Intrinsically Correct Algorithms and Recursive Coalgebras

Recursive coalgebras provide an elegant categorical tool for modelling recursive algorithms and analysing their termination and correctness. By considering coalgebras over categories of suitably indexed families, the correctness of the corresponding algorithms follows intrinsically just from the type of the computed maps. However, proving recursivity of the underlying coalgebras is non-trivial, and proofs are typically ad hoc. This layer of complexity impedes the formalization of coalgebraically defined recursive algorithms in proof assistants. We introduce a framework for constructing coalgebras which are intrinsically recursive in the sense that the type of the coalgebra guarantees recursivity from the outset. Our approach is based on the novel concept of a well-founded functor on a category of families indexed by a well-founded relation. We show as our main result that every coalgebra for a well-founded functor is recursive, and demonstrate that well-known techniques for proving recursivity and termination such as ranking functions are subsumed by this abstract setup. We present a number of case studies, including Quicksort, the Euclidian algorithm, and CYK parsing. Both the main theoretical result and selected case studies have been formalized in Cubical Agda.

==> anc/README.md <==
# Intrinsically Correct Algorithms and Recursive Coalgebras -- Agda

This repository contains the Agda source code for the paper *Intrinsically
Correct Algorithms and Recursive Coalgebras* by [Cass
Alexandru](https://cxandru.ee/), [Henning
Urbat](https://www8.cs.fau.de/people/henning-urbat/), [Thorsten
Wißmann](https://thorsten-wissmann.de).

* [Preprint on arxiv.org](https://arxiv.org/abs/2512.10748)
* HTML Documentation: https://p8.cs.fau.de/intrinsically-recursive/
* [Software heritage archive `swh:1:dir:dd4da03ce67637632d48f28e941771c11a2d64ee`](https://archive.softwareheritage.org/swh:1:dir:dd4da03ce67637632d48f28e941771c11a2d64ee)

## Browse Documentation

If you only want to browse the source code, you can open `html/index.html` in
your browser, which has links to all the relevant modules.

## Manual Installation
If you want to compile the source code yourself, you need to install the
following dependencies (concrete instructions are provided below):

  - agda 2.8.0 https://agda.readthedocs.io/en/v2.8.0/
  - the agda library `cubical` v0.9 https://github.com/agda/cubical
  - the agda library `agda-stdlib` v2.3 https://github.com/agda/agda-stdlib

Download the libraries:
```
mkdir -p ~/.agda/repos/
git clone --depth 1 --branch v0.9 https://github.com/agda/cubical ~/.agda/repos/cubical/
git clone --depth 1 --branch v2.3 https://github.com/agda/agda-stdlib ~/.agda/repos/stdlib/
```
Clear default libraries and link the libraries to your agda installation:
```
echo -n > ~/.agda/defaults
find ~/.agda/repos/cubical/ ~/.agda/repos/stdlib/ -name '*.agda-lib' > ~/.agda/libraries
```
Finally, you can compile the main agda file, which includes our entire code base:
```
agda src/index.lagda.md
```

## Installation via nix
The [Software heritage archive
`swh:1:dir:dd4da03ce67637632d48f28e941771c11a2d64ee`](https://archive.softwareheritage.org/swh:1:dir:dd4da03ce67637632d48f28e941771c11a2d64ee)
also contains installation instructions via nix.


==> anc/html/0-index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title></title><link rel="stylesheet" href="Agda.css"></head><body>
<pre class="Agda"><a id="5" class="Symbol">{-#</a> <a id="9" class="Keyword">OPTIONS</a> <a id="17" class="Pragma">--cubical</a> <a id="27" class="Pragma">--guardedness</a> <a id="41" class="Symbol">#-}</a>
<a id="45" class="Keyword">module</a> <a id="52" href="index.html" class="Module">index</a> <a id="58" class="Keyword">where</a>
</pre>
<h1
id="intrinsically-correct-algorithms-and-recursive-coalgebras">Intrinsically
Correct Algorithms and Recursive Coalgebras</h1>
<p>(<a href="https://cxandru.ee/">Cass Alexandru</a>, <a
href="https://www8.cs.fau.de/people/henning-urbat/">Henning
Urbat</a>, <a href="https://thorsten-wissmann.de">Thorsten
Wißmann</a>).</p>
<code>agda-stdlib</code> things ported to <code>cubical</code>, glue
code:
<pre class="Agda"><a id="340" class="Keyword">import</a> <a id="347" href="InductOn.html" class="Module">InductOn</a>
<a id="356" class="Keyword">import</a> <a id="363" href="StdLibNatOrderIsCubicalWF.html" class="Module">StdLibNatOrderIsCubicalWF</a>
</pre>
Utilities, mostly for working in the category <code>A → Type</code>:
<pre class="Agda"><a id="455" class="Keyword">import</a> <a id="462" href="Util.html" class="Module">Util</a>
<a id="467" class="Keyword">import</a> <a id="474" href="Plain-Utils.html" class="Module">Plain-Utils</a> <a id="486" class="Comment">-- utils for both cubical and non-cubical agda</a>
<a id="533" class="Keyword">import</a> <a id="540" href="ListNonEmptyDecompositions.html" class="Module">ListNonEmptyDecompositions</a> <a id="567" class="Comment">-- decompositions of nonempty lists into two lists</a>
<a id="618" class="Keyword">import</a> <a id="625" href="AllInhabitants.html" class="Module">AllInhabitants</a> <a id="640" class="Comment">-- reasoning about all inhabitants of a (unary) predicate</a>
</pre>
The formalization of the main theorem:
<pre class="Agda"><a id="745" class="Keyword">import</a> <a id="752" href="Paper.html" class="Module">Paper</a>
</pre>
Definitions that were needed and missing from the cubical library – will
be upstreamed:
<pre class="Agda"><a id="854" class="Keyword">import</a> <a id="861" href="Cubical.Categories.Functor.Algebra.html" class="Module">Cubical.Categories.Functor.Algebra</a>
<a id="896" class="Keyword">import</a> <a id="903" href="Cubical.Categories.Functor.RecursiveCoalgebra.html" class="Module">Cubical.Categories.Functor.RecursiveCoalgebra</a>
<a id="949" class="Keyword">import</a> <a id="956" href="Cubical.Categories.Functor.Coalgebra.html" class="Module">Cubical.Categories.Functor.Coalgebra</a>
</pre>
The main library module:
<pre class="Agda"><a id="1026" class="Keyword">import</a> <a id="1033" href="IntrinsicallyRecursiveCoalgs.html" class="Module">IntrinsicallyRecursiveCoalgs</a>
</pre>
<h2 id="applications">Applications</h2>
Intrinsically correct Euclidian (GCD) Algorithm as a
coalgebra-to-algebra morphism for a recursive coalgebra:
<pre class="Agda"><a id="1198" class="Keyword">import</a> <a id="1205" href="GCD.html" class="Module">GCD</a>
</pre>
Intrinsically correct Quicksort as a coalgebra-to-algebra morphism for a
recursive coalgebra:
<pre class="Agda"><a id="1311" class="Keyword">import</a> <a id="1318" href="QuickSort.QuickSort.html" class="Module">QuickSort.QuickSort</a>
</pre>
Definition and Semantics of Grammars:
<pre class="Agda"><a id="1384" class="Keyword">import</a> <a id="1391" href="Context-Free-CNF-Grammar.html" class="Module">Context-Free-CNF-Grammar</a>
</pre>
The CYK algorithm:
<pre class="Agda"><a id="1443" class="Keyword">import</a> <a id="1450" href="CYK.html" class="Module">CYK</a>
</pre>
<h2 id="index-of-formalized-results">Index of Formalized results</h2>
<pre class="Agda"><a id="Definition-2,2"></a><a id="1495" href="index.html#1495" class="Function">Definition-2,2</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1394" class="Function">Cubical.Categories.Functor.RecursiveCoalgebra.isRecursive</a>
</pre>
<pre class="Agda"><a id="Theorem-2,12"></a><a id="1579" href="index.html#1579" class="Function">Theorem-2,12</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="QuickSort.QuickSort.html#9119" class="Function">QuickSort.QuickSort.quickSort</a>
</pre>
<pre class="Agda"><a id="Theorem-3,7,[1]"></a><a id="1633" href="index.html#1633" class="Function">Theorem-3,7,[1]</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Paper.html#1851" class="Function">Paper.F-wf⇒F-coalgs-recursive</a>
</pre>
<pre class="Agda"><a id="Example-3,9"></a><a id="1690" href="index.html#1690" class="Function">Example-3,9</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="QuickSort.QuickSort.html#7793" class="Function">QuickSort.QuickSort.QuickSortFunctorWellfounded</a>
</pre>
<h2 id="section">§4.1</h2>
<pre class="Agda"><a id="Definition-4,6"></a><a id="1770" href="index.html#1770" class="Function">Definition-4,6</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="IntrinsicallyRecursiveCoalgs.html#1060" class="Function">IntrinsicallyRecursiveCoalgs.J&lt;</a>
</pre>
<pre class="Agda"><a id="LibraryStage1"></a><a id="1828" href="index.html#1828" class="Function">LibraryStage1</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a-morph</a>
</pre>
<pre class="Agda"><a id="LibraryStage2"></a><a id="1917" href="index.html#1917" class="Function">LibraryStage2</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="IntrinsicallyRecursiveCoalgs.html#7550" class="Function">IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a.is-c2a-morph</a>
</pre>
<pre class="Agda"><a id="LibraryStage3"></a><a id="2013" href="index.html#2013" class="Function">LibraryStage3</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="IntrinsicallyRecursiveCoalgs.html#9460" class="Function">IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a.unique.unique</a>
</pre>
<pre class="Agda"><a id="Section-4,1"></a><a id="2110" href="index.html#2110" class="Function">Section-4,1</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="QuickSort.QuickSort.html#9119" class="Function">QuickSort.QuickSort.quickSort</a> <a id="2154" class="Comment">-- intrinsically correct Quicksort as a coalgebra-to-algebra morphism</a>
</pre>
<h2 id="euclidian-algorithm">§6.1 Euclidian Algorithm</h2>
<pre class="Agda"><a id="GCD-Coalgebra-carrier"></a><a id="2262" href="index.html#2262" class="Function">GCD-Coalgebra-carrier</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="GCD.html#874" class="Function">GCD.C</a>
</pre>
<pre class="Agda"><a id="GCD-Algebra-carrier"></a><a id="2301" href="index.html#2301" class="Function">GCD-Algebra-carrier</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="GCD.html#1184" class="Function">GCD.A</a>
</pre>
<pre class="Agda"><a id="Observation-6,1"></a><a id="2338" href="index.html#2338" class="Function">Observation-6,1</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="GCD.html#1412" class="Function">GCD.observation</a>
</pre>
<pre class="Agda"><a id="GCD-𝐺"></a><a id="2381" href="index.html#2381" class="Function">GCD-𝐺</a> <a id="2387" class="Symbol">=</a> <a id="2389" href="GCD.html#1653" class="Datatype">GCD.G</a> <a id="2395" class="Comment">-- In the formalization, the proposition `𝑎 &gt; 𝑏` is an explicit parameter of `inr`</a>
</pre>
<pre class="Agda"><a id="2487" class="Comment">-- GCD-Relation = GCD.&lt;₂-wellFounded -- this is private, so we can&#39;t link it here</a>
</pre>
<pre class="Agda"><a id="Lemma-6,2"></a><a id="2578" href="index.html#2578" class="Function">Lemma-6,2</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="GCD.html#2775" class="Function">GCD.G-ε⁻¹</a> <a id="2600" class="Comment">-- witnesses the well foundedness</a>
</pre>
<pre class="Agda"><a id="GCD-coalgebra"></a><a id="2643" href="index.html#2643" class="Function">GCD-coalgebra</a> <a id="2657" class="Symbol">=</a> <a id="2659" href="GCD.html#2910" class="Function">GCD.coalg</a>
</pre>
<pre class="Agda"><a id="Lemma-6,3"></a><a id="2678" href="index.html#2678" class="Function">Lemma-6,3</a> <a id="2688" class="Symbol">=</a> <a id="2690" href="GCD.html#3242" class="Function">GCD.alg</a>
</pre>
<pre class="Agda"><a id="Theorem-6,4"></a><a id="2707" href="index.html#2707" class="Function">Theorem-6,4</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="GCD.html#4171" class="Function">GCD.gcd</a>
</pre>
<h2 id="cyk-parsing">§6.2 CYK Parsing</h2>
<pre class="Agda"><a id="2758" class="Keyword">module</a> <a id="CNF-Semantics"></a><a id="2765" href="index.html#2765" class="Module">CNF-Semantics</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Context-Free-CNF-Grammar.html#1281" class="Module">Context-Free-CNF-Grammar.Semantics</a>
</pre>
<pre class="Agda"><a id="CYK-C,A"></a><a id="2825" href="index.html#2825" class="Function">CYK-C,A</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="CYK.html#1860" class="Function">CYK.A</a>  <a id="2842" class="Comment">-- The definitions of both 𝐶 and 𝐴</a>
</pre>
<pre class="Agda"><a id="CYK-𝐺"></a><a id="2886" href="index.html#2886" class="Function">CYK-𝐺</a> <a id="2892" class="Symbol">=</a> <a id="2894" href="CYK.html#1936" class="Function">CYK.F₀</a> <a id="2901" class="Comment">-- see also CYK.F₁</a>
</pre>
<pre class="Agda"><a id="CYK-coalgebra"></a><a id="2929" href="index.html#2929" class="Function">CYK-coalgebra</a> <a id="2943" class="Symbol">=</a> <a id="2945" href="CYK.html#2341" class="Function">CYK.coalg</a>
</pre>
<pre class="Agda"><a id="Lemma-6,6"></a><a id="2964" href="index.html#2964" class="Function">Lemma-6,6</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="CYK.html#2454" class="Function">CYK.alg</a> <a id="2984" class="Comment">-- Both the Definition of the algebra and the correctness proof</a>
</pre>
<pre class="Agda"><a id="Theorem-6,7"></a><a id="3057" href="index.html#3057" class="Function">Theorem-6,7</a> <a id="3069" class="Symbol">=</a> <a id="3071" href="CYK.html#5648" class="Function">CYK.CYK</a>
</pre>
<p>The morphism arises from the morphism <code>ε⁻¹</code> . We do not
obtain any property about structure preservation, but do not need that
because any morphism <code>𝐶 → 𝐴</code> is sufficient by Observation
6.5</p>
</body></html>


==> anc/html/Agda.Builtin.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">data</a> <a id="Bool"></a><a id="173" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="184" class="Keyword">where</a>
  <a id="Bool.false"></a><a id="192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="Bool.true"></a><a id="198" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">BUILTIN</a> <a id="223" class="Keyword">BOOL</a>  <a id="229" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">BUILTIN</a> <a id="251" class="Keyword">FALSE</a> <a id="257" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="263" class="Symbol">#-}</a>
<a id="267" class="Symbol">{-#</a> <a id="271" class="Keyword">BUILTIN</a> <a id="279" class="Keyword">TRUE</a>  <a id="285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="291" class="Symbol">#-}</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">COMPILE</a> <a id="308" class="Keyword">JS</a> <a id="311" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="317" class="Pragma">=</a> <a id="319" class="Pragma">function</a> <a id="328" class="Pragma">(x,v)</a> <a id="334" class="Pragma">{</a> <a id="336" class="Pragma">return</a> <a id="343" class="Pragma">((x)?</a> <a id="349" class="Pragma">v[&quot;true&quot;]()</a> <a id="361" class="Pragma">:</a> <a id="363" class="Pragma">v[&quot;false&quot;]());</a> <a id="378" class="Pragma">}</a> <a id="380" class="Symbol">#-}</a>
<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">COMPILE</a> <a id="396" class="Keyword">JS</a> <a id="399" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="405" class="Pragma">=</a> <a id="407" class="Pragma">false</a> <a id="413" class="Symbol">#-}</a>
<a id="417" class="Symbol">{-#</a> <a id="421" class="Keyword">COMPILE</a> <a id="429" class="Keyword">JS</a> <a id="432" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="438" class="Pragma">=</a> <a id="440" class="Pragma">true</a>  <a id="446" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Char.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Char</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="228" class="Keyword">postulate</a> <a id="Char"></a><a id="238" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="243" class="Symbol">:</a> <a id="245" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">BUILTIN</a> <a id="261" class="Keyword">CHAR</a> <a id="266" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">primitive</a>
  <a id="primIsLower"></a><a id="288" href="Agda.Builtin.Char.html#288" class="Primitive">primIsLower</a> <a id="primIsDigit"></a><a id="300" href="Agda.Builtin.Char.html#300" class="Primitive">primIsDigit</a> <a id="primIsAlpha"></a><a id="312" href="Agda.Builtin.Char.html#312" class="Primitive">primIsAlpha</a> <a id="primIsSpace"></a><a id="324" href="Agda.Builtin.Char.html#324" class="Primitive">primIsSpace</a> <a id="primIsAscii"></a><a id="336" href="Agda.Builtin.Char.html#336" class="Primitive">primIsAscii</a>
    <a id="primIsLatin1"></a><a id="352" href="Agda.Builtin.Char.html#352" class="Primitive">primIsLatin1</a> <a id="primIsPrint"></a><a id="365" href="Agda.Builtin.Char.html#365" class="Primitive">primIsPrint</a> <a id="primIsHexDigit"></a><a id="377" href="Agda.Builtin.Char.html#377" class="Primitive">primIsHexDigit</a> <a id="392" class="Symbol">:</a> <a id="394" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="399" class="Symbol">→</a> <a id="401" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primToUpper"></a><a id="408" href="Agda.Builtin.Char.html#408" class="Primitive">primToUpper</a> <a id="primToLower"></a><a id="420" href="Agda.Builtin.Char.html#420" class="Primitive">primToLower</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="439" class="Symbol">→</a> <a id="441" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primCharToNat"></a><a id="448" href="Agda.Builtin.Char.html#448" class="Primitive">primCharToNat</a> <a id="462" class="Symbol">:</a> <a id="464" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="469" class="Symbol">→</a> <a id="471" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="primNatToChar"></a><a id="477" href="Agda.Builtin.Char.html#477" class="Primitive">primNatToChar</a> <a id="491" class="Symbol">:</a> <a id="493" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="497" class="Symbol">→</a> <a id="499" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primCharEquality"></a><a id="506" href="Agda.Builtin.Char.html#506" class="Primitive">primCharEquality</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="530" class="Symbol">→</a> <a id="532" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="537" class="Symbol">→</a> <a id="539" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Cubical.Equiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Equiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.Equiv.html" class="Module">Agda.Builtin.Cubical.Equiv</a> <a id="110" class="Keyword">where</a>

<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="210" class="Keyword">renaming</a> <a id="219" class="Symbol">(</a><a id="220" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a> <a id="229" class="Symbol">to</a> <a id="232" class="Primitive">~_</a><a id="234" class="Symbol">;</a> <a id="236" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="245" class="Symbol">to</a> <a id="248" class="Primitive">_∨_</a><a id="251" class="Symbol">;</a> <a id="253" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="262" class="Symbol">to</a> <a id="265" class="Primitive">_∧_</a><a id="268" class="Symbol">;</a>
                                             <a id="315" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a> <a id="325" class="Symbol">to</a> <a id="328" class="Primitive">hcomp</a><a id="333" class="Symbol">;</a> <a id="335" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a> <a id="346" class="Symbol">to</a> <a id="349" class="Primitive">transp</a><a id="355" class="Symbol">;</a> <a id="357" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a> <a id="366" class="Symbol">to</a> <a id="369" class="Primitive">comp</a><a id="373" class="Symbol">;</a>
                                             <a id="420" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="428" class="Symbol">to</a> <a id="431" class="Postulate">1=1</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="511" class="Keyword">renaming</a> <a id="520" class="Symbol">(</a><a id="521" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="525" class="Symbol">to</a> <a id="528" class="Postulate">_[_↦_]</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">import</a> <a id="543" href="Agda.Builtin.Cubical.HCompU.html" class="Module">Agda.Builtin.Cubical.HCompU</a> <a id="571" class="Symbol">as</a> <a id="574" class="Module">HCompU</a>

<a id="582" class="Keyword">module</a> <a id="Helpers"></a><a id="589" href="Agda.Builtin.Cubical.Equiv.html#589" class="Module">Helpers</a> <a id="597" class="Symbol">=</a> <a id="599" href="Agda.Builtin.Cubical.HCompU.html#565" class="Module">HCompU.Helpers</a>

<a id="615" class="Keyword">open</a> <a id="620" href="Agda.Builtin.Cubical.Equiv.html#589" class="Module">Helpers</a>


<a id="630" class="Comment">-- We make this a record so that isEquiv can be proved using</a>
<a id="691" class="Comment">-- copatterns. This is good because copatterns don&#39;t get unfolded</a>
<a id="757" class="Comment">-- unless a projection is applied so it should be more efficient.</a>
<a id="823" class="Keyword">record</a> <a id="isEquiv"></a><a id="830" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="838" class="Symbol">{</a><a id="839" href="Agda.Builtin.Cubical.Equiv.html#839" class="Bound">ℓ</a> <a id="841" href="Agda.Builtin.Cubical.Equiv.html#841" class="Bound">ℓ&#39;</a><a id="843" class="Symbol">}</a> <a id="845" class="Symbol">{</a><a id="846" href="Agda.Builtin.Cubical.Equiv.html#846" class="Bound">A</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Agda.Builtin.Cubical.Equiv.html#839" class="Bound">ℓ</a><a id="855" class="Symbol">}</a> <a id="857" class="Symbol">{</a><a id="858" href="Agda.Builtin.Cubical.Equiv.html#858" class="Bound">B</a> <a id="860" class="Symbol">:</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="866" href="Agda.Builtin.Cubical.Equiv.html#841" class="Bound">ℓ&#39;</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">(</a><a id="871" href="Agda.Builtin.Cubical.Equiv.html#871" class="Bound">f</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Builtin.Cubical.Equiv.html#846" class="Bound">A</a> <a id="877" class="Symbol">→</a> <a id="879" href="Agda.Builtin.Cubical.Equiv.html#858" class="Bound">B</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">:</a> <a id="884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="888" class="Symbol">(</a><a id="889" href="Agda.Builtin.Cubical.Equiv.html#839" class="Bound">ℓ</a> <a id="891" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="893" href="Agda.Builtin.Cubical.Equiv.html#841" class="Bound">ℓ&#39;</a><a id="895" class="Symbol">)</a> <a id="897" class="Keyword">where</a>
  <a id="905" class="Keyword">no-eta-equality</a>
  <a id="923" class="Keyword">field</a>
    <a id="isEquiv.equiv-proof"></a><a id="933" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="945" class="Symbol">:</a> <a id="947" class="Symbol">(</a><a id="948" href="Agda.Builtin.Cubical.Equiv.html#948" class="Bound">y</a> <a id="950" class="Symbol">:</a> <a id="952" href="Agda.Builtin.Cubical.Equiv.html#858" class="Bound">B</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="965" class="Symbol">(</a><a id="966" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="972" href="Agda.Builtin.Cubical.Equiv.html#871" class="Bound">f</a> <a id="974" href="Agda.Builtin.Cubical.Equiv.html#948" class="Bound">y</a><a id="975" class="Symbol">)</a>

<a id="978" class="Keyword">open</a> <a id="983" href="Agda.Builtin.Cubical.Equiv.html#830" class="Module">isEquiv</a> <a id="991" class="Keyword">public</a>

<a id="999" class="Keyword">infix</a> <a id="1005" class="Number">4</a> <a id="1007" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>

<a id="_≃_"></a><a id="1012" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a> <a id="1016" class="Symbol">:</a> <a id="1018" class="Symbol">∀</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Agda.Builtin.Cubical.Equiv.html#1021" class="Bound">ℓ</a> <a id="1023" href="Agda.Builtin.Cubical.Equiv.html#1023" class="Bound">ℓ&#39;</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Agda.Builtin.Cubical.Equiv.html#1028" class="Bound">A</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1036" href="Agda.Builtin.Cubical.Equiv.html#1021" class="Bound">ℓ</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Agda.Builtin.Cubical.Equiv.html#1040" class="Bound">B</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1048" href="Agda.Builtin.Cubical.Equiv.html#1023" class="Bound">ℓ&#39;</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Symbol">→</a> <a id="1054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Agda.Builtin.Cubical.Equiv.html#1021" class="Bound">ℓ</a> <a id="1061" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1063" href="Agda.Builtin.Cubical.Equiv.html#1023" class="Bound">ℓ&#39;</a><a id="1065" class="Symbol">)</a>
<a id="1067" href="Agda.Builtin.Cubical.Equiv.html#1067" class="Bound">A</a> <a id="1069" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1071" href="Agda.Builtin.Cubical.Equiv.html#1071" class="Bound">B</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Agda.Builtin.Cubical.Equiv.html#1067" class="Bound">A</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Agda.Builtin.Cubical.Equiv.html#1071" class="Bound">B</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Symbol">\</a> <a id="1087" href="Agda.Builtin.Cubical.Equiv.html#1087" class="Bound">f</a> <a id="1089" class="Symbol">→</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1100" href="Agda.Builtin.Cubical.Equiv.html#1087" class="Bound">f</a><a id="1101" class="Symbol">)</a>

<a id="equivFun"></a><a id="1104" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1113" class="Symbol">:</a> <a id="1115" class="Symbol">∀</a> <a id="1117" class="Symbol">{</a><a id="1118" href="Agda.Builtin.Cubical.Equiv.html#1118" class="Bound">ℓ</a> <a id="1120" href="Agda.Builtin.Cubical.Equiv.html#1120" class="Bound">ℓ&#39;</a><a id="1122" class="Symbol">}</a> <a id="1124" class="Symbol">{</a><a id="1125" href="Agda.Builtin.Cubical.Equiv.html#1125" class="Bound">A</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1133" href="Agda.Builtin.Cubical.Equiv.html#1118" class="Bound">ℓ</a><a id="1134" class="Symbol">}</a> <a id="1136" class="Symbol">{</a><a id="1137" href="Agda.Builtin.Cubical.Equiv.html#1137" class="Bound">B</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1145" href="Agda.Builtin.Cubical.Equiv.html#1120" class="Bound">ℓ&#39;</a><a id="1147" class="Symbol">}</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Agda.Builtin.Cubical.Equiv.html#1125" class="Bound">A</a> <a id="1153" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1155" href="Agda.Builtin.Cubical.Equiv.html#1137" class="Bound">B</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Agda.Builtin.Cubical.Equiv.html#1125" class="Bound">A</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Agda.Builtin.Cubical.Equiv.html#1137" class="Bound">B</a>
<a id="1165" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1174" href="Agda.Builtin.Cubical.Equiv.html#1174" class="Bound">e</a> <a id="1176" class="Symbol">=</a> <a id="1178" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1182" href="Agda.Builtin.Cubical.Equiv.html#1174" class="Bound">e</a>

<a id="1185" class="Comment">-- Improved version of equivProof compared to Lemma 5 in CCHM. We put</a>
<a id="1255" class="Comment">-- the (φ = i0) face in contr&#39; making it be definitionally c in this</a>
<a id="1324" class="Comment">-- case. This makes the computational behavior better, in particular</a>
<a id="1393" class="Comment">-- for transp in Glue.</a>
<a id="equivProof"></a><a id="1416" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="1427" class="Symbol">:</a> <a id="1429" class="Symbol">∀</a> <a id="1431" class="Symbol">{</a><a id="1432" href="Agda.Builtin.Cubical.Equiv.html#1432" class="Bound">la</a> <a id="1435" href="Agda.Builtin.Cubical.Equiv.html#1435" class="Bound">lt</a><a id="1437" class="Symbol">}</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Agda.Builtin.Cubical.Equiv.html#1440" class="Bound">T</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1448" href="Agda.Builtin.Cubical.Equiv.html#1432" class="Bound">la</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Agda.Builtin.Cubical.Equiv.html#1453" class="Bound">A</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1461" href="Agda.Builtin.Cubical.Equiv.html#1435" class="Bound">lt</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">→</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Agda.Builtin.Cubical.Equiv.html#1468" class="Bound">w</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Agda.Builtin.Cubical.Equiv.html#1440" class="Bound">T</a> <a id="1474" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1476" href="Agda.Builtin.Cubical.Equiv.html#1453" class="Bound">A</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">→</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Agda.Builtin.Cubical.Equiv.html#1482" class="Bound">a</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Agda.Builtin.Cubical.Equiv.html#1453" class="Bound">A</a><a id="1487" class="Symbol">)</a>
           <a id="1500" class="Symbol">→</a> <a id="1502" class="Symbol">∀</a> <a id="1504" href="Agda.Builtin.Cubical.Equiv.html#1504" class="Bound">ψ</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Agda.Builtin.Cubical.Equiv.html#1507" class="Bound">f</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1519" href="Agda.Builtin.Cubical.Equiv.html#1504" class="Bound">ψ</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Agda.Builtin.Cubical.Equiv.html#1468" class="Bound">w</a> <a id="1531" class="Symbol">.</a><a id="1532" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1535" class="Symbol">)</a> <a id="1537" href="Agda.Builtin.Cubical.Equiv.html#1482" class="Bound">a</a><a id="1538" class="Symbol">))</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Agda.Builtin.Cubical.Equiv.html#1468" class="Bound">w</a> <a id="1552" class="Symbol">.</a><a id="1553" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1556" class="Symbol">)</a> <a id="1558" href="Agda.Builtin.Cubical.Equiv.html#1482" class="Bound">a</a> <a id="1560" href="Agda.Builtin.Cubical.Equiv.html#528" class="Postulate Operator">[</a> <a id="1562" href="Agda.Builtin.Cubical.Equiv.html#1504" class="Bound">ψ</a> <a id="1564" href="Agda.Builtin.Cubical.Equiv.html#528" class="Postulate Operator">↦</a> <a id="1566" href="Agda.Builtin.Cubical.Equiv.html#1507" class="Bound">f</a> <a id="1568" href="Agda.Builtin.Cubical.Equiv.html#528" class="Postulate Operator">]</a>
<a id="1570" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="1581" href="Agda.Builtin.Cubical.Equiv.html#1581" class="Bound">A</a> <a id="1583" href="Agda.Builtin.Cubical.Equiv.html#1583" class="Bound">B</a> <a id="1585" href="Agda.Builtin.Cubical.Equiv.html#1585" class="Bound">w</a> <a id="1587" href="Agda.Builtin.Cubical.Equiv.html#1587" class="Bound">a</a> <a id="1589" href="Agda.Builtin.Cubical.Equiv.html#1589" class="Bound">ψ</a> <a id="1591" href="Agda.Builtin.Cubical.Equiv.html#1591" class="Bound">fb</a> <a id="1594" class="Symbol">=</a>
  <a id="1598" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Agda.Builtin.Cubical.Equiv.html#1675" class="Function">contr&#39;</a> <a id="1610" class="Symbol">{</a><a id="1611" class="Argument">A</a> <a id="1613" class="Symbol">=</a> <a id="1615" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Agda.Builtin.Cubical.Equiv.html#1585" class="Bound">w</a> <a id="1624" class="Symbol">.</a><a id="1625" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1628" class="Symbol">)</a> <a id="1630" href="Agda.Builtin.Cubical.Equiv.html#1587" class="Bound">a</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Agda.Builtin.Cubical.Equiv.html#1585" class="Bound">w</a> <a id="1636" class="Symbol">.</a><a id="1637" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1641" class="Symbol">.</a><a id="1642" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1654" href="Agda.Builtin.Cubical.Equiv.html#1587" class="Bound">a</a><a id="1655" class="Symbol">)</a> <a id="1657" href="Agda.Builtin.Cubical.Equiv.html#1589" class="Bound">ψ</a> <a id="1659" href="Agda.Builtin.Cubical.Equiv.html#1591" class="Bound">fb</a><a id="1661" class="Symbol">)</a>
  <a id="1665" class="Keyword">where</a>
    <a id="1675" href="Agda.Builtin.Cubical.Equiv.html#1675" class="Function">contr&#39;</a> <a id="1682" class="Symbol">:</a> <a id="1684" class="Symbol">∀</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Agda.Builtin.Cubical.Equiv.html#1687" class="Bound">ℓ</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1699" href="Agda.Builtin.Cubical.Equiv.html#1687" class="Bound">ℓ</a><a id="1700" class="Symbol">}</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="1712" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a> <a id="1714" class="Symbol">→</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Agda.Builtin.Cubical.Equiv.html#1717" class="Bound">φ</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">→</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Agda.Builtin.Cubical.Equiv.html#1727" class="Bound">u</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1739" href="Agda.Builtin.Cubical.Equiv.html#1717" class="Bound">φ</a> <a id="1741" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a>
    <a id="1752" href="Agda.Builtin.Cubical.Equiv.html#1675" class="Function">contr&#39;</a> <a id="1759" class="Symbol">{</a><a id="1760" class="Argument">A</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Agda.Builtin.Cubical.Equiv.html#1764" class="Bound">A</a><a id="1765" class="Symbol">}</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Agda.Builtin.Cubical.Equiv.html#1768" class="Bound">c</a> <a id="1770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1772" href="Agda.Builtin.Cubical.Equiv.html#1772" class="Bound">p</a><a id="1773" class="Symbol">)</a> <a id="1775" href="Agda.Builtin.Cubical.Equiv.html#1775" class="Bound">φ</a> <a id="1777" href="Agda.Builtin.Cubical.Equiv.html#1777" class="Bound">u</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Agda.Builtin.Cubical.Equiv.html#328" class="Primitive">hcomp</a> <a id="1787" class="Symbol">(λ</a> <a id="1790" href="Agda.Builtin.Cubical.Equiv.html#1790" class="Bound">i</a> <a id="1792" class="Symbol">→</a> <a id="1794" class="Symbol">λ</a> <a id="1796" class="Symbol">{</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Agda.Builtin.Cubical.Equiv.html#1775" class="Bound">φ</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Agda.Builtin.Cubical.Equiv.html#1772" class="Bound">p</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Agda.Builtin.Cubical.Equiv.html#1777" class="Bound">u</a> <a id="1814" href="Agda.Builtin.Cubical.Equiv.html#431" class="Postulate">1=1</a><a id="1817" class="Symbol">)</a> <a id="1819" href="Agda.Builtin.Cubical.Equiv.html#1790" class="Bound">i</a>
                                                <a id="1869" class="Symbol">;</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Agda.Builtin.Cubical.Equiv.html#1775" class="Bound">φ</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Agda.Builtin.Cubical.Equiv.html#1768" class="Bound">c</a> <a id="1884" class="Symbol">})</a> <a id="1887" href="Agda.Builtin.Cubical.Equiv.html#1768" class="Bound">c</a>


<a id="1891" class="Symbol">{-#</a> <a id="1895" class="Keyword">BUILTIN</a> <a id="1903" class="Keyword">EQUIV</a>      <a id="1914" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>        <a id="1925" class="Symbol">#-}</a>
<a id="1929" class="Symbol">{-#</a> <a id="1933" class="Keyword">BUILTIN</a> <a id="1941" class="Keyword">EQUIVFUN</a>   <a id="1952" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a>   <a id="1963" class="Symbol">#-}</a>
<a id="1967" class="Symbol">{-#</a> <a id="1971" class="Keyword">BUILTIN</a> <a id="1979" class="Keyword">EQUIVPROOF</a> <a id="1990" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="2001" class="Symbol">#-}</a>

<a id="2006" class="Keyword">module</a> <a id="2013" href="Agda.Builtin.Cubical.Equiv.html#2013" class="Module">_</a> <a id="2015" class="Symbol">{</a><a id="2016" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2029" class="Symbol">}</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Agda.Builtin.Cubical.Equiv.html#2037" class="Bound">i</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2053" href="Agda.Builtin.Cubical.Equiv.html#2037" class="Bound">i</a><a id="2054" class="Symbol">))</a> <a id="2057" class="Keyword">where</a>
  <a id="2065" class="Keyword">private</a>
    <a id="2077" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2079" class="Symbol">:</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Agda.Builtin.Cubical.Equiv.html#2082" class="Bound">i</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2098" href="Agda.Builtin.Cubical.Equiv.html#2082" class="Bound">i</a><a id="2099" class="Symbol">)</a>
    <a id="2105" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a>  <a id="2108" class="Symbol">=</a> <a id="2110" class="Symbol">λ</a> <a id="2112" href="Agda.Builtin.Cubical.Equiv.html#2112" class="Bound">i</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2118" href="Agda.Builtin.Cubical.Equiv.html#2112" class="Bound">i</a>
    <a id="2124" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2127" class="Symbol">:</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Agda.Builtin.Cubical.Equiv.html#2130" class="Bound">i</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2135" class="Symbol">)</a> <a id="2137" class="Symbol">→</a> <a id="2139" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2149" href="Agda.Builtin.Cubical.Equiv.html#2130" class="Bound">i</a><a id="2150" class="Symbol">))</a>
    <a id="2157" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2160" class="Symbol">=</a> <a id="2162" class="Symbol">λ</a> <a id="2164" href="Agda.Builtin.Cubical.Equiv.html#2164" class="Bound">i</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2173" href="Agda.Builtin.Cubical.Equiv.html#2164" class="Bound">i</a><a id="2174" class="Symbol">)</a>

    <a id="2181" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2187" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
    <a id="2194" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a> <a id="2196" class="Symbol">=</a> <a id="2198" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2200" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

    <a id="2208" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a>
    <a id="2222" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="2224" href="Agda.Builtin.Cubical.Equiv.html#2224" class="Bound">x</a> <a id="2226" class="Symbol">=</a> <a id="2228" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2235" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2237" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2240" href="Agda.Builtin.Cubical.Equiv.html#2224" class="Bound">x</a>

    <a id="2247" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a> <a id="2253" class="Symbol">→</a> <a id="2255" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a>
    <a id="2261" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="2263" href="Agda.Builtin.Cubical.Equiv.html#2263" class="Bound">y</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2274" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2277" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2280" href="Agda.Builtin.Cubical.Equiv.html#2263" class="Bound">y</a>

    <a id="2287" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="2289" class="Symbol">:</a> <a id="2291" class="Symbol">∀</a> <a id="2293" href="Agda.Builtin.Cubical.Equiv.html#2293" class="Bound">i</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2303" href="Agda.Builtin.Cubical.Equiv.html#2293" class="Bound">i</a>
    <a id="2309" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="2311" href="Agda.Builtin.Cubical.Equiv.html#2311" class="Bound">i</a> <a id="2313" href="Agda.Builtin.Cubical.Equiv.html#2313" class="Bound">x</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2324" class="Symbol">(λ</a> <a id="2327" href="Agda.Builtin.Cubical.Equiv.html#2327" class="Bound">j</a> <a id="2329" class="Symbol">→</a> <a id="2331" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Agda.Builtin.Cubical.Equiv.html#2311" class="Bound">i</a> <a id="2336" href="Agda.Builtin.Cubical.Equiv.html#265" class="Primitive Operator">∧</a> <a id="2338" href="Agda.Builtin.Cubical.Equiv.html#2327" class="Bound">j</a><a id="2339" class="Symbol">))</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2345" href="Agda.Builtin.Cubical.Equiv.html#2311" class="Bound">i</a><a id="2346" class="Symbol">)</a> <a id="2348" href="Agda.Builtin.Cubical.Equiv.html#2313" class="Bound">x</a>

    <a id="2355" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="2357" class="Symbol">:</a> <a id="2359" class="Symbol">∀</a> <a id="2361" href="Agda.Builtin.Cubical.Equiv.html#2361" class="Bound">i</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2371" href="Agda.Builtin.Cubical.Equiv.html#2361" class="Bound">i</a>
    <a id="2377" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="2379" href="Agda.Builtin.Cubical.Equiv.html#2379" class="Bound">i</a> <a id="2381" href="Agda.Builtin.Cubical.Equiv.html#2381" class="Bound">y</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2392" class="Symbol">(λ</a> <a id="2395" href="Agda.Builtin.Cubical.Equiv.html#2395" class="Bound">j</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2402" class="Symbol">(</a> <a id="2404" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2406" href="Agda.Builtin.Cubical.Equiv.html#2379" class="Bound">i</a> <a id="2408" href="Agda.Builtin.Cubical.Equiv.html#265" class="Primitive Operator">∧</a> <a id="2410" href="Agda.Builtin.Cubical.Equiv.html#2395" class="Bound">j</a><a id="2411" class="Symbol">))</a> <a id="2414" href="Agda.Builtin.Cubical.Equiv.html#2379" class="Bound">i</a> <a id="2416" href="Agda.Builtin.Cubical.Equiv.html#2381" class="Bound">y</a>

    <a id="2423" href="Agda.Builtin.Cubical.Equiv.html#2423" class="Function">fiberPath</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Agda.Builtin.Cubical.Equiv.html#2436" class="Bound">y</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a><a id="2441" class="Symbol">)</a> <a id="2443" class="Symbol">→</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Agda.Builtin.Cubical.Equiv.html#2446" class="Bound">xβ0</a> <a id="2450" href="Agda.Builtin.Cubical.Equiv.html#2450" class="Bound">xβ1</a> <a id="2454" class="Symbol">:</a> <a id="2456" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="2462" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="2464" href="Agda.Builtin.Cubical.Equiv.html#2436" class="Bound">y</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Agda.Builtin.Cubical.Equiv.html#2446" class="Bound">xβ0</a> <a id="2473" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2475" href="Agda.Builtin.Cubical.Equiv.html#2450" class="Bound">xβ1</a>
    <a id="2483" href="Agda.Builtin.Cubical.Equiv.html#2423" class="Function">fiberPath</a> <a id="2493" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Agda.Builtin.Cubical.Equiv.html#2496" class="Bound">x0</a> <a id="2499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2501" href="Agda.Builtin.Cubical.Equiv.html#2501" class="Bound">β0</a><a id="2503" class="Symbol">)</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Agda.Builtin.Cubical.Equiv.html#2506" class="Bound">x1</a> <a id="2509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2511" href="Agda.Builtin.Cubical.Equiv.html#2511" class="Bound">β1</a><a id="2513" class="Symbol">)</a> <a id="2515" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="2517" class="Symbol">=</a> <a id="2519" href="Agda.Builtin.Cubical.Equiv.html#2967" class="Function">ω</a> <a id="2521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2523" class="Symbol">λ</a> <a id="2525" href="Agda.Builtin.Cubical.Equiv.html#2525" class="Bound">j</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="Agda.Builtin.Cubical.Equiv.html#3025" class="Function">δ</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2534" href="Agda.Builtin.Cubical.Equiv.html#2525" class="Bound">j</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Keyword">where</a>
      <a id="2549" class="Keyword">module</a> <a id="2556" href="Agda.Builtin.Cubical.Equiv.html#2556" class="Module">_</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2564" class="Symbol">)</a> <a id="2566" class="Keyword">where</a>
        <a id="2580" class="Keyword">private</a>
          <a id="2598" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2606" class="Symbol">→</a> <a id="2608" class="Symbol">∀</a> <a id="2610" href="Agda.Builtin.Cubical.Equiv.html#2610" class="Bound">i</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2626" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2628" href="Agda.Builtin.Cubical.Equiv.html#248" class="Primitive Operator">∨</a> <a id="2630" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">(λ</a> <a id="2636" href="Agda.Builtin.Cubical.Equiv.html#2636" class="Bound">_</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2645" href="Agda.Builtin.Cubical.Equiv.html#2610" class="Bound">i</a><a id="2646" class="Symbol">))</a>
          <a id="2659" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2663" href="Agda.Builtin.Cubical.Equiv.html#2663" class="Bound">x</a> <a id="2665" href="Agda.Builtin.Cubical.Equiv.html#2665" class="Bound">i</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2683" href="Agda.Builtin.Cubical.Equiv.html#2665" class="Bound">i</a><a id="2684" class="Symbol">)</a> <a id="2686" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a>
          <a id="2698" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2702" href="Agda.Builtin.Cubical.Equiv.html#2702" class="Bound">x</a> <a id="2704" href="Agda.Builtin.Cubical.Equiv.html#2704" class="Bound">i</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2709" class="Symbol">=</a> <a id="2711" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Symbol">=</a> <a id="2717" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2722" href="Agda.Builtin.Cubical.Equiv.html#2704" class="Bound">i</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Agda.Builtin.Cubical.Equiv.html#2702" class="Bound">x</a>
        <a id="2735" href="Agda.Builtin.Cubical.Equiv.html#2735" class="Function">ω0</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="2745" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2753" href="Agda.Builtin.Cubical.Equiv.html#2496" class="Bound">x0</a><a id="2755" class="Symbol">)</a> <a id="2757" class="Symbol">((</a><a id="2759" href="Agda.Builtin.Cubical.Equiv.html#2501" class="Bound">β0</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2765" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2766" class="Symbol">)))</a>
        <a id="2778" href="Agda.Builtin.Cubical.Equiv.html#2778" class="Function">ω1</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="2788" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2796" href="Agda.Builtin.Cubical.Equiv.html#2506" class="Bound">x1</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">((</a><a id="2802" href="Agda.Builtin.Cubical.Equiv.html#2511" class="Bound">β1</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2808" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2809" class="Symbol">)))</a>
        <a id="2821" href="Agda.Builtin.Cubical.Equiv.html#2821" class="Function">θ0</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="2831" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2834" class="Symbol">(</a><a id="2835" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2839" href="Agda.Builtin.Cubical.Equiv.html#2496" class="Bound">x0</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Agda.Builtin.Cubical.Equiv.html#2501" class="Bound">β0</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2855" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2856" class="Symbol">)))</a>
        <a id="2868" href="Agda.Builtin.Cubical.Equiv.html#2868" class="Function">θ1</a> <a id="2871" class="Symbol">=</a> <a id="2873" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="2878" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2886" href="Agda.Builtin.Cubical.Equiv.html#2506" class="Bound">x1</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Agda.Builtin.Cubical.Equiv.html#2511" class="Bound">β1</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2902" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2903" class="Symbol">)))</a>
      <a id="2913" href="Agda.Builtin.Cubical.Equiv.html#2913" class="Function">sys</a> <a id="2917" class="Symbol">=</a> <a id="2919" class="Symbol">λ</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Agda.Builtin.Cubical.Equiv.html#2922" class="Bound">j</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="2927" class="Symbol">=</a> <a id="2929" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">→</a> <a id="2935" href="Agda.Builtin.Cubical.Equiv.html#2735" class="Function">ω0</a> <a id="2938" href="Agda.Builtin.Cubical.Equiv.html#2922" class="Bound">j</a> <a id="2940" class="Symbol">;</a> <a id="2942" href="Agda.Builtin.Cubical.Equiv.html#2942" class="Bound">j</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Agda.Builtin.Cubical.Equiv.html#2778" class="Function">ω1</a> <a id="2958" href="Agda.Builtin.Cubical.Equiv.html#2942" class="Bound">j</a><a id="2959" class="Symbol">}</a>
      <a id="2967" href="Agda.Builtin.Cubical.Equiv.html#2967" class="Function">ω</a> <a id="2969" class="Symbol">=</a> <a id="2971" href="Agda.Builtin.Cubical.Equiv.html#328" class="Primitive">hcomp</a> <a id="2977" href="Agda.Builtin.Cubical.Equiv.html#2913" class="Function">sys</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="2984" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a><a id="2985" class="Symbol">)</a>
      <a id="2993" href="Agda.Builtin.Cubical.Equiv.html#2993" class="Function">θ</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Agda.Builtin.Cubical.HCompU.html#610" class="Function">hfill</a> <a id="3003" href="Agda.Builtin.Cubical.Equiv.html#2913" class="Function">sys</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3015" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a><a id="3016" class="Symbol">))</a>
      <a id="3025" href="Agda.Builtin.Cubical.Equiv.html#3025" class="Function">δ</a> <a id="3027" class="Symbol">=</a> <a id="3029" class="Symbol">λ</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3034" class="Symbol">:</a> <a id="3036" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Symbol">→</a> <a id="3041" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="3046" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a>
            <a id="3060" class="Symbol">(λ</a> <a id="3063" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a> <a id="3065" class="Symbol">→</a> <a id="3067" class="Symbol">λ</a> <a id="3069" class="Symbol">{</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3078" class="Symbol">)</a> <a id="3080" class="Symbol">→</a> <a id="3082" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="3084" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a> <a id="3086" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a> <a id="3088" class="Symbol">;</a> <a id="3090" class="Symbol">(</a><a id="3091" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3097" class="Symbol">)</a> <a id="3099" class="Symbol">→</a> <a id="3101" href="Agda.Builtin.Cubical.Equiv.html#2821" class="Function">θ0</a> <a id="3104" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="3109" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a><a id="3110" class="Symbol">)</a>
                     <a id="3133" class="Symbol">;</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3138" class="Symbol">=</a> <a id="3140" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3142" class="Symbol">)</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="3148" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a> <a id="3150" href="Agda.Builtin.Cubical.Equiv.html#2967" class="Function">ω</a> <a id="3152" class="Symbol">;</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="3157" class="Symbol">=</a> <a id="3159" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3161" class="Symbol">)</a> <a id="3163" class="Symbol">→</a> <a id="3165" href="Agda.Builtin.Cubical.Equiv.html#2868" class="Function">θ1</a> <a id="3168" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="3173" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a><a id="3174" class="Symbol">)</a> <a id="3176" class="Symbol">})</a>
             <a id="3192" class="Symbol">(</a><a id="3193" href="Agda.Builtin.Cubical.Equiv.html#2993" class="Function">θ</a> <a id="3195" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a><a id="3196" class="Symbol">)</a>

    <a id="3203" href="Agda.Builtin.Cubical.Equiv.html#3203" class="Function">γ</a> <a id="3205" class="Symbol">:</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Agda.Builtin.Cubical.Equiv.html#3208" class="Bound">y</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Agda.Builtin.Cubical.Equiv.html#3208" class="Bound">y</a> <a id="3219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3221" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3226" href="Agda.Builtin.Cubical.Equiv.html#3208" class="Bound">y</a><a id="3227" class="Symbol">)</a>
    <a id="3233" href="Agda.Builtin.Cubical.Equiv.html#3203" class="Function">γ</a> <a id="3235" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a> <a id="3237" href="Agda.Builtin.Cubical.Equiv.html#3237" class="Bound">j</a> <a id="3239" class="Symbol">=</a> <a id="3241" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="3246" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="3248" class="Symbol">(λ</a> <a id="3251" href="Agda.Builtin.Cubical.Equiv.html#3251" class="Bound">i</a> <a id="3253" class="Symbol">→</a> <a id="3255" class="Symbol">λ</a> <a id="3257" class="Symbol">{</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Agda.Builtin.Cubical.Equiv.html#3237" class="Bound">j</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="3272" href="Agda.Builtin.Cubical.Equiv.html#3251" class="Bound">i</a> <a id="3274" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a>
                            <a id="3304" class="Symbol">;</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Agda.Builtin.Cubical.Equiv.html#3237" class="Bound">j</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3313" class="Symbol">)</a> <a id="3315" class="Symbol">→</a> <a id="3317" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="3319" href="Agda.Builtin.Cubical.Equiv.html#3251" class="Bound">i</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3324" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a><a id="3325" class="Symbol">)</a> <a id="3327" class="Symbol">})</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3333" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a><a id="3334" class="Symbol">)</a>

  <a id="3339" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3363" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a>
  <a id="3367" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3381" class="Symbol">.</a><a id="3382" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3394" href="Agda.Builtin.Cubical.Equiv.html#3394" class="Bound">y</a> <a id="3396" class="Symbol">.</a><a id="3397" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3401" class="Symbol">.</a><a id="3402" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3406" class="Symbol">=</a> <a id="3408" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3410" href="Agda.Builtin.Cubical.Equiv.html#3394" class="Bound">y</a>
  <a id="3414" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3428" class="Symbol">.</a><a id="3429" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3441" href="Agda.Builtin.Cubical.Equiv.html#3441" class="Bound">y</a> <a id="3443" class="Symbol">.</a><a id="3444" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3448" class="Symbol">.</a><a id="3449" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3453" class="Symbol">=</a> <a id="3455" href="Agda.Builtin.Cubical.HCompU.html#1363" class="Function">sym</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Agda.Builtin.Cubical.Equiv.html#3203" class="Function">γ</a> <a id="3462" href="Agda.Builtin.Cubical.Equiv.html#3441" class="Bound">y</a><a id="3463" class="Symbol">)</a>
  <a id="3467" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3481" class="Symbol">.</a><a id="3482" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3494" href="Agda.Builtin.Cubical.Equiv.html#3494" class="Bound">y</a> <a id="3496" class="Symbol">.</a><a id="3497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3501" class="Symbol">=</a> <a id="3503" href="Agda.Builtin.Cubical.Equiv.html#2423" class="Function">fiberPath</a> <a id="3513" href="Agda.Builtin.Cubical.Equiv.html#3494" class="Bound">y</a> <a id="3515" class="Symbol">_</a>

  <a id="3520" href="Agda.Builtin.Cubical.Equiv.html#3520" class="Function">pathToEquiv</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="3536" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3538" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a>
  <a id="3542" href="Agda.Builtin.Cubical.Equiv.html#3520" class="Function">pathToEquiv</a> <a id="3554" class="Symbol">.</a><a id="3555" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3559" class="Symbol">=</a> <a id="3561" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a>
  <a id="3565" href="Agda.Builtin.Cubical.Equiv.html#3520" class="Function">pathToEquiv</a> <a id="3577" class="Symbol">.</a><a id="3578" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Cubical.Glue.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Glue</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--safe</a> <a id="30" class="Pragma">--no-sized-types</a> <a id="47" class="Pragma">--no-guardedness</a> <a id="64" class="Symbol">#-}</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a> <a id="102" class="Keyword">where</a>

<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Agda.Builtin.Cubical.Equiv.html" class="Module">Agda.Builtin.Cubical.Equiv</a> <a id="210" class="Keyword">public</a>

<a id="218" class="Keyword">primitive</a>
    <a id="primGlue"></a><a id="232" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a>    <a id="244" class="Symbol">:</a> <a id="246" class="Symbol">∀</a> <a id="248" class="Symbol">{</a><a id="249" href="Agda.Builtin.Cubical.Glue.html#249" class="Bound">ℓ</a> <a id="251" href="Agda.Builtin.Cubical.Glue.html#251" class="Bound">ℓ&#39;</a><a id="253" class="Symbol">}</a> <a id="255" class="Symbol">(</a><a id="256" href="Agda.Builtin.Cubical.Glue.html#256" class="Bound">A</a> <a id="258" class="Symbol">:</a> <a id="260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="264" href="Agda.Builtin.Cubical.Glue.html#249" class="Bound">ℓ</a><a id="265" class="Symbol">)</a> <a id="267" class="Symbol">{</a><a id="268" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">φ</a> <a id="270" class="Symbol">:</a> <a id="272" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="273" class="Symbol">}</a>
      <a id="281" class="Symbol">→</a> <a id="283" class="Symbol">(</a><a id="284" href="Agda.Builtin.Cubical.Glue.html#284" class="Bound">T</a> <a id="286" class="Symbol">:</a> <a id="288" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="296" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">φ</a> <a id="298" class="Symbol">(</a><a id="299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="303" href="Agda.Builtin.Cubical.Glue.html#251" class="Bound">ℓ&#39;</a><a id="305" class="Symbol">))</a> <a id="308" class="Symbol">→</a> <a id="310" class="Symbol">(</a><a id="311" href="Agda.Builtin.Cubical.Glue.html#311" class="Bound">e</a> <a id="313" class="Symbol">:</a> <a id="315" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="324" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">φ</a> <a id="326" class="Symbol">(λ</a> <a id="329" href="Agda.Builtin.Cubical.Glue.html#329" class="Bound">o</a> <a id="331" class="Symbol">→</a> <a id="333" href="Agda.Builtin.Cubical.Glue.html#284" class="Bound">T</a> <a id="335" href="Agda.Builtin.Cubical.Glue.html#329" class="Bound">o</a> <a id="337" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="339" href="Agda.Builtin.Cubical.Glue.html#256" class="Bound">A</a><a id="340" class="Symbol">))</a>
      <a id="349" class="Symbol">→</a> <a id="351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="355" href="Agda.Builtin.Cubical.Glue.html#251" class="Bound">ℓ&#39;</a>
    <a id="prim^glue"></a><a id="362" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">prim^glue</a>   <a id="374" class="Symbol">:</a> <a id="376" class="Symbol">∀</a> <a id="378" class="Symbol">{</a><a id="379" href="Agda.Builtin.Cubical.Glue.html#379" class="Bound">ℓ</a> <a id="381" href="Agda.Builtin.Cubical.Glue.html#381" class="Bound">ℓ&#39;</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">{</a><a id="386" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a> <a id="388" class="Symbol">:</a> <a id="390" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="394" href="Agda.Builtin.Cubical.Glue.html#379" class="Bound">ℓ</a><a id="395" class="Symbol">}</a> <a id="397" class="Symbol">{</a><a id="398" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="400" class="Symbol">:</a> <a id="402" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="403" class="Symbol">}</a>
      <a id="411" class="Symbol">→</a> <a id="413" class="Symbol">{</a><a id="414" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a> <a id="416" class="Symbol">:</a> <a id="418" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="426" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="433" href="Agda.Builtin.Cubical.Glue.html#381" class="Bound">ℓ&#39;</a><a id="435" class="Symbol">)}</a> <a id="438" class="Symbol">→</a> <a id="440" class="Symbol">{</a><a id="441" href="Agda.Builtin.Cubical.Glue.html#441" class="Bound">e</a> <a id="443" class="Symbol">:</a> <a id="445" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="454" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="456" class="Symbol">(λ</a> <a id="459" href="Agda.Builtin.Cubical.Glue.html#459" class="Bound">o</a> <a id="461" class="Symbol">→</a> <a id="463" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a> <a id="465" href="Agda.Builtin.Cubical.Glue.html#459" class="Bound">o</a> <a id="467" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="469" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a><a id="470" class="Symbol">)}</a>
      <a id="479" class="Symbol">→</a> <a id="481" class="Symbol">(</a><a id="482" href="Agda.Builtin.Cubical.Glue.html#482" class="Bound">t</a> <a id="484" class="Symbol">:</a> <a id="486" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="495" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="497" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a><a id="498" class="Symbol">)</a> <a id="500" class="Symbol">→</a> <a id="502" class="Symbol">(</a><a id="503" href="Agda.Builtin.Cubical.Glue.html#503" class="Bound">a</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a><a id="508" class="Symbol">)</a> <a id="510" class="Symbol">→</a> <a id="512" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="521" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a> <a id="523" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a> <a id="525" href="Agda.Builtin.Cubical.Glue.html#441" class="Bound">e</a>
    <a id="prim^unglue"></a><a id="531" href="Agda.Builtin.Cubical.Glue.html#531" class="Primitive">prim^unglue</a> <a id="543" class="Symbol">:</a> <a id="545" class="Symbol">∀</a> <a id="547" class="Symbol">{</a><a id="548" href="Agda.Builtin.Cubical.Glue.html#548" class="Bound">ℓ</a> <a id="550" href="Agda.Builtin.Cubical.Glue.html#550" class="Bound">ℓ&#39;</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="563" href="Agda.Builtin.Cubical.Glue.html#548" class="Bound">ℓ</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">{</a><a id="567" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">φ</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="572" class="Symbol">}</a>
      <a id="580" class="Symbol">→</a> <a id="582" class="Symbol">{</a><a id="583" href="Agda.Builtin.Cubical.Glue.html#583" class="Bound">T</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="595" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">φ</a> <a id="597" class="Symbol">(</a><a id="598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="602" href="Agda.Builtin.Cubical.Glue.html#550" class="Bound">ℓ&#39;</a><a id="604" class="Symbol">)}</a> <a id="607" class="Symbol">→</a> <a id="609" class="Symbol">{</a><a id="610" href="Agda.Builtin.Cubical.Glue.html#610" class="Bound">e</a> <a id="612" class="Symbol">:</a> <a id="614" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="623" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">φ</a> <a id="625" class="Symbol">(λ</a> <a id="628" href="Agda.Builtin.Cubical.Glue.html#628" class="Bound">o</a> <a id="630" class="Symbol">→</a> <a id="632" href="Agda.Builtin.Cubical.Glue.html#583" class="Bound">T</a> <a id="634" href="Agda.Builtin.Cubical.Glue.html#628" class="Bound">o</a> <a id="636" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="638" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a><a id="639" class="Symbol">)}</a>
      <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="659" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a> <a id="661" href="Agda.Builtin.Cubical.Glue.html#583" class="Bound">T</a> <a id="663" href="Agda.Builtin.Cubical.Glue.html#610" class="Bound">e</a> <a id="665" class="Symbol">→</a> <a id="667" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Cubical.HCompU.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.HCompU</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.HCompU.html" class="Module">Agda.Builtin.Cubical.HCompU</a> <a id="111" class="Keyword">where</a>

<a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="145" class="Keyword">open</a> <a id="150" class="Keyword">import</a> <a id="157" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="211" class="Keyword">renaming</a> <a id="220" class="Symbol">(</a><a id="221" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a> <a id="230" class="Symbol">to</a> <a id="233" class="Primitive">~_</a><a id="235" class="Symbol">;</a> <a id="237" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="246" class="Symbol">to</a> <a id="249" class="Primitive">_∨_</a><a id="252" class="Symbol">;</a> <a id="254" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="263" class="Symbol">to</a> <a id="266" class="Primitive">_∧_</a><a id="269" class="Symbol">;</a>
                                             <a id="316" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a> <a id="326" class="Symbol">to</a> <a id="329" class="Primitive">hcomp</a><a id="334" class="Symbol">;</a> <a id="336" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a> <a id="347" class="Symbol">to</a> <a id="350" class="Primitive">transp</a><a id="356" class="Symbol">;</a> <a id="358" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a> <a id="367" class="Symbol">to</a> <a id="370" class="Primitive">comp</a><a id="374" class="Symbol">;</a>
                                             <a id="421" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="429" class="Symbol">to</a> <a id="432" class="Postulate">1=1</a><a id="435" class="Symbol">)</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="512" class="Keyword">renaming</a> <a id="521" class="Symbol">(</a><a id="522" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="526" class="Symbol">to</a> <a id="529" class="Postulate">_[_↦_]</a><a id="535" class="Symbol">;</a> <a id="537" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">primSubOut</a> <a id="548" class="Symbol">to</a> <a id="551" class="Primitive">outS</a><a id="555" class="Symbol">)</a>

<a id="558" class="Keyword">module</a> <a id="Helpers"></a><a id="565" href="Agda.Builtin.Cubical.HCompU.html#565" class="Module">Helpers</a> <a id="573" class="Keyword">where</a>
    <a id="583" class="Comment">-- Homogeneous filling</a>
    <a id="Helpers.hfill"></a><a id="610" href="Agda.Builtin.Cubical.HCompU.html#610" class="Function">hfill</a> <a id="616" class="Symbol">:</a> <a id="618" class="Symbol">∀</a> <a id="620" class="Symbol">{</a><a id="621" href="Agda.Builtin.Cubical.HCompU.html#621" class="Bound">ℓ</a><a id="622" class="Symbol">}</a> <a id="624" class="Symbol">{</a><a id="625" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a> <a id="627" class="Symbol">:</a> <a id="629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="633" href="Agda.Builtin.Cubical.HCompU.html#621" class="Bound">ℓ</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">{</a><a id="637" href="Agda.Builtin.Cubical.HCompU.html#637" class="Bound">φ</a> <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="642" class="Symbol">}</a>
              <a id="658" class="Symbol">(</a><a id="659" href="Agda.Builtin.Cubical.HCompU.html#659" class="Bound">u</a> <a id="661" class="Symbol">:</a> <a id="663" class="Symbol">∀</a> <a id="665" href="Agda.Builtin.Cubical.HCompU.html#665" class="Bound">i</a> <a id="667" class="Symbol">→</a> <a id="669" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="677" href="Agda.Builtin.Cubical.HCompU.html#637" class="Bound">φ</a> <a id="679" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a><a id="680" class="Symbol">)</a>
              <a id="696" class="Symbol">(</a><a id="697" href="Agda.Builtin.Cubical.HCompU.html#697" class="Bound">u0</a> <a id="700" class="Symbol">:</a> <a id="702" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a> <a id="704" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="706" href="Agda.Builtin.Cubical.HCompU.html#637" class="Bound">φ</a> <a id="708" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="710" href="Agda.Builtin.Cubical.HCompU.html#659" class="Bound">u</a> <a id="712" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="715" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="716" class="Symbol">)</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Cubical.HCompU.html#719" class="Bound">i</a> <a id="721" class="Symbol">:</a> <a id="723" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a>
    <a id="734" href="Agda.Builtin.Cubical.HCompU.html#610" class="Function">hfill</a> <a id="740" class="Symbol">{</a><a id="741" class="Argument">φ</a> <a id="743" class="Symbol">=</a> <a id="745" href="Agda.Builtin.Cubical.HCompU.html#745" class="Bound">φ</a><a id="746" class="Symbol">}</a> <a id="748" href="Agda.Builtin.Cubical.HCompU.html#748" class="Bound">u</a> <a id="750" href="Agda.Builtin.Cubical.HCompU.html#750" class="Bound">u0</a> <a id="753" href="Agda.Builtin.Cubical.HCompU.html#753" class="Bound">i</a> <a id="755" class="Symbol">=</a>
      <a id="763" href="Agda.Builtin.Cubical.HCompU.html#329" class="Primitive">hcomp</a> <a id="769" class="Symbol">(λ</a> <a id="772" href="Agda.Builtin.Cubical.HCompU.html#772" class="Bound">j</a> <a id="774" class="Symbol">→</a> <a id="776" class="Symbol">\</a> <a id="778" class="Symbol">{</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Cubical.HCompU.html#745" class="Bound">φ</a> <a id="783" class="Symbol">=</a> <a id="785" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="787" class="Symbol">)</a> <a id="789" class="Symbol">→</a> <a id="791" href="Agda.Builtin.Cubical.HCompU.html#748" class="Bound">u</a> <a id="793" class="Symbol">(</a><a id="794" href="Agda.Builtin.Cubical.HCompU.html#753" class="Bound">i</a> <a id="796" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="798" href="Agda.Builtin.Cubical.HCompU.html#772" class="Bound">j</a><a id="799" class="Symbol">)</a> <a id="801" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a>
                     <a id="826" class="Symbol">;</a> <a id="828" class="Symbol">(</a><a id="829" href="Agda.Builtin.Cubical.HCompU.html#753" class="Bound">i</a> <a id="831" class="Symbol">=</a> <a id="833" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">→</a> <a id="839" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="844" href="Agda.Builtin.Cubical.HCompU.html#750" class="Bound">u0</a> <a id="847" class="Symbol">})</a>
            <a id="862" class="Symbol">(</a><a id="863" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="868" href="Agda.Builtin.Cubical.HCompU.html#750" class="Bound">u0</a><a id="870" class="Symbol">)</a>

    <a id="877" class="Comment">-- Heterogeneous filling defined using comp</a>
    <a id="Helpers.fill"></a><a id="925" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">∀</a> <a id="934" class="Symbol">{</a><a id="935" href="Agda.Builtin.Cubical.HCompU.html#935" class="Bound">ℓ</a> <a id="937" class="Symbol">:</a> <a id="939" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="941" class="Symbol">→</a> <a id="943" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="948" class="Symbol">}</a> <a id="950" class="Symbol">(</a><a id="951" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" href="Agda.Builtin.Cubical.HCompU.html#957" class="Bound">i</a> <a id="959" class="Symbol">→</a> <a id="961" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="965" class="Symbol">(</a><a id="966" href="Agda.Builtin.Cubical.HCompU.html#935" class="Bound">ℓ</a> <a id="968" href="Agda.Builtin.Cubical.HCompU.html#957" class="Bound">i</a><a id="969" class="Symbol">))</a> <a id="972" class="Symbol">{</a><a id="973" href="Agda.Builtin.Cubical.HCompU.html#973" class="Bound">φ</a> <a id="975" class="Symbol">:</a> <a id="977" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="978" class="Symbol">}</a>
             <a id="993" class="Symbol">(</a><a id="994" href="Agda.Builtin.Cubical.HCompU.html#994" class="Bound">u</a> <a id="996" class="Symbol">:</a> <a id="998" class="Symbol">∀</a> <a id="1000" href="Agda.Builtin.Cubical.HCompU.html#1000" class="Bound">i</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1012" href="Agda.Builtin.Cubical.HCompU.html#973" class="Bound">φ</a> <a id="1014" class="Symbol">(</a><a id="1015" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="1017" href="Agda.Builtin.Cubical.HCompU.html#1000" class="Bound">i</a><a id="1018" class="Symbol">))</a>
             <a id="1034" class="Symbol">(</a><a id="1035" href="Agda.Builtin.Cubical.HCompU.html#1035" class="Bound">u0</a> <a id="1038" class="Symbol">:</a> <a id="1040" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="1042" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1045" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="1047" href="Agda.Builtin.Cubical.HCompU.html#973" class="Bound">φ</a> <a id="1049" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="1051" href="Agda.Builtin.Cubical.HCompU.html#994" class="Bound">u</a> <a id="1053" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1056" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">→</a>
             <a id="1074" class="Symbol">∀</a> <a id="1076" href="Agda.Builtin.Cubical.HCompU.html#1076" class="Bound">i</a> <a id="1078" class="Symbol">→</a>  <a id="1081" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="1083" href="Agda.Builtin.Cubical.HCompU.html#1076" class="Bound">i</a>
    <a id="1089" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="1094" href="Agda.Builtin.Cubical.HCompU.html#1094" class="Bound">A</a> <a id="1096" class="Symbol">{</a><a id="1097" class="Argument">φ</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Agda.Builtin.Cubical.HCompU.html#1101" class="Bound">φ</a><a id="1102" class="Symbol">}</a> <a id="1104" href="Agda.Builtin.Cubical.HCompU.html#1104" class="Bound">u</a> <a id="1106" href="Agda.Builtin.Cubical.HCompU.html#1106" class="Bound">u0</a> <a id="1109" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1111" class="Symbol">=</a>
      <a id="1119" href="Agda.Builtin.Cubical.HCompU.html#370" class="Primitive">comp</a> <a id="1124" class="Symbol">(λ</a> <a id="1127" href="Agda.Builtin.Cubical.HCompU.html#1127" class="Bound">j</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="Agda.Builtin.Cubical.HCompU.html#1094" class="Bound">A</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1136" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="1138" href="Agda.Builtin.Cubical.HCompU.html#1127" class="Bound">j</a><a id="1139" class="Symbol">))</a>
           <a id="1153" class="Symbol">(λ</a> <a id="1156" href="Agda.Builtin.Cubical.HCompU.html#1156" class="Bound">j</a> <a id="1158" class="Symbol">→</a> <a id="1160" class="Symbol">\</a> <a id="1162" class="Symbol">{</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Agda.Builtin.Cubical.HCompU.html#1101" class="Bound">φ</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1171" class="Symbol">)</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Agda.Builtin.Cubical.HCompU.html#1104" class="Bound">u</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1180" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="1182" href="Agda.Builtin.Cubical.HCompU.html#1156" class="Bound">j</a><a id="1183" class="Symbol">)</a> <a id="1185" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a>
                    <a id="1209" class="Symbol">;</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1214" class="Symbol">=</a> <a id="1216" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1227" href="Agda.Builtin.Cubical.HCompU.html#1106" class="Bound">u0</a> <a id="1230" class="Symbol">})</a>
           <a id="1244" class="Symbol">(</a><a id="1245" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1250" class="Symbol">{</a><a id="1251" class="Argument">φ</a> <a id="1253" class="Symbol">=</a> <a id="1255" href="Agda.Builtin.Cubical.HCompU.html#1101" class="Bound">φ</a><a id="1256" class="Symbol">}</a> <a id="1258" href="Agda.Builtin.Cubical.HCompU.html#1106" class="Bound">u0</a><a id="1260" class="Symbol">)</a>

    <a id="1267" class="Keyword">module</a> <a id="1274" href="Agda.Builtin.Cubical.HCompU.html#1274" class="Module">_</a> <a id="1276" class="Symbol">{</a><a id="1277" href="Agda.Builtin.Cubical.HCompU.html#1277" class="Bound">ℓ</a><a id="1278" class="Symbol">}</a> <a id="1280" class="Symbol">{</a><a id="1281" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1289" href="Agda.Builtin.Cubical.HCompU.html#1277" class="Bound">ℓ</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Keyword">where</a>
      <a id="1304" href="Agda.Builtin.Cubical.HCompU.html#1304" class="Function">refl</a> <a id="1309" class="Symbol">:</a> <a id="1311" class="Symbol">{</a><a id="1312" href="Agda.Builtin.Cubical.HCompU.html#1312" class="Bound">x</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1317" class="Symbol">}</a> <a id="1319" class="Symbol">→</a> <a id="1321" href="Agda.Builtin.Cubical.HCompU.html#1312" class="Bound">x</a> <a id="1323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1325" href="Agda.Builtin.Cubical.HCompU.html#1312" class="Bound">x</a>
      <a id="1333" href="Agda.Builtin.Cubical.HCompU.html#1304" class="Function">refl</a> <a id="1338" class="Symbol">{</a><a id="1339" class="Argument">x</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Agda.Builtin.Cubical.HCompU.html#1343" class="Bound">x</a><a id="1344" class="Symbol">}</a> <a id="1346" class="Symbol">=</a> <a id="1348" class="Symbol">λ</a> <a id="1350" href="Agda.Builtin.Cubical.HCompU.html#1350" class="Bound">_</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Agda.Builtin.Cubical.HCompU.html#1343" class="Bound">x</a>

      <a id="1363" href="Agda.Builtin.Cubical.HCompU.html#1363" class="Function">sym</a> <a id="1367" class="Symbol">:</a> <a id="1369" class="Symbol">{</a><a id="1370" href="Agda.Builtin.Cubical.HCompU.html#1370" class="Bound">x</a> <a id="1372" href="Agda.Builtin.Cubical.HCompU.html#1372" class="Bound">y</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="Agda.Builtin.Cubical.HCompU.html#1370" class="Bound">x</a> <a id="1383" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1385" href="Agda.Builtin.Cubical.HCompU.html#1372" class="Bound">y</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Agda.Builtin.Cubical.HCompU.html#1372" class="Bound">y</a> <a id="1391" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1393" href="Agda.Builtin.Cubical.HCompU.html#1370" class="Bound">x</a>
      <a id="1401" href="Agda.Builtin.Cubical.HCompU.html#1363" class="Function">sym</a> <a id="1405" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">p</a> <a id="1407" class="Symbol">=</a> <a id="1409" class="Symbol">λ</a> <a id="1411" href="Agda.Builtin.Cubical.HCompU.html#1411" class="Bound">i</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">p</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="1420" href="Agda.Builtin.Cubical.HCompU.html#1411" class="Bound">i</a><a id="1421" class="Symbol">)</a>

      <a id="1430" href="Agda.Builtin.Cubical.HCompU.html#1430" class="Function">cong</a> <a id="1435" class="Symbol">:</a> <a id="1437" class="Symbol">∀</a> <a id="1439" class="Symbol">{</a><a id="1440" href="Agda.Builtin.Cubical.HCompU.html#1440" class="Bound">ℓ&#39;</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Agda.Builtin.Cubical.HCompU.html#1445" class="Bound">B</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1457" href="Agda.Builtin.Cubical.HCompU.html#1440" class="Bound">ℓ&#39;</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Agda.Builtin.Cubical.HCompU.html#1462" class="Bound">x</a> <a id="1464" href="Agda.Builtin.Cubical.HCompU.html#1464" class="Bound">y</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1469" class="Symbol">}</a>
             <a id="1484" class="Symbol">(</a><a id="1485" href="Agda.Builtin.Cubical.HCompU.html#1485" class="Bound">f</a> <a id="1487" class="Symbol">:</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Agda.Builtin.Cubical.HCompU.html#1490" class="Bound">a</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1495" class="Symbol">)</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Agda.Builtin.Cubical.HCompU.html#1445" class="Bound">B</a> <a id="1501" href="Agda.Builtin.Cubical.HCompU.html#1490" class="Bound">a</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Agda.Builtin.Cubical.HCompU.html#1505" class="Bound">p</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Agda.Builtin.Cubical.HCompU.html#1462" class="Bound">x</a> <a id="1511" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1513" href="Agda.Builtin.Cubical.HCompU.html#1464" class="Bound">y</a><a id="1514" class="Symbol">)</a>
           <a id="1527" class="Symbol">→</a> <a id="1529" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1535" class="Symbol">(λ</a> <a id="1538" href="Agda.Builtin.Cubical.HCompU.html#1538" class="Bound">i</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Agda.Builtin.Cubical.HCompU.html#1445" class="Bound">B</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Builtin.Cubical.HCompU.html#1505" class="Bound">p</a> <a id="1547" href="Agda.Builtin.Cubical.HCompU.html#1538" class="Bound">i</a><a id="1548" class="Symbol">))</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Agda.Builtin.Cubical.HCompU.html#1485" class="Bound">f</a> <a id="1554" href="Agda.Builtin.Cubical.HCompU.html#1462" class="Bound">x</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Agda.Builtin.Cubical.HCompU.html#1485" class="Bound">f</a> <a id="1560" href="Agda.Builtin.Cubical.HCompU.html#1464" class="Bound">y</a><a id="1561" class="Symbol">)</a>
      <a id="1569" href="Agda.Builtin.Cubical.HCompU.html#1430" class="Function">cong</a> <a id="1574" href="Agda.Builtin.Cubical.HCompU.html#1574" class="Bound">f</a> <a id="1576" href="Agda.Builtin.Cubical.HCompU.html#1576" class="Bound">p</a> <a id="1578" class="Symbol">=</a> <a id="1580" class="Symbol">λ</a> <a id="1582" href="Agda.Builtin.Cubical.HCompU.html#1582" class="Bound">i</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Agda.Builtin.Cubical.HCompU.html#1574" class="Bound">f</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Agda.Builtin.Cubical.HCompU.html#1576" class="Bound">p</a> <a id="1591" href="Agda.Builtin.Cubical.HCompU.html#1582" class="Bound">i</a><a id="1592" class="Symbol">)</a>

    <a id="Helpers.isContr"></a><a id="1599" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">∀</a> <a id="1611" class="Symbol">{</a><a id="1612" href="Agda.Builtin.Cubical.HCompU.html#1612" class="Bound">ℓ</a><a id="1613" class="Symbol">}</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1621" href="Agda.Builtin.Cubical.HCompU.html#1612" class="Bound">ℓ</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1629" href="Agda.Builtin.Cubical.HCompU.html#1612" class="Bound">ℓ</a>
    <a id="1635" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="1643" href="Agda.Builtin.Cubical.HCompU.html#1643" class="Bound">A</a> <a id="1645" class="Symbol">=</a> <a id="1647" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1649" href="Agda.Builtin.Cubical.HCompU.html#1643" class="Bound">A</a> <a id="1651" class="Symbol">\</a> <a id="1653" href="Agda.Builtin.Cubical.HCompU.html#1653" class="Bound">x</a> <a id="1655" class="Symbol">→</a> <a id="1657" class="Symbol">(∀</a> <a id="1660" href="Agda.Builtin.Cubical.HCompU.html#1660" class="Bound">y</a> <a id="1662" class="Symbol">→</a> <a id="1664" href="Agda.Builtin.Cubical.HCompU.html#1653" class="Bound">x</a> <a id="1666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1668" href="Agda.Builtin.Cubical.HCompU.html#1660" class="Bound">y</a><a id="1669" class="Symbol">)</a>

    <a id="Helpers.fiber"></a><a id="1676" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1682" class="Symbol">:</a> <a id="1684" class="Symbol">∀</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Agda.Builtin.Cubical.HCompU.html#1687" class="Bound">ℓ</a> <a id="1689" href="Agda.Builtin.Cubical.HCompU.html#1689" class="Bound">ℓ&#39;</a><a id="1691" class="Symbol">}</a> <a id="1693" class="Symbol">{</a><a id="1694" href="Agda.Builtin.Cubical.HCompU.html#1694" class="Bound">A</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1702" href="Agda.Builtin.Cubical.HCompU.html#1687" class="Bound">ℓ</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">B</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1714" href="Agda.Builtin.Cubical.HCompU.html#1689" class="Bound">ℓ&#39;</a><a id="1716" class="Symbol">}</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Agda.Builtin.Cubical.HCompU.html#1719" class="Bound">f</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Agda.Builtin.Cubical.HCompU.html#1694" class="Bound">A</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">B</a><a id="1728" class="Symbol">)</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Agda.Builtin.Cubical.HCompU.html#1731" class="Bound">y</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">B</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Agda.Builtin.Cubical.HCompU.html#1687" class="Bound">ℓ</a> <a id="1747" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1749" href="Agda.Builtin.Cubical.HCompU.html#1689" class="Bound">ℓ&#39;</a><a id="1751" class="Symbol">)</a>
    <a id="1757" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1763" class="Symbol">{</a><a id="1764" class="Argument">A</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Agda.Builtin.Cubical.HCompU.html#1768" class="Bound">A</a><a id="1769" class="Symbol">}</a> <a id="1771" href="Agda.Builtin.Cubical.HCompU.html#1771" class="Bound">f</a> <a id="1773" href="Agda.Builtin.Cubical.HCompU.html#1773" class="Bound">y</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1779" href="Agda.Builtin.Cubical.HCompU.html#1768" class="Bound">A</a> <a id="1781" class="Symbol">\</a> <a id="1783" href="Agda.Builtin.Cubical.HCompU.html#1783" class="Bound">x</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Agda.Builtin.Cubical.HCompU.html#1771" class="Bound">f</a> <a id="1789" href="Agda.Builtin.Cubical.HCompU.html#1783" class="Bound">x</a> <a id="1791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1793" href="Agda.Builtin.Cubical.HCompU.html#1773" class="Bound">y</a>

<a id="1796" class="Keyword">open</a> <a id="1801" href="Agda.Builtin.Cubical.HCompU.html#565" class="Module">Helpers</a>


<a id="1811" class="Keyword">primitive</a>
  <a id="prim^glueU"></a><a id="1823" href="Agda.Builtin.Cubical.HCompU.html#1823" class="Primitive">prim^glueU</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Agda.Builtin.Cubical.HCompU.html#1837" class="Bound">la</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">{</a><a id="1850" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1874" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1881" href="Agda.Builtin.Cubical.HCompU.html#1837" class="Bound">la</a><a id="1883" class="Symbol">)}</a>
                 <a id="1903" class="Symbol">{</a><a id="1904" href="Agda.Builtin.Cubical.HCompU.html#1904" class="Bound">A</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1912" href="Agda.Builtin.Cubical.HCompU.html#1837" class="Bound">la</a> <a id="1915" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="1917" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1919" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="1921" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1923" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1926" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">→</a>
                 <a id="1948" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1957" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1962" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1973" href="Agda.Builtin.Cubical.HCompU.html#1904" class="Bound">A</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Builtin.Cubical.HCompU.html#329" class="Primitive">hcomp</a> <a id="1983" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1991" href="Agda.Builtin.Cubical.HCompU.html#1904" class="Bound">A</a><a id="1992" class="Symbol">)</a>
  <a id="prim^unglueU"></a><a id="1996" href="Agda.Builtin.Cubical.HCompU.html#1996" class="Primitive">prim^unglueU</a> <a id="2009" class="Symbol">:</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Agda.Builtin.Cubical.HCompU.html#2012" class="Bound">la</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2022" class="Symbol">}</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Agda.Builtin.Cubical.HCompU.html#2025" class="Bound">φ</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">{</a><a id="2033" href="Agda.Builtin.Cubical.HCompU.html#2033" class="Bound">T</a> <a id="2035" class="Symbol">:</a> <a id="2037" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2049" href="Agda.Builtin.Cubical.HCompU.html#2025" class="Bound">φ</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2056" href="Agda.Builtin.Cubical.HCompU.html#2012" class="Bound">la</a><a id="2058" class="Symbol">)}</a>
                   <a id="2080" class="Symbol">{</a><a id="2081" href="Agda.Builtin.Cubical.HCompU.html#2081" class="Bound">A</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2089" href="Agda.Builtin.Cubical.HCompU.html#2012" class="Bound">la</a> <a id="2092" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="2094" href="Agda.Builtin.Cubical.HCompU.html#2025" class="Bound">φ</a> <a id="2096" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="2098" href="Agda.Builtin.Cubical.HCompU.html#2033" class="Bound">T</a> <a id="2100" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2103" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">→</a>
                   <a id="2127" href="Agda.Builtin.Cubical.HCompU.html#329" class="Primitive">hcomp</a> <a id="2133" href="Agda.Builtin.Cubical.HCompU.html#2033" class="Bound">T</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2141" href="Agda.Builtin.Cubical.HCompU.html#2081" class="Bound">A</a><a id="2142" class="Symbol">)</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2151" href="Agda.Builtin.Cubical.HCompU.html#2081" class="Bound">A</a>
  <a id="2155" class="Comment">-- Needed for transp.</a>
  <a id="primFaceForall"></a><a id="2179" href="Agda.Builtin.Cubical.HCompU.html#2179" class="Primitive">primFaceForall</a> <a id="2194" class="Symbol">:</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2202" class="Symbol">)</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>

<a id="transpProof"></a><a id="2209" href="Agda.Builtin.Cubical.HCompU.html#2209" class="Function">transpProof</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">∀</a> <a id="2225" class="Symbol">{</a><a id="2226" href="Agda.Builtin.Cubical.HCompU.html#2226" class="Bound">l</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">→</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2244" href="Agda.Builtin.Cubical.HCompU.html#2226" class="Bound">l</a><a id="2245" class="Symbol">)</a> <a id="2247" class="Symbol">→</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Agda.Builtin.Cubical.HCompU.html#2250" class="Bound">φ</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2255" class="Symbol">)</a> <a id="2257" class="Symbol">→</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Agda.Builtin.Cubical.HCompU.html#2260" class="Bound">a</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2272" href="Agda.Builtin.Cubical.HCompU.html#2250" class="Bound">φ</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2277" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2279" class="Symbol">))</a> <a id="2282" class="Symbol">→</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Agda.Builtin.Cubical.HCompU.html#2285" class="Bound">b</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2291" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2294" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="2296" href="Agda.Builtin.Cubical.HCompU.html#2250" class="Bound">φ</a> <a id="2298" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="2300" class="Symbol">(\</a> <a id="2303" href="Agda.Builtin.Cubical.HCompU.html#2303" class="Bound">o</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2314" class="Symbol">(\</a> <a id="2317" href="Agda.Builtin.Cubical.HCompU.html#2317" class="Bound">i</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2323" href="Agda.Builtin.Cubical.HCompU.html#2317" class="Bound">i</a><a id="2324" class="Symbol">)</a> <a id="2326" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Agda.Builtin.Cubical.HCompU.html#2260" class="Bound">a</a> <a id="2332" href="Agda.Builtin.Cubical.HCompU.html#2303" class="Bound">o</a><a id="2333" class="Symbol">))</a> <a id="2336" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a> <a id="2338" class="Symbol">)</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2356" class="Symbol">(\</a> <a id="2359" href="Agda.Builtin.Cubical.HCompU.html#2359" class="Bound">i</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2365" href="Agda.Builtin.Cubical.HCompU.html#2359" class="Bound">i</a><a id="2366" class="Symbol">)</a> <a id="2368" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2370" class="Symbol">)</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2378" href="Agda.Builtin.Cubical.HCompU.html#2285" class="Bound">b</a><a id="2379" class="Symbol">)</a>
<a id="2381" href="Agda.Builtin.Cubical.HCompU.html#2209" class="Function">transpProof</a> <a id="2393" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2395" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2397" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2399" href="Agda.Builtin.Cubical.HCompU.html#2399" class="Bound">b</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a> <a id="2405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2407" class="Symbol">\</a> <a id="2409" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">j</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="Agda.Builtin.Cubical.HCompU.html#370" class="Primitive">comp</a> <a id="2418" class="Symbol">(\</a> <a id="2421" href="Agda.Builtin.Cubical.HCompU.html#2421" class="Bound">i</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2427" href="Agda.Builtin.Cubical.HCompU.html#2421" class="Bound">i</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(\</a> <a id="2433" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a> <a id="2435" class="Symbol">→</a>
                                               <a id="2484" class="Symbol">\</a> <a id="2486" class="Symbol">{</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2495" class="Symbol">)</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2506" class="Symbol">(\</a> <a id="2509" href="Agda.Builtin.Cubical.HCompU.html#2509" class="Bound">j</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Agda.Builtin.Cubical.HCompU.html#2509" class="Bound">j</a> <a id="2518" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="2520" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2521" class="Symbol">))</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2527" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2533" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a><a id="2536" class="Symbol">)</a>
                                                 <a id="2587" class="Symbol">;</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">j</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2607" class="Symbol">(\</a> <a id="2610" href="Agda.Builtin.Cubical.HCompU.html#2610" class="Bound">j</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Agda.Builtin.Cubical.HCompU.html#2610" class="Bound">j</a> <a id="2619" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="2621" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2622" class="Symbol">))</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2628" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2629" class="Symbol">)</a> <a id="2631" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a>
                                                 <a id="2682" class="Symbol">;</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">j</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2691" class="Symbol">)</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Agda.Builtin.Cubical.HCompU.html#2824" class="Function">g</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2700" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">})</a>
                                        <a id="2746" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a>
    <a id="2752" class="Keyword">where</a>
      <a id="2764" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a> <a id="2767" class="Symbol">=</a> <a id="2769" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2774" class="Symbol">{</a><a id="2775" class="Argument">u</a> <a id="2777" class="Symbol">=</a> <a id="2779" class="Symbol">(\</a> <a id="2782" href="Agda.Builtin.Cubical.HCompU.html#2782" class="Bound">o</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2793" class="Symbol">(\</a> <a id="2796" href="Agda.Builtin.Cubical.HCompU.html#2796" class="Bound">i</a> <a id="2798" class="Symbol">→</a> <a id="2800" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2802" href="Agda.Builtin.Cubical.HCompU.html#2796" class="Bound">i</a><a id="2803" class="Symbol">)</a> <a id="2805" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2811" href="Agda.Builtin.Cubical.HCompU.html#2782" class="Bound">o</a><a id="2812" class="Symbol">))}</a> <a id="2816" href="Agda.Builtin.Cubical.HCompU.html#2399" class="Bound">b</a>
      <a id="2824" href="Agda.Builtin.Cubical.HCompU.html#2824" class="Function">g</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Agda.Builtin.Cubical.HCompU.html#2829" class="Bound">k</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2843" href="Agda.Builtin.Cubical.HCompU.html#2829" class="Bound">k</a><a id="2844" class="Symbol">)</a>
      <a id="2852" href="Agda.Builtin.Cubical.HCompU.html#2824" class="Function">g</a> <a id="2854" href="Agda.Builtin.Cubical.HCompU.html#2854" class="Bound">k</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="2863" class="Symbol">(\</a> <a id="2866" href="Agda.Builtin.Cubical.HCompU.html#2866" class="Bound">i</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2875" href="Agda.Builtin.Cubical.HCompU.html#2866" class="Bound">i</a><a id="2876" class="Symbol">))</a> <a id="2879" class="Symbol">(\</a> <a id="2882" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a> <a id="2884" class="Symbol">→</a> <a id="2886" class="Symbol">\</a> <a id="2888" class="Symbol">{</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2908" class="Symbol">(\</a> <a id="2911" href="Agda.Builtin.Cubical.HCompU.html#2911" class="Bound">j</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Agda.Builtin.Cubical.HCompU.html#2911" class="Bound">j</a> <a id="2920" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="2922" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2924" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a><a id="2925" class="Symbol">))</a> <a id="2928" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a> <a id="2930" class="Symbol">(</a><a id="2931" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2933" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a><a id="2936" class="Symbol">)</a>
                                          <a id="2980" class="Symbol">;</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2985" class="Symbol">=</a> <a id="2987" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2989" class="Symbol">)</a> <a id="2991" class="Symbol">→</a> <a id="2993" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="3000" class="Symbol">(\</a> <a id="3003" href="Agda.Builtin.Cubical.HCompU.html#3003" class="Bound">j</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3012" href="Agda.Builtin.Cubical.HCompU.html#3003" class="Bound">j</a> <a id="3014" href="Agda.Builtin.Cubical.HCompU.html#249" class="Primitive Operator">∨</a> <a id="3016" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3018" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a><a id="3019" class="Symbol">))</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3025" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a><a id="3026" class="Symbol">)</a> <a id="3028" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a> <a id="3031" class="Symbol">})</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3039" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a><a id="3041" class="Symbol">)</a> <a id="3043" href="Agda.Builtin.Cubical.HCompU.html#2854" class="Bound">k</a>
      <a id="3051" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Agda.Builtin.Cubical.HCompU.html#370" class="Primitive">comp</a> <a id="3060" class="Symbol">(\</a> <a id="3063" href="Agda.Builtin.Cubical.HCompU.html#3063" class="Bound">i</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3069" class="Symbol">(</a><a id="3070" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3072" href="Agda.Builtin.Cubical.HCompU.html#3063" class="Bound">i</a><a id="3073" class="Symbol">))</a> <a id="3076" class="Symbol">(\</a> <a id="3079" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a> <a id="3081" class="Symbol">→</a> <a id="3083" class="Symbol">\</a> <a id="3085" class="Symbol">{</a> <a id="3087" class="Symbol">(</a><a id="3088" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="3090" class="Symbol">=</a> <a id="3092" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="3105" class="Symbol">(\</a> <a id="3108" href="Agda.Builtin.Cubical.HCompU.html#3108" class="Bound">j</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Agda.Builtin.Cubical.HCompU.html#3108" class="Bound">j</a> <a id="3117" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="3119" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3121" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a><a id="3122" class="Symbol">))</a> <a id="3125" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="3130" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a><a id="3133" class="Symbol">);</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3143" class="Symbol">)</a> <a id="3145" class="Symbol">→</a> <a id="3147" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="3154" class="Symbol">(\</a> <a id="3157" href="Agda.Builtin.Cubical.HCompU.html#3157" class="Bound">j</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3166" href="Agda.Builtin.Cubical.HCompU.html#3157" class="Bound">j</a> <a id="3168" href="Agda.Builtin.Cubical.HCompU.html#249" class="Primitive Operator">∨</a> <a id="3170" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3172" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a><a id="3173" class="Symbol">))</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3179" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a><a id="3180" class="Symbol">)</a> <a id="3182" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a> <a id="3185" class="Symbol">})</a> <a id="3188" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a>

<a id="3192" class="Symbol">{-#</a> <a id="3196" class="Keyword">BUILTIN</a> <a id="3204" class="Keyword">TRANSPPROOF</a> <a id="3216" href="Agda.Builtin.Cubical.HCompU.html#2209" class="Function">transpProof</a> <a id="3228" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Cubical.Path.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Path</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a> <a id="109" class="Keyword">where</a>

  <a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="153" class="Keyword">using</a> <a id="159" class="Symbol">(</a><a id="160" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a><a id="165" class="Symbol">)</a> <a id="167" class="Keyword">public</a>


  <a id="178" class="Keyword">infix</a> <a id="184" class="Number">4</a> <a id="186" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a>

  <a id="193" class="Comment">-- We have a variable name in `(λ i → A)` as a hint for case</a>
  <a id="256" class="Comment">-- splitting.</a>
  <a id="_≡_"></a><a id="272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="276" class="Symbol">:</a> <a id="278" class="Symbol">∀</a> <a id="280" class="Symbol">{</a><a id="281" href="Agda.Builtin.Cubical.Path.html#281" class="Bound">ℓ</a><a id="282" class="Symbol">}</a> <a id="284" class="Symbol">{</a><a id="285" href="Agda.Builtin.Cubical.Path.html#285" class="Bound">A</a> <a id="287" class="Symbol">:</a> <a id="289" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="293" href="Agda.Builtin.Cubical.Path.html#281" class="Bound">ℓ</a><a id="294" class="Symbol">}</a> <a id="296" class="Symbol">→</a> <a id="298" href="Agda.Builtin.Cubical.Path.html#285" class="Bound">A</a> <a id="300" class="Symbol">→</a> <a id="302" href="Agda.Builtin.Cubical.Path.html#285" class="Bound">A</a> <a id="304" class="Symbol">→</a> <a id="306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="310" href="Agda.Builtin.Cubical.Path.html#281" class="Bound">ℓ</a>
  <a id="314" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="318" class="Symbol">{</a><a id="319" class="Argument">A</a> <a id="321" class="Symbol">=</a> <a id="323" href="Agda.Builtin.Cubical.Path.html#323" class="Bound">A</a><a id="324" class="Symbol">}</a> <a id="326" class="Symbol">=</a> <a id="328" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="334" class="Symbol">(λ</a> <a id="337" href="Agda.Builtin.Cubical.Path.html#337" class="Bound">i</a> <a id="339" class="Symbol">→</a> <a id="341" href="Agda.Builtin.Cubical.Path.html#323" class="Bound">A</a><a id="342" class="Symbol">)</a>

  <a id="347" class="Symbol">{-#</a> <a id="351" class="Keyword">BUILTIN</a> <a id="359" class="Keyword">PATH</a>         <a id="372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a>     <a id="380" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Cubical.Sub.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Sub</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="108" class="Keyword">where</a>

  <a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>

  <a id="155" class="Symbol">{-#</a> <a id="159" class="Keyword">BUILTIN</a> <a id="167" class="Keyword">SUB</a> <a id="Sub"></a><a id="171" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="175" class="Symbol">#-}</a>

  <a id="182" class="Keyword">postulate</a>
    <a id="inS"></a><a id="196" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="200" class="Symbol">:</a> <a id="202" class="Symbol">∀</a> <a id="204" class="Symbol">{</a><a id="205" href="Agda.Builtin.Cubical.Sub.html#205" class="Bound">ℓ</a><a id="206" class="Symbol">}</a> <a id="208" class="Symbol">{</a><a id="209" href="Agda.Builtin.Cubical.Sub.html#209" class="Bound">A</a> <a id="211" class="Symbol">:</a> <a id="213" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="217" href="Agda.Builtin.Cubical.Sub.html#205" class="Bound">ℓ</a><a id="218" class="Symbol">}</a> <a id="220" class="Symbol">{</a><a id="221" href="Agda.Builtin.Cubical.Sub.html#221" class="Bound">φ</a><a id="222" class="Symbol">}</a> <a id="224" class="Symbol">(</a><a id="225" href="Agda.Builtin.Cubical.Sub.html#225" class="Bound">x</a> <a id="227" class="Symbol">:</a> <a id="229" href="Agda.Builtin.Cubical.Sub.html#209" class="Bound">A</a><a id="230" class="Symbol">)</a> <a id="232" class="Symbol">→</a> <a id="234" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="238" href="Agda.Builtin.Cubical.Sub.html#209" class="Bound">A</a> <a id="240" href="Agda.Builtin.Cubical.Sub.html#221" class="Bound">φ</a> <a id="242" class="Symbol">(λ</a> <a id="245" href="Agda.Builtin.Cubical.Sub.html#245" class="Bound">_</a> <a id="247" class="Symbol">→</a> <a id="249" href="Agda.Builtin.Cubical.Sub.html#225" class="Bound">x</a><a id="250" class="Symbol">)</a>

  <a id="255" class="Symbol">{-#</a> <a id="259" class="Keyword">BUILTIN</a> <a id="267" class="Keyword">SUBIN</a> <a id="273" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="277" class="Symbol">#-}</a>

  <a id="284" class="Comment">-- Sub A φ u is treated as A.</a>
  <a id="316" class="Symbol">{-#</a> <a id="320" class="Keyword">COMPILE</a> <a id="328" class="Keyword">JS</a> <a id="331" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="335" class="Pragma">=</a> <a id="337" class="Pragma">_</a> <a id="339" class="Pragma">=&gt;</a> <a id="342" class="Pragma">_</a> <a id="344" class="Pragma">=&gt;</a> <a id="347" class="Pragma">_</a> <a id="349" class="Pragma">=&gt;</a> <a id="352" class="Pragma">x</a> <a id="354" class="Pragma">=&gt;</a> <a id="357" class="Pragma">x</a> <a id="359" class="Symbol">#-}</a>

  <a id="366" class="Keyword">primitive</a>
    <a id="primSubOut"></a><a id="380" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">primSubOut</a> <a id="391" class="Symbol">:</a> <a id="393" class="Symbol">∀</a> <a id="395" class="Symbol">{</a><a id="396" href="Agda.Builtin.Cubical.Sub.html#396" class="Bound">ℓ</a><a id="397" class="Symbol">}</a> <a id="399" class="Symbol">{</a><a id="400" href="Agda.Builtin.Cubical.Sub.html#400" class="Bound">A</a> <a id="402" class="Symbol">:</a> <a id="404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="408" href="Agda.Builtin.Cubical.Sub.html#396" class="Bound">ℓ</a><a id="409" class="Symbol">}</a> <a id="411" class="Symbol">{</a><a id="412" href="Agda.Builtin.Cubical.Sub.html#412" class="Bound">φ</a> <a id="414" class="Symbol">:</a> <a id="416" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="417" class="Symbol">}</a> <a id="419" class="Symbol">{</a><a id="420" href="Agda.Builtin.Cubical.Sub.html#420" class="Bound">u</a> <a id="422" class="Symbol">:</a> <a id="424" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="432" href="Agda.Builtin.Cubical.Sub.html#412" class="Bound">φ</a> <a id="434" href="Agda.Builtin.Cubical.Sub.html#400" class="Bound">A</a><a id="435" class="Symbol">}</a> <a id="437" class="Symbol">→</a> <a id="439" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="443" class="Symbol">_</a> <a id="445" href="Agda.Builtin.Cubical.Sub.html#412" class="Bound">φ</a> <a id="447" href="Agda.Builtin.Cubical.Sub.html#420" class="Bound">u</a> <a id="449" class="Symbol">→</a> <a id="451" href="Agda.Builtin.Cubical.Sub.html#400" class="Bound">A</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">infix</a> <a id="139" class="Number">4</a> <a id="141" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="145" class="Keyword">data</a> <a id="_≡_"></a><a id="150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="154" class="Symbol">{</a><a id="155" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="156" class="Symbol">}</a> <a id="158" class="Symbol">{</a><a id="159" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="161" class="Symbol">:</a> <a id="163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="167" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="168" class="Symbol">}</a> <a id="170" class="Symbol">(</a><a id="171" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="173" class="Symbol">:</a> <a id="175" href="Agda.Builtin.Equality.html#159" class="Bound">A</a><a id="176" class="Symbol">)</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="188" href="Agda.Builtin.Equality.html#155" class="Bound">a</a> <a id="190" class="Keyword">where</a>
  <a id="198" class="Keyword">instance</a> <a id="_≡_.refl"></a><a id="207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="218" href="Agda.Builtin.Equality.html#171" class="Bound">x</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">EQUALITY</a> <a id="242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="246" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Float.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Float</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>

<a id="343" class="Keyword">postulate</a> <a id="Float"></a><a id="353" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="365" class="Symbol">{-#</a> <a id="369" class="Keyword">BUILTIN</a> <a id="377" class="Keyword">FLOAT</a> <a id="383" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="389" class="Symbol">#-}</a>

<a id="394" class="Keyword">primitive</a>
  <a id="406" class="Comment">-- Relations</a>
  <a id="primFloatInequality"></a><a id="421" href="Agda.Builtin.Float.html#421" class="Primitive">primFloatInequality</a>        <a id="448" class="Symbol">:</a> <a id="450" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="456" class="Symbol">→</a> <a id="458" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="464" class="Symbol">→</a> <a id="466" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatEquality"></a><a id="473" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a>          <a id="500" class="Symbol">:</a> <a id="502" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="508" class="Symbol">→</a> <a id="510" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatLess"></a><a id="525" href="Agda.Builtin.Float.html#525" class="Primitive">primFloatLess</a>              <a id="552" class="Symbol">:</a> <a id="554" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="560" class="Symbol">→</a> <a id="562" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="568" class="Symbol">→</a> <a id="570" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsInfinite"></a><a id="577" href="Agda.Builtin.Float.html#577" class="Primitive">primFloatIsInfinite</a>        <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="612" class="Symbol">→</a> <a id="614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsNaN"></a><a id="621" href="Agda.Builtin.Float.html#621" class="Primitive">primFloatIsNaN</a>             <a id="648" class="Symbol">:</a> <a id="650" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="656" class="Symbol">→</a> <a id="658" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsNegativeZero"></a><a id="665" href="Agda.Builtin.Float.html#665" class="Primitive">primFloatIsNegativeZero</a>    <a id="692" class="Symbol">:</a> <a id="694" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="700" class="Symbol">→</a> <a id="702" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsSafeInteger"></a><a id="709" href="Agda.Builtin.Float.html#709" class="Primitive">primFloatIsSafeInteger</a>     <a id="736" class="Symbol">:</a> <a id="738" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="744" class="Symbol">→</a> <a id="746" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="753" class="Comment">-- Conversions</a>
  <a id="primFloatToWord64"></a><a id="770" href="Agda.Builtin.Float.html#770" class="Primitive">primFloatToWord64</a>          <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="805" class="Symbol">→</a> <a id="807" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="813" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>
  <a id="primNatToFloat"></a><a id="822" href="Agda.Builtin.Float.html#822" class="Primitive">primNatToFloat</a>             <a id="849" class="Symbol">:</a> <a id="851" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="855" class="Symbol">→</a> <a id="857" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primIntToFloat"></a><a id="865" href="Agda.Builtin.Float.html#865" class="Primitive">primIntToFloat</a>             <a id="892" class="Symbol">:</a> <a id="894" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="898" class="Symbol">→</a> <a id="900" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatRound"></a><a id="908" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a>             <a id="935" class="Symbol">:</a> <a id="937" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="943" class="Symbol">→</a> <a id="945" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="951" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatFloor"></a><a id="957" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a>             <a id="984" class="Symbol">:</a> <a id="986" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="992" class="Symbol">→</a> <a id="994" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1000" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatCeiling"></a><a id="1006" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a>           <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1049" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatToRatio"></a><a id="1055" href="Agda.Builtin.Float.html#1055" class="Primitive">primFloatToRatio</a>           <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1090" class="Symbol">→</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1095" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1099" class="Symbol">λ</a> <a id="1101" href="Agda.Builtin.Float.html#1101" class="Bound">_</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a><a id="1108" class="Symbol">)</a>
  <a id="primRatioToFloat"></a><a id="1112" href="Agda.Builtin.Float.html#1112" class="Primitive">primRatioToFloat</a>           <a id="1139" class="Symbol">:</a> <a id="1141" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1145" class="Symbol">→</a> <a id="1147" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatDecode"></a><a id="1161" href="Agda.Builtin.Float.html#1161" class="Primitive">primFloatDecode</a>            <a id="1188" class="Symbol">:</a> <a id="1190" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1196" class="Symbol">→</a> <a id="1198" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1207" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1211" class="Symbol">λ</a> <a id="1213" href="Agda.Builtin.Float.html#1213" class="Bound">_</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a><a id="1220" class="Symbol">)</a>
  <a id="primFloatEncode"></a><a id="1224" href="Agda.Builtin.Float.html#1224" class="Primitive">primFloatEncode</a>            <a id="1251" class="Symbol">:</a> <a id="1253" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1271" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primShowFloat"></a><a id="1279" href="Agda.Builtin.Float.html#1279" class="Primitive">primShowFloat</a>              <a id="1306" class="Symbol">:</a> <a id="1308" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="1325" class="Comment">-- Operations</a>
  <a id="primFloatPlus"></a><a id="1341" href="Agda.Builtin.Float.html#1341" class="Primitive">primFloatPlus</a>              <a id="1368" class="Symbol">:</a> <a id="1370" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatMinus"></a><a id="1394" href="Agda.Builtin.Float.html#1394" class="Primitive">primFloatMinus</a>             <a id="1421" class="Symbol">:</a> <a id="1423" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTimes"></a><a id="1447" href="Agda.Builtin.Float.html#1447" class="Primitive">primFloatTimes</a>             <a id="1474" class="Symbol">:</a> <a id="1476" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatDiv"></a><a id="1500" href="Agda.Builtin.Float.html#1500" class="Primitive">primFloatDiv</a>               <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatPow"></a><a id="1553" href="Agda.Builtin.Float.html#1553" class="Primitive">primFloatPow</a>               <a id="1580" class="Symbol">:</a> <a id="1582" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatNegate"></a><a id="1606" href="Agda.Builtin.Float.html#1606" class="Primitive">primFloatNegate</a>            <a id="1633" class="Symbol">:</a> <a id="1635" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSqrt"></a><a id="1651" href="Agda.Builtin.Float.html#1651" class="Primitive">primFloatSqrt</a>              <a id="1678" class="Symbol">:</a> <a id="1680" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatExp"></a><a id="1696" href="Agda.Builtin.Float.html#1696" class="Primitive">primFloatExp</a>               <a id="1723" class="Symbol">:</a> <a id="1725" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatLog"></a><a id="1741" href="Agda.Builtin.Float.html#1741" class="Primitive">primFloatLog</a>               <a id="1768" class="Symbol">:</a> <a id="1770" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSin"></a><a id="1786" href="Agda.Builtin.Float.html#1786" class="Primitive">primFloatSin</a>               <a id="1813" class="Symbol">:</a> <a id="1815" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatCos"></a><a id="1831" href="Agda.Builtin.Float.html#1831" class="Primitive">primFloatCos</a>               <a id="1858" class="Symbol">:</a> <a id="1860" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTan"></a><a id="1876" href="Agda.Builtin.Float.html#1876" class="Primitive">primFloatTan</a>               <a id="1903" class="Symbol">:</a> <a id="1905" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatASin"></a><a id="1921" href="Agda.Builtin.Float.html#1921" class="Primitive">primFloatASin</a>              <a id="1948" class="Symbol">:</a> <a id="1950" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatACos"></a><a id="1966" href="Agda.Builtin.Float.html#1966" class="Primitive">primFloatACos</a>              <a id="1993" class="Symbol">:</a> <a id="1995" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATan"></a><a id="2011" href="Agda.Builtin.Float.html#2011" class="Primitive">primFloatATan</a>              <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATan2"></a><a id="2056" href="Agda.Builtin.Float.html#2056" class="Primitive">primFloatATan2</a>             <a id="2083" class="Symbol">:</a> <a id="2085" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSinh"></a><a id="2109" href="Agda.Builtin.Float.html#2109" class="Primitive">primFloatSinh</a>              <a id="2136" class="Symbol">:</a> <a id="2138" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatCosh"></a><a id="2154" href="Agda.Builtin.Float.html#2154" class="Primitive">primFloatCosh</a>              <a id="2181" class="Symbol">:</a> <a id="2183" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTanh"></a><a id="2199" href="Agda.Builtin.Float.html#2199" class="Primitive">primFloatTanh</a>              <a id="2226" class="Symbol">:</a> <a id="2228" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatASinh"></a><a id="2244" href="Agda.Builtin.Float.html#2244" class="Primitive">primFloatASinh</a>             <a id="2271" class="Symbol">:</a> <a id="2273" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatACosh"></a><a id="2289" href="Agda.Builtin.Float.html#2289" class="Primitive">primFloatACosh</a>             <a id="2316" class="Symbol">:</a> <a id="2318" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATanh"></a><a id="2334" href="Agda.Builtin.Float.html#2334" class="Primitive">primFloatATanh</a>             <a id="2361" class="Symbol">:</a> <a id="2363" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2369" class="Symbol">→</a> <a id="2371" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>

<a id="2378" class="Symbol">{-#</a> <a id="2382" class="Keyword">COMPILE</a> <a id="2390" class="Keyword">JS</a>
    <a id="2397" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a> <a id="2412" class="Pragma">=</a> <a id="2414" class="Pragma">function(x)</a> <a id="2426" class="Pragma">{</a>
        <a id="2436" class="Pragma">x</a> <a id="2438" class="Pragma">=</a> <a id="2440" class="Pragma">agdaRTS._primFloatRound(x);</a>
        <a id="2476" class="Pragma">if</a> <a id="2479" class="Pragma">(x</a> <a id="2482" class="Pragma">===</a> <a id="2486" class="Pragma">null)</a> <a id="2492" class="Pragma">{</a>
            <a id="2506" class="Pragma">return</a> <a id="2513" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2569" class="Pragma">}</a>
        <a id="2579" class="Pragma">else</a> <a id="2584" class="Pragma">{</a>
            <a id="2598" class="Pragma">return</a> <a id="2605" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2661" class="Pragma">}</a>
    <a id="2667" class="Pragma">};</a>
<a id="2670" class="Symbol">#-}</a>
<a id="2674" class="Symbol">{-#</a> <a id="2678" class="Keyword">COMPILE</a> <a id="2686" class="Keyword">JS</a>
    <a id="2693" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a> <a id="2708" class="Pragma">=</a> <a id="2710" class="Pragma">function(x)</a> <a id="2722" class="Pragma">{</a>
        <a id="2732" class="Pragma">x</a> <a id="2734" class="Pragma">=</a> <a id="2736" class="Pragma">agdaRTS._primFloatFloor(x);</a>
        <a id="2772" class="Pragma">if</a> <a id="2775" class="Pragma">(x</a> <a id="2778" class="Pragma">===</a> <a id="2782" class="Pragma">null)</a> <a id="2788" class="Pragma">{</a>
            <a id="2802" class="Pragma">return</a> <a id="2809" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2865" class="Pragma">}</a>
        <a id="2875" class="Pragma">else</a> <a id="2880" class="Pragma">{</a>
            <a id="2894" class="Pragma">return</a> <a id="2901" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2957" class="Pragma">}</a>
    <a id="2963" class="Pragma">};</a>
<a id="2966" class="Symbol">#-}</a>
<a id="2970" class="Symbol">{-#</a> <a id="2974" class="Keyword">COMPILE</a> <a id="2982" class="Keyword">JS</a>
    <a id="2989" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a> <a id="3006" class="Pragma">=</a> <a id="3008" class="Pragma">function(x)</a> <a id="3020" class="Pragma">{</a>
        <a id="3030" class="Pragma">x</a> <a id="3032" class="Pragma">=</a> <a id="3034" class="Pragma">agdaRTS._primFloatCeiling(x);</a>
        <a id="3072" class="Pragma">if</a> <a id="3075" class="Pragma">(x</a> <a id="3078" class="Pragma">===</a> <a id="3082" class="Pragma">null)</a> <a id="3088" class="Pragma">{</a>
            <a id="3102" class="Pragma">return</a> <a id="3109" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3165" class="Pragma">}</a>
        <a id="3175" class="Pragma">else</a> <a id="3180" class="Pragma">{</a>
            <a id="3194" class="Pragma">return</a> <a id="3201" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="3257" class="Pragma">}</a>
    <a id="3263" class="Pragma">};</a>
<a id="3266" class="Symbol">#-}</a>
<a id="3270" class="Symbol">{-#</a> <a id="3274" class="Keyword">COMPILE</a> <a id="3282" class="Keyword">JS</a>
    <a id="3289" href="Agda.Builtin.Float.html#1055" class="Primitive">primFloatToRatio</a> <a id="3306" class="Pragma">=</a> <a id="3308" class="Pragma">function(x)</a> <a id="3320" class="Pragma">{</a>
        <a id="3330" class="Pragma">x</a> <a id="3332" class="Pragma">=</a> <a id="3334" class="Pragma">agdaRTS._primFloatToRatio(x);</a>
        <a id="3372" class="Pragma">return</a> <a id="3379" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.numerator)(x.denominator);</a>
    <a id="3446" class="Pragma">};</a>
<a id="3449" class="Symbol">#-}</a>
<a id="3453" class="Symbol">{-#</a> <a id="3457" class="Keyword">COMPILE</a> <a id="3465" class="Keyword">JS</a>
    <a id="3472" href="Agda.Builtin.Float.html#1161" class="Primitive">primFloatDecode</a> <a id="3488" class="Pragma">=</a> <a id="3490" class="Pragma">function(x)</a> <a id="3502" class="Pragma">{</a>
        <a id="3512" class="Pragma">x</a> <a id="3514" class="Pragma">=</a> <a id="3516" class="Pragma">agdaRTS._primFloatDecode(x);</a>
        <a id="3553" class="Pragma">if</a> <a id="3556" class="Pragma">(x</a> <a id="3559" class="Pragma">===</a> <a id="3563" class="Pragma">null)</a> <a id="3569" class="Pragma">{</a>
            <a id="3583" class="Pragma">return</a> <a id="3590" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3646" class="Pragma">}</a>
        <a id="3656" class="Pragma">else</a> <a id="3661" class="Pragma">{</a>
            <a id="3675" class="Pragma">return</a> <a id="3682" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](</a>
                <a id="3743" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.mantissa)(x.exponent));</a>
        <a id="3811" class="Pragma">}</a>
    <a id="3817" class="Pragma">};</a>
<a id="3820" class="Symbol">#-}</a>
<a id="3824" class="Symbol">{-#</a> <a id="3828" class="Keyword">COMPILE</a> <a id="3836" class="Keyword">JS</a>
    <a id="3843" href="Agda.Builtin.Float.html#1224" class="Primitive">primFloatEncode</a> <a id="3859" class="Pragma">=</a> <a id="3861" class="Pragma">function(x)</a> <a id="3873" class="Pragma">{</a>
        <a id="3883" class="Pragma">return</a> <a id="3890" class="Pragma">function</a> <a id="3899" class="Pragma">(y)</a> <a id="3903" class="Pragma">{</a>
            <a id="3917" class="Pragma">x</a> <a id="3919" class="Pragma">=</a> <a id="3921" class="Pragma">agdaRTS.uprimFloatEncode(x,</a> <a id="3949" class="Pragma">y);</a>
            <a id="3965" class="Pragma">if</a> <a id="3968" class="Pragma">(x</a> <a id="3971" class="Pragma">===</a> <a id="3975" class="Pragma">null)</a> <a id="3981" class="Pragma">{</a>
                <a id="3999" class="Pragma">return</a> <a id="4006" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
            <a id="4066" class="Pragma">}</a>
            <a id="4080" class="Pragma">else</a> <a id="4085" class="Pragma">{</a>
                <a id="4103" class="Pragma">return</a> <a id="4110" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
            <a id="4170" class="Pragma">}</a>
        <a id="4180" class="Pragma">}</a>
    <a id="4186" class="Pragma">};</a>
<a id="4189" class="Symbol">#-}</a>

<a id="primFloatNumericalEquality"></a><a id="4194" href="Agda.Builtin.Float.html#4194" class="Function">primFloatNumericalEquality</a> <a id="4221" class="Symbol">=</a> <a id="4223" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a>
<a id="4241" class="Symbol">{-#</a> <a id="4245" class="Keyword">WARNING_ON_USAGE</a> <a id="4262" class="Pragma">primFloatNumericalEquality</a>
<a id="4289" class="String">&quot;Warning: primFloatNumericalEquality was deprecated in Agda v2.6.2.
Please use primFloatEquality instead.&quot;</a>
<a id="4396" class="Symbol">#-}</a>

<a id="primFloatNumericalLess"></a><a id="4401" href="Agda.Builtin.Float.html#4401" class="Function">primFloatNumericalLess</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="Agda.Builtin.Float.html#525" class="Primitive">primFloatLess</a>
<a id="4440" class="Symbol">{-#</a> <a id="4444" class="Keyword">WARNING_ON_USAGE</a> <a id="4461" class="Pragma">primFloatNumericalLess</a>
<a id="4484" class="String">&quot;Warning: primFloatNumericalLess was deprecated in Agda v2.6.2.
Please use primFloatLess instead.&quot;</a>
<a id="4583" class="Symbol">#-}</a>

<a id="primRound"></a><a id="4588" href="Agda.Builtin.Float.html#4588" class="Function">primRound</a> <a id="4598" class="Symbol">=</a> <a id="4600" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a>
<a id="4615" class="Symbol">{-#</a> <a id="4619" class="Keyword">WARNING_ON_USAGE</a> <a id="4636" class="Pragma">primRound</a>
<a id="4646" class="String">&quot;Warning: primRound was deprecated in Agda v2.6.2.
Please use primFloatRound instead.&quot;</a>
<a id="4733" class="Symbol">#-}</a>

<a id="primFloor"></a><a id="4738" href="Agda.Builtin.Float.html#4738" class="Function">primFloor</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a>
<a id="4765" class="Symbol">{-#</a> <a id="4769" class="Keyword">WARNING_ON_USAGE</a> <a id="4786" class="Pragma">primFloor</a>
<a id="4796" class="String">&quot;Warning: primFloor was deprecated in Agda v2.6.2.
Please use primFloatFloor instead.&quot;</a>
<a id="4883" class="Symbol">#-}</a>

<a id="primCeiling"></a><a id="4888" href="Agda.Builtin.Float.html#4888" class="Function">primCeiling</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a>
<a id="4919" class="Symbol">{-#</a> <a id="4923" class="Keyword">WARNING_ON_USAGE</a> <a id="4940" class="Pragma">primCeiling</a>
<a id="4952" class="String">&quot;Warning: primCeiling was deprecated in Agda v2.6.2.
Please use primFloatCeiling instead.&quot;</a>
<a id="5043" class="Symbol">#-}</a>

<a id="primExp"></a><a id="5048" href="Agda.Builtin.Float.html#5048" class="Function">primExp</a> <a id="5056" class="Symbol">=</a> <a id="5058" href="Agda.Builtin.Float.html#1696" class="Primitive">primFloatExp</a>
<a id="5071" class="Symbol">{-#</a> <a id="5075" class="Keyword">WARNING_ON_USAGE</a> <a id="5092" class="Pragma">primExp</a>
<a id="5100" class="String">&quot;Warning: primExp was deprecated in Agda v2.6.2.
Please use primFloatExp instead.&quot;</a>
<a id="5183" class="Symbol">#-}</a>

<a id="primLog"></a><a id="5188" href="Agda.Builtin.Float.html#5188" class="Function">primLog</a> <a id="5196" class="Symbol">=</a> <a id="5198" href="Agda.Builtin.Float.html#1741" class="Primitive">primFloatLog</a>
<a id="5211" class="Symbol">{-#</a> <a id="5215" class="Keyword">WARNING_ON_USAGE</a> <a id="5232" class="Pragma">primLog</a>
<a id="5240" class="String">&quot;Warning: primLog was deprecated in Agda v2.6.2.
Please use primFloatLog instead.&quot;</a>
<a id="5323" class="Symbol">#-}</a>

<a id="primSin"></a><a id="5328" href="Agda.Builtin.Float.html#5328" class="Function">primSin</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Agda.Builtin.Float.html#1786" class="Primitive">primFloatSin</a>
<a id="5351" class="Symbol">{-#</a> <a id="5355" class="Keyword">WARNING_ON_USAGE</a> <a id="5372" class="Pragma">primSin</a>
<a id="5380" class="String">&quot;Warning: primSin was deprecated in Agda v2.6.2.
Please use primFloatSin instead.&quot;</a>
<a id="5463" class="Symbol">#-}</a>

<a id="primCos"></a><a id="5468" href="Agda.Builtin.Float.html#5468" class="Function">primCos</a> <a id="5476" class="Symbol">=</a> <a id="5478" href="Agda.Builtin.Float.html#1831" class="Primitive">primFloatCos</a>
<a id="5491" class="Symbol">{-#</a> <a id="5495" class="Keyword">WARNING_ON_USAGE</a> <a id="5512" class="Pragma">primCos</a>
<a id="5520" class="String">&quot;Warning: primCos was deprecated in Agda v2.6.2.
Please use primFloatCos instead.&quot;</a>
<a id="5603" class="Symbol">#-}</a>

<a id="primTan"></a><a id="5608" href="Agda.Builtin.Float.html#5608" class="Function">primTan</a> <a id="5616" class="Symbol">=</a> <a id="5618" href="Agda.Builtin.Float.html#1876" class="Primitive">primFloatTan</a>
<a id="5631" class="Symbol">{-#</a> <a id="5635" class="Keyword">WARNING_ON_USAGE</a> <a id="5652" class="Pragma">primTan</a>
<a id="5660" class="String">&quot;Warning: primTan was deprecated in Agda v2.6.2.
Please use primFloatTan instead.&quot;</a>
<a id="5743" class="Symbol">#-}</a>

<a id="primASin"></a><a id="5748" href="Agda.Builtin.Float.html#5748" class="Function">primASin</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="Agda.Builtin.Float.html#1921" class="Primitive">primFloatASin</a>
<a id="5773" class="Symbol">{-#</a> <a id="5777" class="Keyword">WARNING_ON_USAGE</a> <a id="5794" class="Pragma">primASin</a>
<a id="5803" class="String">&quot;Warning: primASin was deprecated in Agda v2.6.2.
Please use primFloatASin instead.&quot;</a>
<a id="5888" class="Symbol">#-}</a>


<a id="primACos"></a><a id="5894" href="Agda.Builtin.Float.html#5894" class="Function">primACos</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Agda.Builtin.Float.html#1966" class="Primitive">primFloatACos</a>
<a id="5919" class="Symbol">{-#</a> <a id="5923" class="Keyword">WARNING_ON_USAGE</a> <a id="5940" class="Pragma">primACos</a>
<a id="5949" class="String">&quot;Warning: primACos was deprecated in Agda v2.6.2.
Please use primFloatACos instead.&quot;</a>
<a id="6034" class="Symbol">#-}</a>

<a id="primATan"></a><a id="6039" href="Agda.Builtin.Float.html#6039" class="Function">primATan</a> <a id="6048" class="Symbol">=</a> <a id="6050" href="Agda.Builtin.Float.html#2011" class="Primitive">primFloatATan</a>
<a id="6064" class="Symbol">{-#</a> <a id="6068" class="Keyword">WARNING_ON_USAGE</a> <a id="6085" class="Pragma">primATan</a>
<a id="6094" class="String">&quot;Warning: primATan was deprecated in Agda v2.6.2.
Please use primFloatATan instead.&quot;</a>
<a id="6179" class="Symbol">#-}</a>

<a id="primATan2"></a><a id="6184" href="Agda.Builtin.Float.html#6184" class="Function">primATan2</a> <a id="6194" class="Symbol">=</a> <a id="6196" href="Agda.Builtin.Float.html#2056" class="Primitive">primFloatATan2</a>
<a id="6211" class="Symbol">{-#</a> <a id="6215" class="Keyword">WARNING_ON_USAGE</a> <a id="6232" class="Pragma">primATan2</a>
<a id="6242" class="String">&quot;Warning: primATan2 was deprecated in Agda v2.6.2.
Please use primFloatATan2 instead.&quot;</a>
<a id="6329" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.FromNat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.FromNat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.FromNat.html" class="Module">Agda.Builtin.FromNat</a> <a id="125" class="Keyword">where</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="189" class="Keyword">record</a> <a id="Number"></a><a id="196" href="Agda.Builtin.FromNat.html#196" class="Record">Number</a> <a id="203" class="Symbol">{</a><a id="204" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a><a id="205" class="Symbol">}</a> <a id="207" class="Symbol">(</a><a id="208" href="Agda.Builtin.FromNat.html#208" class="Bound">A</a> <a id="210" class="Symbol">:</a> <a id="212" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="216" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a><a id="217" class="Symbol">)</a> <a id="219" class="Symbol">:</a> <a id="221" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="225" class="Symbol">(</a><a id="226" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="231" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a><a id="232" class="Symbol">)</a> <a id="234" class="Keyword">where</a>
  <a id="242" class="Keyword">field</a>
    <a id="Number.Constraint"></a><a id="252" href="Agda.Builtin.FromNat.html#252" class="Field">Constraint</a> <a id="263" class="Symbol">:</a> <a id="265" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="269" class="Symbol">→</a> <a id="271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="275" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a>
    <a id="Number.fromNat"></a><a id="281" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="289" class="Symbol">:</a> <a id="291" class="Symbol">∀</a> <a id="293" href="Agda.Builtin.FromNat.html#293" class="Bound">n</a> <a id="295" class="Symbol">→</a> <a id="297" class="Symbol">{{</a><a id="299" href="Agda.Builtin.FromNat.html#299" class="Bound">_</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Builtin.FromNat.html#252" class="Field">Constraint</a> <a id="314" href="Agda.Builtin.FromNat.html#293" class="Bound">n</a><a id="315" class="Symbol">}}</a> <a id="318" class="Symbol">→</a> <a id="320" href="Agda.Builtin.FromNat.html#208" class="Bound">A</a>

<a id="323" class="Keyword">open</a> <a id="328" href="Agda.Builtin.FromNat.html#196" class="Module">Number</a> <a id="335" class="Symbol">{{...}}</a> <a id="343" class="Keyword">public</a> <a id="350" class="Keyword">using</a> <a id="356" class="Symbol">(</a><a id="357" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a><a id="364" class="Symbol">)</a>

<a id="367" class="Symbol">{-#</a> <a id="371" class="Keyword">BUILTIN</a> <a id="379" class="Keyword">FROMNAT</a> <a id="387" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="395" class="Symbol">#-}</a>
<a id="399" class="Symbol">{-#</a> <a id="403" class="Keyword">DISPLAY</a> <a id="411" href="Agda.Builtin.FromNat.html#281" class="Field">Number.fromNat</a> <a id="426" class="Pragma">_</a> <a id="428" href="Agda.Builtin.FromNat.html#428" class="Bound">n</a> <a id="430" class="Pragma">=</a> <a id="432" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="440" href="Agda.Builtin.FromNat.html#428" class="Bound">n</a> <a id="442" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.FromNeg.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.FromNeg</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.FromNeg.html" class="Module">Agda.Builtin.FromNeg</a> <a id="125" class="Keyword">where</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="189" class="Keyword">record</a> <a id="Negative"></a><a id="196" href="Agda.Builtin.FromNeg.html#196" class="Record">Negative</a> <a id="205" class="Symbol">{</a><a id="206" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a><a id="207" class="Symbol">}</a> <a id="209" class="Symbol">(</a><a id="210" href="Agda.Builtin.FromNeg.html#210" class="Bound">A</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="218" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a><a id="219" class="Symbol">)</a> <a id="221" class="Symbol">:</a> <a id="223" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="227" class="Symbol">(</a><a id="228" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="233" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a><a id="234" class="Symbol">)</a> <a id="236" class="Keyword">where</a>
  <a id="244" class="Keyword">field</a>
    <a id="Negative.Constraint"></a><a id="254" href="Agda.Builtin.FromNeg.html#254" class="Field">Constraint</a> <a id="265" class="Symbol">:</a> <a id="267" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="271" class="Symbol">→</a> <a id="273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="277" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a>
    <a id="Negative.fromNeg"></a><a id="283" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a> <a id="291" class="Symbol">:</a> <a id="293" class="Symbol">∀</a> <a id="295" href="Agda.Builtin.FromNeg.html#295" class="Bound">n</a> <a id="297" class="Symbol">→</a> <a id="299" class="Symbol">{{</a><a id="301" href="Agda.Builtin.FromNeg.html#301" class="Bound">_</a> <a id="303" class="Symbol">:</a> <a id="305" href="Agda.Builtin.FromNeg.html#254" class="Field">Constraint</a> <a id="316" href="Agda.Builtin.FromNeg.html#295" class="Bound">n</a><a id="317" class="Symbol">}}</a> <a id="320" class="Symbol">→</a> <a id="322" href="Agda.Builtin.FromNeg.html#210" class="Bound">A</a>

<a id="325" class="Keyword">open</a> <a id="330" href="Agda.Builtin.FromNeg.html#196" class="Module">Negative</a> <a id="339" class="Symbol">{{...}}</a> <a id="347" class="Keyword">public</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a><a id="368" class="Symbol">)</a>

<a id="371" class="Symbol">{-#</a> <a id="375" class="Keyword">BUILTIN</a> <a id="383" class="Keyword">FROMNEG</a> <a id="391" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a> <a id="399" class="Symbol">#-}</a>
<a id="403" class="Symbol">{-#</a> <a id="407" class="Keyword">DISPLAY</a> <a id="415" href="Agda.Builtin.FromNeg.html#283" class="Field">Negative.fromNeg</a> <a id="432" class="Pragma">_</a> <a id="434" href="Agda.Builtin.FromNeg.html#434" class="Bound">n</a> <a id="436" class="Pragma">=</a> <a id="438" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a> <a id="446" href="Agda.Builtin.FromNeg.html#434" class="Bound">n</a> <a id="448" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Int.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Int</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a> <a id="121" class="Keyword">where</a>

<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="190" class="Keyword">infix</a> <a id="196" class="Number">8</a> <a id="198" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>  <a id="203" class="Comment">-- Standard library uses this as +_</a>

<a id="240" class="Keyword">data</a> <a id="Int"></a><a id="245" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="249" class="Symbol">:</a> <a id="251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="255" class="Keyword">where</a>
  <a id="Int.pos"></a><a id="263" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>    <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">(</a><a id="273" href="Agda.Builtin.Int.html#273" class="Bound">n</a> <a id="275" class="Symbol">:</a> <a id="277" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">→</a> <a id="284" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="Int.negsuc"></a><a id="290" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">negsuc</a> <a id="297" class="Symbol">:</a> <a id="299" class="Symbol">(</a><a id="300" href="Agda.Builtin.Int.html#300" class="Bound">n</a> <a id="302" class="Symbol">:</a> <a id="304" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="307" class="Symbol">)</a> <a id="309" class="Symbol">→</a> <a id="311" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>

<a id="316" class="Symbol">{-#</a> <a id="320" class="Keyword">BUILTIN</a> <a id="328" class="Keyword">INTEGER</a>       <a id="342" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>    <a id="349" class="Symbol">#-}</a>
<a id="353" class="Symbol">{-#</a> <a id="357" class="Keyword">BUILTIN</a> <a id="365" class="Keyword">INTEGERPOS</a>    <a id="379" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>    <a id="386" class="Symbol">#-}</a>
<a id="390" class="Symbol">{-#</a> <a id="394" class="Keyword">BUILTIN</a> <a id="402" class="Keyword">INTEGERNEGSUC</a> <a id="416" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">negsuc</a> <a id="423" class="Symbol">#-}</a>

<a id="428" class="Keyword">primitive</a> <a id="primShowInteger"></a><a id="438" href="Agda.Builtin.Int.html#438" class="Primitive">primShowInteger</a> <a id="454" class="Symbol">:</a> <a id="456" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="460" class="Symbol">→</a> <a id="462" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
</pre></body></html>


==> anc/html/Agda.Builtin.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="122" class="Keyword">where</a>

<a id="129" class="Keyword">infixr</a> <a id="136" class="Number">5</a> <a id="138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a>
<a id="142" class="Keyword">data</a> <a id="List"></a><a id="147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="152" class="Symbol">{</a><a id="153" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="154" class="Symbol">}</a> <a id="156" class="Symbol">(</a><a id="157" href="Agda.Builtin.List.html#157" class="Bound">A</a> <a id="159" class="Symbol">:</a> <a id="161" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="165" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="166" class="Symbol">)</a> <a id="168" class="Symbol">:</a> <a id="170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="174" href="Agda.Builtin.List.html#153" class="Bound">a</a> <a id="176" class="Keyword">where</a>
  <a id="List.[]"></a><a id="184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="195" href="Agda.Builtin.List.html#157" class="Bound">A</a>
  <a id="List._∷_"></a><a id="199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="203" class="Symbol">:</a> <a id="205" class="Symbol">(</a><a id="206" href="Agda.Builtin.List.html#206" class="Bound">x</a> <a id="208" class="Symbol">:</a> <a id="210" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="211" class="Symbol">)</a> <a id="213" class="Symbol">(</a><a id="214" href="Agda.Builtin.List.html#214" class="Bound">xs</a> <a id="217" class="Symbol">:</a> <a id="219" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="224" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="225" class="Symbol">)</a> <a id="227" class="Symbol">→</a> <a id="229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="234" href="Agda.Builtin.List.html#157" class="Bound">A</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">BUILTIN</a> <a id="249" class="Keyword">LIST</a> <a id="254" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">COMPILE</a> <a id="276" class="Keyword">JS</a>  <a id="280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="285" class="Pragma">=</a> <a id="287" class="Pragma">function(x,v)</a> <a id="301" class="Pragma">{</a>
  <a id="305" class="Pragma">if</a> <a id="308" class="Pragma">(x.length</a> <a id="318" class="Pragma">&lt;</a> <a id="320" class="Pragma">1)</a> <a id="323" class="Pragma">{</a> <a id="325" class="Pragma">return</a> <a id="332" class="Pragma">v[&quot;[]&quot;]();</a> <a id="343" class="Pragma">}</a> <a id="345" class="Pragma">else</a> <a id="350" class="Pragma">{</a> <a id="352" class="Pragma">return</a> <a id="359" class="Pragma">v[&quot;_∷_&quot;](x[0],</a> <a id="374" class="Pragma">x.slice(1));</a> <a id="387" class="Pragma">}</a>
<a id="389" class="Pragma">}</a> <a id="391" class="Symbol">#-}</a>
<a id="395" class="Symbol">{-#</a> <a id="399" class="Keyword">COMPILE</a> <a id="407" class="Keyword">JS</a> <a id="410" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="413" class="Pragma">=</a> <a id="415" class="Pragma">Array()</a> <a id="423" class="Symbol">#-}</a>
<a id="427" class="Symbol">{-#</a> <a id="431" class="Keyword">COMPILE</a> <a id="439" class="Keyword">JS</a> <a id="442" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="446" class="Pragma">=</a> <a id="448" class="Pragma">function</a> <a id="457" class="Pragma">(x)</a> <a id="461" class="Pragma">{</a> <a id="463" class="Pragma">return</a> <a id="470" class="Pragma">function(y)</a> <a id="482" class="Pragma">{</a> <a id="484" class="Pragma">return</a> <a id="491" class="Pragma">Array(x).concat(y);</a> <a id="511" class="Pragma">};</a> <a id="514" class="Pragma">}</a> <a id="516" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">data</a> <a id="Maybe"></a><a id="135" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="141" class="Symbol">{</a><a id="142" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="143" class="Symbol">}</a> <a id="145" class="Symbol">(</a><a id="146" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="148" class="Symbol">:</a> <a id="150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="154" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="155" class="Symbol">)</a> <a id="157" class="Symbol">:</a> <a id="159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="163" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a> <a id="165" class="Keyword">where</a>
  <a id="Maybe.just"></a><a id="173" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="190" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>
  <a id="Maybe.nothing"></a><a id="194" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="202" class="Symbol">:</a> <a id="204" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="210" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">BUILTIN</a> <a id="225" class="Keyword">MAYBE</a> <a id="231" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="237" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="160" class="Keyword">where</a>

<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="198" class="Keyword">data</a> <a id="Nat"></a><a id="203" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="207" class="Symbol">:</a> <a id="209" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="213" class="Keyword">where</a>
  <a id="Nat.zero"></a><a id="221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="226" class="Symbol">:</a> <a id="228" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="Nat.suc"></a><a id="234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="239" class="Symbol">:</a> <a id="241" class="Symbol">(</a><a id="242" href="Agda.Builtin.Nat.html#242" class="Bound">n</a> <a id="244" class="Symbol">:</a> <a id="246" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="249" class="Symbol">)</a> <a id="251" class="Symbol">→</a> <a id="253" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">BUILTIN</a> <a id="270" class="Keyword">NATURAL</a> <a id="278" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">infix</a>  <a id="294" class="Number">4</a> <a id="296" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="301" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a>
<a id="305" class="Keyword">infixl</a> <a id="312" class="Number">6</a> <a id="314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="318" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a>
<a id="322" class="Keyword">infixl</a> <a id="329" class="Number">7</a> <a id="331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>

<a id="_+_"></a><a id="336" href="Agda.Builtin.Nat.html#336" class="Function Operator">_+_</a> <a id="340" class="Symbol">:</a> <a id="342" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="346" class="Symbol">→</a> <a id="348" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="352" class="Symbol">→</a> <a id="354" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="358" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="364" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="366" href="Agda.Builtin.Nat.html#366" class="Bound">m</a> <a id="368" class="Symbol">=</a> <a id="370" href="Agda.Builtin.Nat.html#366" class="Bound">m</a>
<a id="372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="376" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="378" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="380" href="Agda.Builtin.Nat.html#380" class="Bound">m</a> <a id="382" class="Symbol">=</a> <a id="384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="388" class="Symbol">(</a><a id="389" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="391" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="393" href="Agda.Builtin.Nat.html#380" class="Bound">m</a><a id="394" class="Symbol">)</a>

<a id="397" class="Symbol">{-#</a> <a id="401" class="Keyword">BUILTIN</a> <a id="409" class="Keyword">NATPLUS</a> <a id="417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="421" class="Symbol">#-}</a>

<a id="_-_"></a><a id="426" href="Agda.Builtin.Nat.html#426" class="Function Operator">_-_</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="436" class="Symbol">→</a> <a id="438" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="442" class="Symbol">→</a> <a id="444" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="448" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>     <a id="454" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="461" class="Symbol">=</a> <a id="463" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>
<a id="465" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="471" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="477" href="Agda.Builtin.Nat.html#477" class="Bound">m</a> <a id="479" class="Symbol">=</a> <a id="481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="490" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="492" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="498" href="Agda.Builtin.Nat.html#498" class="Bound">m</a> <a id="500" class="Symbol">=</a> <a id="502" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="504" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="506" href="Agda.Builtin.Nat.html#498" class="Bound">m</a>

<a id="509" class="Symbol">{-#</a> <a id="513" class="Keyword">BUILTIN</a> <a id="521" class="Keyword">NATMINUS</a> <a id="530" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="534" class="Symbol">#-}</a>

<a id="_*_"></a><a id="539" href="Agda.Builtin.Nat.html#539" class="Function Operator">_*_</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="549" class="Symbol">→</a> <a id="551" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="561" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="567" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="569" href="Agda.Builtin.Nat.html#569" class="Bound">m</a> <a id="571" class="Symbol">=</a> <a id="573" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="582" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="584" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="586" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="588" class="Symbol">=</a> <a id="590" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="592" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="594" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="596" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="598" href="Agda.Builtin.Nat.html#586" class="Bound">m</a>

<a id="601" class="Symbol">{-#</a> <a id="605" class="Keyword">BUILTIN</a> <a id="613" class="Keyword">NATTIMES</a> <a id="622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="626" class="Symbol">#-}</a>

<a id="_==_"></a><a id="631" href="Agda.Builtin.Nat.html#631" class="Function Operator">_==_</a> <a id="636" class="Symbol">:</a> <a id="638" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="642" class="Symbol">→</a> <a id="644" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="655" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="661" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="664" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="670" class="Symbol">=</a> <a id="672" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="681" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="683" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="690" href="Agda.Builtin.Nat.html#690" class="Bound">m</a> <a id="692" class="Symbol">=</a> <a id="694" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="696" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="699" href="Agda.Builtin.Nat.html#690" class="Bound">m</a>
<a id="701" class="CatchallClause Symbol">_</a><a id="702" class="CatchallClause">     </a><a id="707" href="Agda.Builtin.Nat.html#631" class="CatchallClause Function Operator">==</a><a id="709" class="CatchallClause"> </a><a id="710" class="CatchallClause Symbol">_</a>     <a id="716" class="Symbol">=</a> <a id="718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="725" class="Symbol">{-#</a> <a id="729" class="Keyword">BUILTIN</a> <a id="737" class="Keyword">NATEQUALS</a> <a id="747" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="752" class="Symbol">#-}</a>

<a id="_&lt;_"></a><a id="757" href="Agda.Builtin.Nat.html#757" class="Function Operator">_&lt;_</a> <a id="761" class="Symbol">:</a> <a id="763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="767" class="Symbol">→</a> <a id="769" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="773" class="Symbol">→</a> <a id="775" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="780" class="Symbol">_</a>     <a id="786" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="788" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="794" class="Symbol">=</a> <a id="796" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="802" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="808" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="814" class="Symbol">_</a> <a id="816" class="Symbol">=</a> <a id="818" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="827" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="829" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="835" href="Agda.Builtin.Nat.html#835" class="Bound">m</a> <a id="837" class="Symbol">=</a> <a id="839" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="841" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="843" href="Agda.Builtin.Nat.html#835" class="Bound">m</a>

<a id="846" class="Symbol">{-#</a> <a id="850" class="Keyword">BUILTIN</a> <a id="858" class="Keyword">NATLESS</a> <a id="866" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="870" class="Symbol">#-}</a>

<a id="875" class="Comment">-- Helper function  div-helper  for Euclidean division.</a>
<a id="931" class="Comment">---------------------------------------------------------------------------</a>
<a id="1007" class="Comment">--</a>
<a id="1010" class="Comment">-- div-helper computes n / 1+m via iteration on n.</a>
<a id="1061" class="Comment">--</a>
<a id="1064" class="Comment">--   n div (suc m) = div-helper 0 m n m</a>
<a id="1104" class="Comment">--</a>
<a id="1107" class="Comment">-- The state of the iterator has two accumulator variables:</a>
<a id="1167" class="Comment">--</a>
<a id="1170" class="Comment">--   k: The quotient, returned once n=0.  Initialized to 0.</a>
<a id="1230" class="Comment">--</a>
<a id="1233" class="Comment">--   j: A counter, initialized to the divisor m, decreased on each iteration step.</a>
<a id="1316" class="Comment">--      Once it reaches 0, the quotient k is increased and j reset to m,</a>
<a id="1389" class="Comment">--      starting the next countdown.</a>
<a id="1426" class="Comment">--</a>
<a id="1429" class="Comment">-- Under the precondition j ≤ m, the invariant is</a>
<a id="1479" class="Comment">--</a>
<a id="1482" class="Comment">--   div-helper k m n j = k + (n + m - j) div (1 + m)</a>

<a id="div-helper"></a><a id="1537" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Agda.Builtin.Nat.html#1551" class="Bound">k</a> <a id="1553" href="Agda.Builtin.Nat.html#1553" class="Bound">m</a> <a id="1555" href="Agda.Builtin.Nat.html#1555" class="Bound">n</a> <a id="1557" href="Agda.Builtin.Nat.html#1557" class="Bound">j</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="1572" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1583" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a> <a id="1585" href="Agda.Builtin.Nat.html#1585" class="Bound">m</a>  <a id="1588" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1596" href="Agda.Builtin.Nat.html#1596" class="Bound">j</a>      <a id="1603" class="Symbol">=</a> <a id="1605" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a>
<a id="1607" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1618" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a> <a id="1620" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1627" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a><a id="1628" class="Symbol">)</a>  <a id="1631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="1638" class="Symbol">=</a> <a id="1640" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1656" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a><a id="1657" class="Symbol">)</a> <a id="1659" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1661" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a> <a id="1663" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a>
<a id="1665" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1676" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a> <a id="1678" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1693" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1709" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a>       <a id="1717" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1719" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a> <a id="1721" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a>

<a id="1724" class="Symbol">{-#</a> <a id="1728" class="Keyword">BUILTIN</a> <a id="1736" class="Keyword">NATDIVSUCAUX</a> <a id="1749" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="1760" class="Symbol">#-}</a>

<a id="1765" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="1810" class="Comment">--</a>
<a id="1813" class="Comment">--   clause 1: div-helper k m 0 j</a>
<a id="1847" class="Comment">--           = k                                        by definition</a>
<a id="1917" class="Comment">--           = k + (0 + m - j) div (1 + m)              since m - j &lt; 1 + m</a>
<a id="1993" class="Comment">--</a>
<a id="1996" class="Comment">--   clause 2: div-helper k m (1 + n) 0</a>
<a id="2036" class="Comment">--           = div-helper (1 + k) m n m                 by definition</a>
<a id="2106" class="Comment">--           = 1 + k + (n + m - m) div (1 + m)          by induction hypothesis</a>
<a id="2186" class="Comment">--           = 1 + k +          n  div (1 + m)          by simplification</a>
<a id="2260" class="Comment">--           = k +   (n + (1 + m)) div (1 + m)          by expansion</a>
<a id="2329" class="Comment">--           = k + (1 + n + m - 0) div (1 + m)          by expansion</a>
<a id="2398" class="Comment">--</a>
<a id="2401" class="Comment">--   clause 3: div-helper k m (1 + n) (1 + j)</a>
<a id="2447" class="Comment">--           = div-helper k m n j                       by definition</a>
<a id="2517" class="Comment">--           = k + (n + m - j) div (1 + m)              by induction hypothesis</a>
<a id="2597" class="Comment">--           = k + ((1 + n) + m - (1 + j)) div (1 + m)  by expansion</a>
<a id="2666" class="Comment">--</a>
<a id="2669" class="Comment">-- Q.e.d.</a>

<a id="2680" class="Comment">-- Helper function  mod-helper  for the remainder computation.</a>
<a id="2743" class="Comment">---------------------------------------------------------------------------</a>
<a id="2819" class="Comment">--</a>
<a id="2822" class="Comment">-- (Analogous to div-helper.)</a>
<a id="2852" class="Comment">--</a>
<a id="2855" class="Comment">-- mod-helper computes n % 1+m via iteration on n.</a>
<a id="2906" class="Comment">--</a>
<a id="2909" class="Comment">--   n mod (suc m) = mod-helper 0 m n m</a>
<a id="2949" class="Comment">--</a>
<a id="2952" class="Comment">-- The invariant is:</a>
<a id="2973" class="Comment">--</a>
<a id="2976" class="Comment">--   m = k + j  ==&gt;  mod-helper k m n j = (n + k) mod (1 + m).</a>

<a id="mod-helper"></a><a id="3040" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Agda.Builtin.Nat.html#3054" class="Bound">k</a> <a id="3056" href="Agda.Builtin.Nat.html#3056" class="Bound">m</a> <a id="3058" href="Agda.Builtin.Nat.html#3058" class="Bound">n</a> <a id="3060" href="Agda.Builtin.Nat.html#3060" class="Bound">j</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="3067" class="Symbol">)</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="3075" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3086" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a> <a id="3088" href="Agda.Builtin.Nat.html#3088" class="Bound">m</a>  <a id="3091" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3099" href="Agda.Builtin.Nat.html#3099" class="Bound">j</a>      <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a>
<a id="3110" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3121" href="Agda.Builtin.Nat.html#3121" class="Bound">k</a> <a id="3123" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3130" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a><a id="3131" class="Symbol">)</a>  <a id="3134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="3141" class="Symbol">=</a> <a id="3143" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3154" class="Number">0</a>       <a id="3162" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3164" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a> <a id="3166" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a>
<a id="3168" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3179" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a> <a id="3181" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3188" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3196" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3217" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3222" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a> <a id="3224" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a>

<a id="3227" class="Symbol">{-#</a> <a id="3231" class="Keyword">BUILTIN</a> <a id="3239" class="Keyword">NATMODSUCAUX</a> <a id="3252" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="3263" class="Symbol">#-}</a>

<a id="3268" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="3313" class="Comment">--</a>
<a id="3316" class="Comment">--   clause 1: mod-helper k m 0 j</a>
<a id="3350" class="Comment">--           = k                               by definition</a>
<a id="3411" class="Comment">--           = (0 + k) mod (1 + m)             since m = k + j, thus k &lt; m</a>
<a id="3486" class="Comment">--</a>
<a id="3489" class="Comment">--   clause 2: mod-helper k m (1 + n) 0</a>
<a id="3529" class="Comment">--           = mod-helper 0 m n m              by definition</a>
<a id="3590" class="Comment">--           = (n + 0)       mod (1 + m)       by induction hypothesis</a>
<a id="3661" class="Comment">--           = (n + (1 + m)) mod (1 + m)       by expansion</a>
<a id="3721" class="Comment">--           = (1 + n) + k)  mod (1 + m)       since k = m (as l = 0)</a>
<a id="3791" class="Comment">--</a>
<a id="3794" class="Comment">--   clause 3: mod-helper k m (1 + n) (1 + j)</a>
<a id="3840" class="Comment">--           = mod-helper (1 + k) m n j        by definition</a>
<a id="3901" class="Comment">--           = (n + (1 + k)) mod (1 + m)       by induction hypothesis</a>
<a id="3972" class="Comment">--           = ((1 + n) + k) mod (1 + m)       by commutativity</a>
<a id="4036" class="Comment">--</a>
<a id="4039" class="Comment">-- Q.e.d.</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="128" class="Keyword">where</a>

<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="465" class="Comment">-- Names --</a>

<a id="478" class="Keyword">postulate</a> <a id="Name"></a><a id="488" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="493" class="Symbol">:</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="499" class="Symbol">{-#</a> <a id="503" class="Keyword">BUILTIN</a> <a id="511" class="Keyword">QNAME</a> <a id="517" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="522" class="Symbol">#-}</a>

<a id="527" class="Keyword">primitive</a>
  <a id="primQNameEquality"></a><a id="539" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="564" class="Symbol">→</a> <a id="566" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="571" class="Symbol">→</a> <a id="573" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primQNameLess"></a><a id="580" href="Agda.Builtin.Reflection.html#580" class="Primitive">primQNameLess</a>     <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="605" class="Symbol">→</a> <a id="607" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="612" class="Symbol">→</a> <a id="614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowQName"></a><a id="621" href="Agda.Builtin.Reflection.html#621" class="Primitive">primShowQName</a>     <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="646" class="Symbol">→</a> <a id="648" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="656" class="Comment">-- Fixity --</a>

<a id="670" class="Keyword">data</a> <a id="Associativity"></a><a id="675" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="695" class="Keyword">where</a>
  <a id="Associativity.left-assoc"></a><a id="703" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>  <a id="715" class="Symbol">:</a> <a id="717" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>
  <a id="Associativity.right-assoc"></a><a id="733" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a> <a id="745" class="Symbol">:</a> <a id="747" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>
  <a id="Associativity.non-assoc"></a><a id="763" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>   <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>

<a id="792" class="Keyword">data</a> <a id="Precedence"></a><a id="797" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="808" class="Symbol">:</a> <a id="810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="814" class="Keyword">where</a>
  <a id="Precedence.related"></a><a id="822" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>   <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="840" class="Symbol">→</a> <a id="842" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>
  <a id="Precedence.unrelated"></a><a id="855" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a> <a id="865" class="Symbol">:</a> <a id="867" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>

<a id="879" class="Keyword">data</a> <a id="Fixity"></a><a id="884" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Keyword">where</a>
  <a id="Fixity.fixity"></a><a id="905" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a> <a id="912" class="Symbol">:</a> <a id="914" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="928" class="Symbol">→</a> <a id="930" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="941" class="Symbol">→</a> <a id="943" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>

<a id="951" class="Symbol">{-#</a> <a id="955" class="Keyword">BUILTIN</a> <a id="963" class="Keyword">ASSOC</a>      <a id="974" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="988" class="Symbol">#-}</a>
<a id="992" class="Symbol">{-#</a> <a id="996" class="Keyword">BUILTIN</a> <a id="1004" class="Keyword">ASSOCLEFT</a>  <a id="1015" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>    <a id="1029" class="Symbol">#-}</a>
<a id="1033" class="Symbol">{-#</a> <a id="1037" class="Keyword">BUILTIN</a> <a id="1045" class="Keyword">ASSOCRIGHT</a> <a id="1056" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a>   <a id="1070" class="Symbol">#-}</a>
<a id="1074" class="Symbol">{-#</a> <a id="1078" class="Keyword">BUILTIN</a> <a id="1086" class="Keyword">ASSOCNON</a>   <a id="1097" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>     <a id="1111" class="Symbol">#-}</a>

<a id="1116" class="Symbol">{-#</a> <a id="1120" class="Keyword">BUILTIN</a> <a id="1128" class="Keyword">PRECEDENCE</a>    <a id="1142" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="1153" class="Symbol">#-}</a>
<a id="1157" class="Symbol">{-#</a> <a id="1161" class="Keyword">BUILTIN</a> <a id="1169" class="Keyword">PRECRELATED</a>   <a id="1183" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>    <a id="1194" class="Symbol">#-}</a>
<a id="1198" class="Symbol">{-#</a> <a id="1202" class="Keyword">BUILTIN</a> <a id="1210" class="Keyword">PRECUNRELATED</a> <a id="1224" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a>  <a id="1235" class="Symbol">#-}</a>

<a id="1240" class="Symbol">{-#</a> <a id="1244" class="Keyword">BUILTIN</a> <a id="1252" class="Keyword">FIXITY</a>       <a id="1265" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a> <a id="1272" class="Symbol">#-}</a>
<a id="1276" class="Symbol">{-#</a> <a id="1280" class="Keyword">BUILTIN</a> <a id="1288" class="Keyword">FIXITYFIXITY</a> <a id="1301" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a> <a id="1308" class="Symbol">#-}</a>

<a id="1313" class="Symbol">{-#</a> <a id="1317" class="Keyword">COMPILE</a> <a id="1325" class="Keyword">GHC</a> <a id="1329" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="1343" class="Pragma">=</a> <a id="1345" class="Pragma">data</a> <a id="1350" class="Pragma">MAlonzo.RTE.Assoc</a> <a id="1368" class="Pragma">(MAlonzo.RTE.LeftAssoc</a> <a id="1391" class="Pragma">|</a> <a id="1393" class="Pragma">MAlonzo.RTE.RightAssoc</a> <a id="1416" class="Pragma">|</a> <a id="1418" class="Pragma">MAlonzo.RTE.NonAssoc)</a> <a id="1440" class="Symbol">#-}</a>
<a id="1444" class="Symbol">{-#</a> <a id="1448" class="Keyword">COMPILE</a> <a id="1456" class="Keyword">GHC</a> <a id="1460" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>    <a id="1474" class="Pragma">=</a> <a id="1476" class="Pragma">data</a> <a id="1481" class="Pragma">MAlonzo.RTE.Precedence</a> <a id="1504" class="Pragma">(MAlonzo.RTE.Related</a> <a id="1525" class="Pragma">|</a> <a id="1527" class="Pragma">MAlonzo.RTE.Unrelated)</a> <a id="1550" class="Symbol">#-}</a>
<a id="1554" class="Symbol">{-#</a> <a id="1558" class="Keyword">COMPILE</a> <a id="1566" class="Keyword">GHC</a> <a id="1570" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>        <a id="1584" class="Pragma">=</a> <a id="1586" class="Pragma">data</a> <a id="1591" class="Pragma">MAlonzo.RTE.Fixity</a> <a id="1610" class="Pragma">(MAlonzo.RTE.Fixity)</a> <a id="1631" class="Symbol">#-}</a>

<a id="1636" class="Symbol">{-#</a> <a id="1640" class="Keyword">COMPILE</a> <a id="1648" class="Keyword">JS</a> <a id="1651" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>  <a id="1666" class="Pragma">=</a> <a id="1668" class="Pragma">function</a> <a id="1677" class="Pragma">(x,v)</a> <a id="1683" class="Pragma">{</a> <a id="1685" class="Pragma">return</a> <a id="1692" class="Pragma">v[x]();</a> <a id="1700" class="Pragma">}</a> <a id="1702" class="Symbol">#-}</a>
<a id="1706" class="Symbol">{-#</a> <a id="1710" class="Keyword">COMPILE</a> <a id="1718" class="Keyword">JS</a> <a id="1721" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>     <a id="1736" class="Pragma">=</a> <a id="1738" class="Pragma">&quot;left-assoc&quot;</a>  <a id="1752" class="Symbol">#-}</a>
<a id="1756" class="Symbol">{-#</a> <a id="1760" class="Keyword">COMPILE</a> <a id="1768" class="Keyword">JS</a> <a id="1771" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a>    <a id="1786" class="Pragma">=</a> <a id="1788" class="Pragma">&quot;right-assoc&quot;</a> <a id="1802" class="Symbol">#-}</a>
<a id="1806" class="Symbol">{-#</a> <a id="1810" class="Keyword">COMPILE</a> <a id="1818" class="Keyword">JS</a> <a id="1821" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>      <a id="1836" class="Pragma">=</a> <a id="1838" class="Pragma">&quot;non-assoc&quot;</a>   <a id="1852" class="Symbol">#-}</a>

<a id="1857" class="Symbol">{-#</a> <a id="1861" class="Keyword">COMPILE</a> <a id="1869" class="Keyword">JS</a> <a id="1872" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>     <a id="1887" class="Pragma">=</a>
  <a id="1891" class="Pragma">function</a> <a id="1900" class="Pragma">(x,v)</a> <a id="1906" class="Pragma">{</a>
    <a id="1912" class="Pragma">if</a> <a id="1915" class="Pragma">(x</a> <a id="1918" class="Pragma">===</a> <a id="1922" class="Pragma">&quot;unrelated&quot;)</a> <a id="1935" class="Pragma">{</a> <a id="1937" class="Pragma">return</a> <a id="1944" class="Pragma">v[x]();</a> <a id="1952" class="Pragma">}</a> <a id="1954" class="Pragma">else</a> <a id="1959" class="Pragma">{</a> <a id="1961" class="Pragma">return</a> <a id="1968" class="Pragma">v[&quot;related&quot;](x);</a> <a id="1985" class="Pragma">}}</a> <a id="1988" class="Symbol">#-}</a>
<a id="1992" class="Symbol">{-#</a> <a id="1996" class="Keyword">COMPILE</a> <a id="2004" class="Keyword">JS</a> <a id="2007" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>        <a id="2022" class="Pragma">=</a> <a id="2024" class="Pragma">function(x)</a> <a id="2036" class="Pragma">{</a> <a id="2038" class="Pragma">return</a> <a id="2045" class="Pragma">x;</a> <a id="2048" class="Pragma">}</a> <a id="2050" class="Symbol">#-}</a>
<a id="2054" class="Symbol">{-#</a> <a id="2058" class="Keyword">COMPILE</a> <a id="2066" class="Keyword">JS</a> <a id="2069" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a>      <a id="2084" class="Pragma">=</a> <a id="2086" class="Pragma">&quot;unrelated&quot;</a>               <a id="2112" class="Symbol">#-}</a>

<a id="2117" class="Symbol">{-#</a> <a id="2121" class="Keyword">COMPILE</a> <a id="2129" class="Keyword">JS</a> <a id="2132" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>         <a id="2147" class="Pragma">=</a> <a id="2149" class="Pragma">function</a> <a id="2158" class="Pragma">(x,v)</a> <a id="2164" class="Pragma">{</a> <a id="2166" class="Pragma">return</a> <a id="2173" class="Pragma">v[&quot;fixity&quot;](x[&quot;assoc&quot;],</a> <a id="2197" class="Pragma">x[&quot;prec&quot;]);</a> <a id="2209" class="Pragma">}</a> <a id="2211" class="Symbol">#-}</a>
<a id="2215" class="Symbol">{-#</a> <a id="2219" class="Keyword">COMPILE</a> <a id="2227" class="Keyword">JS</a> <a id="2230" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a>         <a id="2245" class="Pragma">=</a> <a id="2247" class="Pragma">function</a> <a id="2256" class="Pragma">(x)</a> <a id="2260" class="Pragma">{</a> <a id="2262" class="Pragma">return</a> <a id="2269" class="Pragma">function</a> <a id="2278" class="Pragma">(y)</a> <a id="2282" class="Pragma">{</a> <a id="2284" class="Pragma">return</a> <a id="2291" class="Pragma">{</a> <a id="2293" class="Pragma">&quot;assoc&quot;:</a> <a id="2302" class="Pragma">x,</a> <a id="2305" class="Pragma">&quot;prec&quot;:</a> <a id="2313" class="Pragma">y};</a> <a id="2317" class="Pragma">};</a> <a id="2320" class="Pragma">}</a> <a id="2322" class="Symbol">#-}</a>

<a id="2327" class="Keyword">primitive</a>
  <a id="primQNameFixity"></a><a id="2339" href="Agda.Builtin.Reflection.html#2339" class="Primitive">primQNameFixity</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>
  <a id="primQNameToWord64s"></a><a id="2373" href="Agda.Builtin.Reflection.html#2373" class="Primitive">primQNameToWord64s</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2403" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="2410" class="Symbol">(λ</a> <a id="2413" href="Agda.Builtin.Reflection.html#2413" class="Bound">_</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="2423" class="Symbol">)</a>

<a id="2426" class="Comment">-- Metavariables --</a>

<a id="2447" class="Keyword">postulate</a> <a id="Meta"></a><a id="2457" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2468" class="Symbol">{-#</a> <a id="2472" class="Keyword">BUILTIN</a> <a id="2480" class="Keyword">AGDAMETA</a> <a id="2489" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2494" class="Symbol">#-}</a>

<a id="2499" class="Keyword">primitive</a>
  <a id="primMetaEquality"></a><a id="2511" href="Agda.Builtin.Reflection.html#2511" class="Primitive">primMetaEquality</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primMetaLess"></a><a id="2551" href="Agda.Builtin.Reflection.html#2551" class="Primitive">primMetaLess</a>     <a id="2568" class="Symbol">:</a> <a id="2570" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowMeta"></a><a id="2591" href="Agda.Builtin.Reflection.html#2591" class="Primitive">primShowMeta</a>     <a id="2608" class="Symbol">:</a> <a id="2610" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primMetaToNat"></a><a id="2626" href="Agda.Builtin.Reflection.html#2626" class="Primitive">primMetaToNat</a>    <a id="2643" class="Symbol">:</a> <a id="2645" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="2657" class="Comment">-- Arguments --</a>

<a id="2674" class="Comment">-- Arguments can be (visible), {hidden}, or {{instance}}.</a>
<a id="2732" class="Keyword">data</a> <a id="Visibility"></a><a id="2737" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2754" class="Keyword">where</a>
  <a id="Visibility.visible"></a><a id="2762" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a> <a id="Visibility.hidden"></a><a id="2770" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a> <a id="Visibility.instance′"></a><a id="2777" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a>

<a id="2801" class="Symbol">{-#</a> <a id="2805" class="Keyword">BUILTIN</a> <a id="2813" class="Keyword">HIDING</a>   <a id="2822" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="2833" class="Symbol">#-}</a>
<a id="2837" class="Symbol">{-#</a> <a id="2841" class="Keyword">BUILTIN</a> <a id="2849" class="Keyword">VISIBLE</a>  <a id="2858" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>    <a id="2869" class="Symbol">#-}</a>
<a id="2873" class="Symbol">{-#</a> <a id="2877" class="Keyword">BUILTIN</a> <a id="2885" class="Keyword">HIDDEN</a>   <a id="2894" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>     <a id="2905" class="Symbol">#-}</a>
<a id="2909" class="Symbol">{-#</a> <a id="2913" class="Keyword">BUILTIN</a> <a id="2921" class="Keyword">INSTANCE</a> <a id="2930" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a>  <a id="2941" class="Symbol">#-}</a>

<a id="2946" class="Comment">-- Arguments can be relevant or irrelevant.</a>
<a id="2990" class="Keyword">data</a> <a id="Relevance"></a><a id="2995" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3011" class="Keyword">where</a>
  <a id="Relevance.relevant"></a><a id="3019" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a> <a id="Relevance.irrelevant"></a><a id="3028" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>

<a id="3052" class="Symbol">{-#</a> <a id="3056" class="Keyword">BUILTIN</a> <a id="3064" class="Keyword">RELEVANCE</a>  <a id="3075" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>  <a id="3086" class="Symbol">#-}</a>
<a id="3090" class="Symbol">{-#</a> <a id="3094" class="Keyword">BUILTIN</a> <a id="3102" class="Keyword">RELEVANT</a>   <a id="3113" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="3124" class="Symbol">#-}</a>
<a id="3128" class="Symbol">{-#</a> <a id="3132" class="Keyword">BUILTIN</a> <a id="3140" class="Keyword">IRRELEVANT</a> <a id="3151" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="3162" class="Symbol">#-}</a>

<a id="3167" class="Comment">-- Arguments also have a quantity.</a>
<a id="3202" class="Keyword">data</a> <a id="Quantity"></a><a id="3207" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3222" class="Keyword">where</a>
  <a id="Quantity.quantity-0"></a><a id="3230" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="Quantity.quantity-ω"></a><a id="3241" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>

<a id="3264" class="Symbol">{-#</a> <a id="3268" class="Keyword">BUILTIN</a> <a id="3276" class="Keyword">QUANTITY</a>   <a id="3287" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>   <a id="3298" class="Symbol">#-}</a>
<a id="3302" class="Symbol">{-#</a> <a id="3306" class="Keyword">BUILTIN</a> <a id="3314" class="Keyword">QUANTITY-0</a> <a id="3325" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="3336" class="Symbol">#-}</a>
<a id="3340" class="Symbol">{-#</a> <a id="3344" class="Keyword">BUILTIN</a> <a id="3352" class="Keyword">QUANTITY-ω</a> <a id="3363" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="3374" class="Symbol">#-}</a>

<a id="3379" class="Comment">-- Relevance and quantity are combined into a modality.</a>
<a id="3435" class="Keyword">data</a> <a id="Modality"></a><a id="3440" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3455" class="Keyword">where</a>
  <a id="Modality.modality"></a><a id="3463" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="3472" class="Symbol">:</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Agda.Builtin.Reflection.html#3475" class="Bound">r</a> <a id="3477" class="Symbol">:</a> <a id="3479" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Agda.Builtin.Reflection.html#3491" class="Bound">q</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="3503" class="Symbol">)</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a>

<a id="3517" class="Symbol">{-#</a> <a id="3521" class="Keyword">BUILTIN</a> <a id="3529" class="Keyword">MODALITY</a>             <a id="3550" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="3559" class="Symbol">#-}</a>
<a id="3563" class="Symbol">{-#</a> <a id="3567" class="Keyword">BUILTIN</a> <a id="3575" class="Keyword">MODALITY-CONSTRUCTOR</a> <a id="3596" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="3605" class="Symbol">#-}</a>

<a id="3610" class="Keyword">data</a> <a id="ArgInfo"></a><a id="3615" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3629" class="Keyword">where</a>
  <a id="ArgInfo.arg-info"></a><a id="3637" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Agda.Builtin.Reflection.html#3649" class="Bound">v</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="3663" class="Symbol">)</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Agda.Builtin.Reflection.html#3666" class="Bound">m</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a><a id="3678" class="Symbol">)</a> <a id="3680" class="Symbol">→</a> <a id="3682" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>

<a id="3691" class="Keyword">data</a> <a id="Arg"></a><a id="3696" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3700" class="Symbol">{</a><a id="3701" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a><a id="3702" class="Symbol">}</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3713" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3722" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a> <a id="3724" class="Keyword">where</a>
  <a id="Arg.arg"></a><a id="3732" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3736" class="Symbol">:</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Agda.Builtin.Reflection.html#3739" class="Bound">i</a> <a id="3741" class="Symbol">:</a> <a id="3743" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a><a id="3750" class="Symbol">)</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Agda.Builtin.Reflection.html#3753" class="Bound">x</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">→</a> <a id="3762" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3766" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a>

<a id="3769" class="Symbol">{-#</a> <a id="3773" class="Keyword">BUILTIN</a> <a id="3781" class="Keyword">ARGINFO</a>    <a id="3792" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>  <a id="3801" class="Symbol">#-}</a>
<a id="3805" class="Symbol">{-#</a> <a id="3809" class="Keyword">BUILTIN</a> <a id="3817" class="Keyword">ARGARGINFO</a> <a id="3828" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="3837" class="Symbol">#-}</a>
<a id="3841" class="Symbol">{-#</a> <a id="3845" class="Keyword">BUILTIN</a> <a id="3853" class="Keyword">ARG</a>        <a id="3864" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a>      <a id="3873" class="Symbol">#-}</a>
<a id="3877" class="Symbol">{-#</a> <a id="3881" class="Keyword">BUILTIN</a> <a id="3889" class="Keyword">ARGARG</a>     <a id="3900" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a>      <a id="3909" class="Symbol">#-}</a>

<a id="3914" class="Keyword">data</a> <a id="Blocker"></a><a id="3919" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="3927" class="Symbol">:</a> <a id="3929" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3933" class="Keyword">where</a>
  <a id="Blocker.blockerAny"></a><a id="3941" href="Agda.Builtin.Reflection.html#3941" class="InductiveConstructor">blockerAny</a>  <a id="3953" class="Symbol">:</a> <a id="3955" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3960" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="3968" class="Symbol">→</a> <a id="3970" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>
  <a id="Blocker.blockerAll"></a><a id="3980" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a>  <a id="3992" class="Symbol">:</a> <a id="3994" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3999" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="4007" class="Symbol">→</a> <a id="4009" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>
  <a id="Blocker.blockerMeta"></a><a id="4019" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="4031" class="Symbol">:</a> <a id="4033" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>

<a id="4049" class="Symbol">{-#</a> <a id="4053" class="Keyword">BUILTIN</a> <a id="4061" class="Keyword">AGDABLOCKER</a>     <a id="4077" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="4085" class="Symbol">#-}</a>
<a id="4089" class="Symbol">{-#</a> <a id="4093" class="Keyword">BUILTIN</a> <a id="4101" class="Keyword">AGDABLOCKERANY</a>  <a id="4117" href="Agda.Builtin.Reflection.html#3941" class="InductiveConstructor">blockerAny</a> <a id="4128" class="Symbol">#-}</a>
<a id="4132" class="Symbol">{-#</a> <a id="4136" class="Keyword">BUILTIN</a> <a id="4144" class="Keyword">AGDABLOCKERALL</a>  <a id="4160" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a> <a id="4171" class="Symbol">#-}</a>
<a id="4175" class="Symbol">{-#</a> <a id="4179" class="Keyword">BUILTIN</a> <a id="4187" class="Keyword">AGDABLOCKERMETA</a> <a id="4203" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="4215" class="Symbol">#-}</a>

<a id="4220" class="Comment">-- Name abstraction --</a>

<a id="4244" class="Keyword">data</a> <a id="Abs"></a><a id="4249" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4253" class="Symbol">{</a><a id="4254" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a><a id="4255" class="Symbol">}</a> <a id="4257" class="Symbol">(</a><a id="4258" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a> <a id="4260" class="Symbol">:</a> <a id="4262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4266" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">:</a> <a id="4271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4275" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a> <a id="4277" class="Keyword">where</a>
  <a id="Abs.abs"></a><a id="4285" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="4289" class="Symbol">:</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Agda.Builtin.Reflection.html#4292" class="Bound">s</a> <a id="4294" class="Symbol">:</a> <a id="4296" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Agda.Builtin.Reflection.html#4305" class="Bound">x</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4318" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a>

<a id="4321" class="Symbol">{-#</a> <a id="4325" class="Keyword">BUILTIN</a> <a id="4333" class="Keyword">ABS</a>    <a id="4340" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4344" class="Symbol">#-}</a>
<a id="4348" class="Symbol">{-#</a> <a id="4352" class="Keyword">BUILTIN</a> <a id="4360" class="Keyword">ABSABS</a> <a id="4367" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="4371" class="Symbol">#-}</a>

<a id="4376" class="Comment">-- Literals --</a>

<a id="4392" class="Keyword">data</a> <a id="Literal"></a><a id="4397" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="4405" class="Symbol">:</a> <a id="4407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4411" class="Keyword">where</a>
  <a id="Literal.nat"></a><a id="4419" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a>    <a id="4426" class="Symbol">:</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Agda.Builtin.Reflection.html#4429" class="Bound">n</a> <a id="4431" class="Symbol">:</a> <a id="4433" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="4436" class="Symbol">)</a>    <a id="4441" class="Symbol">→</a> <a id="4443" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.word64"></a><a id="4453" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="4460" class="Symbol">:</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Agda.Builtin.Reflection.html#4463" class="Bound">n</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="4473" class="Symbol">)</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.float"></a><a id="4487" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a>  <a id="4494" class="Symbol">:</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Agda.Builtin.Reflection.html#4497" class="Bound">x</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a><a id="4506" class="Symbol">)</a>  <a id="4509" class="Symbol">→</a> <a id="4511" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.char"></a><a id="4521" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a>   <a id="4528" class="Symbol">:</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Agda.Builtin.Reflection.html#4531" class="Bound">c</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="4539" class="Symbol">)</a>   <a id="4543" class="Symbol">→</a> <a id="4545" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.string"></a><a id="4555" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="4562" class="Symbol">:</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Agda.Builtin.Reflection.html#4565" class="Bound">s</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="4575" class="Symbol">)</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.name"></a><a id="4589" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a>   <a id="4596" class="Symbol">:</a> <a id="4598" class="Symbol">(</a><a id="4599" href="Agda.Builtin.Reflection.html#4599" class="Bound">x</a> <a id="4601" class="Symbol">:</a> <a id="4603" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="4607" class="Symbol">)</a>   <a id="4611" class="Symbol">→</a> <a id="4613" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.meta"></a><a id="4623" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a>   <a id="4630" class="Symbol">:</a> <a id="4632" class="Symbol">(</a><a id="4633" href="Agda.Builtin.Reflection.html#4633" class="Bound">x</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="4641" class="Symbol">)</a>   <a id="4645" class="Symbol">→</a> <a id="4647" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>

<a id="4656" class="Symbol">{-#</a> <a id="4660" class="Keyword">BUILTIN</a> <a id="4668" class="Keyword">AGDALITERAL</a>   <a id="4682" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="4690" class="Symbol">#-}</a>
<a id="4694" class="Symbol">{-#</a> <a id="4698" class="Keyword">BUILTIN</a> <a id="4706" class="Keyword">AGDALITNAT</a>    <a id="4720" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a>     <a id="4728" class="Symbol">#-}</a>
<a id="4732" class="Symbol">{-#</a> <a id="4736" class="Keyword">BUILTIN</a> <a id="4744" class="Keyword">AGDALITWORD64</a> <a id="4758" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a>  <a id="4766" class="Symbol">#-}</a>
<a id="4770" class="Symbol">{-#</a> <a id="4774" class="Keyword">BUILTIN</a> <a id="4782" class="Keyword">AGDALITFLOAT</a>  <a id="4796" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a>   <a id="4804" class="Symbol">#-}</a>
<a id="4808" class="Symbol">{-#</a> <a id="4812" class="Keyword">BUILTIN</a> <a id="4820" class="Keyword">AGDALITCHAR</a>   <a id="4834" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a>    <a id="4842" class="Symbol">#-}</a>
<a id="4846" class="Symbol">{-#</a> <a id="4850" class="Keyword">BUILTIN</a> <a id="4858" class="Keyword">AGDALITSTRING</a> <a id="4872" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a>  <a id="4880" class="Symbol">#-}</a>
<a id="4884" class="Symbol">{-#</a> <a id="4888" class="Keyword">BUILTIN</a> <a id="4896" class="Keyword">AGDALITQNAME</a>  <a id="4910" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a>    <a id="4918" class="Symbol">#-}</a>
<a id="4922" class="Symbol">{-#</a> <a id="4926" class="Keyword">BUILTIN</a> <a id="4934" class="Keyword">AGDALITMETA</a>   <a id="4948" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a>    <a id="4956" class="Symbol">#-}</a>


<a id="4962" class="Comment">-- Terms and patterns --</a>

<a id="4988" class="Keyword">data</a> <a id="Term"></a><a id="4993" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>    <a id="5001" class="Symbol">:</a> <a id="5003" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5007" class="Keyword">data</a> <a id="Sort"></a><a id="5012" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>    <a id="5020" class="Symbol">:</a> <a id="5022" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5026" class="Keyword">data</a> <a id="Pattern"></a><a id="5031" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="5039" class="Symbol">:</a> <a id="5041" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5045" class="Keyword">data</a> <a id="Clause"></a><a id="5050" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>  <a id="5058" class="Symbol">:</a> <a id="5060" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="Type"></a><a id="5064" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="Telescope"></a><a id="5076" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5096" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5103" class="Symbol">λ</a> <a id="5105" href="Agda.Builtin.Reflection.html#5105" class="Bound">_</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5113" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5117" class="Symbol">)</a>

<a id="5120" class="Keyword">data</a> <a id="5125" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="5130" class="Keyword">where</a>
  <a id="Term.var"></a><a id="5138" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>       <a id="5148" class="Symbol">:</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Agda.Builtin.Reflection.html#5151" class="Bound">x</a> <a id="5153" class="Symbol">:</a> <a id="5155" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Agda.Builtin.Reflection.html#5161" class="Bound">args</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5178" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5182" class="Symbol">))</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.con"></a><a id="5194" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>       <a id="5204" class="Symbol">:</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Agda.Builtin.Reflection.html#5207" class="Bound">c</a> <a id="5209" class="Symbol">:</a> <a id="5211" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Agda.Builtin.Reflection.html#5218" class="Bound">args</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5235" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5239" class="Symbol">))</a> <a id="5242" class="Symbol">→</a> <a id="5244" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.def"></a><a id="5251" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>       <a id="5261" class="Symbol">:</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Agda.Builtin.Reflection.html#5264" class="Bound">f</a> <a id="5266" class="Symbol">:</a> <a id="5268" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5272" class="Symbol">)</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Agda.Builtin.Reflection.html#5275" class="Bound">args</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5292" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5296" class="Symbol">))</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.lam"></a><a id="5308" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a>       <a id="5318" class="Symbol">:</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Agda.Builtin.Reflection.html#5321" class="Bound">v</a> <a id="5323" class="Symbol">:</a> <a id="5325" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="5335" class="Symbol">)</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Agda.Builtin.Reflection.html#5338" class="Bound">t</a> <a id="5340" class="Symbol">:</a> <a id="5342" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5346" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5350" class="Symbol">)</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.pat-lam"></a><a id="5361" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a>   <a id="5371" class="Symbol">:</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Agda.Builtin.Reflection.html#5374" class="Bound">cs</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5384" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="5390" class="Symbol">)</a> <a id="5392" class="Symbol">(</a><a id="5393" href="Agda.Builtin.Reflection.html#5393" class="Bound">args</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5410" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5414" class="Symbol">))</a> <a id="5417" class="Symbol">→</a> <a id="5419" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.pi"></a><a id="5426" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a>        <a id="5436" class="Symbol">:</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Agda.Builtin.Reflection.html#5439" class="Bound">a</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5447" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5451" class="Symbol">)</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Agda.Builtin.Reflection.html#5454" class="Bound">b</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5462" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">→</a> <a id="5470" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.agda-sort"></a><a id="5477" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Agda.Builtin.Reflection.html#5490" class="Bound">s</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.lit"></a><a id="5509" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a>       <a id="5519" class="Symbol">:</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Agda.Builtin.Reflection.html#5522" class="Bound">l</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.meta"></a><a id="5544" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>      <a id="5554" class="Symbol">:</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Agda.Builtin.Reflection.html#5557" class="Bound">x</a> <a id="5559" class="Symbol">:</a> <a id="5561" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5579" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.unknown"></a><a id="5594" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>   <a id="5604" class="Symbol">:</a> <a id="5606" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="5612" class="Keyword">data</a> <a id="5617" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a> <a id="5622" class="Keyword">where</a>
  <a id="Sort.set"></a><a id="5630" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a>     <a id="5638" class="Symbol">:</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Agda.Builtin.Reflection.html#5641" class="Bound">t</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">→</a> <a id="5653" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.lit"></a><a id="5660" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a>     <a id="5668" class="Symbol">:</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Agda.Builtin.Reflection.html#5671" class="Bound">n</a> <a id="5673" class="Symbol">:</a> <a id="5675" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5678" class="Symbol">)</a> <a id="5680" class="Symbol">→</a> <a id="5682" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.prop"></a><a id="5689" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a>    <a id="5697" class="Symbol">:</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Agda.Builtin.Reflection.html#5700" class="Bound">t</a> <a id="5702" class="Symbol">:</a> <a id="5704" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">→</a> <a id="5712" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.propLit"></a><a id="5719" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="5727" class="Symbol">:</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Agda.Builtin.Reflection.html#5730" class="Bound">n</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.inf"></a><a id="5748" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a>     <a id="5756" class="Symbol">:</a> <a id="5758" class="Symbol">(</a><a id="5759" href="Agda.Builtin.Reflection.html#5759" class="Bound">n</a> <a id="5761" class="Symbol">:</a> <a id="5763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.unknown"></a><a id="5777" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>

<a id="5793" class="Keyword">data</a> <a id="5798" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="5806" class="Keyword">where</a>
  <a id="Pattern.con"></a><a id="5814" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a>    <a id="5821" class="Symbol">:</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Agda.Builtin.Reflection.html#5824" class="Bound">c</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5832" class="Symbol">)</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Agda.Builtin.Reflection.html#5835" class="Bound">ps</a> <a id="5838" class="Symbol">:</a> <a id="5840" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5850" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="5857" class="Symbol">))</a> <a id="5860" class="Symbol">→</a> <a id="5862" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.dot"></a><a id="5872" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a>    <a id="5879" class="Symbol">:</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Agda.Builtin.Reflection.html#5882" class="Bound">t</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5890" class="Symbol">)</a>    <a id="5895" class="Symbol">→</a> <a id="5897" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.var"></a><a id="5907" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a>    <a id="5914" class="Symbol">:</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Agda.Builtin.Reflection.html#5917" class="Bound">x</a> <a id="5919" class="Symbol">:</a> <a id="5921" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5924" class="Symbol">)</a>     <a id="5930" class="Symbol">→</a> <a id="5932" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.lit"></a><a id="5942" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a>    <a id="5949" class="Symbol">:</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Agda.Builtin.Reflection.html#5952" class="Bound">l</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="5963" class="Symbol">)</a> <a id="5965" class="Symbol">→</a> <a id="5967" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.proj"></a><a id="5977" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a>   <a id="5984" class="Symbol">:</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Agda.Builtin.Reflection.html#5987" class="Bound">f</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5995" class="Symbol">)</a>    <a id="6000" class="Symbol">→</a> <a id="6002" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.absurd"></a><a id="6012" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="6019" class="Symbol">:</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Agda.Builtin.Reflection.html#6022" class="Bound">x</a> <a id="6024" class="Symbol">:</a> <a id="6026" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="6029" class="Symbol">)</a>     <a id="6035" class="Symbol">→</a> <a id="6037" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>  <a id="6046" class="Comment">-- absurd patterns counts as variables</a>

<a id="6086" class="Keyword">data</a> <a id="6091" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="6098" class="Keyword">where</a>
  <a id="Clause.clause"></a><a id="6106" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a>        <a id="6120" class="Symbol">:</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Agda.Builtin.Reflection.html#6123" class="Bound">tel</a> <a id="6127" class="Symbol">:</a> <a id="6129" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a><a id="6138" class="Symbol">)</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Agda.Builtin.Reflection.html#6141" class="Bound">ps</a> <a id="6144" class="Symbol">:</a> <a id="6146" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6151" class="Symbol">(</a><a id="6152" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="6156" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="6163" class="Symbol">))</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Agda.Builtin.Reflection.html#6167" class="Bound">t</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="6175" class="Symbol">)</a> <a id="6177" class="Symbol">→</a> <a id="6179" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>
  <a id="Clause.absurd-clause"></a><a id="6188" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="6202" class="Symbol">:</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Agda.Builtin.Reflection.html#6205" class="Bound">tel</a> <a id="6209" class="Symbol">:</a> <a id="6211" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a><a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">(</a><a id="6223" href="Agda.Builtin.Reflection.html#6223" class="Bound">ps</a> <a id="6226" class="Symbol">:</a> <a id="6228" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6233" class="Symbol">(</a><a id="6234" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="6238" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="6245" class="Symbol">))</a> <a id="6248" class="Symbol">→</a> <a id="6250" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>

<a id="6258" class="Symbol">{-#</a> <a id="6262" class="Keyword">BUILTIN</a> <a id="6270" class="Keyword">AGDATERM</a>      <a id="6284" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>    <a id="6292" class="Symbol">#-}</a>
<a id="6296" class="Symbol">{-#</a> <a id="6300" class="Keyword">BUILTIN</a> <a id="6308" class="Keyword">AGDASORT</a>      <a id="6322" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>    <a id="6330" class="Symbol">#-}</a>
<a id="6334" class="Symbol">{-#</a> <a id="6338" class="Keyword">BUILTIN</a> <a id="6346" class="Keyword">AGDAPATTERN</a>   <a id="6360" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="6368" class="Symbol">#-}</a>
<a id="6372" class="Symbol">{-#</a> <a id="6376" class="Keyword">BUILTIN</a> <a id="6384" class="Keyword">AGDACLAUSE</a>    <a id="6398" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>  <a id="6406" class="Symbol">#-}</a>

<a id="6411" class="Symbol">{-#</a> <a id="6415" class="Keyword">BUILTIN</a> <a id="6423" class="Keyword">AGDATERMVAR</a>         <a id="6443" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>       <a id="6453" class="Symbol">#-}</a>
<a id="6457" class="Symbol">{-#</a> <a id="6461" class="Keyword">BUILTIN</a> <a id="6469" class="Keyword">AGDATERMCON</a>         <a id="6489" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>       <a id="6499" class="Symbol">#-}</a>
<a id="6503" class="Symbol">{-#</a> <a id="6507" class="Keyword">BUILTIN</a> <a id="6515" class="Keyword">AGDATERMDEF</a>         <a id="6535" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>       <a id="6545" class="Symbol">#-}</a>
<a id="6549" class="Symbol">{-#</a> <a id="6553" class="Keyword">BUILTIN</a> <a id="6561" class="Keyword">AGDATERMMETA</a>        <a id="6581" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>      <a id="6591" class="Symbol">#-}</a>
<a id="6595" class="Symbol">{-#</a> <a id="6599" class="Keyword">BUILTIN</a> <a id="6607" class="Keyword">AGDATERMLAM</a>         <a id="6627" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a>       <a id="6637" class="Symbol">#-}</a>
<a id="6641" class="Symbol">{-#</a> <a id="6645" class="Keyword">BUILTIN</a> <a id="6653" class="Keyword">AGDATERMEXTLAM</a>      <a id="6673" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a>   <a id="6683" class="Symbol">#-}</a>
<a id="6687" class="Symbol">{-#</a> <a id="6691" class="Keyword">BUILTIN</a> <a id="6699" class="Keyword">AGDATERMPI</a>          <a id="6719" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a>        <a id="6729" class="Symbol">#-}</a>
<a id="6733" class="Symbol">{-#</a> <a id="6737" class="Keyword">BUILTIN</a> <a id="6745" class="Keyword">AGDATERMSORT</a>        <a id="6765" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="6775" class="Symbol">#-}</a>
<a id="6779" class="Symbol">{-#</a> <a id="6783" class="Keyword">BUILTIN</a> <a id="6791" class="Keyword">AGDATERMLIT</a>         <a id="6811" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a>       <a id="6821" class="Symbol">#-}</a>
<a id="6825" class="Symbol">{-#</a> <a id="6829" class="Keyword">BUILTIN</a> <a id="6837" class="Keyword">AGDATERMUNSUPPORTED</a> <a id="6857" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>   <a id="6867" class="Symbol">#-}</a>

<a id="6872" class="Symbol">{-#</a> <a id="6876" class="Keyword">BUILTIN</a> <a id="6884" class="Keyword">AGDASORTSET</a>         <a id="6904" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a>     <a id="6912" class="Symbol">#-}</a>
<a id="6916" class="Symbol">{-#</a> <a id="6920" class="Keyword">BUILTIN</a> <a id="6928" class="Keyword">AGDASORTLIT</a>         <a id="6948" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a>     <a id="6956" class="Symbol">#-}</a>
<a id="6960" class="Symbol">{-#</a> <a id="6964" class="Keyword">BUILTIN</a> <a id="6972" class="Keyword">AGDASORTPROP</a>        <a id="6992" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a>    <a id="7000" class="Symbol">#-}</a>
<a id="7004" class="Symbol">{-#</a> <a id="7008" class="Keyword">BUILTIN</a> <a id="7016" class="Keyword">AGDASORTPROPLIT</a>     <a id="7036" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="7044" class="Symbol">#-}</a>
<a id="7048" class="Symbol">{-#</a> <a id="7052" class="Keyword">BUILTIN</a> <a id="7060" class="Keyword">AGDASORTINF</a>         <a id="7080" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a>     <a id="7088" class="Symbol">#-}</a>
<a id="7092" class="Symbol">{-#</a> <a id="7096" class="Keyword">BUILTIN</a> <a id="7104" class="Keyword">AGDASORTUNSUPPORTED</a> <a id="7124" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="7132" class="Symbol">#-}</a>

<a id="7137" class="Symbol">{-#</a> <a id="7141" class="Keyword">BUILTIN</a> <a id="7149" class="Keyword">AGDAPATCON</a>    <a id="7163" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a>     <a id="7171" class="Symbol">#-}</a>
<a id="7175" class="Symbol">{-#</a> <a id="7179" class="Keyword">BUILTIN</a> <a id="7187" class="Keyword">AGDAPATDOT</a>    <a id="7201" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a>     <a id="7209" class="Symbol">#-}</a>
<a id="7213" class="Symbol">{-#</a> <a id="7217" class="Keyword">BUILTIN</a> <a id="7225" class="Keyword">AGDAPATVAR</a>    <a id="7239" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a>     <a id="7247" class="Symbol">#-}</a>
<a id="7251" class="Symbol">{-#</a> <a id="7255" class="Keyword">BUILTIN</a> <a id="7263" class="Keyword">AGDAPATLIT</a>    <a id="7277" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a>     <a id="7285" class="Symbol">#-}</a>
<a id="7289" class="Symbol">{-#</a> <a id="7293" class="Keyword">BUILTIN</a> <a id="7301" class="Keyword">AGDAPATPROJ</a>   <a id="7315" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a>    <a id="7323" class="Symbol">#-}</a>
<a id="7327" class="Symbol">{-#</a> <a id="7331" class="Keyword">BUILTIN</a> <a id="7339" class="Keyword">AGDAPATABSURD</a> <a id="7353" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a>  <a id="7361" class="Symbol">#-}</a>

<a id="7366" class="Symbol">{-#</a> <a id="7370" class="Keyword">BUILTIN</a> <a id="7378" class="Keyword">AGDACLAUSECLAUSE</a> <a id="7395" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a>        <a id="7409" class="Symbol">#-}</a>
<a id="7413" class="Symbol">{-#</a> <a id="7417" class="Keyword">BUILTIN</a> <a id="7425" class="Keyword">AGDACLAUSEABSURD</a> <a id="7442" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="7456" class="Symbol">#-}</a>

<a id="7461" class="Comment">-- Definitions --</a>

<a id="7480" class="Keyword">data</a> <a id="Definition"></a><a id="7485" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7502" class="Keyword">where</a>
  <a id="Definition.function"></a><a id="7510" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a>    <a id="7522" class="Symbol">:</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Agda.Builtin.Reflection.html#7525" class="Bound">cs</a> <a id="7528" class="Symbol">:</a> <a id="7530" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7535" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="7541" class="Symbol">)</a> <a id="7543" class="Symbol">→</a> <a id="7545" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.data-type"></a><a id="7558" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a>   <a id="7570" class="Symbol">:</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Agda.Builtin.Reflection.html#7573" class="Bound">pars</a> <a id="7578" class="Symbol">:</a> <a id="7580" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="7583" class="Symbol">)</a> <a id="7585" class="Symbol">(</a><a id="7586" href="Agda.Builtin.Reflection.html#7586" class="Bound">cs</a> <a id="7589" class="Symbol">:</a> <a id="7591" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7596" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7600" class="Symbol">)</a> <a id="7602" class="Symbol">→</a> <a id="7604" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.record-type"></a><a id="7617" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record-type</a> <a id="7629" class="Symbol">:</a> <a id="7631" class="Symbol">(</a><a id="7632" href="Agda.Builtin.Reflection.html#7632" class="Bound">c</a> <a id="7634" class="Symbol">:</a> <a id="7636" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7640" class="Symbol">)</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Agda.Builtin.Reflection.html#7643" class="Bound">fs</a> <a id="7646" class="Symbol">:</a> <a id="7648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="7658" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7662" class="Symbol">))</a> <a id="7665" class="Symbol">→</a> <a id="7667" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.data-cons"></a><a id="7680" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">data-cons</a>   <a id="7692" class="Symbol">:</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Agda.Builtin.Reflection.html#7695" class="Bound">d</a> <a id="7697" class="Symbol">:</a> <a id="7699" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Agda.Builtin.Reflection.html#7706" class="Bound">q</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="7718" class="Symbol">)</a> <a id="7720" class="Symbol">→</a> <a id="7722" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.axiom"></a><a id="7735" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>       <a id="7747" class="Symbol">:</a> <a id="7749" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.prim-fun"></a><a id="7762" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">prim-fun</a>    <a id="7774" class="Symbol">:</a> <a id="7776" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>

<a id="7788" class="Symbol">{-#</a> <a id="7792" class="Keyword">BUILTIN</a> <a id="7800" class="Keyword">AGDADEFINITION</a>                <a id="7830" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>  <a id="7842" class="Symbol">#-}</a>
<a id="7846" class="Symbol">{-#</a> <a id="7850" class="Keyword">BUILTIN</a> <a id="7858" class="Keyword">AGDADEFINITIONFUNDEF</a>          <a id="7888" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a>    <a id="7900" class="Symbol">#-}</a>
<a id="7904" class="Symbol">{-#</a> <a id="7908" class="Keyword">BUILTIN</a> <a id="7916" class="Keyword">AGDADEFINITIONDATADEF</a>         <a id="7946" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a>   <a id="7958" class="Symbol">#-}</a>
<a id="7962" class="Symbol">{-#</a> <a id="7966" class="Keyword">BUILTIN</a> <a id="7974" class="Keyword">AGDADEFINITIONRECORDDEF</a>       <a id="8004" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record-type</a> <a id="8016" class="Symbol">#-}</a>
<a id="8020" class="Symbol">{-#</a> <a id="8024" class="Keyword">BUILTIN</a> <a id="8032" class="Keyword">AGDADEFINITIONDATACONSTRUCTOR</a> <a id="8062" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">data-cons</a>   <a id="8074" class="Symbol">#-}</a>
<a id="8078" class="Symbol">{-#</a> <a id="8082" class="Keyword">BUILTIN</a> <a id="8090" class="Keyword">AGDADEFINITIONPOSTULATE</a>       <a id="8120" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>       <a id="8132" class="Symbol">#-}</a>
<a id="8136" class="Symbol">{-#</a> <a id="8140" class="Keyword">BUILTIN</a> <a id="8148" class="Keyword">AGDADEFINITIONPRIMITIVE</a>       <a id="8178" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">prim-fun</a>    <a id="8190" class="Symbol">#-}</a>

<a id="8195" class="Comment">-- Errors --</a>

<a id="8209" class="Keyword">data</a> <a id="ErrorPart"></a><a id="8214" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8224" class="Symbol">:</a> <a id="8226" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8230" class="Keyword">where</a>
  <a id="ErrorPart.strErr"></a><a id="8238" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a>  <a id="8246" class="Symbol">:</a> <a id="8248" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="8255" class="Symbol">→</a> <a id="8257" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.termErr"></a><a id="8269" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.pattErr"></a><a id="8298" href="Agda.Builtin.Reflection.html#8298" class="InductiveConstructor">pattErr</a> <a id="8306" class="Symbol">:</a> <a id="8308" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="8316" class="Symbol">→</a> <a id="8318" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.nameErr"></a><a id="8330" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a> <a id="8338" class="Symbol">:</a> <a id="8340" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="8345" class="Symbol">→</a> <a id="8347" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>

<a id="8358" class="Symbol">{-#</a> <a id="8362" class="Keyword">BUILTIN</a> <a id="8370" class="Keyword">AGDAERRORPART</a>       <a id="8390" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8400" class="Symbol">#-}</a>
<a id="8404" class="Symbol">{-#</a> <a id="8408" class="Keyword">BUILTIN</a> <a id="8416" class="Keyword">AGDAERRORPARTSTRING</a> <a id="8436" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a>    <a id="8446" class="Symbol">#-}</a>
<a id="8450" class="Symbol">{-#</a> <a id="8454" class="Keyword">BUILTIN</a> <a id="8462" class="Keyword">AGDAERRORPARTTERM</a>   <a id="8482" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a>   <a id="8492" class="Symbol">#-}</a>
<a id="8496" class="Symbol">{-#</a> <a id="8500" class="Keyword">BUILTIN</a> <a id="8508" class="Keyword">AGDAERRORPARTPATT</a>   <a id="8528" href="Agda.Builtin.Reflection.html#8298" class="InductiveConstructor">pattErr</a>   <a id="8538" class="Symbol">#-}</a>
<a id="8542" class="Symbol">{-#</a> <a id="8546" class="Keyword">BUILTIN</a> <a id="8554" class="Keyword">AGDAERRORPARTNAME</a>   <a id="8574" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a>   <a id="8584" class="Symbol">#-}</a>

<a id="8589" class="Comment">-- TC monad --</a>

<a id="8605" class="Keyword">postulate</a>
  <a id="TC"></a><a id="8617" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a>               <a id="8634" class="Symbol">:</a> <a id="8636" class="Symbol">∀</a> <a id="8638" class="Symbol">{</a><a id="8639" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a><a id="8640" class="Symbol">}</a> <a id="8642" class="Symbol">→</a> <a id="8644" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8648" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a> <a id="8650" class="Symbol">→</a> <a id="8652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8656" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a>
  <a id="returnTC"></a><a id="8660" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>         <a id="8677" class="Symbol">:</a> <a id="8679" class="Symbol">∀</a> <a id="8681" class="Symbol">{</a><a id="8682" href="Agda.Builtin.Reflection.html#8682" class="Bound">a</a><a id="8683" class="Symbol">}</a> <a id="8685" class="Symbol">{</a><a id="8686" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a> <a id="8688" class="Symbol">:</a> <a id="8690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8694" href="Agda.Builtin.Reflection.html#8682" class="Bound">a</a><a id="8695" class="Symbol">}</a> <a id="8697" class="Symbol">→</a> <a id="8699" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a> <a id="8701" class="Symbol">→</a> <a id="8703" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8706" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a>
  <a id="bindTC"></a><a id="8710" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>           <a id="8727" class="Symbol">:</a> <a id="8729" class="Symbol">∀</a> <a id="8731" class="Symbol">{</a><a id="8732" href="Agda.Builtin.Reflection.html#8732" class="Bound">a</a> <a id="8734" href="Agda.Builtin.Reflection.html#8734" class="Bound">b</a><a id="8735" class="Symbol">}</a> <a id="8737" class="Symbol">{</a><a id="8738" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8740" class="Symbol">:</a> <a id="8742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8746" href="Agda.Builtin.Reflection.html#8732" class="Bound">a</a><a id="8747" class="Symbol">}</a> <a id="8749" class="Symbol">{</a><a id="8750" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a> <a id="8752" class="Symbol">:</a> <a id="8754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8758" href="Agda.Builtin.Reflection.html#8734" class="Bound">b</a><a id="8759" class="Symbol">}</a> <a id="8761" class="Symbol">→</a> <a id="8763" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8766" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8768" class="Symbol">→</a> <a id="8770" class="Symbol">(</a><a id="8771" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8773" class="Symbol">→</a> <a id="8775" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8778" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a><a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">→</a> <a id="8783" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8786" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a>
  <a id="unify"></a><a id="8790" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>            <a id="8807" class="Symbol">:</a> <a id="8809" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8821" class="Symbol">→</a> <a id="8823" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8826" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="typeError"></a><a id="8830" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>        <a id="8847" class="Symbol">:</a> <a id="8849" class="Symbol">∀</a> <a id="8851" class="Symbol">{</a><a id="8852" href="Agda.Builtin.Reflection.html#8852" class="Bound">a</a><a id="8853" class="Symbol">}</a> <a id="8855" class="Symbol">{</a><a id="8856" href="Agda.Builtin.Reflection.html#8856" class="Bound">A</a> <a id="8858" class="Symbol">:</a> <a id="8860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8864" href="Agda.Builtin.Reflection.html#8852" class="Bound">a</a><a id="8865" class="Symbol">}</a> <a id="8867" class="Symbol">→</a> <a id="8869" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8874" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8884" class="Symbol">→</a> <a id="8886" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8889" href="Agda.Builtin.Reflection.html#8856" class="Bound">A</a>
  <a id="inferType"></a><a id="8893" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>        <a id="8910" class="Symbol">:</a> <a id="8912" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8917" class="Symbol">→</a> <a id="8919" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8922" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a>
  <a id="checkType"></a><a id="8929" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>        <a id="8946" class="Symbol">:</a> <a id="8948" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8953" class="Symbol">→</a> <a id="8955" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="8960" class="Symbol">→</a> <a id="8962" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8965" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="normalise"></a><a id="8972" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>        <a id="8989" class="Symbol">:</a> <a id="8991" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8996" class="Symbol">→</a> <a id="8998" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9001" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="reduce"></a><a id="9008" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>           <a id="9025" class="Symbol">:</a> <a id="9027" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="9032" class="Symbol">→</a> <a id="9034" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9037" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="catchTC"></a><a id="9044" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>          <a id="9061" class="Symbol">:</a> <a id="9063" class="Symbol">∀</a> <a id="9065" class="Symbol">{</a><a id="9066" href="Agda.Builtin.Reflection.html#9066" class="Bound">a</a><a id="9067" class="Symbol">}</a> <a id="9069" class="Symbol">{</a><a id="9070" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9072" class="Symbol">:</a> <a id="9074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9078" href="Agda.Builtin.Reflection.html#9066" class="Bound">a</a><a id="9079" class="Symbol">}</a> <a id="9081" class="Symbol">→</a> <a id="9083" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9086" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9088" class="Symbol">→</a> <a id="9090" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9093" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9095" class="Symbol">→</a> <a id="9097" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9100" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a>
  <a id="quoteTC"></a><a id="9104" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>          <a id="9121" class="Symbol">:</a> <a id="9123" class="Symbol">∀</a> <a id="9125" class="Symbol">{</a><a id="9126" href="Agda.Builtin.Reflection.html#9126" class="Bound">a</a><a id="9127" class="Symbol">}</a> <a id="9129" class="Symbol">{</a><a id="9130" href="Agda.Builtin.Reflection.html#9130" class="Bound">A</a> <a id="9132" class="Symbol">:</a> <a id="9134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9138" href="Agda.Builtin.Reflection.html#9126" class="Bound">a</a><a id="9139" class="Symbol">}</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="Agda.Builtin.Reflection.html#9130" class="Bound">A</a> <a id="9145" class="Symbol">→</a> <a id="9147" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9150" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="unquoteTC"></a><a id="9157" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>        <a id="9174" class="Symbol">:</a> <a id="9176" class="Symbol">∀</a> <a id="9178" class="Symbol">{</a><a id="9179" href="Agda.Builtin.Reflection.html#9179" class="Bound">a</a><a id="9180" class="Symbol">}</a> <a id="9182" class="Symbol">{</a><a id="9183" href="Agda.Builtin.Reflection.html#9183" class="Bound">A</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9191" href="Agda.Builtin.Reflection.html#9179" class="Bound">a</a><a id="9192" class="Symbol">}</a> <a id="9194" class="Symbol">→</a> <a id="9196" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="9201" class="Symbol">→</a> <a id="9203" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9206" href="Agda.Builtin.Reflection.html#9183" class="Bound">A</a>
  <a id="quoteωTC"></a><a id="9210" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>         <a id="9227" class="Symbol">:</a> <a id="9229" class="Symbol">∀</a> <a id="9231" class="Symbol">{</a><a id="9232" href="Agda.Builtin.Reflection.html#9232" class="Bound">A</a> <a id="9234" class="Symbol">:</a> <a id="9236" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="9240" class="Symbol">}</a> <a id="9242" class="Symbol">→</a> <a id="9244" href="Agda.Builtin.Reflection.html#9232" class="Bound">A</a> <a id="9246" class="Symbol">→</a> <a id="9248" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9251" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="getContext"></a><a id="9258" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>       <a id="9275" class="Symbol">:</a> <a id="9277" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9280" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a>
  <a id="extendContext"></a><a id="9292" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>    <a id="9309" class="Symbol">:</a> <a id="9311" class="Symbol">∀</a> <a id="9313" class="Symbol">{</a><a id="9314" href="Agda.Builtin.Reflection.html#9314" class="Bound">a</a><a id="9315" class="Symbol">}</a> <a id="9317" class="Symbol">{</a><a id="9318" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a> <a id="9320" class="Symbol">:</a> <a id="9322" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9326" href="Agda.Builtin.Reflection.html#9314" class="Bound">a</a><a id="9327" class="Symbol">}</a> <a id="9329" class="Symbol">→</a> <a id="9331" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9338" class="Symbol">→</a> <a id="9340" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9344" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9349" class="Symbol">→</a> <a id="9351" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9354" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a> <a id="9356" class="Symbol">→</a> <a id="9358" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9361" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a>
  <a id="inContext"></a><a id="9365" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>        <a id="9382" class="Symbol">:</a> <a id="9384" class="Symbol">∀</a> <a id="9386" class="Symbol">{</a><a id="9387" href="Agda.Builtin.Reflection.html#9387" class="Bound">a</a><a id="9388" class="Symbol">}</a> <a id="9390" class="Symbol">{</a><a id="9391" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a> <a id="9393" class="Symbol">:</a> <a id="9395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9399" href="Agda.Builtin.Reflection.html#9387" class="Bound">a</a><a id="9400" class="Symbol">}</a> <a id="9402" class="Symbol">→</a> <a id="9404" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a> <a id="9414" class="Symbol">→</a> <a id="9416" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9419" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a> <a id="9421" class="Symbol">→</a> <a id="9423" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9426" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a>
  <a id="freshName"></a><a id="9430" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>        <a id="9447" class="Symbol">:</a> <a id="9449" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9456" class="Symbol">→</a> <a id="9458" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9461" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="declareDef"></a><a id="9468" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>       <a id="9485" class="Symbol">:</a> <a id="9487" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9491" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9496" class="Symbol">→</a> <a id="9498" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9503" class="Symbol">→</a> <a id="9505" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9508" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="declarePostulate"></a><a id="9512" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9535" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9540" class="Symbol">→</a> <a id="9542" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9547" class="Symbol">→</a> <a id="9549" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9552" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="declareData"></a><a id="9556" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>      <a id="9573" class="Symbol">:</a> <a id="9575" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9580" class="Symbol">→</a> <a id="9582" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="9586" class="Symbol">→</a> <a id="9588" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9593" class="Symbol">→</a> <a id="9595" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9598" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="defineData"></a><a id="9602" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>       <a id="9619" class="Symbol">:</a> <a id="9621" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9626" class="Symbol">→</a> <a id="9628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9636" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9641" class="Symbol">(λ</a> <a id="9644" href="Agda.Builtin.Reflection.html#9644" class="Bound">_</a> <a id="9646" class="Symbol">→</a> <a id="9648" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9650" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a> <a id="9659" class="Symbol">(λ</a> <a id="9662" href="Agda.Builtin.Reflection.html#9662" class="Bound">_</a> <a id="9664" class="Symbol">→</a> <a id="9666" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="9670" class="Symbol">)))</a> <a id="9674" class="Symbol">→</a> <a id="9676" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9679" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="defineFun"></a><a id="9683" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>        <a id="9700" class="Symbol">:</a> <a id="9702" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9707" class="Symbol">→</a> <a id="9709" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9714" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="9721" class="Symbol">→</a> <a id="9723" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9726" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="getType"></a><a id="9730" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>          <a id="9747" class="Symbol">:</a> <a id="9749" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9754" class="Symbol">→</a> <a id="9756" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9759" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a>
  <a id="getDefinition"></a><a id="9766" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>    <a id="9783" class="Symbol">:</a> <a id="9785" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9790" class="Symbol">→</a> <a id="9792" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9795" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="blockTC"></a><a id="9808" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>          <a id="9825" class="Symbol">:</a> <a id="9827" class="Symbol">∀</a> <a id="9829" class="Symbol">{</a><a id="9830" href="Agda.Builtin.Reflection.html#9830" class="Bound">a</a><a id="9831" class="Symbol">}</a> <a id="9833" class="Symbol">{</a><a id="9834" href="Agda.Builtin.Reflection.html#9834" class="Bound">A</a> <a id="9836" class="Symbol">:</a> <a id="9838" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9842" href="Agda.Builtin.Reflection.html#9830" class="Bound">a</a><a id="9843" class="Symbol">}</a> <a id="9845" class="Symbol">→</a> <a id="9847" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="9855" class="Symbol">→</a> <a id="9857" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9860" href="Agda.Builtin.Reflection.html#9834" class="Bound">A</a>
  <a id="commitTC"></a><a id="9864" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>         <a id="9881" class="Symbol">:</a> <a id="9883" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9886" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="isMacro"></a><a id="9890" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>          <a id="9907" class="Symbol">:</a> <a id="9909" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9914" class="Symbol">→</a> <a id="9916" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9919" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="pragmaForeign"></a><a id="9926" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>    <a id="9943" class="Symbol">:</a> <a id="9945" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9952" class="Symbol">→</a> <a id="9954" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9961" class="Symbol">→</a> <a id="9963" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9966" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="pragmaCompile"></a><a id="9970" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>    <a id="9987" class="Symbol">:</a> <a id="9989" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9996" class="Symbol">→</a> <a id="9998" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="10003" class="Symbol">→</a> <a id="10005" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="10012" class="Symbol">→</a> <a id="10014" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10017" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="10022" class="Comment">-- If &#39;true&#39;, makes the following primitives also normalise</a>
  <a id="10084" class="Comment">-- their results: inferType, checkType, quoteTC, getType, and getContext</a>
  <a id="withNormalisation"></a><a id="10159" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="10177" class="Symbol">:</a> <a id="10179" class="Symbol">∀</a> <a id="10181" class="Symbol">{</a><a id="10182" href="Agda.Builtin.Reflection.html#10182" class="Bound">a</a><a id="10183" class="Symbol">}</a> <a id="10185" class="Symbol">{</a><a id="10186" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a> <a id="10188" class="Symbol">:</a> <a id="10190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10194" href="Agda.Builtin.Reflection.html#10182" class="Bound">a</a><a id="10195" class="Symbol">}</a> <a id="10197" class="Symbol">→</a> <a id="10199" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10204" class="Symbol">→</a> <a id="10206" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10209" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a> <a id="10211" class="Symbol">→</a> <a id="10213" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10216" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a>
  <a id="askNormalisation"></a><a id="10220" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>  <a id="10238" class="Symbol">:</a> <a id="10240" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10243" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10251" class="Comment">-- If &#39;true&#39;, makes the following primitives to reconstruct hidden arguments:</a>
  <a id="10331" class="Comment">-- getDefinition, normalise, reduce, inferType, checkType and getContext</a>
  <a id="withReconstructed"></a><a id="10406" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a> <a id="10424" class="Symbol">:</a> <a id="10426" class="Symbol">∀</a> <a id="10428" class="Symbol">{</a><a id="10429" href="Agda.Builtin.Reflection.html#10429" class="Bound">a</a><a id="10430" class="Symbol">}</a> <a id="10432" class="Symbol">{</a><a id="10433" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a> <a id="10435" class="Symbol">:</a> <a id="10437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10441" href="Agda.Builtin.Reflection.html#10429" class="Bound">a</a><a id="10442" class="Symbol">}</a> <a id="10444" class="Symbol">→</a> <a id="10446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10451" class="Symbol">→</a> <a id="10453" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10456" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a> <a id="10458" class="Symbol">→</a> <a id="10460" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10463" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a>
  <a id="askReconstructed"></a><a id="10467" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>  <a id="10485" class="Symbol">:</a> <a id="10487" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10490" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10498" class="Comment">-- Whether implicit arguments at the end should be turned into metavariables</a>
  <a id="withExpandLast"></a><a id="10577" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a> <a id="10592" class="Symbol">:</a> <a id="10594" class="Symbol">∀</a> <a id="10596" class="Symbol">{</a><a id="10597" href="Agda.Builtin.Reflection.html#10597" class="Bound">a</a><a id="10598" class="Symbol">}</a> <a id="10600" class="Symbol">{</a><a id="10601" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a> <a id="10603" class="Symbol">:</a> <a id="10605" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10609" href="Agda.Builtin.Reflection.html#10597" class="Bound">a</a><a id="10610" class="Symbol">}</a> <a id="10612" class="Symbol">→</a> <a id="10614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10619" class="Symbol">→</a> <a id="10621" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10624" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a> <a id="10626" class="Symbol">→</a> <a id="10628" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10631" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a>
  <a id="askExpandLast"></a><a id="10635" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>  <a id="10650" class="Symbol">:</a> <a id="10652" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10655" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10663" class="Comment">-- White/blacklist specific definitions for reduction while executing the TC computation</a>
  <a id="10754" class="Comment">-- &#39;true&#39; for whitelist, &#39;false&#39; for blacklist</a>
  <a id="withReduceDefs"></a><a id="10803" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="10818" class="Symbol">:</a> <a id="10820" class="Symbol">∀</a> <a id="10822" class="Symbol">{</a><a id="10823" href="Agda.Builtin.Reflection.html#10823" class="Bound">a</a><a id="10824" class="Symbol">}</a> <a id="10826" class="Symbol">{</a><a id="10827" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a> <a id="10829" class="Symbol">:</a> <a id="10831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10835" href="Agda.Builtin.Reflection.html#10823" class="Bound">a</a><a id="10836" class="Symbol">}</a> <a id="10838" class="Symbol">→</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10843" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10848" class="Symbol">λ</a> <a id="10850" href="Agda.Builtin.Reflection.html#10850" class="Bound">_</a> <a id="10852" class="Symbol">→</a> <a id="10854" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10859" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="10863" class="Symbol">)</a> <a id="10865" class="Symbol">→</a> <a id="10867" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10870" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a> <a id="10872" class="Symbol">→</a> <a id="10874" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10877" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a>
  <a id="askReduceDefs"></a><a id="10881" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>  <a id="10896" class="Symbol">:</a> <a id="10898" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10901" class="Symbol">(</a><a id="10902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10904" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10909" class="Symbol">λ</a> <a id="10911" href="Agda.Builtin.Reflection.html#10911" class="Bound">_</a> <a id="10913" class="Symbol">→</a> <a id="10915" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10920" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="10924" class="Symbol">)</a>

  <a id="formatErrorParts"></a><a id="10929" href="Agda.Builtin.Reflection.html#10929" class="Postulate">formatErrorParts</a> <a id="10946" class="Symbol">:</a> <a id="10948" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10953" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="10963" class="Symbol">→</a> <a id="10965" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10968" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="10977" class="Comment">-- Prints the third argument if the corresponding verbosity level is turned</a>
  <a id="11055" class="Comment">-- on (with the -v flag to Agda).</a>
  <a id="debugPrint"></a><a id="11091" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="11102" class="Symbol">:</a> <a id="11104" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="11111" class="Symbol">→</a> <a id="11113" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="11117" class="Symbol">→</a> <a id="11119" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11124" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="11134" class="Symbol">→</a> <a id="11136" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11139" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="11144" class="Comment">-- Fail if the given computation gives rise to new, unsolved</a>
  <a id="11207" class="Comment">-- &quot;blocking&quot; constraints.</a>
  <a id="noConstraints"></a><a id="11236" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a> <a id="11250" class="Symbol">:</a> <a id="11252" class="Symbol">∀</a> <a id="11254" class="Symbol">{</a><a id="11255" href="Agda.Builtin.Reflection.html#11255" class="Bound">a</a><a id="11256" class="Symbol">}</a> <a id="11258" class="Symbol">{</a><a id="11259" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11267" href="Agda.Builtin.Reflection.html#11255" class="Bound">a</a><a id="11268" class="Symbol">}</a> <a id="11270" class="Symbol">→</a> <a id="11272" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11275" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a> <a id="11277" class="Symbol">→</a> <a id="11279" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11282" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a>

  <a id="11287" class="Comment">-- Run the given computation at the type level, allowing use of erased things.</a>
  <a id="workOnTypes"></a><a id="11368" href="Agda.Builtin.Reflection.html#11368" class="Postulate">workOnTypes</a> <a id="11380" class="Symbol">:</a> <a id="11382" class="Symbol">∀</a> <a id="11384" class="Symbol">{</a><a id="11385" href="Agda.Builtin.Reflection.html#11385" class="Bound">a</a><a id="11386" class="Symbol">}</a> <a id="11388" class="Symbol">{</a><a id="11389" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a> <a id="11391" class="Symbol">:</a> <a id="11393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11397" href="Agda.Builtin.Reflection.html#11385" class="Bound">a</a><a id="11398" class="Symbol">}</a> <a id="11400" class="Symbol">→</a> <a id="11402" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11405" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a> <a id="11407" class="Symbol">→</a> <a id="11409" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11412" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a>

  <a id="11417" class="Comment">-- Run the given TC action and return the first component. Resets to</a>
  <a id="11488" class="Comment">-- the old TC state if the second component is &#39;false&#39;, or keep the</a>
  <a id="11558" class="Comment">-- new TC state if it is &#39;true&#39;.</a>
  <a id="runSpeculative"></a><a id="11593" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a> <a id="11608" class="Symbol">:</a> <a id="11610" class="Symbol">∀</a> <a id="11612" class="Symbol">{</a><a id="11613" href="Agda.Builtin.Reflection.html#11613" class="Bound">a</a><a id="11614" class="Symbol">}</a> <a id="11616" class="Symbol">{</a><a id="11617" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a> <a id="11619" class="Symbol">:</a> <a id="11621" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11625" href="Agda.Builtin.Reflection.html#11613" class="Bound">a</a><a id="11626" class="Symbol">}</a> <a id="11628" class="Symbol">→</a> <a id="11630" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11633" class="Symbol">(</a><a id="11634" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11636" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a> <a id="11638" class="Symbol">λ</a> <a id="11640" href="Agda.Builtin.Reflection.html#11640" class="Bound">_</a> <a id="11642" class="Symbol">→</a> <a id="11644" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11648" class="Symbol">)</a> <a id="11650" class="Symbol">→</a> <a id="11652" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11655" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a>

  <a id="11660" class="Comment">-- Get a list of all possible instance candidates for the given meta</a>
  <a id="11731" class="Comment">-- variable (it does not have to be an instance meta).</a>
  <a id="getInstances"></a><a id="11788" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a> <a id="11801" class="Symbol">:</a> <a id="11803" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11813" class="Symbol">(</a><a id="11814" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11819" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="11823" class="Symbol">)</a>

  <a id="11828" class="Comment">-- Try to solve open instance constraints. When wrapped in `noConstraints`,</a>
  <a id="11906" class="Comment">-- fails if there are unsolved instance constraints left over that originate</a>
  <a id="11985" class="Comment">-- from the current macro invokation. Outside constraints are still attempted,</a>
  <a id="12066" class="Comment">-- but failure to solve them are ignored by `noConstraints`.</a>
  <a id="solveInstanceConstraints"></a><a id="12129" href="Agda.Builtin.Reflection.html#12129" class="Postulate">solveInstanceConstraints</a> <a id="12154" class="Symbol">:</a> <a id="12156" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="12159" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="12164" class="Comment">-- Parse and type check the given string against the given type, returning</a>
  <a id="12241" class="Comment">-- the resulting term (when successful).</a>
  <a id="checkFromStringTC"></a><a id="12284" href="Agda.Builtin.Reflection.html#12284" class="Postulate">checkFromStringTC</a> <a id="12302" class="Symbol">:</a> <a id="12304" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="12311" class="Symbol">→</a> <a id="12313" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="12318" class="Symbol">→</a> <a id="12320" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="12323" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="12329" class="Symbol">{-#</a> <a id="12333" class="Keyword">BUILTIN</a> <a id="12341" class="Keyword">AGDATCM</a>                           <a id="12375" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a>                         <a id="12402" class="Symbol">#-}</a>
<a id="12406" class="Symbol">{-#</a> <a id="12410" class="Keyword">BUILTIN</a> <a id="12418" class="Keyword">AGDATCMRETURN</a>                     <a id="12452" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>                   <a id="12479" class="Symbol">#-}</a>
<a id="12483" class="Symbol">{-#</a> <a id="12487" class="Keyword">BUILTIN</a> <a id="12495" class="Keyword">AGDATCMBIND</a>                       <a id="12529" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>                     <a id="12556" class="Symbol">#-}</a>
<a id="12560" class="Symbol">{-#</a> <a id="12564" class="Keyword">BUILTIN</a> <a id="12572" class="Keyword">AGDATCMUNIFY</a>                      <a id="12606" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>                      <a id="12633" class="Symbol">#-}</a>
<a id="12637" class="Symbol">{-#</a> <a id="12641" class="Keyword">BUILTIN</a> <a id="12649" class="Keyword">AGDATCMTYPEERROR</a>                  <a id="12683" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>                  <a id="12710" class="Symbol">#-}</a>
<a id="12714" class="Symbol">{-#</a> <a id="12718" class="Keyword">BUILTIN</a> <a id="12726" class="Keyword">AGDATCMINFERTYPE</a>                  <a id="12760" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>                  <a id="12787" class="Symbol">#-}</a>
<a id="12791" class="Symbol">{-#</a> <a id="12795" class="Keyword">BUILTIN</a> <a id="12803" class="Keyword">AGDATCMCHECKTYPE</a>                  <a id="12837" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>                  <a id="12864" class="Symbol">#-}</a>
<a id="12868" class="Symbol">{-#</a> <a id="12872" class="Keyword">BUILTIN</a> <a id="12880" class="Keyword">AGDATCMNORMALISE</a>                  <a id="12914" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>                  <a id="12941" class="Symbol">#-}</a>
<a id="12945" class="Symbol">{-#</a> <a id="12949" class="Keyword">BUILTIN</a> <a id="12957" class="Keyword">AGDATCMREDUCE</a>                     <a id="12991" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>                     <a id="13018" class="Symbol">#-}</a>
<a id="13022" class="Symbol">{-#</a> <a id="13026" class="Keyword">BUILTIN</a> <a id="13034" class="Keyword">AGDATCMCATCHERROR</a>                 <a id="13068" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>                    <a id="13095" class="Symbol">#-}</a>
<a id="13099" class="Symbol">{-#</a> <a id="13103" class="Keyword">BUILTIN</a> <a id="13111" class="Keyword">AGDATCMQUOTETERM</a>                  <a id="13145" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>                    <a id="13172" class="Symbol">#-}</a>
<a id="13176" class="Symbol">{-#</a> <a id="13180" class="Keyword">BUILTIN</a> <a id="13188" class="Keyword">AGDATCMUNQUOTETERM</a>                <a id="13222" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>                  <a id="13249" class="Symbol">#-}</a>
<a id="13253" class="Symbol">{-#</a> <a id="13257" class="Keyword">BUILTIN</a> <a id="13265" class="Keyword">AGDATCMQUOTEOMEGATERM</a>             <a id="13299" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>                   <a id="13326" class="Symbol">#-}</a>
<a id="13330" class="Symbol">{-#</a> <a id="13334" class="Keyword">BUILTIN</a> <a id="13342" class="Keyword">AGDATCMGETCONTEXT</a>                 <a id="13376" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>                 <a id="13403" class="Symbol">#-}</a>
<a id="13407" class="Symbol">{-#</a> <a id="13411" class="Keyword">BUILTIN</a> <a id="13419" class="Keyword">AGDATCMEXTENDCONTEXT</a>              <a id="13453" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>              <a id="13480" class="Symbol">#-}</a>
<a id="13484" class="Symbol">{-#</a> <a id="13488" class="Keyword">BUILTIN</a> <a id="13496" class="Keyword">AGDATCMINCONTEXT</a>                  <a id="13530" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>                  <a id="13557" class="Symbol">#-}</a>
<a id="13561" class="Symbol">{-#</a> <a id="13565" class="Keyword">BUILTIN</a> <a id="13573" class="Keyword">AGDATCMFRESHNAME</a>                  <a id="13607" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>                  <a id="13634" class="Symbol">#-}</a>
<a id="13638" class="Symbol">{-#</a> <a id="13642" class="Keyword">BUILTIN</a> <a id="13650" class="Keyword">AGDATCMDECLAREDEF</a>                 <a id="13684" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>                 <a id="13711" class="Symbol">#-}</a>
<a id="13715" class="Symbol">{-#</a> <a id="13719" class="Keyword">BUILTIN</a> <a id="13727" class="Keyword">AGDATCMDECLAREPOSTULATE</a>           <a id="13761" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a>           <a id="13788" class="Symbol">#-}</a>
<a id="13792" class="Symbol">{-#</a> <a id="13796" class="Keyword">BUILTIN</a> <a id="13804" class="Keyword">AGDATCMDECLAREDATA</a>                <a id="13838" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>                <a id="13865" class="Symbol">#-}</a>
<a id="13869" class="Symbol">{-#</a> <a id="13873" class="Keyword">BUILTIN</a> <a id="13881" class="Keyword">AGDATCMDEFINEDATA</a>                 <a id="13915" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>                 <a id="13942" class="Symbol">#-}</a>
<a id="13946" class="Symbol">{-#</a> <a id="13950" class="Keyword">BUILTIN</a> <a id="13958" class="Keyword">AGDATCMDEFINEFUN</a>                  <a id="13992" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>                  <a id="14019" class="Symbol">#-}</a>
<a id="14023" class="Symbol">{-#</a> <a id="14027" class="Keyword">BUILTIN</a> <a id="14035" class="Keyword">AGDATCMGETTYPE</a>                    <a id="14069" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>                    <a id="14096" class="Symbol">#-}</a>
<a id="14100" class="Symbol">{-#</a> <a id="14104" class="Keyword">BUILTIN</a> <a id="14112" class="Keyword">AGDATCMGETDEFINITION</a>              <a id="14146" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>              <a id="14173" class="Symbol">#-}</a>
<a id="14177" class="Symbol">{-#</a> <a id="14181" class="Keyword">BUILTIN</a> <a id="14189" class="Keyword">AGDATCMBLOCK</a>                      <a id="14223" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>                    <a id="14250" class="Symbol">#-}</a>
<a id="14254" class="Symbol">{-#</a> <a id="14258" class="Keyword">BUILTIN</a> <a id="14266" class="Keyword">AGDATCMCOMMIT</a>                     <a id="14300" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>                   <a id="14327" class="Symbol">#-}</a>
<a id="14331" class="Symbol">{-#</a> <a id="14335" class="Keyword">BUILTIN</a> <a id="14343" class="Keyword">AGDATCMISMACRO</a>                    <a id="14377" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>                    <a id="14404" class="Symbol">#-}</a>
<a id="14408" class="Symbol">{-#</a> <a id="14412" class="Keyword">BUILTIN</a> <a id="14420" class="Keyword">AGDATCMPRAGMAFOREIGN</a>              <a id="14454" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>              <a id="14481" class="Symbol">#-}</a>
<a id="14485" class="Symbol">{-#</a> <a id="14489" class="Keyword">BUILTIN</a> <a id="14497" class="Keyword">AGDATCMPRAGMACOMPILE</a>              <a id="14531" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>              <a id="14558" class="Symbol">#-}</a>
<a id="14562" class="Symbol">{-#</a> <a id="14566" class="Keyword">BUILTIN</a> <a id="14574" class="Keyword">AGDATCMWITHNORMALISATION</a>          <a id="14608" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a>          <a id="14635" class="Symbol">#-}</a>
<a id="14639" class="Symbol">{-#</a> <a id="14643" class="Keyword">BUILTIN</a> <a id="14651" class="Keyword">AGDATCMWITHRECONSTRUCTED</a>          <a id="14685" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a>          <a id="14712" class="Symbol">#-}</a>
<a id="14716" class="Symbol">{-#</a> <a id="14720" class="Keyword">BUILTIN</a> <a id="14728" class="Keyword">AGDATCMWITHEXPANDLAST</a>             <a id="14762" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a>             <a id="14789" class="Symbol">#-}</a>
<a id="14793" class="Symbol">{-#</a> <a id="14797" class="Keyword">BUILTIN</a> <a id="14805" class="Keyword">AGDATCMWITHREDUCEDEFS</a>             <a id="14839" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a>             <a id="14866" class="Symbol">#-}</a>
<a id="14870" class="Symbol">{-#</a> <a id="14874" class="Keyword">BUILTIN</a> <a id="14882" class="Keyword">AGDATCMASKNORMALISATION</a>           <a id="14916" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>           <a id="14943" class="Symbol">#-}</a>
<a id="14947" class="Symbol">{-#</a> <a id="14951" class="Keyword">BUILTIN</a> <a id="14959" class="Keyword">AGDATCMASKRECONSTRUCTED</a>           <a id="14993" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>           <a id="15020" class="Symbol">#-}</a>
<a id="15024" class="Symbol">{-#</a> <a id="15028" class="Keyword">BUILTIN</a> <a id="15036" class="Keyword">AGDATCMASKEXPANDLAST</a>              <a id="15070" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>              <a id="15097" class="Symbol">#-}</a>
<a id="15101" class="Symbol">{-#</a> <a id="15105" class="Keyword">BUILTIN</a> <a id="15113" class="Keyword">AGDATCMASKREDUCEDEFS</a>              <a id="15147" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>              <a id="15174" class="Symbol">#-}</a>
<a id="15178" class="Symbol">{-#</a> <a id="15182" class="Keyword">BUILTIN</a> <a id="15190" class="Keyword">AGDATCMFORMATERRORPARTS</a>           <a id="15224" href="Agda.Builtin.Reflection.html#10929" class="Postulate">formatErrorParts</a>           <a id="15251" class="Symbol">#-}</a>
<a id="15255" class="Symbol">{-#</a> <a id="15259" class="Keyword">BUILTIN</a> <a id="15267" class="Keyword">AGDATCMDEBUGPRINT</a>                 <a id="15301" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a>                 <a id="15328" class="Symbol">#-}</a>
<a id="15332" class="Symbol">{-#</a> <a id="15336" class="Keyword">BUILTIN</a> <a id="15344" class="Keyword">AGDATCMNOCONSTRAINTS</a>              <a id="15378" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a>              <a id="15405" class="Symbol">#-}</a>
<a id="15409" class="Symbol">{-#</a> <a id="15413" class="Keyword">BUILTIN</a> <a id="15421" class="Keyword">AGDATCMWORKONTYPES</a>                <a id="15455" href="Agda.Builtin.Reflection.html#11368" class="Postulate">workOnTypes</a>                <a id="15482" class="Symbol">#-}</a>
<a id="15486" class="Symbol">{-#</a> <a id="15490" class="Keyword">BUILTIN</a> <a id="15498" class="Keyword">AGDATCMRUNSPECULATIVE</a>             <a id="15532" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a>             <a id="15559" class="Symbol">#-}</a>
<a id="15563" class="Symbol">{-#</a> <a id="15567" class="Keyword">BUILTIN</a> <a id="15575" class="Keyword">AGDATCMGETINSTANCES</a>               <a id="15609" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a>               <a id="15636" class="Symbol">#-}</a>
<a id="15640" class="Symbol">{-#</a> <a id="15644" class="Keyword">BUILTIN</a> <a id="15652" class="Keyword">AGDATCMSOLVEINSTANCES</a>             <a id="15686" href="Agda.Builtin.Reflection.html#12129" class="Postulate">solveInstanceConstraints</a>   <a id="15713" class="Symbol">#-}</a>
<a id="15717" class="Symbol">{-#</a> <a id="15721" class="Keyword">BUILTIN</a> <a id="15729" class="Keyword">AGDATCMCHECKFROMSTRING</a>            <a id="15763" href="Agda.Builtin.Reflection.html#12284" class="Postulate">checkFromStringTC</a>          <a id="15790" class="Symbol">#-}</a>

<a id="15795" class="Comment">-- All the TC primitives are compiled to functions that return</a>
<a id="15858" class="Comment">-- undefined, rather than just undefined, in an attempt to make sure</a>
<a id="15927" class="Comment">-- that code will run properly.</a>
<a id="15959" class="Symbol">{-#</a> <a id="15963" class="Keyword">COMPILE</a> <a id="15971" class="Keyword">JS</a> <a id="15974" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>          <a id="15992" class="Pragma">=</a> <a id="15994" class="Pragma">_</a> <a id="15996" class="Pragma">=&gt;</a> <a id="15999" class="Pragma">_</a> <a id="16001" class="Pragma">=&gt;</a> <a id="16004" class="Pragma">_</a> <a id="16006" class="Pragma">=&gt;</a>      <a id="16014" class="Pragma">undefined</a> <a id="16024" class="Symbol">#-}</a>
<a id="16028" class="Symbol">{-#</a> <a id="16032" class="Keyword">COMPILE</a> <a id="16040" class="Keyword">JS</a> <a id="16043" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>            <a id="16061" class="Pragma">=</a> <a id="16063" class="Pragma">_</a> <a id="16065" class="Pragma">=&gt;</a> <a id="16068" class="Pragma">_</a> <a id="16070" class="Pragma">=&gt;</a> <a id="16073" class="Pragma">_</a> <a id="16075" class="Pragma">=&gt;</a> <a id="16078" class="Pragma">_</a> <a id="16080" class="Pragma">=&gt;</a>
                                   <a id="16118" class="Pragma">_</a> <a id="16120" class="Pragma">=&gt;</a> <a id="16123" class="Pragma">_</a> <a id="16125" class="Pragma">=&gt;</a>           <a id="16138" class="Pragma">undefined</a> <a id="16148" class="Symbol">#-}</a>
<a id="16152" class="Symbol">{-#</a> <a id="16156" class="Keyword">COMPILE</a> <a id="16164" class="Keyword">JS</a> <a id="16167" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>             <a id="16185" class="Pragma">=</a> <a id="16187" class="Pragma">_</a> <a id="16189" class="Pragma">=&gt;</a> <a id="16192" class="Pragma">_</a> <a id="16194" class="Pragma">=&gt;</a>           <a id="16207" class="Pragma">undefined</a> <a id="16217" class="Symbol">#-}</a>
<a id="16221" class="Symbol">{-#</a> <a id="16225" class="Keyword">COMPILE</a> <a id="16233" class="Keyword">JS</a> <a id="16236" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>         <a id="16254" class="Pragma">=</a> <a id="16256" class="Pragma">_</a> <a id="16258" class="Pragma">=&gt;</a> <a id="16261" class="Pragma">_</a> <a id="16263" class="Pragma">=&gt;</a> <a id="16266" class="Pragma">_</a> <a id="16268" class="Pragma">=&gt;</a>      <a id="16276" class="Pragma">undefined</a> <a id="16286" class="Symbol">#-}</a>
<a id="16290" class="Symbol">{-#</a> <a id="16294" class="Keyword">COMPILE</a> <a id="16302" class="Keyword">JS</a> <a id="16305" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>         <a id="16323" class="Pragma">=</a> <a id="16325" class="Pragma">_</a> <a id="16327" class="Pragma">=&gt;</a>                <a id="16345" class="Pragma">undefined</a> <a id="16355" class="Symbol">#-}</a>
<a id="16359" class="Symbol">{-#</a> <a id="16363" class="Keyword">COMPILE</a> <a id="16371" class="Keyword">JS</a> <a id="16374" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>         <a id="16392" class="Pragma">=</a> <a id="16394" class="Pragma">_</a> <a id="16396" class="Pragma">=&gt;</a> <a id="16399" class="Pragma">_</a> <a id="16401" class="Pragma">=&gt;</a>           <a id="16414" class="Pragma">undefined</a> <a id="16424" class="Symbol">#-}</a>
<a id="16428" class="Symbol">{-#</a> <a id="16432" class="Keyword">COMPILE</a> <a id="16440" class="Keyword">JS</a> <a id="16443" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>         <a id="16461" class="Pragma">=</a> <a id="16463" class="Pragma">_</a> <a id="16465" class="Pragma">=&gt;</a>                <a id="16483" class="Pragma">undefined</a> <a id="16493" class="Symbol">#-}</a>
<a id="16497" class="Symbol">{-#</a> <a id="16501" class="Keyword">COMPILE</a> <a id="16509" class="Keyword">JS</a> <a id="16512" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>            <a id="16530" class="Pragma">=</a> <a id="16532" class="Pragma">_</a> <a id="16534" class="Pragma">=&gt;</a>                <a id="16552" class="Pragma">undefined</a> <a id="16562" class="Symbol">#-}</a>
<a id="16566" class="Symbol">{-#</a> <a id="16570" class="Keyword">COMPILE</a> <a id="16578" class="Keyword">JS</a> <a id="16581" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>           <a id="16599" class="Pragma">=</a> <a id="16601" class="Pragma">_</a> <a id="16603" class="Pragma">=&gt;</a> <a id="16606" class="Pragma">_</a> <a id="16608" class="Pragma">=&gt;</a> <a id="16611" class="Pragma">_</a> <a id="16613" class="Pragma">=&gt;</a> <a id="16616" class="Pragma">_</a> <a id="16618" class="Pragma">=&gt;</a> <a id="16621" class="Pragma">undefined</a> <a id="16631" class="Symbol">#-}</a>
<a id="16635" class="Symbol">{-#</a> <a id="16639" class="Keyword">COMPILE</a> <a id="16647" class="Keyword">JS</a> <a id="16650" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>           <a id="16668" class="Pragma">=</a> <a id="16670" class="Pragma">_</a> <a id="16672" class="Pragma">=&gt;</a> <a id="16675" class="Pragma">_</a> <a id="16677" class="Pragma">=&gt;</a> <a id="16680" class="Pragma">_</a> <a id="16682" class="Pragma">=&gt;</a>      <a id="16690" class="Pragma">undefined</a> <a id="16700" class="Symbol">#-}</a>
<a id="16704" class="Symbol">{-#</a> <a id="16708" class="Keyword">COMPILE</a> <a id="16716" class="Keyword">JS</a> <a id="16719" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>         <a id="16737" class="Pragma">=</a> <a id="16739" class="Pragma">_</a> <a id="16741" class="Pragma">=&gt;</a> <a id="16744" class="Pragma">_</a> <a id="16746" class="Pragma">=&gt;</a> <a id="16749" class="Pragma">_</a> <a id="16751" class="Pragma">=&gt;</a>      <a id="16759" class="Pragma">undefined</a> <a id="16769" class="Symbol">#-}</a>
<a id="16773" class="Symbol">{-#</a> <a id="16777" class="Keyword">COMPILE</a> <a id="16785" class="Keyword">JS</a> <a id="16788" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>          <a id="16806" class="Pragma">=</a> <a id="16808" class="Pragma">_</a> <a id="16810" class="Pragma">=&gt;</a> <a id="16813" class="Pragma">_</a> <a id="16815" class="Pragma">=&gt;</a>           <a id="16828" class="Pragma">undefined</a> <a id="16838" class="Symbol">#-}</a>
<a id="16842" class="Symbol">{-#</a> <a id="16846" class="Keyword">COMPILE</a> <a id="16854" class="Keyword">JS</a> <a id="16857" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>        <a id="16875" class="Pragma">=</a>                     <a id="16897" class="Pragma">undefined</a> <a id="16907" class="Symbol">#-}</a>
<a id="16911" class="Symbol">{-#</a> <a id="16915" class="Keyword">COMPILE</a> <a id="16923" class="Keyword">JS</a> <a id="16926" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>     <a id="16944" class="Pragma">=</a> <a id="16946" class="Pragma">_</a> <a id="16948" class="Pragma">=&gt;</a> <a id="16951" class="Pragma">_</a> <a id="16953" class="Pragma">=&gt;</a> <a id="16956" class="Pragma">_</a> <a id="16958" class="Pragma">=&gt;</a> <a id="16961" class="Pragma">_</a> <a id="16963" class="Pragma">=&gt;</a> <a id="16966" class="Pragma">_</a> <a id="16968" class="Pragma">=&gt;</a> <a id="16971" class="Pragma">undefined</a> <a id="16981" class="Symbol">#-}</a>
<a id="16985" class="Symbol">{-#</a> <a id="16989" class="Keyword">COMPILE</a> <a id="16997" class="Keyword">JS</a> <a id="17000" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>         <a id="17018" class="Pragma">=</a> <a id="17020" class="Pragma">_</a> <a id="17022" class="Pragma">=&gt;</a> <a id="17025" class="Pragma">_</a> <a id="17027" class="Pragma">=&gt;</a> <a id="17030" class="Pragma">_</a> <a id="17032" class="Pragma">=&gt;</a> <a id="17035" class="Pragma">_</a> <a id="17037" class="Pragma">=&gt;</a> <a id="17040" class="Pragma">undefined</a> <a id="17050" class="Symbol">#-}</a>
<a id="17054" class="Symbol">{-#</a> <a id="17058" class="Keyword">COMPILE</a> <a id="17066" class="Keyword">JS</a> <a id="17069" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>         <a id="17087" class="Pragma">=</a> <a id="17089" class="Pragma">_</a> <a id="17091" class="Pragma">=&gt;</a>                <a id="17109" class="Pragma">undefined</a> <a id="17119" class="Symbol">#-}</a>
<a id="17123" class="Symbol">{-#</a> <a id="17127" class="Keyword">COMPILE</a> <a id="17135" class="Keyword">JS</a> <a id="17138" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>        <a id="17156" class="Pragma">=</a> <a id="17158" class="Pragma">_</a> <a id="17160" class="Pragma">=&gt;</a> <a id="17163" class="Pragma">_</a> <a id="17165" class="Pragma">=&gt;</a>           <a id="17178" class="Pragma">undefined</a> <a id="17188" class="Symbol">#-}</a>
<a id="17192" class="Symbol">{-#</a> <a id="17196" class="Keyword">COMPILE</a> <a id="17204" class="Keyword">JS</a> <a id="17207" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a>  <a id="17225" class="Pragma">=</a> <a id="17227" class="Pragma">_</a> <a id="17229" class="Pragma">=&gt;</a> <a id="17232" class="Pragma">_</a> <a id="17234" class="Pragma">=&gt;</a>           <a id="17247" class="Pragma">undefined</a> <a id="17257" class="Symbol">#-}</a>
<a id="17261" class="Symbol">{-#</a> <a id="17265" class="Keyword">COMPILE</a> <a id="17273" class="Keyword">JS</a> <a id="17276" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>       <a id="17294" class="Pragma">=</a> <a id="17296" class="Pragma">_</a> <a id="17298" class="Pragma">=&gt;</a> <a id="17301" class="Pragma">_</a> <a id="17303" class="Pragma">=&gt;</a> <a id="17306" class="Pragma">_</a> <a id="17308" class="Pragma">=&gt;</a>      <a id="17316" class="Pragma">undefined</a> <a id="17326" class="Symbol">#-}</a>
<a id="17330" class="Symbol">{-#</a> <a id="17334" class="Keyword">COMPILE</a> <a id="17342" class="Keyword">JS</a> <a id="17345" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>        <a id="17363" class="Pragma">=</a> <a id="17365" class="Pragma">_</a> <a id="17367" class="Pragma">=&gt;</a> <a id="17370" class="Pragma">_</a> <a id="17372" class="Pragma">=&gt;</a>           <a id="17385" class="Pragma">undefined</a> <a id="17395" class="Symbol">#-}</a>
<a id="17399" class="Symbol">{-#</a> <a id="17403" class="Keyword">COMPILE</a> <a id="17411" class="Keyword">JS</a> <a id="17414" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>         <a id="17432" class="Pragma">=</a> <a id="17434" class="Pragma">_</a> <a id="17436" class="Pragma">=&gt;</a> <a id="17439" class="Pragma">_</a> <a id="17441" class="Pragma">=&gt;</a>           <a id="17454" class="Pragma">undefined</a> <a id="17464" class="Symbol">#-}</a>
<a id="17468" class="Symbol">{-#</a> <a id="17472" class="Keyword">COMPILE</a> <a id="17480" class="Keyword">JS</a> <a id="17483" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>           <a id="17501" class="Pragma">=</a> <a id="17503" class="Pragma">_</a> <a id="17505" class="Pragma">=&gt;</a>                <a id="17523" class="Pragma">undefined</a> <a id="17533" class="Symbol">#-}</a>
<a id="17537" class="Symbol">{-#</a> <a id="17541" class="Keyword">COMPILE</a> <a id="17549" class="Keyword">JS</a> <a id="17552" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>     <a id="17570" class="Pragma">=</a> <a id="17572" class="Pragma">_</a> <a id="17574" class="Pragma">=&gt;</a>                <a id="17592" class="Pragma">undefined</a> <a id="17602" class="Symbol">#-}</a>
<a id="17606" class="Symbol">{-#</a> <a id="17610" class="Keyword">COMPILE</a> <a id="17618" class="Keyword">JS</a> <a id="17621" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>           <a id="17639" class="Pragma">=</a> <a id="17641" class="Pragma">_</a> <a id="17643" class="Pragma">=&gt;</a> <a id="17646" class="Pragma">_</a> <a id="17648" class="Pragma">=&gt;</a>           <a id="17661" class="Pragma">undefined</a> <a id="17671" class="Symbol">#-}</a>
<a id="17675" class="Symbol">{-#</a> <a id="17679" class="Keyword">COMPILE</a> <a id="17687" class="Keyword">JS</a> <a id="17690" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>          <a id="17708" class="Pragma">=</a>                     <a id="17730" class="Pragma">undefined</a> <a id="17740" class="Symbol">#-}</a>
<a id="17744" class="Symbol">{-#</a> <a id="17748" class="Keyword">COMPILE</a> <a id="17756" class="Keyword">JS</a> <a id="17759" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>           <a id="17777" class="Pragma">=</a> <a id="17779" class="Pragma">_</a> <a id="17781" class="Pragma">=&gt;</a>                <a id="17799" class="Pragma">undefined</a> <a id="17809" class="Symbol">#-}</a>
<a id="17813" class="Symbol">{-#</a> <a id="17817" class="Keyword">COMPILE</a> <a id="17825" class="Keyword">JS</a> <a id="17828" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>     <a id="17846" class="Pragma">=</a> <a id="17848" class="Pragma">_</a> <a id="17850" class="Pragma">=&gt;</a> <a id="17853" class="Pragma">_</a> <a id="17855" class="Pragma">=&gt;</a>           <a id="17868" class="Pragma">undefined</a> <a id="17878" class="Symbol">#-}</a>
<a id="17882" class="Symbol">{-#</a> <a id="17886" class="Keyword">COMPILE</a> <a id="17894" class="Keyword">JS</a> <a id="17897" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>     <a id="17915" class="Pragma">=</a> <a id="17917" class="Pragma">_</a> <a id="17919" class="Pragma">=&gt;</a> <a id="17922" class="Pragma">_</a> <a id="17924" class="Pragma">=&gt;</a> <a id="17927" class="Pragma">_</a> <a id="17929" class="Pragma">=&gt;</a>      <a id="17937" class="Pragma">undefined</a> <a id="17947" class="Symbol">#-}</a>
<a id="17951" class="Symbol">{-#</a> <a id="17955" class="Keyword">COMPILE</a> <a id="17963" class="Keyword">JS</a> <a id="17966" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="17984" class="Pragma">=</a> <a id="17986" class="Pragma">_</a> <a id="17988" class="Pragma">=&gt;</a> <a id="17991" class="Pragma">_</a> <a id="17993" class="Pragma">=&gt;</a> <a id="17996" class="Pragma">_</a> <a id="17998" class="Pragma">=&gt;</a> <a id="18001" class="Pragma">_</a> <a id="18003" class="Pragma">=&gt;</a> <a id="18006" class="Pragma">undefined</a> <a id="18016" class="Symbol">#-}</a>
<a id="18020" class="Symbol">{-#</a> <a id="18024" class="Keyword">COMPILE</a> <a id="18032" class="Keyword">JS</a> <a id="18035" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a> <a id="18053" class="Pragma">=</a> <a id="18055" class="Pragma">_</a> <a id="18057" class="Pragma">=&gt;</a> <a id="18060" class="Pragma">_</a> <a id="18062" class="Pragma">=&gt;</a> <a id="18065" class="Pragma">_</a> <a id="18067" class="Pragma">=&gt;</a> <a id="18070" class="Pragma">_</a> <a id="18072" class="Pragma">=&gt;</a> <a id="18075" class="Pragma">undefined</a> <a id="18085" class="Symbol">#-}</a>
<a id="18089" class="Symbol">{-#</a> <a id="18093" class="Keyword">COMPILE</a> <a id="18101" class="Keyword">JS</a> <a id="18104" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a>    <a id="18122" class="Pragma">=</a> <a id="18124" class="Pragma">_</a> <a id="18126" class="Pragma">=&gt;</a> <a id="18129" class="Pragma">_</a> <a id="18131" class="Pragma">=&gt;</a> <a id="18134" class="Pragma">_</a> <a id="18136" class="Pragma">=&gt;</a> <a id="18139" class="Pragma">_</a> <a id="18141" class="Pragma">=&gt;</a> <a id="18144" class="Pragma">undefined</a> <a id="18154" class="Symbol">#-}</a>
<a id="18158" class="Symbol">{-#</a> <a id="18162" class="Keyword">COMPILE</a> <a id="18170" class="Keyword">JS</a> <a id="18173" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a>    <a id="18191" class="Pragma">=</a> <a id="18193" class="Pragma">_</a> <a id="18195" class="Pragma">=&gt;</a> <a id="18198" class="Pragma">_</a> <a id="18200" class="Pragma">=&gt;</a> <a id="18203" class="Pragma">_</a> <a id="18205" class="Pragma">=&gt;</a> <a id="18208" class="Pragma">_</a> <a id="18210" class="Pragma">=&gt;</a> <a id="18213" class="Pragma">undefined</a> <a id="18223" class="Symbol">#-}</a>
<a id="18227" class="Symbol">{-#</a> <a id="18231" class="Keyword">COMPILE</a> <a id="18239" class="Keyword">JS</a> <a id="18242" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>  <a id="18260" class="Pragma">=</a>                     <a id="18282" class="Pragma">undefined</a> <a id="18292" class="Symbol">#-}</a>
<a id="18296" class="Symbol">{-#</a> <a id="18300" class="Keyword">COMPILE</a> <a id="18308" class="Keyword">JS</a> <a id="18311" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>  <a id="18329" class="Pragma">=</a>                     <a id="18351" class="Pragma">undefined</a> <a id="18361" class="Symbol">#-}</a>
<a id="18365" class="Symbol">{-#</a> <a id="18369" class="Keyword">COMPILE</a> <a id="18377" class="Keyword">JS</a> <a id="18380" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>     <a id="18398" class="Pragma">=</a>                     <a id="18420" class="Pragma">undefined</a> <a id="18430" class="Symbol">#-}</a>
<a id="18434" class="Symbol">{-#</a> <a id="18438" class="Keyword">COMPILE</a> <a id="18446" class="Keyword">JS</a> <a id="18449" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>     <a id="18467" class="Pragma">=</a>                     <a id="18489" class="Pragma">undefined</a> <a id="18499" class="Symbol">#-}</a>
<a id="18503" class="Symbol">{-#</a> <a id="18507" class="Keyword">COMPILE</a> <a id="18515" class="Keyword">JS</a> <a id="18518" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a>        <a id="18536" class="Pragma">=</a> <a id="18538" class="Pragma">_</a> <a id="18540" class="Pragma">=&gt;</a> <a id="18543" class="Pragma">_</a> <a id="18545" class="Pragma">=&gt;</a> <a id="18548" class="Pragma">_</a> <a id="18550" class="Pragma">=&gt;</a>      <a id="18558" class="Pragma">undefined</a> <a id="18568" class="Symbol">#-}</a>
<a id="18572" class="Symbol">{-#</a> <a id="18576" class="Keyword">COMPILE</a> <a id="18584" class="Keyword">JS</a> <a id="18587" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a>     <a id="18605" class="Pragma">=</a> <a id="18607" class="Pragma">_</a> <a id="18609" class="Pragma">=&gt;</a> <a id="18612" class="Pragma">_</a> <a id="18614" class="Pragma">=&gt;</a> <a id="18617" class="Pragma">_</a> <a id="18619" class="Pragma">=&gt;</a>      <a id="18627" class="Pragma">undefined</a> <a id="18637" class="Symbol">#-}</a>
<a id="18641" class="Symbol">{-#</a> <a id="18645" class="Keyword">COMPILE</a> <a id="18653" class="Keyword">JS</a> <a id="18656" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a>    <a id="18674" class="Pragma">=</a> <a id="18676" class="Pragma">_</a> <a id="18678" class="Pragma">=&gt;</a> <a id="18681" class="Pragma">_</a> <a id="18683" class="Pragma">=&gt;</a> <a id="18686" class="Pragma">_</a> <a id="18688" class="Pragma">=&gt;</a>      <a id="18696" class="Pragma">undefined</a> <a id="18706" class="Symbol">#-}</a>
<a id="18710" class="Symbol">{-#</a> <a id="18714" class="Keyword">COMPILE</a> <a id="18722" class="Keyword">JS</a> <a id="18725" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a>      <a id="18743" class="Pragma">=</a> <a id="18745" class="Pragma">_</a> <a id="18747" class="Pragma">=&gt;</a>                <a id="18765" class="Pragma">undefined</a> <a id="18775" class="Symbol">#-}</a>

<a id="18780" class="Keyword">private</a>
  <a id="filter"></a><a id="18790" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18797" class="Symbol">:</a> <a id="18799" class="Symbol">(</a><a id="18800" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18805" class="Symbol">→</a> <a id="18807" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="18811" class="Symbol">)</a> <a id="18813" class="Symbol">→</a> <a id="18815" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18820" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18825" class="Symbol">→</a> <a id="18827" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18832" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="18839" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18846" href="Agda.Builtin.Reflection.html#18846" class="Bound">p</a> <a id="18848" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18851" class="Symbol">=</a> <a id="18853" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="18858" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18865" href="Agda.Builtin.Reflection.html#18865" class="Bound">p</a> <a id="18867" class="Symbol">(</a><a id="18868" href="Agda.Builtin.Reflection.html#18868" class="Bound">x</a> <a id="18870" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18872" href="Agda.Builtin.Reflection.html#18872" class="Bound">xs</a><a id="18874" class="Symbol">)</a> <a id="18876" class="Keyword">with</a> <a id="18881" href="Agda.Builtin.Reflection.html#18865" class="Bound">p</a> <a id="18883" href="Agda.Builtin.Reflection.html#18868" class="Bound">x</a>
  <a id="18887" class="Symbol">...</a> <a id="18891" class="Symbol">|</a> <a id="18893" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18899" class="Symbol">=</a> <a id="18901" class="Bound">x</a> <a id="18903" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18905" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18912" class="Bound">p</a> <a id="18914" class="Bound">xs</a>
  <a id="18919" class="Symbol">...</a> <a id="18923" class="Symbol">|</a> <a id="18925" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18931" class="Symbol">=</a> <a id="18933" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18940" class="Bound">p</a> <a id="18942" class="Bound">xs</a>

  <a id="_∈_"></a><a id="18948" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">_∈_</a> <a id="18952" class="Symbol">:</a> <a id="18954" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18959" class="Symbol">→</a> <a id="18961" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18966" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18971" class="Symbol">→</a> <a id="18973" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="18980" href="Agda.Builtin.Reflection.html#18980" class="Bound">n</a> <a id="18982" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="18984" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="18992" class="Symbol">=</a> <a id="18994" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="19002" href="Agda.Builtin.Reflection.html#19002" class="Bound">n</a> <a id="19004" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19006" class="Symbol">(</a><a id="19007" href="Agda.Builtin.Reflection.html#19007" class="Bound">n&#39;</a> <a id="19010" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19012" href="Agda.Builtin.Reflection.html#19012" class="Bound">l</a><a id="19013" class="Symbol">)</a> <a id="19015" class="Keyword">with</a> <a id="19020" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a> <a id="19038" href="Agda.Builtin.Reflection.html#19002" class="Bound">n</a> <a id="19040" href="Agda.Builtin.Reflection.html#19007" class="Bound">n&#39;</a>
  <a id="19045" class="Symbol">...</a> <a id="19049" class="Symbol">|</a> <a id="19051" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19057" class="Symbol">=</a> <a id="19059" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="19066" class="Symbol">...</a> <a id="19070" class="Symbol">|</a> <a id="19072" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19078" class="Symbol">=</a> <a id="19080" class="Bound">n</a> <a id="19082" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19084" class="Bound">l</a>

  <a id="_∉_"></a><a id="19089" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉_</a> <a id="19093" class="Symbol">:</a> <a id="19095" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19100" class="Symbol">→</a> <a id="19102" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19107" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19112" class="Symbol">→</a> <a id="19114" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="19121" href="Agda.Builtin.Reflection.html#19121" class="Bound">n</a> <a id="19123" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">∉</a> <a id="19125" href="Agda.Builtin.Reflection.html#19125" class="Bound">l</a> <a id="19127" class="Keyword">with</a> <a id="19132" href="Agda.Builtin.Reflection.html#19121" class="Bound">n</a> <a id="19134" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19136" href="Agda.Builtin.Reflection.html#19125" class="Bound">l</a>
  <a id="19140" class="Symbol">...</a> <a id="19144" class="Symbol">|</a> <a id="19146" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19152" class="Symbol">=</a> <a id="19154" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="19162" class="Symbol">...</a> <a id="19166" class="Symbol">|</a> <a id="19168" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19174" class="Symbol">=</a> <a id="19176" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

  <a id="_++_"></a><a id="19184" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">_++_</a> <a id="19189" class="Symbol">:</a> <a id="19191" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19196" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19201" class="Symbol">→</a> <a id="19203" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19208" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19213" class="Symbol">→</a> <a id="19215" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19220" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="19227" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="19230" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19233" href="Agda.Builtin.Reflection.html#19233" class="Bound">l</a>       <a id="19241" class="Symbol">=</a> <a id="19243" href="Agda.Builtin.Reflection.html#19233" class="Bound">l</a>
  <a id="19247" class="Symbol">(</a><a id="19248" href="Agda.Builtin.Reflection.html#19248" class="Bound">x</a> <a id="19250" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19252" href="Agda.Builtin.Reflection.html#19252" class="Bound">xs</a><a id="19254" class="Symbol">)</a> <a id="19256" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19259" href="Agda.Builtin.Reflection.html#19259" class="Bound">l</a> <a id="19261" class="Symbol">=</a> <a id="19263" href="Agda.Builtin.Reflection.html#19248" class="Bound">x</a> <a id="19265" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19267" class="Symbol">(</a><a id="19268" href="Agda.Builtin.Reflection.html#19252" class="Bound">xs</a> <a id="19271" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19274" href="Agda.Builtin.Reflection.html#19259" class="Bound">l</a><a id="19275" class="Symbol">)</a>

  <a id="combineReduceDefs"></a><a id="19280" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19298" class="Symbol">:</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19303" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19308" class="Symbol">λ</a> <a id="19310" href="Agda.Builtin.Reflection.html#19310" class="Bound">_</a> <a id="19312" class="Symbol">→</a> <a id="19314" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19319" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19323" class="Symbol">)</a> <a id="19325" class="Symbol">→</a> <a id="19327" class="Symbol">(</a><a id="19328" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19330" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19335" class="Symbol">λ</a> <a id="19337" href="Agda.Builtin.Reflection.html#19337" class="Bound">_</a> <a id="19339" class="Symbol">→</a> <a id="19341" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19346" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19350" class="Symbol">)</a> <a id="19352" class="Symbol">→</a> <a id="19354" class="Symbol">(</a><a id="19355" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19357" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19362" class="Symbol">λ</a> <a id="19364" href="Agda.Builtin.Reflection.html#19364" class="Bound">_</a> <a id="19366" class="Symbol">→</a> <a id="19368" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19373" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19377" class="Symbol">)</a>
  <a id="19381" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19399" class="Symbol">(</a><a id="19400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19406" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19408" href="Agda.Builtin.Reflection.html#19408" class="Bound">defs₁</a><a id="19413" class="Symbol">)</a> <a id="19415" class="Symbol">(</a><a id="19416" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19424" href="Agda.Builtin.Reflection.html#19424" class="Bound">defs₂</a><a id="19429" class="Symbol">)</a> <a id="19431" class="Symbol">=</a> <a id="19433" class="Symbol">(</a><a id="19434" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19442" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19449" class="Symbol">(</a><a id="19450" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">_∈</a> <a id="19453" href="Agda.Builtin.Reflection.html#19408" class="Bound">defs₁</a><a id="19458" class="Symbol">)</a> <a id="19460" href="Agda.Builtin.Reflection.html#19424" class="Bound">defs₂</a><a id="19465" class="Symbol">)</a>
  <a id="19469" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19487" class="Symbol">(</a><a id="19488" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19496" href="Agda.Builtin.Reflection.html#19496" class="Bound">defs₁</a><a id="19501" class="Symbol">)</a> <a id="19503" class="Symbol">(</a><a id="19504" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19512" href="Agda.Builtin.Reflection.html#19512" class="Bound">defs₂</a><a id="19517" class="Symbol">)</a> <a id="19519" class="Symbol">=</a> <a id="19521" class="Symbol">(</a><a id="19522" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19530" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19537" class="Symbol">(</a><a id="19538" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉</a> <a id="19541" href="Agda.Builtin.Reflection.html#19496" class="Bound">defs₁</a><a id="19546" class="Symbol">)</a> <a id="19548" href="Agda.Builtin.Reflection.html#19512" class="Bound">defs₂</a><a id="19553" class="Symbol">)</a>
  <a id="19557" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19575" class="Symbol">(</a><a id="19576" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19584" href="Agda.Builtin.Reflection.html#19584" class="Bound">defs₁</a><a id="19589" class="Symbol">)</a> <a id="19591" class="Symbol">(</a><a id="19592" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19600" href="Agda.Builtin.Reflection.html#19600" class="Bound">defs₂</a><a id="19605" class="Symbol">)</a> <a id="19607" class="Symbol">=</a> <a id="19609" class="Symbol">(</a><a id="19610" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19618" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19625" class="Symbol">(</a><a id="19626" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉</a> <a id="19629" href="Agda.Builtin.Reflection.html#19600" class="Bound">defs₂</a><a id="19634" class="Symbol">)</a> <a id="19636" href="Agda.Builtin.Reflection.html#19584" class="Bound">defs₁</a><a id="19641" class="Symbol">)</a>
  <a id="19645" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19663" class="Symbol">(</a><a id="19664" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19672" href="Agda.Builtin.Reflection.html#19672" class="Bound">defs₁</a><a id="19677" class="Symbol">)</a> <a id="19679" class="Symbol">(</a><a id="19680" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19688" href="Agda.Builtin.Reflection.html#19688" class="Bound">defs₂</a><a id="19693" class="Symbol">)</a> <a id="19695" class="Symbol">=</a> <a id="19697" class="Symbol">(</a><a id="19698" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19706" href="Agda.Builtin.Reflection.html#19672" class="Bound">defs₁</a> <a id="19712" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19715" href="Agda.Builtin.Reflection.html#19688" class="Bound">defs₂</a><a id="19720" class="Symbol">)</a>

<a id="onlyReduceDefs"></a><a id="19723" href="Agda.Builtin.Reflection.html#19723" class="Function">onlyReduceDefs</a> <a id="dontReduceDefs"></a><a id="19738" href="Agda.Builtin.Reflection.html#19738" class="Function">dontReduceDefs</a> <a id="19753" class="Symbol">:</a> <a id="19755" class="Symbol">∀</a> <a id="19757" class="Symbol">{</a><a id="19758" href="Agda.Builtin.Reflection.html#19758" class="Bound">a</a><a id="19759" class="Symbol">}</a> <a id="19761" class="Symbol">{</a><a id="19762" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a> <a id="19764" class="Symbol">:</a> <a id="19766" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19770" href="Agda.Builtin.Reflection.html#19758" class="Bound">a</a><a id="19771" class="Symbol">}</a> <a id="19773" class="Symbol">→</a> <a id="19775" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19780" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19785" class="Symbol">→</a> <a id="19787" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="19790" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a> <a id="19792" class="Symbol">→</a> <a id="19794" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="19797" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a>
<a id="19799" href="Agda.Builtin.Reflection.html#19723" class="Function">onlyReduceDefs</a> <a id="19814" href="Agda.Builtin.Reflection.html#19814" class="Bound">defs</a> <a id="19819" href="Agda.Builtin.Reflection.html#19819" class="Bound">x</a> <a id="19821" class="Symbol">=</a> <a id="19823" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="19830" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a> <a id="19844" class="Symbol">(λ</a> <a id="19847" href="Agda.Builtin.Reflection.html#19847" class="Bound">exDefs</a> <a id="19854" class="Symbol">→</a> <a id="19856" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="19871" class="Symbol">(</a><a id="19872" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19890" class="Symbol">(</a><a id="19891" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19899" href="Agda.Builtin.Reflection.html#19814" class="Bound">defs</a><a id="19903" class="Symbol">)</a> <a id="19905" href="Agda.Builtin.Reflection.html#19847" class="Bound">exDefs</a><a id="19911" class="Symbol">)</a> <a id="19913" href="Agda.Builtin.Reflection.html#19819" class="Bound">x</a><a id="19914" class="Symbol">)</a>
<a id="19916" href="Agda.Builtin.Reflection.html#19738" class="Function">dontReduceDefs</a> <a id="19931" href="Agda.Builtin.Reflection.html#19931" class="Bound">defs</a> <a id="19936" href="Agda.Builtin.Reflection.html#19936" class="Bound">x</a> <a id="19938" class="Symbol">=</a> <a id="19940" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="19947" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a> <a id="19961" class="Symbol">(λ</a> <a id="19964" href="Agda.Builtin.Reflection.html#19964" class="Bound">exDefs</a> <a id="19971" class="Symbol">→</a> <a id="19973" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="19988" class="Symbol">(</a><a id="19989" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="20007" class="Symbol">(</a><a id="20008" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20016" href="Agda.Builtin.Reflection.html#19931" class="Bound">defs</a><a id="20020" class="Symbol">)</a> <a id="20022" href="Agda.Builtin.Reflection.html#19964" class="Bound">exDefs</a><a id="20028" class="Symbol">)</a> <a id="20030" href="Agda.Builtin.Reflection.html#19936" class="Bound">x</a><a id="20031" class="Symbol">)</a>

<a id="blockOnMeta"></a><a id="20034" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a>   <a id="20048" class="Symbol">:</a> <a id="20050" class="Symbol">∀</a> <a id="20052" class="Symbol">{</a><a id="20053" href="Agda.Builtin.Reflection.html#20053" class="Bound">a</a><a id="20054" class="Symbol">}</a> <a id="20056" class="Symbol">{</a><a id="20057" href="Agda.Builtin.Reflection.html#20057" class="Bound">A</a> <a id="20059" class="Symbol">:</a> <a id="20061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20065" href="Agda.Builtin.Reflection.html#20053" class="Bound">a</a><a id="20066" class="Symbol">}</a> <a id="20068" class="Symbol">→</a> <a id="20070" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="20075" class="Symbol">→</a> <a id="20077" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="20080" href="Agda.Builtin.Reflection.html#20057" class="Bound">A</a>
<a id="20082" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a> <a id="20094" href="Agda.Builtin.Reflection.html#20094" class="Bound">m</a> <a id="20096" class="Symbol">=</a> <a id="20098" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a> <a id="20106" class="Symbol">(</a><a id="20107" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="20119" href="Agda.Builtin.Reflection.html#20094" class="Bound">m</a><a id="20120" class="Symbol">)</a>

<a id="20123" class="Symbol">{-#</a> <a id="20127" class="Keyword">WARNING_ON_USAGE</a> <a id="20144" class="Pragma">onlyReduceDefs</a> <a id="20159" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `onlyReduceDefs`&quot;</a> <a id="20222" class="Symbol">#-}</a>
<a id="20226" class="Symbol">{-#</a> <a id="20230" class="Keyword">WARNING_ON_USAGE</a> <a id="20247" class="Pragma">dontReduceDefs</a> <a id="20262" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `dontReduceDefs`&quot;</a> <a id="20325" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="158" class="Keyword">record</a> <a id="Σ"></a><a id="165" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="167" class="Symbol">{</a><a id="168" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="170" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="171" class="Symbol">}</a> <a id="173" class="Symbol">(</a><a id="174" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="182" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">(</a><a id="186" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="192" class="Symbol">→</a> <a id="194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="198" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="199" class="Symbol">)</a> <a id="201" class="Symbol">:</a> <a id="203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="207" class="Symbol">(</a><a id="208" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="212" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="213" class="Symbol">)</a> <a id="215" class="Keyword">where</a>
  <a id="223" class="Keyword">constructor</a> <a id="_,_"></a><a id="235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>
  <a id="241" class="Keyword">field</a>
    <a id="Σ.fst"></a><a id="251" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="255" class="Symbol">:</a> <a id="257" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a>
    <a id="Σ.snd"></a><a id="263" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="267" class="Symbol">:</a> <a id="269" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="271" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="276" class="Keyword">open</a> <a id="281" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="283" class="Keyword">public</a>

<a id="291" class="Keyword">infixr</a> <a id="298" class="Number">4</a> <a id="300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">BUILTIN</a> <a id="317" class="Keyword">SIGMA</a> <a id="323" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="325" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Strict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Strict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="166" class="Keyword">primitive</a>
  <a id="primForce"></a><a id="178" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="193" class="Symbol">:</a> <a id="195" class="Symbol">∀</a> <a id="197" class="Symbol">{</a><a id="198" href="Agda.Builtin.Strict.html#198" class="Bound">a</a> <a id="200" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">{</a><a id="204" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="206" class="Symbol">:</a> <a id="208" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="212" href="Agda.Builtin.Strict.html#198" class="Bound">a</a><a id="213" class="Symbol">}</a> <a id="215" class="Symbol">{</a><a id="216" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="222" class="Symbol">→</a> <a id="224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="228" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">(</a><a id="232" href="Agda.Builtin.Strict.html#232" class="Bound">x</a> <a id="234" class="Symbol">:</a> <a id="236" href="Agda.Builtin.Strict.html#204" class="Bound">A</a><a id="237" class="Symbol">)</a> <a id="239" class="Symbol">→</a> <a id="241" class="Symbol">(∀</a> <a id="244" href="Agda.Builtin.Strict.html#244" class="Bound">x</a> <a id="246" class="Symbol">→</a> <a id="248" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="250" href="Agda.Builtin.Strict.html#244" class="Bound">x</a><a id="251" class="Symbol">)</a> <a id="253" class="Symbol">→</a> <a id="255" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="257" href="Agda.Builtin.Strict.html#232" class="Bound">x</a>
  <a id="primForceLemma"></a><a id="261" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="276" class="Symbol">:</a> <a id="278" class="Symbol">∀</a> <a id="280" class="Symbol">{</a><a id="281" href="Agda.Builtin.Strict.html#281" class="Bound">a</a> <a id="283" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="284" class="Symbol">}</a> <a id="286" class="Symbol">{</a><a id="287" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="289" class="Symbol">:</a> <a id="291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="295" href="Agda.Builtin.Strict.html#281" class="Bound">a</a><a id="296" class="Symbol">}</a> <a id="298" class="Symbol">{</a><a id="299" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="305" class="Symbol">→</a> <a id="307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="311" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="312" class="Symbol">}</a> <a id="314" class="Symbol">(</a><a id="315" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Builtin.Strict.html#287" class="Bound">A</a><a id="320" class="Symbol">)</a> <a id="322" class="Symbol">(</a><a id="323" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="325" class="Symbol">:</a> <a id="327" class="Symbol">∀</a> <a id="329" href="Agda.Builtin.Strict.html#329" class="Bound">x</a> <a id="331" class="Symbol">→</a> <a id="333" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="335" href="Agda.Builtin.Strict.html#329" class="Bound">x</a><a id="336" class="Symbol">)</a> <a id="338" class="Symbol">→</a> <a id="340" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a> <a id="350" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="352" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="356" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="358" href="Agda.Builtin.Strict.html#315" class="Bound">x</a>
</pre></body></html>


==> anc/html/Agda.Builtin.String.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.String</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="281" class="Keyword">using</a> <a id="287" class="Symbol">(</a><a id="288" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="291" class="Symbol">)</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>

<a id="325" class="Keyword">postulate</a> <a id="String"></a><a id="335" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="342" class="Symbol">:</a> <a id="344" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="348" class="Symbol">{-#</a> <a id="352" class="Keyword">BUILTIN</a> <a id="360" class="Keyword">STRING</a> <a id="367" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="374" class="Symbol">#-}</a>

<a id="379" class="Keyword">primitive</a>
  <a id="primStringUncons"></a><a id="391" href="Agda.Builtin.String.html#391" class="Primitive">primStringUncons</a>   <a id="410" class="Symbol">:</a> <a id="412" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="419" class="Symbol">→</a> <a id="421" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="430" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="435" class="Symbol">(λ</a> <a id="438" href="Agda.Builtin.String.html#438" class="Bound">_</a> <a id="440" class="Symbol">→</a> <a id="442" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="448" class="Symbol">))</a>
  <a id="primStringToList"></a><a id="453" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a>   <a id="472" class="Symbol">:</a> <a id="474" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="481" class="Symbol">→</a> <a id="483" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="488" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primStringFromList"></a><a id="495" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="514" class="Symbol">:</a> <a id="516" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="521" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="526" class="Symbol">→</a> <a id="528" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primStringAppend"></a><a id="537" href="Agda.Builtin.String.html#537" class="Primitive">primStringAppend</a>   <a id="556" class="Symbol">:</a> <a id="558" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="565" class="Symbol">→</a> <a id="567" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="574" class="Symbol">→</a> <a id="576" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primStringEquality"></a><a id="585" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="613" class="Symbol">→</a> <a id="615" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="622" class="Symbol">→</a> <a id="624" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowChar"></a><a id="631" href="Agda.Builtin.String.html#631" class="Primitive">primShowChar</a>       <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primShowString"></a><a id="668" href="Agda.Builtin.String.html#668" class="Primitive">primShowString</a>     <a id="687" class="Symbol">:</a> <a id="689" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="696" class="Symbol">→</a> <a id="698" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primShowNat"></a><a id="707" href="Agda.Builtin.String.html#707" class="Primitive">primShowNat</a>        <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="732" class="Symbol">→</a> <a id="734" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="742" class="Symbol">{-#</a> <a id="746" class="Keyword">COMPILE</a> <a id="754" class="Keyword">JS</a> <a id="757" href="Agda.Builtin.String.html#391" class="Primitive">primStringUncons</a> <a id="774" class="Pragma">=</a> <a id="776" class="Pragma">function(x)</a> <a id="788" class="Pragma">{</a>
   <a id="793" class="Pragma">if</a> <a id="796" class="Pragma">(x</a> <a id="799" class="Pragma">===</a> <a id="803" class="Pragma">&quot;&quot;)</a> <a id="807" class="Pragma">{</a> <a id="809" class="Pragma">return</a> <a id="816" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a> <a id="864" class="Pragma">};</a>
   <a id="870" class="Pragma">return</a> <a id="877" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.charAt(0))(x.slice(1)));</a>
   <a id="985" class="Pragma">}</a>
 <a id="988" class="Symbol">#-}</a>
<a id="992" class="Symbol">{-#</a> <a id="996" class="Keyword">COMPILE</a> <a id="1004" class="Keyword">JS</a> <a id="1007" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a> <a id="1024" class="Pragma">=</a> <a id="1026" class="Pragma">function(x)</a> <a id="1038" class="Pragma">{</a> <a id="1040" class="Pragma">return</a> <a id="1047" class="Pragma">x.split(&quot;&quot;);</a> <a id="1060" class="Pragma">}</a> <a id="1062" class="Symbol">#-}</a>
<a id="1066" class="Symbol">{-#</a> <a id="1070" class="Keyword">COMPILE</a> <a id="1078" class="Keyword">JS</a> <a id="1081" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="1100" class="Pragma">=</a> <a id="1102" class="Pragma">function(x)</a> <a id="1114" class="Pragma">{</a> <a id="1116" class="Pragma">return</a> <a id="1123" class="Pragma">x.join(&quot;&quot;);</a> <a id="1135" class="Pragma">}</a> <a id="1137" class="Symbol">#-}</a>
<a id="1141" class="Symbol">{-#</a> <a id="1145" class="Keyword">COMPILE</a> <a id="1153" class="Keyword">JS</a> <a id="1156" href="Agda.Builtin.String.html#537" class="Primitive">primStringAppend</a> <a id="1173" class="Pragma">=</a> <a id="1175" class="Pragma">function(x)</a> <a id="1187" class="Pragma">{</a> <a id="1189" class="Pragma">return</a> <a id="1196" class="Pragma">function(y)</a> <a id="1208" class="Pragma">{</a> <a id="1210" class="Pragma">return</a> <a id="1217" class="Pragma">x+y;</a> <a id="1222" class="Pragma">};</a> <a id="1225" class="Pragma">}</a> <a id="1227" class="Symbol">#-}</a>
<a id="1231" class="Symbol">{-#</a> <a id="1235" class="Keyword">COMPILE</a> <a id="1243" class="Keyword">JS</a> <a id="1246" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="1265" class="Pragma">=</a> <a id="1267" class="Pragma">function(x)</a> <a id="1279" class="Pragma">{</a> <a id="1281" class="Pragma">return</a> <a id="1288" class="Pragma">function(y)</a> <a id="1300" class="Pragma">{</a> <a id="1302" class="Pragma">return</a> <a id="1309" class="Pragma">x===y;</a> <a id="1316" class="Pragma">};</a> <a id="1319" class="Pragma">}</a> <a id="1321" class="Symbol">#-}</a>
<a id="1325" class="Symbol">{-#</a> <a id="1329" class="Keyword">COMPILE</a> <a id="1337" class="Keyword">JS</a> <a id="1340" href="Agda.Builtin.String.html#631" class="Primitive">primShowChar</a> <a id="1353" class="Pragma">=</a> <a id="1355" class="Pragma">function(x)</a> <a id="1367" class="Pragma">{</a> <a id="1369" class="Pragma">return</a> <a id="1376" class="Pragma">JSON.stringify(x);</a> <a id="1395" class="Pragma">}</a> <a id="1397" class="Symbol">#-}</a>
<a id="1401" class="Symbol">{-#</a> <a id="1405" class="Keyword">COMPILE</a> <a id="1413" class="Keyword">JS</a> <a id="1416" href="Agda.Builtin.String.html#668" class="Primitive">primShowString</a> <a id="1431" class="Pragma">=</a> <a id="1433" class="Pragma">function(x)</a> <a id="1445" class="Pragma">{</a> <a id="1447" class="Pragma">return</a> <a id="1454" class="Pragma">JSON.stringify(x);</a> <a id="1473" class="Pragma">}</a> <a id="1475" class="Symbol">#-}</a>
<a id="1479" class="Symbol">{-#</a> <a id="1483" class="Keyword">COMPILE</a> <a id="1491" class="Keyword">JS</a> <a id="1494" href="Agda.Builtin.String.html#707" class="Primitive">primShowNat</a> <a id="1506" class="Pragma">=</a> <a id="1508" class="Pragma">function(x)</a> <a id="1520" class="Pragma">{</a> <a id="1522" class="Pragma">return</a> <a id="1529" class="Pragma">x.toString();</a> <a id="1543" class="Pragma">}</a> <a id="1545" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">record</a> <a id="⊤"></a><a id="175" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="177" class="Symbol">:</a> <a id="179" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="183" class="Keyword">where</a>
  <a id="191" class="Keyword">instance</a> <a id="200" class="Keyword">constructor</a> <a id="tt"></a><a id="212" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">BUILTIN</a> <a id="228" class="Keyword">UNIT</a> <a id="233" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">COMPILE</a> <a id="251" class="Keyword">GHC</a> <a id="255" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="257" class="Pragma">=</a> <a id="259" class="Pragma">data</a> <a id="264" class="Pragma">()</a> <a id="267" class="Pragma">(())</a> <a id="272" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Builtin.Word.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Word</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="198" class="Keyword">postulate</a> <a id="Word64"></a><a id="208" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="215" class="Symbol">:</a> <a id="217" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">WORD64</a> <a id="240" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">primitive</a>
  <a id="primWord64ToNat"></a><a id="264" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a>   <a id="282" class="Symbol">:</a> <a id="284" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="291" class="Symbol">→</a> <a id="293" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="primWord64FromNat"></a><a id="299" href="Agda.Builtin.Word.html#299" class="Primitive">primWord64FromNat</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="323" class="Symbol">→</a> <a id="325" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>
</pre></body></html>


==> anc/html/Agda.Primitive.Cubical.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive.Cubical</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Symbol">#-}</a>

<a id="35" class="Keyword">module</a> <a id="42" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="65" class="Keyword">where</a>

<a id="72" class="Symbol">{-#</a> <a id="76" class="Keyword">BUILTIN</a> <a id="84" class="Keyword">CUBEINTERVALUNIV</a> <a id="IUniv"></a><a id="101" href="Agda.Primitive.Cubical.html#101" class="Primitive">IUniv</a> <a id="107" class="Symbol">#-}</a>  <a id="112" class="Comment">-- IUniv : SSet₁</a>
<a id="129" class="Symbol">{-#</a> <a id="133" class="Keyword">BUILTIN</a> <a id="141" class="Keyword">INTERVAL</a> <a id="I"></a><a id="150" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>  <a id="153" class="Symbol">#-}</a>  <a id="158" class="Comment">-- I : IUniv</a>

<a id="172" class="Symbol">{-#</a> <a id="176" class="Keyword">BUILTIN</a> <a id="184" class="Keyword">IZERO</a>    <a id="i0"></a><a id="193" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="196" class="Symbol">#-}</a>
<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">BUILTIN</a> <a id="212" class="Keyword">IONE</a>     <a id="i1"></a><a id="221" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="224" class="Symbol">#-}</a>

<a id="229" class="Comment">-- I is treated as the type of booleans.</a>
<a id="270" class="Symbol">{-#</a> <a id="274" class="Keyword">COMPILE</a> <a id="282" class="Keyword">JS</a> <a id="285" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="288" class="Pragma">=</a> <a id="290" class="Pragma">false</a> <a id="296" class="Symbol">#-}</a>
<a id="300" class="Symbol">{-#</a> <a id="304" class="Keyword">COMPILE</a> <a id="312" class="Keyword">JS</a> <a id="315" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="318" class="Pragma">=</a> <a id="320" class="Pragma">true</a>  <a id="326" class="Symbol">#-}</a>

<a id="331" class="Keyword">infix</a>  <a id="338" class="Number">30</a> <a id="341" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a>
<a id="350" class="Keyword">infixr</a> <a id="357" class="Number">20</a> <a id="360" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="369" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a>

<a id="379" class="Keyword">primitive</a>
    <a id="primIMin"></a><a id="393" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="402" class="Symbol">:</a> <a id="404" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="406" class="Symbol">→</a> <a id="408" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="410" class="Symbol">→</a> <a id="412" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
    <a id="primIMax"></a><a id="418" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="431" class="Symbol">→</a> <a id="433" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
    <a id="primINeg"></a><a id="443" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a> <a id="452" class="Symbol">:</a> <a id="454" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="456" class="Symbol">→</a> <a id="458" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>

<a id="461" class="Symbol">{-#</a> <a id="465" class="Keyword">BUILTIN</a> <a id="473" class="Keyword">ISONE</a>    <a id="IsOne"></a><a id="482" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a>    <a id="491" class="Symbol">#-}</a>  <a id="496" class="Comment">-- IsOne : I → Setω</a>

<a id="517" class="Keyword">postulate</a>
  <a id="itIsOne"></a><a id="529" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="537" class="Symbol">:</a> <a id="539" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="545" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="IsOne1"></a><a id="550" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a>  <a id="558" class="Symbol">:</a> <a id="560" class="Symbol">∀</a> <a id="562" href="Agda.Primitive.Cubical.html#562" class="Bound">i</a> <a id="564" href="Agda.Primitive.Cubical.html#564" class="Bound">j</a> <a id="566" class="Symbol">→</a> <a id="568" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="574" href="Agda.Primitive.Cubical.html#562" class="Bound">i</a> <a id="576" class="Symbol">→</a> <a id="578" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="584" class="Symbol">(</a><a id="585" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="594" href="Agda.Primitive.Cubical.html#562" class="Bound">i</a> <a id="596" href="Agda.Primitive.Cubical.html#564" class="Bound">j</a><a id="597" class="Symbol">)</a>
  <a id="IsOne2"></a><a id="601" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a>  <a id="609" class="Symbol">:</a> <a id="611" class="Symbol">∀</a> <a id="613" href="Agda.Primitive.Cubical.html#613" class="Bound">i</a> <a id="615" href="Agda.Primitive.Cubical.html#615" class="Bound">j</a> <a id="617" class="Symbol">→</a> <a id="619" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="625" href="Agda.Primitive.Cubical.html#615" class="Bound">j</a> <a id="627" class="Symbol">→</a> <a id="629" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="635" class="Symbol">(</a><a id="636" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="645" href="Agda.Primitive.Cubical.html#613" class="Bound">i</a> <a id="647" href="Agda.Primitive.Cubical.html#615" class="Bound">j</a><a id="648" class="Symbol">)</a>

<a id="651" class="Symbol">{-#</a> <a id="655" class="Keyword">BUILTIN</a> <a id="663" class="Keyword">ITISONE</a>  <a id="672" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a>  <a id="681" class="Symbol">#-}</a>
<a id="685" class="Symbol">{-#</a> <a id="689" class="Keyword">BUILTIN</a> <a id="697" class="Keyword">ISONE1</a>   <a id="706" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a>   <a id="715" class="Symbol">#-}</a>
<a id="719" class="Symbol">{-#</a> <a id="723" class="Keyword">BUILTIN</a> <a id="731" class="Keyword">ISONE2</a>   <a id="740" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a>   <a id="749" class="Symbol">#-}</a>

<a id="754" class="Comment">-- IsOne i is treated as the unit type.</a>
<a id="794" class="Symbol">{-#</a> <a id="798" class="Keyword">COMPILE</a> <a id="806" class="Keyword">JS</a> <a id="809" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="817" class="Pragma">=</a> <a id="819" class="Pragma">{</a> <a id="821" class="Pragma">&quot;tt&quot;</a> <a id="826" class="Pragma">:</a> <a id="828" class="Pragma">a</a> <a id="830" class="Pragma">=&gt;</a> <a id="833" class="Pragma">a[&quot;tt&quot;]()</a> <a id="843" class="Pragma">}</a> <a id="845" class="Symbol">#-}</a>
<a id="849" class="Symbol">{-#</a> <a id="853" class="Keyword">COMPILE</a> <a id="861" class="Keyword">JS</a> <a id="864" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a> <a id="871" class="Pragma">=</a>
  <a id="875" class="Pragma">_</a> <a id="877" class="Pragma">=&gt;</a> <a id="880" class="Pragma">_</a> <a id="882" class="Pragma">=&gt;</a> <a id="885" class="Pragma">_</a> <a id="887" class="Pragma">=&gt;</a> <a id="890" class="Pragma">{</a> <a id="892" class="Pragma">return</a> <a id="899" class="Pragma">{</a> <a id="901" class="Pragma">&quot;tt&quot;</a> <a id="906" class="Pragma">:</a> <a id="908" class="Pragma">a</a> <a id="910" class="Pragma">=&gt;</a> <a id="913" class="Pragma">a[&quot;tt&quot;]()</a> <a id="923" class="Pragma">}</a> <a id="925" class="Pragma">}</a>
  <a id="929" class="Symbol">#-}</a>
<a id="933" class="Symbol">{-#</a> <a id="937" class="Keyword">COMPILE</a> <a id="945" class="Keyword">JS</a> <a id="948" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a> <a id="955" class="Pragma">=</a>
  <a id="959" class="Pragma">_</a> <a id="961" class="Pragma">=&gt;</a> <a id="964" class="Pragma">_</a> <a id="966" class="Pragma">=&gt;</a> <a id="969" class="Pragma">_</a> <a id="971" class="Pragma">=&gt;</a> <a id="974" class="Pragma">{</a> <a id="976" class="Pragma">return</a> <a id="983" class="Pragma">{</a> <a id="985" class="Pragma">&quot;tt&quot;</a> <a id="990" class="Pragma">:</a> <a id="992" class="Pragma">a</a> <a id="994" class="Pragma">=&gt;</a> <a id="997" class="Pragma">a[&quot;tt&quot;]()</a> <a id="1007" class="Pragma">}</a> <a id="1009" class="Pragma">}</a>
  <a id="1013" class="Symbol">#-}</a>

<a id="1018" class="Comment">-- Partial : ∀{ℓ} (i : I) (A : Set ℓ) → Set ℓ</a>
<a id="1064" class="Comment">-- Partial i A = IsOne i → A</a>

<a id="1094" class="Symbol">{-#</a> <a id="1098" class="Keyword">BUILTIN</a> <a id="1106" class="Keyword">PARTIAL</a>  <a id="Partial"></a><a id="1115" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a>  <a id="1124" class="Symbol">#-}</a>
<a id="1128" class="Symbol">{-#</a> <a id="1132" class="Keyword">BUILTIN</a> <a id="1140" class="Keyword">PARTIALP</a> <a id="PartialP"></a><a id="1149" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1158" class="Symbol">#-}</a>

<a id="1163" class="Keyword">postulate</a>
  <a id="isOneEmpty"></a><a id="1175" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a> <a id="1186" class="Symbol">:</a> <a id="1188" class="Symbol">∀</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Agda.Primitive.Cubical.html#1191" class="Bound">ℓ</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Agda.Primitive.Cubical.html#1195" class="Bound">A</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1207" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1215" href="Agda.Primitive.Cubical.html#1191" class="Bound">ℓ</a><a id="1216" class="Symbol">)}</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1230" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1233" href="Agda.Primitive.Cubical.html#1195" class="Bound">A</a>

<a id="1236" class="Symbol">{-#</a> <a id="1240" class="Keyword">BUILTIN</a> <a id="1248" class="Keyword">ISONEEMPTY</a> <a id="1259" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a> <a id="1270" class="Symbol">#-}</a>

<a id="1275" class="Comment">-- Partial i A and PartialP i A are treated as IsOne i → A.</a>
<a id="1335" class="Symbol">{-#</a> <a id="1339" class="Keyword">COMPILE</a> <a id="1347" class="Keyword">JS</a> <a id="1350" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a> <a id="1361" class="Pragma">=</a>
  <a id="1365" class="Pragma">_</a> <a id="1367" class="Pragma">=&gt;</a> <a id="1370" class="Pragma">x</a> <a id="1372" class="Pragma">=&gt;</a> <a id="1375" class="Pragma">_</a> <a id="1377" class="Pragma">=&gt;</a> <a id="1380" class="Pragma">x({</a> <a id="1384" class="Pragma">&quot;tt&quot;</a> <a id="1389" class="Pragma">:</a> <a id="1391" class="Pragma">a</a> <a id="1393" class="Pragma">=&gt;</a> <a id="1396" class="Pragma">a[&quot;tt&quot;]()</a> <a id="1406" class="Pragma">})</a>
  <a id="1411" class="Symbol">#-}</a>

<a id="1416" class="Keyword">primitive</a>
  <a id="primPOr"></a><a id="1428" href="Agda.Primitive.Cubical.html#1428" class="Primitive">primPOr</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">∀</a> <a id="1440" class="Symbol">{</a><a id="1441" href="Agda.Primitive.Cubical.html#1441" class="Bound">ℓ</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1447" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">{</a><a id="1455" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="1477" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1479" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1487" href="Agda.Primitive.Cubical.html#1441" class="Bound">ℓ</a><a id="1488" class="Symbol">)}</a>
            <a id="1503" class="Symbol">→</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Agda.Primitive.Cubical.html#1506" class="Bound">u</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1519" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1521" class="Symbol">(λ</a> <a id="1524" href="Agda.Primitive.Cubical.html#1524" class="Bound">z</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a> <a id="1538" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1540" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1542" href="Agda.Primitive.Cubical.html#1524" class="Bound">z</a><a id="1543" class="Symbol">)))</a>
            <a id="1559" class="Symbol">→</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Agda.Primitive.Cubical.html#1562" class="Bound">v</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1575" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1577" class="Symbol">(λ</a> <a id="1580" href="Agda.Primitive.Cubical.html#1580" class="Bound">z</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a> <a id="1594" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1596" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1598" href="Agda.Primitive.Cubical.html#1580" class="Bound">z</a><a id="1599" class="Symbol">)))</a>
            <a id="1615" class="Symbol">→</a> <a id="1617" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="1636" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1638" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a><a id="1639" class="Symbol">)</a> <a id="1641" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a>

  <a id="1646" class="Comment">-- Computes in terms of primHComp and primTransp</a>
  <a id="primComp"></a><a id="1697" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a> <a id="1706" class="Symbol">:</a> <a id="1708" class="Symbol">∀</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Agda.Primitive.Cubical.html#1711" class="Bound">ℓ</a><a id="1712" class="Symbol">}</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1717" class="Symbol">:</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Agda.Primitive.Cubical.html#1720" class="Bound">i</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Agda.Primitive.Cubical.html#1711" class="Bound">ℓ</a> <a id="1736" href="Agda.Primitive.Cubical.html#1720" class="Bound">i</a><a id="1737" class="Symbol">))</a> <a id="1740" class="Symbol">{</a><a id="1741" href="Agda.Primitive.Cubical.html#1741" class="Bound">φ</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1746" class="Symbol">}</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Agda.Primitive.Cubical.html#1749" class="Bound">u</a> <a id="1751" class="Symbol">:</a> <a id="1753" class="Symbol">∀</a> <a id="1755" href="Agda.Primitive.Cubical.html#1755" class="Bound">i</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1767" href="Agda.Primitive.Cubical.html#1741" class="Bound">φ</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1772" href="Agda.Primitive.Cubical.html#1755" class="Bound">i</a><a id="1773" class="Symbol">))</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Agda.Primitive.Cubical.html#1777" class="Bound">a</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1783" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1785" class="Symbol">)</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1791" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

<a id="1795" class="Keyword">syntax</a> <a id="1802" href="Agda.Primitive.Cubical.html#1428" class="Primitive">primPOr</a> <a id="1810" class="Bound">p</a> <a id="1812" class="Bound">q</a> <a id="1814" class="Bound">u</a> <a id="1816" class="Bound">t</a> <a id="1818" class="Symbol">=</a> <a id="1820" class="Primitive">[</a> <a id="1822" class="Bound">p</a> <a id="1824" class="Primitive">↦</a> <a id="1826" class="Bound">u</a> <a id="1828" class="Primitive">,</a> <a id="1830" class="Bound">q</a> <a id="1832" class="Primitive">↦</a> <a id="1834" class="Bound">t</a> <a id="1836" class="Primitive">]</a>

<a id="1839" class="Keyword">primitive</a>
  <a id="primTransp"></a><a id="1851" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">∀</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Agda.Primitive.Cubical.html#1867" class="Bound">ℓ</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Agda.Primitive.Cubical.html#1871" class="Bound">A</a> <a id="1873" class="Symbol">:</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Agda.Primitive.Cubical.html#1876" class="Bound">i</a> <a id="1878" class="Symbol">:</a> <a id="1880" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1881" class="Symbol">)</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Agda.Primitive.Cubical.html#1867" class="Bound">ℓ</a> <a id="1892" href="Agda.Primitive.Cubical.html#1876" class="Bound">i</a><a id="1893" class="Symbol">))</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Agda.Primitive.Cubical.html#1897" class="Bound">φ</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Agda.Primitive.Cubical.html#1905" class="Bound">a</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Agda.Primitive.Cubical.html#1871" class="Bound">A</a> <a id="1911" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1913" class="Symbol">)</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="Agda.Primitive.Cubical.html#1871" class="Bound">A</a> <a id="1919" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="primHComp"></a><a id="1924" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a>  <a id="1935" class="Symbol">:</a> <a id="1937" class="Symbol">∀</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Agda.Primitive.Cubical.html#1940" class="Bound">ℓ</a><a id="1941" class="Symbol">}</a> <a id="1943" class="Symbol">{</a><a id="1944" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1952" href="Agda.Primitive.Cubical.html#1940" class="Bound">ℓ</a><a id="1953" class="Symbol">}</a> <a id="1955" class="Symbol">{</a><a id="1956" href="Agda.Primitive.Cubical.html#1956" class="Bound">φ</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Agda.Primitive.Cubical.html#1964" class="Bound">u</a> <a id="1966" class="Symbol">:</a> <a id="1968" class="Symbol">∀</a> <a id="1970" href="Agda.Primitive.Cubical.html#1970" class="Bound">i</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1982" href="Agda.Primitive.Cubical.html#1956" class="Bound">φ</a> <a id="1984" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Agda.Primitive.Cubical.html#1988" class="Bound">a</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a>


<a id="2001" class="Keyword">postulate</a>
  <a id="PathP"></a><a id="2013" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2019" class="Symbol">:</a> <a id="2021" class="Symbol">∀</a> <a id="2023" class="Symbol">{</a><a id="2024" href="Agda.Primitive.Cubical.html#2024" class="Bound">ℓ</a><a id="2025" class="Symbol">}</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Agda.Primitive.Cubical.html#2028" class="Bound">A</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2040" href="Agda.Primitive.Cubical.html#2024" class="Bound">ℓ</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="Agda.Primitive.Cubical.html#2028" class="Bound">A</a> <a id="2047" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="Agda.Primitive.Cubical.html#2028" class="Bound">A</a> <a id="2054" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2063" href="Agda.Primitive.Cubical.html#2024" class="Bound">ℓ</a>

<a id="2066" class="Symbol">{-#</a> <a id="2070" class="Keyword">BUILTIN</a> <a id="2078" class="Keyword">PATHP</a>        <a id="2091" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a>     <a id="2101" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--no-import-sorts</a> <a id="89" class="Pragma">--level-universe</a> <a id="106" class="Symbol">#-}</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Comment">------------------------------------------------------------------------</a>
<a id="213" class="Comment">-- Universe levels</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Keyword">infixl</a> <a id="313" class="Number">6</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">PROP</a>           <a id="Prop"></a><a id="347" href="Agda.Primitive.html#347" class="Primitive">Prop</a>      <a id="357" class="Symbol">#-}</a>
<a id="361" class="Symbol">{-#</a> <a id="365" class="Keyword">BUILTIN</a> <a id="373" class="Keyword">TYPE</a>           <a id="Set"></a><a id="388" href="Agda.Primitive.html#388" class="Primitive">Set</a>       <a id="398" class="Symbol">#-}</a>
<a id="402" class="Symbol">{-#</a> <a id="406" class="Keyword">BUILTIN</a> <a id="414" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="429" href="Agda.Primitive.html#429" class="Primitive">SSet</a>      <a id="439" class="Symbol">#-}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">BUILTIN</a> <a id="456" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="471" href="Agda.Primitive.html#471" class="Primitive">Propω</a>     <a id="481" class="Symbol">#-}</a>
<a id="485" class="Symbol">{-#</a> <a id="489" class="Keyword">BUILTIN</a> <a id="497" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="512" href="Agda.Primitive.html#512" class="Primitive">Setω</a>      <a id="522" class="Symbol">#-}</a>
<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="553" href="Agda.Primitive.html#553" class="Primitive">SSetω</a>     <a id="563" class="Symbol">#-}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">BUILTIN</a> <a id="580" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="595" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a> <a id="605" class="Symbol">#-}</a>

<a id="610" class="Comment">-- Level is the first thing we need to define.</a>
<a id="657" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="730" class="Keyword">postulate</a>
  <a id="Level"></a><a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a>

<a id="761" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="829" class="Comment">-- not possible to pattern match on levels.</a>

<a id="874" class="Symbol">{-#</a> <a id="878" class="Keyword">BUILTIN</a> <a id="886" class="Keyword">LEVEL</a> <a id="892" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="898" class="Symbol">#-}</a>

<a id="903" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="915" href="Agda.Primitive.html#915" class="Postulate">lzero</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="931" href="Agda.Primitive.html#931" class="Postulate">lsuc</a>  <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.html#940" class="Bound">ℓ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="961" href="Agda.Primitive.html#961" class="Postulate Operator">_⊔_</a>   <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Agda.Primitive.html#970" class="Bound">ℓ₁</a> <a id="973" href="Agda.Primitive.html#973" class="Bound">ℓ₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="994" class="Symbol">{-#</a> <a id="998" class="Keyword">BUILTIN</a> <a id="1006" class="Keyword">LEVELZERO</a> <a id="1016" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1022" class="Symbol">#-}</a>
<a id="1026" class="Symbol">{-#</a> <a id="1030" class="Keyword">BUILTIN</a> <a id="1038" class="Keyword">LEVELSUC</a>  <a id="1048" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1054" class="Symbol">#-}</a>
<a id="1058" class="Symbol">{-#</a> <a id="1062" class="Keyword">BUILTIN</a> <a id="1070" class="Keyword">LEVELMAX</a>  <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1086" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/html/Algebra.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Level.html" class="Module">Level</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="464" class="Symbol">;</a> <a id="466" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="469" class="Symbol">)</a>

<a id="472" class="Comment">------------------------------------------------------------------------</a>
<a id="545" class="Comment">-- Raw bundles with 1 unary operation &amp; 1 element</a>
<a id="595" class="Comment">------------------------------------------------------------------------</a>

<a id="669" class="Comment">-- A raw SuccessorSet is a SuccessorSet without any laws.</a>

<a id="728" class="Keyword">record</a> <a id="RawSuccessorSet"></a><a id="735" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="751" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="753" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="761" class="Symbol">(</a><a id="762" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="766" class="Symbol">(</a><a id="767" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="769" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="771" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a><a id="772" class="Symbol">))</a> <a id="775" class="Keyword">where</a>
  <a id="783" class="Keyword">infix</a>  <a id="790" class="Number">4</a> <a id="792" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a>
  <a id="798" class="Keyword">field</a>
    <a id="RawSuccessorSet.Carrier"></a><a id="808" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="822" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a>
    <a id="RawSuccessorSet._≈_"></a><a id="828" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a>     <a id="836" class="Symbol">:</a> <a id="838" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="842" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="850" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a>
    <a id="RawSuccessorSet.suc#"></a><a id="856" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a>    <a id="864" class="Symbol">:</a> <a id="866" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="870" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a>
    <a id="RawSuccessorSet.zero#"></a><a id="882" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a>   <a id="890" class="Symbol">:</a> <a id="892" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a>

  <a id="RawSuccessorSet.rawSetoid"></a><a id="903" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="913" class="Symbol">:</a> <a id="915" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="925" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="927" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a>
  <a id="931" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="941" class="Symbol">=</a> <a id="943" class="Keyword">record</a> <a id="950" class="Symbol">{</a> <a id="952" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="956" class="Symbol">=</a> <a id="958" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="962" class="Symbol">}</a>

  <a id="967" class="Keyword">open</a> <a id="972" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="982" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="992" class="Keyword">public</a> <a id="999" class="Keyword">using</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1009" class="Symbol">)</a>

<a id="1012" class="Comment">------------------------------------------------------------------------</a>
<a id="1085" class="Comment">-- Raw bundles with 1 binary operation</a>
<a id="1124" class="Comment">------------------------------------------------------------------------</a>

<a id="1198" class="Keyword">record</a> <a id="RawMagma"></a><a id="1205" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1214" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1216" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1234" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a><a id="1235" class="Symbol">))</a> <a id="1238" class="Keyword">where</a>
  <a id="1246" class="Keyword">infixl</a> <a id="1253" class="Number">7</a> <a id="1255" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a>
  <a id="1261" class="Keyword">infix</a>  <a id="1268" class="Number">4</a> <a id="1270" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a>
  <a id="1276" class="Keyword">field</a>
    <a id="RawMagma.Carrier"></a><a id="1286" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1300" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a>
    <a id="RawMagma._≈_"></a><a id="1306" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a>     <a id="1314" class="Symbol">:</a> <a id="1316" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1320" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="1328" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a>
    <a id="RawMagma._∙_"></a><a id="1334" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a>     <a id="1342" class="Symbol">:</a> <a id="1344" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1348" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a>

  <a id="RawMagma.rawSetoid"></a><a id="1359" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1381" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1383" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a>
  <a id="1387" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Keyword">record</a> <a id="1406" class="Symbol">{</a> <a id="1408" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1418" class="Symbol">}</a>

  <a id="1423" class="Keyword">open</a> <a id="1428" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1438" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1448" class="Keyword">public</a> <a id="1455" class="Keyword">using</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1465" class="Symbol">)</a>


<a id="1469" class="Comment">------------------------------------------------------------------------</a>
<a id="1542" class="Comment">-- Raw bundles with 1 binary operation &amp; 1 element</a>
<a id="1593" class="Comment">------------------------------------------------------------------------</a>

<a id="1667" class="Comment">-- A raw monoid is a monoid without any laws.</a>

<a id="1714" class="Keyword">record</a> <a id="RawMonoid"></a><a id="1721" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1731" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1733" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1749" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1751" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a><a id="1752" class="Symbol">))</a> <a id="1755" class="Keyword">where</a>
  <a id="1763" class="Keyword">infixl</a> <a id="1770" class="Number">7</a> <a id="1772" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>
  <a id="1778" class="Keyword">infix</a>  <a id="1785" class="Number">4</a> <a id="1787" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>
  <a id="1793" class="Keyword">field</a>
    <a id="RawMonoid.Carrier"></a><a id="1803" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1817" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a>
    <a id="RawMonoid._≈_"></a><a id="1823" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>     <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1837" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1845" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a>
    <a id="RawMonoid._∙_"></a><a id="1851" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>     <a id="1859" class="Symbol">:</a> <a id="1861" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1865" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>
    <a id="RawMonoid.ε"></a><a id="1877" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>       <a id="1885" class="Symbol">:</a> <a id="1887" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>

  <a id="RawMonoid.rawMagma"></a><a id="1898" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1918" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1920" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a>
  <a id="1924" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="1933" class="Symbol">=</a> <a id="1935" class="Keyword">record</a>
    <a id="1946" class="Symbol">{</a> <a id="1948" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>
    <a id="1962" class="Symbol">;</a> <a id="1964" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>
    <a id="1978" class="Symbol">}</a>

  <a id="1983" class="Keyword">open</a> <a id="1988" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="1997" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="2006" class="Keyword">public</a>
    <a id="2017" class="Keyword">using</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2027" class="Symbol">)</a>

<a id="2030" class="Comment">------------------------------------------------------------------------</a>
<a id="2103" class="Comment">-- Raw bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="2173" class="Comment">------------------------------------------------------------------------</a>

<a id="2247" class="Keyword">record</a> <a id="RawGroup"></a><a id="2254" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="2263" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2265" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2281" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2283" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a><a id="2284" class="Symbol">))</a> <a id="2287" class="Keyword">where</a>
  <a id="2295" class="Keyword">infix</a>  <a id="2302" class="Number">8</a> <a id="2304" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a>
  <a id="2310" class="Keyword">infixl</a> <a id="2317" class="Number">7</a> <a id="2319" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>
  <a id="2325" class="Keyword">infix</a>  <a id="2332" class="Number">4</a> <a id="2334" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>
  <a id="2340" class="Keyword">field</a>
    <a id="RawGroup.Carrier"></a><a id="2350" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a>
    <a id="RawGroup._≈_"></a><a id="2370" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>     <a id="2378" class="Symbol">:</a> <a id="2380" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2384" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="2392" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a>
    <a id="RawGroup._∙_"></a><a id="2398" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>     <a id="2406" class="Symbol">:</a> <a id="2408" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2412" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>
    <a id="RawGroup.ε"></a><a id="2424" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>       <a id="2432" class="Symbol">:</a> <a id="2434" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>
    <a id="RawGroup._⁻¹"></a><a id="2446" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a>     <a id="2454" class="Symbol">:</a> <a id="2456" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2460" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>

  <a id="RawGroup.rawMonoid"></a><a id="2471" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="2493" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2495" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a>
  <a id="2499" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2509" class="Symbol">=</a> <a id="2511" class="Keyword">record</a>
    <a id="2522" class="Symbol">{</a> <a id="2524" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>
    <a id="2538" class="Symbol">;</a> <a id="2540" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>
    <a id="2554" class="Symbol">;</a> <a id="2556" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="2560" class="Symbol">=</a> <a id="2562" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>
    <a id="2568" class="Symbol">}</a>

  <a id="2573" class="Keyword">open</a> <a id="2578" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="2588" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2598" class="Keyword">public</a>
    <a id="2609" class="Keyword">using</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2619" class="Symbol">;</a> <a id="2621" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a><a id="2629" class="Symbol">)</a>

<a id="2632" class="Comment">------------------------------------------------------------------------</a>
<a id="2705" class="Comment">-- Raw bundles with 2 binary operations &amp; 1 element</a>
<a id="2757" class="Comment">------------------------------------------------------------------------</a>

<a id="2831" class="Keyword">record</a> <a id="RawNearSemiring"></a><a id="2838" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="2854" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="2856" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="2872" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2874" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a><a id="2875" class="Symbol">))</a> <a id="2878" class="Keyword">where</a>
  <a id="2886" class="Keyword">infixl</a> <a id="2893" class="Number">7</a> <a id="2895" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>
  <a id="2901" class="Keyword">infixl</a> <a id="2908" class="Number">6</a> <a id="2910" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>
  <a id="2916" class="Keyword">infix</a>  <a id="2923" class="Number">4</a> <a id="2925" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
  <a id="2931" class="Keyword">field</a>
    <a id="RawNearSemiring.Carrier"></a><a id="2941" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="2949" class="Symbol">:</a> <a id="2951" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2955" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a>
    <a id="RawNearSemiring._≈_"></a><a id="2961" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>     <a id="2969" class="Symbol">:</a> <a id="2971" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2975" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="2983" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
    <a id="RawNearSemiring._+_"></a><a id="2989" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>     <a id="2997" class="Symbol">:</a> <a id="2999" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3003" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>
    <a id="RawNearSemiring._*_"></a><a id="3015" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>     <a id="3023" class="Symbol">:</a> <a id="3025" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3029" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>
    <a id="RawNearSemiring.0#"></a><a id="3041" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>      <a id="3049" class="Symbol">:</a> <a id="3051" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>

  <a id="RawNearSemiring.+-rawMonoid"></a><a id="3062" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="3086" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="3088" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
  <a id="3092" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3104" class="Symbol">=</a> <a id="3106" class="Keyword">record</a>
    <a id="3117" class="Symbol">{</a> <a id="3119" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
    <a id="3133" class="Symbol">;</a> <a id="3135" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>
    <a id="3149" class="Symbol">;</a>  <a id="3152" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>  <a id="3155" class="Symbol">=</a> <a id="3157" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>
    <a id="3164" class="Symbol">}</a>

  <a id="3169" class="Keyword">open</a> <a id="3174" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="3184" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3196" class="Keyword">public</a>
    <a id="3207" class="Keyword">using</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Keyword">renaming</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="3238" class="Symbol">to</a> <a id="3241" class="Function">+-rawMagma</a><a id="3251" class="Symbol">)</a>

  <a id="RawNearSemiring.*-rawMagma"></a><a id="3256" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="3278" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="3280" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
  <a id="3284" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="3295" class="Symbol">=</a> <a id="3297" class="Keyword">record</a>
    <a id="3308" class="Symbol">{</a> <a id="3310" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
    <a id="3324" class="Symbol">;</a> <a id="3326" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>
    <a id="3340" class="Symbol">}</a>

<a id="3343" class="Comment">------------------------------------------------------------------------</a>
<a id="3416" class="Comment">-- Raw bundles with 2 binary operations &amp; 2 elements</a>
<a id="3469" class="Comment">------------------------------------------------------------------------</a>

<a id="3543" class="Keyword">record</a> <a id="RawSemiring"></a><a id="3550" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="3562" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3564" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a> <a id="3566" class="Symbol">:</a> <a id="3568" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3580" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3582" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a><a id="3583" class="Symbol">))</a> <a id="3586" class="Keyword">where</a>
  <a id="3594" class="Keyword">infixl</a> <a id="3601" class="Number">7</a> <a id="3603" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
  <a id="3609" class="Keyword">infixl</a> <a id="3616" class="Number">6</a> <a id="3618" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>
  <a id="3624" class="Keyword">infix</a>  <a id="3631" class="Number">4</a> <a id="3633" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
  <a id="3639" class="Keyword">field</a>
    <a id="RawSemiring.Carrier"></a><a id="3649" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3663" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a>
    <a id="RawSemiring._≈_"></a><a id="3669" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>     <a id="3677" class="Symbol">:</a> <a id="3679" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3683" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="3691" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
    <a id="RawSemiring._+_"></a><a id="3697" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>     <a id="3705" class="Symbol">:</a> <a id="3707" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3711" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring._*_"></a><a id="3723" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>     <a id="3731" class="Symbol">:</a> <a id="3733" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3737" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring.0#"></a><a id="3749" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>      <a id="3757" class="Symbol">:</a> <a id="3759" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring.1#"></a><a id="3771" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>      <a id="3779" class="Symbol">:</a> <a id="3781" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>

  <a id="RawSemiring.rawNearSemiring"></a><a id="3792" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="3826" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3828" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
  <a id="3832" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3848" class="Symbol">=</a> <a id="3850" class="Keyword">record</a>
    <a id="3861" class="Symbol">{</a> <a id="3863" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
    <a id="3877" class="Symbol">;</a> <a id="3879" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>
    <a id="3893" class="Symbol">;</a> <a id="3895" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="3899" class="Symbol">=</a> <a id="3901" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
    <a id="3909" class="Symbol">;</a> <a id="3911" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="3915" class="Symbol">=</a> <a id="3917" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>
    <a id="3924" class="Symbol">}</a>

  <a id="3929" class="Keyword">open</a> <a id="3934" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="3950" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3966" class="Keyword">public</a>
    <a id="3977" class="Keyword">using</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="3987" class="Symbol">;</a> <a id="3989" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a><a id="4000" class="Symbol">;</a> <a id="4002" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="4012" class="Symbol">;</a> <a id="4014" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="4024" class="Symbol">)</a>

  <a id="RawSemiring.*-rawMonoid"></a><a id="4029" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4053" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="4055" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
  <a id="4059" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="4071" class="Symbol">=</a> <a id="4073" class="Keyword">record</a>
    <a id="4084" class="Symbol">{</a> <a id="4086" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4090" class="Symbol">=</a> <a id="4092" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
    <a id="4100" class="Symbol">;</a> <a id="4102" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
    <a id="4116" class="Symbol">;</a> <a id="4118" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="4122" class="Symbol">=</a> <a id="4124" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>
    <a id="4131" class="Symbol">}</a>

<a id="4134" class="Comment">------------------------------------------------------------------------</a>
<a id="4207" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="4278" class="Comment">------------------------------------------------------------------------</a>

<a id="4352" class="Keyword">record</a> <a id="RawRingWithoutOne"></a><a id="4359" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="4377" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4379" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a> <a id="4381" class="Symbol">:</a> <a id="4383" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4395" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4397" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a><a id="4398" class="Symbol">))</a> <a id="4401" class="Keyword">where</a>
  <a id="4409" class="Keyword">infix</a>  <a id="4416" class="Number">8</a> <a id="4418" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>
  <a id="4423" class="Keyword">infixl</a> <a id="4430" class="Number">7</a> <a id="4432" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>
  <a id="4438" class="Keyword">infixl</a> <a id="4445" class="Number">6</a> <a id="4447" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
  <a id="4453" class="Keyword">infix</a>  <a id="4460" class="Number">4</a> <a id="4462" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
  <a id="4468" class="Keyword">field</a>
    <a id="RawRingWithoutOne.Carrier"></a><a id="4478" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="4486" class="Symbol">:</a> <a id="4488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4492" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a>
    <a id="RawRingWithoutOne._≈_"></a><a id="4498" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>     <a id="4506" class="Symbol">:</a> <a id="4508" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4512" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="4520" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
    <a id="RawRingWithoutOne._+_"></a><a id="4526" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>     <a id="4534" class="Symbol">:</a> <a id="4536" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4540" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne._*_"></a><a id="4552" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>     <a id="4560" class="Symbol">:</a> <a id="4562" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4566" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.-_"></a><a id="4578" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>      <a id="4586" class="Symbol">:</a> <a id="4588" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4592" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.0#"></a><a id="4604" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>      <a id="4612" class="Symbol">:</a> <a id="4614" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>

  <a id="RawRingWithoutOne.rawNearSemiring"></a><a id="4625" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="4659" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4661" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
  <a id="4665" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4681" class="Symbol">=</a> <a id="4683" class="Keyword">record</a>
    <a id="4694" class="Symbol">{</a> <a id="4696" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="4700" class="Symbol">=</a> <a id="4702" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
    <a id="4710" class="Symbol">;</a> <a id="4712" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
    <a id="4726" class="Symbol">;</a> <a id="4728" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="4732" class="Symbol">=</a> <a id="4734" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>
    <a id="4742" class="Symbol">;</a> <a id="4744" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="4748" class="Symbol">=</a> <a id="4750" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>
    <a id="4757" class="Symbol">}</a>

  <a id="4762" class="Keyword">open</a> <a id="4767" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="4783" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4799" class="Keyword">public</a>
    <a id="4810" class="Keyword">using</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="4820" class="Symbol">;</a> <a id="4822" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="4832" class="Symbol">;</a> <a id="4834" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="4844" class="Symbol">;</a> <a id="4846" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a><a id="4857" class="Symbol">)</a>

  <a id="RawRingWithoutOne.+-rawGroup"></a><a id="4862" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="4873" class="Symbol">:</a> <a id="4875" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="4884" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4886" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
  <a id="4890" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="4901" class="Symbol">=</a> <a id="4903" class="Keyword">record</a>
    <a id="4914" class="Symbol">{</a> <a id="4916" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
    <a id="4930" class="Symbol">;</a> <a id="4932" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
    <a id="4946" class="Symbol">;</a> <a id="4948" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>   <a id="4952" class="Symbol">=</a> <a id="4954" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>
    <a id="4961" class="Symbol">;</a> <a id="4963" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>
    <a id="4976" class="Symbol">}</a>

<a id="4979" class="Comment">------------------------------------------------------------------------</a>
<a id="5052" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="5124" class="Comment">------------------------------------------------------------------------</a>

<a id="5198" class="Comment">-- A raw ring is a ring without any laws.</a>

<a id="5241" class="Keyword">record</a> <a id="RawRing"></a><a id="5248" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="5256" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5258" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a> <a id="5260" class="Symbol">:</a> <a id="5262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5274" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5276" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a><a id="5277" class="Symbol">))</a> <a id="5280" class="Keyword">where</a>
  <a id="5288" class="Keyword">infix</a>  <a id="5295" class="Number">8</a> <a id="5297" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>
  <a id="5302" class="Keyword">infixl</a> <a id="5309" class="Number">7</a> <a id="5311" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
  <a id="5317" class="Keyword">infixl</a> <a id="5324" class="Number">6</a> <a id="5326" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
  <a id="5332" class="Keyword">infix</a>  <a id="5339" class="Number">4</a> <a id="5341" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
  <a id="5347" class="Keyword">field</a>
    <a id="RawRing.Carrier"></a><a id="5357" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="5365" class="Symbol">:</a> <a id="5367" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5371" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a>
    <a id="RawRing._≈_"></a><a id="5377" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>     <a id="5385" class="Symbol">:</a> <a id="5387" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5391" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="5399" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
    <a id="RawRing._+_"></a><a id="5405" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>     <a id="5413" class="Symbol">:</a> <a id="5415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5419" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing._*_"></a><a id="5431" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>     <a id="5439" class="Symbol">:</a> <a id="5441" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5445" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.-_"></a><a id="5457" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>      <a id="5465" class="Symbol">:</a> <a id="5467" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5471" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.0#"></a><a id="5483" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>      <a id="5491" class="Symbol">:</a> <a id="5493" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.1#"></a><a id="5505" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>      <a id="5513" class="Symbol">:</a> <a id="5515" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>

  <a id="RawRing.rawSemiring"></a><a id="5526" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="5552" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5554" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
  <a id="5558" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5570" class="Symbol">=</a> <a id="5572" class="Keyword">record</a>
    <a id="5583" class="Symbol">{</a> <a id="5585" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
    <a id="5599" class="Symbol">;</a> <a id="5601" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="5605" class="Symbol">=</a> <a id="5607" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
    <a id="5615" class="Symbol">;</a> <a id="5617" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="5621" class="Symbol">=</a> <a id="5623" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
    <a id="5631" class="Symbol">;</a> <a id="5633" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="5637" class="Symbol">=</a> <a id="5639" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>
    <a id="5646" class="Symbol">;</a> <a id="5648" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="5652" class="Symbol">=</a> <a id="5654" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>
    <a id="5661" class="Symbol">}</a>

  <a id="5666" class="Keyword">open</a> <a id="5671" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="5683" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5695" class="Keyword">public</a>
    <a id="5706" class="Keyword">using</a>
    <a id="5716" class="Symbol">(</a> <a id="5718" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="5726" class="Symbol">;</a> <a id="5728" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="5738" class="Symbol">;</a> <a id="5740" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a>
    <a id="5756" class="Symbol">;</a> <a id="5758" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="5768" class="Symbol">;</a> <a id="5770" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a>
    <a id="5786" class="Symbol">)</a>

  <a id="RawRing.rawRingWithoutOne"></a><a id="5791" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5809" class="Symbol">:</a> <a id="5811" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="5829" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5831" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
  <a id="5835" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5853" class="Symbol">=</a> <a id="5855" class="Keyword">record</a>
    <a id="5866" class="Symbol">{</a> <a id="5868" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
    <a id="5882" class="Symbol">;</a> <a id="5884" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a> <a id="5888" class="Symbol">=</a> <a id="5890" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
    <a id="5898" class="Symbol">;</a> <a id="5900" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="5904" class="Symbol">=</a> <a id="5906" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
    <a id="5914" class="Symbol">;</a> <a id="5916" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a> <a id="5919" class="Symbol">=</a> <a id="5921" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>
    <a id="5928" class="Symbol">;</a> <a id="5930" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a> <a id="5933" class="Symbol">=</a> <a id="5935" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>
    <a id="5942" class="Symbol">}</a>

  <a id="5947" class="Keyword">open</a> <a id="5952" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="5970" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5988" class="Keyword">public</a>
    <a id="5999" class="Keyword">using</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="6016" class="Symbol">)</a>

<a id="6019" class="Comment">------------------------------------------------------------------------</a>
<a id="6092" class="Comment">-- Raw bundles with 3 binary operations</a>
<a id="6132" class="Comment">------------------------------------------------------------------------</a>

<a id="6206" class="Keyword">record</a> <a id="RawQuasigroup"></a><a id="6213" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="6227" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6229" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6245" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6247" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a><a id="6248" class="Symbol">))</a> <a id="6251" class="Keyword">where</a>
  <a id="6259" class="Keyword">infixl</a> <a id="6266" class="Number">7</a> <a id="6268" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>
  <a id="6274" class="Keyword">infixl</a> <a id="6281" class="Number">7</a> <a id="6283" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>
  <a id="6290" class="Keyword">infixl</a> <a id="6297" class="Number">7</a> <a id="6299" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>
  <a id="6306" class="Keyword">infix</a>  <a id="6313" class="Number">4</a> <a id="6315" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
  <a id="6321" class="Keyword">field</a>
    <a id="RawQuasigroup.Carrier"></a><a id="6331" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="6339" class="Symbol">:</a> <a id="6341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6345" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a>
    <a id="RawQuasigroup._≈_"></a><a id="6351" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>     <a id="6359" class="Symbol">:</a> <a id="6361" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6365" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="6373" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
    <a id="RawQuasigroup._∙_"></a><a id="6379" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>     <a id="6387" class="Symbol">:</a> <a id="6389" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6393" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>
    <a id="RawQuasigroup._\\_"></a><a id="6405" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>    <a id="6413" class="Symbol">:</a> <a id="6415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6419" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>
    <a id="RawQuasigroup._//_"></a><a id="6431" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>    <a id="6439" class="Symbol">:</a> <a id="6441" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6445" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>

  <a id="RawQuasigroup.∙-rawMagma"></a><a id="6456" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="6467" class="Symbol">:</a> <a id="6469" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6478" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6480" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6484" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="6495" class="Symbol">=</a> <a id="6497" class="Keyword">record</a>
    <a id="6508" class="Symbol">{</a> <a id="6510" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6514" class="Symbol">=</a> <a id="6516" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6524" class="Symbol">;</a> <a id="6526" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6530" class="Symbol">=</a> <a id="6532" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>
    <a id="6540" class="Symbol">}</a>

  <a id="RawQuasigroup.\\-rawMagma"></a><a id="6545" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6557" class="Symbol">:</a> <a id="6559" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6568" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6570" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6574" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6586" class="Symbol">=</a> <a id="6588" class="Keyword">record</a>
    <a id="6599" class="Symbol">{</a> <a id="6601" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6605" class="Symbol">=</a> <a id="6607" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6615" class="Symbol">;</a> <a id="6617" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6621" class="Symbol">=</a> <a id="6623" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>
    <a id="6632" class="Symbol">}</a>

  <a id="RawQuasigroup.//-rawMagma"></a><a id="6637" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="6649" class="Symbol">:</a> <a id="6651" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6660" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6662" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6666" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="6678" class="Symbol">=</a> <a id="6680" class="Keyword">record</a>
    <a id="6691" class="Symbol">{</a> <a id="6693" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6707" class="Symbol">;</a> <a id="6709" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6713" class="Symbol">=</a> <a id="6715" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>
    <a id="6724" class="Symbol">}</a>

  <a id="6729" class="Keyword">open</a> <a id="6734" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="6743" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6755" class="Keyword">public</a>
    <a id="6766" class="Keyword">using</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6776" class="Symbol">)</a>

<a id="6779" class="Comment">------------------------------------------------------------------------</a>
<a id="6852" class="Comment">-- Raw bundles with 3 binary operations &amp; 1 element</a>
<a id="6904" class="Comment">------------------------------------------------------------------------</a>

<a id="6978" class="Keyword">record</a> <a id="RawLoop"></a><a id="6985" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a>  <a id="6994" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="6996" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a> <a id="6998" class="Symbol">:</a> <a id="7000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7004" class="Symbol">(</a><a id="7005" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="7012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7014" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a><a id="7015" class="Symbol">))</a> <a id="7018" class="Keyword">where</a>
  <a id="7026" class="Keyword">infixl</a> <a id="7033" class="Number">7</a> <a id="7035" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>
  <a id="7041" class="Keyword">infixl</a> <a id="7048" class="Number">7</a> <a id="7050" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>
  <a id="7057" class="Keyword">infixl</a> <a id="7064" class="Number">7</a> <a id="7066" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>
  <a id="7073" class="Keyword">infix</a>  <a id="7080" class="Number">4</a> <a id="7082" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>
  <a id="7088" class="Keyword">field</a>
    <a id="RawLoop.Carrier"></a><a id="7098" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="7106" class="Symbol">:</a> <a id="7108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7112" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a>
    <a id="RawLoop._≈_"></a><a id="7118" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>     <a id="7126" class="Symbol">:</a> <a id="7128" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7132" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="7140" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a>
    <a id="RawLoop._∙_"></a><a id="7146" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>     <a id="7154" class="Symbol">:</a> <a id="7156" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7160" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop._\\_"></a><a id="7172" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>    <a id="7180" class="Symbol">:</a> <a id="7182" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7186" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop._//_"></a><a id="7198" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>    <a id="7206" class="Symbol">:</a> <a id="7208" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7212" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop.ε"></a><a id="7224" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a>       <a id="7232" class="Symbol">:</a> <a id="7234" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>

  <a id="RawLoop.rawQuasigroup"></a><a id="7245" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7259" class="Symbol">:</a> <a id="7261" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="7275" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="7277" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a>
  <a id="7281" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7295" class="Symbol">=</a> <a id="7297" class="Keyword">record</a>
    <a id="7308" class="Symbol">{</a> <a id="7310" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="7314" class="Symbol">=</a> <a id="7316" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>
    <a id="7324" class="Symbol">;</a> <a id="7326" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>
    <a id="7340" class="Symbol">;</a> <a id="7342" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="7347" class="Symbol">=</a> <a id="7349" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>
    <a id="7358" class="Symbol">;</a> <a id="7360" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="7365" class="Symbol">=</a> <a id="7367" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>
    <a id="7376" class="Symbol">}</a>

  <a id="7381" class="Keyword">open</a> <a id="7386" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="7400" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7414" class="Keyword">public</a>
    <a id="7425" class="Keyword">using</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="7436" class="Symbol">;</a> <a id="7438" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="7448" class="Symbol">;</a> <a id="7450" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="7461" class="Symbol">;</a> <a id="7463" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="7474" class="Symbol">)</a>

<a id="7477" class="Keyword">record</a> <a id="RawKleeneAlgebra"></a><a id="7484" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="7501" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7503" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a> <a id="7505" class="Symbol">:</a> <a id="7507" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7516" class="Symbol">(</a><a id="7517" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7519" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7521" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a><a id="7522" class="Symbol">))</a> <a id="7525" class="Keyword">where</a>
  <a id="7533" class="Keyword">infix</a>  <a id="7540" class="Number">8</a> _⋆
  <a id="7547" class="Keyword">infixl</a> <a id="7554" class="Number">7</a> <a id="7556" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>
  <a id="7562" class="Keyword">infixl</a> <a id="7569" class="Number">6</a> <a id="7571" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>
  <a id="7577" class="Keyword">infix</a>  <a id="7584" class="Number">4</a> <a id="7586" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>
  <a id="7592" class="Keyword">field</a>
    <a id="RawKleeneAlgebra.Carrier"></a><a id="7602" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="7610" class="Symbol">:</a> <a id="7612" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7616" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a>
    <a id="RawKleeneAlgebra._≈_"></a><a id="7622" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>     <a id="7630" class="Symbol">:</a> <a id="7632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7636" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="7644" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a>
    <a id="RawKleeneAlgebra._+_"></a><a id="7650" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>     <a id="7658" class="Symbol">:</a> <a id="7660" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7664" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._*_"></a><a id="7676" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>     <a id="7684" class="Symbol">:</a> <a id="7686" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7690" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._⋆"></a><a id="7702" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a>      <a id="7710" class="Symbol">:</a> <a id="7712" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7716" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.0#"></a><a id="7728" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>      <a id="7736" class="Symbol">:</a> <a id="7738" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.1#"></a><a id="7750" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>      <a id="7758" class="Symbol">:</a> <a id="7760" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>

  <a id="RawKleeneAlgebra.rawSemiring"></a><a id="7771" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7783" class="Symbol">:</a> <a id="7785" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="7797" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7799" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a>
  <a id="7803" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7815" class="Symbol">=</a> <a id="7817" class="Keyword">record</a>
    <a id="7828" class="Symbol">{</a> <a id="7830" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="7834" class="Symbol">=</a> <a id="7836" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>
    <a id="7844" class="Symbol">;</a> <a id="7846" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="7850" class="Symbol">=</a> <a id="7852" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>
    <a id="7860" class="Symbol">;</a> <a id="7862" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="7866" class="Symbol">=</a> <a id="7868" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>
    <a id="7876" class="Symbol">;</a> <a id="7878" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="7882" class="Symbol">=</a> <a id="7884" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>
    <a id="7891" class="Symbol">;</a> <a id="7893" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="7897" class="Symbol">=</a> <a id="7899" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>
    <a id="7906" class="Symbol">}</a>

  <a id="7911" class="Keyword">open</a> <a id="7916" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="7928" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7940" class="Keyword">public</a>
    <a id="7951" class="Keyword">using</a>
    <a id="7961" class="Symbol">(</a> <a id="7963" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="7971" class="Symbol">;</a> <a id="7973" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="7983" class="Symbol">;</a> <a id="7985" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a>
    <a id="8001" class="Symbol">;</a> <a id="8003" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="8013" class="Symbol">;</a> <a id="8015" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a>
    <a id="8031" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Algebra.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="368" class="Symbol">{-#</a> <a id="372" class="Keyword">OPTIONS</a> <a id="380" class="Pragma">--cubical-compatible</a> <a id="401" class="Pragma">--safe</a> <a id="408" class="Symbol">#-}</a>

<a id="413" class="Keyword">module</a> <a id="420" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="436" class="Keyword">where</a>

<a id="443" class="Keyword">import</a> <a id="450" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Raw</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="566" class="Keyword">using</a> <a id="572" class="Symbol">(</a><a id="573" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Level.html" class="Module">Level</a>

<a id="597" class="Comment">------------------------------------------------------------------------</a>
<a id="670" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="713" class="Keyword">open</a> <a id="718" href="Algebra.Bundles.Raw.html" class="Module">Raw</a> <a id="722" class="Keyword">public</a>
  <a id="731" class="Keyword">using</a> <a id="737" class="Symbol">(</a> <a id="739" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a><a id="754" class="Symbol">;</a> <a id="756" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="764" class="Symbol">;</a> <a id="766" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="775" class="Symbol">;</a> <a id="777" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a>
        <a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="811" class="Symbol">;</a> <a id="813" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a>
        <a id="833" class="Symbol">;</a> <a id="835" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a><a id="852" class="Symbol">;</a> <a id="854" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a>
        <a id="870" class="Symbol">;</a> <a id="872" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a><a id="885" class="Symbol">;</a> <a id="887" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a><a id="894" class="Symbol">;</a> <a id="896" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a><a id="912" class="Symbol">)</a>

<a id="915" class="Comment">------------------------------------------------------------------------</a>
<a id="988" class="Comment">-- Bundles with 1 unary operation &amp; 1 element</a>
<a id="1034" class="Comment">------------------------------------------------------------------------</a>

<a id="1108" class="Keyword">record</a> <a id="SuccessorSet"></a><a id="1115" href="Algebra.Bundles.html#1115" class="Record">SuccessorSet</a> <a id="1128" href="Algebra.Bundles.html#1128" class="Bound">c</a> <a id="1130" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a> <a id="1132" class="Symbol">:</a> <a id="1134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Algebra.Bundles.html#1128" class="Bound">c</a> <a id="1146" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1148" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a><a id="1149" class="Symbol">))</a> <a id="1152" class="Keyword">where</a>
  <a id="1160" class="Keyword">infix</a>  <a id="1167" class="Number">4</a> <a id="1169" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a>
  <a id="1175" class="Keyword">field</a>
    <a id="SuccessorSet.Carrier"></a><a id="1185" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>          <a id="1202" class="Symbol">:</a> <a id="1204" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1208" href="Algebra.Bundles.html#1128" class="Bound">c</a>
    <a id="SuccessorSet._≈_"></a><a id="1214" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a>              <a id="1231" class="Symbol">:</a> <a id="1233" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1237" href="Algebra.Bundles.html#1185" class="Field">Carrier</a> <a id="1245" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a>
    <a id="SuccessorSet.suc#"></a><a id="1251" href="Algebra.Bundles.html#1251" class="Field">suc#</a>             <a id="1268" class="Symbol">:</a> <a id="1270" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1274" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>
    <a id="SuccessorSet.zero#"></a><a id="1286" href="Algebra.Bundles.html#1286" class="Field">zero#</a>            <a id="1303" class="Symbol">:</a> <a id="1305" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>
    <a id="SuccessorSet.isSuccessorSet"></a><a id="1317" href="Algebra.Bundles.html#1317" class="Field">isSuccessorSet</a>   <a id="1334" class="Symbol">:</a> <a id="1336" href="Algebra.Structures.html#1253" class="Record">IsSuccessorSet</a> <a id="1351" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a> <a id="1355" href="Algebra.Bundles.html#1251" class="Field">suc#</a> <a id="1360" href="Algebra.Bundles.html#1286" class="Field">zero#</a>

  <a id="1369" class="Keyword">open</a> <a id="1374" href="Algebra.Structures.html#1253" class="Module">IsSuccessorSet</a> <a id="1389" href="Algebra.Bundles.html#1317" class="Field">isSuccessorSet</a> <a id="1404" class="Keyword">public</a>

  <a id="SuccessorSet.rawSuccessorSet"></a><a id="1414" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="1448" class="Symbol">_</a> <a id="1450" class="Symbol">_</a>
  <a id="1454" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1470" class="Symbol">=</a> <a id="1472" class="Keyword">record</a> <a id="1479" class="Symbol">{</a> <a id="1481" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1485" class="Symbol">=</a> <a id="1487" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a><a id="1490" class="Symbol">;</a> <a id="1492" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Algebra.Bundles.html#1251" class="Field">suc#</a><a id="1503" class="Symbol">;</a> <a id="1505" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1511" class="Symbol">=</a> <a id="1513" href="Algebra.Bundles.html#1286" class="Field">zero#</a> <a id="1519" class="Symbol">}</a>

  <a id="1524" class="Keyword">open</a> <a id="1529" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1545" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1561" class="Keyword">public</a>

<a id="1569" class="Comment">------------------------------------------------------------------------</a>
<a id="1642" class="Comment">-- Bundles with 1 binary operation</a>
<a id="1677" class="Comment">------------------------------------------------------------------------</a>

<a id="1751" class="Keyword">record</a> <a id="Magma"></a><a id="1758" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="1764" href="Algebra.Bundles.html#1764" class="Bound">c</a> <a id="1766" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Algebra.Bundles.html#1764" class="Bound">c</a> <a id="1782" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1784" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a><a id="1785" class="Symbol">))</a> <a id="1788" class="Keyword">where</a>
  <a id="1796" class="Keyword">infixl</a> <a id="1803" class="Number">7</a> <a id="1805" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>
  <a id="1811" class="Keyword">infix</a>  <a id="1818" class="Number">4</a> <a id="1820" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a>
  <a id="1826" class="Keyword">field</a>
    <a id="Magma.Carrier"></a><a id="1836" href="Algebra.Bundles.html#1836" class="Field">Carrier</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1850" href="Algebra.Bundles.html#1764" class="Bound">c</a>
    <a id="Magma._≈_"></a><a id="1856" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a>     <a id="1864" class="Symbol">:</a> <a id="1866" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1870" href="Algebra.Bundles.html#1836" class="Field">Carrier</a> <a id="1878" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a>
    <a id="Magma._∙_"></a><a id="1884" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>     <a id="1892" class="Symbol">:</a> <a id="1894" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1898" href="Algebra.Bundles.html#1836" class="Field">Carrier</a>
    <a id="Magma.isMagma"></a><a id="1910" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1928" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a> <a id="1932" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>

  <a id="1939" class="Keyword">open</a> <a id="1944" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="1952" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1960" class="Keyword">public</a>

  <a id="Magma.rawMagma"></a><a id="1970" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1990" class="Symbol">_</a> <a id="1992" class="Symbol">_</a>
  <a id="1996" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="2005" class="Symbol">=</a> <a id="2007" class="Keyword">record</a> <a id="2014" class="Symbol">{</a> <a id="2016" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a><a id="2025" class="Symbol">;</a> <a id="2027" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a> <a id="2037" class="Symbol">}</a>

  <a id="2042" class="Keyword">open</a> <a id="2047" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2056" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="2065" class="Keyword">public</a>
    <a id="2076" class="Keyword">using</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2086" class="Symbol">)</a>


<a id="2090" class="Keyword">record</a> <a id="SelectiveMagma"></a><a id="2097" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a> <a id="2112" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2114" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2130" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2132" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a><a id="2133" class="Symbol">))</a> <a id="2136" class="Keyword">where</a>
  <a id="2144" class="Keyword">infixl</a> <a id="2151" class="Number">7</a> <a id="2153" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>
  <a id="2159" class="Keyword">infix</a>  <a id="2166" class="Number">4</a> <a id="2168" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a>
  <a id="2174" class="Keyword">field</a>
    <a id="SelectiveMagma.Carrier"></a><a id="2184" href="Algebra.Bundles.html#2184" class="Field">Carrier</a>          <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2207" href="Algebra.Bundles.html#2112" class="Bound">c</a>
    <a id="SelectiveMagma._≈_"></a><a id="2213" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a>              <a id="2230" class="Symbol">:</a> <a id="2232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2236" href="Algebra.Bundles.html#2184" class="Field">Carrier</a> <a id="2244" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a>
    <a id="SelectiveMagma._∙_"></a><a id="2250" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>              <a id="2267" class="Symbol">:</a> <a id="2269" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2273" href="Algebra.Bundles.html#2184" class="Field">Carrier</a>
    <a id="SelectiveMagma.isSelectiveMagma"></a><a id="2285" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="2321" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a> <a id="2325" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>

  <a id="2332" class="Keyword">open</a> <a id="2337" href="Algebra.Structures.html#3162" class="Module">IsSelectiveMagma</a> <a id="2354" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="2371" class="Keyword">public</a>

  <a id="SelectiveMagma.magma"></a><a id="2381" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="2395" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2397" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a>
  <a id="2401" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Keyword">record</a> <a id="2416" class="Symbol">{</a> <a id="2418" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Algebra.Structures.html#3223" class="Function">isMagma</a> <a id="2436" class="Symbol">}</a>

  <a id="2441" class="Keyword">open</a> <a id="2446" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="2452" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2458" class="Keyword">public</a> <a id="2465" class="Keyword">using</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2480" class="Symbol">)</a>


<a id="2484" class="Keyword">record</a> <a id="CommutativeMagma"></a><a id="2491" href="Algebra.Bundles.html#2491" class="Record">CommutativeMagma</a> <a id="2508" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2510" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2528" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a><a id="2529" class="Symbol">))</a> <a id="2532" class="Keyword">where</a>
  <a id="2540" class="Keyword">infixl</a> <a id="2547" class="Number">7</a> <a id="2549" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>
  <a id="2555" class="Keyword">infix</a>  <a id="2562" class="Number">4</a> <a id="2564" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a>
  <a id="2570" class="Keyword">field</a>
    <a id="CommutativeMagma.Carrier"></a><a id="2580" href="Algebra.Bundles.html#2580" class="Field">Carrier</a>            <a id="2599" class="Symbol">:</a> <a id="2601" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2605" href="Algebra.Bundles.html#2508" class="Bound">c</a>
    <a id="CommutativeMagma._≈_"></a><a id="2611" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a>                <a id="2630" class="Symbol">:</a> <a id="2632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2636" href="Algebra.Bundles.html#2580" class="Field">Carrier</a> <a id="2644" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a>
    <a id="CommutativeMagma._∙_"></a><a id="2650" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>                <a id="2669" class="Symbol">:</a> <a id="2671" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2675" href="Algebra.Bundles.html#2580" class="Field">Carrier</a>
    <a id="CommutativeMagma.isCommutativeMagma"></a><a id="2687" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Algebra.Structures.html#2006" class="Record">IsCommutativeMagma</a> <a id="2727" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a> <a id="2731" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>

  <a id="2738" class="Keyword">open</a> <a id="2743" href="Algebra.Structures.html#2006" class="Module">IsCommutativeMagma</a> <a id="2762" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="2781" class="Keyword">public</a>

  <a id="CommutativeMagma.magma"></a><a id="2791" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="2805" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2807" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a>
  <a id="2811" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2817" class="Symbol">=</a> <a id="2819" class="Keyword">record</a> <a id="2826" class="Symbol">{</a> <a id="2828" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Algebra.Structures.html#2069" class="Function">isMagma</a> <a id="2846" class="Symbol">}</a>

  <a id="2851" class="Keyword">open</a> <a id="2856" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="2862" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2868" class="Keyword">public</a> <a id="2875" class="Keyword">using</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2890" class="Symbol">)</a>

<a id="2893" class="Keyword">record</a> <a id="IdempotentMagma"></a><a id="2900" href="Algebra.Bundles.html#2900" class="Record">IdempotentMagma</a> <a id="2916" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="2918" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="2934" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2936" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a><a id="2937" class="Symbol">))</a> <a id="2940" class="Keyword">where</a>
  <a id="2948" class="Keyword">infixl</a> <a id="2955" class="Number">7</a> <a id="2957" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>
  <a id="2963" class="Keyword">infix</a>  <a id="2970" class="Number">4</a> <a id="2972" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a>
  <a id="2978" class="Keyword">field</a>
    <a id="IdempotentMagma.Carrier"></a><a id="2988" href="Algebra.Bundles.html#2988" class="Field">Carrier</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Algebra.Bundles.html#2916" class="Bound">c</a>
    <a id="IdempotentMagma._≈_"></a><a id="3008" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a>     <a id="3016" class="Symbol">:</a> <a id="3018" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3022" href="Algebra.Bundles.html#2988" class="Field">Carrier</a> <a id="3030" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a>
    <a id="IdempotentMagma._∙_"></a><a id="3036" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>     <a id="3044" class="Symbol">:</a> <a id="3046" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3050" href="Algebra.Bundles.html#2988" class="Field">Carrier</a>
    <a id="IdempotentMagma.isIdempotentMagma"></a><a id="3062" href="Algebra.Bundles.html#3062" class="Field">isIdempotentMagma</a>  <a id="3081" class="Symbol">:</a> <a id="3083" href="Algebra.Structures.html#2156" class="Record">IsIdempotentMagma</a> <a id="3101" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a> <a id="3105" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>

  <a id="3112" class="Keyword">open</a> <a id="3117" href="Algebra.Structures.html#2156" class="Module">IsIdempotentMagma</a> <a id="3135" href="Algebra.Bundles.html#3062" class="Field">isIdempotentMagma</a> <a id="3153" class="Keyword">public</a>

  <a id="IdempotentMagma.magma"></a><a id="3163" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3177" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="3179" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a>
  <a id="3183" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3189" class="Symbol">=</a> <a id="3191" class="Keyword">record</a> <a id="3198" class="Symbol">{</a> <a id="3200" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Algebra.Structures.html#2218" class="Function">isMagma</a> <a id="3218" class="Symbol">}</a>

  <a id="3223" class="Keyword">open</a> <a id="3228" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3234" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3240" class="Keyword">public</a>
    <a id="3251" class="Keyword">using</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3266" class="Symbol">)</a>

<a id="3269" class="Keyword">record</a> <a id="AlternativeMagma"></a><a id="3276" href="Algebra.Bundles.html#3276" class="Record">AlternativeMagma</a> <a id="3293" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3295" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a> <a id="3297" class="Symbol">:</a> <a id="3299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3311" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3313" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a><a id="3314" class="Symbol">))</a> <a id="3317" class="Keyword">where</a>
  <a id="3325" class="Keyword">infixl</a> <a id="3332" class="Number">7</a> <a id="3334" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>
  <a id="3340" class="Keyword">infix</a>  <a id="3347" class="Number">4</a> <a id="3349" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a>
  <a id="3355" class="Keyword">field</a>
    <a id="AlternativeMagma.Carrier"></a><a id="3365" href="Algebra.Bundles.html#3365" class="Field">Carrier</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3379" href="Algebra.Bundles.html#3293" class="Bound">c</a>
    <a id="AlternativeMagma._≈_"></a><a id="3385" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a>     <a id="3393" class="Symbol">:</a> <a id="3395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3399" href="Algebra.Bundles.html#3365" class="Field">Carrier</a> <a id="3407" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a>
    <a id="AlternativeMagma._∙_"></a><a id="3413" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>     <a id="3421" class="Symbol">:</a> <a id="3423" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3427" href="Algebra.Bundles.html#3365" class="Field">Carrier</a>
    <a id="AlternativeMagma.isAlternativeMagma"></a><a id="3439" href="Algebra.Bundles.html#3439" class="Field">isAlternativeMagma</a>  <a id="3459" class="Symbol">:</a> <a id="3461" href="Algebra.Structures.html#2304" class="Record">IsAlternativeMagma</a> <a id="3480" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a> <a id="3484" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>

  <a id="3491" class="Keyword">open</a> <a id="3496" href="Algebra.Structures.html#2304" class="Module">IsAlternativeMagma</a> <a id="3515" href="Algebra.Bundles.html#3439" class="Field">isAlternativeMagma</a> <a id="3534" class="Keyword">public</a>

  <a id="AlternativeMagma.magma"></a><a id="3544" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3558" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3560" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a>
  <a id="3564" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3570" class="Symbol">=</a> <a id="3572" class="Keyword">record</a> <a id="3579" class="Symbol">{</a> <a id="3581" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3589" class="Symbol">=</a> <a id="3591" href="Algebra.Structures.html#2367" class="Function">isMagma</a> <a id="3599" class="Symbol">}</a>

  <a id="3604" class="Keyword">open</a> <a id="3609" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3615" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3621" class="Keyword">public</a>
    <a id="3632" class="Keyword">using</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3647" class="Symbol">)</a>

<a id="3650" class="Keyword">record</a> <a id="FlexibleMagma"></a><a id="3657" href="Algebra.Bundles.html#3657" class="Record">FlexibleMagma</a> <a id="3671" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3673" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a> <a id="3675" class="Symbol">:</a> <a id="3677" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3689" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3691" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a><a id="3692" class="Symbol">))</a> <a id="3695" class="Keyword">where</a>
  <a id="3703" class="Keyword">infixl</a> <a id="3710" class="Number">7</a> <a id="3712" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>
  <a id="3718" class="Keyword">infix</a>  <a id="3725" class="Number">4</a> <a id="3727" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a>
  <a id="3733" class="Keyword">field</a>
    <a id="FlexibleMagma.Carrier"></a><a id="3743" href="Algebra.Bundles.html#3743" class="Field">Carrier</a> <a id="3751" class="Symbol">:</a> <a id="3753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3757" href="Algebra.Bundles.html#3671" class="Bound">c</a>
    <a id="FlexibleMagma._≈_"></a><a id="3763" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a>     <a id="3771" class="Symbol">:</a> <a id="3773" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3777" href="Algebra.Bundles.html#3743" class="Field">Carrier</a> <a id="3785" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a>
    <a id="FlexibleMagma._∙_"></a><a id="3791" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>     <a id="3799" class="Symbol">:</a> <a id="3801" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3805" href="Algebra.Bundles.html#3743" class="Field">Carrier</a>
    <a id="FlexibleMagma.isFlexibleMagma"></a><a id="3817" href="Algebra.Bundles.html#3817" class="Field">isFlexibleMagma</a>  <a id="3834" class="Symbol">:</a> <a id="3836" href="Algebra.Structures.html#2587" class="Record">IsFlexibleMagma</a> <a id="3852" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a> <a id="3856" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>

  <a id="3863" class="Keyword">open</a> <a id="3868" href="Algebra.Structures.html#2587" class="Module">IsFlexibleMagma</a> <a id="3884" href="Algebra.Bundles.html#3817" class="Field">isFlexibleMagma</a> <a id="3900" class="Keyword">public</a>

  <a id="FlexibleMagma.magma"></a><a id="3910" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3924" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3926" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a>
  <a id="3930" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3936" class="Symbol">=</a> <a id="3938" class="Keyword">record</a> <a id="3945" class="Symbol">{</a> <a id="3947" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Algebra.Structures.html#2647" class="Function">isMagma</a> <a id="3965" class="Symbol">}</a>

  <a id="3970" class="Keyword">open</a> <a id="3975" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3981" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3987" class="Keyword">public</a>
    <a id="3998" class="Keyword">using</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4013" class="Symbol">)</a>

<a id="4016" class="Keyword">record</a> <a id="MedialMagma"></a><a id="4023" href="Algebra.Bundles.html#4023" class="Record">MedialMagma</a> <a id="4035" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4037" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4053" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4055" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a><a id="4056" class="Symbol">))</a> <a id="4059" class="Keyword">where</a>
  <a id="4067" class="Keyword">infixl</a> <a id="4074" class="Number">7</a> <a id="4076" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>
  <a id="4082" class="Keyword">infix</a>  <a id="4089" class="Number">4</a> <a id="4091" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a>
  <a id="4097" class="Keyword">field</a>
    <a id="MedialMagma.Carrier"></a><a id="4107" href="Algebra.Bundles.html#4107" class="Field">Carrier</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4121" href="Algebra.Bundles.html#4035" class="Bound">c</a>
    <a id="MedialMagma._≈_"></a><a id="4127" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a>     <a id="4135" class="Symbol">:</a> <a id="4137" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4141" href="Algebra.Bundles.html#4107" class="Field">Carrier</a> <a id="4149" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a>
    <a id="MedialMagma._∙_"></a><a id="4155" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>     <a id="4163" class="Symbol">:</a> <a id="4165" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4169" href="Algebra.Bundles.html#4107" class="Field">Carrier</a>
    <a id="MedialMagma.isMedialMagma"></a><a id="4181" href="Algebra.Bundles.html#4181" class="Field">isMedialMagma</a>  <a id="4196" class="Symbol">:</a> <a id="4198" href="Algebra.Structures.html#2733" class="Record">IsMedialMagma</a> <a id="4212" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a> <a id="4216" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>

  <a id="4223" class="Keyword">open</a> <a id="4228" href="Algebra.Structures.html#2733" class="Module">IsMedialMagma</a> <a id="4242" href="Algebra.Bundles.html#4181" class="Field">isMedialMagma</a> <a id="4256" class="Keyword">public</a>

  <a id="MedialMagma.magma"></a><a id="4266" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4280" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4282" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a>
  <a id="4286" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4292" class="Symbol">=</a> <a id="4294" class="Keyword">record</a> <a id="4301" class="Symbol">{</a> <a id="4303" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="4311" class="Symbol">=</a> <a id="4313" href="Algebra.Structures.html#2791" class="Function">isMagma</a> <a id="4321" class="Symbol">}</a>

  <a id="4326" class="Keyword">open</a> <a id="4331" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="4337" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4343" class="Keyword">public</a>
    <a id="4354" class="Keyword">using</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4369" class="Symbol">)</a>

<a id="4372" class="Keyword">record</a> <a id="SemimedialMagma"></a><a id="4379" href="Algebra.Bundles.html#4379" class="Record">SemimedialMagma</a> <a id="4395" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4397" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4413" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4415" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a><a id="4416" class="Symbol">))</a> <a id="4419" class="Keyword">where</a>
  <a id="4427" class="Keyword">infixl</a> <a id="4434" class="Number">7</a> <a id="4436" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>
  <a id="4442" class="Keyword">infix</a>  <a id="4449" class="Number">4</a> <a id="4451" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a>
  <a id="4457" class="Keyword">field</a>
    <a id="SemimedialMagma.Carrier"></a><a id="4467" href="Algebra.Bundles.html#4467" class="Field">Carrier</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4481" href="Algebra.Bundles.html#4395" class="Bound">c</a>
    <a id="SemimedialMagma._≈_"></a><a id="4487" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a>     <a id="4495" class="Symbol">:</a> <a id="4497" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4501" href="Algebra.Bundles.html#4467" class="Field">Carrier</a> <a id="4509" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a>
    <a id="SemimedialMagma._∙_"></a><a id="4515" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>     <a id="4523" class="Symbol">:</a> <a id="4525" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4529" href="Algebra.Bundles.html#4467" class="Field">Carrier</a>
    <a id="SemimedialMagma.isSemimedialMagma"></a><a id="4541" href="Algebra.Bundles.html#4541" class="Field">isSemimedialMagma</a>  <a id="4560" class="Symbol">:</a> <a id="4562" href="Algebra.Structures.html#2873" class="Record">IsSemimedialMagma</a> <a id="4580" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a> <a id="4584" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>

  <a id="4591" class="Keyword">open</a> <a id="4596" href="Algebra.Structures.html#2873" class="Module">IsSemimedialMagma</a> <a id="4614" href="Algebra.Bundles.html#4541" class="Field">isSemimedialMagma</a> <a id="4632" class="Keyword">public</a>

  <a id="SemimedialMagma.magma"></a><a id="4642" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4648" class="Symbol">:</a> <a id="4650" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4656" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4658" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a>
  <a id="4662" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4668" class="Symbol">=</a> <a id="4670" class="Keyword">record</a> <a id="4677" class="Symbol">{</a> <a id="4679" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Algebra.Structures.html#2935" class="Function">isMagma</a> <a id="4697" class="Symbol">}</a>

  <a id="4702" class="Keyword">open</a> <a id="4707" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="4713" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4719" class="Keyword">public</a>
    <a id="4730" class="Keyword">using</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4745" class="Symbol">)</a>


<a id="4749" class="Keyword">record</a> <a id="Semigroup"></a><a id="4756" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="4766" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="4768" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a> <a id="4770" class="Symbol">:</a> <a id="4772" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="4784" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4786" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a><a id="4787" class="Symbol">))</a> <a id="4790" class="Keyword">where</a>
  <a id="4798" class="Keyword">infixl</a> <a id="4805" class="Number">7</a> <a id="4807" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
  <a id="4813" class="Keyword">infix</a>  <a id="4820" class="Number">4</a> <a id="4822" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>
  <a id="4828" class="Keyword">field</a>
    <a id="Semigroup.Carrier"></a><a id="4838" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>     <a id="4850" class="Symbol">:</a> <a id="4852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4856" href="Algebra.Bundles.html#4766" class="Bound">c</a>
    <a id="Semigroup._≈_"></a><a id="4862" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>         <a id="4874" class="Symbol">:</a> <a id="4876" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4880" href="Algebra.Bundles.html#4838" class="Field">Carrier</a> <a id="4888" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a>
    <a id="Semigroup._∙_"></a><a id="4894" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>         <a id="4906" class="Symbol">:</a> <a id="4908" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4912" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>
    <a id="Semigroup.isSemigroup"></a><a id="4924" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4936" class="Symbol">:</a> <a id="4938" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4950" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a> <a id="4954" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>

  <a id="4961" class="Keyword">open</a> <a id="4966" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="4978" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4990" class="Keyword">public</a>

  <a id="Semigroup.magma"></a><a id="5000" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5006" class="Symbol">:</a> <a id="5008" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5014" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="5016" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a>
  <a id="5020" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5026" class="Symbol">=</a> <a id="5028" class="Keyword">record</a> <a id="5035" class="Symbol">{</a> <a id="5037" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5045" class="Symbol">=</a> <a id="5047" href="Algebra.Structures.html#3365" class="Function">isMagma</a> <a id="5055" class="Symbol">}</a>

  <a id="5060" class="Keyword">open</a> <a id="5065" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="5071" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5077" class="Keyword">public</a>
    <a id="5088" class="Keyword">using</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5098" class="Symbol">;</a> <a id="5100" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5108" class="Symbol">)</a>


<a id="5112" class="Keyword">record</a> <a id="Band"></a><a id="5119" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="5124" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5126" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a> <a id="5128" class="Symbol">:</a> <a id="5130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5142" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5144" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a><a id="5145" class="Symbol">))</a> <a id="5148" class="Keyword">where</a>
  <a id="5156" class="Keyword">infixl</a> <a id="5163" class="Number">7</a> <a id="5165" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>
  <a id="5171" class="Keyword">infix</a>  <a id="5178" class="Number">4</a> <a id="5180" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a>
  <a id="5186" class="Keyword">field</a>
    <a id="Band.Carrier"></a><a id="5196" href="Algebra.Bundles.html#5196" class="Field">Carrier</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" href="Algebra.Bundles.html#5124" class="Bound">c</a>
    <a id="Band._≈_"></a><a id="5216" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a>     <a id="5224" class="Symbol">:</a> <a id="5226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5230" href="Algebra.Bundles.html#5196" class="Field">Carrier</a> <a id="5238" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a>
    <a id="Band._∙_"></a><a id="5244" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>     <a id="5252" class="Symbol">:</a> <a id="5254" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5258" href="Algebra.Bundles.html#5196" class="Field">Carrier</a>
    <a id="Band.isBand"></a><a id="5270" href="Algebra.Bundles.html#5270" class="Field">isBand</a>  <a id="5278" class="Symbol">:</a> <a id="5280" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="5287" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a> <a id="5291" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>

  <a id="5298" class="Keyword">open</a> <a id="5303" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="5310" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="5317" class="Keyword">public</a>

  <a id="Band.semigroup"></a><a id="5327" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5337" class="Symbol">:</a> <a id="5339" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5349" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5351" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a>
  <a id="5355" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5365" class="Symbol">=</a> <a id="5367" class="Keyword">record</a> <a id="5374" class="Symbol">{</a> <a id="5376" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Algebra.Structures.html#3504" class="Function">isSemigroup</a> <a id="5402" class="Symbol">}</a>

  <a id="5407" class="Keyword">open</a> <a id="5412" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="5422" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5432" class="Keyword">public</a>
    <a id="5443" class="Keyword">using</a> <a id="5449" class="Symbol">(</a><a id="5450" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5453" class="Symbol">;</a> <a id="5455" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="5460" class="Symbol">;</a> <a id="5462" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5470" class="Symbol">)</a>


<a id="5474" class="Keyword">record</a> <a id="CommutativeSemigroup"></a><a id="5481" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="5502" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5504" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5520" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5522" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a><a id="5523" class="Symbol">))</a> <a id="5526" class="Keyword">where</a>
  <a id="5534" class="Keyword">infixl</a> <a id="5541" class="Number">7</a> <a id="5543" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
  <a id="5549" class="Keyword">infix</a>  <a id="5556" class="Number">4</a> <a id="5558" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>
  <a id="5564" class="Keyword">field</a>
    <a id="CommutativeSemigroup.Carrier"></a><a id="5574" href="Algebra.Bundles.html#5574" class="Field">Carrier</a>                 <a id="5598" class="Symbol">:</a> <a id="5600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5604" href="Algebra.Bundles.html#5502" class="Bound">c</a>
    <a id="CommutativeSemigroup._≈_"></a><a id="5610" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>                     <a id="5634" class="Symbol">:</a> <a id="5636" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5640" href="Algebra.Bundles.html#5574" class="Field">Carrier</a> <a id="5648" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
    <a id="CommutativeSemigroup._∙_"></a><a id="5654" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>                     <a id="5678" class="Symbol">:</a> <a id="5680" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5684" href="Algebra.Bundles.html#5574" class="Field">Carrier</a>
    <a id="CommutativeSemigroup.isCommutativeSemigroup"></a><a id="5696" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a>  <a id="5720" class="Symbol">:</a> <a id="5722" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="5745" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a> <a id="5749" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>

  <a id="5756" class="Keyword">open</a> <a id="5761" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="5784" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="5807" class="Keyword">public</a>

  <a id="CommutativeSemigroup.semigroup"></a><a id="5817" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5827" class="Symbol">:</a> <a id="5829" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5839" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5841" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
  <a id="5845" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5855" class="Symbol">=</a> <a id="5857" class="Keyword">record</a> <a id="5864" class="Symbol">{</a> <a id="5866" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Algebra.Structures.html#3678" class="Function">isSemigroup</a> <a id="5892" class="Symbol">}</a>

  <a id="5897" class="Keyword">open</a> <a id="5902" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="5912" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5922" class="Keyword">public</a>
    <a id="5933" class="Keyword">using</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5943" class="Symbol">;</a> <a id="5945" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="5950" class="Symbol">;</a> <a id="5952" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5960" class="Symbol">)</a>

  <a id="CommutativeSemigroup.commutativeMagma"></a><a id="5965" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a> <a id="5982" class="Symbol">:</a> <a id="5984" href="Algebra.Bundles.html#2491" class="Record">CommutativeMagma</a> <a id="6001" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="6003" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
  <a id="6007" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a> <a id="6024" class="Symbol">=</a> <a id="6026" class="Keyword">record</a> <a id="6033" class="Symbol">{</a> <a id="6035" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="6054" class="Symbol">=</a> <a id="6056" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="6075" class="Symbol">}</a>

<a id="6078" class="Keyword">record</a> <a id="CommutativeBand"></a><a id="6085" href="Algebra.Bundles.html#6085" class="Record">CommutativeBand</a> <a id="6101" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6103" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6119" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6121" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a><a id="6122" class="Symbol">))</a> <a id="6125" class="Keyword">where</a>
  <a id="6133" class="Keyword">infixl</a> <a id="6140" class="Number">7</a> <a id="6142" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>
  <a id="6148" class="Keyword">infix</a>  <a id="6155" class="Number">4</a> <a id="6157" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a>
  <a id="6163" class="Keyword">field</a>
    <a id="CommutativeBand.Carrier"></a><a id="6173" href="Algebra.Bundles.html#6173" class="Field">Carrier</a>            <a id="6192" class="Symbol">:</a> <a id="6194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6198" href="Algebra.Bundles.html#6101" class="Bound">c</a>
    <a id="CommutativeBand._≈_"></a><a id="6204" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a>                <a id="6223" class="Symbol">:</a> <a id="6225" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6229" href="Algebra.Bundles.html#6173" class="Field">Carrier</a> <a id="6237" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a>
    <a id="CommutativeBand._∙_"></a><a id="6243" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>                <a id="6262" class="Symbol">:</a> <a id="6264" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6268" href="Algebra.Bundles.html#6173" class="Field">Carrier</a>
    <a id="CommutativeBand.isCommutativeBand"></a><a id="6280" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a>  <a id="6299" class="Symbol">:</a> <a id="6301" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a> <a id="6319" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a> <a id="6323" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>

  <a id="6330" class="Keyword">open</a> <a id="6335" href="Algebra.Structures.html#3912" class="Module">IsCommutativeBand</a> <a id="6353" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a> <a id="6371" class="Keyword">public</a>

  <a id="CommutativeBand.band"></a><a id="6381" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6386" class="Symbol">:</a> <a id="6388" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="6393" class="Symbol">_</a> <a id="6395" class="Symbol">_</a>
  <a id="6399" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6404" class="Symbol">=</a> <a id="6406" class="Keyword">record</a> <a id="6413" class="Symbol">{</a> <a id="6415" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="6422" class="Symbol">=</a> <a id="6424" href="Algebra.Structures.html#3974" class="Function">isBand</a> <a id="6431" class="Symbol">}</a>

  <a id="6436" class="Keyword">open</a> <a id="6441" href="Algebra.Bundles.html#5119" class="Module">Band</a> <a id="6446" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6451" class="Keyword">public</a>
    <a id="6462" class="Keyword">using</a> <a id="6468" class="Symbol">(</a><a id="6469" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6472" class="Symbol">;</a> <a id="6474" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="6479" class="Symbol">;</a> <a id="6481" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="6489" class="Symbol">;</a> <a id="6491" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="6500" class="Symbol">)</a>

  <a id="CommutativeBand.commutativeSemigroup"></a><a id="6505" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6526" class="Symbol">:</a> <a id="6528" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="6549" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6551" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a>
  <a id="6555" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6576" class="Symbol">=</a> <a id="6578" class="Keyword">record</a> <a id="6585" class="Symbol">{</a> <a id="6587" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="6610" class="Symbol">=</a> <a id="6612" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="6635" class="Symbol">}</a>

  <a id="6640" class="Keyword">open</a> <a id="6645" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="6666" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6687" class="Keyword">public</a>
    <a id="6698" class="Keyword">using</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="6721" class="Symbol">)</a>


<a id="6725" class="Comment">------------------------------------------------------------------------</a>
<a id="6798" class="Comment">-- Bundles with 1 binary operation &amp; 1 element</a>
<a id="6845" class="Comment">------------------------------------------------------------------------</a>

<a id="6919" class="Keyword">record</a> <a id="UnitalMagma"></a><a id="6926" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="6938" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="6940" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a> <a id="6942" class="Symbol">:</a> <a id="6944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="6956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6958" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a><a id="6959" class="Symbol">))</a> <a id="6962" class="Keyword">where</a>
  <a id="6970" class="Keyword">infixl</a> <a id="6977" class="Number">7</a> <a id="6979" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a>
  <a id="6985" class="Keyword">infix</a>  <a id="6992" class="Number">4</a> <a id="6994" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a>
  <a id="7000" class="Keyword">field</a>
    <a id="UnitalMagma.Carrier"></a><a id="7010" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>  <a id="7019" class="Symbol">:</a> <a id="7021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7025" href="Algebra.Bundles.html#6938" class="Bound">c</a>
    <a id="UnitalMagma._≈_"></a><a id="7031" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a>      <a id="7040" class="Symbol">:</a> <a id="7042" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7046" href="Algebra.Bundles.html#7010" class="Field">Carrier</a> <a id="7054" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a>
    <a id="UnitalMagma._∙_"></a><a id="7060" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a>      <a id="7069" class="Symbol">:</a> <a id="7071" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7075" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>
    <a id="UnitalMagma.ε"></a><a id="7087" href="Algebra.Bundles.html#7087" class="Field">ε</a>        <a id="7096" class="Symbol">:</a> <a id="7098" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>
    <a id="UnitalMagma.isUnitalMagma"></a><a id="7110" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7124" class="Symbol">:</a> <a id="7126" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="7140" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a> <a id="7144" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a> <a id="7148" href="Algebra.Bundles.html#7087" class="Field">ε</a>

  <a id="7153" class="Keyword">open</a> <a id="7158" href="Algebra.Structures.html#4476" class="Module">IsUnitalMagma</a> <a id="7172" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7186" class="Keyword">public</a>

  <a id="UnitalMagma.magma"></a><a id="7196" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7202" class="Symbol">:</a> <a id="7204" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7210" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="7212" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a>
  <a id="7216" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7222" class="Symbol">=</a> <a id="7224" class="Keyword">record</a> <a id="7231" class="Symbol">{</a> <a id="7233" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7241" class="Symbol">=</a> <a id="7243" href="Algebra.Structures.html#4542" class="Function">isMagma</a> <a id="7251" class="Symbol">}</a>

  <a id="7256" class="Keyword">open</a> <a id="7261" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="7267" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7273" class="Keyword">public</a>
    <a id="7284" class="Keyword">using</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="7294" class="Symbol">;</a> <a id="7296" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="7304" class="Symbol">)</a>


<a id="7308" class="Keyword">record</a> <a id="Monoid"></a><a id="7315" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="7322" href="Algebra.Bundles.html#7322" class="Bound">c</a> <a id="7324" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a> <a id="7326" class="Symbol">:</a> <a id="7328" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Algebra.Bundles.html#7322" class="Bound">c</a> <a id="7340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7342" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a><a id="7343" class="Symbol">))</a> <a id="7346" class="Keyword">where</a>
  <a id="7354" class="Keyword">infixl</a> <a id="7361" class="Number">7</a> <a id="7363" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a>
  <a id="7369" class="Keyword">infix</a>  <a id="7376" class="Number">4</a> <a id="7378" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>
  <a id="7384" class="Keyword">field</a>
    <a id="Monoid.Carrier"></a><a id="7394" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>  <a id="7403" class="Symbol">:</a> <a id="7405" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7409" href="Algebra.Bundles.html#7322" class="Bound">c</a>
    <a id="Monoid._≈_"></a><a id="7415" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>      <a id="7424" class="Symbol">:</a> <a id="7426" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7430" href="Algebra.Bundles.html#7394" class="Field">Carrier</a> <a id="7438" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a>
    <a id="Monoid._∙_"></a><a id="7444" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a>      <a id="7453" class="Symbol">:</a> <a id="7455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7459" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>
    <a id="Monoid.ε"></a><a id="7471" href="Algebra.Bundles.html#7471" class="Field">ε</a>        <a id="7480" class="Symbol">:</a> <a id="7482" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>
    <a id="Monoid.isMonoid"></a><a id="7494" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7503" class="Symbol">:</a> <a id="7505" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7514" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a> <a id="7518" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a> <a id="7522" href="Algebra.Bundles.html#7471" class="Field">ε</a>

  <a id="7527" class="Keyword">open</a> <a id="7532" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="7541" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7550" class="Keyword">public</a>

  <a id="Monoid.semigroup"></a><a id="7560" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7570" class="Symbol">:</a> <a id="7572" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7582" class="Symbol">_</a> <a id="7584" class="Symbol">_</a>
  <a id="7588" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7598" class="Symbol">=</a> <a id="7600" class="Keyword">record</a> <a id="7607" class="Symbol">{</a> <a id="7609" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a> <a id="7635" class="Symbol">}</a>

  <a id="7640" class="Keyword">open</a> <a id="7645" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="7655" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7665" class="Keyword">public</a>
    <a id="7676" class="Keyword">using</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="7686" class="Symbol">;</a> <a id="7688" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="7696" class="Symbol">;</a> <a id="7698" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="7703" class="Symbol">)</a>

  <a id="Monoid.rawMonoid"></a><a id="7708" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="7718" class="Symbol">:</a> <a id="7720" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="7730" class="Symbol">_</a> <a id="7732" class="Symbol">_</a>
  <a id="7736" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="7746" class="Symbol">=</a> <a id="7748" class="Keyword">record</a> <a id="7755" class="Symbol">{</a> <a id="7757" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a><a id="7766" class="Symbol">;</a> <a id="7768" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a><a id="7777" class="Symbol">;</a> <a id="7779" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="7781" class="Symbol">=</a> <a id="7783" href="Algebra.Bundles.html#7471" class="Field">ε</a><a id="7784" class="Symbol">}</a>

  <a id="Monoid.unitalMagma"></a><a id="7789" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="7801" class="Symbol">:</a> <a id="7803" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="7815" class="Symbol">_</a> <a id="7817" class="Symbol">_</a>
  <a id="7821" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="7833" class="Symbol">=</a> <a id="7835" class="Keyword">record</a> <a id="7842" class="Symbol">{</a> <a id="7844" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7858" class="Symbol">=</a> <a id="7860" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>  <a id="7875" class="Symbol">}</a>


<a id="7879" class="Keyword">record</a> <a id="CommutativeMonoid"></a><a id="7886" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="7904" href="Algebra.Bundles.html#7904" class="Bound">c</a> <a id="7906" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a> <a id="7908" class="Symbol">:</a> <a id="7910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7914" class="Symbol">(</a><a id="7915" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Algebra.Bundles.html#7904" class="Bound">c</a> <a id="7922" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7924" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a><a id="7925" class="Symbol">))</a> <a id="7928" class="Keyword">where</a>
  <a id="7936" class="Keyword">infixl</a> <a id="7943" class="Number">7</a> <a id="7945" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a>
  <a id="7951" class="Keyword">infix</a>  <a id="7958" class="Number">4</a> <a id="7960" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a>
  <a id="7966" class="Keyword">field</a>
    <a id="CommutativeMonoid.Carrier"></a><a id="7976" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>             <a id="7996" class="Symbol">:</a> <a id="7998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8002" href="Algebra.Bundles.html#7904" class="Bound">c</a>
    <a id="CommutativeMonoid._≈_"></a><a id="8008" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a>                 <a id="8028" class="Symbol">:</a> <a id="8030" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8034" href="Algebra.Bundles.html#7976" class="Field">Carrier</a> <a id="8042" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a>
    <a id="CommutativeMonoid._∙_"></a><a id="8048" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a>                 <a id="8068" class="Symbol">:</a> <a id="8070" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8074" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>
    <a id="CommutativeMonoid.ε"></a><a id="8086" href="Algebra.Bundles.html#8086" class="Field">ε</a>                   <a id="8106" class="Symbol">:</a> <a id="8108" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>
    <a id="CommutativeMonoid.isCommutativeMonoid"></a><a id="8120" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8140" class="Symbol">:</a> <a id="8142" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="8162" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a> <a id="8166" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a> <a id="8170" href="Algebra.Bundles.html#8086" class="Field">ε</a>

  <a id="8175" class="Keyword">open</a> <a id="8180" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="8200" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8220" class="Keyword">public</a>

  <a id="CommutativeMonoid.monoid"></a><a id="8230" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8237" class="Symbol">:</a> <a id="8239" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="8246" class="Symbol">_</a> <a id="8248" class="Symbol">_</a>
  <a id="8252" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8259" class="Symbol">=</a> <a id="8261" class="Keyword">record</a> <a id="8268" class="Symbol">{</a> <a id="8270" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="8279" class="Symbol">=</a> <a id="8281" href="Algebra.Structures.html#5236" class="Function">isMonoid</a> <a id="8290" class="Symbol">}</a>

  <a id="8295" class="Keyword">open</a> <a id="8300" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="8307" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8314" class="Keyword">public</a>
    <a id="8325" class="Keyword">using</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="8335" class="Symbol">;</a> <a id="8337" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="8345" class="Symbol">;</a> <a id="8347" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="8352" class="Symbol">;</a> <a id="8354" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="8363" class="Symbol">;</a> <a id="8365" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="8376" class="Symbol">;</a> <a id="8378" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="8387" class="Symbol">)</a>

  <a id="CommutativeMonoid.commutativeSemigroup"></a><a id="8392" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8413" class="Symbol">:</a> <a id="8415" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="8436" class="Symbol">_</a> <a id="8438" class="Symbol">_</a>
  <a id="8442" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8463" class="Symbol">=</a> <a id="8465" class="Keyword">record</a> <a id="8472" class="Symbol">{</a> <a id="8474" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="8497" class="Symbol">=</a> <a id="8499" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="8522" class="Symbol">}</a>

  <a id="8527" class="Keyword">open</a> <a id="8532" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="8553" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8574" class="Keyword">public</a>
    <a id="8585" class="Keyword">using</a> <a id="8591" class="Symbol">(</a><a id="8592" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="8608" class="Symbol">)</a>

<a id="8611" class="Keyword">record</a> <a id="IdempotentMonoid"></a><a id="8618" href="Algebra.Bundles.html#8618" class="Record">IdempotentMonoid</a> <a id="8635" href="Algebra.Bundles.html#8635" class="Bound">c</a> <a id="8637" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a> <a id="8639" class="Symbol">:</a> <a id="8641" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8645" class="Symbol">(</a><a id="8646" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Algebra.Bundles.html#8635" class="Bound">c</a> <a id="8653" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8655" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a><a id="8656" class="Symbol">))</a> <a id="8659" class="Keyword">where</a>
  <a id="8667" class="Keyword">infixl</a> <a id="8674" class="Number">7</a> <a id="8676" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a>
  <a id="8682" class="Keyword">infix</a>  <a id="8689" class="Number">4</a> <a id="8691" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a>
  <a id="8697" class="Keyword">field</a>
    <a id="IdempotentMonoid.Carrier"></a><a id="8707" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>            <a id="8726" class="Symbol">:</a> <a id="8728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8732" href="Algebra.Bundles.html#8635" class="Bound">c</a>
    <a id="IdempotentMonoid._≈_"></a><a id="8738" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a>                <a id="8757" class="Symbol">:</a> <a id="8759" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8763" href="Algebra.Bundles.html#8707" class="Field">Carrier</a> <a id="8771" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a>
    <a id="IdempotentMonoid._∙_"></a><a id="8777" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a>                <a id="8796" class="Symbol">:</a> <a id="8798" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8802" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>
    <a id="IdempotentMonoid.ε"></a><a id="8814" href="Algebra.Bundles.html#8814" class="Field">ε</a>                  <a id="8833" class="Symbol">:</a> <a id="8835" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>
    <a id="IdempotentMonoid.isIdempotentMonoid"></a><a id="8847" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="8866" class="Symbol">:</a> <a id="8868" href="Algebra.Structures.html#5573" class="Record">IsIdempotentMonoid</a> <a id="8887" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a> <a id="8891" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a> <a id="8895" href="Algebra.Bundles.html#8814" class="Field">ε</a>

  <a id="8900" class="Keyword">open</a> <a id="8905" href="Algebra.Structures.html#5573" class="Module">IsIdempotentMonoid</a> <a id="8924" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="8943" class="Keyword">public</a>

  <a id="IdempotentMonoid.monoid"></a><a id="8953" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="8960" class="Symbol">:</a> <a id="8962" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="8969" class="Symbol">_</a> <a id="8971" class="Symbol">_</a>
  <a id="8975" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="8982" class="Symbol">=</a> <a id="8984" class="Keyword">record</a> <a id="8991" class="Symbol">{</a> <a id="8993" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="9002" class="Symbol">=</a> <a id="9004" href="Algebra.Structures.html#5644" class="Function">isMonoid</a> <a id="9013" class="Symbol">}</a>

  <a id="9018" class="Keyword">open</a> <a id="9023" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="9030" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="9037" class="Keyword">public</a>
    <a id="9048" class="Keyword">using</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="9058" class="Symbol">;</a> <a id="9060" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="9068" class="Symbol">;</a> <a id="9070" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="9075" class="Symbol">;</a> <a id="9077" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="9086" class="Symbol">;</a> <a id="9088" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="9099" class="Symbol">;</a> <a id="9101" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="9110" class="Symbol">)</a>

  <a id="IdempotentMonoid.band"></a><a id="9115" href="Algebra.Bundles.html#9115" class="Function">band</a> <a id="9120" class="Symbol">:</a> <a id="9122" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="9127" class="Symbol">_</a> <a id="9129" class="Symbol">_</a>
  <a id="9133" href="Algebra.Bundles.html#9115" class="Function">band</a> <a id="9138" class="Symbol">=</a> <a id="9140" class="Keyword">record</a> <a id="9147" class="Symbol">{</a> <a id="9149" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="9156" class="Symbol">=</a> <a id="9158" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="9165" class="Symbol">}</a>


<a id="9169" class="Keyword">record</a> <a id="IdempotentCommutativeMonoid"></a><a id="9176" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="9204" href="Algebra.Bundles.html#9204" class="Bound">c</a> <a id="9206" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a> <a id="9208" class="Symbol">:</a> <a id="9210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9214" class="Symbol">(</a><a id="9215" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Algebra.Bundles.html#9204" class="Bound">c</a> <a id="9222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9224" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a><a id="9225" class="Symbol">))</a> <a id="9228" class="Keyword">where</a>
  <a id="9236" class="Keyword">infixl</a> <a id="9243" class="Number">7</a> <a id="9245" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a>
  <a id="9251" class="Keyword">infix</a>  <a id="9258" class="Number">4</a> <a id="9260" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a>
  <a id="9266" class="Keyword">field</a>
    <a id="IdempotentCommutativeMonoid.Carrier"></a><a id="9276" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>                       <a id="9306" class="Symbol">:</a> <a id="9308" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9312" href="Algebra.Bundles.html#9204" class="Bound">c</a>
    <a id="IdempotentCommutativeMonoid._≈_"></a><a id="9318" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a>                           <a id="9348" class="Symbol">:</a> <a id="9350" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9354" href="Algebra.Bundles.html#9276" class="Field">Carrier</a> <a id="9362" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a>
    <a id="IdempotentCommutativeMonoid._∙_"></a><a id="9368" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a>                           <a id="9398" class="Symbol">:</a> <a id="9400" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9404" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.ε"></a><a id="9416" href="Algebra.Bundles.html#9416" class="Field">ε</a>                             <a id="9446" class="Symbol">:</a> <a id="9448" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.isIdempotentCommutativeMonoid"></a><a id="9460" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9490" class="Symbol">:</a> <a id="9492" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="9522" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a> <a id="9526" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a> <a id="9530" href="Algebra.Bundles.html#9416" class="Field">ε</a>

  <a id="9535" class="Keyword">open</a> <a id="9540" href="Algebra.Structures.html#5821" class="Module">IsIdempotentCommutativeMonoid</a> <a id="9570" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9600" class="Keyword">public</a>

  <a id="IdempotentCommutativeMonoid.commutativeMonoid"></a><a id="9610" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9628" class="Symbol">:</a> <a id="9630" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="9648" class="Symbol">_</a> <a id="9650" class="Symbol">_</a>
  <a id="9654" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9672" class="Symbol">=</a> <a id="9674" class="Keyword">record</a> <a id="9681" class="Symbol">{</a> <a id="9683" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="9703" class="Symbol">=</a> <a id="9705" href="Algebra.Structures.html#5940" class="Function">isCommutativeMonoid</a> <a id="9725" class="Symbol">}</a>

  <a id="IdempotentCommutativeMonoid.idempotentMonoid"></a><a id="9730" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Algebra.Bundles.html#8618" class="Record">IdempotentMonoid</a> <a id="9766" class="Symbol">_</a> <a id="9768" class="Symbol">_</a>
  <a id="9772" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="9789" class="Symbol">=</a> <a id="9791" class="Keyword">record</a> <a id="9798" class="Symbol">{</a> <a id="9800" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="9840" class="Symbol">}</a>

  <a id="IdempotentCommutativeMonoid.commutativeBand"></a><a id="9845" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="9861" class="Symbol">:</a> <a id="9863" href="Algebra.Bundles.html#6085" class="Record">CommutativeBand</a> <a id="9879" class="Symbol">_</a> <a id="9881" class="Symbol">_</a>
  <a id="9885" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="9901" class="Symbol">=</a> <a id="9903" class="Keyword">record</a> <a id="9910" class="Symbol">{</a> <a id="9912" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a> <a id="9930" class="Symbol">=</a> <a id="9932" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="9950" class="Symbol">}</a>

  <a id="9955" class="Keyword">open</a> <a id="9960" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="9978" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9996" class="Keyword">public</a>
    <a id="10007" class="Keyword">using</a>
    <a id="10017" class="Symbol">(</a> <a id="10019" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="10022" class="Symbol">;</a> <a id="10024" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="10032" class="Symbol">;</a> <a id="10034" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="10039" class="Symbol">;</a> <a id="10041" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="10052" class="Symbol">;</a> <a id="10054" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>
    <a id="10075" class="Symbol">;</a> <a id="10077" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="10086" class="Symbol">;</a> <a id="10088" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a>
    <a id="10113" class="Symbol">;</a> <a id="10115" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="10124" class="Symbol">;</a> <a id="10126" href="Algebra.Bundles.html#8230" class="Function">monoid</a>
    <a id="10137" class="Symbol">)</a>

  <a id="10142" class="Keyword">open</a> <a id="10147" href="Algebra.Bundles.html#6085" class="Module">CommutativeBand</a> <a id="10163" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="10179" class="Keyword">public</a>
    <a id="10190" class="Keyword">using</a> <a id="10196" class="Symbol">(</a><a id="10197" href="Algebra.Bundles.html#6381" class="Function">band</a><a id="10201" class="Symbol">)</a>

<a id="10204" class="Comment">-- Idempotent commutative monoids are also known as bounded lattices.</a>
<a id="10274" class="Comment">-- Note that the BoundedLattice necessarily uses the notation inherited</a>
<a id="10346" class="Comment">-- from monoids rather than lattices.</a>

<a id="BoundedLattice"></a><a id="10385" href="Algebra.Bundles.html#10385" class="Function">BoundedLattice</a> <a id="10400" class="Symbol">=</a> <a id="10402" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a>

<a id="10431" class="Keyword">module</a> <a id="BoundedLattice"></a><a id="10438" href="Algebra.Bundles.html#10438" class="Module">BoundedLattice</a> <a id="10453" class="Symbol">{</a><a id="10454" href="Algebra.Bundles.html#10454" class="Bound">c</a> <a id="10456" href="Algebra.Bundles.html#10456" class="Bound">ℓ</a><a id="10457" class="Symbol">}</a> <a id="10459" class="Symbol">(</a><a id="10460" href="Algebra.Bundles.html#10460" class="Bound">idemCommMonoid</a> <a id="10475" class="Symbol">:</a> <a id="10477" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="10505" href="Algebra.Bundles.html#10454" class="Bound">c</a> <a id="10507" href="Algebra.Bundles.html#10456" class="Bound">ℓ</a><a id="10508" class="Symbol">)</a> <a id="10510" class="Symbol">=</a>
       <a id="10519" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="10547" href="Algebra.Bundles.html#10460" class="Bound">idemCommMonoid</a>


<a id="10564" class="Comment">------------------------------------------------------------------------</a>
<a id="10637" class="Comment">-- Bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="10703" class="Comment">------------------------------------------------------------------------</a>

<a id="10777" class="Keyword">record</a> <a id="InvertibleMagma"></a><a id="10784" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="10800" href="Algebra.Bundles.html#10800" class="Bound">c</a> <a id="10802" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a> <a id="10804" class="Symbol">:</a> <a id="10806" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10810" class="Symbol">(</a><a id="10811" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="10815" class="Symbol">(</a><a id="10816" href="Algebra.Bundles.html#10800" class="Bound">c</a> <a id="10818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10820" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a><a id="10821" class="Symbol">))</a> <a id="10824" class="Keyword">where</a>
  <a id="10832" class="Keyword">infix</a>  <a id="10839" class="Number">8</a> <a id="10841" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>
  <a id="10847" class="Keyword">infixl</a> <a id="10854" class="Number">7</a> <a id="10856" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a>
  <a id="10862" class="Keyword">infix</a>  <a id="10869" class="Number">4</a> <a id="10871" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a>
  <a id="10877" class="Keyword">field</a>
    <a id="InvertibleMagma.Carrier"></a><a id="10887" href="Algebra.Bundles.html#10887" class="Field">Carrier</a> <a id="10895" class="Symbol">:</a> <a id="10897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10901" href="Algebra.Bundles.html#10800" class="Bound">c</a>
    <a id="InvertibleMagma._≈_"></a><a id="10907" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a>     <a id="10915" class="Symbol">:</a> <a id="10917" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10921" href="Algebra.Bundles.html#10887" class="Field">Carrier</a> <a id="10929" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a>
    <a id="InvertibleMagma._∙_"></a><a id="10935" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a>     <a id="10943" class="Symbol">:</a> <a id="10945" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10949" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma.ε"></a><a id="10961" href="Algebra.Bundles.html#10961" class="Field">ε</a>       <a id="10969" class="Symbol">:</a> <a id="10971" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma._⁻¹"></a><a id="10983" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>     <a id="10991" class="Symbol">:</a> <a id="10993" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="10997" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma.isInvertibleMagma"></a><a id="11009" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11027" class="Symbol">:</a> <a id="11029" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="11047" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a> <a id="11051" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a> <a id="11055" href="Algebra.Bundles.html#10961" class="Field">ε</a> <a id="11057" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>

  <a id="11064" class="Keyword">open</a> <a id="11069" href="Algebra.Structures.html#6597" class="Module">IsInvertibleMagma</a> <a id="11087" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11105" class="Keyword">public</a>

  <a id="InvertibleMagma.magma"></a><a id="11115" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11121" class="Symbol">:</a> <a id="11123" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="11129" class="Symbol">_</a> <a id="11131" class="Symbol">_</a>
  <a id="11135" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11141" class="Symbol">=</a> <a id="11143" class="Keyword">record</a> <a id="11150" class="Symbol">{</a> <a id="11152" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="11160" class="Symbol">=</a> <a id="11162" href="Algebra.Structures.html#6683" class="Function">isMagma</a> <a id="11170" class="Symbol">}</a>

  <a id="11175" class="Keyword">open</a> <a id="11180" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="11186" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11192" class="Keyword">public</a>
    <a id="11203" class="Keyword">using</a> <a id="11209" class="Symbol">(</a><a id="11210" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="11213" class="Symbol">;</a> <a id="11215" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="11223" class="Symbol">)</a>


<a id="11227" class="Keyword">record</a> <a id="InvertibleUnitalMagma"></a><a id="11234" href="Algebra.Bundles.html#11234" class="Record">InvertibleUnitalMagma</a> <a id="11256" href="Algebra.Bundles.html#11256" class="Bound">c</a> <a id="11258" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a> <a id="11260" class="Symbol">:</a> <a id="11262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11266" class="Symbol">(</a><a id="11267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Algebra.Bundles.html#11256" class="Bound">c</a> <a id="11274" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11276" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a><a id="11277" class="Symbol">))</a> <a id="11280" class="Keyword">where</a>
  <a id="11288" class="Keyword">infix</a>  <a id="11295" class="Number">8</a> <a id="11297" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>
  <a id="11303" class="Keyword">infixl</a> <a id="11310" class="Number">7</a> <a id="11312" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a>
  <a id="11318" class="Keyword">infix</a>  <a id="11325" class="Number">4</a> <a id="11327" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a>
  <a id="11333" class="Keyword">field</a>
    <a id="InvertibleUnitalMagma.Carrier"></a><a id="11343" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>                  <a id="11368" class="Symbol">:</a> <a id="11370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11374" href="Algebra.Bundles.html#11256" class="Bound">c</a>
    <a id="InvertibleUnitalMagma._≈_"></a><a id="11380" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a>                      <a id="11405" class="Symbol">:</a> <a id="11407" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11411" href="Algebra.Bundles.html#11343" class="Field">Carrier</a> <a id="11419" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a>
    <a id="InvertibleUnitalMagma._∙_"></a><a id="11425" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a>                      <a id="11450" class="Symbol">:</a> <a id="11452" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11456" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.ε"></a><a id="11468" href="Algebra.Bundles.html#11468" class="Field">ε</a>                        <a id="11493" class="Symbol">:</a> <a id="11495" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma._⁻¹"></a><a id="11507" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>                      <a id="11532" class="Symbol">:</a> <a id="11534" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="11538" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.isInvertibleUnitalMagma"></a><a id="11550" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a>  <a id="11575" class="Symbol">:</a> <a id="11577" href="Algebra.Structures.html#6938" class="Record">IsInvertibleUnitalMagma</a> <a id="11601" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a> <a id="11605" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a> <a id="11609" href="Algebra.Bundles.html#11468" class="Field">ε</a> <a id="11611" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>

  <a id="11618" class="Keyword">open</a> <a id="11623" href="Algebra.Structures.html#6938" class="Module">IsInvertibleUnitalMagma</a> <a id="11647" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a> <a id="11671" class="Keyword">public</a>

  <a id="InvertibleUnitalMagma.invertibleMagma"></a><a id="11681" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11697" class="Symbol">:</a> <a id="11699" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="11715" class="Symbol">_</a> <a id="11717" class="Symbol">_</a>
  <a id="11721" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11737" class="Symbol">=</a> <a id="11739" class="Keyword">record</a> <a id="11746" class="Symbol">{</a> <a id="11748" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11766" class="Symbol">=</a> <a id="11768" href="Algebra.Structures.html#7029" class="Function">isInvertibleMagma</a> <a id="11786" class="Symbol">}</a>

  <a id="11791" class="Keyword">open</a> <a id="11796" href="Algebra.Bundles.html#10784" class="Module">InvertibleMagma</a> <a id="11812" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11828" class="Keyword">public</a>
    <a id="11839" class="Keyword">using</a> <a id="11845" class="Symbol">(</a><a id="11846" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="11849" class="Symbol">;</a> <a id="11851" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="11859" class="Symbol">;</a> <a id="11861" href="Algebra.Bundles.html#11115" class="Function">magma</a><a id="11866" class="Symbol">)</a>

<a id="11869" class="Keyword">record</a> <a id="Group"></a><a id="11876" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="11882" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="11884" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a> <a id="11886" class="Symbol">:</a> <a id="11888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11892" class="Symbol">(</a><a id="11893" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11897" class="Symbol">(</a><a id="11898" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="11900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11902" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a><a id="11903" class="Symbol">))</a> <a id="11906" class="Keyword">where</a>
  <a id="11914" class="Keyword">infix</a>  <a id="11921" class="Number">8</a> <a id="11923" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>
  <a id="11929" class="Keyword">infixl</a> <a id="11936" class="Number">7</a> <a id="11938" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a>
  <a id="11944" class="Keyword">infix</a>  <a id="11951" class="Number">4</a> <a id="11953" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a>
  <a id="11959" class="Keyword">field</a>
    <a id="Group.Carrier"></a><a id="11969" href="Algebra.Bundles.html#11969" class="Field">Carrier</a> <a id="11977" class="Symbol">:</a> <a id="11979" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11983" href="Algebra.Bundles.html#11882" class="Bound">c</a>
    <a id="Group._≈_"></a><a id="11989" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a>     <a id="11997" class="Symbol">:</a> <a id="11999" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12003" href="Algebra.Bundles.html#11969" class="Field">Carrier</a> <a id="12011" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
    <a id="Group._∙_"></a><a id="12017" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a>     <a id="12025" class="Symbol">:</a> <a id="12027" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12031" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group.ε"></a><a id="12043" href="Algebra.Bundles.html#12043" class="Field">ε</a>       <a id="12051" class="Symbol">:</a> <a id="12053" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group._⁻¹"></a><a id="12065" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>     <a id="12073" class="Symbol">:</a> <a id="12075" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="12079" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group.isGroup"></a><a id="12091" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="12099" class="Symbol">:</a> <a id="12101" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="12109" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a> <a id="12113" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="12117" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="12119" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>

  <a id="12126" class="Keyword">open</a> <a id="12131" href="Algebra.Structures.html#7425" class="Module">IsGroup</a> <a id="12139" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="12147" class="Keyword">public</a>

  <a id="Group.rawGroup"></a><a id="12157" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a> <a id="12166" class="Symbol">:</a> <a id="12168" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="12177" class="Symbol">_</a> <a id="12179" class="Symbol">_</a>
  <a id="12183" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a> <a id="12192" class="Symbol">=</a> <a id="12194" class="Keyword">record</a> <a id="12201" class="Symbol">{</a> <a id="12203" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="12207" class="Symbol">=</a> <a id="12209" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a><a id="12212" class="Symbol">;</a> <a id="12214" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="12218" class="Symbol">=</a> <a id="12220" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a><a id="12223" class="Symbol">;</a> <a id="12225" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="12227" class="Symbol">=</a> <a id="12229" href="Algebra.Bundles.html#12043" class="Field">ε</a><a id="12230" class="Symbol">;</a> <a id="12232" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="12236" class="Symbol">=</a> <a id="12238" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a><a id="12241" class="Symbol">}</a>

  <a id="Group.monoid"></a><a id="12246" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12253" class="Symbol">:</a> <a id="12255" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="12262" class="Symbol">_</a> <a id="12264" class="Symbol">_</a>
  <a id="12268" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12275" class="Symbol">=</a> <a id="12277" class="Keyword">record</a> <a id="12284" class="Symbol">{</a> <a id="12286" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="12295" class="Symbol">=</a> <a id="12297" href="Algebra.Structures.html#7501" class="Function">isMonoid</a> <a id="12306" class="Symbol">}</a>

  <a id="12311" class="Keyword">open</a> <a id="12316" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="12323" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12330" class="Keyword">public</a>
    <a id="12341" class="Keyword">using</a> <a id="12347" class="Symbol">(</a><a id="12348" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="12351" class="Symbol">;</a> <a id="12353" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="12361" class="Symbol">;</a> <a id="12363" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="12368" class="Symbol">;</a> <a id="12370" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="12379" class="Symbol">;</a> <a id="12381" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="12392" class="Symbol">;</a> <a id="12394" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="12403" class="Symbol">)</a>

  <a id="Group.invertibleMagma"></a><a id="12408" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="12424" class="Symbol">:</a> <a id="12426" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="12442" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="12444" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
  <a id="12448" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="12464" class="Symbol">=</a> <a id="12466" class="Keyword">record</a>
    <a id="12477" class="Symbol">{</a> <a id="12479" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="12497" class="Symbol">=</a> <a id="12499" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>
    <a id="12521" class="Symbol">}</a>

  <a id="Group.invertibleUnitalMagma"></a><a id="12526" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="12548" class="Symbol">:</a> <a id="12550" href="Algebra.Bundles.html#11234" class="Record">InvertibleUnitalMagma</a> <a id="12572" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="12574" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
  <a id="12578" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="12600" class="Symbol">=</a> <a id="12602" class="Keyword">record</a>
    <a id="12613" class="Symbol">{</a> <a id="12615" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a> <a id="12639" class="Symbol">=</a> <a id="12641" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a>
    <a id="12669" class="Symbol">}</a>

<a id="12672" class="Keyword">record</a> <a id="AbelianGroup"></a><a id="12679" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="12692" href="Algebra.Bundles.html#12692" class="Bound">c</a> <a id="12694" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a> <a id="12696" class="Symbol">:</a> <a id="12698" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="12707" class="Symbol">(</a><a id="12708" href="Algebra.Bundles.html#12692" class="Bound">c</a> <a id="12710" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12712" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a><a id="12713" class="Symbol">))</a> <a id="12716" class="Keyword">where</a>
  <a id="12724" class="Keyword">infix</a>  <a id="12731" class="Number">8</a> <a id="12733" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>
  <a id="12739" class="Keyword">infixl</a> <a id="12746" class="Number">7</a> <a id="12748" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a>
  <a id="12754" class="Keyword">infix</a>  <a id="12761" class="Number">4</a> <a id="12763" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a>
  <a id="12769" class="Keyword">field</a>
    <a id="AbelianGroup.Carrier"></a><a id="12779" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>        <a id="12794" class="Symbol">:</a> <a id="12796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12800" href="Algebra.Bundles.html#12692" class="Bound">c</a>
    <a id="AbelianGroup._≈_"></a><a id="12806" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a>            <a id="12821" class="Symbol">:</a> <a id="12823" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12827" href="Algebra.Bundles.html#12779" class="Field">Carrier</a> <a id="12835" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a>
    <a id="AbelianGroup._∙_"></a><a id="12841" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a>            <a id="12856" class="Symbol">:</a> <a id="12858" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12862" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup.ε"></a><a id="12874" href="Algebra.Bundles.html#12874" class="Field">ε</a>              <a id="12889" class="Symbol">:</a> <a id="12891" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup._⁻¹"></a><a id="12903" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>            <a id="12918" class="Symbol">:</a> <a id="12920" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="12924" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup.isAbelianGroup"></a><a id="12936" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="12951" class="Symbol">:</a> <a id="12953" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="12968" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a> <a id="12972" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a> <a id="12976" href="Algebra.Bundles.html#12874" class="Field">ε</a> <a id="12978" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>

  <a id="12985" class="Keyword">open</a> <a id="12990" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="13005" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="13020" class="Keyword">public</a>

  <a id="AbelianGroup.group"></a><a id="13030" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13036" class="Symbol">:</a> <a id="13038" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="13044" class="Symbol">_</a> <a id="13046" class="Symbol">_</a>
  <a id="13050" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13056" class="Symbol">=</a> <a id="13058" class="Keyword">record</a> <a id="13065" class="Symbol">{</a> <a id="13067" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="13075" class="Symbol">=</a> <a id="13077" href="Algebra.Structures.html#9084" class="Function">isGroup</a> <a id="13085" class="Symbol">}</a>

  <a id="13090" class="Keyword">open</a> <a id="13095" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="13101" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13107" class="Keyword">public</a> <a id="13114" class="Keyword">using</a>
    <a id="13124" class="Symbol">(</a><a id="13125" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="13128" class="Symbol">;</a> <a id="13130" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="13138" class="Symbol">;</a> <a id="13140" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="13145" class="Symbol">;</a> <a id="13147" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>
    <a id="13161" class="Symbol">;</a> <a id="13163" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="13172" class="Symbol">;</a> <a id="13174" href="Algebra.Bundles.html#12246" class="Function">monoid</a><a id="13180" class="Symbol">;</a> <a id="13182" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a><a id="13190" class="Symbol">;</a> <a id="13192" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a><a id="13207" class="Symbol">;</a> <a id="13209" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a>
    <a id="13235" class="Symbol">)</a>

  <a id="AbelianGroup.commutativeMonoid"></a><a id="13240" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13258" class="Symbol">:</a> <a id="13260" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="13278" class="Symbol">_</a> <a id="13280" class="Symbol">_</a>
  <a id="13284" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13302" class="Symbol">=</a> <a id="13304" class="Keyword">record</a> <a id="13311" class="Symbol">{</a> <a id="13313" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="13333" class="Symbol">=</a> <a id="13335" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="13355" class="Symbol">}</a>

  <a id="13360" class="Keyword">open</a> <a id="13365" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="13383" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13401" class="Keyword">public</a>
    <a id="13412" class="Keyword">using</a> <a id="13418" class="Symbol">(</a><a id="13419" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="13435" class="Symbol">;</a> <a id="13437" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a><a id="13457" class="Symbol">)</a>

<a id="13460" class="Comment">------------------------------------------------------------------------</a>
<a id="13533" class="Comment">-- Bundles with 2 binary operations &amp; 1 element</a>
<a id="13581" class="Comment">------------------------------------------------------------------------</a>

<a id="13655" class="Keyword">record</a> <a id="NearSemiring"></a><a id="13662" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="13675" href="Algebra.Bundles.html#13675" class="Bound">c</a> <a id="13677" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a> <a id="13679" class="Symbol">:</a> <a id="13681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13685" class="Symbol">(</a><a id="13686" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="13690" class="Symbol">(</a><a id="13691" href="Algebra.Bundles.html#13675" class="Bound">c</a> <a id="13693" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13695" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a><a id="13696" class="Symbol">))</a> <a id="13699" class="Keyword">where</a>
  <a id="13707" class="Keyword">infixl</a> <a id="13714" class="Number">7</a> <a id="13716" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>
  <a id="13722" class="Keyword">infixl</a> <a id="13729" class="Number">6</a> <a id="13731" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>
  <a id="13737" class="Keyword">infix</a>  <a id="13744" class="Number">4</a> <a id="13746" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>
  <a id="13752" class="Keyword">field</a>
    <a id="NearSemiring.Carrier"></a><a id="13762" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>        <a id="13777" class="Symbol">:</a> <a id="13779" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13783" href="Algebra.Bundles.html#13675" class="Bound">c</a>
    <a id="NearSemiring._≈_"></a><a id="13789" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>            <a id="13804" class="Symbol">:</a> <a id="13806" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13810" href="Algebra.Bundles.html#13762" class="Field">Carrier</a> <a id="13818" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a>
    <a id="NearSemiring._+_"></a><a id="13824" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>            <a id="13839" class="Symbol">:</a> <a id="13841" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13845" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring._*_"></a><a id="13857" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>            <a id="13872" class="Symbol">:</a> <a id="13874" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13878" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring.0#"></a><a id="13890" href="Algebra.Bundles.html#13890" class="Field">0#</a>             <a id="13905" class="Symbol">:</a> <a id="13907" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring.isNearSemiring"></a><a id="13919" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="13934" class="Symbol">:</a> <a id="13936" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="13951" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a> <a id="13955" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a> <a id="13959" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a> <a id="13963" href="Algebra.Bundles.html#13890" class="Field">0#</a>

  <a id="13969" class="Keyword">open</a> <a id="13974" href="Algebra.Structures.html#9661" class="Module">IsNearSemiring</a> <a id="13989" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="14004" class="Keyword">public</a>

  <a id="NearSemiring.rawNearSemiring"></a><a id="14014" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a> <a id="14030" class="Symbol">:</a> <a id="14032" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="14048" class="Symbol">_</a> <a id="14050" class="Symbol">_</a>
  <a id="14054" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a> <a id="14070" class="Symbol">=</a> <a id="14072" class="Keyword">record</a>
    <a id="14083" class="Symbol">{</a> <a id="14085" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="14089" class="Symbol">=</a> <a id="14091" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>
    <a id="14099" class="Symbol">;</a> <a id="14101" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="14105" class="Symbol">=</a> <a id="14107" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>
    <a id="14115" class="Symbol">;</a> <a id="14117" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="14121" class="Symbol">=</a> <a id="14123" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>
    <a id="14131" class="Symbol">;</a> <a id="14133" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="14137" class="Symbol">=</a> <a id="14139" href="Algebra.Bundles.html#13890" class="Field">0#</a>
    <a id="14146" class="Symbol">}</a>

  <a id="NearSemiring.+-monoid"></a><a id="14151" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14160" class="Symbol">:</a> <a id="14162" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="14169" class="Symbol">_</a> <a id="14171" class="Symbol">_</a>
  <a id="14175" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14184" class="Symbol">=</a> <a id="14186" class="Keyword">record</a> <a id="14193" class="Symbol">{</a> <a id="14195" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="14204" class="Symbol">=</a> <a id="14206" href="Algebra.Structures.html#9731" class="Function">+-isMonoid</a> <a id="14217" class="Symbol">}</a>

  <a id="14222" class="Keyword">open</a> <a id="14227" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="14234" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14243" class="Keyword">public</a>
    <a id="14254" class="Keyword">using</a> <a id="14260" class="Symbol">(</a><a id="14261" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="14264" class="Symbol">)</a> <a id="14266" class="Keyword">renaming</a>
    <a id="14279" class="Symbol">(</a> <a id="14281" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>    <a id="14293" class="Symbol">to</a>  <a id="14297" class="Function">+-rawMagma</a>
    <a id="14312" class="Symbol">;</a> <a id="14314" href="Algebra.Bundles.html#5000" class="Function">magma</a>       <a id="14326" class="Symbol">to</a>  <a id="14330" class="Function">+-magma</a>
    <a id="14342" class="Symbol">;</a> <a id="14344" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>   <a id="14356" class="Symbol">to</a>  <a id="14360" class="Function">+-semigroup</a>
    <a id="14376" class="Symbol">;</a> <a id="14378" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="14390" class="Symbol">to</a>  <a id="14394" class="Function">+-unitalMagma</a>
    <a id="14412" class="Symbol">;</a> <a id="14414" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>   <a id="14426" class="Symbol">to</a>  <a id="14430" class="Function">+-rawMonoid</a>
    <a id="14446" class="Symbol">)</a>

  <a id="NearSemiring.*-semigroup"></a><a id="14451" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14463" class="Symbol">:</a> <a id="14465" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="14475" class="Symbol">_</a> <a id="14477" class="Symbol">_</a>
  <a id="14481" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14493" class="Symbol">=</a> <a id="14495" class="Keyword">record</a> <a id="14502" class="Symbol">{</a> <a id="14504" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="14516" class="Symbol">=</a> <a id="14518" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a> <a id="14532" class="Symbol">}</a>

  <a id="14537" class="Keyword">open</a> <a id="14542" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="14552" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14564" class="Keyword">public</a>
    <a id="14575" class="Keyword">using</a> <a id="14581" class="Symbol">()</a> <a id="14584" class="Keyword">renaming</a>
    <a id="14597" class="Symbol">(</a> <a id="14599" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="14608" class="Symbol">to</a> <a id="14611" class="Function">*-rawMagma</a>
    <a id="14626" class="Symbol">;</a> <a id="14628" href="Algebra.Bundles.html#5000" class="Function">magma</a>    <a id="14637" class="Symbol">to</a> <a id="14640" class="Function">*-magma</a>
    <a id="14652" class="Symbol">)</a>


<a id="14656" class="Keyword">record</a> <a id="SemiringWithoutOne"></a><a id="14663" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="14682" href="Algebra.Bundles.html#14682" class="Bound">c</a> <a id="14684" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a> <a id="14686" class="Symbol">:</a> <a id="14688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14692" class="Symbol">(</a><a id="14693" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="14697" class="Symbol">(</a><a id="14698" href="Algebra.Bundles.html#14682" class="Bound">c</a> <a id="14700" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14702" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a><a id="14703" class="Symbol">))</a> <a id="14706" class="Keyword">where</a>
  <a id="14714" class="Keyword">infixl</a> <a id="14721" class="Number">7</a> <a id="14723" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a>
  <a id="14729" class="Keyword">infixl</a> <a id="14736" class="Number">6</a> <a id="14738" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a>
  <a id="14744" class="Keyword">infix</a>  <a id="14751" class="Number">4</a> <a id="14753" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a>
  <a id="14759" class="Keyword">field</a>
    <a id="SemiringWithoutOne.Carrier"></a><a id="14769" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>              <a id="14790" class="Symbol">:</a> <a id="14792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14796" href="Algebra.Bundles.html#14682" class="Bound">c</a>
    <a id="SemiringWithoutOne._≈_"></a><a id="14802" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a>                  <a id="14823" class="Symbol">:</a> <a id="14825" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="14829" href="Algebra.Bundles.html#14769" class="Field">Carrier</a> <a id="14837" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a>
    <a id="SemiringWithoutOne._+_"></a><a id="14843" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a>                  <a id="14864" class="Symbol">:</a> <a id="14866" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14870" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne._*_"></a><a id="14882" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a>                  <a id="14903" class="Symbol">:</a> <a id="14905" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14909" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.0#"></a><a id="14921" href="Algebra.Bundles.html#14921" class="Field">0#</a>                   <a id="14942" class="Symbol">:</a> <a id="14944" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.isSemiringWithoutOne"></a><a id="14956" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="14977" class="Symbol">:</a> <a id="14979" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="15000" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a> <a id="15004" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a> <a id="15008" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a> <a id="15012" href="Algebra.Bundles.html#14921" class="Field">0#</a>

  <a id="15018" class="Keyword">open</a> <a id="15023" href="Algebra.Structures.html#10650" class="Module">IsSemiringWithoutOne</a> <a id="15044" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="15065" class="Keyword">public</a>

  <a id="SemiringWithoutOne.nearSemiring"></a><a id="15075" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15088" class="Symbol">:</a> <a id="15090" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="15103" class="Symbol">_</a> <a id="15105" class="Symbol">_</a>
  <a id="15109" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15122" class="Symbol">=</a> <a id="15124" class="Keyword">record</a> <a id="15131" class="Symbol">{</a> <a id="15133" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="15148" class="Symbol">=</a> <a id="15150" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a> <a id="15165" class="Symbol">}</a>

  <a id="15170" class="Keyword">open</a> <a id="15175" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="15188" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15201" class="Keyword">public</a>
    <a id="15212" class="Keyword">using</a>
    <a id="15222" class="Symbol">(</a> <a id="15224" href="Algebra.Bundles.html#14297" class="Function">+-rawMagma</a><a id="15234" class="Symbol">;</a> <a id="15236" href="Algebra.Bundles.html#14330" class="Function">+-magma</a><a id="15243" class="Symbol">;</a> <a id="15245" href="Algebra.Bundles.html#14394" class="Function">+-unitalMagma</a><a id="15258" class="Symbol">;</a> <a id="15260" href="Algebra.Bundles.html#14360" class="Function">+-semigroup</a>
    <a id="15276" class="Symbol">;</a> <a id="15278" href="Algebra.Bundles.html#14430" class="Function">+-rawMonoid</a><a id="15289" class="Symbol">;</a> <a id="15291" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a>
    <a id="15304" class="Symbol">;</a> <a id="15306" href="Algebra.Bundles.html#14611" class="Function">*-rawMagma</a><a id="15316" class="Symbol">;</a> <a id="15318" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="15325" class="Symbol">;</a> <a id="15327" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a>
    <a id="15343" class="Symbol">;</a> <a id="15345" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a>
    <a id="15365" class="Symbol">)</a>

  <a id="SemiringWithoutOne.+-commutativeMonoid"></a><a id="15370" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15390" class="Symbol">:</a> <a id="15392" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="15410" class="Symbol">_</a> <a id="15412" class="Symbol">_</a>
  <a id="15416" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15436" class="Symbol">=</a> <a id="15438" class="Keyword">record</a> <a id="15445" class="Symbol">{</a> <a id="15447" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="15467" class="Symbol">=</a> <a id="15469" href="Algebra.Structures.html#10726" class="Function">+-isCommutativeMonoid</a> <a id="15491" class="Symbol">}</a>

  <a id="15496" class="Keyword">open</a> <a id="15501" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="15519" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15539" class="Keyword">public</a>
    <a id="15550" class="Keyword">using</a> <a id="15556" class="Symbol">()</a> <a id="15559" class="Keyword">renaming</a>
    <a id="15572" class="Symbol">(</a> <a id="15574" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="15595" class="Symbol">to</a> <a id="15598" class="Function">+-commutativeMagma</a>
    <a id="15621" class="Symbol">;</a> <a id="15623" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="15644" class="Symbol">to</a> <a id="15647" class="Function">+-commutativeSemigroup</a>
    <a id="15674" class="Symbol">)</a>


<a id="15678" class="Keyword">record</a> <a id="CommutativeSemiringWithoutOne"></a><a id="15685" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="15715" href="Algebra.Bundles.html#15715" class="Bound">c</a> <a id="15717" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a> <a id="15719" class="Symbol">:</a> <a id="15721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15725" class="Symbol">(</a><a id="15726" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="15730" class="Symbol">(</a><a id="15731" href="Algebra.Bundles.html#15715" class="Bound">c</a> <a id="15733" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15735" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a><a id="15736" class="Symbol">))</a> <a id="15739" class="Keyword">where</a>
  <a id="15747" class="Keyword">infixl</a> <a id="15754" class="Number">7</a> <a id="15756" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a>
  <a id="15762" class="Keyword">infixl</a> <a id="15769" class="Number">6</a> <a id="15771" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a>
  <a id="15777" class="Keyword">infix</a>  <a id="15784" class="Number">4</a> <a id="15786" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a>
  <a id="15792" class="Keyword">field</a>
    <a id="CommutativeSemiringWithoutOne.Carrier"></a><a id="15802" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>                         <a id="15834" class="Symbol">:</a> <a id="15836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15840" href="Algebra.Bundles.html#15715" class="Bound">c</a>
    <a id="CommutativeSemiringWithoutOne._≈_"></a><a id="15846" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a>                             <a id="15878" class="Symbol">:</a> <a id="15880" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="15884" href="Algebra.Bundles.html#15802" class="Field">Carrier</a> <a id="15892" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a>
    <a id="CommutativeSemiringWithoutOne._+_"></a><a id="15898" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a>                             <a id="15930" class="Symbol">:</a> <a id="15932" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15936" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne._*_"></a><a id="15948" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a>                             <a id="15980" class="Symbol">:</a> <a id="15982" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15986" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.0#"></a><a id="15998" href="Algebra.Bundles.html#15998" class="Field">0#</a>                              <a id="16030" class="Symbol">:</a> <a id="16032" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.isCommutativeSemiringWithoutOne"></a><a id="16044" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="16076" class="Symbol">:</a>
      <a id="16084" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="16116" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a> <a id="16120" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a> <a id="16124" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a> <a id="16128" href="Algebra.Bundles.html#15998" class="Field">0#</a>

  <a id="16134" class="Keyword">open</a> <a id="16139" href="Algebra.Structures.html#12380" class="Module">IsCommutativeSemiringWithoutOne</a>
         <a id="16180" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="16212" class="Keyword">public</a>

  <a id="CommutativeSemiringWithoutOne.semiringWithoutOne"></a><a id="16222" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16241" class="Symbol">:</a> <a id="16243" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="16262" class="Symbol">_</a> <a id="16264" class="Symbol">_</a>
  <a id="16268" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16287" class="Symbol">=</a>
    <a id="16293" class="Keyword">record</a> <a id="16300" class="Symbol">{</a> <a id="16302" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="16323" class="Symbol">=</a> <a id="16325" href="Algebra.Structures.html#12476" class="Function">isSemiringWithoutOne</a> <a id="16346" class="Symbol">}</a>

  <a id="16351" class="Keyword">open</a> <a id="16356" href="Algebra.Bundles.html#14663" class="Module">SemiringWithoutOne</a> <a id="16375" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16394" class="Keyword">public</a>
    <a id="16405" class="Keyword">using</a>
    <a id="16415" class="Symbol">(</a> <a id="16417" href="Algebra.Bundles.html#14297" class="Function">+-rawMagma</a><a id="16427" class="Symbol">;</a> <a id="16429" href="Algebra.Bundles.html#14330" class="Function">+-magma</a><a id="16436" class="Symbol">;</a> <a id="16438" href="Algebra.Bundles.html#14394" class="Function">+-unitalMagma</a><a id="16451" class="Symbol">;</a> <a id="16453" href="Algebra.Bundles.html#14360" class="Function">+-semigroup</a><a id="16464" class="Symbol">;</a> <a id="16466" href="Algebra.Bundles.html#15647" class="Function">+-commutativeSemigroup</a>
    <a id="16493" class="Symbol">;</a> <a id="16495" href="Algebra.Bundles.html#14611" class="Function">*-rawMagma</a><a id="16505" class="Symbol">;</a> <a id="16507" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="16514" class="Symbol">;</a> <a id="16516" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a>
    <a id="16532" class="Symbol">;</a> <a id="16534" href="Algebra.Bundles.html#14430" class="Function">+-rawMonoid</a><a id="16545" class="Symbol">;</a> <a id="16547" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a><a id="16555" class="Symbol">;</a> <a id="16557" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a>
    <a id="16581" class="Symbol">;</a> <a id="16583" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="16595" class="Symbol">;</a> <a id="16597" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a>
    <a id="16617" class="Symbol">)</a>

<a id="16620" class="Comment">------------------------------------------------------------------------</a>
<a id="16693" class="Comment">-- Bundles with 2 binary operations &amp; 2 elements</a>
<a id="16742" class="Comment">------------------------------------------------------------------------</a>

<a id="16816" class="Keyword">record</a> <a id="SemiringWithoutAnnihilatingZero"></a><a id="16823" href="Algebra.Bundles.html#16823" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="16855" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="16857" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16865" class="Symbol">(</a><a id="16866" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="16870" class="Symbol">(</a><a id="16871" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="16873" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16875" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a><a id="16876" class="Symbol">))</a> <a id="16879" class="Keyword">where</a>
  <a id="16887" class="Keyword">infixl</a> <a id="16894" class="Number">7</a> <a id="16896" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>
  <a id="16902" class="Keyword">infixl</a> <a id="16909" class="Number">6</a> <a id="16911" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>
  <a id="16917" class="Keyword">infix</a>  <a id="16924" class="Number">4</a> <a id="16926" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>
  <a id="16932" class="Keyword">field</a>
    <a id="SemiringWithoutAnnihilatingZero.Carrier"></a><a id="16942" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>                           <a id="16976" class="Symbol">:</a> <a id="16978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16982" href="Algebra.Bundles.html#16855" class="Bound">c</a>
    <a id="SemiringWithoutAnnihilatingZero._≈_"></a><a id="16988" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>                               <a id="17022" class="Symbol">:</a> <a id="17024" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="17028" href="Algebra.Bundles.html#16942" class="Field">Carrier</a> <a id="17036" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a>
    <a id="SemiringWithoutAnnihilatingZero._+_"></a><a id="17042" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>                               <a id="17076" class="Symbol">:</a> <a id="17078" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17082" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero._*_"></a><a id="17094" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>                               <a id="17128" class="Symbol">:</a> <a id="17130" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17134" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.0#"></a><a id="17146" href="Algebra.Bundles.html#17146" class="Field">0#</a>                                <a id="17180" class="Symbol">:</a> <a id="17182" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.1#"></a><a id="17194" href="Algebra.Bundles.html#17194" class="Field">1#</a>                                <a id="17228" class="Symbol">:</a> <a id="17230" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.isSemiringWithoutAnnihilatingZero"></a><a id="17242" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="17276" class="Symbol">:</a>
      <a id="17284" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="17318" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a> <a id="17322" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a> <a id="17326" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a> <a id="17330" href="Algebra.Bundles.html#17146" class="Field">0#</a> <a id="17333" href="Algebra.Bundles.html#17194" class="Field">1#</a>

  <a id="17339" class="Keyword">open</a> <a id="17344" href="Algebra.Structures.html#13120" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="17387" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="17421" class="Keyword">public</a>

  <a id="SemiringWithoutAnnihilatingZero.rawSemiring"></a><a id="17431" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17443" class="Symbol">:</a> <a id="17445" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="17457" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="17459" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a>
  <a id="17463" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17475" class="Symbol">=</a> <a id="17477" class="Keyword">record</a>
    <a id="17488" class="Symbol">{</a> <a id="17490" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="17494" class="Symbol">=</a> <a id="17496" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>
    <a id="17504" class="Symbol">;</a> <a id="17506" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="17510" class="Symbol">=</a> <a id="17512" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>
    <a id="17520" class="Symbol">;</a> <a id="17522" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="17526" class="Symbol">=</a> <a id="17528" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>
    <a id="17536" class="Symbol">;</a> <a id="17538" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="17542" class="Symbol">=</a> <a id="17544" href="Algebra.Bundles.html#17146" class="Field">0#</a>
    <a id="17551" class="Symbol">;</a> <a id="17553" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="17557" class="Symbol">=</a> <a id="17559" href="Algebra.Bundles.html#17194" class="Field">1#</a>
    <a id="17566" class="Symbol">}</a>

  <a id="17571" class="Keyword">open</a> <a id="17576" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="17588" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17600" class="Keyword">public</a>
    <a id="17611" class="Keyword">using</a> <a id="17617" class="Symbol">(</a><a id="17618" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a><a id="17633" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.+-commutativeMonoid"></a><a id="17638" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17658" class="Symbol">:</a> <a id="17660" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="17678" class="Symbol">_</a> <a id="17680" class="Symbol">_</a>
  <a id="17684" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17704" class="Symbol">=</a>
    <a id="17710" class="Keyword">record</a> <a id="17717" class="Symbol">{</a> <a id="17719" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="17739" class="Symbol">=</a> <a id="17741" href="Algebra.Structures.html#13382" class="Function">+-isCommutativeMonoid</a> <a id="17763" class="Symbol">}</a>

  <a id="17768" class="Keyword">open</a> <a id="17773" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="17791" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17811" class="Keyword">public</a>
    <a id="17822" class="Keyword">using</a> <a id="17828" class="Symbol">(</a><a id="17829" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="17832" class="Symbol">)</a> <a id="17834" class="Keyword">renaming</a>
    <a id="17847" class="Symbol">(</a> <a id="17849" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>             <a id="17870" class="Symbol">to</a> <a id="17873" class="Function">+-rawMagma</a>
    <a id="17888" class="Symbol">;</a> <a id="17890" href="Algebra.Bundles.html#5000" class="Function">magma</a>                <a id="17911" class="Symbol">to</a> <a id="17914" class="Function">+-magma</a>
    <a id="17926" class="Symbol">;</a> <a id="17928" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a>          <a id="17949" class="Symbol">to</a> <a id="17952" class="Function">+-unitalMagma</a>
    <a id="17970" class="Symbol">;</a> <a id="17972" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="17993" class="Symbol">to</a> <a id="17996" class="Function">+-commutativeMagma</a>
    <a id="18019" class="Symbol">;</a> <a id="18021" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>            <a id="18042" class="Symbol">to</a> <a id="18045" class="Function">+-semigroup</a>
    <a id="18061" class="Symbol">;</a> <a id="18063" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="18084" class="Symbol">to</a> <a id="18087" class="Function">+-commutativeSemigroup</a>
    <a id="18114" class="Symbol">;</a> <a id="18116" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>            <a id="18137" class="Symbol">to</a> <a id="18140" class="Function">+-rawMonoid</a>
    <a id="18156" class="Symbol">;</a> <a id="18158" href="Algebra.Bundles.html#8230" class="Function">monoid</a>               <a id="18179" class="Symbol">to</a> <a id="18182" class="Function">+-monoid</a>
    <a id="18195" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.*-monoid"></a><a id="18200" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18209" class="Symbol">:</a> <a id="18211" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="18218" class="Symbol">_</a> <a id="18220" class="Symbol">_</a>
  <a id="18224" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18233" class="Symbol">=</a> <a id="18235" class="Keyword">record</a> <a id="18242" class="Symbol">{</a> <a id="18244" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="18253" class="Symbol">=</a> <a id="18255" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="18266" class="Symbol">}</a>

  <a id="18271" class="Keyword">open</a> <a id="18276" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="18283" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18292" class="Keyword">public</a>
    <a id="18303" class="Keyword">using</a> <a id="18309" class="Symbol">()</a> <a id="18312" class="Keyword">renaming</a>
    <a id="18325" class="Symbol">(</a> <a id="18327" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>  <a id="18337" class="Symbol">to</a> <a id="18340" class="Function">*-rawMagma</a>
    <a id="18355" class="Symbol">;</a> <a id="18357" href="Algebra.Bundles.html#5000" class="Function">magma</a>     <a id="18367" class="Symbol">to</a> <a id="18370" class="Function">*-magma</a>
    <a id="18382" class="Symbol">;</a> <a id="18384" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="18394" class="Symbol">to</a> <a id="18397" class="Function">*-semigroup</a>
    <a id="18413" class="Symbol">;</a> <a id="18415" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="18425" class="Symbol">to</a> <a id="18428" class="Function">*-rawMonoid</a>
    <a id="18444" class="Symbol">)</a>


<a id="18448" class="Keyword">record</a> <a id="Semiring"></a><a id="18455" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="18464" href="Algebra.Bundles.html#18464" class="Bound">c</a> <a id="18466" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a> <a id="18468" class="Symbol">:</a> <a id="18470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18474" class="Symbol">(</a><a id="18475" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="18479" class="Symbol">(</a><a id="18480" href="Algebra.Bundles.html#18464" class="Bound">c</a> <a id="18482" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18484" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a><a id="18485" class="Symbol">))</a> <a id="18488" class="Keyword">where</a>
  <a id="18496" class="Keyword">infixl</a> <a id="18503" class="Number">7</a> <a id="18505" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a>
  <a id="18511" class="Keyword">infixl</a> <a id="18518" class="Number">6</a> <a id="18520" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a>
  <a id="18526" class="Keyword">infix</a>  <a id="18533" class="Number">4</a> <a id="18535" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>
  <a id="18541" class="Keyword">field</a>
    <a id="Semiring.Carrier"></a><a id="18551" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>    <a id="18562" class="Symbol">:</a> <a id="18564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18568" href="Algebra.Bundles.html#18464" class="Bound">c</a>
    <a id="Semiring._≈_"></a><a id="18574" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>        <a id="18585" class="Symbol">:</a> <a id="18587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="18591" href="Algebra.Bundles.html#18551" class="Field">Carrier</a> <a id="18599" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a>
    <a id="Semiring._+_"></a><a id="18605" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a>        <a id="18616" class="Symbol">:</a> <a id="18618" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18622" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring._*_"></a><a id="18634" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a>        <a id="18645" class="Symbol">:</a> <a id="18647" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18651" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.0#"></a><a id="18663" href="Algebra.Bundles.html#18663" class="Field">0#</a>         <a id="18674" class="Symbol">:</a> <a id="18676" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.1#"></a><a id="18688" href="Algebra.Bundles.html#18688" class="Field">1#</a>         <a id="18699" class="Symbol">:</a> <a id="18701" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.isSemiring"></a><a id="18713" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="18724" class="Symbol">:</a> <a id="18726" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="18737" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a> <a id="18741" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a> <a id="18745" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a> <a id="18749" href="Algebra.Bundles.html#18663" class="Field">0#</a> <a id="18752" href="Algebra.Bundles.html#18688" class="Field">1#</a>

  <a id="18758" class="Keyword">open</a> <a id="18763" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="18774" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="18785" class="Keyword">public</a>

  <a id="Semiring.semiringWithoutAnnihilatingZero"></a><a id="18795" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="18827" class="Symbol">:</a> <a id="18829" href="Algebra.Bundles.html#16823" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="18861" class="Symbol">_</a> <a id="18863" class="Symbol">_</a>
  <a id="18867" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="18899" class="Symbol">=</a> <a id="18901" class="Keyword">record</a>
    <a id="18912" class="Symbol">{</a> <a id="18914" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="18948" class="Symbol">=</a>
        <a id="18958" href="Algebra.Structures.html#15045" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="18996" class="Symbol">}</a>

  <a id="19001" class="Keyword">open</a> <a id="19006" href="Algebra.Bundles.html#16823" class="Module">SemiringWithoutAnnihilatingZero</a>
         <a id="19047" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="19079" class="Keyword">public</a>
    <a id="19090" class="Keyword">using</a>
    <a id="19100" class="Symbol">(</a> <a id="19102" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="19105" class="Symbol">;</a> <a id="19107" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="19117" class="Symbol">;</a> <a id="19119" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="19126" class="Symbol">;</a> <a id="19128" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="19141" class="Symbol">;</a> <a id="19143" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="19166" class="Symbol">;</a> <a id="19168" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="19179" class="Symbol">;</a> <a id="19181" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="19208" class="Symbol">;</a> <a id="19210" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="19220" class="Symbol">;</a>  <a id="19223" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="19230" class="Symbol">;</a>  <a id="19233" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="19249" class="Symbol">;</a> <a id="19251" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="19262" class="Symbol">;</a> <a id="19264" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="19272" class="Symbol">;</a> <a id="19274" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="19298" class="Symbol">;</a> <a id="19300" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="19311" class="Symbol">;</a> <a id="19313" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="19326" class="Symbol">;</a> <a id="19328" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="19344" class="Symbol">;</a> <a id="19346" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="19362" class="Symbol">)</a>

  <a id="Semiring.semiringWithoutOne"></a><a id="19367" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19386" class="Symbol">:</a> <a id="19388" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="19407" class="Symbol">_</a> <a id="19409" class="Symbol">_</a>
  <a id="19413" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19432" class="Symbol">=</a>
    <a id="19438" class="Keyword">record</a> <a id="19445" class="Symbol">{</a> <a id="19447" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="19468" class="Symbol">=</a> <a id="19470" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="19491" class="Symbol">}</a>

  <a id="19496" class="Keyword">open</a> <a id="19501" href="Algebra.Bundles.html#14663" class="Module">SemiringWithoutOne</a> <a id="19520" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19539" class="Keyword">public</a>
    <a id="19550" class="Keyword">using</a> <a id="19556" class="Symbol">(</a><a id="19557" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="19569" class="Symbol">)</a>


<a id="19573" class="Keyword">record</a> <a id="CommutativeSemiring"></a><a id="19580" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="19600" href="Algebra.Bundles.html#19600" class="Bound">c</a> <a id="19602" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a> <a id="19604" class="Symbol">:</a> <a id="19606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19610" class="Symbol">(</a><a id="19611" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="19615" class="Symbol">(</a><a id="19616" href="Algebra.Bundles.html#19600" class="Bound">c</a> <a id="19618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19620" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a><a id="19621" class="Symbol">))</a> <a id="19624" class="Keyword">where</a>
  <a id="19632" class="Keyword">infixl</a> <a id="19639" class="Number">7</a> <a id="19641" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>
  <a id="19647" class="Keyword">infixl</a> <a id="19654" class="Number">6</a> <a id="19656" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>
  <a id="19662" class="Keyword">infix</a>  <a id="19669" class="Number">4</a> <a id="19671" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a>
  <a id="19677" class="Keyword">field</a>
    <a id="CommutativeSemiring.Carrier"></a><a id="19687" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>               <a id="19709" class="Symbol">:</a> <a id="19711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19715" href="Algebra.Bundles.html#19600" class="Bound">c</a>
    <a id="CommutativeSemiring._≈_"></a><a id="19721" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a>                   <a id="19743" class="Symbol">:</a> <a id="19745" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="19749" href="Algebra.Bundles.html#19687" class="Field">Carrier</a> <a id="19757" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a>
    <a id="CommutativeSemiring._+_"></a><a id="19763" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="19785" class="Symbol">:</a> <a id="19787" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19791" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring._*_"></a><a id="19803" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="19825" class="Symbol">:</a> <a id="19827" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19831" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.0#"></a><a id="19843" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="19865" class="Symbol">:</a> <a id="19867" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.1#"></a><a id="19879" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="19901" class="Symbol">:</a> <a id="19903" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.isCommutativeSemiring"></a><a id="19915" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="19937" class="Symbol">:</a> <a id="19939" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="19961" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a> <a id="19965" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a> <a id="19969" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a> <a id="19973" href="Algebra.Bundles.html#19843" class="Field">0#</a> <a id="19976" href="Algebra.Bundles.html#19879" class="Field">1#</a>

  <a id="19982" class="Keyword">open</a> <a id="19987" href="Algebra.Structures.html#15663" class="Module">IsCommutativeSemiring</a> <a id="20009" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="20031" class="Keyword">public</a>

  <a id="CommutativeSemiring.semiring"></a><a id="20041" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20050" class="Symbol">:</a> <a id="20052" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="20061" class="Symbol">_</a> <a id="20063" class="Symbol">_</a>
  <a id="20067" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20076" class="Symbol">=</a> <a id="20078" class="Keyword">record</a> <a id="20085" class="Symbol">{</a> <a id="20087" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="20098" class="Symbol">=</a> <a id="20100" href="Algebra.Structures.html#15743" class="Function">isSemiring</a> <a id="20111" class="Symbol">}</a>

  <a id="20116" class="Keyword">open</a> <a id="20121" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="20130" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20139" class="Keyword">public</a>
    <a id="20150" class="Keyword">using</a>
    <a id="20160" class="Symbol">(</a> <a id="20162" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="20165" class="Symbol">;</a> <a id="20167" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="20177" class="Symbol">;</a> <a id="20179" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="20186" class="Symbol">;</a> <a id="20188" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="20201" class="Symbol">;</a> <a id="20203" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="20226" class="Symbol">;</a> <a id="20228" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="20239" class="Symbol">;</a> <a id="20241" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="20268" class="Symbol">;</a> <a id="20270" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="20280" class="Symbol">;</a> <a id="20282" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="20289" class="Symbol">;</a> <a id="20291" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="20307" class="Symbol">;</a> <a id="20309" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="20320" class="Symbol">;</a> <a id="20322" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="20330" class="Symbol">;</a> <a id="20332" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="20356" class="Symbol">;</a> <a id="20358" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="20369" class="Symbol">;</a> <a id="20371" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="20384" class="Symbol">;</a> <a id="20386" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="20398" class="Symbol">;</a> <a id="20400" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="20423" class="Symbol">;</a> <a id="20425" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="20461" class="Symbol">;</a> <a id="20463" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="20479" class="Symbol">)</a>

  <a id="CommutativeSemiring.*-commutativeMonoid"></a><a id="20484" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20504" class="Symbol">:</a> <a id="20506" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="20524" class="Symbol">_</a> <a id="20526" class="Symbol">_</a>
  <a id="20530" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20550" class="Symbol">=</a> <a id="20552" class="Keyword">record</a>
    <a id="20563" class="Symbol">{</a> <a id="20565" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="20585" class="Symbol">=</a> <a id="20587" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a>
    <a id="20613" class="Symbol">}</a>

  <a id="20618" class="Keyword">open</a> <a id="20623" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="20641" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20661" class="Keyword">public</a>
    <a id="20672" class="Keyword">using</a> <a id="20678" class="Symbol">()</a> <a id="20681" class="Keyword">renaming</a>
    <a id="20694" class="Symbol">(</a> <a id="20696" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="20717" class="Symbol">to</a> <a id="20720" class="Function">*-commutativeMagma</a>
    <a id="20743" class="Symbol">;</a> <a id="20745" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="20766" class="Symbol">to</a> <a id="20769" class="Function">*-commutativeSemigroup</a>
    <a id="20796" class="Symbol">)</a>

  <a id="CommutativeSemiring.commutativeSemiringWithoutOne"></a><a id="20801" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a> <a id="20831" class="Symbol">:</a> <a id="20833" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="20863" class="Symbol">_</a> <a id="20865" class="Symbol">_</a>
  <a id="20869" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a> <a id="20899" class="Symbol">=</a> <a id="20901" class="Keyword">record</a>
    <a id="20912" class="Symbol">{</a> <a id="20914" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="20946" class="Symbol">=</a> <a id="20948" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="20984" class="Symbol">}</a>


<a id="20988" class="Keyword">record</a> <a id="CancellativeCommutativeSemiring"></a><a id="20995" href="Algebra.Bundles.html#20995" class="Record">CancellativeCommutativeSemiring</a> <a id="21027" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21029" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a> <a id="21031" class="Symbol">:</a> <a id="21033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21037" class="Symbol">(</a><a id="21038" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="21042" class="Symbol">(</a><a id="21043" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21045" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21047" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a><a id="21048" class="Symbol">))</a> <a id="21051" class="Keyword">where</a>
  <a id="21059" class="Keyword">infixl</a> <a id="21066" class="Number">7</a> <a id="21068" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a>
  <a id="21074" class="Keyword">infixl</a> <a id="21081" class="Number">6</a> <a id="21083" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a>
  <a id="21089" class="Keyword">infix</a>  <a id="21096" class="Number">4</a> <a id="21098" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a>
  <a id="21104" class="Keyword">field</a>
    <a id="CancellativeCommutativeSemiring.Carrier"></a><a id="21114" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>                           <a id="21148" class="Symbol">:</a> <a id="21150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21154" href="Algebra.Bundles.html#21027" class="Bound">c</a>
    <a id="CancellativeCommutativeSemiring._≈_"></a><a id="21160" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a>                               <a id="21194" class="Symbol">:</a> <a id="21196" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="21200" href="Algebra.Bundles.html#21114" class="Field">Carrier</a> <a id="21208" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a>
    <a id="CancellativeCommutativeSemiring._+_"></a><a id="21214" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a>                               <a id="21248" class="Symbol">:</a> <a id="21250" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21254" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring._*_"></a><a id="21266" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a>                               <a id="21300" class="Symbol">:</a> <a id="21302" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21306" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.0#"></a><a id="21318" href="Algebra.Bundles.html#21318" class="Field">0#</a>                                <a id="21352" class="Symbol">:</a> <a id="21354" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.1#"></a><a id="21366" href="Algebra.Bundles.html#21366" class="Field">1#</a>                                <a id="21400" class="Symbol">:</a> <a id="21402" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.isCancellativeCommutativeSemiring"></a><a id="21414" href="Algebra.Bundles.html#21414" class="Field">isCancellativeCommutativeSemiring</a> <a id="21448" class="Symbol">:</a> <a id="21450" href="Algebra.Structures.html#16351" class="Record">IsCancellativeCommutativeSemiring</a> <a id="21484" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a> <a id="21488" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a> <a id="21492" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a> <a id="21496" href="Algebra.Bundles.html#21318" class="Field">0#</a> <a id="21499" href="Algebra.Bundles.html#21366" class="Field">1#</a>

  <a id="21505" class="Keyword">open</a> <a id="21510" href="Algebra.Structures.html#16351" class="Module">IsCancellativeCommutativeSemiring</a> <a id="21544" href="Algebra.Bundles.html#21414" class="Field">isCancellativeCommutativeSemiring</a> <a id="21578" class="Keyword">public</a>

  <a id="CancellativeCommutativeSemiring.commutativeSemiring"></a><a id="21588" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21608" class="Symbol">:</a> <a id="21610" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="21630" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21632" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a>
  <a id="21636" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21656" class="Symbol">=</a> <a id="21658" class="Keyword">record</a>
    <a id="21669" class="Symbol">{</a> <a id="21671" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="21693" class="Symbol">=</a> <a id="21695" href="Algebra.Structures.html#16443" class="Function">isCommutativeSemiring</a>
    <a id="21721" class="Symbol">}</a>

  <a id="21726" class="Keyword">open</a> <a id="21731" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="21751" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21771" class="Keyword">public</a>
    <a id="21782" class="Keyword">using</a>
    <a id="21792" class="Symbol">(</a> <a id="21794" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="21804" class="Symbol">;</a> <a id="21806" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="21813" class="Symbol">;</a> <a id="21815" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="21828" class="Symbol">;</a> <a id="21830" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="21853" class="Symbol">;</a> <a id="21855" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="21866" class="Symbol">;</a> <a id="21868" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="21895" class="Symbol">;</a> <a id="21897" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="21907" class="Symbol">;</a> <a id="21909" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="21916" class="Symbol">;</a> <a id="21918" href="Algebra.Bundles.html#20720" class="Function">*-commutativeMagma</a><a id="21936" class="Symbol">;</a> <a id="21938" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="21949" class="Symbol">;</a> <a id="21951" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="21978" class="Symbol">;</a> <a id="21980" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="21991" class="Symbol">;</a> <a id="21993" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="22001" class="Symbol">;</a> <a id="22003" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="22027" class="Symbol">;</a> <a id="22029" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="22040" class="Symbol">;</a> <a id="22042" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="22050" class="Symbol">;</a> <a id="22052" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="22076" class="Symbol">;</a> <a id="22078" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="22090" class="Symbol">;</a> <a id="22092" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="22115" class="Symbol">;</a> <a id="22117" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="22153" class="Symbol">;</a> <a id="22155" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="22171" class="Symbol">;</a> <a id="22173" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="22186" class="Symbol">;</a> <a id="22188" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="22196" class="Symbol">)</a>

<a id="22199" class="Keyword">record</a> <a id="IdempotentSemiring"></a><a id="22206" href="Algebra.Bundles.html#22206" class="Record">IdempotentSemiring</a> <a id="22225" href="Algebra.Bundles.html#22225" class="Bound">c</a> <a id="22227" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a> <a id="22229" class="Symbol">:</a> <a id="22231" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22235" class="Symbol">(</a><a id="22236" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="22240" class="Symbol">(</a><a id="22241" href="Algebra.Bundles.html#22225" class="Bound">c</a> <a id="22243" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22245" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a><a id="22246" class="Symbol">))</a> <a id="22249" class="Keyword">where</a>
  <a id="22257" class="Keyword">infixl</a> <a id="22264" class="Number">7</a> <a id="22266" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a>
  <a id="22272" class="Keyword">infixl</a> <a id="22279" class="Number">6</a> <a id="22281" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a>
  <a id="22287" class="Keyword">infix</a>  <a id="22294" class="Number">4</a> <a id="22296" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a>
  <a id="22302" class="Keyword">field</a>
    <a id="IdempotentSemiring.Carrier"></a><a id="22312" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>                <a id="22335" class="Symbol">:</a> <a id="22337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22341" href="Algebra.Bundles.html#22225" class="Bound">c</a>
    <a id="IdempotentSemiring._≈_"></a><a id="22347" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a>                    <a id="22370" class="Symbol">:</a> <a id="22372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="22376" href="Algebra.Bundles.html#22312" class="Field">Carrier</a> <a id="22384" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a>
    <a id="IdempotentSemiring._+_"></a><a id="22390" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a>                    <a id="22413" class="Symbol">:</a> <a id="22415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22419" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring._*_"></a><a id="22431" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a>                    <a id="22454" class="Symbol">:</a> <a id="22456" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22460" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.0#"></a><a id="22472" href="Algebra.Bundles.html#22472" class="Field">0#</a>                     <a id="22495" class="Symbol">:</a> <a id="22497" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.1#"></a><a id="22509" href="Algebra.Bundles.html#22509" class="Field">1#</a>                     <a id="22532" class="Symbol">:</a> <a id="22534" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.isIdempotentSemiring"></a><a id="22546" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a>   <a id="22569" class="Symbol">:</a> <a id="22571" href="Algebra.Structures.html#16780" class="Record">IsIdempotentSemiring</a> <a id="22592" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a> <a id="22596" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a> <a id="22600" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a> <a id="22604" href="Algebra.Bundles.html#22472" class="Field">0#</a> <a id="22607" href="Algebra.Bundles.html#22509" class="Field">1#</a>

  <a id="22613" class="Keyword">open</a> <a id="22618" href="Algebra.Structures.html#16780" class="Module">IsIdempotentSemiring</a> <a id="22639" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a> <a id="22660" class="Keyword">public</a>

  <a id="IdempotentSemiring.semiring"></a><a id="22670" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22679" class="Symbol">:</a> <a id="22681" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="22690" class="Symbol">_</a> <a id="22692" class="Symbol">_</a>
  <a id="22696" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22705" class="Symbol">=</a> <a id="22707" class="Keyword">record</a> <a id="22714" class="Symbol">{</a> <a id="22716" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="22727" class="Symbol">=</a> <a id="22729" href="Algebra.Structures.html#16859" class="Function">isSemiring</a> <a id="22740" class="Symbol">}</a>

  <a id="22745" class="Keyword">open</a> <a id="22750" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="22759" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22768" class="Keyword">public</a>
    <a id="22779" class="Keyword">using</a>
    <a id="22789" class="Symbol">(</a> <a id="22791" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="22794" class="Symbol">;</a> <a id="22796" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="22806" class="Symbol">;</a> <a id="22808" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="22815" class="Symbol">;</a> <a id="22817" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="22830" class="Symbol">;</a> <a id="22832" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="22855" class="Symbol">;</a> <a id="22857" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="22868" class="Symbol">;</a> <a id="22870" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="22897" class="Symbol">;</a> <a id="22899" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="22909" class="Symbol">;</a> <a id="22911" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="22918" class="Symbol">;</a> <a id="22920" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="22936" class="Symbol">;</a> <a id="22938" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="22949" class="Symbol">;</a> <a id="22951" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="22959" class="Symbol">;</a> <a id="22961" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="22985" class="Symbol">;</a> <a id="22987" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="22998" class="Symbol">;</a> <a id="23000" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="23013" class="Symbol">;</a> <a id="23015" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="23027" class="Symbol">;</a> <a id="23029" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="23052" class="Symbol">;</a> <a id="23054" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="23090" class="Symbol">;</a> <a id="23092" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="23108" class="Symbol">)</a>

  <a id="IdempotentSemiring.+-idempotentCommutativeMonoid"></a><a id="23113" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23143" class="Symbol">:</a> <a id="23145" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="23173" class="Symbol">_</a> <a id="23175" class="Symbol">_</a>
  <a id="23179" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23209" class="Symbol">=</a> <a id="23211" class="Keyword">record</a> <a id="23218" class="Symbol">{</a> <a id="23220" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="23250" class="Symbol">=</a> <a id="23252" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="23284" class="Symbol">}</a>

  <a id="23289" class="Keyword">open</a> <a id="23294" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="23322" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23352" class="Keyword">public</a>
    <a id="23363" class="Keyword">using</a> <a id="23369" class="Symbol">()</a>
    <a id="23376" class="Keyword">renaming</a> <a id="23385" class="Symbol">(</a> <a id="23387" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="23392" class="Symbol">to</a> <a id="23395" class="Function">+-band</a>
             <a id="23415" class="Symbol">;</a> <a id="23417" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="23433" class="Symbol">to</a> <a id="23436" class="Function">+-commutativeBand</a>
             <a id="23467" class="Symbol">;</a> <a id="23469" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="23486" class="Symbol">to</a> <a id="23489" class="Function">+-idempotentMonoid</a>
             <a id="23521" class="Symbol">)</a>

<a id="23524" class="Keyword">record</a> <a id="KleeneAlgebra"></a><a id="23531" href="Algebra.Bundles.html#23531" class="Record">KleeneAlgebra</a> <a id="23545" href="Algebra.Bundles.html#23545" class="Bound">c</a> <a id="23547" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a> <a id="23549" class="Symbol">:</a> <a id="23551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23555" class="Symbol">(</a><a id="23556" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="23560" class="Symbol">(</a><a id="23561" href="Algebra.Bundles.html#23545" class="Bound">c</a> <a id="23563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23565" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a><a id="23566" class="Symbol">))</a> <a id="23569" class="Keyword">where</a>
  <a id="23577" class="Keyword">infix</a>  <a id="23584" class="Number">8</a> <a id="23586" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>
  <a id="23591" class="Keyword">infixl</a> <a id="23598" class="Number">7</a> <a id="23600" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>
  <a id="23606" class="Keyword">infixl</a> <a id="23613" class="Number">6</a> <a id="23615" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>
  <a id="23621" class="Keyword">infix</a>  <a id="23628" class="Number">4</a> <a id="23630" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>
  <a id="23636" class="Keyword">field</a>
    <a id="KleeneAlgebra.Carrier"></a><a id="23646" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>               <a id="23668" class="Symbol">:</a> <a id="23670" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23674" href="Algebra.Bundles.html#23545" class="Bound">c</a>
    <a id="KleeneAlgebra._≈_"></a><a id="23680" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>                   <a id="23702" class="Symbol">:</a> <a id="23704" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="23708" href="Algebra.Bundles.html#23646" class="Field">Carrier</a> <a id="23716" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a>
    <a id="KleeneAlgebra._+_"></a><a id="23722" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>                   <a id="23744" class="Symbol">:</a> <a id="23746" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23750" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra._*_"></a><a id="23762" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>                   <a id="23784" class="Symbol">:</a> <a id="23786" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23790" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra._⋆"></a><a id="23802" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>                    <a id="23824" class="Symbol">:</a> <a id="23826" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="23830" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.0#"></a><a id="23842" href="Algebra.Bundles.html#23842" class="Field">0#</a>                    <a id="23864" class="Symbol">:</a> <a id="23866" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.1#"></a><a id="23878" href="Algebra.Bundles.html#23878" class="Field">1#</a>                    <a id="23900" class="Symbol">:</a> <a id="23902" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.isKleeneAlgebra"></a><a id="23914" href="Algebra.Bundles.html#23914" class="Field">isKleeneAlgebra</a>       <a id="23936" class="Symbol">:</a> <a id="23938" href="Algebra.Structures.html#17421" class="Record">IsKleeneAlgebra</a> <a id="23954" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a> <a id="23958" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a> <a id="23962" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a> <a id="23966" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a> <a id="23969" href="Algebra.Bundles.html#23842" class="Field">0#</a> <a id="23972" href="Algebra.Bundles.html#23878" class="Field">1#</a>

  <a id="23978" class="Keyword">open</a> <a id="23983" href="Algebra.Structures.html#17421" class="Module">IsKleeneAlgebra</a> <a id="23999" href="Algebra.Bundles.html#23914" class="Field">isKleeneAlgebra</a> <a id="24015" class="Keyword">public</a>

  <a id="KleeneAlgebra.idempotentSemiring"></a><a id="24025" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24044" class="Symbol">:</a> <a id="24046" href="Algebra.Bundles.html#22206" class="Record">IdempotentSemiring</a> <a id="24065" class="Symbol">_</a> <a id="24067" class="Symbol">_</a>
  <a id="24071" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24090" class="Symbol">=</a> <a id="24092" class="Keyword">record</a> <a id="24099" class="Symbol">{</a> <a id="24101" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a> <a id="24122" class="Symbol">=</a> <a id="24124" href="Algebra.Structures.html#17507" class="Function">isIdempotentSemiring</a> <a id="24145" class="Symbol">}</a>

  <a id="24150" class="Keyword">open</a> <a id="24155" href="Algebra.Bundles.html#22206" class="Module">IdempotentSemiring</a> <a id="24174" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24193" class="Keyword">public</a>
    <a id="24204" class="Keyword">using</a>
    <a id="24214" class="Symbol">(</a> <a id="24216" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="24219" class="Symbol">;</a> <a id="24221" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="24231" class="Symbol">;</a> <a id="24233" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="24240" class="Symbol">;</a> <a id="24242" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="24255" class="Symbol">;</a> <a id="24257" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="24280" class="Symbol">;</a> <a id="24282" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="24293" class="Symbol">;</a> <a id="24295" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="24322" class="Symbol">;</a> <a id="24324" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="24334" class="Symbol">;</a> <a id="24336" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="24343" class="Symbol">;</a> <a id="24345" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="24361" class="Symbol">;</a> <a id="24363" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="24374" class="Symbol">;</a> <a id="24376" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="24384" class="Symbol">;</a> <a id="24386" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="24410" class="Symbol">;</a> <a id="24412" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="24423" class="Symbol">;</a> <a id="24425" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="24438" class="Symbol">;</a> <a id="24440" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="24452" class="Symbol">;</a> <a id="24454" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="24477" class="Symbol">;</a> <a id="24479" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="24515" class="Symbol">;</a> <a id="24517" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a><a id="24528" class="Symbol">;</a> <a id="24530" href="Algebra.Bundles.html#22670" class="Function">semiring</a>
    <a id="24543" class="Symbol">)</a>

  <a id="KleeneAlgebra.rawKleeneAlgebra"></a><a id="24548" href="Algebra.Bundles.html#24548" class="Function">rawKleeneAlgebra</a> <a id="24565" class="Symbol">:</a> <a id="24567" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="24584" class="Symbol">_</a> <a id="24586" class="Symbol">_</a>
  <a id="24590" href="Algebra.Bundles.html#24548" class="Function">rawKleeneAlgebra</a> <a id="24607" class="Symbol">=</a> <a id="24609" class="Keyword">record</a>
    <a id="24620" class="Symbol">{</a> <a id="24622" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="24626" class="Symbol">=</a> <a id="24628" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>
    <a id="24636" class="Symbol">;</a> <a id="24638" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a> <a id="24642" class="Symbol">=</a> <a id="24644" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>
    <a id="24652" class="Symbol">;</a> <a id="24654" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a> <a id="24658" class="Symbol">=</a> <a id="24660" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>
    <a id="24668" class="Symbol">;</a> <a id="24670" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a>  <a id="24674" class="Symbol">=</a> <a id="24676" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>
    <a id="24683" class="Symbol">;</a> <a id="24685" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>  <a id="24689" class="Symbol">=</a> <a id="24691" href="Algebra.Bundles.html#23842" class="Field">0#</a>
    <a id="24698" class="Symbol">;</a> <a id="24700" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>  <a id="24704" class="Symbol">=</a> <a id="24706" href="Algebra.Bundles.html#23878" class="Field">1#</a>
    <a id="24713" class="Symbol">}</a>

<a id="24716" class="Keyword">record</a> <a id="Quasiring"></a><a id="24723" href="Algebra.Bundles.html#24723" class="Record">Quasiring</a> <a id="24733" href="Algebra.Bundles.html#24733" class="Bound">c</a> <a id="24735" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a> <a id="24737" class="Symbol">:</a> <a id="24739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24743" class="Symbol">(</a><a id="24744" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="24748" class="Symbol">(</a><a id="24749" href="Algebra.Bundles.html#24733" class="Bound">c</a> <a id="24751" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24753" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a><a id="24754" class="Symbol">))</a> <a id="24757" class="Keyword">where</a>
  <a id="24765" class="Keyword">infixl</a> <a id="24772" class="Number">7</a> <a id="24774" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a>
  <a id="24780" class="Keyword">infixl</a> <a id="24787" class="Number">6</a> <a id="24789" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a>
  <a id="24795" class="Keyword">infix</a>  <a id="24802" class="Number">4</a> <a id="24804" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a>
  <a id="24810" class="Keyword">field</a>
    <a id="Quasiring.Carrier"></a><a id="24820" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>       <a id="24834" class="Symbol">:</a> <a id="24836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24840" href="Algebra.Bundles.html#24733" class="Bound">c</a>
    <a id="Quasiring._≈_"></a><a id="24846" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a>           <a id="24860" class="Symbol">:</a> <a id="24862" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="24866" href="Algebra.Bundles.html#24820" class="Field">Carrier</a> <a id="24874" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a>
    <a id="Quasiring._+_"></a><a id="24880" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a>           <a id="24894" class="Symbol">:</a> <a id="24896" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24900" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring._*_"></a><a id="24912" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a>           <a id="24926" class="Symbol">:</a> <a id="24928" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24932" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.0#"></a><a id="24944" href="Algebra.Bundles.html#24944" class="Field">0#</a>            <a id="24958" class="Symbol">:</a> <a id="24960" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.1#"></a><a id="24972" href="Algebra.Bundles.html#24972" class="Field">1#</a>            <a id="24986" class="Symbol">:</a> <a id="24988" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.isQuasiring"></a><a id="25000" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a>   <a id="25014" class="Symbol">:</a> <a id="25016" href="Algebra.Structures.html#18084" class="Record">IsQuasiring</a> <a id="25028" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a> <a id="25032" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a> <a id="25036" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a> <a id="25040" href="Algebra.Bundles.html#24944" class="Field">0#</a> <a id="25043" href="Algebra.Bundles.html#24972" class="Field">1#</a>

  <a id="25049" class="Keyword">open</a> <a id="25054" href="Algebra.Structures.html#18084" class="Module">IsQuasiring</a> <a id="25066" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a> <a id="25078" class="Keyword">public</a>

  <a id="Quasiring.+-monoid"></a><a id="25088" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25097" class="Symbol">:</a> <a id="25099" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25106" class="Symbol">_</a> <a id="25108" class="Symbol">_</a>
  <a id="25112" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25121" class="Symbol">=</a> <a id="25123" class="Keyword">record</a> <a id="25130" class="Symbol">{</a> <a id="25132" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25141" class="Symbol">=</a> <a id="25143" href="Algebra.Structures.html#18154" class="Function">+-isMonoid</a> <a id="25154" class="Symbol">}</a>

  <a id="25159" class="Keyword">open</a> <a id="25164" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="25171" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25180" class="Keyword">public</a>
    <a id="25191" class="Keyword">using</a> <a id="25197" class="Symbol">(</a><a id="25198" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="25201" class="Symbol">)</a> <a id="25203" class="Keyword">renaming</a>
    <a id="25216" class="Symbol">(</a> <a id="25218" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>    <a id="25230" class="Symbol">to</a>  <a id="25234" class="Function">+-rawMagma</a>
    <a id="25249" class="Symbol">;</a> <a id="25251" href="Algebra.Bundles.html#5000" class="Function">magma</a>       <a id="25263" class="Symbol">to</a>  <a id="25267" class="Function">+-magma</a>
    <a id="25279" class="Symbol">;</a> <a id="25281" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>   <a id="25293" class="Symbol">to</a>  <a id="25297" class="Function">+-semigroup</a>
    <a id="25313" class="Symbol">;</a> <a id="25315" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="25327" class="Symbol">to</a>  <a id="25331" class="Function">+-unitalMagma</a>
    <a id="25349" class="Symbol">;</a> <a id="25351" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>   <a id="25363" class="Symbol">to</a>  <a id="25367" class="Function">+-rawMonoid</a>
    <a id="25383" class="Symbol">)</a>

  <a id="Quasiring.*-monoid"></a><a id="25388" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25397" class="Symbol">:</a> <a id="25399" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25406" class="Symbol">_</a> <a id="25408" class="Symbol">_</a>
  <a id="25412" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25421" class="Symbol">=</a> <a id="25423" class="Keyword">record</a> <a id="25430" class="Symbol">{</a> <a id="25432" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25441" class="Symbol">=</a> <a id="25443" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="25454" class="Symbol">}</a>

  <a id="25459" class="Keyword">open</a> <a id="25464" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="25471" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25480" class="Keyword">public</a>
    <a id="25491" class="Keyword">using</a> <a id="25497" class="Symbol">()</a> <a id="25500" class="Keyword">renaming</a>
    <a id="25513" class="Symbol">(</a> <a id="25515" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>  <a id="25525" class="Symbol">to</a> <a id="25528" class="Function">*-rawMagma</a>
    <a id="25543" class="Symbol">;</a> <a id="25545" href="Algebra.Bundles.html#5000" class="Function">magma</a>     <a id="25555" class="Symbol">to</a> <a id="25558" class="Function">*-magma</a>
    <a id="25570" class="Symbol">;</a> <a id="25572" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="25582" class="Symbol">to</a> <a id="25585" class="Function">*-semigroup</a>
    <a id="25601" class="Symbol">;</a> <a id="25603" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="25613" class="Symbol">to</a> <a id="25616" class="Function">*-rawMonoid</a>
    <a id="25632" class="Symbol">)</a>

<a id="25635" class="Comment">------------------------------------------------------------------------</a>
<a id="25708" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="25775" class="Comment">------------------------------------------------------------------------</a>

<a id="25849" class="Keyword">record</a> <a id="RingWithoutOne"></a><a id="25856" href="Algebra.Bundles.html#25856" class="Record">RingWithoutOne</a> <a id="25871" href="Algebra.Bundles.html#25871" class="Bound">c</a> <a id="25873" href="Algebra.Bundles.html#25873" class="Bound">ℓ</a> <a id="25875" class="Symbol">:</a> <a id="25877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25881" class="Symbol">(</a><a id="25882" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="25886" class="Symbol">(</a><a id="25887" href="Algebra.Bundles.html#25871" class="Bound">c</a> <a id="25889" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25891" href="Algebra.Bundles.html#25873" class="Bound">ℓ</a><a id="25892" class="Symbol">))</a> <a id="25895" class="Keyword">where</a>
  <a id="25903" class="Keyword">infix</a>  <a id="25910" class="Number">8</a> <a id="25912" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a>
  <a id="25917" class="Keyword">infixl</a> <a id="25924" class="Number">7</a> <a id="25926" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a>
  <a id="25932" class="Keyword">infixl</a> <a id="25939" class="Number">6</a> <a id="25941" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a>
  <a id="25947" class="Keyword">infix</a>  <a id="25954" class="Number">4</a> <a id="25956" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a>
  <a id="25962" class="Keyword">field</a>
    <a id="RingWithoutOne.Carrier"></a><a id="25972" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>           <a id="25990" class="Symbol">:</a> <a id="25992" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25996" href="Algebra.Bundles.html#25871" class="Bound">c</a>
    <a id="RingWithoutOne._≈_"></a><a id="26002" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a>               <a id="26020" class="Symbol">:</a> <a id="26022" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="26026" href="Algebra.Bundles.html#25972" class="Field">Carrier</a> <a id="26034" href="Algebra.Bundles.html#25873" class="Bound">ℓ</a>
    <a id="RingWithoutOne._+_"></a><a id="26040" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a>               <a id="26058" class="Symbol">:</a> <a id="26060" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26064" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne._*_"></a><a id="26076" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a>               <a id="26094" class="Symbol">:</a> <a id="26096" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26100" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne.-_"></a><a id="26112" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a>                <a id="26130" class="Symbol">:</a> <a id="26132" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="26136" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne.0#"></a><a id="26148" href="Algebra.Bundles.html#26148" class="Field">0#</a>                <a id="26166" class="Symbol">:</a> <a id="26168" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne.isRingWithoutOne"></a><a id="26180" href="Algebra.Bundles.html#26180" class="Field">isRingWithoutOne</a>  <a id="26198" class="Symbol">:</a> <a id="26200" href="Algebra.Structures.html#19861" class="Record">IsRingWithoutOne</a> <a id="26217" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a> <a id="26221" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a> <a id="26225" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a> <a id="26229" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a> <a id="26232" href="Algebra.Bundles.html#26148" class="Field">0#</a>

  <a id="26238" class="Keyword">open</a> <a id="26243" href="Algebra.Structures.html#19861" class="Module">IsRingWithoutOne</a> <a id="26260" href="Algebra.Bundles.html#26180" class="Field">isRingWithoutOne</a> <a id="26277" class="Keyword">public</a>

  <a id="RingWithoutOne.nearSemiring"></a><a id="26287" href="Algebra.Bundles.html#26287" class="Function">nearSemiring</a> <a id="26300" class="Symbol">:</a> <a id="26302" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="26315" class="Symbol">_</a> <a id="26317" class="Symbol">_</a>
  <a id="26321" href="Algebra.Bundles.html#26287" class="Function">nearSemiring</a> <a id="26334" class="Symbol">=</a> <a id="26336" class="Keyword">record</a> <a id="26343" class="Symbol">{</a> <a id="26345" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="26360" class="Symbol">=</a> <a id="26362" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="26377" class="Symbol">}</a>

  <a id="26382" class="Keyword">open</a> <a id="26387" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="26400" href="Algebra.Bundles.html#26287" class="Function">nearSemiring</a> <a id="26413" class="Keyword">public</a>
    <a id="26424" class="Keyword">using</a> <a id="26430" class="Symbol">(</a><a id="26431" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a><a id="26442" class="Symbol">;</a> <a id="26444" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="26451" class="Symbol">)</a>

  <a id="RingWithoutOne.+-abelianGroup"></a><a id="26456" href="Algebra.Bundles.html#26456" class="Function">+-abelianGroup</a> <a id="26471" class="Symbol">:</a> <a id="26473" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="26486" class="Symbol">_</a> <a id="26488" class="Symbol">_</a>
  <a id="26492" href="Algebra.Bundles.html#26456" class="Function">+-abelianGroup</a> <a id="26507" class="Symbol">=</a> <a id="26509" class="Keyword">record</a> <a id="26516" class="Symbol">{</a> <a id="26518" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="26533" class="Symbol">=</a> <a id="26535" href="Algebra.Structures.html#19946" class="Function">+-isAbelianGroup</a> <a id="26552" class="Symbol">}</a>

  <a id="26557" class="Keyword">open</a> <a id="26562" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="26575" href="Algebra.Bundles.html#26456" class="Function">+-abelianGroup</a> <a id="26590" class="Keyword">public</a>
    <a id="26601" class="Keyword">using</a> <a id="26607" class="Symbol">()</a>
    <a id="26614" class="Keyword">renaming</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="26630" class="Symbol">to</a> <a id="26633" class="Function">+-group</a><a id="26640" class="Symbol">;</a>
      <a id="26648" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="26664" class="Symbol">to</a> <a id="26667" class="Function">+-invertibleMagma</a><a id="26684" class="Symbol">;</a>
      <a id="26692" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="26714" class="Symbol">to</a> <a id="26717" class="Function">+-invertibleUnitalMagma</a><a id="26740" class="Symbol">)</a>

  <a id="RingWithoutOne.rawRingWithoutOne"></a><a id="26745" href="Algebra.Bundles.html#26745" class="Function">rawRingWithoutOne</a> <a id="26763" class="Symbol">:</a> <a id="26765" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="26783" class="Symbol">_</a> <a id="26785" class="Symbol">_</a>
  <a id="26789" href="Algebra.Bundles.html#26745" class="Function">rawRingWithoutOne</a> <a id="26807" class="Symbol">=</a> <a id="26809" class="Keyword">record</a>
    <a id="26820" class="Symbol">{</a> <a id="26822" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="26826" class="Symbol">=</a> <a id="26828" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a>
    <a id="26836" class="Symbol">;</a> <a id="26838" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a> <a id="26842" class="Symbol">=</a> <a id="26844" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a>
    <a id="26852" class="Symbol">;</a> <a id="26854" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="26858" class="Symbol">=</a> <a id="26860" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a>
    <a id="26868" class="Symbol">;</a> <a id="26870" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>  <a id="26874" class="Symbol">=</a> <a id="26876" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a>
    <a id="26883" class="Symbol">;</a> <a id="26885" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>  <a id="26889" class="Symbol">=</a> <a id="26891" href="Algebra.Bundles.html#26148" class="Field">0#</a>
    <a id="26898" class="Symbol">}</a>

  <a id="26903" class="Keyword">open</a> <a id="26908" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="26926" href="Algebra.Bundles.html#26745" class="Function">rawRingWithoutOne</a> <a id="26944" class="Keyword">public</a>
    <a id="26955" class="Keyword">using</a> <a id="26961" class="Symbol">(</a><a id="26962" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="26972" class="Symbol">;</a> <a id="26974" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="26984" class="Symbol">;</a> <a id="26986" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a><a id="27001" class="Symbol">)</a>


<a id="27005" class="Comment">------------------------------------------------------------------------</a>
<a id="27078" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="27146" class="Comment">------------------------------------------------------------------------</a>

<a id="27220" class="Keyword">record</a> <a id="NonAssociativeRing"></a><a id="27227" href="Algebra.Bundles.html#27227" class="Record">NonAssociativeRing</a> <a id="27246" href="Algebra.Bundles.html#27246" class="Bound">c</a> <a id="27248" href="Algebra.Bundles.html#27248" class="Bound">ℓ</a> <a id="27250" class="Symbol">:</a> <a id="27252" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27256" class="Symbol">(</a><a id="27257" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="27261" class="Symbol">(</a><a id="27262" href="Algebra.Bundles.html#27246" class="Bound">c</a> <a id="27264" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27266" href="Algebra.Bundles.html#27248" class="Bound">ℓ</a><a id="27267" class="Symbol">))</a> <a id="27270" class="Keyword">where</a>
  <a id="27278" class="Keyword">infix</a>  <a id="27285" class="Number">8</a> <a id="27287" href="Algebra.Bundles.html#27503" class="Field Operator">-_</a>
  <a id="27292" class="Keyword">infixl</a> <a id="27299" class="Number">7</a> <a id="27301" href="Algebra.Bundles.html#27463" class="Field Operator">_*_</a>
  <a id="27307" class="Keyword">infixl</a> <a id="27314" class="Number">6</a> <a id="27316" href="Algebra.Bundles.html#27423" class="Field Operator">_+_</a>
  <a id="27322" class="Keyword">infix</a>  <a id="27329" class="Number">4</a> <a id="27331" href="Algebra.Bundles.html#27381" class="Field Operator">_≈_</a>
  <a id="27337" class="Keyword">field</a>
    <a id="NonAssociativeRing.Carrier"></a><a id="27347" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>               <a id="27369" class="Symbol">:</a> <a id="27371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27375" href="Algebra.Bundles.html#27246" class="Bound">c</a>
    <a id="NonAssociativeRing._≈_"></a><a id="27381" href="Algebra.Bundles.html#27381" class="Field Operator">_≈_</a>                   <a id="27403" class="Symbol">:</a> <a id="27405" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="27409" href="Algebra.Bundles.html#27347" class="Field">Carrier</a> <a id="27417" href="Algebra.Bundles.html#27248" class="Bound">ℓ</a>
    <a id="NonAssociativeRing._+_"></a><a id="27423" href="Algebra.Bundles.html#27423" class="Field Operator">_+_</a>                   <a id="27445" class="Symbol">:</a> <a id="27447" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27451" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing._*_"></a><a id="27463" href="Algebra.Bundles.html#27463" class="Field Operator">_*_</a>                   <a id="27485" class="Symbol">:</a> <a id="27487" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27491" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.-_"></a><a id="27503" href="Algebra.Bundles.html#27503" class="Field Operator">-_</a>                    <a id="27525" class="Symbol">:</a> <a id="27527" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="27531" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.0#"></a><a id="27543" href="Algebra.Bundles.html#27543" class="Field">0#</a>                    <a id="27565" class="Symbol">:</a> <a id="27567" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.1#"></a><a id="27579" href="Algebra.Bundles.html#27579" class="Field">1#</a>                    <a id="27601" class="Symbol">:</a> <a id="27603" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.isNonAssociativeRing"></a><a id="27615" href="Algebra.Bundles.html#27615" class="Field">isNonAssociativeRing</a>  <a id="27637" class="Symbol">:</a> <a id="27639" href="Algebra.Structures.html#22155" class="Record">IsNonAssociativeRing</a> <a id="27660" href="Algebra.Bundles.html#27381" class="Field Operator">_≈_</a> <a id="27664" href="Algebra.Bundles.html#27423" class="Field Operator">_+_</a> <a id="27668" href="Algebra.Bundles.html#27463" class="Field Operator">_*_</a> <a id="27672" href="Algebra.Bundles.html#27503" class="Field Operator">-_</a> <a id="27675" href="Algebra.Bundles.html#27543" class="Field">0#</a> <a id="27678" href="Algebra.Bundles.html#27579" class="Field">1#</a>

  <a id="27684" class="Keyword">open</a> <a id="27689" href="Algebra.Structures.html#22155" class="Module">IsNonAssociativeRing</a> <a id="27710" href="Algebra.Bundles.html#27615" class="Field">isNonAssociativeRing</a> <a id="27731" class="Keyword">public</a>

  <a id="NonAssociativeRing.+-abelianGroup"></a><a id="27741" href="Algebra.Bundles.html#27741" class="Function">+-abelianGroup</a> <a id="27756" class="Symbol">:</a> <a id="27758" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="27771" class="Symbol">_</a> <a id="27773" class="Symbol">_</a>
  <a id="27777" href="Algebra.Bundles.html#27741" class="Function">+-abelianGroup</a> <a id="27792" class="Symbol">=</a> <a id="27794" class="Keyword">record</a> <a id="27801" class="Symbol">{</a> <a id="27803" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="27818" class="Symbol">=</a> <a id="27820" href="Algebra.Structures.html#22247" class="Function">+-isAbelianGroup</a> <a id="27837" class="Symbol">}</a>

  <a id="27842" class="Keyword">open</a> <a id="27847" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="27860" href="Algebra.Bundles.html#27741" class="Function">+-abelianGroup</a> <a id="27875" class="Keyword">public</a>
    <a id="27886" class="Keyword">using</a> <a id="27892" class="Symbol">()</a> <a id="27895" class="Keyword">renaming</a> <a id="27904" class="Symbol">(</a><a id="27905" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="27911" class="Symbol">to</a> <a id="27914" class="Function">+-group</a><a id="27921" class="Symbol">;</a> <a id="27923" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="27939" class="Symbol">to</a> <a id="27942" class="Function">+-invertibleMagma</a><a id="27959" class="Symbol">;</a> <a id="27961" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="27983" class="Symbol">to</a> <a id="27986" class="Function">+-invertibleUnitalMagma</a><a id="28009" class="Symbol">)</a>

  <a id="NonAssociativeRing.*-unitalMagma"></a><a id="28014" href="Algebra.Bundles.html#28014" class="Function">*-unitalMagma</a> <a id="28028" class="Symbol">:</a> <a id="28030" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="28042" class="Symbol">_</a> <a id="28044" class="Symbol">_</a>
  <a id="28048" href="Algebra.Bundles.html#28014" class="Function">*-unitalMagma</a> <a id="28062" class="Symbol">=</a> <a id="28064" class="Keyword">record</a> <a id="28071" class="Symbol">{</a> <a id="28073" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="28087" class="Symbol">=</a> <a id="28089" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a><a id="28104" class="Symbol">}</a>

  <a id="28109" class="Keyword">open</a> <a id="28114" href="Algebra.Bundles.html#6926" class="Module">UnitalMagma</a> <a id="28126" href="Algebra.Bundles.html#28014" class="Function">*-unitalMagma</a> <a id="28140" class="Keyword">public</a>
    <a id="28151" class="Keyword">using</a> <a id="28157" class="Symbol">()</a> <a id="28160" class="Keyword">renaming</a> <a id="28169" class="Symbol">(</a><a id="28170" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="28176" class="Symbol">to</a> <a id="28179" class="Function">*-magma</a><a id="28186" class="Symbol">;</a> <a id="28188" href="Algebra.Structures.html#4567" class="Function">identity</a> <a id="28197" class="Symbol">to</a> <a id="28200" class="Function">*-identity</a><a id="28210" class="Symbol">)</a>

<a id="28213" class="Keyword">record</a> <a id="Nearring"></a><a id="28220" href="Algebra.Bundles.html#28220" class="Record">Nearring</a> <a id="28229" href="Algebra.Bundles.html#28229" class="Bound">c</a> <a id="28231" href="Algebra.Bundles.html#28231" class="Bound">ℓ</a> <a id="28233" class="Symbol">:</a> <a id="28235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28239" class="Symbol">(</a><a id="28240" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="28244" class="Symbol">(</a><a id="28245" href="Algebra.Bundles.html#28229" class="Bound">c</a> <a id="28247" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28249" href="Algebra.Bundles.html#28231" class="Bound">ℓ</a><a id="28250" class="Symbol">))</a> <a id="28253" class="Keyword">where</a>
  <a id="28261" class="Keyword">infix</a>  <a id="28268" class="Number">8</a> <a id="28270" href="Algebra.Bundles.html#28454" class="Field Operator">-_</a>
  <a id="28275" class="Keyword">infixl</a> <a id="28282" class="Number">7</a> <a id="28284" href="Algebra.Bundles.html#28422" class="Field Operator">_*_</a>
  <a id="28290" class="Keyword">infixl</a> <a id="28297" class="Number">6</a> <a id="28299" href="Algebra.Bundles.html#28390" class="Field Operator">_+_</a>
  <a id="28305" class="Keyword">infix</a>  <a id="28312" class="Number">4</a> <a id="28314" href="Algebra.Bundles.html#28356" class="Field Operator">_≈_</a>
  <a id="28320" class="Keyword">field</a>
    <a id="Nearring.Carrier"></a><a id="28330" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>       <a id="28344" class="Symbol">:</a> <a id="28346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28350" href="Algebra.Bundles.html#28229" class="Bound">c</a>
    <a id="Nearring._≈_"></a><a id="28356" href="Algebra.Bundles.html#28356" class="Field Operator">_≈_</a>           <a id="28370" class="Symbol">:</a> <a id="28372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="28376" href="Algebra.Bundles.html#28330" class="Field">Carrier</a> <a id="28384" href="Algebra.Bundles.html#28231" class="Bound">ℓ</a>
    <a id="Nearring._+_"></a><a id="28390" href="Algebra.Bundles.html#28390" class="Field Operator">_+_</a>           <a id="28404" class="Symbol">:</a> <a id="28406" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28410" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring._*_"></a><a id="28422" href="Algebra.Bundles.html#28422" class="Field Operator">_*_</a>           <a id="28436" class="Symbol">:</a> <a id="28438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28442" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.-_"></a><a id="28454" href="Algebra.Bundles.html#28454" class="Field Operator">-_</a>            <a id="28468" class="Symbol">:</a> <a id="28470" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="28474" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.0#"></a><a id="28486" href="Algebra.Bundles.html#28486" class="Field">0#</a>            <a id="28500" class="Symbol">:</a> <a id="28502" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.1#"></a><a id="28514" href="Algebra.Bundles.html#28514" class="Field">1#</a>            <a id="28528" class="Symbol">:</a> <a id="28530" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.isNearring"></a><a id="28542" href="Algebra.Bundles.html#28542" class="Field">isNearring</a>    <a id="28556" class="Symbol">:</a> <a id="28558" href="Algebra.Structures.html#24254" class="Record">IsNearring</a> <a id="28569" href="Algebra.Bundles.html#28356" class="Field Operator">_≈_</a> <a id="28573" href="Algebra.Bundles.html#28390" class="Field Operator">_+_</a> <a id="28577" href="Algebra.Bundles.html#28422" class="Field Operator">_*_</a> <a id="28581" href="Algebra.Bundles.html#28486" class="Field">0#</a> <a id="28584" href="Algebra.Bundles.html#28514" class="Field">1#</a> <a id="28587" href="Algebra.Bundles.html#28454" class="Field Operator">-_</a>

  <a id="28593" class="Keyword">open</a> <a id="28598" href="Algebra.Structures.html#24254" class="Module">IsNearring</a> <a id="28609" href="Algebra.Bundles.html#28542" class="Field">isNearring</a> <a id="28620" class="Keyword">public</a>

  <a id="Nearring.quasiring"></a><a id="28630" href="Algebra.Bundles.html#28630" class="Function">quasiring</a> <a id="28640" class="Symbol">:</a> <a id="28642" href="Algebra.Bundles.html#24723" class="Record">Quasiring</a> <a id="28652" class="Symbol">_</a> <a id="28654" class="Symbol">_</a>
  <a id="28658" href="Algebra.Bundles.html#28630" class="Function">quasiring</a> <a id="28668" class="Symbol">=</a> <a id="28670" class="Keyword">record</a> <a id="28677" class="Symbol">{</a> <a id="28679" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a> <a id="28691" class="Symbol">=</a> <a id="28693" href="Algebra.Structures.html#24337" class="Function">isQuasiring</a> <a id="28705" class="Symbol">}</a>

  <a id="28710" class="Keyword">open</a> <a id="28715" href="Algebra.Bundles.html#24723" class="Module">Quasiring</a> <a id="28725" href="Algebra.Bundles.html#28630" class="Function">quasiring</a> <a id="28735" class="Keyword">public</a>
    <a id="28746" class="Keyword">using</a>
    <a id="28756" class="Symbol">(</a><a id="28757" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="28760" class="Symbol">;</a> <a id="28762" href="Algebra.Bundles.html#25234" class="Function">+-rawMagma</a><a id="28772" class="Symbol">;</a> <a id="28774" href="Algebra.Bundles.html#25267" class="Function">+-magma</a><a id="28781" class="Symbol">;</a> <a id="28783" href="Algebra.Bundles.html#25331" class="Function">+-unitalMagma</a><a id="28796" class="Symbol">;</a> <a id="28798" href="Algebra.Bundles.html#25297" class="Function">+-semigroup</a><a id="28809" class="Symbol">;</a> <a id="28811" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a><a id="28819" class="Symbol">;</a> <a id="28821" href="Algebra.Bundles.html#25367" class="Function">+-rawMonoid</a>
    <a id="28837" class="Symbol">;</a><a id="28838" href="Algebra.Bundles.html#25528" class="Function">*-rawMagma</a><a id="28848" class="Symbol">;</a> <a id="28850" href="Algebra.Bundles.html#25558" class="Function">*-magma</a><a id="28857" class="Symbol">;</a> <a id="28859" href="Algebra.Bundles.html#25585" class="Function">*-semigroup</a><a id="28870" class="Symbol">;</a> <a id="28872" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a>
    <a id="28885" class="Symbol">)</a>


<a id="28889" class="Keyword">record</a> <a id="Ring"></a><a id="28896" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="28901" href="Algebra.Bundles.html#28901" class="Bound">c</a> <a id="28903" href="Algebra.Bundles.html#28903" class="Bound">ℓ</a> <a id="28905" class="Symbol">:</a> <a id="28907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28911" class="Symbol">(</a><a id="28912" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="28916" class="Symbol">(</a><a id="28917" href="Algebra.Bundles.html#28901" class="Bound">c</a> <a id="28919" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28921" href="Algebra.Bundles.html#28903" class="Bound">ℓ</a><a id="28922" class="Symbol">))</a> <a id="28925" class="Keyword">where</a>
  <a id="28933" class="Keyword">infix</a>  <a id="28940" class="Number">8</a> <a id="28942" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a>
  <a id="28947" class="Keyword">infixl</a> <a id="28954" class="Number">7</a> <a id="28956" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a>
  <a id="28962" class="Keyword">infixl</a> <a id="28969" class="Number">6</a> <a id="28971" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a>
  <a id="28977" class="Keyword">infix</a>  <a id="28984" class="Number">4</a> <a id="28986" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a>
  <a id="28992" class="Keyword">field</a>
    <a id="Ring.Carrier"></a><a id="29002" href="Algebra.Bundles.html#29002" class="Field">Carrier</a> <a id="29010" class="Symbol">:</a> <a id="29012" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29016" href="Algebra.Bundles.html#28901" class="Bound">c</a>
    <a id="Ring._≈_"></a><a id="29022" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a>     <a id="29030" class="Symbol">:</a> <a id="29032" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="29036" href="Algebra.Bundles.html#29002" class="Field">Carrier</a> <a id="29044" href="Algebra.Bundles.html#28903" class="Bound">ℓ</a>
    <a id="Ring._+_"></a><a id="29050" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a>     <a id="29058" class="Symbol">:</a> <a id="29060" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29064" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring._*_"></a><a id="29076" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a>     <a id="29084" class="Symbol">:</a> <a id="29086" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29090" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.-_"></a><a id="29102" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a>      <a id="29110" class="Symbol">:</a> <a id="29112" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="29116" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.0#"></a><a id="29128" href="Algebra.Bundles.html#29128" class="Field">0#</a>      <a id="29136" class="Symbol">:</a> <a id="29138" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.1#"></a><a id="29150" href="Algebra.Bundles.html#29150" class="Field">1#</a>      <a id="29158" class="Symbol">:</a> <a id="29160" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.isRing"></a><a id="29172" href="Algebra.Bundles.html#29172" class="Field">isRing</a>  <a id="29180" class="Symbol">:</a> <a id="29182" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="29189" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a> <a id="29193" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a> <a id="29197" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a> <a id="29201" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a> <a id="29204" href="Algebra.Bundles.html#29128" class="Field">0#</a> <a id="29207" href="Algebra.Bundles.html#29150" class="Field">1#</a>

  <a id="29213" class="Keyword">open</a> <a id="29218" href="Algebra.Structures.html#24625" class="Module">IsRing</a> <a id="29225" href="Algebra.Bundles.html#29172" class="Field">isRing</a> <a id="29232" class="Keyword">public</a>

  <a id="Ring.+-abelianGroup"></a><a id="29242" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a> <a id="29257" class="Symbol">:</a> <a id="29259" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="29272" class="Symbol">_</a> <a id="29274" class="Symbol">_</a>
  <a id="29278" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a> <a id="29293" class="Symbol">=</a> <a id="29295" class="Keyword">record</a> <a id="29302" class="Symbol">{</a> <a id="29304" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="29319" class="Symbol">=</a> <a id="29321" href="Algebra.Structures.html#24703" class="Function">+-isAbelianGroup</a> <a id="29338" class="Symbol">}</a>

  <a id="Ring.ringWithoutOne"></a><a id="29343" href="Algebra.Bundles.html#29343" class="Function">ringWithoutOne</a> <a id="29358" class="Symbol">:</a> <a id="29360" href="Algebra.Bundles.html#25856" class="Record">RingWithoutOne</a> <a id="29375" class="Symbol">_</a> <a id="29377" class="Symbol">_</a>
  <a id="29381" href="Algebra.Bundles.html#29343" class="Function">ringWithoutOne</a> <a id="29396" class="Symbol">=</a> <a id="29398" class="Keyword">record</a> <a id="29405" class="Symbol">{</a> <a id="29407" href="Algebra.Bundles.html#26180" class="Field">isRingWithoutOne</a> <a id="29424" class="Symbol">=</a> <a id="29426" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="29443" class="Symbol">}</a>

  <a id="Ring.semiring"></a><a id="29448" href="Algebra.Bundles.html#29448" class="Function">semiring</a> <a id="29457" class="Symbol">:</a> <a id="29459" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="29468" class="Symbol">_</a> <a id="29470" class="Symbol">_</a>
  <a id="29474" href="Algebra.Bundles.html#29448" class="Function">semiring</a> <a id="29483" class="Symbol">=</a> <a id="29485" class="Keyword">record</a> <a id="29492" class="Symbol">{</a> <a id="29494" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="29505" class="Symbol">=</a> <a id="29507" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="29518" class="Symbol">}</a>

  <a id="29523" class="Keyword">open</a> <a id="29528" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="29537" href="Algebra.Bundles.html#29448" class="Function">semiring</a> <a id="29546" class="Keyword">public</a>
    <a id="29557" class="Keyword">using</a>
    <a id="29567" class="Symbol">(</a> <a id="29569" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="29572" class="Symbol">;</a> <a id="29574" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="29584" class="Symbol">;</a> <a id="29586" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="29593" class="Symbol">;</a> <a id="29595" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="29608" class="Symbol">;</a> <a id="29610" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="29633" class="Symbol">;</a> <a id="29635" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="29646" class="Symbol">;</a> <a id="29648" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="29675" class="Symbol">;</a> <a id="29677" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="29687" class="Symbol">;</a> <a id="29689" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="29696" class="Symbol">;</a> <a id="29698" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="29714" class="Symbol">;</a> <a id="29716" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="29727" class="Symbol">;</a> <a id="29729" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a> <a id="29738" class="Symbol">;</a> <a id="29740" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="29764" class="Symbol">;</a> <a id="29766" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="29777" class="Symbol">;</a> <a id="29779" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="29792" class="Symbol">;</a> <a id="29794" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="29806" class="Symbol">;</a> <a id="29808" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="29831" class="Symbol">;</a> <a id="29833" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="29869" class="Symbol">)</a>

  <a id="29874" class="Keyword">open</a> <a id="29879" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="29892" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="29905" class="Keyword">public</a>
    <a id="29916" class="Keyword">using</a> <a id="29922" class="Symbol">(</a><a id="29923" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a><a id="29938" class="Symbol">)</a>

  <a id="29943" class="Keyword">open</a> <a id="29948" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="29961" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a> <a id="29976" class="Keyword">public</a>
    <a id="29987" class="Keyword">using</a> <a id="29993" class="Symbol">()</a> <a id="29996" class="Keyword">renaming</a> <a id="30005" class="Symbol">(</a><a id="30006" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="30012" class="Symbol">to</a> <a id="30015" class="Function">+-group</a><a id="30022" class="Symbol">;</a> <a id="30024" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="30040" class="Symbol">to</a> <a id="30043" class="Function">+-invertibleMagma</a><a id="30060" class="Symbol">;</a> <a id="30062" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="30084" class="Symbol">to</a> <a id="30087" class="Function">+-invertibleUnitalMagma</a><a id="30110" class="Symbol">)</a>

  <a id="Ring.rawRing"></a><a id="30115" href="Algebra.Bundles.html#30115" class="Function">rawRing</a> <a id="30123" class="Symbol">:</a> <a id="30125" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="30133" class="Symbol">_</a> <a id="30135" class="Symbol">_</a>
  <a id="30139" href="Algebra.Bundles.html#30115" class="Function">rawRing</a> <a id="30147" class="Symbol">=</a> <a id="30149" class="Keyword">record</a>
    <a id="30160" class="Symbol">{</a> <a id="30162" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="30166" class="Symbol">=</a> <a id="30168" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a>
    <a id="30176" class="Symbol">;</a> <a id="30178" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a> <a id="30182" class="Symbol">=</a> <a id="30184" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a>
    <a id="30192" class="Symbol">;</a> <a id="30194" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a> <a id="30198" class="Symbol">=</a> <a id="30200" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a>
    <a id="30208" class="Symbol">;</a> <a id="30210" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>  <a id="30214" class="Symbol">=</a> <a id="30216" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a>
    <a id="30223" class="Symbol">;</a> <a id="30225" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>  <a id="30229" class="Symbol">=</a> <a id="30231" href="Algebra.Bundles.html#29128" class="Field">0#</a>
    <a id="30238" class="Symbol">;</a> <a id="30240" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>  <a id="30244" class="Symbol">=</a> <a id="30246" href="Algebra.Bundles.html#29150" class="Field">1#</a>
    <a id="30253" class="Symbol">}</a>

  <a id="30258" class="Keyword">open</a> <a id="30263" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="30271" href="Algebra.Bundles.html#30115" class="Function">rawRing</a> <a id="30279" class="Keyword">public</a>
    <a id="30290" class="Keyword">using</a> <a id="30296" class="Symbol">(</a><a id="30297" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a><a id="30314" class="Symbol">;</a> <a id="30316" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="30326" class="Symbol">)</a>


<a id="30330" class="Keyword">record</a> <a id="CommutativeRing"></a><a id="30337" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a> <a id="30353" href="Algebra.Bundles.html#30353" class="Bound">c</a> <a id="30355" href="Algebra.Bundles.html#30355" class="Bound">ℓ</a> <a id="30357" class="Symbol">:</a> <a id="30359" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30363" class="Symbol">(</a><a id="30364" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="30368" class="Symbol">(</a><a id="30369" href="Algebra.Bundles.html#30353" class="Bound">c</a> <a id="30371" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="30373" href="Algebra.Bundles.html#30355" class="Bound">ℓ</a><a id="30374" class="Symbol">))</a> <a id="30377" class="Keyword">where</a>
  <a id="30385" class="Keyword">infix</a>  <a id="30392" class="Number">8</a> <a id="30394" href="Algebra.Bundles.html#30594" class="Field Operator">-_</a>
  <a id="30399" class="Keyword">infixl</a> <a id="30406" class="Number">7</a> <a id="30408" href="Algebra.Bundles.html#30558" class="Field Operator">_*_</a>
  <a id="30414" class="Keyword">infixl</a> <a id="30421" class="Number">6</a> <a id="30423" href="Algebra.Bundles.html#30522" class="Field Operator">_+_</a>
  <a id="30429" class="Keyword">infix</a>  <a id="30436" class="Number">4</a> <a id="30438" href="Algebra.Bundles.html#30484" class="Field Operator">_≈_</a>
  <a id="30444" class="Keyword">field</a>
    <a id="CommutativeRing.Carrier"></a><a id="30454" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>           <a id="30472" class="Symbol">:</a> <a id="30474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30478" href="Algebra.Bundles.html#30353" class="Bound">c</a>
    <a id="CommutativeRing._≈_"></a><a id="30484" href="Algebra.Bundles.html#30484" class="Field Operator">_≈_</a>               <a id="30502" class="Symbol">:</a> <a id="30504" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="30508" href="Algebra.Bundles.html#30454" class="Field">Carrier</a> <a id="30516" href="Algebra.Bundles.html#30355" class="Bound">ℓ</a>
    <a id="CommutativeRing._+_"></a><a id="30522" href="Algebra.Bundles.html#30522" class="Field Operator">_+_</a>               <a id="30540" class="Symbol">:</a> <a id="30542" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30546" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing._*_"></a><a id="30558" href="Algebra.Bundles.html#30558" class="Field Operator">_*_</a>               <a id="30576" class="Symbol">:</a> <a id="30578" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30582" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.-_"></a><a id="30594" href="Algebra.Bundles.html#30594" class="Field Operator">-_</a>                <a id="30612" class="Symbol">:</a> <a id="30614" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="30618" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.0#"></a><a id="30630" href="Algebra.Bundles.html#30630" class="Field">0#</a>                <a id="30648" class="Symbol">:</a> <a id="30650" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.1#"></a><a id="30662" href="Algebra.Bundles.html#30662" class="Field">1#</a>                <a id="30680" class="Symbol">:</a> <a id="30682" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.isCommutativeRing"></a><a id="30694" href="Algebra.Bundles.html#30694" class="Field">isCommutativeRing</a> <a id="30712" class="Symbol">:</a> <a id="30714" href="Algebra.Structures.html#26045" class="Record">IsCommutativeRing</a> <a id="30732" href="Algebra.Bundles.html#30484" class="Field Operator">_≈_</a> <a id="30736" href="Algebra.Bundles.html#30522" class="Field Operator">_+_</a> <a id="30740" href="Algebra.Bundles.html#30558" class="Field Operator">_*_</a> <a id="30744" href="Algebra.Bundles.html#30594" class="Field Operator">-_</a> <a id="30747" href="Algebra.Bundles.html#30630" class="Field">0#</a> <a id="30750" href="Algebra.Bundles.html#30662" class="Field">1#</a>

  <a id="30756" class="Keyword">open</a> <a id="30761" href="Algebra.Structures.html#26045" class="Module">IsCommutativeRing</a> <a id="30779" href="Algebra.Bundles.html#30694" class="Field">isCommutativeRing</a> <a id="30797" class="Keyword">public</a>

  <a id="CommutativeRing.ring"></a><a id="30807" href="Algebra.Bundles.html#30807" class="Function">ring</a> <a id="30812" class="Symbol">:</a> <a id="30814" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="30819" class="Symbol">_</a> <a id="30821" class="Symbol">_</a>
  <a id="30825" href="Algebra.Bundles.html#30807" class="Function">ring</a> <a id="30830" class="Symbol">=</a> <a id="30832" class="Keyword">record</a> <a id="30839" class="Symbol">{</a> <a id="30841" href="Algebra.Bundles.html#29172" class="Field">isRing</a> <a id="30848" class="Symbol">=</a> <a id="30850" href="Algebra.Structures.html#26142" class="Function">isRing</a> <a id="30857" class="Symbol">}</a>

  <a id="30862" class="Keyword">open</a> <a id="30867" href="Algebra.Bundles.html#28896" class="Module">Ring</a> <a id="30872" href="Algebra.Bundles.html#30807" class="Function">ring</a> <a id="30877" class="Keyword">public</a> <a id="30884" class="Keyword">using</a> <a id="30890" class="Symbol">(</a><a id="30891" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="30894" class="Symbol">;</a> <a id="30896" href="Algebra.Bundles.html#30115" class="Function">rawRing</a><a id="30903" class="Symbol">;</a> <a id="30905" href="Algebra.Bundles.html#30043" class="Function">+-invertibleMagma</a><a id="30922" class="Symbol">;</a> <a id="30924" href="Algebra.Bundles.html#30087" class="Function">+-invertibleUnitalMagma</a><a id="30947" class="Symbol">;</a> <a id="30949" href="Algebra.Bundles.html#30015" class="Function">+-group</a><a id="30956" class="Symbol">;</a> <a id="30958" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a><a id="30972" class="Symbol">)</a>

  <a id="CommutativeRing.commutativeSemiring"></a><a id="30977" href="Algebra.Bundles.html#30977" class="Function">commutativeSemiring</a> <a id="30997" class="Symbol">:</a> <a id="30999" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="31019" class="Symbol">_</a> <a id="31021" class="Symbol">_</a>
  <a id="31025" href="Algebra.Bundles.html#30977" class="Function">commutativeSemiring</a> <a id="31045" class="Symbol">=</a>
    <a id="31051" class="Keyword">record</a> <a id="31058" class="Symbol">{</a> <a id="31060" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="31082" class="Symbol">=</a> <a id="31084" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="31106" class="Symbol">}</a>

  <a id="31111" class="Keyword">open</a> <a id="31116" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="31136" href="Algebra.Bundles.html#30977" class="Function">commutativeSemiring</a> <a id="31156" class="Keyword">public</a>
    <a id="31167" class="Keyword">using</a>
    <a id="31177" class="Symbol">(</a> <a id="31179" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="31189" class="Symbol">;</a> <a id="31191" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="31198" class="Symbol">;</a> <a id="31200" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="31213" class="Symbol">;</a> <a id="31215" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="31238" class="Symbol">;</a> <a id="31240" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="31251" class="Symbol">;</a> <a id="31253" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="31280" class="Symbol">;</a> <a id="31282" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="31292" class="Symbol">;</a> <a id="31294" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="31301" class="Symbol">;</a> <a id="31303" href="Algebra.Bundles.html#20720" class="Function">*-commutativeMagma</a><a id="31321" class="Symbol">;</a> <a id="31323" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="31334" class="Symbol">;</a> <a id="31336" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="31363" class="Symbol">;</a> <a id="31365" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="31376" class="Symbol">;</a> <a id="31378" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="31386" class="Symbol">;</a> <a id="31388" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="31412" class="Symbol">;</a> <a id="31414" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="31425" class="Symbol">;</a> <a id="31427" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="31435" class="Symbol">;</a> <a id="31437" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="31461" class="Symbol">;</a> <a id="31463" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="31475" class="Symbol">;</a> <a id="31477" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="31500" class="Symbol">;</a> <a id="31502" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a><a id="31533" class="Symbol">;</a> <a id="31535" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="31548" class="Symbol">;</a> <a id="31550" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a>
    <a id="31584" class="Symbol">)</a>

<a id="31587" class="Comment">------------------------------------------------------------------------</a>
<a id="31660" class="Comment">-- Bundles with 3 binary operations</a>
<a id="31696" class="Comment">------------------------------------------------------------------------</a>

<a id="31770" class="Keyword">record</a> <a id="Quasigroup"></a><a id="31777" href="Algebra.Bundles.html#31777" class="Record">Quasigroup</a> <a id="31788" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="31790" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a> <a id="31792" class="Symbol">:</a> <a id="31794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31798" class="Symbol">(</a><a id="31799" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="31803" class="Symbol">(</a><a id="31804" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="31806" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="31808" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a><a id="31809" class="Symbol">))</a> <a id="31812" class="Keyword">where</a>
  <a id="31820" class="Keyword">infixl</a> <a id="31827" class="Number">7</a> <a id="31829" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>
  <a id="31835" class="Keyword">infixl</a> <a id="31842" class="Number">7</a> <a id="31844" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a>
  <a id="31851" class="Keyword">infixl</a> <a id="31858" class="Number">7</a> <a id="31860" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>
  <a id="31867" class="Keyword">infix</a>  <a id="31874" class="Number">4</a> <a id="31876" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a>
  <a id="31882" class="Keyword">field</a>
    <a id="Quasigroup.Carrier"></a><a id="31892" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>      <a id="31905" class="Symbol">:</a> <a id="31907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31911" href="Algebra.Bundles.html#31788" class="Bound">c</a>
    <a id="Quasigroup._≈_"></a><a id="31917" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a>          <a id="31930" class="Symbol">:</a> <a id="31932" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="31936" href="Algebra.Bundles.html#31892" class="Field">Carrier</a> <a id="31944" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a>
    <a id="Quasigroup._∙_"></a><a id="31950" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>          <a id="31963" class="Symbol">:</a> <a id="31965" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31969" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>
    <a id="Quasigroup._\\_"></a><a id="31981" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a>         <a id="31994" class="Symbol">:</a> <a id="31996" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32000" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>
    <a id="Quasigroup._//_"></a><a id="32012" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>         <a id="32025" class="Symbol">:</a> <a id="32027" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32031" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>
    <a id="Quasigroup.isQuasigroup"></a><a id="32043" href="Algebra.Bundles.html#32043" class="Field">isQuasigroup</a> <a id="32056" class="Symbol">:</a> <a id="32058" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a>  <a id="32072" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a> <a id="32076" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a> <a id="32080" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a> <a id="32085" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>

  <a id="32093" class="Keyword">open</a> <a id="32098" href="Algebra.Structures.html#26769" class="Module">IsQuasigroup</a> <a id="32111" href="Algebra.Bundles.html#32043" class="Field">isQuasigroup</a> <a id="32124" class="Keyword">public</a>

  <a id="Quasigroup.magma"></a><a id="32134" href="Algebra.Bundles.html#32134" class="Function">magma</a> <a id="32140" class="Symbol">:</a> <a id="32142" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="32148" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="32150" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a>
  <a id="32154" href="Algebra.Bundles.html#32134" class="Function">magma</a> <a id="32160" class="Symbol">=</a> <a id="32162" class="Keyword">record</a> <a id="32169" class="Symbol">{</a> <a id="32171" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="32179" class="Symbol">=</a> <a id="32181" href="Algebra.Structures.html#26832" class="Function">isMagma</a> <a id="32189" class="Symbol">}</a>

  <a id="32194" class="Keyword">open</a> <a id="32199" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="32205" href="Algebra.Bundles.html#32134" class="Function">magma</a> <a id="32211" class="Keyword">public</a>
    <a id="32222" class="Keyword">using</a> <a id="32228" class="Symbol">(</a><a id="32229" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="32232" class="Symbol">;</a> <a id="32234" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="32242" class="Symbol">)</a>

  <a id="Quasigroup.rawQuasigroup"></a><a id="32247" href="Algebra.Bundles.html#32247" class="Function">rawQuasigroup</a> <a id="32261" class="Symbol">:</a> <a id="32263" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="32277" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="32279" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a>
  <a id="32283" href="Algebra.Bundles.html#32247" class="Function">rawQuasigroup</a> <a id="32297" class="Symbol">=</a> <a id="32299" class="Keyword">record</a>
    <a id="32310" class="Symbol">{</a> <a id="32312" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>  <a id="32317" class="Symbol">=</a> <a id="32319" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a>
    <a id="32327" class="Symbol">;</a> <a id="32329" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>  <a id="32334" class="Symbol">=</a> <a id="32336" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>
    <a id="32344" class="Symbol">;</a> <a id="32346" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>  <a id="32352" class="Symbol">=</a> <a id="32354" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a>
    <a id="32363" class="Symbol">;</a> <a id="32365" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>  <a id="32371" class="Symbol">=</a> <a id="32373" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>
    <a id="32382" class="Symbol">}</a>

  <a id="32387" class="Keyword">open</a> <a id="32392" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="32406" href="Algebra.Bundles.html#32247" class="Function">rawQuasigroup</a> <a id="32420" class="Keyword">public</a>
    <a id="32431" class="Keyword">using</a> <a id="32437" class="Symbol">(</a><a id="32438" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="32449" class="Symbol">;</a> <a id="32451" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="32462" class="Symbol">;</a> <a id="32464" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="32474" class="Symbol">)</a>

<a id="32477" class="Keyword">record</a> <a id="Loop"></a><a id="32484" href="Algebra.Bundles.html#32484" class="Record">Loop</a>  <a id="32490" href="Algebra.Bundles.html#32490" class="Bound">c</a> <a id="32492" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a> <a id="32494" class="Symbol">:</a> <a id="32496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32500" class="Symbol">(</a><a id="32501" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="32505" class="Symbol">(</a><a id="32506" href="Algebra.Bundles.html#32490" class="Bound">c</a> <a id="32508" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="32510" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a><a id="32511" class="Symbol">))</a> <a id="32514" class="Keyword">where</a>
  <a id="32522" class="Keyword">infixl</a> <a id="32529" class="Number">7</a> <a id="32531" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a>
  <a id="32537" class="Keyword">infixl</a> <a id="32544" class="Number">7</a> <a id="32546" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a>
  <a id="32553" class="Keyword">infixl</a> <a id="32560" class="Number">7</a> <a id="32562" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a>
  <a id="32569" class="Keyword">infix</a>  <a id="32576" class="Number">4</a> <a id="32578" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a>
  <a id="32584" class="Keyword">field</a>
    <a id="Loop.Carrier"></a><a id="32594" href="Algebra.Bundles.html#32594" class="Field">Carrier</a> <a id="32602" class="Symbol">:</a> <a id="32604" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32608" href="Algebra.Bundles.html#32490" class="Bound">c</a>
    <a id="Loop._≈_"></a><a id="32614" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a>     <a id="32622" class="Symbol">:</a> <a id="32624" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="32628" href="Algebra.Bundles.html#32594" class="Field">Carrier</a> <a id="32636" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a>
    <a id="Loop._∙_"></a><a id="32642" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a>     <a id="32650" class="Symbol">:</a> <a id="32652" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32656" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop._\\_"></a><a id="32668" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a>    <a id="32676" class="Symbol">:</a> <a id="32678" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32682" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop._//_"></a><a id="32694" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a>    <a id="32702" class="Symbol">:</a> <a id="32704" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32708" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop.ε"></a><a id="32720" href="Algebra.Bundles.html#32720" class="Field">ε</a>       <a id="32728" class="Symbol">:</a> <a id="32730" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop.isLoop"></a><a id="32742" href="Algebra.Bundles.html#32742" class="Field">isLoop</a>  <a id="32750" class="Symbol">:</a> <a id="32752" href="Algebra.Structures.html#27595" class="Record">IsLoop</a>  <a id="32760" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a> <a id="32764" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a> <a id="32768" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a> <a id="32773" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a> <a id="32778" href="Algebra.Bundles.html#32720" class="Field">ε</a>

  <a id="32783" class="Keyword">open</a> <a id="32788" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="32795" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="32802" class="Keyword">public</a>

  <a id="Loop.rawLoop"></a><a id="32812" href="Algebra.Bundles.html#32812" class="Function">rawLoop</a> <a id="32820" class="Symbol">:</a> <a id="32822" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="32830" href="Algebra.Bundles.html#32490" class="Bound">c</a> <a id="32832" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a>
  <a id="32836" href="Algebra.Bundles.html#32812" class="Function">rawLoop</a> <a id="32844" class="Symbol">=</a> <a id="32846" class="Keyword">record</a>
    <a id="32857" class="Symbol">{</a> <a id="32859" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="32863" class="Symbol">=</a> <a id="32865" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a>
    <a id="32873" class="Symbol">;</a> <a id="32875" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="32879" class="Symbol">=</a> <a id="32881" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a>
    <a id="32889" class="Symbol">;</a> <a id="32891" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="32896" class="Symbol">=</a> <a id="32898" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a>
    <a id="32907" class="Symbol">;</a> <a id="32909" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="32914" class="Symbol">=</a> <a id="32916" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a>
    <a id="32925" class="Symbol">;</a> <a id="32927" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="32929" class="Symbol">=</a> <a id="32931" href="Algebra.Bundles.html#32720" class="Field">ε</a>
    <a id="32937" class="Symbol">}</a>

  <a id="Loop.quasigroup"></a><a id="32942" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a> <a id="32953" class="Symbol">:</a> <a id="32955" href="Algebra.Bundles.html#31777" class="Record">Quasigroup</a> <a id="32966" class="Symbol">_</a> <a id="32968" class="Symbol">_</a>
  <a id="32972" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a> <a id="32983" class="Symbol">=</a> <a id="32985" class="Keyword">record</a> <a id="32992" class="Symbol">{</a> <a id="32994" href="Algebra.Bundles.html#32043" class="Field">isQuasigroup</a> <a id="33007" class="Symbol">=</a> <a id="33009" href="Algebra.Structures.html#27660" class="Function">isQuasigroup</a> <a id="33022" class="Symbol">}</a>

  <a id="33027" class="Keyword">open</a> <a id="33032" href="Algebra.Bundles.html#31777" class="Module">Quasigroup</a> <a id="33043" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a> <a id="33054" class="Keyword">public</a>
    <a id="33065" class="Keyword">using</a> <a id="33071" class="Symbol">(</a><a id="33072" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="33075" class="Symbol">;</a> <a id="33077" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="33087" class="Symbol">;</a> <a id="33089" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="33100" class="Symbol">;</a> <a id="33102" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="33113" class="Symbol">)</a>

<a id="33116" class="Keyword">record</a> <a id="LeftBolLoop"></a><a id="33123" href="Algebra.Bundles.html#33123" class="Record">LeftBolLoop</a> <a id="33135" href="Algebra.Bundles.html#33135" class="Bound">c</a> <a id="33137" href="Algebra.Bundles.html#33137" class="Bound">ℓ</a> <a id="33139" class="Symbol">:</a> <a id="33141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33145" class="Symbol">(</a><a id="33146" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="33150" class="Symbol">(</a><a id="33151" href="Algebra.Bundles.html#33135" class="Bound">c</a> <a id="33153" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="33155" href="Algebra.Bundles.html#33137" class="Bound">ℓ</a><a id="33156" class="Symbol">))</a> <a id="33159" class="Keyword">where</a>
  <a id="33167" class="Keyword">infixl</a> <a id="33174" class="Number">7</a> <a id="33176" href="Algebra.Bundles.html#33287" class="Field Operator">_∙_</a>
  <a id="33182" class="Keyword">infixl</a> <a id="33189" class="Number">7</a> <a id="33191" href="Algebra.Bundles.html#33313" class="Field Operator">_\\_</a>
  <a id="33198" class="Keyword">infixl</a> <a id="33205" class="Number">7</a> <a id="33207" href="Algebra.Bundles.html#33339" class="Field Operator">_//_</a>
  <a id="33214" class="Keyword">infix</a>  <a id="33221" class="Number">4</a> <a id="33223" href="Algebra.Bundles.html#33259" class="Field Operator">_≈_</a>
  <a id="33229" class="Keyword">field</a>
    <a id="LeftBolLoop.Carrier"></a><a id="33239" href="Algebra.Bundles.html#33239" class="Field">Carrier</a> <a id="33247" class="Symbol">:</a> <a id="33249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33253" href="Algebra.Bundles.html#33135" class="Bound">c</a>
    <a id="LeftBolLoop._≈_"></a><a id="33259" href="Algebra.Bundles.html#33259" class="Field Operator">_≈_</a>     <a id="33267" class="Symbol">:</a> <a id="33269" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="33273" href="Algebra.Bundles.html#33239" class="Field">Carrier</a> <a id="33281" href="Algebra.Bundles.html#33137" class="Bound">ℓ</a>
    <a id="LeftBolLoop._∙_"></a><a id="33287" href="Algebra.Bundles.html#33287" class="Field Operator">_∙_</a>     <a id="33295" class="Symbol">:</a> <a id="33297" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33301" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop._\\_"></a><a id="33313" href="Algebra.Bundles.html#33313" class="Field Operator">_\\_</a>    <a id="33321" class="Symbol">:</a> <a id="33323" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33327" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop._//_"></a><a id="33339" href="Algebra.Bundles.html#33339" class="Field Operator">_//_</a>    <a id="33347" class="Symbol">:</a> <a id="33349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33353" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop.ε"></a><a id="33365" href="Algebra.Bundles.html#33365" class="Field">ε</a>       <a id="33373" class="Symbol">:</a> <a id="33375" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop.isLeftBolLoop"></a><a id="33387" href="Algebra.Bundles.html#33387" class="Field">isLeftBolLoop</a> <a id="33401" class="Symbol">:</a> <a id="33403" href="Algebra.Structures.html#27900" class="Record">IsLeftBolLoop</a>  <a id="33418" href="Algebra.Bundles.html#33259" class="Field Operator">_≈_</a> <a id="33422" href="Algebra.Bundles.html#33287" class="Field Operator">_∙_</a> <a id="33426" href="Algebra.Bundles.html#33313" class="Field Operator">_\\_</a> <a id="33431" href="Algebra.Bundles.html#33339" class="Field Operator">_//_</a> <a id="33436" href="Algebra.Bundles.html#33365" class="Field">ε</a>

  <a id="33441" class="Keyword">open</a> <a id="33446" href="Algebra.Structures.html#27900" class="Module">IsLeftBolLoop</a> <a id="33460" href="Algebra.Bundles.html#33387" class="Field">isLeftBolLoop</a> <a id="33474" class="Keyword">public</a>

  <a id="LeftBolLoop.loop"></a><a id="33484" href="Algebra.Bundles.html#33484" class="Function">loop</a> <a id="33489" class="Symbol">:</a> <a id="33491" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="33496" class="Symbol">_</a> <a id="33498" class="Symbol">_</a>
  <a id="33502" href="Algebra.Bundles.html#33484" class="Function">loop</a> <a id="33507" class="Symbol">=</a> <a id="33509" class="Keyword">record</a> <a id="33516" class="Symbol">{</a> <a id="33518" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="33525" class="Symbol">=</a> <a id="33527" href="Algebra.Structures.html#27972" class="Function">isLoop</a> <a id="33534" class="Symbol">}</a>

  <a id="33539" class="Keyword">open</a> <a id="33544" href="Algebra.Bundles.html#32484" class="Module">Loop</a> <a id="33549" href="Algebra.Bundles.html#33484" class="Function">loop</a> <a id="33554" class="Keyword">public</a>
    <a id="33565" class="Keyword">using</a> <a id="33571" class="Symbol">(</a><a id="33572" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a><a id="33582" class="Symbol">)</a>

<a id="33585" class="Keyword">record</a> <a id="RightBolLoop"></a><a id="33592" href="Algebra.Bundles.html#33592" class="Record">RightBolLoop</a> <a id="33605" href="Algebra.Bundles.html#33605" class="Bound">c</a> <a id="33607" href="Algebra.Bundles.html#33607" class="Bound">ℓ</a> <a id="33609" class="Symbol">:</a> <a id="33611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33615" class="Symbol">(</a><a id="33616" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="33620" class="Symbol">(</a><a id="33621" href="Algebra.Bundles.html#33605" class="Bound">c</a> <a id="33623" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="33625" href="Algebra.Bundles.html#33607" class="Bound">ℓ</a><a id="33626" class="Symbol">))</a> <a id="33629" class="Keyword">where</a>
  <a id="33637" class="Keyword">infixl</a> <a id="33644" class="Number">7</a> <a id="33646" href="Algebra.Bundles.html#33757" class="Field Operator">_∙_</a>
  <a id="33652" class="Keyword">infixl</a> <a id="33659" class="Number">7</a> <a id="33661" href="Algebra.Bundles.html#33783" class="Field Operator">_\\_</a>
  <a id="33668" class="Keyword">infixl</a> <a id="33675" class="Number">7</a> <a id="33677" href="Algebra.Bundles.html#33809" class="Field Operator">_//_</a>
  <a id="33684" class="Keyword">infix</a>  <a id="33691" class="Number">4</a> <a id="33693" href="Algebra.Bundles.html#33729" class="Field Operator">_≈_</a>
  <a id="33699" class="Keyword">field</a>
    <a id="RightBolLoop.Carrier"></a><a id="33709" href="Algebra.Bundles.html#33709" class="Field">Carrier</a> <a id="33717" class="Symbol">:</a> <a id="33719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33723" href="Algebra.Bundles.html#33605" class="Bound">c</a>
    <a id="RightBolLoop._≈_"></a><a id="33729" href="Algebra.Bundles.html#33729" class="Field Operator">_≈_</a>     <a id="33737" class="Symbol">:</a> <a id="33739" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="33743" href="Algebra.Bundles.html#33709" class="Field">Carrier</a> <a id="33751" href="Algebra.Bundles.html#33607" class="Bound">ℓ</a>
    <a id="RightBolLoop._∙_"></a><a id="33757" href="Algebra.Bundles.html#33757" class="Field Operator">_∙_</a>     <a id="33765" class="Symbol">:</a> <a id="33767" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33771" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop._\\_"></a><a id="33783" href="Algebra.Bundles.html#33783" class="Field Operator">_\\_</a>    <a id="33791" class="Symbol">:</a> <a id="33793" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33797" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop._//_"></a><a id="33809" href="Algebra.Bundles.html#33809" class="Field Operator">_//_</a>    <a id="33817" class="Symbol">:</a> <a id="33819" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33823" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop.ε"></a><a id="33835" href="Algebra.Bundles.html#33835" class="Field">ε</a>       <a id="33843" class="Symbol">:</a> <a id="33845" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop.isRightBolLoop"></a><a id="33857" href="Algebra.Bundles.html#33857" class="Field">isRightBolLoop</a> <a id="33872" class="Symbol">:</a> <a id="33874" href="Algebra.Structures.html#28061" class="Record">IsRightBolLoop</a>  <a id="33890" href="Algebra.Bundles.html#33729" class="Field Operator">_≈_</a> <a id="33894" href="Algebra.Bundles.html#33757" class="Field Operator">_∙_</a> <a id="33898" href="Algebra.Bundles.html#33783" class="Field Operator">_\\_</a> <a id="33903" href="Algebra.Bundles.html#33809" class="Field Operator">_//_</a> <a id="33908" href="Algebra.Bundles.html#33835" class="Field">ε</a>

  <a id="33913" class="Keyword">open</a> <a id="33918" href="Algebra.Structures.html#28061" class="Module">IsRightBolLoop</a> <a id="33933" href="Algebra.Bundles.html#33857" class="Field">isRightBolLoop</a> <a id="33948" class="Keyword">public</a>

  <a id="RightBolLoop.loop"></a><a id="33958" href="Algebra.Bundles.html#33958" class="Function">loop</a> <a id="33963" class="Symbol">:</a> <a id="33965" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="33970" class="Symbol">_</a> <a id="33972" class="Symbol">_</a>
  <a id="33976" href="Algebra.Bundles.html#33958" class="Function">loop</a> <a id="33981" class="Symbol">=</a> <a id="33983" class="Keyword">record</a> <a id="33990" class="Symbol">{</a> <a id="33992" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="33999" class="Symbol">=</a> <a id="34001" href="Algebra.Structures.html#28134" class="Function">isLoop</a> <a id="34008" class="Symbol">}</a>

  <a id="34013" class="Keyword">open</a> <a id="34018" href="Algebra.Bundles.html#32484" class="Module">Loop</a> <a id="34023" href="Algebra.Bundles.html#33958" class="Function">loop</a> <a id="34028" class="Keyword">public</a>
    <a id="34039" class="Keyword">using</a> <a id="34045" class="Symbol">(</a><a id="34046" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a><a id="34056" class="Symbol">)</a>

<a id="34059" class="Keyword">record</a> <a id="MoufangLoop"></a><a id="34066" href="Algebra.Bundles.html#34066" class="Record">MoufangLoop</a> <a id="34078" href="Algebra.Bundles.html#34078" class="Bound">c</a> <a id="34080" href="Algebra.Bundles.html#34080" class="Bound">ℓ</a> <a id="34082" class="Symbol">:</a> <a id="34084" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34088" class="Symbol">(</a><a id="34089" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="34093" class="Symbol">(</a><a id="34094" href="Algebra.Bundles.html#34078" class="Bound">c</a> <a id="34096" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="34098" href="Algebra.Bundles.html#34080" class="Bound">ℓ</a><a id="34099" class="Symbol">))</a> <a id="34102" class="Keyword">where</a>
  <a id="34110" class="Keyword">infixl</a> <a id="34117" class="Number">7</a> <a id="34119" href="Algebra.Bundles.html#34230" class="Field Operator">_∙_</a>
  <a id="34125" class="Keyword">infixl</a> <a id="34132" class="Number">7</a> <a id="34134" href="Algebra.Bundles.html#34256" class="Field Operator">_\\_</a>
  <a id="34141" class="Keyword">infixl</a> <a id="34148" class="Number">7</a> <a id="34150" href="Algebra.Bundles.html#34282" class="Field Operator">_//_</a>
  <a id="34157" class="Keyword">infix</a>  <a id="34164" class="Number">4</a> <a id="34166" href="Algebra.Bundles.html#34202" class="Field Operator">_≈_</a>
  <a id="34172" class="Keyword">field</a>
    <a id="MoufangLoop.Carrier"></a><a id="34182" href="Algebra.Bundles.html#34182" class="Field">Carrier</a> <a id="34190" class="Symbol">:</a> <a id="34192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34196" href="Algebra.Bundles.html#34078" class="Bound">c</a>
    <a id="MoufangLoop._≈_"></a><a id="34202" href="Algebra.Bundles.html#34202" class="Field Operator">_≈_</a>     <a id="34210" class="Symbol">:</a> <a id="34212" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="34216" href="Algebra.Bundles.html#34182" class="Field">Carrier</a> <a id="34224" href="Algebra.Bundles.html#34080" class="Bound">ℓ</a>
    <a id="MoufangLoop._∙_"></a><a id="34230" href="Algebra.Bundles.html#34230" class="Field Operator">_∙_</a>     <a id="34238" class="Symbol">:</a> <a id="34240" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34244" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop._\\_"></a><a id="34256" href="Algebra.Bundles.html#34256" class="Field Operator">_\\_</a>    <a id="34264" class="Symbol">:</a> <a id="34266" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34270" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop._//_"></a><a id="34282" href="Algebra.Bundles.html#34282" class="Field Operator">_//_</a>    <a id="34290" class="Symbol">:</a> <a id="34292" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34296" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop.ε"></a><a id="34308" href="Algebra.Bundles.html#34308" class="Field">ε</a>       <a id="34316" class="Symbol">:</a> <a id="34318" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop.isMoufangLoop"></a><a id="34330" href="Algebra.Bundles.html#34330" class="Field">isMoufangLoop</a> <a id="34344" class="Symbol">:</a> <a id="34346" href="Algebra.Structures.html#28226" class="Record">IsMoufangLoop</a>  <a id="34361" href="Algebra.Bundles.html#34202" class="Field Operator">_≈_</a> <a id="34365" href="Algebra.Bundles.html#34230" class="Field Operator">_∙_</a> <a id="34369" href="Algebra.Bundles.html#34256" class="Field Operator">_\\_</a> <a id="34374" href="Algebra.Bundles.html#34282" class="Field Operator">_//_</a> <a id="34379" href="Algebra.Bundles.html#34308" class="Field">ε</a>

  <a id="34384" class="Keyword">open</a> <a id="34389" href="Algebra.Structures.html#28226" class="Module">IsMoufangLoop</a> <a id="34403" href="Algebra.Bundles.html#34330" class="Field">isMoufangLoop</a> <a id="34417" class="Keyword">public</a>

  <a id="MoufangLoop.leftBolLoop"></a><a id="34427" href="Algebra.Bundles.html#34427" class="Function">leftBolLoop</a> <a id="34439" class="Symbol">:</a> <a id="34441" href="Algebra.Bundles.html#33123" class="Record">LeftBolLoop</a> <a id="34453" class="Symbol">_</a> <a id="34455" class="Symbol">_</a>
  <a id="34459" href="Algebra.Bundles.html#34427" class="Function">leftBolLoop</a> <a id="34471" class="Symbol">=</a> <a id="34473" class="Keyword">record</a> <a id="34480" class="Symbol">{</a> <a id="34482" href="Algebra.Bundles.html#33387" class="Field">isLeftBolLoop</a> <a id="34496" class="Symbol">=</a> <a id="34498" href="Algebra.Structures.html#28298" class="Function">isLeftBolLoop</a> <a id="34512" class="Symbol">}</a>

  <a id="34517" class="Keyword">open</a> <a id="34522" href="Algebra.Bundles.html#33123" class="Module">LeftBolLoop</a> <a id="34534" href="Algebra.Bundles.html#34427" class="Function">leftBolLoop</a> <a id="34546" class="Keyword">public</a>
    <a id="34557" class="Keyword">using</a> <a id="34563" class="Symbol">(</a><a id="34564" href="Algebra.Bundles.html#33484" class="Function">loop</a><a id="34568" class="Symbol">)</a>

<a id="34571" class="Keyword">record</a> <a id="MiddleBolLoop"></a><a id="34578" href="Algebra.Bundles.html#34578" class="Record">MiddleBolLoop</a> <a id="34592" href="Algebra.Bundles.html#34592" class="Bound">c</a> <a id="34594" href="Algebra.Bundles.html#34594" class="Bound">ℓ</a> <a id="34596" class="Symbol">:</a> <a id="34598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34602" class="Symbol">(</a><a id="34603" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="34607" class="Symbol">(</a><a id="34608" href="Algebra.Bundles.html#34592" class="Bound">c</a> <a id="34610" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="34612" href="Algebra.Bundles.html#34594" class="Bound">ℓ</a><a id="34613" class="Symbol">))</a> <a id="34616" class="Keyword">where</a>
  <a id="34624" class="Keyword">infixl</a> <a id="34631" class="Number">7</a> <a id="34633" href="Algebra.Bundles.html#34760" class="Field Operator">_∙_</a>
  <a id="34639" class="Keyword">infixl</a> <a id="34646" class="Number">7</a> <a id="34648" href="Algebra.Bundles.html#34794" class="Field Operator">_\\_</a>
  <a id="34655" class="Keyword">infixl</a> <a id="34662" class="Number">7</a> <a id="34664" href="Algebra.Bundles.html#34828" class="Field Operator">_//_</a>
  <a id="34671" class="Keyword">infix</a>  <a id="34678" class="Number">4</a> <a id="34680" href="Algebra.Bundles.html#34724" class="Field Operator">_≈_</a>
  <a id="34686" class="Keyword">field</a>
    <a id="MiddleBolLoop.Carrier"></a><a id="34696" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>         <a id="34712" class="Symbol">:</a> <a id="34714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34718" href="Algebra.Bundles.html#34592" class="Bound">c</a>
    <a id="MiddleBolLoop._≈_"></a><a id="34724" href="Algebra.Bundles.html#34724" class="Field Operator">_≈_</a>             <a id="34740" class="Symbol">:</a> <a id="34742" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="34746" href="Algebra.Bundles.html#34696" class="Field">Carrier</a> <a id="34754" href="Algebra.Bundles.html#34594" class="Bound">ℓ</a>
    <a id="MiddleBolLoop._∙_"></a><a id="34760" href="Algebra.Bundles.html#34760" class="Field Operator">_∙_</a>             <a id="34776" class="Symbol">:</a> <a id="34778" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34782" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop._\\_"></a><a id="34794" href="Algebra.Bundles.html#34794" class="Field Operator">_\\_</a>            <a id="34810" class="Symbol">:</a> <a id="34812" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34816" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop._//_"></a><a id="34828" href="Algebra.Bundles.html#34828" class="Field Operator">_//_</a>            <a id="34844" class="Symbol">:</a> <a id="34846" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34850" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop.ε"></a><a id="34862" href="Algebra.Bundles.html#34862" class="Field">ε</a>               <a id="34878" class="Symbol">:</a> <a id="34880" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop.isMiddleBolLoop"></a><a id="34892" href="Algebra.Bundles.html#34892" class="Field">isMiddleBolLoop</a> <a id="34908" class="Symbol">:</a> <a id="34910" href="Algebra.Structures.html#28456" class="Record">IsMiddleBolLoop</a>  <a id="34927" href="Algebra.Bundles.html#34724" class="Field Operator">_≈_</a> <a id="34931" href="Algebra.Bundles.html#34760" class="Field Operator">_∙_</a> <a id="34935" href="Algebra.Bundles.html#34794" class="Field Operator">_\\_</a> <a id="34940" href="Algebra.Bundles.html#34828" class="Field Operator">_//_</a> <a id="34945" href="Algebra.Bundles.html#34862" class="Field">ε</a>

  <a id="34950" class="Keyword">open</a> <a id="34955" href="Algebra.Structures.html#28456" class="Module">IsMiddleBolLoop</a> <a id="34971" href="Algebra.Bundles.html#34892" class="Field">isMiddleBolLoop</a> <a id="34987" class="Keyword">public</a>

  <a id="MiddleBolLoop.loop"></a><a id="34997" href="Algebra.Bundles.html#34997" class="Function">loop</a> <a id="35002" class="Symbol">:</a> <a id="35004" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="35009" class="Symbol">_</a> <a id="35011" class="Symbol">_</a>
  <a id="35015" href="Algebra.Bundles.html#34997" class="Function">loop</a> <a id="35020" class="Symbol">=</a> <a id="35022" class="Keyword">record</a> <a id="35029" class="Symbol">{</a> <a id="35031" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="35038" class="Symbol">=</a> <a id="35040" href="Algebra.Structures.html#28530" class="Function">isLoop</a> <a id="35047" class="Symbol">}</a>

  <a id="35052" class="Keyword">open</a> <a id="35057" href="Algebra.Bundles.html#32484" class="Module">Loop</a> <a id="35062" href="Algebra.Bundles.html#34997" class="Function">loop</a> <a id="35067" class="Keyword">public</a>
    <a id="35078" class="Keyword">using</a> <a id="35084" class="Symbol">(</a><a id="35085" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a><a id="35095" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Algebra.Consequences.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lemmas relating algebraic definitions (such as associativity and</a>
<a id="174" class="Comment">-- commutativity) that don&#39;t require the equality relation to be a setoid.</a>
<a id="249" class="Comment">------------------------------------------------------------------------</a>

<a id="323" class="Symbol">{-#</a> <a id="327" class="Keyword">OPTIONS</a> <a id="335" class="Pragma">--cubical-compatible</a> <a id="356" class="Pragma">--safe</a> <a id="363" class="Symbol">#-}</a>

<a id="368" class="Keyword">module</a> <a id="375" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a>
  <a id="403" class="Symbol">{</a><a id="404" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="405" class="Symbol">}</a> <a id="407" class="Symbol">{</a><a id="408" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="410" class="Symbol">:</a> <a id="412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="416" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="417" class="Symbol">}</a> <a id="419" class="Keyword">where</a>

<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="461" class="Symbol">;</a> <a id="463" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="466" class="Symbol">)</a>
<a id="468" class="Keyword">import</a> <a id="475" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="495" class="Symbol">as</a> <a id="498" class="Module">Definitions</a>
  <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a><a id="529" class="Symbol">;</a> <a id="531" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a><a id="544" class="Symbol">;</a> <a id="546" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a>
        <a id="569" class="Symbol">;</a> <a id="571" href="Algebra.Definitions.html#3969" class="Function">Selective</a><a id="580" class="Symbol">;</a> <a id="582" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a><a id="592" class="Symbol">;</a> <a id="594" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a><a id="605" class="Symbol">;</a> <a id="607" href="Algebra.Definitions.html#4281" class="Function">Involutive</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="645" class="Keyword">using</a> <a id="651" class="Symbol">(</a><a id="652" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="655" class="Symbol">;</a> <a id="657" href="Data.Sum.Base.html#1143" class="Function">reduce</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a><a id="726" class="Symbol">;</a> <a id="728" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="826" class="Keyword">using</a> <a id="832" class="Symbol">(</a><a id="833" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="842" class="Symbol">)</a>

<a id="845" class="Keyword">module</a> <a id="852" href="Algebra.Consequences.Base.html#852" class="Module">Congruence</a> <a id="863" class="Symbol">{</a><a id="864" href="Algebra.Consequences.Base.html#864" class="Bound">ℓ</a><a id="865" class="Symbol">}</a> <a id="867" class="Symbol">{</a><a id="868" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a> <a id="872" class="Symbol">:</a> <a id="874" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="878" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">(</a><a id="882" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="886" class="Symbol">:</a> <a id="888" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="892" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="894" href="Algebra.Consequences.Base.html#864" class="Bound">ℓ</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">(</a><a id="898" class="Keyword">open</a> <a id="903" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="915" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a><a id="918" class="Symbol">)</a>
                  <a id="938" class="Symbol">(</a><a id="939" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="944" class="Symbol">:</a> <a id="946" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="957" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a><a id="960" class="Symbol">)</a> <a id="962" class="Symbol">(</a><a id="963" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="980" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a><a id="983" class="Symbol">)</a>
  <a id="987" class="Keyword">where</a>

  <a id="996" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1020" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a>
  <a id="1026" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a><a id="1036" class="Symbol">}</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="1052" class="Symbol">_</a> <a id="1054" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1058" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="1068" class="Symbol">{</a><a id="1069" class="Argument">x</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a><a id="1074" class="Symbol">})</a> <a id="1077" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="1082" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a>

  <a id="1087" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1112" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a>
  <a id="1118" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1126" class="Symbol">{</a><a id="1127" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a><a id="1128" class="Symbol">}</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="1144" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1148" class="Symbol">_</a> <a id="1150" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="1160" class="Symbol">{</a><a id="1161" class="Argument">x</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a><a id="1166" class="Symbol">})</a> <a id="1169" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="1174" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a>

<a id="1177" class="Keyword">module</a> <a id="1184" href="Algebra.Consequences.Base.html#1184" class="Module">_</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Algebra.Consequences.Base.html#1187" class="Bound">ℓ</a><a id="1188" class="Symbol">}</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1201" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Algebra.Consequences.Base.html#1205" class="Bound Operator">_≈_</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1215" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="1217" href="Algebra.Consequences.Base.html#1187" class="Bound">ℓ</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">(</a><a id="1221" class="Keyword">open</a> <a id="1226" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="1238" href="Algebra.Consequences.Base.html#1205" class="Bound Operator">_≈_</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Keyword">where</a>

  <a id="1252" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="1273" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1290" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a>
  <a id="1296" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a> <a id="1305" href="Algebra.Consequences.Base.html#1305" class="Bound">sel</a> <a id="1309" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Algebra.Consequences.Base.html#1305" class="Bound">sel</a> <a id="1325" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a> <a id="1327" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a><a id="1328" class="Symbol">)</a>

<a id="1331" class="Keyword">module</a> <a id="1338" href="Algebra.Consequences.Base.html#1338" class="Module">_</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Algebra.Consequences.Base.html#1341" class="Bound">ℓ</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1353" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="1354" class="Symbol">}</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1367" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="1369" href="Algebra.Consequences.Base.html#1341" class="Bound">ℓ</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">(</a><a id="1373" class="Keyword">open</a> <a id="1378" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="1390" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Keyword">where</a>

  <a id="1404" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1449" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a> <a id="1453" class="Symbol">→</a>
                                     <a id="1492" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="1504" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a> <a id="1506" class="Symbol">→</a>
                                     <a id="1545" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="1556" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a>
  <a id="1560" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="1593" href="Algebra.Consequences.Base.html#1593" class="Bound">refl</a> <a id="1598" href="Algebra.Consequences.Base.html#1598" class="Bound">inv</a> <a id="1602" class="Symbol">_</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Algebra.Consequences.Base.html#1598" class="Bound">inv</a> <a id="1610" href="Algebra.Consequences.Base.html#1593" class="Bound">refl</a>

<a id="1616" class="Comment">------------------------------------------------------------------------</a>
<a id="1689" class="Comment">-- DEPRECATED NAMES</a>
<a id="1709" class="Comment">------------------------------------------------------------------------</a>
<a id="1782" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1853" class="Comment">-- not guaranteed.</a>

<a id="1873" class="Comment">-- Version 2.0</a>

<a id="reflexive+selfInverse⇒involutive"></a><a id="1889" href="Algebra.Consequences.Base.html#1889" class="Function">reflexive+selfInverse⇒involutive</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a>
<a id="1957" class="Symbol">{-#</a> <a id="1961" class="Keyword">WARNING_ON_USAGE</a> <a id="1978" class="Pragma">reflexive+selfInverse⇒involutive</a>
<a id="2011" class="String">&quot;Warning: reflexive+selfInverse⇒involutive was deprecated in v2.0.
Please use reflexive∧selfInverse⇒involutive instead.&quot;</a>
<a id="2132" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Consequences.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity (specialised to propositional equality)</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
  <a id="398" class="Symbol">{</a><a id="399" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Keyword">where</a>

<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="456" class="Symbol">;</a> <a id="458" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="500" class="Symbol">;</a> <a id="502" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="667" class="Symbol">)</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="743" class="Symbol">;</a> <a id="745" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="750" class="Symbol">)</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="815" class="Keyword">using</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="828" class="Symbol">)</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="857" class="Keyword">using</a> <a id="863" class="Symbol">(</a><a id="864" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="868" class="Symbol">)</a>

<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="903" class="Symbol">{</a><a id="904" class="Argument">A</a> <a id="906" class="Symbol">=</a> <a id="908" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="909" class="Symbol">}</a> <a id="911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="915" class="Keyword">import</a> <a id="922" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="950" class="Symbol">(</a><a id="951" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="958" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">as</a> <a id="Base"></a><a id="964" href="Algebra.Consequences.Propositional.html#964" class="Module">Base</a>

<a id="970" class="Comment">------------------------------------------------------------------------</a>
<a id="1043" class="Comment">-- Re-export all proofs that don&#39;t require congruence or substitutivity</a>

<a id="1116" class="Keyword">open</a> <a id="1121" href="Algebra.Consequences.Propositional.html#964" class="Module">Base</a> <a id="1126" class="Keyword">public</a>
  <a id="1135" class="Keyword">hiding</a>
  <a id="1144" class="Symbol">(</a> <a id="1146" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a>
  <a id="1170" class="Symbol">;</a> <a id="1172" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a>
  <a id="1200" class="Symbol">;</a> <a id="1202" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a>
  <a id="1229" class="Symbol">;</a> <a id="1231" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
  <a id="1261" class="Symbol">;</a> <a id="1263" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
  <a id="1293" class="Symbol">;</a> <a id="1295" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
  <a id="1323" class="Symbol">;</a> <a id="1325" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
  <a id="1353" class="Symbol">;</a> <a id="1355" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a>
  <a id="1376" class="Symbol">;</a> <a id="1378" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a>
  <a id="1399" class="Symbol">;</a> <a id="1401" href="Algebra.Consequences.Setoid.html#9017" class="Function">comm⇒sym[distribˡ]</a>
  <a id="1422" class="Symbol">;</a> <a id="1424" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a>
  <a id="1441" class="Symbol">;</a> <a id="1443" href="Algebra.Consequences.Setoid.html#12324" class="Function">wlog</a>
  <a id="1450" class="Symbol">;</a> <a id="1452" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a>
<a id="1461" class="Comment">-- plus all the deprecated versions of the above</a>
  <a id="1512" class="Symbol">;</a> <a id="1514" href="Algebra.Consequences.Setoid.html#12757" class="Function">comm+assoc⇒middleFour</a>
  <a id="1538" class="Symbol">;</a> <a id="1540" href="Algebra.Consequences.Setoid.html#12949" class="Function">identity+middleFour⇒assoc</a>
  <a id="1568" class="Symbol">;</a> <a id="1570" href="Algebra.Consequences.Setoid.html#13161" class="Function">identity+middleFour⇒comm</a>
  <a id="1597" class="Symbol">;</a> <a id="1599" href="Algebra.Consequences.Setoid.html#15796" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
  <a id="1629" class="Symbol">;</a> <a id="1631" href="Algebra.Consequences.Setoid.html#16018" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
  <a id="1661" class="Symbol">;</a> <a id="1663" href="Algebra.Consequences.Setoid.html#16240" class="Function">assoc+id+invʳ⇒invˡ-unique</a>
  <a id="1691" class="Symbol">;</a> <a id="1693" href="Algebra.Consequences.Setoid.html#16452" class="Function">assoc+id+invˡ⇒invʳ-unique</a>
  <a id="1721" class="Symbol">;</a> <a id="1723" href="Algebra.Consequences.Setoid.html#15442" class="Function">comm+distrˡ⇒distrʳ</a>
  <a id="1744" class="Symbol">;</a> <a id="1746" href="Algebra.Consequences.Setoid.html#15619" class="Function">comm+distrʳ⇒distrˡ</a>
  <a id="1767" class="Symbol">;</a> <a id="1769" href="Algebra.Consequences.Setoid.html#16664" class="Function">subst+comm⇒sym</a>
  <a id="1786" class="Symbol">)</a>

<a id="1789" class="Comment">------------------------------------------------------------------------</a>
<a id="1862" class="Comment">-- Group-like structures</a>

<a id="1888" class="Keyword">module</a> <a id="1895" href="Algebra.Consequences.Propositional.html#1895" class="Module">_</a> <a id="1897" class="Symbol">{</a><a id="1898" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="1902" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">_⁻¹</a> <a id="1906" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a><a id="1907" class="Symbol">}</a> <a id="1909" class="Keyword">where</a>

  <a id="1918" href="Algebra.Consequences.Propositional.html#1918" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1958" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="1973" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="1975" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="1979" class="Symbol">→</a>
                              <a id="2011" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2024" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2026" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">_⁻¹</a> <a id="2030" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2034" class="Symbol">→</a>
                              <a id="2066" class="Symbol">∀</a> <a id="2068" href="Algebra.Consequences.Propositional.html#2068" class="Bound">x</a> <a id="2070" href="Algebra.Consequences.Propositional.html#2070" class="Bound">y</a> <a id="2072" class="Symbol">→</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Algebra.Consequences.Propositional.html#2068" class="Bound">x</a> <a id="2077" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">∙</a> <a id="2079" href="Algebra.Consequences.Propositional.html#2070" class="Bound">y</a><a id="2080" class="Symbol">)</a> <a id="2082" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2084" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Algebra.Consequences.Propositional.html#2068" class="Bound">x</a> <a id="2090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Algebra.Consequences.Propositional.html#2070" class="Bound">y</a> <a id="2095" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">⁻¹</a><a id="2097" class="Symbol">)</a>
  <a id="2101" href="Algebra.Consequences.Propositional.html#1918" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="2127" class="Symbol">=</a> <a id="2129" href="Algebra.Consequences.Setoid.html#6962" class="Function">Base.assoc∧id∧invʳ⇒invˡ-unique</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2167" class="Symbol">_)</a>

  <a id="2173" href="Algebra.Consequences.Propositional.html#2173" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2213" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2228" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2230" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2234" class="Symbol">→</a>
                              <a id="2266" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2278" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2280" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">_⁻¹</a> <a id="2284" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2288" class="Symbol">→</a>
                              <a id="2320" class="Symbol">∀</a> <a id="2322" href="Algebra.Consequences.Propositional.html#2322" class="Bound">x</a> <a id="2324" href="Algebra.Consequences.Propositional.html#2324" class="Bound">y</a> <a id="2326" class="Symbol">→</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Algebra.Consequences.Propositional.html#2322" class="Bound">x</a> <a id="2331" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">∙</a> <a id="2333" href="Algebra.Consequences.Propositional.html#2324" class="Bound">y</a><a id="2334" class="Symbol">)</a> <a id="2336" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2338" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="Algebra.Consequences.Propositional.html#2324" class="Bound">y</a> <a id="2344" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Algebra.Consequences.Propositional.html#2322" class="Bound">x</a> <a id="2349" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">⁻¹</a><a id="2351" class="Symbol">)</a>
  <a id="2355" href="Algebra.Consequences.Propositional.html#2173" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Algebra.Consequences.Setoid.html#7427" class="Function">Base.assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2421" class="Symbol">_)</a>

<a id="2425" class="Comment">------------------------------------------------------------------------</a>
<a id="2498" class="Comment">-- Ring-like structures</a>

<a id="2523" class="Keyword">module</a> <a id="2530" href="Algebra.Consequences.Propositional.html#2530" class="Module">_</a> <a id="2532" class="Symbol">{</a><a id="2533" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2537" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a> <a id="2541" href="Algebra.Consequences.Propositional.html#2541" class="Bound Operator">-_</a> <a id="2544" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a><a id="2546" class="Symbol">}</a> <a id="2548" class="Keyword">where</a>

  <a id="2557" href="Algebra.Consequences.Propositional.html#2557" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2599" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a> <a id="2609" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="2626" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2630" class="Symbol">→</a>
                                <a id="2664" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2678" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2681" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2700" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2703" href="Algebra.Consequences.Propositional.html#2541" class="Bound Operator">-_</a> <a id="2706" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2710" class="Symbol">→</a>
                                <a id="2744" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2753" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2756" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a>
  <a id="2762" href="Algebra.Consequences.Propositional.html#2557" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2790" class="Symbol">=</a>
    <a id="2796" href="Algebra.Consequences.Setoid.html#10597" class="Function">Base.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2836" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a><a id="2839" class="Symbol">)</a> <a id="2841" class="Symbol">(</a><a id="2842" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2848" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a><a id="2851" class="Symbol">)</a>

  <a id="2856" href="Algebra.Consequences.Propositional.html#2856" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="2884" class="Symbol">:</a> <a id="2886" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2898" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a> <a id="2908" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="2925" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2929" class="Symbol">→</a>
                                <a id="2963" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2977" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2980" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2984" class="Symbol">→</a> <a id="2986" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2999" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="3002" href="Algebra.Consequences.Propositional.html#2541" class="Bound Operator">-_</a> <a id="3005" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="3009" class="Symbol">→</a>
                                <a id="3043" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3053" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="3056" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a>
  <a id="3062" href="Algebra.Consequences.Propositional.html#2856" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="3090" class="Symbol">=</a>
    <a id="3096" href="Algebra.Consequences.Setoid.html#11299" class="Function">Base.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3136" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3148" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a><a id="3151" class="Symbol">)</a>

<a id="3154" class="Comment">------------------------------------------------------------------------</a>
<a id="3227" class="Comment">-- Bisemigroup-like structures</a>

<a id="3259" class="Keyword">module</a> <a id="3266" href="Algebra.Consequences.Propositional.html#3266" class="Module">_</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3273" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3283" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3284" class="Symbol">}</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3308" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a><a id="3311" class="Symbol">)</a> <a id="3313" class="Keyword">where</a>

  <a id="3322" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3347" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3364" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a> <a id="3368" class="Symbol">→</a> <a id="3370" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3374" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3391" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a>
  <a id="3397" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3416" class="Symbol">=</a> <a id="3418" href="Algebra.Consequences.Setoid.html#15442" class="Function">Base.comm+distrˡ⇒distrʳ</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3449" class="Symbol">_)</a> <a id="3452" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a>

  <a id="3462" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3487" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3504" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3514" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3531" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a>
  <a id="3537" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="Algebra.Consequences.Setoid.html#8453" class="Function">Base.comm∧distrʳ⇒distrˡ</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3589" class="Symbol">_)</a> <a id="3592" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a>

  <a id="3602" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a> <a id="3621" class="Symbol">:</a> <a id="3623" class="Symbol">∀</a> <a id="3625" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3627" class="Symbol">→</a> <a id="3629" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3639" class="Symbol">(λ</a> <a id="3642" href="Algebra.Consequences.Propositional.html#3642" class="Bound">y</a> <a id="3644" href="Algebra.Consequences.Propositional.html#3644" class="Bound">z</a> <a id="3646" class="Symbol">→</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3651" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">◦</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Algebra.Consequences.Propositional.html#3642" class="Bound">y</a> <a id="3656" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">∙</a> <a id="3658" href="Algebra.Consequences.Propositional.html#3644" class="Bound">z</a><a id="3659" class="Symbol">))</a> <a id="3662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3664" class="Symbol">((</a><a id="3666" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3668" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">◦</a> <a id="3670" href="Algebra.Consequences.Propositional.html#3642" class="Bound">y</a><a id="3671" class="Symbol">)</a> <a id="3673" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">∙</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3678" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">◦</a> <a id="3680" href="Algebra.Consequences.Propositional.html#3644" class="Bound">z</a><a id="3681" class="Symbol">)))</a>
  <a id="3687" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a> <a id="3706" class="Symbol">=</a> <a id="3708" href="Algebra.Consequences.Setoid.html#9017" class="Function">Base.comm⇒sym[distribˡ]</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3739" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a><a id="3742" class="Symbol">)</a> <a id="3744" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a>

<a id="3752" class="Comment">------------------------------------------------------------------------</a>
<a id="3825" class="Comment">-- Selectivity</a>

<a id="3841" class="Keyword">module</a> <a id="3848" href="Algebra.Consequences.Propositional.html#3848" class="Module">_</a> <a id="3850" class="Symbol">{</a><a id="3851" href="Algebra.Consequences.Propositional.html#3851" class="Bound Operator">_∙_</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3861" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Keyword">where</a>

  <a id="3873" href="Algebra.Consequences.Propositional.html#3873" class="Function">sel⇒idem</a> <a id="3882" class="Symbol">:</a> <a id="3884" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3894" href="Algebra.Consequences.Propositional.html#3851" class="Bound Operator">_∙_</a> <a id="3898" class="Symbol">→</a> <a id="3900" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3911" href="Algebra.Consequences.Propositional.html#3851" class="Bound Operator">_∙_</a>
  <a id="3917" href="Algebra.Consequences.Propositional.html#3873" class="Function">sel⇒idem</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Algebra.Consequences.Base.html#1252" class="Function">Base.sel⇒idem</a> <a id="3942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="3947" class="Comment">------------------------------------------------------------------------</a>
<a id="4020" class="Comment">-- Middle-Four Exchange</a>

<a id="4045" class="Keyword">module</a> <a id="4052" href="Algebra.Consequences.Propositional.html#4052" class="Module">_</a> <a id="4054" class="Symbol">{</a><a id="4055" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4065" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Keyword">where</a>

  <a id="4077" href="Algebra.Consequences.Propositional.html#4077" class="Function">comm∧assoc⇒middleFour</a> <a id="4099" class="Symbol">:</a> <a id="4101" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4113" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4117" class="Symbol">→</a> <a id="4119" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4131" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4135" class="Symbol">→</a>
                          <a id="4163" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4167" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="4186" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a>
  <a id="4192" href="Algebra.Consequences.Propositional.html#4077" class="Function">comm∧assoc⇒middleFour</a> <a id="4214" class="Symbol">=</a> <a id="4216" href="Algebra.Consequences.Setoid.html#1557" class="Function">Base.comm∧assoc⇒middleFour</a> <a id="4243" class="Symbol">(</a><a id="4244" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4250" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a><a id="4253" class="Symbol">)</a>

  <a id="4258" href="Algebra.Consequences.Propositional.html#4258" class="Function">identity∧middleFour⇒assoc</a> <a id="4284" class="Symbol">:</a> <a id="4286" class="Symbol">{</a><a id="4287" href="Algebra.Consequences.Propositional.html#4287" class="Bound">e</a> <a id="4289" class="Symbol">:</a> <a id="4291" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">→</a> <a id="4296" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4305" href="Algebra.Consequences.Propositional.html#4287" class="Bound">e</a> <a id="4307" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4311" class="Symbol">→</a>
                              <a id="4343" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4347" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="4366" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4370" class="Symbol">→</a>
                              <a id="4402" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4414" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a>
  <a id="4420" href="Algebra.Consequences.Propositional.html#4258" class="Function">identity∧middleFour⇒assoc</a> <a id="4446" class="Symbol">=</a> <a id="4448" href="Algebra.Consequences.Setoid.html#1992" class="Function">Base.identity∧middleFour⇒assoc</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4486" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a><a id="4489" class="Symbol">)</a>

  <a id="4494" href="Algebra.Consequences.Propositional.html#4494" class="Function">identity∧middleFour⇒comm</a> <a id="4519" class="Symbol">:</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Algebra.Consequences.Propositional.html#4522" class="Bound Operator">_+_</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4532" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Symbol">{</a><a id="4536" href="Algebra.Consequences.Propositional.html#4536" class="Bound">e</a> <a id="4538" class="Symbol">:</a> <a id="4540" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4541" class="Symbol">}</a> <a id="4543" class="Symbol">→</a> <a id="4545" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4554" href="Algebra.Consequences.Propositional.html#4536" class="Bound">e</a> <a id="4556" href="Algebra.Consequences.Propositional.html#4522" class="Bound Operator">_+_</a> <a id="4560" class="Symbol">→</a>
                             <a id="4591" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4595" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="4614" href="Algebra.Consequences.Propositional.html#4522" class="Bound Operator">_+_</a> <a id="4618" class="Symbol">→</a>
                             <a id="4649" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4661" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a>
  <a id="4667" href="Algebra.Consequences.Propositional.html#4494" class="Function">identity∧middleFour⇒comm</a> <a id="4692" class="Symbol">=</a> <a id="4694" href="Algebra.Consequences.Setoid.html#2404" class="Function">Base.identity∧middleFour⇒comm</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4731" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a><a id="4734" class="Symbol">)</a>

<a id="4737" class="Comment">------------------------------------------------------------------------</a>
<a id="4810" class="Comment">-- Without Loss of Generality</a>

<a id="4841" class="Keyword">module</a> <a id="4848" href="Algebra.Consequences.Propositional.html#4848" class="Module">_</a> <a id="4850" class="Symbol">{</a><a id="4851" href="Algebra.Consequences.Propositional.html#4851" class="Bound">p</a><a id="4852" class="Symbol">}</a> <a id="4854" class="Symbol">{</a><a id="4855" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4864" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="4866" href="Algebra.Consequences.Propositional.html#4851" class="Bound">p</a><a id="4867" class="Symbol">}</a> <a id="4869" class="Keyword">where</a>

  <a id="4878" href="Algebra.Consequences.Propositional.html#4878" class="Function">subst∧comm⇒sym</a> <a id="4893" class="Symbol">:</a> <a id="4895" class="Symbol">∀</a> <a id="4897" class="Symbol">{</a><a id="4898" href="Algebra.Consequences.Propositional.html#4898" class="Bound">f</a><a id="4899" class="Symbol">}</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Algebra.Consequences.Propositional.html#4902" class="Bound">f-comm</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4923" href="Algebra.Consequences.Propositional.html#4898" class="Bound">f</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">→</a>
                   <a id="4947" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="4957" class="Symbol">(λ</a> <a id="4960" href="Algebra.Consequences.Propositional.html#4960" class="Bound">a</a> <a id="4962" href="Algebra.Consequences.Propositional.html#4962" class="Bound">b</a> <a id="4964" class="Symbol">→</a> <a id="4966" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Algebra.Consequences.Propositional.html#4898" class="Bound">f</a> <a id="4971" href="Algebra.Consequences.Propositional.html#4960" class="Bound">a</a> <a id="4973" href="Algebra.Consequences.Propositional.html#4962" class="Bound">b</a><a id="4974" class="Symbol">))</a>
  <a id="4979" href="Algebra.Consequences.Propositional.html#4878" class="Function">subst∧comm⇒sym</a> <a id="4994" class="Symbol">=</a> <a id="4996" href="Algebra.Consequences.Setoid.html#12234" class="Function">Base.subst∧comm⇒sym</a> <a id="5016" class="Symbol">{</a><a id="5017" class="Argument">P</a> <a id="5019" class="Symbol">=</a> <a id="5021" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a><a id="5022" class="Symbol">}</a> <a id="5024" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a>

  <a id="5033" href="Algebra.Consequences.Propositional.html#5033" class="Function">wlog</a> <a id="5038" class="Symbol">:</a> <a id="5040" class="Symbol">∀</a> <a id="5042" class="Symbol">{</a><a id="5043" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a><a id="5044" class="Symbol">}</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Algebra.Consequences.Propositional.html#5047" class="Bound">f-comm</a> <a id="5054" class="Symbol">:</a> <a id="5056" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5068" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a><a id="5069" class="Symbol">)</a> <a id="5071" class="Symbol">→</a>
         <a id="5082" class="Symbol">∀</a> <a id="5084" class="Symbol">{</a><a id="5085" href="Algebra.Consequences.Propositional.html#5085" class="Bound">r</a><a id="5086" class="Symbol">}</a> <a id="5088" class="Symbol">{</a><a id="5089" href="Algebra.Consequences.Propositional.html#5089" class="Bound Operator">_R_</a> <a id="5093" class="Symbol">:</a> <a id="5095" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5099" class="Symbol">_</a> <a id="5101" href="Algebra.Consequences.Propositional.html#5085" class="Bound">r</a><a id="5102" class="Symbol">}</a> <a id="5104" class="Symbol">→</a> <a id="5106" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="5112" href="Algebra.Consequences.Propositional.html#5089" class="Bound Operator">_R_</a> <a id="5116" class="Symbol">→</a>
         <a id="5127" class="Symbol">(∀</a> <a id="5130" href="Algebra.Consequences.Propositional.html#5130" class="Bound">a</a> <a id="5132" href="Algebra.Consequences.Propositional.html#5132" class="Bound">b</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Algebra.Consequences.Propositional.html#5130" class="Bound">a</a> <a id="5138" href="Algebra.Consequences.Propositional.html#5089" class="Bound Operator">R</a> <a id="5140" href="Algebra.Consequences.Propositional.html#5132" class="Bound">b</a> <a id="5142" class="Symbol">→</a> <a id="5144" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a> <a id="5149" href="Algebra.Consequences.Propositional.html#5130" class="Bound">a</a> <a id="5151" href="Algebra.Consequences.Propositional.html#5132" class="Bound">b</a><a id="5152" class="Symbol">))</a> <a id="5155" class="Symbol">→</a>
         <a id="5166" class="Symbol">∀</a> <a id="5168" href="Algebra.Consequences.Propositional.html#5168" class="Bound">a</a> <a id="5170" href="Algebra.Consequences.Propositional.html#5170" class="Bound">b</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a> <a id="5179" href="Algebra.Consequences.Propositional.html#5168" class="Bound">a</a> <a id="5181" href="Algebra.Consequences.Propositional.html#5170" class="Bound">b</a><a id="5182" class="Symbol">)</a>
  <a id="5186" href="Algebra.Consequences.Propositional.html#5033" class="Function">wlog</a> <a id="5191" class="Symbol">=</a> <a id="5193" href="Algebra.Consequences.Setoid.html#12324" class="Function">Base.wlog</a> <a id="5203" class="Symbol">{</a><a id="5204" class="Argument">P</a> <a id="5206" class="Symbol">=</a> <a id="5208" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a><a id="5209" class="Symbol">}</a> <a id="5211" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a>


<a id="5219" class="Comment">------------------------------------------------------------------------</a>
<a id="5292" class="Comment">-- DEPRECATED NAMES</a>
<a id="5312" class="Comment">------------------------------------------------------------------------</a>
<a id="5385" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="5456" class="Comment">-- not guaranteed.</a>

<a id="5476" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="5492" href="Algebra.Consequences.Propositional.html#5492" class="Function">comm+assoc⇒middleFour</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Algebra.Consequences.Propositional.html#4077" class="Function">comm∧assoc⇒middleFour</a>
<a id="5538" class="Symbol">{-#</a> <a id="5542" class="Keyword">WARNING_ON_USAGE</a> <a id="5559" class="Pragma">comm+assoc⇒middleFour</a>
<a id="5581" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="5680" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="5684" href="Algebra.Consequences.Propositional.html#5684" class="Function">identity+middleFour⇒assoc</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="Algebra.Consequences.Propositional.html#4258" class="Function">identity∧middleFour⇒assoc</a>
<a id="5738" class="Symbol">{-#</a> <a id="5742" class="Keyword">WARNING_ON_USAGE</a> <a id="5759" class="Pragma">identity+middleFour⇒assoc</a>
<a id="5785" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="5892" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="5896" href="Algebra.Consequences.Propositional.html#5896" class="Function">identity+middleFour⇒comm</a> <a id="5921" class="Symbol">=</a> <a id="5923" href="Algebra.Consequences.Propositional.html#4494" class="Function">identity∧middleFour⇒comm</a>
<a id="5948" class="Symbol">{-#</a> <a id="5952" class="Keyword">WARNING_ON_USAGE</a> <a id="5969" class="Pragma">identity+middleFour⇒comm</a>
<a id="5994" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="6099" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="6103" href="Algebra.Consequences.Propositional.html#6103" class="Function">comm+distrˡ⇒distrʳ</a> <a id="6122" class="Symbol">=</a> <a id="6124" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="6143" class="Symbol">{-#</a> <a id="6147" class="Keyword">WARNING_ON_USAGE</a> <a id="6164" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="6183" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="6276" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="6280" href="Algebra.Consequences.Propositional.html#6280" class="Function">comm+distrʳ⇒distrˡ</a> <a id="6299" class="Symbol">=</a> <a id="6301" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="6320" class="Symbol">{-#</a> <a id="6324" class="Keyword">WARNING_ON_USAGE</a> <a id="6341" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="6360" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="6453" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="6457" href="Algebra.Consequences.Propositional.html#6457" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="6485" class="Symbol">=</a> <a id="6487" href="Algebra.Consequences.Propositional.html#2557" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="6515" class="Symbol">{-#</a> <a id="6519" class="Keyword">WARNING_ON_USAGE</a> <a id="6536" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="6564" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="6675" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="6679" href="Algebra.Consequences.Propositional.html#6679" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Algebra.Consequences.Propositional.html#2856" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="6737" class="Symbol">{-#</a> <a id="6741" class="Keyword">WARNING_ON_USAGE</a> <a id="6758" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="6786" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="6897" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="6901" href="Algebra.Consequences.Propositional.html#6901" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="6927" class="Symbol">=</a> <a id="6929" href="Algebra.Consequences.Propositional.html#1918" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="6955" class="Symbol">{-#</a> <a id="6959" class="Keyword">WARNING_ON_USAGE</a> <a id="6976" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="7002" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="7109" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="7113" href="Algebra.Consequences.Propositional.html#7113" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="7139" class="Symbol">=</a> <a id="7141" href="Algebra.Consequences.Propositional.html#2173" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="7167" class="Symbol">{-#</a> <a id="7171" class="Keyword">WARNING_ON_USAGE</a> <a id="7188" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="7214" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="7321" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="7325" href="Algebra.Consequences.Propositional.html#7325" class="Function">subst+comm⇒sym</a> <a id="7340" class="Symbol">=</a> <a id="7342" href="Algebra.Consequences.Propositional.html#4878" class="Function">subst∧comm⇒sym</a>
<a id="7357" class="Symbol">{-#</a> <a id="7361" class="Keyword">WARNING_ON_USAGE</a> <a id="7378" class="Pragma">subst+comm⇒sym</a>
<a id="7393" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="7478" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Consequences.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity, when the underlying relation is a setoid</a>
<a id="237" class="Comment">------------------------------------------------------------------------</a>

<a id="311" class="Symbol">{-#</a> <a id="315" class="Keyword">OPTIONS</a> <a id="323" class="Pragma">--cubical-compatible</a> <a id="344" class="Pragma">--safe</a> <a id="351" class="Symbol">#-}</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a><a id="468" class="Symbol">;</a> <a id="470" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="479" class="Symbol">;</a> <a id="481" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="486" class="Symbol">)</a>

<a id="489" class="Keyword">module</a> <a id="496" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="524" class="Symbol">{</a><a id="525" href="Algebra.Consequences.Setoid.html#525" class="Bound">a</a> <a id="527" href="Algebra.Consequences.Setoid.html#527" class="Bound">ℓ</a><a id="528" class="Symbol">}</a> <a id="530" class="Symbol">(</a><a id="531" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a> <a id="533" class="Symbol">:</a> <a id="535" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="542" href="Algebra.Consequences.Setoid.html#525" class="Bound">a</a> <a id="544" href="Algebra.Consequences.Setoid.html#527" class="Bound">ℓ</a><a id="545" class="Symbol">)</a> <a id="547" class="Keyword">where</a>

<a id="554" class="Keyword">import</a> <a id="561" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a> <a id="587" class="Symbol">as</a> <a id="590" class="Module">Base</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="657" class="Symbol">;</a> <a id="659" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="695" class="Keyword">using</a> <a id="701" class="Symbol">(</a><a id="702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Function.Base.html" class="Module">Function.Base</a> <a id="733" class="Keyword">using</a> <a id="739" class="Symbol">(</a><a id="740" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Base.html#704" class="Function">id</a><a id="747" class="Symbol">;</a> <a id="749" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="752" class="Symbol">)</a>
<a id="754" class="Keyword">open</a> <a id="759" class="Keyword">import</a> <a id="766" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="823" class="Symbol">as</a> <a id="826" class="Module">Bin</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="873" class="Symbol">)</a>
<a id="875" class="Keyword">open</a> <a id="880" class="Keyword">import</a> <a id="887" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="902" class="Keyword">using</a> <a id="908" class="Symbol">(</a><a id="909" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="913" class="Symbol">)</a>

<a id="916" class="Keyword">open</a> <a id="921" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="928" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a> <a id="930" class="Keyword">renaming</a> <a id="939" class="Symbol">(</a><a id="940" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="948" class="Symbol">to</a> <a id="951" class="Field">A</a><a id="952" class="Symbol">)</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="986" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1035" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a>

<a id="1038" class="Comment">------------------------------------------------------------------------</a>
<a id="1111" class="Comment">-- Re-exports</a>

<a id="1126" class="Comment">-- Export base lemmas that don&#39;t require the setoid</a>

<a id="1179" class="Keyword">open</a> <a id="1184" href="Algebra.Consequences.Base.html" class="Module">Base</a> <a id="1189" class="Keyword">public</a>
  <a id="1198" class="Keyword">hiding</a> <a id="1205" class="Symbol">(</a><a id="1206" class="Keyword">module</a> <a id="1213" href="Algebra.Consequences.Base.html#852" class="Module">Congruence</a><a id="1223" class="Symbol">)</a>

<a id="1226" class="Comment">-- Export congruence lemmas using reflexivity</a>

<a id="1273" class="Keyword">module</a> <a id="Congruence"></a><a id="1280" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="1291" class="Symbol">{</a><a id="1292" href="Algebra.Consequences.Setoid.html#1292" class="Bound Operator">_∙_</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1302" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="1303" class="Symbol">}</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Algebra.Consequences.Setoid.html#1306" class="Bound">cong</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1324" href="Algebra.Consequences.Setoid.html#1292" class="Bound Operator">_∙_</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Keyword">where</a>

  <a id="1338" class="Keyword">open</a> <a id="1343" href="Algebra.Consequences.Base.html#852" class="Module">Base.Congruence</a> <a id="1359" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1363" href="Algebra.Consequences.Setoid.html#1306" class="Bound">cong</a> <a id="1368" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1373" class="Keyword">public</a>

<a id="1381" class="Comment">------------------------------------------------------------------------</a>
<a id="1454" class="Comment">-- MiddleFourExchange</a>

<a id="1477" class="Keyword">module</a> <a id="1484" href="Algebra.Consequences.Setoid.html#1484" class="Module">_</a> <a id="1486" class="Symbol">{</a><a id="1487" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1497" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1519" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Keyword">where</a>

  <a id="1533" class="Keyword">open</a> <a id="1538" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="1549" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a>

  <a id="1557" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1593" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1611" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1615" class="Symbol">→</a>
                          <a id="1643" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1647" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="1666" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a>
  <a id="1672" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a> <a id="1694" href="Algebra.Consequences.Setoid.html#1694" class="Bound">comm</a> <a id="1699" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1705" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1707" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1709" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1711" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1725" class="Symbol">(</a><a id="1726" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1728" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1730" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a><a id="1731" class="Symbol">)</a> <a id="1733" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1738" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1740" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1741" class="Symbol">)</a> <a id="1743" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1746" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1752" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1754" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1759" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1761" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1762" class="Symbol">)</a> <a id="1764" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1770" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1772" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1777" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1782" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1784" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1785" class="Symbol">))</a> <a id="1788" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1791" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1806" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1808" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1810" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1811" class="Symbol">)</a> <a id="1813" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="1819" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1821" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1823" class="Symbol">((</a><a id="1825" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1827" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1829" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a><a id="1830" class="Symbol">)</a> <a id="1832" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1834" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1835" class="Symbol">)</a> <a id="1837" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1840" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Algebra.Consequences.Setoid.html#1694" class="Bound">comm</a> <a id="1863" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1865" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a><a id="1866" class="Symbol">))</a> <a id="1869" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1875" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1877" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1879" class="Symbol">((</a><a id="1881" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1883" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1885" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a><a id="1886" class="Symbol">)</a> <a id="1888" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1890" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1896" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1911" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1913" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1915" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1916" class="Symbol">)</a> <a id="1918" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1924" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1926" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1931" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1936" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1938" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1939" class="Symbol">))</a> <a id="1942" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1945" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1951" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1953" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1958" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1960" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1961" class="Symbol">)</a> <a id="1963" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="1969" class="Symbol">(</a><a id="1970" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1972" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1974" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a><a id="1975" class="Symbol">)</a> <a id="1977" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1982" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1984" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1985" class="Symbol">)</a> <a id="1987" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="1992" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a> <a id="2018" class="Symbol">:</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Algebra.Consequences.Setoid.html#2021" class="Bound">e</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">→</a> <a id="2030" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2039" href="Algebra.Consequences.Setoid.html#2021" class="Bound">e</a> <a id="2041" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2045" class="Symbol">→</a>
                              <a id="2077" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2081" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="2100" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2104" class="Symbol">→</a>
                              <a id="2136" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2148" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a>
  <a id="2154" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a> <a id="2180" class="Symbol">{</a><a id="2181" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a><a id="2182" class="Symbol">}</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Algebra.Consequences.Setoid.html#2185" class="Bound">identityˡ</a> <a id="2195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2197" href="Algebra.Consequences.Setoid.html#2197" class="Bound">identityʳ</a><a id="2206" class="Symbol">)</a> <a id="2208" href="Algebra.Consequences.Setoid.html#2208" class="Bound">middleFour</a> <a id="2219" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2221" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2223" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2237" class="Symbol">(</a><a id="2238" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2240" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2242" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2247" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a>       <a id="2255" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2258" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Algebra.Consequences.Setoid.html#2185" class="Bound">identityˡ</a> <a id="2277" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2278" class="Symbol">)</a> <a id="2280" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2286" class="Symbol">(</a><a id="2287" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2289" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2291" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a><a id="2292" class="Symbol">)</a> <a id="2294" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a> <a id="2299" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2301" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2302" class="Symbol">)</a> <a id="2304" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2307" href="Algebra.Consequences.Setoid.html#2208" class="Bound">middleFour</a> <a id="2318" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2320" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2322" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a> <a id="2324" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a> <a id="2326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2332" class="Symbol">(</a><a id="2333" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2335" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2337" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a><a id="2338" class="Symbol">)</a> <a id="2340" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2345" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2347" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2348" class="Symbol">)</a> <a id="2350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2353" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Algebra.Consequences.Setoid.html#2197" class="Bound">identityʳ</a> <a id="2372" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a><a id="2373" class="Symbol">)</a> <a id="2375" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2381" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2383" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2388" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2390" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2391" class="Symbol">)</a>       <a id="2399" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2404" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a> <a id="2429" class="Symbol">:</a> <a id="2431" class="Symbol">{</a><a id="2432" href="Algebra.Consequences.Setoid.html#2432" class="Bound Operator">_+_</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2442" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2443" class="Symbol">}</a> <a id="2445" class="Symbol">{</a><a id="2446" href="Algebra.Consequences.Setoid.html#2446" class="Bound">e</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2451" class="Symbol">}</a> <a id="2453" class="Symbol">→</a> <a id="2455" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2464" href="Algebra.Consequences.Setoid.html#2446" class="Bound">e</a> <a id="2466" href="Algebra.Consequences.Setoid.html#2432" class="Bound Operator">_+_</a> <a id="2470" class="Symbol">→</a>
                             <a id="2501" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2505" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="2524" href="Algebra.Consequences.Setoid.html#2432" class="Bound Operator">_+_</a> <a id="2528" class="Symbol">→</a>
                             <a id="2559" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2571" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a>
  <a id="2577" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a> <a id="2602" class="Symbol">{</a><a id="2603" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">_+_</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">{</a><a id="2609" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a><a id="2610" class="Symbol">}</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Algebra.Consequences.Setoid.html#2613" class="Bound">identityˡ</a> <a id="2623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2625" href="Algebra.Consequences.Setoid.html#2625" class="Bound">identityʳ</a><a id="2634" class="Symbol">)</a> <a id="2636" href="Algebra.Consequences.Setoid.html#2636" class="Bound">middleFour</a> <a id="2647" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2649" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a>
    <a id="2655" class="Symbol">=</a> <a id="2657" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2667" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2669" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2671" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a>             <a id="2685" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2688" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Algebra.Consequences.Setoid.html#2613" class="Bound">identityˡ</a> <a id="2704" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Algebra.Consequences.Setoid.html#2625" class="Bound">identityʳ</a> <a id="2718" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a><a id="2719" class="Symbol">)</a> <a id="2721" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2727" class="Symbol">(</a><a id="2728" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2730" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2732" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a><a id="2733" class="Symbol">)</a> <a id="2735" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2737" class="Symbol">(</a><a id="2738" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a> <a id="2740" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2742" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a><a id="2743" class="Symbol">)</a> <a id="2745" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2748" href="Algebra.Consequences.Setoid.html#2636" class="Bound">middleFour</a> <a id="2759" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2761" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2763" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a> <a id="2765" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2767" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2773" class="Symbol">(</a><a id="2774" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2776" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2778" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a><a id="2779" class="Symbol">)</a> <a id="2781" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2786" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2788" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a><a id="2789" class="Symbol">)</a> <a id="2791" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2794" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Algebra.Consequences.Setoid.html#2613" class="Bound">identityˡ</a> <a id="2810" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Algebra.Consequences.Setoid.html#2625" class="Bound">identityʳ</a> <a id="2824" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a><a id="2825" class="Symbol">)</a> <a id="2827" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2833" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a> <a id="2835" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2837" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a>             <a id="2851" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2854" class="Comment">------------------------------------------------------------------------</a>
<a id="2927" class="Comment">-- SelfInverse</a>

<a id="2943" class="Keyword">module</a> <a id="2950" href="Algebra.Consequences.Setoid.html#2950" class="Module">_</a> <a id="2952" class="Symbol">{</a><a id="2953" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2961" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2962" class="Symbol">}</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="2984" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Keyword">where</a>

  <a id="2996" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="3032" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3036" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3059" class="Symbol">=</a> <a id="3061" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="3094" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3098" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3103" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a>

  <a id="3111" href="Algebra.Consequences.Setoid.html#3111" class="Function">selfInverse⇒congruent</a> <a id="3133" class="Symbol">:</a> <a id="3135" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3145" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3149" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3153" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3157" href="Algebra.Consequences.Setoid.html#3111" class="Function">selfInverse⇒congruent</a> <a id="3179" class="Symbol">{</a><a id="3180" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a><a id="3181" class="Symbol">}</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Algebra.Consequences.Setoid.html#3184" class="Bound">y</a><a id="3185" class="Symbol">}</a> <a id="3187" href="Algebra.Consequences.Setoid.html#3187" class="Bound">x≈y</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3214" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3219" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a><a id="3220" class="Symbol">)</a> <a id="3222" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3225" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3248" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a> <a id="3250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3256" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a>       <a id="3264" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3267" href="Algebra.Consequences.Setoid.html#3187" class="Bound">x≈y</a> <a id="3271" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3277" href="Algebra.Consequences.Setoid.html#3184" class="Bound">y</a>       <a id="3285" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3286" class="Symbol">))</a>

  <a id="3292" href="Algebra.Consequences.Setoid.html#3292" class="Function">selfInverse⇒inverseᵇ</a> <a id="3313" class="Symbol">:</a> <a id="3315" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3324" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3328" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3332" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3334" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3338" href="Algebra.Consequences.Setoid.html#3292" class="Function">selfInverse⇒inverseᵇ</a> <a id="3359" class="Symbol">=</a> <a id="3361" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3366" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3368" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3374" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3379" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3381" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

  <a id="3388" href="Algebra.Consequences.Setoid.html#3388" class="Function">selfInverse⇒surjective</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3424" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3428" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3432" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3436" href="Algebra.Consequences.Setoid.html#3388" class="Function">selfInverse⇒surjective</a> <a id="3459" href="Algebra.Consequences.Setoid.html#3459" class="Bound">y</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3465" href="Algebra.Consequences.Setoid.html#3459" class="Bound">y</a> <a id="3467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3469" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3474" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3476" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

  <a id="3483" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="3505" class="Symbol">:</a> <a id="3507" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3517" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3521" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3525" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3529" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="3551" class="Symbol">{</a><a id="3552" href="Algebra.Consequences.Setoid.html#3552" class="Bound">x</a><a id="3553" class="Symbol">}</a> <a id="3555" class="Symbol">{</a><a id="3556" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a><a id="3557" class="Symbol">}</a> <a id="3559" href="Algebra.Consequences.Setoid.html#3559" class="Bound">x≈y</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3575" href="Algebra.Consequences.Setoid.html#3552" class="Bound">x</a>       <a id="3583" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3586" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3591" href="Algebra.Consequences.Setoid.html#3559" class="Bound">x≈y</a> <a id="3595" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="3601" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3606" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a><a id="3607" class="Symbol">)</a> <a id="3609" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3612" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3635" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a> <a id="3637" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3643" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a>       <a id="3651" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3656" href="Algebra.Consequences.Setoid.html#3656" class="Function">selfInverse⇒bijective</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3690" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3694" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3698" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3702" href="Algebra.Consequences.Setoid.html#3656" class="Function">selfInverse⇒bijective</a> <a id="3724" class="Symbol">=</a> <a id="3726" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="3748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3750" href="Algebra.Consequences.Setoid.html#3388" class="Function">selfInverse⇒surjective</a>

<a id="3774" class="Comment">------------------------------------------------------------------------</a>
<a id="3847" class="Comment">-- Magma-like structures</a>

<a id="3873" class="Keyword">module</a> <a id="3880" href="Algebra.Consequences.Setoid.html#3880" class="Module">_</a> <a id="3882" class="Symbol">{</a><a id="3883" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a> <a id="3887" class="Symbol">:</a> <a id="3889" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3893" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3916" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a><a id="3919" class="Symbol">)</a> <a id="3921" class="Keyword">where</a>

  <a id="3930" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="3970" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a> <a id="3974" class="Symbol">→</a> <a id="3976" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="3994" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a>
  <a id="4000" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="4021" href="Algebra.Consequences.Setoid.html#4021" class="Bound">cancelˡ</a> <a id="4029" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4031" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4033" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4035" href="Algebra.Consequences.Setoid.html#4035" class="Bound">eq</a> <a id="4038" class="Symbol">=</a> <a id="4040" href="Algebra.Consequences.Setoid.html#4021" class="Bound">cancelˡ</a> <a id="4048" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4050" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4052" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4054" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4056" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4066" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4068" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4070" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4075" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4080" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4082" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4084" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4090" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4092" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4094" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4096" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4099" href="Algebra.Consequences.Setoid.html#4035" class="Bound">eq</a> <a id="4102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4108" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4110" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4112" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4117" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4122" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4124" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4126" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4132" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4134" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4136" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4138" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4143" href="Algebra.Consequences.Setoid.html#4143" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="4164" class="Symbol">:</a> <a id="4166" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4184" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4207" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a>
  <a id="4213" href="Algebra.Consequences.Setoid.html#4143" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="4234" href="Algebra.Consequences.Setoid.html#4234" class="Bound">cancelʳ</a> <a id="4242" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4244" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4246" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4248" href="Algebra.Consequences.Setoid.html#4248" class="Bound">eq</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="Algebra.Consequences.Setoid.html#4234" class="Bound">cancelʳ</a> <a id="4261" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4263" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4265" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4267" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4269" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4279" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4281" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4283" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4285" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4288" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4293" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4295" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4297" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4303" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4305" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4307" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4309" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4312" href="Algebra.Consequences.Setoid.html#4248" class="Bound">eq</a> <a id="4315" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4321" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4323" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4325" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4330" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4335" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4337" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4339" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4345" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4347" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4349" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4351" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="4354" class="Comment">------------------------------------------------------------------------</a>
<a id="4427" class="Comment">-- Monoid-like structures</a>

<a id="4454" class="Keyword">module</a> <a id="4461" href="Algebra.Consequences.Setoid.html#4461" class="Module">_</a> <a id="4463" class="Symbol">{</a><a id="4464" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4474" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="4475" class="Symbol">}</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4497" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a><a id="4500" class="Symbol">)</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="4508" class="Symbol">}</a> <a id="4510" class="Keyword">where</a>

  <a id="4519" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4547" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4549" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4553" class="Symbol">→</a> <a id="4555" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4569" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4571" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4577" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a> <a id="4590" href="Algebra.Consequences.Setoid.html#4590" class="Bound">idˡ</a> <a id="4594" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4596" class="Symbol">=</a> <a id="4598" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4608" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4610" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4612" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4614" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4617" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="4622" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4624" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4626" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4632" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4634" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4636" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4638" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4641" href="Algebra.Consequences.Setoid.html#4590" class="Bound">idˡ</a> <a id="4645" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4647" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4653" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a>     <a id="4659" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4664" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4693" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4695" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4699" class="Symbol">→</a> <a id="4701" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4714" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4716" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4722" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="4735" href="Algebra.Consequences.Setoid.html#4735" class="Bound">idʳ</a> <a id="4739" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4753" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4755" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4757" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4759" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4762" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="4767" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4769" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4771" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4777" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4779" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4781" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4783" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4786" href="Algebra.Consequences.Setoid.html#4735" class="Bound">idʳ</a> <a id="4790" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4792" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4798" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a>     <a id="4804" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4809" href="Algebra.Consequences.Setoid.html#4809" class="Function">comm∧idˡ⇒id</a> <a id="4821" class="Symbol">:</a> <a id="4823" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4836" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4838" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4842" class="Symbol">→</a> <a id="4844" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4853" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4855" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4861" href="Algebra.Consequences.Setoid.html#4809" class="Function">comm∧idˡ⇒id</a> <a id="4873" href="Algebra.Consequences.Setoid.html#4873" class="Bound">idˡ</a> <a id="4877" class="Symbol">=</a> <a id="4879" href="Algebra.Consequences.Setoid.html#4873" class="Bound">idˡ</a> <a id="4883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4885" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a> <a id="4898" href="Algebra.Consequences.Setoid.html#4873" class="Bound">idˡ</a>

  <a id="4905" href="Algebra.Consequences.Setoid.html#4905" class="Function">comm∧idʳ⇒id</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4933" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4935" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4939" class="Symbol">→</a> <a id="4941" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4950" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4952" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4958" href="Algebra.Consequences.Setoid.html#4905" class="Function">comm∧idʳ⇒id</a> <a id="4970" href="Algebra.Consequences.Setoid.html#4970" class="Bound">idʳ</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="4989" href="Algebra.Consequences.Setoid.html#4970" class="Bound">idʳ</a> <a id="4993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4995" href="Algebra.Consequences.Setoid.html#4970" class="Bound">idʳ</a>

  <a id="5002" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="5026" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5028" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5044" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5046" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5052" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5065" href="Algebra.Consequences.Setoid.html#5065" class="Bound">zeˡ</a> <a id="5069" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5071" class="Symbol">=</a> <a id="5073" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5083" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5085" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5087" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5089" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5092" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5097" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5099" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5101" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5107" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5109" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5111" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5113" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5116" href="Algebra.Consequences.Setoid.html#5065" class="Bound">zeˡ</a> <a id="5120" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5122" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5128" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a>     <a id="5134" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5139" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5152" class="Symbol">:</a> <a id="5154" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5164" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5166" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5170" class="Symbol">→</a> <a id="5172" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="5181" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5183" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5189" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5202" href="Algebra.Consequences.Setoid.html#5202" class="Bound">zeʳ</a> <a id="5206" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5208" class="Symbol">=</a> <a id="5210" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5220" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5222" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5224" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5226" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5229" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5234" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5236" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5238" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5244" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5246" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5248" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5253" href="Algebra.Consequences.Setoid.html#5202" class="Bound">zeʳ</a> <a id="5257" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5265" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a>     <a id="5271" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5276" href="Algebra.Consequences.Setoid.html#5276" class="Function">comm∧zeˡ⇒ze</a> <a id="5288" class="Symbol">:</a> <a id="5290" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="5299" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5301" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5305" class="Symbol">→</a> <a id="5307" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="5312" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5314" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5320" href="Algebra.Consequences.Setoid.html#5276" class="Function">comm∧zeˡ⇒ze</a> <a id="5332" href="Algebra.Consequences.Setoid.html#5332" class="Bound">zeˡ</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Algebra.Consequences.Setoid.html#5332" class="Bound">zeˡ</a> <a id="5342" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5344" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5357" href="Algebra.Consequences.Setoid.html#5332" class="Bound">zeˡ</a>

  <a id="5364" href="Algebra.Consequences.Setoid.html#5364" class="Function">comm∧zeʳ⇒ze</a> <a id="5376" class="Symbol">:</a> <a id="5378" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5388" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5390" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5394" class="Symbol">→</a> <a id="5396" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="5401" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5403" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5409" href="Algebra.Consequences.Setoid.html#5364" class="Function">comm∧zeʳ⇒ze</a> <a id="5421" href="Algebra.Consequences.Setoid.html#5421" class="Bound">zeʳ</a> <a id="5425" class="Symbol">=</a> <a id="5427" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5440" href="Algebra.Consequences.Setoid.html#5421" class="Bound">zeʳ</a> <a id="5444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5446" href="Algebra.Consequences.Setoid.html#5421" class="Bound">zeʳ</a>

  <a id="5453" href="Algebra.Consequences.Setoid.html#5453" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5486" class="Symbol">:</a> <a id="5488" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="5511" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5513" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5517" class="Symbol">→</a>
                                     <a id="5556" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="5580" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5582" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5588" href="Algebra.Consequences.Setoid.html#5453" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5621" href="Algebra.Consequences.Setoid.html#5621" class="Bound">cancelˡ-nonZero</a> <a id="5637" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5639" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5641" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5643" href="Algebra.Consequences.Setoid.html#5643" class="Bound">x≉e</a> <a id="5647" href="Algebra.Consequences.Setoid.html#5647" class="Bound">yx≈zx</a> <a id="5653" class="Symbol">=</a>
    <a id="5659" href="Algebra.Consequences.Setoid.html#5621" class="Bound">cancelˡ-nonZero</a> <a id="5675" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5677" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5679" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5681" href="Algebra.Consequences.Setoid.html#5643" class="Bound">x≉e</a> <a id="5685" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5687" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5699" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5701" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5703" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5705" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5708" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5713" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5715" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5717" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5725" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5727" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5729" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5731" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5734" href="Algebra.Consequences.Setoid.html#5647" class="Bound">yx≈zx</a> <a id="5740" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5748" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5750" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5752" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5754" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5757" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5762" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5764" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5766" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5774" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5776" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5778" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5780" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5785" href="Algebra.Consequences.Setoid.html#5785" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="5818" class="Symbol">:</a> <a id="5820" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="5844" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5846" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5850" class="Symbol">→</a>
                                     <a id="5889" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="5912" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5914" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5920" href="Algebra.Consequences.Setoid.html#5785" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="5953" href="Algebra.Consequences.Setoid.html#5953" class="Bound">cancelʳ-nonZero</a> <a id="5969" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="5971" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="5973" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="5975" href="Algebra.Consequences.Setoid.html#5975" class="Bound">x≉e</a> <a id="5979" href="Algebra.Consequences.Setoid.html#5979" class="Bound">xy≈xz</a> <a id="5985" class="Symbol">=</a>
    <a id="5991" href="Algebra.Consequences.Setoid.html#5953" class="Bound">cancelʳ-nonZero</a> <a id="6007" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6009" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6011" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6013" href="Algebra.Consequences.Setoid.html#5975" class="Bound">x≉e</a> <a id="6017" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6019" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="6031" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6033" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6035" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6040" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="6045" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6047" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6049" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6057" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6059" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6061" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6063" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6066" href="Algebra.Consequences.Setoid.html#5979" class="Bound">xy≈xz</a> <a id="6072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6080" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6082" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6084" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6086" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6089" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="6094" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6096" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6106" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6108" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6110" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6112" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="6115" class="Comment">------------------------------------------------------------------------</a>
<a id="6188" class="Comment">-- Group-like structures</a>

<a id="6214" class="Keyword">module</a> <a id="6221" href="Algebra.Consequences.Setoid.html#6221" class="Module">_</a> <a id="6223" class="Symbol">{</a><a id="6224" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6234" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6235" class="Symbol">}</a> <a id="6237" class="Symbol">{</a><a id="6238" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6242" class="Symbol">:</a> <a id="6244" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6248" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6249" class="Symbol">}</a> <a id="6251" class="Symbol">{</a><a id="6252" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a><a id="6253" class="Symbol">}</a> <a id="6255" class="Symbol">(</a><a id="6256" href="Algebra.Consequences.Setoid.html#6256" class="Bound">comm</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="6275" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a><a id="6278" class="Symbol">)</a> <a id="6280" class="Keyword">where</a>

  <a id="6289" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a> <a id="6304" class="Symbol">:</a> <a id="6306" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6318" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6320" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6324" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6328" class="Symbol">→</a> <a id="6330" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6343" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6345" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6349" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6355" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a> <a id="6370" href="Algebra.Consequences.Setoid.html#6370" class="Bound">invˡ</a> <a id="6375" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6377" class="Symbol">=</a> <a id="6379" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6389" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6391" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6396" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6398" class="Symbol">)</a> <a id="6400" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6403" href="Algebra.Consequences.Setoid.html#6256" class="Bound">comm</a> <a id="6408" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6410" class="Symbol">(</a><a id="6411" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6413" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6415" class="Symbol">)</a> <a id="6417" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6423" class="Symbol">(</a><a id="6424" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6426" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6428" class="Symbol">)</a> <a id="6430" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6432" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6434" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6437" href="Algebra.Consequences.Setoid.html#6370" class="Bound">invˡ</a> <a id="6442" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6444" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6450" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a>          <a id="6461" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6466" href="Algebra.Consequences.Setoid.html#6466" class="Function">comm∧invˡ⇒inv</a> <a id="6480" class="Symbol">:</a> <a id="6482" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6494" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6496" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6500" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6504" class="Symbol">→</a> <a id="6506" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="6514" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6516" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6520" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6526" href="Algebra.Consequences.Setoid.html#6466" class="Function">comm∧invˡ⇒inv</a> <a id="6540" href="Algebra.Consequences.Setoid.html#6540" class="Bound">invˡ</a> <a id="6545" class="Symbol">=</a> <a id="6547" href="Algebra.Consequences.Setoid.html#6540" class="Bound">invˡ</a> <a id="6552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6554" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a> <a id="6569" href="Algebra.Consequences.Setoid.html#6540" class="Bound">invˡ</a>

  <a id="6577" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a> <a id="6592" class="Symbol">:</a> <a id="6594" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6607" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6609" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6613" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6617" class="Symbol">→</a> <a id="6619" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6631" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6633" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6637" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6643" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a> <a id="6658" href="Algebra.Consequences.Setoid.html#6658" class="Bound">invʳ</a> <a id="6663" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6665" class="Symbol">=</a> <a id="6667" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6677" class="Symbol">(</a><a id="6678" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6680" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6682" class="Symbol">)</a> <a id="6684" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6686" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6688" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6691" href="Algebra.Consequences.Setoid.html#6256" class="Bound">comm</a> <a id="6696" class="Symbol">(</a><a id="6697" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6699" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6701" class="Symbol">)</a> <a id="6703" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6705" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6711" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6713" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6715" class="Symbol">(</a><a id="6716" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6718" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6720" class="Symbol">)</a> <a id="6722" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6725" href="Algebra.Consequences.Setoid.html#6658" class="Bound">invʳ</a> <a id="6730" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6732" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6738" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a>          <a id="6749" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6754" href="Algebra.Consequences.Setoid.html#6754" class="Function">comm∧invʳ⇒inv</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6783" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6785" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6789" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6793" class="Symbol">→</a> <a id="6795" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="6803" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6805" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6809" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6815" href="Algebra.Consequences.Setoid.html#6754" class="Function">comm∧invʳ⇒inv</a> <a id="6829" href="Algebra.Consequences.Setoid.html#6829" class="Bound">invʳ</a> <a id="6834" class="Symbol">=</a> <a id="6836" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a> <a id="6851" href="Algebra.Consequences.Setoid.html#6829" class="Bound">invʳ</a> <a id="6856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6858" href="Algebra.Consequences.Setoid.html#6829" class="Bound">invʳ</a>

<a id="6864" class="Keyword">module</a> <a id="6871" href="Algebra.Consequences.Setoid.html#6871" class="Module">_</a> <a id="6873" class="Symbol">{</a><a id="6874" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="6878" class="Symbol">:</a> <a id="6880" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6884" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6885" class="Symbol">}</a> <a id="6887" class="Symbol">{</a><a id="6888" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">_⁻¹</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6898" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6899" class="Symbol">}</a> <a id="6901" class="Symbol">{</a><a id="6902" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a><a id="6903" class="Symbol">}</a> <a id="6905" class="Symbol">(</a><a id="6906" href="Algebra.Consequences.Setoid.html#6906" class="Bound">cong</a> <a id="6911" class="Symbol">:</a> <a id="6913" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="6924" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a><a id="6927" class="Symbol">)</a> <a id="6929" class="Keyword">where</a>

  <a id="6938" class="Keyword">open</a> <a id="6943" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="6954" href="Algebra.Consequences.Setoid.html#6906" class="Bound">cong</a>

  <a id="6962" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="6988" class="Symbol">:</a> <a id="6990" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="7002" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7006" class="Symbol">→</a>
                              <a id="7038" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="7047" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7049" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7053" class="Symbol">→</a> <a id="7055" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="7068" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7070" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">_⁻¹</a> <a id="7074" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7078" class="Symbol">→</a>
                              <a id="7110" class="Symbol">∀</a> <a id="7112" href="Algebra.Consequences.Setoid.html#7112" class="Bound">x</a> <a id="7114" href="Algebra.Consequences.Setoid.html#7114" class="Bound">y</a> <a id="7116" class="Symbol">→</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Algebra.Consequences.Setoid.html#7112" class="Bound">x</a> <a id="7121" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7123" href="Algebra.Consequences.Setoid.html#7114" class="Bound">y</a><a id="7124" class="Symbol">)</a> <a id="7126" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7128" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7130" class="Symbol">→</a> <a id="7132" href="Algebra.Consequences.Setoid.html#7112" class="Bound">x</a> <a id="7134" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Algebra.Consequences.Setoid.html#7114" class="Bound">y</a> <a id="7139" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7141" class="Symbol">)</a>
  <a id="7145" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="7171" href="Algebra.Consequences.Setoid.html#7171" class="Bound">assoc</a> <a id="7177" class="Symbol">(</a><a id="7178" href="Algebra.Consequences.Setoid.html#7178" class="Bound">idˡ</a> <a id="7182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7184" href="Algebra.Consequences.Setoid.html#7184" class="Bound">idʳ</a><a id="7187" class="Symbol">)</a> <a id="7189" href="Algebra.Consequences.Setoid.html#7189" class="Bound">invʳ</a> <a id="7194" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7196" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7198" href="Algebra.Consequences.Setoid.html#7198" class="Bound">eq</a> <a id="7201" class="Symbol">=</a> <a id="7203" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7213" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a>                <a id="7230" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7233" href="Algebra.Consequences.Setoid.html#7184" class="Bound">idʳ</a> <a id="7237" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7239" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7245" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7247" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7249" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a>            <a id="7262" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7265" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="7273" class="Symbol">(</a><a id="7274" href="Algebra.Consequences.Setoid.html#7189" class="Bound">invʳ</a> <a id="7279" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a><a id="7280" class="Symbol">)</a> <a id="7282" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7288" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7290" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7295" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7300" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7302" class="Symbol">))</a> <a id="7305" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7308" href="Algebra.Consequences.Setoid.html#7171" class="Bound">assoc</a> <a id="7314" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7316" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7321" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7323" class="Symbol">)</a> <a id="7325" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7331" class="Symbol">(</a><a id="7332" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7334" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7336" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a><a id="7337" class="Symbol">)</a> <a id="7339" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7341" class="Symbol">(</a><a id="7342" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7344" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7346" class="Symbol">)</a> <a id="7348" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7351" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="7359" href="Algebra.Consequences.Setoid.html#7198" class="Bound">eq</a> <a id="7362" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7368" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7370" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7375" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7377" class="Symbol">)</a>       <a id="7385" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7388" href="Algebra.Consequences.Setoid.html#7178" class="Bound">idˡ</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7395" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7397" class="Symbol">)</a> <a id="7399" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7405" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7407" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a>             <a id="7422" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7427" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="7453" class="Symbol">:</a> <a id="7455" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="7467" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7471" class="Symbol">→</a>
                              <a id="7503" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="7512" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7514" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7518" class="Symbol">→</a> <a id="7520" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="7532" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7534" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">_⁻¹</a> <a id="7538" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7542" class="Symbol">→</a>
                              <a id="7574" class="Symbol">∀</a> <a id="7576" href="Algebra.Consequences.Setoid.html#7576" class="Bound">x</a> <a id="7578" href="Algebra.Consequences.Setoid.html#7578" class="Bound">y</a> <a id="7580" class="Symbol">→</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Algebra.Consequences.Setoid.html#7576" class="Bound">x</a> <a id="7585" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7587" href="Algebra.Consequences.Setoid.html#7578" class="Bound">y</a><a id="7588" class="Symbol">)</a> <a id="7590" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7592" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7594" class="Symbol">→</a> <a id="7596" href="Algebra.Consequences.Setoid.html#7578" class="Bound">y</a> <a id="7598" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7600" class="Symbol">(</a><a id="7601" href="Algebra.Consequences.Setoid.html#7576" class="Bound">x</a> <a id="7603" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7605" class="Symbol">)</a>
  <a id="7609" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="7635" href="Algebra.Consequences.Setoid.html#7635" class="Bound">assoc</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Algebra.Consequences.Setoid.html#7642" class="Bound">idˡ</a> <a id="7646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7648" href="Algebra.Consequences.Setoid.html#7648" class="Bound">idʳ</a><a id="7651" class="Symbol">)</a> <a id="7653" href="Algebra.Consequences.Setoid.html#7653" class="Bound">invˡ</a> <a id="7658" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7660" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7662" href="Algebra.Consequences.Setoid.html#7662" class="Bound">eq</a> <a id="7665" class="Symbol">=</a> <a id="7667" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7677" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a>                <a id="7694" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7697" href="Algebra.Consequences.Setoid.html#7642" class="Bound">idˡ</a> <a id="7701" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7703" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7709" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7711" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7713" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a>            <a id="7726" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7729" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="7737" class="Symbol">(</a><a id="7738" href="Algebra.Consequences.Setoid.html#7653" class="Bound">invˡ</a> <a id="7743" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a><a id="7744" class="Symbol">)</a> <a id="7746" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7752" class="Symbol">((</a><a id="7754" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7756" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7758" class="Symbol">)</a> <a id="7760" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7762" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a><a id="7763" class="Symbol">)</a> <a id="7765" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7767" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7769" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7772" href="Algebra.Consequences.Setoid.html#7635" class="Bound">assoc</a> <a id="7778" class="Symbol">(</a><a id="7779" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7781" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7783" class="Symbol">)</a> <a id="7785" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7787" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7789" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7795" class="Symbol">(</a><a id="7796" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7798" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7800" class="Symbol">)</a> <a id="7802" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7807" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7809" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a><a id="7810" class="Symbol">)</a> <a id="7812" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7815" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="7823" href="Algebra.Consequences.Setoid.html#7662" class="Bound">eq</a> <a id="7826" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7832" class="Symbol">(</a><a id="7833" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7835" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7837" class="Symbol">)</a> <a id="7839" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7841" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a>       <a id="7849" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7852" href="Algebra.Consequences.Setoid.html#7648" class="Bound">idʳ</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7859" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7861" class="Symbol">)</a> <a id="7863" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7869" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7871" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a>             <a id="7886" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="7889" class="Comment">------------------------------------------------------------------------</a>
<a id="7962" class="Comment">-- Bisemigroup-like structures</a>

<a id="7994" class="Keyword">module</a> <a id="8001" href="Algebra.Consequences.Setoid.html#8001" class="Module">_</a> <a id="8003" class="Symbol">{</a><a id="8004" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8008" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8018" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="8019" class="Symbol">}</a>
         <a id="8030" class="Symbol">(</a><a id="8031" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8038" class="Symbol">:</a> <a id="8040" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="8051" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a><a id="8054" class="Symbol">)</a>
         <a id="8065" class="Symbol">(</a><a id="8066" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8073" class="Symbol">:</a> <a id="8075" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="8087" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a><a id="8090" class="Symbol">)</a>
         <a id="8101" class="Keyword">where</a>

  <a id="8110" class="Keyword">open</a> <a id="8115" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="8126" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8133" class="Keyword">renaming</a> <a id="8142" class="Symbol">(</a><a id="8143" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="8151" class="Symbol">to</a> <a id="8154" class="Function">◦-congˡ</a><a id="8161" class="Symbol">)</a>

  <a id="8166" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8185" class="Symbol">:</a>  <a id="8188" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8192" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="8209" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8213" class="Symbol">→</a> <a id="8215" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8219" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="8236" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8242" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8261" href="Algebra.Consequences.Setoid.html#8261" class="Bound">distrˡ</a> <a id="8268" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8270" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8272" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a> <a id="8274" class="Symbol">=</a> <a id="8276" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8286" class="Symbol">(</a><a id="8287" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8289" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8291" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8292" class="Symbol">)</a> <a id="8294" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8296" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a>       <a id="8304" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8307" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8317" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8319" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8320" class="Symbol">)</a> <a id="8322" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8324" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8330" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8332" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8337" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8339" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8340" class="Symbol">)</a>       <a id="8348" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8351" href="Algebra.Consequences.Setoid.html#8261" class="Bound">distrˡ</a> <a id="8358" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8360" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8362" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a> <a id="8364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8370" class="Symbol">(</a><a id="8371" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8373" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8375" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a><a id="8376" class="Symbol">)</a> <a id="8378" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8383" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8385" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8386" class="Symbol">)</a> <a id="8388" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8391" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8398" class="Symbol">(</a><a id="8399" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8406" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8408" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a><a id="8409" class="Symbol">)</a> <a id="8411" class="Symbol">(</a><a id="8412" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8419" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8421" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8422" class="Symbol">)</a> <a id="8424" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8430" class="Symbol">(</a><a id="8431" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8433" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8435" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a><a id="8436" class="Symbol">)</a> <a id="8438" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8440" class="Symbol">(</a><a id="8441" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a> <a id="8443" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8445" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a><a id="8446" class="Symbol">)</a> <a id="8448" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="8453" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8472" class="Symbol">:</a> <a id="8474" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8478" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="8495" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8499" class="Symbol">→</a> <a id="8501" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8505" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="8522" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8528" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8547" href="Algebra.Consequences.Setoid.html#8547" class="Bound">distrˡ</a> <a id="8554" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8556" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8558" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8572" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8574" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8579" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8581" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8582" class="Symbol">)</a>       <a id="8590" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8593" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8600" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8602" class="Symbol">(</a><a id="8603" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8605" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8607" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8608" class="Symbol">)</a> <a id="8610" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8616" class="Symbol">(</a><a id="8617" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8619" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8621" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8622" class="Symbol">)</a> <a id="8624" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8626" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a>       <a id="8634" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8637" href="Algebra.Consequences.Setoid.html#8547" class="Bound">distrˡ</a> <a id="8644" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8646" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8648" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8650" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8656" class="Symbol">(</a><a id="8657" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8659" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8661" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8662" class="Symbol">)</a> <a id="8664" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8666" class="Symbol">(</a><a id="8667" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8669" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8671" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8672" class="Symbol">)</a> <a id="8674" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8677" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8684" class="Symbol">(</a><a id="8685" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8692" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8694" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8695" class="Symbol">)</a> <a id="8697" class="Symbol">(</a><a id="8698" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8705" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8707" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8708" class="Symbol">)</a> <a id="8710" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8716" class="Symbol">(</a><a id="8717" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8719" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8721" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a><a id="8722" class="Symbol">)</a> <a id="8724" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8729" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8731" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8732" class="Symbol">)</a> <a id="8734" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="8739" href="Algebra.Consequences.Setoid.html#8739" class="Function">comm∧distrˡ⇒distr</a> <a id="8757" class="Symbol">:</a>  <a id="8760" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8764" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="8781" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8785" class="Symbol">→</a> <a id="8787" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8791" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="8807" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8813" href="Algebra.Consequences.Setoid.html#8739" class="Function">comm∧distrˡ⇒distr</a> <a id="8831" href="Algebra.Consequences.Setoid.html#8831" class="Bound">distrˡ</a> <a id="8838" class="Symbol">=</a> <a id="8840" href="Algebra.Consequences.Setoid.html#8831" class="Bound">distrˡ</a> <a id="8847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8849" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8868" href="Algebra.Consequences.Setoid.html#8831" class="Bound">distrˡ</a>

  <a id="8878" href="Algebra.Consequences.Setoid.html#8878" class="Function">comm∧distrʳ⇒distr</a> <a id="8896" class="Symbol">:</a>  <a id="8899" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8903" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="8920" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8924" class="Symbol">→</a> <a id="8926" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8930" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="8946" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8952" href="Algebra.Consequences.Setoid.html#8878" class="Function">comm∧distrʳ⇒distr</a> <a id="8970" href="Algebra.Consequences.Setoid.html#8970" class="Bound">distrʳ</a> <a id="8977" class="Symbol">=</a> <a id="8979" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8998" href="Algebra.Consequences.Setoid.html#8970" class="Bound">distrʳ</a> <a id="9005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9007" href="Algebra.Consequences.Setoid.html#8970" class="Bound">distrʳ</a>

  <a id="9017" href="Algebra.Consequences.Setoid.html#9017" class="Function">comm⇒sym[distribˡ]</a> <a id="9036" class="Symbol">:</a> <a id="9038" class="Symbol">∀</a> <a id="9040" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9042" class="Symbol">→</a> <a id="9044" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="9054" class="Symbol">(λ</a> <a id="9057" href="Algebra.Consequences.Setoid.html#9057" class="Bound">y</a> <a id="9059" href="Algebra.Consequences.Setoid.html#9059" class="Bound">z</a> <a id="9061" class="Symbol">→</a> <a id="9063" class="Symbol">(</a><a id="9064" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9066" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9068" class="Symbol">(</a><a id="9069" href="Algebra.Consequences.Setoid.html#9057" class="Bound">y</a> <a id="9071" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9073" href="Algebra.Consequences.Setoid.html#9059" class="Bound">z</a><a id="9074" class="Symbol">))</a> <a id="9077" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="9079" class="Symbol">((</a><a id="9081" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9083" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9085" href="Algebra.Consequences.Setoid.html#9057" class="Bound">y</a><a id="9086" class="Symbol">)</a> <a id="9088" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9093" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9095" href="Algebra.Consequences.Setoid.html#9059" class="Bound">z</a><a id="9096" class="Symbol">)))</a>
  <a id="9102" href="Algebra.Consequences.Setoid.html#9017" class="Function">comm⇒sym[distribˡ]</a> <a id="9121" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9123" class="Symbol">{</a><a id="9124" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9125" class="Symbol">}</a> <a id="9127" class="Symbol">{</a><a id="9128" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9129" class="Symbol">}</a> <a id="9131" href="Algebra.Consequences.Setoid.html#9131" class="Bound">prf</a> <a id="9135" class="Symbol">=</a> <a id="9137" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9147" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9149" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9151" class="Symbol">(</a><a id="9152" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a> <a id="9154" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9156" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9157" class="Symbol">)</a>       <a id="9165" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9168" href="Algebra.Consequences.Setoid.html#8154" class="Function">◦-congˡ</a> <a id="9176" class="Symbol">(</a><a id="9177" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="9184" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a> <a id="9186" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9187" class="Symbol">)</a> <a id="9189" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9195" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9197" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a> <a id="9202" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9204" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9205" class="Symbol">)</a>       <a id="9213" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9216" href="Algebra.Consequences.Setoid.html#9131" class="Bound">prf</a> <a id="9220" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9226" class="Symbol">(</a><a id="9227" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9229" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9231" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9232" class="Symbol">)</a> <a id="9234" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9236" class="Symbol">(</a><a id="9237" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9239" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9241" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9242" class="Symbol">)</a> <a id="9244" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9247" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="9254" class="Symbol">(</a><a id="9255" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9257" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9259" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9260" class="Symbol">)</a> <a id="9262" class="Symbol">(</a><a id="9263" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9265" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9267" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9268" class="Symbol">)</a> <a id="9270" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9276" class="Symbol">(</a><a id="9277" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9279" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9281" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9282" class="Symbol">)</a> <a id="9284" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9289" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9291" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9292" class="Symbol">)</a> <a id="9294" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


<a id="9298" class="Keyword">module</a> <a id="9305" href="Algebra.Consequences.Setoid.html#9305" class="Module">_</a> <a id="9307" class="Symbol">{</a><a id="9308" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9312" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9316" class="Symbol">:</a> <a id="9318" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9322" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="9323" class="Symbol">}</a>
         <a id="9334" class="Symbol">(</a><a id="9335" href="Algebra.Consequences.Setoid.html#9335" class="Bound">∙-cong</a>  <a id="9343" class="Symbol">:</a> <a id="9345" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="9356" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a><a id="9359" class="Symbol">)</a>
         <a id="9370" class="Symbol">(</a><a id="9371" href="Algebra.Consequences.Setoid.html#9371" class="Bound">∙-assoc</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9393" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a><a id="9396" class="Symbol">)</a>
         <a id="9407" class="Symbol">(</a><a id="9408" href="Algebra.Consequences.Setoid.html#9408" class="Bound">◦-comm</a>  <a id="9416" class="Symbol">:</a> <a id="9418" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9430" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a><a id="9433" class="Symbol">)</a>
         <a id="9444" class="Keyword">where</a>

  <a id="9453" class="Keyword">open</a> <a id="9458" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="9469" href="Algebra.Consequences.Setoid.html#9335" class="Bound">∙-cong</a>

  <a id="9479" href="Algebra.Consequences.Setoid.html#9479" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="9504" class="Symbol">:</a> <a id="9506" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9510" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="9518" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9522" class="Symbol">→</a>
                             <a id="9553" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9557" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="9565" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9569" class="Symbol">→</a>
                             <a id="9600" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9604" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="9620" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9624" class="Symbol">→</a>
                             <a id="9655" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9659" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="9676" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a>
  <a id="9682" href="Algebra.Consequences.Setoid.html#9479" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="9707" href="Algebra.Consequences.Setoid.html#9707" class="Bound">∙-absorbs-◦</a> <a id="9719" href="Algebra.Consequences.Setoid.html#9719" class="Bound">◦-absorbs-∙</a> <a id="9731" class="Symbol">(</a><a id="9732" href="Algebra.Consequences.Setoid.html#9732" class="Bound">◦-distribˡ-∙</a> <a id="9745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9747" href="Algebra.Consequences.Setoid.html#9747" class="Bound">◦-distribʳ-∙</a><a id="9759" class="Symbol">)</a> <a id="9761" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9763" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9765" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a> <a id="9767" class="Symbol">=</a> <a id="9769" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9779" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9781" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9786" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9788" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9789" class="Symbol">)</a>                    <a id="9810" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="9813" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="9821" class="Symbol">(</a><a id="9822" href="Algebra.Consequences.Setoid.html#9707" class="Bound">∙-absorbs-◦</a> <a id="9834" class="Symbol">_</a> <a id="9836" class="Symbol">_)</a> <a id="9839" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="9845" class="Symbol">(</a><a id="9846" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9848" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9850" class="Symbol">(</a><a id="9851" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9853" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9855" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a><a id="9856" class="Symbol">))</a> <a id="9859" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9861" class="Symbol">(</a><a id="9862" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9864" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9866" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9867" class="Symbol">)</a>        <a id="9876" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9880" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="9888" class="Symbol">(</a><a id="9889" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="9897" class="Symbol">(</a><a id="9898" href="Algebra.Consequences.Setoid.html#9408" class="Bound">◦-comm</a> <a id="9905" class="Symbol">_</a> <a id="9907" class="Symbol">_))</a> <a id="9911" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9917" class="Symbol">(</a><a id="9918" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9920" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9922" class="Symbol">(</a><a id="9923" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9925" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9927" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a><a id="9928" class="Symbol">))</a> <a id="9931" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9933" class="Symbol">(</a><a id="9934" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9936" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9938" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9939" class="Symbol">)</a>        <a id="9948" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9952" href="Algebra.Consequences.Setoid.html#9371" class="Bound">∙-assoc</a> <a id="9960" class="Symbol">_</a> <a id="9962" class="Symbol">_</a> <a id="9964" class="Symbol">_</a> <a id="9966" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9972" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9974" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9976" class="Symbol">((</a><a id="9978" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9980" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9982" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a><a id="9983" class="Symbol">)</a> <a id="9985" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9987" class="Symbol">(</a><a id="9988" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9990" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9992" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9993" class="Symbol">))</a>        <a id="10003" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10006" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Algebra.Consequences.Setoid.html#9732" class="Bound">◦-distribˡ-∙</a> <a id="10028" class="Symbol">_</a> <a id="10030" class="Symbol">_</a> <a id="10032" class="Symbol">_)</a> <a id="10035" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10041" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10043" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10045" class="Symbol">(</a><a id="10046" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="10048" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10050" class="Symbol">(</a><a id="10051" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10053" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10055" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10056" class="Symbol">))</a>              <a id="10072" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10075" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10083" class="Symbol">(</a><a id="10084" href="Algebra.Consequences.Setoid.html#9719" class="Bound">◦-absorbs-∙</a> <a id="10096" class="Symbol">_</a> <a id="10098" class="Symbol">_)</a> <a id="10101" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10107" class="Symbol">(</a><a id="10108" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10110" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10112" class="Symbol">(</a><a id="10113" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10115" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10117" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10118" class="Symbol">))</a> <a id="10121" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="10126" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10128" class="Symbol">(</a><a id="10129" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10131" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10133" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10134" class="Symbol">))</a>  <a id="10138" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10141" href="Algebra.Consequences.Setoid.html#9747" class="Bound">◦-distribʳ-∙</a> <a id="10154" class="Symbol">_</a> <a id="10156" class="Symbol">_</a> <a id="10158" class="Symbol">_</a> <a id="10160" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10166" class="Symbol">(</a><a id="10167" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10169" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10171" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a><a id="10172" class="Symbol">)</a> <a id="10174" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10176" class="Symbol">(</a><a id="10177" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10179" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10181" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10182" class="Symbol">)</a>              <a id="10197" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10200" class="Comment">------------------------------------------------------------------------</a>
<a id="10273" class="Comment">-- Ring-like structures</a>

<a id="10298" class="Keyword">module</a> <a id="10305" href="Algebra.Consequences.Setoid.html#10305" class="Module">_</a> <a id="10307" class="Symbol">{</a><a id="10308" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10312" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a> <a id="10316" class="Symbol">:</a> <a id="10318" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10322" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="10323" class="Symbol">}</a>
         <a id="10334" class="Symbol">{</a><a id="10335" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">_⁻¹</a> <a id="10339" class="Symbol">:</a> <a id="10341" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="10345" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="10346" class="Symbol">}</a> <a id="10348" class="Symbol">{</a><a id="10349" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10352" class="Symbol">:</a> <a id="10354" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="10355" class="Symbol">}</a>
         <a id="10366" class="Symbol">(</a><a id="10367" href="Algebra.Consequences.Setoid.html#10367" class="Bound">+-cong</a> <a id="10374" class="Symbol">:</a> <a id="10376" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10387" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a><a id="10390" class="Symbol">)</a>
         <a id="10401" class="Symbol">(</a><a id="10402" href="Algebra.Consequences.Setoid.html#10402" class="Bound">*-cong</a> <a id="10409" class="Symbol">:</a> <a id="10411" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10422" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a><a id="10425" class="Symbol">)</a>
         <a id="10436" class="Keyword">where</a>

  <a id="10445" class="Keyword">open</a> <a id="10450" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="10461" href="Algebra.Consequences.Setoid.html#10367" class="Bound">+-cong</a> <a id="10468" class="Keyword">renaming</a> <a id="10477" class="Symbol">(</a><a id="10478" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10486" class="Symbol">to</a> <a id="10489" class="Function">+-congˡ</a><a id="10496" class="Symbol">;</a> <a id="10498" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10506" class="Symbol">to</a> <a id="10509" class="Function">+-congʳ</a><a id="10516" class="Symbol">)</a>

  <a id="10521" class="Keyword">open</a> <a id="10526" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="10537" href="Algebra.Consequences.Setoid.html#10402" class="Bound">*-cong</a> <a id="10544" class="Keyword">renaming</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10562" class="Symbol">to</a> <a id="10565" class="Function">*-congˡ</a><a id="10572" class="Symbol">;</a> <a id="10574" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10582" class="Symbol">to</a> <a id="10585" class="Function">*-congʳ</a><a id="10592" class="Symbol">)</a>

  <a id="10597" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="10625" class="Symbol">:</a> <a id="10627" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="10639" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10643" class="Symbol">→</a> <a id="10645" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a> <a id="10649" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="10666" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10670" class="Symbol">→</a>
                                <a id="10704" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="10718" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10721" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10725" class="Symbol">→</a> <a id="10727" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="10740" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10743" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">_⁻¹</a> <a id="10747" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10751" class="Symbol">→</a>
                                <a id="10785" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="10794" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10797" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a>
  <a id="10803" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="10831" href="Algebra.Consequences.Setoid.html#10831" class="Bound">+-assoc</a> <a id="10839" href="Algebra.Consequences.Setoid.html#10839" class="Bound">distribʳ</a> <a id="10848" href="Algebra.Consequences.Setoid.html#10848" class="Bound">idʳ</a> <a id="10852" href="Algebra.Consequences.Setoid.html#10852" class="Bound">invʳ</a>  <a id="10858" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a> <a id="10860" class="Symbol">=</a> <a id="10862" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10872" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10875" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="10877" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a>                                 <a id="10911" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10914" href="Algebra.Consequences.Setoid.html#10848" class="Bound">idʳ</a> <a id="10918" class="Symbol">_</a> <a id="10920" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10926" class="Symbol">(</a><a id="10927" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10930" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="10932" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="10933" class="Symbol">)</a> <a id="10935" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="10937" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                          <a id="10965" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10968" href="Algebra.Consequences.Setoid.html#10489" class="Function">+-congˡ</a> <a id="10976" class="Symbol">(</a><a id="10977" href="Algebra.Consequences.Setoid.html#10852" class="Bound">invʳ</a> <a id="10982" class="Symbol">_)</a> <a id="10985" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10991" class="Symbol">(</a><a id="10992" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10995" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="10997" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="10998" class="Symbol">)</a> <a id="11000" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11002" class="Symbol">((</a><a id="11004" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11007" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11009" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11010" class="Symbol">)</a>  <a id="11013" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11015" class="Symbol">((</a><a id="11017" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11020" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11022" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11023" class="Symbol">)</a><a id="11024" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11026" class="Symbol">))</a>  <a id="11030" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11033" href="Algebra.Consequences.Setoid.html#10831" class="Bound">+-assoc</a> <a id="11041" class="Symbol">_</a> <a id="11043" class="Symbol">_</a> <a id="11045" class="Symbol">_</a> <a id="11047" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11053" class="Symbol">((</a><a id="11055" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11058" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11060" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11061" class="Symbol">)</a> <a id="11063" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a>  <a id="11066" class="Symbol">(</a><a id="11067" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11070" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11072" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11073" class="Symbol">))</a> <a id="11076" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11078" class="Symbol">((</a><a id="11080" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11083" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11085" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11086" class="Symbol">)</a><a id="11087" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11089" class="Symbol">)</a>  <a id="11092" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11095" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11103" class="Symbol">(</a><a id="11104" href="Algebra.Consequences.Setoid.html#10839" class="Bound">distribʳ</a> <a id="11113" class="Symbol">_</a> <a id="11115" class="Symbol">_</a> <a id="11117" class="Symbol">_)</a> <a id="11120" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11126" class="Symbol">((</a><a id="11128" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11131" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11133" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11135" class="Symbol">)</a> <a id="11137" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11139" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11140" class="Symbol">)</a> <a id="11142" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11144" class="Symbol">((</a><a id="11146" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11149" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11151" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11152" class="Symbol">)</a><a id="11153" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11155" class="Symbol">)</a>         <a id="11165" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11168" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Algebra.Consequences.Setoid.html#10585" class="Function">*-congʳ</a> <a id="11185" class="Symbol">(</a><a id="11186" href="Algebra.Consequences.Setoid.html#10848" class="Bound">idʳ</a> <a id="11190" class="Symbol">_))</a> <a id="11194" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11200" class="Symbol">(</a><a id="11201" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11204" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11206" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11207" class="Symbol">)</a> <a id="11209" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11211" class="Symbol">((</a><a id="11213" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11216" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11218" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11219" class="Symbol">)</a><a id="11220" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11222" class="Symbol">)</a>                <a id="11239" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11242" href="Algebra.Consequences.Setoid.html#10852" class="Bound">invʳ</a> <a id="11247" class="Symbol">_</a> <a id="11249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11255" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                                     <a id="11294" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="11299" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="11327" class="Symbol">:</a> <a id="11329" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="11341" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11345" class="Symbol">→</a> <a id="11347" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a> <a id="11351" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="11368" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11372" class="Symbol">→</a>
                                <a id="11406" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="11420" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11423" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11427" class="Symbol">→</a> <a id="11429" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="11442" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11445" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">_⁻¹</a> <a id="11449" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11453" class="Symbol">→</a>
                                <a id="11487" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="11497" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11500" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a>
  <a id="11506" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="11534" href="Algebra.Consequences.Setoid.html#11534" class="Bound">+-assoc</a> <a id="11542" href="Algebra.Consequences.Setoid.html#11542" class="Bound">distribˡ</a> <a id="11551" href="Algebra.Consequences.Setoid.html#11551" class="Bound">idʳ</a> <a id="11555" href="Algebra.Consequences.Setoid.html#11555" class="Bound">invʳ</a>  <a id="11561" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11563" class="Symbol">=</a> <a id="11565" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
     <a id="11576" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11578" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11580" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                                <a id="11614" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11617" href="Algebra.Consequences.Setoid.html#11551" class="Bound">idʳ</a> <a id="11621" class="Symbol">_</a> <a id="11623" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11630" class="Symbol">(</a><a id="11631" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11633" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11635" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11637" class="Symbol">)</a> <a id="11639" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11641" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                         <a id="11668" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11671" href="Algebra.Consequences.Setoid.html#10489" class="Function">+-congˡ</a> <a id="11679" class="Symbol">(</a><a id="11680" href="Algebra.Consequences.Setoid.html#11555" class="Bound">invʳ</a> <a id="11685" class="Symbol">_)</a> <a id="11688" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11695" class="Symbol">(</a><a id="11696" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11698" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11700" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11702" class="Symbol">)</a> <a id="11704" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11706" class="Symbol">((</a><a id="11708" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11710" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11712" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11714" class="Symbol">)</a> <a id="11716" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11718" class="Symbol">((</a><a id="11720" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11722" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11724" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11726" class="Symbol">)</a><a id="11727" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11729" class="Symbol">))</a>  <a id="11733" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11736" href="Algebra.Consequences.Setoid.html#11534" class="Bound">+-assoc</a> <a id="11744" class="Symbol">_</a> <a id="11746" class="Symbol">_</a> <a id="11748" class="Symbol">_</a> <a id="11750" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11757" class="Symbol">((</a><a id="11759" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11761" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11763" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11765" class="Symbol">)</a> <a id="11767" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11769" class="Symbol">(</a><a id="11770" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11772" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11774" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11776" class="Symbol">))</a> <a id="11779" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11781" class="Symbol">((</a><a id="11783" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11785" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11787" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11789" class="Symbol">)</a><a id="11790" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11792" class="Symbol">)</a>  <a id="11795" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11798" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11806" class="Symbol">(</a><a id="11807" href="Algebra.Consequences.Setoid.html#11542" class="Bound">distribˡ</a> <a id="11816" class="Symbol">_</a> <a id="11818" class="Symbol">_</a> <a id="11820" class="Symbol">_)</a> <a id="11823" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11830" class="Symbol">(</a><a id="11831" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11833" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11835" class="Symbol">(</a><a id="11836" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11839" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11841" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11843" class="Symbol">))</a> <a id="11846" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11848" class="Symbol">((</a><a id="11850" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11852" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11854" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11856" class="Symbol">)</a><a id="11857" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11859" class="Symbol">)</a>        <a id="11868" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11871" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Algebra.Consequences.Setoid.html#10565" class="Function">*-congˡ</a> <a id="11888" class="Symbol">(</a><a id="11889" href="Algebra.Consequences.Setoid.html#11551" class="Bound">idʳ</a> <a id="11893" class="Symbol">_))</a> <a id="11897" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="11904" class="Symbol">((</a><a id="11906" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11908" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11910" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11912" class="Symbol">)</a> <a id="11914" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11916" class="Symbol">((</a><a id="11918" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11920" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11922" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11924" class="Symbol">)</a><a id="11925" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11927" class="Symbol">))</a>             <a id="11942" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11945" href="Algebra.Consequences.Setoid.html#11555" class="Bound">invʳ</a> <a id="11950" class="Symbol">_</a> <a id="11952" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="11959" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                                    <a id="11997" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="12000" class="Comment">------------------------------------------------------------------------</a>
<a id="12073" class="Comment">-- Without Loss of Generality</a>

<a id="12104" class="Keyword">module</a> <a id="12111" href="Algebra.Consequences.Setoid.html#12111" class="Module">_</a> <a id="12113" class="Symbol">{</a><a id="12114" href="Algebra.Consequences.Setoid.html#12114" class="Bound">p</a><a id="12115" class="Symbol">}</a> <a id="12117" class="Symbol">{</a><a id="12118" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12120" class="Symbol">:</a> <a id="12122" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12126" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="12127" class="Symbol">}</a> <a id="12129" class="Symbol">{</a><a id="12130" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12132" class="Symbol">:</a> <a id="12134" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="12139" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a> <a id="12141" href="Algebra.Consequences.Setoid.html#12114" class="Bound">p</a><a id="12142" class="Symbol">}</a>
         <a id="12153" class="Symbol">(</a><a id="12154" href="Algebra.Consequences.Setoid.html#12154" class="Bound">≈-subst</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="12177" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="12181" href="Algebra.Consequences.Setoid.html#12114" class="Bound">p</a><a id="12182" class="Symbol">)</a>
         <a id="12193" class="Symbol">(</a><a id="12194" href="Algebra.Consequences.Setoid.html#12194" class="Bound">comm</a> <a id="12199" class="Symbol">:</a> <a id="12201" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="12213" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a><a id="12214" class="Symbol">)</a>
         <a id="12225" class="Keyword">where</a>

  <a id="12234" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a> <a id="12249" class="Symbol">:</a> <a id="12251" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="12261" class="Symbol">(λ</a> <a id="12264" href="Algebra.Consequences.Setoid.html#12264" class="Bound">a</a> <a id="12266" href="Algebra.Consequences.Setoid.html#12266" class="Bound">b</a> <a id="12268" class="Symbol">→</a> <a id="12270" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12272" class="Symbol">(</a><a id="12273" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12275" href="Algebra.Consequences.Setoid.html#12264" class="Bound">a</a> <a id="12277" href="Algebra.Consequences.Setoid.html#12266" class="Bound">b</a><a id="12278" class="Symbol">))</a>
  <a id="12283" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a> <a id="12298" class="Symbol">=</a> <a id="12300" href="Algebra.Consequences.Setoid.html#12154" class="Bound">≈-subst</a> <a id="12308" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12310" class="Symbol">(</a><a id="12311" href="Algebra.Consequences.Setoid.html#12194" class="Bound">comm</a> <a id="12316" class="Symbol">_</a> <a id="12318" class="Symbol">_)</a>

  <a id="12324" href="Algebra.Consequences.Setoid.html#12324" class="Function">wlog</a> <a id="12329" class="Symbol">:</a> <a id="12331" class="Symbol">∀</a> <a id="12333" class="Symbol">{</a><a id="12334" href="Algebra.Consequences.Setoid.html#12334" class="Bound">r</a><a id="12335" class="Symbol">}</a> <a id="12337" class="Symbol">{</a><a id="12338" href="Algebra.Consequences.Setoid.html#12338" class="Bound Operator">_R_</a> <a id="12342" class="Symbol">:</a> <a id="12344" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12348" class="Symbol">_</a> <a id="12350" href="Algebra.Consequences.Setoid.html#12334" class="Bound">r</a><a id="12351" class="Symbol">}</a> <a id="12353" class="Symbol">→</a> <a id="12355" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="12361" href="Algebra.Consequences.Setoid.html#12338" class="Bound Operator">_R_</a> <a id="12365" class="Symbol">→</a>
         <a id="12376" class="Symbol">(∀</a> <a id="12379" href="Algebra.Consequences.Setoid.html#12379" class="Bound">a</a> <a id="12381" href="Algebra.Consequences.Setoid.html#12381" class="Bound">b</a> <a id="12383" class="Symbol">→</a> <a id="12385" href="Algebra.Consequences.Setoid.html#12379" class="Bound">a</a> <a id="12387" href="Algebra.Consequences.Setoid.html#12338" class="Bound Operator">R</a> <a id="12389" href="Algebra.Consequences.Setoid.html#12381" class="Bound">b</a> <a id="12391" class="Symbol">→</a> <a id="12393" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12395" class="Symbol">(</a><a id="12396" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12398" href="Algebra.Consequences.Setoid.html#12379" class="Bound">a</a> <a id="12400" href="Algebra.Consequences.Setoid.html#12381" class="Bound">b</a><a id="12401" class="Symbol">))</a> <a id="12404" class="Symbol">→</a>
         <a id="12415" class="Symbol">∀</a> <a id="12417" href="Algebra.Consequences.Setoid.html#12417" class="Bound">a</a> <a id="12419" href="Algebra.Consequences.Setoid.html#12419" class="Bound">b</a> <a id="12421" class="Symbol">→</a> <a id="12423" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12425" class="Symbol">(</a><a id="12426" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12428" href="Algebra.Consequences.Setoid.html#12417" class="Bound">a</a> <a id="12430" href="Algebra.Consequences.Setoid.html#12419" class="Bound">b</a><a id="12431" class="Symbol">)</a>
  <a id="12435" href="Algebra.Consequences.Setoid.html#12324" class="Function">wlog</a> <a id="12440" href="Algebra.Consequences.Setoid.html#12440" class="Bound">r-total</a> <a id="12448" class="Symbol">=</a> <a id="12450" href="Relation.Binary.Consequences.html#7186" class="Function">Bin.wlog</a> <a id="12459" href="Algebra.Consequences.Setoid.html#12440" class="Bound">r-total</a> <a id="12467" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a>


<a id="12484" class="Comment">------------------------------------------------------------------------</a>
<a id="12557" class="Comment">-- DEPRECATED NAMES</a>
<a id="12577" class="Comment">------------------------------------------------------------------------</a>
<a id="12650" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="12721" class="Comment">-- not guaranteed.</a>

<a id="12741" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="12757" href="Algebra.Consequences.Setoid.html#12757" class="Function">comm+assoc⇒middleFour</a> <a id="12779" class="Symbol">=</a> <a id="12781" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a>
<a id="12803" class="Symbol">{-#</a> <a id="12807" class="Keyword">WARNING_ON_USAGE</a> <a id="12824" class="Pragma">comm+assoc⇒middleFour</a>
<a id="12846" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="12945" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="12949" href="Algebra.Consequences.Setoid.html#12949" class="Function">identity+middleFour⇒assoc</a> <a id="12975" class="Symbol">=</a> <a id="12977" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a>
<a id="13003" class="Symbol">{-#</a> <a id="13007" class="Keyword">WARNING_ON_USAGE</a> <a id="13024" class="Pragma">identity+middleFour⇒assoc</a>
<a id="13050" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="13157" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="13161" href="Algebra.Consequences.Setoid.html#13161" class="Function">identity+middleFour⇒comm</a> <a id="13186" class="Symbol">=</a> <a id="13188" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a>
<a id="13213" class="Symbol">{-#</a> <a id="13217" class="Keyword">WARNING_ON_USAGE</a> <a id="13234" class="Pragma">identity+middleFour⇒comm</a>
<a id="13259" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="13364" class="Symbol">#-}</a>
<a id="comm+cancelˡ⇒cancelʳ"></a><a id="13368" href="Algebra.Consequences.Setoid.html#13368" class="Function">comm+cancelˡ⇒cancelʳ</a> <a id="13389" class="Symbol">=</a> <a id="13391" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a>
<a id="13412" class="Symbol">{-#</a> <a id="13416" class="Keyword">WARNING_ON_USAGE</a> <a id="13433" class="Pragma">comm+cancelˡ⇒cancelʳ</a>
<a id="13454" class="String">&quot;Warning: comm+cancelˡ⇒cancelʳ was deprecated in v2.0.
Please use comm∧cancelˡ⇒cancelʳ instead.&quot;</a>
<a id="13551" class="Symbol">#-}</a>
<a id="comm+cancelʳ⇒cancelˡ"></a><a id="13555" href="Algebra.Consequences.Setoid.html#13555" class="Function">comm+cancelʳ⇒cancelˡ</a> <a id="13576" class="Symbol">=</a> <a id="13578" href="Algebra.Consequences.Setoid.html#4143" class="Function">comm∧cancelʳ⇒cancelˡ</a>
<a id="13599" class="Symbol">{-#</a> <a id="13603" class="Keyword">WARNING_ON_USAGE</a> <a id="13620" class="Pragma">comm+cancelʳ⇒cancelˡ</a>
<a id="13641" class="String">&quot;Warning: comm+cancelʳ⇒cancelˡ was deprecated in v2.0.
Please use comm∧cancelʳ⇒cancelˡ instead.&quot;</a>
<a id="13738" class="Symbol">#-}</a>
<a id="comm+idˡ⇒idʳ"></a><a id="13742" href="Algebra.Consequences.Setoid.html#13742" class="Function">comm+idˡ⇒idʳ</a> <a id="13755" class="Symbol">=</a> <a id="13757" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a>
<a id="13770" class="Symbol">{-#</a> <a id="13774" class="Keyword">WARNING_ON_USAGE</a> <a id="13791" class="Pragma">comm+idˡ⇒idʳ</a>
<a id="13804" class="String">&quot;Warning: comm+idˡ⇒idʳ was deprecated in v2.0.
Please use comm∧idˡ⇒idʳ instead.&quot;</a>
<a id="13885" class="Symbol">#-}</a>
<a id="comm+idʳ⇒idˡ"></a><a id="13889" href="Algebra.Consequences.Setoid.html#13889" class="Function">comm+idʳ⇒idˡ</a> <a id="13902" class="Symbol">=</a> <a id="13904" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a>
<a id="13917" class="Symbol">{-#</a> <a id="13921" class="Keyword">WARNING_ON_USAGE</a> <a id="13938" class="Pragma">comm+idʳ⇒idˡ</a>
<a id="13951" class="String">&quot;Warning: comm+idʳ⇒idˡ was deprecated in v2.0.
Please use comm∧idʳ⇒idˡ instead.&quot;</a>
<a id="14032" class="Symbol">#-}</a>
<a id="comm+zeˡ⇒zeʳ"></a><a id="14036" href="Algebra.Consequences.Setoid.html#14036" class="Function">comm+zeˡ⇒zeʳ</a> <a id="14049" class="Symbol">=</a> <a id="14051" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a>
<a id="14064" class="Symbol">{-#</a> <a id="14068" class="Keyword">WARNING_ON_USAGE</a> <a id="14085" class="Pragma">comm+zeˡ⇒zeʳ</a>
<a id="14098" class="String">&quot;Warning: comm+zeˡ⇒zeʳ was deprecated in v2.0.
Please use comm∧zeˡ⇒zeʳ instead.&quot;</a>
<a id="14179" class="Symbol">#-}</a>
<a id="comm+zeʳ⇒zeˡ"></a><a id="14183" href="Algebra.Consequences.Setoid.html#14183" class="Function">comm+zeʳ⇒zeˡ</a> <a id="14196" class="Symbol">=</a> <a id="14198" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a>
<a id="14211" class="Symbol">{-#</a> <a id="14215" class="Keyword">WARNING_ON_USAGE</a> <a id="14232" class="Pragma">comm+zeʳ⇒zeˡ</a>
<a id="14245" class="String">&quot;Warning: comm+zeʳ⇒zeˡ was deprecated in v2.0.
Please use comm∧zeʳ⇒zeˡ instead.&quot;</a>
<a id="14326" class="Symbol">#-}</a>
<a id="comm+almostCancelˡ⇒almostCancelʳ"></a><a id="14330" href="Algebra.Consequences.Setoid.html#14330" class="Function">comm+almostCancelˡ⇒almostCancelʳ</a> <a id="14363" class="Symbol">=</a> <a id="14365" href="Algebra.Consequences.Setoid.html#5453" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a>
<a id="14398" class="Symbol">{-#</a> <a id="14402" class="Keyword">WARNING_ON_USAGE</a> <a id="14419" class="Pragma">comm+almostCancelˡ⇒almostCancelʳ</a>
<a id="14452" class="String">&quot;Warning: comm+almostCancelˡ⇒almostCancelʳ was deprecated in v2.0.
Please use comm∧almostCancelˡ⇒almostCancelʳ instead.&quot;</a>
<a id="14573" class="Symbol">#-}</a>
<a id="comm+almostCancelʳ⇒almostCancelˡ"></a><a id="14577" href="Algebra.Consequences.Setoid.html#14577" class="Function">comm+almostCancelʳ⇒almostCancelˡ</a> <a id="14610" class="Symbol">=</a> <a id="14612" href="Algebra.Consequences.Setoid.html#5785" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a>
<a id="14645" class="Symbol">{-#</a> <a id="14649" class="Keyword">WARNING_ON_USAGE</a> <a id="14666" class="Pragma">comm+almostCancelʳ⇒almostCancelˡ</a>
<a id="14699" class="String">&quot;Warning: comm+almostCancelʳ⇒almostCancelˡ was deprecated in v2.0.
Please use comm∧almostCancelʳ⇒almostCancelˡ instead.&quot;</a>
<a id="14820" class="Symbol">#-}</a>
<a id="comm+invˡ⇒invʳ"></a><a id="14824" href="Algebra.Consequences.Setoid.html#14824" class="Function">comm+invˡ⇒invʳ</a> <a id="14839" class="Symbol">=</a> <a id="14841" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a>
<a id="14856" class="Symbol">{-#</a> <a id="14860" class="Keyword">WARNING_ON_USAGE</a> <a id="14877" class="Pragma">comm+invˡ⇒invʳ</a>
<a id="14892" class="String">&quot;Warning: comm+invˡ⇒invʳ was deprecated in v2.0.
Please use comm∧invˡ⇒invʳ instead.&quot;</a>
<a id="14977" class="Symbol">#-}</a>
<a id="comm+invʳ⇒invˡ"></a><a id="14981" href="Algebra.Consequences.Setoid.html#14981" class="Function">comm+invʳ⇒invˡ</a> <a id="14996" class="Symbol">=</a> <a id="14998" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a>
<a id="15013" class="Symbol">{-#</a> <a id="15017" class="Keyword">WARNING_ON_USAGE</a> <a id="15034" class="Pragma">comm+invʳ⇒invˡ</a>
<a id="15049" class="String">&quot;Warning: comm+invʳ⇒invˡ was deprecated in v2.0.
Please use comm∧invʳ⇒invˡ instead.&quot;</a>
<a id="15134" class="Symbol">#-}</a>
<a id="comm+invˡ⇒inv"></a><a id="15138" href="Algebra.Consequences.Setoid.html#15138" class="Function">comm+invˡ⇒inv</a> <a id="15152" class="Symbol">=</a> <a id="15154" href="Algebra.Consequences.Setoid.html#6466" class="Function">comm∧invˡ⇒inv</a>
<a id="15168" class="Symbol">{-#</a> <a id="15172" class="Keyword">WARNING_ON_USAGE</a> <a id="15189" class="Pragma">comm+invˡ⇒inv</a>
<a id="15203" class="String">&quot;Warning: comm+invˡ⇒inv was deprecated in v2.0.
Please use comm∧invˡ⇒inv instead.&quot;</a>
<a id="15286" class="Symbol">#-}</a>
<a id="comm+invʳ⇒inv"></a><a id="15290" href="Algebra.Consequences.Setoid.html#15290" class="Function">comm+invʳ⇒inv</a> <a id="15304" class="Symbol">=</a> <a id="15306" href="Algebra.Consequences.Setoid.html#6754" class="Function">comm∧invʳ⇒inv</a>
<a id="15320" class="Symbol">{-#</a> <a id="15324" class="Keyword">WARNING_ON_USAGE</a> <a id="15341" class="Pragma">comm+invʳ⇒inv</a>
<a id="15355" class="String">&quot;Warning: comm+invʳ⇒inv was deprecated in v2.0.
Please use comm∧invʳ⇒inv instead.&quot;</a>
<a id="15438" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="15442" href="Algebra.Consequences.Setoid.html#15442" class="Function">comm+distrˡ⇒distrʳ</a> <a id="15461" class="Symbol">=</a> <a id="15463" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="15482" class="Symbol">{-#</a> <a id="15486" class="Keyword">WARNING_ON_USAGE</a> <a id="15503" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="15522" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="15615" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="15619" href="Algebra.Consequences.Setoid.html#15619" class="Function">comm+distrʳ⇒distrˡ</a> <a id="15638" class="Symbol">=</a> <a id="15640" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="15659" class="Symbol">{-#</a> <a id="15663" class="Keyword">WARNING_ON_USAGE</a> <a id="15680" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="15699" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="15792" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="15796" href="Algebra.Consequences.Setoid.html#15796" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="15824" class="Symbol">=</a> <a id="15826" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="15854" class="Symbol">{-#</a> <a id="15858" class="Keyword">WARNING_ON_USAGE</a> <a id="15875" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="15903" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="16014" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="16018" href="Algebra.Consequences.Setoid.html#16018" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="16046" class="Symbol">=</a> <a id="16048" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="16076" class="Symbol">{-#</a> <a id="16080" class="Keyword">WARNING_ON_USAGE</a> <a id="16097" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="16125" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="16236" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="16240" href="Algebra.Consequences.Setoid.html#16240" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="16266" class="Symbol">=</a> <a id="16268" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="16294" class="Symbol">{-#</a> <a id="16298" class="Keyword">WARNING_ON_USAGE</a> <a id="16315" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="16341" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="16448" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="16452" href="Algebra.Consequences.Setoid.html#16452" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="16478" class="Symbol">=</a> <a id="16480" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="16506" class="Symbol">{-#</a> <a id="16510" class="Keyword">WARNING_ON_USAGE</a> <a id="16527" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="16553" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="16660" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="16664" href="Algebra.Consequences.Setoid.html#16664" class="Function">subst+comm⇒sym</a> <a id="16679" class="Symbol">=</a> <a id="16681" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a>
<a id="16696" class="Symbol">{-#</a> <a id="16700" class="Keyword">WARNING_ON_USAGE</a> <a id="16717" class="Pragma">subst+comm⇒sym</a>
<a id="16732" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="16817" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definition of an operator that computes the min/max value</a>
<a id="173" class="Comment">-- with respect to a total preorder.</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Level.html" class="Module">Level</a> <a id="384" class="Symbol">as</a> <a id="387" class="Module">L</a> <a id="389" class="Keyword">hiding</a> <a id="396" class="Symbol">(</a><a id="397" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Base.html" class="Module">Function.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Function.Base.html#1657" class="Function">flip</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="497" class="Symbol">)</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">()</a>
  <a id="562" class="Keyword">renaming</a> <a id="571" class="Symbol">(</a><a id="572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="586" class="Symbol">to</a> <a id="589" class="Function">flipOrder</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">import</a> <a id="607" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a> <a id="645" class="Symbol">as</a> <a id="648" class="Module">TotalOrderProperties</a>

<a id="670" class="Keyword">module</a> <a id="677" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="714" class="Keyword">where</a>

<a id="721" class="Keyword">private</a>
  <a id="731" class="Keyword">variable</a>
    <a id="744" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="746" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="749" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="764" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="766" class="Symbol">:</a> <a id="768" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="782" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="784" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="787" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a>

<a id="791" class="Comment">------------------------------------------------------------------------</a>
<a id="864" class="Comment">-- Definition</a>

<a id="879" class="Keyword">module</a> <a id="886" href="Algebra.Construct.NaturalChoice.Base.html#886" class="Module">_</a> <a id="888" class="Symbol">(</a><a id="889" href="Algebra.Construct.NaturalChoice.Base.html#889" class="Bound">O</a> <a id="891" class="Symbol">:</a> <a id="893" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="907" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="909" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="912" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a><a id="914" class="Symbol">)</a> <a id="916" class="Keyword">where</a>
  <a id="924" class="Keyword">open</a> <a id="929" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="943" href="Algebra.Construct.NaturalChoice.Base.html#889" class="Bound">O</a> <a id="945" class="Keyword">renaming</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a> <a id="959" class="Symbol">to</a> <a id="962" class="Field Operator">_≤_</a><a id="965" class="Symbol">)</a>
  <a id="969" class="Keyword">private</a> <a id="977" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">_≥_</a> <a id="981" class="Symbol">=</a> <a id="983" href="Function.Base.html#1657" class="Function">flip</a> <a id="988" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">_≤_</a>

  <a id="995" class="Keyword">record</a> <a id="1002" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Construct.NaturalChoice.Base.html#907" class="Bound">a</a> <a id="1023" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1027" href="Algebra.Construct.NaturalChoice.Base.html#909" class="Bound">ℓ₁</a> <a id="1030" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1034" href="Algebra.Construct.NaturalChoice.Base.html#912" class="Bound">ℓ₂</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Keyword">where</a>
    <a id="1048" class="Keyword">infixl</a> <a id="1055" class="Number">7</a> <a id="1057" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
    <a id="1065" class="Keyword">field</a>
      <a id="1077" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>       <a id="1087" class="Symbol">:</a> <a id="1089" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1093" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>
      <a id="1107" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1117" class="Symbol">:</a> <a id="1119" class="Symbol">∀</a> <a id="1121" class="Symbol">{</a><a id="1122" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1124" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1131" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">≤</a> <a id="1133" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1139" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1141" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a> <a id="1143" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1145" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a>
      <a id="1153" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1170" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a><a id="1171" class="Symbol">}</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1177" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">≥</a> <a id="1179" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a> <a id="1181" class="Symbol">→</a> <a id="1183" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1185" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1187" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a> <a id="1189" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1191" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a>

  <a id="1196" class="Keyword">record</a> <a id="1203" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Algebra.Construct.NaturalChoice.Base.html#907" class="Bound">a</a> <a id="1224" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1228" href="Algebra.Construct.NaturalChoice.Base.html#909" class="Bound">ℓ₁</a> <a id="1231" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1235" href="Algebra.Construct.NaturalChoice.Base.html#912" class="Bound">ℓ₂</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Keyword">where</a>
    <a id="1249" class="Keyword">infixl</a> <a id="1256" class="Number">6</a> <a id="1258" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
    <a id="1266" class="Keyword">field</a>
      <a id="1278" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>       <a id="1288" class="Symbol">:</a> <a id="1290" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1294" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>
      <a id="1308" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1318" class="Symbol">:</a> <a id="1320" class="Symbol">∀</a> <a id="1322" class="Symbol">{</a><a id="1323" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1325" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a><a id="1326" class="Symbol">}</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1332" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">≤</a> <a id="1334" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1340" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1342" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a> <a id="1344" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1346" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a>
      <a id="1354" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">∀</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1371" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1378" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">≥</a> <a id="1380" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1386" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1388" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a> <a id="1390" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1392" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Properties</a>

<a id="MinOp⇒MaxOp"></a><a id="1483" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1509" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Algebra.Construct.NaturalChoice.Base.html#589" class="Function">flipOrder</a> <a id="1536" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a><a id="1537" class="Symbol">)</a>
<a id="1539" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a> <a id="1551" href="Algebra.Construct.NaturalChoice.Base.html#1551" class="Bound">minOp</a> <a id="1557" class="Symbol">=</a> <a id="1559" class="Keyword">record</a>
  <a id="1568" class="Symbol">{</a> <a id="1570" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>       <a id="1580" class="Symbol">=</a> <a id="1582" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
  <a id="1588" class="Symbol">;</a> <a id="1590" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a>
  <a id="1614" class="Symbol">;</a> <a id="1616" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a>
  <a id="1640" class="Symbol">}</a> <a id="1642" class="Keyword">where</a> <a id="1648" class="Keyword">open</a> <a id="1653" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="1665" href="Algebra.Construct.NaturalChoice.Base.html#1551" class="Bound">minOp</a>

<a id="MaxOp⇒MinOp"></a><a id="1672" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1698" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Algebra.Construct.NaturalChoice.Base.html#589" class="Function">flipOrder</a> <a id="1725" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a><a id="1726" class="Symbol">)</a>
<a id="1728" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1740" href="Algebra.Construct.NaturalChoice.Base.html#1740" class="Bound">maxOp</a> <a id="1746" class="Symbol">=</a> <a id="1748" class="Keyword">record</a>
  <a id="1757" class="Symbol">{</a> <a id="1759" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>       <a id="1769" class="Symbol">=</a> <a id="1771" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
  <a id="1777" class="Symbol">;</a> <a id="1779" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a>
  <a id="1803" class="Symbol">;</a> <a id="1805" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a>
  <a id="1829" class="Symbol">}</a> <a id="1831" class="Keyword">where</a> <a id="1837" class="Keyword">open</a> <a id="1842" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="1854" href="Algebra.Construct.NaturalChoice.Base.html#1740" class="Bound">maxOp</a>
</pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="370" class="Symbol">;</a> <a id="372" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="441" class="Symbol">)</a>

<a id="444" class="Keyword">module</a> <a id="451" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MaxOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MaxOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MaxOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MaxOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MaxOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MaxOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a> <a id="529" class="Symbol">(</a><a id="530" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a> <a id="536" class="Symbol">:</a> <a id="538" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="550" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a><a id="551" class="Symbol">)</a>
  <a id="555" class="Keyword">where</a>

<a id="562" class="Keyword">import</a> <a id="569" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="607" class="Symbol">as</a> <a id="610" class="Module">MinOp</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Function.Base.html" class="Module">Function.Base</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Function.Base.html#1657" class="Function">flip</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="709" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="748" class="Keyword">using</a> <a id="754" class="Symbol">(</a><a id="755" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="768" class="Symbol">)</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="822" class="Keyword">using</a> <a id="828" class="Symbol">()</a>
  <a id="833" class="Keyword">renaming</a> <a id="842" class="Symbol">(</a><a id="843" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="857" class="Symbol">to</a> <a id="860" class="Function">flipOrder</a><a id="869" class="Symbol">)</a>
<a id="871" class="Keyword">open</a> <a id="876" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="890" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a> <a id="892" class="Keyword">renaming</a> <a id="901" class="Symbol">(</a><a id="902" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="910" class="Symbol">to</a> <a id="913" class="Field">A</a><a id="914" class="Symbol">;</a> <a id="916" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a> <a id="920" class="Symbol">to</a> <a id="923" class="Field Operator">_≤_</a><a id="926" class="Symbol">)</a>

<a id="929" class="Comment">-- Max is just min with a flipped order</a>

<a id="970" class="Keyword">private</a>
  <a id="980" class="Keyword">module</a> <a id="Min"></a><a id="987" href="Algebra.Construct.NaturalChoice.MaxOp.html#987" class="Module">Min</a> <a id="991" class="Symbol">=</a> <a id="993" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="999" class="Symbol">(</a><a id="1000" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1012" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a><a id="1017" class="Symbol">)</a>

<a id="1020" class="Keyword">open</a> <a id="1025" href="Algebra.Construct.NaturalChoice.MaxOp.html#987" class="Module">Min</a> <a id="1029" class="Keyword">public</a>
  <a id="1038" class="Keyword">using</a> <a id="1044" class="Symbol">()</a>
  <a id="1049" class="Keyword">renaming</a>
  <a id="1060" class="Symbol">(</a> <a id="1062" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>       <a id="1075" class="Symbol">to</a>  <a id="1079" class="Function">⊔-cong</a>
  <a id="1088" class="Symbol">;</a> <a id="1090" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a>      <a id="1103" class="Symbol">to</a>  <a id="1107" class="Function">⊔-congʳ</a>
  <a id="1117" class="Symbol">;</a> <a id="1119" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a>      <a id="1132" class="Symbol">to</a>  <a id="1136" class="Function">⊔-congˡ</a>
  <a id="1146" class="Symbol">;</a> <a id="1148" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>       <a id="1161" class="Symbol">to</a>  <a id="1165" class="Function">⊔-idem</a>
  <a id="1174" class="Symbol">;</a> <a id="1176" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>        <a id="1189" class="Symbol">to</a>  <a id="1193" class="Function">⊔-sel</a>
  <a id="1201" class="Symbol">;</a> <a id="1203" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>      <a id="1216" class="Symbol">to</a>  <a id="1220" class="Function">⊔-assoc</a>
  <a id="1230" class="Symbol">;</a> <a id="1232" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>       <a id="1245" class="Symbol">to</a>  <a id="1249" class="Function">⊔-comm</a>

  <a id="1259" class="Symbol">;</a> <a id="1261" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a>  <a id="1274" class="Symbol">to</a>  <a id="1278" class="Function">⊔-identityˡ</a>
  <a id="1292" class="Symbol">;</a> <a id="1294" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a>  <a id="1307" class="Symbol">to</a>  <a id="1311" class="Function">⊔-identityʳ</a>
  <a id="1325" class="Symbol">;</a> <a id="1327" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a>   <a id="1340" class="Symbol">to</a>  <a id="1344" class="Function">⊔-identity</a>
  <a id="1357" class="Symbol">;</a> <a id="1359" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a>      <a id="1372" class="Symbol">to</a>  <a id="1376" class="Function">⊔-zeroˡ</a>
  <a id="1386" class="Symbol">;</a> <a id="1388" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a>      <a id="1401" class="Symbol">to</a>  <a id="1405" class="Function">⊔-zeroʳ</a>
  <a id="1415" class="Symbol">;</a> <a id="1417" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a>       <a id="1430" class="Symbol">to</a>  <a id="1434" class="Function">⊔-zero</a>

  <a id="1444" class="Symbol">;</a> <a id="1446" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>                 <a id="1472" class="Symbol">to</a>  <a id="1476" class="Function">⊔-isMagma</a>
  <a id="1488" class="Symbol">;</a> <a id="1490" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>             <a id="1516" class="Symbol">to</a>  <a id="1520" class="Function">⊔-isSemigroup</a>
  <a id="1536" class="Symbol">;</a> <a id="1538" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>  <a id="1564" class="Symbol">to</a>  <a id="1568" class="Function">⊔-isCommutativeSemigroup</a>
  <a id="1595" class="Symbol">;</a> <a id="1597" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>                  <a id="1623" class="Symbol">to</a>  <a id="1627" class="Function">⊔-isBand</a>
  <a id="1638" class="Symbol">;</a> <a id="1640" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a>                <a id="1666" class="Symbol">to</a>  <a id="1670" class="Function">⊔-isMonoid</a>
  <a id="1683" class="Symbol">;</a> <a id="1685" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>        <a id="1711" class="Symbol">to</a>  <a id="1715" class="Function">⊔-isSelectiveMagma</a>

  <a id="1737" class="Symbol">;</a> <a id="1739" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a>                   <a id="1765" class="Symbol">to</a>  <a id="1769" class="Function">⊔-magma</a>
  <a id="1779" class="Symbol">;</a> <a id="1781" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a>               <a id="1807" class="Symbol">to</a>  <a id="1811" class="Function">⊔-semigroup</a>
  <a id="1825" class="Symbol">;</a> <a id="1827" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a>    <a id="1853" class="Symbol">to</a>  <a id="1857" class="Function">⊔-commutativeSemigroup</a>
  <a id="1882" class="Symbol">;</a> <a id="1884" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a>                    <a id="1910" class="Symbol">to</a>  <a id="1914" class="Function">⊔-band</a>
  <a id="1923" class="Symbol">;</a> <a id="1925" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a>                  <a id="1951" class="Symbol">to</a>  <a id="1955" class="Function">⊔-monoid</a>
  <a id="1966" class="Symbol">;</a> <a id="1968" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a>          <a id="1994" class="Symbol">to</a>  <a id="1998" class="Function">⊔-selectiveMagma</a>

  <a id="2018" class="Symbol">;</a> <a id="2020" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a>  <a id="2031" class="Symbol">to</a> <a id="2034" class="Function">x⊔y≈y⇒x≤y</a>
  <a id="2046" class="Symbol">;</a> <a id="2048" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a>  <a id="2059" class="Symbol">to</a> <a id="2062" class="Function">x⊔y≈x⇒y≤x</a>
  <a id="2074" class="Symbol">;</a> <a id="2076" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a>      <a id="2087" class="Symbol">to</a> <a id="2090" class="Function">x≤x⊔y</a>
  <a id="2098" class="Symbol">;</a> <a id="2100" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a>      <a id="2111" class="Symbol">to</a> <a id="2114" class="Function">x≤y⊔x</a>
  <a id="2122" class="Symbol">;</a> <a id="2124" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a>  <a id="2135" class="Symbol">to</a> <a id="2138" class="Function">x≤y⇒x≤y⊔z</a>
  <a id="2150" class="Symbol">;</a> <a id="2152" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a>  <a id="2163" class="Symbol">to</a> <a id="2166" class="Function">x≤y⇒x≤z⊔y</a>
  <a id="2178" class="Symbol">;</a> <a id="2180" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a>  <a id="2191" class="Symbol">to</a> <a id="2194" class="Function">x⊔y≤z⇒x≤z</a>
  <a id="2206" class="Symbol">;</a> <a id="2208" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a>  <a id="2219" class="Symbol">to</a> <a id="2222" class="Function">x⊔y≤z⇒y≤z</a>

  <a id="2235" class="Symbol">;</a> <a id="2237" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>              <a id="2256" class="Symbol">to</a>  <a id="2260" class="Function">⊔-lub</a>
  <a id="2268" class="Symbol">;</a> <a id="2270" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a>      <a id="2289" class="Symbol">to</a>  <a id="2293" class="Function">⊔-triangulate</a>
  <a id="2309" class="Symbol">;</a> <a id="2311" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>           <a id="2330" class="Symbol">to</a>  <a id="2334" class="Function">⊔-mono-≤</a>
  <a id="2345" class="Symbol">;</a> <a id="2347" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a>          <a id="2366" class="Symbol">to</a>  <a id="2370" class="Function">⊔-monoˡ-≤</a>
  <a id="2382" class="Symbol">;</a> <a id="2384" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a>          <a id="2403" class="Symbol">to</a>  <a id="2407" class="Function">⊔-monoʳ-≤</a>
  <a id="2419" class="Symbol">)</a>

<a id="mono-≤-distrib-⊔"></a><a id="2422" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">mono-≤-distrib-⊔</a> <a id="2439" class="Symbol">:</a> <a id="2441" class="Symbol">∀</a> <a id="2443" class="Symbol">{</a><a id="2444" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a><a id="2445" class="Symbol">}</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2451" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2461" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="2465" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2467" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2475" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2485" href="Algebra.Construct.NaturalChoice.MaxOp.html#923" class="Function Operator">_≤_</a> <a id="2489" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2491" href="Algebra.Construct.NaturalChoice.MaxOp.html#923" class="Function Operator">_≤_</a> <a id="2495" class="Symbol">→</a>
                   <a id="2516" class="Symbol">∀</a> <a id="2518" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2520" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2529" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2531" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a><a id="2532" class="Symbol">)</a> <a id="2534" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="2536" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2538" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2540" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2542" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2544" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a>
<a id="2546" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">mono-≤-distrib-⊔</a> <a id="2563" href="Algebra.Construct.NaturalChoice.MaxOp.html#2563" class="Bound">cong</a> <a id="2568" href="Algebra.Construct.NaturalChoice.MaxOp.html#2568" class="Bound">pres</a> <a id="2573" class="Symbol">=</a> <a id="2575" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">Min.mono-≤-distrib-⊓</a> <a id="2596" href="Algebra.Construct.NaturalChoice.MaxOp.html#2563" class="Bound">cong</a> <a id="2601" href="Algebra.Construct.NaturalChoice.MaxOp.html#2568" class="Bound">pres</a>
</pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MinMaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total</a>
<a id="168" class="Comment">-- preorder.</a>
<a id="181" class="Comment">------------------------------------------------------------------------</a>

<a id="255" class="Symbol">{-#</a> <a id="259" class="Keyword">OPTIONS</a> <a id="267" class="Pragma">--cubical-compatible</a> <a id="288" class="Pragma">--safe</a> <a id="295" class="Symbol">#-}</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="367" class="Symbol">;</a> <a id="369" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="438" class="Symbol">)</a>

<a id="441" class="Keyword">module</a> <a id="448" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a>
  <a id="531" class="Symbol">(</a><a id="532" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a> <a id="538" class="Symbol">:</a> <a id="540" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="552" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a><a id="553" class="Symbol">)</a>
  <a id="557" class="Symbol">(</a><a id="558" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a> <a id="564" class="Symbol">:</a> <a id="566" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="578" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a><a id="579" class="Symbol">)</a>
  <a id="583" class="Keyword">where</a>

<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="616" class="Symbol">as</a> <a id="619" class="Module">Sum</a> <a id="623" class="Keyword">using</a> <a id="629" class="Symbol">(</a><a id="630" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="634" class="Symbol">;</a> <a id="636" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="640" class="Symbol">;</a> <a id="642" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="689" class="Symbol">)</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Function.Base.html" class="Module">Function.Base</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Function.Base.html#704" class="Function">id</a><a id="726" class="Symbol">;</a> <a id="728" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="731" class="Symbol">;</a> <a id="733" href="Function.Base.html#1657" class="Function">flip</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="792" class="Symbol">)</a>

<a id="795" class="Keyword">open</a> <a id="800" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="814" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a> <a id="816" class="Keyword">renaming</a>
  <a id="827" class="Symbol">(</a> <a id="829" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>   <a id="839" class="Symbol">to</a> <a id="842" class="Field">A</a>
  <a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>       <a id="858" class="Symbol">to</a> <a id="861" class="Field Operator">_≤_</a>
  <a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="879" class="Symbol">to</a> <a id="882" class="Function">≤-resp-≈</a>
  <a id="893" class="Symbol">;</a> <a id="895" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="905" class="Symbol">to</a> <a id="908" class="Function">≤-respʳ-≈</a>
  <a id="920" class="Symbol">;</a> <a id="922" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="932" class="Symbol">to</a> <a id="935" class="Function">≤-respˡ-≈</a>
  <a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="966" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a>
<a id="972" class="Keyword">open</a> <a id="977" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="989" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a>

<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1028" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1032" class="Keyword">open</a> <a id="1037" class="Keyword">import</a> <a id="1044" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1063" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1067" class="Keyword">open</a> <a id="1072" class="Keyword">import</a> <a id="1079" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="1107" href="Relation.Binary.Bundles.html#2604" class="Function">Eq.setoid</a>
<a id="1117" class="Keyword">open</a> <a id="1122" class="Keyword">import</a> <a id="1129" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1164" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="1174" class="Comment">------------------------------------------------------------------------</a>
<a id="1247" class="Comment">-- Re-export properties of individual operators</a>

<a id="1296" class="Keyword">open</a> <a id="1301" class="Keyword">import</a> <a id="1308" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="1346" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a> <a id="1352" class="Keyword">public</a>
<a id="1359" class="Keyword">open</a> <a id="1364" class="Keyword">import</a> <a id="1371" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a> <a id="1409" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a> <a id="1415" class="Keyword">public</a>

<a id="1423" class="Comment">------------------------------------------------------------------------</a>
<a id="1496" class="Comment">-- Joint algebraic structures</a>

<a id="⊓-distribˡ-⊔"></a><a id="1527" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1546" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="1563" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1567" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="1580" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1580" class="Bound">x</a> <a id="1582" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1582" class="Bound">y</a> <a id="1584" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1584" class="Bound">z</a> <a id="1586" class="Keyword">with</a> <a id="1591" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1597" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1582" class="Bound">y</a> <a id="1599" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1584" class="Bound">z</a>
<a id="1601" class="Symbol">...</a> <a id="1605" class="Symbol">|</a> <a id="1607" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1612" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a> <a id="1616" class="Symbol">=</a> <a id="1618" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1635" class="Bound">x</a> <a id="1637" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1639" class="Symbol">(</a><a id="1640" class="Bound">y</a> <a id="1642" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1644" class="Bound">z</a><a id="1645" class="Symbol">)</a>       <a id="1653" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1657" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1665" class="Bound">x</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1678" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a><a id="1681" class="Symbol">)</a> <a id="1683" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1687" class="Bound">x</a> <a id="1689" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1691" class="Bound">z</a>             <a id="1705" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1708" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="1729" class="Bound">x</a> <a id="1731" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a><a id="1734" class="Symbol">)</a> <a id="1736" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1740" class="Symbol">(</a><a id="1741" class="Bound">x</a> <a id="1743" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1745" class="Bound">y</a><a id="1746" class="Symbol">)</a> <a id="1748" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1750" class="Symbol">(</a><a id="1751" class="Bound">x</a> <a id="1753" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1755" class="Bound">z</a><a id="1756" class="Symbol">)</a> <a id="1758" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="1760" class="Symbol">...</a> <a id="1764" class="Symbol">|</a> <a id="1766" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1771" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1794" class="Bound">x</a> <a id="1796" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1798" class="Symbol">(</a><a id="1799" class="Bound">y</a> <a id="1801" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1803" class="Bound">z</a><a id="1804" class="Symbol">)</a>       <a id="1812" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1816" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1824" class="Bound">x</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1837" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a><a id="1840" class="Symbol">)</a> <a id="1842" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1846" class="Bound">x</a> <a id="1848" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1850" class="Bound">y</a>             <a id="1864" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1867" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="1888" class="Bound">x</a> <a id="1890" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a><a id="1893" class="Symbol">)</a> <a id="1895" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1899" class="Symbol">(</a><a id="1900" class="Bound">x</a> <a id="1902" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1904" class="Bound">y</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1909" class="Symbol">(</a><a id="1910" class="Bound">x</a> <a id="1912" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1914" class="Bound">z</a><a id="1915" class="Symbol">)</a> <a id="1917" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-distribʳ-⊔"></a><a id="1920" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1939" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="1956" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1960" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="1994" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a> <a id="2001" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2008" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a>

<a id="⊓-distrib-⊔"></a><a id="2022" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="2040" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="2056" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="2060" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="2087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2089" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a>

<a id="⊔-distribˡ-⊓"></a><a id="2103" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2122" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="2139" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2143" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2156" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2156" class="Bound">x</a> <a id="2158" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2158" class="Bound">y</a> <a id="2160" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2160" class="Bound">z</a> <a id="2162" class="Keyword">with</a> <a id="2167" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2173" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2158" class="Bound">y</a> <a id="2175" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2160" class="Bound">z</a>
<a id="2177" class="Symbol">...</a> <a id="2181" class="Symbol">|</a> <a id="2183" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2188" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a> <a id="2192" class="Symbol">=</a> <a id="2194" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2211" class="Bound">x</a> <a id="2213" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2215" class="Symbol">(</a><a id="2216" class="Bound">y</a> <a id="2218" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2220" class="Bound">z</a><a id="2221" class="Symbol">)</a>       <a id="2229" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2233" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="2241" class="Bound">x</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2254" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2263" class="Bound">x</a> <a id="2265" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2267" class="Bound">y</a>             <a id="2281" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2284" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a> <a id="2305" class="Bound">x</a> <a id="2307" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a><a id="2310" class="Symbol">)</a> <a id="2312" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2316" class="Symbol">(</a><a id="2317" class="Bound">x</a> <a id="2319" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2321" class="Bound">y</a><a id="2322" class="Symbol">)</a> <a id="2324" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2326" class="Symbol">(</a><a id="2327" class="Bound">x</a> <a id="2329" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2331" class="Bound">z</a><a id="2332" class="Symbol">)</a> <a id="2334" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2336" class="Symbol">...</a> <a id="2340" class="Symbol">|</a> <a id="2342" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2347" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2370" class="Bound">x</a> <a id="2372" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2374" class="Symbol">(</a><a id="2375" class="Bound">y</a> <a id="2377" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2379" class="Bound">z</a><a id="2380" class="Symbol">)</a>       <a id="2388" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2392" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="2400" class="Bound">x</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="2413" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a><a id="2416" class="Symbol">)</a> <a id="2418" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2422" class="Bound">x</a> <a id="2424" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2426" class="Bound">z</a>             <a id="2440" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2443" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a> <a id="2464" class="Bound">x</a> <a id="2466" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a><a id="2469" class="Symbol">)</a> <a id="2471" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2475" class="Symbol">(</a><a id="2476" class="Bound">x</a> <a id="2478" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2480" class="Bound">y</a><a id="2481" class="Symbol">)</a> <a id="2483" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2485" class="Symbol">(</a><a id="2486" class="Bound">x</a> <a id="2488" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2490" class="Bound">z</a><a id="2491" class="Symbol">)</a> <a id="2493" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-distribʳ-⊓"></a><a id="2496" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2515" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="2532" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2536" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="2570" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2577" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a> <a id="2584" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a>

<a id="⊔-distrib-⊓"></a><a id="2598" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2616" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="2632" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2636" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2663" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2665" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a>

<a id="⊓-absorbs-⊔"></a><a id="2679" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="2697" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="2705" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="2709" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="2721" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2721" class="Bound">x</a> <a id="2723" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2723" class="Bound">y</a> <a id="2725" class="Keyword">with</a> <a id="2730" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2736" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2721" class="Bound">x</a> <a id="2738" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2723" class="Bound">y</a>
<a id="2740" class="Symbol">...</a> <a id="2744" class="Symbol">|</a> <a id="2746" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2751" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a> <a id="2755" class="Symbol">=</a> <a id="2757" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2774" class="Bound">x</a> <a id="2776" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2778" class="Symbol">(</a><a id="2779" class="Bound">x</a> <a id="2781" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2783" class="Bound">y</a><a id="2784" class="Symbol">)</a>  <a id="2787" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2790" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2798" class="Bound">x</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="2811" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a><a id="2814" class="Symbol">)</a> <a id="2816" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2820" class="Bound">x</a> <a id="2822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2824" class="Bound">y</a>        <a id="2833" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2836" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2846" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a> <a id="2850" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2854" class="Bound">x</a>            <a id="2867" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2869" class="Symbol">...</a> <a id="2873" class="Symbol">|</a> <a id="2875" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2880" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2880" class="Bound">y≤x</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2903" class="Bound">x</a> <a id="2905" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2907" class="Symbol">(</a><a id="2908" class="Bound">x</a> <a id="2910" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2912" class="Bound">y</a><a id="2913" class="Symbol">)</a>  <a id="2916" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2919" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2927" class="Bound">x</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="2940" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2880" class="Bound">y≤x</a><a id="2943" class="Symbol">)</a> <a id="2945" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2949" class="Bound">x</a> <a id="2951" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2953" class="Bound">x</a>        <a id="2962" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2965" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="2972" class="Bound">x</a> <a id="2974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2978" class="Bound">x</a>            <a id="2991" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-absorbs-⊓"></a><a id="2994" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="3012" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="3020" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="3024" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3036" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3036" class="Bound">x</a> <a id="3038" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3038" class="Bound">y</a> <a id="3040" class="Keyword">with</a> <a id="3045" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3051" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3036" class="Bound">x</a> <a id="3053" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3038" class="Bound">y</a>
<a id="3055" class="Symbol">...</a> <a id="3059" class="Symbol">|</a> <a id="3061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3066" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3066" class="Bound">x≤y</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3089" class="Bound">x</a> <a id="3091" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3093" class="Symbol">(</a><a id="3094" class="Bound">x</a> <a id="3096" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3098" class="Bound">y</a><a id="3099" class="Symbol">)</a>  <a id="3102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3105" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="3113" class="Bound">x</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="3126" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3066" class="Bound">x≤y</a><a id="3129" class="Symbol">)</a> <a id="3131" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3135" class="Bound">x</a> <a id="3137" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3139" class="Bound">x</a>        <a id="3148" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3151" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a> <a id="3158" class="Bound">x</a> <a id="3160" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3164" class="Bound">x</a>            <a id="3177" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3179" class="Symbol">...</a> <a id="3183" class="Symbol">|</a> <a id="3185" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3190" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3213" class="Bound">x</a> <a id="3215" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3217" class="Symbol">(</a><a id="3218" class="Bound">x</a> <a id="3220" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3222" class="Bound">y</a><a id="3223" class="Symbol">)</a>  <a id="3226" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3229" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="3237" class="Bound">x</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="3250" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a><a id="3253" class="Symbol">)</a> <a id="3255" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3259" class="Bound">x</a> <a id="3261" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3263" class="Bound">y</a>        <a id="3272" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3275" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="3285" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a> <a id="3289" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3293" class="Bound">x</a>            <a id="3306" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-⊓-absorptive"></a><a id="3309" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="3337" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="3341" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="3345" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a> <a id="3360" class="Symbol">=</a> <a id="3362" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3376" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>

<a id="⊓-⊔-absorptive"></a><a id="3389" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="3417" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="3421" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="3425" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a> <a id="3440" class="Symbol">=</a> <a id="3442" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="3454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3456" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>

<a id="3469" class="Comment">------------------------------------------------------------------------</a>
<a id="3542" class="Comment">-- Other joint properties</a>

<a id="3569" class="Keyword">private</a> <a id="_≥_"></a><a id="3577" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="3581" class="Symbol">=</a> <a id="3583" href="Function.Base.html#1657" class="Function">flip</a> <a id="3588" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a>

<a id="antimono-≤-distrib-⊓"></a><a id="3593" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">antimono-≤-distrib-⊓</a> <a id="3614" class="Symbol">:</a> <a id="3616" class="Symbol">∀</a> <a id="3618" class="Symbol">{</a><a id="3619" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a><a id="3620" class="Symbol">}</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3626" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3636" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="3640" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3642" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3650" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3660" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a> <a id="3664" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3666" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="3670" class="Symbol">→</a>
                       <a id="3695" class="Symbol">∀</a> <a id="3697" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3699" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3708" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3710" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a><a id="3711" class="Symbol">)</a> <a id="3713" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="3715" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3717" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3719" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3721" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3723" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a>
<a id="3725" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">antimono-≤-distrib-⊓</a> <a id="3746" class="Symbol">{</a><a id="3747" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3747" class="Bound">f</a><a id="3748" class="Symbol">}</a> <a id="3750" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3750" class="Bound">cong</a> <a id="3755" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3755" class="Bound">antimono</a> <a id="3764" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3764" class="Bound">x</a> <a id="3766" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3766" class="Bound">y</a> <a id="3768" class="Keyword">with</a> <a id="3773" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3779" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3764" class="Bound">x</a> <a id="3781" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3766" class="Bound">y</a>
<a id="3783" class="Symbol">...</a> <a id="3787" class="Symbol">|</a> <a id="3789" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3794" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3817" class="Bound">f</a> <a id="3819" class="Symbol">(</a><a id="3820" class="Bound">x</a> <a id="3822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3824" class="Bound">y</a><a id="3825" class="Symbol">)</a>  <a id="3828" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3831" class="Bound">cong</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="3847" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a><a id="3850" class="Symbol">)</a> <a id="3852" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3856" class="Bound">f</a> <a id="3858" class="Bound">x</a>        <a id="3867" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3870" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="3880" class="Symbol">(</a><a id="3881" class="Bound">antimono</a> <a id="3890" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a><a id="3893" class="Symbol">)</a> <a id="3895" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3899" class="Bound">f</a> <a id="3901" class="Bound">x</a> <a id="3903" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3905" class="Bound">f</a> <a id="3907" class="Bound">y</a>  <a id="3910" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3912" class="Symbol">...</a> <a id="3916" class="Symbol">|</a> <a id="3918" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3923" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3946" class="Bound">f</a> <a id="3948" class="Symbol">(</a><a id="3949" class="Bound">x</a> <a id="3951" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3953" class="Bound">y</a><a id="3954" class="Symbol">)</a>  <a id="3957" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3960" class="Bound">cong</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="3976" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a><a id="3979" class="Symbol">)</a> <a id="3981" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3985" class="Bound">f</a> <a id="3987" class="Bound">y</a>        <a id="3996" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3999" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="4009" class="Symbol">(</a><a id="4010" class="Bound">antimono</a> <a id="4019" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a><a id="4022" class="Symbol">)</a> <a id="4024" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4028" class="Bound">f</a> <a id="4030" class="Bound">x</a> <a id="4032" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4034" class="Bound">f</a> <a id="4036" class="Bound">y</a>  <a id="4039" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="antimono-≤-distrib-⊔"></a><a id="4042" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">antimono-≤-distrib-⊔</a> <a id="4063" class="Symbol">:</a> <a id="4065" class="Symbol">∀</a> <a id="4067" class="Symbol">{</a><a id="4068" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a><a id="4069" class="Symbol">}</a> <a id="4071" class="Symbol">→</a> <a id="4073" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4075" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4085" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4089" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4091" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4095" class="Symbol">→</a> <a id="4097" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4099" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4109" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a> <a id="4113" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4115" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="4119" class="Symbol">→</a>
                       <a id="4144" class="Symbol">∀</a> <a id="4146" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4148" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4157" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4159" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a><a id="4160" class="Symbol">)</a> <a id="4162" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="4164" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4166" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4168" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4170" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4172" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a>
<a id="4174" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">antimono-≤-distrib-⊔</a> <a id="4195" class="Symbol">{</a><a id="4196" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4196" class="Bound">f</a><a id="4197" class="Symbol">}</a> <a id="4199" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4199" class="Bound">cong</a> <a id="4204" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4204" class="Bound">antimono</a> <a id="4213" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4213" class="Bound">x</a> <a id="4215" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4215" class="Bound">y</a> <a id="4217" class="Keyword">with</a> <a id="4222" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="4228" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4213" class="Bound">x</a> <a id="4230" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4215" class="Bound">y</a>
<a id="4232" class="Symbol">...</a> <a id="4236" class="Symbol">|</a> <a id="4238" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4243" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a> <a id="4247" class="Symbol">=</a> <a id="4249" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4266" class="Bound">f</a> <a id="4268" class="Symbol">(</a><a id="4269" class="Bound">x</a> <a id="4271" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4273" class="Bound">y</a><a id="4274" class="Symbol">)</a>  <a id="4277" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4280" class="Bound">cong</a> <a id="4285" class="Symbol">(</a><a id="4286" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="4296" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a><a id="4299" class="Symbol">)</a> <a id="4301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4305" class="Bound">f</a> <a id="4307" class="Bound">y</a>        <a id="4316" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4319" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="4329" class="Symbol">(</a><a id="4330" class="Bound">antimono</a> <a id="4339" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a><a id="4342" class="Symbol">)</a> <a id="4344" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4348" class="Bound">f</a> <a id="4350" class="Bound">x</a> <a id="4352" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4354" class="Bound">f</a> <a id="4356" class="Bound">y</a>  <a id="4359" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="4361" class="Symbol">...</a> <a id="4365" class="Symbol">|</a> <a id="4367" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4372" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a> <a id="4376" class="Symbol">=</a> <a id="4378" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4395" class="Bound">f</a> <a id="4397" class="Symbol">(</a><a id="4398" class="Bound">x</a> <a id="4400" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4402" class="Bound">y</a><a id="4403" class="Symbol">)</a>  <a id="4406" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4409" class="Bound">cong</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="4425" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a><a id="4428" class="Symbol">)</a> <a id="4430" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4434" class="Bound">f</a> <a id="4436" class="Bound">x</a>        <a id="4445" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4448" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="4458" class="Symbol">(</a><a id="4459" class="Bound">antimono</a> <a id="4468" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a><a id="4471" class="Symbol">)</a> <a id="4473" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4477" class="Bound">f</a> <a id="4479" class="Bound">x</a> <a id="4481" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4483" class="Bound">f</a> <a id="4485" class="Bound">y</a>  <a id="4488" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x⊓y≤x⊔y"></a><a id="4491" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a> <a id="4499" class="Symbol">:</a> <a id="4501" class="Symbol">∀</a> <a id="4503" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4505" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4511" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4513" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a> <a id="4515" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">≤</a> <a id="4517" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4519" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4521" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a>
<a id="4523" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a> <a id="4531" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4533" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4545" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4547" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4549" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4551" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="4554" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="4560" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4562" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4564" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="4568" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a>     <a id="4574" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="4577" href="Algebra.Construct.NaturalChoice.MaxOp.html#2090" class="Function">x≤x⊔y</a> <a id="4583" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4585" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4587" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="4591" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4593" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4595" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4597" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MinOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="428" class="Symbol">;</a> <a id="430" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a><a id="441" class="Symbol">)</a>

<a id="444" class="Keyword">module</a> <a id="451" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MinOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MinOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a> <a id="529" class="Symbol">(</a><a id="530" href="Algebra.Construct.NaturalChoice.MinOp.html#530" class="Bound">minOp</a> <a id="536" class="Symbol">:</a> <a id="538" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="550" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a><a id="551" class="Symbol">)</a> <a id="553" class="Keyword">where</a>

<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="627" class="Keyword">using</a> <a id="633" class="Symbol">(</a><a id="634" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="642" class="Symbol">;</a> <a id="644" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="649" class="Symbol">;</a> <a id="651" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="660" class="Symbol">;</a> <a id="662" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="666" class="Symbol">;</a> <a id="668" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="688" class="Symbol">;</a> <a id="690" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a><a id="704" class="Symbol">;</a> <a id="706" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="712" class="Symbol">)</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="740" class="Symbol">as</a> <a id="743" class="Module">Sum</a> <a id="747" class="Keyword">using</a> <a id="753" class="Symbol">(</a><a id="754" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="758" class="Symbol">;</a> <a id="760" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="764" class="Symbol">;</a> <a id="766" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="813" class="Symbol">)</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="Function.Base.html" class="Module">Function.Base</a> <a id="841" class="Keyword">using</a> <a id="847" class="Symbol">(</a><a id="848" href="Function.Base.html#704" class="Function">id</a><a id="850" class="Symbol">;</a> <a id="852" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="890" class="Keyword">using</a> <a id="896" class="Symbol">(</a><a id="897" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="928" class="Symbol">)</a>
<a id="930" class="Keyword">open</a> <a id="935" class="Keyword">import</a> <a id="942" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="970" class="Keyword">using</a> <a id="976" class="Symbol">(</a><a id="977" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="984" class="Symbol">;</a> <a id="986" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="993" class="Symbol">)</a>

<a id="996" class="Keyword">open</a> <a id="1001" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="1015" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a> <a id="1017" class="Keyword">renaming</a>
  <a id="1028" class="Symbol">(</a> <a id="1030" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>   <a id="1040" class="Symbol">to</a> <a id="1043" class="Field">A</a>
  <a id="1047" class="Symbol">;</a> <a id="1049" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>       <a id="1059" class="Symbol">to</a> <a id="1062" class="Field Operator">_≤_</a>
  <a id="1068" class="Symbol">;</a> <a id="1070" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="1080" class="Symbol">to</a> <a id="1083" class="Function">≤-resp-≈</a>
  <a id="1094" class="Symbol">;</a> <a id="1096" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="1106" class="Symbol">to</a> <a id="1109" class="Function">≤-respʳ-≈</a>
  <a id="1121" class="Symbol">;</a> <a id="1123" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="1133" class="Symbol">to</a> <a id="1136" class="Function">≤-respˡ-≈</a>
  <a id="1148" class="Symbol">)</a>
<a id="1150" class="Keyword">open</a> <a id="1155" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="1167" href="Algebra.Construct.NaturalChoice.MinOp.html#530" class="Bound">minOp</a>

<a id="1174" class="Keyword">open</a> <a id="1179" class="Keyword">import</a> <a id="1186" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1206" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1210" class="Keyword">open</a> <a id="1215" class="Keyword">import</a> <a id="1222" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1241" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1245" class="Keyword">open</a> <a id="1250" class="Keyword">import</a> <a id="1257" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1292" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="1302" class="Comment">------------------------------------------------------------------------</a>
<a id="1375" class="Comment">-- Helpful properties</a>

<a id="x⊓y≤x"></a><a id="1398" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="1404" class="Symbol">:</a> <a id="1406" class="Symbol">∀</a> <a id="1408" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a> <a id="1410" href="Algebra.Construct.NaturalChoice.MinOp.html#1410" class="Bound">y</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a> <a id="1416" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1418" href="Algebra.Construct.NaturalChoice.MinOp.html#1410" class="Bound">y</a> <a id="1420" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="1422" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a>
<a id="1424" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="1430" href="Algebra.Construct.NaturalChoice.MinOp.html#1430" class="Bound">x</a> <a id="1432" href="Algebra.Construct.NaturalChoice.MinOp.html#1432" class="Bound">y</a> <a id="1434" class="Keyword">with</a> <a id="1439" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1445" href="Algebra.Construct.NaturalChoice.MinOp.html#1430" class="Bound">x</a> <a id="1447" href="Algebra.Construct.NaturalChoice.MinOp.html#1432" class="Bound">y</a>
<a id="1449" class="Symbol">...</a> <a id="1453" class="Symbol">|</a> <a id="1455" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1460" href="Algebra.Construct.NaturalChoice.MinOp.html#1460" class="Bound">x≤y</a> <a id="1464" class="Symbol">=</a> <a id="1466" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1487" href="Algebra.Construct.NaturalChoice.MinOp.html#1460" class="Bound">x≤y</a><a id="1490" class="Symbol">)</a>
<a id="1492" class="Symbol">...</a> <a id="1496" class="Symbol">|</a> <a id="1498" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1503" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1538" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a><a id="1541" class="Symbol">))</a> <a id="1544" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a>

<a id="x⊓y≤y"></a><a id="1549" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="1555" class="Symbol">:</a> <a id="1557" class="Symbol">∀</a> <a id="1559" href="Algebra.Construct.NaturalChoice.MinOp.html#1559" class="Bound">x</a> <a id="1561" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Algebra.Construct.NaturalChoice.MinOp.html#1559" class="Bound">x</a> <a id="1567" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1569" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a> <a id="1571" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="1573" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a>
<a id="1575" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="1581" href="Algebra.Construct.NaturalChoice.MinOp.html#1581" class="Bound">x</a> <a id="1583" href="Algebra.Construct.NaturalChoice.MinOp.html#1583" class="Bound">y</a> <a id="1585" class="Keyword">with</a> <a id="1590" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1596" href="Algebra.Construct.NaturalChoice.MinOp.html#1581" class="Bound">x</a> <a id="1598" href="Algebra.Construct.NaturalChoice.MinOp.html#1583" class="Bound">y</a>
<a id="1600" class="Symbol">...</a> <a id="1604" class="Symbol">|</a> <a id="1606" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1611" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1646" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a><a id="1649" class="Symbol">))</a> <a id="1652" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a>
<a id="1656" class="Symbol">...</a> <a id="1660" class="Symbol">|</a> <a id="1662" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1667" href="Algebra.Construct.NaturalChoice.MinOp.html#1667" class="Bound">y≤x</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1694" href="Algebra.Construct.NaturalChoice.MinOp.html#1667" class="Bound">y≤x</a><a id="1697" class="Symbol">)</a>

<a id="1700" class="Comment">------------------------------------------------------------------------</a>
<a id="1773" class="Comment">-- Algebraic properties</a>

<a id="⊓-comm"></a><a id="1798" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1819" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="1823" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="1830" href="Algebra.Construct.NaturalChoice.MinOp.html#1830" class="Bound">x</a> <a id="1832" href="Algebra.Construct.NaturalChoice.MinOp.html#1832" class="Bound">y</a> <a id="1834" class="Keyword">with</a> <a id="1839" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1845" href="Algebra.Construct.NaturalChoice.MinOp.html#1830" class="Bound">x</a> <a id="1847" href="Algebra.Construct.NaturalChoice.MinOp.html#1832" class="Bound">y</a>
<a id="1849" class="Symbol">...</a> <a id="1853" class="Symbol">|</a> <a id="1855" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1860" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a> <a id="1864" class="Symbol">=</a> <a id="1866" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1886" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1910" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a><a id="1913" class="Symbol">))</a>
<a id="1916" class="Symbol">...</a> <a id="1920" class="Symbol">|</a> <a id="1922" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1927" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1953" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1977" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a><a id="1980" class="Symbol">))</a>

<a id="⊓-congˡ"></a><a id="1984" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1992" class="Symbol">:</a> <a id="1994" class="Symbol">∀</a> <a id="1996" href="Algebra.Construct.NaturalChoice.MinOp.html#1996" class="Bound">x</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Algebra.Construct.NaturalChoice.MinOp.html#1996" class="Bound">x</a> <a id="2014" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓_</a><a id="2016" class="Symbol">)</a>
<a id="2018" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2026" href="Algebra.Construct.NaturalChoice.MinOp.html#2026" class="Bound">x</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Algebra.Construct.NaturalChoice.MinOp.html#2029" class="Bound">y</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">{</a><a id="2033" href="Algebra.Construct.NaturalChoice.MinOp.html#2033" class="Bound">r</a><a id="2034" class="Symbol">}</a> <a id="2036" href="Algebra.Construct.NaturalChoice.MinOp.html#2036" class="Bound">y≈r</a> <a id="2040" class="Keyword">with</a> <a id="2045" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2051" href="Algebra.Construct.NaturalChoice.MinOp.html#2026" class="Bound">x</a> <a id="2053" href="Algebra.Construct.NaturalChoice.MinOp.html#2029" class="Bound">y</a>
<a id="2055" class="Symbol">...</a> <a id="2059" class="Symbol">|</a> <a id="2061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2066" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a> <a id="2070" class="Symbol">=</a> <a id="2072" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2089" class="Bound">x</a> <a id="2091" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2093" class="Bound">y</a>  <a id="2096" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2100" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2110" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a> <a id="2114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2118" class="Bound">x</a>      <a id="2125" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2128" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="2149" class="Bound">y≈r</a> <a id="2153" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a><a id="2156" class="Symbol">)</a> <a id="2158" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2162" class="Bound">x</a> <a id="2164" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2166" class="Bound">r</a>  <a id="2169" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2171" class="Symbol">...</a> <a id="2175" class="Symbol">|</a> <a id="2177" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2182" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a> <a id="2186" class="Symbol">=</a> <a id="2188" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2205" class="Bound">x</a> <a id="2207" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2209" class="Bound">y</a>  <a id="2212" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2216" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="2226" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a> <a id="2230" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2234" class="Bound">y</a>      <a id="2241" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2245" class="Bound">y≈r</a> <a id="2249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2253" class="Bound">r</a>      <a id="2260" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2263" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="2284" class="Bound">y≈r</a> <a id="2288" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a><a id="2291" class="Symbol">)</a> <a id="2293" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2297" class="Bound">x</a> <a id="2299" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2301" class="Bound">r</a>  <a id="2304" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-congʳ"></a><a id="2307" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2315" class="Symbol">:</a> <a id="2317" class="Symbol">∀</a> <a id="2319" href="Algebra.Construct.NaturalChoice.MinOp.html#2319" class="Bound">x</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓</a> <a id="2338" href="Algebra.Construct.NaturalChoice.MinOp.html#2319" class="Bound">x</a><a id="2339" class="Symbol">)</a>
<a id="2341" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2349" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2351" class="Symbol">{</a><a id="2352" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">{</a><a id="2357" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a><a id="2359" class="Symbol">}</a> <a id="2361" href="Algebra.Construct.NaturalChoice.MinOp.html#2361" class="Bound">y₁≈y₂</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2386" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2389" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2391" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2394" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2397" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2404" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2406" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2409" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2413" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2416" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2418" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2421" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2425" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2433" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2435" href="Algebra.Construct.NaturalChoice.MinOp.html#2361" class="Bound">y₁≈y₂</a> <a id="2441" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2445" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2448" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2450" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2453" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2457" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2464" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2466" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2469" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2473" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2476" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2478" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2481" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-cong"></a><a id="2484" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="2504" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="2508" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2515" class="Symbol">{</a><a id="2516" href="Algebra.Construct.NaturalChoice.MinOp.html#2516" class="Bound">x₁</a><a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Algebra.Construct.NaturalChoice.MinOp.html#2521" class="Bound">x₂</a><a id="2523" class="Symbol">}</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Algebra.Construct.NaturalChoice.MinOp.html#2526" class="Bound">y₁</a><a id="2528" class="Symbol">}</a> <a id="2530" class="Symbol">{</a><a id="2531" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Bound">y₂</a><a id="2533" class="Symbol">}</a> <a id="2535" href="Algebra.Construct.NaturalChoice.MinOp.html#2535" class="Bound">x₁≈x₂</a> <a id="2541" href="Algebra.Construct.NaturalChoice.MinOp.html#2541" class="Bound">y₁≈y₂</a> <a id="2547" class="Symbol">=</a> <a id="2549" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2567" href="Algebra.Construct.NaturalChoice.MinOp.html#2516" class="Bound">x₁</a> <a id="2570" href="Algebra.Construct.NaturalChoice.MinOp.html#2541" class="Bound">y₁≈y₂</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2586" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Bound">y₂</a> <a id="2589" href="Algebra.Construct.NaturalChoice.MinOp.html#2535" class="Bound">x₁≈x₂</a><a id="2594" class="Symbol">)</a>

<a id="⊓-assoc"></a><a id="2597" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2619" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="2623" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2631" href="Algebra.Construct.NaturalChoice.MinOp.html#2631" class="Bound">x</a> <a id="2633" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2635" href="Algebra.Construct.NaturalChoice.MinOp.html#2635" class="Bound">r</a> <a id="2637" class="Keyword">with</a> <a id="2642" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2648" href="Algebra.Construct.NaturalChoice.MinOp.html#2631" class="Bound">x</a> <a id="2650" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2652" class="Symbol">|</a> <a id="2654" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2660" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2662" href="Algebra.Construct.NaturalChoice.MinOp.html#2635" class="Bound">r</a>
<a id="2664" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2672" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2674" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a> <a id="2676" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a> <a id="2678" class="Symbol">|</a> <a id="2680" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2685" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2689" class="Symbol">|</a> <a id="2691" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2696" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a> <a id="2700" class="Symbol">=</a> <a id="2702" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2719" class="Symbol">(</a><a id="2720" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2722" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2724" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a><a id="2725" class="Symbol">)</a> <a id="2727" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2729" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a>  <a id="2732" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2735" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2743" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2756" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2765" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2767" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2769" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a>        <a id="2778" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2781" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2798" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2802" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a><a id="2805" class="Symbol">)</a> <a id="2807" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2811" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a>            <a id="2824" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2827" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2837" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2841" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2845" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2847" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2849" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a>        <a id="2858" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2861" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2869" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2882" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a><a id="2885" class="Symbol">)</a> <a id="2887" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2891" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2893" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a> <a id="2898" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2900" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a><a id="2901" class="Symbol">)</a>  <a id="2904" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2906" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2914" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="2916" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a> <a id="2918" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a> <a id="2920" class="Symbol">|</a> <a id="2922" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2927" href="Algebra.Construct.NaturalChoice.MinOp.html#2927" class="Bound">x≤y</a> <a id="2931" class="Symbol">|</a> <a id="2933" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2938" href="Algebra.Construct.NaturalChoice.MinOp.html#2938" class="Bound">r≤y</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2961" class="Symbol">(</a><a id="2962" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="2964" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2966" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a><a id="2967" class="Symbol">)</a> <a id="2969" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2971" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a>  <a id="2974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2977" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2985" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2998" href="Algebra.Construct.NaturalChoice.MinOp.html#2927" class="Bound">x≤y</a><a id="3001" class="Symbol">)</a> <a id="3003" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3007" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3009" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3011" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a>        <a id="3020" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3023" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="3031" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3044" href="Algebra.Construct.NaturalChoice.MinOp.html#2938" class="Bound">r≤y</a><a id="3047" class="Symbol">)</a> <a id="3049" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3053" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3055" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a> <a id="3060" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3062" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a><a id="3063" class="Symbol">)</a>  <a id="3066" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3068" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="3076" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3078" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3080" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a> <a id="3082" class="Symbol">|</a> <a id="3084" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3089" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a> <a id="3093" class="Symbol">|</a> <a id="3095" class="Symbol">_</a> <a id="3097" class="Symbol">=</a> <a id="3099" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3116" class="Symbol">(</a><a id="3117" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3119" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3121" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a><a id="3122" class="Symbol">)</a> <a id="3124" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3126" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a>  <a id="3129" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3132" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="3140" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3153" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a><a id="3156" class="Symbol">)</a> <a id="3158" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3162" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3164" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3166" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a>        <a id="3175" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3178" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3188" class="Symbol">(</a><a id="3189" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="3202" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3204" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a><a id="3205" class="Symbol">)</a> <a id="3207" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a><a id="3210" class="Symbol">)</a> <a id="3212" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3216" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3218" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3223" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3225" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a><a id="3226" class="Symbol">)</a>  <a id="3229" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-idem"></a><a id="3232" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3252" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3256" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="3263" href="Algebra.Construct.NaturalChoice.MinOp.html#3263" class="Bound">x</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Algebra.Construct.NaturalChoice.MinOp.html#3263" class="Bound">x</a><a id="3285" class="Symbol">})</a>

<a id="⊓-sel"></a><a id="3289" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3307" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3311" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="3317" href="Algebra.Construct.NaturalChoice.MinOp.html#3317" class="Bound">x</a> <a id="3319" href="Algebra.Construct.NaturalChoice.MinOp.html#3319" class="Bound">y</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3331" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3341" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3358" href="Algebra.Construct.NaturalChoice.MinOp.html#3317" class="Bound">x</a> <a id="3360" href="Algebra.Construct.NaturalChoice.MinOp.html#3319" class="Bound">y</a><a id="3361" class="Symbol">)</a>

<a id="⊓-identityˡ"></a><a id="3364" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3376" class="Symbol">:</a> <a id="3378" class="Symbol">∀</a> <a id="3380" class="Symbol">{</a><a id="3381" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a><a id="3382" class="Symbol">}</a> <a id="3384" class="Symbol">→</a> <a id="3386" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3394" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3398" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a> <a id="3400" class="Symbol">→</a> <a id="3402" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="3415" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a> <a id="3417" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3421" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3433" href="Algebra.Construct.NaturalChoice.MinOp.html#3433" class="Bound">max</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3449" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3451" href="Algebra.Construct.NaturalChoice.MinOp.html#3433" class="Bound">max</a>

<a id="⊓-identityʳ"></a><a id="3456" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3468" class="Symbol">:</a> <a id="3470" class="Symbol">∀</a> <a id="3472" class="Symbol">{</a><a id="3473" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a><a id="3474" class="Symbol">}</a> <a id="3476" class="Symbol">→</a> <a id="3478" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3486" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3490" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="3508" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a> <a id="3510" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3514" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3526" href="Algebra.Construct.NaturalChoice.MinOp.html#3526" class="Bound">max</a> <a id="3530" class="Symbol">=</a> <a id="3532" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3542" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3544" href="Algebra.Construct.NaturalChoice.MinOp.html#3526" class="Bound">max</a>

<a id="⊓-identity"></a><a id="3549" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">∀</a> <a id="3564" class="Symbol">{</a><a id="3565" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a><a id="3566" class="Symbol">}</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3578" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3582" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="3595" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a> <a id="3597" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3601" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="3612" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3630" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a> <a id="3634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3636" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3648" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a>

<a id="⊓-zeroˡ"></a><a id="3653" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3661" class="Symbol">:</a> <a id="3663" class="Symbol">∀</a> <a id="3665" class="Symbol">{</a><a id="3666" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a><a id="3667" class="Symbol">}</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3679" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3683" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3696" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a> <a id="3698" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3702" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3710" href="Algebra.Construct.NaturalChoice.MinOp.html#3710" class="Bound">min</a> <a id="3714" class="Symbol">=</a> <a id="3716" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3726" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3728" href="Algebra.Construct.NaturalChoice.MinOp.html#3710" class="Bound">min</a>

<a id="⊓-zeroʳ"></a><a id="3733" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3741" class="Symbol">:</a> <a id="3743" class="Symbol">∀</a> <a id="3745" class="Symbol">{</a><a id="3746" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3759" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3763" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3777" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a> <a id="3779" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3783" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3791" href="Algebra.Construct.NaturalChoice.MinOp.html#3791" class="Bound">min</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3807" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3809" href="Algebra.Construct.NaturalChoice.MinOp.html#3791" class="Bound">min</a>

<a id="⊓-zero"></a><a id="3814" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a> <a id="3821" class="Symbol">:</a> <a id="3823" class="Symbol">∀</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a><a id="3827" class="Symbol">}</a> <a id="3829" class="Symbol">→</a> <a id="3831" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3839" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3843" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3852" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a> <a id="3854" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3858" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a> <a id="3865" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a> <a id="3869" class="Symbol">=</a> <a id="3871" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3879" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a> <a id="3883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3885" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3893" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a>

<a id="3898" class="Comment">------------------------------------------------------------------------</a>
<a id="3971" class="Comment">-- Structures</a>

<a id="⊓-isMagma"></a><a id="3986" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="4006" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4010" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a> <a id="4020" class="Symbol">=</a> <a id="4022" class="Keyword">record</a>
  <a id="4031" class="Symbol">{</a> <a id="4033" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="4065" class="Symbol">;</a> <a id="4067" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="4081" class="Symbol">=</a> <a id="4083" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="4092" class="Symbol">}</a>

<a id="⊓-isSemigroup"></a><a id="4095" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4123" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4127" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a> <a id="4141" class="Symbol">=</a> <a id="4143" class="Keyword">record</a>
  <a id="4152" class="Symbol">{</a> <a id="4154" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="4162" class="Symbol">=</a> <a id="4164" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="4176" class="Symbol">;</a> <a id="4178" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="4186" class="Symbol">=</a> <a id="4188" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="4198" class="Symbol">}</a>

<a id="⊓-isBand"></a><a id="4201" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a> <a id="4210" class="Symbol">:</a> <a id="4212" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="4219" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4223" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a> <a id="4232" class="Symbol">=</a> <a id="4234" class="Keyword">record</a>
  <a id="4243" class="Symbol">{</a> <a id="4245" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="4257" class="Symbol">=</a> <a id="4259" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4275" class="Symbol">;</a> <a id="4277" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="4289" class="Symbol">=</a> <a id="4291" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>
  <a id="4300" class="Symbol">}</a>

<a id="⊓-isCommutativeSemigroup"></a><a id="4303" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a> <a id="4328" class="Symbol">:</a> <a id="4330" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="4353" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4357" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a> <a id="4382" class="Symbol">=</a> <a id="4384" class="Keyword">record</a>
  <a id="4393" class="Symbol">{</a> <a id="4395" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4425" class="Symbol">;</a> <a id="4427" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="4439" class="Symbol">=</a> <a id="4441" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="4450" class="Symbol">}</a>

<a id="⊓-isSelectiveMagma"></a><a id="4453" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="4491" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4495" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="4514" class="Symbol">=</a> <a id="4516" class="Keyword">record</a>
  <a id="4525" class="Symbol">{</a> <a id="4527" href="Algebra.Structures.html#3223" class="Field">isMagma</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="4549" class="Symbol">;</a> <a id="4551" href="Algebra.Structures.html#3247" class="Field">sel</a>     <a id="4559" class="Symbol">=</a> <a id="4561" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>
  <a id="4569" class="Symbol">}</a>

<a id="⊓-isMonoid"></a><a id="4572" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="4583" class="Symbol">:</a> <a id="4585" class="Symbol">∀</a> <a id="4587" class="Symbol">{</a><a id="4588" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a><a id="4589" class="Symbol">}</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="4601" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="4605" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a> <a id="4607" class="Symbol">→</a> <a id="4609" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4618" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="4622" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a>
<a id="4624" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="4635" href="Algebra.Construct.NaturalChoice.MinOp.html#4635" class="Bound">max</a> <a id="4639" class="Symbol">=</a> <a id="4641" class="Keyword">record</a>
  <a id="4650" class="Symbol">{</a> <a id="4652" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4664" class="Symbol">=</a> <a id="4666" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4682" class="Symbol">;</a> <a id="4684" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4696" class="Symbol">=</a> <a id="4698" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="4709" href="Algebra.Construct.NaturalChoice.MinOp.html#4635" class="Bound">max</a>
  <a id="4715" class="Symbol">}</a>

<a id="4718" class="Comment">------------------------------------------------------------------------</a>
<a id="4791" class="Comment">-- Raw bundles</a>

<a id="⊓-rawMagma"></a><a id="4807" href="Algebra.Construct.NaturalChoice.MinOp.html#4807" class="Function">⊓-rawMagma</a> <a id="4818" class="Symbol">:</a> <a id="4820" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4829" class="Symbol">_</a> <a id="4831" class="Symbol">_</a>
<a id="4833" href="Algebra.Construct.NaturalChoice.MinOp.html#4807" class="Function">⊓-rawMagma</a> <a id="4844" class="Symbol">=</a> <a id="4846" class="Keyword">record</a> <a id="4853" class="Symbol">{</a> <a id="4855" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4865" class="Symbol">;</a> <a id="4867" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4871" class="Symbol">=</a> <a id="4873" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="4877" class="Symbol">}</a>

<a id="4880" class="Comment">------------------------------------------------------------------------</a>
<a id="4953" class="Comment">-- Bundles</a>

<a id="⊓-magma"></a><a id="4965" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4981" class="Symbol">_</a> <a id="4983" class="Symbol">_</a>
<a id="4985" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a> <a id="4993" class="Symbol">=</a> <a id="4995" class="Keyword">record</a>
  <a id="5004" class="Symbol">{</a> <a id="5006" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5014" class="Symbol">=</a> <a id="5016" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="5028" class="Symbol">}</a>

<a id="⊓-semigroup"></a><a id="5031" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5055" class="Symbol">_</a> <a id="5057" class="Symbol">_</a>
<a id="5059" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a> <a id="5071" class="Symbol">=</a> <a id="5073" class="Keyword">record</a>
  <a id="5082" class="Symbol">{</a> <a id="5084" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="5114" class="Symbol">}</a>

<a id="⊓-band"></a><a id="5117" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="5131" class="Symbol">_</a> <a id="5133" class="Symbol">_</a>
<a id="5135" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a> <a id="5142" class="Symbol">=</a> <a id="5144" class="Keyword">record</a>
  <a id="5153" class="Symbol">{</a> <a id="5155" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>
  <a id="5175" class="Symbol">}</a>

<a id="⊓-commutativeSemigroup"></a><a id="5178" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a> <a id="5201" class="Symbol">:</a> <a id="5203" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="5224" class="Symbol">_</a> <a id="5226" class="Symbol">_</a>
<a id="5228" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a> <a id="5251" class="Symbol">=</a> <a id="5253" class="Keyword">record</a>
  <a id="5262" class="Symbol">{</a> <a id="5264" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="5287" class="Symbol">=</a> <a id="5289" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>
  <a id="5316" class="Symbol">}</a>

<a id="⊓-selectiveMagma"></a><a id="5319" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a> <a id="5336" class="Symbol">:</a> <a id="5338" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a> <a id="5353" class="Symbol">_</a> <a id="5355" class="Symbol">_</a>
<a id="5357" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a> <a id="5374" class="Symbol">=</a> <a id="5376" class="Keyword">record</a>
  <a id="5385" class="Symbol">{</a> <a id="5387" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="5404" class="Symbol">=</a> <a id="5406" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>
  <a id="5427" class="Symbol">}</a>

<a id="⊓-monoid"></a><a id="5430" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a> <a id="5439" class="Symbol">:</a> <a id="5441" class="Symbol">∀</a> <a id="5443" class="Symbol">{</a><a id="5444" href="Algebra.Construct.NaturalChoice.MinOp.html#5444" class="Bound">⊤</a><a id="5445" class="Symbol">}</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="5457" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="5461" href="Algebra.Construct.NaturalChoice.MinOp.html#5444" class="Bound">⊤</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="5472" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="5474" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a>
<a id="5477" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a> <a id="5486" href="Algebra.Construct.NaturalChoice.MinOp.html#5486" class="Bound">max</a> <a id="5490" class="Symbol">=</a> <a id="5492" class="Keyword">record</a>
  <a id="5501" class="Symbol">{</a> <a id="5503" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="5512" class="Symbol">=</a> <a id="5514" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="5525" href="Algebra.Construct.NaturalChoice.MinOp.html#5486" class="Bound">max</a>
  <a id="5531" class="Symbol">}</a>

<a id="5534" class="Comment">------------------------------------------------------------------------</a>
<a id="5607" class="Comment">-- Other properties</a>

<a id="x⊓y≈x⇒x≤y"></a><a id="5628" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5638" class="Symbol">:</a> <a id="5640" class="Symbol">∀</a> <a id="5642" class="Symbol">{</a><a id="5643" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5645" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5652" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5654" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a> <a id="5656" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="5658" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5664" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="5666" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a>
<a id="5668" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5678" class="Symbol">{</a><a id="5679" href="Algebra.Construct.NaturalChoice.MinOp.html#5679" class="Bound">x</a><a id="5680" class="Symbol">}</a> <a id="5682" class="Symbol">{</a><a id="5683" href="Algebra.Construct.NaturalChoice.MinOp.html#5683" class="Bound">y</a><a id="5684" class="Symbol">}</a> <a id="5686" href="Algebra.Construct.NaturalChoice.MinOp.html#5686" class="Bound">x⊓y≈x</a> <a id="5692" class="Keyword">with</a> <a id="5697" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="5703" href="Algebra.Construct.NaturalChoice.MinOp.html#5679" class="Bound">x</a> <a id="5705" href="Algebra.Construct.NaturalChoice.MinOp.html#5683" class="Bound">y</a>
<a id="5707" class="Symbol">...</a> <a id="5711" class="Symbol">|</a> <a id="5713" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5718" href="Algebra.Construct.NaturalChoice.MinOp.html#5718" class="Bound">x≤y</a> <a id="5722" class="Symbol">=</a> <a id="5724" href="Algebra.Construct.NaturalChoice.MinOp.html#5718" class="Bound">x≤y</a>
<a id="5728" class="Symbol">...</a> <a id="5732" class="Symbol">|</a> <a id="5734" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5739" href="Algebra.Construct.NaturalChoice.MinOp.html#5739" class="Bound">y≤x</a> <a id="5743" class="Symbol">=</a> <a id="5745" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="5773" class="Bound">x⊓y≈x</a><a id="5778" class="Symbol">)</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="5791" href="Algebra.Construct.NaturalChoice.MinOp.html#5739" class="Bound">y≤x</a><a id="5794" class="Symbol">))</a>

<a id="x⊓y≈y⇒y≤x"></a><a id="5798" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">∀</a> <a id="5812" class="Symbol">{</a><a id="5813" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a> <a id="5815" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a><a id="5816" class="Symbol">}</a> <a id="5818" class="Symbol">→</a> <a id="5820" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a> <a id="5822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5824" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5826" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="5828" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5830" class="Symbol">→</a> <a id="5832" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5834" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="5836" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a>
<a id="5838" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="5848" class="Symbol">{</a><a id="5849" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a><a id="5850" class="Symbol">}</a> <a id="5852" class="Symbol">{</a><a id="5853" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a><a id="5854" class="Symbol">}</a> <a id="5856" href="Algebra.Construct.NaturalChoice.MinOp.html#5856" class="Bound">x⊓y≈y</a> <a id="5862" class="Symbol">=</a> <a id="5864" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5892" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a> <a id="5894" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5896" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a>  <a id="5899" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5902" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="5909" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a> <a id="5911" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a> <a id="5913" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5917" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a> <a id="5919" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5921" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a>  <a id="5924" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5927" href="Algebra.Construct.NaturalChoice.MinOp.html#5856" class="Bound">x⊓y≈y</a> <a id="5933" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5937" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a>      <a id="5944" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5945" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="5948" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">mono-≤-distrib-⊓</a> <a id="5965" class="Symbol">:</a> <a id="5967" class="Symbol">∀</a> <a id="5969" class="Symbol">{</a><a id="5970" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a><a id="5971" class="Symbol">}</a> <a id="5973" class="Symbol">→</a> <a id="5975" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="5977" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="5987" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="5991" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="5993" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="5997" class="Symbol">→</a> <a id="5999" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6001" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6011" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6015" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6017" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6021" class="Symbol">→</a>
                   <a id="6042" class="Symbol">∀</a> <a id="6044" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6046" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a> <a id="6048" class="Symbol">→</a> <a id="6050" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6055" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6057" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a><a id="6058" class="Symbol">)</a> <a id="6060" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="6062" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6064" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6066" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6068" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6070" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a>
<a id="6072" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">mono-≤-distrib-⊓</a> <a id="6089" class="Symbol">{</a><a id="6090" href="Algebra.Construct.NaturalChoice.MinOp.html#6090" class="Bound">f</a><a id="6091" class="Symbol">}</a> <a id="6093" href="Algebra.Construct.NaturalChoice.MinOp.html#6093" class="Bound">cong</a> <a id="6098" href="Algebra.Construct.NaturalChoice.MinOp.html#6098" class="Bound">mono</a> <a id="6103" href="Algebra.Construct.NaturalChoice.MinOp.html#6103" class="Bound">x</a> <a id="6105" href="Algebra.Construct.NaturalChoice.MinOp.html#6105" class="Bound">y</a> <a id="6107" class="Keyword">with</a> <a id="6112" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="6118" href="Algebra.Construct.NaturalChoice.MinOp.html#6103" class="Bound">x</a> <a id="6120" href="Algebra.Construct.NaturalChoice.MinOp.html#6105" class="Bound">y</a>
<a id="6122" class="Symbol">...</a> <a id="6126" class="Symbol">|</a> <a id="6128" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6133" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a> <a id="6137" class="Symbol">=</a> <a id="6139" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6156" class="Bound">f</a> <a id="6158" class="Symbol">(</a><a id="6159" class="Bound">x</a> <a id="6161" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6163" class="Bound">y</a><a id="6164" class="Symbol">)</a>  <a id="6167" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6170" class="Bound">cong</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="6186" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a><a id="6189" class="Symbol">)</a> <a id="6191" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6195" class="Bound">f</a> <a id="6197" class="Bound">x</a>        <a id="6206" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6209" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="6219" class="Symbol">(</a><a id="6220" class="Bound">mono</a> <a id="6225" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a><a id="6228" class="Symbol">)</a> <a id="6230" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="6234" class="Bound">f</a> <a id="6236" class="Bound">x</a> <a id="6238" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6240" class="Bound">f</a> <a id="6242" class="Bound">y</a>  <a id="6245" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="6247" class="Symbol">...</a> <a id="6251" class="Symbol">|</a> <a id="6253" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6258" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a> <a id="6262" class="Symbol">=</a> <a id="6264" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6281" class="Bound">f</a> <a id="6283" class="Symbol">(</a><a id="6284" class="Bound">x</a> <a id="6286" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6288" class="Bound">y</a><a id="6289" class="Symbol">)</a>  <a id="6292" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6295" class="Bound">cong</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="6311" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a><a id="6314" class="Symbol">)</a> <a id="6316" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6320" class="Bound">f</a> <a id="6322" class="Bound">y</a>        <a id="6331" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6334" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="6344" class="Symbol">(</a><a id="6345" class="Bound">mono</a> <a id="6350" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a><a id="6353" class="Symbol">)</a> <a id="6355" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="6359" class="Bound">f</a> <a id="6361" class="Bound">x</a> <a id="6363" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6365" class="Bound">f</a> <a id="6367" class="Bound">y</a>  <a id="6370" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x≤y⇒x⊓z≤y"></a><a id="6373" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="6383" class="Symbol">:</a> <a id="6385" class="Symbol">∀</a> <a id="6387" class="Symbol">{</a><a id="6388" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6390" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a><a id="6391" class="Symbol">}</a> <a id="6393" href="Algebra.Construct.NaturalChoice.MinOp.html#6393" class="Bound">z</a> <a id="6395" class="Symbol">→</a> <a id="6397" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6399" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6401" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a> <a id="6403" class="Symbol">→</a> <a id="6405" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6407" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6409" href="Algebra.Construct.NaturalChoice.MinOp.html#6393" class="Bound">z</a> <a id="6411" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6413" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a>
<a id="6415" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="6425" href="Algebra.Construct.NaturalChoice.MinOp.html#6425" class="Bound">z</a> <a id="6427" href="Algebra.Construct.NaturalChoice.MinOp.html#6427" class="Bound">x≤y</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6439" class="Symbol">(</a><a id="6440" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6446" class="Symbol">_</a> <a id="6448" href="Algebra.Construct.NaturalChoice.MinOp.html#6425" class="Bound">z</a><a id="6449" class="Symbol">)</a> <a id="6451" href="Algebra.Construct.NaturalChoice.MinOp.html#6427" class="Bound">x≤y</a>

<a id="x≤y⇒z⊓x≤y"></a><a id="6456" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="6466" class="Symbol">:</a> <a id="6468" class="Symbol">∀</a> <a id="6470" class="Symbol">{</a><a id="6471" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6473" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a><a id="6474" class="Symbol">}</a> <a id="6476" href="Algebra.Construct.NaturalChoice.MinOp.html#6476" class="Bound">z</a> <a id="6478" class="Symbol">→</a> <a id="6480" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6482" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6484" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a> <a id="6486" class="Symbol">→</a> <a id="6488" href="Algebra.Construct.NaturalChoice.MinOp.html#6476" class="Bound">z</a> <a id="6490" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6492" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6494" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6496" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a>
<a id="6498" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="6508" href="Algebra.Construct.NaturalChoice.MinOp.html#6508" class="Bound">y</a> <a id="6510" href="Algebra.Construct.NaturalChoice.MinOp.html#6510" class="Bound">x≤y</a> <a id="6514" class="Symbol">=</a> <a id="6516" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6529" href="Algebra.Construct.NaturalChoice.MinOp.html#6508" class="Bound">y</a> <a id="6531" class="Symbol">_)</a> <a id="6534" href="Algebra.Construct.NaturalChoice.MinOp.html#6510" class="Bound">x≤y</a>

<a id="x≤y⊓z⇒x≤y"></a><a id="6539" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="6549" class="Symbol">:</a> <a id="6551" class="Symbol">∀</a> <a id="6553" class="Symbol">{</a><a id="6554" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a><a id="6555" class="Symbol">}</a> <a id="6557" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a> <a id="6559" href="Algebra.Construct.NaturalChoice.MinOp.html#6559" class="Bound">z</a> <a id="6561" class="Symbol">→</a> <a id="6563" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a> <a id="6565" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6567" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a> <a id="6569" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6571" href="Algebra.Construct.NaturalChoice.MinOp.html#6559" class="Bound">z</a> <a id="6573" class="Symbol">→</a> <a id="6575" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a> <a id="6577" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6579" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a>
<a id="6581" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="6591" href="Algebra.Construct.NaturalChoice.MinOp.html#6591" class="Bound">y</a> <a id="6593" href="Algebra.Construct.NaturalChoice.MinOp.html#6593" class="Bound">z</a> <a id="6595" href="Algebra.Construct.NaturalChoice.MinOp.html#6595" class="Bound">x≤y⊓z</a> <a id="6601" class="Symbol">=</a> <a id="6603" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6609" href="Algebra.Construct.NaturalChoice.MinOp.html#6595" class="Bound">x≤y⊓z</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6622" href="Algebra.Construct.NaturalChoice.MinOp.html#6591" class="Bound">y</a> <a id="6624" href="Algebra.Construct.NaturalChoice.MinOp.html#6593" class="Bound">z</a><a id="6625" class="Symbol">)</a>

<a id="x≤y⊓z⇒x≤z"></a><a id="6628" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="6638" class="Symbol">:</a> <a id="6640" class="Symbol">∀</a> <a id="6642" class="Symbol">{</a><a id="6643" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a><a id="6644" class="Symbol">}</a> <a id="6646" href="Algebra.Construct.NaturalChoice.MinOp.html#6646" class="Bound">y</a> <a id="6648" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a> <a id="6654" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6656" href="Algebra.Construct.NaturalChoice.MinOp.html#6646" class="Bound">y</a> <a id="6658" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6660" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a> <a id="6666" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6668" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a>
<a id="6670" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="6680" href="Algebra.Construct.NaturalChoice.MinOp.html#6680" class="Bound">y</a> <a id="6682" href="Algebra.Construct.NaturalChoice.MinOp.html#6682" class="Bound">z</a> <a id="6684" href="Algebra.Construct.NaturalChoice.MinOp.html#6684" class="Bound">x≤y⊓z</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6698" href="Algebra.Construct.NaturalChoice.MinOp.html#6684" class="Bound">x≤y⊓z</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6711" href="Algebra.Construct.NaturalChoice.MinOp.html#6680" class="Bound">y</a> <a id="6713" href="Algebra.Construct.NaturalChoice.MinOp.html#6682" class="Bound">z</a><a id="6714" class="Symbol">)</a>

<a id="⊓-mono-≤"></a><a id="6717" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="6726" class="Symbol">:</a> <a id="6728" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="6732" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="6743" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6747" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6749" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6753" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6755" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="6759" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="6768" class="Symbol">{</a><a id="6769" href="Algebra.Construct.NaturalChoice.MinOp.html#6769" class="Bound">x</a><a id="6770" class="Symbol">}</a> <a id="6772" class="Symbol">{</a><a id="6773" href="Algebra.Construct.NaturalChoice.MinOp.html#6773" class="Bound">y</a><a id="6774" class="Symbol">}</a> <a id="6776" class="Symbol">{</a><a id="6777" href="Algebra.Construct.NaturalChoice.MinOp.html#6777" class="Bound">u</a><a id="6778" class="Symbol">}</a> <a id="6780" class="Symbol">{</a><a id="6781" href="Algebra.Construct.NaturalChoice.MinOp.html#6781" class="Bound">v</a><a id="6782" class="Symbol">}</a> <a id="6784" href="Algebra.Construct.NaturalChoice.MinOp.html#6784" class="Bound">x≤y</a> <a id="6788" href="Algebra.Construct.NaturalChoice.MinOp.html#6788" class="Bound">u≤v</a> <a id="6792" class="Keyword">with</a> <a id="6797" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="6803" href="Algebra.Construct.NaturalChoice.MinOp.html#6773" class="Bound">y</a> <a id="6805" href="Algebra.Construct.NaturalChoice.MinOp.html#6781" class="Bound">v</a>
<a id="6807" class="Symbol">...</a> <a id="6811" class="Symbol">|</a> <a id="6813" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6818" href="Algebra.Construct.NaturalChoice.MinOp.html#6818" class="Bound">y⊓v≈y</a> <a id="6824" class="Symbol">=</a> <a id="6826" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="6844" href="Algebra.Construct.NaturalChoice.MinOp.html#6818" class="Bound">y⊓v≈y</a><a id="6849" class="Symbol">)</a> <a id="6851" class="Symbol">(</a><a id="6852" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6865" class="Bound">x</a> <a id="6867" class="Bound">u</a><a id="6868" class="Symbol">)</a> <a id="6870" class="Bound">x≤y</a><a id="6873" class="Symbol">)</a>
<a id="6875" class="Symbol">...</a> <a id="6879" class="Symbol">|</a> <a id="6881" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6886" href="Algebra.Construct.NaturalChoice.MinOp.html#6886" class="Bound">y⊓v≈v</a> <a id="6892" class="Symbol">=</a> <a id="6894" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="6912" href="Algebra.Construct.NaturalChoice.MinOp.html#6886" class="Bound">y⊓v≈v</a><a id="6917" class="Symbol">)</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6933" class="Bound">x</a> <a id="6935" class="Bound">u</a><a id="6936" class="Symbol">)</a> <a id="6938" class="Bound">u≤v</a><a id="6941" class="Symbol">)</a>

<a id="⊓-monoˡ-≤"></a><a id="6944" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a> <a id="6954" class="Symbol">:</a> <a id="6956" class="Symbol">∀</a> <a id="6958" href="Algebra.Construct.NaturalChoice.MinOp.html#6958" class="Bound">x</a> <a id="6960" class="Symbol">→</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓</a> <a id="6966" href="Algebra.Construct.NaturalChoice.MinOp.html#6958" class="Bound">x</a><a id="6967" class="Symbol">)</a> <a id="6969" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6979" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6983" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6985" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="6989" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a> <a id="6999" href="Algebra.Construct.NaturalChoice.MinOp.html#6999" class="Bound">x</a> <a id="7001" href="Algebra.Construct.NaturalChoice.MinOp.html#7001" class="Bound">y≤z</a> <a id="7005" class="Symbol">=</a> <a id="7007" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7016" href="Algebra.Construct.NaturalChoice.MinOp.html#7001" class="Bound">y≤z</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="7026" class="Symbol">{</a><a id="7027" href="Algebra.Construct.NaturalChoice.MinOp.html#6999" class="Bound">x</a><a id="7028" class="Symbol">})</a>

<a id="⊓-monoʳ-≤"></a><a id="7032" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="7042" class="Symbol">:</a> <a id="7044" class="Symbol">∀</a> <a id="7046" href="Algebra.Construct.NaturalChoice.MinOp.html#7046" class="Bound">x</a> <a id="7048" class="Symbol">→</a> <a id="7050" class="Symbol">(</a><a id="7051" href="Algebra.Construct.NaturalChoice.MinOp.html#7046" class="Bound">x</a> <a id="7053" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓_</a><a id="7055" class="Symbol">)</a> <a id="7057" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="7067" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="7071" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="7073" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="7077" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="7087" href="Algebra.Construct.NaturalChoice.MinOp.html#7087" class="Bound">x</a> <a id="7089" href="Algebra.Construct.NaturalChoice.MinOp.html#7089" class="Bound">y≤z</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7104" class="Symbol">(</a><a id="7105" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="7110" class="Symbol">{</a><a id="7111" href="Algebra.Construct.NaturalChoice.MinOp.html#7087" class="Bound">x</a><a id="7112" class="Symbol">})</a> <a id="7115" href="Algebra.Construct.NaturalChoice.MinOp.html#7089" class="Bound">y≤z</a>

<a id="⊓-glb"></a><a id="7120" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a> <a id="7126" class="Symbol">:</a> <a id="7128" class="Symbol">∀</a> <a id="7130" class="Symbol">{</a><a id="7131" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7133" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7135" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a><a id="7136" class="Symbol">}</a> <a id="7138" class="Symbol">→</a> <a id="7140" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7142" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7144" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7146" class="Symbol">→</a> <a id="7148" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7150" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7152" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a> <a id="7154" class="Symbol">→</a> <a id="7156" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7158" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7160" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7162" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7164" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a>
<a id="7166" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a> <a id="7172" class="Symbol">{</a><a id="7173" href="Algebra.Construct.NaturalChoice.MinOp.html#7173" class="Bound">x</a><a id="7174" class="Symbol">}</a> <a id="7176" href="Algebra.Construct.NaturalChoice.MinOp.html#7176" class="Bound">x≤y</a> <a id="7180" href="Algebra.Construct.NaturalChoice.MinOp.html#7180" class="Bound">x≤z</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="7204" href="Algebra.Construct.NaturalChoice.MinOp.html#7173" class="Bound">x</a><a id="7205" class="Symbol">)</a> <a id="7207" class="Symbol">(</a><a id="7208" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7217" href="Algebra.Construct.NaturalChoice.MinOp.html#7176" class="Bound">x≤y</a> <a id="7221" href="Algebra.Construct.NaturalChoice.MinOp.html#7180" class="Bound">x≤z</a><a id="7224" class="Symbol">)</a>

<a id="⊓-triangulate"></a><a id="7227" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a> <a id="7241" class="Symbol">:</a> <a id="7243" class="Symbol">∀</a> <a id="7245" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7247" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7249" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a> <a id="7251" class="Symbol">→</a> <a id="7253" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7255" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7257" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7259" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7261" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a> <a id="7263" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7268" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7270" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a><a id="7271" class="Symbol">)</a> <a id="7273" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7278" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7280" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a><a id="7281" class="Symbol">)</a>
<a id="7283" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a> <a id="7297" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7299" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7301" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a> <a id="7303" class="Symbol">=</a> <a id="7305" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="7322" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7324" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7326" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7328" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7330" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a>           <a id="7342" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7345" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="7353" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="7364" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7366" class="Symbol">(</a><a id="7367" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="7374" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7375" class="Symbol">))</a> <a id="7378" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7382" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7384" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7389" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7391" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7392" class="Symbol">)</a> <a id="7394" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7396" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a>     <a id="7402" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7406" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7414" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7416" class="Symbol">_</a> <a id="7418" class="Symbol">_</a> <a id="7420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7424" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7426" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7428" class="Symbol">((</a><a id="7430" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7432" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7434" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7435" class="Symbol">)</a> <a id="7437" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7439" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7440" class="Symbol">)</a>   <a id="7444" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7448" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="7456" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7467" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7469" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7471" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7472" class="Symbol">)</a> <a id="7474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7478" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7480" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7485" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7490" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7492" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7493" class="Symbol">))</a>   <a id="7498" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7501" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7509" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7511" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7516" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7518" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7519" class="Symbol">)</a> <a id="7521" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7525" class="Symbol">(</a><a id="7526" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7528" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7530" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7531" class="Symbol">)</a> <a id="7533" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7538" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7540" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7541" class="Symbol">)</a>   <a id="7545" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Algebra.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core algebraic definitions</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="276" class="Symbol">{-#</a> <a id="280" class="Keyword">OPTIONS</a> <a id="288" class="Pragma">--cubical-compatible</a> <a id="309" class="Pragma">--safe</a> <a id="316" class="Symbol">#-}</a>

<a id="321" class="Keyword">module</a> <a id="328" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Level.html" class="Module">Level</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="376" class="Symbol">)</a>

<a id="379" class="Comment">------------------------------------------------------------------------</a>
<a id="452" class="Comment">-- Unary and binary operations</a>

<a id="Op₁"></a><a id="484" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="488" class="Symbol">:</a> <a id="490" class="Symbol">∀</a> <a id="492" class="Symbol">{</a><a id="493" href="Algebra.Core.html#493" class="Bound">ℓ</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="502" href="Algebra.Core.html#493" class="Bound">ℓ</a> <a id="504" class="Symbol">→</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" href="Algebra.Core.html#493" class="Bound">ℓ</a>
<a id="512" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="516" href="Algebra.Core.html#516" class="Bound">A</a> <a id="518" class="Symbol">=</a> <a id="520" href="Algebra.Core.html#516" class="Bound">A</a> <a id="522" class="Symbol">→</a> <a id="524" href="Algebra.Core.html#516" class="Bound">A</a>

<a id="Op₂"></a><a id="527" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="531" class="Symbol">:</a> <a id="533" class="Symbol">∀</a> <a id="535" class="Symbol">{</a><a id="536" href="Algebra.Core.html#536" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">→</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Algebra.Core.html#536" class="Bound">ℓ</a> <a id="547" class="Symbol">→</a> <a id="549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="553" href="Algebra.Core.html#536" class="Bound">ℓ</a>
<a id="555" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="559" href="Algebra.Core.html#559" class="Bound">A</a> <a id="561" class="Symbol">=</a> <a id="563" href="Algebra.Core.html#559" class="Bound">A</a> <a id="565" class="Symbol">→</a> <a id="567" href="Algebra.Core.html#559" class="Bound">A</a> <a id="569" class="Symbol">→</a> <a id="571" href="Algebra.Core.html#559" class="Bound">A</a>
</pre></body></html>


==> anc/html/Algebra.Definitions.RawMagma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions.RawMagma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for magma-like structures</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- You&#39;re unlikely to want to use this module directly. Instead you</a>
<a id="305" class="Comment">-- probably want to be importing the appropriate module from</a>
<a id="366" class="Comment">-- `Algebra.Properties.(Magma/Semigroup/...).Divisibility`</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="518" class="Symbol">)</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="550" class="Keyword">using</a> <a id="556" class="Symbol">(</a><a id="557" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Level.html" class="Module">Level</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="689" class="Symbol">)</a>

<a id="692" class="Keyword">module</a> <a id="699" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a>
  <a id="730" class="Symbol">{</a><a id="731" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="733" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="734" class="Symbol">}</a> <a id="736" class="Symbol">(</a><a id="737" href="Algebra.Definitions.RawMagma.html#737" class="Bound">M</a> <a id="739" class="Symbol">:</a> <a id="741" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="750" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="752" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="753" class="Symbol">)</a>
  <a id="757" class="Keyword">where</a>

<a id="764" class="Keyword">open</a> <a id="769" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="778" href="Algebra.Definitions.RawMagma.html#737" class="Bound">M</a> <a id="780" class="Keyword">renaming</a> <a id="789" class="Symbol">(</a><a id="790" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="798" class="Symbol">to</a> <a id="801" class="Field">A</a><a id="802" class="Symbol">)</a>

<a id="805" class="Comment">------------------------------------------------------------------------</a>
<a id="878" class="Comment">-- Divisibility</a>

<a id="895" class="Keyword">infixr</a> <a id="902" class="Number">4</a> <a id="904" href="Algebra.Definitions.RawMagma.html#1617" class="InductiveConstructor Operator">_,_</a>
<a id="908" class="Keyword">infix</a> <a id="914" class="Number">5</a> <a id="916" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="921" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">_∤ˡ_</a> <a id="926" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a> <a id="931" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">_∤ʳ_</a> <a id="936" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="940" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">_∤_</a> <a id="944" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a> <a id="948" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a>

<a id="953" class="Comment">-- Divisibility from the left.</a>
<a id="984" class="Comment">--</a>
<a id="987" class="Comment">-- This and, the definition of right divisibility below, are defined as</a>
<a id="1059" class="Comment">-- records rather than in terms of the base product type in order to</a>
<a id="1128" class="Comment">-- make the use of pattern synonyms more ergonomic (see #2216 for</a>
<a id="1194" class="Comment">-- further details). The record field names are not designed to be</a>
<a id="1261" class="Comment">-- used explicitly and indeed aren&#39;t re-exported publicly by</a>
<a id="1322" class="Comment">-- `Algebra.Properties.X.Divisibility` modules.</a>

<a id="1371" class="Keyword">record</a> <a id="_∣ˡ_"></a><a id="1378" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Algebra.Definitions.RawMagma.html#1384" class="Bound">x</a> <a id="1386" href="Algebra.Definitions.RawMagma.html#1386" class="Bound">y</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1402" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1404" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1405" class="Symbol">)</a> <a id="1407" class="Keyword">where</a>
  <a id="1415" class="Keyword">constructor</a> <a id="_,_"></a><a id="1427" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a>
  <a id="1433" class="Keyword">field</a>
    <a id="_∣ˡ_.quotient"></a><a id="1443" href="Algebra.Definitions.RawMagma.html#1443" class="Field">quotient</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a>
    <a id="_∣ˡ_.equality"></a><a id="1460" href="Algebra.Definitions.RawMagma.html#1460" class="Field">equality</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="Algebra.Definitions.RawMagma.html#1384" class="Bound">x</a> <a id="1473" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">∙</a> <a id="1475" href="Algebra.Definitions.RawMagma.html#1443" class="Field">quotient</a> <a id="1484" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">≈</a> <a id="1486" href="Algebra.Definitions.RawMagma.html#1386" class="Bound">y</a>

<a id="_∤ˡ_"></a><a id="1489" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">_∤ˡ_</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1500" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1507" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1508" class="Symbol">)</a>
<a id="1510" href="Algebra.Definitions.RawMagma.html#1510" class="Bound">x</a> <a id="1512" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">∤ˡ</a> <a id="1515" href="Algebra.Definitions.RawMagma.html#1515" class="Bound">y</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1521" href="Algebra.Definitions.RawMagma.html#1510" class="Bound">x</a> <a id="1523" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">∣ˡ</a> <a id="1526" href="Algebra.Definitions.RawMagma.html#1515" class="Bound">y</a>

<a id="1529" class="Comment">-- Divisibility from the right</a>

<a id="1561" class="Keyword">record</a> <a id="_∣ʳ_"></a><a id="1568" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Algebra.Definitions.RawMagma.html#1574" class="Bound">x</a> <a id="1576" href="Algebra.Definitions.RawMagma.html#1576" class="Bound">y</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1592" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1594" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1595" class="Symbol">)</a> <a id="1597" class="Keyword">where</a>
  <a id="1605" class="Keyword">constructor</a> <a id="_,_"></a><a id="1617" href="Algebra.Definitions.RawMagma.html#1617" class="InductiveConstructor Operator">_,_</a>
  <a id="1623" class="Keyword">field</a>
    <a id="_∣ʳ_.quotient"></a><a id="1633" href="Algebra.Definitions.RawMagma.html#1633" class="Field">quotient</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a>
    <a id="_∣ʳ_.equality"></a><a id="1650" href="Algebra.Definitions.RawMagma.html#1650" class="Field">equality</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Algebra.Definitions.RawMagma.html#1633" class="Field">quotient</a> <a id="1670" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">∙</a> <a id="1672" href="Algebra.Definitions.RawMagma.html#1574" class="Bound">x</a> <a id="1674" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">≈</a> <a id="1676" href="Algebra.Definitions.RawMagma.html#1576" class="Bound">y</a>

<a id="_∤ʳ_"></a><a id="1679" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">_∤ʳ_</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1690" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1695" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1697" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1698" class="Symbol">)</a>
<a id="1700" href="Algebra.Definitions.RawMagma.html#1700" class="Bound">x</a> <a id="1702" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">∤ʳ</a> <a id="1705" href="Algebra.Definitions.RawMagma.html#1705" class="Bound">y</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1711" href="Algebra.Definitions.RawMagma.html#1700" class="Bound">x</a> <a id="1713" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">∣ʳ</a> <a id="1716" href="Algebra.Definitions.RawMagma.html#1705" class="Bound">y</a>

<a id="1719" class="Comment">-- General divisibility</a>

<a id="1744" class="Comment">-- The relations _∣ˡ_ and _∣ʳ_ are only equivalent when _∙_ is</a>
<a id="1807" class="Comment">-- commutative. When that is not the case we take `_∣ʳ_` to be the</a>
<a id="1874" class="Comment">-- primary one.</a>

<a id="_∣_"></a><a id="1891" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1901" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1906" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1908" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1909" class="Symbol">)</a>
<a id="1911" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a>

<a id="_∤_"></a><a id="1923" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">_∤_</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1933" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1938" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1940" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1941" class="Symbol">)</a>
<a id="1943" href="Algebra.Definitions.RawMagma.html#1943" class="Bound">x</a> <a id="1945" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">∤</a> <a id="1947" href="Algebra.Definitions.RawMagma.html#1947" class="Bound">y</a> <a id="1949" class="Symbol">=</a> <a id="1951" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1953" href="Algebra.Definitions.RawMagma.html#1943" class="Bound">x</a> <a id="1955" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1957" href="Algebra.Definitions.RawMagma.html#1947" class="Bound">y</a>

<a id="1960" class="Comment">------------------------------------------------------------------------</a>
<a id="2033" class="Comment">-- Mutual divisibility.</a>

<a id="2058" class="Comment">-- In a  monoid, this is an equivalence relation extending _≈_.</a>
<a id="2122" class="Comment">-- When in a cancellative monoid,  elements related by _∣∣_ are called</a>
<a id="2193" class="Comment">-- associated, and `x ∣∣ y` means that `x` and `y` differ by some</a>
<a id="2259" class="Comment">-- invertible factor.</a>

<a id="2282" class="Comment">-- Example: for ℕ  this is equivalent to x ≡ y,</a>
<a id="2330" class="Comment">--          for ℤ  this is equivalent to (x ≡ y or x ≡ - y).</a>

<a id="_∥_"></a><a id="2392" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2402" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="2407" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2409" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="2410" class="Symbol">)</a>
<a id="2412" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a> <a id="2414" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">∥</a> <a id="2416" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2418" class="Symbol">=</a> <a id="2420" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a> <a id="2422" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2424" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2426" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2428" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2430" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2432" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a>

<a id="_∦_"></a><a id="2435" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2445" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="2450" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2452" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="2453" class="Symbol">)</a>
<a id="2455" href="Algebra.Definitions.RawMagma.html#2455" class="Bound">x</a> <a id="2457" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">∦</a> <a id="2459" href="Algebra.Definitions.RawMagma.html#2459" class="Bound">y</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2465" href="Algebra.Definitions.RawMagma.html#2455" class="Bound">x</a> <a id="2467" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">∥</a> <a id="2469" href="Algebra.Definitions.RawMagma.html#2459" class="Bound">y</a>


<a id="2473" class="Comment">------------------------------------------------------------------------</a>
<a id="2546" class="Comment">-- DEPRECATED NAMES</a>
<a id="2566" class="Comment">------------------------------------------------------------------------</a>
<a id="2639" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="2710" class="Comment">-- not guaranteed.</a>

<a id="2730" class="Comment">-- Version 2.3</a>

<a id="_∣∣_"></a><a id="2746" href="Algebra.Definitions.RawMagma.html#2746" class="Function Operator">_∣∣_</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a>
<a id="2757" class="Symbol">{-#</a> <a id="2761" class="Keyword">WARNING_ON_USAGE</a> <a id="2778" class="Pragma">_∣∣_</a>
<a id="2783" class="String">&quot;Warning: _∣∣_ was deprecated in v2.3.
Please use _∥_ instead.&quot;</a>
<a id="2847" class="Symbol">#-}</a>
<a id="_∤∤_"></a><a id="2851" href="Algebra.Definitions.RawMagma.html#2851" class="Function Operator">_∤∤_</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a>
<a id="2862" class="Symbol">{-#</a> <a id="2866" class="Keyword">WARNING_ON_USAGE</a> <a id="2883" class="Pragma">_∤∤_</a>
<a id="2888" class="String">&quot;Warning: _∤∤_ was deprecated in v2.3.
Please use _∦_ instead.&quot;</a>
<a id="2952" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of functions, such as associativity and commutativity</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="320" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="379" class="Comment">-- Note that very few of the element arguments are made implicit here,</a>
<a id="450" class="Comment">-- as we do not assume that the Agda can infer either the right or left</a>
<a id="522" class="Comment">-- argument of the binary operators. This is despite the fact that the</a>
<a id="593" class="Comment">-- library defines most of its concrete operators (e.g. in</a>
<a id="652" class="Comment">-- `Data.Nat.Base`) as being left-biased.</a>

<a id="695" class="Symbol">{-#</a> <a id="699" class="Keyword">OPTIONS</a> <a id="707" class="Pragma">--cubical-compatible</a> <a id="728" class="Pragma">--safe</a> <a id="735" class="Symbol">#-}</a>

<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="783" class="Symbol">)</a>

<a id="786" class="Keyword">module</a> <a id="793" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="815" class="Symbol">{</a><a id="816" href="Algebra.Definitions.html#816" class="Bound">a</a> <a id="818" href="Algebra.Definitions.html#818" class="Bound">ℓ</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">{</a><a id="822" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Algebra.Definitions.html#816" class="Bound">a</a><a id="831" class="Symbol">}</a>   <a id="835" class="Comment">-- The underlying set</a>
  <a id="859" class="Symbol">(</a><a id="860" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="864" class="Symbol">:</a> <a id="866" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="870" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="872" href="Algebra.Definitions.html#818" class="Bound">ℓ</a><a id="873" class="Symbol">)</a>     <a id="879" class="Comment">-- The underlying equality</a>
  <a id="908" class="Keyword">where</a>

<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="940" class="Keyword">using</a> <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="950" class="Symbol">;</a> <a id="952" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="987" class="Keyword">using</a> <a id="993" class="Symbol">(</a><a id="994" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="997" class="Symbol">;</a> <a id="999" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1007" class="Symbol">)</a>
<a id="1009" class="Keyword">open</a> <a id="1014" class="Keyword">import</a> <a id="1021" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1035" class="Keyword">using</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1045" class="Symbol">)</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a><a id="1116" class="Symbol">)</a>
<a id="1118" class="Keyword">open</a> <a id="1123" class="Keyword">import</a> <a id="1130" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1161" class="Keyword">using</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1170" class="Symbol">)</a>


<a id="1174" class="Comment">------------------------------------------------------------------------</a>
<a id="1247" class="Comment">-- Properties of operations</a>

<a id="Congruent₁"></a><a id="1276" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1293" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1301" class="Symbol">_</a>
<a id="1303" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1314" class="Symbol">=</a> <a id="1316" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="1327" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1331" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a>

<a id="Congruent₂"></a><a id="1336" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1353" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1361" class="Symbol">_</a>
<a id="1363" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1374" class="Symbol">=</a> <a id="1376" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="1387" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1391" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1395" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a>

<a id="LeftCongruent"></a><a id="1400" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1420" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1428" class="Symbol">_</a>
<a id="1430" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1444" href="Algebra.Definitions.html#1444" class="Bound Operator">_∙_</a> <a id="1448" class="Symbol">=</a> <a id="1450" class="Symbol">∀</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Algebra.Definitions.html#1453" class="Bound">x</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Algebra.Definitions.html#1453" class="Bound">x</a> <a id="1472" href="Algebra.Definitions.html#1444" class="Bound Operator">∙_</a><a id="1474" class="Symbol">)</a>

<a id="RightCongruent"></a><a id="1477" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1498" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1506" class="Symbol">_</a>
<a id="1508" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1523" href="Algebra.Definitions.html#1523" class="Bound Operator">_∙_</a> <a id="1527" class="Symbol">=</a> <a id="1529" class="Symbol">∀</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Algebra.Definitions.html#1532" class="Bound">x</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Algebra.Definitions.html#1523" class="Bound Operator">_∙</a> <a id="1552" href="Algebra.Definitions.html#1532" class="Bound">x</a><a id="1553" class="Symbol">)</a>

<a id="Associative"></a><a id="1556" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1574" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1576" class="Symbol">→</a> <a id="1578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1582" class="Symbol">_</a>
<a id="1584" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1596" href="Algebra.Definitions.html#1596" class="Bound Operator">_∙_</a> <a id="1600" class="Symbol">=</a> <a id="1602" class="Symbol">∀</a> <a id="1604" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1606" href="Algebra.Definitions.html#1606" class="Bound">y</a> <a id="1608" href="Algebra.Definitions.html#1608" class="Bound">z</a> <a id="1610" class="Symbol">→</a> <a id="1612" class="Symbol">((</a><a id="1614" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1616" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1618" href="Algebra.Definitions.html#1606" class="Bound">y</a><a id="1619" class="Symbol">)</a> <a id="1621" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1623" href="Algebra.Definitions.html#1608" class="Bound">z</a><a id="1624" class="Symbol">)</a> <a id="1626" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1631" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Algebra.Definitions.html#1606" class="Bound">y</a> <a id="1636" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1638" href="Algebra.Definitions.html#1608" class="Bound">z</a><a id="1639" class="Symbol">))</a>

<a id="Commutative"></a><a id="1643" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1661" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1669" class="Symbol">_</a>
<a id="1671" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1683" href="Algebra.Definitions.html#1683" class="Bound Operator">_∙_</a> <a id="1687" class="Symbol">=</a> <a id="1689" class="Symbol">∀</a> <a id="1691" href="Algebra.Definitions.html#1691" class="Bound">x</a> <a id="1693" href="Algebra.Definitions.html#1693" class="Bound">y</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Algebra.Definitions.html#1691" class="Bound">x</a> <a id="1700" href="Algebra.Definitions.html#1683" class="Bound Operator">∙</a> <a id="1702" href="Algebra.Definitions.html#1693" class="Bound">y</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Algebra.Definitions.html#1693" class="Bound">y</a> <a id="1710" href="Algebra.Definitions.html#1683" class="Bound Operator">∙</a> <a id="1712" href="Algebra.Definitions.html#1691" class="Bound">x</a><a id="1713" class="Symbol">)</a>

<a id="LeftIdentity"></a><a id="1716" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1739" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1747" class="Symbol">_</a>
<a id="1749" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1762" href="Algebra.Definitions.html#1762" class="Bound">e</a> <a id="1764" href="Algebra.Definitions.html#1764" class="Bound Operator">_∙_</a> <a id="1768" class="Symbol">=</a> <a id="1770" class="Symbol">∀</a> <a id="1772" href="Algebra.Definitions.html#1772" class="Bound">x</a> <a id="1774" class="Symbol">→</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Algebra.Definitions.html#1762" class="Bound">e</a> <a id="1779" href="Algebra.Definitions.html#1764" class="Bound Operator">∙</a> <a id="1781" href="Algebra.Definitions.html#1772" class="Bound">x</a><a id="1782" class="Symbol">)</a> <a id="1784" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1786" href="Algebra.Definitions.html#1772" class="Bound">x</a>

<a id="RightIdentity"></a><a id="1789" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1813" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1821" class="Symbol">_</a>
<a id="1823" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1837" href="Algebra.Definitions.html#1837" class="Bound">e</a> <a id="1839" href="Algebra.Definitions.html#1839" class="Bound Operator">_∙_</a> <a id="1843" class="Symbol">=</a> <a id="1845" class="Symbol">∀</a> <a id="1847" href="Algebra.Definitions.html#1847" class="Bound">x</a> <a id="1849" class="Symbol">→</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Algebra.Definitions.html#1847" class="Bound">x</a> <a id="1854" href="Algebra.Definitions.html#1839" class="Bound Operator">∙</a> <a id="1856" href="Algebra.Definitions.html#1837" class="Bound">e</a><a id="1857" class="Symbol">)</a> <a id="1859" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1861" href="Algebra.Definitions.html#1847" class="Bound">x</a>

<a id="Identity"></a><a id="1864" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1883" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1891" class="Symbol">_</a>
<a id="1893" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="1902" href="Algebra.Definitions.html#1902" class="Bound">e</a> <a id="1904" href="Algebra.Definitions.html#1904" class="Bound">∙</a> <a id="1906" class="Symbol">=</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1922" href="Algebra.Definitions.html#1902" class="Bound">e</a> <a id="1924" href="Algebra.Definitions.html#1904" class="Bound">∙</a><a id="1925" class="Symbol">)</a> <a id="1927" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1944" href="Algebra.Definitions.html#1902" class="Bound">e</a> <a id="1946" href="Algebra.Definitions.html#1904" class="Bound">∙</a><a id="1947" class="Symbol">)</a>

<a id="LeftZero"></a><a id="1950" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1969" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1977" class="Symbol">_</a>
<a id="1979" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="1988" href="Algebra.Definitions.html#1988" class="Bound">z</a> <a id="1990" href="Algebra.Definitions.html#1990" class="Bound Operator">_∙_</a> <a id="1994" class="Symbol">=</a> <a id="1996" class="Symbol">∀</a> <a id="1998" href="Algebra.Definitions.html#1998" class="Bound">x</a> <a id="2000" class="Symbol">→</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Algebra.Definitions.html#1988" class="Bound">z</a> <a id="2005" href="Algebra.Definitions.html#1990" class="Bound Operator">∙</a> <a id="2007" href="Algebra.Definitions.html#1998" class="Bound">x</a><a id="2008" class="Symbol">)</a> <a id="2010" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2012" href="Algebra.Definitions.html#1988" class="Bound">z</a>

<a id="RightZero"></a><a id="2015" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2035" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2043" class="Symbol">_</a>
<a id="2045" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2055" href="Algebra.Definitions.html#2055" class="Bound">z</a> <a id="2057" href="Algebra.Definitions.html#2057" class="Bound Operator">_∙_</a> <a id="2061" class="Symbol">=</a> <a id="2063" class="Symbol">∀</a> <a id="2065" href="Algebra.Definitions.html#2065" class="Bound">x</a> <a id="2067" class="Symbol">→</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Algebra.Definitions.html#2065" class="Bound">x</a> <a id="2072" href="Algebra.Definitions.html#2057" class="Bound Operator">∙</a> <a id="2074" href="Algebra.Definitions.html#2055" class="Bound">z</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2079" href="Algebra.Definitions.html#2055" class="Bound">z</a>

<a id="Zero"></a><a id="2082" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2097" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2105" class="Symbol">_</a>
<a id="2107" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2112" href="Algebra.Definitions.html#2112" class="Bound">z</a> <a id="2114" href="Algebra.Definitions.html#2114" class="Bound">∙</a> <a id="2116" class="Symbol">=</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2128" href="Algebra.Definitions.html#2112" class="Bound">z</a> <a id="2130" href="Algebra.Definitions.html#2114" class="Bound">∙</a><a id="2131" class="Symbol">)</a> <a id="2133" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2146" href="Algebra.Definitions.html#2112" class="Bound">z</a> <a id="2148" href="Algebra.Definitions.html#2114" class="Bound">∙</a><a id="2149" class="Symbol">)</a>

<a id="LeftInverse"></a><a id="2152" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2174" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2182" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2190" class="Symbol">_</a>
<a id="2192" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2204" href="Algebra.Definitions.html#2204" class="Bound">e</a> <a id="2206" href="Algebra.Definitions.html#2206" class="Bound Operator">_⁻¹</a> <a id="2210" href="Algebra.Definitions.html#2210" class="Bound Operator">_∙_</a> <a id="2214" class="Symbol">=</a> <a id="2216" class="Symbol">∀</a> <a id="2218" href="Algebra.Definitions.html#2218" class="Bound">x</a> <a id="2220" class="Symbol">→</a> <a id="2222" class="Symbol">((</a><a id="2224" href="Algebra.Definitions.html#2218" class="Bound">x</a> <a id="2226" href="Algebra.Definitions.html#2206" class="Bound Operator">⁻¹</a><a id="2228" class="Symbol">)</a> <a id="2230" href="Algebra.Definitions.html#2210" class="Bound Operator">∙</a> <a id="2232" href="Algebra.Definitions.html#2218" class="Bound">x</a><a id="2233" class="Symbol">)</a> <a id="2235" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2237" href="Algebra.Definitions.html#2204" class="Bound">e</a>

<a id="RightInverse"></a><a id="2240" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2263" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2271" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2279" class="Symbol">_</a>
<a id="2281" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2294" href="Algebra.Definitions.html#2294" class="Bound">e</a> <a id="2296" href="Algebra.Definitions.html#2296" class="Bound Operator">_⁻¹</a> <a id="2300" href="Algebra.Definitions.html#2300" class="Bound Operator">_∙_</a> <a id="2304" class="Symbol">=</a> <a id="2306" class="Symbol">∀</a> <a id="2308" href="Algebra.Definitions.html#2308" class="Bound">x</a> <a id="2310" class="Symbol">→</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Algebra.Definitions.html#2308" class="Bound">x</a> <a id="2315" href="Algebra.Definitions.html#2300" class="Bound Operator">∙</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Algebra.Definitions.html#2308" class="Bound">x</a> <a id="2320" href="Algebra.Definitions.html#2296" class="Bound Operator">⁻¹</a><a id="2322" class="Symbol">))</a> <a id="2325" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2327" href="Algebra.Definitions.html#2294" class="Bound">e</a>

<a id="Inverse"></a><a id="2330" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2348" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2356" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" class="Symbol">_</a>
<a id="2366" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="2374" href="Algebra.Definitions.html#2374" class="Bound">e</a> <a id="2376" href="Algebra.Definitions.html#2376" class="Bound">⁻¹</a> <a id="2379" href="Algebra.Definitions.html#2379" class="Bound">∙</a> <a id="2381" class="Symbol">=</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2396" href="Algebra.Definitions.html#2374" class="Bound">e</a> <a id="2398" href="Algebra.Definitions.html#2376" class="Bound">⁻¹</a><a id="2400" class="Symbol">)</a> <a id="2402" href="Algebra.Definitions.html#2379" class="Bound">∙</a> <a id="2404" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2420" href="Algebra.Definitions.html#2374" class="Bound">e</a> <a id="2422" href="Algebra.Definitions.html#2376" class="Bound">⁻¹</a> <a id="2425" href="Algebra.Definitions.html#2379" class="Bound">∙</a><a id="2426" class="Symbol">)</a>

<a id="2429" class="Comment">-- For structures in which not every element has an inverse (e.g. Fields)</a>
<a id="LeftInvertible"></a><a id="2503" href="Algebra.Definitions.html#2503" class="Function">LeftInvertible</a> <a id="2518" class="Symbol">:</a> <a id="2520" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2528" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2540" class="Symbol">_</a>
<a id="2542" href="Algebra.Definitions.html#2503" class="Function">LeftInvertible</a> <a id="2557" href="Algebra.Definitions.html#2557" class="Bound">e</a> <a id="2559" href="Algebra.Definitions.html#2559" class="Bound Operator">_∙_</a> <a id="2563" href="Algebra.Definitions.html#2563" class="Bound">x</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2570" href="Algebra.Definitions.html#2570" class="Bound">x⁻¹</a> <a id="2574" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Algebra.Definitions.html#2570" class="Bound">x⁻¹</a> <a id="2581" href="Algebra.Definitions.html#2559" class="Bound Operator">∙</a> <a id="2583" href="Algebra.Definitions.html#2563" class="Bound">x</a><a id="2584" class="Symbol">)</a> <a id="2586" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2588" href="Algebra.Definitions.html#2557" class="Bound">e</a>

<a id="RightInvertible"></a><a id="2591" href="Algebra.Definitions.html#2591" class="Function">RightInvertible</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2617" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2629" class="Symbol">_</a>
<a id="2631" href="Algebra.Definitions.html#2591" class="Function">RightInvertible</a> <a id="2647" href="Algebra.Definitions.html#2647" class="Bound">e</a> <a id="2649" href="Algebra.Definitions.html#2649" class="Bound Operator">_∙_</a> <a id="2653" href="Algebra.Definitions.html#2653" class="Bound">x</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2660" href="Algebra.Definitions.html#2660" class="Bound">x⁻¹</a> <a id="2664" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Algebra.Definitions.html#2653" class="Bound">x</a> <a id="2669" href="Algebra.Definitions.html#2649" class="Bound Operator">∙</a> <a id="2671" href="Algebra.Definitions.html#2660" class="Bound">x⁻¹</a><a id="2674" class="Symbol">)</a> <a id="2676" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2678" href="Algebra.Definitions.html#2647" class="Bound">e</a>

<a id="2681" class="Comment">-- NB: this is not quite the same as</a>
<a id="2718" class="Comment">-- LeftInvertible e ∙ x × RightInvertible e ∙ x</a>
<a id="2766" class="Comment">-- since the left and right inverses have to coincide.</a>
<a id="Invertible"></a><a id="2821" href="Algebra.Definitions.html#2821" class="Function">Invertible</a> <a id="2832" class="Symbol">:</a> <a id="2834" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2842" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2854" class="Symbol">_</a>
<a id="2856" href="Algebra.Definitions.html#2821" class="Function">Invertible</a> <a id="2867" href="Algebra.Definitions.html#2867" class="Bound">e</a> <a id="2869" href="Algebra.Definitions.html#2869" class="Bound Operator">_∙_</a> <a id="2873" href="Algebra.Definitions.html#2873" class="Bound">x</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2880" href="Algebra.Definitions.html#2880" class="Bound">x⁻¹</a> <a id="2884" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Algebra.Definitions.html#2880" class="Bound">x⁻¹</a> <a id="2891" href="Algebra.Definitions.html#2869" class="Bound Operator">∙</a> <a id="2893" href="Algebra.Definitions.html#2873" class="Bound">x</a><a id="2894" class="Symbol">)</a> <a id="2896" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2898" href="Algebra.Definitions.html#2867" class="Bound">e</a> <a id="2900" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Algebra.Definitions.html#2873" class="Bound">x</a> <a id="2905" href="Algebra.Definitions.html#2869" class="Bound Operator">∙</a> <a id="2907" href="Algebra.Definitions.html#2880" class="Bound">x⁻¹</a><a id="2910" class="Symbol">)</a> <a id="2912" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2914" href="Algebra.Definitions.html#2867" class="Bound">e</a>

<a id="LeftConical"></a><a id="2917" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="2929" class="Symbol">:</a> <a id="2931" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2933" class="Symbol">→</a> <a id="2935" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2939" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2947" class="Symbol">_</a>
<a id="2949" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="2961" href="Algebra.Definitions.html#2961" class="Bound">e</a> <a id="2963" href="Algebra.Definitions.html#2963" class="Bound Operator">_∙_</a> <a id="2967" class="Symbol">=</a> <a id="2969" class="Symbol">∀</a> <a id="2971" href="Algebra.Definitions.html#2971" class="Bound">x</a> <a id="2973" href="Algebra.Definitions.html#2973" class="Bound">y</a> <a id="2975" class="Symbol">→</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Algebra.Definitions.html#2971" class="Bound">x</a> <a id="2980" href="Algebra.Definitions.html#2963" class="Bound Operator">∙</a> <a id="2982" href="Algebra.Definitions.html#2973" class="Bound">y</a><a id="2983" class="Symbol">)</a> <a id="2985" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2987" href="Algebra.Definitions.html#2961" class="Bound">e</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="Algebra.Definitions.html#2971" class="Bound">x</a> <a id="2993" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2995" href="Algebra.Definitions.html#2961" class="Bound">e</a>

<a id="RightConical"></a><a id="2998" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="3011" class="Symbol">:</a> <a id="3013" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3015" class="Symbol">→</a> <a id="3017" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3021" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3029" class="Symbol">_</a>
<a id="3031" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="3044" href="Algebra.Definitions.html#3044" class="Bound">e</a> <a id="3046" href="Algebra.Definitions.html#3046" class="Bound Operator">_∙_</a> <a id="3050" class="Symbol">=</a> <a id="3052" class="Symbol">∀</a> <a id="3054" href="Algebra.Definitions.html#3054" class="Bound">x</a> <a id="3056" href="Algebra.Definitions.html#3056" class="Bound">y</a> <a id="3058" class="Symbol">→</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Algebra.Definitions.html#3054" class="Bound">x</a> <a id="3063" href="Algebra.Definitions.html#3046" class="Bound Operator">∙</a> <a id="3065" href="Algebra.Definitions.html#3056" class="Bound">y</a><a id="3066" class="Symbol">)</a> <a id="3068" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3070" href="Algebra.Definitions.html#3044" class="Bound">e</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="Algebra.Definitions.html#3056" class="Bound">y</a> <a id="3076" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3078" href="Algebra.Definitions.html#3044" class="Bound">e</a>

<a id="Conical"></a><a id="3081" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3099" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3107" class="Symbol">_</a>
<a id="3109" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="3117" href="Algebra.Definitions.html#3117" class="Bound">e</a> <a id="3119" href="Algebra.Definitions.html#3119" class="Bound">∙</a> <a id="3121" class="Symbol">=</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="3136" href="Algebra.Definitions.html#3117" class="Bound">e</a> <a id="3138" href="Algebra.Definitions.html#3119" class="Bound">∙</a><a id="3139" class="Symbol">)</a> <a id="3141" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="3157" href="Algebra.Definitions.html#3117" class="Bound">e</a> <a id="3159" href="Algebra.Definitions.html#3119" class="Bound">∙</a><a id="3160" class="Symbol">)</a>

<a id="3163" class="Keyword">infix</a> <a id="3169" class="Number">4</a> <a id="3171" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="3190" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="3209" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a>

<a id="_DistributesOverˡ_"></a><a id="3228" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3253" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3261" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3269" class="Symbol">_</a>
<a id="3271" href="Algebra.Definitions.html#3271" class="Bound Operator">_*_</a> <a id="3275" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3292" href="Algebra.Definitions.html#3292" class="Bound Operator">_+_</a> <a id="3296" class="Symbol">=</a>
  <a id="3300" class="Symbol">∀</a> <a id="3302" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3304" href="Algebra.Definitions.html#3304" class="Bound">y</a> <a id="3306" href="Algebra.Definitions.html#3306" class="Bound">z</a> <a id="3308" class="Symbol">→</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3313" href="Algebra.Definitions.html#3271" class="Bound Operator">*</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Algebra.Definitions.html#3304" class="Bound">y</a> <a id="3318" href="Algebra.Definitions.html#3292" class="Bound Operator">+</a> <a id="3320" href="Algebra.Definitions.html#3306" class="Bound">z</a><a id="3321" class="Symbol">))</a> <a id="3324" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3326" class="Symbol">((</a><a id="3328" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3330" href="Algebra.Definitions.html#3271" class="Bound Operator">*</a> <a id="3332" href="Algebra.Definitions.html#3304" class="Bound">y</a><a id="3333" class="Symbol">)</a> <a id="3335" href="Algebra.Definitions.html#3292" class="Bound Operator">+</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3340" href="Algebra.Definitions.html#3271" class="Bound Operator">*</a> <a id="3342" href="Algebra.Definitions.html#3306" class="Bound">z</a><a id="3343" class="Symbol">))</a>

<a id="_DistributesOverʳ_"></a><a id="3347" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3372" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3374" class="Symbol">→</a> <a id="3376" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3380" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3388" class="Symbol">_</a>
<a id="3390" href="Algebra.Definitions.html#3390" class="Bound Operator">_*_</a> <a id="3394" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3411" href="Algebra.Definitions.html#3411" class="Bound Operator">_+_</a> <a id="3415" class="Symbol">=</a>
  <a id="3419" class="Symbol">∀</a> <a id="3421" href="Algebra.Definitions.html#3421" class="Bound">x</a> <a id="3423" href="Algebra.Definitions.html#3423" class="Bound">y</a> <a id="3425" href="Algebra.Definitions.html#3425" class="Bound">z</a> <a id="3427" class="Symbol">→</a> <a id="3429" class="Symbol">((</a><a id="3431" href="Algebra.Definitions.html#3423" class="Bound">y</a> <a id="3433" href="Algebra.Definitions.html#3411" class="Bound Operator">+</a> <a id="3435" href="Algebra.Definitions.html#3425" class="Bound">z</a><a id="3436" class="Symbol">)</a> <a id="3438" href="Algebra.Definitions.html#3390" class="Bound Operator">*</a> <a id="3440" href="Algebra.Definitions.html#3421" class="Bound">x</a><a id="3441" class="Symbol">)</a> <a id="3443" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3445" class="Symbol">((</a><a id="3447" href="Algebra.Definitions.html#3423" class="Bound">y</a> <a id="3449" href="Algebra.Definitions.html#3390" class="Bound Operator">*</a> <a id="3451" href="Algebra.Definitions.html#3421" class="Bound">x</a><a id="3452" class="Symbol">)</a> <a id="3454" href="Algebra.Definitions.html#3411" class="Bound Operator">+</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Algebra.Definitions.html#3425" class="Bound">z</a> <a id="3459" href="Algebra.Definitions.html#3390" class="Bound Operator">*</a> <a id="3461" href="Algebra.Definitions.html#3421" class="Bound">x</a><a id="3462" class="Symbol">))</a>

<a id="_DistributesOver_"></a><a id="3466" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3490" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3498" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3506" class="Symbol">_</a>
<a id="3508" href="Algebra.Definitions.html#3508" class="Bound">*</a> <a id="3510" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="3526" href="Algebra.Definitions.html#3526" class="Bound">+</a> <a id="3528" class="Symbol">=</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Algebra.Definitions.html#3508" class="Bound">*</a> <a id="3533" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3550" href="Algebra.Definitions.html#3526" class="Bound">+</a><a id="3551" class="Symbol">)</a> <a id="3553" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Algebra.Definitions.html#3508" class="Bound">*</a> <a id="3558" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3575" href="Algebra.Definitions.html#3526" class="Bound">+</a><a id="3576" class="Symbol">)</a>

<a id="3579" class="Keyword">infix</a> <a id="3585" class="Number">4</a> <a id="3587" href="Algebra.Definitions.html#3634" class="Function Operator">_MiddleFourExchange_</a> <a id="3608" href="Algebra.Definitions.html#3765" class="Function Operator">_IdempotentOn_</a> <a id="3623" href="Algebra.Definitions.html#4046" class="Function Operator">_Absorbs_</a>

<a id="_MiddleFourExchange_"></a><a id="3634" href="Algebra.Definitions.html#3634" class="Function Operator">_MiddleFourExchange_</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3661" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3663" class="Symbol">→</a> <a id="3665" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3669" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3677" class="Symbol">_</a>
<a id="3679" href="Algebra.Definitions.html#3679" class="Bound Operator">_*_</a> <a id="3683" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="3702" href="Algebra.Definitions.html#3702" class="Bound Operator">_+_</a> <a id="3706" class="Symbol">=</a>
  <a id="3710" class="Symbol">∀</a> <a id="3712" href="Algebra.Definitions.html#3712" class="Bound">w</a> <a id="3714" href="Algebra.Definitions.html#3714" class="Bound">x</a> <a id="3716" href="Algebra.Definitions.html#3716" class="Bound">y</a> <a id="3718" href="Algebra.Definitions.html#3718" class="Bound">z</a> <a id="3720" class="Symbol">→</a> <a id="3722" class="Symbol">((</a><a id="3724" href="Algebra.Definitions.html#3712" class="Bound">w</a> <a id="3726" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3728" href="Algebra.Definitions.html#3714" class="Bound">x</a><a id="3729" class="Symbol">)</a> <a id="3731" href="Algebra.Definitions.html#3679" class="Bound Operator">*</a> <a id="3733" class="Symbol">(</a><a id="3734" href="Algebra.Definitions.html#3716" class="Bound">y</a> <a id="3736" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3738" href="Algebra.Definitions.html#3718" class="Bound">z</a><a id="3739" class="Symbol">))</a> <a id="3742" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3744" class="Symbol">((</a><a id="3746" href="Algebra.Definitions.html#3712" class="Bound">w</a> <a id="3748" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3750" href="Algebra.Definitions.html#3716" class="Bound">y</a><a id="3751" class="Symbol">)</a> <a id="3753" href="Algebra.Definitions.html#3679" class="Bound Operator">*</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Algebra.Definitions.html#3714" class="Bound">x</a> <a id="3758" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3760" href="Algebra.Definitions.html#3718" class="Bound">z</a><a id="3761" class="Symbol">))</a>

<a id="_IdempotentOn_"></a><a id="3765" href="Algebra.Definitions.html#3765" class="Function Operator">_IdempotentOn_</a> <a id="3780" class="Symbol">:</a> <a id="3782" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3786" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3798" class="Symbol">_</a>
<a id="3800" href="Algebra.Definitions.html#3800" class="Bound Operator">_∙_</a> <a id="3804" href="Algebra.Definitions.html#3765" class="Function Operator">IdempotentOn</a> <a id="3817" href="Algebra.Definitions.html#3817" class="Bound">x</a> <a id="3819" class="Symbol">=</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Algebra.Definitions.html#3817" class="Bound">x</a> <a id="3824" href="Algebra.Definitions.html#3800" class="Bound Operator">∙</a> <a id="3826" href="Algebra.Definitions.html#3817" class="Bound">x</a><a id="3827" class="Symbol">)</a> <a id="3829" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3831" href="Algebra.Definitions.html#3817" class="Bound">x</a>

<a id="Idempotent"></a><a id="3834" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3851" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3859" class="Symbol">_</a>
<a id="3861" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3872" href="Algebra.Definitions.html#3872" class="Bound">∙</a> <a id="3874" class="Symbol">=</a> <a id="3876" class="Symbol">∀</a> <a id="3878" href="Algebra.Definitions.html#3878" class="Bound">x</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Algebra.Definitions.html#3872" class="Bound">∙</a> <a id="3884" href="Algebra.Definitions.html#3765" class="Function Operator">IdempotentOn</a> <a id="3897" href="Algebra.Definitions.html#3878" class="Bound">x</a>

<a id="IdempotentFun"></a><a id="3900" href="Algebra.Definitions.html#3900" class="Function">IdempotentFun</a> <a id="3914" class="Symbol">:</a> <a id="3916" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="3920" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3922" class="Symbol">→</a> <a id="3924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3928" class="Symbol">_</a>
<a id="3930" href="Algebra.Definitions.html#3900" class="Function">IdempotentFun</a> <a id="3944" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3946" class="Symbol">=</a> <a id="3948" class="Symbol">∀</a> <a id="3950" href="Algebra.Definitions.html#3950" class="Bound">x</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3959" href="Algebra.Definitions.html#3950" class="Bound">x</a><a id="3960" class="Symbol">)</a> <a id="3962" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3964" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3966" href="Algebra.Definitions.html#3950" class="Bound">x</a>

<a id="Selective"></a><a id="3969" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3985" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3987" class="Symbol">→</a> <a id="3989" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3993" class="Symbol">_</a>
<a id="3995" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="4005" href="Algebra.Definitions.html#4005" class="Bound Operator">_∙_</a> <a id="4009" class="Symbol">=</a> <a id="4011" class="Symbol">∀</a> <a id="4013" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4015" href="Algebra.Definitions.html#4015" class="Bound">y</a> <a id="4017" class="Symbol">→</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4022" href="Algebra.Definitions.html#4005" class="Bound Operator">∙</a> <a id="4024" href="Algebra.Definitions.html#4015" class="Bound">y</a><a id="4025" class="Symbol">)</a> <a id="4027" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4029" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4031" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4036" href="Algebra.Definitions.html#4005" class="Bound Operator">∙</a> <a id="4038" href="Algebra.Definitions.html#4015" class="Bound">y</a><a id="4039" class="Symbol">)</a> <a id="4041" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4043" href="Algebra.Definitions.html#4015" class="Bound">y</a>

<a id="_Absorbs_"></a><a id="4046" href="Algebra.Definitions.html#4046" class="Function Operator">_Absorbs_</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4062" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4070" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4072" class="Symbol">→</a> <a id="4074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4078" class="Symbol">_</a>
<a id="4080" href="Algebra.Definitions.html#4080" class="Bound Operator">_∙_</a> <a id="4084" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4092" href="Algebra.Definitions.html#4092" class="Bound Operator">_∘_</a> <a id="4096" class="Symbol">=</a> <a id="4098" class="Symbol">∀</a> <a id="4100" href="Algebra.Definitions.html#4100" class="Bound">x</a> <a id="4102" href="Algebra.Definitions.html#4102" class="Bound">y</a> <a id="4104" class="Symbol">→</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Algebra.Definitions.html#4100" class="Bound">x</a> <a id="4109" href="Algebra.Definitions.html#4080" class="Bound Operator">∙</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Algebra.Definitions.html#4100" class="Bound">x</a> <a id="4114" href="Algebra.Definitions.html#4092" class="Bound Operator">∘</a> <a id="4116" href="Algebra.Definitions.html#4102" class="Bound">y</a><a id="4117" class="Symbol">))</a> <a id="4120" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4122" href="Algebra.Definitions.html#4100" class="Bound">x</a>

<a id="Absorptive"></a><a id="4125" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4142" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4150" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4152" class="Symbol">→</a> <a id="4154" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4158" class="Symbol">_</a>
<a id="4160" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="4171" href="Algebra.Definitions.html#4171" class="Bound">∙</a> <a id="4173" href="Algebra.Definitions.html#4173" class="Bound">∘</a> <a id="4175" class="Symbol">=</a> <a id="4177" class="Symbol">(</a><a id="4178" href="Algebra.Definitions.html#4171" class="Bound">∙</a> <a id="4180" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4188" href="Algebra.Definitions.html#4173" class="Bound">∘</a><a id="4189" class="Symbol">)</a> <a id="4191" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Algebra.Definitions.html#4173" class="Bound">∘</a> <a id="4196" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4204" href="Algebra.Definitions.html#4171" class="Bound">∙</a><a id="4205" class="Symbol">)</a>

<a id="SelfInverse"></a><a id="4208" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="4220" class="Symbol">:</a> <a id="4222" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4226" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4228" class="Symbol">→</a> <a id="4230" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4234" class="Symbol">_</a>
<a id="4236" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="4248" href="Algebra.Definitions.html#4248" class="Bound">f</a> <a id="4250" class="Symbol">=</a> <a id="4252" class="Symbol">∀</a> <a id="4254" class="Symbol">{</a><a id="4255" href="Algebra.Definitions.html#4255" class="Bound">x</a> <a id="4257" href="Algebra.Definitions.html#4257" class="Bound">y</a><a id="4258" class="Symbol">}</a> <a id="4260" class="Symbol">→</a> <a id="4262" href="Algebra.Definitions.html#4248" class="Bound">f</a> <a id="4264" href="Algebra.Definitions.html#4255" class="Bound">x</a> <a id="4266" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4268" href="Algebra.Definitions.html#4257" class="Bound">y</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Algebra.Definitions.html#4248" class="Bound">f</a> <a id="4274" href="Algebra.Definitions.html#4257" class="Bound">y</a> <a id="4276" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4278" href="Algebra.Definitions.html#4255" class="Bound">x</a>

<a id="Involutive"></a><a id="4281" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4298" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4300" class="Symbol">→</a> <a id="4302" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4306" class="Symbol">_</a>
<a id="4308" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="4319" href="Algebra.Definitions.html#4319" class="Bound">f</a> <a id="4321" class="Symbol">=</a> <a id="4323" class="Symbol">∀</a> <a id="4325" href="Algebra.Definitions.html#4325" class="Bound">x</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="Algebra.Definitions.html#4319" class="Bound">f</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Algebra.Definitions.html#4319" class="Bound">f</a> <a id="4334" href="Algebra.Definitions.html#4325" class="Bound">x</a><a id="4335" class="Symbol">)</a> <a id="4337" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4339" href="Algebra.Definitions.html#4325" class="Bound">x</a>

<a id="LeftCancellative"></a><a id="4342" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4359" class="Symbol">:</a> <a id="4361" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4365" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4367" class="Symbol">→</a> <a id="4369" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4373" class="Symbol">_</a>
<a id="4375" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4392" href="Algebra.Definitions.html#4392" class="Bound Operator">_•_</a> <a id="4396" class="Symbol">=</a> <a id="4398" class="Symbol">∀</a> <a id="4400" href="Algebra.Definitions.html#4400" class="Bound">x</a> <a id="4402" href="Algebra.Definitions.html#4402" class="Bound">y</a> <a id="4404" href="Algebra.Definitions.html#4404" class="Bound">z</a> <a id="4406" class="Symbol">→</a> <a id="4408" class="Symbol">(</a><a id="4409" href="Algebra.Definitions.html#4400" class="Bound">x</a> <a id="4411" href="Algebra.Definitions.html#4392" class="Bound Operator">•</a> <a id="4413" href="Algebra.Definitions.html#4402" class="Bound">y</a><a id="4414" class="Symbol">)</a> <a id="4416" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Algebra.Definitions.html#4400" class="Bound">x</a> <a id="4421" href="Algebra.Definitions.html#4392" class="Bound Operator">•</a> <a id="4423" href="Algebra.Definitions.html#4404" class="Bound">z</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">→</a> <a id="4428" href="Algebra.Definitions.html#4402" class="Bound">y</a> <a id="4430" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4432" href="Algebra.Definitions.html#4404" class="Bound">z</a>

<a id="RightCancellative"></a><a id="4435" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4453" class="Symbol">:</a> <a id="4455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4459" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4467" class="Symbol">_</a>
<a id="4469" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4487" href="Algebra.Definitions.html#4487" class="Bound Operator">_•_</a> <a id="4491" class="Symbol">=</a> <a id="4493" class="Symbol">∀</a> <a id="4495" href="Algebra.Definitions.html#4495" class="Bound">x</a> <a id="4497" href="Algebra.Definitions.html#4497" class="Bound">y</a> <a id="4499" href="Algebra.Definitions.html#4499" class="Bound">z</a> <a id="4501" class="Symbol">→</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Algebra.Definitions.html#4497" class="Bound">y</a> <a id="4506" href="Algebra.Definitions.html#4487" class="Bound Operator">•</a> <a id="4508" href="Algebra.Definitions.html#4495" class="Bound">x</a><a id="4509" class="Symbol">)</a> <a id="4511" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Algebra.Definitions.html#4499" class="Bound">z</a> <a id="4516" href="Algebra.Definitions.html#4487" class="Bound Operator">•</a> <a id="4518" href="Algebra.Definitions.html#4495" class="Bound">x</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="Algebra.Definitions.html#4497" class="Bound">y</a> <a id="4525" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4527" href="Algebra.Definitions.html#4499" class="Bound">z</a>

<a id="Cancellative"></a><a id="4530" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4549" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4551" class="Symbol">→</a> <a id="4553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4557" class="Symbol">_</a>
<a id="4559" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="4572" href="Algebra.Definitions.html#4572" class="Bound Operator">_•_</a> <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4596" href="Algebra.Definitions.html#4572" class="Bound Operator">_•_</a><a id="4599" class="Symbol">)</a> <a id="4601" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4622" href="Algebra.Definitions.html#4572" class="Bound Operator">_•_</a><a id="4625" class="Symbol">)</a>

<a id="AlmostLeftCancellative"></a><a id="4628" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="4651" class="Symbol">:</a> <a id="4653" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4655" class="Symbol">→</a> <a id="4657" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4661" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4663" class="Symbol">→</a> <a id="4665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4669" class="Symbol">_</a>
<a id="4671" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="4694" href="Algebra.Definitions.html#4694" class="Bound">e</a> <a id="4696" href="Algebra.Definitions.html#4696" class="Bound Operator">_•_</a> <a id="4700" class="Symbol">=</a> <a id="4702" class="Symbol">∀</a> <a id="4704" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4706" href="Algebra.Definitions.html#4706" class="Bound">y</a> <a id="4708" href="Algebra.Definitions.html#4708" class="Bound">z</a> <a id="4710" class="Symbol">→</a> <a id="4712" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4714" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4716" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4718" href="Algebra.Definitions.html#4694" class="Bound">e</a> <a id="4720" class="Symbol">→</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4725" href="Algebra.Definitions.html#4696" class="Bound Operator">•</a> <a id="4727" href="Algebra.Definitions.html#4706" class="Bound">y</a><a id="4728" class="Symbol">)</a> <a id="4730" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4735" href="Algebra.Definitions.html#4696" class="Bound Operator">•</a> <a id="4737" href="Algebra.Definitions.html#4708" class="Bound">z</a><a id="4738" class="Symbol">)</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Algebra.Definitions.html#4706" class="Bound">y</a> <a id="4744" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4746" href="Algebra.Definitions.html#4708" class="Bound">z</a>

<a id="AlmostRightCancellative"></a><a id="4749" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4783" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4785" class="Symbol">→</a> <a id="4787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4791" class="Symbol">_</a>
<a id="4793" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="4817" href="Algebra.Definitions.html#4817" class="Bound">e</a> <a id="4819" href="Algebra.Definitions.html#4819" class="Bound Operator">_•_</a> <a id="4823" class="Symbol">=</a> <a id="4825" class="Symbol">∀</a> <a id="4827" href="Algebra.Definitions.html#4827" class="Bound">x</a> <a id="4829" href="Algebra.Definitions.html#4829" class="Bound">y</a> <a id="4831" href="Algebra.Definitions.html#4831" class="Bound">z</a> <a id="4833" class="Symbol">→</a> <a id="4835" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4837" href="Algebra.Definitions.html#4827" class="Bound">x</a> <a id="4839" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4841" href="Algebra.Definitions.html#4817" class="Bound">e</a> <a id="4843" class="Symbol">→</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Algebra.Definitions.html#4829" class="Bound">y</a> <a id="4848" href="Algebra.Definitions.html#4819" class="Bound Operator">•</a> <a id="4850" href="Algebra.Definitions.html#4827" class="Bound">x</a><a id="4851" class="Symbol">)</a> <a id="4853" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Algebra.Definitions.html#4831" class="Bound">z</a> <a id="4858" href="Algebra.Definitions.html#4819" class="Bound Operator">•</a> <a id="4860" href="Algebra.Definitions.html#4827" class="Bound">x</a><a id="4861" class="Symbol">)</a> <a id="4863" class="Symbol">→</a> <a id="4865" href="Algebra.Definitions.html#4829" class="Bound">y</a> <a id="4867" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4869" href="Algebra.Definitions.html#4831" class="Bound">z</a>

<a id="AlmostCancellative"></a><a id="4872" href="Algebra.Definitions.html#4872" class="Function">AlmostCancellative</a> <a id="4891" class="Symbol">:</a> <a id="4893" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4895" class="Symbol">→</a> <a id="4897" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4901" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4903" class="Symbol">→</a> <a id="4905" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4909" class="Symbol">_</a>
<a id="4911" href="Algebra.Definitions.html#4872" class="Function">AlmostCancellative</a> <a id="4930" href="Algebra.Definitions.html#4930" class="Bound">e</a> <a id="4932" href="Algebra.Definitions.html#4932" class="Bound Operator">_•_</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="4961" href="Algebra.Definitions.html#4930" class="Bound">e</a> <a id="4963" href="Algebra.Definitions.html#4932" class="Bound Operator">_•_</a> <a id="4967" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4969" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="4993" href="Algebra.Definitions.html#4930" class="Bound">e</a> <a id="4995" href="Algebra.Definitions.html#4932" class="Bound Operator">_•_</a>

<a id="Interchangable"></a><a id="5000" href="Algebra.Definitions.html#5000" class="Function">Interchangable</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5021" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5029" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5031" class="Symbol">→</a> <a id="5033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5037" class="Symbol">_</a>
<a id="5039" href="Algebra.Definitions.html#5000" class="Function">Interchangable</a> <a id="5054" href="Algebra.Definitions.html#5054" class="Bound Operator">_∘_</a> <a id="5058" href="Algebra.Definitions.html#5058" class="Bound Operator">_∙_</a> <a id="5062" class="Symbol">=</a> <a id="5064" class="Symbol">∀</a> <a id="5066" href="Algebra.Definitions.html#5066" class="Bound">w</a> <a id="5068" href="Algebra.Definitions.html#5068" class="Bound">x</a> <a id="5070" href="Algebra.Definitions.html#5070" class="Bound">y</a> <a id="5072" href="Algebra.Definitions.html#5072" class="Bound">z</a> <a id="5074" class="Symbol">→</a> <a id="5076" class="Symbol">((</a><a id="5078" href="Algebra.Definitions.html#5066" class="Bound">w</a> <a id="5080" href="Algebra.Definitions.html#5058" class="Bound Operator">∙</a> <a id="5082" href="Algebra.Definitions.html#5068" class="Bound">x</a><a id="5083" class="Symbol">)</a> <a id="5085" href="Algebra.Definitions.html#5054" class="Bound Operator">∘</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Algebra.Definitions.html#5070" class="Bound">y</a> <a id="5090" href="Algebra.Definitions.html#5058" class="Bound Operator">∙</a> <a id="5092" href="Algebra.Definitions.html#5072" class="Bound">z</a><a id="5093" class="Symbol">))</a> <a id="5096" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5098" class="Symbol">((</a><a id="5100" href="Algebra.Definitions.html#5066" class="Bound">w</a> <a id="5102" href="Algebra.Definitions.html#5054" class="Bound Operator">∘</a> <a id="5104" href="Algebra.Definitions.html#5070" class="Bound">y</a><a id="5105" class="Symbol">)</a> <a id="5107" href="Algebra.Definitions.html#5058" class="Bound Operator">∙</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Algebra.Definitions.html#5068" class="Bound">x</a> <a id="5112" href="Algebra.Definitions.html#5054" class="Bound Operator">∘</a> <a id="5114" href="Algebra.Definitions.html#5072" class="Bound">z</a><a id="5115" class="Symbol">))</a>

<a id="LeftDividesˡ"></a><a id="5119" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="5132" class="Symbol">:</a> <a id="5134" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5138" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5146" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5148" class="Symbol">→</a> <a id="5150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5154" class="Symbol">_</a>
<a id="5156" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="5169" href="Algebra.Definitions.html#5169" class="Bound Operator">_∙_</a>  <a id="5174" href="Algebra.Definitions.html#5174" class="Bound Operator">_\\_</a> <a id="5179" class="Symbol">=</a> <a id="5181" class="Symbol">∀</a> <a id="5183" href="Algebra.Definitions.html#5183" class="Bound">x</a> <a id="5185" href="Algebra.Definitions.html#5185" class="Bound">y</a> <a id="5187" class="Symbol">→</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Algebra.Definitions.html#5183" class="Bound">x</a> <a id="5192" href="Algebra.Definitions.html#5169" class="Bound Operator">∙</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Algebra.Definitions.html#5183" class="Bound">x</a> <a id="5197" href="Algebra.Definitions.html#5174" class="Bound Operator">\\</a> <a id="5200" href="Algebra.Definitions.html#5185" class="Bound">y</a><a id="5201" class="Symbol">))</a> <a id="5204" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5206" href="Algebra.Definitions.html#5185" class="Bound">y</a>

<a id="LeftDividesʳ"></a><a id="5209" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="5222" class="Symbol">:</a> <a id="5224" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5228" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5230" class="Symbol">→</a> <a id="5232" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5236" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5238" class="Symbol">→</a> <a id="5240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5244" class="Symbol">_</a>
<a id="5246" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="5259" href="Algebra.Definitions.html#5259" class="Bound Operator">_∙_</a> <a id="5263" href="Algebra.Definitions.html#5263" class="Bound Operator">_\\_</a> <a id="5268" class="Symbol">=</a> <a id="5270" class="Symbol">∀</a> <a id="5272" href="Algebra.Definitions.html#5272" class="Bound">x</a> <a id="5274" href="Algebra.Definitions.html#5274" class="Bound">y</a> <a id="5276" class="Symbol">→</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Algebra.Definitions.html#5272" class="Bound">x</a> <a id="5281" href="Algebra.Definitions.html#5263" class="Bound Operator">\\</a> <a id="5284" class="Symbol">(</a><a id="5285" href="Algebra.Definitions.html#5272" class="Bound">x</a> <a id="5287" href="Algebra.Definitions.html#5259" class="Bound Operator">∙</a> <a id="5289" href="Algebra.Definitions.html#5274" class="Bound">y</a><a id="5290" class="Symbol">))</a> <a id="5293" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5295" href="Algebra.Definitions.html#5274" class="Bound">y</a>

<a id="RightDividesˡ"></a><a id="5298" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5318" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5320" class="Symbol">→</a> <a id="5322" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5326" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5328" class="Symbol">→</a> <a id="5330" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5334" class="Symbol">_</a>
<a id="5336" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="5350" href="Algebra.Definitions.html#5350" class="Bound Operator">_∙_</a> <a id="5354" href="Algebra.Definitions.html#5354" class="Bound Operator">_//_</a> <a id="5359" class="Symbol">=</a> <a id="5361" class="Symbol">∀</a> <a id="5363" href="Algebra.Definitions.html#5363" class="Bound">x</a> <a id="5365" href="Algebra.Definitions.html#5365" class="Bound">y</a> <a id="5367" class="Symbol">→</a> <a id="5369" class="Symbol">((</a><a id="5371" href="Algebra.Definitions.html#5365" class="Bound">y</a> <a id="5373" href="Algebra.Definitions.html#5354" class="Bound Operator">//</a> <a id="5376" href="Algebra.Definitions.html#5363" class="Bound">x</a><a id="5377" class="Symbol">)</a> <a id="5379" href="Algebra.Definitions.html#5350" class="Bound Operator">∙</a> <a id="5381" href="Algebra.Definitions.html#5363" class="Bound">x</a><a id="5382" class="Symbol">)</a> <a id="5384" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5386" href="Algebra.Definitions.html#5365" class="Bound">y</a>

<a id="RightDividesʳ"></a><a id="5389" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="5403" class="Symbol">:</a> <a id="5405" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5409" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5417" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5419" class="Symbol">→</a> <a id="5421" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5425" class="Symbol">_</a>
<a id="5427" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="5441" href="Algebra.Definitions.html#5441" class="Bound Operator">_∙_</a> <a id="5445" href="Algebra.Definitions.html#5445" class="Bound Operator">_//_</a> <a id="5450" class="Symbol">=</a> <a id="5452" class="Symbol">∀</a> <a id="5454" href="Algebra.Definitions.html#5454" class="Bound">x</a> <a id="5456" href="Algebra.Definitions.html#5456" class="Bound">y</a> <a id="5458" class="Symbol">→</a> <a id="5460" class="Symbol">((</a><a id="5462" href="Algebra.Definitions.html#5456" class="Bound">y</a> <a id="5464" href="Algebra.Definitions.html#5441" class="Bound Operator">∙</a> <a id="5466" href="Algebra.Definitions.html#5454" class="Bound">x</a><a id="5467" class="Symbol">)</a> <a id="5469" href="Algebra.Definitions.html#5445" class="Bound Operator">//</a> <a id="5472" href="Algebra.Definitions.html#5454" class="Bound">x</a><a id="5473" class="Symbol">)</a> <a id="5475" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5477" href="Algebra.Definitions.html#5456" class="Bound">y</a>

<a id="LeftDivides"></a><a id="5480" href="Algebra.Definitions.html#5480" class="Function">LeftDivides</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5498" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5506" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5508" class="Symbol">→</a> <a id="5510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5514" class="Symbol">_</a>
<a id="5516" href="Algebra.Definitions.html#5480" class="Function">LeftDivides</a> <a id="5528" href="Algebra.Definitions.html#5528" class="Bound">∙</a> <a id="5530" href="Algebra.Definitions.html#5530" class="Bound">\\</a> <a id="5533" class="Symbol">=</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="5549" href="Algebra.Definitions.html#5528" class="Bound">∙</a> <a id="5551" href="Algebra.Definitions.html#5530" class="Bound">\\</a><a id="5553" class="Symbol">)</a> <a id="5555" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5557" class="Symbol">(</a><a id="5558" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="5571" href="Algebra.Definitions.html#5528" class="Bound">∙</a> <a id="5573" href="Algebra.Definitions.html#5530" class="Bound">\\</a><a id="5575" class="Symbol">)</a>

<a id="RightDivides"></a><a id="5578" href="Algebra.Definitions.html#5578" class="Function">RightDivides</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5597" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5605" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5613" class="Symbol">_</a>
<a id="5615" href="Algebra.Definitions.html#5578" class="Function">RightDivides</a> <a id="5628" href="Algebra.Definitions.html#5628" class="Bound">∙</a> <a id="5630" href="Algebra.Definitions.html#5630" class="Bound">//</a> <a id="5633" class="Symbol">=</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="5650" href="Algebra.Definitions.html#5628" class="Bound">∙</a> <a id="5652" href="Algebra.Definitions.html#5630" class="Bound">//</a><a id="5654" class="Symbol">)</a> <a id="5656" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5658" class="Symbol">(</a><a id="5659" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="5673" href="Algebra.Definitions.html#5628" class="Bound">∙</a> <a id="5675" href="Algebra.Definitions.html#5630" class="Bound">//</a><a id="5677" class="Symbol">)</a>

<a id="StarRightExpansive"></a><a id="5680" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="5699" class="Symbol">:</a> <a id="5701" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5703" class="Symbol">→</a> <a id="5705" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5709" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5711" class="Symbol">→</a> <a id="5713" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5717" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5719" class="Symbol">→</a> <a id="5721" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5725" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5727" class="Symbol">→</a> <a id="5729" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5733" class="Symbol">_</a>
<a id="5735" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="5754" href="Algebra.Definitions.html#5754" class="Bound">e</a> <a id="5756" href="Algebra.Definitions.html#5756" class="Bound Operator">_+_</a> <a id="5760" href="Algebra.Definitions.html#5760" class="Bound Operator">_∙_</a> <a id="5764" href="Algebra.Definitions.html#5764" class="Bound Operator">_*</a> <a id="5767" class="Symbol">=</a> <a id="5769" class="Symbol">∀</a> <a id="5771" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5773" class="Symbol">→</a> <a id="5775" class="Symbol">(</a><a id="5776" href="Algebra.Definitions.html#5754" class="Bound">e</a> <a id="5778" href="Algebra.Definitions.html#5756" class="Bound Operator">+</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5783" href="Algebra.Definitions.html#5760" class="Bound Operator">∙</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5788" href="Algebra.Definitions.html#5764" class="Bound Operator">*</a><a id="5789" class="Symbol">)))</a> <a id="5793" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5795" class="Symbol">(</a><a id="5796" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5798" href="Algebra.Definitions.html#5764" class="Bound Operator">*</a><a id="5799" class="Symbol">)</a>

<a id="StarLeftExpansive"></a><a id="5802" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5824" class="Symbol">→</a> <a id="5826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5830" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5832" class="Symbol">→</a> <a id="5834" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5838" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5840" class="Symbol">→</a> <a id="5842" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5846" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5848" class="Symbol">→</a> <a id="5850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5854" class="Symbol">_</a>
<a id="5856" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="5874" href="Algebra.Definitions.html#5874" class="Bound">e</a> <a id="5876" href="Algebra.Definitions.html#5876" class="Bound Operator">_+_</a> <a id="5880" href="Algebra.Definitions.html#5880" class="Bound Operator">_∙_</a> <a id="5884" href="Algebra.Definitions.html#5884" class="Bound Operator">_*</a> <a id="5887" class="Symbol">=</a> <a id="5889" class="Symbol">∀</a> <a id="5891" href="Algebra.Definitions.html#5891" class="Bound">x</a> <a id="5893" class="Symbol">→</a>  <a id="5896" class="Symbol">(</a><a id="5897" href="Algebra.Definitions.html#5874" class="Bound">e</a> <a id="5899" href="Algebra.Definitions.html#5876" class="Bound Operator">+</a> <a id="5901" class="Symbol">((</a><a id="5903" href="Algebra.Definitions.html#5891" class="Bound">x</a> <a id="5905" href="Algebra.Definitions.html#5884" class="Bound Operator">*</a><a id="5906" class="Symbol">)</a> <a id="5908" href="Algebra.Definitions.html#5880" class="Bound Operator">∙</a> <a id="5910" href="Algebra.Definitions.html#5891" class="Bound">x</a><a id="5911" class="Symbol">))</a> <a id="5914" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Algebra.Definitions.html#5891" class="Bound">x</a> <a id="5919" href="Algebra.Definitions.html#5884" class="Bound Operator">*</a><a id="5920" class="Symbol">)</a>

<a id="StarExpansive"></a><a id="5923" href="Algebra.Definitions.html#5923" class="Function">StarExpansive</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5941" class="Symbol">→</a> <a id="5943" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5947" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5949" class="Symbol">→</a> <a id="5951" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5955" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5957" class="Symbol">→</a> <a id="5959" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5963" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5965" class="Symbol">→</a> <a id="5967" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5971" class="Symbol">_</a>
<a id="5973" href="Algebra.Definitions.html#5923" class="Function">StarExpansive</a> <a id="5987" href="Algebra.Definitions.html#5987" class="Bound">e</a> <a id="5989" href="Algebra.Definitions.html#5989" class="Bound Operator">_+_</a> <a id="5993" href="Algebra.Definitions.html#5993" class="Bound Operator">_∙_</a> <a id="5997" href="Algebra.Definitions.html#5997" class="Bound Operator">_*</a> <a id="6000" class="Symbol">=</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="6021" href="Algebra.Definitions.html#5987" class="Bound">e</a> <a id="6023" href="Algebra.Definitions.html#5989" class="Bound Operator">_+_</a> <a id="6027" href="Algebra.Definitions.html#5993" class="Bound Operator">_∙_</a> <a id="6031" href="Algebra.Definitions.html#5997" class="Bound Operator">_*</a><a id="6033" class="Symbol">)</a> <a id="6035" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6037" class="Symbol">(</a><a id="6038" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="6057" href="Algebra.Definitions.html#5987" class="Bound">e</a> <a id="6059" href="Algebra.Definitions.html#5989" class="Bound Operator">_+_</a> <a id="6063" href="Algebra.Definitions.html#5993" class="Bound Operator">_∙_</a> <a id="6067" href="Algebra.Definitions.html#5997" class="Bound Operator">_*</a><a id="6069" class="Symbol">)</a>

<a id="StarLeftDestructive"></a><a id="6072" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="6092" class="Symbol">:</a> <a id="6094" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6098" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6106" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6114" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6116" class="Symbol">→</a> <a id="6118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6122" class="Symbol">_</a>
<a id="6124" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="6144" href="Algebra.Definitions.html#6144" class="Bound Operator">_+_</a> <a id="6148" href="Algebra.Definitions.html#6148" class="Bound Operator">_∙_</a> <a id="6152" href="Algebra.Definitions.html#6152" class="Bound Operator">_*</a> <a id="6155" class="Symbol">=</a> <a id="6157" class="Symbol">∀</a> <a id="6159" href="Algebra.Definitions.html#6159" class="Bound">a</a> <a id="6161" href="Algebra.Definitions.html#6161" class="Bound">b</a> <a id="6163" href="Algebra.Definitions.html#6163" class="Bound">x</a> <a id="6165" class="Symbol">→</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Algebra.Definitions.html#6161" class="Bound">b</a> <a id="6170" href="Algebra.Definitions.html#6144" class="Bound Operator">+</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Algebra.Definitions.html#6159" class="Bound">a</a> <a id="6175" href="Algebra.Definitions.html#6148" class="Bound Operator">∙</a> <a id="6177" href="Algebra.Definitions.html#6163" class="Bound">x</a><a id="6178" class="Symbol">))</a> <a id="6181" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6183" href="Algebra.Definitions.html#6163" class="Bound">x</a> <a id="6185" class="Symbol">→</a> <a id="6187" class="Symbol">((</a><a id="6189" href="Algebra.Definitions.html#6159" class="Bound">a</a> <a id="6191" href="Algebra.Definitions.html#6152" class="Bound Operator">*</a><a id="6192" class="Symbol">)</a> <a id="6194" href="Algebra.Definitions.html#6148" class="Bound Operator">∙</a> <a id="6196" href="Algebra.Definitions.html#6161" class="Bound">b</a><a id="6197" class="Symbol">)</a> <a id="6199" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6201" href="Algebra.Definitions.html#6163" class="Bound">x</a>

<a id="StarRightDestructive"></a><a id="6204" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="6225" class="Symbol">:</a> <a id="6227" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6231" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6239" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6241" class="Symbol">→</a> <a id="6243" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6247" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6249" class="Symbol">→</a> <a id="6251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6255" class="Symbol">_</a>
<a id="6257" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="6278" href="Algebra.Definitions.html#6278" class="Bound Operator">_+_</a> <a id="6282" href="Algebra.Definitions.html#6282" class="Bound Operator">_∙_</a> <a id="6286" href="Algebra.Definitions.html#6286" class="Bound Operator">_*</a> <a id="6289" class="Symbol">=</a> <a id="6291" class="Symbol">∀</a> <a id="6293" href="Algebra.Definitions.html#6293" class="Bound">a</a> <a id="6295" href="Algebra.Definitions.html#6295" class="Bound">b</a> <a id="6297" href="Algebra.Definitions.html#6297" class="Bound">x</a> <a id="6299" class="Symbol">→</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Algebra.Definitions.html#6295" class="Bound">b</a> <a id="6304" href="Algebra.Definitions.html#6278" class="Bound Operator">+</a> <a id="6306" class="Symbol">(</a><a id="6307" href="Algebra.Definitions.html#6297" class="Bound">x</a> <a id="6309" href="Algebra.Definitions.html#6282" class="Bound Operator">∙</a> <a id="6311" href="Algebra.Definitions.html#6293" class="Bound">a</a><a id="6312" class="Symbol">))</a> <a id="6315" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6317" href="Algebra.Definitions.html#6297" class="Bound">x</a> <a id="6319" class="Symbol">→</a> <a id="6321" class="Symbol">(</a><a id="6322" href="Algebra.Definitions.html#6295" class="Bound">b</a> <a id="6324" href="Algebra.Definitions.html#6282" class="Bound Operator">∙</a> <a id="6326" class="Symbol">(</a><a id="6327" href="Algebra.Definitions.html#6293" class="Bound">a</a> <a id="6329" href="Algebra.Definitions.html#6286" class="Bound Operator">*</a><a id="6330" class="Symbol">))</a> <a id="6333" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6335" href="Algebra.Definitions.html#6297" class="Bound">x</a>

<a id="StarDestructive"></a><a id="6338" href="Algebra.Definitions.html#6338" class="Function">StarDestructive</a> <a id="6354" class="Symbol">:</a> <a id="6356" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6360" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6362" class="Symbol">→</a> <a id="6364" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6368" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6376" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6378" class="Symbol">→</a> <a id="6380" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6384" class="Symbol">_</a>
<a id="6386" href="Algebra.Definitions.html#6338" class="Function">StarDestructive</a> <a id="6402" href="Algebra.Definitions.html#6402" class="Bound Operator">_+_</a> <a id="6406" href="Algebra.Definitions.html#6406" class="Bound Operator">_∙_</a> <a id="6410" href="Algebra.Definitions.html#6410" class="Bound Operator">_*</a> <a id="6413" class="Symbol">=</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="6436" href="Algebra.Definitions.html#6402" class="Bound Operator">_+_</a> <a id="6440" href="Algebra.Definitions.html#6406" class="Bound Operator">_∙_</a> <a id="6444" href="Algebra.Definitions.html#6410" class="Bound Operator">_*</a><a id="6446" class="Symbol">)</a> <a id="6448" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="6472" href="Algebra.Definitions.html#6402" class="Bound Operator">_+_</a> <a id="6476" href="Algebra.Definitions.html#6406" class="Bound Operator">_∙_</a> <a id="6480" href="Algebra.Definitions.html#6410" class="Bound Operator">_*</a><a id="6482" class="Symbol">)</a>

<a id="LeftAlternative"></a><a id="6485" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="6501" class="Symbol">:</a> <a id="6503" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6507" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6509" class="Symbol">→</a> <a id="6511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6515" class="Symbol">_</a>
<a id="6517" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="6533" href="Algebra.Definitions.html#6533" class="Bound Operator">_∙_</a> <a id="6537" class="Symbol">=</a> <a id="6539" class="Symbol">∀</a> <a id="6541" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6543" href="Algebra.Definitions.html#6543" class="Bound">y</a>  <a id="6546" class="Symbol">→</a>  <a id="6549" class="Symbol">((</a><a id="6551" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6553" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6555" href="Algebra.Definitions.html#6541" class="Bound">x</a><a id="6556" class="Symbol">)</a> <a id="6558" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6560" href="Algebra.Definitions.html#6543" class="Bound">y</a><a id="6561" class="Symbol">)</a> <a id="6563" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6565" class="Symbol">(</a><a id="6566" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6568" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6573" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6575" href="Algebra.Definitions.html#6543" class="Bound">y</a><a id="6576" class="Symbol">))</a>

<a id="RightAlternative"></a><a id="6580" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6603" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6605" class="Symbol">→</a> <a id="6607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6611" class="Symbol">_</a>
<a id="6613" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="6630" href="Algebra.Definitions.html#6630" class="Bound Operator">_∙_</a> <a id="6634" class="Symbol">=</a> <a id="6636" class="Symbol">∀</a> <a id="6638" href="Algebra.Definitions.html#6638" class="Bound">x</a> <a id="6640" href="Algebra.Definitions.html#6640" class="Bound">y</a> <a id="6642" class="Symbol">→</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Algebra.Definitions.html#6638" class="Bound">x</a> <a id="6647" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6649" class="Symbol">(</a><a id="6650" href="Algebra.Definitions.html#6640" class="Bound">y</a> <a id="6652" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6654" href="Algebra.Definitions.html#6640" class="Bound">y</a><a id="6655" class="Symbol">))</a> <a id="6658" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6660" class="Symbol">((</a><a id="6662" href="Algebra.Definitions.html#6638" class="Bound">x</a> <a id="6664" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6666" href="Algebra.Definitions.html#6640" class="Bound">y</a><a id="6667" class="Symbol">)</a> <a id="6669" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6671" href="Algebra.Definitions.html#6640" class="Bound">y</a><a id="6672" class="Symbol">)</a>

<a id="Alternative"></a><a id="6675" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="6687" class="Symbol">:</a> <a id="6689" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6693" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6695" class="Symbol">→</a> <a id="6697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6701" class="Symbol">_</a>
<a id="6703" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="6715" href="Algebra.Definitions.html#6715" class="Bound Operator">_∙_</a> <a id="6719" class="Symbol">=</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="6738" href="Algebra.Definitions.html#6715" class="Bound Operator">_∙_</a> <a id="6742" class="Symbol">)</a> <a id="6744" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="6764" href="Algebra.Definitions.html#6715" class="Bound Operator">_∙_</a><a id="6767" class="Symbol">)</a>

<a id="Flexible"></a><a id="6770" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="6779" class="Symbol">:</a> <a id="6781" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6785" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6787" class="Symbol">→</a> <a id="6789" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6793" class="Symbol">_</a>
<a id="6795" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="6804" href="Algebra.Definitions.html#6804" class="Bound Operator">_∙_</a> <a id="6808" class="Symbol">=</a> <a id="6810" class="Symbol">∀</a> <a id="6812" href="Algebra.Definitions.html#6812" class="Bound">x</a> <a id="6814" href="Algebra.Definitions.html#6814" class="Bound">y</a> <a id="6816" class="Symbol">→</a> <a id="6818" class="Symbol">((</a><a id="6820" href="Algebra.Definitions.html#6812" class="Bound">x</a> <a id="6822" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6824" href="Algebra.Definitions.html#6814" class="Bound">y</a><a id="6825" class="Symbol">)</a> <a id="6827" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6829" href="Algebra.Definitions.html#6812" class="Bound">x</a><a id="6830" class="Symbol">)</a> <a id="6832" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6834" class="Symbol">(</a><a id="6835" href="Algebra.Definitions.html#6812" class="Bound">x</a> <a id="6837" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6839" class="Symbol">(</a><a id="6840" href="Algebra.Definitions.html#6814" class="Bound">y</a> <a id="6842" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6844" href="Algebra.Definitions.html#6812" class="Bound">x</a><a id="6845" class="Symbol">))</a>

<a id="Medial"></a><a id="6849" href="Algebra.Definitions.html#6849" class="Function">Medial</a> <a id="6856" class="Symbol">:</a> <a id="6858" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6862" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6864" class="Symbol">→</a> <a id="6866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6870" class="Symbol">_</a>
<a id="6872" href="Algebra.Definitions.html#6849" class="Function">Medial</a> <a id="6879" href="Algebra.Definitions.html#6879" class="Bound Operator">_∙_</a> <a id="6883" class="Symbol">=</a> <a id="6885" class="Symbol">∀</a> <a id="6887" href="Algebra.Definitions.html#6887" class="Bound">x</a> <a id="6889" href="Algebra.Definitions.html#6889" class="Bound">y</a> <a id="6891" href="Algebra.Definitions.html#6891" class="Bound">u</a> <a id="6893" href="Algebra.Definitions.html#6893" class="Bound">z</a> <a id="6895" class="Symbol">→</a> <a id="6897" class="Symbol">((</a><a id="6899" href="Algebra.Definitions.html#6887" class="Bound">x</a> <a id="6901" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6903" href="Algebra.Definitions.html#6889" class="Bound">y</a><a id="6904" class="Symbol">)</a> <a id="6906" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6908" class="Symbol">(</a><a id="6909" href="Algebra.Definitions.html#6891" class="Bound">u</a> <a id="6911" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6913" href="Algebra.Definitions.html#6893" class="Bound">z</a><a id="6914" class="Symbol">))</a> <a id="6917" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6919" class="Symbol">((</a><a id="6921" href="Algebra.Definitions.html#6887" class="Bound">x</a> <a id="6923" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6925" href="Algebra.Definitions.html#6891" class="Bound">u</a><a id="6926" class="Symbol">)</a> <a id="6928" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6930" class="Symbol">(</a><a id="6931" href="Algebra.Definitions.html#6889" class="Bound">y</a> <a id="6933" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6935" href="Algebra.Definitions.html#6893" class="Bound">z</a><a id="6936" class="Symbol">))</a>

<a id="LeftSemimedial"></a><a id="6940" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="6955" class="Symbol">:</a> <a id="6957" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6961" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6963" class="Symbol">→</a> <a id="6965" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6969" class="Symbol">_</a>
<a id="6971" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="6986" href="Algebra.Definitions.html#6986" class="Bound Operator">_∙_</a> <a id="6990" class="Symbol">=</a> <a id="6992" class="Symbol">∀</a> <a id="6994" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="6996" href="Algebra.Definitions.html#6996" class="Bound">y</a> <a id="6998" href="Algebra.Definitions.html#6998" class="Bound">z</a> <a id="7000" class="Symbol">→</a> <a id="7002" class="Symbol">((</a><a id="7004" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="7006" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7008" href="Algebra.Definitions.html#6994" class="Bound">x</a><a id="7009" class="Symbol">)</a> <a id="7011" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Algebra.Definitions.html#6996" class="Bound">y</a> <a id="7016" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7018" href="Algebra.Definitions.html#6998" class="Bound">z</a><a id="7019" class="Symbol">))</a> <a id="7022" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7024" class="Symbol">((</a><a id="7026" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="7028" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7030" href="Algebra.Definitions.html#6996" class="Bound">y</a><a id="7031" class="Symbol">)</a> <a id="7033" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="7038" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7040" href="Algebra.Definitions.html#6998" class="Bound">z</a><a id="7041" class="Symbol">))</a>

<a id="RightSemimedial"></a><a id="7045" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="7061" class="Symbol">:</a> <a id="7063" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7067" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7069" class="Symbol">→</a> <a id="7071" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7075" class="Symbol">_</a>
<a id="7077" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="7093" href="Algebra.Definitions.html#7093" class="Bound Operator">_∙_</a> <a id="7097" class="Symbol">=</a> <a id="7099" class="Symbol">∀</a> <a id="7101" href="Algebra.Definitions.html#7101" class="Bound">x</a> <a id="7103" href="Algebra.Definitions.html#7103" class="Bound">y</a> <a id="7105" href="Algebra.Definitions.html#7105" class="Bound">z</a> <a id="7107" class="Symbol">→</a> <a id="7109" class="Symbol">((</a><a id="7111" href="Algebra.Definitions.html#7103" class="Bound">y</a> <a id="7113" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7115" href="Algebra.Definitions.html#7105" class="Bound">z</a><a id="7116" class="Symbol">)</a> <a id="7118" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Algebra.Definitions.html#7101" class="Bound">x</a> <a id="7123" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7125" href="Algebra.Definitions.html#7101" class="Bound">x</a><a id="7126" class="Symbol">))</a> <a id="7129" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7131" class="Symbol">((</a><a id="7133" href="Algebra.Definitions.html#7103" class="Bound">y</a> <a id="7135" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7137" href="Algebra.Definitions.html#7101" class="Bound">x</a><a id="7138" class="Symbol">)</a> <a id="7140" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7142" class="Symbol">(</a><a id="7143" href="Algebra.Definitions.html#7105" class="Bound">z</a> <a id="7145" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7147" href="Algebra.Definitions.html#7101" class="Bound">x</a><a id="7148" class="Symbol">))</a>

<a id="Semimedial"></a><a id="7152" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="7163" class="Symbol">:</a> <a id="7165" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7169" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7171" class="Symbol">→</a> <a id="7173" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7177" class="Symbol">_</a>
<a id="7179" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="7190" href="Algebra.Definitions.html#7190" class="Bound Operator">_∙_</a> <a id="7194" class="Symbol">=</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="7212" href="Algebra.Definitions.html#7190" class="Bound Operator">_∙_</a><a id="7215" class="Symbol">)</a> <a id="7217" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7219" class="Symbol">(</a><a id="7220" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="7236" href="Algebra.Definitions.html#7190" class="Bound Operator">_∙_</a><a id="7239" class="Symbol">)</a>

<a id="LeftBol"></a><a id="7242" href="Algebra.Definitions.html#7242" class="Function">LeftBol</a> <a id="7250" class="Symbol">:</a> <a id="7252" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7256" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7258" class="Symbol">→</a> <a id="7260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7264" class="Symbol">_</a>
<a id="7266" href="Algebra.Definitions.html#7242" class="Function">LeftBol</a> <a id="7274" href="Algebra.Definitions.html#7274" class="Bound Operator">_∙_</a> <a id="7278" class="Symbol">=</a> <a id="7280" class="Symbol">∀</a> <a id="7282" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7284" href="Algebra.Definitions.html#7284" class="Bound">y</a> <a id="7286" href="Algebra.Definitions.html#7286" class="Bound">z</a> <a id="7288" class="Symbol">→</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7293" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7295" class="Symbol">(</a><a id="7296" href="Algebra.Definitions.html#7284" class="Bound">y</a> <a id="7298" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7300" class="Symbol">(</a><a id="7301" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7303" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7305" href="Algebra.Definitions.html#7286" class="Bound">z</a><a id="7306" class="Symbol">)))</a> <a id="7310" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7312" class="Symbol">((</a><a id="7314" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7316" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Algebra.Definitions.html#7284" class="Bound">y</a> <a id="7321" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7323" href="Algebra.Definitions.html#7282" class="Bound">x</a><a id="7324" class="Symbol">))</a> <a id="7327" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7329" href="Algebra.Definitions.html#7286" class="Bound">z</a> <a id="7331" class="Symbol">)</a>

<a id="RightBol"></a><a id="7334" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="7343" class="Symbol">:</a> <a id="7345" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7349" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7351" class="Symbol">→</a> <a id="7353" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7357" class="Symbol">_</a>
<a id="7359" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="7368" href="Algebra.Definitions.html#7368" class="Bound Operator">_∙_</a> <a id="7372" class="Symbol">=</a> <a id="7374" class="Symbol">∀</a> <a id="7376" href="Algebra.Definitions.html#7376" class="Bound">x</a> <a id="7378" href="Algebra.Definitions.html#7378" class="Bound">y</a> <a id="7380" href="Algebra.Definitions.html#7380" class="Bound">z</a> <a id="7382" class="Symbol">→</a> <a id="7384" class="Symbol">(((</a><a id="7387" href="Algebra.Definitions.html#7380" class="Bound">z</a> <a id="7389" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7391" href="Algebra.Definitions.html#7376" class="Bound">x</a><a id="7392" class="Symbol">)</a> <a id="7394" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7396" href="Algebra.Definitions.html#7378" class="Bound">y</a><a id="7397" class="Symbol">)</a> <a id="7399" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7401" href="Algebra.Definitions.html#7376" class="Bound">x</a><a id="7402" class="Symbol">)</a> <a id="7404" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Algebra.Definitions.html#7380" class="Bound">z</a> <a id="7409" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7411" class="Symbol">((</a><a id="7413" href="Algebra.Definitions.html#7376" class="Bound">x</a> <a id="7415" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7417" href="Algebra.Definitions.html#7378" class="Bound">y</a><a id="7418" class="Symbol">)</a> <a id="7420" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7422" href="Algebra.Definitions.html#7376" class="Bound">x</a><a id="7423" class="Symbol">))</a>

<a id="MiddleBol"></a><a id="7427" href="Algebra.Definitions.html#7427" class="Function">MiddleBol</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7443" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7445" class="Symbol">→</a> <a id="7447" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7451" href="Algebra.Definitions.html#822" class="Bound">A</a>  <a id="7454" class="Symbol">→</a> <a id="7456" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7460" href="Algebra.Definitions.html#822" class="Bound">A</a>  <a id="7463" class="Symbol">→</a> <a id="7465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7469" class="Symbol">_</a>
<a id="7471" href="Algebra.Definitions.html#7427" class="Function">MiddleBol</a> <a id="7481" href="Algebra.Definitions.html#7481" class="Bound Operator">_∙_</a> <a id="7485" href="Algebra.Definitions.html#7485" class="Bound Operator">_\\_</a> <a id="7490" href="Algebra.Definitions.html#7490" class="Bound Operator">_//_</a> <a id="7495" class="Symbol">=</a> <a id="7497" class="Symbol">∀</a> <a id="7499" href="Algebra.Definitions.html#7499" class="Bound">x</a> <a id="7501" href="Algebra.Definitions.html#7501" class="Bound">y</a> <a id="7503" href="Algebra.Definitions.html#7503" class="Bound">z</a> <a id="7505" class="Symbol">→</a> <a id="7507" class="Symbol">(</a><a id="7508" href="Algebra.Definitions.html#7499" class="Bound">x</a> <a id="7510" href="Algebra.Definitions.html#7481" class="Bound Operator">∙</a> <a id="7512" class="Symbol">((</a><a id="7514" href="Algebra.Definitions.html#7501" class="Bound">y</a> <a id="7516" href="Algebra.Definitions.html#7481" class="Bound Operator">∙</a> <a id="7518" href="Algebra.Definitions.html#7503" class="Bound">z</a><a id="7519" class="Symbol">)</a> <a id="7521" href="Algebra.Definitions.html#7485" class="Bound Operator">\\</a> <a id="7524" href="Algebra.Definitions.html#7499" class="Bound">x</a><a id="7525" class="Symbol">))</a> <a id="7528" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7530" class="Symbol">((</a><a id="7532" href="Algebra.Definitions.html#7499" class="Bound">x</a> <a id="7534" href="Algebra.Definitions.html#7490" class="Bound Operator">//</a> <a id="7537" href="Algebra.Definitions.html#7503" class="Bound">z</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Algebra.Definitions.html#7481" class="Bound Operator">∙</a> <a id="7542" class="Symbol">(</a><a id="7543" href="Algebra.Definitions.html#7501" class="Bound">y</a> <a id="7545" href="Algebra.Definitions.html#7485" class="Bound Operator">\\</a> <a id="7548" href="Algebra.Definitions.html#7499" class="Bound">x</a><a id="7549" class="Symbol">))</a>

<a id="Identical"></a><a id="7553" href="Algebra.Definitions.html#7553" class="Function">Identical</a> <a id="7563" class="Symbol">:</a> <a id="7565" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7569" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7571" class="Symbol">→</a> <a id="7573" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7577" class="Symbol">_</a>
<a id="7579" href="Algebra.Definitions.html#7553" class="Function">Identical</a> <a id="7589" href="Algebra.Definitions.html#7589" class="Bound Operator">_∙_</a> <a id="7593" class="Symbol">=</a> <a id="7595" class="Symbol">∀</a> <a id="7597" href="Algebra.Definitions.html#7597" class="Bound">x</a> <a id="7599" href="Algebra.Definitions.html#7599" class="Bound">y</a> <a id="7601" href="Algebra.Definitions.html#7601" class="Bound">z</a> <a id="7603" class="Symbol">→</a> <a id="7605" class="Symbol">((</a><a id="7607" href="Algebra.Definitions.html#7601" class="Bound">z</a> <a id="7609" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7611" href="Algebra.Definitions.html#7597" class="Bound">x</a><a id="7612" class="Symbol">)</a> <a id="7614" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Algebra.Definitions.html#7599" class="Bound">y</a> <a id="7619" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7621" href="Algebra.Definitions.html#7601" class="Bound">z</a><a id="7622" class="Symbol">))</a> <a id="7625" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7627" class="Symbol">(</a><a id="7628" href="Algebra.Definitions.html#7601" class="Bound">z</a> <a id="7630" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7632" class="Symbol">((</a><a id="7634" href="Algebra.Definitions.html#7597" class="Bound">x</a> <a id="7636" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7638" href="Algebra.Definitions.html#7599" class="Bound">y</a><a id="7639" class="Symbol">)</a> <a id="7641" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7643" href="Algebra.Definitions.html#7601" class="Bound">z</a><a id="7644" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="368" class="Keyword">using</a> <a id="374" class="Symbol">(</a><a id="375" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Level.html" class="Module">Level</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="413" class="Symbol">;</a> <a id="415" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="463" class="Symbol">)</a>

<a id="466" class="Keyword">record</a> <a id="RawLattice"></a><a id="473" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a> <a id="484" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="486" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a> <a id="488" class="Symbol">:</a> <a id="490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="494" class="Symbol">(</a><a id="495" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="499" class="Symbol">(</a><a id="500" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="502" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="504" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a><a id="505" class="Symbol">))</a> <a id="508" class="Keyword">where</a>
  <a id="516" class="Keyword">infixr</a> <a id="523" class="Number">7</a> <a id="525" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>
  <a id="531" class="Keyword">infixr</a> <a id="538" class="Number">6</a> <a id="540" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>
  <a id="546" class="Keyword">infix</a>  <a id="553" class="Number">4</a> <a id="555" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>
  <a id="561" class="Keyword">field</a>
    <a id="RawLattice.Carrier"></a><a id="571" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a> <a id="579" class="Symbol">:</a> <a id="581" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="585" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a>
    <a id="RawLattice._≈_"></a><a id="591" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>     <a id="599" class="Symbol">:</a> <a id="601" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="605" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a> <a id="613" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
    <a id="RawLattice._∧_"></a><a id="619" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>     <a id="627" class="Symbol">:</a> <a id="629" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="633" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a>
    <a id="RawLattice._∨_"></a><a id="645" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>     <a id="653" class="Symbol">:</a> <a id="655" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="659" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a>

  <a id="RawLattice.∨-rawMagma"></a><a id="670" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="681" class="Symbol">:</a> <a id="683" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="692" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="694" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
  <a id="698" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="709" class="Symbol">=</a> <a id="711" class="Keyword">record</a> <a id="718" class="Symbol">{</a> <a id="720" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="724" class="Symbol">=</a> <a id="726" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a><a id="729" class="Symbol">;</a> <a id="731" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="735" class="Symbol">=</a> <a id="737" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a> <a id="741" class="Symbol">}</a>

  <a id="RawLattice.∧-rawMagma"></a><a id="746" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a> <a id="757" class="Symbol">:</a> <a id="759" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="768" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="770" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
  <a id="774" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a> <a id="785" class="Symbol">=</a> <a id="787" class="Keyword">record</a> <a id="794" class="Symbol">{</a> <a id="796" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="800" class="Symbol">=</a> <a id="802" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a><a id="805" class="Symbol">;</a> <a id="807" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="811" class="Symbol">=</a> <a id="813" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a> <a id="817" class="Symbol">}</a>

  <a id="822" class="Keyword">open</a> <a id="827" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="836" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="847" class="Keyword">public</a>
    <a id="858" class="Keyword">using</a> <a id="864" class="Symbol">(</a><a id="865" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="868" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like semilattices and lattices</a>
<a id="176" class="Comment">-- (packed in records together with sets, operations, etc.), defined via</a>
<a id="249" class="Comment">-- meet/join operations and their properties</a>
<a id="294" class="Comment">--</a>
<a id="297" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="348" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="376" class="Comment">------------------------------------------------------------------------</a>

<a id="450" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`.</a>

<a id="524" class="Symbol">{-#</a> <a id="528" class="Keyword">OPTIONS</a> <a id="536" class="Pragma">--cubical-compatible</a> <a id="557" class="Pragma">--safe</a> <a id="564" class="Symbol">#-}</a>

<a id="569" class="Keyword">module</a> <a id="576" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="600" class="Keyword">where</a>

<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="642" class="Symbol">;</a> <a id="644" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">import</a> <a id="697" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="725" class="Symbol">as</a> <a id="728" class="Module">Raw</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
  <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a> <a id="781" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a><a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a><a id="813" class="Symbol">;</a> <a id="815" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a>
        <a id="841" class="Symbol">;</a> <a id="843" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a><a id="863" class="Symbol">;</a> <a id="865" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a>
        <a id="898" class="Symbol">;</a> <a id="900" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a><a id="924" class="Symbol">;</a> <a id="926" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a><a id="935" class="Symbol">;</a> <a id="937" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a>
        <a id="967" class="Symbol">;</a> <a id="969" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Level.html" class="Module">Level</a> <a id="1005" class="Keyword">using</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1015" class="Symbol">;</a> <a id="1017" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1020" class="Symbol">)</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1058" class="Keyword">using</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1071" class="Symbol">)</a>
<a id="1073" class="Keyword">open</a> <a id="1078" class="Keyword">import</a> <a id="1085" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1106" class="Keyword">using</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1116" class="Symbol">)</a>

<a id="1119" class="Comment">------------------------------------------------------------------------</a>
<a id="1192" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="1235" class="Keyword">open</a> <a id="1240" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Raw</a> <a id="1244" class="Keyword">public</a>
  <a id="1253" class="Keyword">using</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a><a id="1270" class="Symbol">)</a>

<a id="1273" class="Comment">------------------------------------------------------------------------</a>
<a id="1346" class="Comment">-- Bundles</a>
<a id="1357" class="Comment">------------------------------------------------------------------------</a>

<a id="1431" class="Keyword">record</a> <a id="Semilattice"></a><a id="1438" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1450" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1452" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a> <a id="1454" class="Symbol">:</a> <a id="1456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1470" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a><a id="1471" class="Symbol">))</a> <a id="1474" class="Keyword">where</a>
  <a id="1482" class="Keyword">infixr</a> <a id="1489" class="Number">7</a> <a id="1491" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>
  <a id="1497" class="Keyword">infix</a>  <a id="1504" class="Number">4</a> <a id="1506" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a>
  <a id="1512" class="Keyword">field</a>
    <a id="Semilattice.Carrier"></a><a id="1522" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a>       <a id="1536" class="Symbol">:</a> <a id="1538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1542" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a>
    <a id="Semilattice._≈_"></a><a id="1548" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a>           <a id="1562" class="Symbol">:</a> <a id="1564" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1568" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a> <a id="1576" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a>
    <a id="Semilattice._∙_"></a><a id="1582" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>           <a id="1596" class="Symbol">:</a> <a id="1598" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1602" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a>
    <a id="Semilattice.isSemilattice"></a><a id="1614" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1644" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1648" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>

  <a id="1655" class="Keyword">open</a> <a id="1660" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1674" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1678" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1692" class="Keyword">public</a>

  <a id="Semilattice.band"></a><a id="1702" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="1714" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1716" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a>
  <a id="1720" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1725" class="Symbol">=</a> <a id="1727" class="Keyword">record</a> <a id="1734" class="Symbol">{</a> <a id="1736" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Algebra.Structures.html#3974" class="Function">isBand</a> <a id="1752" class="Symbol">}</a>

  <a id="1757" class="Keyword">open</a> <a id="1762" href="Algebra.Bundles.html#5119" class="Module">Band</a> <a id="1767" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1772" class="Keyword">public</a>
    <a id="1783" class="Keyword">using</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1793" class="Symbol">;</a> <a id="1795" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="1803" class="Symbol">;</a> <a id="1805" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="1810" class="Symbol">;</a> <a id="1812" href="Algebra.Structures.html#3365" class="Function">isMagma</a><a id="1819" class="Symbol">;</a> <a id="1821" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="1830" class="Symbol">;</a> <a id="1832" href="Algebra.Structures.html#3504" class="Function">isSemigroup</a><a id="1843" class="Symbol">;</a> <a id="1845" href="Algebra.Bundles.html#5270" class="Field">isBand</a><a id="1851" class="Symbol">)</a>


<a id="1855" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="1862" href="Algebra.Lattice.Bundles.html#1862" class="Record">MeetSemilattice</a> <a id="1878" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="1880" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="1896" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1898" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a><a id="1899" class="Symbol">))</a> <a id="1902" class="Keyword">where</a>
  <a id="1910" class="Keyword">infixr</a> <a id="1917" class="Number">7</a> <a id="1919" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>
  <a id="1925" class="Keyword">infix</a>  <a id="1932" class="Number">4</a> <a id="1934" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a>
  <a id="1940" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="1950" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a>           <a id="1968" class="Symbol">:</a> <a id="1970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1974" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="1980" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a>               <a id="1998" class="Symbol">:</a> <a id="2000" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2004" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a> <a id="2012" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a>
    <a id="MeetSemilattice._∧_"></a><a id="2018" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>               <a id="2036" class="Symbol">:</a> <a id="2038" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2042" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="2054" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2088" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a> <a id="2092" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>

  <a id="2099" class="Keyword">open</a> <a id="2104" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="2122" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a> <a id="2126" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2144" class="Keyword">public</a>

  <a id="MeetSemilattice.semilattice"></a><a id="2154" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2180" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="2182" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a>
  <a id="2186" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2198" class="Symbol">=</a> <a id="2200" class="Keyword">record</a> <a id="2207" class="Symbol">{</a> <a id="2209" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2243" class="Symbol">}</a>

  <a id="2248" class="Keyword">open</a> <a id="2253" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="2265" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2277" class="Keyword">public</a>
    <a id="2288" class="Keyword">using</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2303" class="Symbol">;</a> <a id="2305" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="2321" class="Symbol">;</a> <a id="2323" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="2327" class="Symbol">)</a>


<a id="2331" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="2338" href="Algebra.Lattice.Bundles.html#2338" class="Record">JoinSemilattice</a> <a id="2354" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2356" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2372" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2374" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a><a id="2375" class="Symbol">))</a> <a id="2378" class="Keyword">where</a>
  <a id="2386" class="Keyword">infixr</a> <a id="2393" class="Number">7</a> <a id="2395" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>
  <a id="2401" class="Keyword">infix</a>  <a id="2408" class="Number">4</a> <a id="2410" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a>
  <a id="2416" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="2426" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a>           <a id="2444" class="Symbol">:</a> <a id="2446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2450" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="2456" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a>               <a id="2474" class="Symbol">:</a> <a id="2476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2480" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a> <a id="2488" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a>
    <a id="JoinSemilattice._∨_"></a><a id="2494" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>               <a id="2512" class="Symbol">:</a> <a id="2514" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2518" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="2530" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2564" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a> <a id="2568" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>

  <a id="2575" class="Keyword">open</a> <a id="2580" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="2598" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a> <a id="2602" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2620" class="Keyword">public</a>

  <a id="JoinSemilattice.semilattice"></a><a id="2630" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2656" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2658" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a>
  <a id="2662" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2674" class="Symbol">=</a> <a id="2676" class="Keyword">record</a> <a id="2683" class="Symbol">{</a> <a id="2685" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2719" class="Symbol">}</a>

  <a id="2724" class="Keyword">open</a> <a id="2729" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="2741" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2753" class="Keyword">public</a>
    <a id="2764" class="Keyword">using</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2779" class="Symbol">;</a> <a id="2781" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="2786" class="Symbol">;</a> <a id="2788" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="2797" class="Symbol">;</a> <a id="2799" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="2803" class="Symbol">)</a>


<a id="2807" class="Keyword">record</a> <a id="BoundedSemilattice"></a><a id="2814" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="2833" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="2835" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a> <a id="2837" class="Symbol">:</a> <a id="2839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="2851" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2853" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a><a id="2854" class="Symbol">))</a> <a id="2857" class="Keyword">where</a>
  <a id="2865" class="Keyword">infixr</a> <a id="2872" class="Number">7</a> <a id="2874" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a>
  <a id="2880" class="Keyword">infix</a>  <a id="2887" class="Number">4</a> <a id="2889" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a>
  <a id="2895" class="Keyword">field</a>
    <a id="BoundedSemilattice.Carrier"></a><a id="2905" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>              <a id="2926" class="Symbol">:</a> <a id="2928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2932" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a>
    <a id="BoundedSemilattice._≈_"></a><a id="2938" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a>                  <a id="2959" class="Symbol">:</a> <a id="2961" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2965" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a> <a id="2973" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a>
    <a id="BoundedSemilattice._∙_"></a><a id="2979" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a>                  <a id="3000" class="Symbol">:</a> <a id="3002" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3006" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>
    <a id="BoundedSemilattice.ε"></a><a id="3018" href="Algebra.Lattice.Bundles.html#3018" class="Field">ε</a>                    <a id="3039" class="Symbol">:</a> <a id="3041" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>
    <a id="BoundedSemilattice.isBoundedSemilattice"></a><a id="3053" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="3097" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a> <a id="3101" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a> <a id="3105" href="Algebra.Lattice.Bundles.html#3018" class="Field">ε</a>

  <a id="3110" class="Keyword">open</a> <a id="3115" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="3136" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a> <a id="3140" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3161" class="Keyword">public</a>

  <a id="BoundedSemilattice.semilattice"></a><a id="3171" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="3197" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="3199" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a>
  <a id="3203" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3215" class="Symbol">=</a> <a id="3217" class="Keyword">record</a> <a id="3224" class="Symbol">{</a> <a id="3226" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="3240" class="Symbol">=</a> <a id="3242" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="3256" class="Symbol">}</a>

  <a id="3261" class="Keyword">open</a> <a id="3266" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="3278" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3290" class="Keyword">public</a> <a id="3297" class="Keyword">using</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3312" class="Symbol">;</a> <a id="3314" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="3319" class="Symbol">;</a> <a id="3321" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="3330" class="Symbol">;</a> <a id="3332" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="3336" class="Symbol">)</a>


<a id="3340" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="3347" href="Algebra.Lattice.Bundles.html#3347" class="Record">BoundedMeetSemilattice</a> <a id="3370" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3372" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3390" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a><a id="3391" class="Symbol">))</a> <a id="3394" class="Keyword">where</a>
  <a id="3402" class="Keyword">infixr</a> <a id="3409" class="Number">7</a> <a id="3411" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a>
  <a id="3417" class="Keyword">infix</a>  <a id="3424" class="Number">4</a> <a id="3426" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a>
  <a id="3432" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="3442" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>                  <a id="3467" class="Symbol">:</a> <a id="3469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3473" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="3479" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a>                      <a id="3504" class="Symbol">:</a> <a id="3506" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3510" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a> <a id="3518" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="3524" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a>                      <a id="3549" class="Symbol">:</a> <a id="3551" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3555" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3567" href="Algebra.Lattice.Bundles.html#3567" class="Field">⊤</a>                        <a id="3592" class="Symbol">:</a> <a id="3594" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3606" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3631" class="Symbol">:</a> <a id="3633" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="3654" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a> <a id="3658" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a> <a id="3662" href="Algebra.Lattice.Bundles.html#3567" class="Field">⊤</a>

  <a id="3667" class="Keyword">open</a> <a id="3672" href="Algebra.Lattice.Structures.html#2490" class="Module">IsBoundedMeetSemilattice</a> <a id="3697" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a> <a id="3701" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3726" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.boundedSemilattice"></a><a id="3736" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="3776" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3778" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a>
  <a id="3782" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3801" class="Symbol">=</a> <a id="3803" class="Keyword">record</a>
    <a id="3814" class="Symbol">{</a> <a id="3816" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3864" class="Symbol">}</a>

  <a id="3869" class="Keyword">open</a> <a id="3874" href="Algebra.Lattice.Bundles.html#2814" class="Module">BoundedSemilattice</a> <a id="3893" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3912" class="Keyword">public</a>
    <a id="3923" class="Keyword">using</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3938" class="Symbol">;</a> <a id="3940" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="3945" class="Symbol">;</a> <a id="3947" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="3956" class="Symbol">;</a> <a id="3958" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="3962" class="Symbol">;</a> <a id="3964" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a><a id="3975" class="Symbol">)</a>


<a id="3979" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="3986" href="Algebra.Lattice.Bundles.html#3986" class="Record">BoundedJoinSemilattice</a> <a id="4009" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4011" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4027" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4029" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a><a id="4030" class="Symbol">))</a> <a id="4033" class="Keyword">where</a>
  <a id="4041" class="Keyword">infixr</a> <a id="4048" class="Number">7</a> <a id="4050" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a>
  <a id="4056" class="Keyword">infix</a>  <a id="4063" class="Number">4</a> <a id="4065" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a>
  <a id="4071" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="4081" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>                  <a id="4106" class="Symbol">:</a> <a id="4108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4112" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="4118" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a>                      <a id="4143" class="Symbol">:</a> <a id="4145" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4149" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a> <a id="4157" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="4163" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a>                      <a id="4188" class="Symbol">:</a> <a id="4190" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4194" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="4206" href="Algebra.Lattice.Bundles.html#4206" class="Field">⊥</a>                        <a id="4231" class="Symbol">:</a> <a id="4233" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="4245" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="4293" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a> <a id="4297" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a> <a id="4301" href="Algebra.Lattice.Bundles.html#4206" class="Field">⊥</a>

  <a id="4306" class="Keyword">open</a> <a id="4311" href="Algebra.Lattice.Structures.html#2884" class="Module">IsBoundedJoinSemilattice</a> <a id="4336" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a> <a id="4340" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4365" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.boundedSemilattice"></a><a id="4375" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4394" class="Symbol">:</a> <a id="4396" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="4415" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4417" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a>
  <a id="4421" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4440" class="Symbol">=</a> <a id="4442" class="Keyword">record</a>
    <a id="4453" class="Symbol">{</a> <a id="4455" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="4476" class="Symbol">=</a> <a id="4478" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4503" class="Symbol">}</a>

  <a id="4508" class="Keyword">open</a> <a id="4513" href="Algebra.Lattice.Bundles.html#2814" class="Module">BoundedSemilattice</a> <a id="4532" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4551" class="Keyword">public</a>
    <a id="4562" class="Keyword">using</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4577" class="Symbol">;</a> <a id="4579" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="4584" class="Symbol">;</a> <a id="4586" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="4595" class="Symbol">;</a> <a id="4597" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="4601" class="Symbol">;</a> <a id="4603" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a><a id="4614" class="Symbol">)</a>


<a id="4618" class="Keyword">record</a> <a id="Lattice"></a><a id="4625" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="4633" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4635" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4651" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4653" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a><a id="4654" class="Symbol">))</a> <a id="4657" class="Keyword">where</a>
  <a id="4665" class="Keyword">infixr</a> <a id="4672" class="Number">7</a> <a id="4674" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
  <a id="4680" class="Keyword">infixr</a> <a id="4687" class="Number">6</a> <a id="4689" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
  <a id="4695" class="Keyword">infix</a>  <a id="4702" class="Number">4</a> <a id="4704" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>
  <a id="4710" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="4720" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>   <a id="4730" class="Symbol">:</a> <a id="4732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4736" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="4742" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>       <a id="4752" class="Symbol">:</a> <a id="4754" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4758" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a> <a id="4766" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
    <a id="Lattice._∨_"></a><a id="4772" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>       <a id="4782" class="Symbol">:</a> <a id="4784" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4788" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>
    <a id="Lattice._∧_"></a><a id="4800" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>       <a id="4810" class="Symbol">:</a> <a id="4812" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4816" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>
    <a id="Lattice.isLattice"></a><a id="4828" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="4838" class="Symbol">:</a> <a id="4840" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4850" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="4854" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a> <a id="4858" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>

  <a id="4865" class="Keyword">open</a> <a id="4870" href="Algebra.Lattice.Structures.html#4013" class="Module">IsLattice</a> <a id="4880" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="4890" class="Keyword">public</a>

  <a id="Lattice.rawLattice"></a><a id="4900" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a> <a id="4924" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4926" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
  <a id="4930" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="4941" class="Symbol">=</a> <a id="4943" class="Keyword">record</a>
    <a id="4954" class="Symbol">{</a> <a id="4956" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>  <a id="4961" class="Symbol">=</a> <a id="4963" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>
    <a id="4971" class="Symbol">;</a> <a id="4973" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>  <a id="4978" class="Symbol">=</a> <a id="4980" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
    <a id="4988" class="Symbol">;</a> <a id="4990" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>  <a id="4995" class="Symbol">=</a> <a id="4997" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
    <a id="5005" class="Symbol">}</a>

  <a id="5010" class="Keyword">open</a> <a id="5015" href="Algebra.Lattice.Bundles.Raw.html#473" class="Module">RawLattice</a> <a id="5026" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="5037" class="Keyword">public</a>
    <a id="5048" class="Keyword">using</a> <a id="5054" class="Symbol">(</a><a id="5055" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="5065" class="Symbol">;</a> <a id="5067" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a><a id="5077" class="Symbol">)</a>

  <a id="Lattice.setoid"></a><a id="5082" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5098" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="5100" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
  <a id="5104" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5111" class="Symbol">=</a> <a id="5113" class="Keyword">record</a> <a id="5120" class="Symbol">{</a> <a id="5122" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5136" class="Symbol">=</a> <a id="5138" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a> <a id="5152" class="Symbol">}</a>

  <a id="5157" class="Keyword">open</a> <a id="5162" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5169" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5176" class="Keyword">public</a>
    <a id="5187" class="Keyword">using</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5197" class="Symbol">)</a>


<a id="5201" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="5208" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="5228" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a> <a id="5230" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a> <a id="5246" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5248" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a><a id="5249" class="Symbol">))</a> <a id="5252" class="Keyword">where</a>
  <a id="5260" class="Keyword">infixr</a> <a id="5267" class="Number">7</a> <a id="5269" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>
  <a id="5275" class="Keyword">infixr</a> <a id="5282" class="Number">6</a> <a id="5284" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>
  <a id="5290" class="Keyword">infix</a>  <a id="5297" class="Number">4</a> <a id="5299" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
  <a id="5305" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="5315" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>               <a id="5337" class="Symbol">:</a> <a id="5339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5343" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="5349" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>                   <a id="5371" class="Symbol">:</a> <a id="5373" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5377" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a> <a id="5385" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a>
    <a id="DistributiveLattice._∨_"></a><a id="5391" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>                   <a id="5413" class="Symbol">:</a> <a id="5415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5419" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>
    <a id="DistributiveLattice._∧_"></a><a id="5431" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>                   <a id="5453" class="Symbol">:</a> <a id="5455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5459" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="5471" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="5493" class="Symbol">:</a> <a id="5495" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="5517" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a> <a id="5521" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a> <a id="5525" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>

  <a id="5532" class="Keyword">open</a> <a id="5537" href="Algebra.Lattice.Structures.html#4762" class="Module">IsDistributiveLattice</a> <a id="5559" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="5581" class="Keyword">public</a>

  <a id="DistributiveLattice.lattice"></a><a id="5591" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="5609" class="Symbol">_</a> <a id="5611" class="Symbol">_</a>
  <a id="5615" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5623" class="Symbol">=</a> <a id="5625" class="Keyword">record</a> <a id="5632" class="Symbol">{</a> <a id="5634" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Algebra.Lattice.Structures.html#4830" class="Function">isLattice</a> <a id="5656" class="Symbol">}</a>

  <a id="5661" class="Keyword">open</a> <a id="5666" href="Algebra.Lattice.Bundles.html#4625" class="Module">Lattice</a> <a id="5674" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5682" class="Keyword">public</a>
    <a id="5693" class="Keyword">using</a>
    <a id="5703" class="Symbol">(</a> <a id="5705" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5708" class="Symbol">;</a> <a id="5710" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a><a id="5716" class="Symbol">;</a> <a id="5718" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a>
    <a id="5733" class="Symbol">;</a> <a id="5735" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="5745" class="Symbol">;</a> <a id="5747" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a>
    <a id="5762" class="Symbol">)</a>


<a id="5766" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="5773" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="5788" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a> <a id="5790" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a> <a id="5792" class="Symbol">:</a> <a id="5794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a> <a id="5806" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5808" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a><a id="5809" class="Symbol">))</a> <a id="5812" class="Keyword">where</a>
  <a id="5820" class="Keyword">infix</a>  <a id="5827" class="Number">8</a> <a id="5829" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>
  <a id="5834" class="Keyword">infixr</a> <a id="5841" class="Number">7</a> <a id="5843" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
  <a id="5849" class="Keyword">infixr</a> <a id="5856" class="Number">6</a> <a id="5858" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
  <a id="5864" class="Keyword">infix</a>  <a id="5871" class="Number">4</a> <a id="5873" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
  <a id="5879" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="5889" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>          <a id="5906" class="Symbol">:</a> <a id="5908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5912" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="5918" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>              <a id="5935" class="Symbol">:</a> <a id="5937" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5941" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a> <a id="5949" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a>
    <a id="BooleanAlgebra._∨_"></a><a id="5955" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>              <a id="5972" class="Symbol">:</a> <a id="5974" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5978" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra._∧_"></a><a id="5990" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>              <a id="6007" class="Symbol">:</a> <a id="6009" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6013" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.¬_"></a><a id="6025" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>               <a id="6042" class="Symbol">:</a> <a id="6044" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6048" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊤"></a><a id="6060" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="6077" class="Symbol">:</a> <a id="6079" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊥"></a><a id="6091" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                <a id="6108" class="Symbol">:</a> <a id="6110" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="6122" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="6139" class="Symbol">:</a> <a id="6141" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="6158" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a> <a id="6162" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="6166" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="6170" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a> <a id="6173" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="6175" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>

  <a id="6180" class="Keyword">open</a> <a id="6185" href="Algebra.Lattice.Structures.html#5407" class="Module">IsBooleanAlgebra</a> <a id="6202" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="6219" class="Keyword">public</a>

  <a id="BooleanAlgebra.distributiveLattice"></a><a id="6229" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="6271" class="Symbol">_</a> <a id="6273" class="Symbol">_</a>
  <a id="6277" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6297" class="Symbol">=</a> <a id="6299" class="Keyword">record</a>
    <a id="6310" class="Symbol">{</a> <a id="6312" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Algebra.Lattice.Structures.html#5495" class="Function">isDistributiveLattice</a>
    <a id="6362" class="Symbol">}</a>

  <a id="6367" class="Keyword">open</a> <a id="6372" href="Algebra.Lattice.Bundles.html#5208" class="Module">DistributiveLattice</a> <a id="6392" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6412" class="Keyword">public</a>
    <a id="6423" class="Keyword">using</a>
    <a id="6433" class="Symbol">(</a> <a id="6435" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6438" class="Symbol">;</a> <a id="6440" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a><a id="6446" class="Symbol">;</a> <a id="6448" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a>
    <a id="6463" class="Symbol">;</a> <a id="6465" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="6475" class="Symbol">;</a> <a id="6477" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a>
    <a id="6492" class="Symbol">;</a> <a id="6494" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a>
    <a id="6506" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
  <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="372" class="Symbol">;</a> <a id="374" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a><a id="385" class="Symbol">)</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="443" class="Symbol">)</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a>
  <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#502" class="Bound">a</a> <a id="504" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#504" class="Bound">ℓ₁</a> <a id="507" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#507" class="Bound">ℓ₂</a><a id="509" class="Symbol">}</a> <a id="511" class="Symbol">{</a><a id="512" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#512" class="Bound">O</a> <a id="514" class="Symbol">:</a> <a id="516" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="530" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#502" class="Bound">a</a> <a id="532" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#504" class="Bound">ℓ₁</a> <a id="535" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#507" class="Bound">ℓ₂</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">(</a><a id="540" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#540" class="Bound">maxOp</a> <a id="546" class="Symbol">:</a> <a id="548" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="560" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#512" class="Bound">O</a><a id="561" class="Symbol">)</a>
  <a id="565" class="Keyword">where</a>

<a id="572" class="Keyword">import</a> <a id="579" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="625" class="Symbol">as</a> <a id="628" class="Module">MinOp</a>

<a id="635" class="Keyword">private</a>
  <a id="645" class="Keyword">module</a> <a id="Min"></a><a id="652" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#652" class="Module">Min</a> <a id="656" class="Symbol">=</a> <a id="658" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="664" class="Symbol">(</a><a id="665" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="677" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#540" class="Bound">maxOp</a><a id="682" class="Symbol">)</a>

<a id="685" class="Keyword">open</a> <a id="690" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#652" class="Module">Min</a> <a id="694" class="Keyword">public</a>
  <a id="703" class="Keyword">using</a> <a id="709" class="Symbol">()</a>
  <a id="714" class="Keyword">renaming</a>
  <a id="725" class="Symbol">(</a> <a id="727" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>           <a id="753" class="Symbol">to</a>  <a id="757" class="Function">⊔-isSemilattice</a>
  <a id="775" class="Symbol">;</a> <a id="777" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a>             <a id="803" class="Symbol">to</a>  <a id="807" class="Function">⊔-semilattice</a>
  <a id="823" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total preorder.</a>
<a id="178" class="Comment">------------------------------------------------------------------------</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="364" class="Symbol">;</a> <a id="366" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="435" class="Symbol">)</a>

<a id="438" class="Keyword">module</a> <a id="445" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a>
  <a id="496" class="Symbol">{</a><a id="497" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">a</a> <a id="499" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#499" class="Bound">ℓ₁</a> <a id="502" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₂</a><a id="504" class="Symbol">}</a> <a id="506" class="Symbol">{</a><a id="507" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a> <a id="509" class="Symbol">:</a> <a id="511" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="525" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">a</a> <a id="527" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#499" class="Bound">ℓ₁</a> <a id="530" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₂</a><a id="532" class="Symbol">}</a>
  <a id="536" class="Symbol">(</a><a id="537" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="543" class="Symbol">:</a> <a id="545" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="557" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a><a id="558" class="Symbol">)</a>
  <a id="562" class="Symbol">(</a><a id="563" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a> <a id="569" class="Symbol">:</a> <a id="571" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="583" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a><a id="584" class="Symbol">)</a>
  <a id="588" class="Keyword">where</a>

<a id="595" class="Keyword">open</a> <a id="600" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="614" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a>
<a id="616" class="Keyword">open</a> <a id="621" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="633" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a>
<a id="639" class="Keyword">open</a> <a id="644" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="656" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a>

<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="702" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="759" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="765" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">(</a><a id="814" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="821" class="Symbol">;</a> <a id="823" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="842" class="Symbol">)</a>
<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="891" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="901" class="Comment">------------------------------------------------------------------------</a>
<a id="974" class="Comment">-- Re-export properties of individual operators</a>

<a id="1023" class="Keyword">open</a> <a id="1028" class="Keyword">import</a> <a id="1035" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="1081" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="1087" class="Keyword">public</a>
<a id="1094" class="Keyword">open</a> <a id="1099" class="Keyword">import</a> <a id="1106" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a> <a id="1152" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a> <a id="1158" class="Keyword">public</a>

<a id="1166" class="Comment">------------------------------------------------------------------------</a>
<a id="1239" class="Comment">-- Structures</a>

<a id="⊔-⊓-isLattice"></a><a id="1254" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="1280" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="1284" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="1288" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">record</a>
  <a id="1313" class="Symbol">{</a> <a id="1315" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="1329" class="Symbol">=</a> <a id="1331" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="1347" class="Symbol">;</a> <a id="1349" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="1363" class="Symbol">=</a> <a id="1365" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="1374" class="Symbol">;</a> <a id="1376" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="1390" class="Symbol">=</a> <a id="1392" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>
  <a id="1402" class="Symbol">;</a> <a id="1404" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="1418" class="Symbol">=</a> <a id="1420" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a>
  <a id="1429" class="Symbol">;</a> <a id="1431" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="1445" class="Symbol">=</a> <a id="1447" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="1456" class="Symbol">;</a> <a id="1458" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="1472" class="Symbol">=</a> <a id="1474" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="1484" class="Symbol">;</a> <a id="1486" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="1500" class="Symbol">=</a> <a id="1502" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="1511" class="Symbol">;</a> <a id="1513" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="1527" class="Symbol">=</a> <a id="1529" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a>
  <a id="1546" class="Symbol">}</a>

<a id="⊓-⊔-isLattice"></a><a id="1549" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="1575" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1579" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1583" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a> <a id="1597" class="Symbol">=</a> <a id="1599" class="Keyword">record</a>
  <a id="1608" class="Symbol">{</a> <a id="1610" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="1642" class="Symbol">;</a> <a id="1644" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="1658" class="Symbol">=</a> <a id="1660" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="1669" class="Symbol">;</a> <a id="1671" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="1685" class="Symbol">=</a> <a id="1687" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="1697" class="Symbol">;</a> <a id="1699" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="1713" class="Symbol">=</a> <a id="1715" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="1724" class="Symbol">;</a> <a id="1726" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="1740" class="Symbol">=</a> <a id="1742" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="1751" class="Symbol">;</a> <a id="1753" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="1767" class="Symbol">=</a> <a id="1769" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>
  <a id="1779" class="Symbol">;</a> <a id="1781" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="1795" class="Symbol">=</a> <a id="1797" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a>
  <a id="1806" class="Symbol">;</a> <a id="1808" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="1822" class="Symbol">=</a> <a id="1824" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a>
  <a id="1841" class="Symbol">}</a>

<a id="⊓-⊔-isDistributiveLattice"></a><a id="1844" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="1894" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1898" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1902" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1928" class="Symbol">=</a> <a id="1930" class="Keyword">record</a>
  <a id="1939" class="Symbol">{</a> <a id="1941" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>    <a id="1954" class="Symbol">=</a> <a id="1956" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>
  <a id="1972" class="Symbol">;</a> <a id="1974" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>  <a id="1987" class="Symbol">=</a> <a id="1989" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="2003" class="Symbol">;</a> <a id="2005" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>  <a id="2018" class="Symbol">=</a> <a id="2020" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>
  <a id="2034" class="Symbol">}</a>

<a id="⊔-⊓-isDistributiveLattice"></a><a id="2037" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="2087" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2091" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2095" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="2121" class="Symbol">=</a> <a id="2123" class="Keyword">record</a>
  <a id="2132" class="Symbol">{</a> <a id="2134" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>    <a id="2147" class="Symbol">=</a> <a id="2149" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>
  <a id="2165" class="Symbol">;</a> <a id="2167" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>  <a id="2180" class="Symbol">=</a> <a id="2182" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>
  <a id="2196" class="Symbol">;</a> <a id="2198" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>  <a id="2211" class="Symbol">=</a> <a id="2213" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="2227" class="Symbol">}</a>

<a id="2230" class="Comment">------------------------------------------------------------------------</a>
<a id="2303" class="Comment">-- Bundles</a>

<a id="⊔-⊓-lattice"></a><a id="2315" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="2337" class="Symbol">_</a> <a id="2339" class="Symbol">_</a>
<a id="2341" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a> <a id="2353" class="Symbol">=</a> <a id="2355" class="Keyword">record</a>
  <a id="2364" class="Symbol">{</a> <a id="2366" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>
  <a id="2394" class="Symbol">}</a>

<a id="⊓-⊔-lattice"></a><a id="2397" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="2419" class="Symbol">_</a> <a id="2421" class="Symbol">_</a>
<a id="2423" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a> <a id="2435" class="Symbol">=</a> <a id="2437" class="Keyword">record</a>
  <a id="2446" class="Symbol">{</a> <a id="2448" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>
  <a id="2476" class="Symbol">}</a>

<a id="⊔-⊓-distributiveLattice"></a><a id="2479" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="2525" class="Symbol">_</a> <a id="2527" class="Symbol">_</a>
<a id="2529" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a> <a id="2553" class="Symbol">=</a> <a id="2555" class="Keyword">record</a>
  <a id="2564" class="Symbol">{</a> <a id="2566" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a>
  <a id="2618" class="Symbol">}</a>

<a id="⊓-⊔-distributiveLattice"></a><a id="2621" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="2667" class="Symbol">_</a> <a id="2669" class="Symbol">_</a>
<a id="2671" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a> <a id="2695" class="Symbol">=</a> <a id="2697" class="Keyword">record</a>
  <a id="2706" class="Symbol">{</a> <a id="2708" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a>
  <a id="2760" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MinOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="428" class="Symbol">)</a>

<a id="431" class="Keyword">module</a> <a id="438" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a>
  <a id="486" class="Symbol">{</a><a id="487" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#487" class="Bound">a</a> <a id="489" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#489" class="Bound">ℓ₁</a> <a id="492" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#492" class="Bound">ℓ₂</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">{</a><a id="497" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a> <a id="499" class="Symbol">:</a> <a id="501" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="515" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#487" class="Bound">a</a> <a id="517" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#489" class="Bound">ℓ₁</a> <a id="520" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#492" class="Bound">ℓ₂</a><a id="522" class="Symbol">}</a> <a id="524" class="Symbol">(</a><a id="525" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a> <a id="531" class="Symbol">:</a> <a id="533" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="545" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a><a id="546" class="Symbol">)</a> <a id="548" class="Keyword">where</a>

<a id="555" class="Keyword">open</a> <a id="560" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="574" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a>
<a id="576" class="Keyword">open</a> <a id="581" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="593" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a>

<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="650" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="710" class="Symbol">)</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="751" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>

<a id="756" class="Comment">------------------------------------------------------------------------</a>
<a id="829" class="Comment">-- Structures</a>

<a id="⊓-isSemilattice"></a><a id="844" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a> <a id="860" class="Symbol">:</a> <a id="862" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="876" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="880" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a> <a id="896" class="Symbol">=</a> <a id="898" class="Keyword">record</a>
  <a id="907" class="Symbol">{</a> <a id="909" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="916" class="Symbol">=</a> <a id="918" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>
  <a id="929" class="Symbol">;</a> <a id="931" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="938" class="Symbol">=</a> <a id="940" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="949" class="Symbol">}</a>

<a id="952" class="Comment">------------------------------------------------------------------------</a>
<a id="1025" class="Comment">-- Bundles</a>

<a id="⊓-semilattice"></a><a id="1037" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1065" class="Symbol">_</a> <a id="1067" class="Symbol">_</a>
<a id="1069" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a> <a id="1083" class="Symbol">=</a> <a id="1085" class="Keyword">record</a>
  <a id="1094" class="Symbol">{</a> <a id="1096" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>
  <a id="1130" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Properties.BooleanAlgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.BooleanAlgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of Boolean algebras</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>

<a id="311" class="Keyword">module</a> <a id="318" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a>
  <a id="362" class="Symbol">{</a><a id="363" href="Algebra.Lattice.Properties.BooleanAlgebra.html#363" class="Bound">b₁</a> <a id="366" href="Algebra.Lattice.Properties.BooleanAlgebra.html#366" class="Bound">b₂</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">(</a><a id="371" href="Algebra.Lattice.Properties.BooleanAlgebra.html#371" class="Bound">B</a> <a id="373" class="Symbol">:</a> <a id="375" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#363" class="Bound">b₁</a> <a id="393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#366" class="Bound">b₂</a><a id="395" class="Symbol">)</a>
  <a id="399" class="Keyword">where</a>

<a id="406" class="Keyword">open</a> <a id="411" href="Algebra.Lattice.Bundles.html#5773" class="Module">BooleanAlgebra</a> <a id="426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#371" class="Bound">B</a>

<a id="429" class="Keyword">import</a> <a id="436" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a> <a id="483" class="Symbol">as</a> <a id="486" class="Module">DistribLatticeProperties</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="546" class="Symbol">;</a> <a id="548" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="584" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="620" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="664" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="699" class="Keyword">using</a> <a id="705" class="Symbol">(</a><a id="706" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="725" class="Symbol">;</a> <a id="727" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="783" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="832" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="Function.Base.html" class="Module">Function.Base</a> <a id="865" class="Keyword">using</a> <a id="871" class="Symbol">(</a><a id="872" href="Function.Base.html#704" class="Function">id</a><a id="874" class="Symbol">;</a> <a id="876" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="879" class="Symbol">;</a> <a id="881" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="886" class="Symbol">)</a>
<a id="888" class="Keyword">open</a> <a id="893" class="Keyword">import</a> <a id="900" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="917" class="Keyword">using</a> <a id="923" class="Symbol">(</a><a id="924" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="927" class="Symbol">;</a> <a id="929" class="Keyword">module</a> <a id="936" href="Function.Bundles.html#4750" class="Module">Equivalence</a><a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="979" class="Keyword">using</a> <a id="985" class="Symbol">(</a><a id="986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="989" class="Symbol">)</a>

<a id="992" class="Comment">------------------------------------------------------------------------</a>
<a id="1065" class="Comment">-- Export properties from distributive lattices</a>

<a id="1114" class="Keyword">open</a> <a id="1119" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">DistribLatticeProperties</a> <a id="1144" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="1164" class="Keyword">public</a>

<a id="1172" class="Comment">------------------------------------------------------------------------</a>
<a id="1245" class="Comment">-- The dual construction is also a boolean algebra</a>

<a id="∧-∨-isBooleanAlgebra"></a><a id="1297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1297" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="1337" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="1341" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="1345" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a> <a id="1348" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="1350" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="1352" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1297" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1373" class="Symbol">=</a> <a id="1375" class="Keyword">record</a>
  <a id="1384" class="Symbol">{</a> <a id="1386" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1438" class="Symbol">;</a> <a id="1440" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="1462" class="Symbol">=</a> <a id="1464" href="Algebra.Lattice.Structures.html#5591" class="Function">∧-complement</a>
  <a id="1479" class="Symbol">;</a> <a id="1481" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="1503" class="Symbol">=</a> <a id="1505" href="Algebra.Lattice.Structures.html#5549" class="Function">∨-complement</a>
  <a id="1520" class="Symbol">;</a> <a id="1522" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="1544" class="Symbol">=</a> <a id="1546" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a>
  <a id="1555" class="Symbol">}</a>

<a id="∧-∨-booleanAlgebra"></a><a id="1558" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1558" class="Function">∧-∨-booleanAlgebra</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="1594" class="Symbol">_</a> <a id="1596" class="Symbol">_</a>
<a id="1598" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1558" class="Function">∧-∨-booleanAlgebra</a> <a id="1617" class="Symbol">=</a> <a id="1619" class="Keyword">record</a>
  <a id="1628" class="Symbol">{</a> <a id="1630" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1297" class="Function">∧-∨-isBooleanAlgebra</a>
  <a id="1672" class="Symbol">}</a>

<a id="1675" class="Comment">------------------------------------------------------------------------</a>
<a id="1748" class="Comment">-- (∨, ∧, ⊥, ⊤) and (∧, ∨, ⊤, ⊥) are commutative semirings</a>

<a id="∧-identityʳ"></a><a id="1808" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1836" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="1838" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="1842" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="1854" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1866" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1868" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="1870" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>          <a id="1881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1884" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="1912" class="Symbol">_))</a> <a id="1916" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1922" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1927" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="1929" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="1931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a><a id="1932" class="Symbol">)</a>  <a id="1935" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1938" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="1950" class="Symbol">_</a> <a id="1952" class="Symbol">_</a> <a id="1954" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1958" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a>              <a id="1973" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-identityˡ"></a><a id="1976" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2003" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2005" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2009" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="2021" class="Symbol">=</a> <a id="2023" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="2036" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="2043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a>

<a id="∧-identity"></a><a id="2056" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2078" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2080" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="2109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2111" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a>

<a id="∨-identityʳ"></a><a id="2124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="2136" class="Symbol">:</a> <a id="2138" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2152" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2154" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2158" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="2170" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2182" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2184" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2186" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>          <a id="2197" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2200" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2208" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2210" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2229" class="Symbol">_)</a> <a id="2232" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2238" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2240" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2242" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2244" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2246" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a>    <a id="2251" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2254" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="2266" class="Symbol">_</a> <a id="2268" class="Symbol">_</a> <a id="2270" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2274" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a>              <a id="2289" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-identityˡ"></a><a id="2292" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2319" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2321" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="2352" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="2359" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a>

<a id="∨-identity"></a><a id="2372" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2394" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2396" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2400" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="2425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2427" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a>

<a id="∧-zeroʳ"></a><a id="2440" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2460" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2462" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2466" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="2474" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2486" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2488" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2490" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>          <a id="2501" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2504" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2527" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2528" class="Symbol">)</a> <a id="2530" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2534" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2536" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>  <a id="2539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2542" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2544" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2546" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2549" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2552" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="2560" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2562" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2567" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2568" class="Symbol">)</a> <a id="2570" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2574" class="Symbol">(</a><a id="2575" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2577" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2580" class="Symbol">)</a> <a id="2582" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2584" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2589" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2593" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="2609" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2610" class="Symbol">)</a> <a id="2612" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2616" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>       <a id="2624" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2626" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2628" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2631" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2635" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2649" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2651" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2655" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>              <a id="2670" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-zeroˡ"></a><a id="2673" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2692" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2694" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2698" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="2721" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="2728" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a>

<a id="∧-zero"></a><a id="2737" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2737" class="Function">∧-zero</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2751" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2753" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2737" class="Function">∧-zero</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="2774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2776" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a>

<a id="∨-zeroʳ"></a><a id="2785" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="2793" class="Symbol">:</a> <a id="2795" class="Symbol">∀</a> <a id="2797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2797" class="Bound">x</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2797" class="Bound">x</a> <a id="2803" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2805" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2807" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="2809" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="2811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="2819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2821" class="Symbol">=</a> <a id="2823" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2831" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2833" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2835" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>          <a id="2846" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2849" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="2872" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2873" class="Symbol">)</a> <a id="2875" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2879" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2881" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>  <a id="2884" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2887" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2889" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2894" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2897" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="2905" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2907" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2919" class="Symbol">(</a><a id="2920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2922" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2924" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2925" class="Symbol">)</a> <a id="2927" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2929" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2934" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2937" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2953" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2954" class="Symbol">)</a> <a id="2956" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>       <a id="2968" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2970" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2972" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2975" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2978" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="2992" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2994" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2998" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>              <a id="3013" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-zeroˡ"></a><a id="3016" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3016" class="Function">∨-zeroˡ</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3035" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3037" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="3041" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3016" class="Function">∨-zeroˡ</a> <a id="3049" class="Symbol">=</a> <a id="3051" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="3064" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="3071" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a>

<a id="∨-zero"></a><a id="3080" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3080" class="Function">∨-zero</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3094" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3096" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="3100" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3080" class="Function">∨-zero</a> <a id="3107" class="Symbol">=</a> <a id="3109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3016" class="Function">∨-zeroˡ</a> <a id="3117" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3119" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a>

<a id="∨-⊥-isMonoid"></a><a id="3128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3128" class="Function">∨-⊥-isMonoid</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="3152" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3156" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3158" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3128" class="Function">∨-⊥-isMonoid</a> <a id="3171" class="Symbol">=</a> <a id="3173" class="Keyword">record</a>
  <a id="3182" class="Symbol">{</a> <a id="3184" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a>
  <a id="3214" class="Symbol">;</a> <a id="3216" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="3228" class="Symbol">=</a> <a id="3230" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a>
  <a id="3243" class="Symbol">}</a>

<a id="∧-⊤-isMonoid"></a><a id="3246" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3246" class="Function">∧-⊤-isMonoid</a> <a id="3259" class="Symbol">:</a> <a id="3261" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="3270" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3274" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3276" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3246" class="Function">∧-⊤-isMonoid</a> <a id="3289" class="Symbol">=</a> <a id="3291" class="Keyword">record</a>
  <a id="3300" class="Symbol">{</a> <a id="3302" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a>
  <a id="3332" class="Symbol">;</a> <a id="3334" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="3346" class="Symbol">=</a> <a id="3348" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a>
  <a id="3361" class="Symbol">}</a>

<a id="∨-⊥-isCommutativeMonoid"></a><a id="3364" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3364" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3410" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3414" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3416" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3364" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3440" class="Symbol">=</a> <a id="3442" class="Keyword">record</a>
  <a id="3451" class="Symbol">{</a> <a id="3453" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3128" class="Function">∨-⊥-isMonoid</a>
  <a id="3479" class="Symbol">;</a> <a id="3481" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="3490" class="Symbol">=</a> <a id="3492" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="3501" class="Symbol">}</a>

<a id="∧-⊤-isCommutativeMonoid"></a><a id="3504" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3504" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3550" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3554" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3556" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3504" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3580" class="Symbol">=</a> <a id="3582" class="Keyword">record</a>
  <a id="3591" class="Symbol">{</a> <a id="3593" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3246" class="Function">∧-⊤-isMonoid</a>
  <a id="3619" class="Symbol">;</a> <a id="3621" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="3630" class="Symbol">=</a> <a id="3632" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="3641" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="3644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3644" class="Function">∨-∧-isSemiring</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="3672" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3676" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3680" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="3682" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3684" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3644" class="Function">∨-∧-isSemiring</a> <a id="3699" class="Symbol">=</a> <a id="3701" class="Keyword">record</a>
  <a id="3710" class="Symbol">{</a> <a id="3712" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="3746" class="Symbol">=</a> <a id="3748" class="Keyword">record</a>
    <a id="3759" class="Symbol">{</a> <a id="3761" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="3783" class="Symbol">=</a> <a id="3785" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3364" class="Function">∨-⊥-isCommutativeMonoid</a>
    <a id="3813" class="Symbol">;</a> <a id="3815" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
    <a id="3835" class="Symbol">;</a> <a id="3837" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="3845" class="Symbol">=</a> <a id="3847" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
    <a id="3859" class="Symbol">;</a> <a id="3861" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="3872" class="Symbol">=</a> <a id="3874" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a>
    <a id="3889" class="Symbol">;</a> <a id="3891" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="3899" class="Symbol">=</a> <a id="3901" href="Algebra.Lattice.Structures.html#4900" class="Function">∧-distrib-∨</a>
    <a id="3917" class="Symbol">}</a>
  <a id="3921" class="Symbol">;</a> <a id="3923" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="3928" class="Symbol">=</a> <a id="3930" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2737" class="Function">∧-zero</a>
  <a id="3939" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="3942" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3942" class="Function">∧-∨-isSemiring</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="3970" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3974" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3978" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3980" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3942" class="Function">∧-∨-isSemiring</a> <a id="3997" class="Symbol">=</a> <a id="3999" class="Keyword">record</a>
  <a id="4008" class="Symbol">{</a> <a id="4010" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4044" class="Symbol">=</a> <a id="4046" class="Keyword">record</a>
    <a id="4057" class="Symbol">{</a> <a id="4059" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3504" class="Function">∧-⊤-isCommutativeMonoid</a>
    <a id="4111" class="Symbol">;</a> <a id="4113" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
    <a id="4133" class="Symbol">;</a> <a id="4135" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="4143" class="Symbol">=</a> <a id="4145" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
    <a id="4157" class="Symbol">;</a> <a id="4159" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a>
    <a id="4187" class="Symbol">;</a> <a id="4189" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="4197" class="Symbol">=</a> <a id="4199" href="Algebra.Lattice.Structures.html#4862" class="Function">∨-distrib-∧</a>
    <a id="4215" class="Symbol">}</a>
  <a id="4219" class="Symbol">;</a> <a id="4221" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="4226" class="Symbol">=</a> <a id="4228" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3080" class="Function">∨-zero</a>
  <a id="4237" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="4240" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4240" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4266" class="Symbol">:</a> <a id="4268" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="4290" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="4294" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="4298" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="4300" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="4302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4240" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4328" class="Symbol">=</a> <a id="4330" class="Keyword">record</a>
  <a id="4339" class="Symbol">{</a> <a id="4341" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="4352" class="Symbol">=</a> <a id="4354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3644" class="Function">∨-∧-isSemiring</a>
  <a id="4371" class="Symbol">;</a> <a id="4373" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="4380" class="Symbol">=</a> <a id="4382" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="4391" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="4394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4394" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4420" class="Symbol">:</a> <a id="4422" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="4444" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="4448" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="4452" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="4454" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="4456" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4394" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4482" class="Symbol">=</a> <a id="4484" class="Keyword">record</a>
  <a id="4493" class="Symbol">{</a> <a id="4495" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="4506" class="Symbol">=</a> <a id="4508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3942" class="Function">∧-∨-isSemiring</a>
  <a id="4525" class="Symbol">;</a> <a id="4527" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="4534" class="Symbol">=</a> <a id="4536" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="4545" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="4548" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4548" class="Function">∨-∧-commutativeSemiring</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="4594" class="Symbol">_</a> <a id="4596" class="Symbol">_</a>
<a id="4598" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4548" class="Function">∨-∧-commutativeSemiring</a> <a id="4622" class="Symbol">=</a> <a id="4624" class="Keyword">record</a>
  <a id="4633" class="Symbol">{</a> <a id="4635" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="4657" class="Symbol">=</a> <a id="4659" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4240" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="4687" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="4690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4690" class="Function">∧-∨-commutativeSemiring</a> <a id="4714" class="Symbol">:</a> <a id="4716" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="4736" class="Symbol">_</a> <a id="4738" class="Symbol">_</a>
<a id="4740" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4690" class="Function">∧-∨-commutativeSemiring</a> <a id="4764" class="Symbol">=</a> <a id="4766" class="Keyword">record</a>
  <a id="4775" class="Symbol">{</a> <a id="4777" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4394" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="4829" class="Symbol">}</a>

<a id="4832" class="Comment">------------------------------------------------------------------------</a>
<a id="4905" class="Comment">-- Some other properties</a>

<a id="4931" class="Comment">-- I took the statement of this lemma (called Uniqueness of</a>
<a id="4991" class="Comment">-- Complements) from some course notes, &quot;Boolean Algebra&quot;, written</a>
<a id="5058" class="Comment">-- by Gert Smolka.</a>

<a id="5078" class="Keyword">private</a>
  <a id="lemma"></a><a id="5088" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5094" class="Symbol">:</a> <a id="5096" class="Symbol">∀</a> <a id="5098" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5100" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a> <a id="5102" class="Symbol">→</a> <a id="5104" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5106" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5108" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a> <a id="5110" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5112" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5118" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5120" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a> <a id="5122" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5124" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5126" class="Symbol">→</a> <a id="5128" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5130" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5132" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5134" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a>
  <a id="5138" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5144" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5146" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a> <a id="5148" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5148" class="Bound">x∧y=⊥</a> <a id="5154" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5154" class="Bound">x∨y=⊤</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5172" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a>                <a id="5191" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5194" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="5206" class="Symbol">_</a> <a id="5208" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5214" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5216" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5218" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5220" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>            <a id="5233" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5236" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="5244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5154" class="Bound">x∨y=⊤</a> <a id="5250" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5256" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5260" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5262" class="Symbol">(</a><a id="5263" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5265" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5267" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a><a id="5268" class="Symbol">)</a>      <a id="5275" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5279" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5292" class="Symbol">_</a> <a id="5294" class="Symbol">_</a> <a id="5296" class="Symbol">_</a> <a id="5298" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5304" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5308" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5310" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5312" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5314" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5316" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5318" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5320" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>  <a id="5323" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5327" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="5335" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5337" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5351" class="Symbol">_</a> <a id="5353" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5359" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5361" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5363" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5367" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5369" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>        <a id="5378" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5381" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="5389" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5148" class="Bound">x∧y=⊥</a> <a id="5395" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5401" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5403" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5405" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a> <a id="5407" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5409" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5411" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5413" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>    <a id="5420" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5423" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5436" class="Symbol">_</a> <a id="5438" class="Symbol">_</a> <a id="5440" class="Symbol">_</a> <a id="5442" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5448" class="Symbol">(</a><a id="5449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5451" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5453" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5455" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a><a id="5456" class="Symbol">)</a> <a id="5458" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5460" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>      <a id="5467" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5471" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="5479" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5481" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5495" class="Symbol">_</a> <a id="5497" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5503" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5505" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5507" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>              <a id="5522" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5526" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="5538" class="Symbol">_</a> <a id="5540" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5546" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>                  <a id="5565" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="¬⊥≈⊤"></a><a id="5568" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5577" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5579" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5581" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="5583" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5596" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5598" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5600" class="Symbol">(</a><a id="5601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="5613" class="Symbol">_)</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="5625" class="Symbol">_)</a>

<a id="¬⊤≈⊥"></a><a id="5629" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5629" class="Function">¬⊤≈⊥</a> <a id="5634" class="Symbol">:</a> <a id="5636" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5638" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5640" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5642" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="5644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5629" class="Function">¬⊤≈⊥</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5657" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5659" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="5670" class="Symbol">_)</a> <a id="5673" class="Symbol">(</a><a id="5674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="5686" class="Symbol">_)</a>

<a id="¬-involutive"></a><a id="5690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="5703" class="Symbol">:</a> <a id="5705" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="5716" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>
<a id="5719" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="5732" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5732" class="Bound">x</a> <a id="5734" class="Symbol">=</a> <a id="5736" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5745" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5732" class="Bound">x</a><a id="5746" class="Symbol">)</a> <a id="5748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5732" class="Bound">x</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5765" class="Symbol">_)</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5783" class="Symbol">_)</a>

<a id="deMorgan₁"></a><a id="5787" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="5797" class="Symbol">:</a> <a id="5799" class="Symbol">∀</a> <a id="5801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5801" class="Bound">x</a> <a id="5803" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5803" class="Bound">y</a> <a id="5805" class="Symbol">→</a> <a id="5807" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5801" class="Bound">x</a> <a id="5812" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5803" class="Bound">y</a><a id="5815" class="Symbol">)</a> <a id="5817" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5819" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5821" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5801" class="Bound">x</a> <a id="5823" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5825" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5827" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5803" class="Bound">y</a>
<a id="5829" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="5839" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5841" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="5843" class="Symbol">=</a> <a id="5845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5854" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5856" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5862" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5864" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5866" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5868" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5869" class="Symbol">)</a> <a id="5871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5891" class="Function">lem₁</a> <a id="5876" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6666" class="Function">lem₂</a>
  <a id="5883" class="Keyword">where</a>
  <a id="5891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5891" class="Function">lem₁</a> <a id="5896" class="Symbol">=</a> <a id="5898" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5908" class="Symbol">(</a><a id="5909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5911" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5913" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5914" class="Symbol">)</a> <a id="5916" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5921" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5923" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5925" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5928" class="Symbol">)</a>          <a id="5939" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5942" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5955" class="Symbol">_</a> <a id="5957" class="Symbol">_</a> <a id="5959" class="Symbol">_</a> <a id="5961" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5967" class="Symbol">(</a><a id="5968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5970" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5972" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5977" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5981" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5986" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5989" class="Symbol">)</a> <a id="5991" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5993" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5995" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>  <a id="5998" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6001" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="6009" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6011" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="6019" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6021" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="6028" class="Symbol">_</a> <a id="6030" class="Symbol">_</a> <a id="6032" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6038" class="Symbol">(</a><a id="6039" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6041" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6044" class="Symbol">)</a> <a id="6046" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6048" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6050" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6052" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6054" class="Symbol">(</a><a id="6055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6059" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6060" class="Symbol">)</a> <a id="6062" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6064" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6066" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>  <a id="6069" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6072" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="6080" class="Symbol">_</a> <a id="6082" class="Symbol">_</a> <a id="6084" class="Symbol">_</a> <a id="6086" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6088" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6095" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="6097" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="6105" class="Symbol">_</a> <a id="6107" class="Symbol">_</a> <a id="6109" class="Symbol">_</a> <a id="6111" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6117" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6119" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6121" class="Symbol">(</a><a id="6122" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6124" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6126" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6129" class="Symbol">)</a> <a id="6131" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6133" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6135" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6140" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6142" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6144" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6145" class="Symbol">)</a>  <a id="6148" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6151" class="Symbol">(</a><a id="6152" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="6160" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6162" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6176" class="Symbol">_)</a> <a id="6179" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6181" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6188" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                      <a id="6228" class="Symbol">(</a><a id="6229" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="6237" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6239" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6253" class="Symbol">_)</a> <a id="6256" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6262" class="Symbol">(</a><a id="6263" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6265" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6267" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a><a id="6268" class="Symbol">)</a> <a id="6270" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6272" class="Symbol">(</a><a id="6273" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6275" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6277" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a><a id="6278" class="Symbol">)</a>              <a id="6293" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6296" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="6304" class="Symbol">_</a> <a id="6306" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6308" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6315" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="6317" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="6325" class="Symbol">_</a> <a id="6327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6333" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="6335" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6337" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                          <a id="6364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6367" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="6379" class="Symbol">_</a> <a id="6381" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6387" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                              <a id="6418" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6423" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6423" class="Function">lem₃</a> <a id="6428" class="Symbol">=</a> <a id="6430" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6440" class="Symbol">(</a><a id="6441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6443" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6446" class="Symbol">)</a> <a id="6448" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6450" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6452" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a>          <a id="6463" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6466" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="6479" class="Symbol">_</a> <a id="6481" class="Symbol">_</a> <a id="6483" class="Symbol">_</a> <a id="6485" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6491" class="Symbol">(</a><a id="6492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6494" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6496" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6499" class="Symbol">)</a> <a id="6501" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6503" class="Symbol">(</a><a id="6504" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6506" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6508" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6511" class="Symbol">)</a>  <a id="6514" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6517" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="6525" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6527" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="6541" class="Symbol">_</a> <a id="6543" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6549" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="6551" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6553" class="Symbol">(</a><a id="6554" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6556" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6558" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6560" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6561" class="Symbol">)</a>          <a id="6572" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6575" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="6587" class="Symbol">_</a> <a id="6589" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6595" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6597" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6599" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a>                <a id="6618" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6621" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="6628" class="Symbol">_</a> <a id="6630" class="Symbol">_</a> <a id="6632" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6638" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6640" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6642" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>                <a id="6661" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6666" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6666" class="Function">lem₂</a> <a id="6671" class="Symbol">=</a> <a id="6673" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6683" class="Symbol">(</a><a id="6684" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6686" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6688" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6689" class="Symbol">)</a> <a id="6691" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6696" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6698" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6700" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6702" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6703" class="Symbol">)</a>  <a id="6706" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6709" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="6717" class="Symbol">_</a> <a id="6719" class="Symbol">_</a> <a id="6721" class="Symbol">_</a> <a id="6723" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="6729" class="Symbol">((</a><a id="6731" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6733" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6736" class="Symbol">)</a> <a id="6738" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6740" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6743" class="Symbol">)</a> <a id="6745" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6747" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>  <a id="6752" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6755" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="6763" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6423" class="Function">lem₃</a> <a id="6768" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6774" class="Symbol">(</a><a id="6775" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6777" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6779" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6781" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6782" class="Symbol">)</a> <a id="6784" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6786" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>        <a id="6797" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6800" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="6808" class="Symbol">_</a> <a id="6810" class="Symbol">_</a> <a id="6812" class="Symbol">_</a> <a id="6814" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6820" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6824" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6826" class="Symbol">(</a><a id="6827" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6829" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6831" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6833" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6834" class="Symbol">)</a>        <a id="6843" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6846" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="6854" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6856" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="6870" class="Symbol">_</a> <a id="6872" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6878" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6880" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6882" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6884" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="6901" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6904" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="6912" class="Symbol">_</a> <a id="6914" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6920" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                      <a id="6943" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="deMorgan₂"></a><a id="6946" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="6956" class="Symbol">:</a> <a id="6958" class="Symbol">∀</a> <a id="6960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6960" class="Bound">x</a> <a id="6962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6962" class="Bound">y</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6960" class="Bound">x</a> <a id="6971" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6973" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6962" class="Bound">y</a><a id="6974" class="Symbol">)</a> <a id="6976" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="6978" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6980" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6960" class="Bound">x</a> <a id="6982" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6984" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6986" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6962" class="Bound">y</a>
<a id="6988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="6998" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7000" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a> <a id="7002" class="Symbol">=</a> <a id="7004" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7012" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7014" class="Symbol">(</a><a id="7015" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7017" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7019" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a><a id="7020" class="Symbol">)</a>          <a id="7031" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7034" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7041" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7043" class="Symbol">((</a><a id="7045" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="7058" class="Symbol">_)</a> <a id="7061" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7063" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="7070" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7072" class="Symbol">(</a><a id="7073" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="7086" class="Symbol">_))</a> <a id="7090" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7094" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7099" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7101" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7103" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7105" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7107" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a><a id="7110" class="Symbol">)</a>  <a id="7113" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7116" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7123" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="7135" class="Symbol">_</a> <a id="7137" class="Symbol">_</a> <a id="7139" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7143" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7145" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7147" class="Symbol">(</a><a id="7148" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7150" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7152" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7154" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7156" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a><a id="7157" class="Symbol">)</a>    <a id="7162" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7165" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="7178" class="Symbol">_</a> <a id="7180" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7184" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7186" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7188" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7190" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7192" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a>          <a id="7203" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="7206" class="Comment">------------------------------------------------------------------------</a>
<a id="7279" class="Comment">-- (⊕, ∧, id, ⊥, ⊤) is a commutative ring</a>

<a id="7322" class="Comment">-- This construction is parameterised over the definition of xor.</a>

<a id="7389" class="Keyword">module</a> <a id="XorRing"></a><a id="7396" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7396" class="Module">XorRing</a>
  <a id="7406" class="Symbol">(</a><a id="7407" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7407" class="Bound">xor</a> <a id="7411" class="Symbol">:</a> <a id="7413" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7417" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a><a id="7424" class="Symbol">)</a>
  <a id="7428" class="Symbol">(</a><a id="7429" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="7435" class="Symbol">:</a> <a id="7437" class="Symbol">∀</a> <a id="7439" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a> <a id="7443" class="Symbol">→</a> <a id="7445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7407" class="Bound">xor</a> <a id="7449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a> <a id="7453" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7458" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7460" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a><a id="7461" class="Symbol">)</a> <a id="7463" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7465" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7467" class="Symbol">(</a><a id="7468" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7470" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7472" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a><a id="7473" class="Symbol">))</a>
  <a id="7478" class="Keyword">where</a>

  <a id="7487" class="Keyword">private</a>
    <a id="7499" class="Keyword">infixl</a> <a id="7506" class="Number">6</a> <a id="7508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>

    <a id="XorRing._⊕_"></a><a id="7517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="7521" class="Symbol">:</a> <a id="7523" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7527" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="7539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="7543" class="Symbol">=</a> <a id="7545" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7407" class="Bound">xor</a>

    <a id="XorRing.helper"></a><a id="7554" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="7561" class="Symbol">:</a> <a id="7563" class="Symbol">∀</a> <a id="7565" class="Symbol">{</a><a id="7566" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7566" class="Bound">x</a> <a id="7568" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7568" class="Bound">y</a> <a id="7570" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7570" class="Bound">u</a> <a id="7572" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7572" class="Bound">v</a><a id="7573" class="Symbol">}</a> <a id="7575" class="Symbol">→</a> <a id="7577" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7566" class="Bound">x</a> <a id="7579" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7581" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7568" class="Bound">y</a> <a id="7583" class="Symbol">→</a> <a id="7585" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7570" class="Bound">u</a> <a id="7587" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7589" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7572" class="Bound">v</a> <a id="7591" class="Symbol">→</a> <a id="7593" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7566" class="Bound">x</a> <a id="7595" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7597" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7599" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7570" class="Bound">u</a> <a id="7601" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7603" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7568" class="Bound">y</a> <a id="7605" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7607" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7609" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7572" class="Bound">v</a>
    <a id="7615" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="7622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7622" class="Bound">x≈y</a> <a id="7626" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7626" class="Bound">u≈v</a> <a id="7630" class="Symbol">=</a> <a id="7632" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7622" class="Bound">x≈y</a> <a id="7636" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7638" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="7645" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7647" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7654" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7626" class="Bound">u≈v</a>

  <a id="XorRing.⊕-cong"></a><a id="7661" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="7668" class="Symbol">:</a> <a id="7670" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="7681" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="7687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="7694" class="Symbol">{</a><a id="7695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a><a id="7696" class="Symbol">}</a> <a id="7698" class="Symbol">{</a><a id="7699" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a><a id="7700" class="Symbol">}</a> <a id="7702" class="Symbol">{</a><a id="7703" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a><a id="7704" class="Symbol">}</a> <a id="7706" class="Symbol">{</a><a id="7707" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a><a id="7708" class="Symbol">}</a> <a id="7710" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">x≈y</a> <a id="7714" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7714" class="Bound">u≈v</a> <a id="7718" class="Symbol">=</a> <a id="7720" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a> <a id="7732" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="7734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a>                <a id="7751" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7755" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="7761" class="Symbol">_</a> <a id="7763" class="Symbol">_</a> <a id="7765" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7771" class="Symbol">(</a><a id="7772" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a> <a id="7774" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7776" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a><a id="7777" class="Symbol">)</a> <a id="7779" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7781" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7783" class="Symbol">(</a><a id="7784" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a> <a id="7786" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a><a id="7789" class="Symbol">)</a>  <a id="7792" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7796" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="7803" class="Symbol">(</a><a id="7804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">x≈y</a> <a id="7808" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7810" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="7817" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7714" class="Bound">u≈v</a><a id="7822" class="Symbol">)</a>
                                    <a id="7860" class="Symbol">(</a><a id="7861" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">x≈y</a> <a id="7865" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7867" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="7874" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7876" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7714" class="Bound">u≈v</a><a id="7879" class="Symbol">)</a> <a id="7881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7887" class="Symbol">(</a><a id="7888" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a> <a id="7890" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7892" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a><a id="7893" class="Symbol">)</a> <a id="7895" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7897" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7899" class="Symbol">(</a><a id="7900" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a> <a id="7902" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7904" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a><a id="7905" class="Symbol">)</a>  <a id="7908" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7911" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="7917" class="Symbol">_</a> <a id="7919" class="Symbol">_</a> <a id="7921" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a> <a id="7929" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="7931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a>                <a id="7948" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-comm"></a><a id="7953" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="7960" class="Symbol">:</a> <a id="7962" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="7974" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="7980" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="7987" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="7989" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="7991" class="Symbol">=</a> <a id="7993" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8003" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="8005" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8007" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a>                <a id="8024" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="8028" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8034" class="Symbol">_</a> <a id="8036" class="Symbol">_</a> <a id="8038" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8044" class="Symbol">(</a><a id="8045" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="8047" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a><a id="8050" class="Symbol">)</a> <a id="8052" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8054" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8056" class="Symbol">(</a><a id="8057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="8059" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a><a id="8062" class="Symbol">)</a>  <a id="8065" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="8069" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="8076" class="Symbol">(</a><a id="8077" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="8084" class="Symbol">_</a> <a id="8086" class="Symbol">_)</a> <a id="8089" class="Symbol">(</a><a id="8090" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8097" class="Symbol">_</a> <a id="8099" class="Symbol">_)</a> <a id="8102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8108" class="Symbol">(</a><a id="8109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="8111" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8113" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a><a id="8114" class="Symbol">)</a> <a id="8116" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8118" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="8123" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a><a id="8126" class="Symbol">)</a>  <a id="8129" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8132" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8138" class="Symbol">_</a> <a id="8140" class="Symbol">_</a> <a id="8142" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8148" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="8150" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8152" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a>                <a id="8169" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribˡ-⊕"></a><a id="8174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="8187" class="Symbol">:</a> <a id="8189" class="Symbol">∀</a> <a id="8191" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8191" class="Bound">x</a> <a id="8193" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8193" class="Bound">y</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8199" class="Symbol">(</a><a id="8200" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8191" class="Bound">x</a> <a id="8202" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8204" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8193" class="Bound">y</a><a id="8205" class="Symbol">)</a> <a id="8207" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="8209" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8211" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8191" class="Bound">x</a> <a id="8213" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8215" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8193" class="Bound">y</a>
  <a id="8219" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="8232" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8234" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8236" class="Symbol">=</a> <a id="8238" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8248" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8253" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8255" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8256" class="Symbol">)</a>                              <a id="8287" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8290" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8297" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8305" class="Symbol">_</a> <a id="8307" class="Symbol">_</a> <a id="8309" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8315" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8317" class="Symbol">((</a><a id="8319" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8321" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8323" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8324" class="Symbol">)</a> <a id="8326" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8334" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8337" class="Symbol">)))</a>              <a id="8354" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8357" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="8378" class="Symbol">_</a> <a id="8380" class="Symbol">_</a> <a id="8382" class="Symbol">_)</a> <a id="8385" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8391" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8393" class="Symbol">((</a><a id="8395" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8397" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8399" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8401" class="Symbol">(</a><a id="8402" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8404" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8407" class="Symbol">))</a> <a id="8410" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8412" class="Symbol">(</a><a id="8413" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8415" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8417" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8419" class="Symbol">(</a><a id="8420" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8422" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8424" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8425" class="Symbol">)))</a>  <a id="8430" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8433" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8440" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8442" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="8450" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8452" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="8460" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8462" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8477" class="Symbol">_</a> <a id="8479" class="Symbol">_)</a> <a id="8482" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8488" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8490" class="Symbol">((</a><a id="8492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8494" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8496" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8498" class="Symbol">(</a><a id="8499" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8501" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8503" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8504" class="Symbol">))</a> <a id="8507" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8509" class="Symbol">(</a><a id="8510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8512" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8514" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8516" class="Symbol">(</a><a id="8517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8519" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8521" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8522" class="Symbol">)))</a>  <a id="8527" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8530" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8537" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8543" class="Symbol">_</a> <a id="8545" class="Symbol">_</a> <a id="8547" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="8549" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="8556" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="8558" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8562" class="Symbol">_</a> <a id="8564" class="Symbol">_</a> <a id="8566" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8572" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8574" class="Symbol">((</a><a id="8576" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8578" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8580" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8582" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8583" class="Symbol">)</a> <a id="8585" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8590" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8592" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8594" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8595" class="Symbol">))</a>              <a id="8611" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8614" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="8624" class="Symbol">_</a> <a id="8626" class="Symbol">_</a> <a id="8628" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8634" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8639" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8641" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8643" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8644" class="Symbol">)</a> <a id="8646" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8648" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8653" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8655" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8657" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8658" class="Symbol">)</a>              <a id="8673" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8676" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="8684" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8686" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="8696" class="Symbol">_</a> <a id="8698" class="Symbol">_</a> <a id="8700" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8706" class="Symbol">(</a><a id="8707" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8709" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8711" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8713" class="Symbol">(</a><a id="8714" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8716" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8718" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8719" class="Symbol">))</a> <a id="8722" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8724" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8729" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8731" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8733" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8734" class="Symbol">)</a>          <a id="8745" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="8764" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="8779" class="Symbol">_)</a> <a id="8782" class="Symbol">(</a><a id="8783" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8790" class="Symbol">_</a> <a id="8792" class="Symbol">_)</a> <a id="8795" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8801" class="Symbol">(</a><a id="8802" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8806" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8808" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8809" class="Symbol">)</a> <a id="8811" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8813" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8818" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8820" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8823" class="Symbol">)</a>                <a id="8840" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8843" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8849" class="Symbol">_</a> <a id="8851" class="Symbol">_</a> <a id="8853" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8859" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8861" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8863" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8865" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a>                                <a id="8898" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="8904" class="Keyword">where</a>
    <a id="8914" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8918" class="Symbol">:</a> <a id="8920" class="Symbol">∀</a> <a id="8922" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8924" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8924" class="Bound">y</a> <a id="8926" class="Symbol">→</a> <a id="8928" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8930" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8932" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8937" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8939" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8924" class="Bound">y</a><a id="8940" class="Symbol">)</a> <a id="8942" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="8944" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8946" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8948" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8950" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8924" class="Bound">y</a>
    <a id="8956" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="8962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a> <a id="8964" class="Symbol">=</a> <a id="8966" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8978" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="8980" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8982" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8984" class="Symbol">(</a><a id="8985" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="8987" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8989" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="8990" class="Symbol">)</a>          <a id="9001" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9004" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="9012" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9014" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="9024" class="Symbol">_</a> <a id="9026" class="Symbol">_</a> <a id="9028" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9036" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9038" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9040" class="Symbol">(</a><a id="9041" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9045" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9047" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="9050" class="Symbol">)</a>        <a id="9059" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9062" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="9075" class="Symbol">_</a> <a id="9077" class="Symbol">_</a> <a id="9079" class="Symbol">_</a> <a id="9081" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9089" class="Symbol">(</a><a id="9090" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9092" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9094" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9096" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a><a id="9097" class="Symbol">)</a> <a id="9099" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9101" class="Symbol">(</a><a id="9102" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9104" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9106" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9108" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="9109" class="Symbol">)</a>  <a id="9112" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9115" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="9123" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9125" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="9139" class="Symbol">_</a> <a id="9141" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9149" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9151" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9153" class="Symbol">(</a><a id="9154" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9156" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9158" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9160" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="9161" class="Symbol">)</a>          <a id="9172" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9175" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="9187" class="Symbol">_</a> <a id="9189" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9197" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9199" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9201" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9203" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a>                <a id="9220" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribʳ-⊕"></a><a id="9225" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9225" class="Function">¬-distribʳ-⊕</a> <a id="9238" class="Symbol">:</a> <a id="9240" class="Symbol">∀</a> <a id="9242" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9242" class="Bound">x</a> <a id="9244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9244" class="Bound">y</a> <a id="9246" class="Symbol">→</a> <a id="9248" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9242" class="Bound">x</a> <a id="9253" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9255" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9244" class="Bound">y</a><a id="9256" class="Symbol">)</a> <a id="9258" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="9260" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9242" class="Bound">x</a> <a id="9262" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9264" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9266" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9244" class="Bound">y</a>
  <a id="9270" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9225" class="Function">¬-distribʳ-⊕</a> <a id="9283" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a> <a id="9285" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a> <a id="9287" class="Symbol">=</a> <a id="9289" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9299" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9301" class="Symbol">(</a><a id="9302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a> <a id="9304" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a><a id="9307" class="Symbol">)</a>  <a id="9310" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9313" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="9320" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9322" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="9329" class="Symbol">_</a> <a id="9331" class="Symbol">_</a> <a id="9333" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9339" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a> <a id="9344" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9346" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a><a id="9347" class="Symbol">)</a>  <a id="9350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9353" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="9366" class="Symbol">_</a> <a id="9368" class="Symbol">_</a> <a id="9370" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9376" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9378" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a> <a id="9380" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9382" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a>    <a id="9387" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="9397" class="Symbol">_</a> <a id="9399" class="Symbol">_</a> <a id="9401" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9407" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a> <a id="9409" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9411" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9413" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a>    <a id="9418" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-annihilates-¬"></a><a id="9423" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9423" class="Function">⊕-annihilates-¬</a> <a id="9439" class="Symbol">:</a> <a id="9441" class="Symbol">∀</a> <a id="9443" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9443" class="Bound">x</a> <a id="9445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9445" class="Bound">y</a> <a id="9447" class="Symbol">→</a> <a id="9449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9443" class="Bound">x</a> <a id="9451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9453" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9445" class="Bound">y</a> <a id="9455" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="9457" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9459" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9443" class="Bound">x</a> <a id="9461" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9463" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9465" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9445" class="Bound">y</a>
  <a id="9469" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9423" class="Function">⊕-annihilates-¬</a> <a id="9485" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9487" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a> <a id="9489" class="Symbol">=</a> <a id="9491" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9501" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9503" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9505" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a>        <a id="9514" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="9517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="9530" class="Symbol">_</a> <a id="9532" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="9538" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9540" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9542" class="Symbol">(</a><a id="9543" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9545" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a><a id="9548" class="Symbol">)</a>  <a id="9551" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9555" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="9562" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="9577" class="Symbol">_</a> <a id="9579" class="Symbol">_</a> <a id="9581" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9587" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9589" class="Symbol">(</a><a id="9590" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9592" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9594" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9596" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a><a id="9597" class="Symbol">)</a>  <a id="9600" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9225" class="Function">¬-distribʳ-⊕</a> <a id="9617" class="Symbol">_</a> <a id="9619" class="Symbol">_</a> <a id="9621" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9627" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9629" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9631" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9633" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9635" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a>    <a id="9640" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityˡ"></a><a id="9645" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="9657" class="Symbol">:</a> <a id="9659" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="9672" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="9680" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="9692" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a> <a id="9694" class="Symbol">=</a> <a id="9696" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9706" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9708" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9710" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a>                <a id="9727" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="9736" class="Symbol">_</a> <a id="9738" class="Symbol">_</a> <a id="9740" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9746" class="Symbol">(</a><a id="9747" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9749" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a><a id="9752" class="Symbol">)</a> <a id="9754" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9756" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9758" class="Symbol">(</a><a id="9759" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9761" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9763" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a><a id="9764" class="Symbol">)</a>  <a id="9767" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9770" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="9777" class="Symbol">(</a><a id="9778" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="9790" class="Symbol">_)</a> <a id="9793" class="Symbol">(</a><a id="9794" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="9802" class="Symbol">_)</a> <a id="9805" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a> <a id="9813" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9815" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9817" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>              <a id="9832" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9835" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="9843" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a> <a id="9848" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9854" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a> <a id="9856" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9858" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="9875" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9878" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="9890" class="Symbol">_</a> <a id="9892" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9898" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a>                    <a id="9919" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityʳ"></a><a id="9924" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9924" class="Function">⊕-identityʳ</a> <a id="9936" class="Symbol">:</a> <a id="9938" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="9952" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9954" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="9960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9924" class="Function">⊕-identityʳ</a> <a id="9972" class="Symbol">_</a> <a id="9974" class="Symbol">=</a> <a id="9976" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="9983" class="Symbol">_</a> <a id="9985" class="Symbol">_</a> <a id="9987" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="9989" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="9995" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="9997" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="10009" class="Symbol">_</a>

  <a id="XorRing.⊕-identity"></a><a id="10014" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10014" class="Function">⊕-identity</a> <a id="10025" class="Symbol">:</a> <a id="10027" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="10036" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10038" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10044" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10014" class="Function">⊕-identity</a> <a id="10055" class="Symbol">=</a> <a id="10057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="10069" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10071" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9924" class="Function">⊕-identityʳ</a>

  <a id="XorRing.⊕-inverseˡ"></a><a id="10086" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10097" class="Symbol">:</a> <a id="10099" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="10111" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10113" href="Function.Base.html#704" class="Function">id</a> <a id="10116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10122" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10133" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10135" class="Symbol">=</a> <a id="10137" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10147" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10149" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="10151" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a>               <a id="10167" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10170" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="10176" class="Symbol">_</a> <a id="10178" class="Symbol">_</a> <a id="10180" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10186" class="Symbol">(</a><a id="10187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10189" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10191" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a><a id="10192" class="Symbol">)</a> <a id="10194" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10196" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10198" class="Symbol">(</a><a id="10199" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10201" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10203" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a><a id="10204" class="Symbol">)</a> <a id="10206" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10209" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="10216" class="Symbol">(</a><a id="10217" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="10224" class="Symbol">_)</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="10235" class="Symbol">_)</a> <a id="10238" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10246" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10248" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10250" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a>             <a id="10264" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10267" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="10281" class="Symbol">_</a> <a id="10283" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10289" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                   <a id="10309" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-inverseʳ"></a><a id="10314" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10314" class="Function">⊕-inverseʳ</a> <a id="10325" class="Symbol">:</a> <a id="10327" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="10340" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10342" href="Function.Base.html#704" class="Function">id</a> <a id="10345" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10351" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10314" class="Function">⊕-inverseʳ</a> <a id="10362" class="Symbol">_</a> <a id="10364" class="Symbol">=</a> <a id="10366" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="10373" class="Symbol">_</a> <a id="10375" class="Symbol">_</a> <a id="10377" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="10379" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="10385" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="10387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10398" class="Symbol">_</a>

  <a id="XorRing.⊕-inverse"></a><a id="10403" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10403" class="Function">⊕-inverse</a> <a id="10413" class="Symbol">:</a> <a id="10415" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="10423" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10425" href="Function.Base.html#704" class="Function">id</a> <a id="10428" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10434" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10403" class="Function">⊕-inverse</a> <a id="10444" class="Symbol">=</a> <a id="10446" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10459" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10314" class="Function">⊕-inverseʳ</a>

  <a id="XorRing.∧-distribˡ-⊕"></a><a id="10473" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a> <a id="10486" class="Symbol">:</a> <a id="10488" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="10492" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="10509" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10515" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a> <a id="10528" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10530" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10532" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a> <a id="10534" class="Symbol">=</a> <a id="10536" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10546" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10548" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10550" class="Symbol">(</a><a id="10551" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10553" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="10555" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10556" class="Symbol">)</a>                <a id="10573" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10576" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="10584" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="10592" class="Symbol">_</a> <a id="10594" class="Symbol">_</a> <a id="10596" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10602" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10604" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10606" class="Symbol">((</a><a id="10608" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10610" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10612" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10613" class="Symbol">)</a> <a id="10615" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10617" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10622" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10624" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10625" class="Symbol">))</a>  <a id="10629" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10632" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="10640" class="Symbol">_</a> <a id="10642" class="Symbol">_</a> <a id="10644" class="Symbol">_</a> <a id="10646" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10652" class="Symbol">(</a><a id="10653" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10655" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10657" class="Symbol">(</a><a id="10658" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10660" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10662" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10663" class="Symbol">))</a> <a id="10666" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10668" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10670" class="Symbol">(</a><a id="10671" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10673" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10675" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10676" class="Symbol">)</a>  <a id="10679" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10682" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="10690" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10692" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="10702" class="Symbol">_</a> <a id="10704" class="Symbol">_</a> <a id="10706" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10712" class="Symbol">(</a><a id="10713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10715" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10717" class="Symbol">(</a><a id="10718" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10720" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10723" class="Symbol">))</a> <a id="10726" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10732" class="Symbol">(</a><a id="10733" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10737" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10739" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10741" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10742" class="Symbol">)</a>                <a id="10759" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10762" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="10774" class="Symbol">_</a> <a id="10776" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10782" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10784" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>
    <a id="10790" class="Symbol">((</a><a id="10792" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10794" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10796" class="Symbol">(</a><a id="10797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10799" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10802" class="Symbol">))</a> <a id="10805" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10811" class="Symbol">(</a><a id="10812" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10816" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10818" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10820" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10821" class="Symbol">))</a>               <a id="10838" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10841" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="10849" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11818" class="Function">lem₃</a> <a id="10854" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10860" class="Symbol">((</a><a id="10862" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10864" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10866" class="Symbol">(</a><a id="10867" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10869" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10872" class="Symbol">))</a> <a id="10875" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10877" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10879" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="10880" class="Symbol">)</a> <a id="10882" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>
    <a id="10888" class="Symbol">((</a><a id="10890" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10892" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10894" class="Symbol">(</a><a id="10895" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10897" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10899" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10900" class="Symbol">))</a> <a id="10903" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10909" class="Symbol">(</a><a id="10910" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10914" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10916" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10918" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10919" class="Symbol">))</a>               <a id="10936" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10939" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="10952" class="Symbol">_</a> <a id="10954" class="Symbol">_</a> <a id="10956" class="Symbol">_</a> <a id="10958" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10964" class="Symbol">(</a><a id="10965" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10967" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10969" class="Symbol">(</a><a id="10970" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10972" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10974" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10975" class="Symbol">))</a> <a id="10978" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10984" class="Symbol">(</a><a id="10985" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10987" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10989" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10991" class="Symbol">(</a><a id="10992" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10996" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10998" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11000" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11001" class="Symbol">))</a>        <a id="11011" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11014" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11022" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11024" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="11032" class="Symbol">(</a><a id="11033" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="11043" class="Symbol">_</a> <a id="11045" class="Symbol">_)</a> <a id="11048" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11054" class="Symbol">(</a><a id="11055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11062" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11065" class="Symbol">))</a> <a id="11068" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11074" class="Symbol">(</a><a id="11075" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11077" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11079" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11081" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11083" class="Symbol">(</a><a id="11084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11086" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11088" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11089" class="Symbol">))</a>          <a id="11101" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11104" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="11123" class="Symbol">_</a> <a id="11125" class="Symbol">_)</a> <a id="11128" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11134" class="Symbol">(</a><a id="11135" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11137" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11139" class="Symbol">(</a><a id="11140" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11142" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11144" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11145" class="Symbol">))</a> <a id="11148" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11154" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11156" class="Symbol">(</a><a id="11157" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11159" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11161" class="Symbol">(</a><a id="11162" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11164" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11166" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11167" class="Symbol">))</a>            <a id="11181" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11184" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="11191" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="11196" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11581" class="Function">lem₁</a> <a id="11201" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11207" class="Symbol">(</a><a id="11208" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11210" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11212" class="Symbol">(</a><a id="11213" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11215" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11217" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11218" class="Symbol">))</a> <a id="11221" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11227" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11229" class="Symbol">((</a><a id="11231" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11233" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11235" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11236" class="Symbol">)</a> <a id="11238" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11240" class="Symbol">(</a><a id="11241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11243" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11245" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11246" class="Symbol">))</a>      <a id="11254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11257" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11265" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11267" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="11280" class="Symbol">_</a> <a id="11282" class="Symbol">_</a> <a id="11284" class="Symbol">_</a> <a id="11286" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11292" class="Symbol">((</a><a id="11294" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11296" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11298" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11299" class="Symbol">)</a> <a id="11301" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11303" class="Symbol">(</a><a id="11304" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11306" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11308" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11309" class="Symbol">))</a> <a id="11312" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11318" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11320" class="Symbol">((</a><a id="11322" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11324" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11326" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11327" class="Symbol">)</a> <a id="11329" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11331" class="Symbol">(</a><a id="11332" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11334" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11337" class="Symbol">))</a>      <a id="11345" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11348" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="11354" class="Symbol">_</a> <a id="11356" class="Symbol">_</a> <a id="11358" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11364" class="Symbol">(</a><a id="11365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11367" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11369" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11370" class="Symbol">)</a> <a id="11372" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11377" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11379" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11380" class="Symbol">)</a>          <a id="11391" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="11399" class="Keyword">where</a>
      <a id="11411" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11411" class="Function">lem₂</a> <a id="11416" class="Symbol">=</a> <a id="11418" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11432" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11434" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11439" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11442" class="Symbol">)</a>  <a id="11445" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11448" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11456" class="Symbol">_</a> <a id="11458" class="Symbol">_</a> <a id="11460" class="Symbol">_</a> <a id="11462" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11472" class="Symbol">(</a><a id="11473" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11475" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11477" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11478" class="Symbol">)</a> <a id="11480" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11482" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a>  <a id="11485" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11488" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11496" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11498" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="11505" class="Symbol">_</a> <a id="11507" class="Symbol">_</a> <a id="11509" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11519" class="Symbol">(</a><a id="11520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11522" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="11525" class="Symbol">)</a> <a id="11527" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11529" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a>  <a id="11532" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11535" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11543" class="Symbol">_</a> <a id="11545" class="Symbol">_</a> <a id="11547" class="Symbol">_</a> <a id="11549" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11559" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11561" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11563" class="Symbol">(</a><a id="11564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11566" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11568" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11569" class="Symbol">)</a>  <a id="11572" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="11581" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11581" class="Function">lem₁</a> <a id="11586" class="Symbol">=</a> <a id="11588" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11602" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11604" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11606" class="Symbol">(</a><a id="11607" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11609" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11611" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11612" class="Symbol">)</a>        <a id="11621" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11624" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11632" class="Symbol">(</a><a id="11633" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="11640" class="Symbol">_)</a> <a id="11643" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11653" class="Symbol">(</a><a id="11654" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11656" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11658" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="11659" class="Symbol">)</a> <a id="11661" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11663" class="Symbol">(</a><a id="11664" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11666" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11668" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11669" class="Symbol">)</a>  <a id="11672" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11675" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11683" class="Symbol">_</a> <a id="11685" class="Symbol">_</a> <a id="11687" class="Symbol">_</a> <a id="11689" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11699" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11701" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11706" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11708" class="Symbol">(</a><a id="11709" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11711" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11714" class="Symbol">))</a>  <a id="11718" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11721" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11729" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11411" class="Function">lem₂</a> <a id="11734" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11744" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11746" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11751" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11756" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11758" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11759" class="Symbol">))</a>  <a id="11763" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11766" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11774" class="Symbol">_</a> <a id="11776" class="Symbol">_</a> <a id="11778" class="Symbol">_</a> <a id="11780" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11790" class="Symbol">(</a><a id="11791" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11793" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11795" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11796" class="Symbol">)</a> <a id="11798" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11800" class="Symbol">(</a><a id="11801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11803" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11805" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11806" class="Symbol">)</a>  <a id="11809" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="11818" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11818" class="Function">lem₃</a> <a id="11823" class="Symbol">=</a> <a id="11825" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11839" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                      <a id="11862" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11865" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="11873" class="Symbol">_</a> <a id="11875" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11885" class="Symbol">(</a><a id="11886" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11888" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11890" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11891" class="Symbol">)</a> <a id="11893" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11895" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>            <a id="11908" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11911" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11919" class="Symbol">(</a><a id="11920" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="11934" class="Symbol">_)</a> <a id="11937" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11947" class="Symbol">(</a><a id="11948" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11950" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11952" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11953" class="Symbol">)</a> <a id="11955" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11957" class="Symbol">(</a><a id="11958" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11960" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11962" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11964" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="11965" class="Symbol">)</a>    <a id="11970" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11973" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11981" class="Symbol">_</a> <a id="11983" class="Symbol">_</a> <a id="11985" class="Symbol">_</a> <a id="11987" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11997" class="Symbol">((</a><a id="11999" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="12001" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12003" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="12004" class="Symbol">)</a> <a id="12006" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12008" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="12009" class="Symbol">)</a> <a id="12011" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12013" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12015" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a>    <a id="12020" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12023" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="12031" class="Symbol">(</a><a id="12032" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="12039" class="Symbol">_</a> <a id="12041" class="Symbol">_)</a> <a id="12044" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12054" class="Symbol">(</a><a id="12055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="12057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12059" class="Symbol">(</a><a id="12060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="12062" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="12065" class="Symbol">))</a> <a id="12068" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12070" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12072" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a>    <a id="12077" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.∧-distribʳ-⊕"></a><a id="12082" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12082" class="Function">∧-distribʳ-⊕</a> <a id="12095" class="Symbol">:</a> <a id="12097" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="12101" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="12118" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="12124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12082" class="Function">∧-distribʳ-⊕</a> <a id="12137" class="Symbol">=</a> <a id="12139" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="12158" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="12165" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="12172" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a>

  <a id="XorRing.∧-distrib-⊕"></a><a id="12188" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12188" class="Function">∧-distrib-⊕</a> <a id="12200" class="Symbol">:</a> <a id="12202" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="12206" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="12222" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="12228" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12188" class="Function">∧-distrib-⊕</a> <a id="12240" class="Symbol">=</a> <a id="12242" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a> <a id="12255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12257" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12082" class="Function">∧-distribʳ-⊕</a>

  <a id="12273" class="Keyword">private</a>

    <a id="XorRing.lemma₂"></a><a id="12286" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="12293" class="Symbol">:</a> <a id="12295" class="Symbol">∀</a> <a id="12297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a> <a id="12301" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a> <a id="12303" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a> <a id="12305" class="Symbol">→</a>
             <a id="12320" class="Symbol">(</a><a id="12321" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12323" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a><a id="12326" class="Symbol">)</a> <a id="12328" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12330" class="Symbol">(</a><a id="12331" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a> <a id="12333" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12335" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a><a id="12336" class="Symbol">)</a> <a id="12338" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a>
             <a id="12353" class="Symbol">((</a><a id="12355" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12357" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12359" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a><a id="12360" class="Symbol">)</a> <a id="12362" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12364" class="Symbol">(</a><a id="12365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a> <a id="12367" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12369" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a><a id="12370" class="Symbol">))</a> <a id="12373" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
             <a id="12388" class="Symbol">((</a><a id="12390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12392" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a><a id="12395" class="Symbol">)</a> <a id="12397" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12399" class="Symbol">(</a><a id="12400" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a> <a id="12402" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12404" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a><a id="12405" class="Symbol">))</a>
    <a id="12412" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="12419" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12421" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a> <a id="12423" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a> <a id="12425" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a> <a id="12427" class="Symbol">=</a> <a id="12429" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="12443" class="Symbol">(</a><a id="12444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12446" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12448" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a><a id="12449" class="Symbol">)</a> <a id="12451" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12453" class="Symbol">(</a><a id="12454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a> <a id="12456" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12458" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12459" class="Symbol">)</a>              <a id="12474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12477" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="12490" class="Symbol">_</a> <a id="12492" class="Symbol">_</a> <a id="12494" class="Symbol">_</a> <a id="12496" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12506" class="Symbol">((</a><a id="12508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12510" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12512" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a><a id="12513" class="Symbol">)</a> <a id="12515" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a><a id="12518" class="Symbol">)</a> <a id="12520" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12522" class="Symbol">((</a><a id="12524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12526" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12528" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a><a id="12529" class="Symbol">)</a> <a id="12531" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12533" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12534" class="Symbol">)</a>  <a id="12537" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12540" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="12553" class="Symbol">_</a> <a id="12555" class="Symbol">_</a> <a id="12557" class="Symbol">_</a>
                                            <a id="12603" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="12605" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="12612" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                          <a id="12656" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="12669" class="Symbol">_</a> <a id="12671" class="Symbol">_</a> <a id="12673" class="Symbol">_</a> <a id="12675" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12685" class="Symbol">((</a><a id="12687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12689" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12691" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a><a id="12692" class="Symbol">)</a> <a id="12694" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a> <a id="12699" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12701" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a><a id="12702" class="Symbol">))</a> <a id="12705" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
        <a id="12715" class="Symbol">((</a><a id="12717" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12719" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12721" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12722" class="Symbol">)</a> <a id="12724" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12726" class="Symbol">(</a><a id="12727" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a> <a id="12729" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12731" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12732" class="Symbol">))</a>            <a id="12746" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-assoc"></a><a id="12751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12751" class="Function">⊕-assoc</a> <a id="12759" class="Symbol">:</a> <a id="12761" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="12773" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="12779" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12751" class="Function">⊕-assoc</a> <a id="12787" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12789" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12791" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a> <a id="12793" class="Symbol">=</a> <a id="12795" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="12799" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="12801" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="12811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12813" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="12815" class="Symbol">(</a><a id="12816" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12818" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="12820" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12821" class="Symbol">)</a>                                <a id="12854" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12857" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="12864" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="12869" class="Symbol">(</a><a id="12870" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="12876" class="Symbol">_</a> <a id="12878" class="Symbol">_)</a> <a id="12881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12887" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12889" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="12891" class="Symbol">((</a><a id="12893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12895" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12897" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12898" class="Symbol">)</a> <a id="12900" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12902" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12904" class="Symbol">(</a><a id="12905" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12907" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12910" class="Symbol">))</a>                  <a id="12930" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12933" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="12939" class="Symbol">_</a> <a id="12941" class="Symbol">_</a> <a id="12943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="12951" class="Symbol">(</a><a id="12952" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12954" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12956" class="Symbol">((</a><a id="12958" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12960" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12963" class="Symbol">)</a> <a id="12965" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12967" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12969" class="Symbol">(</a><a id="12970" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12972" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12974" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12975" class="Symbol">)))</a> <a id="12979" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="12985" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12987" class="Symbol">(</a><a id="12988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12990" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12992" class="Symbol">((</a><a id="12994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12996" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12998" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12999" class="Symbol">)</a> <a id="13001" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13003" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13005" class="Symbol">(</a><a id="13006" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="13008" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13010" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13011" class="Symbol">)))</a>              <a id="13028" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13031" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13038" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14794" class="Function">lem₃</a> <a id="13043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15645" class="Function">lem₄</a> <a id="13048" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13054" class="Symbol">(((</a><a id="13057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13059" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13062" class="Symbol">)</a> <a id="13064" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13066" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13067" class="Symbol">)</a> <a id="13069" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13071" class="Symbol">((</a><a id="13073" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13075" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13077" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13079" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13080" class="Symbol">)</a> <a id="13082" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13084" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13086" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13087" class="Symbol">))</a> <a id="13090" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13096" class="Symbol">(((</a><a id="13099" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13101" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13103" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13105" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13107" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13108" class="Symbol">)</a> <a id="13110" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13113" class="Symbol">)</a> <a id="13115" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13117" class="Symbol">((</a><a id="13119" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13123" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13126" class="Symbol">)</a> <a id="13128" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13130" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13132" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13133" class="Symbol">))</a>    <a id="13139" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13142" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="13150" class="Symbol">_</a> <a id="13152" class="Symbol">_</a> <a id="13154" class="Symbol">_</a> <a id="13156" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13162" class="Symbol">((</a><a id="13164" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13166" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13168" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13169" class="Symbol">)</a> <a id="13171" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13173" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13174" class="Symbol">)</a> <a id="13176" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13182" class="Symbol">(((</a><a id="13185" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13187" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13189" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13191" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13192" class="Symbol">)</a> <a id="13194" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13196" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13198" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13199" class="Symbol">)</a> <a id="13201" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
     <a id="13208" class="Symbol">(((</a><a id="13211" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13213" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13215" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13217" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13219" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13220" class="Symbol">)</a> <a id="13222" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13224" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13225" class="Symbol">)</a> <a id="13227" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13229" class="Symbol">((</a><a id="13231" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13233" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13235" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13237" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13238" class="Symbol">)</a> <a id="13240" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13242" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13245" class="Symbol">)))</a>  <a id="13250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13253" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="13261" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16095" class="Function">lem₅</a> <a id="13266" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13272" class="Symbol">((</a><a id="13274" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13276" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13278" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13279" class="Symbol">)</a> <a id="13281" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13283" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13284" class="Symbol">)</a> <a id="13286" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13292" class="Symbol">(((</a><a id="13295" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13299" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13301" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13303" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13304" class="Symbol">)</a> <a id="13306" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13308" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13309" class="Symbol">)</a> <a id="13311" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
     <a id="13318" class="Symbol">(((</a><a id="13321" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13323" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13325" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13327" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13328" class="Symbol">)</a> <a id="13330" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13332" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13334" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13335" class="Symbol">)</a> <a id="13337" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13339" class="Symbol">((</a><a id="13341" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13343" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13345" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13348" class="Symbol">)</a> <a id="13350" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13352" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13355" class="Symbol">)))</a>  <a id="13360" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13363" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="13371" class="Symbol">_</a> <a id="13373" class="Symbol">_</a> <a id="13375" class="Symbol">_</a> <a id="13377" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13383" class="Symbol">(((</a><a id="13386" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13388" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13391" class="Symbol">)</a> <a id="13393" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13395" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13396" class="Symbol">)</a> <a id="13398" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13400" class="Symbol">((</a><a id="13402" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13404" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13406" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13408" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13410" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13411" class="Symbol">)</a> <a id="13413" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13416" class="Symbol">))</a> <a id="13419" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13425" class="Symbol">(((</a><a id="13428" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13430" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13432" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13434" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13435" class="Symbol">)</a> <a id="13437" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13439" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13442" class="Symbol">)</a> <a id="13444" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13446" class="Symbol">((</a><a id="13448" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13450" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13452" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13455" class="Symbol">)</a> <a id="13457" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13459" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13461" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13462" class="Symbol">))</a>    <a id="13468" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13471" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13478" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13727" class="Function">lem₁</a> <a id="13483" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14532" class="Function">lem₂</a> <a id="13488" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="13496" class="Symbol">(((</a><a id="13499" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13501" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13503" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13504" class="Symbol">)</a> <a id="13506" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13508" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13510" class="Symbol">(</a><a id="13511" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13513" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13515" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13516" class="Symbol">))</a> <a id="13519" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13521" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13522" class="Symbol">)</a> <a id="13524" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13530" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13532" class="Symbol">(((</a><a id="13535" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13537" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13540" class="Symbol">)</a> <a id="13542" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13544" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13546" class="Symbol">(</a><a id="13547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13549" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13551" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13552" class="Symbol">))</a> <a id="13555" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13557" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13558" class="Symbol">)</a>              <a id="13573" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13576" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="13582" class="Symbol">_</a> <a id="13584" class="Symbol">_</a> <a id="13586" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13592" class="Symbol">((</a><a id="13594" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13596" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13598" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13599" class="Symbol">)</a> <a id="13601" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13603" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13605" class="Symbol">(</a><a id="13606" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13608" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13610" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13611" class="Symbol">))</a> <a id="13614" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="13616" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>                  <a id="13635" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13638" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="13645" class="Symbol">(</a><a id="13646" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="13652" class="Symbol">_</a> <a id="13654" class="Symbol">_)</a> <a id="13657" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="13662" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13668" class="Symbol">(</a><a id="13669" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13671" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="13673" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13674" class="Symbol">)</a> <a id="13676" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="13678" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>                                <a id="13711" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="13717" class="Keyword">where</a>
    <a id="13727" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13727" class="Function">lem₁</a> <a id="13732" class="Symbol">=</a> <a id="13734" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="13746" class="Symbol">((</a><a id="13748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13750" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13752" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13753" class="Symbol">)</a> <a id="13755" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13758" class="Symbol">)</a> <a id="13760" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13762" class="Symbol">((</a><a id="13764" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13768" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13770" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13772" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13773" class="Symbol">)</a> <a id="13775" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13777" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13778" class="Symbol">)</a>  <a id="13781" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13784" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="13797" class="Symbol">_</a> <a id="13799" class="Symbol">_</a> <a id="13801" class="Symbol">_</a> <a id="13803" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="13811" class="Symbol">((</a><a id="13813" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13815" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13817" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13818" class="Symbol">)</a> <a id="13820" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13822" class="Symbol">(</a><a id="13823" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13825" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13827" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13829" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13831" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13832" class="Symbol">))</a> <a id="13835" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13837" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>        <a id="13846" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13849" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="13857" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13859" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="13867" class="Symbol">(</a><a id="13868" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="13878" class="Symbol">_</a> <a id="13880" class="Symbol">_)</a> <a id="13883" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="13891" class="Symbol">((</a><a id="13893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13895" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13897" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13898" class="Symbol">)</a> <a id="13900" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13902" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13904" class="Symbol">(</a><a id="13905" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13907" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13910" class="Symbol">))</a> <a id="13913" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13915" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>          <a id="13926" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="13933" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13933" class="Function">lem₂′</a> <a id="13939" class="Symbol">=</a> <a id="13941" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="13953" class="Symbol">(</a><a id="13954" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13956" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13958" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13961" class="Symbol">)</a> <a id="13963" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13965" class="Symbol">(</a><a id="13966" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13970" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13972" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13973" class="Symbol">)</a>              <a id="13988" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13991" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13998" class="Symbol">(</a><a id="13999" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="14011" class="Symbol">_)</a> <a id="14014" class="Symbol">(</a><a id="14015" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="14027" class="Symbol">_)</a> <a id="14030" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14038" class="Symbol">(</a><a id="14039" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="14041" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14043" class="Symbol">(</a><a id="14044" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14046" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14048" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14050" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14051" class="Symbol">))</a> <a id="14054" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14056" class="Symbol">((</a><a id="14058" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14062" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14065" class="Symbol">)</a> <a id="14067" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14069" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a><a id="14070" class="Symbol">)</a>  <a id="14073" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14076" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
                                              <a id="14129" class="Symbol">(</a><a id="14130" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="14137" class="Symbol">(</a><a id="14138" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="14152" class="Symbol">_)</a> <a id="14155" class="Symbol">(</a><a id="14156" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="14163" class="Symbol">_</a> <a id="14165" class="Symbol">_))</a>
                                              <a id="14215" class="Symbol">(</a><a id="14216" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="14224" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14226" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="14240" class="Symbol">_)</a> <a id="14243" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14251" class="Symbol">((</a><a id="14253" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14255" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14257" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14259" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a><a id="14260" class="Symbol">)</a> <a id="14262" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14264" class="Symbol">(</a><a id="14265" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14267" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14269" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14271" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a><a id="14272" class="Symbol">))</a> <a id="14275" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="14283" class="Symbol">((</a><a id="14285" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14287" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14289" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14291" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14292" class="Symbol">)</a> <a id="14294" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14296" class="Symbol">(</a><a id="14297" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14301" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14303" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14304" class="Symbol">))</a>            <a id="14318" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14321" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="14328" class="Symbol">_</a> <a id="14330" class="Symbol">_</a> <a id="14332" class="Symbol">_</a> <a id="14334" class="Symbol">_</a> <a id="14336" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14344" class="Symbol">(</a><a id="14345" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14349" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14351" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14353" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14354" class="Symbol">)</a> <a id="14356" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14358" class="Symbol">(</a><a id="14359" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14361" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14363" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14364" class="Symbol">)</a>              <a id="14379" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14382" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="14389" class="Symbol">(</a><a id="14390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="14400" class="Symbol">_</a> <a id="14402" class="Symbol">_)</a> <a id="14405" class="Symbol">(</a><a id="14406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="14419" class="Symbol">_)</a> <a id="14422" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14430" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14432" class="Symbol">(</a><a id="14433" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14435" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14438" class="Symbol">)</a> <a id="14440" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14442" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14444" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14446" class="Symbol">(</a><a id="14447" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14449" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14452" class="Symbol">)</a>            <a id="14465" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14468" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="14478" class="Symbol">_</a> <a id="14480" class="Symbol">_</a> <a id="14482" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14490" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14492" class="Symbol">((</a><a id="14494" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14496" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14499" class="Symbol">)</a> <a id="14501" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14503" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14505" class="Symbol">(</a><a id="14506" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14508" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14511" class="Symbol">))</a>            <a id="14525" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="14532" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14532" class="Function">lem₂</a> <a id="14537" class="Symbol">=</a> <a id="14539" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="14551" class="Symbol">((</a><a id="14553" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14555" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14557" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14559" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14560" class="Symbol">)</a> <a id="14562" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14564" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14566" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14567" class="Symbol">)</a> <a id="14569" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14571" class="Symbol">((</a><a id="14573" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14575" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14577" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14580" class="Symbol">)</a> <a id="14582" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14584" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14587" class="Symbol">)</a>  <a id="14590" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14593" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="14606" class="Symbol">_</a> <a id="14608" class="Symbol">_</a> <a id="14610" class="Symbol">_</a> <a id="14612" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14620" class="Symbol">((</a><a id="14622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14624" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14626" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14628" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14629" class="Symbol">)</a> <a id="14631" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14633" class="Symbol">(</a><a id="14634" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14636" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14638" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14640" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14641" class="Symbol">))</a> <a id="14644" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14646" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14648" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>          <a id="14659" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14662" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="14670" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13933" class="Function">lem₂′</a> <a id="14676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14684" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14686" class="Symbol">((</a><a id="14688" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14690" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14692" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14693" class="Symbol">)</a> <a id="14695" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14697" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14699" class="Symbol">(</a><a id="14700" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14702" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14705" class="Symbol">))</a> <a id="14708" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14710" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14712" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>          <a id="14723" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14726" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="14736" class="Symbol">_</a> <a id="14738" class="Symbol">_</a> <a id="14740" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14748" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14750" class="Symbol">(((</a><a id="14753" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14755" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14758" class="Symbol">)</a> <a id="14760" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14762" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14764" class="Symbol">(</a><a id="14765" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14767" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14769" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14770" class="Symbol">))</a> <a id="14773" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14775" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14776" class="Symbol">)</a>          <a id="14787" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="14794" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14794" class="Function">lem₃</a> <a id="14799" class="Symbol">=</a> <a id="14801" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="14813" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14815" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14817" class="Symbol">((</a><a id="14819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14821" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14823" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14824" class="Symbol">)</a> <a id="14826" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14828" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14830" class="Symbol">(</a><a id="14831" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14833" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14835" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14836" class="Symbol">))</a>          <a id="14848" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14851" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="14859" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14861" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="14869" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="14881" class="Symbol">_</a> <a id="14883" class="Symbol">_</a> <a id="14885" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14895" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14897" class="Symbol">((</a><a id="14899" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14901" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14903" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14904" class="Symbol">)</a> <a id="14906" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14908" class="Symbol">(</a><a id="14909" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14911" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14913" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14915" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14917" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14918" class="Symbol">))</a>        <a id="14928" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14931" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="14944" class="Symbol">_</a> <a id="14946" class="Symbol">_</a> <a id="14948" class="Symbol">_</a> <a id="14950" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14958" class="Symbol">(</a><a id="14959" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14961" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14963" class="Symbol">(</a><a id="14964" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14966" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14969" class="Symbol">))</a> <a id="14972" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14974" class="Symbol">(</a><a id="14975" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14977" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14979" class="Symbol">(</a><a id="14980" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14984" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14986" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14989" class="Symbol">))</a>  <a id="14993" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14996" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15004" class="Symbol">_</a> <a id="15006" class="Symbol">_</a> <a id="15008" class="Symbol">_</a> <a id="15010" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15012" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15019" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15021" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15029" class="Symbol">_</a> <a id="15031" class="Symbol">_</a> <a id="15033" class="Symbol">_</a> <a id="15035" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="15043" class="Symbol">((</a><a id="15045" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15047" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15050" class="Symbol">)</a> <a id="15052" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15054" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15055" class="Symbol">)</a> <a id="15057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15059" class="Symbol">((</a><a id="15061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15063" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15065" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15067" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15068" class="Symbol">)</a> <a id="15070" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15072" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15074" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15075" class="Symbol">)</a>  <a id="15078" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="15085" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15085" class="Function">lem₄′</a> <a id="15091" class="Symbol">=</a> <a id="15093" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="15105" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15107" class="Symbol">((</a><a id="15109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15111" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15113" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15114" class="Symbol">)</a> <a id="15116" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15118" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15120" class="Symbol">(</a><a id="15121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15123" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15126" class="Symbol">))</a>    <a id="15132" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15135" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="15145" class="Symbol">_</a> <a id="15147" class="Symbol">_</a> <a id="15149" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15157" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15159" class="Symbol">(</a><a id="15160" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15162" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15164" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15165" class="Symbol">)</a> <a id="15167" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15169" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15171" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15173" class="Symbol">(</a><a id="15174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15176" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15178" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15179" class="Symbol">)</a>    <a id="15184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="15197" class="Symbol">_</a> <a id="15199" class="Symbol">_</a> <a id="15201" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15203" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="15210" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15212" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="15225" class="Symbol">_</a> <a id="15227" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15235" class="Symbol">(</a><a id="15236" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15238" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15240" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15242" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15245" class="Symbol">)</a> <a id="15247" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15249" class="Symbol">(</a><a id="15250" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15252" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15255" class="Symbol">)</a>      <a id="15262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15265" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="15272" class="Symbol">_</a> <a id="15274" class="Symbol">_</a> <a id="15276" class="Symbol">_</a> <a id="15278" class="Symbol">_</a> <a id="15280" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15288" class="Symbol">((</a><a id="15290" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15292" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15294" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15296" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15297" class="Symbol">)</a> <a id="15299" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15301" class="Symbol">(</a><a id="15302" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15304" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a> <a id="15306" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15308" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15309" class="Symbol">))</a> <a id="15312" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15320" class="Symbol">((</a><a id="15322" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15324" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15326" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15328" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15329" class="Symbol">)</a> <a id="15331" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15333" class="Symbol">(</a><a id="15334" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a> <a id="15338" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15340" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15341" class="Symbol">))</a>    <a id="15347" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15350" class="Symbol">(</a><a id="15351" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="15365" class="Symbol">_</a> <a id="15367" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15369" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15376" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15378" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="15385" class="Symbol">_</a> <a id="15387" class="Symbol">_)</a>
                                      <a id="15428" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15430" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15437" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                   <a id="15474" class="Symbol">(</a><a id="15475" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="15483" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15485" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="15499" class="Symbol">_)</a> <a id="15502" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15510" class="Symbol">(</a><a id="15511" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="15513" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15515" class="Symbol">(</a><a id="15516" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15518" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15520" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15522" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15523" class="Symbol">))</a> <a id="15526" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15534" class="Symbol">((</a><a id="15536" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15538" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15540" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15542" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15543" class="Symbol">)</a> <a id="15545" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15547" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a><a id="15548" class="Symbol">)</a>            <a id="15561" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="15576" class="Symbol">_</a> <a id="15578" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15580" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15587" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15589" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="15601" class="Symbol">_</a> <a id="15603" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15611" class="Symbol">(</a><a id="15612" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15614" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15616" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15618" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15619" class="Symbol">)</a> <a id="15621" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15623" class="Symbol">(</a><a id="15624" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15626" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15628" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15630" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15631" class="Symbol">)</a>      <a id="15638" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="15645" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15645" class="Function">lem₄</a> <a id="15650" class="Symbol">=</a> <a id="15652" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="15664" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15666" class="Symbol">(</a><a id="15667" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15669" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15671" class="Symbol">((</a><a id="15673" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15675" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15677" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15678" class="Symbol">)</a> <a id="15680" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15682" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15684" class="Symbol">(</a><a id="15685" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15687" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15689" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15690" class="Symbol">)))</a>  <a id="15695" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15698" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="15708" class="Symbol">_</a> <a id="15710" class="Symbol">_</a> <a id="15712" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15720" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15724" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15726" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15728" class="Symbol">((</a><a id="15730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15732" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15735" class="Symbol">)</a> <a id="15737" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15739" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15741" class="Symbol">(</a><a id="15742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15744" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15746" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15747" class="Symbol">))</a>  <a id="15751" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15754" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="15762" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15085" class="Function">lem₄′</a> <a id="15768" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15776" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15778" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15780" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15782" class="Symbol">((</a><a id="15784" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15786" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15788" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15790" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15791" class="Symbol">)</a> <a id="15793" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15798" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15800" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15802" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15803" class="Symbol">))</a>  <a id="15807" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15810" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="15823" class="Symbol">_</a> <a id="15825" class="Symbol">_</a> <a id="15827" class="Symbol">_</a> <a id="15829" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15837" class="Symbol">(</a><a id="15838" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15840" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15842" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15844" class="Symbol">(</a><a id="15845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a>     <a id="15851" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15853" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15855" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15856" class="Symbol">))</a> <a id="15859" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15867" class="Symbol">(</a><a id="15868" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15870" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15872" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15874" class="Symbol">(</a><a id="15875" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15877" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15879" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15881" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15882" class="Symbol">))</a>              <a id="15898" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="15901" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15909" class="Symbol">_</a> <a id="15911" class="Symbol">_</a> <a id="15913" class="Symbol">_</a> <a id="15915" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15917" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15924" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15926" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15934" class="Symbol">_</a> <a id="15936" class="Symbol">_</a> <a id="15938" class="Symbol">_</a> <a id="15940" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="15948" class="Symbol">((</a><a id="15950" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15952" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15954" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15956" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15957" class="Symbol">)</a>     <a id="15963" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15965" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15967" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15968" class="Symbol">)</a> <a id="15970" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15978" class="Symbol">((</a><a id="15980" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15984" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15986" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15989" class="Symbol">)</a> <a id="15991" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15993" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15994" class="Symbol">)</a>              <a id="16009" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16012" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="16019" class="Symbol">_</a> <a id="16021" class="Symbol">_</a> <a id="16023" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16031" class="Symbol">((</a><a id="16033" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16035" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16037" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16039" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16041" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16042" class="Symbol">)</a> <a id="16044" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16047" class="Symbol">)</a> <a id="16049" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16057" class="Symbol">((</a><a id="16059" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16063" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16065" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16066" class="Symbol">)</a>     <a id="16072" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16074" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16076" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16077" class="Symbol">)</a>          <a id="16088" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="16095" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16095" class="Function">lem₅</a> <a id="16100" class="Symbol">=</a> <a id="16102" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="16114" class="Symbol">((</a><a id="16116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16118" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16120" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16122" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16123" class="Symbol">)</a> <a id="16125" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16127" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16129" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16130" class="Symbol">)</a> <a id="16132" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16140" class="Symbol">(((</a><a id="16143" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16145" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16147" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16149" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16151" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16152" class="Symbol">)</a> <a id="16154" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16156" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16157" class="Symbol">)</a> <a id="16159" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16161" class="Symbol">((</a><a id="16163" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16165" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16167" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16169" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16170" class="Symbol">)</a> <a id="16172" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16174" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16176" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16177" class="Symbol">))</a>    <a id="16183" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="16186" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="16194" class="Symbol">_</a> <a id="16196" class="Symbol">_</a> <a id="16198" class="Symbol">_</a> <a id="16200" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="16208" class="Symbol">(((</a><a id="16211" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16213" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16215" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16217" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16218" class="Symbol">)</a> <a id="16220" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16222" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16224" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16225" class="Symbol">)</a> <a id="16227" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16229" class="Symbol">((</a><a id="16231" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16233" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16235" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16237" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16239" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16240" class="Symbol">)</a> <a id="16242" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16245" class="Symbol">))</a> <a id="16248" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16256" class="Symbol">((</a><a id="16258" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16260" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16262" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16264" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16265" class="Symbol">)</a> <a id="16267" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16269" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16271" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16272" class="Symbol">)</a>                          <a id="16299" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16302" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="16310" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="16312" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="16319" class="Symbol">_</a> <a id="16321" class="Symbol">_</a> <a id="16323" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16331" class="Symbol">(((</a><a id="16334" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16338" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16340" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16342" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16343" class="Symbol">)</a> <a id="16345" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16348" class="Symbol">)</a> <a id="16350" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16352" class="Symbol">((</a><a id="16354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16356" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16358" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16360" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16361" class="Symbol">)</a> <a id="16363" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16365" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16367" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16368" class="Symbol">))</a> <a id="16371" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16379" class="Symbol">((</a><a id="16381" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16383" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16385" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16388" class="Symbol">)</a> <a id="16390" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16392" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16395" class="Symbol">)</a>                          <a id="16422" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16425" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="16433" class="Symbol">_</a> <a id="16435" class="Symbol">_</a> <a id="16437" class="Symbol">_</a> <a id="16439" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16447" class="Symbol">((</a><a id="16449" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16453" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16455" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16457" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16458" class="Symbol">)</a> <a id="16460" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16462" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16463" class="Symbol">)</a> <a id="16465" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16473" class="Symbol">(((</a><a id="16476" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16478" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16480" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16482" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16483" class="Symbol">)</a> <a id="16485" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16487" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16489" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16490" class="Symbol">)</a> <a id="16492" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16494" class="Symbol">((</a><a id="16496" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16500" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16502" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16503" class="Symbol">)</a> <a id="16505" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16507" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16509" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16510" class="Symbol">))</a>    <a id="16516" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-isMagma"></a><a id="16521" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16521" class="Function">⊕-isMagma</a> <a id="16531" class="Symbol">:</a> <a id="16533" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="16541" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="16547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16521" class="Function">⊕-isMagma</a> <a id="16557" class="Symbol">=</a> <a id="16559" class="Keyword">record</a>
    <a id="16570" class="Symbol">{</a> <a id="16572" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="16586" class="Symbol">=</a> <a id="16588" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
    <a id="16606" class="Symbol">;</a> <a id="16608" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="16622" class="Symbol">=</a> <a id="16624" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a>
    <a id="16635" class="Symbol">}</a>

  <a id="XorRing.⊕-isSemigroup"></a><a id="16640" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16640" class="Function">⊕-isSemigroup</a> <a id="16654" class="Symbol">:</a> <a id="16656" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="16668" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="16674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16640" class="Function">⊕-isSemigroup</a> <a id="16688" class="Symbol">=</a> <a id="16690" class="Keyword">record</a>
    <a id="16701" class="Symbol">{</a> <a id="16703" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="16711" class="Symbol">=</a> <a id="16713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16521" class="Function">⊕-isMagma</a>
    <a id="16727" class="Symbol">;</a> <a id="16729" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="16737" class="Symbol">=</a> <a id="16739" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12751" class="Function">⊕-assoc</a>
    <a id="16751" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isMonoid"></a><a id="16756" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16756" class="Function">⊕-⊥-isMonoid</a> <a id="16769" class="Symbol">:</a> <a id="16771" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="16780" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="16784" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
  <a id="16788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16756" class="Function">⊕-⊥-isMonoid</a> <a id="16801" class="Symbol">=</a> <a id="16803" class="Keyword">record</a>
    <a id="16814" class="Symbol">{</a> <a id="16816" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="16828" class="Symbol">=</a> <a id="16830" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16640" class="Function">⊕-isSemigroup</a>
    <a id="16848" class="Symbol">;</a> <a id="16850" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="16862" class="Symbol">=</a> <a id="16864" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10014" class="Function">⊕-identity</a>
    <a id="16879" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isGroup"></a><a id="16884" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16884" class="Function">⊕-⊥-isGroup</a> <a id="16896" class="Symbol">:</a> <a id="16898" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="16906" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="16910" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="16912" href="Function.Base.html#704" class="Function">id</a>
  <a id="16917" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16884" class="Function">⊕-⊥-isGroup</a> <a id="16929" class="Symbol">=</a> <a id="16931" class="Keyword">record</a>
    <a id="16942" class="Symbol">{</a> <a id="16944" href="Algebra.Structures.html#7501" class="Field">isMonoid</a> <a id="16953" class="Symbol">=</a> <a id="16955" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16756" class="Function">⊕-⊥-isMonoid</a>
    <a id="16972" class="Symbol">;</a> <a id="16974" href="Algebra.Structures.html#7532" class="Field">inverse</a>  <a id="16983" class="Symbol">=</a> <a id="16985" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10403" class="Function">⊕-inverse</a>
    <a id="16999" class="Symbol">;</a> <a id="17001" href="Algebra.Structures.html#7566" class="Field">⁻¹-cong</a>  <a id="17010" class="Symbol">=</a> <a id="17012" href="Function.Base.html#704" class="Function">id</a>
    <a id="17019" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isAbelianGroup"></a><a id="17024" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17024" class="Function">⊕-⊥-isAbelianGroup</a> <a id="17043" class="Symbol">:</a> <a id="17045" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="17060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="17064" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17066" href="Function.Base.html#704" class="Function">id</a>
  <a id="17071" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17024" class="Function">⊕-⊥-isAbelianGroup</a> <a id="17090" class="Symbol">=</a> <a id="17092" class="Keyword">record</a>
    <a id="17103" class="Symbol">{</a> <a id="17105" href="Algebra.Structures.html#9084" class="Field">isGroup</a> <a id="17113" class="Symbol">=</a> <a id="17115" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16884" class="Function">⊕-⊥-isGroup</a>
    <a id="17131" class="Symbol">;</a> <a id="17133" href="Algebra.Structures.html#9113" class="Field">comm</a>    <a id="17141" class="Symbol">=</a> <a id="17143" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a>
    <a id="17154" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isRing"></a><a id="17159" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17159" class="Function">⊕-∧-isRing</a> <a id="17170" class="Symbol">:</a> <a id="17172" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="17179" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="17183" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="17187" href="Function.Base.html#704" class="Function">id</a> <a id="17190" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17192" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
  <a id="17196" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17159" class="Function">⊕-∧-isRing</a> <a id="17207" class="Symbol">=</a> <a id="17209" class="Keyword">record</a>
    <a id="17220" class="Symbol">{</a> <a id="17222" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="17239" class="Symbol">=</a> <a id="17241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17024" class="Function">⊕-⊥-isAbelianGroup</a>
    <a id="17264" class="Symbol">;</a> <a id="17266" href="Algebra.Structures.html#24749" class="Field">*-cong</a> <a id="17273" class="Symbol">=</a> <a id="17275" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
    <a id="17286" class="Symbol">;</a> <a id="17288" href="Algebra.Structures.html#24785" class="Field">*-assoc</a> <a id="17296" class="Symbol">=</a> <a id="17298" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
    <a id="17310" class="Symbol">;</a> <a id="17312" href="Algebra.Structures.html#24822" class="Field">*-identity</a> <a id="17323" class="Symbol">=</a> <a id="17325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a>
    <a id="17340" class="Symbol">;</a> <a id="17342" href="Algebra.Structures.html#24859" class="Field">distrib</a> <a id="17350" class="Symbol">=</a> <a id="17352" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12188" class="Function">∧-distrib-⊕</a>
    <a id="17368" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isCommutativeRing"></a><a id="17373" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17373" class="Function">⊕-∧-isCommutativeRing</a> <a id="17395" class="Symbol">:</a> <a id="17397" href="Algebra.Structures.html#26045" class="Record">IsCommutativeRing</a> <a id="17415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="17419" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="17423" href="Function.Base.html#704" class="Function">id</a> <a id="17426" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17428" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
  <a id="17432" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17373" class="Function">⊕-∧-isCommutativeRing</a> <a id="17454" class="Symbol">=</a> <a id="17456" class="Keyword">record</a>
    <a id="17467" class="Symbol">{</a> <a id="17469" href="Algebra.Structures.html#26142" class="Field">isRing</a> <a id="17476" class="Symbol">=</a> <a id="17478" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17159" class="Function">⊕-∧-isRing</a>
    <a id="17493" class="Symbol">;</a> <a id="17495" href="Algebra.Structures.html#26174" class="Field">*-comm</a> <a id="17502" class="Symbol">=</a> <a id="17504" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
    <a id="17515" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-commutativeRing"></a><a id="17520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17520" class="Function">⊕-∧-commutativeRing</a> <a id="17540" class="Symbol">:</a> <a id="17542" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a> <a id="17558" class="Symbol">_</a> <a id="17560" class="Symbol">_</a>
  <a id="17564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17520" class="Function">⊕-∧-commutativeRing</a> <a id="17584" class="Symbol">=</a> <a id="17586" class="Keyword">record</a>
    <a id="17597" class="Symbol">{</a> <a id="17599" href="Algebra.Bundles.html#30694" class="Field">isCommutativeRing</a> <a id="17617" class="Symbol">=</a> <a id="17619" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17373" class="Function">⊕-∧-isCommutativeRing</a>
    <a id="17645" class="Symbol">}</a>


<a id="17649" class="Keyword">infixl</a> <a id="17656" class="Number">6</a> <a id="17658" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">_⊕_</a>

<a id="_⊕_"></a><a id="17663" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">_⊕_</a> <a id="17667" class="Symbol">:</a> <a id="17669" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17673" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
<a id="17681" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17681" class="Bound">x</a> <a id="17683" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">⊕</a> <a id="17685" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17685" class="Bound">y</a> <a id="17687" class="Symbol">=</a> <a id="17689" class="Symbol">(</a><a id="17690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17681" class="Bound">x</a> <a id="17692" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="17694" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17685" class="Bound">y</a><a id="17695" class="Symbol">)</a> <a id="17697" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="17699" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="17701" class="Symbol">(</a><a id="17702" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17681" class="Bound">x</a> <a id="17704" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="17706" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17685" class="Bound">y</a><a id="17707" class="Symbol">)</a>

<a id="17710" class="Keyword">module</a> <a id="DefaultXorRing"></a><a id="17717" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17717" class="Module">DefaultXorRing</a> <a id="17732" class="Symbol">=</a> <a id="17734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7396" class="Module">XorRing</a> <a id="17742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">_⊕_</a> <a id="17746" class="Symbol">(λ</a> <a id="17749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17749" class="Bound">_</a> <a id="17751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17751" class="Bound">_</a> <a id="17753" class="Symbol">→</a> <a id="17755" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="17759" class="Symbol">)</a>


<a id="17763" class="Comment">------------------------------------------------------------------------</a>
<a id="17836" class="Comment">-- DEPRECATED NAMES</a>
<a id="17856" class="Comment">------------------------------------------------------------------------</a>
<a id="17929" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="18000" class="Comment">-- not guaranteed.</a>

<a id="18020" class="Comment">-- Version 2.3</a>

<a id="⊥≉⊤"></a><a id="18036" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18036" class="Function">⊥≉⊤</a> <a id="18040" class="Symbol">=</a> <a id="18042" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a>
<a id="18047" class="Symbol">{-#</a> <a id="18051" class="Keyword">WARNING_ON_USAGE</a> <a id="18068" class="Pragma">⊥≉⊤</a>
<a id="18072" class="String">&quot;Warning: ⊥≉⊤ was deprecated in v2.3.
Please use ¬⊥≈⊤ instead.&quot;</a>
<a id="18136" class="Symbol">#-}</a>
<a id="⊤≉⊥"></a><a id="18140" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18140" class="Function">⊤≉⊥</a> <a id="18144" class="Symbol">=</a> <a id="18146" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5629" class="Function">¬⊤≈⊥</a>
<a id="18151" class="Symbol">{-#</a> <a id="18155" class="Keyword">WARNING_ON_USAGE</a> <a id="18172" class="Pragma">⊤≉⊥</a>
<a id="18176" class="String">&quot;Warning: ⊤≉⊥ was deprecated in v2.3.
Please use ¬⊤≈⊥ instead.&quot;</a>
<a id="18240" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Properties.DistributiveLattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.DistributiveLattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="290" class="Keyword">using</a> <a id="296" class="Symbol">(</a><a id="297" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="316" class="Symbol">)</a>

<a id="319" class="Keyword">module</a> <a id="326" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a>
  <a id="375" class="Symbol">{</a><a id="376" href="Algebra.Lattice.Properties.DistributiveLattice.html#376" class="Bound">dl₁</a> <a id="380" href="Algebra.Lattice.Properties.DistributiveLattice.html#380" class="Bound">dl₂</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">(</a><a id="386" href="Algebra.Lattice.Properties.DistributiveLattice.html#386" class="Bound">DL</a> <a id="389" class="Symbol">:</a> <a id="391" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="411" href="Algebra.Lattice.Properties.DistributiveLattice.html#376" class="Bound">dl₁</a> <a id="415" href="Algebra.Lattice.Properties.DistributiveLattice.html#380" class="Bound">dl₂</a><a id="418" class="Symbol">)</a>
  <a id="422" class="Keyword">where</a>

<a id="429" class="Keyword">import</a> <a id="436" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">LatticeProperties</a>
<a id="492" class="Keyword">open</a> <a id="497" href="Algebra.Lattice.Bundles.html#5208" class="Module">DistributiveLattice</a> <a id="517" href="Algebra.Lattice.Properties.DistributiveLattice.html#386" class="Bound">DL</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="552" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="595" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="644" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Export properties of lattices</a>

<a id="759" class="Keyword">open</a> <a id="764" href="Algebra.Lattice.Properties.Lattice.html" class="Module">LatticeProperties</a> <a id="782" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="790" class="Keyword">public</a>

<a id="798" class="Comment">------------------------------------------------------------------------</a>
<a id="871" class="Comment">-- The dual construction is also a distributive lattice.</a>

<a id="∧-∨-isDistributiveLattice"></a><a id="929" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a> <a id="955" class="Symbol">:</a> <a id="957" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="979" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a> <a id="983" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>
<a id="987" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a> <a id="1013" class="Symbol">=</a> <a id="1015" class="Keyword">record</a>
  <a id="1024" class="Symbol">{</a> <a id="1026" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="1038" class="Symbol">=</a> <a id="1040" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a>
  <a id="1056" class="Symbol">;</a> <a id="1058" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Algebra.Lattice.Structures.html#4900" class="Function">∧-distrib-∨</a>
  <a id="1086" class="Symbol">;</a> <a id="1088" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Algebra.Lattice.Structures.html#4862" class="Function">∨-distrib-∧</a>
  <a id="1116" class="Symbol">}</a>

<a id="∧-∨-distributiveLattice"></a><a id="1119" href="Algebra.Lattice.Properties.DistributiveLattice.html#1119" class="Function">∧-∨-distributiveLattice</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="1165" class="Symbol">_</a> <a id="1167" class="Symbol">_</a>
<a id="1169" href="Algebra.Lattice.Properties.DistributiveLattice.html#1119" class="Function">∧-∨-distributiveLattice</a> <a id="1193" class="Symbol">=</a> <a id="1195" class="Keyword">record</a>
  <a id="1204" class="Symbol">{</a> <a id="1206" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1258" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Properties.Lattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.Lattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of lattices</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="302" class="Keyword">using</a> <a id="308" class="Symbol">(</a><a id="309" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="316" class="Symbol">;</a> <a id="318" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="329" class="Symbol">)</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a>
  <a id="376" class="Symbol">{</a><a id="377" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="380" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">(</a><a id="385" href="Algebra.Lattice.Properties.Lattice.html#385" class="Bound">L</a> <a id="387" class="Symbol">:</a> <a id="389" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="397" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="400" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a><a id="402" class="Symbol">)</a> <a id="404" class="Keyword">where</a>

<a id="411" class="Keyword">import</a> <a id="418" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">SemilatticeProperties</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="522" class="Symbol">;</a> <a id="524" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" href="Algebra.Lattice.Bundles.html#4625" class="Module">Lattice</a> <a id="543" href="Algebra.Lattice.Properties.Lattice.html#385" class="Bound">L</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="577" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="581" class="Keyword">using</a> <a id="587" class="Symbol">(</a><a id="588" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a><a id="598" class="Symbol">;</a> <a id="600" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a><a id="610" class="Symbol">)</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="643" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="661" class="Symbol">;</a> <a id="663" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="674" class="Symbol">;</a> <a id="676" href="Algebra.Structures.html#3453" class="Record">IsBand</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="723" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="727" class="Keyword">using</a> <a id="733" class="Symbol">(</a><a id="734" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a><a id="743" class="Symbol">;</a> <a id="745" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a><a id="758" class="Symbol">)</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Function.Base.html" class="Module">Function.Base</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="831" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="874" class="Keyword">using</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="886" class="Symbol">)</a>
<a id="888" class="Keyword">import</a> <a id="895" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="919" class="Symbol">as</a> <a id="922" class="Module">R</a>

<a id="925" class="Comment">------------------------------------------------------------------------</a>
<a id="998" class="Comment">-- _∧_ is a semilattice</a>

<a id="∧-idem"></a><a id="1023" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1043" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1047" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="1054" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1066" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1068" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1070" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a>            <a id="1083" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1086" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="1107" class="Symbol">_</a> <a id="1109" class="Symbol">_)</a> <a id="1112" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1116" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1118" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1123" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="1125" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1127" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1129" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a><a id="1130" class="Symbol">)</a>  <a id="1133" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1137" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="1149" class="Symbol">_</a> <a id="1151" class="Symbol">_</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1157" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a>                <a id="1174" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-isMagma"></a><a id="1177" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a> <a id="1187" class="Symbol">:</a> <a id="1189" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1197" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1201" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a> <a id="1211" class="Symbol">=</a> <a id="1213" class="Keyword">record</a>
  <a id="1222" class="Symbol">{</a> <a id="1224" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1238" class="Symbol">=</a> <a id="1240" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="1256" class="Symbol">;</a> <a id="1258" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="1272" class="Symbol">=</a> <a id="1274" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
  <a id="1283" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="1286" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="1314" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1318" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a> <a id="1332" class="Symbol">=</a> <a id="1334" class="Keyword">record</a>
  <a id="1343" class="Symbol">{</a> <a id="1345" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a>
  <a id="1367" class="Symbol">;</a> <a id="1369" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="1377" class="Symbol">=</a> <a id="1379" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
  <a id="1389" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="1392" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="1410" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1414" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a> <a id="1423" class="Symbol">=</a> <a id="1425" class="Keyword">record</a>
  <a id="1434" class="Symbol">{</a> <a id="1436" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a>
  <a id="1466" class="Symbol">;</a> <a id="1468" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="1480" class="Symbol">=</a> <a id="1482" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a>
  <a id="1491" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="1494" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1526" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1530" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a> <a id="1546" class="Symbol">=</a> <a id="1548" class="Keyword">record</a>
  <a id="1557" class="Symbol">{</a> <a id="1559" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a>
  <a id="1579" class="Symbol">;</a> <a id="1581" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="1588" class="Symbol">=</a> <a id="1590" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="1599" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="1602" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1630" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="1633" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a>
<a id="1636" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1650" class="Symbol">=</a> <a id="1652" class="Keyword">record</a>
  <a id="1661" class="Symbol">{</a> <a id="1663" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a>
  <a id="1697" class="Symbol">}</a>

<a id="1700" class="Keyword">open</a> <a id="1705" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="1727" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1741" class="Keyword">public</a>
  <a id="1750" class="Keyword">using</a>
  <a id="1758" class="Symbol">(</a> <a id="1760" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1796" class="Symbol">;</a> <a id="1798" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1834" class="Symbol">;</a> <a id="1836" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>
  <a id="1870" class="Symbol">;</a> <a id="1872" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>
  <a id="1906" class="Symbol">)</a>

<a id="1909" class="Comment">------------------------------------------------------------------------</a>
<a id="1982" class="Comment">-- _∨_ is a semilattice</a>

<a id="∨-idem"></a><a id="2007" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="2027" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2031" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2038" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2050" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2052" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="2054" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>      <a id="2061" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2064" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="2080" class="Symbol">_)</a> <a id="2083" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2087" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2089" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="2091" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2093" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="2095" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>  <a id="2098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2102" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="2114" class="Symbol">_</a> <a id="2116" class="Symbol">_</a> <a id="2118" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2122" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>          <a id="2133" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-isMagma"></a><a id="2136" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2156" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2160" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a> <a id="2170" class="Symbol">=</a> <a id="2172" class="Keyword">record</a>
  <a id="2181" class="Symbol">{</a> <a id="2183" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="2215" class="Symbol">;</a> <a id="2217" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="2231" class="Symbol">=</a> <a id="2233" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
  <a id="2242" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="2245" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2273" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2277" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a> <a id="2291" class="Symbol">=</a> <a id="2293" class="Keyword">record</a>
  <a id="2302" class="Symbol">{</a> <a id="2304" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a>
  <a id="2326" class="Symbol">;</a> <a id="2328" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="2336" class="Symbol">=</a> <a id="2338" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
  <a id="2348" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="2351" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="2369" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2373" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a> <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
  <a id="2393" class="Symbol">{</a> <a id="2395" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a>
  <a id="2425" class="Symbol">;</a> <a id="2427" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="2439" class="Symbol">=</a> <a id="2441" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a>
  <a id="2450" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="2453" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2485" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2489" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a> <a id="2505" class="Symbol">=</a> <a id="2507" class="Keyword">record</a>
  <a id="2516" class="Symbol">{</a> <a id="2518" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a>
  <a id="2538" class="Symbol">;</a> <a id="2540" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="2547" class="Symbol">=</a> <a id="2549" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="2558" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="2561" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2575" class="Symbol">:</a> <a id="2577" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2589" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="2592" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a>
<a id="2595" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2609" class="Symbol">=</a> <a id="2611" class="Keyword">record</a>
  <a id="2620" class="Symbol">{</a> <a id="2622" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2636" class="Symbol">=</a> <a id="2638" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a>
  <a id="2656" class="Symbol">}</a>

<a id="2659" class="Keyword">open</a> <a id="2664" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="2686" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2700" class="Keyword">public</a>
  <a id="2709" class="Keyword">using</a> <a id="2715" class="Symbol">()</a>
  <a id="2720" class="Keyword">renaming</a>
  <a id="2731" class="Symbol">(</a> <a id="2733" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="2767" class="Symbol">to</a> <a id="2770" class="Function">∨-isOrderTheoreticMeetSemilattice</a>
  <a id="2806" class="Symbol">;</a> <a id="2808" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="2842" class="Symbol">to</a> <a id="2845" class="Function">∨-isOrderTheoreticJoinSemilattice</a>
  <a id="2881" class="Symbol">;</a> <a id="2883" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>   <a id="2917" class="Symbol">to</a> <a id="2920" class="Function">∨-orderTheoreticMeetSemilattice</a>
  <a id="2954" class="Symbol">;</a> <a id="2956" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>   <a id="2990" class="Symbol">to</a> <a id="2993" class="Function">∨-orderTheoreticJoinSemilattice</a>
  <a id="3027" class="Symbol">)</a>

<a id="3030" class="Comment">------------------------------------------------------------------------</a>
<a id="3103" class="Comment">-- The dual construction is also a lattice.</a>

<a id="∧-∨-isLattice"></a><a id="3148" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="3174" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a> <a id="3178" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="3182" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a> <a id="3196" class="Symbol">=</a> <a id="3198" class="Keyword">record</a>
  <a id="3207" class="Symbol">{</a> <a id="3209" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="3241" class="Symbol">;</a> <a id="3243" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="3257" class="Symbol">=</a> <a id="3259" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="3268" class="Symbol">;</a> <a id="3270" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="3284" class="Symbol">=</a> <a id="3286" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
  <a id="3296" class="Symbol">;</a> <a id="3298" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="3312" class="Symbol">=</a> <a id="3314" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
  <a id="3323" class="Symbol">;</a> <a id="3325" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="3339" class="Symbol">=</a> <a id="3341" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="3350" class="Symbol">;</a> <a id="3352" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="3366" class="Symbol">=</a> <a id="3368" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
  <a id="3378" class="Symbol">;</a> <a id="3380" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="3394" class="Symbol">=</a> <a id="3396" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
  <a id="3405" class="Symbol">;</a> <a id="3407" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="3421" class="Symbol">=</a> <a id="3423" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="3428" href="Algebra.Lattice.Structures.html#4309" class="Function">absorptive</a>
  <a id="3441" class="Symbol">}</a>

<a id="∧-∨-lattice"></a><a id="3444" href="Algebra.Lattice.Properties.Lattice.html#3444" class="Function">∧-∨-lattice</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="3466" class="Symbol">_</a> <a id="3468" class="Symbol">_</a>
<a id="3470" href="Algebra.Lattice.Properties.Lattice.html#3444" class="Function">∧-∨-lattice</a> <a id="3482" class="Symbol">=</a> <a id="3484" class="Keyword">record</a>
  <a id="3493" class="Symbol">{</a> <a id="3495" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a>
  <a id="3523" class="Symbol">}</a>

<a id="3526" class="Comment">------------------------------------------------------------------------</a>
<a id="3599" class="Comment">-- Every algebraic lattice can be turned into an order-theoretic one.</a>

<a id="3670" class="Keyword">open</a> <a id="3675" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="3697" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="3711" class="Keyword">public</a> <a id="3718" class="Keyword">using</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a><a id="3730" class="Symbol">)</a>
<a id="3732" class="Keyword">open</a> <a id="3737" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="3743" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="3749" class="Keyword">using</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="3759" class="Symbol">;</a> <a id="3761" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="3775" class="Symbol">)</a>

<a id="∨-∧-isOrderTheoreticLattice"></a><a id="3778" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">R.IsLattice</a> <a id="3820" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="3824" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="3828" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a> <a id="3832" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="3836" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3864" class="Symbol">=</a> <a id="3866" class="Keyword">record</a>
  <a id="3875" class="Symbol">{</a> <a id="3877" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Relation.Binary.Bundles.html#4624" class="Function">isPartialOrder</a>
  <a id="3911" class="Symbol">;</a> <a id="3913" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>       <a id="3928" class="Symbol">=</a> <a id="3930" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a>
  <a id="3941" class="Symbol">;</a> <a id="3943" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>        <a id="3958" class="Symbol">=</a> <a id="3960" href="Relation.Binary.Lattice.Structures.html#2188" class="Function">infimum</a>
  <a id="3970" class="Symbol">}</a>
  <a id="3974" class="Keyword">where</a>
  <a id="3982" class="Keyword">open</a> <a id="3987" href="Relation.Binary.Lattice.Bundles.html#2125" class="Module">R.MeetSemilattice</a> <a id="4005" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="4037" class="Keyword">using</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Relation.Binary.Lattice.Structures.html#2188" class="Function">infimum</a><a id="4051" class="Symbol">)</a>
  <a id="4055" class="Keyword">open</a> <a id="4060" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">R.JoinSemilattice</a> <a id="4078" href="Algebra.Lattice.Properties.Lattice.html#2993" class="Function">∨-orderTheoreticJoinSemilattice</a> <a id="4110" class="Keyword">using</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a><a id="4122" class="Symbol">;</a> <a id="4124" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a><a id="4129" class="Symbol">;</a> <a id="4131" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a><a id="4138" class="Symbol">)</a>
    <a id="4144" class="Keyword">renaming</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a> <a id="4158" class="Symbol">to</a> <a id="4161" class="Field Operator">_≤′_</a><a id="4165" class="Symbol">)</a>

  <a id="4170" class="Comment">-- An alternative but equivalent interpretation of the order _≤_.</a>

  <a id="4239" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">∀</a> <a id="4249" class="Symbol">{</a><a id="4250" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4252" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">→</a> <a id="4257" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4259" href="Algebra.Lattice.Properties.Lattice.html#4161" class="Function Operator">≤′</a> <a id="4262" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4268" href="Relation.Binary.Bundles.html#4588" class="Function Operator">≤</a> <a id="4270" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a>
  <a id="4274" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4282" class="Symbol">}</a> <a id="4284" class="Symbol">{</a><a id="4285" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a><a id="4286" class="Symbol">}</a> <a id="4288" href="Algebra.Lattice.Properties.Lattice.html#4288" class="Bound">y≈y∨x</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4300" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4302" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4312" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4314" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4316" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a>        <a id="4325" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4328" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4336" href="Algebra.Lattice.Properties.Lattice.html#4288" class="Bound">y≈y∨x</a> <a id="4342" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4348" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4350" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4355" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4357" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4358" class="Symbol">)</a>  <a id="4361" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4364" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="4380" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4382" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4383" class="Symbol">)</a> <a id="4385" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4391" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4393" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4398" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4400" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a><a id="4401" class="Symbol">)</a>  <a id="4404" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4407" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4419" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4421" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4423" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4429" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a>            <a id="4442" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4447" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4456" class="Symbol">:</a> <a id="4458" class="Symbol">∀</a> <a id="4460" class="Symbol">{</a><a id="4461" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4463" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a><a id="4464" class="Symbol">}</a> <a id="4466" class="Symbol">→</a> <a id="4468" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4470" href="Relation.Binary.Bundles.html#4588" class="Function Operator">≤</a> <a id="4472" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4478" href="Algebra.Lattice.Properties.Lattice.html#4161" class="Function Operator">≤′</a> <a id="4481" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a>
  <a id="4485" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4494" class="Symbol">{</a><a id="4495" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a><a id="4496" class="Symbol">}</a> <a id="4498" class="Symbol">{</a><a id="4499" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4500" class="Symbol">}</a> <a id="4502" href="Algebra.Lattice.Properties.Lattice.html#4502" class="Bound">x≈x∧y</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4514" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4516" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4526" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4528" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4530" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a>        <a id="4539" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4542" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4550" href="Algebra.Lattice.Properties.Lattice.html#4502" class="Bound">x≈x∧y</a> <a id="4556" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4562" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4564" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4569" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4571" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4572" class="Symbol">)</a>  <a id="4575" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4578" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="4594" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4596" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4597" class="Symbol">)</a> <a id="4599" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4605" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4607" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4612" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4614" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a><a id="4615" class="Symbol">)</a>  <a id="4618" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4621" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4633" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4635" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4637" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4643" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a>            <a id="4656" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4661" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">R.Supremum</a> <a id="4683" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="4687" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
  <a id="4693" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a> <a id="4702" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4704" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a> <a id="4706" class="Symbol">=</a>
     <a id="4713" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="4726" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4728" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a><a id="4729" class="Symbol">)</a> <a id="4731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4738" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="4751" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4753" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a><a id="4754" class="Symbol">)</a> <a id="4756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4763" class="Symbol">λ</a> <a id="4765" href="Algebra.Lattice.Properties.Lattice.html#4765" class="Bound">z</a> <a id="4767" href="Algebra.Lattice.Properties.Lattice.html#4767" class="Bound">x≤z</a> <a id="4771" href="Algebra.Lattice.Properties.Lattice.html#4771" class="Bound">y≤z</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4783" class="Symbol">(</a><a id="4784" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4802" href="Algebra.Lattice.Properties.Lattice.html#4767" class="Bound">x≤z</a><a id="4805" class="Symbol">)</a> <a id="4807" class="Symbol">(</a><a id="4808" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4817" href="Algebra.Lattice.Properties.Lattice.html#4771" class="Bound">y≤z</a><a id="4820" class="Symbol">))</a>

<a id="∨-∧-orderTheoreticLattice"></a><a id="4824" href="Algebra.Lattice.Properties.Lattice.html#4824" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">R.Lattice</a> <a id="4862" class="Symbol">_</a> <a id="4864" class="Symbol">_</a> <a id="4866" class="Symbol">_</a>
<a id="4868" href="Algebra.Lattice.Properties.Lattice.html#4824" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4894" class="Symbol">=</a> <a id="4896" class="Keyword">record</a>
  <a id="4905" class="Symbol">{</a> <a id="4907" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a>
  <a id="4949" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Properties.Semilattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.Semilattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of semilattices</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="324" class="Symbol">)</a>

<a id="327" class="Keyword">module</a> <a id="334" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a>
  <a id="375" class="Symbol">{</a><a id="376" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="378" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a><a id="379" class="Symbol">}</a> <a id="381" class="Symbol">(</a><a id="382" href="Algebra.Lattice.Properties.Semilattice.html#382" class="Bound">L</a> <a id="384" class="Symbol">:</a> <a id="386" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="398" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="400" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a><a id="401" class="Symbol">)</a> <a id="403" class="Keyword">where</a>

<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">import</a> <a id="467" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="491" class="Symbol">as</a> <a id="494" class="Module">B</a>
<a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="536" class="Symbol">as</a> <a id="539" class="Module">PosetProperties</a>
<a id="555" class="Keyword">open</a> <a id="560" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="572" href="Algebra.Lattice.Properties.Semilattice.html#382" class="Bound">L</a> <a id="574" class="Keyword">renaming</a> <a id="583" class="Symbol">(</a><a id="584" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a> <a id="588" class="Symbol">to</a> <a id="591" class="Field Operator">_∧_</a><a id="594" class="Symbol">)</a>

<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="642" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="649" class="Keyword">import</a> <a id="656" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a> <a id="700" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="704" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
  <a id="710" class="Symbol">as</a> <a id="LeftNaturalOrder"></a><a id="713" href="Algebra.Lattice.Properties.Semilattice.html#713" class="Module">LeftNaturalOrder</a>

<a id="731" class="Comment">------------------------------------------------------------------------</a>
<a id="804" class="Comment">-- Every semilattice can be turned into a poset via the left natural</a>
<a id="873" class="Comment">-- order.</a>

<a id="poset"></a><a id="884" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="890" class="Symbol">:</a> <a id="892" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="898" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="900" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="902" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="904" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="910" class="Symbol">=</a> <a id="912" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">LeftNaturalOrder.poset</a> <a id="935" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a>

<a id="950" class="Keyword">open</a> <a id="955" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="961" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="977" class="Symbol">;</a> <a id="979" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a><a id="982" class="Symbol">;</a> <a id="984" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" href="Relation.Binary.Properties.Poset.html" class="Module">PosetProperties</a> <a id="1021" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a><a id="1050" class="Symbol">)</a>

<a id="1053" class="Comment">------------------------------------------------------------------------</a>
<a id="1126" class="Comment">-- Every algebraic semilattice can be turned into an order-theoretic one.</a>

<a id="∧-isOrderTheoreticMeetSemilattice"></a><a id="1201" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">B.IsMeetSemilattice</a> <a id="1257" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1261" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="1265" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1269" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1303" class="Symbol">=</a> <a id="1305" class="Keyword">record</a>
  <a id="1314" class="Symbol">{</a> <a id="1316" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Bundles.html#4624" class="Function">isPartialOrder</a>
  <a id="1350" class="Symbol">;</a> <a id="1352" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="1367" class="Symbol">=</a> <a id="1369" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">LeftNaturalOrder.infimum</a> <a id="1394" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a>
  <a id="1410" class="Symbol">}</a>

<a id="∧-isOrderTheoreticJoinSemilattice"></a><a id="1413" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">B.IsJoinSemilattice</a> <a id="1469" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1473" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a> <a id="1477" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1481" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1515" class="Symbol">=</a> <a id="1517" class="Keyword">record</a>
  <a id="1526" class="Symbol">{</a> <a id="1528" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1564" class="Symbol">;</a> <a id="1566" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="1581" class="Symbol">=</a> <a id="1583" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">B.IsMeetSemilattice.infimum</a>
                       <a id="1634" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1670" class="Symbol">}</a>

<a id="∧-orderTheoreticMeetSemilattice"></a><a id="1673" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">B.MeetSemilattice</a> <a id="1725" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="1727" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="1729" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="1731" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1763" class="Symbol">=</a> <a id="1765" class="Keyword">record</a>
  <a id="1774" class="Symbol">{</a> <a id="1776" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1832" class="Symbol">}</a>

<a id="∧-orderTheoreticJoinSemilattice"></a><a id="1835" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">B.JoinSemilattice</a> <a id="1887" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="1889" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="1891" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="1893" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1925" class="Symbol">=</a> <a id="1927" class="Keyword">record</a>
  <a id="1936" class="Symbol">{</a> <a id="1938" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1994" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Algebra.Lattice.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some lattice-like structures defined by properties of _∧_ and _∨_</a>
<a id="175" class="Comment">-- (not packed up with sets, operations, etc.)</a>
<a id="222" class="Comment">--</a>
<a id="225" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="276" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="304" class="Comment">------------------------------------------------------------------------</a>

<a id="378" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`,</a>
<a id="451" class="Comment">-- unless you want to parameterise it via the equality relation.</a>

<a id="517" class="Symbol">{-#</a> <a id="521" class="Keyword">OPTIONS</a> <a id="529" class="Pragma">--cubical-compatible</a> <a id="550" class="Pragma">--safe</a> <a id="557" class="Symbol">#-}</a>

<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="587" class="Keyword">using</a> <a id="593" class="Symbol">(</a><a id="594" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="597" class="Symbol">;</a> <a id="599" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="634" class="Keyword">using</a> <a id="640" class="Symbol">(</a><a id="641" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="646" class="Symbol">;</a> <a id="648" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="653" class="Symbol">)</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Level.html" class="Module">Level</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="718" class="Keyword">using</a> <a id="724" class="Symbol">(</a><a id="725" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="766" class="Keyword">using</a> <a id="772" class="Symbol">(</a><a id="773" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="820" class="Keyword">using</a> <a id="826" class="Symbol">(</a><a id="827" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="840" class="Symbol">)</a>

<a id="843" class="Keyword">module</a> <a id="850" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
  <a id="879" class="Symbol">{</a><a id="880" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="882" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">{</a><a id="886" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a> <a id="888" class="Symbol">:</a> <a id="890" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="894" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a><a id="895" class="Symbol">}</a>  <a id="898" class="Comment">-- The underlying set</a>
  <a id="922" class="Symbol">(</a><a id="923" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a> <a id="927" class="Symbol">:</a> <a id="929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="933" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a> <a id="935" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="936" class="Symbol">)</a>    <a id="941" class="Comment">-- The underlying equality relation</a>
  <a id="979" class="Keyword">where</a>

<a id="986" class="Keyword">open</a> <a id="991" class="Keyword">import</a> <a id="998" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1018" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1053" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>

<a id="1058" class="Comment">------------------------------------------------------------------------</a>
<a id="1131" class="Comment">-- Structures with 1 binary operation</a>

<a id="IsSemilattice"></a><a id="1170" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a>
<a id="1204" class="Keyword">module</a> <a id="IsSemilattice"></a><a id="1211" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Algebra.Lattice.Structures.html#1226" class="Bound">∙</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Algebra.Lattice.Structures.html#1230" class="Bound">L</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1248" href="Algebra.Lattice.Structures.html#1226" class="Bound">∙</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Keyword">where</a>
  <a id="1259" class="Keyword">open</a> <a id="1264" href="Algebra.Structures.html#3912" class="Module">IsCommutativeBand</a> <a id="1282" href="Algebra.Lattice.Structures.html#1230" class="Bound">L</a> <a id="1284" class="Keyword">public</a>
    <a id="1295" class="Keyword">using</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Structures.html#3974" class="Field">isBand</a><a id="1308" class="Symbol">;</a> <a id="1310" href="Algebra.Structures.html#3996" class="Field">comm</a><a id="1314" class="Symbol">)</a>
  <a id="1318" class="Keyword">open</a> <a id="1323" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="1330" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="1337" class="Keyword">public</a>

<a id="1345" class="Comment">-- Used to bring names appropriate for a meet semilattice into scope.</a>
<a id="IsMeetSemilattice"></a><a id="1415" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a>
<a id="1449" class="Keyword">module</a> <a id="IsMeetSemilattice"></a><a id="1456" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Algebra.Lattice.Structures.html#1475" class="Bound">∧</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Algebra.Lattice.Structures.html#1479" class="Bound">L</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a> <a id="1501" href="Algebra.Lattice.Structures.html#1475" class="Bound">∧</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Keyword">where</a>
  <a id="1512" class="Keyword">open</a> <a id="1517" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1531" href="Algebra.Lattice.Structures.html#1479" class="Bound">L</a> <a id="1533" class="Keyword">public</a>
    <a id="1544" class="Keyword">renaming</a>
    <a id="1557" class="Symbol">(</a> <a id="1559" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>  <a id="1567" class="Symbol">to</a> <a id="1570" class="Function">∧-cong</a>
    <a id="1581" class="Symbol">;</a> <a id="1583" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1591" class="Symbol">to</a> <a id="1594" class="Function">∧-congˡ</a>
    <a id="1606" class="Symbol">;</a> <a id="1608" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1616" class="Symbol">to</a> <a id="1619" class="Function">∧-congʳ</a>
    <a id="1631" class="Symbol">)</a>

<a id="1634" class="Comment">-- Used to bring names appropriate for a join semilattice into scope.</a>
<a id="IsJoinSemilattice"></a><a id="1704" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a>
<a id="1738" class="Keyword">module</a> <a id="IsJoinSemilattice"></a><a id="1745" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Algebra.Lattice.Structures.html#1764" class="Bound">∨</a><a id="1765" class="Symbol">}</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Algebra.Lattice.Structures.html#1768" class="Bound">L</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a> <a id="1790" href="Algebra.Lattice.Structures.html#1764" class="Bound">∨</a><a id="1791" class="Symbol">)</a> <a id="1793" class="Keyword">where</a>
  <a id="1801" class="Keyword">open</a> <a id="1806" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1820" href="Algebra.Lattice.Structures.html#1768" class="Bound">L</a> <a id="1822" class="Keyword">public</a>
    <a id="1833" class="Keyword">renaming</a>
    <a id="1846" class="Symbol">(</a> <a id="1848" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>  <a id="1856" class="Symbol">to</a> <a id="1859" class="Function">∨-cong</a>
    <a id="1870" class="Symbol">;</a> <a id="1872" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1880" class="Symbol">to</a> <a id="1883" class="Function">∨-congˡ</a>
    <a id="1895" class="Symbol">;</a> <a id="1897" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1905" class="Symbol">to</a> <a id="1908" class="Function">∨-congʳ</a>
    <a id="1920" class="Symbol">)</a>

<a id="1923" class="Comment">------------------------------------------------------------------------</a>
<a id="1996" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>

<a id="2047" class="Comment">-- A bounded semi-lattice is the same thing as an idempotent commutative</a>
<a id="2120" class="Comment">-- monoid.</a>
<a id="IsBoundedSemilattice"></a><a id="2131" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a>
<a id="2184" class="Keyword">module</a> <a id="IsBoundedSemilattice"></a><a id="2191" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2212" class="Symbol">{</a><a id="2213" href="Algebra.Lattice.Structures.html#2213" class="Bound">∙</a> <a id="2215" href="Algebra.Lattice.Structures.html#2215" class="Bound">ε</a><a id="2216" class="Symbol">}</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Algebra.Lattice.Structures.html#2219" class="Bound">L</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="2244" href="Algebra.Lattice.Structures.html#2213" class="Bound">∙</a> <a id="2246" href="Algebra.Lattice.Structures.html#2215" class="Bound">ε</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Keyword">where</a>

  <a id="2258" class="Keyword">open</a> <a id="2263" href="Algebra.Structures.html#5821" class="Module">IsIdempotentCommutativeMonoid</a> <a id="2293" href="Algebra.Lattice.Structures.html#2219" class="Bound">L</a> <a id="2295" class="Keyword">public</a>
    <a id="2306" class="Keyword">renaming</a> <a id="2315" class="Symbol">(</a><a id="2316" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="2334" class="Symbol">to</a> <a id="2337" class="Function">isSemilattice</a><a id="2350" class="Symbol">)</a>


<a id="2354" class="Comment">-- Used to bring names appropriate for a bounded meet semilattice</a>
<a id="2420" class="Comment">-- into scope.</a>
<a id="IsBoundedMeetSemilattice"></a><a id="2435" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a>
<a id="2483" class="Keyword">module</a> <a id="IsBoundedMeetSemilattice"></a><a id="2490" href="Algebra.Lattice.Structures.html#2490" class="Module">IsBoundedMeetSemilattice</a> <a id="2515" class="Symbol">{</a><a id="2516" href="Algebra.Lattice.Structures.html#2516" class="Bound">∧</a> <a id="2518" href="Algebra.Lattice.Structures.html#2518" class="Bound">⊤</a><a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Algebra.Lattice.Structures.html#2522" class="Bound">L</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a> <a id="2551" href="Algebra.Lattice.Structures.html#2516" class="Bound">∧</a> <a id="2553" href="Algebra.Lattice.Structures.html#2518" class="Bound">⊤</a><a id="2554" class="Symbol">)</a>
  <a id="2558" class="Keyword">where</a>

  <a id="2567" class="Keyword">open</a> <a id="2572" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2593" href="Algebra.Lattice.Structures.html#2522" class="Bound">L</a> <a id="2595" class="Keyword">public</a>
    <a id="2606" class="Keyword">using</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Algebra.Structures.html#4847" class="Function">identity</a><a id="2621" class="Symbol">;</a> <a id="2623" href="Algebra.Structures.html#4916" class="Function">identityˡ</a><a id="2632" class="Symbol">;</a> <a id="2634" href="Algebra.Structures.html#4977" class="Function">identityʳ</a><a id="2643" class="Symbol">)</a>
    <a id="2649" class="Keyword">renaming</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="2673" class="Symbol">to</a> <a id="2676" class="Function">isMeetSemilattice</a><a id="2693" class="Symbol">)</a>

  <a id="2698" class="Keyword">open</a> <a id="2703" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="2721" href="Algebra.Lattice.Structures.html#2676" class="Function">isMeetSemilattice</a> <a id="2739" class="Keyword">public</a>


<a id="2748" class="Comment">-- Used to bring names appropriate for a bounded join semilattice</a>
<a id="2814" class="Comment">-- into scope.</a>
<a id="IsBoundedJoinSemilattice"></a><a id="2829" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a>
<a id="2877" class="Keyword">module</a> <a id="IsBoundedJoinSemilattice"></a><a id="2884" href="Algebra.Lattice.Structures.html#2884" class="Module">IsBoundedJoinSemilattice</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Algebra.Lattice.Structures.html#2910" class="Bound">∨</a> <a id="2912" href="Algebra.Lattice.Structures.html#2912" class="Bound">⊥</a><a id="2913" class="Symbol">}</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Algebra.Lattice.Structures.html#2916" class="Bound">L</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a> <a id="2945" href="Algebra.Lattice.Structures.html#2910" class="Bound">∨</a> <a id="2947" href="Algebra.Lattice.Structures.html#2912" class="Bound">⊥</a><a id="2948" class="Symbol">)</a>
  <a id="2952" class="Keyword">where</a>

  <a id="2961" class="Keyword">open</a> <a id="2966" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2987" href="Algebra.Lattice.Structures.html#2916" class="Bound">L</a> <a id="2989" class="Keyword">public</a>
    <a id="3000" class="Keyword">using</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Algebra.Structures.html#4847" class="Function">identity</a><a id="3015" class="Symbol">;</a> <a id="3017" href="Algebra.Structures.html#4916" class="Function">identityˡ</a><a id="3026" class="Symbol">;</a> <a id="3028" href="Algebra.Structures.html#4977" class="Function">identityʳ</a><a id="3037" class="Symbol">)</a>
    <a id="3043" class="Keyword">renaming</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="3067" class="Symbol">to</a> <a id="3070" class="Function">isJoinSemilattice</a><a id="3087" class="Symbol">)</a>

  <a id="3092" class="Keyword">open</a> <a id="3097" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="3115" href="Algebra.Lattice.Structures.html#3070" class="Function">isJoinSemilattice</a> <a id="3133" class="Keyword">public</a>

<a id="3141" class="Comment">------------------------------------------------------------------------</a>
<a id="3214" class="Comment">-- Structures with 2 binary operations</a>

<a id="3254" class="Comment">-- Note that `IsLattice` is not defined in terms of `IsMeetSemilattice`</a>
<a id="3326" class="Comment">-- and `IsJoinSemilattice` for two reasons:</a>
<a id="3370" class="Comment">--   1) it would result in a structure with two *different* proofs that</a>
<a id="3442" class="Comment">--   the equality relation `≈` is an equivalence relation.</a>
<a id="3501" class="Comment">--   2) the idempotence laws of ∨ and ∧ can be derived from the</a>
<a id="3565" class="Comment">--   absorption laws, which makes the corresponding &quot;idem&quot; fields</a>
<a id="3631" class="Comment">--   redundant.</a>
<a id="3647" class="Comment">--</a>
<a id="3650" class="Comment">-- It is possible to construct the `IsLattice` record from</a>
<a id="3709" class="Comment">-- `IsMeetSemilattice` and `IsJoinSemilattice` via the `IsLattice₂`</a>
<a id="3777" class="Comment">-- record found in `Algebra.Lattice.Structures.Biased`.</a>
<a id="3833" class="Comment">--</a>
<a id="3836" class="Comment">-- The derived idempotence laws are stated and proved in</a>
<a id="3893" class="Comment">-- `Algebra.Lattice.Properties.Lattice` along with the fact that every</a>
<a id="3964" class="Comment">-- lattice consists of two semilattices.</a>

<a id="4006" class="Keyword">record</a> <a id="IsLattice"></a><a id="4013" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4026" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4034" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="4046" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4048" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="4049" class="Symbol">)</a> <a id="4051" class="Keyword">where</a>
  <a id="4059" class="Keyword">field</a>
    <a id="IsLattice.isEquivalence"></a><a id="4069" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="4083" class="Symbol">:</a> <a id="4085" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="4099" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>
    <a id="IsLattice.∨-comm"></a><a id="4107" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="4121" class="Symbol">:</a> <a id="4123" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4135" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∨-assoc"></a><a id="4141" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="4155" class="Symbol">:</a> <a id="4157" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4169" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∨-cong"></a><a id="4175" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="4189" class="Symbol">:</a> <a id="4191" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="4202" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∧-comm"></a><a id="4208" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="4222" class="Symbol">:</a> <a id="4224" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4236" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.∧-assoc"></a><a id="4242" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="4256" class="Symbol">:</a> <a id="4258" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4270" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.∧-cong"></a><a id="4276" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="4290" class="Symbol">:</a> <a id="4292" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="4303" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.absorptive"></a><a id="4309" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="4323" class="Symbol">:</a> <a id="4325" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="4336" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4338" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>

  <a id="4343" class="Keyword">open</a> <a id="4348" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="4362" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="4376" class="Keyword">public</a>

  <a id="IsLattice.∨-absorbs-∧"></a><a id="4386" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4402" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4410" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4414" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4426" class="Symbol">=</a> <a id="4428" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4434" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>

  <a id="IsLattice.∧-absorbs-∨"></a><a id="4448" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a> <a id="4464" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4472" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4476" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4488" class="Symbol">=</a> <a id="4490" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4496" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>

  <a id="IsLattice.∧-congˡ"></a><a id="4510" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4518" class="Symbol">:</a> <a id="4520" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="4534" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4538" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4546" href="Algebra.Lattice.Structures.html#4546" class="Bound">y≈z</a> <a id="4550" class="Symbol">=</a> <a id="4552" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a> <a id="4559" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4564" href="Algebra.Lattice.Structures.html#4546" class="Bound">y≈z</a>

  <a id="IsLattice.∧-congʳ"></a><a id="4571" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="4596" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4600" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="4608" href="Algebra.Lattice.Structures.html#4608" class="Bound">y≈z</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a> <a id="4621" href="Algebra.Lattice.Structures.html#4608" class="Bound">y≈z</a> <a id="4625" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsLattice.∨-congˡ"></a><a id="4633" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="4657" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4661" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4669" href="Algebra.Lattice.Structures.html#4669" class="Bound">y≈z</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a> <a id="4682" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4687" href="Algebra.Lattice.Structures.html#4669" class="Bound">y≈z</a>

  <a id="IsLattice.∨-congʳ"></a><a id="4694" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="4702" class="Symbol">:</a> <a id="4704" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="4719" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4723" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="4731" href="Algebra.Lattice.Structures.html#4731" class="Bound">y≈z</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a> <a id="4744" href="Algebra.Lattice.Structures.html#4731" class="Bound">y≈z</a> <a id="4748" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>


<a id="4755" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="4762" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4787" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4795" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">:</a> <a id="4800" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="4807" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4809" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Keyword">where</a>
  <a id="4820" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="4830" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="4842" class="Symbol">:</a> <a id="4844" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4854" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4856" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∨-distrib-∧"></a><a id="4862" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4878" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="4894" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∧-distrib-∨"></a><a id="4900" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="4912" class="Symbol">:</a> <a id="4914" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="4916" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="4932" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>

  <a id="4937" class="Keyword">open</a> <a id="4942" href="Algebra.Lattice.Structures.html#4013" class="Module">IsLattice</a> <a id="4952" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a> <a id="4962" class="Keyword">public</a>

  <a id="IsDistributiveLattice.∨-distribˡ-∧"></a><a id="4972" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4989" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="5006" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
  <a id="5010" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="5023" class="Symbol">=</a> <a id="5025" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5031" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∨-distribʳ-∧"></a><a id="5046" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="5063" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="5080" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
  <a id="5084" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="5097" class="Symbol">=</a> <a id="5099" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5105" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="5120" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="5137" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="5154" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>
  <a id="5158" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5171" class="Symbol">=</a> <a id="5173" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5179" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>

  <a id="IsDistributiveLattice.∧-distribʳ-∨"></a><a id="5194" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5207" class="Symbol">:</a> <a id="5209" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="5211" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="5228" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>
  <a id="5232" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5253" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>

<a id="5266" class="Comment">------------------------------------------------------------------------</a>
<a id="5339" class="Comment">-- Structures with 2 binary ops, 1 unary op and 2 elements.</a>

<a id="5400" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5407" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a> <a id="5427" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a> <a id="5429" class="Symbol">:</a> <a id="5431" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5435" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5436" class="Symbol">)</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5447" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5453" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5458" class="Symbol">)</a> <a id="5460" class="Symbol">:</a> <a id="5462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="5469" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5471" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="5472" class="Symbol">)</a>
  <a id="5476" class="Keyword">where</a>

  <a id="5485" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isDistributiveLattice"></a><a id="5495" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="5517" class="Symbol">:</a> <a id="5519" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="5541" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a> <a id="5543" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.∨-complement"></a><a id="5549" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="5571" class="Symbol">:</a> <a id="5573" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="5581" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5583" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5585" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
    <a id="IsBooleanAlgebra.∧-complement"></a><a id="5591" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="5613" class="Symbol">:</a> <a id="5615" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="5623" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5625" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5627" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.¬-cong"></a><a id="5633" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="5655" class="Symbol">:</a> <a id="5657" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="5668" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a>

  <a id="5673" class="Keyword">open</a> <a id="5678" href="Algebra.Lattice.Structures.html#4762" class="Module">IsDistributiveLattice</a> <a id="5700" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="5722" class="Keyword">public</a>

  <a id="IsBooleanAlgebra.∨-complementˡ"></a><a id="5732" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5746" class="Symbol">:</a> <a id="5748" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="5760" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5762" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5764" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
  <a id="5768" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5782" class="Symbol">=</a> <a id="5784" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5790" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∨-complementʳ"></a><a id="5806" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="5835" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5837" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5839" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
  <a id="5843" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5865" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∧-complementˡ"></a><a id="5881" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5895" class="Symbol">:</a> <a id="5897" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="5909" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5911" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5913" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
  <a id="5917" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5939" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>

  <a id="IsBooleanAlgebra.∧-complementʳ"></a><a id="5955" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="5969" class="Symbol">:</a> <a id="5971" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="5984" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5986" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5988" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
  <a id="5992" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6006" class="Symbol">=</a> <a id="6008" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6014" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>
</pre></body></html>


==> anc/html/Algebra.Morphism.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for morphisms between algebraic structures</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="323" class="Keyword">module</a> <a id="330" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a>
  <a id="361" class="Symbol">{</a><a id="362" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="363" class="Symbol">}</a> <a id="365" class="Symbol">(</a><a id="366" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="368" class="Symbol">:</a> <a id="370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="374" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="375" class="Symbol">)</a>     <a id="381" class="Comment">-- The domain of the morphism</a>
  <a id="413" class="Symbol">{</a><a id="414" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="415" class="Symbol">}</a> <a id="417" class="Symbol">(</a><a id="418" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="427" class="Symbol">)</a>     <a id="433" class="Comment">-- The codomain of the morphism</a>
  <a id="467" class="Symbol">{</a><a id="468" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="469" class="Symbol">}</a> <a id="471" class="Symbol">(</a><a id="472" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">_≈_</a> <a id="476" class="Symbol">:</a> <a id="478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="482" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="484" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="485" class="Symbol">)</a>  <a id="488" class="Comment">-- The equality relation over the codomain</a>
  <a id="533" class="Keyword">where</a>

<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Algebra.Core.html" class="Module">Algebra.Core</a>
  <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="577" class="Symbol">;</a> <a id="579" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="582" class="Symbol">)</a>

<a id="585" class="Comment">------------------------------------------------------------------------</a>
<a id="658" class="Comment">-- Basic definitions</a>

<a id="Homomorphic₀"></a><a id="680" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">(</a><a id="696" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="698" class="Symbol">→</a> <a id="700" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="707" class="Symbol">→</a> <a id="709" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="711" class="Symbol">→</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="717" class="Symbol">_</a>
<a id="719" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="732" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦_⟧</a> <a id="736" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="738" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a> <a id="740" class="Symbol">=</a> <a id="742" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦</a> <a id="744" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="746" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟧</a> <a id="748" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="750" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a>

<a id="Homomorphic₁"></a><a id="753" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">(</a><a id="769" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="771" class="Symbol">→</a> <a id="773" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">→</a> <a id="778" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="782" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="784" class="Symbol">→</a> <a id="786" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="790" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" class="Symbol">_</a>
<a id="800" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="813" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦_⟧</a> <a id="817" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙_</a> <a id="820" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘_</a> <a id="823" class="Symbol">=</a> <a id="825" class="Symbol">∀</a> <a id="827" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="829" class="Symbol">→</a> <a id="831" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="833" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙</a> <a id="835" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="837" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a> <a id="839" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="841" class="Symbol">(</a><a id="842" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘</a> <a id="844" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="846" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="848" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a><a id="849" class="Symbol">)</a>

<a id="Homomorphic₂"></a><a id="852" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="865" class="Symbol">:</a> <a id="867" class="Symbol">(</a><a id="868" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="870" class="Symbol">→</a> <a id="872" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">→</a> <a id="877" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="881" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="889" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Symbol">_</a>
<a id="899" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="912" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦_⟧</a> <a id="916" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">_∙_</a> <a id="920" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">_∘_</a> <a id="924" class="Symbol">=</a> <a id="926" class="Symbol">∀</a> <a id="928" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="930" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="932" class="Symbol">→</a> <a id="934" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="936" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="938" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">∙</a> <a id="940" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="942" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="944" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="949" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="951" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="953" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">∘</a> <a id="955" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="957" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="959" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a><a id="960" class="Symbol">)</a>

<a id="963" class="Comment">------------------------------------------------------------------------</a>
<a id="1036" class="Comment">-- DEPRECATED NAMES</a>
<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1200" class="Comment">-- not guaranteed.</a>

<a id="1220" class="Comment">-- Version 1.3</a>

<a id="Morphism"></a><a id="1236" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" class="Symbol">_</a>
<a id="1253" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a>

<a id="1271" class="Symbol">{-#</a> <a id="1275" class="Keyword">WARNING_ON_USAGE</a> <a id="1292" class="Pragma">Morphism</a>
<a id="1301" class="String">&quot;Warning: Morphism was deprecated in v1.3.
Please use the standard function notation (e.g. A → B) instead.&quot;</a>
<a id="1409" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Morphism.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="344" class="Symbol">;</a> <a id="346" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="379" class="Keyword">import</a> <a id="386" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="415" class="Symbol">as</a> <a id="418" class="Module">MorphismDefinitions</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Level.html" class="Module">Level</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="468" class="Symbol">;</a> <a id="470" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Definitions.html#842" class="Function">Injective</a><a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="571" class="Keyword">using</a> <a id="577" class="Symbol">(</a><a id="578" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="581" class="Symbol">)</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>
  <a id="633" class="Keyword">using</a> <a id="639" class="Symbol">(</a><a id="640" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a><a id="657" class="Symbol">;</a> <a id="659" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a><a id="676" class="Symbol">;</a> <a id="678" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a><a id="694" class="Symbol">)</a>

<a id="697" class="Keyword">private</a>
  <a id="707" class="Keyword">variable</a>
    <a id="720" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="722" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="724" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a> <a id="727" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="739" class="Comment">------------------------------------------------------------------------</a>
<a id="812" class="Comment">-- Morphisms over SuccessorSet-like structures</a>
<a id="859" class="Comment">------------------------------------------------------------------------</a>

<a id="933" class="Keyword">module</a> <a id="SuccessorSetMorphisms"></a><a id="940" href="Algebra.Morphism.Structures.html#940" class="Module">SuccessorSetMorphisms</a>
  <a id="964" class="Symbol">(</a><a id="965" href="Algebra.Morphism.Structures.html#965" class="Bound">N₁</a> <a id="968" class="Symbol">:</a> <a id="970" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="986" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="988" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Algebra.Morphism.Structures.html#993" class="Bound">N₂</a> <a id="996" class="Symbol">:</a> <a id="998" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="1014" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="1016" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="1018" class="Symbol">)</a>
  <a id="1022" class="Keyword">where</a>

  <a id="1031" class="Keyword">open</a> <a id="1036" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1052" href="Algebra.Morphism.Structures.html#965" class="Bound">N₁</a>
    <a id="1059" class="Keyword">renaming</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="1077" class="Symbol">to</a> <a id="1080" class="Field">A</a><a id="1081" class="Symbol">;</a> <a id="1083" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1087" class="Symbol">to</a> <a id="1090" class="Field Operator">_≈₁_</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1101" class="Symbol">to</a> <a id="1104" class="Field">suc#₁</a><a id="1109" class="Symbol">;</a> <a id="1111" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1117" class="Symbol">to</a> <a id="1120" class="Field">zero#₁</a><a id="1126" class="Symbol">)</a>
  <a id="1130" class="Keyword">open</a> <a id="1135" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1151" href="Algebra.Morphism.Structures.html#993" class="Bound">N₂</a>
    <a id="1158" class="Keyword">renaming</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="1176" class="Symbol">to</a> <a id="1179" class="Field">B</a><a id="1180" class="Symbol">;</a> <a id="1182" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1186" class="Symbol">to</a> <a id="1189" class="Field Operator">_≈₂_</a><a id="1193" class="Symbol">;</a> <a id="1195" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1200" class="Symbol">to</a> <a id="1203" class="Field">suc#₂</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1216" class="Symbol">to</a> <a id="1219" class="Field">zero#₂</a><a id="1225" class="Symbol">)</a>
  <a id="1229" class="Keyword">open</a> <a id="1234" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="1254" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="1256" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a> <a id="1258" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a>


  <a id="1267" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism"></a><a id="1274" href="Algebra.Morphism.Structures.html#1274" class="Record">IsSuccessorSetHomomorphism</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a><a id="1313" class="Symbol">)</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Algebra.Morphism.Structures.html#986" class="Bound">a</a> <a id="1324" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1326" href="Algebra.Morphism.Structures.html#988" class="Bound">ℓ₁</a> <a id="1329" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1331" href="Algebra.Morphism.Structures.html#1016" class="Bound">ℓ₂</a><a id="1333" class="Symbol">)</a> <a id="1335" class="Keyword">where</a>
    <a id="1345" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.isRelHomomorphism"></a><a id="1357" href="Algebra.Morphism.Structures.html#1357" class="Field">isRelHomomorphism</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="1395" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="1400" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="1405" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.suc#-homo"></a><a id="1415" href="Algebra.Morphism.Structures.html#1415" class="Field">suc#-homo</a>         <a id="1433" class="Symbol">:</a> <a id="1435" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="1448" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a> <a id="1452" href="Algebra.Morphism.Structures.html#1104" class="Function">suc#₁</a> <a id="1458" href="Algebra.Morphism.Structures.html#1203" class="Field">suc#₂</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.zero#-homo"></a><a id="1470" href="Algebra.Morphism.Structures.html#1470" class="Field">zero#-homo</a>        <a id="1488" class="Symbol">:</a> <a id="1490" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="1503" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a> <a id="1507" href="Algebra.Morphism.Structures.html#1120" class="Function">zero#₁</a> <a id="1514" href="Algebra.Morphism.Structures.html#1219" class="Field">zero#₂</a>

  <a id="1524" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism"></a><a id="1531" href="Algebra.Morphism.Structures.html#1531" class="Record">IsSuccessorSetMonomorphism</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Algebra.Morphism.Structures.html#986" class="Bound">a</a> <a id="1581" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1583" href="Algebra.Morphism.Structures.html#988" class="Bound">ℓ₁</a> <a id="1586" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1588" href="Algebra.Morphism.Structures.html#1016" class="Bound">ℓ₂</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Keyword">where</a>
    <a id="1602" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.isSuccessorSetHomomorphism"></a><a id="1614" href="Algebra.Morphism.Structures.html#1614" class="Field">isSuccessorSetHomomorphism</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Algebra.Morphism.Structures.html#1274" class="Record">IsSuccessorSetHomomorphism</a> <a id="1670" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.injective"></a><a id="1680" href="Algebra.Morphism.Structures.html#1680" class="Field">injective</a>                  <a id="1707" class="Symbol">:</a> <a id="1709" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1719" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="1724" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="1729" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a>

    <a id="1738" class="Keyword">open</a> <a id="1743" href="Algebra.Morphism.Structures.html#1274" class="Module">IsSuccessorSetHomomorphism</a> <a id="1770" href="Algebra.Morphism.Structures.html#1614" class="Field">isSuccessorSetHomomorphism</a> <a id="1797" class="Keyword">public</a>

    <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.isRelMonomorphism"></a><a id="1809" href="Algebra.Morphism.Structures.html#1809" class="Function">isRelMonomorphism</a> <a id="1827" class="Symbol">:</a> <a id="1829" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="1847" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="1852" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="1857" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a>
    <a id="1865" href="Algebra.Morphism.Structures.html#1809" class="Function">isRelMonomorphism</a> <a id="1883" class="Symbol">=</a> <a id="1885" class="Keyword">record</a>
      <a id="1898" class="Symbol">{</a> <a id="1900" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Algebra.Morphism.Structures.html#1357" class="Function">isRelHomomorphism</a>
      <a id="1941" class="Symbol">;</a> <a id="1943" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="1958" class="Symbol">=</a> <a id="1960" href="Algebra.Morphism.Structures.html#1680" class="Field">injective</a>
      <a id="1976" class="Symbol">}</a>


  <a id="1982" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism"></a><a id="1989" href="Algebra.Morphism.Structures.html#1989" class="Record">IsSuccessorSetIsomorphism</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Algebra.Morphism.Structures.html#986" class="Bound">a</a> <a id="2038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2040" href="Algebra.Morphism.Structures.html#1014" class="Bound">b</a> <a id="2042" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2044" href="Algebra.Morphism.Structures.html#988" class="Bound">ℓ₁</a> <a id="2047" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2049" href="Algebra.Morphism.Structures.html#1016" class="Bound">ℓ₂</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Keyword">where</a>
    <a id="2063" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.isSuccessorSetMonomorphism"></a><a id="2075" href="Algebra.Morphism.Structures.html#2075" class="Field">isSuccessorSetMonomorphism</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Algebra.Morphism.Structures.html#1531" class="Record">IsSuccessorSetMonomorphism</a> <a id="2131" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.surjective"></a><a id="2141" href="Algebra.Morphism.Structures.html#2141" class="Field">surjective</a>                 <a id="2168" class="Symbol">:</a> <a id="2170" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2181" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="2186" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="2191" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a>

    <a id="2200" class="Keyword">open</a> <a id="2205" href="Algebra.Morphism.Structures.html#1531" class="Module">IsSuccessorSetMonomorphism</a> <a id="2232" href="Algebra.Morphism.Structures.html#2075" class="Field">isSuccessorSetMonomorphism</a> <a id="2259" class="Keyword">public</a>

    <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.isRelIsomorphism"></a><a id="2271" href="Algebra.Morphism.Structures.html#2271" class="Function">isRelIsomorphism</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="2307" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="2312" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="2317" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a>
    <a id="2325" href="Algebra.Morphism.Structures.html#2271" class="Function">isRelIsomorphism</a> <a id="2342" class="Symbol">=</a> <a id="2344" class="Keyword">record</a>
      <a id="2357" class="Symbol">{</a> <a id="2359" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="Algebra.Morphism.Structures.html#1809" class="Function">isRelMonomorphism</a>
      <a id="2400" class="Symbol">;</a> <a id="2402" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="2417" class="Symbol">=</a> <a id="2419" href="Algebra.Morphism.Structures.html#2141" class="Field">surjective</a>
      <a id="2436" class="Symbol">}</a>


<a id="2440" class="Comment">------------------------------------------------------------------------</a>
<a id="2513" class="Comment">-- Morphisms over magma-like structures</a>
<a id="2553" class="Comment">------------------------------------------------------------------------</a>

<a id="2627" class="Keyword">module</a> <a id="MagmaMorphisms"></a><a id="2634" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="2649" class="Symbol">(</a><a id="2650" href="Algebra.Morphism.Structures.html#2650" class="Bound">M₁</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="2664" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="2666" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Algebra.Morphism.Structures.html#2671" class="Bound">M₂</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="2685" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="2687" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="2689" class="Symbol">)</a> <a id="2691" class="Keyword">where</a>

  <a id="2700" class="Keyword">open</a> <a id="2705" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2714" href="Algebra.Morphism.Structures.html#2650" class="Bound">M₁</a> <a id="2717" class="Keyword">renaming</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="2735" class="Symbol">to</a> <a id="2738" class="Field">A</a><a id="2739" class="Symbol">;</a> <a id="2741" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2745" class="Symbol">to</a> <a id="2748" class="Field Operator">_≈₁_</a><a id="2752" class="Symbol">;</a> <a id="2754" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2758" class="Symbol">to</a> <a id="2761" class="Field Operator">_∙_</a><a id="2764" class="Symbol">)</a>
  <a id="2768" class="Keyword">open</a> <a id="2773" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2782" href="Algebra.Morphism.Structures.html#2671" class="Bound">M₂</a> <a id="2785" class="Keyword">renaming</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="2803" class="Symbol">to</a> <a id="2806" class="Field">B</a><a id="2807" class="Symbol">;</a> <a id="2809" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2813" class="Symbol">to</a> <a id="2816" class="Field Operator">_≈₂_</a><a id="2820" class="Symbol">;</a> <a id="2822" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2826" class="Symbol">to</a> <a id="2829" class="Field Operator">_◦_</a><a id="2832" class="Symbol">)</a>
  <a id="2836" class="Keyword">open</a> <a id="2841" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="2861" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="2863" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a> <a id="2865" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a>


  <a id="2874" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaHomomorphism"></a><a id="2881" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Algebra.Morphism.Structures.html#2902" class="Bound Operator">⟦_⟧</a> <a id="2906" class="Symbol">:</a> <a id="2908" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a><a id="2913" class="Symbol">)</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Algebra.Morphism.Structures.html#2664" class="Bound">a</a> <a id="2924" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2926" href="Algebra.Morphism.Structures.html#2666" class="Bound">ℓ₁</a> <a id="2929" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2931" href="Algebra.Morphism.Structures.html#2687" class="Bound">ℓ₂</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Keyword">where</a>
    <a id="2945" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.isRelHomomorphism"></a><a id="2957" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="2995" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3000" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3005" href="Algebra.Morphism.Structures.html#2902" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.homo"></a><a id="3015" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a>              <a id="3033" class="Symbol">:</a> <a id="3035" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="3048" href="Algebra.Morphism.Structures.html#2902" class="Bound Operator">⟦_⟧</a> <a id="3052" href="Algebra.Morphism.Structures.html#2761" class="Function Operator">_∙_</a> <a id="3056" href="Algebra.Morphism.Structures.html#2829" class="Field Operator">_◦_</a>

    <a id="3065" class="Keyword">open</a> <a id="3070" href="Relation.Binary.Morphism.Structures.html#793" class="Module">IsRelHomomorphism</a> <a id="3088" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="3106" class="Keyword">public</a>
      <a id="3119" class="Keyword">renaming</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="3134" class="Symbol">to</a> <a id="3137" class="Field">⟦⟧-cong</a><a id="3144" class="Symbol">)</a>


  <a id="3150" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaMonomorphism"></a><a id="3157" href="Algebra.Morphism.Structures.html#3157" class="Record">IsMagmaMonomorphism</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a> <a id="3182" class="Symbol">:</a> <a id="3184" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Algebra.Morphism.Structures.html#2664" class="Bound">a</a> <a id="3200" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3202" href="Algebra.Morphism.Structures.html#2666" class="Bound">ℓ₁</a> <a id="3205" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3207" href="Algebra.Morphism.Structures.html#2687" class="Bound">ℓ₂</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Keyword">where</a>
    <a id="3221" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.isMagmaHomomorphism"></a><a id="3233" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="3253" class="Symbol">:</a> <a id="3255" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="3275" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.injective"></a><a id="3285" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="3305" class="Symbol">:</a> <a id="3307" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3317" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3322" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3327" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a>

    <a id="3336" class="Keyword">open</a> <a id="3341" href="Algebra.Morphism.Structures.html#2881" class="Module">IsMagmaHomomorphism</a> <a id="3361" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="3381" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaMonomorphism.isRelMonomorphism"></a><a id="3393" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="3431" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3436" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3441" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a>
    <a id="3449" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a> <a id="3467" class="Symbol">=</a> <a id="3469" class="Keyword">record</a>
      <a id="3482" class="Symbol">{</a> <a id="3484" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Algebra.Morphism.Structures.html#2957" class="Function">isRelHomomorphism</a>
      <a id="3525" class="Symbol">;</a> <a id="3527" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="3542" class="Symbol">=</a> <a id="3544" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>
      <a id="3560" class="Symbol">}</a>


  <a id="3566" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaIsomorphism"></a><a id="3573" href="Algebra.Morphism.Structures.html#3573" class="Record">IsMagmaIsomorphism</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Algebra.Morphism.Structures.html#2664" class="Bound">a</a> <a id="3615" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3617" href="Algebra.Morphism.Structures.html#2685" class="Bound">b</a> <a id="3619" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3621" href="Algebra.Morphism.Structures.html#2666" class="Bound">ℓ₁</a> <a id="3624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3626" href="Algebra.Morphism.Structures.html#2687" class="Bound">ℓ₂</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Keyword">where</a>
    <a id="3640" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.isMagmaMonomorphism"></a><a id="3652" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="3672" class="Symbol">:</a> <a id="3674" href="Algebra.Morphism.Structures.html#3157" class="Record">IsMagmaMonomorphism</a> <a id="3694" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.surjective"></a><a id="3704" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="3724" class="Symbol">:</a> <a id="3726" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3737" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3742" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3747" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a>

    <a id="3756" class="Keyword">open</a> <a id="3761" href="Algebra.Morphism.Structures.html#3157" class="Module">IsMagmaMonomorphism</a> <a id="3781" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="3801" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaIsomorphism.isRelIsomorphism"></a><a id="3813" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a> <a id="3830" class="Symbol">:</a> <a id="3832" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="3849" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3854" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3859" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a>
    <a id="3867" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a> <a id="3884" class="Symbol">=</a> <a id="3886" class="Keyword">record</a>
      <a id="3899" class="Symbol">{</a> <a id="3901" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="3916" class="Symbol">=</a> <a id="3918" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a>
      <a id="3942" class="Symbol">;</a> <a id="3944" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="3959" class="Symbol">=</a> <a id="3961" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>
      <a id="3978" class="Symbol">}</a>


<a id="3982" class="Comment">------------------------------------------------------------------------</a>
<a id="4055" class="Comment">-- Morphisms over monoid-like structures</a>
<a id="4096" class="Comment">------------------------------------------------------------------------</a>

<a id="4170" class="Keyword">module</a> <a id="MonoidMorphisms"></a><a id="4177" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Algebra.Morphism.Structures.html#4194" class="Bound">M₁</a> <a id="4197" class="Symbol">:</a> <a id="4199" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4209" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="4211" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="4213" class="Symbol">)</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Algebra.Morphism.Structures.html#4216" class="Bound">M₂</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4231" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="4233" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Keyword">where</a>

  <a id="4246" class="Keyword">open</a> <a id="4251" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="4261" href="Algebra.Morphism.Structures.html#4194" class="Bound">M₁</a> <a id="4264" class="Keyword">renaming</a> <a id="4273" class="Symbol">(</a><a id="4274" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="4282" class="Symbol">to</a> <a id="4285" class="Field">A</a><a id="4286" class="Symbol">;</a> <a id="4288" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4292" class="Symbol">to</a> <a id="4295" class="Field Operator">_≈₁_</a><a id="4299" class="Symbol">;</a> <a id="4301" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4305" class="Symbol">to</a> <a id="4308" class="Field Operator">_∙_</a><a id="4311" class="Symbol">;</a> <a id="4313" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4315" class="Symbol">to</a> <a id="4318" class="Field">ε₁</a><a id="4320" class="Symbol">)</a>
  <a id="4324" class="Keyword">open</a> <a id="4329" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="4339" href="Algebra.Morphism.Structures.html#4216" class="Bound">M₂</a> <a id="4342" class="Keyword">renaming</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="4360" class="Symbol">to</a> <a id="4363" class="Field">B</a><a id="4364" class="Symbol">;</a> <a id="4366" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4370" class="Symbol">to</a> <a id="4373" class="Field Operator">_≈₂_</a><a id="4377" class="Symbol">;</a> <a id="4379" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4383" class="Symbol">to</a> <a id="4386" class="Field Operator">_◦_</a><a id="4389" class="Symbol">;</a> <a id="4391" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4393" class="Symbol">to</a> <a id="4396" class="Field">ε₂</a><a id="4398" class="Symbol">)</a>
  <a id="4402" class="Keyword">open</a> <a id="4407" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="4427" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="4429" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a> <a id="4431" href="Algebra.Morphism.Structures.html#4373" class="Field Operator">_≈₂_</a>
  <a id="4438" class="Keyword">open</a> <a id="4443" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Algebra.Bundles.Raw.html#1898" class="Function">RawMonoid.rawMagma</a> <a id="4478" href="Algebra.Morphism.Structures.html#4194" class="Bound">M₁</a><a id="4480" class="Symbol">)</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Algebra.Bundles.Raw.html#1898" class="Function">RawMonoid.rawMagma</a> <a id="4502" href="Algebra.Morphism.Structures.html#4216" class="Bound">M₂</a><a id="4504" class="Symbol">)</a>


  <a id="4510" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidHomomorphism"></a><a id="4517" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Algebra.Morphism.Structures.html#4539" class="Bound Operator">⟦_⟧</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="4547" class="Symbol">→</a> <a id="4549" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Algebra.Morphism.Structures.html#4209" class="Bound">a</a> <a id="4561" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4563" href="Algebra.Morphism.Structures.html#4211" class="Bound">ℓ₁</a> <a id="4566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4568" href="Algebra.Morphism.Structures.html#4233" class="Bound">ℓ₂</a><a id="4570" class="Symbol">)</a> <a id="4572" class="Keyword">where</a>
    <a id="4582" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.isMagmaHomomorphism"></a><a id="4594" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="4636" href="Algebra.Morphism.Structures.html#4539" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.ε-homo"></a><a id="4646" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a>              <a id="4666" class="Symbol">:</a> <a id="4668" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="4681" href="Algebra.Morphism.Structures.html#4539" class="Bound Operator">⟦_⟧</a> <a id="4685" href="Algebra.Morphism.Structures.html#4318" class="Function">ε₁</a> <a id="4688" href="Algebra.Morphism.Structures.html#4396" class="Field">ε₂</a>

    <a id="4696" class="Keyword">open</a> <a id="4701" href="Algebra.Morphism.Structures.html#2881" class="Module">IsMagmaHomomorphism</a> <a id="4721" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="4741" class="Keyword">public</a>


  <a id="4752" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidMonomorphism"></a><a id="4759" href="Algebra.Morphism.Structures.html#4759" class="Record">IsMonoidMonomorphism</a> <a id="4780" class="Symbol">(</a><a id="4781" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a> <a id="4785" class="Symbol">:</a> <a id="4787" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a><a id="4792" class="Symbol">)</a> <a id="4794" class="Symbol">:</a> <a id="4796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Algebra.Morphism.Structures.html#4209" class="Bound">a</a> <a id="4803" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4805" href="Algebra.Morphism.Structures.html#4211" class="Bound">ℓ₁</a> <a id="4808" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4810" href="Algebra.Morphism.Structures.html#4233" class="Bound">ℓ₂</a><a id="4812" class="Symbol">)</a> <a id="4814" class="Keyword">where</a>
    <a id="4824" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.isMonoidHomomorphism"></a><a id="4836" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="4880" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.injective"></a><a id="4890" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="4911" class="Symbol">:</a> <a id="4913" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4923" href="Algebra.Morphism.Structures.html#4295" class="Function Operator">_≈₁_</a> <a id="4928" href="Algebra.Morphism.Structures.html#4373" class="Field Operator">_≈₂_</a> <a id="4933" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a>

    <a id="4942" class="Keyword">open</a> <a id="4947" href="Algebra.Morphism.Structures.html#4517" class="Module">IsMonoidHomomorphism</a> <a id="4968" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="4989" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidMonomorphism.isMagmaMonomorphism"></a><a id="5001" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="5021" class="Symbol">:</a> <a id="5023" href="Algebra.Morphism.Structures.html#3157" class="Record">IsMagmaMonomorphism</a> <a id="5043" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a>
    <a id="5051" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="5071" class="Symbol">=</a> <a id="5073" class="Keyword">record</a>
      <a id="5086" class="Symbol">{</a> <a id="5088" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Algebra.Morphism.Structures.html#4594" class="Function">isMagmaHomomorphism</a>
      <a id="5136" class="Symbol">;</a> <a id="5138" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="5158" class="Symbol">=</a> <a id="5160" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>
      <a id="5176" class="Symbol">}</a>

    <a id="5183" class="Keyword">open</a> <a id="5188" href="Algebra.Morphism.Structures.html#3157" class="Module">IsMagmaMonomorphism</a> <a id="5208" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="5228" class="Keyword">public</a>
      <a id="5241" class="Keyword">using</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="5265" class="Symbol">)</a>


  <a id="5271" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidIsomorphism"></a><a id="5278" href="Algebra.Morphism.Structures.html#5278" class="Record">IsMonoidIsomorphism</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a> <a id="5303" class="Symbol">:</a> <a id="5305" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="5307" class="Symbol">→</a> <a id="5309" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Algebra.Morphism.Structures.html#4209" class="Bound">a</a> <a id="5321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5323" href="Algebra.Morphism.Structures.html#4231" class="Bound">b</a> <a id="5325" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5327" href="Algebra.Morphism.Structures.html#4211" class="Bound">ℓ₁</a> <a id="5330" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5332" href="Algebra.Morphism.Structures.html#4233" class="Bound">ℓ₂</a><a id="5334" class="Symbol">)</a> <a id="5336" class="Keyword">where</a>
    <a id="5346" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.isMonoidMonomorphism"></a><a id="5358" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="5379" class="Symbol">:</a> <a id="5381" href="Algebra.Morphism.Structures.html#4759" class="Record">IsMonoidMonomorphism</a> <a id="5402" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.surjective"></a><a id="5412" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="5433" class="Symbol">:</a> <a id="5435" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="5446" href="Algebra.Morphism.Structures.html#4295" class="Function Operator">_≈₁_</a> <a id="5451" href="Algebra.Morphism.Structures.html#4373" class="Field Operator">_≈₂_</a> <a id="5456" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a>

    <a id="5465" class="Keyword">open</a> <a id="5470" href="Algebra.Morphism.Structures.html#4759" class="Module">IsMonoidMonomorphism</a> <a id="5491" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="5512" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidIsomorphism.isMagmaIsomorphism"></a><a id="5524" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="5543" class="Symbol">:</a> <a id="5545" href="Algebra.Morphism.Structures.html#3573" class="Record">IsMagmaIsomorphism</a> <a id="5564" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a>
    <a id="5572" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="5591" class="Symbol">=</a> <a id="5593" class="Keyword">record</a>
      <a id="5606" class="Symbol">{</a> <a id="5608" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="5628" class="Symbol">=</a> <a id="5630" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a>
      <a id="5656" class="Symbol">;</a> <a id="5658" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="5678" class="Symbol">=</a> <a id="5680" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>
      <a id="5697" class="Symbol">}</a>

    <a id="5704" class="Keyword">open</a> <a id="5709" href="Algebra.Morphism.Structures.html#3573" class="Module">IsMagmaIsomorphism</a> <a id="5728" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="5747" class="Keyword">public</a>
      <a id="5760" class="Keyword">using</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="5783" class="Symbol">)</a>


<a id="5787" class="Comment">------------------------------------------------------------------------</a>
<a id="5860" class="Comment">-- Morphisms over group-like structures</a>
<a id="5900" class="Comment">------------------------------------------------------------------------</a>

<a id="5974" class="Keyword">module</a> <a id="GroupMorphisms"></a><a id="5981" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a> <a id="6000" class="Symbol">:</a> <a id="6002" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="6011" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="6013" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="6015" class="Symbol">)</a> <a id="6017" class="Symbol">(</a><a id="6018" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="6032" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="6034" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="6036" class="Symbol">)</a> <a id="6038" class="Keyword">where</a>

  <a id="6047" class="Keyword">open</a> <a id="6052" href="Algebra.Bundles.Raw.html#2254" class="Module">RawGroup</a> <a id="6061" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a> <a id="6064" class="Keyword">renaming</a>
    <a id="6077" class="Symbol">(</a><a id="6078" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="6086" class="Symbol">to</a> <a id="6089" class="Field">A</a><a id="6090" class="Symbol">;</a> <a id="6092" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="6096" class="Symbol">to</a> <a id="6099" class="Field Operator">_≈₁_</a><a id="6103" class="Symbol">;</a> <a id="6105" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="6109" class="Symbol">to</a> <a id="6112" class="Field Operator">_∙_</a><a id="6115" class="Symbol">;</a> <a id="6117" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="6121" class="Symbol">to</a> <a id="6124" class="Field Operator">_⁻¹₁</a><a id="6128" class="Symbol">;</a> <a id="6130" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="6132" class="Symbol">to</a> <a id="6135" class="Field">ε₁</a><a id="6137" class="Symbol">)</a>
  <a id="6141" class="Keyword">open</a> <a id="6146" href="Algebra.Bundles.Raw.html#2254" class="Module">RawGroup</a> <a id="6155" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a> <a id="6158" class="Keyword">renaming</a>
    <a id="6171" class="Symbol">(</a><a id="6172" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="6180" class="Symbol">to</a> <a id="6183" class="Field">B</a><a id="6184" class="Symbol">;</a> <a id="6186" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="6190" class="Symbol">to</a> <a id="6193" class="Field Operator">_≈₂_</a><a id="6197" class="Symbol">;</a> <a id="6199" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="6203" class="Symbol">to</a> <a id="6206" class="Field Operator">_◦_</a><a id="6209" class="Symbol">;</a> <a id="6211" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="6215" class="Symbol">to</a> <a id="6218" class="Field Operator">_⁻¹₂</a><a id="6222" class="Symbol">;</a> <a id="6224" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="6226" class="Symbol">to</a> <a id="6229" class="Field">ε₂</a><a id="6231" class="Symbol">)</a>
  <a id="6235" class="Keyword">open</a> <a id="6240" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="6260" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="6262" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a> <a id="6264" href="Algebra.Morphism.Structures.html#6193" class="Field Operator">_≈₂_</a>
  <a id="6271" class="Keyword">open</a> <a id="6276" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a>  <a id="6292" class="Symbol">(</a><a id="6293" href="Algebra.Bundles.Raw.html#1898" class="Function">RawGroup.rawMagma</a>  <a id="6312" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a><a id="6314" class="Symbol">)</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Algebra.Bundles.Raw.html#1898" class="Function">RawGroup.rawMagma</a>  <a id="6336" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a><a id="6338" class="Symbol">)</a>
  <a id="6342" class="Keyword">open</a> <a id="6347" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="6363" class="Symbol">(</a><a id="6364" href="Algebra.Bundles.Raw.html#2471" class="Function">RawGroup.rawMonoid</a> <a id="6383" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a><a id="6385" class="Symbol">)</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Algebra.Bundles.Raw.html#2471" class="Function">RawGroup.rawMonoid</a> <a id="6407" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a><a id="6409" class="Symbol">)</a>


  <a id="6415" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupHomomorphism"></a><a id="6422" href="Algebra.Morphism.Structures.html#6422" class="Record">IsGroupHomomorphism</a> <a id="6442" class="Symbol">(</a><a id="6443" href="Algebra.Morphism.Structures.html#6443" class="Bound Operator">⟦_⟧</a> <a id="6447" class="Symbol">:</a> <a id="6449" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="6451" class="Symbol">→</a> <a id="6453" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">:</a> <a id="6458" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6462" class="Symbol">(</a><a id="6463" href="Algebra.Morphism.Structures.html#6011" class="Bound">a</a> <a id="6465" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6467" href="Algebra.Morphism.Structures.html#6013" class="Bound">ℓ₁</a> <a id="6470" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6472" href="Algebra.Morphism.Structures.html#6034" class="Bound">ℓ₂</a><a id="6474" class="Symbol">)</a> <a id="6476" class="Keyword">where</a>
    <a id="6486" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.isMonoidHomomorphism"></a><a id="6498" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="6519" class="Symbol">:</a> <a id="6521" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="6542" href="Algebra.Morphism.Structures.html#6443" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.⁻¹-homo"></a><a id="6552" href="Algebra.Morphism.Structures.html#6552" class="Field">⁻¹-homo</a>              <a id="6573" class="Symbol">:</a> <a id="6575" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="6588" href="Algebra.Morphism.Structures.html#6443" class="Bound Operator">⟦_⟧</a> <a id="6592" href="Algebra.Morphism.Structures.html#6124" class="Function Operator">_⁻¹₁</a> <a id="6597" href="Algebra.Morphism.Structures.html#6218" class="Field Operator">_⁻¹₂</a>

    <a id="6607" class="Keyword">open</a> <a id="6612" href="Algebra.Morphism.Structures.html#4517" class="Module">IsMonoidHomomorphism</a> <a id="6633" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="6654" class="Keyword">public</a>


  <a id="6665" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupMonomorphism"></a><a id="6672" href="Algebra.Morphism.Structures.html#6672" class="Record">IsGroupMonomorphism</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a> <a id="6697" class="Symbol">:</a> <a id="6699" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="6701" class="Symbol">→</a> <a id="6703" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a><a id="6704" class="Symbol">)</a> <a id="6706" class="Symbol">:</a> <a id="6708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Algebra.Morphism.Structures.html#6011" class="Bound">a</a> <a id="6715" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6717" href="Algebra.Morphism.Structures.html#6013" class="Bound">ℓ₁</a> <a id="6720" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6722" href="Algebra.Morphism.Structures.html#6034" class="Bound">ℓ₂</a><a id="6724" class="Symbol">)</a> <a id="6726" class="Keyword">where</a>
    <a id="6736" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.isGroupHomomorphism"></a><a id="6748" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="Algebra.Morphism.Structures.html#6422" class="Record">IsGroupHomomorphism</a> <a id="6790" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.injective"></a><a id="6800" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>           <a id="6820" class="Symbol">:</a> <a id="6822" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="6832" href="Algebra.Morphism.Structures.html#6099" class="Function Operator">_≈₁_</a> <a id="6837" href="Algebra.Morphism.Structures.html#6193" class="Field Operator">_≈₂_</a> <a id="6842" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a>

    <a id="6851" class="Keyword">open</a> <a id="6856" href="Algebra.Morphism.Structures.html#6422" class="Module">IsGroupHomomorphism</a> <a id="6876" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="6896" class="Keyword">public</a>
      <a id="6909" class="Keyword">renaming</a> <a id="6918" class="Symbol">(</a><a id="6919" href="Algebra.Morphism.Structures.html#3015" class="Function">homo</a> <a id="6924" class="Symbol">to</a> <a id="6927" class="Function">∙-homo</a><a id="6933" class="Symbol">)</a>

    <a id="GroupMorphisms.IsGroupMonomorphism.isMonoidMonomorphism"></a><a id="6940" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="6961" class="Symbol">:</a> <a id="6963" href="Algebra.Morphism.Structures.html#4759" class="Record">IsMonoidMonomorphism</a> <a id="6984" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a>
    <a id="6992" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="7013" class="Symbol">=</a> <a id="7015" class="Keyword">record</a>
      <a id="7028" class="Symbol">{</a> <a id="7030" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="7051" class="Symbol">=</a> <a id="7053" href="Algebra.Morphism.Structures.html#6498" class="Function">isMonoidHomomorphism</a>
      <a id="7080" class="Symbol">;</a> <a id="7082" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="7103" class="Symbol">=</a> <a id="7105" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>
      <a id="7121" class="Symbol">}</a>

    <a id="7128" class="Keyword">open</a> <a id="7133" href="Algebra.Morphism.Structures.html#4759" class="Module">IsMonoidMonomorphism</a> <a id="7154" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="7175" class="Keyword">public</a>
      <a id="7188" class="Keyword">using</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="7212" class="Symbol">;</a> <a id="7214" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a><a id="7233" class="Symbol">)</a>


  <a id="7239" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupIsomorphism"></a><a id="7246" href="Algebra.Morphism.Structures.html#7246" class="Record">IsGroupIsomorphism</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a> <a id="7270" class="Symbol">:</a> <a id="7272" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="7274" class="Symbol">→</a> <a id="7276" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a><a id="7277" class="Symbol">)</a> <a id="7279" class="Symbol">:</a> <a id="7281" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Algebra.Morphism.Structures.html#6011" class="Bound">a</a> <a id="7288" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7290" href="Algebra.Morphism.Structures.html#6032" class="Bound">b</a> <a id="7292" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7294" href="Algebra.Morphism.Structures.html#6013" class="Bound">ℓ₁</a> <a id="7297" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7299" href="Algebra.Morphism.Structures.html#6034" class="Bound">ℓ₂</a><a id="7301" class="Symbol">)</a> <a id="7303" class="Keyword">where</a>
    <a id="7313" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.isGroupMonomorphism"></a><a id="7325" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Algebra.Morphism.Structures.html#6672" class="Record">IsGroupMonomorphism</a> <a id="7367" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.surjective"></a><a id="7377" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>          <a id="7397" class="Symbol">:</a> <a id="7399" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="7410" href="Algebra.Morphism.Structures.html#6099" class="Function Operator">_≈₁_</a> <a id="7415" href="Algebra.Morphism.Structures.html#6193" class="Field Operator">_≈₂_</a> <a id="7420" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a>

    <a id="7429" class="Keyword">open</a> <a id="7434" href="Algebra.Morphism.Structures.html#6672" class="Module">IsGroupMonomorphism</a> <a id="7454" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="7474" class="Keyword">public</a>

    <a id="GroupMorphisms.IsGroupIsomorphism.isMonoidIsomorphism"></a><a id="7486" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="7506" class="Symbol">:</a> <a id="7508" href="Algebra.Morphism.Structures.html#5278" class="Record">IsMonoidIsomorphism</a> <a id="7528" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a>
    <a id="7536" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="7556" class="Symbol">=</a> <a id="7558" class="Keyword">record</a>
      <a id="7571" class="Symbol">{</a> <a id="7573" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="7594" class="Symbol">=</a> <a id="7596" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a>
      <a id="7623" class="Symbol">;</a> <a id="7625" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="7646" class="Symbol">=</a> <a id="7648" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>
      <a id="7665" class="Symbol">}</a>

    <a id="7672" class="Keyword">open</a> <a id="7677" href="Algebra.Morphism.Structures.html#5278" class="Module">IsMonoidIsomorphism</a> <a id="7697" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="7717" class="Keyword">public</a>
      <a id="7730" class="Keyword">using</a> <a id="7736" class="Symbol">(</a><a id="7737" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="7753" class="Symbol">;</a> <a id="7755" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a><a id="7773" class="Symbol">)</a>


<a id="7777" class="Comment">------------------------------------------------------------------------</a>
<a id="7850" class="Comment">-- Morphisms over near-semiring-like structures</a>
<a id="7898" class="Comment">------------------------------------------------------------------------</a>

<a id="7972" class="Keyword">module</a> <a id="NearSemiringMorphisms"></a><a id="7979" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="8001" class="Symbol">(</a><a id="8002" href="Algebra.Morphism.Structures.html#8002" class="Bound">R₁</a> <a id="8005" class="Symbol">:</a> <a id="8007" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="8023" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="8025" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="8027" class="Symbol">)</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Algebra.Morphism.Structures.html#8030" class="Bound">R₂</a> <a id="8033" class="Symbol">:</a> <a id="8035" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="8051" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="8053" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="8055" class="Symbol">)</a> <a id="8057" class="Keyword">where</a>

  <a id="8066" class="Keyword">open</a> <a id="8071" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="8087" href="Algebra.Morphism.Structures.html#8002" class="Bound">R₁</a> <a id="8090" class="Keyword">renaming</a>
    <a id="8103" class="Symbol">(</a> <a id="8105" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="8113" class="Symbol">to</a> <a id="8116" class="Field">A</a><a id="8117" class="Symbol">;</a> <a id="8119" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="8123" class="Symbol">to</a> <a id="8126" class="Field Operator">_≈₁_</a>
    <a id="8135" class="Symbol">;</a> <a id="8137" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="8149" class="Symbol">to</a> <a id="8152" class="Function">+-rawMonoid₁</a>
    <a id="8169" class="Symbol">;</a> <a id="8171" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="8175" class="Symbol">to</a> <a id="8178" class="Field Operator">_*₁_</a>
    <a id="8187" class="Symbol">;</a> <a id="8189" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="8200" class="Symbol">to</a> <a id="8203" class="Function">*-rawMagma₁</a><a id="8214" class="Symbol">)</a>

  <a id="8219" class="Keyword">open</a> <a id="8224" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="8240" href="Algebra.Morphism.Structures.html#8030" class="Bound">R₂</a> <a id="8243" class="Keyword">renaming</a>
    <a id="8256" class="Symbol">(</a> <a id="8258" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="8266" class="Symbol">to</a> <a id="8269" class="Field">B</a><a id="8270" class="Symbol">;</a> <a id="8272" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="8276" class="Symbol">to</a> <a id="8279" class="Field Operator">_≈₂_</a>
    <a id="8288" class="Symbol">;</a> <a id="8290" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="8302" class="Symbol">to</a> <a id="8305" class="Function">+-rawMonoid₂</a>
    <a id="8322" class="Symbol">;</a> <a id="8324" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="8328" class="Symbol">to</a> <a id="8331" class="Field Operator">_*₂_</a>
    <a id="8340" class="Symbol">;</a> <a id="8342" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="8353" class="Symbol">to</a> <a id="8356" class="Function">*-rawMagma₂</a><a id="8367" class="Symbol">)</a>

  <a id="8372" class="Keyword">private</a>
    <a id="8384" class="Keyword">module</a> <a id="NearSemiringMorphisms.+"></a><a id="8391" href="Algebra.Morphism.Structures.html#8391" class="Module">+</a> <a id="8393" class="Symbol">=</a> <a id="8395" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="8411" href="Algebra.Morphism.Structures.html#8152" class="Function">+-rawMonoid₁</a> <a id="8424" href="Algebra.Morphism.Structures.html#8305" class="Function">+-rawMonoid₂</a>
    <a id="8441" class="Keyword">module</a> <a id="NearSemiringMorphisms.*"></a><a id="8448" href="Algebra.Morphism.Structures.html#8448" class="Module">*</a> <a id="8450" class="Symbol">=</a> <a id="8452" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="8467" href="Algebra.Morphism.Structures.html#8203" class="Function">*-rawMagma₁</a> <a id="8479" href="Algebra.Morphism.Structures.html#8356" class="Function">*-rawMagma₂</a>

  <a id="8494" class="Keyword">open</a> <a id="8499" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="8519" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="8521" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a> <a id="8523" href="Algebra.Morphism.Structures.html#8279" class="Field Operator">_≈₂_</a>


  <a id="8532" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism"></a><a id="8539" href="Algebra.Morphism.Structures.html#8539" class="Record">IsNearSemiringHomomorphism</a> <a id="8566" class="Symbol">(</a><a id="8567" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="8575" class="Symbol">→</a> <a id="8577" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a><a id="8578" class="Symbol">)</a> <a id="8580" class="Symbol">:</a> <a id="8582" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8586" class="Symbol">(</a><a id="8587" href="Algebra.Morphism.Structures.html#8023" class="Bound">a</a> <a id="8589" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8591" href="Algebra.Morphism.Structures.html#8025" class="Bound">ℓ₁</a> <a id="8594" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8596" href="Algebra.Morphism.Structures.html#8053" class="Bound">ℓ₂</a><a id="8598" class="Symbol">)</a> <a id="8600" class="Keyword">where</a>
    <a id="8610" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.+-isMonoidHomomorphism"></a><a id="8622" href="Algebra.Morphism.Structures.html#8622" class="Field">+-isMonoidHomomorphism</a> <a id="8645" class="Symbol">:</a> <a id="8647" href="Algebra.Morphism.Structures.html#4517" class="Record">+.IsMonoidHomomorphism</a> <a id="8670" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-homo"></a><a id="8680" href="Algebra.Morphism.Structures.html#8680" class="Field">*-homo</a> <a id="8687" class="Symbol">:</a> <a id="8689" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="8702" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a> <a id="8706" href="Algebra.Morphism.Structures.html#8178" class="Function Operator">_*₁_</a> <a id="8711" href="Algebra.Morphism.Structures.html#8331" class="Field Operator">_*₂_</a>

    <a id="8721" class="Keyword">open</a> <a id="8726" href="Algebra.Morphism.Structures.html#4517" class="Module">+.IsMonoidHomomorphism</a> <a id="8749" href="Algebra.Morphism.Structures.html#8622" class="Field">+-isMonoidHomomorphism</a> <a id="8772" class="Keyword">public</a>
      <a id="8785" class="Keyword">renaming</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Algebra.Morphism.Structures.html#3015" class="Function">homo</a> <a id="8800" class="Symbol">to</a> <a id="8803" class="Function">+-homo</a><a id="8809" class="Symbol">;</a> <a id="8811" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a> <a id="8818" class="Symbol">to</a> <a id="8821" class="Field">0#-homo</a><a id="8828" class="Symbol">;</a> <a id="8830" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="8850" class="Symbol">to</a> <a id="8853" class="Field">+-isMagmaHomomorphism</a><a id="8874" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-isMagmaHomomorphism"></a><a id="8881" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a> <a id="8903" class="Symbol">:</a> <a id="8905" href="Algebra.Morphism.Structures.html#2881" class="Record">*.IsMagmaHomomorphism</a> <a id="8927" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a>
    <a id="8935" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a> <a id="8957" class="Symbol">=</a> <a id="8959" class="Keyword">record</a>
      <a id="8972" class="Symbol">{</a> <a id="8974" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="8992" class="Symbol">=</a> <a id="8994" href="Algebra.Morphism.Structures.html#2957" class="Function">isRelHomomorphism</a>
      <a id="9018" class="Symbol">;</a> <a id="9020" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="9025" class="Symbol">=</a> <a id="9027" href="Algebra.Morphism.Structures.html#8680" class="Field">*-homo</a>
      <a id="9040" class="Symbol">}</a>

  <a id="9045" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism"></a><a id="9052" href="Algebra.Morphism.Structures.html#9052" class="Record">IsNearSemiringMonomorphism</a> <a id="9079" class="Symbol">(</a><a id="9080" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a> <a id="9084" class="Symbol">:</a> <a id="9086" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="9088" class="Symbol">→</a> <a id="9090" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a><a id="9091" class="Symbol">)</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9099" class="Symbol">(</a><a id="9100" href="Algebra.Morphism.Structures.html#8023" class="Bound">a</a> <a id="9102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9104" href="Algebra.Morphism.Structures.html#8025" class="Bound">ℓ₁</a> <a id="9107" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9109" href="Algebra.Morphism.Structures.html#8053" class="Bound">ℓ₂</a><a id="9111" class="Symbol">)</a> <a id="9113" class="Keyword">where</a>
    <a id="9123" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.isNearSemiringHomomorphism"></a><a id="9135" href="Algebra.Morphism.Structures.html#9135" class="Field">isNearSemiringHomomorphism</a> <a id="9162" class="Symbol">:</a> <a id="9164" href="Algebra.Morphism.Structures.html#8539" class="Record">IsNearSemiringHomomorphism</a> <a id="9191" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.injective"></a><a id="9201" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a>          <a id="9220" class="Symbol">:</a> <a id="9222" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="9232" href="Algebra.Morphism.Structures.html#8126" class="Function Operator">_≈₁_</a> <a id="9237" href="Algebra.Morphism.Structures.html#8279" class="Field Operator">_≈₂_</a> <a id="9242" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>

    <a id="9251" class="Keyword">open</a> <a id="9256" href="Algebra.Morphism.Structures.html#8539" class="Module">IsNearSemiringHomomorphism</a> <a id="9283" href="Algebra.Morphism.Structures.html#9135" class="Field">isNearSemiringHomomorphism</a> <a id="9310" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.+-isMonoidMonomorphism"></a><a id="9322" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a> <a id="9345" class="Symbol">:</a> <a id="9347" href="Algebra.Morphism.Structures.html#4759" class="Record">+.IsMonoidMonomorphism</a> <a id="9370" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>
    <a id="9378" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a> <a id="9401" class="Symbol">=</a> <a id="9403" class="Keyword">record</a>
      <a id="9416" class="Symbol">{</a> <a id="9418" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="9439" class="Symbol">=</a> <a id="9441" href="Algebra.Morphism.Structures.html#8622" class="Function">+-isMonoidHomomorphism</a>
      <a id="9470" class="Symbol">;</a> <a id="9472" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="9493" class="Symbol">=</a> <a id="9495" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a>
      <a id="9511" class="Symbol">}</a>

    <a id="9518" class="Keyword">open</a> <a id="9523" href="Algebra.Morphism.Structures.html#4759" class="Module">+.IsMonoidMonomorphism</a> <a id="9546" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a> <a id="9569" class="Keyword">public</a>
      <a id="9582" class="Keyword">using</a> <a id="9588" class="Symbol">(</a><a id="9589" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="9606" class="Symbol">)</a>
      <a id="9614" class="Keyword">renaming</a> <a id="9623" class="Symbol">(</a><a id="9624" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="9644" class="Symbol">to</a> <a id="9647" class="Function">+-isMagmaMonomorphsm</a><a id="9667" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.*-isMagmaMonomorphism"></a><a id="9674" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a> <a id="9696" class="Symbol">:</a> <a id="9698" href="Algebra.Morphism.Structures.html#3157" class="Record">*.IsMagmaMonomorphism</a> <a id="9720" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>
    <a id="9728" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a> <a id="9750" class="Symbol">=</a> <a id="9752" class="Keyword">record</a>
      <a id="9765" class="Symbol">{</a> <a id="9767" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="9787" class="Symbol">=</a> <a id="9789" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a>
      <a id="9817" class="Symbol">;</a> <a id="9819" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="9839" class="Symbol">=</a> <a id="9841" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a>
      <a id="9857" class="Symbol">}</a>

  <a id="9862" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism"></a><a id="9869" href="Algebra.Morphism.Structures.html#9869" class="Record">IsNearSemiringIsomorphism</a> <a id="9895" class="Symbol">(</a><a id="9896" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a> <a id="9900" class="Symbol">:</a> <a id="9902" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="9904" class="Symbol">→</a> <a id="9906" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a><a id="9907" class="Symbol">)</a> <a id="9909" class="Symbol">:</a> <a id="9911" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9915" class="Symbol">(</a><a id="9916" href="Algebra.Morphism.Structures.html#8023" class="Bound">a</a> <a id="9918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9920" href="Algebra.Morphism.Structures.html#8051" class="Bound">b</a> <a id="9922" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9924" href="Algebra.Morphism.Structures.html#8025" class="Bound">ℓ₁</a> <a id="9927" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9929" href="Algebra.Morphism.Structures.html#8053" class="Bound">ℓ₂</a><a id="9931" class="Symbol">)</a> <a id="9933" class="Keyword">where</a>
    <a id="9943" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.isNearSemiringMonomorphism"></a><a id="9955" href="Algebra.Morphism.Structures.html#9955" class="Field">isNearSemiringMonomorphism</a> <a id="9982" class="Symbol">:</a> <a id="9984" href="Algebra.Morphism.Structures.html#9052" class="Record">IsNearSemiringMonomorphism</a> <a id="10011" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.surjective"></a><a id="10021" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a>                 <a id="10048" class="Symbol">:</a> <a id="10050" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="10061" href="Algebra.Morphism.Structures.html#8126" class="Function Operator">_≈₁_</a> <a id="10066" href="Algebra.Morphism.Structures.html#8279" class="Field Operator">_≈₂_</a> <a id="10071" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>

    <a id="10080" class="Keyword">open</a> <a id="10085" href="Algebra.Morphism.Structures.html#9052" class="Module">IsNearSemiringMonomorphism</a> <a id="10112" href="Algebra.Morphism.Structures.html#9955" class="Field">isNearSemiringMonomorphism</a> <a id="10139" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.+-isMonoidIsomorphism"></a><a id="10151" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a> <a id="10173" class="Symbol">:</a> <a id="10175" href="Algebra.Morphism.Structures.html#5278" class="Record">+.IsMonoidIsomorphism</a> <a id="10197" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>
    <a id="10205" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a> <a id="10227" class="Symbol">=</a> <a id="10229" class="Keyword">record</a>
      <a id="10242" class="Symbol">{</a> <a id="10244" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="10265" class="Symbol">=</a> <a id="10267" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a>
      <a id="10296" class="Symbol">;</a> <a id="10298" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="10319" class="Symbol">=</a> <a id="10321" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a>
      <a id="10338" class="Symbol">}</a>

    <a id="10345" class="Keyword">open</a> <a id="10350" href="Algebra.Morphism.Structures.html#5278" class="Module">+.IsMonoidIsomorphism</a> <a id="10372" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a> <a id="10394" class="Keyword">public</a>
      <a id="10407" class="Keyword">using</a> <a id="10413" class="Symbol">(</a><a id="10414" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="10430" class="Symbol">)</a>
      <a id="10438" class="Keyword">renaming</a> <a id="10447" class="Symbol">(</a><a id="10448" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="10467" class="Symbol">to</a> <a id="10470" class="Function">+-isMagmaIsomorphism</a><a id="10490" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.*-isMagmaIsomorphism"></a><a id="10497" href="Algebra.Morphism.Structures.html#10497" class="Function">*-isMagmaIsomorphism</a> <a id="10518" class="Symbol">:</a> <a id="10520" href="Algebra.Morphism.Structures.html#3573" class="Record">*.IsMagmaIsomorphism</a> <a id="10541" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>
    <a id="10549" href="Algebra.Morphism.Structures.html#10497" class="Function">*-isMagmaIsomorphism</a> <a id="10570" class="Symbol">=</a> <a id="10572" class="Keyword">record</a>
      <a id="10585" class="Symbol">{</a> <a id="10587" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="10607" class="Symbol">=</a> <a id="10609" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a>
      <a id="10637" class="Symbol">;</a> <a id="10639" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="10659" class="Symbol">=</a> <a id="10661" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a>
      <a id="10678" class="Symbol">}</a>

<a id="10681" class="Comment">------------------------------------------------------------------------</a>
<a id="10754" class="Comment">-- Morphisms over semiring-like structures</a>
<a id="10797" class="Comment">------------------------------------------------------------------------</a>

<a id="10871" class="Keyword">module</a> <a id="SemiringMorphisms"></a><a id="10878" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Algebra.Morphism.Structures.html#10897" class="Bound">R₁</a> <a id="10900" class="Symbol">:</a> <a id="10902" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="10914" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="10916" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="10918" class="Symbol">)</a> <a id="10920" class="Symbol">(</a><a id="10921" href="Algebra.Morphism.Structures.html#10921" class="Bound">R₂</a> <a id="10924" class="Symbol">:</a> <a id="10926" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="10938" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="10940" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="10942" class="Symbol">)</a> <a id="10944" class="Keyword">where</a>

  <a id="10953" class="Keyword">open</a> <a id="10958" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="10970" href="Algebra.Morphism.Structures.html#10897" class="Bound">R₁</a> <a id="10973" class="Keyword">renaming</a>
    <a id="10986" class="Symbol">(</a> <a id="10988" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="10996" class="Symbol">to</a> <a id="10999" class="Field">A</a><a id="11000" class="Symbol">;</a> <a id="11002" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="11006" class="Symbol">to</a> <a id="11009" class="Field Operator">_≈₁_</a>
    <a id="11018" class="Symbol">;</a> <a id="11020" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="11023" class="Symbol">to</a> <a id="11026" class="Field">1#₁</a>
    <a id="11034" class="Symbol">;</a> <a id="11036" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="11052" class="Symbol">to</a> <a id="11055" class="Function">rawNearSemiring₁</a>
    <a id="11076" class="Symbol">;</a> <a id="11078" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="11090" class="Symbol">to</a> <a id="11093" class="Function">*-rawMonoid₁</a><a id="11105" class="Symbol">)</a>

  <a id="11110" class="Keyword">open</a> <a id="11115" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="11127" href="Algebra.Morphism.Structures.html#10921" class="Bound">R₂</a> <a id="11130" class="Keyword">renaming</a>
    <a id="11143" class="Symbol">(</a> <a id="11145" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="11153" class="Symbol">to</a> <a id="11156" class="Field">B</a><a id="11157" class="Symbol">;</a> <a id="11159" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="11163" class="Symbol">to</a> <a id="11166" class="Field Operator">_≈₂_</a>
    <a id="11175" class="Symbol">;</a> <a id="11177" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="11180" class="Symbol">to</a> <a id="11183" class="Field">1#₂</a>
    <a id="11191" class="Symbol">;</a> <a id="11193" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="11209" class="Symbol">to</a> <a id="11212" class="Function">rawNearSemiring₂</a>
    <a id="11233" class="Symbol">;</a> <a id="11235" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="11247" class="Symbol">to</a> <a id="11250" class="Function">*-rawMonoid₂</a><a id="11262" class="Symbol">)</a>

  <a id="11267" class="Keyword">private</a>
    <a id="11279" class="Keyword">module</a> <a id="SemiringMorphisms.*"></a><a id="11286" href="Algebra.Morphism.Structures.html#11286" class="Module">*</a> <a id="11288" class="Symbol">=</a> <a id="11290" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="11306" href="Algebra.Morphism.Structures.html#11093" class="Function">*-rawMonoid₁</a> <a id="11319" href="Algebra.Morphism.Structures.html#11250" class="Function">*-rawMonoid₂</a>

  <a id="11335" class="Keyword">open</a> <a id="11340" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="11360" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="11362" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a> <a id="11364" href="Algebra.Morphism.Structures.html#11166" class="Field Operator">_≈₂_</a>
  <a id="11371" class="Keyword">open</a> <a id="11376" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="11398" href="Algebra.Morphism.Structures.html#11055" class="Function">rawNearSemiring₁</a> <a id="11415" href="Algebra.Morphism.Structures.html#11212" class="Function">rawNearSemiring₂</a>

  <a id="11435" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringHomomorphism"></a><a id="11442" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="11465" class="Symbol">(</a><a id="11466" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a> <a id="11470" class="Symbol">:</a> <a id="11472" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="11474" class="Symbol">→</a> <a id="11476" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a><a id="11477" class="Symbol">)</a> <a id="11479" class="Symbol">:</a> <a id="11481" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Algebra.Morphism.Structures.html#10914" class="Bound">a</a> <a id="11488" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11490" href="Algebra.Morphism.Structures.html#10916" class="Bound">ℓ₁</a> <a id="11493" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11495" href="Algebra.Morphism.Structures.html#10940" class="Bound">ℓ₂</a><a id="11497" class="Symbol">)</a> <a id="11499" class="Keyword">where</a>
    <a id="11509" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.isNearSemiringHomomorphism"></a><a id="11521" href="Algebra.Morphism.Structures.html#11521" class="Field">isNearSemiringHomomorphism</a> <a id="11548" class="Symbol">:</a> <a id="11550" href="Algebra.Morphism.Structures.html#8539" class="Record">IsNearSemiringHomomorphism</a> <a id="11577" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.1#-homo"></a><a id="11587" href="Algebra.Morphism.Structures.html#11587" class="Field">1#-homo</a> <a id="11595" class="Symbol">:</a> <a id="11597" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="11610" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a> <a id="11614" href="Algebra.Morphism.Structures.html#11026" class="Function">1#₁</a> <a id="11618" href="Algebra.Morphism.Structures.html#11183" class="Field">1#₂</a>

    <a id="11627" class="Keyword">open</a> <a id="11632" href="Algebra.Morphism.Structures.html#8539" class="Module">IsNearSemiringHomomorphism</a> <a id="11659" href="Algebra.Morphism.Structures.html#11521" class="Field">isNearSemiringHomomorphism</a> <a id="11686" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringHomomorphism.*-isMonoidHomomorphism"></a><a id="11698" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a> <a id="11721" class="Symbol">:</a> <a id="11723" href="Algebra.Morphism.Structures.html#4517" class="Record">*.IsMonoidHomomorphism</a> <a id="11746" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a>
    <a id="11754" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a> <a id="11777" class="Symbol">=</a> <a id="11779" class="Keyword">record</a>
      <a id="11792" class="Symbol">{</a> <a id="11794" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="11814" class="Symbol">=</a> <a id="11816" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a>
      <a id="11844" class="Symbol">;</a> <a id="11846" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a> <a id="11853" class="Symbol">=</a> <a id="11855" href="Algebra.Morphism.Structures.html#11587" class="Field">1#-homo</a>
      <a id="11869" class="Symbol">}</a>

  <a id="11874" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringMonomorphism"></a><a id="11881" href="Algebra.Morphism.Structures.html#11881" class="Record">IsSemiringMonomorphism</a> <a id="11904" class="Symbol">(</a><a id="11905" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a> <a id="11909" class="Symbol">:</a> <a id="11911" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a><a id="11916" class="Symbol">)</a> <a id="11918" class="Symbol">:</a> <a id="11920" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11924" class="Symbol">(</a><a id="11925" href="Algebra.Morphism.Structures.html#10914" class="Bound">a</a> <a id="11927" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11929" href="Algebra.Morphism.Structures.html#10916" class="Bound">ℓ₁</a> <a id="11932" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11934" href="Algebra.Morphism.Structures.html#10940" class="Bound">ℓ₂</a><a id="11936" class="Symbol">)</a> <a id="11938" class="Keyword">where</a>
    <a id="11948" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.isSemiringHomomorphism"></a><a id="11960" href="Algebra.Morphism.Structures.html#11960" class="Field">isSemiringHomomorphism</a> <a id="11983" class="Symbol">:</a> <a id="11985" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="12008" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.injective"></a><a id="12018" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a>              <a id="12041" class="Symbol">:</a> <a id="12043" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="12053" href="Algebra.Morphism.Structures.html#11009" class="Function Operator">_≈₁_</a> <a id="12058" href="Algebra.Morphism.Structures.html#11166" class="Field Operator">_≈₂_</a> <a id="12063" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>

    <a id="12072" class="Keyword">open</a> <a id="12077" href="Algebra.Morphism.Structures.html#11442" class="Module">IsSemiringHomomorphism</a> <a id="12100" href="Algebra.Morphism.Structures.html#11960" class="Field">isSemiringHomomorphism</a> <a id="12123" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.isNearSemiringMonomorphism"></a><a id="12135" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="Algebra.Morphism.Structures.html#9052" class="Record">IsNearSemiringMonomorphism</a> <a id="12191" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>
    <a id="12199" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a> <a id="12226" class="Symbol">=</a> <a id="12228" class="Keyword">record</a>
      <a id="12241" class="Symbol">{</a> <a id="12243" href="Algebra.Morphism.Structures.html#9135" class="Field">isNearSemiringHomomorphism</a> <a id="12270" class="Symbol">=</a> <a id="12272" href="Algebra.Morphism.Structures.html#11521" class="Function">isNearSemiringHomomorphism</a>
      <a id="12305" class="Symbol">;</a> <a id="12307" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a> <a id="12317" class="Symbol">=</a> <a id="12319" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a>
      <a id="12335" class="Symbol">}</a>

    <a id="12342" class="Keyword">open</a> <a id="12347" href="Algebra.Morphism.Structures.html#9052" class="Module">IsNearSemiringMonomorphism</a> <a id="12374" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a> <a id="12401" class="Keyword">public</a>
      <a id="12414" class="Keyword">using</a> <a id="12420" class="Symbol">(</a><a id="12421" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a><a id="12443" class="Symbol">;</a> <a id="12445" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a><a id="12466" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.*-isMonoidMonomorphism"></a><a id="12473" href="Algebra.Morphism.Structures.html#12473" class="Function">*-isMonoidMonomorphism</a> <a id="12496" class="Symbol">:</a> <a id="12498" href="Algebra.Morphism.Structures.html#4759" class="Record">*.IsMonoidMonomorphism</a> <a id="12521" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>
    <a id="12529" href="Algebra.Morphism.Structures.html#12473" class="Function">*-isMonoidMonomorphism</a> <a id="12552" class="Symbol">=</a> <a id="12554" class="Keyword">record</a>
      <a id="12567" class="Symbol">{</a> <a id="12569" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="12590" class="Symbol">=</a> <a id="12592" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a>
      <a id="12621" class="Symbol">;</a> <a id="12623" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="12644" class="Symbol">=</a> <a id="12646" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a>
      <a id="12662" class="Symbol">}</a>

  <a id="12667" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringIsomorphism"></a><a id="12674" href="Algebra.Morphism.Structures.html#12674" class="Record">IsSemiringIsomorphism</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a> <a id="12701" class="Symbol">:</a> <a id="12703" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="12705" class="Symbol">→</a> <a id="12707" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a><a id="12708" class="Symbol">)</a> <a id="12710" class="Symbol">:</a> <a id="12712" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12716" class="Symbol">(</a><a id="12717" href="Algebra.Morphism.Structures.html#10914" class="Bound">a</a> <a id="12719" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12721" href="Algebra.Morphism.Structures.html#10938" class="Bound">b</a> <a id="12723" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12725" href="Algebra.Morphism.Structures.html#10916" class="Bound">ℓ₁</a> <a id="12728" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12730" href="Algebra.Morphism.Structures.html#10940" class="Bound">ℓ₂</a><a id="12732" class="Symbol">)</a> <a id="12734" class="Keyword">where</a>
    <a id="12744" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.isSemiringMonomorphism"></a><a id="12756" href="Algebra.Morphism.Structures.html#12756" class="Field">isSemiringMonomorphism</a> <a id="12779" class="Symbol">:</a> <a id="12781" href="Algebra.Morphism.Structures.html#11881" class="Record">IsSemiringMonomorphism</a> <a id="12804" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.surjective"></a><a id="12814" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a>             <a id="12837" class="Symbol">:</a> <a id="12839" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="12850" href="Algebra.Morphism.Structures.html#11009" class="Function Operator">_≈₁_</a> <a id="12855" href="Algebra.Morphism.Structures.html#11166" class="Field Operator">_≈₂_</a> <a id="12860" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>

    <a id="12869" class="Keyword">open</a> <a id="12874" href="Algebra.Morphism.Structures.html#11881" class="Module">IsSemiringMonomorphism</a> <a id="12897" href="Algebra.Morphism.Structures.html#12756" class="Field">isSemiringMonomorphism</a> <a id="12920" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.isNearSemiringIsomorphism"></a><a id="12932" href="Algebra.Morphism.Structures.html#12932" class="Function">isNearSemiringIsomorphism</a> <a id="12958" class="Symbol">:</a> <a id="12960" href="Algebra.Morphism.Structures.html#9869" class="Record">IsNearSemiringIsomorphism</a> <a id="12986" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>
    <a id="12994" href="Algebra.Morphism.Structures.html#12932" class="Function">isNearSemiringIsomorphism</a> <a id="13020" class="Symbol">=</a> <a id="13022" class="Keyword">record</a>
      <a id="13035" class="Symbol">{</a> <a id="13037" href="Algebra.Morphism.Structures.html#9955" class="Field">isNearSemiringMonomorphism</a> <a id="13064" class="Symbol">=</a> <a id="13066" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a>
      <a id="13099" class="Symbol">;</a> <a id="13101" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a> <a id="13112" class="Symbol">=</a> <a id="13114" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a>
      <a id="13131" class="Symbol">}</a>

    <a id="13138" class="Keyword">open</a> <a id="13143" href="Algebra.Morphism.Structures.html#9869" class="Module">IsNearSemiringIsomorphism</a> <a id="13169" href="Algebra.Morphism.Structures.html#12932" class="Function">isNearSemiringIsomorphism</a> <a id="13195" class="Keyword">public</a>
      <a id="13208" class="Keyword">using</a> <a id="13214" class="Symbol">(</a><a id="13215" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a><a id="13236" class="Symbol">;</a> <a id="13238" href="Algebra.Morphism.Structures.html#10497" class="Function">*-isMagmaIsomorphism</a><a id="13258" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.*-isMonoidIsomorphism"></a><a id="13265" href="Algebra.Morphism.Structures.html#13265" class="Function">*-isMonoidIsomorphism</a> <a id="13287" class="Symbol">:</a> <a id="13289" href="Algebra.Morphism.Structures.html#5278" class="Record">*.IsMonoidIsomorphism</a> <a id="13311" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>
    <a id="13319" href="Algebra.Morphism.Structures.html#13265" class="Function">*-isMonoidIsomorphism</a> <a id="13341" class="Symbol">=</a> <a id="13343" class="Keyword">record</a>
      <a id="13356" class="Symbol">{</a> <a id="13358" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="13379" class="Symbol">=</a> <a id="13381" href="Algebra.Morphism.Structures.html#12473" class="Function">*-isMonoidMonomorphism</a>
      <a id="13410" class="Symbol">;</a> <a id="13412" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="13433" class="Symbol">=</a> <a id="13435" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a>
      <a id="13452" class="Symbol">}</a>

<a id="13455" class="Comment">------------------------------------------------------------------------</a>
<a id="13528" class="Comment">-- Morphisms over ringWithoutOne-like structures</a>
<a id="13577" class="Comment">------------------------------------------------------------------------</a>

<a id="13651" class="Keyword">module</a> <a id="RingWithoutOneMorphisms"></a><a id="13658" href="Algebra.Morphism.Structures.html#13658" class="Module">RingWithoutOneMorphisms</a> <a id="13682" class="Symbol">(</a><a id="13683" href="Algebra.Morphism.Structures.html#13683" class="Bound">R₁</a> <a id="13686" class="Symbol">:</a> <a id="13688" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="13706" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="13708" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="13710" class="Symbol">)</a> <a id="13712" class="Symbol">(</a><a id="13713" href="Algebra.Morphism.Structures.html#13713" class="Bound">R₂</a> <a id="13716" class="Symbol">:</a> <a id="13718" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="13736" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="13738" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="13740" class="Symbol">)</a> <a id="13742" class="Keyword">where</a>

  <a id="13751" class="Keyword">open</a> <a id="13756" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="13774" href="Algebra.Morphism.Structures.html#13683" class="Bound">R₁</a> <a id="13777" class="Keyword">renaming</a>
    <a id="13790" class="Symbol">(</a> <a id="13792" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="13800" class="Symbol">to</a> <a id="13803" class="Field">A</a><a id="13804" class="Symbol">;</a> <a id="13806" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="13810" class="Symbol">to</a> <a id="13813" class="Field Operator">_≈₁_</a>
    <a id="13822" class="Symbol">;</a> <a id="13824" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="13828" class="Symbol">to</a> <a id="13831" class="Field Operator">_*₁_</a>
    <a id="13840" class="Symbol">;</a> <a id="13842" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="13853" class="Symbol">to</a> <a id="13856" class="Function">*-rawMagma₁</a>
    <a id="13872" class="Symbol">;</a> <a id="13874" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="13885" class="Symbol">to</a> <a id="13888" class="Function">+-rawGroup₁</a>
    <a id="13904" class="Symbol">;</a> <a id="13906" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="13922" class="Symbol">to</a> <a id="13925" class="Function">rawNearSemiring₁</a><a id="13941" class="Symbol">)</a>

  <a id="13946" class="Keyword">open</a> <a id="13951" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="13969" href="Algebra.Morphism.Structures.html#13713" class="Bound">R₂</a> <a id="13972" class="Keyword">renaming</a>
    <a id="13985" class="Symbol">(</a> <a id="13987" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="13995" class="Symbol">to</a> <a id="13998" class="Field">B</a><a id="13999" class="Symbol">;</a> <a id="14001" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="14005" class="Symbol">to</a> <a id="14008" class="Field Operator">_≈₂_</a>
    <a id="14017" class="Symbol">;</a> <a id="14019" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="14023" class="Symbol">to</a> <a id="14026" class="Field Operator">_*₂_</a>
    <a id="14035" class="Symbol">;</a> <a id="14037" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="14048" class="Symbol">to</a> <a id="14051" class="Function">*-rawMagma₂</a>
    <a id="14067" class="Symbol">;</a> <a id="14069" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="14080" class="Symbol">to</a> <a id="14083" class="Function">+-rawGroup₂</a>
    <a id="14099" class="Symbol">;</a> <a id="14101" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="14117" class="Symbol">to</a> <a id="14120" class="Function">rawNearSemiring₂</a><a id="14136" class="Symbol">)</a>

  <a id="14141" class="Keyword">private</a>
    <a id="14153" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.+"></a><a id="14160" href="Algebra.Morphism.Structures.html#14160" class="Module">+</a> <a id="14162" class="Symbol">=</a> <a id="14164" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a>  <a id="14180" href="Algebra.Morphism.Structures.html#13888" class="Function">+-rawGroup₁</a>  <a id="14193" href="Algebra.Morphism.Structures.html#14083" class="Function">+-rawGroup₂</a>
    <a id="14209" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.*"></a><a id="14216" href="Algebra.Morphism.Structures.html#14216" class="Module">*</a> <a id="14218" class="Symbol">=</a> <a id="14220" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="14235" href="Algebra.Morphism.Structures.html#13856" class="Function">*-rawMagma₁</a> <a id="14247" href="Algebra.Morphism.Structures.html#14051" class="Function">*-rawMagma₂</a>
    <a id="14263" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.+*"></a><a id="14270" href="Algebra.Morphism.Structures.html#14270" class="Module">+*</a> <a id="14273" class="Symbol">=</a> <a id="14275" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="14297" href="Algebra.Morphism.Structures.html#13925" class="Function">rawNearSemiring₁</a> <a id="14314" href="Algebra.Morphism.Structures.html#14120" class="Function">rawNearSemiring₂</a>

  <a id="14334" class="Keyword">open</a> <a id="14339" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="14359" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="14361" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a> <a id="14363" href="Algebra.Morphism.Structures.html#14008" class="Field Operator">_≈₂_</a>

  <a id="14371" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism"></a><a id="14378" href="Algebra.Morphism.Structures.html#14378" class="Record">IsRingWithoutOneHomomorphism</a> <a id="14407" class="Symbol">(</a><a id="14408" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a> <a id="14412" class="Symbol">:</a> <a id="14414" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="14416" class="Symbol">→</a> <a id="14418" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a><a id="14419" class="Symbol">)</a> <a id="14421" class="Symbol">:</a> <a id="14423" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14427" class="Symbol">(</a><a id="14428" href="Algebra.Morphism.Structures.html#13706" class="Bound">a</a> <a id="14430" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14432" href="Algebra.Morphism.Structures.html#13708" class="Bound">ℓ₁</a> <a id="14435" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14437" href="Algebra.Morphism.Structures.html#13738" class="Bound">ℓ₂</a><a id="14439" class="Symbol">)</a> <a id="14441" class="Keyword">where</a>
    <a id="14451" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.+-isGroupHomomorphism"></a><a id="14463" href="Algebra.Morphism.Structures.html#14463" class="Field">+-isGroupHomomorphism</a> <a id="14485" class="Symbol">:</a> <a id="14487" href="Algebra.Morphism.Structures.html#6422" class="Record">+.IsGroupHomomorphism</a> <a id="14509" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-homo"></a><a id="14519" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a> <a id="14526" class="Symbol">:</a> <a id="14528" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="14541" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a> <a id="14545" href="Algebra.Morphism.Structures.html#13831" class="Function Operator">_*₁_</a> <a id="14550" href="Algebra.Morphism.Structures.html#14026" class="Field Operator">_*₂_</a>

    <a id="14560" class="Keyword">open</a> <a id="14565" href="Algebra.Morphism.Structures.html#6422" class="Module">+.IsGroupHomomorphism</a> <a id="14587" href="Algebra.Morphism.Structures.html#14463" class="Field">+-isGroupHomomorphism</a> <a id="14609" class="Keyword">public</a>
      <a id="14622" class="Keyword">renaming</a> <a id="14631" class="Symbol">(</a><a id="14632" href="Algebra.Morphism.Structures.html#3015" class="Function">homo</a> <a id="14637" class="Symbol">to</a> <a id="14640" class="Function">+-homo</a><a id="14646" class="Symbol">;</a> <a id="14648" href="Algebra.Morphism.Structures.html#4646" class="Function">ε-homo</a> <a id="14655" class="Symbol">to</a> <a id="14658" class="Function">0#-homo</a><a id="14665" class="Symbol">;</a> <a id="14667" href="Algebra.Morphism.Structures.html#4594" class="Function">isMagmaHomomorphism</a> <a id="14687" class="Symbol">to</a> <a id="14690" class="Function">+-isMagmaHomomorphism</a><a id="14711" class="Symbol">;</a> <a id="14713" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="14734" class="Symbol">to</a> <a id="14737" class="Field">+-isMonoidHomomorphism</a><a id="14759" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.isNearSemiringHomomorphism"></a><a id="14766" href="Algebra.Morphism.Structures.html#14766" class="Function">isNearSemiringHomomorphism</a> <a id="14793" class="Symbol">:</a> <a id="14795" href="Algebra.Morphism.Structures.html#8539" class="Record">+*.IsNearSemiringHomomorphism</a> <a id="14825" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a>
    <a id="14833" href="Algebra.Morphism.Structures.html#14766" class="Function">isNearSemiringHomomorphism</a> <a id="14860" class="Symbol">=</a> <a id="14862" class="Keyword">record</a>
      <a id="14875" class="Symbol">{</a> <a id="14877" href="Algebra.Morphism.Structures.html#8622" class="Field">+-isMonoidHomomorphism</a> <a id="14900" class="Symbol">=</a> <a id="14902" href="Algebra.Morphism.Structures.html#14737" class="Function">+-isMonoidHomomorphism</a>
      <a id="14931" class="Symbol">;</a> <a id="14933" href="Algebra.Morphism.Structures.html#8680" class="Field">*-homo</a> <a id="14940" class="Symbol">=</a> <a id="14942" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a>
      <a id="14955" class="Symbol">}</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-isMagmaHomomorphism"></a><a id="14962" href="Algebra.Morphism.Structures.html#14962" class="Function">*-isMagmaHomomorphism</a> <a id="14984" class="Symbol">:</a> <a id="14986" href="Algebra.Morphism.Structures.html#2881" class="Record">*.IsMagmaHomomorphism</a> <a id="15008" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a>
    <a id="15016" href="Algebra.Morphism.Structures.html#14962" class="Function">*-isMagmaHomomorphism</a> <a id="15038" class="Symbol">=</a> <a id="15040" class="Keyword">record</a>
      <a id="15053" class="Symbol">{</a> <a id="15055" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="15073" class="Symbol">=</a> <a id="15075" href="Algebra.Morphism.Structures.html#2957" class="Function">isRelHomomorphism</a>
      <a id="15099" class="Symbol">;</a> <a id="15101" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="15106" class="Symbol">=</a> <a id="15108" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a>
      <a id="15121" class="Symbol">}</a>

  <a id="15126" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism"></a><a id="15133" href="Algebra.Morphism.Structures.html#15133" class="Record">IsRingWithoutOneMonomorphism</a> <a id="15162" class="Symbol">(</a><a id="15163" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a> <a id="15167" class="Symbol">:</a> <a id="15169" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="15171" class="Symbol">→</a> <a id="15173" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a><a id="15174" class="Symbol">)</a> <a id="15176" class="Symbol">:</a> <a id="15178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15182" class="Symbol">(</a><a id="15183" href="Algebra.Morphism.Structures.html#13706" class="Bound">a</a> <a id="15185" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15187" href="Algebra.Morphism.Structures.html#13708" class="Bound">ℓ₁</a> <a id="15190" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15192" href="Algebra.Morphism.Structures.html#13738" class="Bound">ℓ₂</a><a id="15194" class="Symbol">)</a> <a id="15196" class="Keyword">where</a>
    <a id="15206" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.isRingWithoutOneHomomorphism"></a><a id="15218" href="Algebra.Morphism.Structures.html#15218" class="Field">isRingWithoutOneHomomorphism</a> <a id="15247" class="Symbol">:</a> <a id="15249" href="Algebra.Morphism.Structures.html#14378" class="Record">IsRingWithoutOneHomomorphism</a> <a id="15278" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.injective"></a><a id="15288" href="Algebra.Morphism.Structures.html#15288" class="Field">injective</a>                    <a id="15317" class="Symbol">:</a> <a id="15319" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="15329" href="Algebra.Morphism.Structures.html#13813" class="Function Operator">_≈₁_</a> <a id="15334" href="Algebra.Morphism.Structures.html#14008" class="Field Operator">_≈₂_</a> <a id="15339" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>

    <a id="15348" class="Keyword">open</a> <a id="15353" href="Algebra.Morphism.Structures.html#14378" class="Module">IsRingWithoutOneHomomorphism</a> <a id="15382" href="Algebra.Morphism.Structures.html#15218" class="Field">isRingWithoutOneHomomorphism</a> <a id="15411" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.+-isGroupMonomorphism"></a><a id="15423" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a> <a id="15445" class="Symbol">:</a> <a id="15447" href="Algebra.Morphism.Structures.html#6672" class="Record">+.IsGroupMonomorphism</a> <a id="15469" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>
    <a id="15477" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a> <a id="15499" class="Symbol">=</a> <a id="15501" class="Keyword">record</a>
      <a id="15514" class="Symbol">{</a> <a id="15516" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="15536" class="Symbol">=</a> <a id="15538" href="Algebra.Morphism.Structures.html#14463" class="Function">+-isGroupHomomorphism</a>
      <a id="15566" class="Symbol">;</a> <a id="15568" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>            <a id="15589" class="Symbol">=</a> <a id="15591" href="Algebra.Morphism.Structures.html#15288" class="Field">injective</a>
      <a id="15607" class="Symbol">}</a>

    <a id="15614" class="Keyword">open</a> <a id="15619" href="Algebra.Morphism.Structures.html#6672" class="Module">+.IsGroupMonomorphism</a> <a id="15641" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a> <a id="15663" class="Keyword">public</a>
      <a id="15676" class="Keyword">using</a> <a id="15682" class="Symbol">(</a><a id="15683" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="15700" class="Symbol">)</a>
      <a id="15708" class="Keyword">renaming</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="15738" class="Symbol">to</a> <a id="15741" class="Function">+-isMagmaMonomorphsm</a><a id="15761" class="Symbol">;</a> <a id="15763" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="15784" class="Symbol">to</a> <a id="15787" class="Function">+-isMonoidMonomorphism</a><a id="15809" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.*-isMagmaMonomorphism"></a><a id="15816" href="Algebra.Morphism.Structures.html#15816" class="Function">*-isMagmaMonomorphism</a> <a id="15838" class="Symbol">:</a> <a id="15840" href="Algebra.Morphism.Structures.html#3157" class="Record">*.IsMagmaMonomorphism</a> <a id="15862" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>
    <a id="15870" href="Algebra.Morphism.Structures.html#15816" class="Function">*-isMagmaMonomorphism</a> <a id="15892" class="Symbol">=</a> <a id="15894" class="Keyword">record</a>
      <a id="15907" class="Symbol">{</a> <a id="15909" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="15929" class="Symbol">=</a> <a id="15931" href="Algebra.Morphism.Structures.html#14962" class="Function">*-isMagmaHomomorphism</a>
      <a id="15959" class="Symbol">;</a> <a id="15961" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="15981" class="Symbol">=</a> <a id="15983" href="Algebra.Morphism.Structures.html#15288" class="Field">injective</a>
      <a id="15999" class="Symbol">}</a>

  <a id="16004" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism"></a><a id="16011" href="Algebra.Morphism.Structures.html#16011" class="Record">IsRingWithoutOneIsoMorphism</a> <a id="16039" class="Symbol">(</a><a id="16040" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a> <a id="16044" class="Symbol">:</a> <a id="16046" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="16048" class="Symbol">→</a> <a id="16050" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a><a id="16051" class="Symbol">)</a> <a id="16053" class="Symbol">:</a> <a id="16055" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16059" class="Symbol">(</a><a id="16060" href="Algebra.Morphism.Structures.html#13706" class="Bound">a</a> <a id="16062" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16064" href="Algebra.Morphism.Structures.html#13736" class="Bound">b</a> <a id="16066" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16068" href="Algebra.Morphism.Structures.html#13708" class="Bound">ℓ₁</a> <a id="16071" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16073" href="Algebra.Morphism.Structures.html#13738" class="Bound">ℓ₂</a><a id="16075" class="Symbol">)</a> <a id="16077" class="Keyword">where</a>
    <a id="16087" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.isRingWithoutOneMonomorphism"></a><a id="16099" href="Algebra.Morphism.Structures.html#16099" class="Field">isRingWithoutOneMonomorphism</a> <a id="16128" class="Symbol">:</a> <a id="16130" href="Algebra.Morphism.Structures.html#15133" class="Record">IsRingWithoutOneMonomorphism</a> <a id="16159" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.surjective"></a><a id="16169" href="Algebra.Morphism.Structures.html#16169" class="Field">surjective</a>                   <a id="16198" class="Symbol">:</a> <a id="16200" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="16211" href="Algebra.Morphism.Structures.html#13813" class="Function Operator">_≈₁_</a> <a id="16216" href="Algebra.Morphism.Structures.html#14008" class="Field Operator">_≈₂_</a> <a id="16221" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>

    <a id="16230" class="Keyword">open</a> <a id="16235" href="Algebra.Morphism.Structures.html#15133" class="Module">IsRingWithoutOneMonomorphism</a> <a id="16264" href="Algebra.Morphism.Structures.html#16099" class="Field">isRingWithoutOneMonomorphism</a> <a id="16293" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.+-isGroupIsomorphism"></a><a id="16305" href="Algebra.Morphism.Structures.html#16305" class="Function">+-isGroupIsomorphism</a>   <a id="16328" class="Symbol">:</a> <a id="16330" href="Algebra.Morphism.Structures.html#7246" class="Record">+.IsGroupIsomorphism</a> <a id="16351" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>
    <a id="16359" href="Algebra.Morphism.Structures.html#16305" class="Function">+-isGroupIsomorphism</a>  <a id="16381" class="Symbol">=</a> <a id="16383" class="Keyword">record</a>
      <a id="16396" class="Symbol">{</a> <a id="16398" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="16418" class="Symbol">=</a> <a id="16420" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a>
      <a id="16448" class="Symbol">;</a> <a id="16450" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>           <a id="16471" class="Symbol">=</a> <a id="16473" href="Algebra.Morphism.Structures.html#16169" class="Field">surjective</a>
      <a id="16490" class="Symbol">}</a>

    <a id="16497" class="Keyword">open</a> <a id="16502" href="Algebra.Morphism.Structures.html#7246" class="Module">+.IsGroupIsomorphism</a> <a id="16523" href="Algebra.Morphism.Structures.html#16305" class="Function">+-isGroupIsomorphism</a> <a id="16544" class="Keyword">public</a>
      <a id="16557" class="Keyword">using</a> <a id="16563" class="Symbol">(</a><a id="16564" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="16580" class="Symbol">)</a>
      <a id="16588" class="Keyword">renaming</a> <a id="16597" class="Symbol">(</a><a id="16598" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="16617" class="Symbol">to</a> <a id="16620" class="Function">+-isMagmaIsomorphism</a><a id="16640" class="Symbol">;</a> <a id="16642" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="16662" class="Symbol">to</a> <a id="16665" class="Function">+-isMonoidIsomorphism</a><a id="16686" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.*-isMagmaIsomorphism"></a><a id="16693" href="Algebra.Morphism.Structures.html#16693" class="Function">*-isMagmaIsomorphism</a> <a id="16714" class="Symbol">:</a> <a id="16716" href="Algebra.Morphism.Structures.html#3573" class="Record">*.IsMagmaIsomorphism</a> <a id="16737" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>
    <a id="16745" href="Algebra.Morphism.Structures.html#16693" class="Function">*-isMagmaIsomorphism</a> <a id="16766" class="Symbol">=</a> <a id="16768" class="Keyword">record</a>
      <a id="16781" class="Symbol">{</a> <a id="16783" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="16803" class="Symbol">=</a> <a id="16805" href="Algebra.Morphism.Structures.html#15816" class="Function">*-isMagmaMonomorphism</a>
      <a id="16833" class="Symbol">;</a> <a id="16835" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="16855" class="Symbol">=</a> <a id="16857" href="Algebra.Morphism.Structures.html#16169" class="Field">surjective</a>
      <a id="16874" class="Symbol">}</a>


<a id="16878" class="Comment">------------------------------------------------------------------------</a>
<a id="16951" class="Comment">-- Morphisms over ring-like structures</a>
<a id="16990" class="Comment">------------------------------------------------------------------------</a>

<a id="17064" class="Keyword">module</a> <a id="RingMorphisms"></a><a id="17071" href="Algebra.Morphism.Structures.html#17071" class="Module">RingMorphisms</a> <a id="17085" class="Symbol">(</a><a id="17086" href="Algebra.Morphism.Structures.html#17086" class="Bound">R₁</a> <a id="17089" class="Symbol">:</a> <a id="17091" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="17099" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="17101" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="17103" class="Symbol">)</a> <a id="17105" class="Symbol">(</a><a id="17106" href="Algebra.Morphism.Structures.html#17106" class="Bound">R₂</a> <a id="17109" class="Symbol">:</a> <a id="17111" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="17119" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="17121" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="17123" class="Symbol">)</a> <a id="17125" class="Keyword">where</a>

  <a id="17134" class="Keyword">open</a> <a id="17139" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="17147" href="Algebra.Morphism.Structures.html#17086" class="Bound">R₁</a> <a id="17150" class="Keyword">renaming</a>
    <a id="17163" class="Symbol">(</a> <a id="17165" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="17173" class="Symbol">to</a> <a id="17176" class="Field">A</a><a id="17177" class="Symbol">;</a> <a id="17179" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="17183" class="Symbol">to</a> <a id="17186" class="Field Operator">_≈₁_</a>
    <a id="17195" class="Symbol">;</a> <a id="17197" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a> <a id="17200" class="Symbol">to</a> <a id="17203" class="Field Operator">-₁_</a>
    <a id="17211" class="Symbol">;</a> <a id="17213" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="17231" class="Symbol">to</a> <a id="17234" class="Function">rawRingWithoutOne₁</a>
    <a id="17257" class="Symbol">;</a> <a id="17259" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="17271" class="Symbol">to</a> <a id="17274" class="Function">rawSemiring₁</a>
    <a id="17291" class="Symbol">;</a> <a id="17293" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="17305" class="Symbol">to</a> <a id="17308" class="Function">*-rawMonoid₁</a>
    <a id="17325" class="Symbol">;</a> <a id="17327" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="17338" class="Symbol">to</a> <a id="17341" class="Function">+-rawGroup₁</a><a id="17352" class="Symbol">)</a>

  <a id="17357" class="Keyword">open</a> <a id="17362" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="17370" href="Algebra.Morphism.Structures.html#17106" class="Bound">R₂</a> <a id="17373" class="Keyword">renaming</a>
    <a id="17386" class="Symbol">(</a> <a id="17388" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="17396" class="Symbol">to</a> <a id="17399" class="Field">B</a><a id="17400" class="Symbol">;</a> <a id="17402" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="17406" class="Symbol">to</a> <a id="17409" class="Field Operator">_≈₂_</a>
    <a id="17418" class="Symbol">;</a> <a id="17420" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a> <a id="17423" class="Symbol">to</a> <a id="17426" class="Field Operator">-₂_</a>
    <a id="17434" class="Symbol">;</a> <a id="17436" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="17454" class="Symbol">to</a> <a id="17457" class="Function">rawRingWithoutOne₂</a>
    <a id="17480" class="Symbol">;</a> <a id="17482" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="17494" class="Symbol">to</a> <a id="17497" class="Function">rawSemiring₂</a>
    <a id="17514" class="Symbol">;</a> <a id="17516" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="17528" class="Symbol">to</a> <a id="17531" class="Function">*-rawMonoid₂</a>
    <a id="17548" class="Symbol">;</a> <a id="17550" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="17561" class="Symbol">to</a> <a id="17564" class="Function">+-rawGroup₂</a><a id="17575" class="Symbol">)</a>

  <a id="17580" class="Keyword">module</a> <a id="RingMorphisms.+"></a><a id="17587" href="Algebra.Morphism.Structures.html#17587" class="Module">+</a> <a id="17589" class="Symbol">=</a> <a id="17591" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a>  <a id="17607" href="Algebra.Morphism.Structures.html#17341" class="Function">+-rawGroup₁</a>  <a id="17620" href="Algebra.Morphism.Structures.html#17564" class="Function">+-rawGroup₂</a>
  <a id="17634" class="Keyword">module</a> <a id="RingMorphisms.*"></a><a id="17641" href="Algebra.Morphism.Structures.html#17641" class="Module">*</a> <a id="17643" class="Symbol">=</a> <a id="17645" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="17661" href="Algebra.Morphism.Structures.html#17308" class="Function">*-rawMonoid₁</a> <a id="17674" href="Algebra.Morphism.Structures.html#17531" class="Function">*-rawMonoid₂</a>
  <a id="17689" class="Keyword">module</a> <a id="RingMorphisms.*+0"></a><a id="17696" href="Algebra.Morphism.Structures.html#17696" class="Module">*+0</a> <a id="17700" class="Symbol">=</a> <a id="17702" href="Algebra.Morphism.Structures.html#13658" class="Module">RingWithoutOneMorphisms</a> <a id="17726" href="Algebra.Morphism.Structures.html#17234" class="Function">rawRingWithoutOne₁</a> <a id="17745" href="Algebra.Morphism.Structures.html#17457" class="Function">rawRingWithoutOne₂</a>

  <a id="17767" class="Keyword">open</a> <a id="17772" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="17792" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="17794" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a> <a id="17796" href="Algebra.Morphism.Structures.html#17409" class="Field Operator">_≈₂_</a>
  <a id="17803" class="Keyword">open</a> <a id="17808" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="17826" href="Algebra.Morphism.Structures.html#17274" class="Function">rawSemiring₁</a> <a id="17839" href="Algebra.Morphism.Structures.html#17497" class="Function">rawSemiring₂</a>


  <a id="17856" class="Keyword">record</a> <a id="RingMorphisms.IsRingHomomorphism"></a><a id="17863" href="Algebra.Morphism.Structures.html#17863" class="Record">IsRingHomomorphism</a> <a id="17882" class="Symbol">(</a><a id="17883" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a> <a id="17887" class="Symbol">:</a> <a id="17889" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="17891" class="Symbol">→</a> <a id="17893" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a><a id="17894" class="Symbol">)</a> <a id="17896" class="Symbol">:</a> <a id="17898" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17902" class="Symbol">(</a><a id="17903" href="Algebra.Morphism.Structures.html#17099" class="Bound">a</a> <a id="17905" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17907" href="Algebra.Morphism.Structures.html#17101" class="Bound">ℓ₁</a> <a id="17910" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17912" href="Algebra.Morphism.Structures.html#17121" class="Bound">ℓ₂</a><a id="17914" class="Symbol">)</a> <a id="17916" class="Keyword">where</a>
    <a id="17926" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingHomomorphism.isSemiringHomomorphism"></a><a id="17938" href="Algebra.Morphism.Structures.html#17938" class="Field">isSemiringHomomorphism</a> <a id="17961" class="Symbol">:</a> <a id="17963" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="17986" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingHomomorphism.-‿homo"></a><a id="17996" href="Algebra.Morphism.Structures.html#17996" class="Field">-‿homo</a> <a id="18003" class="Symbol">:</a> <a id="18005" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="18018" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a> <a id="18022" href="Algebra.Morphism.Structures.html#17203" class="Function Operator">-₁_</a> <a id="18026" href="Algebra.Morphism.Structures.html#17426" class="Field Operator">-₂_</a>

    <a id="18035" class="Keyword">open</a> <a id="18040" href="Algebra.Morphism.Structures.html#11442" class="Module">IsSemiringHomomorphism</a> <a id="18063" href="Algebra.Morphism.Structures.html#17938" class="Field">isSemiringHomomorphism</a> <a id="18086" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingHomomorphism.+-isGroupHomomorphism"></a><a id="18098" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a> <a id="18120" class="Symbol">:</a> <a id="18122" href="Algebra.Morphism.Structures.html#6422" class="Record">+.IsGroupHomomorphism</a> <a id="18144" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a>
    <a id="18152" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a> <a id="18174" class="Symbol">=</a> <a id="18176" class="Keyword">record</a>
      <a id="18189" class="Symbol">{</a> <a id="18191" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="18212" class="Symbol">=</a> <a id="18214" href="Algebra.Morphism.Structures.html#8622" class="Function">+-isMonoidHomomorphism</a>
      <a id="18243" class="Symbol">;</a> <a id="18245" href="Algebra.Morphism.Structures.html#6552" class="Field">⁻¹-homo</a> <a id="18253" class="Symbol">=</a> <a id="18255" href="Algebra.Morphism.Structures.html#17996" class="Field">-‿homo</a>
      <a id="18268" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingHomomorphism.isRingWithoutOneHomomorphism"></a><a id="18275" href="Algebra.Morphism.Structures.html#18275" class="Function">isRingWithoutOneHomomorphism</a> <a id="18304" class="Symbol">:</a> <a id="18306" href="Algebra.Morphism.Structures.html#14378" class="Record">*+0.IsRingWithoutOneHomomorphism</a> <a id="18339" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a>
    <a id="18347" href="Algebra.Morphism.Structures.html#18275" class="Function">isRingWithoutOneHomomorphism</a> <a id="18376" class="Symbol">=</a> <a id="18378" class="Keyword">record</a>
      <a id="18391" class="Symbol">{</a> <a id="18393" href="Algebra.Morphism.Structures.html#14463" class="Field">+-isGroupHomomorphism</a> <a id="18415" class="Symbol">=</a> <a id="18417" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a>
      <a id="18445" class="Symbol">;</a> <a id="18447" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a> <a id="18454" class="Symbol">=</a> <a id="18456" href="Algebra.Morphism.Structures.html#8680" class="Function">*-homo</a>
      <a id="18469" class="Symbol">}</a>

  <a id="18474" class="Keyword">record</a> <a id="RingMorphisms.IsRingMonomorphism"></a><a id="18481" href="Algebra.Morphism.Structures.html#18481" class="Record">IsRingMonomorphism</a> <a id="18500" class="Symbol">(</a><a id="18501" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a> <a id="18505" class="Symbol">:</a> <a id="18507" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="18509" class="Symbol">→</a> <a id="18511" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a><a id="18512" class="Symbol">)</a> <a id="18514" class="Symbol">:</a> <a id="18516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18520" class="Symbol">(</a><a id="18521" href="Algebra.Morphism.Structures.html#17099" class="Bound">a</a> <a id="18523" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18525" href="Algebra.Morphism.Structures.html#17101" class="Bound">ℓ₁</a> <a id="18528" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18530" href="Algebra.Morphism.Structures.html#17121" class="Bound">ℓ₂</a><a id="18532" class="Symbol">)</a> <a id="18534" class="Keyword">where</a>
    <a id="18544" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingMonomorphism.isRingHomomorphism"></a><a id="18556" href="Algebra.Morphism.Structures.html#18556" class="Field">isRingHomomorphism</a> <a id="18575" class="Symbol">:</a> <a id="18577" href="Algebra.Morphism.Structures.html#17863" class="Record">IsRingHomomorphism</a> <a id="18596" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingMonomorphism.injective"></a><a id="18606" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>          <a id="18625" class="Symbol">:</a> <a id="18627" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="18637" href="Algebra.Morphism.Structures.html#17186" class="Function Operator">_≈₁_</a> <a id="18642" href="Algebra.Morphism.Structures.html#17409" class="Field Operator">_≈₂_</a> <a id="18647" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>

    <a id="18656" class="Keyword">open</a> <a id="18661" href="Algebra.Morphism.Structures.html#17863" class="Module">IsRingHomomorphism</a> <a id="18680" href="Algebra.Morphism.Structures.html#18556" class="Field">isRingHomomorphism</a> <a id="18699" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingMonomorphism.isSemiringMonomorphism"></a><a id="18711" href="Algebra.Morphism.Structures.html#18711" class="Function">isSemiringMonomorphism</a> <a id="18734" class="Symbol">:</a> <a id="18736" href="Algebra.Morphism.Structures.html#11881" class="Record">IsSemiringMonomorphism</a> <a id="18759" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
    <a id="18767" href="Algebra.Morphism.Structures.html#18711" class="Function">isSemiringMonomorphism</a> <a id="18790" class="Symbol">=</a> <a id="18792" class="Keyword">record</a>
      <a id="18805" class="Symbol">{</a> <a id="18807" href="Algebra.Morphism.Structures.html#11960" class="Field">isSemiringHomomorphism</a> <a id="18830" class="Symbol">=</a> <a id="18832" href="Algebra.Morphism.Structures.html#17938" class="Function">isSemiringHomomorphism</a>
      <a id="18861" class="Symbol">;</a> <a id="18863" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a> <a id="18873" class="Symbol">=</a> <a id="18875" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>
      <a id="18891" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingMonomorphism.+-isGroupMonomorphism"></a><a id="18898" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a> <a id="18920" class="Symbol">:</a> <a id="18922" href="Algebra.Morphism.Structures.html#6672" class="Record">+.IsGroupMonomorphism</a> <a id="18944" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
    <a id="18952" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a> <a id="18974" class="Symbol">=</a> <a id="18976" class="Keyword">record</a>
      <a id="18989" class="Symbol">{</a> <a id="18991" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="19011" class="Symbol">=</a> <a id="19013" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a>
      <a id="19041" class="Symbol">;</a> <a id="19043" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>           <a id="19063" class="Symbol">=</a> <a id="19065" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>
      <a id="19081" class="Symbol">}</a>

    <a id="19088" class="Keyword">open</a> <a id="19093" href="Algebra.Morphism.Structures.html#6672" class="Module">+.IsGroupMonomorphism</a> <a id="19115" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a>
      <a id="19143" class="Keyword">using</a> <a id="19149" class="Symbol">(</a><a id="19150" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="19167" class="Symbol">)</a>
      <a id="19175" class="Keyword">renaming</a> <a id="19184" class="Symbol">(</a> <a id="19186" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="19206" class="Symbol">to</a> <a id="19209" class="Function">+-isMagmaMonomorphism</a>
               <a id="19246" class="Symbol">;</a> <a id="19248" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="19269" class="Symbol">to</a> <a id="19272" class="Function">+-isMonoidMonomorphism</a>
               <a id="19310" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingMonomorphism.*-isMonoidMonomorphism"></a><a id="19317" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a> <a id="19340" class="Symbol">:</a> <a id="19342" href="Algebra.Morphism.Structures.html#4759" class="Record">*.IsMonoidMonomorphism</a> <a id="19365" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
    <a id="19373" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a> <a id="19396" class="Symbol">=</a> <a id="19398" class="Keyword">record</a>
      <a id="19411" class="Symbol">{</a> <a id="19413" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="19434" class="Symbol">=</a> <a id="19436" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a>
      <a id="19465" class="Symbol">;</a> <a id="19467" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="19488" class="Symbol">=</a> <a id="19490" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>
      <a id="19506" class="Symbol">}</a>

    <a id="19513" class="Keyword">open</a> <a id="19518" href="Algebra.Morphism.Structures.html#4759" class="Module">*.IsMonoidMonomorphism</a> <a id="19541" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a> <a id="19564" class="Keyword">public</a>
      <a id="19577" class="Keyword">using</a> <a id="19583" class="Symbol">()</a>
      <a id="19592" class="Keyword">renaming</a> <a id="19601" class="Symbol">(</a><a id="19602" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="19622" class="Symbol">to</a> <a id="19625" class="Function">*-isMagmaMonomorphism</a><a id="19646" class="Symbol">)</a>


  <a id="19652" class="Keyword">record</a> <a id="RingMorphisms.IsRingIsomorphism"></a><a id="19659" href="Algebra.Morphism.Structures.html#19659" class="Record">IsRingIsomorphism</a> <a id="19677" class="Symbol">(</a><a id="19678" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a> <a id="19682" class="Symbol">:</a> <a id="19684" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="19686" class="Symbol">→</a> <a id="19688" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a><a id="19689" class="Symbol">)</a> <a id="19691" class="Symbol">:</a> <a id="19693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19697" class="Symbol">(</a><a id="19698" href="Algebra.Morphism.Structures.html#17099" class="Bound">a</a> <a id="19700" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19702" href="Algebra.Morphism.Structures.html#17119" class="Bound">b</a> <a id="19704" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19706" href="Algebra.Morphism.Structures.html#17101" class="Bound">ℓ₁</a> <a id="19709" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19711" href="Algebra.Morphism.Structures.html#17121" class="Bound">ℓ₂</a><a id="19713" class="Symbol">)</a> <a id="19715" class="Keyword">where</a>
    <a id="19725" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingIsomorphism.isRingMonomorphism"></a><a id="19737" href="Algebra.Morphism.Structures.html#19737" class="Field">isRingMonomorphism</a> <a id="19756" class="Symbol">:</a> <a id="19758" href="Algebra.Morphism.Structures.html#18481" class="Record">IsRingMonomorphism</a> <a id="19777" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingIsomorphism.surjective"></a><a id="19787" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>         <a id="19806" class="Symbol">:</a> <a id="19808" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="19819" href="Algebra.Morphism.Structures.html#17186" class="Function Operator">_≈₁_</a> <a id="19824" href="Algebra.Morphism.Structures.html#17409" class="Field Operator">_≈₂_</a> <a id="19829" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>

    <a id="19838" class="Keyword">open</a> <a id="19843" href="Algebra.Morphism.Structures.html#18481" class="Module">IsRingMonomorphism</a> <a id="19862" href="Algebra.Morphism.Structures.html#19737" class="Field">isRingMonomorphism</a> <a id="19881" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingIsomorphism.isSemiringIsomorphism"></a><a id="19893" href="Algebra.Morphism.Structures.html#19893" class="Function">isSemiringIsomorphism</a> <a id="19915" class="Symbol">:</a> <a id="19917" href="Algebra.Morphism.Structures.html#12674" class="Record">IsSemiringIsomorphism</a> <a id="19939" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
    <a id="19947" href="Algebra.Morphism.Structures.html#19893" class="Function">isSemiringIsomorphism</a> <a id="19969" class="Symbol">=</a> <a id="19971" class="Keyword">record</a>
      <a id="19984" class="Symbol">{</a> <a id="19986" href="Algebra.Morphism.Structures.html#12756" class="Field">isSemiringMonomorphism</a> <a id="20009" class="Symbol">=</a> <a id="20011" href="Algebra.Morphism.Structures.html#18711" class="Function">isSemiringMonomorphism</a>
      <a id="20040" class="Symbol">;</a> <a id="20042" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a> <a id="20053" class="Symbol">=</a> <a id="20055" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>
      <a id="20072" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingIsomorphism.+-isGroupIsomorphism"></a><a id="20079" href="Algebra.Morphism.Structures.html#20079" class="Function">+-isGroupIsomorphism</a> <a id="20100" class="Symbol">:</a> <a id="20102" href="Algebra.Morphism.Structures.html#7246" class="Record">+.IsGroupIsomorphism</a> <a id="20123" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
    <a id="20131" href="Algebra.Morphism.Structures.html#20079" class="Function">+-isGroupIsomorphism</a> <a id="20152" class="Symbol">=</a> <a id="20154" class="Keyword">record</a>
      <a id="20167" class="Symbol">{</a> <a id="20169" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="20189" class="Symbol">=</a> <a id="20191" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a>
      <a id="20219" class="Symbol">;</a> <a id="20221" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>          <a id="20241" class="Symbol">=</a> <a id="20243" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>
      <a id="20260" class="Symbol">}</a>

    <a id="20267" class="Keyword">open</a> <a id="20272" href="Algebra.Morphism.Structures.html#7246" class="Module">+.IsGroupIsomorphism</a> <a id="20293" href="Algebra.Morphism.Structures.html#20079" class="Function">+-isGroupIsomorphism</a>
      <a id="20320" class="Keyword">using</a> <a id="20326" class="Symbol">(</a><a id="20327" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="20343" class="Symbol">)</a>
      <a id="20351" class="Keyword">renaming</a> <a id="20360" class="Symbol">(</a> <a id="20362" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="20381" class="Symbol">to</a> <a id="20384" class="Function">+-isMagmaIsomorphism</a>
               <a id="20420" class="Symbol">;</a> <a id="20422" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="20442" class="Symbol">to</a> <a id="20445" class="Function">+-isMonoidIsomorphisn</a>
               <a id="20482" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingIsomorphism.*-isMonoidIsomorphism"></a><a id="20489" href="Algebra.Morphism.Structures.html#20489" class="Function">*-isMonoidIsomorphism</a> <a id="20511" class="Symbol">:</a> <a id="20513" href="Algebra.Morphism.Structures.html#5278" class="Record">*.IsMonoidIsomorphism</a> <a id="20535" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
    <a id="20543" href="Algebra.Morphism.Structures.html#20489" class="Function">*-isMonoidIsomorphism</a> <a id="20565" class="Symbol">=</a> <a id="20567" class="Keyword">record</a>
      <a id="20580" class="Symbol">{</a> <a id="20582" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="20603" class="Symbol">=</a> <a id="20605" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a>
      <a id="20634" class="Symbol">;</a> <a id="20636" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="20657" class="Symbol">=</a> <a id="20659" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>
      <a id="20676" class="Symbol">}</a>

    <a id="20683" class="Keyword">open</a> <a id="20688" href="Algebra.Morphism.Structures.html#5278" class="Module">*.IsMonoidIsomorphism</a> <a id="20710" href="Algebra.Morphism.Structures.html#20489" class="Function">*-isMonoidIsomorphism</a> <a id="20732" class="Keyword">public</a>
      <a id="20745" class="Keyword">using</a> <a id="20751" class="Symbol">()</a>
      <a id="20760" class="Keyword">renaming</a> <a id="20769" class="Symbol">(</a><a id="20770" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="20789" class="Symbol">to</a> <a id="20792" class="Function">*-isMagmaIsomorphisn</a><a id="20812" class="Symbol">)</a>

<a id="20815" class="Comment">------------------------------------------------------------------------</a>
<a id="20888" class="Comment">-- Morphisms over quasigroup-like structures</a>
<a id="20933" class="Comment">------------------------------------------------------------------------</a>

<a id="21007" class="Keyword">module</a> <a id="QuasigroupMorphisms"></a><a id="21014" href="Algebra.Morphism.Structures.html#21014" class="Module">QuasigroupMorphisms</a> <a id="21034" class="Symbol">(</a><a id="21035" href="Algebra.Morphism.Structures.html#21035" class="Bound">Q₁</a> <a id="21038" class="Symbol">:</a> <a id="21040" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="21054" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="21056" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="21058" class="Symbol">)</a> <a id="21060" class="Symbol">(</a><a id="21061" href="Algebra.Morphism.Structures.html#21061" class="Bound">Q₂</a> <a id="21064" class="Symbol">:</a> <a id="21066" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="21080" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="21082" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="21084" class="Symbol">)</a> <a id="21086" class="Keyword">where</a>

  <a id="21095" class="Keyword">open</a> <a id="21100" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="21114" href="Algebra.Morphism.Structures.html#21035" class="Bound">Q₁</a> <a id="21117" class="Keyword">renaming</a> <a id="21126" class="Symbol">(</a><a id="21127" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="21135" class="Symbol">to</a> <a id="21138" class="Field">A</a><a id="21139" class="Symbol">;</a> <a id="21141" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="21152" class="Symbol">to</a> <a id="21155" class="Function">∙-rawMagma₁</a><a id="21166" class="Symbol">;</a>
                                  <a id="21202" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="21214" class="Symbol">to</a> <a id="21217" class="Function">\\-rawMagma₁</a><a id="21229" class="Symbol">;</a> <a id="21231" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="21243" class="Symbol">to</a> <a id="21246" class="Function">//-rawMagma₁</a><a id="21258" class="Symbol">;</a>
                                  <a id="21294" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="21298" class="Symbol">to</a> <a id="21301" class="Field Operator">_≈₁_</a><a id="21305" class="Symbol">;</a> <a id="21307" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="21311" class="Symbol">to</a> <a id="21314" class="Field Operator">_∙₁_</a><a id="21318" class="Symbol">;</a> <a id="21320" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="21325" class="Symbol">to</a> <a id="21328" class="Field Operator">_\\₁_</a><a id="21333" class="Symbol">;</a> <a id="21335" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="21340" class="Symbol">to</a> <a id="21343" class="Field Operator">_//₁_</a><a id="21348" class="Symbol">)</a>
  <a id="21352" class="Keyword">open</a> <a id="21357" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="21371" href="Algebra.Morphism.Structures.html#21061" class="Bound">Q₂</a> <a id="21374" class="Keyword">renaming</a> <a id="21383" class="Symbol">(</a><a id="21384" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="21392" class="Symbol">to</a> <a id="21395" class="Field">B</a><a id="21396" class="Symbol">;</a> <a id="21398" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="21409" class="Symbol">to</a> <a id="21412" class="Function">∙-rawMagma₂</a><a id="21423" class="Symbol">;</a>
                                  <a id="21459" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="21471" class="Symbol">to</a> <a id="21474" class="Function">\\-rawMagma₂</a><a id="21486" class="Symbol">;</a> <a id="21488" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="21500" class="Symbol">to</a> <a id="21503" class="Function">//-rawMagma₂</a><a id="21515" class="Symbol">;</a>
                                  <a id="21551" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="21555" class="Symbol">to</a> <a id="21558" class="Field Operator">_≈₂_</a><a id="21562" class="Symbol">;</a> <a id="21564" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="21568" class="Symbol">to</a> <a id="21571" class="Field Operator">_∙₂_</a><a id="21575" class="Symbol">;</a> <a id="21577" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="21582" class="Symbol">to</a> <a id="21585" class="Field Operator">_\\₂_</a><a id="21590" class="Symbol">;</a> <a id="21592" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="21597" class="Symbol">to</a> <a id="21600" class="Field Operator">_//₂_</a><a id="21605" class="Symbol">)</a>

  <a id="21610" class="Keyword">module</a> <a id="QuasigroupMorphisms.∙"></a><a id="21617" href="Algebra.Morphism.Structures.html#21617" class="Module">∙</a>  <a id="21620" class="Symbol">=</a> <a id="21622" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="21637" href="Algebra.Morphism.Structures.html#21155" class="Function">∙-rawMagma₁</a> <a id="21649" href="Algebra.Morphism.Structures.html#21412" class="Function">∙-rawMagma₂</a>
  <a id="21663" class="Keyword">module</a> <a id="QuasigroupMorphisms.\\"></a><a id="21670" href="Algebra.Morphism.Structures.html#21670" class="Module">\\</a> <a id="21673" class="Symbol">=</a> <a id="21675" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="21690" href="Algebra.Morphism.Structures.html#21217" class="Function">\\-rawMagma₁</a> <a id="21703" href="Algebra.Morphism.Structures.html#21474" class="Function">\\-rawMagma₂</a>
  <a id="21718" class="Keyword">module</a> <a id="QuasigroupMorphisms.//"></a><a id="21725" href="Algebra.Morphism.Structures.html#21725" class="Module">//</a> <a id="21728" class="Symbol">=</a> <a id="21730" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="21745" href="Algebra.Morphism.Structures.html#21246" class="Function">//-rawMagma₁</a> <a id="21758" href="Algebra.Morphism.Structures.html#21503" class="Function">//-rawMagma₂</a>

  <a id="21774" class="Keyword">open</a> <a id="21779" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="21799" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="21801" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a> <a id="21803" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a>

  <a id="21811" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism"></a><a id="21818" href="Algebra.Morphism.Structures.html#21818" class="Record">IsQuasigroupHomomorphism</a> <a id="21843" class="Symbol">(</a><a id="21844" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="21848" class="Symbol">:</a> <a id="21850" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="21852" class="Symbol">→</a> <a id="21854" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a><a id="21855" class="Symbol">)</a> <a id="21857" class="Symbol">:</a> <a id="21859" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21863" class="Symbol">(</a><a id="21864" href="Algebra.Morphism.Structures.html#21054" class="Bound">a</a> <a id="21866" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21868" href="Algebra.Morphism.Structures.html#21056" class="Bound">ℓ₁</a> <a id="21871" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21873" href="Algebra.Morphism.Structures.html#21082" class="Bound">ℓ₂</a><a id="21875" class="Symbol">)</a> <a id="21877" class="Keyword">where</a>
    <a id="21887" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.isRelHomomorphism"></a><a id="21899" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a> <a id="21917" class="Symbol">:</a> <a id="21919" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="21937" href="Algebra.Morphism.Structures.html#21301" class="Function Operator">_≈₁_</a> <a id="21942" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a> <a id="21947" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-homo"></a><a id="21957" href="Algebra.Morphism.Structures.html#21957" class="Field">∙-homo</a>            <a id="21975" class="Symbol">:</a> <a id="21977" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="21990" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="21994" href="Algebra.Morphism.Structures.html#21314" class="Function Operator">_∙₁_</a> <a id="21999" href="Algebra.Morphism.Structures.html#21571" class="Field Operator">_∙₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-homo"></a><a id="22010" href="Algebra.Morphism.Structures.html#22010" class="Field">\\-homo</a>           <a id="22028" class="Symbol">:</a> <a id="22030" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="22043" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="22047" href="Algebra.Morphism.Structures.html#21328" class="Function Operator">_\\₁_</a> <a id="22053" href="Algebra.Morphism.Structures.html#21585" class="Field Operator">_\\₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-homo"></a><a id="22065" href="Algebra.Morphism.Structures.html#22065" class="Field">//-homo</a>           <a id="22083" class="Symbol">:</a> <a id="22085" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="22098" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="22102" href="Algebra.Morphism.Structures.html#21343" class="Function Operator">_//₁_</a> <a id="22108" href="Algebra.Morphism.Structures.html#21600" class="Field Operator">_//₂_</a>

    <a id="22119" class="Keyword">open</a> <a id="22124" href="Relation.Binary.Morphism.Structures.html#793" class="Module">IsRelHomomorphism</a> <a id="22142" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a> <a id="22160" class="Keyword">public</a>
      <a id="22173" class="Keyword">renaming</a> <a id="22182" class="Symbol">(</a><a id="22183" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="22188" class="Symbol">to</a> <a id="22191" class="Field">⟦⟧-cong</a><a id="22198" class="Symbol">)</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-isMagmaHomomorphism"></a><a id="22205" href="Algebra.Morphism.Structures.html#22205" class="Function">∙-isMagmaHomomorphism</a> <a id="22227" class="Symbol">:</a> <a id="22229" href="Algebra.Morphism.Structures.html#2881" class="Record">∙.IsMagmaHomomorphism</a> <a id="22251" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
    <a id="22259" href="Algebra.Morphism.Structures.html#22205" class="Function">∙-isMagmaHomomorphism</a> <a id="22281" class="Symbol">=</a> <a id="22283" class="Keyword">record</a>
      <a id="22296" class="Symbol">{</a> <a id="22298" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="22316" class="Symbol">=</a> <a id="22318" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a>
      <a id="22342" class="Symbol">;</a> <a id="22344" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="22349" class="Symbol">=</a> <a id="22351" href="Algebra.Morphism.Structures.html#21957" class="Field">∙-homo</a>
      <a id="22364" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-isMagmaHomomorphism"></a><a id="22371" href="Algebra.Morphism.Structures.html#22371" class="Function">\\-isMagmaHomomorphism</a> <a id="22394" class="Symbol">:</a> <a id="22396" href="Algebra.Morphism.Structures.html#2881" class="Record">\\.IsMagmaHomomorphism</a> <a id="22419" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
    <a id="22427" href="Algebra.Morphism.Structures.html#22371" class="Function">\\-isMagmaHomomorphism</a> <a id="22450" class="Symbol">=</a> <a id="22452" class="Keyword">record</a>
      <a id="22465" class="Symbol">{</a> <a id="22467" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a>  <a id="22486" class="Symbol">=</a> <a id="22488" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a>
      <a id="22512" class="Symbol">;</a> <a id="22514" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="22519" class="Symbol">=</a> <a id="22521" href="Algebra.Morphism.Structures.html#22010" class="Field">\\-homo</a>
      <a id="22535" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-isMagmaHomomorphism"></a><a id="22542" href="Algebra.Morphism.Structures.html#22542" class="Function">//-isMagmaHomomorphism</a> <a id="22565" class="Symbol">:</a> <a id="22567" href="Algebra.Morphism.Structures.html#2881" class="Record">//.IsMagmaHomomorphism</a> <a id="22590" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
    <a id="22598" href="Algebra.Morphism.Structures.html#22542" class="Function">//-isMagmaHomomorphism</a> <a id="22621" class="Symbol">=</a> <a id="22623" class="Keyword">record</a>
      <a id="22636" class="Symbol">{</a> <a id="22638" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a>  <a id="22657" class="Symbol">=</a> <a id="22659" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a>
      <a id="22683" class="Symbol">;</a> <a id="22685" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="22690" class="Symbol">=</a> <a id="22692" href="Algebra.Morphism.Structures.html#22065" class="Field">//-homo</a>
      <a id="22706" class="Symbol">}</a>

  <a id="22711" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism"></a><a id="22718" href="Algebra.Morphism.Structures.html#22718" class="Record">IsQuasigroupMonomorphism</a> <a id="22743" class="Symbol">(</a><a id="22744" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a> <a id="22748" class="Symbol">:</a> <a id="22750" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="22752" class="Symbol">→</a> <a id="22754" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a><a id="22755" class="Symbol">)</a> <a id="22757" class="Symbol">:</a> <a id="22759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22763" class="Symbol">(</a><a id="22764" href="Algebra.Morphism.Structures.html#21054" class="Bound">a</a> <a id="22766" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22768" href="Algebra.Morphism.Structures.html#21056" class="Bound">ℓ₁</a> <a id="22771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22773" href="Algebra.Morphism.Structures.html#21082" class="Bound">ℓ₂</a><a id="22775" class="Symbol">)</a> <a id="22777" class="Keyword">where</a>
    <a id="22787" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.isQuasigroupHomomorphism"></a><a id="22799" href="Algebra.Morphism.Structures.html#22799" class="Field">isQuasigroupHomomorphism</a> <a id="22824" class="Symbol">:</a> <a id="22826" href="Algebra.Morphism.Structures.html#21818" class="Record">IsQuasigroupHomomorphism</a> <a id="22851" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.injective"></a><a id="22861" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>                <a id="22886" class="Symbol">:</a> <a id="22888" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="22898" href="Algebra.Morphism.Structures.html#21301" class="Function Operator">_≈₁_</a> <a id="22903" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a> <a id="22908" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>

    <a id="22917" class="Keyword">open</a> <a id="22922" href="Algebra.Morphism.Structures.html#21818" class="Module">IsQuasigroupHomomorphism</a> <a id="22947" href="Algebra.Morphism.Structures.html#22799" class="Field">isQuasigroupHomomorphism</a> <a id="22972" class="Keyword">public</a>


    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.∙-isMagmaMonomorphism"></a><a id="22985" href="Algebra.Morphism.Structures.html#22985" class="Function">∙-isMagmaMonomorphism</a>   <a id="23009" class="Symbol">:</a> <a id="23011" href="Algebra.Morphism.Structures.html#3157" class="Record">∙.IsMagmaMonomorphism</a> <a id="23033" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
    <a id="23041" href="Algebra.Morphism.Structures.html#22985" class="Function">∙-isMagmaMonomorphism</a>   <a id="23065" class="Symbol">=</a> <a id="23067" class="Keyword">record</a>
      <a id="23080" class="Symbol">{</a> <a id="23082" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="23102" class="Symbol">=</a> <a id="23104" href="Algebra.Morphism.Structures.html#22205" class="Function">∙-isMagmaHomomorphism</a>
      <a id="23132" class="Symbol">;</a> <a id="23134" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="23154" class="Symbol">=</a> <a id="23156" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>
      <a id="23172" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.\\-isMagmaMonomorphism"></a><a id="23179" href="Algebra.Morphism.Structures.html#23179" class="Function">\\-isMagmaMonomorphism</a>  <a id="23203" class="Symbol">:</a> <a id="23205" href="Algebra.Morphism.Structures.html#3157" class="Record">\\.IsMagmaMonomorphism</a> <a id="23228" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
    <a id="23236" href="Algebra.Morphism.Structures.html#23179" class="Function">\\-isMagmaMonomorphism</a>  <a id="23260" class="Symbol">=</a> <a id="23262" class="Keyword">record</a>
      <a id="23275" class="Symbol">{</a> <a id="23277" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="23297" class="Symbol">=</a> <a id="23299" href="Algebra.Morphism.Structures.html#22371" class="Function">\\-isMagmaHomomorphism</a>
      <a id="23328" class="Symbol">;</a> <a id="23330" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="23350" class="Symbol">=</a> <a id="23352" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>
      <a id="23368" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.//-isMagmaMonomorphism"></a><a id="23375" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a>  <a id="23399" class="Symbol">:</a> <a id="23401" href="Algebra.Morphism.Structures.html#3157" class="Record">//.IsMagmaMonomorphism</a> <a id="23424" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
    <a id="23432" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a>  <a id="23456" class="Symbol">=</a> <a id="23458" class="Keyword">record</a>
      <a id="23471" class="Symbol">{</a> <a id="23473" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="23493" class="Symbol">=</a> <a id="23495" href="Algebra.Morphism.Structures.html#22542" class="Function">//-isMagmaHomomorphism</a>
      <a id="23524" class="Symbol">;</a> <a id="23526" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="23546" class="Symbol">=</a> <a id="23548" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>
      <a id="23564" class="Symbol">}</a>

    <a id="23571" class="Keyword">open</a> <a id="23576" href="Algebra.Morphism.Structures.html#3157" class="Module">//.IsMagmaMonomorphism</a> <a id="23599" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a> <a id="23622" class="Keyword">public</a>
      <a id="23635" class="Keyword">using</a> <a id="23641" class="Symbol">(</a><a id="23642" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="23659" class="Symbol">)</a>


  <a id="23665" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism"></a><a id="23672" href="Algebra.Morphism.Structures.html#23672" class="Record">IsQuasigroupIsomorphism</a> <a id="23696" class="Symbol">(</a><a id="23697" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a> <a id="23701" class="Symbol">:</a> <a id="23703" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="23705" class="Symbol">→</a> <a id="23707" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a><a id="23708" class="Symbol">)</a> <a id="23710" class="Symbol">:</a> <a id="23712" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23716" class="Symbol">(</a><a id="23717" href="Algebra.Morphism.Structures.html#21054" class="Bound">a</a> <a id="23719" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23721" href="Algebra.Morphism.Structures.html#21080" class="Bound">b</a> <a id="23723" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23725" href="Algebra.Morphism.Structures.html#21056" class="Bound">ℓ₁</a> <a id="23728" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23730" href="Algebra.Morphism.Structures.html#21082" class="Bound">ℓ₂</a><a id="23732" class="Symbol">)</a> <a id="23734" class="Keyword">where</a>
    <a id="23744" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.isQuasigroupMonomorphism"></a><a id="23756" href="Algebra.Morphism.Structures.html#23756" class="Field">isQuasigroupMonomorphism</a> <a id="23781" class="Symbol">:</a> <a id="23783" href="Algebra.Morphism.Structures.html#22718" class="Record">IsQuasigroupMonomorphism</a> <a id="23808" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.surjective"></a><a id="23818" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>               <a id="23843" class="Symbol">:</a> <a id="23845" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="23856" href="Algebra.Morphism.Structures.html#21301" class="Function Operator">_≈₁_</a> <a id="23861" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a> <a id="23866" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>

    <a id="23875" class="Keyword">open</a> <a id="23880" href="Algebra.Morphism.Structures.html#22718" class="Module">IsQuasigroupMonomorphism</a> <a id="23905" href="Algebra.Morphism.Structures.html#23756" class="Field">isQuasigroupMonomorphism</a> <a id="23930" class="Keyword">public</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.∙-isMagmaIsomorphism"></a><a id="23942" href="Algebra.Morphism.Structures.html#23942" class="Function">∙-isMagmaIsomorphism</a>    <a id="23966" class="Symbol">:</a> <a id="23968" href="Algebra.Morphism.Structures.html#3573" class="Record">∙.IsMagmaIsomorphism</a> <a id="23989" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
    <a id="23997" href="Algebra.Morphism.Structures.html#23942" class="Function">∙-isMagmaIsomorphism</a>    <a id="24021" class="Symbol">=</a> <a id="24023" class="Keyword">record</a>
      <a id="24036" class="Symbol">{</a> <a id="24038" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="24058" class="Symbol">=</a> <a id="24060" href="Algebra.Morphism.Structures.html#22985" class="Function">∙-isMagmaMonomorphism</a>
      <a id="24088" class="Symbol">;</a> <a id="24090" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="24110" class="Symbol">=</a> <a id="24112" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>
      <a id="24129" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.\\-isMagmaIsomorphism"></a><a id="24136" href="Algebra.Morphism.Structures.html#24136" class="Function">\\-isMagmaIsomorphism</a>   <a id="24160" class="Symbol">:</a> <a id="24162" href="Algebra.Morphism.Structures.html#3573" class="Record">\\.IsMagmaIsomorphism</a> <a id="24184" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
    <a id="24192" href="Algebra.Morphism.Structures.html#24136" class="Function">\\-isMagmaIsomorphism</a>   <a id="24216" class="Symbol">=</a> <a id="24218" class="Keyword">record</a>
      <a id="24231" class="Symbol">{</a> <a id="24233" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="24253" class="Symbol">=</a> <a id="24255" href="Algebra.Morphism.Structures.html#23179" class="Function">\\-isMagmaMonomorphism</a>
      <a id="24284" class="Symbol">;</a> <a id="24286" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="24306" class="Symbol">=</a> <a id="24308" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>
      <a id="24325" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.//-isMagmaIsomorphism"></a><a id="24332" href="Algebra.Morphism.Structures.html#24332" class="Function">//-isMagmaIsomorphism</a>   <a id="24356" class="Symbol">:</a> <a id="24358" href="Algebra.Morphism.Structures.html#3573" class="Record">//.IsMagmaIsomorphism</a> <a id="24380" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
    <a id="24388" href="Algebra.Morphism.Structures.html#24332" class="Function">//-isMagmaIsomorphism</a>   <a id="24412" class="Symbol">=</a> <a id="24414" class="Keyword">record</a>
      <a id="24427" class="Symbol">{</a> <a id="24429" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="24449" class="Symbol">=</a> <a id="24451" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a>
      <a id="24480" class="Symbol">;</a> <a id="24482" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="24502" class="Symbol">=</a> <a id="24504" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>
      <a id="24521" class="Symbol">}</a>

    <a id="24528" class="Keyword">open</a> <a id="24533" href="Algebra.Morphism.Structures.html#3573" class="Module">//.IsMagmaIsomorphism</a> <a id="24555" href="Algebra.Morphism.Structures.html#24332" class="Function">//-isMagmaIsomorphism</a> <a id="24577" class="Keyword">public</a>
      <a id="24590" class="Keyword">using</a> <a id="24596" class="Symbol">(</a><a id="24597" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="24613" class="Symbol">)</a>

<a id="24616" class="Comment">------------------------------------------------------------------------</a>
<a id="24689" class="Comment">-- Morphisms over loop-like structures</a>
<a id="24728" class="Comment">------------------------------------------------------------------------</a>

<a id="24802" class="Keyword">module</a> <a id="LoopMorphisms"></a><a id="24809" href="Algebra.Morphism.Structures.html#24809" class="Module">LoopMorphisms</a> <a id="24823" class="Symbol">(</a><a id="24824" href="Algebra.Morphism.Structures.html#24824" class="Bound">L₁</a> <a id="24827" class="Symbol">:</a> <a id="24829" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="24837" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="24839" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="24841" class="Symbol">)</a> <a id="24843" class="Symbol">(</a><a id="24844" href="Algebra.Morphism.Structures.html#24844" class="Bound">L₂</a> <a id="24847" class="Symbol">:</a> <a id="24849" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="24857" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="24859" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="24861" class="Symbol">)</a> <a id="24863" class="Keyword">where</a>

  <a id="24872" class="Keyword">open</a> <a id="24877" href="Algebra.Bundles.Raw.html#6985" class="Module">RawLoop</a> <a id="24885" href="Algebra.Morphism.Structures.html#24824" class="Bound">L₁</a> <a id="24888" class="Keyword">renaming</a> <a id="24897" class="Symbol">(</a><a id="24898" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="24906" class="Symbol">to</a> <a id="24909" class="Field">A</a><a id="24910" class="Symbol">;</a> <a id="24912" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="24923" class="Symbol">to</a> <a id="24926" class="Function">∙-rawMagma₁</a><a id="24937" class="Symbol">;</a>
                            <a id="24967" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="24979" class="Symbol">to</a> <a id="24982" class="Function">\\-rawMagma₁</a><a id="24994" class="Symbol">;</a> <a id="24996" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="25008" class="Symbol">to</a> <a id="25011" class="Function">//-rawMagma₁</a><a id="25023" class="Symbol">;</a>
                             <a id="25054" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="25058" class="Symbol">to</a> <a id="25061" class="Field Operator">_≈₁_</a><a id="25065" class="Symbol">;</a> <a id="25067" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="25071" class="Symbol">to</a> <a id="25074" class="Field Operator">_∙₁_</a><a id="25078" class="Symbol">;</a> <a id="25080" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="25085" class="Symbol">to</a> <a id="25088" class="Field Operator">_\\₁_</a><a id="25093" class="Symbol">;</a> <a id="25095" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="25100" class="Symbol">to</a> <a id="25103" class="Field Operator">_//₁_</a><a id="25108" class="Symbol">;</a> <a id="25110" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="25112" class="Symbol">to</a> <a id="25115" class="Field">ε₁</a><a id="25117" class="Symbol">)</a>
  <a id="25121" class="Keyword">open</a> <a id="25126" href="Algebra.Bundles.Raw.html#6985" class="Module">RawLoop</a> <a id="25134" href="Algebra.Morphism.Structures.html#24844" class="Bound">L₂</a> <a id="25137" class="Keyword">renaming</a> <a id="25146" class="Symbol">(</a><a id="25147" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="25155" class="Symbol">to</a> <a id="25158" class="Field">B</a><a id="25159" class="Symbol">;</a> <a id="25161" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="25172" class="Symbol">to</a> <a id="25175" class="Function">∙-rawMagma₂</a><a id="25186" class="Symbol">;</a>
                            <a id="25216" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="25228" class="Symbol">to</a> <a id="25231" class="Function">\\-rawMagma₂</a><a id="25243" class="Symbol">;</a> <a id="25245" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="25257" class="Symbol">to</a> <a id="25260" class="Function">//-rawMagma₂</a><a id="25272" class="Symbol">;</a>
                            <a id="25302" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="25306" class="Symbol">to</a> <a id="25309" class="Field Operator">_≈₂_</a><a id="25313" class="Symbol">;</a> <a id="25315" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="25319" class="Symbol">to</a> <a id="25322" class="Field Operator">_∙₂_</a><a id="25326" class="Symbol">;</a> <a id="25328" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="25333" class="Symbol">to</a> <a id="25336" class="Field Operator">_\\₂_</a><a id="25341" class="Symbol">;</a> <a id="25343" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="25348" class="Symbol">to</a> <a id="25351" class="Field Operator">_//₂_</a> <a id="25357" class="Symbol">;</a> <a id="25359" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="25361" class="Symbol">to</a> <a id="25364" class="Field">ε₂</a><a id="25366" class="Symbol">)</a>
  <a id="25370" class="Keyword">open</a> <a id="25375" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="25395" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="25397" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a> <a id="25399" href="Algebra.Morphism.Structures.html#25309" class="Field Operator">_≈₂_</a>

  <a id="25407" class="Keyword">open</a> <a id="25412" href="Algebra.Morphism.Structures.html#21014" class="Module">QuasigroupMorphisms</a> <a id="25432" class="Symbol">(</a><a id="25433" href="Algebra.Bundles.Raw.html#7245" class="Function">RawLoop.rawQuasigroup</a> <a id="25455" href="Algebra.Morphism.Structures.html#24824" class="Bound">L₁</a><a id="25457" class="Symbol">)</a> <a id="25459" class="Symbol">(</a><a id="25460" href="Algebra.Bundles.Raw.html#7245" class="Function">RawLoop.rawQuasigroup</a> <a id="25482" href="Algebra.Morphism.Structures.html#24844" class="Bound">L₂</a><a id="25484" class="Symbol">)</a>

  <a id="25489" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopHomomorphism"></a><a id="25496" href="Algebra.Morphism.Structures.html#25496" class="Record">IsLoopHomomorphism</a> <a id="25515" class="Symbol">(</a><a id="25516" href="Algebra.Morphism.Structures.html#25516" class="Bound Operator">⟦_⟧</a> <a id="25520" class="Symbol">:</a> <a id="25522" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="25524" class="Symbol">→</a> <a id="25526" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a><a id="25527" class="Symbol">)</a> <a id="25529" class="Symbol">:</a> <a id="25531" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25535" class="Symbol">(</a><a id="25536" href="Algebra.Morphism.Structures.html#24837" class="Bound">a</a> <a id="25538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25540" href="Algebra.Morphism.Structures.html#24839" class="Bound">ℓ₁</a> <a id="25543" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25545" href="Algebra.Morphism.Structures.html#24859" class="Bound">ℓ₂</a><a id="25547" class="Symbol">)</a> <a id="25549" class="Keyword">where</a>
    <a id="25559" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.isQuasigroupHomomorphism"></a><a id="25571" href="Algebra.Morphism.Structures.html#25571" class="Field">isQuasigroupHomomorphism</a> <a id="25596" class="Symbol">:</a> <a id="25598" href="Algebra.Morphism.Structures.html#21818" class="Record">IsQuasigroupHomomorphism</a> <a id="25623" href="Algebra.Morphism.Structures.html#25516" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.ε-homo"></a><a id="25633" href="Algebra.Morphism.Structures.html#25633" class="Field">ε-homo</a>                   <a id="25658" class="Symbol">:</a> <a id="25660" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="25673" href="Algebra.Morphism.Structures.html#25516" class="Bound Operator">⟦_⟧</a> <a id="25677" href="Algebra.Morphism.Structures.html#25115" class="Function">ε₁</a> <a id="25680" href="Algebra.Morphism.Structures.html#25364" class="Field">ε₂</a>

    <a id="25688" class="Keyword">open</a> <a id="25693" href="Algebra.Morphism.Structures.html#21818" class="Module">IsQuasigroupHomomorphism</a> <a id="25718" href="Algebra.Morphism.Structures.html#25571" class="Field">isQuasigroupHomomorphism</a> <a id="25743" class="Keyword">public</a>

  <a id="25753" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopMonomorphism"></a><a id="25760" href="Algebra.Morphism.Structures.html#25760" class="Record">IsLoopMonomorphism</a> <a id="25779" class="Symbol">(</a><a id="25780" href="Algebra.Morphism.Structures.html#25780" class="Bound Operator">⟦_⟧</a> <a id="25784" class="Symbol">:</a> <a id="25786" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="25788" class="Symbol">→</a> <a id="25790" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a><a id="25791" class="Symbol">)</a> <a id="25793" class="Symbol">:</a> <a id="25795" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25799" class="Symbol">(</a><a id="25800" href="Algebra.Morphism.Structures.html#24837" class="Bound">a</a> <a id="25802" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25804" href="Algebra.Morphism.Structures.html#24839" class="Bound">ℓ₁</a> <a id="25807" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25809" href="Algebra.Morphism.Structures.html#24859" class="Bound">ℓ₂</a><a id="25811" class="Symbol">)</a> <a id="25813" class="Keyword">where</a>
    <a id="25823" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.isLoopHomomorphism"></a><a id="25835" href="Algebra.Morphism.Structures.html#25835" class="Field">isLoopHomomorphism</a>   <a id="25856" class="Symbol">:</a> <a id="25858" href="Algebra.Morphism.Structures.html#25496" class="Record">IsLoopHomomorphism</a> <a id="25877" href="Algebra.Morphism.Structures.html#25780" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.injective"></a><a id="25887" href="Algebra.Morphism.Structures.html#25887" class="Field">injective</a>            <a id="25908" class="Symbol">:</a> <a id="25910" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="25920" href="Algebra.Morphism.Structures.html#25061" class="Function Operator">_≈₁_</a> <a id="25925" href="Algebra.Morphism.Structures.html#25309" class="Field Operator">_≈₂_</a> <a id="25930" href="Algebra.Morphism.Structures.html#25780" class="Bound Operator">⟦_⟧</a>

    <a id="25939" class="Keyword">open</a> <a id="25944" href="Algebra.Morphism.Structures.html#25496" class="Module">IsLoopHomomorphism</a> <a id="25963" href="Algebra.Morphism.Structures.html#25835" class="Field">isLoopHomomorphism</a> <a id="25982" class="Keyword">public</a>

  <a id="25992" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopIsomorphism"></a><a id="25999" href="Algebra.Morphism.Structures.html#25999" class="Record">IsLoopIsomorphism</a> <a id="26017" class="Symbol">(</a><a id="26018" href="Algebra.Morphism.Structures.html#26018" class="Bound Operator">⟦_⟧</a> <a id="26022" class="Symbol">:</a> <a id="26024" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="26026" class="Symbol">→</a> <a id="26028" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a><a id="26029" class="Symbol">)</a> <a id="26031" class="Symbol">:</a> <a id="26033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26037" class="Symbol">(</a><a id="26038" href="Algebra.Morphism.Structures.html#24837" class="Bound">a</a> <a id="26040" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26042" href="Algebra.Morphism.Structures.html#24857" class="Bound">b</a> <a id="26044" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26046" href="Algebra.Morphism.Structures.html#24839" class="Bound">ℓ₁</a> <a id="26049" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26051" href="Algebra.Morphism.Structures.html#24859" class="Bound">ℓ₂</a><a id="26053" class="Symbol">)</a> <a id="26055" class="Keyword">where</a>
    <a id="26065" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.isLoopMonomorphism"></a><a id="26077" href="Algebra.Morphism.Structures.html#26077" class="Field">isLoopMonomorphism</a>   <a id="26098" class="Symbol">:</a> <a id="26100" href="Algebra.Morphism.Structures.html#25760" class="Record">IsLoopMonomorphism</a> <a id="26119" href="Algebra.Morphism.Structures.html#26018" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.surjective"></a><a id="26129" href="Algebra.Morphism.Structures.html#26129" class="Field">surjective</a>           <a id="26150" class="Symbol">:</a> <a id="26152" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="26163" href="Algebra.Morphism.Structures.html#25061" class="Function Operator">_≈₁_</a> <a id="26168" href="Algebra.Morphism.Structures.html#25309" class="Field Operator">_≈₂_</a> <a id="26173" href="Algebra.Morphism.Structures.html#26018" class="Bound Operator">⟦_⟧</a>

    <a id="26182" class="Keyword">open</a> <a id="26187" href="Algebra.Morphism.Structures.html#25760" class="Module">IsLoopMonomorphism</a> <a id="26206" href="Algebra.Morphism.Structures.html#26077" class="Field">isLoopMonomorphism</a> <a id="26225" class="Keyword">public</a>

<a id="26233" class="Comment">------------------------------------------------------------------------</a>
<a id="26306" class="Comment">-- Morphisms over Kleene algebra structures</a>
<a id="26350" class="Comment">------------------------------------------------------------------------</a>
<a id="26423" class="Keyword">module</a> <a id="KleeneAlgebraMorphisms"></a><a id="26430" href="Algebra.Morphism.Structures.html#26430" class="Module">KleeneAlgebraMorphisms</a> <a id="26453" class="Symbol">(</a><a id="26454" href="Algebra.Morphism.Structures.html#26454" class="Bound">R₁</a> <a id="26457" class="Symbol">:</a> <a id="26459" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="26476" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="26478" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="26480" class="Symbol">)</a> <a id="26482" class="Symbol">(</a><a id="26483" href="Algebra.Morphism.Structures.html#26483" class="Bound">R₂</a> <a id="26486" class="Symbol">:</a> <a id="26488" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="26505" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="26507" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="26509" class="Symbol">)</a> <a id="26511" class="Keyword">where</a>

  <a id="26520" class="Keyword">open</a> <a id="26525" href="Algebra.Bundles.Raw.html#7484" class="Module">RawKleeneAlgebra</a> <a id="26542" href="Algebra.Morphism.Structures.html#26454" class="Bound">R₁</a> <a id="26545" class="Keyword">renaming</a>
    <a id="26558" class="Symbol">(</a> <a id="26560" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="26568" class="Symbol">to</a> <a id="26571" class="Field">A</a><a id="26572" class="Symbol">;</a> <a id="26574" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="26578" class="Symbol">to</a> <a id="26581" class="Field Operator">_≈₁_</a>
    <a id="26590" class="Symbol">;</a> <a id="26592" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a> <a id="26595" class="Symbol">to</a> <a id="26598" class="Field Operator">_⋆₁</a>
    <a id="26606" class="Symbol">;</a> <a id="26608" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="26620" class="Symbol">to</a> <a id="26623" class="Function">rawSemiring₁</a>
    <a id="26640" class="Symbol">)</a>

  <a id="26645" class="Keyword">open</a> <a id="26650" href="Algebra.Bundles.Raw.html#7484" class="Module">RawKleeneAlgebra</a> <a id="26667" href="Algebra.Morphism.Structures.html#26483" class="Bound">R₂</a> <a id="26670" class="Keyword">renaming</a>
    <a id="26683" class="Symbol">(</a> <a id="26685" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="26693" class="Symbol">to</a> <a id="26696" class="Field">B</a><a id="26697" class="Symbol">;</a> <a id="26699" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="26703" class="Symbol">to</a> <a id="26706" class="Field Operator">_≈₂_</a>
    <a id="26715" class="Symbol">;</a> <a id="26717" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a> <a id="26720" class="Symbol">to</a> <a id="26723" class="Field Operator">_⋆₂</a>
    <a id="26731" class="Symbol">;</a> <a id="26733" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="26745" class="Symbol">to</a> <a id="26748" class="Function">rawSemiring₂</a>
    <a id="26765" class="Symbol">)</a>

  <a id="26770" class="Keyword">open</a> <a id="26775" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="26795" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="26797" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a> <a id="26799" href="Algebra.Morphism.Structures.html#26706" class="Field Operator">_≈₂_</a>
  <a id="26806" class="Keyword">open</a> <a id="26811" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="26829" href="Algebra.Morphism.Structures.html#26623" class="Function">rawSemiring₁</a> <a id="26842" href="Algebra.Morphism.Structures.html#26748" class="Function">rawSemiring₂</a>

  <a id="26858" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism"></a><a id="26865" href="Algebra.Morphism.Structures.html#26865" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="26893" class="Symbol">(</a><a id="26894" href="Algebra.Morphism.Structures.html#26894" class="Bound Operator">⟦_⟧</a> <a id="26898" class="Symbol">:</a> <a id="26900" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="26902" class="Symbol">→</a> <a id="26904" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a><a id="26905" class="Symbol">)</a> <a id="26907" class="Symbol">:</a> <a id="26909" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26913" class="Symbol">(</a><a id="26914" href="Algebra.Morphism.Structures.html#26476" class="Bound">a</a> <a id="26916" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26918" href="Algebra.Morphism.Structures.html#26478" class="Bound">ℓ₁</a> <a id="26921" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26923" href="Algebra.Morphism.Structures.html#26507" class="Bound">ℓ₂</a><a id="26925" class="Symbol">)</a> <a id="26927" class="Keyword">where</a>
    <a id="26937" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.isSemiringHomomorphism"></a><a id="26949" href="Algebra.Morphism.Structures.html#26949" class="Field">isSemiringHomomorphism</a> <a id="26972" class="Symbol">:</a> <a id="26974" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="26997" href="Algebra.Morphism.Structures.html#26894" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.⋆-homo"></a><a id="27007" href="Algebra.Morphism.Structures.html#27007" class="Field">⋆-homo</a> <a id="27014" class="Symbol">:</a>  <a id="27017" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="27030" href="Algebra.Morphism.Structures.html#26894" class="Bound Operator">⟦_⟧</a> <a id="27034" href="Algebra.Morphism.Structures.html#26598" class="Function Operator">_⋆₁</a> <a id="27038" href="Algebra.Morphism.Structures.html#26723" class="Field Operator">_⋆₂</a>

    <a id="27047" class="Keyword">open</a> <a id="27052" href="Algebra.Morphism.Structures.html#11442" class="Module">IsSemiringHomomorphism</a> <a id="27075" href="Algebra.Morphism.Structures.html#26949" class="Field">isSemiringHomomorphism</a> <a id="27098" class="Keyword">public</a>

  <a id="27108" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism"></a><a id="27115" href="Algebra.Morphism.Structures.html#27115" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="27143" class="Symbol">(</a><a id="27144" href="Algebra.Morphism.Structures.html#27144" class="Bound Operator">⟦_⟧</a> <a id="27148" class="Symbol">:</a> <a id="27150" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="27152" class="Symbol">→</a> <a id="27154" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a><a id="27155" class="Symbol">)</a> <a id="27157" class="Symbol">:</a> <a id="27159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27163" class="Symbol">(</a><a id="27164" href="Algebra.Morphism.Structures.html#26476" class="Bound">a</a> <a id="27166" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27168" href="Algebra.Morphism.Structures.html#26478" class="Bound">ℓ₁</a> <a id="27171" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27173" href="Algebra.Morphism.Structures.html#26507" class="Bound">ℓ₂</a><a id="27175" class="Symbol">)</a> <a id="27177" class="Keyword">where</a>
    <a id="27187" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.isKleeneAlgebraHomomorphism"></a><a id="27199" href="Algebra.Morphism.Structures.html#27199" class="Field">isKleeneAlgebraHomomorphism</a>   <a id="27229" class="Symbol">:</a> <a id="27231" href="Algebra.Morphism.Structures.html#26865" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="27259" href="Algebra.Morphism.Structures.html#27144" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.injective"></a><a id="27269" href="Algebra.Morphism.Structures.html#27269" class="Field">injective</a>                     <a id="27299" class="Symbol">:</a> <a id="27301" href="Function.Definitions.html#842" class="Function">Injective</a>  <a id="27312" href="Algebra.Morphism.Structures.html#26581" class="Function Operator">_≈₁_</a> <a id="27317" href="Algebra.Morphism.Structures.html#26706" class="Field Operator">_≈₂_</a> <a id="27322" href="Algebra.Morphism.Structures.html#27144" class="Bound Operator">⟦_⟧</a>

    <a id="27331" class="Keyword">open</a> <a id="27336" href="Algebra.Morphism.Structures.html#26865" class="Module">IsKleeneAlgebraHomomorphism</a> <a id="27364" href="Algebra.Morphism.Structures.html#27199" class="Field">isKleeneAlgebraHomomorphism</a> <a id="27392" class="Keyword">public</a>

  <a id="27402" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism"></a><a id="27409" href="Algebra.Morphism.Structures.html#27409" class="Record">IsKleeneAlgebraIsomorphism</a> <a id="27436" class="Symbol">(</a><a id="27437" href="Algebra.Morphism.Structures.html#27437" class="Bound Operator">⟦_⟧</a> <a id="27441" class="Symbol">:</a> <a id="27443" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="27445" class="Symbol">→</a> <a id="27447" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a><a id="27448" class="Symbol">)</a> <a id="27450" class="Symbol">:</a> <a id="27452" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27456" class="Symbol">(</a><a id="27457" href="Algebra.Morphism.Structures.html#26476" class="Bound">a</a> <a id="27459" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27461" href="Algebra.Morphism.Structures.html#26505" class="Bound">b</a> <a id="27463" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27465" href="Algebra.Morphism.Structures.html#26478" class="Bound">ℓ₁</a> <a id="27468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27470" href="Algebra.Morphism.Structures.html#26507" class="Bound">ℓ₂</a><a id="27472" class="Symbol">)</a> <a id="27474" class="Keyword">where</a>
    <a id="27484" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.isKleeneAlgebraMonomorphism"></a><a id="27496" href="Algebra.Morphism.Structures.html#27496" class="Field">isKleeneAlgebraMonomorphism</a>   <a id="27526" class="Symbol">:</a> <a id="27528" href="Algebra.Morphism.Structures.html#27115" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="27556" href="Algebra.Morphism.Structures.html#27437" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.surjective"></a><a id="27566" href="Algebra.Morphism.Structures.html#27566" class="Field">surjective</a>                    <a id="27596" class="Symbol">:</a> <a id="27598" href="Function.Definitions.html#919" class="Function">Surjective</a>  <a id="27610" href="Algebra.Morphism.Structures.html#26581" class="Function Operator">_≈₁_</a> <a id="27615" href="Algebra.Morphism.Structures.html#26706" class="Field Operator">_≈₂_</a> <a id="27620" href="Algebra.Morphism.Structures.html#27437" class="Bound Operator">⟦_⟧</a>

    <a id="27629" class="Keyword">open</a> <a id="27634" href="Algebra.Morphism.Structures.html#27115" class="Module">IsKleeneAlgebraMonomorphism</a> <a id="27662" href="Algebra.Morphism.Structures.html#27496" class="Field">isKleeneAlgebraMonomorphism</a> <a id="27690" class="Keyword">public</a>

<a id="27698" class="Comment">------------------------------------------------------------------------</a>
<a id="27771" class="Comment">-- Re-export contents of modules publicly</a>

<a id="27814" class="Keyword">open</a> <a id="27819" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="27834" class="Keyword">public</a>
<a id="27841" class="Keyword">open</a> <a id="27846" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="27862" class="Keyword">public</a>
<a id="27869" class="Keyword">open</a> <a id="27874" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a> <a id="27889" class="Keyword">public</a>
<a id="27896" class="Keyword">open</a> <a id="27901" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="27923" class="Keyword">public</a>
<a id="27930" class="Keyword">open</a> <a id="27935" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="27953" class="Keyword">public</a>
<a id="27960" class="Keyword">open</a> <a id="27965" href="Algebra.Morphism.Structures.html#13658" class="Module">RingWithoutOneMorphisms</a> <a id="27989" class="Keyword">public</a>
<a id="27996" class="Keyword">open</a> <a id="28001" href="Algebra.Morphism.Structures.html#17071" class="Module">RingMorphisms</a> <a id="28015" class="Keyword">public</a>
<a id="28022" class="Keyword">open</a> <a id="28027" href="Algebra.Morphism.Structures.html#21014" class="Module">QuasigroupMorphisms</a> <a id="28047" class="Keyword">public</a>
<a id="28054" class="Keyword">open</a> <a id="28059" href="Algebra.Morphism.Structures.html#24809" class="Module">LoopMorphisms</a> <a id="28073" class="Keyword">public</a>
<a id="28080" class="Keyword">open</a> <a id="28085" href="Algebra.Morphism.Structures.html#26430" class="Module">KleeneAlgebraMorphisms</a> <a id="28108" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Algebra.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a> <a id="291" class="Keyword">where</a>

<a id="298" class="Keyword">import</a> <a id="305" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">MorphismDefinitions</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Algebra.html" class="Module">Algebra</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Function.Base.html" class="Module">Function.Base</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Level.html" class="Module">Level</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="464" class="Symbol">;</a> <a id="466" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">import</a> <a id="488" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="521" class="Symbol">as</a> <a id="524" class="Module">≈-Reasoning</a>

<a id="537" class="Keyword">private</a>
  <a id="547" class="Keyword">variable</a>
    <a id="560" href="Algebra.Morphism.html#560" class="Generalizable">a</a> <a id="562" href="Algebra.Morphism.html#562" class="Generalizable">b</a> <a id="564" href="Algebra.Morphism.html#564" class="Generalizable">ℓ₁</a> <a id="567" href="Algebra.Morphism.html#567" class="Generalizable">ℓ₂</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="582" href="Algebra.Morphism.html#582" class="Generalizable">A</a> <a id="584" class="Symbol">:</a> <a id="586" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="590" href="Algebra.Morphism.html#560" class="Generalizable">a</a>
    <a id="596" href="Algebra.Morphism.html#596" class="Generalizable">B</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Algebra.Morphism.html#562" class="Generalizable">b</a>

<a id="607" class="Comment">------------------------------------------------------------------------</a>
<a id="680" class="Comment">-- Re-export</a>

<a id="694" class="Keyword">module</a> <a id="Definitions"></a><a id="701" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="713" class="Symbol">{</a><a id="714" href="Algebra.Morphism.html#714" class="Bound">a</a> <a id="716" href="Algebra.Morphism.html#716" class="Bound">b</a> <a id="718" href="Algebra.Morphism.html#718" class="Bound">ℓ₁</a><a id="720" class="Symbol">}</a> <a id="722" class="Symbol">(</a><a id="723" href="Algebra.Morphism.html#723" class="Bound">A</a> <a id="725" class="Symbol">:</a> <a id="727" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="731" href="Algebra.Morphism.html#714" class="Bound">a</a><a id="732" class="Symbol">)</a> <a id="734" class="Symbol">(</a><a id="735" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Algebra.Morphism.html#716" class="Bound">b</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">(</a><a id="747" href="Algebra.Morphism.html#747" class="Bound Operator">_≈_</a> <a id="751" class="Symbol">:</a> <a id="753" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="757" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="759" href="Algebra.Morphism.html#718" class="Bound">ℓ₁</a><a id="761" class="Symbol">)</a> <a id="763" class="Keyword">where</a>
  <a id="771" class="Keyword">open</a> <a id="776" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="796" href="Algebra.Morphism.html#723" class="Bound">A</a> <a id="798" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="800" href="Algebra.Morphism.html#747" class="Bound Operator">_≈_</a> <a id="804" class="Keyword">public</a>

<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="852" class="Keyword">public</a>


<a id="861" class="Comment">------------------------------------------------------------------------</a>
<a id="934" class="Comment">-- DEPRECATED</a>
<a id="948" class="Comment">------------------------------------------------------------------------</a>
<a id="1021" class="Comment">-- Please use the new definitions re-exported from</a>
<a id="1072" class="Comment">-- `Algebra.Morphism.Structures` as continuing support for the below is</a>
<a id="1144" class="Comment">-- no guaranteed.</a>

<a id="1163" class="Comment">-- Version 1.5</a>

<a id="1179" class="Keyword">module</a> <a id="1186" href="Algebra.Morphism.html#1186" class="Module">_</a> <a id="1188" class="Symbol">{</a><a id="1189" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1192" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a> <a id="1195" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1198" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1200" class="Symbol">}</a>
         <a id="1211" class="Symbol">(</a><a id="1212" href="Algebra.Morphism.html#1212" class="Bound">From</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="1229" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1232" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a><a id="1234" class="Symbol">)</a>
         <a id="1245" class="Symbol">(</a><a id="1246" href="Algebra.Morphism.html#1246" class="Bound">To</a>   <a id="1251" class="Symbol">:</a> <a id="1253" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="1263" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1266" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Keyword">where</a>

  <a id="1279" class="Keyword">private</a>
    <a id="1291" class="Keyword">module</a> <a id="1298" href="Algebra.Morphism.html#1298" class="Module">F</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="1312" href="Algebra.Morphism.html#1212" class="Bound">From</a>
    <a id="1321" class="Keyword">module</a> <a id="1328" href="Algebra.Morphism.html#1328" class="Module">T</a> <a id="1330" class="Symbol">=</a> <a id="1332" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="1342" href="Algebra.Morphism.html#1246" class="Bound">To</a>
  <a id="1347" class="Keyword">open</a> <a id="1352" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="1364" href="Algebra.Bundles.html#4838" class="Function">F.Carrier</a> <a id="1374" href="Algebra.Bundles.html#4838" class="Field">T.Carrier</a> <a id="1384" href="Algebra.Bundles.html#4862" class="Field Operator">T._≈_</a>

  <a id="1393" class="Keyword">record</a> <a id="1400" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">:</a>
         <a id="1448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1456" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1458" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a> <a id="1461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1463" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1466" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1468" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1470" class="Symbol">)</a> <a id="1472" class="Keyword">where</a>
    <a id="1482" class="Keyword">field</a>
      <a id="1494" href="Algebra.Morphism.html#1494" class="Field">⟦⟧-cong</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1508" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1518" href="Algebra.Bundles.html#4862" class="Function Operator">F._≈_</a> <a id="1524" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1526" href="Algebra.Bundles.html#4862" class="Field Operator">T._≈_</a>
      <a id="1538" href="Algebra.Morphism.html#1538" class="Field">∙-homo</a>  <a id="1546" class="Symbol">:</a> <a id="1548" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="1561" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1565" href="Algebra.Bundles.html#4894" class="Function Operator">F._∙_</a> <a id="1571" href="Algebra.Bundles.html#4894" class="Field Operator">T._∙_</a>

  <a id="1580" href="Algebra.Morphism.html#1580" class="Function">IsSemigroupMorphism-syntax</a> <a id="1607" class="Symbol">=</a> <a id="1609" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a>
  <a id="1631" class="Keyword">syntax</a> <a id="1638" href="Algebra.Morphism.html#1580" class="Function">IsSemigroupMorphism-syntax</a> <a id="1665" class="Bound">From</a> <a id="1670" class="Bound">To</a> <a id="1673" class="Bound">F</a> <a id="1675" class="Symbol">=</a> <a id="1677" class="Bound">F</a> <a id="1679" class="Function">Is</a> <a id="1682" class="Bound">From</a> <a id="1687" class="Function">-Semigroup⟶</a> <a id="1699" class="Bound">To</a>

<a id="1703" class="Keyword">module</a> <a id="1710" href="Algebra.Morphism.html#1710" class="Module">_</a> <a id="1712" class="Symbol">{</a><a id="1713" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1716" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a> <a id="1719" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1722" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1724" class="Symbol">}</a>
         <a id="1735" class="Symbol">(</a><a id="1736" href="Algebra.Morphism.html#1736" class="Bound">From</a> <a id="1741" class="Symbol">:</a> <a id="1743" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="1750" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1753" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a><a id="1755" class="Symbol">)</a>
         <a id="1766" class="Symbol">(</a><a id="1767" href="Algebra.Morphism.html#1767" class="Bound">To</a>   <a id="1772" class="Symbol">:</a> <a id="1774" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="1781" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1784" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Keyword">where</a>

  <a id="1797" class="Keyword">private</a>
    <a id="1809" class="Keyword">module</a> <a id="1816" href="Algebra.Morphism.html#1816" class="Module">F</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="1827" href="Algebra.Morphism.html#1736" class="Bound">From</a>
    <a id="1836" class="Keyword">module</a> <a id="1843" href="Algebra.Morphism.html#1843" class="Module">T</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="1854" href="Algebra.Morphism.html#1767" class="Bound">To</a>
  <a id="1859" class="Keyword">open</a> <a id="1864" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="1876" href="Algebra.Bundles.html#7394" class="Function">F.Carrier</a> <a id="1886" href="Algebra.Bundles.html#7394" class="Field">T.Carrier</a> <a id="1896" href="Algebra.Bundles.html#7415" class="Field Operator">T._≈_</a>

  <a id="1905" class="Keyword">record</a> <a id="1912" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a> <a id="1934" class="Symbol">:</a> <a id="1936" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">:</a>
         <a id="1957" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1965" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1967" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a> <a id="1970" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1972" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1975" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1977" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Keyword">where</a>
    <a id="1991" class="Keyword">field</a>
      <a id="2003" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a> <a id="2033" href="Algebra.Bundles.html#7560" class="Function">F.semigroup</a> <a id="2045" href="Algebra.Bundles.html#7560" class="Function">T.semigroup</a> <a id="2057" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a>
      <a id="2067" href="Algebra.Morphism.html#2067" class="Field">ε-homo</a>  <a id="2075" class="Symbol">:</a> <a id="2077" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2090" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a> <a id="2094" href="Algebra.Bundles.html#7471" class="Function">F.ε</a> <a id="2098" href="Algebra.Bundles.html#7471" class="Field">T.ε</a>

    <a id="2107" class="Keyword">open</a> <a id="2112" href="Algebra.Morphism.html#1400" class="Module">IsSemigroupMorphism</a> <a id="2132" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="2140" class="Keyword">public</a>

  <a id="2150" href="Algebra.Morphism.html#2150" class="Function">IsMonoidMorphism-syntax</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a>
  <a id="2195" class="Keyword">syntax</a> <a id="2202" href="Algebra.Morphism.html#2150" class="Function">IsMonoidMorphism-syntax</a> <a id="2226" class="Bound">From</a> <a id="2231" class="Bound">To</a> <a id="2234" class="Bound">F</a> <a id="2236" class="Symbol">=</a> <a id="2238" class="Bound">F</a> <a id="2240" class="Function">Is</a> <a id="2243" class="Bound">From</a> <a id="2248" class="Function">-Monoid⟶</a> <a id="2257" class="Bound">To</a>

<a id="2261" class="Keyword">module</a> <a id="2268" href="Algebra.Morphism.html#2268" class="Module">_</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2274" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a> <a id="2277" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2280" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2282" class="Symbol">}</a>
         <a id="2293" class="Symbol">(</a><a id="2294" href="Algebra.Morphism.html#2294" class="Bound">From</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="2319" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2322" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a><a id="2324" class="Symbol">)</a>
         <a id="2335" class="Symbol">(</a><a id="2336" href="Algebra.Morphism.html#2336" class="Bound">To</a>   <a id="2341" class="Symbol">:</a> <a id="2343" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="2361" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2364" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Keyword">where</a>

  <a id="2377" class="Keyword">private</a>
    <a id="2389" class="Keyword">module</a> <a id="2396" href="Algebra.Morphism.html#2396" class="Module">F</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="2418" href="Algebra.Morphism.html#2294" class="Bound">From</a>
    <a id="2427" class="Keyword">module</a> <a id="2434" href="Algebra.Morphism.html#2434" class="Module">T</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="2456" href="Algebra.Morphism.html#2336" class="Bound">To</a>
  <a id="2461" class="Keyword">open</a> <a id="2466" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="2478" href="Algebra.Bundles.html#7976" class="Function">F.Carrier</a> <a id="2488" href="Algebra.Bundles.html#7976" class="Field">T.Carrier</a> <a id="2498" href="Algebra.Bundles.html#8008" class="Field Operator">T._≈_</a>

  <a id="2507" class="Keyword">record</a> <a id="2514" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Algebra.Morphism.html#2543" class="Bound Operator">⟦_⟧</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">:</a>
         <a id="2570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2578" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2580" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a> <a id="2583" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2585" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2588" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2590" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Keyword">where</a>
    <a id="2604" class="Keyword">field</a>
      <a id="2616" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="2643" href="Algebra.Bundles.html#8230" class="Function">F.monoid</a> <a id="2652" href="Algebra.Bundles.html#8230" class="Function">T.monoid</a> <a id="2661" href="Algebra.Morphism.html#2543" class="Bound Operator">⟦_⟧</a>

    <a id="2670" class="Keyword">open</a> <a id="2675" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="2692" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="2700" class="Keyword">public</a>

  <a id="2710" href="Algebra.Morphism.html#2710" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2745" class="Symbol">=</a> <a id="2747" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a>
  <a id="2777" class="Keyword">syntax</a> <a id="2784" href="Algebra.Morphism.html#2710" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2819" class="Bound">From</a> <a id="2824" class="Bound">To</a> <a id="2827" class="Bound">F</a> <a id="2829" class="Symbol">=</a> <a id="2831" class="Bound">F</a> <a id="2833" class="Function">Is</a> <a id="2836" class="Bound">From</a> <a id="2841" class="Function">-CommutativeMonoid⟶</a> <a id="2861" class="Bound">To</a>

<a id="2865" class="Keyword">module</a> <a id="2872" href="Algebra.Morphism.html#2872" class="Module">_</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="2878" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a> <a id="2881" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="2884" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="2886" class="Symbol">}</a>
         <a id="2897" class="Symbol">(</a><a id="2898" href="Algebra.Morphism.html#2898" class="Bound">From</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="2933" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="2936" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a><a id="2938" class="Symbol">)</a>
         <a id="2949" class="Symbol">(</a><a id="2950" href="Algebra.Morphism.html#2950" class="Bound">To</a>   <a id="2955" class="Symbol">:</a> <a id="2957" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="2985" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="2988" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Keyword">where</a>

  <a id="3001" class="Keyword">private</a>
    <a id="3013" class="Keyword">module</a> <a id="3020" href="Algebra.Morphism.html#3020" class="Module">F</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="3052" href="Algebra.Morphism.html#2898" class="Bound">From</a>
    <a id="3061" class="Keyword">module</a> <a id="3068" href="Algebra.Morphism.html#3068" class="Module">T</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="3100" href="Algebra.Morphism.html#2950" class="Bound">To</a>
  <a id="3105" class="Keyword">open</a> <a id="3110" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="3122" href="Algebra.Bundles.html#9276" class="Function">F.Carrier</a> <a id="3132" href="Algebra.Bundles.html#9276" class="Field">T.Carrier</a> <a id="3142" href="Algebra.Bundles.html#9318" class="Field Operator">T._≈_</a>

  <a id="3151" class="Keyword">record</a> <a id="3158" href="Algebra.Morphism.html#3158" class="Record">IsIdempotentCommutativeMonoidMorphism</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a> <a id="3201" class="Symbol">:</a> <a id="3203" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="3211" class="Symbol">)</a> <a id="3213" class="Symbol">:</a>
         <a id="3224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="3232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3234" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a> <a id="3237" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3239" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="3242" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3244" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Keyword">where</a>
    <a id="3258" class="Keyword">field</a>
      <a id="3270" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="3297" href="Algebra.Bundles.html#8230" class="Function">F.monoid</a> <a id="3306" href="Algebra.Bundles.html#8230" class="Function">T.monoid</a> <a id="3315" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a>

    <a id="3324" class="Keyword">open</a> <a id="3329" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="3346" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3354" class="Keyword">public</a>

    <a id="3366" href="Algebra.Morphism.html#3366" class="Function">isCommutativeMonoidMorphism</a> <a id="3394" class="Symbol">:</a>
      <a id="3402" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a> <a id="3430" href="Algebra.Bundles.html#9610" class="Function">F.commutativeMonoid</a> <a id="3450" href="Algebra.Bundles.html#9610" class="Function">T.commutativeMonoid</a> <a id="3470" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a>
    <a id="3478" href="Algebra.Morphism.html#3366" class="Function">isCommutativeMonoidMorphism</a> <a id="3506" class="Symbol">=</a> <a id="3508" class="Keyword">record</a> <a id="3515" class="Symbol">{</a> <a id="3517" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="3525" class="Symbol">=</a> <a id="3527" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3535" class="Symbol">}</a>

  <a id="3540" href="Algebra.Morphism.html#3540" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="Algebra.Morphism.html#3158" class="Record">IsIdempotentCommutativeMonoidMorphism</a>
  <a id="3627" class="Keyword">syntax</a> <a id="3634" href="Algebra.Morphism.html#3540" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3679" class="Bound">From</a> <a id="3684" class="Bound">To</a> <a id="3687" class="Bound">F</a> <a id="3689" class="Symbol">=</a> <a id="3691" class="Bound">F</a> <a id="3693" class="Function">Is</a> <a id="3696" class="Bound">From</a> <a id="3701" class="Function">-IdempotentCommutativeMonoid⟶</a> <a id="3731" class="Bound">To</a>

<a id="3735" class="Keyword">module</a> <a id="3742" href="Algebra.Morphism.html#3742" class="Module">_</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3748" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a> <a id="3751" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="3754" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="3756" class="Symbol">}</a>
         <a id="3767" class="Symbol">(</a><a id="3768" href="Algebra.Morphism.html#3768" class="Bound">From</a> <a id="3773" class="Symbol">:</a> <a id="3775" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="3781" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3784" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a><a id="3786" class="Symbol">)</a>
         <a id="3797" class="Symbol">(</a><a id="3798" href="Algebra.Morphism.html#3798" class="Bound">To</a>   <a id="3803" class="Symbol">:</a> <a id="3805" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="3811" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="3814" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="3816" class="Symbol">)</a> <a id="3818" class="Keyword">where</a>

  <a id="3827" class="Keyword">private</a>
    <a id="3839" class="Keyword">module</a> <a id="3846" href="Algebra.Morphism.html#3846" class="Module">F</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="3856" href="Algebra.Morphism.html#3768" class="Bound">From</a>
    <a id="3865" class="Keyword">module</a> <a id="3872" href="Algebra.Morphism.html#3872" class="Module">T</a> <a id="3874" class="Symbol">=</a> <a id="3876" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="3882" href="Algebra.Morphism.html#3798" class="Bound">To</a>
  <a id="3887" class="Keyword">open</a> <a id="3892" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="3904" href="Algebra.Bundles.html#11969" class="Function">F.Carrier</a> <a id="3914" href="Algebra.Bundles.html#11969" class="Field">T.Carrier</a> <a id="3924" href="Algebra.Bundles.html#11989" class="Field Operator">T._≈_</a>

  <a id="3933" class="Keyword">record</a> <a id="3940" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="3971" class="Symbol">)</a> <a id="3973" class="Symbol">:</a>
         <a id="3984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3992" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3994" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a> <a id="3997" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3999" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="4002" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4004" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="4006" class="Symbol">)</a> <a id="4008" class="Keyword">where</a>
    <a id="4018" class="Keyword">field</a>
      <a id="4030" href="Algebra.Morphism.html#4030" class="Field">mn-homo</a> <a id="4038" class="Symbol">:</a> <a id="4040" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="4057" href="Algebra.Bundles.html#12246" class="Function">F.monoid</a> <a id="4066" href="Algebra.Bundles.html#12246" class="Function">T.monoid</a> <a id="4075" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a>

    <a id="4084" class="Keyword">open</a> <a id="4089" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="4106" href="Algebra.Morphism.html#4030" class="Field">mn-homo</a> <a id="4114" class="Keyword">public</a>

    <a id="4126" href="Algebra.Morphism.html#4126" class="Function">⁻¹-homo</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="4149" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a> <a id="4153" href="Algebra.Bundles.html#12065" class="Function Operator">F._⁻¹</a> <a id="4159" href="Algebra.Bundles.html#12065" class="Field Operator">T._⁻¹</a>
    <a id="4169" href="Algebra.Morphism.html#4126" class="Function">⁻¹-homo</a> <a id="4177" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4179" class="Symbol">=</a> <a id="4181" class="Keyword">let</a> <a id="4185" class="Keyword">open</a> <a id="4190" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="4202" href="Algebra.Structures.html#1873" class="Function">T.setoid</a> <a id="4211" class="Keyword">in</a> <a id="4214" href="Algebra.Structures.html#8026" class="Function">T.uniqueˡ-⁻¹</a> <a id="4227" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4229" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4231" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4236" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4238" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4240" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4242" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4244" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4246" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4258" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4260" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4262" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4267" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4269" href="Algebra.Bundles.html#12017" class="Field Operator">T.∙</a> <a id="4273" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4275" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4277" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4279" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4282" href="Relation.Binary.Structures.html#1667" class="Function">T.sym</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Algebra.Morphism.html#1538" class="Function">∙-homo</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4299" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a><a id="4303" class="Symbol">)</a> <a id="4305" href="Algebra.Morphism.html#4177" class="Bound">x</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4316" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4318" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4320" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4325" href="Algebra.Bundles.html#12017" class="Function Operator">F.∙</a> <a id="4329" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4331" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a>     <a id="4337" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4340" href="Algebra.Morphism.html#1494" class="Function">⟦⟧-cong</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Algebra.Structures.html#7899" class="Function">F.inverseˡ</a> <a id="4360" href="Algebra.Morphism.html#4177" class="Bound">x</a><a id="4361" class="Symbol">)</a> <a id="4363" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4371" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4373" href="Algebra.Bundles.html#12043" class="Function">F.ε</a> <a id="4377" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a>              <a id="4392" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4395" href="Algebra.Morphism.html#2067" class="Function">ε-homo</a> <a id="4402" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4410" href="Algebra.Bundles.html#12043" class="Field">T.ε</a> <a id="4414" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4419" href="Algebra.Morphism.html#4419" class="Function">IsGroupMorphism-syntax</a> <a id="4442" class="Symbol">=</a> <a id="4444" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a>
  <a id="4462" class="Keyword">syntax</a> <a id="4469" href="Algebra.Morphism.html#4419" class="Function">IsGroupMorphism-syntax</a> <a id="4492" class="Bound">From</a> <a id="4497" class="Bound">To</a> <a id="4500" class="Bound">F</a> <a id="4502" class="Symbol">=</a> <a id="4504" class="Bound">F</a> <a id="4506" class="Function">Is</a> <a id="4509" class="Bound">From</a> <a id="4514" class="Function">-Group⟶</a> <a id="4522" class="Bound">To</a>

<a id="4526" class="Keyword">module</a> <a id="4533" href="Algebra.Morphism.html#4533" class="Module">_</a> <a id="4535" class="Symbol">{</a><a id="4536" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4539" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a> <a id="4542" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4545" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4547" class="Symbol">}</a>
         <a id="4558" class="Symbol">(</a><a id="4559" href="Algebra.Morphism.html#4559" class="Bound">From</a> <a id="4564" class="Symbol">:</a> <a id="4566" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="4579" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4582" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a><a id="4584" class="Symbol">)</a>
         <a id="4595" class="Symbol">(</a><a id="4596" href="Algebra.Morphism.html#4596" class="Bound">To</a>   <a id="4601" class="Symbol">:</a> <a id="4603" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="4616" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4619" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Keyword">where</a>

  <a id="4632" class="Keyword">private</a>
    <a id="4644" class="Keyword">module</a> <a id="4651" href="Algebra.Morphism.html#4651" class="Module">F</a> <a id="4653" class="Symbol">=</a> <a id="4655" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="4668" href="Algebra.Morphism.html#4559" class="Bound">From</a>
    <a id="4677" class="Keyword">module</a> <a id="4684" href="Algebra.Morphism.html#4684" class="Module">T</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="4701" href="Algebra.Morphism.html#4596" class="Bound">To</a>
  <a id="4706" class="Keyword">open</a> <a id="4711" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="4723" href="Algebra.Bundles.html#12779" class="Function">F.Carrier</a> <a id="4733" href="Algebra.Bundles.html#12779" class="Field">T.Carrier</a> <a id="4743" href="Algebra.Bundles.html#12806" class="Field Operator">T._≈_</a>

  <a id="4752" class="Keyword">record</a> <a id="4759" href="Algebra.Morphism.html#4759" class="Record">IsAbelianGroupMorphism</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Algebra.Morphism.html#4783" class="Bound Operator">⟦_⟧</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="4797" class="Symbol">)</a> <a id="4799" class="Symbol">:</a>
         <a id="4810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4814" class="Symbol">(</a><a id="4815" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4820" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a> <a id="4823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4825" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4828" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4830" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Keyword">where</a>
    <a id="4844" class="Keyword">field</a>
      <a id="4856" href="Algebra.Morphism.html#4856" class="Field">gp-homo</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a> <a id="4882" href="Algebra.Bundles.html#13030" class="Function">F.group</a> <a id="4890" href="Algebra.Bundles.html#13030" class="Function">T.group</a> <a id="4898" href="Algebra.Morphism.html#4783" class="Bound Operator">⟦_⟧</a>

    <a id="4907" class="Keyword">open</a> <a id="4912" href="Algebra.Morphism.html#3940" class="Module">IsGroupMorphism</a> <a id="4928" href="Algebra.Morphism.html#4856" class="Field">gp-homo</a> <a id="4936" class="Keyword">public</a>

  <a id="4946" href="Algebra.Morphism.html#4946" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="4976" class="Symbol">=</a> <a id="4978" href="Algebra.Morphism.html#4759" class="Record">IsAbelianGroupMorphism</a>
  <a id="5003" class="Keyword">syntax</a> <a id="5010" href="Algebra.Morphism.html#4946" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="5040" class="Bound">From</a> <a id="5045" class="Bound">To</a> <a id="5048" class="Bound">F</a> <a id="5050" class="Symbol">=</a> <a id="5052" class="Bound">F</a> <a id="5054" class="Function">Is</a> <a id="5057" class="Bound">From</a> <a id="5062" class="Function">-AbelianGroup⟶</a> <a id="5077" class="Bound">To</a>

<a id="5081" class="Keyword">module</a> <a id="5088" href="Algebra.Morphism.html#5088" class="Module">_</a> <a id="5090" class="Symbol">{</a><a id="5091" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5094" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a> <a id="5097" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5100" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5102" class="Symbol">}</a>
         <a id="5113" class="Symbol">(</a><a id="5114" href="Algebra.Morphism.html#5114" class="Bound">From</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="5126" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5129" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a><a id="5131" class="Symbol">)</a>
         <a id="5142" class="Symbol">(</a><a id="5143" href="Algebra.Morphism.html#5143" class="Bound">To</a>   <a id="5148" class="Symbol">:</a> <a id="5150" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="5155" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5158" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Keyword">where</a>

  <a id="5171" class="Keyword">private</a>
    <a id="5183" class="Keyword">module</a> <a id="5190" href="Algebra.Morphism.html#5190" class="Module">F</a> <a id="5192" class="Symbol">=</a> <a id="5194" href="Algebra.Bundles.html#28896" class="Module">Ring</a> <a id="5199" href="Algebra.Morphism.html#5114" class="Bound">From</a>
    <a id="5208" class="Keyword">module</a> <a id="5215" href="Algebra.Morphism.html#5215" class="Module">T</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Algebra.Bundles.html#28896" class="Module">Ring</a> <a id="5224" href="Algebra.Morphism.html#5143" class="Bound">To</a>
  <a id="5229" class="Keyword">open</a> <a id="5234" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="5246" href="Algebra.Bundles.html#29002" class="Function">F.Carrier</a> <a id="5256" href="Algebra.Bundles.html#29002" class="Field">T.Carrier</a> <a id="5266" href="Algebra.Bundles.html#29022" class="Field Operator">T._≈_</a>

  <a id="5275" class="Keyword">record</a> <a id="5282" href="Algebra.Morphism.html#5282" class="Record">IsRingMorphism</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5302" class="Symbol">:</a> <a id="5304" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="5312" class="Symbol">)</a> <a id="5314" class="Symbol">:</a>
         <a id="5325" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5333" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5335" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a> <a id="5338" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5340" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5343" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5345" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Keyword">where</a>
    <a id="5359" class="Keyword">field</a>
      <a id="5371" href="Algebra.Morphism.html#5371" class="Field">+-abgp-homo</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5389" href="Algebra.Morphism.html#4946" class="Function">Is</a> <a id="5392" href="Algebra.Bundles.html#29242" class="Function">F.+-abelianGroup</a> <a id="5409" href="Algebra.Morphism.html#4946" class="Function">-AbelianGroup⟶</a> <a id="5424" href="Algebra.Bundles.html#29242" class="Function">T.+-abelianGroup</a>
      <a id="5447" href="Algebra.Morphism.html#5447" class="Field">*-mn-homo</a>   <a id="5459" class="Symbol">:</a> <a id="5461" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5465" href="Algebra.Morphism.html#2150" class="Function">Is</a> <a id="5468" href="Algebra.Bundles.html#18200" class="Function">F.*-monoid</a> <a id="5479" href="Algebra.Morphism.html#2150" class="Function">-Monoid⟶</a> <a id="5488" href="Algebra.Bundles.html#18200" class="Function">T.*-monoid</a>

  <a id="5502" href="Algebra.Morphism.html#5502" class="Function">IsRingMorphism-syntax</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Algebra.Morphism.html#5282" class="Record">IsRingMorphism</a>
  <a id="5543" class="Keyword">syntax</a> <a id="5550" href="Algebra.Morphism.html#5502" class="Function">IsRingMorphism-syntax</a> <a id="5572" class="Bound">From</a> <a id="5577" class="Bound">To</a> <a id="5580" class="Bound">F</a> <a id="5582" class="Symbol">=</a> <a id="5584" class="Bound">F</a> <a id="5586" class="Function">Is</a> <a id="5589" class="Bound">From</a> <a id="5594" class="Function">-Ring⟶</a> <a id="5601" class="Bound">To</a>

<a id="5605" class="Symbol">{-#</a> <a id="5609" class="Keyword">WARNING_ON_USAGE</a> <a id="5626" class="Pragma">IsSemigroupMorphism</a>
<a id="5646" class="String">&quot;Warning: IsSemigroupMorphism was deprecated in v1.5.
Please use IsMagmaHomomorphism instead.&quot;</a>
<a id="5741" class="Symbol">#-}</a>
<a id="5745" class="Symbol">{-#</a> <a id="5749" class="Keyword">WARNING_ON_USAGE</a> <a id="5766" class="Pragma">IsMonoidMorphism</a>
<a id="5783" class="String">&quot;Warning: IsMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="5876" class="Symbol">#-}</a>
<a id="5880" class="Symbol">{-#</a> <a id="5884" class="Keyword">WARNING_ON_USAGE</a> <a id="5901" class="Pragma">IsCommutativeMonoidMorphism</a>
<a id="5929" class="String">&quot;Warning: IsCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6033" class="Symbol">#-}</a>
<a id="6037" class="Symbol">{-#</a> <a id="6041" class="Keyword">WARNING_ON_USAGE</a> <a id="6058" class="Pragma">IsIdempotentCommutativeMonoidMorphism</a>
<a id="6096" class="String">&quot;Warning: IsIdempotentCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6210" class="Symbol">#-}</a>
<a id="6214" class="Symbol">{-#</a> <a id="6218" class="Keyword">WARNING_ON_USAGE</a> <a id="6235" class="Pragma">IsGroupMorphism</a>
<a id="6251" class="String">&quot;Warning: IsGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6342" class="Symbol">#-}</a>
<a id="6346" class="Symbol">{-#</a> <a id="6350" class="Keyword">WARNING_ON_USAGE</a> <a id="6367" class="Pragma">IsAbelianGroupMorphism</a>
<a id="6390" class="String">&quot;Warning: IsAbelianGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6488" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Properties.CommutativeSemigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.CommutativeSemigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for commutative semigroup</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="294" class="Keyword">using</a> <a id="300" class="Symbol">(</a><a id="301" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">module</a> <a id="331" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a>
  <a id="373" class="Symbol">{</a><a id="374" href="Algebra.Properties.CommutativeSemigroup.html#374" class="Bound">a</a> <a id="376" href="Algebra.Properties.CommutativeSemigroup.html#376" class="Bound">ℓ</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Algebra.Properties.CommutativeSemigroup.html#380" class="Bound">CS</a> <a id="383" class="Symbol">:</a> <a id="385" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="406" href="Algebra.Properties.CommutativeSemigroup.html#374" class="Bound">a</a> <a id="408" href="Algebra.Properties.CommutativeSemigroup.html#376" class="Bound">ℓ</a><a id="409" class="Symbol">)</a>
  <a id="413" class="Keyword">where</a>

<a id="420" class="Keyword">open</a> <a id="425" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="446" href="Algebra.Properties.CommutativeSemigroup.html#380" class="Bound">CS</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="481" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="530" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="577" class="Symbol">)</a>

<a id="580" class="Comment">------------------------------------------------------------------------</a>
<a id="653" class="Comment">-- Re-export the contents of semigroup</a>

<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="734" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="744" class="Keyword">public</a>

<a id="752" class="Comment">------------------------------------------------------------------------</a>
<a id="825" class="Comment">-- Properties</a>

<a id="interchange"></a><a id="840" href="Algebra.Properties.CommutativeSemigroup.html#840" class="Function">interchange</a> <a id="852" class="Symbol">:</a> <a id="854" href="Algebra.Definitions.html#5000" class="Function">Interchangable</a> <a id="869" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a> <a id="873" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="877" href="Algebra.Properties.CommutativeSemigroup.html#840" class="Function">interchange</a> <a id="889" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="891" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="893" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="895" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a> <a id="897" class="Symbol">=</a> <a id="899" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="907" class="Symbol">(</a><a id="908" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="910" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="912" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a><a id="913" class="Symbol">)</a> <a id="915" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="917" class="Symbol">(</a><a id="918" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="920" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="922" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="923" class="Symbol">)</a>  <a id="926" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="930" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="936" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="938" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="940" class="Symbol">(</a><a id="941" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="943" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="945" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="946" class="Symbol">)</a> <a id="948" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="952" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="954" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="956" class="Symbol">(</a><a id="957" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="959" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="961" class="Symbol">(</a><a id="962" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="964" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="966" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="967" class="Symbol">))</a>  <a id="971" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="974" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="982" class="Symbol">(</a><a id="983" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="989" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="991" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="993" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="994" class="Symbol">)</a> <a id="996" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1000" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1002" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1004" class="Symbol">((</a><a id="1006" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1008" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1010" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1015" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1016" class="Symbol">)</a>  <a id="1019" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1023" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1046" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1048" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a><a id="1049" class="Symbol">))</a> <a id="1052" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1056" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1058" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1060" class="Symbol">((</a><a id="1062" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1064" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1066" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a><a id="1067" class="Symbol">)</a> <a id="1069" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1071" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1072" class="Symbol">)</a>  <a id="1075" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1079" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1094" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1096" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1098" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1099" class="Symbol">)</a> <a id="1101" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1105" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1107" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1112" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1117" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1119" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1120" class="Symbol">))</a>  <a id="1124" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1127" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1133" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1135" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1140" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1142" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1143" class="Symbol">)</a> <a id="1145" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1149" class="Symbol">(</a><a id="1150" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1152" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1154" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a><a id="1155" class="Symbol">)</a> <a id="1157" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1162" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1164" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1165" class="Symbol">)</a>  <a id="1168" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1171" class="Comment">------------------------------------------------------------------------</a>
<a id="1244" class="Comment">-- Permutation laws for _∙_ for three factors.</a>

<a id="1292" class="Comment">-- There are five nontrivial permutations.</a>

<a id="1336" class="Comment">------------------------------------------------------------------------</a>
<a id="1409" class="Comment">-- Partitions (1,1).</a>

<a id="x∙yz≈y∙xz"></a><a id="1431" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="1441" class="Symbol">:</a>  <a id="1444" class="Symbol">∀</a> <a id="1446" href="Algebra.Properties.CommutativeSemigroup.html#1446" class="Bound">x</a> <a id="1448" href="Algebra.Properties.CommutativeSemigroup.html#1448" class="Bound">y</a> <a id="1450" href="Algebra.Properties.CommutativeSemigroup.html#1450" class="Bound">z</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Algebra.Properties.CommutativeSemigroup.html#1446" class="Bound">x</a> <a id="1456" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Algebra.Properties.CommutativeSemigroup.html#1448" class="Bound">y</a> <a id="1461" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1463" href="Algebra.Properties.CommutativeSemigroup.html#1450" class="Bound">z</a><a id="1464" class="Symbol">)</a> <a id="1466" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1468" href="Algebra.Properties.CommutativeSemigroup.html#1448" class="Bound">y</a> <a id="1470" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Algebra.Properties.CommutativeSemigroup.html#1446" class="Bound">x</a> <a id="1475" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1477" href="Algebra.Properties.CommutativeSemigroup.html#1450" class="Bound">z</a><a id="1478" class="Symbol">)</a>
<a id="1480" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="1490" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1492" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1494" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1506" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1508" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1513" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1515" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a><a id="1516" class="Symbol">)</a>    <a id="1521" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1524" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1535" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1537" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1539" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a><a id="1540" class="Symbol">)</a> <a id="1542" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1546" class="Symbol">(</a><a id="1547" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1549" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1551" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a><a id="1552" class="Symbol">)</a> <a id="1554" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1556" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a>    <a id="1561" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1564" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1578" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1580" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a><a id="1581" class="Symbol">)</a> <a id="1583" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1587" class="Symbol">(</a><a id="1588" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1590" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1592" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a><a id="1593" class="Symbol">)</a> <a id="1595" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1597" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a>    <a id="1602" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1605" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1611" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1613" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1615" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a> <a id="1617" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1621" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1623" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1628" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1630" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a><a id="1631" class="Symbol">)</a>    <a id="1636" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈z∙yx"></a><a id="1639" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="1649" class="Symbol">:</a>  <a id="1652" class="Symbol">∀</a> <a id="1654" href="Algebra.Properties.CommutativeSemigroup.html#1654" class="Bound">x</a> <a id="1656" href="Algebra.Properties.CommutativeSemigroup.html#1656" class="Bound">y</a> <a id="1658" href="Algebra.Properties.CommutativeSemigroup.html#1658" class="Bound">z</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Algebra.Properties.CommutativeSemigroup.html#1654" class="Bound">x</a> <a id="1664" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Algebra.Properties.CommutativeSemigroup.html#1656" class="Bound">y</a> <a id="1669" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1671" href="Algebra.Properties.CommutativeSemigroup.html#1658" class="Bound">z</a><a id="1672" class="Symbol">)</a> <a id="1674" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1676" href="Algebra.Properties.CommutativeSemigroup.html#1658" class="Bound">z</a> <a id="1678" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Algebra.Properties.CommutativeSemigroup.html#1656" class="Bound">y</a> <a id="1683" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1685" href="Algebra.Properties.CommutativeSemigroup.html#1654" class="Bound">x</a><a id="1686" class="Symbol">)</a>
<a id="1688" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="1698" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1700" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1702" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1714" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1716" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1721" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1723" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a><a id="1724" class="Symbol">)</a>    <a id="1729" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1732" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1746" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1748" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a><a id="1749" class="Symbol">)</a> <a id="1751" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1755" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1757" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1762" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1764" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a><a id="1765" class="Symbol">)</a>    <a id="1770" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1773" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="1783" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1785" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1787" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1789" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1793" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1795" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1800" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1802" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a><a id="1803" class="Symbol">)</a>    <a id="1808" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1811" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1825" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1827" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a><a id="1828" class="Symbol">)</a> <a id="1830" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1834" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1836" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1841" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1843" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a><a id="1844" class="Symbol">)</a>    <a id="1849" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈x∙zy"></a><a id="1852" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="1862" class="Symbol">:</a>  <a id="1865" class="Symbol">∀</a> <a id="1867" href="Algebra.Properties.CommutativeSemigroup.html#1867" class="Bound">x</a> <a id="1869" href="Algebra.Properties.CommutativeSemigroup.html#1869" class="Bound">y</a> <a id="1871" href="Algebra.Properties.CommutativeSemigroup.html#1871" class="Bound">z</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Algebra.Properties.CommutativeSemigroup.html#1867" class="Bound">x</a> <a id="1877" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Algebra.Properties.CommutativeSemigroup.html#1869" class="Bound">y</a> <a id="1882" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1884" href="Algebra.Properties.CommutativeSemigroup.html#1871" class="Bound">z</a><a id="1885" class="Symbol">)</a> <a id="1887" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1889" href="Algebra.Properties.CommutativeSemigroup.html#1867" class="Bound">x</a> <a id="1891" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Algebra.Properties.CommutativeSemigroup.html#1871" class="Bound">z</a> <a id="1896" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1898" href="Algebra.Properties.CommutativeSemigroup.html#1869" class="Bound">y</a><a id="1899" class="Symbol">)</a>
<a id="1901" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="1911" class="Symbol">_</a> <a id="1913" href="Algebra.Properties.CommutativeSemigroup.html#1913" class="Bound">y</a> <a id="1915" href="Algebra.Properties.CommutativeSemigroup.html#1915" class="Bound">z</a> <a id="1917" class="Symbol">=</a>  <a id="1920" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1934" href="Algebra.Properties.CommutativeSemigroup.html#1913" class="Bound">y</a> <a id="1936" href="Algebra.Properties.CommutativeSemigroup.html#1915" class="Bound">z</a><a id="1937" class="Symbol">)</a>

<a id="x∙yz≈y∙zx"></a><a id="1940" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="1950" class="Symbol">:</a>  <a id="1953" class="Symbol">∀</a> <a id="1955" href="Algebra.Properties.CommutativeSemigroup.html#1955" class="Bound">x</a> <a id="1957" href="Algebra.Properties.CommutativeSemigroup.html#1957" class="Bound">y</a> <a id="1959" href="Algebra.Properties.CommutativeSemigroup.html#1959" class="Bound">z</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Algebra.Properties.CommutativeSemigroup.html#1955" class="Bound">x</a> <a id="1965" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Algebra.Properties.CommutativeSemigroup.html#1957" class="Bound">y</a> <a id="1970" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1972" href="Algebra.Properties.CommutativeSemigroup.html#1959" class="Bound">z</a><a id="1973" class="Symbol">)</a> <a id="1975" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1977" href="Algebra.Properties.CommutativeSemigroup.html#1957" class="Bound">y</a> <a id="1979" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Algebra.Properties.CommutativeSemigroup.html#1959" class="Bound">z</a> <a id="1984" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1986" href="Algebra.Properties.CommutativeSemigroup.html#1955" class="Bound">x</a><a id="1987" class="Symbol">)</a>
<a id="1989" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="1999" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2001" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2003" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a> <a id="2005" class="Symbol">=</a> <a id="2007" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2015" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2017" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2022" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2024" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a><a id="2025" class="Symbol">)</a>   <a id="2029" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2032" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="2037" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2039" class="Symbol">_</a> <a id="2041" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2045" class="Symbol">(</a><a id="2046" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2048" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2050" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a><a id="2051" class="Symbol">)</a> <a id="2053" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2055" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a>   <a id="2059" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2062" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2068" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2070" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a> <a id="2072" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2074" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2078" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2080" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a> <a id="2085" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2087" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a><a id="2088" class="Symbol">)</a>   <a id="2092" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈z∙xy"></a><a id="2095" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="2105" class="Symbol">:</a>  <a id="2108" class="Symbol">∀</a> <a id="2110" href="Algebra.Properties.CommutativeSemigroup.html#2110" class="Bound">x</a> <a id="2112" href="Algebra.Properties.CommutativeSemigroup.html#2112" class="Bound">y</a> <a id="2114" href="Algebra.Properties.CommutativeSemigroup.html#2114" class="Bound">z</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="Algebra.Properties.CommutativeSemigroup.html#2110" class="Bound">x</a> <a id="2120" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Algebra.Properties.CommutativeSemigroup.html#2112" class="Bound">y</a> <a id="2125" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2127" href="Algebra.Properties.CommutativeSemigroup.html#2114" class="Bound">z</a><a id="2128" class="Symbol">)</a> <a id="2130" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2132" href="Algebra.Properties.CommutativeSemigroup.html#2114" class="Bound">z</a> <a id="2134" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Algebra.Properties.CommutativeSemigroup.html#2110" class="Bound">x</a> <a id="2139" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2141" href="Algebra.Properties.CommutativeSemigroup.html#2112" class="Bound">y</a><a id="2142" class="Symbol">)</a>
<a id="2144" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="2154" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2156" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a> <a id="2158" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a> <a id="2160" class="Symbol">=</a> <a id="2162" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2170" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2172" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a> <a id="2177" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2179" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a><a id="2180" class="Symbol">)</a>   <a id="2184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2187" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2198" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2200" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a> <a id="2202" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a><a id="2203" class="Symbol">)</a> <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2209" class="Symbol">(</a><a id="2210" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2212" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2214" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a><a id="2215" class="Symbol">)</a> <a id="2217" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2219" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a>   <a id="2223" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2226" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="2231" class="Symbol">_</a> <a id="2233" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a> <a id="2235" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2239" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a> <a id="2241" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2246" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2248" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a><a id="2249" class="Symbol">)</a>   <a id="2253" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2256" class="Comment">------------------------------------------------------------------------</a>
<a id="2329" class="Comment">-- Partitions (1,2).</a>

<a id="2351" class="Comment">-- These permutation laws are proved by composing the proofs for</a>
<a id="2416" class="Comment">-- partitions (1,1) with  \p → trans p (sym (assoc _ _ _)).</a>

<a id="x∙yz≈yx∙z"></a><a id="2477" href="Algebra.Properties.CommutativeSemigroup.html#2477" class="Function">x∙yz≈yx∙z</a> <a id="2487" class="Symbol">:</a>  <a id="2490" class="Symbol">∀</a> <a id="2492" href="Algebra.Properties.CommutativeSemigroup.html#2492" class="Bound">x</a> <a id="2494" href="Algebra.Properties.CommutativeSemigroup.html#2494" class="Bound">y</a> <a id="2496" href="Algebra.Properties.CommutativeSemigroup.html#2496" class="Bound">z</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="Algebra.Properties.CommutativeSemigroup.html#2492" class="Bound">x</a> <a id="2502" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Algebra.Properties.CommutativeSemigroup.html#2494" class="Bound">y</a> <a id="2507" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2509" href="Algebra.Properties.CommutativeSemigroup.html#2496" class="Bound">z</a><a id="2510" class="Symbol">)</a> <a id="2512" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Algebra.Properties.CommutativeSemigroup.html#2494" class="Bound">y</a> <a id="2517" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2519" href="Algebra.Properties.CommutativeSemigroup.html#2492" class="Bound">x</a><a id="2520" class="Symbol">)</a> <a id="2522" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2524" href="Algebra.Properties.CommutativeSemigroup.html#2496" class="Bound">z</a>
<a id="2526" href="Algebra.Properties.CommutativeSemigroup.html#2477" class="Function">x∙yz≈yx∙z</a> <a id="2536" href="Algebra.Properties.CommutativeSemigroup.html#2536" class="Bound">x</a> <a id="2538" href="Algebra.Properties.CommutativeSemigroup.html#2538" class="Bound">y</a> <a id="2540" href="Algebra.Properties.CommutativeSemigroup.html#2540" class="Bound">z</a> <a id="2542" class="Symbol">=</a>  <a id="2545" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="2562" href="Algebra.Properties.CommutativeSemigroup.html#2536" class="Bound">x</a> <a id="2564" href="Algebra.Properties.CommutativeSemigroup.html#2538" class="Bound">y</a> <a id="2566" href="Algebra.Properties.CommutativeSemigroup.html#2540" class="Bound">z</a><a id="2567" class="Symbol">)</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2581" href="Algebra.Properties.CommutativeSemigroup.html#2538" class="Bound">y</a> <a id="2583" href="Algebra.Properties.CommutativeSemigroup.html#2536" class="Bound">x</a> <a id="2585" href="Algebra.Properties.CommutativeSemigroup.html#2540" class="Bound">z</a><a id="2586" class="Symbol">))</a>

<a id="x∙yz≈zy∙x"></a><a id="2590" href="Algebra.Properties.CommutativeSemigroup.html#2590" class="Function">x∙yz≈zy∙x</a> <a id="2600" class="Symbol">:</a>  <a id="2603" class="Symbol">∀</a> <a id="2605" href="Algebra.Properties.CommutativeSemigroup.html#2605" class="Bound">x</a> <a id="2607" href="Algebra.Properties.CommutativeSemigroup.html#2607" class="Bound">y</a> <a id="2609" href="Algebra.Properties.CommutativeSemigroup.html#2609" class="Bound">z</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Algebra.Properties.CommutativeSemigroup.html#2605" class="Bound">x</a> <a id="2615" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Algebra.Properties.CommutativeSemigroup.html#2607" class="Bound">y</a> <a id="2620" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2622" href="Algebra.Properties.CommutativeSemigroup.html#2609" class="Bound">z</a><a id="2623" class="Symbol">)</a> <a id="2625" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Algebra.Properties.CommutativeSemigroup.html#2609" class="Bound">z</a> <a id="2630" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2632" href="Algebra.Properties.CommutativeSemigroup.html#2607" class="Bound">y</a><a id="2633" class="Symbol">)</a> <a id="2635" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2637" href="Algebra.Properties.CommutativeSemigroup.html#2605" class="Bound">x</a>
<a id="2639" href="Algebra.Properties.CommutativeSemigroup.html#2590" class="Function">x∙yz≈zy∙x</a> <a id="2649" href="Algebra.Properties.CommutativeSemigroup.html#2649" class="Bound">x</a> <a id="2651" href="Algebra.Properties.CommutativeSemigroup.html#2651" class="Bound">y</a> <a id="2653" href="Algebra.Properties.CommutativeSemigroup.html#2653" class="Bound">z</a> <a id="2655" class="Symbol">=</a>  <a id="2658" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="2675" href="Algebra.Properties.CommutativeSemigroup.html#2649" class="Bound">x</a> <a id="2677" href="Algebra.Properties.CommutativeSemigroup.html#2651" class="Bound">y</a> <a id="2679" href="Algebra.Properties.CommutativeSemigroup.html#2653" class="Bound">z</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2694" href="Algebra.Properties.CommutativeSemigroup.html#2653" class="Bound">z</a> <a id="2696" href="Algebra.Properties.CommutativeSemigroup.html#2651" class="Bound">y</a> <a id="2698" href="Algebra.Properties.CommutativeSemigroup.html#2649" class="Bound">x</a><a id="2699" class="Symbol">))</a>

<a id="x∙yz≈xz∙y"></a><a id="2703" href="Algebra.Properties.CommutativeSemigroup.html#2703" class="Function">x∙yz≈xz∙y</a> <a id="2713" class="Symbol">:</a>  <a id="2716" class="Symbol">∀</a> <a id="2718" href="Algebra.Properties.CommutativeSemigroup.html#2718" class="Bound">x</a> <a id="2720" href="Algebra.Properties.CommutativeSemigroup.html#2720" class="Bound">y</a> <a id="2722" href="Algebra.Properties.CommutativeSemigroup.html#2722" class="Bound">z</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Algebra.Properties.CommutativeSemigroup.html#2718" class="Bound">x</a> <a id="2728" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Algebra.Properties.CommutativeSemigroup.html#2720" class="Bound">y</a> <a id="2733" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2735" href="Algebra.Properties.CommutativeSemigroup.html#2722" class="Bound">z</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Algebra.Properties.CommutativeSemigroup.html#2718" class="Bound">x</a> <a id="2743" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2745" href="Algebra.Properties.CommutativeSemigroup.html#2722" class="Bound">z</a><a id="2746" class="Symbol">)</a> <a id="2748" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2750" href="Algebra.Properties.CommutativeSemigroup.html#2720" class="Bound">y</a>
<a id="2752" href="Algebra.Properties.CommutativeSemigroup.html#2703" class="Function">x∙yz≈xz∙y</a> <a id="2762" href="Algebra.Properties.CommutativeSemigroup.html#2762" class="Bound">x</a> <a id="2764" href="Algebra.Properties.CommutativeSemigroup.html#2764" class="Bound">y</a> <a id="2766" href="Algebra.Properties.CommutativeSemigroup.html#2766" class="Bound">z</a> <a id="2768" class="Symbol">=</a>  <a id="2771" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="2788" href="Algebra.Properties.CommutativeSemigroup.html#2762" class="Bound">x</a> <a id="2790" href="Algebra.Properties.CommutativeSemigroup.html#2764" class="Bound">y</a> <a id="2792" href="Algebra.Properties.CommutativeSemigroup.html#2766" class="Bound">z</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2807" href="Algebra.Properties.CommutativeSemigroup.html#2762" class="Bound">x</a> <a id="2809" href="Algebra.Properties.CommutativeSemigroup.html#2766" class="Bound">z</a> <a id="2811" href="Algebra.Properties.CommutativeSemigroup.html#2764" class="Bound">y</a><a id="2812" class="Symbol">))</a>

<a id="x∙yz≈yz∙x"></a><a id="2816" href="Algebra.Properties.CommutativeSemigroup.html#2816" class="Function">x∙yz≈yz∙x</a> <a id="2826" class="Symbol">:</a>  <a id="2829" class="Symbol">∀</a> <a id="2831" href="Algebra.Properties.CommutativeSemigroup.html#2831" class="Bound">x</a> <a id="2833" href="Algebra.Properties.CommutativeSemigroup.html#2833" class="Bound">y</a> <a id="2835" href="Algebra.Properties.CommutativeSemigroup.html#2835" class="Bound">z</a> <a id="2837" class="Symbol">→</a> <a id="2839" href="Algebra.Properties.CommutativeSemigroup.html#2831" class="Bound">x</a> <a id="2841" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Algebra.Properties.CommutativeSemigroup.html#2833" class="Bound">y</a> <a id="2846" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2848" href="Algebra.Properties.CommutativeSemigroup.html#2835" class="Bound">z</a><a id="2849" class="Symbol">)</a> <a id="2851" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Algebra.Properties.CommutativeSemigroup.html#2833" class="Bound">y</a> <a id="2856" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2858" href="Algebra.Properties.CommutativeSemigroup.html#2835" class="Bound">z</a><a id="2859" class="Symbol">)</a> <a id="2861" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2863" href="Algebra.Properties.CommutativeSemigroup.html#2831" class="Bound">x</a>
<a id="2865" href="Algebra.Properties.CommutativeSemigroup.html#2816" class="Function">x∙yz≈yz∙x</a> <a id="2875" href="Algebra.Properties.CommutativeSemigroup.html#2875" class="Bound">x</a> <a id="2877" href="Algebra.Properties.CommutativeSemigroup.html#2877" class="Bound">y</a> <a id="2879" href="Algebra.Properties.CommutativeSemigroup.html#2879" class="Bound">z</a> <a id="2881" class="Symbol">=</a>  <a id="2884" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="2901" class="Symbol">_</a> <a id="2903" class="Symbol">_</a> <a id="2905" class="Symbol">_)</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2920" href="Algebra.Properties.CommutativeSemigroup.html#2877" class="Bound">y</a> <a id="2922" href="Algebra.Properties.CommutativeSemigroup.html#2879" class="Bound">z</a> <a id="2924" href="Algebra.Properties.CommutativeSemigroup.html#2875" class="Bound">x</a><a id="2925" class="Symbol">))</a>

<a id="x∙yz≈zx∙y"></a><a id="2929" href="Algebra.Properties.CommutativeSemigroup.html#2929" class="Function">x∙yz≈zx∙y</a> <a id="2939" class="Symbol">:</a>  <a id="2942" class="Symbol">∀</a> <a id="2944" href="Algebra.Properties.CommutativeSemigroup.html#2944" class="Bound">x</a> <a id="2946" href="Algebra.Properties.CommutativeSemigroup.html#2946" class="Bound">y</a> <a id="2948" href="Algebra.Properties.CommutativeSemigroup.html#2948" class="Bound">z</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Algebra.Properties.CommutativeSemigroup.html#2944" class="Bound">x</a> <a id="2954" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Algebra.Properties.CommutativeSemigroup.html#2946" class="Bound">y</a> <a id="2959" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2961" href="Algebra.Properties.CommutativeSemigroup.html#2948" class="Bound">z</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Algebra.Properties.CommutativeSemigroup.html#2948" class="Bound">z</a> <a id="2969" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2971" href="Algebra.Properties.CommutativeSemigroup.html#2944" class="Bound">x</a><a id="2972" class="Symbol">)</a> <a id="2974" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2976" href="Algebra.Properties.CommutativeSemigroup.html#2946" class="Bound">y</a>
<a id="2978" href="Algebra.Properties.CommutativeSemigroup.html#2929" class="Function">x∙yz≈zx∙y</a> <a id="2988" href="Algebra.Properties.CommutativeSemigroup.html#2988" class="Bound">x</a> <a id="2990" href="Algebra.Properties.CommutativeSemigroup.html#2990" class="Bound">y</a> <a id="2992" href="Algebra.Properties.CommutativeSemigroup.html#2992" class="Bound">z</a> <a id="2994" class="Symbol">=</a>  <a id="2997" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="3014" href="Algebra.Properties.CommutativeSemigroup.html#2988" class="Bound">x</a> <a id="3016" href="Algebra.Properties.CommutativeSemigroup.html#2990" class="Bound">y</a> <a id="3018" href="Algebra.Properties.CommutativeSemigroup.html#2992" class="Bound">z</a><a id="3019" class="Symbol">)</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3033" href="Algebra.Properties.CommutativeSemigroup.html#2992" class="Bound">z</a> <a id="3035" href="Algebra.Properties.CommutativeSemigroup.html#2988" class="Bound">x</a> <a id="3037" href="Algebra.Properties.CommutativeSemigroup.html#2990" class="Bound">y</a><a id="3038" class="Symbol">))</a>

<a id="3042" class="Comment">------------------------------------------------------------------------</a>
<a id="3115" class="Comment">-- Partitions (2,1).</a>

<a id="3137" class="Comment">-- Their laws are proved by composing proofs for partitions (1,1) with</a>
<a id="3208" class="Comment">-- trans (assoc x y z).</a>

<a id="xy∙z≈y∙xz"></a><a id="3233" href="Algebra.Properties.CommutativeSemigroup.html#3233" class="Function">xy∙z≈y∙xz</a> <a id="3243" class="Symbol">:</a>  <a id="3246" class="Symbol">∀</a> <a id="3248" href="Algebra.Properties.CommutativeSemigroup.html#3248" class="Bound">x</a> <a id="3250" href="Algebra.Properties.CommutativeSemigroup.html#3250" class="Bound">y</a> <a id="3252" href="Algebra.Properties.CommutativeSemigroup.html#3252" class="Bound">z</a> <a id="3254" class="Symbol">→</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Algebra.Properties.CommutativeSemigroup.html#3248" class="Bound">x</a> <a id="3259" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3261" href="Algebra.Properties.CommutativeSemigroup.html#3250" class="Bound">y</a><a id="3262" class="Symbol">)</a> <a id="3264" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3266" href="Algebra.Properties.CommutativeSemigroup.html#3252" class="Bound">z</a> <a id="3268" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3270" href="Algebra.Properties.CommutativeSemigroup.html#3250" class="Bound">y</a> <a id="3272" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Algebra.Properties.CommutativeSemigroup.html#3248" class="Bound">x</a> <a id="3277" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3279" href="Algebra.Properties.CommutativeSemigroup.html#3252" class="Bound">z</a><a id="3280" class="Symbol">)</a>
<a id="3282" href="Algebra.Properties.CommutativeSemigroup.html#3233" class="Function">xy∙z≈y∙xz</a> <a id="3292" href="Algebra.Properties.CommutativeSemigroup.html#3292" class="Bound">x</a> <a id="3294" href="Algebra.Properties.CommutativeSemigroup.html#3294" class="Bound">y</a> <a id="3296" href="Algebra.Properties.CommutativeSemigroup.html#3296" class="Bound">z</a> <a id="3298" class="Symbol">=</a>  <a id="3301" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3307" class="Symbol">(</a><a id="3308" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3314" href="Algebra.Properties.CommutativeSemigroup.html#3292" class="Bound">x</a> <a id="3316" href="Algebra.Properties.CommutativeSemigroup.html#3294" class="Bound">y</a> <a id="3318" href="Algebra.Properties.CommutativeSemigroup.html#3296" class="Bound">z</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="3332" href="Algebra.Properties.CommutativeSemigroup.html#3292" class="Bound">x</a> <a id="3334" href="Algebra.Properties.CommutativeSemigroup.html#3294" class="Bound">y</a> <a id="3336" href="Algebra.Properties.CommutativeSemigroup.html#3296" class="Bound">z</a><a id="3337" class="Symbol">)</a>

<a id="xy∙z≈z∙yx"></a><a id="3340" href="Algebra.Properties.CommutativeSemigroup.html#3340" class="Function">xy∙z≈z∙yx</a> <a id="3350" class="Symbol">:</a>  <a id="3353" class="Symbol">∀</a> <a id="3355" href="Algebra.Properties.CommutativeSemigroup.html#3355" class="Bound">x</a> <a id="3357" href="Algebra.Properties.CommutativeSemigroup.html#3357" class="Bound">y</a> <a id="3359" href="Algebra.Properties.CommutativeSemigroup.html#3359" class="Bound">z</a> <a id="3361" class="Symbol">→</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Algebra.Properties.CommutativeSemigroup.html#3355" class="Bound">x</a> <a id="3366" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3368" href="Algebra.Properties.CommutativeSemigroup.html#3357" class="Bound">y</a><a id="3369" class="Symbol">)</a> <a id="3371" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3373" href="Algebra.Properties.CommutativeSemigroup.html#3359" class="Bound">z</a> <a id="3375" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3377" href="Algebra.Properties.CommutativeSemigroup.html#3359" class="Bound">z</a> <a id="3379" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Algebra.Properties.CommutativeSemigroup.html#3357" class="Bound">y</a> <a id="3384" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3386" href="Algebra.Properties.CommutativeSemigroup.html#3355" class="Bound">x</a><a id="3387" class="Symbol">)</a>
<a id="3389" href="Algebra.Properties.CommutativeSemigroup.html#3340" class="Function">xy∙z≈z∙yx</a> <a id="3399" href="Algebra.Properties.CommutativeSemigroup.html#3399" class="Bound">x</a> <a id="3401" href="Algebra.Properties.CommutativeSemigroup.html#3401" class="Bound">y</a> <a id="3403" href="Algebra.Properties.CommutativeSemigroup.html#3403" class="Bound">z</a> <a id="3405" class="Symbol">=</a>  <a id="3408" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3421" href="Algebra.Properties.CommutativeSemigroup.html#3399" class="Bound">x</a> <a id="3423" href="Algebra.Properties.CommutativeSemigroup.html#3401" class="Bound">y</a> <a id="3425" href="Algebra.Properties.CommutativeSemigroup.html#3403" class="Bound">z</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="3439" href="Algebra.Properties.CommutativeSemigroup.html#3399" class="Bound">x</a> <a id="3441" href="Algebra.Properties.CommutativeSemigroup.html#3401" class="Bound">y</a> <a id="3443" href="Algebra.Properties.CommutativeSemigroup.html#3403" class="Bound">z</a><a id="3444" class="Symbol">)</a>

<a id="xy∙z≈x∙zy"></a><a id="3447" href="Algebra.Properties.CommutativeSemigroup.html#3447" class="Function">xy∙z≈x∙zy</a> <a id="3457" class="Symbol">:</a>  <a id="3460" class="Symbol">∀</a> <a id="3462" href="Algebra.Properties.CommutativeSemigroup.html#3462" class="Bound">x</a> <a id="3464" href="Algebra.Properties.CommutativeSemigroup.html#3464" class="Bound">y</a> <a id="3466" href="Algebra.Properties.CommutativeSemigroup.html#3466" class="Bound">z</a> <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Algebra.Properties.CommutativeSemigroup.html#3462" class="Bound">x</a> <a id="3473" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3475" href="Algebra.Properties.CommutativeSemigroup.html#3464" class="Bound">y</a><a id="3476" class="Symbol">)</a> <a id="3478" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3480" href="Algebra.Properties.CommutativeSemigroup.html#3466" class="Bound">z</a> <a id="3482" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3484" href="Algebra.Properties.CommutativeSemigroup.html#3462" class="Bound">x</a> <a id="3486" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Algebra.Properties.CommutativeSemigroup.html#3466" class="Bound">z</a> <a id="3491" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3493" href="Algebra.Properties.CommutativeSemigroup.html#3464" class="Bound">y</a><a id="3494" class="Symbol">)</a>
<a id="3496" href="Algebra.Properties.CommutativeSemigroup.html#3447" class="Function">xy∙z≈x∙zy</a> <a id="3506" href="Algebra.Properties.CommutativeSemigroup.html#3506" class="Bound">x</a> <a id="3508" href="Algebra.Properties.CommutativeSemigroup.html#3508" class="Bound">y</a> <a id="3510" href="Algebra.Properties.CommutativeSemigroup.html#3510" class="Bound">z</a> <a id="3512" class="Symbol">=</a>  <a id="3515" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3528" href="Algebra.Properties.CommutativeSemigroup.html#3506" class="Bound">x</a> <a id="3530" href="Algebra.Properties.CommutativeSemigroup.html#3508" class="Bound">y</a> <a id="3532" href="Algebra.Properties.CommutativeSemigroup.html#3510" class="Bound">z</a><a id="3533" class="Symbol">)</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="3546" href="Algebra.Properties.CommutativeSemigroup.html#3506" class="Bound">x</a> <a id="3548" href="Algebra.Properties.CommutativeSemigroup.html#3508" class="Bound">y</a> <a id="3550" href="Algebra.Properties.CommutativeSemigroup.html#3510" class="Bound">z</a><a id="3551" class="Symbol">)</a>

<a id="xy∙z≈y∙zx"></a><a id="3554" href="Algebra.Properties.CommutativeSemigroup.html#3554" class="Function">xy∙z≈y∙zx</a> <a id="3564" class="Symbol">:</a>  <a id="3567" class="Symbol">∀</a> <a id="3569" href="Algebra.Properties.CommutativeSemigroup.html#3569" class="Bound">x</a> <a id="3571" href="Algebra.Properties.CommutativeSemigroup.html#3571" class="Bound">y</a> <a id="3573" href="Algebra.Properties.CommutativeSemigroup.html#3573" class="Bound">z</a> <a id="3575" class="Symbol">→</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Algebra.Properties.CommutativeSemigroup.html#3569" class="Bound">x</a> <a id="3580" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3582" href="Algebra.Properties.CommutativeSemigroup.html#3571" class="Bound">y</a><a id="3583" class="Symbol">)</a> <a id="3585" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3587" href="Algebra.Properties.CommutativeSemigroup.html#3573" class="Bound">z</a> <a id="3589" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3591" href="Algebra.Properties.CommutativeSemigroup.html#3571" class="Bound">y</a> <a id="3593" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Algebra.Properties.CommutativeSemigroup.html#3573" class="Bound">z</a> <a id="3598" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3600" href="Algebra.Properties.CommutativeSemigroup.html#3569" class="Bound">x</a><a id="3601" class="Symbol">)</a>
<a id="3603" href="Algebra.Properties.CommutativeSemigroup.html#3554" class="Function">xy∙z≈y∙zx</a> <a id="3613" href="Algebra.Properties.CommutativeSemigroup.html#3613" class="Bound">x</a> <a id="3615" href="Algebra.Properties.CommutativeSemigroup.html#3615" class="Bound">y</a> <a id="3617" href="Algebra.Properties.CommutativeSemigroup.html#3617" class="Bound">z</a> <a id="3619" class="Symbol">=</a>  <a id="3622" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3635" href="Algebra.Properties.CommutativeSemigroup.html#3613" class="Bound">x</a> <a id="3637" href="Algebra.Properties.CommutativeSemigroup.html#3615" class="Bound">y</a> <a id="3639" href="Algebra.Properties.CommutativeSemigroup.html#3617" class="Bound">z</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="3653" href="Algebra.Properties.CommutativeSemigroup.html#3613" class="Bound">x</a> <a id="3655" href="Algebra.Properties.CommutativeSemigroup.html#3615" class="Bound">y</a> <a id="3657" href="Algebra.Properties.CommutativeSemigroup.html#3617" class="Bound">z</a><a id="3658" class="Symbol">)</a>

<a id="xy∙z≈z∙xy"></a><a id="3661" href="Algebra.Properties.CommutativeSemigroup.html#3661" class="Function">xy∙z≈z∙xy</a> <a id="3671" class="Symbol">:</a>  <a id="3674" class="Symbol">∀</a> <a id="3676" href="Algebra.Properties.CommutativeSemigroup.html#3676" class="Bound">x</a> <a id="3678" href="Algebra.Properties.CommutativeSemigroup.html#3678" class="Bound">y</a> <a id="3680" href="Algebra.Properties.CommutativeSemigroup.html#3680" class="Bound">z</a> <a id="3682" class="Symbol">→</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Algebra.Properties.CommutativeSemigroup.html#3676" class="Bound">x</a> <a id="3687" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3689" href="Algebra.Properties.CommutativeSemigroup.html#3678" class="Bound">y</a><a id="3690" class="Symbol">)</a> <a id="3692" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3694" href="Algebra.Properties.CommutativeSemigroup.html#3680" class="Bound">z</a> <a id="3696" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3698" href="Algebra.Properties.CommutativeSemigroup.html#3680" class="Bound">z</a> <a id="3700" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Algebra.Properties.CommutativeSemigroup.html#3676" class="Bound">x</a> <a id="3705" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3707" href="Algebra.Properties.CommutativeSemigroup.html#3678" class="Bound">y</a><a id="3708" class="Symbol">)</a>
<a id="3710" href="Algebra.Properties.CommutativeSemigroup.html#3661" class="Function">xy∙z≈z∙xy</a> <a id="3720" href="Algebra.Properties.CommutativeSemigroup.html#3720" class="Bound">x</a> <a id="3722" href="Algebra.Properties.CommutativeSemigroup.html#3722" class="Bound">y</a> <a id="3724" href="Algebra.Properties.CommutativeSemigroup.html#3724" class="Bound">z</a> <a id="3726" class="Symbol">=</a>  <a id="3729" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3742" href="Algebra.Properties.CommutativeSemigroup.html#3720" class="Bound">x</a> <a id="3744" href="Algebra.Properties.CommutativeSemigroup.html#3722" class="Bound">y</a> <a id="3746" href="Algebra.Properties.CommutativeSemigroup.html#3724" class="Bound">z</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="3760" href="Algebra.Properties.CommutativeSemigroup.html#3720" class="Bound">x</a> <a id="3762" href="Algebra.Properties.CommutativeSemigroup.html#3722" class="Bound">y</a> <a id="3764" href="Algebra.Properties.CommutativeSemigroup.html#3724" class="Bound">z</a><a id="3765" class="Symbol">)</a>

<a id="3768" class="Comment">------------------------------------------------------------------------</a>
<a id="3841" class="Comment">-- Partitions (2,2).</a>

<a id="3863" class="Comment">-- These proofs are by composing with the proofs for (2,1).</a>

<a id="xy∙z≈yx∙z"></a><a id="3924" href="Algebra.Properties.CommutativeSemigroup.html#3924" class="Function">xy∙z≈yx∙z</a> <a id="3934" class="Symbol">:</a>  <a id="3937" class="Symbol">∀</a> <a id="3939" href="Algebra.Properties.CommutativeSemigroup.html#3939" class="Bound">x</a> <a id="3941" href="Algebra.Properties.CommutativeSemigroup.html#3941" class="Bound">y</a> <a id="3943" href="Algebra.Properties.CommutativeSemigroup.html#3943" class="Bound">z</a> <a id="3945" class="Symbol">→</a> <a id="3947" class="Symbol">(</a><a id="3948" href="Algebra.Properties.CommutativeSemigroup.html#3939" class="Bound">x</a> <a id="3950" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3952" href="Algebra.Properties.CommutativeSemigroup.html#3941" class="Bound">y</a><a id="3953" class="Symbol">)</a> <a id="3955" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3957" href="Algebra.Properties.CommutativeSemigroup.html#3943" class="Bound">z</a> <a id="3959" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Algebra.Properties.CommutativeSemigroup.html#3941" class="Bound">y</a> <a id="3964" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3966" href="Algebra.Properties.CommutativeSemigroup.html#3939" class="Bound">x</a><a id="3967" class="Symbol">)</a> <a id="3969" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3971" href="Algebra.Properties.CommutativeSemigroup.html#3943" class="Bound">z</a>
<a id="3973" href="Algebra.Properties.CommutativeSemigroup.html#3924" class="Function">xy∙z≈yx∙z</a> <a id="3983" href="Algebra.Properties.CommutativeSemigroup.html#3983" class="Bound">x</a> <a id="3985" href="Algebra.Properties.CommutativeSemigroup.html#3985" class="Bound">y</a> <a id="3987" href="Algebra.Properties.CommutativeSemigroup.html#3987" class="Bound">z</a> <a id="3989" class="Symbol">=</a>  <a id="3992" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Algebra.Properties.CommutativeSemigroup.html#3233" class="Function">xy∙z≈y∙xz</a> <a id="4009" class="Symbol">_</a> <a id="4011" class="Symbol">_</a> <a id="4013" class="Symbol">_)</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4028" href="Algebra.Properties.CommutativeSemigroup.html#3985" class="Bound">y</a> <a id="4030" href="Algebra.Properties.CommutativeSemigroup.html#3983" class="Bound">x</a> <a id="4032" href="Algebra.Properties.CommutativeSemigroup.html#3987" class="Bound">z</a><a id="4033" class="Symbol">))</a>

<a id="xy∙z≈zy∙x"></a><a id="4037" href="Algebra.Properties.CommutativeSemigroup.html#4037" class="Function">xy∙z≈zy∙x</a> <a id="4047" class="Symbol">:</a>  <a id="4050" class="Symbol">∀</a> <a id="4052" href="Algebra.Properties.CommutativeSemigroup.html#4052" class="Bound">x</a> <a id="4054" href="Algebra.Properties.CommutativeSemigroup.html#4054" class="Bound">y</a> <a id="4056" href="Algebra.Properties.CommutativeSemigroup.html#4056" class="Bound">z</a> <a id="4058" class="Symbol">→</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Algebra.Properties.CommutativeSemigroup.html#4052" class="Bound">x</a> <a id="4063" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4065" href="Algebra.Properties.CommutativeSemigroup.html#4054" class="Bound">y</a><a id="4066" class="Symbol">)</a> <a id="4068" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4070" href="Algebra.Properties.CommutativeSemigroup.html#4056" class="Bound">z</a> <a id="4072" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4074" class="Symbol">(</a><a id="4075" href="Algebra.Properties.CommutativeSemigroup.html#4056" class="Bound">z</a> <a id="4077" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4079" href="Algebra.Properties.CommutativeSemigroup.html#4054" class="Bound">y</a><a id="4080" class="Symbol">)</a> <a id="4082" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4084" href="Algebra.Properties.CommutativeSemigroup.html#4052" class="Bound">x</a>
<a id="4086" href="Algebra.Properties.CommutativeSemigroup.html#4037" class="Function">xy∙z≈zy∙x</a> <a id="4096" href="Algebra.Properties.CommutativeSemigroup.html#4096" class="Bound">x</a> <a id="4098" href="Algebra.Properties.CommutativeSemigroup.html#4098" class="Bound">y</a> <a id="4100" href="Algebra.Properties.CommutativeSemigroup.html#4100" class="Bound">z</a> <a id="4102" class="Symbol">=</a>  <a id="4105" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Algebra.Properties.CommutativeSemigroup.html#3340" class="Function">xy∙z≈z∙yx</a> <a id="4122" href="Algebra.Properties.CommutativeSemigroup.html#4096" class="Bound">x</a> <a id="4124" href="Algebra.Properties.CommutativeSemigroup.html#4098" class="Bound">y</a> <a id="4126" href="Algebra.Properties.CommutativeSemigroup.html#4100" class="Bound">z</a><a id="4127" class="Symbol">)</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4141" href="Algebra.Properties.CommutativeSemigroup.html#4100" class="Bound">z</a> <a id="4143" href="Algebra.Properties.CommutativeSemigroup.html#4098" class="Bound">y</a> <a id="4145" href="Algebra.Properties.CommutativeSemigroup.html#4096" class="Bound">x</a><a id="4146" class="Symbol">))</a>

<a id="xy∙z≈xz∙y"></a><a id="4150" href="Algebra.Properties.CommutativeSemigroup.html#4150" class="Function">xy∙z≈xz∙y</a> <a id="4160" class="Symbol">:</a>  <a id="4163" class="Symbol">∀</a> <a id="4165" href="Algebra.Properties.CommutativeSemigroup.html#4165" class="Bound">x</a> <a id="4167" href="Algebra.Properties.CommutativeSemigroup.html#4167" class="Bound">y</a> <a id="4169" href="Algebra.Properties.CommutativeSemigroup.html#4169" class="Bound">z</a> <a id="4171" class="Symbol">→</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Algebra.Properties.CommutativeSemigroup.html#4165" class="Bound">x</a> <a id="4176" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4178" href="Algebra.Properties.CommutativeSemigroup.html#4167" class="Bound">y</a><a id="4179" class="Symbol">)</a> <a id="4181" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4183" href="Algebra.Properties.CommutativeSemigroup.html#4169" class="Bound">z</a> <a id="4185" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Algebra.Properties.CommutativeSemigroup.html#4165" class="Bound">x</a> <a id="4190" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4192" href="Algebra.Properties.CommutativeSemigroup.html#4169" class="Bound">z</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4197" href="Algebra.Properties.CommutativeSemigroup.html#4167" class="Bound">y</a>
<a id="4199" href="Algebra.Properties.CommutativeSemigroup.html#4150" class="Function">xy∙z≈xz∙y</a> <a id="4209" href="Algebra.Properties.CommutativeSemigroup.html#4209" class="Bound">x</a> <a id="4211" href="Algebra.Properties.CommutativeSemigroup.html#4211" class="Bound">y</a> <a id="4213" href="Algebra.Properties.CommutativeSemigroup.html#4213" class="Bound">z</a> <a id="4215" class="Symbol">=</a>  <a id="4218" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Algebra.Properties.CommutativeSemigroup.html#3447" class="Function">xy∙z≈x∙zy</a> <a id="4235" href="Algebra.Properties.CommutativeSemigroup.html#4209" class="Bound">x</a> <a id="4237" href="Algebra.Properties.CommutativeSemigroup.html#4211" class="Bound">y</a> <a id="4239" href="Algebra.Properties.CommutativeSemigroup.html#4213" class="Bound">z</a><a id="4240" class="Symbol">)</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4254" href="Algebra.Properties.CommutativeSemigroup.html#4209" class="Bound">x</a> <a id="4256" href="Algebra.Properties.CommutativeSemigroup.html#4213" class="Bound">z</a> <a id="4258" href="Algebra.Properties.CommutativeSemigroup.html#4211" class="Bound">y</a><a id="4259" class="Symbol">))</a>

<a id="xy∙z≈yz∙x"></a><a id="4263" href="Algebra.Properties.CommutativeSemigroup.html#4263" class="Function">xy∙z≈yz∙x</a> <a id="4273" class="Symbol">:</a>  <a id="4276" class="Symbol">∀</a> <a id="4278" href="Algebra.Properties.CommutativeSemigroup.html#4278" class="Bound">x</a> <a id="4280" href="Algebra.Properties.CommutativeSemigroup.html#4280" class="Bound">y</a> <a id="4282" href="Algebra.Properties.CommutativeSemigroup.html#4282" class="Bound">z</a> <a id="4284" class="Symbol">→</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Algebra.Properties.CommutativeSemigroup.html#4278" class="Bound">x</a> <a id="4289" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4291" href="Algebra.Properties.CommutativeSemigroup.html#4280" class="Bound">y</a><a id="4292" class="Symbol">)</a> <a id="4294" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4296" href="Algebra.Properties.CommutativeSemigroup.html#4282" class="Bound">z</a> <a id="4298" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Algebra.Properties.CommutativeSemigroup.html#4280" class="Bound">y</a> <a id="4303" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4305" href="Algebra.Properties.CommutativeSemigroup.html#4282" class="Bound">z</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4310" href="Algebra.Properties.CommutativeSemigroup.html#4278" class="Bound">x</a>
<a id="4312" href="Algebra.Properties.CommutativeSemigroup.html#4263" class="Function">xy∙z≈yz∙x</a> <a id="4322" href="Algebra.Properties.CommutativeSemigroup.html#4322" class="Bound">x</a> <a id="4324" href="Algebra.Properties.CommutativeSemigroup.html#4324" class="Bound">y</a> <a id="4326" href="Algebra.Properties.CommutativeSemigroup.html#4326" class="Bound">z</a> <a id="4328" class="Symbol">=</a>  <a id="4331" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Algebra.Properties.CommutativeSemigroup.html#3554" class="Function">xy∙z≈y∙zx</a> <a id="4348" href="Algebra.Properties.CommutativeSemigroup.html#4322" class="Bound">x</a> <a id="4350" href="Algebra.Properties.CommutativeSemigroup.html#4324" class="Bound">y</a> <a id="4352" href="Algebra.Properties.CommutativeSemigroup.html#4326" class="Bound">z</a><a id="4353" class="Symbol">)</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4367" href="Algebra.Properties.CommutativeSemigroup.html#4324" class="Bound">y</a> <a id="4369" href="Algebra.Properties.CommutativeSemigroup.html#4326" class="Bound">z</a> <a id="4371" href="Algebra.Properties.CommutativeSemigroup.html#4322" class="Bound">x</a><a id="4372" class="Symbol">))</a>

<a id="xy∙z≈zx∙y"></a><a id="4376" href="Algebra.Properties.CommutativeSemigroup.html#4376" class="Function">xy∙z≈zx∙y</a> <a id="4386" class="Symbol">:</a>  <a id="4389" class="Symbol">∀</a> <a id="4391" href="Algebra.Properties.CommutativeSemigroup.html#4391" class="Bound">x</a> <a id="4393" href="Algebra.Properties.CommutativeSemigroup.html#4393" class="Bound">y</a> <a id="4395" href="Algebra.Properties.CommutativeSemigroup.html#4395" class="Bound">z</a> <a id="4397" class="Symbol">→</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Algebra.Properties.CommutativeSemigroup.html#4391" class="Bound">x</a> <a id="4402" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4404" href="Algebra.Properties.CommutativeSemigroup.html#4393" class="Bound">y</a><a id="4405" class="Symbol">)</a> <a id="4407" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4409" href="Algebra.Properties.CommutativeSemigroup.html#4395" class="Bound">z</a> <a id="4411" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Algebra.Properties.CommutativeSemigroup.html#4395" class="Bound">z</a> <a id="4416" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4418" href="Algebra.Properties.CommutativeSemigroup.html#4391" class="Bound">x</a><a id="4419" class="Symbol">)</a> <a id="4421" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4423" href="Algebra.Properties.CommutativeSemigroup.html#4393" class="Bound">y</a>
<a id="4425" href="Algebra.Properties.CommutativeSemigroup.html#4376" class="Function">xy∙z≈zx∙y</a> <a id="4435" href="Algebra.Properties.CommutativeSemigroup.html#4435" class="Bound">x</a> <a id="4437" href="Algebra.Properties.CommutativeSemigroup.html#4437" class="Bound">y</a> <a id="4439" href="Algebra.Properties.CommutativeSemigroup.html#4439" class="Bound">z</a> <a id="4441" class="Symbol">=</a>  <a id="4444" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Algebra.Properties.CommutativeSemigroup.html#3661" class="Function">xy∙z≈z∙xy</a> <a id="4461" href="Algebra.Properties.CommutativeSemigroup.html#4435" class="Bound">x</a> <a id="4463" href="Algebra.Properties.CommutativeSemigroup.html#4437" class="Bound">y</a> <a id="4465" href="Algebra.Properties.CommutativeSemigroup.html#4439" class="Bound">z</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4480" href="Algebra.Properties.CommutativeSemigroup.html#4439" class="Bound">z</a> <a id="4482" href="Algebra.Properties.CommutativeSemigroup.html#4435" class="Bound">x</a> <a id="4484" href="Algebra.Properties.CommutativeSemigroup.html#4437" class="Bound">y</a><a id="4485" class="Symbol">))</a>

<a id="4489" class="Comment">------------------------------------------------------------------------</a>
<a id="4562" class="Comment">-- commutative semigroup has Jordan identity</a>

<a id="xy∙xx≈x∙yxx"></a><a id="4608" href="Algebra.Properties.CommutativeSemigroup.html#4608" class="Function">xy∙xx≈x∙yxx</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">∀</a> <a id="4624" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4626" href="Algebra.Properties.CommutativeSemigroup.html#4626" class="Bound">y</a> <a id="4628" class="Symbol">→</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4633" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4635" href="Algebra.Properties.CommutativeSemigroup.html#4626" class="Bound">y</a><a id="4636" class="Symbol">)</a> <a id="4638" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4643" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4645" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a><a id="4646" class="Symbol">)</a> <a id="4648" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4650" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4652" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Algebra.Properties.CommutativeSemigroup.html#4626" class="Bound">y</a> <a id="4657" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4659" class="Symbol">(</a><a id="4660" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4662" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4664" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a><a id="4665" class="Symbol">))</a>
<a id="4668" href="Algebra.Properties.CommutativeSemigroup.html#4608" class="Function">xy∙xx≈x∙yxx</a> <a id="4680" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a> <a id="4682" href="Algebra.Properties.CommutativeSemigroup.html#4682" class="Bound">y</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4692" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a> <a id="4694" href="Algebra.Properties.CommutativeSemigroup.html#4682" class="Bound">y</a> <a id="4696" class="Symbol">((</a><a id="4698" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a> <a id="4700" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4702" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a><a id="4703" class="Symbol">))</a>

<a id="4707" class="Comment">------------------------------------------------------------------------</a>
<a id="4780" class="Comment">-- commutative semigroup is left/right/middle semiMedial</a>

<a id="semimedialˡ"></a><a id="4838" href="Algebra.Properties.CommutativeSemigroup.html#4838" class="Function">semimedialˡ</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="4867" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="4871" href="Algebra.Properties.CommutativeSemigroup.html#4838" class="Function">semimedialˡ</a> <a id="4883" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4885" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4887" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a> <a id="4889" class="Symbol">=</a> <a id="4891" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4899" class="Symbol">(</a><a id="4900" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4902" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4904" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a><a id="4905" class="Symbol">)</a> <a id="4907" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4912" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4914" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4915" class="Symbol">)</a> <a id="4917" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4920" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4926" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4928" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4933" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4935" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4936" class="Symbol">)</a> <a id="4938" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4942" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4944" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4949" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4954" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4956" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4957" class="Symbol">))</a> <a id="4960" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4963" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4976" class="Symbol">(</a><a id="4977" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4983" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4985" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4987" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4988" class="Symbol">))</a> <a id="4991" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4995" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4997" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4999" class="Symbol">((</a><a id="5001" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5003" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5005" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a><a id="5006" class="Symbol">)</a> <a id="5008" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5010" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5011" class="Symbol">)</a> <a id="5013" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5016" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="5039" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5041" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a><a id="5042" class="Symbol">))</a> <a id="5045" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5049" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5051" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5053" class="Symbol">((</a><a id="5055" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5057" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5059" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a><a id="5060" class="Symbol">)</a> <a id="5062" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5064" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5065" class="Symbol">)</a> <a id="5067" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5070" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5085" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5087" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5089" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5090" class="Symbol">)</a> <a id="5092" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5096" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5098" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5103" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5108" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5110" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5111" class="Symbol">))</a> <a id="5114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5117" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5128" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5130" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5132" class="Symbol">((</a><a id="5134" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5136" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5138" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5139" class="Symbol">)))</a> <a id="5143" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5147" class="Symbol">(</a><a id="5148" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5150" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5152" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a><a id="5153" class="Symbol">)</a> <a id="5155" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5160" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5162" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5163" class="Symbol">)</a> <a id="5165" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="semimedialʳ"></a><a id="5168" href="Algebra.Properties.CommutativeSemigroup.html#5168" class="Function">semimedialʳ</a> <a id="5180" class="Symbol">:</a> <a id="5182" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="5198" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="5202" href="Algebra.Properties.CommutativeSemigroup.html#5168" class="Function">semimedialʳ</a> <a id="5214" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5216" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5218" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5220" class="Symbol">=</a> <a id="5222" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5230" class="Symbol">(</a><a id="5231" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5233" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5235" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a><a id="5236" class="Symbol">)</a> <a id="5238" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5243" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5245" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5246" class="Symbol">)</a> <a id="5248" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5251" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5257" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5259" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5264" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5266" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5267" class="Symbol">)</a> <a id="5269" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5273" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5275" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5280" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5285" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5287" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5288" class="Symbol">))</a> <a id="5291" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5294" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5314" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5316" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5318" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5319" class="Symbol">))</a> <a id="5322" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5326" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5328" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5330" class="Symbol">((</a><a id="5332" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5334" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5336" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5337" class="Symbol">)</a> <a id="5339" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5341" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5342" class="Symbol">)</a> <a id="5344" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5347" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="5370" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5372" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5373" class="Symbol">))</a> <a id="5376" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5380" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5382" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5384" class="Symbol">((</a><a id="5386" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5388" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5390" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a><a id="5391" class="Symbol">)</a> <a id="5393" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5395" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5396" class="Symbol">)</a> <a id="5398" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5401" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5416" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5418" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5420" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5421" class="Symbol">)</a> <a id="5423" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5427" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5429" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5434" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5439" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5441" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5442" class="Symbol">))</a> <a id="5445" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5448" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5459" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5461" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5463" class="Symbol">((</a><a id="5465" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5467" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5469" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5470" class="Symbol">)))</a> <a id="5474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5478" class="Symbol">(</a><a id="5479" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5481" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5483" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5484" class="Symbol">)</a> <a id="5486" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5491" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5493" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5494" class="Symbol">)</a> <a id="5496" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="middleSemimedial"></a><a id="5499" href="Algebra.Properties.CommutativeSemigroup.html#5499" class="Function">middleSemimedial</a> <a id="5516" class="Symbol">:</a> <a id="5518" class="Symbol">∀</a> <a id="5520" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a> <a id="5522" href="Algebra.Properties.CommutativeSemigroup.html#5522" class="Bound">y</a> <a id="5524" href="Algebra.Properties.CommutativeSemigroup.html#5524" class="Bound">z</a> <a id="5526" class="Symbol">→</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a> <a id="5531" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5533" href="Algebra.Properties.CommutativeSemigroup.html#5522" class="Bound">y</a><a id="5534" class="Symbol">)</a> <a id="5536" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5538" class="Symbol">(</a><a id="5539" href="Algebra.Properties.CommutativeSemigroup.html#5524" class="Bound">z</a> <a id="5541" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5543" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a><a id="5544" class="Symbol">)</a> <a id="5546" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="5548" class="Symbol">(</a><a id="5549" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a> <a id="5551" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5553" href="Algebra.Properties.CommutativeSemigroup.html#5524" class="Bound">z</a><a id="5554" class="Symbol">)</a> <a id="5556" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Algebra.Properties.CommutativeSemigroup.html#5522" class="Bound">y</a> <a id="5561" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5563" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a><a id="5564" class="Symbol">)</a>
<a id="5566" href="Algebra.Properties.CommutativeSemigroup.html#5499" class="Function">middleSemimedial</a> <a id="5583" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5585" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5587" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5599" class="Symbol">(</a><a id="5600" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5602" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5604" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a><a id="5605" class="Symbol">)</a> <a id="5607" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5609" class="Symbol">(</a><a id="5610" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5612" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5614" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5615" class="Symbol">)</a> <a id="5617" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5620" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5626" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5628" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5630" class="Symbol">((</a><a id="5632" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5634" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5636" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5637" class="Symbol">))</a> <a id="5640" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5644" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5646" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5651" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5656" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5658" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5659" class="Symbol">))</a> <a id="5662" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5665" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5673" class="Symbol">(</a><a id="5674" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5685" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5687" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5689" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5690" class="Symbol">))</a> <a id="5693" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5697" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5699" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5701" class="Symbol">((</a><a id="5703" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5705" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5707" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a><a id="5708" class="Symbol">)</a> <a id="5710" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5712" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5713" class="Symbol">)</a> <a id="5715" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5718" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="5741" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5743" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a><a id="5744" class="Symbol">))</a> <a id="5747" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5751" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5753" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5755" class="Symbol">((</a><a id="5757" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5759" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5761" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a><a id="5762" class="Symbol">)</a> <a id="5764" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5766" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5767" class="Symbol">)</a> <a id="5769" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5772" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5780" class="Symbol">(</a> <a id="5782" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5788" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5790" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5792" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5793" class="Symbol">)</a> <a id="5795" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5799" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5801" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5806" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5808" class="Symbol">(</a><a id="5809" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5811" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5813" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5814" class="Symbol">))</a> <a id="5817" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5820" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5824" class="Symbol">(</a><a id="5825" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5831" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5833" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5835" class="Symbol">((</a><a id="5837" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5839" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5841" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5842" class="Symbol">)))</a> <a id="5846" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5850" class="Symbol">(</a><a id="5851" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5853" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5855" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a><a id="5856" class="Symbol">)</a> <a id="5858" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5863" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5865" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5866" class="Symbol">)</a> <a id="5868" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="semimedial"></a><a id="5871" href="Algebra.Properties.CommutativeSemigroup.html#5871" class="Function">semimedial</a> <a id="5882" class="Symbol">:</a> <a id="5884" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="5895" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="5899" href="Algebra.Properties.CommutativeSemigroup.html#5871" class="Function">semimedial</a> <a id="5910" class="Symbol">=</a> <a id="5912" href="Algebra.Properties.CommutativeSemigroup.html#4838" class="Function">semimedialˡ</a> <a id="5924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5926" href="Algebra.Properties.CommutativeSemigroup.html#5168" class="Function">semimedialʳ</a>
</pre></body></html>


==> anc/html/Algebra.Properties.Semigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.Semigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for Semigroup</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.html" class="Module">Algebra</a> <a id="274" class="Keyword">using</a> <a id="280" class="Symbol">(</a><a id="281" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="290" class="Symbol">)</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="329" class="Symbol">{</a><a id="330" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="332" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="333" class="Symbol">}</a> <a id="335" class="Symbol">(</a><a id="336" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a> <a id="338" class="Symbol">:</a> <a id="340" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="350" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="352" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="353" class="Symbol">)</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="402" class="Symbol">)</a>

<a id="405" class="Keyword">open</a> <a id="410" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="420" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a>
  <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Algebra.Bundles.html#4838" class="Field">Carrier</a><a id="438" class="Symbol">;</a> <a id="440" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a><a id="443" class="Symbol">;</a> <a id="445" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a><a id="448" class="Symbol">;</a> <a id="450" href="Algebra.Structures.html#1873" class="Function">setoid</a><a id="456" class="Symbol">;</a> <a id="458" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="464" class="Symbol">;</a> <a id="466" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Structures.html#1667" class="Function">sym</a><a id="475" class="Symbol">;</a> <a id="477" href="Algebra.Structures.html#3389" class="Function">assoc</a><a id="482" class="Symbol">;</a> <a id="484" href="Algebra.Structures.html#1798" class="Function">∙-cong</a><a id="490" class="Symbol">;</a> <a id="492" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a><a id="499" class="Symbol">;</a> <a id="501" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="542" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>
  <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Algebra.Definitions.html#6675" class="Function">Alternative</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a><a id="583" class="Symbol">;</a> <a id="585" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a><a id="601" class="Symbol">;</a> <a id="603" href="Algebra.Definitions.html#6770" class="Function">Flexible</a><a id="611" class="Symbol">)</a>

<a id="614" class="Keyword">private</a>
  <a id="624" class="Keyword">variable</a>
    <a id="637" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="639" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="641" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a> <a id="643" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="645" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a> <a id="647" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a> <a id="649" class="Symbol">:</a> <a id="651" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>

<a id="x∙yz≈xy∙z"></a><a id="660" href="Algebra.Properties.Semigroup.html#660" class="Function">x∙yz≈xy∙z</a> <a id="670" class="Symbol">:</a> <a id="672" class="Symbol">∀</a> <a id="674" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="676" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a> <a id="678" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a> <a id="680" class="Symbol">→</a> <a id="682" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="684" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="686" class="Symbol">(</a><a id="687" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a> <a id="689" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="691" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a><a id="692" class="Symbol">)</a> <a id="694" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="696" class="Symbol">(</a><a id="697" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="699" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="701" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a><a id="702" class="Symbol">)</a> <a id="704" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="706" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a>
<a id="708" href="Algebra.Properties.Semigroup.html#660" class="Function">x∙yz≈xy∙z</a> <a id="718" href="Algebra.Properties.Semigroup.html#718" class="Bound">x</a> <a id="720" href="Algebra.Properties.Semigroup.html#720" class="Bound">y</a> <a id="722" href="Algebra.Properties.Semigroup.html#722" class="Bound">z</a> <a id="724" class="Symbol">=</a> <a id="726" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="730" class="Symbol">(</a><a id="731" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="737" href="Algebra.Properties.Semigroup.html#718" class="Bound">x</a> <a id="739" href="Algebra.Properties.Semigroup.html#720" class="Bound">y</a> <a id="741" href="Algebra.Properties.Semigroup.html#722" class="Bound">z</a><a id="742" class="Symbol">)</a>

<a id="alternativeˡ"></a><a id="745" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="758" class="Symbol">:</a> <a id="760" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="776" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="780" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="793" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="795" href="Algebra.Properties.Semigroup.html#795" class="Bound">y</a> <a id="797" class="Symbol">=</a> <a id="799" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="805" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="807" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="809" href="Algebra.Properties.Semigroup.html#795" class="Bound">y</a>

<a id="alternativeʳ"></a><a id="812" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a> <a id="825" class="Symbol">:</a> <a id="827" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="844" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="848" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a> <a id="861" href="Algebra.Properties.Semigroup.html#861" class="Bound">x</a> <a id="863" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a> <a id="865" class="Symbol">=</a> <a id="867" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="871" class="Symbol">(</a><a id="872" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="878" href="Algebra.Properties.Semigroup.html#861" class="Bound">x</a> <a id="880" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a> <a id="882" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a><a id="883" class="Symbol">)</a>

<a id="alternative"></a><a id="886" href="Algebra.Properties.Semigroup.html#886" class="Function">alternative</a> <a id="898" class="Symbol">:</a> <a id="900" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="912" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="916" href="Algebra.Properties.Semigroup.html#886" class="Function">alternative</a> <a id="928" class="Symbol">=</a> <a id="930" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="943" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="945" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a>

<a id="flexible"></a><a id="959" href="Algebra.Properties.Semigroup.html#959" class="Function">flexible</a> <a id="968" class="Symbol">:</a> <a id="970" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="979" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="983" href="Algebra.Properties.Semigroup.html#959" class="Function">flexible</a> <a id="992" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a> <a id="994" href="Algebra.Properties.Semigroup.html#994" class="Bound">y</a> <a id="996" class="Symbol">=</a> <a id="998" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1004" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a> <a id="1006" href="Algebra.Properties.Semigroup.html#994" class="Bound">y</a> <a id="1008" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a>

<a id="1011" class="Keyword">module</a> <a id="1018" href="Algebra.Properties.Semigroup.html#1018" class="Module">_</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="1030" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1032" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="1034" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1036" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Keyword">where</a>
  <a id="1047" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1060" class="Symbol">:</a> <a id="1062" class="Symbol">∀</a> <a id="1064" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1066" class="Symbol">→</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1071" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1073" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1074" class="Symbol">)</a> <a id="1076" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1078" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1080" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1082" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1084" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1086" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a>
  <a id="1090" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1103" href="Algebra.Properties.Semigroup.html#1103" class="Bound">x</a> <a id="1105" class="Symbol">=</a> <a id="1107" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1120" href="Algebra.Properties.Semigroup.html#1103" class="Bound">x</a> <a id="1122" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1124" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1136" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a><a id="1140" class="Symbol">)</a>

  <a id="1145" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">∀</a> <a id="1162" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1168" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1173" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1175" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a><a id="1176" class="Symbol">)</a> <a id="1178" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1180" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1182" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1184" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a>
  <a id="1188" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1201" href="Algebra.Properties.Semigroup.html#1201" class="Bound">x</a> <a id="1203" class="Symbol">=</a> <a id="1205" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1223" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1225" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1227" href="Algebra.Properties.Semigroup.html#1201" class="Bound">x</a><a id="1228" class="Symbol">))</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1240" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a><a id="1244" class="Symbol">)</a>

  <a id="1249" href="Algebra.Properties.Semigroup.html#1249" class="Function">uv≈w⇒u[vx∙y]≈w∙xy</a> <a id="1267" class="Symbol">:</a> <a id="1269" class="Symbol">∀</a> <a id="1271" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a> <a id="1273" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1279" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1281" class="Symbol">((</a><a id="1283" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1285" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1287" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1292" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a><a id="1293" class="Symbol">)</a> <a id="1295" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1297" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1299" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a> <a id="1304" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1306" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a><a id="1307" class="Symbol">)</a>
  <a id="1311" href="Algebra.Properties.Semigroup.html#1249" class="Function">uv≈w⇒u[vx∙y]≈w∙xy</a> <a id="1329" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1331" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1350" class="Symbol">(</a><a id="1351" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1357" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1359" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1361" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a><a id="1362" class="Symbol">))</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1382" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1384" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a><a id="1385" class="Symbol">))</a>

  <a id="1391" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="1409" class="Symbol">:</a> <a id="1411" class="Symbol">∀</a> <a id="1413" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1415" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1421" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1426" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1431" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1433" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a><a id="1434" class="Symbol">))</a> <a id="1437" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1439" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1441" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1446" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1448" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a><a id="1449" class="Symbol">)</a>
  <a id="1453" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="1471" href="Algebra.Properties.Semigroup.html#1471" class="Bound">x</a> <a id="1473" href="Algebra.Properties.Semigroup.html#1473" class="Bound">y</a> <a id="1475" class="Symbol">=</a> <a id="1477" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1499" href="Algebra.Properties.Semigroup.html#1473" class="Bound">y</a><a id="1500" class="Symbol">)</a>

  <a id="1505" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1523" class="Symbol">:</a> <a id="1525" class="Symbol">∀</a> <a id="1527" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1529" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1531" class="Symbol">→</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1536" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1541" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1543" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1544" class="Symbol">))</a> <a id="1547" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1549" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1551" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1553" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1555" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1560" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1562" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a><a id="1563" class="Symbol">)</a>
  <a id="1567" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1585" href="Algebra.Properties.Semigroup.html#1585" class="Bound">x</a> <a id="1587" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a> <a id="1589" class="Symbol">=</a> <a id="1591" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1604" href="Algebra.Properties.Semigroup.html#1585" class="Bound">x</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a> <a id="1609" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1611" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1612" class="Symbol">)</a> <a id="1614" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1640" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a><a id="1641" class="Symbol">))</a>

  <a id="1647" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="1665" class="Symbol">:</a> <a id="1667" class="Symbol">∀</a> <a id="1669" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1671" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a> <a id="1673" class="Symbol">→</a> <a id="1675" class="Symbol">((</a><a id="1677" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1679" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1681" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1686" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1687" class="Symbol">)</a> <a id="1689" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1691" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a> <a id="1693" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1695" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1697" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1702" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1704" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a><a id="1705" class="Symbol">)</a>
  <a id="1709" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="1727" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a> <a id="1729" href="Algebra.Properties.Semigroup.html#1729" class="Bound">y</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1762" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a><a id="1763" class="Symbol">))</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1773" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a> <a id="1775" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1777" href="Algebra.Properties.Semigroup.html#1729" class="Bound">y</a><a id="1778" class="Symbol">)</a>

  <a id="1783" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="1801" class="Symbol">:</a> <a id="1803" class="Symbol">∀</a> <a id="1805" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1807" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a> <a id="1809" class="Symbol">→</a> <a id="1811" class="Symbol">((</a><a id="1813" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1815" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1817" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1822" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1823" class="Symbol">)</a> <a id="1825" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1827" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1829" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1831" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1833" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a> <a id="1838" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1840" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a><a id="1841" class="Symbol">)</a>
  <a id="1845" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="1863" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1865" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1867" class="Symbol">=</a> <a id="1869" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1891" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1893" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1895" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1896" class="Symbol">))</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1918" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1920" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1922" class="Symbol">)</a>

<a id="1925" class="Keyword">module</a> <a id="1932" href="Algebra.Properties.Semigroup.html#1932" class="Module">_</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="1944" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1946" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="1948" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1950" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Keyword">where</a>

  <a id="1962" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">∀</a> <a id="1982" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="1984" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a> <a id="1986" class="Symbol">→</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="1991" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1993" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a><a id="1994" class="Symbol">)</a> <a id="1996" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2001" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2003" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2008" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="2010" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2015" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2017" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a><a id="2018" class="Symbol">)</a>
  <a id="2022" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="2038" href="Algebra.Properties.Semigroup.html#2038" class="Bound">x</a> <a id="2040" href="Algebra.Properties.Semigroup.html#2040" class="Bound">y</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="2071" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2076" href="Algebra.Properties.Semigroup.html#2040" class="Bound">y</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Algebra.Properties.Semigroup.html#2038" class="Bound">x</a>

  <a id="2084" href="Algebra.Properties.Semigroup.html#2084" class="Function">uv≈w⇒xy≈z⇒u[vx∙y]≈wz</a> <a id="2105" class="Symbol">:</a> <a id="2107" class="Symbol">∀</a> <a id="2109" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a> <a id="2111" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a> <a id="2117" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2119" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a> <a id="2121" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2123" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a> <a id="2125" class="Symbol">→</a> <a id="2127" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a> <a id="2129" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2131" class="Symbol">((</a><a id="2133" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2135" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2137" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a><a id="2138" class="Symbol">)</a> <a id="2140" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2142" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a><a id="2143" class="Symbol">)</a> <a id="2145" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2147" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2149" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2151" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a>
  <a id="2155" href="Algebra.Properties.Semigroup.html#2084" class="Function">uv≈w⇒xy≈z⇒u[vx∙y]≈wz</a> <a id="2176" href="Algebra.Properties.Semigroup.html#2176" class="Bound">x</a> <a id="2178" href="Algebra.Properties.Semigroup.html#2178" class="Bound">y</a> <a id="2180" href="Algebra.Properties.Semigroup.html#2180" class="Bound">xy≈z</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="2216" href="Algebra.Properties.Semigroup.html#2180" class="Bound">xy≈z</a> <a id="2221" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a><a id="2222" class="Symbol">))</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="2239" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2244" class="Symbol">_)</a>

  <a id="2250" href="Algebra.Properties.Semigroup.html#2250" class="Function">uv≈w⇒x∙wy≈x∙[u∙vy]</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="2273" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2278" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2280" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a><a id="2281" class="Symbol">)</a> <a id="2283" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2285" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="2287" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a> <a id="2292" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2297" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2299" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a><a id="2300" class="Symbol">))</a>
  <a id="2305" href="Algebra.Properties.Semigroup.html#2250" class="Function">uv≈w⇒x∙wy≈x∙[u∙vy]</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="2349" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2354" class="Symbol">_</a> <a id="2356" class="Symbol">_)</a>

<a id="2360" class="Keyword">module</a> <a id="2367" href="Algebra.Properties.Semigroup.html#2367" class="Module">_</a> <a id="2369" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2371" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2373" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2375" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2377" class="Keyword">where</a>
  <a id="2385" href="Algebra.Properties.Semigroup.html#2385" class="Function">[uv∙w]x≈u[vw∙x]</a> <a id="2401" class="Symbol">:</a> <a id="2403" class="Symbol">((</a><a id="2405" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2407" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2409" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2410" class="Symbol">)</a> <a id="2412" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2414" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2415" class="Symbol">)</a> <a id="2417" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2419" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2421" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2423" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2425" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2427" class="Symbol">((</a><a id="2429" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2431" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2433" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2438" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2439" class="Symbol">)</a>
  <a id="2443" href="Algebra.Properties.Semigroup.html#2385" class="Function">[uv∙w]x≈u[vw∙x]</a> <a id="2459" class="Symbol">=</a> <a id="2461" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="2479" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2484" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2486" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a>

  <a id="2491" href="Algebra.Properties.Semigroup.html#2491" class="Function">[uv∙w]x≈u[v∙wx]</a> <a id="2507" class="Symbol">:</a> <a id="2509" class="Symbol">((</a><a id="2511" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2513" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2515" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2516" class="Symbol">)</a> <a id="2518" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2520" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2521" class="Symbol">)</a> <a id="2523" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2525" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2527" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2529" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2531" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2536" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2541" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2543" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2544" class="Symbol">))</a>
  <a id="2549" href="Algebra.Properties.Semigroup.html#2491" class="Function">[uv∙w]x≈u[v∙wx]</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="2585" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2590" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2592" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a>

  <a id="2597" href="Algebra.Properties.Semigroup.html#2597" class="Function">[u∙vw]x≈uv∙wx</a> <a id="2611" class="Symbol">:</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2616" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2621" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2623" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2624" class="Symbol">))</a> <a id="2627" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2629" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2631" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2636" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2638" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2639" class="Symbol">)</a> <a id="2641" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2646" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2648" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2649" class="Symbol">)</a>
  <a id="2653" href="Algebra.Properties.Semigroup.html#2597" class="Function">[u∙vw]x≈uv∙wx</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2696" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2698" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2700" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2701" class="Symbol">)))</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2715" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2717" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2718" class="Symbol">)</a> <a id="2720" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2722" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2723" class="Symbol">)</a>

  <a id="2728" href="Algebra.Properties.Semigroup.html#2728" class="Function">[u∙vw]x≈u[v∙wx]</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2749" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2754" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2756" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2757" class="Symbol">))</a> <a id="2760" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2762" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2764" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2766" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2768" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2773" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2778" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2780" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2781" class="Symbol">))</a>
  <a id="2786" href="Algebra.Properties.Semigroup.html#2728" class="Function">[u∙vw]x≈u[v∙wx]</a> <a id="2802" class="Symbol">=</a> <a id="2804" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="2822" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2827" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2829" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a>

  <a id="2834" href="Algebra.Properties.Semigroup.html#2834" class="Function">uv∙wx≈u[vw∙x]</a> <a id="2848" class="Symbol">:</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2853" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2855" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2856" class="Symbol">)</a> <a id="2858" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2863" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2865" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2866" class="Symbol">)</a> <a id="2868" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2870" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2872" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2874" class="Symbol">((</a><a id="2876" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2878" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2880" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2885" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2886" class="Symbol">)</a>
  <a id="2890" href="Algebra.Properties.Semigroup.html#2834" class="Function">uv∙wx≈u[vw∙x]</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="2922" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2927" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2929" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a>

<a id="2932" class="Keyword">module</a> <a id="2939" href="Algebra.Properties.Semigroup.html#2939" class="Module">_</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="2952" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2954" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="2956" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2958" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a> <a id="2960" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2962" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a><a id="2963" class="Symbol">)</a> <a id="2965" class="Keyword">where</a>
  <a id="2973" href="Algebra.Properties.Semigroup.html#2973" class="Function">uv≈wx⇒yu∙v≈yw∙x</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="2995" class="Symbol">→</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="3000" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3002" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3007" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3009" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="3014" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3016" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3021" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a>
  <a id="3025" href="Algebra.Properties.Semigroup.html#2973" class="Function">uv≈wx⇒yu∙v≈yw∙x</a> <a id="3041" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="3065" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="3071" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3086" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a> <a id="3088" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3090" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a><a id="3091" class="Symbol">))</a>

  <a id="3097" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3113" class="Symbol">:</a> <a id="3115" class="Symbol">∀</a> <a id="3117" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a> <a id="3123" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3128" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3130" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a><a id="3131" class="Symbol">)</a> <a id="3133" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3135" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3137" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3142" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3144" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a><a id="3145" class="Symbol">)</a>
  <a id="3149" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3165" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="3189" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="3195" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a><a id="3196" class="Symbol">)</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3205" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3207" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3209" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a><a id="3210" class="Symbol">)</a>

  <a id="3215" href="Algebra.Properties.Semigroup.html#3215" class="Function">uv≈wx⇒yu∙vz≈yw∙xz</a> <a id="3233" class="Symbol">:</a> <a id="3235" class="Symbol">∀</a> <a id="3237" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3239" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a> <a id="3241" class="Symbol">→</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3246" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3248" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a><a id="3249" class="Symbol">)</a> <a id="3251" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3256" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3258" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a><a id="3259" class="Symbol">)</a> <a id="3261" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3266" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3268" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3273" class="Symbol">(</a><a id="3274" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3276" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3278" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a><a id="3279" class="Symbol">)</a>
  <a id="3283" href="Algebra.Properties.Semigroup.html#3215" class="Function">uv≈wx⇒yu∙vz≈yw∙xz</a> <a id="3301" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a> <a id="3303" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a> <a id="3305" class="Symbol">=</a> <a id="3307" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3344" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a><a id="3345" class="Symbol">)</a> <a id="3347" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a><a id="3348" class="Symbol">)</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3362" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a> <a id="3364" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3369" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3371" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a><a id="3372" class="Symbol">)))</a>
</pre></body></html>


==> anc/html/Algebra.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others. Re-exported via `Algebra`.</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">;</a> <a id="461" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Level.html" class="Module">Level</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="503" class="Symbol">)</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="586" class="Keyword">using</a> <a id="592" class="Symbol">(</a><a id="593" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">module</a> <a id="670" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a>
  <a id="698" class="Symbol">{</a><a id="699" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="701" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="702" class="Symbol">}</a> <a id="704" class="Symbol">{</a><a id="705" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" href="Algebra.Structures.Biased.html#699" class="Bound">a</a><a id="714" class="Symbol">}</a>  <a id="717" class="Comment">-- The underlying set</a>
  <a id="741" class="Symbol">(</a><a id="742" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a> <a id="746" class="Symbol">:</a> <a id="748" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="752" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="754" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="755" class="Symbol">)</a>    <a id="760" class="Comment">-- The underlying equality relation</a>
  <a id="798" class="Keyword">where</a>

<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="837" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>
<a id="841" class="Keyword">open</a> <a id="846" class="Keyword">import</a> <a id="853" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>  <a id="873" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>

<a id="878" class="Comment">------------------------------------------------------------------------</a>
<a id="951" class="Comment">-- IsCommutativeMonoid</a>

<a id="975" class="Keyword">record</a> <a id="IsCommutativeMonoidˡ"></a><a id="982" href="Algebra.Structures.Biased.html#982" class="Record">IsCommutativeMonoidˡ</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1032" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1034" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Keyword">where</a>
  <a id="1045" class="Keyword">field</a>
    <a id="IsCommutativeMonoidˡ.isSemigroup"></a><a id="1055" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="1081" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.identityˡ"></a><a id="1087" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>   <a id="1099" class="Symbol">:</a> <a id="1101" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1114" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1116" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.comm"></a><a id="1122" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>        <a id="1134" class="Symbol">:</a> <a id="1136" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1148" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>

  <a id="IsCommutativeMonoidˡ.isCommutativeMonoid"></a><a id="1153" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="1195" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1197" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a>
  <a id="1201" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Keyword">record</a>
    <a id="1234" class="Symbol">{</a> <a id="1236" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="1245" class="Symbol">=</a> <a id="1247" class="Keyword">record</a>
      <a id="1260" class="Symbol">{</a> <a id="1262" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>
      <a id="1294" class="Symbol">;</a> <a id="1296" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="1308" class="Symbol">=</a> <a id="1310" href="Algebra.Consequences.Setoid.html#4809" class="Function">comm∧idˡ⇒id</a> <a id="1322" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1329" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a> <a id="1334" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>
      <a id="1350" class="Symbol">}</a>
    <a id="1356" class="Symbol">;</a> <a id="1358" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>
    <a id="1374" class="Symbol">}</a> <a id="1376" class="Keyword">where</a> <a id="1382" class="Keyword">open</a> <a id="1387" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="1399" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>

<a id="1412" class="Keyword">open</a> <a id="1417" href="Algebra.Structures.Biased.html#982" class="Module">IsCommutativeMonoidˡ</a> <a id="1438" class="Keyword">public</a>
  <a id="1447" class="Keyword">using</a> <a id="1453" class="Symbol">()</a> <a id="1456" class="Keyword">renaming</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1486" class="Symbol">to</a> <a id="1489" class="Function">isCommutativeMonoidˡ</a><a id="1509" class="Symbol">)</a>


<a id="1513" class="Keyword">record</a> <a id="IsCommutativeMonoidʳ"></a><a id="1520" href="Algebra.Structures.Biased.html#1520" class="Record">IsCommutativeMonoidʳ</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1550" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1570" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1572" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Keyword">where</a>
  <a id="1583" class="Keyword">field</a>
    <a id="IsCommutativeMonoidʳ.isSemigroup"></a><a id="1593" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="1619" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.identityʳ"></a><a id="1625" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>   <a id="1637" class="Symbol">:</a> <a id="1639" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1653" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1655" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.comm"></a><a id="1661" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>        <a id="1673" class="Symbol">:</a> <a id="1675" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1687" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>

  <a id="IsCommutativeMonoidʳ.isCommutativeMonoid"></a><a id="1692" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="1734" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1736" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a>
  <a id="1740" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Keyword">record</a>
    <a id="1773" class="Symbol">{</a> <a id="1775" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="1784" class="Symbol">=</a> <a id="1786" class="Keyword">record</a>
      <a id="1799" class="Symbol">{</a> <a id="1801" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>
      <a id="1833" class="Symbol">;</a> <a id="1835" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="1847" class="Symbol">=</a> <a id="1849" href="Algebra.Consequences.Setoid.html#4905" class="Function">comm∧idʳ⇒id</a> <a id="1861" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1868" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a> <a id="1873" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>
      <a id="1889" class="Symbol">}</a>
    <a id="1895" class="Symbol">;</a> <a id="1897" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>
    <a id="1913" class="Symbol">}</a> <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="1938" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>

<a id="1951" class="Keyword">open</a> <a id="1956" href="Algebra.Structures.Biased.html#1520" class="Module">IsCommutativeMonoidʳ</a> <a id="1977" class="Keyword">public</a>
  <a id="1986" class="Keyword">using</a> <a id="1992" class="Symbol">()</a> <a id="1995" class="Keyword">renaming</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="2025" class="Symbol">to</a> <a id="2028" class="Function">isCommutativeMonoidʳ</a><a id="2048" class="Symbol">)</a>

<a id="2051" class="Comment">------------------------------------------------------------------------</a>
<a id="2124" class="Comment">-- IsSemiringWithoutOne</a>

<a id="2149" class="Keyword">record</a> <a id="IsSemiringWithoutOne*"></a><a id="2156" href="Algebra.Structures.Biased.html#2156" class="Record">IsSemiringWithoutOne*</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2181" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2189" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2212" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Keyword">where</a>
  <a id="2223" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne*.+-isCommutativeMonoid"></a><a id="2233" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="2277" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2279" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne*.*-isSemigroup"></a><a id="2286" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>         <a id="2308" class="Symbol">:</a> <a id="2310" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2322" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>
    <a id="IsSemiringWithoutOne*.distrib"></a><a id="2328" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>               <a id="2350" class="Symbol">:</a> <a id="2352" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2354" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="2370" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a>
    <a id="IsSemiringWithoutOne*.zero"></a><a id="2376" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>                  <a id="2398" class="Symbol">:</a> <a id="2400" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2405" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2408" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>

  <a id="IsSemiringWithoutOne*.isSemiringWithoutOne"></a><a id="2413" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="2457" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2459" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2461" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
  <a id="2466" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2487" class="Symbol">=</a> <a id="2489" class="Keyword">record</a>
    <a id="2500" class="Symbol">{</a> <a id="2502" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a>
    <a id="2552" class="Symbol">;</a> <a id="2554" href="Algebra.Structures.html#10779" class="Field">*-cong</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="2574" class="Symbol">;</a> <a id="2576" href="Algebra.Structures.html#10820" class="Field">*-assoc</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="2596" class="Symbol">;</a> <a id="2598" href="Algebra.Structures.html#10862" class="Field">distrib</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>
    <a id="2620" class="Symbol">;</a> <a id="2622" href="Algebra.Structures.html#10910" class="Field">zero</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>
    <a id="2638" class="Symbol">}</a> <a id="2640" class="Keyword">where</a> <a id="2646" class="Keyword">open</a> <a id="2651" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="2663" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>

<a id="2678" class="Keyword">open</a> <a id="2683" href="Algebra.Structures.Biased.html#2156" class="Module">IsSemiringWithoutOne*</a> <a id="2705" class="Keyword">public</a>
  <a id="2714" class="Keyword">using</a> <a id="2720" class="Symbol">()</a> <a id="2723" class="Keyword">renaming</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2754" class="Symbol">to</a> <a id="2757" class="Function">isSemiringWithoutOne*</a><a id="2778" class="Symbol">)</a>

<a id="2781" class="Comment">------------------------------------------------------------------------</a>
<a id="2854" class="Comment">-- IsNearSemiring</a>

<a id="2873" class="Keyword">record</a> <a id="IsNearSemiring*"></a><a id="2880" href="Algebra.Structures.Biased.html#2880" class="Record">IsNearSemiring*</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2899" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2907" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2908" class="Symbol">)</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2928" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2930" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Keyword">where</a>
  <a id="2941" class="Keyword">field</a>
    <a id="IsNearSemiring*.+-isMonoid"></a><a id="2951" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>    <a id="2965" class="Symbol">:</a> <a id="2967" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="2976" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2978" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
    <a id="IsNearSemiring*.*-isSemigroup"></a><a id="2985" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3013" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>
    <a id="IsNearSemiring*.distribʳ"></a><a id="3019" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>      <a id="3033" class="Symbol">:</a> <a id="3035" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3037" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3054" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a>
    <a id="IsNearSemiring*.zeroˡ"></a><a id="3060" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>         <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3085" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="3088" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>

  <a id="IsNearSemiring*.isNearSemiring"></a><a id="3093" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="3125" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="3127" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3129" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
  <a id="3134" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3149" class="Symbol">=</a> <a id="3151" class="Keyword">record</a>
    <a id="3162" class="Symbol">{</a> <a id="3164" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a> <a id="3175" class="Symbol">=</a> <a id="3177" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>
    <a id="3192" class="Symbol">;</a> <a id="3194" href="Algebra.Structures.html#9765" class="Field">*-cong</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="3214" class="Symbol">;</a> <a id="3216" href="Algebra.Structures.html#9798" class="Field">*-assoc</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="3236" class="Symbol">;</a> <a id="3238" href="Algebra.Structures.html#9832" class="Field">distribʳ</a> <a id="3247" class="Symbol">=</a> <a id="3249" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>
    <a id="3262" class="Symbol">;</a> <a id="3264" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>
    <a id="3282" class="Symbol">}</a> <a id="3284" class="Keyword">where</a> <a id="3290" class="Keyword">open</a> <a id="3295" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="3307" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a>

<a id="3322" class="Keyword">open</a> <a id="3327" href="Algebra.Structures.Biased.html#2880" class="Module">IsNearSemiring*</a> <a id="3343" class="Keyword">public</a>
  <a id="3352" class="Keyword">using</a> <a id="3358" class="Symbol">()</a> <a id="3361" class="Keyword">renaming</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3386" class="Symbol">to</a> <a id="3389" class="Function">isNearSemiring*</a><a id="3404" class="Symbol">)</a>

<a id="3407" class="Comment">------------------------------------------------------------------------</a>
<a id="3480" class="Comment">-- IsSemiringWithoutAnnihilatingZero</a>

<a id="3518" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero*"></a><a id="3525" href="Algebra.Structures.Biased.html#3525" class="Record">IsSemiringWithoutAnnihilatingZero*</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3563" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3571" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3572" class="Symbol">)</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3578" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="3595" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3597" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Keyword">where</a>
  <a id="3608" class="Keyword">field</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.+-isCommutativeMonoid"></a><a id="3618" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3662" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3664" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.*-isMonoid"></a><a id="3671" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>            <a id="3693" class="Symbol">:</a> <a id="3695" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="3704" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3706" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.distrib"></a><a id="3713" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>               <a id="3735" class="Symbol">:</a> <a id="3737" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3739" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="3755" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero*.isSemiringWithoutAnnihilatingZero"></a><a id="3760" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="3830" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3832" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3834" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3837" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
  <a id="3842" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3876" class="Symbol">=</a> <a id="3878" class="Keyword">record</a>
    <a id="3889" class="Symbol">{</a> <a id="3891" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a>
    <a id="3941" class="Symbol">;</a> <a id="3943" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="3963" class="Symbol">;</a> <a id="3965" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="3973" class="Symbol">=</a> <a id="3975" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="3985" class="Symbol">;</a> <a id="3987" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="3998" class="Symbol">=</a> <a id="4000" href="Algebra.Structures.html#4847" class="Function">identity</a>
    <a id="4013" class="Symbol">;</a> <a id="4015" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="4023" class="Symbol">=</a> <a id="4025" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>
    <a id="4037" class="Symbol">}</a> <a id="4039" class="Keyword">where</a> <a id="4045" class="Keyword">open</a> <a id="4050" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="4059" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>

<a id="4071" class="Keyword">open</a> <a id="4076" href="Algebra.Structures.Biased.html#3525" class="Module">IsSemiringWithoutAnnihilatingZero*</a> <a id="4111" class="Keyword">public</a>
  <a id="4120" class="Keyword">using</a> <a id="4126" class="Symbol">()</a> <a id="4129" class="Keyword">renaming</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="4173" class="Symbol">to</a> <a id="4176" class="Function">isSemiringWithoutAnnihilatingZero*</a><a id="4210" class="Symbol">)</a>

<a id="4213" class="Comment">------------------------------------------------------------------------</a>
<a id="4286" class="Comment">-- IsCommutativeSemiring</a>

<a id="4312" class="Keyword">record</a> <a id="IsCommutativeSemiringˡ"></a><a id="4319" href="Algebra.Structures.Biased.html#4319" class="Record">IsCommutativeSemiringˡ</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4345" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4353" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4354" class="Symbol">)</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4360" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="4377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4379" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="4380" class="Symbol">)</a> <a id="4382" class="Keyword">where</a>
  <a id="4390" class="Keyword">field</a>
    <a id="IsCommutativeSemiringˡ.+-isCommutativeMonoid"></a><a id="4400" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="4444" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4446" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a>
    <a id="IsCommutativeSemiringˡ.*-isCommutativeMonoid"></a><a id="4453" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="4497" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4499" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
    <a id="IsCommutativeSemiringˡ.distribʳ"></a><a id="4506" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>              <a id="4528" class="Symbol">:</a> <a id="4530" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4532" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="4549" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a>
    <a id="IsCommutativeSemiringˡ.zeroˡ"></a><a id="4555" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>                 <a id="4577" class="Symbol">:</a> <a id="4579" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="4588" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4591" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a>

  <a id="IsCommutativeSemiringˡ.isCommutativeSemiring"></a><a id="4596" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4618" class="Symbol">:</a> <a id="4620" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="4642" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4644" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4646" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4649" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
  <a id="4654" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4676" class="Symbol">=</a> <a id="4678" class="Keyword">record</a>
    <a id="4689" class="Symbol">{</a> <a id="4691" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="4702" class="Symbol">=</a> <a id="4704" class="Keyword">record</a>
      <a id="4717" class="Symbol">{</a> <a id="4719" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4753" class="Symbol">=</a> <a id="4755" class="Keyword">record</a>
        <a id="4770" class="Symbol">{</a> <a id="4772" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
        <a id="4826" class="Symbol">;</a> <a id="4828" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="4850" class="Symbol">=</a> <a id="4852" href="Algebra.Structures.html#1798" class="Function">*.∙-cong</a>
        <a id="4869" class="Symbol">;</a> <a id="4871" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="4893" class="Symbol">=</a> <a id="4895" href="Algebra.Structures.html#3389" class="Function">*.assoc</a>
        <a id="4911" class="Symbol">;</a> <a id="4913" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="4935" class="Symbol">=</a> <a id="4937" href="Algebra.Structures.html#4847" class="Function">*.identity</a>
        <a id="4956" class="Symbol">;</a> <a id="4958" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="4980" class="Symbol">=</a> <a id="4982" href="Algebra.Consequences.Setoid.html#8878" class="Function">comm∧distrʳ⇒distr</a> <a id="5000" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="5009" href="Algebra.Structures.html#1798" class="Function">+.∙-cong</a> <a id="5018" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="5025" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>
        <a id="5042" class="Symbol">}</a>
      <a id="5050" class="Symbol">;</a> <a id="5052" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="5057" class="Symbol">=</a> <a id="5059" href="Algebra.Consequences.Setoid.html#5276" class="Function">comm∧zeˡ⇒ze</a> <a id="5071" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="5080" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="5087" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>
      <a id="5099" class="Symbol">}</a>
    <a id="5105" class="Symbol">;</a> <a id="5107" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="5114" class="Symbol">=</a> <a id="5116" href="Algebra.Structures.html#5264" class="Function">*.comm</a>
    <a id="5127" class="Symbol">}</a>
    <a id="5133" class="Keyword">where</a>
    <a id="5143" class="Keyword">module</a> <a id="5150" href="Algebra.Structures.Biased.html#5150" class="Module">+</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="5174" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
    <a id="5200" class="Keyword">module</a> <a id="5207" href="Algebra.Structures.Biased.html#5207" class="Module">*</a> <a id="5209" class="Symbol">=</a> <a id="5211" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="5231" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a>

<a id="5254" class="Keyword">open</a> <a id="5259" href="Algebra.Structures.Biased.html#4319" class="Module">IsCommutativeSemiringˡ</a> <a id="5282" class="Keyword">public</a>
  <a id="5291" class="Keyword">using</a> <a id="5297" class="Symbol">()</a> <a id="5300" class="Keyword">renaming</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="5332" class="Symbol">to</a> <a id="5335" class="Function">isCommutativeSemiringˡ</a><a id="5357" class="Symbol">)</a>


<a id="5361" class="Keyword">record</a> <a id="IsCommutativeSemiringʳ"></a><a id="5368" href="Algebra.Structures.Biased.html#5368" class="Record">IsCommutativeSemiringʳ</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5394" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5402" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5403" class="Symbol">)</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5409" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">:</a> <a id="5419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="5426" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5428" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="5429" class="Symbol">)</a> <a id="5431" class="Keyword">where</a>
  <a id="5439" class="Keyword">field</a>
    <a id="IsCommutativeSemiringʳ.+-isCommutativeMonoid"></a><a id="5449" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5493" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5495" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a>
    <a id="IsCommutativeSemiringʳ.*-isCommutativeMonoid"></a><a id="5502" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5546" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5548" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
    <a id="IsCommutativeSemiringʳ.distribˡ"></a><a id="5555" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>              <a id="5577" class="Symbol">:</a> <a id="5579" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5581" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="5598" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a>
    <a id="IsCommutativeSemiringʳ.zeroʳ"></a><a id="5604" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>                 <a id="5626" class="Symbol">:</a> <a id="5628" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5638" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5641" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a>

  <a id="IsCommutativeSemiringʳ.isCommutativeSemiring"></a><a id="5646" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="5692" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5694" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5696" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5699" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
  <a id="5704" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5726" class="Symbol">=</a> <a id="5728" class="Keyword">record</a>
    <a id="5739" class="Symbol">{</a> <a id="5741" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="5752" class="Symbol">=</a> <a id="5754" class="Keyword">record</a>
      <a id="5767" class="Symbol">{</a> <a id="5769" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="5803" class="Symbol">=</a> <a id="5805" class="Keyword">record</a>
        <a id="5820" class="Symbol">{</a> <a id="5822" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="5844" class="Symbol">=</a> <a id="5846" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
        <a id="5876" class="Symbol">;</a> <a id="5878" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="5900" class="Symbol">=</a> <a id="5902" href="Algebra.Structures.html#1798" class="Function">*.∙-cong</a>
        <a id="5919" class="Symbol">;</a> <a id="5921" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="5943" class="Symbol">=</a> <a id="5945" href="Algebra.Structures.html#3389" class="Function">*.assoc</a>
        <a id="5961" class="Symbol">;</a> <a id="5963" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="5985" class="Symbol">=</a> <a id="5987" href="Algebra.Structures.html#4847" class="Function">*.identity</a>
        <a id="6006" class="Symbol">;</a> <a id="6008" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="6030" class="Symbol">=</a> <a id="6032" href="Algebra.Consequences.Setoid.html#8739" class="Function">comm∧distrˡ⇒distr</a> <a id="6050" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="6059" href="Algebra.Structures.html#1798" class="Function">+.∙-cong</a> <a id="6068" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="6075" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>
        <a id="6092" class="Symbol">}</a>
      <a id="6100" class="Symbol">;</a> <a id="6102" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Algebra.Consequences.Setoid.html#5364" class="Function">comm∧zeʳ⇒ze</a> <a id="6121" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="6130" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="6137" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>
      <a id="6149" class="Symbol">}</a>
    <a id="6155" class="Symbol">;</a> <a id="6157" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Algebra.Structures.html#5264" class="Function">*.comm</a>
    <a id="6177" class="Symbol">}</a>
    <a id="6183" class="Keyword">where</a>
    <a id="6193" class="Keyword">module</a> <a id="6200" href="Algebra.Structures.Biased.html#6200" class="Module">+</a> <a id="6202" class="Symbol">=</a> <a id="6204" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="6224" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
    <a id="6250" class="Keyword">module</a> <a id="6257" href="Algebra.Structures.Biased.html#6257" class="Module">*</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="6281" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a>

<a id="6304" class="Keyword">open</a> <a id="6309" href="Algebra.Structures.Biased.html#5368" class="Module">IsCommutativeSemiringʳ</a> <a id="6332" class="Keyword">public</a>
  <a id="6341" class="Keyword">using</a> <a id="6347" class="Symbol">()</a> <a id="6350" class="Keyword">renaming</a> <a id="6359" class="Symbol">(</a><a id="6360" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="6382" class="Symbol">to</a> <a id="6385" class="Function">isCommutativeSemiringʳ</a><a id="6407" class="Symbol">)</a>


<a id="6411" class="Comment">------------------------------------------------------------------------</a>
<a id="6484" class="Comment">-- IsRing</a>

<a id="6495" class="Keyword">record</a> <a id="IsRing*"></a><a id="6502" href="Algebra.Structures.Biased.html#6502" class="Record">IsRing*</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6513" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6515" class="Symbol">:</a> <a id="6517" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6521" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6522" class="Symbol">)</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6528" class="Symbol">:</a> <a id="6530" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6534" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6541" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a> <a id="6544" class="Symbol">:</a> <a id="6546" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Symbol">:</a> <a id="6551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="6558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6560" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Keyword">where</a>
  <a id="6571" class="Keyword">field</a>
    <a id="IsRing*.+-isAbelianGroup"></a><a id="6581" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a> <a id="6598" class="Symbol">:</a> <a id="6600" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="6615" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6617" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6620" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a>
    <a id="IsRing*.*-isMonoid"></a><a id="6627" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>       <a id="6644" class="Symbol">:</a> <a id="6646" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="6655" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6657" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
    <a id="IsRing*.distrib"></a><a id="6664" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>          <a id="6681" class="Symbol">:</a> <a id="6683" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6685" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="6701" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a>
    <a id="IsRing*.zero"></a><a id="6707" href="Algebra.Structures.Biased.html#6707" class="Field">zero</a>             <a id="6724" class="Symbol">:</a> <a id="6726" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="6731" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6734" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a>

  <a id="IsRing*.isRing"></a><a id="6739" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="6755" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6757" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6759" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6762" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6765" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
  <a id="6770" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6777" class="Symbol">=</a> <a id="6779" class="Keyword">record</a>
    <a id="6790" class="Symbol">{</a> <a id="6792" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="6809" class="Symbol">=</a> <a id="6811" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a>
    <a id="6832" class="Symbol">;</a> <a id="6834" href="Algebra.Structures.html#24749" class="Field">*-cong</a> <a id="6841" class="Symbol">=</a> <a id="6843" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="6854" class="Symbol">;</a> <a id="6856" href="Algebra.Structures.html#24785" class="Field">*-assoc</a> <a id="6864" class="Symbol">=</a> <a id="6866" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="6876" class="Symbol">;</a> <a id="6878" href="Algebra.Structures.html#24822" class="Field">*-identity</a> <a id="6889" class="Symbol">=</a> <a id="6891" href="Algebra.Structures.html#4847" class="Function">identity</a>
    <a id="6904" class="Symbol">;</a> <a id="6906" href="Algebra.Structures.html#24859" class="Field">distrib</a> <a id="6914" class="Symbol">=</a> <a id="6916" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>
    <a id="6928" class="Symbol">}</a> <a id="6930" class="Keyword">where</a> <a id="6936" class="Keyword">open</a> <a id="6941" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="6950" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>

<a id="6962" class="Keyword">open</a> <a id="6967" href="Algebra.Structures.Biased.html#6502" class="Module">IsRing*</a> <a id="6975" class="Keyword">public</a>
  <a id="6984" class="Keyword">using</a> <a id="6990" class="Symbol">()</a> <a id="6993" class="Keyword">renaming</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="7010" class="Symbol">to</a> <a id="7013" class="Function">isRing*</a><a id="7020" class="Symbol">)</a>



<a id="7025" class="Comment">------------------------------------------------------------------------</a>
<a id="7098" class="Comment">-- Deprecated</a>
<a id="7112" class="Comment">------------------------------------------------------------------------</a>

<a id="7186" class="Comment">-- Version 2.0</a>

<a id="7202" class="Comment">-- We can recover a ring without proving that 0# annihilates *.</a>
<a id="7266" class="Keyword">record</a> <a id="IsRingWithoutAnnihilatingZero"></a><a id="7273" href="Algebra.Structures.Biased.html#7273" class="Record">IsRingWithoutAnnihilatingZero</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7306" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7308" class="Symbol">:</a> <a id="7310" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7314" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7315" class="Symbol">)</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="7321" class="Symbol">:</a> <a id="7323" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7327" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7328" class="Symbol">)</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7334" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7340" class="Symbol">)</a>
                                     <a id="7379" class="Symbol">:</a> <a id="7381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="7388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7390" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="7391" class="Symbol">)</a> <a id="7393" class="Keyword">where</a>
  <a id="7401" class="Keyword">field</a>
    <a id="IsRingWithoutAnnihilatingZero.+-isAbelianGroup"></a><a id="7411" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a> <a id="7428" class="Symbol">:</a> <a id="7430" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="7445" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7447" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7450" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a>
    <a id="IsRingWithoutAnnihilatingZero.*-isMonoid"></a><a id="7457" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>       <a id="7474" class="Symbol">:</a> <a id="7476" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7485" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7487" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
    <a id="IsRingWithoutAnnihilatingZero.distrib"></a><a id="7494" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>          <a id="7511" class="Symbol">:</a> <a id="7513" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7515" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="7531" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a>

  <a id="7536" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.+"></a><a id="7543" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="7562" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
  <a id="7581" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.*"></a><a id="7588" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="7601" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>

  <a id="7615" class="Keyword">open</a> <a id="7620" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7622" class="Keyword">using</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Algebra.Structures.html#1873" class="Function">setoid</a><a id="7635" class="Symbol">)</a> <a id="7637" class="Keyword">renaming</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="7654" class="Symbol">to</a> <a id="7657" class="Function">+-cong</a><a id="7663" class="Symbol">)</a>
  <a id="7667" class="Keyword">open</a> <a id="7672" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7674" class="Keyword">using</a> <a id="7680" class="Symbol">()</a>       <a id="7689" class="Keyword">renaming</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="7706" class="Symbol">to</a> <a id="7709" class="Function">*-cong</a><a id="7715" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroˡ"></a><a id="7720" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="7737" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7740" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7744" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7750" class="Symbol">=</a> <a id="7752" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="7780" href="Algebra.Structures.html#1873" class="Function">setoid</a>
            <a id="7799" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7806" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7813" href="Algebra.Structures.html#3389" class="Function">+.assoc</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7828" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7835" class="Symbol">)</a> <a id="7837" href="Algebra.Structures.html#4977" class="Function">+.identityʳ</a> <a id="7849" href="Algebra.Structures.html#7962" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroʳ"></a><a id="7863" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7869" class="Symbol">:</a> <a id="7871" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="7881" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7884" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7888" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7894" class="Symbol">=</a> <a id="7896" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="7924" href="Algebra.Structures.html#1873" class="Function">setoid</a>
            <a id="7943" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7950" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7957" href="Algebra.Structures.html#3389" class="Function">+.assoc</a> <a id="7965" class="Symbol">(</a><a id="7966" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7972" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Algebra.Structures.html#4977" class="Function">+.identityʳ</a> <a id="7993" href="Algebra.Structures.html#7962" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zero"></a><a id="8007" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="8019" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8022" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="8026" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8031" class="Symbol">=</a> <a id="8033" class="Symbol">(</a><a id="8034" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="8040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8042" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a><a id="8047" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.isRing"></a><a id="8052" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="8068" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="8070" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="8072" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="8075" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8078" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
  <a id="8083" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8090" class="Symbol">=</a> <a id="8092" class="Keyword">record</a>
    <a id="8103" class="Symbol">{</a> <a id="8105" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
    <a id="8145" class="Symbol">;</a> <a id="8147" href="Algebra.Structures.html#24749" class="Field">*-cong</a>           <a id="8164" class="Symbol">=</a> <a id="8166" href="Algebra.Structures.html#1798" class="Function">*.∙-cong</a>
    <a id="8179" class="Symbol">;</a> <a id="8181" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>          <a id="8198" class="Symbol">=</a> <a id="8200" href="Algebra.Structures.html#3389" class="Function">*.assoc</a>
    <a id="8212" class="Symbol">;</a> <a id="8214" href="Algebra.Structures.html#24822" class="Field">*-identity</a>       <a id="8231" class="Symbol">=</a> <a id="8233" href="Algebra.Structures.html#4847" class="Function">*.identity</a>
    <a id="8248" class="Symbol">;</a> <a id="8250" href="Algebra.Structures.html#24859" class="Field">distrib</a>          <a id="8267" class="Symbol">=</a> <a id="8269" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>
    <a id="8281" class="Symbol">}</a>

<a id="8284" class="Keyword">open</a> <a id="8289" href="Algebra.Structures.Biased.html#7273" class="Module">IsRingWithoutAnnihilatingZero</a> <a id="8319" class="Keyword">public</a>
  <a id="8328" class="Keyword">using</a> <a id="8334" class="Symbol">()</a> <a id="8337" class="Keyword">renaming</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8354" class="Symbol">to</a> <a id="8357" class="Function">isRingWithoutAnnihilatingZero</a><a id="8386" class="Symbol">)</a>

<a id="8389" class="Symbol">{-#</a> <a id="8393" class="Keyword">WARNING_ON_USAGE</a> <a id="8410" class="Pragma">IsRingWithoutAnnihilatingZero</a>
<a id="8440" class="String">&quot;Warning: IsRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8547" class="Symbol">#-}</a>
<a id="8551" class="Symbol">{-#</a> <a id="8555" class="Keyword">WARNING_ON_USAGE</a> <a id="8572" class="Pragma">isRingWithoutAnnihilatingZero</a>
<a id="8602" class="String">&quot;Warning: isRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `isRing` instead.&quot;</a>
<a id="8709" class="Symbol">#-}</a>

<a id="8714" class="Comment">-- Version 2.1</a>

<a id="8730" class="Comment">-- issue #2253</a>
<a id="8745" class="Symbol">{-#</a> <a id="8749" class="Keyword">WARNING_ON_USAGE</a> <a id="8766" class="Pragma">IsRing*</a>
<a id="8774" class="String">&quot;Warning: IsRing* was deprecated in v2.1.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8859" class="Symbol">#-}</a>
<a id="8863" class="Symbol">{-#</a> <a id="8867" class="Keyword">WARNING_ON_USAGE</a> <a id="8884" class="Pragma">isRing*</a>
<a id="8892" class="String">&quot;Warning: isRing* was deprecated in v2.1.
Please use the standard `isRing` instead.&quot;</a>
<a id="8977" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Algebra.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some algebraic structures (not packed up with sets, operations, etc.)</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="325" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">OPTIONS</a> <a id="396" class="Pragma">--cubical-compatible</a> <a id="417" class="Pragma">--safe</a> <a id="424" class="Symbol">#-}</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="584" class="Symbol">)</a>

<a id="587" class="Keyword">module</a> <a id="594" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="615" class="Symbol">{</a><a id="616" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="618" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="619" class="Symbol">}</a> <a id="621" class="Symbol">{</a><a id="622" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Algebra.Structures.html#616" class="Bound">a</a><a id="631" class="Symbol">}</a>  <a id="634" class="Comment">-- The underlying set</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a> <a id="663" class="Symbol">:</a> <a id="665" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="669" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="671" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="672" class="Symbol">)</a>    <a id="677" class="Comment">-- The underlying equality relation</a>
  <a id="715" class="Keyword">where</a>

<a id="722" class="Comment">-- The file is divided into sections depending on the arities of the</a>
<a id="791" class="Comment">-- components of the algebraic structure.</a>

<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="859" class="Keyword">using</a> <a id="865" class="Symbol">(</a><a id="866" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="869" class="Symbol">;</a> <a id="871" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="908" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
<a id="912" class="Keyword">import</a> <a id="919" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="947" class="Symbol">as</a> <a id="950" class="Module">Consequences</a>
<a id="963" class="Keyword">open</a> <a id="968" class="Keyword">import</a> <a id="975" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="993" class="Keyword">using</a> <a id="999" class="Symbol">(</a><a id="1000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1017" class="Symbol">)</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Level.html" class="Module">Level</a> <a id="1037" class="Keyword">using</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1047" class="Symbol">)</a>

<a id="1050" class="Comment">------------------------------------------------------------------------</a>
<a id="1123" class="Comment">-- Structures with 1 unary operation &amp; 1 element</a>
<a id="1172" class="Comment">------------------------------------------------------------------------</a>

<a id="1246" class="Keyword">record</a> <a id="IsSuccessorSet"></a><a id="1253" href="Algebra.Structures.html#1253" class="Record">IsSuccessorSet</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Algebra.Structures.html#1269" class="Bound">suc#</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1280" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Algebra.Structures.html#1284" class="Bound">zero#</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1304" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1306" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Keyword">where</a>
  <a id="1317" class="Keyword">field</a>
    <a id="IsSuccessorSet.isEquivalence"></a><a id="1327" href="Algebra.Structures.html#1327" class="Field">isEquivalence</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1357" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
    <a id="IsSuccessorSet.suc#-cong"></a><a id="1365" href="Algebra.Structures.html#1365" class="Field">suc#-cong</a>     <a id="1379" class="Symbol">:</a> <a id="1381" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1392" href="Algebra.Structures.html#1269" class="Bound">suc#</a>

  <a id="1400" class="Keyword">open</a> <a id="1405" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1419" href="Algebra.Structures.html#1327" class="Field">isEquivalence</a> <a id="1433" class="Keyword">public</a>

  <a id="IsSuccessorSet.setoid"></a><a id="1443" href="Algebra.Structures.html#1443" class="Function">setoid</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1459" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1461" href="Algebra.Structures.html#618" class="Bound">ℓ</a>
  <a id="1465" href="Algebra.Structures.html#1443" class="Function">setoid</a> <a id="1472" class="Symbol">=</a> <a id="1474" class="Keyword">record</a> <a id="1481" class="Symbol">{</a> <a id="1483" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Algebra.Structures.html#1327" class="Field">isEquivalence</a> <a id="1513" class="Symbol">}</a>

<a id="1516" class="Comment">------------------------------------------------------------------------</a>
<a id="1589" class="Comment">-- Structures with 1 binary operation</a>
<a id="1627" class="Comment">------------------------------------------------------------------------</a>

<a id="1701" class="Keyword">record</a> <a id="IsMagma"></a><a id="1708" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Algebra.Structures.html#1717" class="Bound">∙</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1725" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1737" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1739" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Keyword">where</a>
  <a id="1750" class="Keyword">field</a>
    <a id="IsMagma.isEquivalence"></a><a id="1760" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1790" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
    <a id="IsMagma.∙-cong"></a><a id="1798" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="1812" class="Symbol">:</a> <a id="1814" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1825" href="Algebra.Structures.html#1717" class="Bound">∙</a>

  <a id="1830" class="Keyword">open</a> <a id="1835" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1849" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1863" class="Keyword">public</a>

  <a id="IsMagma.setoid"></a><a id="1873" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1880" class="Symbol">:</a> <a id="1882" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1889" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1891" href="Algebra.Structures.html#618" class="Bound">ℓ</a>
  <a id="1895" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1902" class="Symbol">=</a> <a id="1904" class="Keyword">record</a> <a id="1911" class="Symbol">{</a> <a id="1913" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1943" class="Symbol">}</a>

  <a id="1948" class="Keyword">open</a> <a id="1953" href="Algebra.Consequences.Setoid.html#1280" class="Module">Consequences.Congruence</a> <a id="1977" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1984" href="Algebra.Structures.html#1798" class="Field">∙-cong</a> <a id="1991" class="Keyword">public</a>

<a id="1999" class="Keyword">record</a> <a id="IsCommutativeMagma"></a><a id="2006" href="Algebra.Structures.html#2006" class="Record">IsCommutativeMagma</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Algebra.Structures.html#2026" class="Bound">∙</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2034" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2046" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2048" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2049" class="Symbol">)</a> <a id="2051" class="Keyword">where</a>
  <a id="2059" class="Keyword">field</a>
    <a id="IsCommutativeMagma.isMagma"></a><a id="2069" href="Algebra.Structures.html#2069" class="Field">isMagma</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2087" href="Algebra.Structures.html#2026" class="Bound">∙</a>
    <a id="IsCommutativeMagma.comm"></a><a id="2093" href="Algebra.Structures.html#2093" class="Field">comm</a>    <a id="2101" class="Symbol">:</a> <a id="2103" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2115" href="Algebra.Structures.html#2026" class="Bound">∙</a>

  <a id="2120" class="Keyword">open</a> <a id="2125" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2133" href="Algebra.Structures.html#2069" class="Field">isMagma</a> <a id="2141" class="Keyword">public</a>

<a id="2149" class="Keyword">record</a> <a id="IsIdempotentMagma"></a><a id="2156" href="Algebra.Structures.html#2156" class="Record">IsIdempotentMagma</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Algebra.Structures.html#2175" class="Bound">∙</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2183" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">:</a> <a id="2188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2195" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2197" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Keyword">where</a>
  <a id="2208" class="Keyword">field</a>
    <a id="IsIdempotentMagma.isMagma"></a><a id="2218" href="Algebra.Structures.html#2218" class="Field">isMagma</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2236" href="Algebra.Structures.html#2175" class="Bound">∙</a>
    <a id="IsIdempotentMagma.idem"></a><a id="2242" href="Algebra.Structures.html#2242" class="Field">idem</a>    <a id="2250" class="Symbol">:</a> <a id="2252" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="2263" href="Algebra.Structures.html#2175" class="Bound">∙</a>

  <a id="2268" class="Keyword">open</a> <a id="2273" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2281" href="Algebra.Structures.html#2218" class="Field">isMagma</a> <a id="2289" class="Keyword">public</a>

<a id="2297" class="Keyword">record</a> <a id="IsAlternativeMagma"></a><a id="2304" href="Algebra.Structures.html#2304" class="Record">IsAlternativeMagma</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Algebra.Structures.html#2324" class="Bound">∙</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2332" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2344" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2346" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2347" class="Symbol">)</a> <a id="2349" class="Keyword">where</a>
  <a id="2357" class="Keyword">field</a>
    <a id="IsAlternativeMagma.isMagma"></a><a id="2367" href="Algebra.Structures.html#2367" class="Field">isMagma</a>  <a id="2376" class="Symbol">:</a> <a id="2378" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2386" href="Algebra.Structures.html#2324" class="Bound">∙</a>
    <a id="IsAlternativeMagma.alter"></a><a id="2392" href="Algebra.Structures.html#2392" class="Field">alter</a>    <a id="2401" class="Symbol">:</a> <a id="2403" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="2415" href="Algebra.Structures.html#2324" class="Bound">∙</a>

  <a id="2420" class="Keyword">open</a> <a id="2425" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2433" href="Algebra.Structures.html#2367" class="Field">isMagma</a> <a id="2441" class="Keyword">public</a>

  <a id="IsAlternativeMagma.alternativeˡ"></a><a id="2451" href="Algebra.Structures.html#2451" class="Function">alternativeˡ</a> <a id="2464" class="Symbol">:</a> <a id="2466" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="2482" href="Algebra.Structures.html#2324" class="Bound">∙</a>
  <a id="2486" href="Algebra.Structures.html#2451" class="Function">alternativeˡ</a> <a id="2499" class="Symbol">=</a> <a id="2501" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2507" href="Algebra.Structures.html#2392" class="Field">alter</a>

  <a id="IsAlternativeMagma.alternativeʳ"></a><a id="2516" href="Algebra.Structures.html#2516" class="Function">alternativeʳ</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="2548" href="Algebra.Structures.html#2324" class="Bound">∙</a>
  <a id="2552" href="Algebra.Structures.html#2516" class="Function">alternativeʳ</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2573" href="Algebra.Structures.html#2392" class="Field">alter</a>

<a id="2580" class="Keyword">record</a> <a id="IsFlexibleMagma"></a><a id="2587" href="Algebra.Structures.html#2587" class="Record">IsFlexibleMagma</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Algebra.Structures.html#2604" class="Bound">∙</a> <a id="2606" class="Symbol">:</a> <a id="2608" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2612" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2626" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2627" class="Symbol">)</a> <a id="2629" class="Keyword">where</a>
  <a id="2637" class="Keyword">field</a>
    <a id="IsFlexibleMagma.isMagma"></a><a id="2647" href="Algebra.Structures.html#2647" class="Field">isMagma</a>  <a id="2656" class="Symbol">:</a> <a id="2658" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2666" href="Algebra.Structures.html#2604" class="Bound">∙</a>
    <a id="IsFlexibleMagma.flex"></a><a id="2672" href="Algebra.Structures.html#2672" class="Field">flex</a>     <a id="2681" class="Symbol">:</a> <a id="2683" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="2692" href="Algebra.Structures.html#2604" class="Bound">∙</a>

  <a id="2697" class="Keyword">open</a> <a id="2702" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2710" href="Algebra.Structures.html#2647" class="Field">isMagma</a> <a id="2718" class="Keyword">public</a>

<a id="2726" class="Keyword">record</a> <a id="IsMedialMagma"></a><a id="2733" href="Algebra.Structures.html#2733" class="Record">IsMedialMagma</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Algebra.Structures.html#2748" class="Bound">∙</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2756" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2757" class="Symbol">)</a> <a id="2759" class="Symbol">:</a> <a id="2761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2768" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2770" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Keyword">where</a>
  <a id="2781" class="Keyword">field</a>
    <a id="IsMedialMagma.isMagma"></a><a id="2791" href="Algebra.Structures.html#2791" class="Field">isMagma</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2809" href="Algebra.Structures.html#2748" class="Bound">∙</a>
    <a id="IsMedialMagma.medial"></a><a id="2815" href="Algebra.Structures.html#2815" class="Field">medial</a>  <a id="2823" class="Symbol">:</a> <a id="2825" href="Algebra.Definitions.html#6849" class="Function">Medial</a> <a id="2832" href="Algebra.Structures.html#2748" class="Bound">∙</a>

  <a id="2837" class="Keyword">open</a> <a id="2842" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2850" href="Algebra.Structures.html#2791" class="Field">isMagma</a> <a id="2858" class="Keyword">public</a>

<a id="2866" class="Keyword">record</a> <a id="IsSemimedialMagma"></a><a id="2873" href="Algebra.Structures.html#2873" class="Record">IsSemimedialMagma</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Algebra.Structures.html#2892" class="Bound">∙</a> <a id="2894" class="Symbol">:</a> <a id="2896" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2900" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2912" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2914" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Keyword">where</a>
  <a id="2925" class="Keyword">field</a>
    <a id="IsSemimedialMagma.isMagma"></a><a id="2935" href="Algebra.Structures.html#2935" class="Field">isMagma</a>    <a id="2946" class="Symbol">:</a> <a id="2948" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2956" href="Algebra.Structures.html#2892" class="Bound">∙</a>
    <a id="IsSemimedialMagma.semiMedial"></a><a id="2962" href="Algebra.Structures.html#2962" class="Field">semiMedial</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="2986" href="Algebra.Structures.html#2892" class="Bound">∙</a>

  <a id="2991" class="Keyword">open</a> <a id="2996" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="3004" href="Algebra.Structures.html#2935" class="Field">isMagma</a> <a id="3012" class="Keyword">public</a>

  <a id="IsSemimedialMagma.semimedialˡ"></a><a id="3022" href="Algebra.Structures.html#3022" class="Function">semimedialˡ</a> <a id="3034" class="Symbol">:</a> <a id="3036" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="3051" href="Algebra.Structures.html#2892" class="Bound">∙</a>
  <a id="3055" href="Algebra.Structures.html#3022" class="Function">semimedialˡ</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3075" href="Algebra.Structures.html#2962" class="Field">semiMedial</a>

  <a id="IsSemimedialMagma.semimedialʳ"></a><a id="3089" href="Algebra.Structures.html#3089" class="Function">semimedialʳ</a> <a id="3101" class="Symbol">:</a> <a id="3103" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="3119" href="Algebra.Structures.html#2892" class="Bound">∙</a>
  <a id="3123" href="Algebra.Structures.html#3089" class="Function">semimedialʳ</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3143" href="Algebra.Structures.html#2962" class="Field">semiMedial</a>

<a id="3155" class="Keyword">record</a> <a id="IsSelectiveMagma"></a><a id="3162" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Algebra.Structures.html#3180" class="Bound">∙</a> <a id="3182" class="Symbol">:</a> <a id="3184" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3188" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3200" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3202" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Keyword">where</a>
  <a id="3213" class="Keyword">field</a>
    <a id="IsSelectiveMagma.isMagma"></a><a id="3223" href="Algebra.Structures.html#3223" class="Field">isMagma</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3241" href="Algebra.Structures.html#3180" class="Bound">∙</a>
    <a id="IsSelectiveMagma.sel"></a><a id="3247" href="Algebra.Structures.html#3247" class="Field">sel</a>     <a id="3255" class="Symbol">:</a> <a id="3257" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3267" href="Algebra.Structures.html#3180" class="Bound">∙</a>

  <a id="3272" class="Keyword">open</a> <a id="3277" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="3285" href="Algebra.Structures.html#3223" class="Field">isMagma</a> <a id="3293" class="Keyword">public</a>


<a id="3302" class="Keyword">record</a> <a id="IsSemigroup"></a><a id="3309" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Algebra.Structures.html#3322" class="Bound">∙</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3330" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">:</a> <a id="3335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3339" class="Symbol">(</a><a id="3340" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3342" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3344" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3345" class="Symbol">)</a> <a id="3347" class="Keyword">where</a>
  <a id="3355" class="Keyword">field</a>
    <a id="IsSemigroup.isMagma"></a><a id="3365" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3383" href="Algebra.Structures.html#3322" class="Bound">∙</a>
    <a id="IsSemigroup.assoc"></a><a id="3389" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="3397" class="Symbol">:</a> <a id="3399" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3411" href="Algebra.Structures.html#3322" class="Bound">∙</a>

  <a id="3416" class="Keyword">open</a> <a id="3421" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="3429" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="3437" class="Keyword">public</a>


<a id="3446" class="Keyword">record</a> <a id="IsBand"></a><a id="3453" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="3460" class="Symbol">(</a><a id="3461" href="Algebra.Structures.html#3461" class="Bound">∙</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3469" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3470" class="Symbol">)</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3481" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3483" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3484" class="Symbol">)</a> <a id="3486" class="Keyword">where</a>
  <a id="3494" class="Keyword">field</a>
    <a id="IsBand.isSemigroup"></a><a id="3504" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3530" href="Algebra.Structures.html#3461" class="Bound">∙</a>
    <a id="IsBand.idem"></a><a id="3536" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="3548" class="Symbol">:</a> <a id="3550" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3561" href="Algebra.Structures.html#3461" class="Bound">∙</a>

  <a id="3566" class="Keyword">open</a> <a id="3571" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="3583" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="3595" class="Keyword">public</a>


<a id="3604" class="Keyword">record</a> <a id="IsCommutativeSemigroup"></a><a id="3611" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Algebra.Structures.html#3635" class="Bound">∙</a> <a id="3637" class="Symbol">:</a> <a id="3639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3643" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3644" class="Symbol">)</a> <a id="3646" class="Symbol">:</a> <a id="3648" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3655" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3657" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3658" class="Symbol">)</a> <a id="3660" class="Keyword">where</a>
  <a id="3668" class="Keyword">field</a>
    <a id="IsCommutativeSemigroup.isSemigroup"></a><a id="3678" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="3690" class="Symbol">:</a> <a id="3692" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3704" href="Algebra.Structures.html#3635" class="Bound">∙</a>
    <a id="IsCommutativeSemigroup.comm"></a><a id="3710" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="3722" class="Symbol">:</a> <a id="3724" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3736" href="Algebra.Structures.html#3635" class="Bound">∙</a>

  <a id="3741" class="Keyword">open</a> <a id="3746" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="3758" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="3770" class="Keyword">public</a>

  <a id="IsCommutativeSemigroup.isCommutativeMagma"></a><a id="3780" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Algebra.Structures.html#2006" class="Record">IsCommutativeMagma</a> <a id="3820" href="Algebra.Structures.html#3635" class="Bound">∙</a>
  <a id="3824" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="3843" class="Symbol">=</a> <a id="3845" class="Keyword">record</a>
    <a id="3856" class="Symbol">{</a> <a id="3858" href="Algebra.Structures.html#2069" class="Field">isMagma</a> <a id="3866" class="Symbol">=</a> <a id="3868" href="Algebra.Structures.html#3365" class="Function">isMagma</a>
    <a id="3880" class="Symbol">;</a> <a id="3882" href="Algebra.Structures.html#2093" class="Field">comm</a>    <a id="3890" class="Symbol">=</a> <a id="3892" href="Algebra.Structures.html#3710" class="Field">comm</a>
    <a id="3901" class="Symbol">}</a>


<a id="3905" class="Keyword">record</a> <a id="IsCommutativeBand"></a><a id="3912" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Algebra.Structures.html#3931" class="Bound">∙</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3939" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3940" class="Symbol">)</a> <a id="3942" class="Symbol">:</a> <a id="3944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3951" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3953" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Keyword">where</a>
  <a id="3964" class="Keyword">field</a>
    <a id="IsCommutativeBand.isBand"></a><a id="3974" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="3990" href="Algebra.Structures.html#3931" class="Bound">∙</a>
    <a id="IsCommutativeBand.comm"></a><a id="3996" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="4003" class="Symbol">:</a> <a id="4005" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4017" href="Algebra.Structures.html#3931" class="Bound">∙</a>

  <a id="4022" class="Keyword">open</a> <a id="4027" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="4034" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="4041" class="Keyword">public</a>

  <a id="IsCommutativeBand.isCommutativeSemigroup"></a><a id="4051" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="4099" href="Algebra.Structures.html#3931" class="Bound">∙</a>
  <a id="4103" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="4126" class="Symbol">=</a> <a id="4128" class="Keyword">record</a> <a id="4135" class="Symbol">{</a> <a id="4137" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Algebra.Structures.html#3504" class="Function">isSemigroup</a> <a id="4163" class="Symbol">;</a> <a id="4165" href="Algebra.Structures.html#3710" class="Field">comm</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Algebra.Structures.html#3996" class="Field">comm</a> <a id="4177" class="Symbol">}</a>

  <a id="4182" class="Keyword">open</a> <a id="4187" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="4210" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="4233" class="Keyword">public</a>
    <a id="4244" class="Keyword">using</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a><a id="4269" class="Symbol">)</a>

<a id="4272" class="Comment">------------------------------------------------------------------------</a>
<a id="4345" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>
<a id="4395" class="Comment">------------------------------------------------------------------------</a>

<a id="4469" class="Keyword">record</a> <a id="IsUnitalMagma"></a><a id="4476" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Algebra.Structures.html#4491" class="Bound">∙</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4499" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4500" class="Symbol">)</a> <a id="4502" class="Symbol">(</a><a id="4503" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4508" class="Symbol">)</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4516" class="Symbol">(</a><a id="4517" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4519" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4521" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4522" class="Symbol">)</a> <a id="4524" class="Keyword">where</a>
  <a id="4532" class="Keyword">field</a>
    <a id="IsUnitalMagma.isMagma"></a><a id="4542" href="Algebra.Structures.html#4542" class="Field">isMagma</a>  <a id="4551" class="Symbol">:</a> <a id="4553" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="4561" href="Algebra.Structures.html#4491" class="Bound">∙</a>
    <a id="IsUnitalMagma.identity"></a><a id="4567" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4587" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4589" href="Algebra.Structures.html#4491" class="Bound">∙</a>

  <a id="4594" class="Keyword">open</a> <a id="4599" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="4607" href="Algebra.Structures.html#4542" class="Field">isMagma</a> <a id="4615" class="Keyword">public</a>

  <a id="IsUnitalMagma.identityˡ"></a><a id="4625" href="Algebra.Structures.html#4625" class="Function">identityˡ</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4650" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4652" href="Algebra.Structures.html#4491" class="Bound">∙</a>
  <a id="4656" href="Algebra.Structures.html#4625" class="Function">identityˡ</a> <a id="4666" class="Symbol">=</a> <a id="4668" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4674" href="Algebra.Structures.html#4567" class="Field">identity</a>

  <a id="IsUnitalMagma.identityʳ"></a><a id="4686" href="Algebra.Structures.html#4686" class="Function">identityʳ</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4712" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4714" href="Algebra.Structures.html#4491" class="Bound">∙</a>
  <a id="4718" href="Algebra.Structures.html#4686" class="Function">identityʳ</a> <a id="4728" class="Symbol">=</a> <a id="4730" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4736" href="Algebra.Structures.html#4567" class="Field">identity</a>


<a id="4747" class="Keyword">record</a> <a id="IsMonoid"></a><a id="4754" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4763" class="Symbol">(</a><a id="4764" href="Algebra.Structures.html#4764" class="Bound">∙</a> <a id="4766" class="Symbol">:</a> <a id="4768" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4772" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4773" class="Symbol">)</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="4778" class="Symbol">:</a> <a id="4780" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">:</a> <a id="4785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4792" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4794" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4795" class="Symbol">)</a> <a id="4797" class="Keyword">where</a>
  <a id="4805" class="Keyword">field</a>
    <a id="IsMonoid.isSemigroup"></a><a id="4815" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4827" class="Symbol">:</a> <a id="4829" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4841" href="Algebra.Structures.html#4764" class="Bound">∙</a>
    <a id="IsMonoid.identity"></a><a id="4847" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4859" class="Symbol">:</a> <a id="4861" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4870" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="4872" href="Algebra.Structures.html#4764" class="Bound">∙</a>

  <a id="4877" class="Keyword">open</a> <a id="4882" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="4894" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4906" class="Keyword">public</a>

  <a id="IsMonoid.identityˡ"></a><a id="4916" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4941" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="4943" href="Algebra.Structures.html#4764" class="Bound">∙</a>
  <a id="4947" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="4957" class="Symbol">=</a> <a id="4959" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4965" href="Algebra.Structures.html#4847" class="Field">identity</a>

  <a id="IsMonoid.identityʳ"></a><a id="4977" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="4987" class="Symbol">:</a> <a id="4989" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="5003" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="5005" href="Algebra.Structures.html#4764" class="Bound">∙</a>
  <a id="5009" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="5019" class="Symbol">=</a> <a id="5021" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5027" href="Algebra.Structures.html#4847" class="Field">identity</a>

  <a id="IsMonoid.isUnitalMagma"></a><a id="5039" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="5053" class="Symbol">:</a> <a id="5055" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="5069" href="Algebra.Structures.html#4764" class="Bound">∙</a> <a id="5071" href="Algebra.Structures.html#4776" class="Bound">ε</a>
  <a id="5075" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="5089" class="Symbol">=</a> <a id="5091" class="Keyword">record</a>
    <a id="5102" class="Symbol">{</a> <a id="5104" href="Algebra.Structures.html#4542" class="Field">isMagma</a>  <a id="5113" class="Symbol">=</a> <a id="5115" href="Algebra.Structures.html#3365" class="Function">isMagma</a>
    <a id="5127" class="Symbol">;</a> <a id="5129" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="Algebra.Structures.html#4847" class="Field">identity</a>
    <a id="5153" class="Symbol">}</a>


<a id="5157" class="Keyword">record</a> <a id="IsCommutativeMonoid"></a><a id="5164" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Algebra.Structures.html#5185" class="Bound">∙</a> <a id="5187" class="Symbol">:</a> <a id="5189" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5193" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5194" class="Symbol">)</a> <a id="5196" class="Symbol">(</a><a id="5197" href="Algebra.Structures.html#5197" class="Bound">ε</a> <a id="5199" class="Symbol">:</a> <a id="5201" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5215" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Keyword">where</a>
  <a id="5226" class="Keyword">field</a>
    <a id="IsCommutativeMonoid.isMonoid"></a><a id="5236" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="5245" class="Symbol">:</a> <a id="5247" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="5256" href="Algebra.Structures.html#5185" class="Bound">∙</a> <a id="5258" href="Algebra.Structures.html#5197" class="Bound">ε</a>
    <a id="IsCommutativeMonoid.comm"></a><a id="5264" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="5273" class="Symbol">:</a> <a id="5275" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5287" href="Algebra.Structures.html#5185" class="Bound">∙</a>

  <a id="5292" class="Keyword">open</a> <a id="5297" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="5306" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="5315" class="Keyword">public</a>

  <a id="IsCommutativeMonoid.isCommutativeSemigroup"></a><a id="5325" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="5348" class="Symbol">:</a> <a id="5350" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="5373" href="Algebra.Structures.html#5185" class="Bound">∙</a>
  <a id="5377" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="5400" class="Symbol">=</a> <a id="5402" class="Keyword">record</a>
    <a id="5413" class="Symbol">{</a> <a id="5415" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>
    <a id="5445" class="Symbol">;</a> <a id="5447" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="5459" class="Symbol">=</a> <a id="5461" href="Algebra.Structures.html#5264" class="Field">comm</a>
    <a id="5470" class="Symbol">}</a>

  <a id="5475" class="Keyword">open</a> <a id="5480" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="5503" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="5526" class="Keyword">public</a>
    <a id="5537" class="Keyword">using</a> <a id="5543" class="Symbol">(</a><a id="5544" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a><a id="5562" class="Symbol">)</a>


<a id="5566" class="Keyword">record</a> <a id="IsIdempotentMonoid"></a><a id="5573" href="Algebra.Structures.html#5573" class="Record">IsIdempotentMonoid</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Algebra.Structures.html#5593" class="Bound">∙</a> <a id="5595" class="Symbol">:</a> <a id="5597" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5601" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5602" class="Symbol">)</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Algebra.Structures.html#5605" class="Bound">ε</a> <a id="5607" class="Symbol">:</a> <a id="5609" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5610" class="Symbol">)</a> <a id="5612" class="Symbol">:</a> <a id="5614" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5621" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5623" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5624" class="Symbol">)</a> <a id="5626" class="Keyword">where</a>
  <a id="5634" class="Keyword">field</a>
    <a id="IsIdempotentMonoid.isMonoid"></a><a id="5644" href="Algebra.Structures.html#5644" class="Field">isMonoid</a> <a id="5653" class="Symbol">:</a> <a id="5655" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="5664" href="Algebra.Structures.html#5593" class="Bound">∙</a> <a id="5666" href="Algebra.Structures.html#5605" class="Bound">ε</a>
    <a id="IsIdempotentMonoid.idem"></a><a id="5672" href="Algebra.Structures.html#5672" class="Field">idem</a>     <a id="5681" class="Symbol">:</a> <a id="5683" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="5694" href="Algebra.Structures.html#5593" class="Bound">∙</a>

  <a id="5699" class="Keyword">open</a> <a id="5704" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="5713" href="Algebra.Structures.html#5644" class="Field">isMonoid</a> <a id="5722" class="Keyword">public</a>

  <a id="IsIdempotentMonoid.isBand"></a><a id="5732" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="5739" class="Symbol">:</a> <a id="5741" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="5748" href="Algebra.Structures.html#5593" class="Bound">∙</a>
  <a id="5752" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="5759" class="Symbol">=</a> <a id="5761" class="Keyword">record</a> <a id="5768" class="Symbol">{</a> <a id="5770" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="5782" class="Symbol">=</a> <a id="5784" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a> <a id="5796" class="Symbol">;</a> <a id="5798" href="Algebra.Structures.html#3536" class="Field">idem</a> <a id="5803" class="Symbol">=</a> <a id="5805" href="Algebra.Structures.html#5672" class="Field">idem</a> <a id="5810" class="Symbol">}</a>


<a id="5814" class="Keyword">record</a> <a id="IsIdempotentCommutativeMonoid"></a><a id="5821" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Algebra.Structures.html#5852" class="Bound">∙</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5860" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5861" class="Symbol">)</a>
                                     <a id="5900" class="Symbol">(</a><a id="5901" href="Algebra.Structures.html#5901" class="Bound">ε</a> <a id="5903" class="Symbol">:</a> <a id="5905" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5906" class="Symbol">)</a> <a id="5908" class="Symbol">:</a> <a id="5910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5914" class="Symbol">(</a><a id="5915" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5917" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5919" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5920" class="Symbol">)</a> <a id="5922" class="Keyword">where</a>
  <a id="5930" class="Keyword">field</a>
    <a id="IsIdempotentCommutativeMonoid.isCommutativeMonoid"></a><a id="5940" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="5960" class="Symbol">:</a> <a id="5962" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5982" href="Algebra.Structures.html#5852" class="Bound">∙</a> <a id="5984" href="Algebra.Structures.html#5901" class="Bound">ε</a>
    <a id="IsIdempotentCommutativeMonoid.idem"></a><a id="5990" href="Algebra.Structures.html#5990" class="Field">idem</a>                <a id="6010" class="Symbol">:</a> <a id="6012" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="6023" href="Algebra.Structures.html#5852" class="Bound">∙</a>

  <a id="6028" class="Keyword">open</a> <a id="6033" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="6053" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="6073" class="Keyword">public</a>

  <a id="IsIdempotentCommutativeMonoid.isIdempotentMonoid"></a><a id="6083" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="6102" class="Symbol">:</a> <a id="6104" href="Algebra.Structures.html#5573" class="Record">IsIdempotentMonoid</a> <a id="6123" href="Algebra.Structures.html#5852" class="Bound">∙</a> <a id="6125" href="Algebra.Structures.html#5901" class="Bound">ε</a>
  <a id="6129" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="6148" class="Symbol">=</a> <a id="6150" class="Keyword">record</a> <a id="6157" class="Symbol">{</a> <a id="6159" href="Algebra.Structures.html#5644" class="Field">isMonoid</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Algebra.Structures.html#5236" class="Function">isMonoid</a> <a id="6179" class="Symbol">;</a> <a id="6181" href="Algebra.Structures.html#5672" class="Field">idem</a> <a id="6186" class="Symbol">=</a> <a id="6188" href="Algebra.Structures.html#5990" class="Field">idem</a> <a id="6193" class="Symbol">}</a>

  <a id="6198" class="Keyword">open</a> <a id="6203" href="Algebra.Structures.html#5573" class="Module">IsIdempotentMonoid</a> <a id="6222" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="6241" class="Keyword">public</a>
    <a id="6252" class="Keyword">using</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Algebra.Structures.html#5732" class="Function">isBand</a><a id="6265" class="Symbol">)</a>

  <a id="IsIdempotentCommutativeMonoid.isCommutativeBand"></a><a id="6270" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="6288" class="Symbol">:</a> <a id="6290" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a> <a id="6308" href="Algebra.Structures.html#5852" class="Bound">∙</a>
  <a id="6312" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="6330" class="Symbol">=</a> <a id="6332" class="Keyword">record</a> <a id="6339" class="Symbol">{</a> <a id="6341" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="6348" class="Symbol">=</a> <a id="6350" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="6357" class="Symbol">;</a> <a id="6359" href="Algebra.Structures.html#3996" class="Field">comm</a> <a id="6364" class="Symbol">=</a> <a id="6366" href="Algebra.Structures.html#5264" class="Function">comm</a> <a id="6371" class="Symbol">}</a>

<a id="6374" class="Comment">------------------------------------------------------------------------</a>
<a id="6447" class="Comment">-- Structures with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="6516" class="Comment">------------------------------------------------------------------------</a>

<a id="6590" class="Keyword">record</a> <a id="IsInvertibleMagma"></a><a id="6597" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a> <a id="6620" class="Symbol">:</a> <a id="6622" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6626" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6627" class="Symbol">)</a> <a id="6629" class="Symbol">(</a><a id="6630" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6632" class="Symbol">:</a> <a id="6634" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6642" class="Symbol">:</a> <a id="6644" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6648" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">:</a> <a id="6653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6657" class="Symbol">(</a><a id="6658" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="6660" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6662" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="6663" class="Symbol">)</a> <a id="6665" class="Keyword">where</a>
  <a id="6673" class="Keyword">field</a>
    <a id="IsInvertibleMagma.isMagma"></a><a id="6683" href="Algebra.Structures.html#6683" class="Field">isMagma</a>  <a id="6692" class="Symbol">:</a> <a id="6694" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="6702" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.inverse"></a><a id="6710" href="Algebra.Structures.html#6710" class="Field">inverse</a>   <a id="6720" class="Symbol">:</a> <a id="6722" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="6730" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6732" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6736" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.⁻¹-cong"></a><a id="6744" href="Algebra.Structures.html#6744" class="Field">⁻¹-cong</a>   <a id="6754" class="Symbol">:</a> <a id="6756" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="6767" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a>

  <a id="6774" class="Keyword">open</a> <a id="6779" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="6787" href="Algebra.Structures.html#6683" class="Field">isMagma</a> <a id="6795" class="Keyword">public</a>

  <a id="IsInvertibleMagma.inverseˡ"></a><a id="6805" href="Algebra.Structures.html#6805" class="Function">inverseˡ</a> <a id="6814" class="Symbol">:</a> <a id="6816" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6828" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6830" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6834" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
  <a id="6840" href="Algebra.Structures.html#6805" class="Function">inverseˡ</a> <a id="6849" class="Symbol">=</a> <a id="6851" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6857" href="Algebra.Structures.html#6710" class="Field">inverse</a>

  <a id="IsInvertibleMagma.inverseʳ"></a><a id="6868" href="Algebra.Structures.html#6868" class="Function">inverseʳ</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6892" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6894" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6898" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
  <a id="6904" href="Algebra.Structures.html#6868" class="Function">inverseʳ</a> <a id="6913" class="Symbol">=</a> <a id="6915" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6921" href="Algebra.Structures.html#6710" class="Field">inverse</a>


<a id="6931" class="Keyword">record</a> <a id="IsInvertibleUnitalMagma"></a><a id="6938" href="Algebra.Structures.html#6938" class="Record">IsInvertibleUnitalMagma</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a> <a id="6967" class="Symbol">:</a> <a id="6969" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6973" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6974" class="Symbol">)</a> <a id="6976" class="Symbol">(</a><a id="6977" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="6979" class="Symbol">:</a> <a id="6981" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6982" class="Symbol">)</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Algebra.Structures.html#6985" class="Bound">⁻¹</a> <a id="6988" class="Symbol">:</a> <a id="6990" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6994" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6995" class="Symbol">)</a> <a id="6997" class="Symbol">:</a> <a id="6999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7003" class="Symbol">(</a><a id="7004" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7006" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7008" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7009" class="Symbol">)</a> <a id="7011" class="Keyword">where</a>
  <a id="7019" class="Keyword">field</a>
    <a id="IsInvertibleUnitalMagma.isInvertibleMagma"></a><a id="7029" href="Algebra.Structures.html#7029" class="Field">isInvertibleMagma</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="7067" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>  <a id="7072" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7074" href="Algebra.Structures.html#6985" class="Bound">⁻¹</a>
    <a id="IsInvertibleUnitalMagma.identity"></a><a id="7081" href="Algebra.Structures.html#7081" class="Field">identity</a>          <a id="7099" class="Symbol">:</a> <a id="7101" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="7110" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7112" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>

  <a id="7119" class="Keyword">open</a> <a id="7124" href="Algebra.Structures.html#6597" class="Module">IsInvertibleMagma</a> <a id="7142" href="Algebra.Structures.html#7029" class="Field">isInvertibleMagma</a> <a id="7160" class="Keyword">public</a>

  <a id="IsInvertibleUnitalMagma.identityˡ"></a><a id="7170" href="Algebra.Structures.html#7170" class="Function">identityˡ</a> <a id="7180" class="Symbol">:</a> <a id="7182" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="7195" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7197" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>
  <a id="7203" href="Algebra.Structures.html#7170" class="Function">identityˡ</a> <a id="7213" class="Symbol">=</a> <a id="7215" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7221" href="Algebra.Structures.html#7081" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.identityʳ"></a><a id="7233" href="Algebra.Structures.html#7233" class="Function">identityʳ</a> <a id="7243" class="Symbol">:</a> <a id="7245" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="7259" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7261" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>
  <a id="7267" href="Algebra.Structures.html#7233" class="Function">identityʳ</a> <a id="7277" class="Symbol">=</a> <a id="7279" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7285" href="Algebra.Structures.html#7081" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.isUnitalMagma"></a><a id="7297" href="Algebra.Structures.html#7297" class="Function">isUnitalMagma</a> <a id="7311" class="Symbol">:</a> <a id="7313" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="7327" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>  <a id="7332" href="Algebra.Structures.html#6977" class="Bound">ε</a>
  <a id="7336" href="Algebra.Structures.html#7297" class="Function">isUnitalMagma</a> <a id="7350" class="Symbol">=</a> <a id="7352" class="Keyword">record</a>
    <a id="7363" class="Symbol">{</a> <a id="7365" href="Algebra.Structures.html#4542" class="Field">isMagma</a>  <a id="7374" class="Symbol">=</a> <a id="7376" href="Algebra.Structures.html#6683" class="Function">isMagma</a>
    <a id="7388" class="Symbol">;</a> <a id="7390" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="7399" class="Symbol">=</a> <a id="7401" href="Algebra.Structures.html#7081" class="Field">identity</a>
    <a id="7414" class="Symbol">}</a>


<a id="7418" class="Keyword">record</a> <a id="IsGroup"></a><a id="7425" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7444" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7445" class="Symbol">)</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7450" class="Symbol">:</a> <a id="7452" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7453" class="Symbol">)</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7460" class="Symbol">:</a> <a id="7462" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7466" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7467" class="Symbol">)</a> <a id="7469" class="Symbol">:</a> <a id="7471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7475" class="Symbol">(</a><a id="7476" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7478" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7480" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7481" class="Symbol">)</a> <a id="7483" class="Keyword">where</a>
  <a id="7491" class="Keyword">field</a>
    <a id="IsGroup.isMonoid"></a><a id="7501" href="Algebra.Structures.html#7501" class="Field">isMonoid</a>  <a id="7511" class="Symbol">:</a> <a id="7513" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7522" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="7526" href="Algebra.Structures.html#7448" class="Bound">ε</a>
    <a id="IsGroup.inverse"></a><a id="7532" href="Algebra.Structures.html#7532" class="Field">inverse</a>   <a id="7542" class="Symbol">:</a> <a id="7544" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="7552" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7554" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7558" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a>
    <a id="IsGroup.⁻¹-cong"></a><a id="7566" href="Algebra.Structures.html#7566" class="Field">⁻¹-cong</a>   <a id="7576" class="Symbol">:</a> <a id="7578" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="7589" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a>

  <a id="7596" class="Keyword">open</a> <a id="7601" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="7610" href="Algebra.Structures.html#7501" class="Field">isMonoid</a> <a id="7619" class="Keyword">public</a>

  <a id="7629" class="Keyword">infixr</a> <a id="7636" class="Number">6</a> <a id="7638" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a>
  <a id="IsGroup._\\_"></a><a id="7645" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a> <a id="7650" class="Symbol">:</a> <a id="7652" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7656" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7660" href="Algebra.Structures.html#7660" class="Bound">x</a> <a id="7662" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="7665" href="Algebra.Structures.html#7665" class="Bound">y</a> <a id="7667" class="Symbol">=</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Algebra.Structures.html#7660" class="Bound">x</a> <a id="7672" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="7674" class="Symbol">)</a> <a id="7676" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="7678" href="Algebra.Structures.html#7665" class="Bound">y</a>

  <a id="7683" class="Keyword">infixl</a> <a id="7690" class="Number">6</a> <a id="7692" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
  <a id="IsGroup._//_"></a><a id="7699" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a> <a id="7704" class="Symbol">:</a> <a id="7706" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7710" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7714" href="Algebra.Structures.html#7714" class="Bound">x</a> <a id="7716" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="7719" href="Algebra.Structures.html#7719" class="Bound">y</a> <a id="7721" class="Symbol">=</a> <a id="7723" href="Algebra.Structures.html#7714" class="Bound">x</a> <a id="7725" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="7727" class="Symbol">(</a><a id="7728" href="Algebra.Structures.html#7719" class="Bound">y</a> <a id="7730" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="7732" class="Symbol">)</a>

  <a id="7737" class="Comment">-- Deprecated.</a>
  <a id="7754" class="Keyword">infixl</a> <a id="7761" class="Number">6</a> <a id="7763" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a>
  <a id="IsGroup._-_"></a><a id="7769" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a> <a id="7773" class="Symbol">:</a> <a id="7775" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7779" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7783" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
  <a id="7796" class="Symbol">{-#</a> <a id="7800" class="Keyword">WARNING_ON_USAGE</a> <a id="7817" class="Pragma">_-_</a>
  <a id="7823" class="String">&quot;Warning: _-_ was deprecated in v2.1.
  Please use _//_ instead. &quot;</a>
  <a id="7892" class="Symbol">#-}</a>

  <a id="IsGroup.inverseˡ"></a><a id="7899" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a> <a id="7908" class="Symbol">:</a> <a id="7910" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="7922" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7924" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7928" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a>
  <a id="7934" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a> <a id="7943" class="Symbol">=</a> <a id="7945" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7951" href="Algebra.Structures.html#7532" class="Field">inverse</a>

  <a id="IsGroup.inverseʳ"></a><a id="7962" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="7971" class="Symbol">:</a> <a id="7973" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="7986" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7988" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7992" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a>
  <a id="7998" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="8007" class="Symbol">=</a> <a id="8009" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8015" href="Algebra.Structures.html#7532" class="Field">inverse</a>

  <a id="IsGroup.uniqueˡ-⁻¹"></a><a id="8026" href="Algebra.Structures.html#8026" class="Function">uniqueˡ-⁻¹</a> <a id="8037" class="Symbol">:</a> <a id="8039" class="Symbol">∀</a> <a id="8041" href="Algebra.Structures.html#8041" class="Bound">x</a> <a id="8043" href="Algebra.Structures.html#8043" class="Bound">y</a> <a id="8045" class="Symbol">→</a> <a id="8047" class="Symbol">(</a><a id="8048" href="Algebra.Structures.html#8041" class="Bound">x</a> <a id="8050" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="8052" href="Algebra.Structures.html#8043" class="Bound">y</a><a id="8053" class="Symbol">)</a> <a id="8055" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8057" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Algebra.Structures.html#8041" class="Bound">x</a> <a id="8063" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8065" class="Symbol">(</a><a id="8066" href="Algebra.Structures.html#8043" class="Bound">y</a> <a id="8068" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="8070" class="Symbol">)</a>
  <a id="8074" href="Algebra.Structures.html#8026" class="Function">uniqueˡ-⁻¹</a> <a id="8085" class="Symbol">=</a> <a id="8087" href="Algebra.Consequences.Setoid.html#6962" class="Function">Consequences.assoc∧id∧invʳ⇒invˡ-unique</a>
                <a id="8142" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="8149" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="8156" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="8162" href="Algebra.Structures.html#4847" class="Function">identity</a> <a id="8171" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a>
  <a id="8182" class="Symbol">{-#</a> <a id="8186" class="Keyword">WARNING_ON_USAGE</a> <a id="8203" class="Pragma">uniqueˡ-⁻¹</a>
  <a id="8216" class="String">&quot;Warning: uniqueˡ-⁻¹ was deprecated in v2.3.
  Please use Algebra.Properties.Group.inverseˡ-unique instead. &quot;</a>
  <a id="8328" class="Symbol">#-}</a>

  <a id="IsGroup.uniqueʳ-⁻¹"></a><a id="8335" href="Algebra.Structures.html#8335" class="Function">uniqueʳ-⁻¹</a> <a id="8346" class="Symbol">:</a> <a id="8348" class="Symbol">∀</a> <a id="8350" href="Algebra.Structures.html#8350" class="Bound">x</a> <a id="8352" href="Algebra.Structures.html#8352" class="Bound">y</a> <a id="8354" class="Symbol">→</a> <a id="8356" class="Symbol">(</a><a id="8357" href="Algebra.Structures.html#8350" class="Bound">x</a> <a id="8359" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="8361" href="Algebra.Structures.html#8352" class="Bound">y</a><a id="8362" class="Symbol">)</a> <a id="8364" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8366" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8368" class="Symbol">→</a> <a id="8370" href="Algebra.Structures.html#8352" class="Bound">y</a> <a id="8372" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8374" class="Symbol">(</a><a id="8375" href="Algebra.Structures.html#8350" class="Bound">x</a> <a id="8377" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="8379" class="Symbol">)</a>
  <a id="8383" href="Algebra.Structures.html#8335" class="Function">uniqueʳ-⁻¹</a> <a id="8394" class="Symbol">=</a> <a id="8396" href="Algebra.Consequences.Setoid.html#7427" class="Function">Consequences.assoc∧id∧invˡ⇒invʳ-unique</a>
                <a id="8451" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="8458" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="8465" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="8471" href="Algebra.Structures.html#4847" class="Function">identity</a> <a id="8480" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a>
  <a id="8491" class="Symbol">{-#</a> <a id="8495" class="Keyword">WARNING_ON_USAGE</a> <a id="8512" class="Pragma">uniqueʳ-⁻¹</a>
  <a id="8525" class="String">&quot;Warning: uniqueʳ-⁻¹ was deprecated in v2.3.
  Please use Algebra.Properties.Group.inverseʳ-unique instead. &quot;</a>
  <a id="8637" class="Symbol">#-}</a>

  <a id="IsGroup.isInvertibleMagma"></a><a id="8644" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a> <a id="8662" class="Symbol">:</a> <a id="8664" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="8682" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="8686" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8688" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a>
  <a id="8694" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a> <a id="8712" class="Symbol">=</a> <a id="8714" class="Keyword">record</a>
    <a id="8725" class="Symbol">{</a> <a id="8727" href="Algebra.Structures.html#6683" class="Field">isMagma</a> <a id="8735" class="Symbol">=</a> <a id="8737" href="Algebra.Structures.html#3365" class="Function">isMagma</a>
    <a id="8749" class="Symbol">;</a> <a id="8751" href="Algebra.Structures.html#6710" class="Field">inverse</a> <a id="8759" class="Symbol">=</a> <a id="8761" href="Algebra.Structures.html#7532" class="Field">inverse</a>
    <a id="8773" class="Symbol">;</a> <a id="8775" href="Algebra.Structures.html#6744" class="Field">⁻¹-cong</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Algebra.Structures.html#7566" class="Field">⁻¹-cong</a>
    <a id="8797" class="Symbol">}</a>

  <a id="IsGroup.isInvertibleUnitalMagma"></a><a id="8802" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="8826" class="Symbol">:</a> <a id="8828" href="Algebra.Structures.html#6938" class="Record">IsInvertibleUnitalMagma</a> <a id="8852" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="8856" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8858" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a>
  <a id="8864" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="8888" class="Symbol">=</a> <a id="8890" class="Keyword">record</a>
    <a id="8901" class="Symbol">{</a> <a id="8903" href="Algebra.Structures.html#7029" class="Field">isInvertibleMagma</a> <a id="8921" class="Symbol">=</a> <a id="8923" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>
    <a id="8945" class="Symbol">;</a> <a id="8947" href="Algebra.Structures.html#7081" class="Field">identity</a> <a id="8956" class="Symbol">=</a> <a id="8958" href="Algebra.Structures.html#4847" class="Function">identity</a>
    <a id="8971" class="Symbol">}</a>


<a id="8975" class="Keyword">record</a> <a id="IsAbelianGroup"></a><a id="8982" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="8997" class="Symbol">(</a><a id="8998" href="Algebra.Structures.html#8998" class="Bound">∙</a> <a id="9000" class="Symbol">:</a> <a id="9002" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9006" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9007" class="Symbol">)</a>
                      <a id="9031" class="Symbol">(</a><a id="9032" href="Algebra.Structures.html#9032" class="Bound">ε</a> <a id="9034" class="Symbol">:</a> <a id="9036" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9037" class="Symbol">)</a> <a id="9039" class="Symbol">(</a><a id="9040" href="Algebra.Structures.html#9040" class="Bound">⁻¹</a> <a id="9043" class="Symbol">:</a> <a id="9045" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="9049" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9050" class="Symbol">)</a> <a id="9052" class="Symbol">:</a> <a id="9054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9058" class="Symbol">(</a><a id="9059" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="9061" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9063" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="9064" class="Symbol">)</a> <a id="9066" class="Keyword">where</a>
  <a id="9074" class="Keyword">field</a>
    <a id="IsAbelianGroup.isGroup"></a><a id="9084" href="Algebra.Structures.html#9084" class="Field">isGroup</a> <a id="9092" class="Symbol">:</a> <a id="9094" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="9102" href="Algebra.Structures.html#8998" class="Bound">∙</a> <a id="9104" href="Algebra.Structures.html#9032" class="Bound">ε</a> <a id="9106" href="Algebra.Structures.html#9040" class="Bound">⁻¹</a>
    <a id="IsAbelianGroup.comm"></a><a id="9113" href="Algebra.Structures.html#9113" class="Field">comm</a>    <a id="9121" class="Symbol">:</a> <a id="9123" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9135" href="Algebra.Structures.html#8998" class="Bound">∙</a>

  <a id="9140" class="Keyword">open</a> <a id="9145" href="Algebra.Structures.html#7425" class="Module">IsGroup</a> <a id="9153" href="Algebra.Structures.html#9084" class="Field">isGroup</a> <a id="9161" class="Keyword">public</a> <a id="9168" class="Keyword">renaming</a> <a id="9177" class="Symbol">(</a><a id="9178" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a> <a id="9183" class="Symbol">to</a> <a id="9186" class="Function Operator">_-_</a><a id="9189" class="Symbol">)</a> <a id="9191" class="Keyword">hiding</a> <a id="9198" class="Symbol">(</a><a id="9199" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a><a id="9203" class="Symbol">;</a> <a id="9205" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a><a id="9208" class="Symbol">)</a>

  <a id="IsAbelianGroup.isCommutativeMonoid"></a><a id="9213" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="9233" class="Symbol">:</a> <a id="9235" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="9255" href="Algebra.Structures.html#8998" class="Bound">∙</a> <a id="9257" href="Algebra.Structures.html#9032" class="Bound">ε</a>
  <a id="9261" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="9281" class="Symbol">=</a> <a id="9283" class="Keyword">record</a>
    <a id="9294" class="Symbol">{</a> <a id="9296" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Algebra.Structures.html#7501" class="Function">isMonoid</a>
    <a id="9320" class="Symbol">;</a> <a id="9322" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="9331" class="Symbol">=</a> <a id="9333" href="Algebra.Structures.html#9113" class="Field">comm</a>
    <a id="9342" class="Symbol">}</a>

  <a id="9347" class="Keyword">open</a> <a id="9352" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="9372" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="9392" class="Keyword">public</a>
    <a id="9403" class="Keyword">using</a> <a id="9409" class="Symbol">(</a><a id="9410" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a><a id="9428" class="Symbol">;</a> <a id="9430" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a><a id="9452" class="Symbol">)</a>


<a id="9456" class="Comment">------------------------------------------------------------------------</a>
<a id="9529" class="Comment">-- Structures with 2 binary operations &amp; 1 element</a>
<a id="9580" class="Comment">------------------------------------------------------------------------</a>

<a id="9654" class="Keyword">record</a> <a id="IsNearSemiring"></a><a id="9661" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="9676" class="Symbol">(</a><a id="9677" href="Algebra.Structures.html#9677" class="Bound">+</a> <a id="9679" href="Algebra.Structures.html#9679" class="Bound">*</a> <a id="9681" class="Symbol">:</a> <a id="9683" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9687" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9688" class="Symbol">)</a> <a id="9690" class="Symbol">(</a><a id="9691" href="Algebra.Structures.html#9691" class="Bound">0#</a> <a id="9694" class="Symbol">:</a> <a id="9696" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Symbol">:</a> <a id="9701" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9705" class="Symbol">(</a><a id="9706" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="9708" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9710" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="9711" class="Symbol">)</a> <a id="9713" class="Keyword">where</a>
  <a id="9721" class="Keyword">field</a>
    <a id="IsNearSemiring.+-isMonoid"></a><a id="9731" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a>    <a id="9745" class="Symbol">:</a> <a id="9747" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="9756" href="Algebra.Structures.html#9677" class="Bound">+</a> <a id="9758" href="Algebra.Structures.html#9691" class="Bound">0#</a>
    <a id="IsNearSemiring.*-cong"></a><a id="9765" href="Algebra.Structures.html#9765" class="Field">*-cong</a>        <a id="9779" class="Symbol">:</a> <a id="9781" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="9792" href="Algebra.Structures.html#9679" class="Bound">*</a>
    <a id="IsNearSemiring.*-assoc"></a><a id="9798" href="Algebra.Structures.html#9798" class="Field">*-assoc</a>       <a id="9812" class="Symbol">:</a> <a id="9814" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9826" href="Algebra.Structures.html#9679" class="Bound">*</a>
    <a id="IsNearSemiring.distribʳ"></a><a id="9832" href="Algebra.Structures.html#9832" class="Field">distribʳ</a>      <a id="9846" class="Symbol">:</a> <a id="9848" href="Algebra.Structures.html#9679" class="Bound">*</a> <a id="9850" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="9867" href="Algebra.Structures.html#9677" class="Bound">+</a>
    <a id="IsNearSemiring.zeroˡ"></a><a id="9873" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a>         <a id="9887" class="Symbol">:</a> <a id="9889" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="9898" href="Algebra.Structures.html#9691" class="Bound">0#</a> <a id="9901" href="Algebra.Structures.html#9679" class="Bound">*</a>

  <a id="9906" class="Keyword">open</a> <a id="9911" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="9920" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a> <a id="9931" class="Keyword">public</a>
    <a id="9942" class="Keyword">renaming</a>
    <a id="9955" class="Symbol">(</a> <a id="9957" href="Algebra.Structures.html#3389" class="Function">assoc</a>         <a id="9971" class="Symbol">to</a> <a id="9974" class="Function">+-assoc</a>
    <a id="9986" class="Symbol">;</a> <a id="9988" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>        <a id="10002" class="Symbol">to</a> <a id="10005" class="Function">+-cong</a>
    <a id="10016" class="Symbol">;</a> <a id="10018" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>       <a id="10032" class="Symbol">to</a> <a id="10035" class="Function">+-congˡ</a>
    <a id="10047" class="Symbol">;</a> <a id="10049" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>       <a id="10063" class="Symbol">to</a> <a id="10066" class="Function">+-congʳ</a>
    <a id="10078" class="Symbol">;</a> <a id="10080" href="Algebra.Structures.html#4847" class="Field">identity</a>      <a id="10094" class="Symbol">to</a> <a id="10097" class="Field">+-identity</a>
    <a id="10112" class="Symbol">;</a> <a id="10114" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>     <a id="10128" class="Symbol">to</a> <a id="10131" class="Function">+-identityˡ</a>
    <a id="10147" class="Symbol">;</a> <a id="10149" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>     <a id="10163" class="Symbol">to</a> <a id="10166" class="Function">+-identityʳ</a>
    <a id="10182" class="Symbol">;</a> <a id="10184" href="Algebra.Structures.html#3365" class="Function">isMagma</a>       <a id="10198" class="Symbol">to</a> <a id="10201" class="Function">+-isMagma</a>
    <a id="10215" class="Symbol">;</a> <a id="10217" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="10231" class="Symbol">to</a> <a id="10234" class="Function">+-isUnitalMagma</a>
    <a id="10254" class="Symbol">;</a> <a id="10256" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a>   <a id="10270" class="Symbol">to</a> <a id="10273" class="Field">+-isSemigroup</a>
    <a id="10291" class="Symbol">)</a>

  <a id="IsNearSemiring.*-isMagma"></a><a id="10296" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a> <a id="10306" class="Symbol">:</a> <a id="10308" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="10316" href="Algebra.Structures.html#9679" class="Bound">*</a>
  <a id="10320" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a> <a id="10330" class="Symbol">=</a> <a id="10332" class="Keyword">record</a>
    <a id="10343" class="Symbol">{</a> <a id="10345" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="10359" class="Symbol">=</a> <a id="10361" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="10379" class="Symbol">;</a> <a id="10381" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="10395" class="Symbol">=</a> <a id="10397" href="Algebra.Structures.html#9765" class="Field">*-cong</a>
    <a id="10408" class="Symbol">}</a>

  <a id="IsNearSemiring.*-isSemigroup"></a><a id="10413" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a> <a id="10427" class="Symbol">:</a> <a id="10429" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="10441" href="Algebra.Structures.html#9679" class="Bound">*</a>
  <a id="10445" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a> <a id="10459" class="Symbol">=</a> <a id="10461" class="Keyword">record</a>
    <a id="10472" class="Symbol">{</a> <a id="10474" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="10482" class="Symbol">=</a> <a id="10484" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a>
    <a id="10498" class="Symbol">;</a> <a id="10500" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="10508" class="Symbol">=</a> <a id="10510" href="Algebra.Structures.html#9798" class="Field">*-assoc</a>
    <a id="10522" class="Symbol">}</a>

  <a id="10527" class="Keyword">open</a> <a id="10532" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="10540" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a> <a id="10550" class="Keyword">public</a>
    <a id="10561" class="Keyword">using</a> <a id="10567" class="Symbol">()</a>
    <a id="10574" class="Keyword">renaming</a>
    <a id="10587" class="Symbol">(</a> <a id="10589" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>  <a id="10598" class="Symbol">to</a> <a id="10601" class="Function">*-congˡ</a>
    <a id="10613" class="Symbol">;</a> <a id="10615" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>  <a id="10624" class="Symbol">to</a> <a id="10627" class="Function">*-congʳ</a>
    <a id="10639" class="Symbol">)</a>


<a id="10643" class="Keyword">record</a> <a id="IsSemiringWithoutOne"></a><a id="10650" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="10671" class="Symbol">(</a><a id="10672" href="Algebra.Structures.html#10672" class="Bound">+</a> <a id="10674" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="10676" class="Symbol">:</a> <a id="10678" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10682" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10683" class="Symbol">)</a> <a id="10685" class="Symbol">(</a><a id="10686" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="10689" class="Symbol">:</a> <a id="10691" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10692" class="Symbol">)</a> <a id="10694" class="Symbol">:</a> <a id="10696" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10700" class="Symbol">(</a><a id="10701" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="10703" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10705" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="10706" class="Symbol">)</a> <a id="10708" class="Keyword">where</a>
  <a id="10716" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne.+-isCommutativeMonoid"></a><a id="10726" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="10748" class="Symbol">:</a> <a id="10750" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="10770" href="Algebra.Structures.html#10672" class="Bound">+</a> <a id="10772" href="Algebra.Structures.html#10686" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne.*-cong"></a><a id="10779" href="Algebra.Structures.html#10779" class="Field">*-cong</a>                <a id="10801" class="Symbol">:</a> <a id="10803" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10814" href="Algebra.Structures.html#10674" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.*-assoc"></a><a id="10820" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>               <a id="10842" class="Symbol">:</a> <a id="10844" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="10856" href="Algebra.Structures.html#10674" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.distrib"></a><a id="10862" href="Algebra.Structures.html#10862" class="Field">distrib</a>               <a id="10884" class="Symbol">:</a> <a id="10886" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="10888" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="10904" href="Algebra.Structures.html#10672" class="Bound">+</a>
    <a id="IsSemiringWithoutOne.zero"></a><a id="10910" href="Algebra.Structures.html#10910" class="Field">zero</a>                  <a id="10932" class="Symbol">:</a> <a id="10934" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="10939" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="10942" href="Algebra.Structures.html#10674" class="Bound">*</a>

  <a id="10947" class="Keyword">open</a> <a id="10952" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="10972" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="10994" class="Keyword">public</a>
    <a id="11005" class="Keyword">using</a> <a id="11011" class="Symbol">(</a><a id="11012" href="Algebra.Structures.html#1873" class="Function">setoid</a><a id="11018" class="Symbol">;</a> <a id="11020" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a><a id="11033" class="Symbol">)</a>
    <a id="11039" class="Keyword">renaming</a>
    <a id="11052" class="Symbol">(</a> <a id="11054" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                 <a id="11077" class="Symbol">to</a> <a id="11080" class="Function">+-cong</a>
    <a id="11091" class="Symbol">;</a> <a id="11093" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                <a id="11116" class="Symbol">to</a> <a id="11119" class="Function">+-congˡ</a>
    <a id="11131" class="Symbol">;</a> <a id="11133" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                <a id="11156" class="Symbol">to</a> <a id="11159" class="Function">+-congʳ</a>
    <a id="11171" class="Symbol">;</a> <a id="11173" href="Algebra.Structures.html#3389" class="Function">assoc</a>                  <a id="11196" class="Symbol">to</a> <a id="11199" class="Function">+-assoc</a>
    <a id="11211" class="Symbol">;</a> <a id="11213" href="Algebra.Structures.html#4847" class="Function">identity</a>               <a id="11236" class="Symbol">to</a> <a id="11239" class="Function">+-identity</a>
    <a id="11254" class="Symbol">;</a> <a id="11256" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>              <a id="11279" class="Symbol">to</a> <a id="11282" class="Function">+-identityˡ</a>
    <a id="11298" class="Symbol">;</a> <a id="11300" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>              <a id="11323" class="Symbol">to</a> <a id="11326" class="Function">+-identityʳ</a>
    <a id="11342" class="Symbol">;</a> <a id="11344" href="Algebra.Structures.html#5264" class="Field">comm</a>                   <a id="11367" class="Symbol">to</a> <a id="11370" class="Field">+-comm</a>
    <a id="11381" class="Symbol">;</a> <a id="11383" href="Algebra.Structures.html#5236" class="Field">isMonoid</a>               <a id="11406" class="Symbol">to</a> <a id="11409" class="Field">+-isMonoid</a>
    <a id="11424" class="Symbol">;</a> <a id="11426" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>     <a id="11449" class="Symbol">to</a> <a id="11452" class="Function">+-isCommutativeMagma</a>
    <a id="11477" class="Symbol">;</a> <a id="11479" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="11502" class="Symbol">to</a> <a id="11505" class="Function">+-isCommutativeSemigroup</a>
    <a id="11534" class="Symbol">)</a>

  <a id="11539" class="Keyword">open</a> <a id="11544" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="11558" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a> <a id="11572" class="Keyword">public</a>

  <a id="IsSemiringWithoutOne.*-isMagma"></a><a id="11582" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a> <a id="11592" class="Symbol">:</a> <a id="11594" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="11602" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="11606" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a> <a id="11616" class="Symbol">=</a> <a id="11618" class="Keyword">record</a>
    <a id="11629" class="Symbol">{</a> <a id="11631" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="11645" class="Symbol">=</a> <a id="11647" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="11665" class="Symbol">;</a> <a id="11667" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="11681" class="Symbol">=</a> <a id="11683" href="Algebra.Structures.html#10779" class="Field">*-cong</a>
    <a id="11694" class="Symbol">}</a>

  <a id="IsSemiringWithoutOne.*-isSemigroup"></a><a id="11699" href="Algebra.Structures.html#11699" class="Function">*-isSemigroup</a> <a id="11713" class="Symbol">:</a> <a id="11715" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="11727" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="11731" href="Algebra.Structures.html#11699" class="Function">*-isSemigroup</a> <a id="11745" class="Symbol">=</a> <a id="11747" class="Keyword">record</a>
    <a id="11758" class="Symbol">{</a> <a id="11760" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="11768" class="Symbol">=</a> <a id="11770" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a>
    <a id="11784" class="Symbol">;</a> <a id="11786" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="11794" class="Symbol">=</a> <a id="11796" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>
    <a id="11808" class="Symbol">}</a>

  <a id="11813" class="Keyword">open</a> <a id="11818" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="11826" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a> <a id="11836" class="Keyword">public</a>
    <a id="11847" class="Keyword">using</a> <a id="11853" class="Symbol">()</a>
    <a id="11860" class="Keyword">renaming</a>
    <a id="11873" class="Symbol">(</a> <a id="11875" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="11883" class="Symbol">to</a> <a id="11886" class="Function">*-congˡ</a>
    <a id="11898" class="Symbol">;</a> <a id="11900" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="11908" class="Symbol">to</a> <a id="11911" class="Function">*-congʳ</a>
    <a id="11923" class="Symbol">)</a>

  <a id="IsSemiringWithoutOne.distribˡ"></a><a id="11928" href="Algebra.Structures.html#11928" class="Function">distribˡ</a> <a id="11937" class="Symbol">:</a> <a id="11939" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="11941" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="11958" href="Algebra.Structures.html#10672" class="Bound">+</a>
  <a id="11962" href="Algebra.Structures.html#11928" class="Function">distribˡ</a> <a id="11971" class="Symbol">=</a> <a id="11973" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="11979" href="Algebra.Structures.html#10862" class="Field">distrib</a>

  <a id="IsSemiringWithoutOne.distribʳ"></a><a id="11990" href="Algebra.Structures.html#11990" class="Function">distribʳ</a> <a id="11999" class="Symbol">:</a> <a id="12001" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="12003" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="12020" href="Algebra.Structures.html#10672" class="Bound">+</a>
  <a id="12024" href="Algebra.Structures.html#11990" class="Function">distribʳ</a> <a id="12033" class="Symbol">=</a> <a id="12035" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12041" href="Algebra.Structures.html#10862" class="Field">distrib</a>

  <a id="IsSemiringWithoutOne.zeroˡ"></a><a id="12052" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a> <a id="12058" class="Symbol">:</a> <a id="12060" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="12069" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="12072" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="12076" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a> <a id="12082" class="Symbol">=</a> <a id="12084" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="12090" href="Algebra.Structures.html#10910" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.zeroʳ"></a><a id="12098" href="Algebra.Structures.html#12098" class="Function">zeroʳ</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="12116" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="12119" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="12123" href="Algebra.Structures.html#12098" class="Function">zeroʳ</a> <a id="12129" class="Symbol">=</a> <a id="12131" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12137" href="Algebra.Structures.html#10910" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.isNearSemiring"></a><a id="12145" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a> <a id="12160" class="Symbol">:</a> <a id="12162" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="12177" href="Algebra.Structures.html#10672" class="Bound">+</a> <a id="12179" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="12181" href="Algebra.Structures.html#10686" class="Bound">0#</a>
  <a id="12186" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a> <a id="12201" class="Symbol">=</a> <a id="12203" class="Keyword">record</a>
    <a id="12214" class="Symbol">{</a> <a id="12216" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a>    <a id="12230" class="Symbol">=</a> <a id="12232" href="Algebra.Structures.html#11409" class="Function">+-isMonoid</a>
    <a id="12247" class="Symbol">;</a> <a id="12249" href="Algebra.Structures.html#9765" class="Field">*-cong</a>        <a id="12263" class="Symbol">=</a> <a id="12265" href="Algebra.Structures.html#10779" class="Field">*-cong</a>
    <a id="12276" class="Symbol">;</a> <a id="12278" href="Algebra.Structures.html#9798" class="Field">*-assoc</a>       <a id="12292" class="Symbol">=</a> <a id="12294" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>
    <a id="12306" class="Symbol">;</a> <a id="12308" href="Algebra.Structures.html#9832" class="Field">distribʳ</a>      <a id="12322" class="Symbol">=</a> <a id="12324" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12330" href="Algebra.Structures.html#10862" class="Field">distrib</a>
    <a id="12342" class="Symbol">;</a> <a id="12344" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a>         <a id="12358" class="Symbol">=</a> <a id="12360" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a>
    <a id="12370" class="Symbol">}</a>

<a id="12373" class="Keyword">record</a> <a id="IsCommutativeSemiringWithoutOne"></a><a id="12380" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a>
         <a id="12421" class="Symbol">(</a><a id="12422" href="Algebra.Structures.html#12422" class="Bound">+</a> <a id="12424" href="Algebra.Structures.html#12424" class="Bound">*</a> <a id="12426" class="Symbol">:</a> <a id="12428" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12432" href="Algebra.Structures.html#622" class="Bound">A</a><a id="12433" class="Symbol">)</a> <a id="12435" class="Symbol">(</a><a id="12436" href="Algebra.Structures.html#12436" class="Bound">0#</a> <a id="12439" class="Symbol">:</a> <a id="12441" href="Algebra.Structures.html#622" class="Bound">A</a><a id="12442" class="Symbol">)</a> <a id="12444" class="Symbol">:</a> <a id="12446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12450" class="Symbol">(</a><a id="12451" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="12453" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12455" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="12456" class="Symbol">)</a> <a id="12458" class="Keyword">where</a>
  <a id="12466" class="Keyword">field</a>
    <a id="IsCommutativeSemiringWithoutOne.isSemiringWithoutOne"></a><a id="12476" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="12497" class="Symbol">:</a> <a id="12499" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="12520" href="Algebra.Structures.html#12422" class="Bound">+</a> <a id="12522" href="Algebra.Structures.html#12424" class="Bound">*</a> <a id="12524" href="Algebra.Structures.html#12436" class="Bound">0#</a>
    <a id="IsCommutativeSemiringWithoutOne.*-comm"></a><a id="12531" href="Algebra.Structures.html#12531" class="Field">*-comm</a>               <a id="12552" class="Symbol">:</a> <a id="12554" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="12566" href="Algebra.Structures.html#12424" class="Bound">*</a>

  <a id="12571" class="Keyword">open</a> <a id="12576" href="Algebra.Structures.html#10650" class="Module">IsSemiringWithoutOne</a> <a id="12597" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="12618" class="Keyword">public</a>

  <a id="IsCommutativeSemiringWithoutOne.*-isCommutativeSemigroup"></a><a id="12628" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a> <a id="12653" class="Symbol">:</a> <a id="12655" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="12678" href="Algebra.Structures.html#12424" class="Bound">*</a>
  <a id="12682" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a> <a id="12707" class="Symbol">=</a> <a id="12709" class="Keyword">record</a>
    <a id="12720" class="Symbol">{</a> <a id="12722" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="12734" class="Symbol">=</a> <a id="12736" href="Algebra.Structures.html#11699" class="Function">*-isSemigroup</a>
    <a id="12754" class="Symbol">;</a> <a id="12756" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="12768" class="Symbol">=</a> <a id="12770" href="Algebra.Structures.html#12531" class="Field">*-comm</a>
    <a id="12781" class="Symbol">}</a>

  <a id="12786" class="Keyword">open</a> <a id="12791" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="12814" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a> <a id="12839" class="Keyword">public</a>
    <a id="12850" class="Keyword">using</a> <a id="12856" class="Symbol">()</a> <a id="12859" class="Keyword">renaming</a> <a id="12868" class="Symbol">(</a><a id="12869" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="12888" class="Symbol">to</a> <a id="12891" class="Function">*-isCommutativeMagma</a><a id="12911" class="Symbol">)</a>

<a id="12914" class="Comment">------------------------------------------------------------------------</a>
<a id="12987" class="Comment">-- Structures with 2 binary operations &amp; 2 elements</a>
<a id="13039" class="Comment">------------------------------------------------------------------------</a>

<a id="13113" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero"></a><a id="13120" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="13154" class="Symbol">(</a><a id="13155" href="Algebra.Structures.html#13155" class="Bound">+</a> <a id="13157" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13159" class="Symbol">:</a> <a id="13161" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13165" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13166" class="Symbol">)</a>
                                         <a id="13209" class="Symbol">(</a><a id="13210" href="Algebra.Structures.html#13210" class="Bound">0#</a> <a id="13213" href="Algebra.Structures.html#13213" class="Bound">1#</a> <a id="13216" class="Symbol">:</a> <a id="13218" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Symbol">:</a> <a id="13223" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13227" class="Symbol">(</a><a id="13228" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="13230" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13232" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="13233" class="Symbol">)</a> <a id="13235" class="Keyword">where</a>
  <a id="13243" class="Keyword">field</a>
    <a id="13253" class="Comment">-- Note that these structures do have an additive unit, but this</a>
    <a id="13322" class="Comment">-- unit does not necessarily annihilate multiplication.</a>
    <a id="IsSemiringWithoutAnnihilatingZero.+-isCommutativeMonoid"></a><a id="13382" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13404" class="Symbol">:</a> <a id="13406" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="13426" href="Algebra.Structures.html#13155" class="Bound">+</a> <a id="13428" href="Algebra.Structures.html#13210" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-cong"></a><a id="13435" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="13457" class="Symbol">:</a> <a id="13459" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="13470" href="Algebra.Structures.html#13157" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-assoc"></a><a id="13476" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="13498" class="Symbol">:</a> <a id="13500" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="13512" href="Algebra.Structures.html#13157" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-identity"></a><a id="13518" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="13540" class="Symbol">:</a> <a id="13542" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="13551" href="Algebra.Structures.html#13213" class="Bound">1#</a> <a id="13554" href="Algebra.Structures.html#13157" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.distrib"></a><a id="13560" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="13582" class="Symbol">:</a> <a id="13584" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13586" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="13602" href="Algebra.Structures.html#13155" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribˡ"></a><a id="13607" href="Algebra.Structures.html#13607" class="Function">distribˡ</a> <a id="13616" class="Symbol">:</a> <a id="13618" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13620" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="13637" href="Algebra.Structures.html#13155" class="Bound">+</a>
  <a id="13641" href="Algebra.Structures.html#13607" class="Function">distribˡ</a> <a id="13650" class="Symbol">=</a> <a id="13652" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13658" href="Algebra.Structures.html#13560" class="Field">distrib</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribʳ"></a><a id="13669" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="13678" class="Symbol">:</a> <a id="13680" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13682" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="13699" href="Algebra.Structures.html#13155" class="Bound">+</a>
  <a id="13703" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="13712" class="Symbol">=</a> <a id="13714" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13720" href="Algebra.Structures.html#13560" class="Field">distrib</a>

  <a id="13731" class="Keyword">open</a> <a id="13736" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="13756" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13778" class="Keyword">public</a>
    <a id="13789" class="Keyword">renaming</a>
    <a id="13802" class="Symbol">(</a> <a id="13804" href="Algebra.Structures.html#3389" class="Function">assoc</a>                  <a id="13827" class="Symbol">to</a> <a id="13830" class="Function">+-assoc</a>
    <a id="13842" class="Symbol">;</a> <a id="13844" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                 <a id="13867" class="Symbol">to</a> <a id="13870" class="Function">+-cong</a>
    <a id="13881" class="Symbol">;</a> <a id="13883" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                <a id="13906" class="Symbol">to</a> <a id="13909" class="Function">+-congˡ</a>
    <a id="13921" class="Symbol">;</a> <a id="13923" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                <a id="13946" class="Symbol">to</a> <a id="13949" class="Function">+-congʳ</a>
    <a id="13961" class="Symbol">;</a> <a id="13963" href="Algebra.Structures.html#4847" class="Function">identity</a>               <a id="13986" class="Symbol">to</a> <a id="13989" class="Function">+-identity</a>
    <a id="14004" class="Symbol">;</a> <a id="14006" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>              <a id="14029" class="Symbol">to</a> <a id="14032" class="Function">+-identityˡ</a>
    <a id="14048" class="Symbol">;</a> <a id="14050" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>              <a id="14073" class="Symbol">to</a> <a id="14076" class="Function">+-identityʳ</a>
    <a id="14092" class="Symbol">;</a> <a id="14094" href="Algebra.Structures.html#5264" class="Field">comm</a>                   <a id="14117" class="Symbol">to</a> <a id="14120" class="Field">+-comm</a>
    <a id="14131" class="Symbol">;</a> <a id="14133" href="Algebra.Structures.html#3365" class="Function">isMagma</a>                <a id="14156" class="Symbol">to</a> <a id="14159" class="Function">+-isMagma</a>
    <a id="14173" class="Symbol">;</a> <a id="14175" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>            <a id="14198" class="Symbol">to</a> <a id="14201" class="Function">+-isSemigroup</a>
    <a id="14219" class="Symbol">;</a> <a id="14221" href="Algebra.Structures.html#5236" class="Field">isMonoid</a>               <a id="14244" class="Symbol">to</a> <a id="14247" class="Field">+-isMonoid</a>
    <a id="14262" class="Symbol">;</a> <a id="14264" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>          <a id="14287" class="Symbol">to</a> <a id="14290" class="Function">+-isUnitalMagma</a>
    <a id="14310" class="Symbol">;</a> <a id="14312" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>     <a id="14335" class="Symbol">to</a> <a id="14338" class="Function">+-isCommutativeMagma</a>
    <a id="14363" class="Symbol">;</a> <a id="14365" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="14388" class="Symbol">to</a> <a id="14391" class="Function">+-isCommutativeSemigroup</a>
    <a id="14420" class="Symbol">)</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMagma"></a><a id="14425" href="Algebra.Structures.html#14425" class="Function">*-isMagma</a> <a id="14435" class="Symbol">:</a> <a id="14437" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="14445" href="Algebra.Structures.html#13157" class="Bound">*</a>
  <a id="14449" href="Algebra.Structures.html#14425" class="Function">*-isMagma</a> <a id="14459" class="Symbol">=</a> <a id="14461" class="Keyword">record</a>
    <a id="14472" class="Symbol">{</a> <a id="14474" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="14488" class="Symbol">=</a> <a id="14490" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="14508" class="Symbol">;</a> <a id="14510" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="14524" class="Symbol">=</a> <a id="14526" href="Algebra.Structures.html#13435" class="Field">*-cong</a>
    <a id="14537" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isSemigroup"></a><a id="14542" href="Algebra.Structures.html#14542" class="Function">*-isSemigroup</a> <a id="14556" class="Symbol">:</a> <a id="14558" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="14570" href="Algebra.Structures.html#13157" class="Bound">*</a>
  <a id="14574" href="Algebra.Structures.html#14542" class="Function">*-isSemigroup</a> <a id="14588" class="Symbol">=</a> <a id="14590" class="Keyword">record</a>
    <a id="14601" class="Symbol">{</a> <a id="14603" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="14611" class="Symbol">=</a> <a id="14613" href="Algebra.Structures.html#14425" class="Function">*-isMagma</a>
    <a id="14627" class="Symbol">;</a> <a id="14629" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="14637" class="Symbol">=</a> <a id="14639" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>
    <a id="14651" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMonoid"></a><a id="14656" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="14667" class="Symbol">:</a> <a id="14669" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="14678" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="14680" href="Algebra.Structures.html#13213" class="Bound">1#</a>
  <a id="14685" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="14696" class="Symbol">=</a> <a id="14698" class="Keyword">record</a>
    <a id="14709" class="Symbol">{</a> <a id="14711" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="14723" class="Symbol">=</a> <a id="14725" href="Algebra.Structures.html#14542" class="Function">*-isSemigroup</a>
    <a id="14743" class="Symbol">;</a> <a id="14745" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="14757" class="Symbol">=</a> <a id="14759" href="Algebra.Structures.html#13518" class="Field">*-identity</a>
    <a id="14774" class="Symbol">}</a>

  <a id="14779" class="Keyword">open</a> <a id="14784" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="14793" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="14804" class="Keyword">public</a>
    <a id="14815" class="Keyword">using</a> <a id="14821" class="Symbol">()</a>
    <a id="14828" class="Keyword">renaming</a>
    <a id="14841" class="Symbol">(</a> <a id="14843" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>     <a id="14855" class="Symbol">to</a> <a id="14858" class="Function">*-congˡ</a>
    <a id="14870" class="Symbol">;</a> <a id="14872" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>     <a id="14884" class="Symbol">to</a> <a id="14887" class="Function">*-congʳ</a>
    <a id="14899" class="Symbol">;</a> <a id="14901" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>   <a id="14913" class="Symbol">to</a> <a id="14916" class="Function">*-identityˡ</a>
    <a id="14932" class="Symbol">;</a> <a id="14934" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>   <a id="14946" class="Symbol">to</a> <a id="14949" class="Function">*-identityʳ</a>
    <a id="14965" class="Symbol">)</a>


<a id="14969" class="Keyword">record</a> <a id="IsSemiring"></a><a id="14976" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="14987" class="Symbol">(</a><a id="14988" href="Algebra.Structures.html#14988" class="Bound">+</a> <a id="14990" href="Algebra.Structures.html#14990" class="Bound">*</a> <a id="14992" class="Symbol">:</a> <a id="14994" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14998" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14999" class="Symbol">)</a> <a id="15001" class="Symbol">(</a><a id="15002" href="Algebra.Structures.html#15002" class="Bound">0#</a> <a id="15005" href="Algebra.Structures.html#15005" class="Bound">1#</a> <a id="15008" class="Symbol">:</a> <a id="15010" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15011" class="Symbol">)</a> <a id="15013" class="Symbol">:</a> <a id="15015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15019" class="Symbol">(</a><a id="15020" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="15022" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15024" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="15025" class="Symbol">)</a> <a id="15027" class="Keyword">where</a>
  <a id="15035" class="Keyword">field</a>
    <a id="IsSemiring.isSemiringWithoutAnnihilatingZero"></a><a id="15045" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="15079" class="Symbol">:</a>
      <a id="15087" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="15121" href="Algebra.Structures.html#14988" class="Bound">+</a> <a id="15123" href="Algebra.Structures.html#14990" class="Bound">*</a> <a id="15125" href="Algebra.Structures.html#15002" class="Bound">0#</a> <a id="15128" href="Algebra.Structures.html#15005" class="Bound">1#</a>
    <a id="IsSemiring.zero"></a><a id="15135" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="15140" class="Symbol">:</a> <a id="15142" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="15147" href="Algebra.Structures.html#15002" class="Bound">0#</a> <a id="15150" href="Algebra.Structures.html#14990" class="Bound">*</a>

  <a id="15155" class="Keyword">open</a> <a id="15160" href="Algebra.Structures.html#13120" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="15203" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="15237" class="Keyword">public</a>

  <a id="IsSemiring.isSemiringWithoutOne"></a><a id="15247" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="15268" class="Symbol">:</a> <a id="15270" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="15291" href="Algebra.Structures.html#14988" class="Bound">+</a> <a id="15293" href="Algebra.Structures.html#14990" class="Bound">*</a> <a id="15295" href="Algebra.Structures.html#15002" class="Bound">0#</a>
  <a id="15300" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="15321" class="Symbol">=</a> <a id="15323" class="Keyword">record</a>
    <a id="15334" class="Symbol">{</a> <a id="15336" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="15358" class="Symbol">=</a> <a id="15360" href="Algebra.Structures.html#13382" class="Function">+-isCommutativeMonoid</a>
    <a id="15386" class="Symbol">;</a> <a id="15388" href="Algebra.Structures.html#10779" class="Field">*-cong</a>                <a id="15410" class="Symbol">=</a> <a id="15412" href="Algebra.Structures.html#13435" class="Function">*-cong</a>
    <a id="15423" class="Symbol">;</a> <a id="15425" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>               <a id="15447" class="Symbol">=</a> <a id="15449" href="Algebra.Structures.html#13476" class="Function">*-assoc</a>
    <a id="15461" class="Symbol">;</a> <a id="15463" href="Algebra.Structures.html#10862" class="Field">distrib</a>               <a id="15485" class="Symbol">=</a> <a id="15487" href="Algebra.Structures.html#13560" class="Function">distrib</a>
    <a id="15499" class="Symbol">;</a> <a id="15501" href="Algebra.Structures.html#10910" class="Field">zero</a>                  <a id="15523" class="Symbol">=</a> <a id="15525" href="Algebra.Structures.html#15135" class="Field">zero</a>
    <a id="15534" class="Symbol">}</a>

  <a id="15539" class="Keyword">open</a> <a id="15544" href="Algebra.Structures.html#10650" class="Module">IsSemiringWithoutOne</a> <a id="15565" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="15586" class="Keyword">public</a>
    <a id="15597" class="Keyword">using</a>
    <a id="15607" class="Symbol">(</a> <a id="15609" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a>
    <a id="15628" class="Symbol">;</a> <a id="15630" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a>
    <a id="15640" class="Symbol">;</a> <a id="15642" href="Algebra.Structures.html#12098" class="Function">zeroʳ</a>
    <a id="15652" class="Symbol">)</a>


<a id="15656" class="Keyword">record</a> <a id="IsCommutativeSemiring"></a><a id="15663" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="15685" class="Symbol">(</a><a id="15686" href="Algebra.Structures.html#15686" class="Bound">+</a> <a id="15688" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="15690" class="Symbol">:</a> <a id="15692" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15696" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15697" class="Symbol">)</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Algebra.Structures.html#15700" class="Bound">0#</a> <a id="15703" href="Algebra.Structures.html#15703" class="Bound">1#</a> <a id="15706" class="Symbol">:</a> <a id="15708" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15709" class="Symbol">)</a> <a id="15711" class="Symbol">:</a> <a id="15713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="15720" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15722" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="15723" class="Symbol">)</a> <a id="15725" class="Keyword">where</a>
  <a id="15733" class="Keyword">field</a>
    <a id="IsCommutativeSemiring.isSemiring"></a><a id="15743" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="15754" class="Symbol">:</a> <a id="15756" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="15767" href="Algebra.Structures.html#15686" class="Bound">+</a> <a id="15769" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="15771" href="Algebra.Structures.html#15700" class="Bound">0#</a> <a id="15774" href="Algebra.Structures.html#15703" class="Bound">1#</a>
    <a id="IsCommutativeSemiring.*-comm"></a><a id="15781" href="Algebra.Structures.html#15781" class="Field">*-comm</a>     <a id="15792" class="Symbol">:</a> <a id="15794" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="15806" href="Algebra.Structures.html#15688" class="Bound">*</a>

  <a id="15811" class="Keyword">open</a> <a id="15816" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="15827" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="15838" class="Keyword">public</a>

  <a id="IsCommutativeSemiring.isCommutativeSemiringWithoutOne"></a><a id="15848" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a> <a id="15880" class="Symbol">:</a>
    <a id="15886" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="15918" href="Algebra.Structures.html#15686" class="Bound">+</a> <a id="15920" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="15922" href="Algebra.Structures.html#15700" class="Bound">0#</a>
  <a id="15927" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a> <a id="15959" class="Symbol">=</a> <a id="15961" class="Keyword">record</a>
    <a id="15972" class="Symbol">{</a> <a id="15974" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="15995" class="Symbol">=</a> <a id="15997" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a>
    <a id="16022" class="Symbol">;</a> <a id="16024" href="Algebra.Structures.html#12531" class="Field">*-comm</a> <a id="16031" class="Symbol">=</a> <a id="16033" href="Algebra.Structures.html#15781" class="Field">*-comm</a>
    <a id="16044" class="Symbol">}</a>

  <a id="16049" class="Keyword">open</a> <a id="16054" href="Algebra.Structures.html#12380" class="Module">IsCommutativeSemiringWithoutOne</a> <a id="16086" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a> <a id="16118" class="Keyword">public</a>
    <a id="16129" class="Keyword">using</a>
    <a id="16139" class="Symbol">(</a> <a id="16141" href="Algebra.Structures.html#12891" class="Function">*-isCommutativeMagma</a>
    <a id="16166" class="Symbol">;</a> <a id="16168" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a>
    <a id="16197" class="Symbol">)</a>

  <a id="IsCommutativeSemiring.*-isCommutativeMonoid"></a><a id="16202" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a> <a id="16224" class="Symbol">:</a> <a id="16226" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="16246" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="16248" href="Algebra.Structures.html#15703" class="Bound">1#</a>
  <a id="16253" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a> <a id="16275" class="Symbol">=</a> <a id="16277" class="Keyword">record</a>
    <a id="16288" class="Symbol">{</a> <a id="16290" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="16299" class="Symbol">=</a> <a id="16301" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a>
    <a id="16316" class="Symbol">;</a> <a id="16318" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="16327" class="Symbol">=</a> <a id="16329" href="Algebra.Structures.html#15781" class="Field">*-comm</a>
    <a id="16340" class="Symbol">}</a>


<a id="16344" class="Keyword">record</a> <a id="IsCancellativeCommutativeSemiring"></a><a id="16351" href="Algebra.Structures.html#16351" class="Record">IsCancellativeCommutativeSemiring</a> <a id="16385" class="Symbol">(</a><a id="16386" href="Algebra.Structures.html#16386" class="Bound">+</a> <a id="16388" href="Algebra.Structures.html#16388" class="Bound">*</a> <a id="16390" class="Symbol">:</a> <a id="16392" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16396" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16397" class="Symbol">)</a> <a id="16399" class="Symbol">(</a><a id="16400" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16403" href="Algebra.Structures.html#16403" class="Bound">1#</a> <a id="16406" class="Symbol">:</a> <a id="16408" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16409" class="Symbol">)</a> <a id="16411" class="Symbol">:</a> <a id="16413" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16417" class="Symbol">(</a><a id="16418" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="16420" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16422" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="16423" class="Symbol">)</a> <a id="16425" class="Keyword">where</a>
  <a id="16433" class="Keyword">field</a>
    <a id="IsCancellativeCommutativeSemiring.isCommutativeSemiring"></a><a id="16443" href="Algebra.Structures.html#16443" class="Field">isCommutativeSemiring</a> <a id="16465" class="Symbol">:</a> <a id="16467" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="16489" href="Algebra.Structures.html#16386" class="Bound">+</a> <a id="16491" href="Algebra.Structures.html#16388" class="Bound">*</a> <a id="16493" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16496" href="Algebra.Structures.html#16403" class="Bound">1#</a>
    <a id="IsCancellativeCommutativeSemiring.*-cancelˡ-nonZero"></a><a id="16503" href="Algebra.Structures.html#16503" class="Field">*-cancelˡ-nonZero</a>     <a id="16525" class="Symbol">:</a> <a id="16527" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="16550" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16553" href="Algebra.Structures.html#16388" class="Bound">*</a>

  <a id="16558" class="Keyword">open</a> <a id="16563" href="Algebra.Structures.html#15663" class="Module">IsCommutativeSemiring</a> <a id="16585" href="Algebra.Structures.html#16443" class="Field">isCommutativeSemiring</a> <a id="16607" class="Keyword">public</a>

  <a id="IsCancellativeCommutativeSemiring.*-cancelʳ-nonZero"></a><a id="16617" href="Algebra.Structures.html#16617" class="Function">*-cancelʳ-nonZero</a> <a id="16635" class="Symbol">:</a> <a id="16637" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="16661" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16664" href="Algebra.Structures.html#16388" class="Bound">*</a>
  <a id="16668" href="Algebra.Structures.html#16617" class="Function">*-cancelʳ-nonZero</a> <a id="16686" class="Symbol">=</a> <a id="16688" href="Algebra.Consequences.Setoid.html#5453" class="Function">Consequences.comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="16734" href="Algebra.Structures.html#1873" class="Function">setoid</a>
      <a id="16747" href="Algebra.Structures.html#15781" class="Function">*-comm</a> <a id="16754" href="Algebra.Structures.html#16503" class="Field">*-cancelˡ-nonZero</a>

<a id="16773" class="Keyword">record</a> <a id="IsIdempotentSemiring"></a><a id="16780" href="Algebra.Structures.html#16780" class="Record">IsIdempotentSemiring</a> <a id="16801" class="Symbol">(</a><a id="16802" href="Algebra.Structures.html#16802" class="Bound">+</a> <a id="16804" href="Algebra.Structures.html#16804" class="Bound">*</a> <a id="16806" class="Symbol">:</a> <a id="16808" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16812" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16813" class="Symbol">)</a> <a id="16815" class="Symbol">(</a><a id="16816" href="Algebra.Structures.html#16816" class="Bound">0#</a> <a id="16819" href="Algebra.Structures.html#16819" class="Bound">1#</a> <a id="16822" class="Symbol">:</a> <a id="16824" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16825" class="Symbol">)</a> <a id="16827" class="Symbol">:</a> <a id="16829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16833" class="Symbol">(</a><a id="16834" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="16836" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16838" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="16839" class="Symbol">)</a> <a id="16841" class="Keyword">where</a>
  <a id="16849" class="Keyword">field</a>
    <a id="IsIdempotentSemiring.isSemiring"></a><a id="16859" href="Algebra.Structures.html#16859" class="Field">isSemiring</a>     <a id="16874" class="Symbol">:</a> <a id="16876" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="16887" href="Algebra.Structures.html#16802" class="Bound">+</a> <a id="16889" href="Algebra.Structures.html#16804" class="Bound">*</a> <a id="16891" href="Algebra.Structures.html#16816" class="Bound">0#</a> <a id="16894" href="Algebra.Structures.html#16819" class="Bound">1#</a>
    <a id="IsIdempotentSemiring.+-idem"></a><a id="16901" href="Algebra.Structures.html#16901" class="Field">+-idem</a>         <a id="16916" class="Symbol">:</a> <a id="16918" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="16929" href="Algebra.Structures.html#16802" class="Bound">+</a>

  <a id="16934" class="Keyword">open</a> <a id="16939" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="16950" href="Algebra.Structures.html#16859" class="Field">isSemiring</a> <a id="16961" class="Keyword">public</a>

  <a id="IsIdempotentSemiring.+-isIdempotentCommutativeMonoid"></a><a id="16971" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="17003" class="Symbol">:</a> <a id="17005" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="17035" href="Algebra.Structures.html#16802" class="Bound">+</a> <a id="17037" href="Algebra.Structures.html#16816" class="Bound">0#</a>
  <a id="17042" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="17074" class="Symbol">=</a> <a id="17076" class="Keyword">record</a>
    <a id="17087" class="Symbol">{</a> <a id="17089" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="17109" class="Symbol">=</a> <a id="17111" href="Algebra.Structures.html#13382" class="Function">+-isCommutativeMonoid</a>
    <a id="17137" class="Symbol">;</a> <a id="17139" href="Algebra.Structures.html#5990" class="Field">idem</a> <a id="17144" class="Symbol">=</a> <a id="17146" href="Algebra.Structures.html#16901" class="Field">+-idem</a>
    <a id="17157" class="Symbol">}</a>

  <a id="17162" class="Keyword">open</a> <a id="17167" href="Algebra.Structures.html#5821" class="Module">IsIdempotentCommutativeMonoid</a> <a id="17197" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="17229" class="Keyword">public</a>
    <a id="17240" class="Keyword">using</a> <a id="17246" class="Symbol">()</a>
    <a id="17253" class="Keyword">renaming</a> <a id="17262" class="Symbol">(</a> <a id="17264" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="17282" class="Symbol">to</a> <a id="17285" class="Function">+-isCommutativeBand</a>
             <a id="17318" class="Symbol">;</a> <a id="17320" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="17327" class="Symbol">to</a> <a id="17330" class="Function">+-isBand</a>
             <a id="17352" class="Symbol">;</a> <a id="17354" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="17373" class="Symbol">to</a> <a id="17376" class="Function">+-isIdempotentMonoid</a>
             <a id="17410" class="Symbol">)</a>


<a id="17414" class="Keyword">record</a> <a id="IsKleeneAlgebra"></a><a id="17421" href="Algebra.Structures.html#17421" class="Record">IsKleeneAlgebra</a> <a id="17437" class="Symbol">(</a><a id="17438" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17440" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17442" class="Symbol">:</a> <a id="17444" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17448" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17449" class="Symbol">)</a> <a id="17451" class="Symbol">(</a><a id="17452" href="Algebra.Structures.html#17452" class="Bound">⋆</a> <a id="17454" class="Symbol">:</a> <a id="17456" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="17460" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17461" class="Symbol">)</a> <a id="17463" class="Symbol">(</a><a id="17464" href="Algebra.Structures.html#17464" class="Bound">0#</a> <a id="17467" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17470" class="Symbol">:</a> <a id="17472" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17473" class="Symbol">)</a> <a id="17475" class="Symbol">:</a> <a id="17477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17481" class="Symbol">(</a><a id="17482" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="17484" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17486" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="17487" class="Symbol">)</a> <a id="17489" class="Keyword">where</a>
  <a id="17497" class="Keyword">field</a>
    <a id="IsKleeneAlgebra.isIdempotentSemiring"></a><a id="17507" href="Algebra.Structures.html#17507" class="Field">isIdempotentSemiring</a>  <a id="17529" class="Symbol">:</a> <a id="17531" href="Algebra.Structures.html#16780" class="Record">IsIdempotentSemiring</a> <a id="17552" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17554" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17556" href="Algebra.Structures.html#17464" class="Bound">0#</a> <a id="17559" href="Algebra.Structures.html#17467" class="Bound">1#</a>
    <a id="IsKleeneAlgebra.starExpansive"></a><a id="17566" href="Algebra.Structures.html#17566" class="Field">starExpansive</a>         <a id="17588" class="Symbol">:</a> <a id="17590" href="Algebra.Definitions.html#5923" class="Function">StarExpansive</a> <a id="17604" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17607" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17609" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17611" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
    <a id="IsKleeneAlgebra.starDestructive"></a><a id="17617" href="Algebra.Structures.html#17617" class="Field">starDestructive</a>       <a id="17639" class="Symbol">:</a> <a id="17641" href="Algebra.Definitions.html#6338" class="Function">StarDestructive</a> <a id="17657" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17659" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17661" href="Algebra.Structures.html#17452" class="Bound">⋆</a>

  <a id="17666" class="Keyword">open</a> <a id="17671" href="Algebra.Structures.html#16780" class="Module">IsIdempotentSemiring</a> <a id="17692" href="Algebra.Structures.html#17507" class="Field">isIdempotentSemiring</a> <a id="17713" class="Keyword">public</a>

  <a id="IsKleeneAlgebra.starExpansiveˡ"></a><a id="17723" href="Algebra.Structures.html#17723" class="Function">starExpansiveˡ</a> <a id="17738" class="Symbol">:</a> <a id="17740" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="17758" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17761" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17763" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17765" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="17769" href="Algebra.Structures.html#17723" class="Function">starExpansiveˡ</a> <a id="17784" class="Symbol">=</a> <a id="17786" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17792" href="Algebra.Structures.html#17566" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starExpansiveʳ"></a><a id="17809" href="Algebra.Structures.html#17809" class="Function">starExpansiveʳ</a> <a id="17824" class="Symbol">:</a> <a id="17826" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="17845" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17848" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17850" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17852" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="17856" href="Algebra.Structures.html#17809" class="Function">starExpansiveʳ</a> <a id="17871" class="Symbol">=</a> <a id="17873" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17879" href="Algebra.Structures.html#17566" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starDestructiveˡ"></a><a id="17896" href="Algebra.Structures.html#17896" class="Function">starDestructiveˡ</a> <a id="17913" class="Symbol">:</a> <a id="17915" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="17935" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17937" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17939" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="17943" href="Algebra.Structures.html#17896" class="Function">starDestructiveˡ</a> <a id="17960" class="Symbol">=</a> <a id="17962" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17968" href="Algebra.Structures.html#17617" class="Field">starDestructive</a>

  <a id="IsKleeneAlgebra.starDestructiveʳ"></a><a id="17987" href="Algebra.Structures.html#17987" class="Function">starDestructiveʳ</a> <a id="18004" class="Symbol">:</a> <a id="18006" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="18027" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="18029" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="18031" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="18035" href="Algebra.Structures.html#17987" class="Function">starDestructiveʳ</a> <a id="18052" class="Symbol">=</a> <a id="18054" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18060" href="Algebra.Structures.html#17617" class="Field">starDestructive</a>

<a id="18077" class="Keyword">record</a> <a id="IsQuasiring"></a><a id="18084" href="Algebra.Structures.html#18084" class="Record">IsQuasiring</a> <a id="18096" class="Symbol">(</a><a id="18097" href="Algebra.Structures.html#18097" class="Bound">+</a> <a id="18099" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18101" class="Symbol">:</a> <a id="18103" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18107" href="Algebra.Structures.html#622" class="Bound">A</a><a id="18108" class="Symbol">)</a> <a id="18110" class="Symbol">(</a><a id="18111" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18114" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="18117" class="Symbol">:</a> <a id="18119" href="Algebra.Structures.html#622" class="Bound">A</a><a id="18120" class="Symbol">)</a> <a id="18122" class="Symbol">:</a> <a id="18124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18128" class="Symbol">(</a><a id="18129" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="18131" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18133" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="18134" class="Symbol">)</a> <a id="18136" class="Keyword">where</a>
  <a id="18144" class="Keyword">field</a>
    <a id="IsQuasiring.+-isMonoid"></a><a id="18154" href="Algebra.Structures.html#18154" class="Field">+-isMonoid</a>    <a id="18168" class="Symbol">:</a> <a id="18170" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="18179" href="Algebra.Structures.html#18097" class="Bound">+</a> <a id="18181" href="Algebra.Structures.html#18111" class="Bound">0#</a>
    <a id="IsQuasiring.*-cong"></a><a id="18188" href="Algebra.Structures.html#18188" class="Field">*-cong</a>        <a id="18202" class="Symbol">:</a> <a id="18204" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="18215" href="Algebra.Structures.html#18099" class="Bound">*</a>
    <a id="IsQuasiring.*-assoc"></a><a id="18221" href="Algebra.Structures.html#18221" class="Field">*-assoc</a>       <a id="18235" class="Symbol">:</a> <a id="18237" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="18249" href="Algebra.Structures.html#18099" class="Bound">*</a>
    <a id="IsQuasiring.*-identity"></a><a id="18255" href="Algebra.Structures.html#18255" class="Field">*-identity</a>    <a id="18269" class="Symbol">:</a> <a id="18271" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="18280" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="18283" href="Algebra.Structures.html#18099" class="Bound">*</a>
    <a id="IsQuasiring.distrib"></a><a id="18289" href="Algebra.Structures.html#18289" class="Field">distrib</a>       <a id="18303" class="Symbol">:</a> <a id="18305" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18307" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="18323" href="Algebra.Structures.html#18097" class="Bound">+</a>
    <a id="IsQuasiring.zero"></a><a id="18329" href="Algebra.Structures.html#18329" class="Field">zero</a>          <a id="18343" class="Symbol">:</a> <a id="18345" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="18350" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18353" href="Algebra.Structures.html#18099" class="Bound">*</a>

  <a id="18358" class="Keyword">open</a> <a id="18363" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="18372" href="Algebra.Structures.html#18154" class="Field">+-isMonoid</a> <a id="18383" class="Keyword">public</a>
    <a id="18394" class="Keyword">renaming</a>
    <a id="18407" class="Symbol">(</a> <a id="18409" href="Algebra.Structures.html#3389" class="Function">assoc</a>         <a id="18423" class="Symbol">to</a> <a id="18426" class="Function">+-assoc</a>
    <a id="18438" class="Symbol">;</a> <a id="18440" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>        <a id="18454" class="Symbol">to</a> <a id="18457" class="Function">+-cong</a>
    <a id="18468" class="Symbol">;</a> <a id="18470" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>       <a id="18484" class="Symbol">to</a> <a id="18487" class="Function">+-congˡ</a>
    <a id="18499" class="Symbol">;</a> <a id="18501" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>       <a id="18515" class="Symbol">to</a> <a id="18518" class="Function">+-congʳ</a>
    <a id="18530" class="Symbol">;</a> <a id="18532" href="Algebra.Structures.html#4847" class="Field">identity</a>      <a id="18546" class="Symbol">to</a> <a id="18549" class="Field">+-identity</a>
    <a id="18564" class="Symbol">;</a> <a id="18566" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>     <a id="18580" class="Symbol">to</a> <a id="18583" class="Function">+-identityˡ</a>
    <a id="18599" class="Symbol">;</a> <a id="18601" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>     <a id="18615" class="Symbol">to</a> <a id="18618" class="Function">+-identityʳ</a>
    <a id="18634" class="Symbol">;</a> <a id="18636" href="Algebra.Structures.html#3365" class="Function">isMagma</a>       <a id="18650" class="Symbol">to</a> <a id="18653" class="Function">+-isMagma</a>
    <a id="18667" class="Symbol">;</a> <a id="18669" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="18683" class="Symbol">to</a> <a id="18686" class="Function">+-isUnitalMagma</a>
    <a id="18706" class="Symbol">;</a> <a id="18708" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a>   <a id="18722" class="Symbol">to</a> <a id="18725" class="Field">+-isSemigroup</a>
    <a id="18743" class="Symbol">)</a>

  <a id="IsQuasiring.distribˡ"></a><a id="18748" href="Algebra.Structures.html#18748" class="Function">distribˡ</a> <a id="18757" class="Symbol">:</a> <a id="18759" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18761" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="18778" href="Algebra.Structures.html#18097" class="Bound">+</a>
  <a id="18782" href="Algebra.Structures.html#18748" class="Function">distribˡ</a> <a id="18791" class="Symbol">=</a> <a id="18793" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18799" href="Algebra.Structures.html#18289" class="Field">distrib</a>

  <a id="IsQuasiring.distribʳ"></a><a id="18810" href="Algebra.Structures.html#18810" class="Function">distribʳ</a> <a id="18819" class="Symbol">:</a> <a id="18821" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18823" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="18840" href="Algebra.Structures.html#18097" class="Bound">+</a>
  <a id="18844" href="Algebra.Structures.html#18810" class="Function">distribʳ</a> <a id="18853" class="Symbol">=</a> <a id="18855" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18861" href="Algebra.Structures.html#18289" class="Field">distrib</a>

  <a id="IsQuasiring.zeroˡ"></a><a id="18872" href="Algebra.Structures.html#18872" class="Function">zeroˡ</a> <a id="18878" class="Symbol">:</a> <a id="18880" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="18889" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18892" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="18896" href="Algebra.Structures.html#18872" class="Function">zeroˡ</a> <a id="18902" class="Symbol">=</a> <a id="18904" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18910" href="Algebra.Structures.html#18329" class="Field">zero</a>

  <a id="IsQuasiring.zeroʳ"></a><a id="18918" href="Algebra.Structures.html#18918" class="Function">zeroʳ</a> <a id="18924" class="Symbol">:</a> <a id="18926" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="18936" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18939" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="18943" href="Algebra.Structures.html#18918" class="Function">zeroʳ</a> <a id="18949" class="Symbol">=</a> <a id="18951" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18957" href="Algebra.Structures.html#18329" class="Field">zero</a>

  <a id="IsQuasiring.identityˡ"></a><a id="18965" href="Algebra.Structures.html#18965" class="Function">identityˡ</a> <a id="18975" class="Symbol">:</a> <a id="18977" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="18990" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="18993" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="18997" href="Algebra.Structures.html#18965" class="Function">identityˡ</a> <a id="19007" class="Symbol">=</a> <a id="19009" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="19015" href="Algebra.Structures.html#18255" class="Field">*-identity</a>

  <a id="IsQuasiring.identityʳ"></a><a id="19029" href="Algebra.Structures.html#19029" class="Function">identityʳ</a> <a id="19039" class="Symbol">:</a> <a id="19041" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="19055" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="19058" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="19062" href="Algebra.Structures.html#19029" class="Function">identityʳ</a> <a id="19072" class="Symbol">=</a> <a id="19074" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="19080" href="Algebra.Structures.html#18255" class="Field">*-identity</a>

  <a id="IsQuasiring.*-isMagma"></a><a id="19094" href="Algebra.Structures.html#19094" class="Function">*-isMagma</a> <a id="19104" class="Symbol">:</a> <a id="19106" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="19114" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="19118" href="Algebra.Structures.html#19094" class="Function">*-isMagma</a> <a id="19128" class="Symbol">=</a> <a id="19130" class="Keyword">record</a>
    <a id="19141" class="Symbol">{</a> <a id="19143" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="19157" class="Symbol">=</a> <a id="19159" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="19177" class="Symbol">;</a> <a id="19179" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="19193" class="Symbol">=</a> <a id="19195" href="Algebra.Structures.html#18188" class="Field">*-cong</a>
    <a id="19206" class="Symbol">}</a>

  <a id="IsQuasiring.*-isSemigroup"></a><a id="19211" href="Algebra.Structures.html#19211" class="Function">*-isSemigroup</a> <a id="19225" class="Symbol">:</a> <a id="19227" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="19239" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="19243" href="Algebra.Structures.html#19211" class="Function">*-isSemigroup</a> <a id="19257" class="Symbol">=</a> <a id="19259" class="Keyword">record</a>
    <a id="19270" class="Symbol">{</a> <a id="19272" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="19280" class="Symbol">=</a> <a id="19282" href="Algebra.Structures.html#19094" class="Function">*-isMagma</a>
    <a id="19296" class="Symbol">;</a> <a id="19298" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="19306" class="Symbol">=</a> <a id="19308" href="Algebra.Structures.html#18221" class="Field">*-assoc</a>
    <a id="19320" class="Symbol">}</a>

  <a id="IsQuasiring.*-isMonoid"></a><a id="19325" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="19336" class="Symbol">:</a> <a id="19338" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="19347" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="19349" href="Algebra.Structures.html#18114" class="Bound">1#</a>
  <a id="19354" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="19365" class="Symbol">=</a> <a id="19367" class="Keyword">record</a>
    <a id="19378" class="Symbol">{</a> <a id="19380" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="19392" class="Symbol">=</a> <a id="19394" href="Algebra.Structures.html#19211" class="Function">*-isSemigroup</a>
    <a id="19412" class="Symbol">;</a> <a id="19414" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="19426" class="Symbol">=</a> <a id="19428" href="Algebra.Structures.html#18255" class="Field">*-identity</a>
    <a id="19443" class="Symbol">}</a>

  <a id="19448" class="Keyword">open</a> <a id="19453" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="19462" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="19473" class="Keyword">public</a>
    <a id="19484" class="Keyword">using</a> <a id="19490" class="Symbol">()</a>
    <a id="19497" class="Keyword">renaming</a>
    <a id="19510" class="Symbol">(</a> <a id="19512" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>     <a id="19524" class="Symbol">to</a> <a id="19527" class="Function">*-congˡ</a>
    <a id="19539" class="Symbol">;</a> <a id="19541" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>     <a id="19553" class="Symbol">to</a> <a id="19556" class="Function">*-congʳ</a>
    <a id="19568" class="Symbol">;</a> <a id="19570" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>   <a id="19582" class="Symbol">to</a> <a id="19585" class="Function">*-identityˡ</a>
    <a id="19601" class="Symbol">;</a> <a id="19603" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>   <a id="19615" class="Symbol">to</a> <a id="19618" class="Function">*-identityʳ</a>
    <a id="19634" class="Symbol">)</a>

<a id="19637" class="Comment">------------------------------------------------------------------------</a>
<a id="19710" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="19780" class="Comment">------------------------------------------------------------------------</a>

<a id="19854" class="Keyword">record</a> <a id="IsRingWithoutOne"></a><a id="19861" href="Algebra.Structures.html#19861" class="Record">IsRingWithoutOne</a> <a id="19878" class="Symbol">(</a><a id="19879" href="Algebra.Structures.html#19879" class="Bound">+</a> <a id="19881" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="19883" class="Symbol">:</a> <a id="19885" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19889" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19890" class="Symbol">)</a> <a id="19892" class="Symbol">(</a><a id="19893" href="Algebra.Structures.html#19893" class="Bound Operator">-_</a> <a id="19896" class="Symbol">:</a> <a id="19898" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="19902" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19903" class="Symbol">)</a> <a id="19905" class="Symbol">(</a><a id="19906" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="19909" class="Symbol">:</a> <a id="19911" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19912" class="Symbol">)</a> <a id="19914" class="Symbol">:</a> <a id="19916" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19920" class="Symbol">(</a><a id="19921" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="19923" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19925" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="19926" class="Symbol">)</a> <a id="19928" class="Keyword">where</a>
  <a id="19936" class="Keyword">field</a>
    <a id="IsRingWithoutOne.+-isAbelianGroup"></a><a id="19946" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a> <a id="19963" class="Symbol">:</a> <a id="19965" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="19980" href="Algebra.Structures.html#19879" class="Bound">+</a> <a id="19982" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="19985" href="Algebra.Structures.html#19893" class="Bound Operator">-_</a>
    <a id="IsRingWithoutOne.*-cong"></a><a id="19992" href="Algebra.Structures.html#19992" class="Field">*-cong</a>           <a id="20009" class="Symbol">:</a> <a id="20011" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="20022" href="Algebra.Structures.html#19881" class="Bound">*</a>
    <a id="IsRingWithoutOne.*-assoc"></a><a id="20028" href="Algebra.Structures.html#20028" class="Field">*-assoc</a>          <a id="20045" class="Symbol">:</a> <a id="20047" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="20059" href="Algebra.Structures.html#19881" class="Bound">*</a>
    <a id="IsRingWithoutOne.distrib"></a><a id="20065" href="Algebra.Structures.html#20065" class="Field">distrib</a>          <a id="20082" class="Symbol">:</a> <a id="20084" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="20086" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="20102" href="Algebra.Structures.html#19879" class="Bound">+</a>

  <a id="20107" class="Keyword">open</a> <a id="20112" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="20127" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a> <a id="20144" class="Keyword">public</a>
    <a id="20155" class="Keyword">renaming</a>
    <a id="20168" class="Symbol">(</a> <a id="20170" href="Algebra.Structures.html#3389" class="Function">assoc</a>                   <a id="20194" class="Symbol">to</a> <a id="20197" class="Function">+-assoc</a>
    <a id="20209" class="Symbol">;</a> <a id="20211" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                  <a id="20235" class="Symbol">to</a> <a id="20238" class="Function">+-cong</a>
    <a id="20249" class="Symbol">;</a> <a id="20251" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                 <a id="20275" class="Symbol">to</a> <a id="20278" class="Function">+-congˡ</a>
    <a id="20290" class="Symbol">;</a> <a id="20292" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                 <a id="20316" class="Symbol">to</a> <a id="20319" class="Function">+-congʳ</a>
    <a id="20331" class="Symbol">;</a> <a id="20333" href="Algebra.Structures.html#4847" class="Function">identity</a>                <a id="20357" class="Symbol">to</a> <a id="20360" class="Function">+-identity</a>
    <a id="20375" class="Symbol">;</a> <a id="20377" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>               <a id="20401" class="Symbol">to</a> <a id="20404" class="Function">+-identityˡ</a>
    <a id="20420" class="Symbol">;</a> <a id="20422" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>               <a id="20446" class="Symbol">to</a> <a id="20449" class="Function">+-identityʳ</a>
    <a id="20465" class="Symbol">;</a> <a id="20467" href="Algebra.Structures.html#7532" class="Function">inverse</a>                 <a id="20491" class="Symbol">to</a> <a id="20494" class="Function">-‿inverse</a>
    <a id="20508" class="Symbol">;</a> <a id="20510" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a>                <a id="20534" class="Symbol">to</a> <a id="20537" class="Function">-‿inverseˡ</a>
    <a id="20552" class="Symbol">;</a> <a id="20554" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a>                <a id="20578" class="Symbol">to</a> <a id="20581" class="Function">-‿inverseʳ</a>
    <a id="20596" class="Symbol">;</a> <a id="20598" href="Algebra.Structures.html#7566" class="Function">⁻¹-cong</a>                 <a id="20622" class="Symbol">to</a> <a id="20625" class="Function">-‿cong</a>
    <a id="20636" class="Symbol">;</a> <a id="20638" href="Algebra.Structures.html#9113" class="Field">comm</a>                    <a id="20662" class="Symbol">to</a> <a id="20665" class="Field">+-comm</a>
    <a id="20676" class="Symbol">;</a> <a id="20678" href="Algebra.Structures.html#3365" class="Function">isMagma</a>                 <a id="20702" class="Symbol">to</a> <a id="20705" class="Function">+-isMagma</a>
    <a id="20719" class="Symbol">;</a> <a id="20721" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>             <a id="20745" class="Symbol">to</a> <a id="20748" class="Function">+-isSemigroup</a>
    <a id="20766" class="Symbol">;</a> <a id="20768" href="Algebra.Structures.html#7501" class="Function">isMonoid</a>                <a id="20792" class="Symbol">to</a> <a id="20795" class="Function">+-isMonoid</a>
    <a id="20810" class="Symbol">;</a> <a id="20812" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>           <a id="20836" class="Symbol">to</a> <a id="20839" class="Function">+-isUnitalMagma</a>
    <a id="20859" class="Symbol">;</a> <a id="20861" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>      <a id="20885" class="Symbol">to</a> <a id="20888" class="Function">+-isCommutativeMagma</a>
    <a id="20913" class="Symbol">;</a> <a id="20915" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a>     <a id="20939" class="Symbol">to</a> <a id="20942" class="Function">+-isCommutativeMonoid</a>
    <a id="20968" class="Symbol">;</a> <a id="20970" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a>  <a id="20994" class="Symbol">to</a> <a id="20997" class="Function">+-isCommutativeSemigroup</a>
    <a id="21026" class="Symbol">;</a> <a id="21028" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>       <a id="21052" class="Symbol">to</a> <a id="21055" class="Function">+-isInvertibleMagma</a>
    <a id="21079" class="Symbol">;</a> <a id="21081" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="21105" class="Symbol">to</a> <a id="21108" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="21138" class="Symbol">;</a> <a id="21140" href="Algebra.Structures.html#9084" class="Field">isGroup</a>                 <a id="21164" class="Symbol">to</a> <a id="21167" class="Field">+-isGroup</a>
    <a id="21181" class="Symbol">)</a>

  <a id="IsRingWithoutOne.distribˡ"></a><a id="21186" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="21195" class="Symbol">:</a> <a id="21197" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="21199" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="21216" href="Algebra.Structures.html#19879" class="Bound">+</a>
  <a id="21220" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="21229" class="Symbol">=</a> <a id="21231" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="21237" href="Algebra.Structures.html#20065" class="Field">distrib</a>

  <a id="IsRingWithoutOne.distribʳ"></a><a id="21248" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="21257" class="Symbol">:</a> <a id="21259" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="21261" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="21278" href="Algebra.Structures.html#19879" class="Bound">+</a>
  <a id="21282" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="21291" class="Symbol">=</a> <a id="21293" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="21299" href="Algebra.Structures.html#20065" class="Field">distrib</a>

  <a id="IsRingWithoutOne.zeroˡ"></a><a id="21310" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a> <a id="21316" class="Symbol">:</a> <a id="21318" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="21327" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="21330" href="Algebra.Structures.html#19881" class="Bound">*</a>
  <a id="21334" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a> <a id="21340" class="Symbol">=</a> <a id="21342" href="Algebra.Consequences.Setoid.html#10597" class="Function">Consequences.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="21383" href="Algebra.Structures.html#1873" class="Function">setoid</a>
    <a id="21394" href="Algebra.Structures.html#20238" class="Function">+-cong</a> <a id="21401" href="Algebra.Structures.html#19992" class="Field">*-cong</a> <a id="21408" href="Algebra.Structures.html#20197" class="Function">+-assoc</a> <a id="21416" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="21425" href="Algebra.Structures.html#20449" class="Function">+-identityʳ</a> <a id="21437" href="Algebra.Structures.html#20581" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zeroʳ"></a><a id="21451" href="Algebra.Structures.html#21451" class="Function">zeroʳ</a> <a id="21457" class="Symbol">:</a> <a id="21459" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="21469" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="21472" href="Algebra.Structures.html#19881" class="Bound">*</a>
  <a id="21476" href="Algebra.Structures.html#21451" class="Function">zeroʳ</a> <a id="21482" class="Symbol">=</a> <a id="21484" href="Algebra.Consequences.Setoid.html#11299" class="Function">Consequences.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="21525" href="Algebra.Structures.html#1873" class="Function">setoid</a>
    <a id="21536" href="Algebra.Structures.html#20238" class="Function">+-cong</a> <a id="21543" href="Algebra.Structures.html#19992" class="Field">*-cong</a> <a id="21550" href="Algebra.Structures.html#20197" class="Function">+-assoc</a> <a id="21558" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="21567" href="Algebra.Structures.html#20449" class="Function">+-identityʳ</a> <a id="21579" href="Algebra.Structures.html#20581" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zero"></a><a id="21593" href="Algebra.Structures.html#21593" class="Function">zero</a> <a id="21598" class="Symbol">:</a> <a id="21600" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="21605" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="21608" href="Algebra.Structures.html#19881" class="Bound">*</a>
  <a id="21612" href="Algebra.Structures.html#21593" class="Function">zero</a> <a id="21617" class="Symbol">=</a> <a id="21619" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a> <a id="21625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21627" href="Algebra.Structures.html#21451" class="Function">zeroʳ</a>

  <a id="IsRingWithoutOne.isNearSemiring"></a><a id="21636" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="21651" class="Symbol">:</a> <a id="21653" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="21668" href="Algebra.Structures.html#19879" class="Bound">+</a> <a id="21670" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="21672" href="Algebra.Structures.html#19906" class="Bound">0#</a>
  <a id="21677" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="21692" class="Symbol">=</a> <a id="21694" class="Keyword">record</a>
    <a id="21705" class="Symbol">{</a> <a id="21707" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a> <a id="21718" class="Symbol">=</a> <a id="21720" href="Algebra.Structures.html#20795" class="Function">+-isMonoid</a>
    <a id="21735" class="Symbol">;</a> <a id="21737" href="Algebra.Structures.html#9765" class="Field">*-cong</a> <a id="21744" class="Symbol">=</a> <a id="21746" href="Algebra.Structures.html#19992" class="Field">*-cong</a>
    <a id="21757" class="Symbol">;</a> <a id="21759" href="Algebra.Structures.html#9798" class="Field">*-assoc</a> <a id="21767" class="Symbol">=</a> <a id="21769" href="Algebra.Structures.html#20028" class="Field">*-assoc</a>
    <a id="21781" class="Symbol">;</a> <a id="21783" href="Algebra.Structures.html#9832" class="Field">distribʳ</a> <a id="21792" class="Symbol">=</a> <a id="21794" href="Algebra.Structures.html#21248" class="Function">distribʳ</a>
    <a id="21807" class="Symbol">;</a> <a id="21809" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a> <a id="21815" class="Symbol">=</a> <a id="21817" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a>
    <a id="21827" class="Symbol">}</a>

  <a id="21832" class="Keyword">open</a> <a id="21837" href="Algebra.Structures.html#9661" class="Module">IsNearSemiring</a> <a id="21852" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="21867" class="Keyword">public</a>
    <a id="21878" class="Keyword">using</a> <a id="21884" class="Symbol">(</a><a id="21885" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a><a id="21894" class="Symbol">;</a> <a id="21896" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a><a id="21909" class="Symbol">;</a> <a id="21911" href="Algebra.Structures.html#10601" class="Function">*-congˡ</a><a id="21918" class="Symbol">;</a> <a id="21920" href="Algebra.Structures.html#10627" class="Function">*-congʳ</a><a id="21927" class="Symbol">)</a>

<a id="21930" class="Comment">------------------------------------------------------------------------</a>
<a id="22003" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="22074" class="Comment">------------------------------------------------------------------------</a>

<a id="22148" class="Keyword">record</a> <a id="IsNonAssociativeRing"></a><a id="22155" href="Algebra.Structures.html#22155" class="Record">IsNonAssociativeRing</a> <a id="22176" class="Symbol">(</a><a id="22177" href="Algebra.Structures.html#22177" class="Bound">+</a> <a id="22179" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="22181" class="Symbol">:</a> <a id="22183" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22187" href="Algebra.Structures.html#622" class="Bound">A</a><a id="22188" class="Symbol">)</a> <a id="22190" class="Symbol">(</a><a id="22191" href="Algebra.Structures.html#22191" class="Bound Operator">-_</a> <a id="22194" class="Symbol">:</a> <a id="22196" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="22200" href="Algebra.Structures.html#622" class="Bound">A</a><a id="22201" class="Symbol">)</a> <a id="22203" class="Symbol">(</a><a id="22204" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="22207" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="22210" class="Symbol">:</a> <a id="22212" href="Algebra.Structures.html#622" class="Bound">A</a><a id="22213" class="Symbol">)</a> <a id="22215" class="Symbol">:</a> <a id="22217" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22221" class="Symbol">(</a><a id="22222" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="22224" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22226" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="22227" class="Symbol">)</a> <a id="22229" class="Keyword">where</a>
  <a id="22237" class="Keyword">field</a>
    <a id="IsNonAssociativeRing.+-isAbelianGroup"></a><a id="22247" href="Algebra.Structures.html#22247" class="Field">+-isAbelianGroup</a> <a id="22264" class="Symbol">:</a> <a id="22266" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="22281" href="Algebra.Structures.html#22177" class="Bound">+</a> <a id="22283" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="22286" href="Algebra.Structures.html#22191" class="Bound Operator">-_</a>
    <a id="IsNonAssociativeRing.*-cong"></a><a id="22293" href="Algebra.Structures.html#22293" class="Field">*-cong</a>           <a id="22310" class="Symbol">:</a> <a id="22312" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="22323" href="Algebra.Structures.html#22179" class="Bound">*</a>
    <a id="IsNonAssociativeRing.*-identity"></a><a id="22329" href="Algebra.Structures.html#22329" class="Field">*-identity</a>       <a id="22346" class="Symbol">:</a> <a id="22348" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="22357" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="22360" href="Algebra.Structures.html#22179" class="Bound">*</a>
    <a id="IsNonAssociativeRing.distrib"></a><a id="22366" href="Algebra.Structures.html#22366" class="Field">distrib</a>          <a id="22383" class="Symbol">:</a> <a id="22385" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="22387" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="22403" href="Algebra.Structures.html#22177" class="Bound">+</a>
    <a id="IsNonAssociativeRing.zero"></a><a id="22409" href="Algebra.Structures.html#22409" class="Field">zero</a>             <a id="22426" class="Symbol">:</a> <a id="22428" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="22433" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="22436" href="Algebra.Structures.html#22179" class="Bound">*</a>

  <a id="22441" class="Keyword">open</a> <a id="22446" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="22461" href="Algebra.Structures.html#22247" class="Field">+-isAbelianGroup</a> <a id="22478" class="Keyword">public</a>
    <a id="22489" class="Keyword">renaming</a>
    <a id="22502" class="Symbol">(</a> <a id="22504" href="Algebra.Structures.html#3389" class="Function">assoc</a>                   <a id="22528" class="Symbol">to</a> <a id="22531" class="Function">+-assoc</a>
    <a id="22543" class="Symbol">;</a> <a id="22545" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                  <a id="22569" class="Symbol">to</a> <a id="22572" class="Function">+-cong</a>
    <a id="22583" class="Symbol">;</a> <a id="22585" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                 <a id="22609" class="Symbol">to</a> <a id="22612" class="Function">+-congˡ</a>
    <a id="22624" class="Symbol">;</a> <a id="22626" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                 <a id="22650" class="Symbol">to</a> <a id="22653" class="Function">+-congʳ</a>
    <a id="22665" class="Symbol">;</a> <a id="22667" href="Algebra.Structures.html#4847" class="Function">identity</a>                <a id="22691" class="Symbol">to</a> <a id="22694" class="Function">+-identity</a>
    <a id="22709" class="Symbol">;</a> <a id="22711" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>               <a id="22735" class="Symbol">to</a> <a id="22738" class="Function">+-identityˡ</a>
    <a id="22754" class="Symbol">;</a> <a id="22756" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>               <a id="22780" class="Symbol">to</a> <a id="22783" class="Function">+-identityʳ</a>
    <a id="22799" class="Symbol">;</a> <a id="22801" href="Algebra.Structures.html#7532" class="Function">inverse</a>                 <a id="22825" class="Symbol">to</a> <a id="22828" class="Function">-‿inverse</a>
    <a id="22842" class="Symbol">;</a> <a id="22844" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a>                <a id="22868" class="Symbol">to</a> <a id="22871" class="Function">-‿inverseˡ</a>
    <a id="22886" class="Symbol">;</a> <a id="22888" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a>                <a id="22912" class="Symbol">to</a> <a id="22915" class="Function">-‿inverseʳ</a>
    <a id="22930" class="Symbol">;</a> <a id="22932" href="Algebra.Structures.html#7566" class="Function">⁻¹-cong</a>                 <a id="22956" class="Symbol">to</a> <a id="22959" class="Function">-‿cong</a>
    <a id="22970" class="Symbol">;</a> <a id="22972" href="Algebra.Structures.html#9113" class="Field">comm</a>                    <a id="22996" class="Symbol">to</a> <a id="22999" class="Field">+-comm</a>
    <a id="23010" class="Symbol">;</a> <a id="23012" href="Algebra.Structures.html#3365" class="Function">isMagma</a>                 <a id="23036" class="Symbol">to</a> <a id="23039" class="Function">+-isMagma</a>
    <a id="23053" class="Symbol">;</a> <a id="23055" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>             <a id="23079" class="Symbol">to</a> <a id="23082" class="Function">+-isSemigroup</a>
    <a id="23100" class="Symbol">;</a> <a id="23102" href="Algebra.Structures.html#7501" class="Function">isMonoid</a>                <a id="23126" class="Symbol">to</a> <a id="23129" class="Function">+-isMonoid</a>
    <a id="23144" class="Symbol">;</a> <a id="23146" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>           <a id="23170" class="Symbol">to</a> <a id="23173" class="Function">+-isUnitalMagma</a>
    <a id="23193" class="Symbol">;</a> <a id="23195" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>      <a id="23219" class="Symbol">to</a> <a id="23222" class="Function">+-isCommutativeMagma</a>
    <a id="23247" class="Symbol">;</a> <a id="23249" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a>     <a id="23273" class="Symbol">to</a> <a id="23276" class="Function">+-isCommutativeMonoid</a>
    <a id="23302" class="Symbol">;</a> <a id="23304" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a>  <a id="23328" class="Symbol">to</a> <a id="23331" class="Function">+-isCommutativeSemigroup</a>
    <a id="23360" class="Symbol">;</a> <a id="23362" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>       <a id="23386" class="Symbol">to</a> <a id="23389" class="Function">+-isInvertibleMagma</a>
    <a id="23413" class="Symbol">;</a> <a id="23415" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="23439" class="Symbol">to</a> <a id="23442" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="23472" class="Symbol">;</a> <a id="23474" href="Algebra.Structures.html#9084" class="Field">isGroup</a>                 <a id="23498" class="Symbol">to</a> <a id="23501" class="Field">+-isGroup</a>
    <a id="23515" class="Symbol">)</a>

  <a id="IsNonAssociativeRing.zeroˡ"></a><a id="23520" href="Algebra.Structures.html#23520" class="Function">zeroˡ</a> <a id="23526" class="Symbol">:</a> <a id="23528" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="23537" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="23540" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23544" href="Algebra.Structures.html#23520" class="Function">zeroˡ</a> <a id="23550" class="Symbol">=</a> <a id="23552" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="23558" href="Algebra.Structures.html#22409" class="Field">zero</a>

  <a id="IsNonAssociativeRing.zeroʳ"></a><a id="23566" href="Algebra.Structures.html#23566" class="Function">zeroʳ</a> <a id="23572" class="Symbol">:</a> <a id="23574" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="23584" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="23587" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23591" href="Algebra.Structures.html#23566" class="Function">zeroʳ</a> <a id="23597" class="Symbol">=</a> <a id="23599" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="23605" href="Algebra.Structures.html#22409" class="Field">zero</a>

  <a id="IsNonAssociativeRing.distribˡ"></a><a id="23613" href="Algebra.Structures.html#23613" class="Function">distribˡ</a> <a id="23622" class="Symbol">:</a> <a id="23624" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="23626" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="23643" href="Algebra.Structures.html#22177" class="Bound">+</a>
  <a id="23647" href="Algebra.Structures.html#23613" class="Function">distribˡ</a> <a id="23656" class="Symbol">=</a> <a id="23658" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="23664" href="Algebra.Structures.html#22366" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.distribʳ"></a><a id="23675" href="Algebra.Structures.html#23675" class="Function">distribʳ</a> <a id="23684" class="Symbol">:</a> <a id="23686" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="23688" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="23705" href="Algebra.Structures.html#22177" class="Bound">+</a>
  <a id="23709" href="Algebra.Structures.html#23675" class="Function">distribʳ</a> <a id="23718" class="Symbol">=</a> <a id="23720" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="23726" href="Algebra.Structures.html#22366" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.*-isMagma"></a><a id="23737" href="Algebra.Structures.html#23737" class="Function">*-isMagma</a> <a id="23747" class="Symbol">:</a> <a id="23749" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="23757" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23761" href="Algebra.Structures.html#23737" class="Function">*-isMagma</a> <a id="23771" class="Symbol">=</a> <a id="23773" class="Keyword">record</a>
    <a id="23784" class="Symbol">{</a> <a id="23786" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="23800" class="Symbol">=</a> <a id="23802" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="23820" class="Symbol">;</a> <a id="23822" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="23836" class="Symbol">=</a> <a id="23838" href="Algebra.Structures.html#22293" class="Field">*-cong</a>
    <a id="23849" class="Symbol">}</a>

  <a id="IsNonAssociativeRing.*-identityˡ"></a><a id="23854" href="Algebra.Structures.html#23854" class="Function">*-identityˡ</a> <a id="23866" class="Symbol">:</a> <a id="23868" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="23881" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="23884" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23888" href="Algebra.Structures.html#23854" class="Function">*-identityˡ</a> <a id="23900" class="Symbol">=</a> <a id="23902" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="23908" href="Algebra.Structures.html#22329" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-identityʳ"></a><a id="23922" href="Algebra.Structures.html#23922" class="Function">*-identityʳ</a> <a id="23934" class="Symbol">:</a> <a id="23936" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="23950" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="23953" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23957" href="Algebra.Structures.html#23922" class="Function">*-identityʳ</a> <a id="23969" class="Symbol">=</a> <a id="23971" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="23977" href="Algebra.Structures.html#22329" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-isUnitalMagma"></a><a id="23991" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a> <a id="24007" class="Symbol">:</a> <a id="24009" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="24023" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="24025" href="Algebra.Structures.html#22207" class="Bound">1#</a>
  <a id="24030" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a> <a id="24046" class="Symbol">=</a> <a id="24048" class="Keyword">record</a>
    <a id="24059" class="Symbol">{</a> <a id="24061" href="Algebra.Structures.html#4542" class="Field">isMagma</a> <a id="24069" class="Symbol">=</a> <a id="24071" href="Algebra.Structures.html#23737" class="Function">*-isMagma</a>
    <a id="24085" class="Symbol">;</a> <a id="24087" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="24096" class="Symbol">=</a> <a id="24098" href="Algebra.Structures.html#22329" class="Field">*-identity</a>
    <a id="24113" class="Symbol">}</a>

  <a id="24118" class="Keyword">open</a> <a id="24123" href="Algebra.Structures.html#4476" class="Module">IsUnitalMagma</a> <a id="24137" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a> <a id="24153" class="Keyword">public</a>
    <a id="24164" class="Keyword">using</a> <a id="24170" class="Symbol">()</a>
    <a id="24177" class="Keyword">renaming</a>
    <a id="24190" class="Symbol">(</a> <a id="24192" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>   <a id="24202" class="Symbol">to</a> <a id="24205" class="Function">*-congˡ</a>
    <a id="24217" class="Symbol">;</a> <a id="24219" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>   <a id="24229" class="Symbol">to</a> <a id="24232" class="Function">*-congʳ</a>
    <a id="24244" class="Symbol">)</a>

<a id="24247" class="Keyword">record</a> <a id="IsNearring"></a><a id="24254" href="Algebra.Structures.html#24254" class="Record">IsNearring</a> <a id="24265" class="Symbol">(</a><a id="24266" href="Algebra.Structures.html#24266" class="Bound">+</a> <a id="24268" href="Algebra.Structures.html#24268" class="Bound">*</a> <a id="24270" class="Symbol">:</a> <a id="24272" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24276" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24277" class="Symbol">)</a> <a id="24279" class="Symbol">(</a><a id="24280" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24283" href="Algebra.Structures.html#24283" class="Bound">1#</a> <a id="24286" class="Symbol">:</a> <a id="24288" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24289" class="Symbol">)</a> <a id="24291" class="Symbol">(</a><a id="24292" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24296" class="Symbol">:</a> <a id="24298" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="24302" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24303" class="Symbol">)</a> <a id="24305" class="Symbol">:</a> <a id="24307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24311" class="Symbol">(</a><a id="24312" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="24314" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24316" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="24317" class="Symbol">)</a> <a id="24319" class="Keyword">where</a>
  <a id="24327" class="Keyword">field</a>
    <a id="IsNearring.isQuasiring"></a><a id="24337" href="Algebra.Structures.html#24337" class="Field">isQuasiring</a> <a id="24349" class="Symbol">:</a> <a id="24351" href="Algebra.Structures.html#18084" class="Record">IsQuasiring</a> <a id="24363" href="Algebra.Structures.html#24266" class="Bound">+</a> <a id="24365" href="Algebra.Structures.html#24268" class="Bound">*</a> <a id="24367" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24370" href="Algebra.Structures.html#24283" class="Bound">1#</a>
    <a id="IsNearring.+-inverse"></a><a id="24377" href="Algebra.Structures.html#24377" class="Field">+-inverse</a>   <a id="24389" class="Symbol">:</a> <a id="24391" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="24399" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24402" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24406" href="Algebra.Structures.html#24266" class="Bound">+</a>
    <a id="IsNearring.⁻¹-cong"></a><a id="24412" href="Algebra.Structures.html#24412" class="Field">⁻¹-cong</a>     <a id="24424" class="Symbol">:</a> <a id="24426" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="24437" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a>

  <a id="24444" class="Keyword">open</a> <a id="24449" href="Algebra.Structures.html#18084" class="Module">IsQuasiring</a> <a id="24461" href="Algebra.Structures.html#24337" class="Field">isQuasiring</a> <a id="24473" class="Keyword">public</a>

  <a id="IsNearring.+-inverseˡ"></a><a id="24483" href="Algebra.Structures.html#24483" class="Function">+-inverseˡ</a> <a id="24494" class="Symbol">:</a> <a id="24496" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="24508" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24511" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24515" href="Algebra.Structures.html#24266" class="Bound">+</a>
  <a id="24519" href="Algebra.Structures.html#24483" class="Function">+-inverseˡ</a> <a id="24530" class="Symbol">=</a> <a id="24532" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="24538" href="Algebra.Structures.html#24377" class="Field">+-inverse</a>

  <a id="IsNearring.+-inverseʳ"></a><a id="24551" href="Algebra.Structures.html#24551" class="Function">+-inverseʳ</a> <a id="24562" class="Symbol">:</a> <a id="24564" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="24577" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24580" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24584" href="Algebra.Structures.html#24266" class="Bound">+</a>
  <a id="24588" href="Algebra.Structures.html#24551" class="Function">+-inverseʳ</a> <a id="24599" class="Symbol">=</a> <a id="24601" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="24607" href="Algebra.Structures.html#24377" class="Field">+-inverse</a>

<a id="24618" class="Keyword">record</a> <a id="IsRing"></a><a id="24625" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="24632" class="Symbol">(</a><a id="24633" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="24635" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="24637" class="Symbol">:</a> <a id="24639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24643" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24644" class="Symbol">)</a> <a id="24646" class="Symbol">(</a><a id="24647" href="Algebra.Structures.html#24647" class="Bound Operator">-_</a> <a id="24650" class="Symbol">:</a> <a id="24652" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="24656" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24657" class="Symbol">)</a> <a id="24659" class="Symbol">(</a><a id="24660" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="24663" href="Algebra.Structures.html#24663" class="Bound">1#</a> <a id="24666" class="Symbol">:</a> <a id="24668" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24669" class="Symbol">)</a> <a id="24671" class="Symbol">:</a> <a id="24673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24677" class="Symbol">(</a><a id="24678" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="24680" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24682" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="24683" class="Symbol">)</a> <a id="24685" class="Keyword">where</a>
  <a id="24693" class="Keyword">field</a>
    <a id="IsRing.+-isAbelianGroup"></a><a id="24703" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="24720" class="Symbol">:</a> <a id="24722" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="24737" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="24739" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="24742" href="Algebra.Structures.html#24647" class="Bound Operator">-_</a>
    <a id="IsRing.*-cong"></a><a id="24749" href="Algebra.Structures.html#24749" class="Field">*-cong</a>           <a id="24766" class="Symbol">:</a> <a id="24768" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="24779" href="Algebra.Structures.html#24635" class="Bound">*</a>
    <a id="IsRing.*-assoc"></a><a id="24785" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>          <a id="24802" class="Symbol">:</a> <a id="24804" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="24816" href="Algebra.Structures.html#24635" class="Bound">*</a>
    <a id="IsRing.*-identity"></a><a id="24822" href="Algebra.Structures.html#24822" class="Field">*-identity</a>       <a id="24839" class="Symbol">:</a> <a id="24841" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="24850" href="Algebra.Structures.html#24663" class="Bound">1#</a> <a id="24853" href="Algebra.Structures.html#24635" class="Bound">*</a>
    <a id="IsRing.distrib"></a><a id="24859" href="Algebra.Structures.html#24859" class="Field">distrib</a>          <a id="24876" class="Symbol">:</a> <a id="24878" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="24880" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="24896" href="Algebra.Structures.html#24633" class="Bound">+</a>

  <a id="IsRing.isRingWithoutOne"></a><a id="24901" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="24918" class="Symbol">:</a> <a id="24920" href="Algebra.Structures.html#19861" class="Record">IsRingWithoutOne</a> <a id="24937" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="24939" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="24941" href="Algebra.Structures.html#24647" class="Bound Operator">-_</a> <a id="24944" href="Algebra.Structures.html#24660" class="Bound">0#</a>
  <a id="24949" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="24966" class="Symbol">=</a> <a id="24968" class="Keyword">record</a>
    <a id="24979" class="Symbol">{</a> <a id="24981" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a> <a id="24998" class="Symbol">=</a> <a id="25000" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a>
    <a id="25021" class="Symbol">;</a> <a id="25023" href="Algebra.Structures.html#19992" class="Field">*-cong</a>  <a id="25031" class="Symbol">=</a> <a id="25033" href="Algebra.Structures.html#24749" class="Field">*-cong</a>
    <a id="25044" class="Symbol">;</a> <a id="25046" href="Algebra.Structures.html#20028" class="Field">*-assoc</a> <a id="25054" class="Symbol">=</a> <a id="25056" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>
    <a id="25068" class="Symbol">;</a> <a id="25070" href="Algebra.Structures.html#20065" class="Field">distrib</a> <a id="25078" class="Symbol">=</a> <a id="25080" href="Algebra.Structures.html#24859" class="Field">distrib</a>
    <a id="25092" class="Symbol">}</a>

  <a id="25097" class="Keyword">open</a> <a id="25102" href="Algebra.Structures.html#19861" class="Module">IsRingWithoutOne</a> <a id="25119" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="25136" class="Keyword">public</a>
    <a id="25147" class="Keyword">hiding</a> <a id="25154" class="Symbol">(</a><a id="25155" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a><a id="25171" class="Symbol">;</a> <a id="25173" href="Algebra.Structures.html#19992" class="Field">*-cong</a><a id="25179" class="Symbol">;</a> <a id="25181" href="Algebra.Structures.html#20028" class="Field">*-assoc</a><a id="25188" class="Symbol">;</a> <a id="25190" href="Algebra.Structures.html#20065" class="Field">distrib</a><a id="25197" class="Symbol">)</a>

  <a id="IsRing.*-isMonoid"></a><a id="25202" href="Algebra.Structures.html#25202" class="Function">*-isMonoid</a> <a id="25213" class="Symbol">:</a> <a id="25215" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="25224" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="25226" href="Algebra.Structures.html#24663" class="Bound">1#</a>
  <a id="25231" href="Algebra.Structures.html#25202" class="Function">*-isMonoid</a> <a id="25242" class="Symbol">=</a> <a id="25244" class="Keyword">record</a>
    <a id="25255" class="Symbol">{</a> <a id="25257" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="25269" class="Symbol">=</a> <a id="25271" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a>
    <a id="25289" class="Symbol">;</a> <a id="25291" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="25303" class="Symbol">=</a> <a id="25305" href="Algebra.Structures.html#24822" class="Field">*-identity</a>
    <a id="25320" class="Symbol">}</a>

  <a id="25325" class="Keyword">open</a> <a id="25330" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="25339" href="Algebra.Structures.html#25202" class="Function">*-isMonoid</a> <a id="25350" class="Keyword">public</a>
    <a id="25361" class="Keyword">using</a> <a id="25367" class="Symbol">()</a>
    <a id="25374" class="Keyword">renaming</a>
    <a id="25387" class="Symbol">(</a> <a id="25389" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>   <a id="25401" class="Symbol">to</a> <a id="25404" class="Function">*-identityˡ</a>
    <a id="25420" class="Symbol">;</a> <a id="25422" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>   <a id="25434" class="Symbol">to</a> <a id="25437" class="Function">*-identityʳ</a>
    <a id="25453" class="Symbol">)</a>

  <a id="IsRing.isSemiringWithoutAnnihilatingZero"></a><a id="25458" href="Algebra.Structures.html#25458" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="25496" class="Symbol">:</a> <a id="25498" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="25532" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="25534" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="25536" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="25539" href="Algebra.Structures.html#24663" class="Bound">1#</a>
  <a id="25544" href="Algebra.Structures.html#25458" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="25578" class="Symbol">=</a> <a id="25580" class="Keyword">record</a>
    <a id="25591" class="Symbol">{</a> <a id="25593" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="25615" class="Symbol">=</a> <a id="25617" href="Algebra.Structures.html#20942" class="Function">+-isCommutativeMonoid</a>
    <a id="25643" class="Symbol">;</a> <a id="25645" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="25667" class="Symbol">=</a> <a id="25669" href="Algebra.Structures.html#24749" class="Field">*-cong</a>
    <a id="25680" class="Symbol">;</a> <a id="25682" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="25704" class="Symbol">=</a> <a id="25706" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>
    <a id="25718" class="Symbol">;</a> <a id="25720" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="25742" class="Symbol">=</a> <a id="25744" href="Algebra.Structures.html#24822" class="Field">*-identity</a>
    <a id="25759" class="Symbol">;</a> <a id="25761" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="25783" class="Symbol">=</a> <a id="25785" href="Algebra.Structures.html#24859" class="Field">distrib</a>
    <a id="25797" class="Symbol">}</a>

  <a id="IsRing.isSemiring"></a><a id="25802" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="25813" class="Symbol">:</a> <a id="25815" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="25826" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="25828" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="25830" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="25833" href="Algebra.Structures.html#24663" class="Bound">1#</a>
  <a id="25838" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="25849" class="Symbol">=</a> <a id="25851" class="Keyword">record</a>
    <a id="25862" class="Symbol">{</a> <a id="25864" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="25898" class="Symbol">=</a>
        <a id="25908" href="Algebra.Structures.html#25458" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="25946" class="Symbol">;</a> <a id="25948" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="25953" class="Symbol">=</a> <a id="25955" href="Algebra.Structures.html#21593" class="Function">zero</a>
    <a id="25964" class="Symbol">}</a>

  <a id="25969" class="Keyword">open</a> <a id="25974" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="25985" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="25996" class="Keyword">public</a>
    <a id="26007" class="Keyword">using</a> <a id="26013" class="Symbol">(</a><a id="26014" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a><a id="26034" class="Symbol">)</a>


<a id="26038" class="Keyword">record</a> <a id="IsCommutativeRing"></a><a id="26045" href="Algebra.Structures.html#26045" class="Record">IsCommutativeRing</a>
         <a id="26072" class="Symbol">(</a><a id="26073" href="Algebra.Structures.html#26073" class="Bound">+</a> <a id="26075" href="Algebra.Structures.html#26075" class="Bound">*</a> <a id="26077" class="Symbol">:</a> <a id="26079" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26083" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26084" class="Symbol">)</a> <a id="26086" class="Symbol">(</a><a id="26087" href="Algebra.Structures.html#26087" class="Bound">-</a> <a id="26089" class="Symbol">:</a> <a id="26091" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="26095" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26096" class="Symbol">)</a> <a id="26098" class="Symbol">(</a><a id="26099" href="Algebra.Structures.html#26099" class="Bound">0#</a> <a id="26102" href="Algebra.Structures.html#26102" class="Bound">1#</a> <a id="26105" class="Symbol">:</a> <a id="26107" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26108" class="Symbol">)</a> <a id="26110" class="Symbol">:</a> <a id="26112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26116" class="Symbol">(</a><a id="26117" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="26119" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26121" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="26122" class="Symbol">)</a> <a id="26124" class="Keyword">where</a>
  <a id="26132" class="Keyword">field</a>
    <a id="IsCommutativeRing.isRing"></a><a id="26142" href="Algebra.Structures.html#26142" class="Field">isRing</a> <a id="26149" class="Symbol">:</a> <a id="26151" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="26158" href="Algebra.Structures.html#26073" class="Bound">+</a> <a id="26160" href="Algebra.Structures.html#26075" class="Bound">*</a> <a id="26162" href="Algebra.Structures.html#26087" class="Bound">-</a> <a id="26164" href="Algebra.Structures.html#26099" class="Bound">0#</a> <a id="26167" href="Algebra.Structures.html#26102" class="Bound">1#</a>
    <a id="IsCommutativeRing.*-comm"></a><a id="26174" href="Algebra.Structures.html#26174" class="Field">*-comm</a> <a id="26181" class="Symbol">:</a> <a id="26183" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="26195" href="Algebra.Structures.html#26075" class="Bound">*</a>

  <a id="26200" class="Keyword">open</a> <a id="26205" href="Algebra.Structures.html#24625" class="Module">IsRing</a> <a id="26212" href="Algebra.Structures.html#26142" class="Field">isRing</a> <a id="26219" class="Keyword">public</a>

  <a id="IsCommutativeRing.isCommutativeSemiring"></a><a id="26229" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="26251" class="Symbol">:</a> <a id="26253" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="26275" href="Algebra.Structures.html#26073" class="Bound">+</a> <a id="26277" href="Algebra.Structures.html#26075" class="Bound">*</a> <a id="26279" href="Algebra.Structures.html#26099" class="Bound">0#</a> <a id="26282" href="Algebra.Structures.html#26102" class="Bound">1#</a>
  <a id="26287" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="26309" class="Symbol">=</a> <a id="26311" class="Keyword">record</a>
    <a id="26322" class="Symbol">{</a> <a id="26324" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="26335" class="Symbol">=</a> <a id="26337" href="Algebra.Structures.html#25802" class="Function">isSemiring</a>
    <a id="26352" class="Symbol">;</a> <a id="26354" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="26361" class="Symbol">=</a> <a id="26363" href="Algebra.Structures.html#26174" class="Field">*-comm</a>
    <a id="26374" class="Symbol">}</a>

  <a id="26379" class="Keyword">open</a> <a id="26384" href="Algebra.Structures.html#15663" class="Module">IsCommutativeSemiring</a> <a id="26406" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="26428" class="Keyword">public</a>
    <a id="26439" class="Keyword">using</a>
    <a id="26449" class="Symbol">(</a> <a id="26451" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="26487" class="Symbol">;</a> <a id="26489" href="Algebra.Structures.html#12891" class="Function">*-isCommutativeMagma</a>
    <a id="26514" class="Symbol">;</a> <a id="26516" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a>
    <a id="26545" class="Symbol">;</a> <a id="26547" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a>
    <a id="26573" class="Symbol">)</a>

<a id="26576" class="Comment">------------------------------------------------------------------------</a>
<a id="26649" class="Comment">-- Structures with 3 binary operations</a>
<a id="26688" class="Comment">------------------------------------------------------------------------</a>

<a id="26762" class="Keyword">record</a> <a id="IsQuasigroup"></a><a id="26769" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a> <a id="26782" class="Symbol">(</a><a id="26783" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="26785" href="Algebra.Structures.html#26785" class="Bound">\\</a> <a id="26788" href="Algebra.Structures.html#26788" class="Bound">//</a> <a id="26791" class="Symbol">:</a> <a id="26793" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26797" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26798" class="Symbol">)</a> <a id="26800" class="Symbol">:</a> <a id="26802" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26806" class="Symbol">(</a><a id="26807" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="26809" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26811" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="26812" class="Symbol">)</a> <a id="26814" class="Keyword">where</a>
  <a id="26822" class="Keyword">field</a>
    <a id="IsQuasigroup.isMagma"></a><a id="26832" href="Algebra.Structures.html#26832" class="Field">isMagma</a>       <a id="26846" class="Symbol">:</a> <a id="26848" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="26856" href="Algebra.Structures.html#26783" class="Bound">∙</a>
    <a id="IsQuasigroup.\\-cong"></a><a id="26862" href="Algebra.Structures.html#26862" class="Field">\\-cong</a>       <a id="26876" class="Symbol">:</a> <a id="26878" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="26889" href="Algebra.Structures.html#26785" class="Bound">\\</a>
    <a id="IsQuasigroup.//-cong"></a><a id="26896" href="Algebra.Structures.html#26896" class="Field">//-cong</a>       <a id="26910" class="Symbol">:</a> <a id="26912" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="26923" href="Algebra.Structures.html#26788" class="Bound">//</a>
    <a id="IsQuasigroup.leftDivides"></a><a id="26930" href="Algebra.Structures.html#26930" class="Field">leftDivides</a>   <a id="26944" class="Symbol">:</a> <a id="26946" href="Algebra.Definitions.html#5480" class="Function">LeftDivides</a> <a id="26958" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="26960" href="Algebra.Structures.html#26785" class="Bound">\\</a>
    <a id="IsQuasigroup.rightDivides"></a><a id="26967" href="Algebra.Structures.html#26967" class="Field">rightDivides</a>  <a id="26981" class="Symbol">:</a> <a id="26983" href="Algebra.Definitions.html#5578" class="Function">RightDivides</a> <a id="26996" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="26998" href="Algebra.Structures.html#26788" class="Bound">//</a>

  <a id="27004" class="Keyword">open</a> <a id="27009" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="27017" href="Algebra.Structures.html#26832" class="Field">isMagma</a> <a id="27025" class="Keyword">public</a>

  <a id="IsQuasigroup.\\-congˡ"></a><a id="27035" href="Algebra.Structures.html#27035" class="Function">\\-congˡ</a> <a id="27044" class="Symbol">:</a> <a id="27046" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="27060" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27065" href="Algebra.Structures.html#27035" class="Function">\\-congˡ</a> <a id="27074" href="Algebra.Structures.html#27074" class="Bound">y≈z</a> <a id="27078" class="Symbol">=</a> <a id="27080" href="Algebra.Structures.html#26862" class="Field">\\-cong</a> <a id="27088" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="27093" href="Algebra.Structures.html#27074" class="Bound">y≈z</a>

  <a id="IsQuasigroup.\\-congʳ"></a><a id="27100" href="Algebra.Structures.html#27100" class="Function">\\-congʳ</a> <a id="27109" class="Symbol">:</a> <a id="27111" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="27126" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27131" href="Algebra.Structures.html#27100" class="Function">\\-congʳ</a> <a id="27140" href="Algebra.Structures.html#27140" class="Bound">y≈z</a> <a id="27144" class="Symbol">=</a> <a id="27146" href="Algebra.Structures.html#26862" class="Field">\\-cong</a> <a id="27154" href="Algebra.Structures.html#27140" class="Bound">y≈z</a> <a id="27158" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsQuasigroup.//-congˡ"></a><a id="27166" href="Algebra.Structures.html#27166" class="Function">//-congˡ</a> <a id="27175" class="Symbol">:</a> <a id="27177" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="27191" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27196" href="Algebra.Structures.html#27166" class="Function">//-congˡ</a> <a id="27205" href="Algebra.Structures.html#27205" class="Bound">y≈z</a> <a id="27209" class="Symbol">=</a> <a id="27211" href="Algebra.Structures.html#26896" class="Field">//-cong</a> <a id="27219" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="27224" href="Algebra.Structures.html#27205" class="Bound">y≈z</a>

  <a id="IsQuasigroup.//-congʳ"></a><a id="27231" href="Algebra.Structures.html#27231" class="Function">//-congʳ</a> <a id="27240" class="Symbol">:</a> <a id="27242" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="27257" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27262" href="Algebra.Structures.html#27231" class="Function">//-congʳ</a> <a id="27271" href="Algebra.Structures.html#27271" class="Bound">y≈z</a> <a id="27275" class="Symbol">=</a> <a id="27277" href="Algebra.Structures.html#26896" class="Field">//-cong</a> <a id="27285" href="Algebra.Structures.html#27271" class="Bound">y≈z</a> <a id="27289" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsQuasigroup.leftDividesˡ"></a><a id="27297" href="Algebra.Structures.html#27297" class="Function">leftDividesˡ</a> <a id="27310" class="Symbol">:</a> <a id="27312" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="27325" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27327" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27332" href="Algebra.Structures.html#27297" class="Function">leftDividesˡ</a> <a id="27345" class="Symbol">=</a> <a id="27347" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27353" href="Algebra.Structures.html#26930" class="Field">leftDivides</a>

  <a id="IsQuasigroup.leftDividesʳ"></a><a id="27368" href="Algebra.Structures.html#27368" class="Function">leftDividesʳ</a> <a id="27381" class="Symbol">:</a> <a id="27383" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="27396" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27398" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27403" href="Algebra.Structures.html#27368" class="Function">leftDividesʳ</a> <a id="27416" class="Symbol">=</a> <a id="27418" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="27424" href="Algebra.Structures.html#26930" class="Field">leftDivides</a>

  <a id="IsQuasigroup.rightDividesˡ"></a><a id="27439" href="Algebra.Structures.html#27439" class="Function">rightDividesˡ</a> <a id="27453" class="Symbol">:</a> <a id="27455" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="27469" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27471" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27476" href="Algebra.Structures.html#27439" class="Function">rightDividesˡ</a> <a id="27490" class="Symbol">=</a> <a id="27492" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27498" href="Algebra.Structures.html#26967" class="Field">rightDivides</a>

  <a id="IsQuasigroup.rightDividesʳ"></a><a id="27514" href="Algebra.Structures.html#27514" class="Function">rightDividesʳ</a> <a id="27528" class="Symbol">:</a> <a id="27530" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="27544" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27546" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27551" href="Algebra.Structures.html#27514" class="Function">rightDividesʳ</a> <a id="27565" class="Symbol">=</a> <a id="27567" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="27573" href="Algebra.Structures.html#26967" class="Field">rightDivides</a>


<a id="27588" class="Keyword">record</a> <a id="IsLoop"></a><a id="27595" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="27602" class="Symbol">(</a><a id="27603" href="Algebra.Structures.html#27603" class="Bound">∙</a> <a id="27605" href="Algebra.Structures.html#27605" class="Bound">\\</a> <a id="27608" href="Algebra.Structures.html#27608" class="Bound">//</a> <a id="27611" class="Symbol">:</a> <a id="27613" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27617" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27618" class="Symbol">)</a> <a id="27620" class="Symbol">(</a><a id="27621" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27623" class="Symbol">:</a> <a id="27625" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27626" class="Symbol">)</a> <a id="27628" class="Symbol">:</a> <a id="27630" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27634" class="Symbol">(</a><a id="27635" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="27637" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27639" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="27640" class="Symbol">)</a> <a id="27642" class="Keyword">where</a>
  <a id="27650" class="Keyword">field</a>
    <a id="IsLoop.isQuasigroup"></a><a id="27660" href="Algebra.Structures.html#27660" class="Field">isQuasigroup</a> <a id="27673" class="Symbol">:</a> <a id="27675" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a> <a id="27688" href="Algebra.Structures.html#27603" class="Bound">∙</a> <a id="27690" href="Algebra.Structures.html#27605" class="Bound">\\</a> <a id="27693" href="Algebra.Structures.html#27608" class="Bound">//</a>
    <a id="IsLoop.identity"></a><a id="27700" href="Algebra.Structures.html#27700" class="Field">identity</a>     <a id="27713" class="Symbol">:</a> <a id="27715" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="27724" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27726" href="Algebra.Structures.html#27603" class="Bound">∙</a>

  <a id="27731" class="Keyword">open</a> <a id="27736" href="Algebra.Structures.html#26769" class="Module">IsQuasigroup</a> <a id="27749" href="Algebra.Structures.html#27660" class="Field">isQuasigroup</a> <a id="27762" class="Keyword">public</a>

  <a id="IsLoop.identityˡ"></a><a id="27772" href="Algebra.Structures.html#27772" class="Function">identityˡ</a> <a id="27782" class="Symbol">:</a> <a id="27784" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="27797" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27799" href="Algebra.Structures.html#27603" class="Bound">∙</a>
  <a id="27803" href="Algebra.Structures.html#27772" class="Function">identityˡ</a> <a id="27813" class="Symbol">=</a> <a id="27815" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27821" href="Algebra.Structures.html#27700" class="Field">identity</a>

  <a id="IsLoop.identityʳ"></a><a id="27833" href="Algebra.Structures.html#27833" class="Function">identityʳ</a> <a id="27843" class="Symbol">:</a> <a id="27845" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="27859" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27861" href="Algebra.Structures.html#27603" class="Bound">∙</a>
  <a id="27865" href="Algebra.Structures.html#27833" class="Function">identityʳ</a> <a id="27875" class="Symbol">=</a> <a id="27877" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="27883" href="Algebra.Structures.html#27700" class="Field">identity</a>

<a id="27893" class="Keyword">record</a> <a id="IsLeftBolLoop"></a><a id="27900" href="Algebra.Structures.html#27900" class="Record">IsLeftBolLoop</a> <a id="27914" class="Symbol">(</a><a id="27915" href="Algebra.Structures.html#27915" class="Bound">∙</a> <a id="27917" href="Algebra.Structures.html#27917" class="Bound">\\</a> <a id="27920" href="Algebra.Structures.html#27920" class="Bound">//</a> <a id="27923" class="Symbol">:</a> <a id="27925" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27929" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27930" class="Symbol">)</a> <a id="27932" class="Symbol">(</a><a id="27933" href="Algebra.Structures.html#27933" class="Bound">ε</a> <a id="27935" class="Symbol">:</a> <a id="27937" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27938" class="Symbol">)</a> <a id="27940" class="Symbol">:</a> <a id="27942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27946" class="Symbol">(</a><a id="27947" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="27949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27951" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="27952" class="Symbol">)</a> <a id="27954" class="Keyword">where</a>
  <a id="27962" class="Keyword">field</a>
    <a id="IsLeftBolLoop.isLoop"></a><a id="27972" href="Algebra.Structures.html#27972" class="Field">isLoop</a>  <a id="27980" class="Symbol">:</a> <a id="27982" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="27989" href="Algebra.Structures.html#27915" class="Bound">∙</a> <a id="27991" href="Algebra.Structures.html#27917" class="Bound">\\</a> <a id="27994" href="Algebra.Structures.html#27920" class="Bound">//</a>  <a id="27998" href="Algebra.Structures.html#27933" class="Bound">ε</a>
    <a id="IsLeftBolLoop.leftBol"></a><a id="28004" href="Algebra.Structures.html#28004" class="Field">leftBol</a> <a id="28012" class="Symbol">:</a> <a id="28014" href="Algebra.Definitions.html#7242" class="Function">LeftBol</a> <a id="28022" href="Algebra.Structures.html#27915" class="Bound">∙</a>

  <a id="28027" class="Keyword">open</a> <a id="28032" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="28039" href="Algebra.Structures.html#27972" class="Field">isLoop</a> <a id="28046" class="Keyword">public</a>

<a id="28054" class="Keyword">record</a> <a id="IsRightBolLoop"></a><a id="28061" href="Algebra.Structures.html#28061" class="Record">IsRightBolLoop</a> <a id="28076" class="Symbol">(</a><a id="28077" href="Algebra.Structures.html#28077" class="Bound">∙</a> <a id="28079" href="Algebra.Structures.html#28079" class="Bound">\\</a> <a id="28082" href="Algebra.Structures.html#28082" class="Bound">//</a> <a id="28085" class="Symbol">:</a> <a id="28087" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28091" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28092" class="Symbol">)</a> <a id="28094" class="Symbol">(</a><a id="28095" href="Algebra.Structures.html#28095" class="Bound">ε</a> <a id="28097" class="Symbol">:</a> <a id="28099" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28100" class="Symbol">)</a> <a id="28102" class="Symbol">:</a> <a id="28104" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28108" class="Symbol">(</a><a id="28109" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28111" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28113" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28114" class="Symbol">)</a> <a id="28116" class="Keyword">where</a>
  <a id="28124" class="Keyword">field</a>
    <a id="IsRightBolLoop.isLoop"></a><a id="28134" href="Algebra.Structures.html#28134" class="Field">isLoop</a>   <a id="28143" class="Symbol">:</a> <a id="28145" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="28152" href="Algebra.Structures.html#28077" class="Bound">∙</a> <a id="28154" href="Algebra.Structures.html#28079" class="Bound">\\</a> <a id="28157" href="Algebra.Structures.html#28082" class="Bound">//</a>  <a id="28161" href="Algebra.Structures.html#28095" class="Bound">ε</a>
    <a id="IsRightBolLoop.rightBol"></a><a id="28167" href="Algebra.Structures.html#28167" class="Field">rightBol</a> <a id="28176" class="Symbol">:</a> <a id="28178" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="28187" href="Algebra.Structures.html#28077" class="Bound">∙</a>

  <a id="28192" class="Keyword">open</a> <a id="28197" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="28204" href="Algebra.Structures.html#28134" class="Field">isLoop</a> <a id="28211" class="Keyword">public</a>

<a id="28219" class="Keyword">record</a> <a id="IsMoufangLoop"></a><a id="28226" href="Algebra.Structures.html#28226" class="Record">IsMoufangLoop</a> <a id="28240" class="Symbol">(</a><a id="28241" href="Algebra.Structures.html#28241" class="Bound">∙</a> <a id="28243" href="Algebra.Structures.html#28243" class="Bound">\\</a> <a id="28246" href="Algebra.Structures.html#28246" class="Bound">//</a> <a id="28249" class="Symbol">:</a> <a id="28251" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28255" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28256" class="Symbol">)</a> <a id="28258" class="Symbol">(</a><a id="28259" href="Algebra.Structures.html#28259" class="Bound">ε</a> <a id="28261" class="Symbol">:</a> <a id="28263" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28264" class="Symbol">)</a> <a id="28266" class="Symbol">:</a> <a id="28268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28272" class="Symbol">(</a><a id="28273" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28275" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28277" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28278" class="Symbol">)</a> <a id="28280" class="Keyword">where</a>
  <a id="28288" class="Keyword">field</a>
    <a id="IsMoufangLoop.isLeftBolLoop"></a><a id="28298" href="Algebra.Structures.html#28298" class="Field">isLeftBolLoop</a>  <a id="28313" class="Symbol">:</a> <a id="28315" href="Algebra.Structures.html#27900" class="Record">IsLeftBolLoop</a> <a id="28329" href="Algebra.Structures.html#28241" class="Bound">∙</a> <a id="28331" href="Algebra.Structures.html#28243" class="Bound">\\</a> <a id="28334" href="Algebra.Structures.html#28246" class="Bound">//</a>  <a id="28338" href="Algebra.Structures.html#28259" class="Bound">ε</a>
    <a id="IsMoufangLoop.rightBol"></a><a id="28344" href="Algebra.Structures.html#28344" class="Field">rightBol</a>       <a id="28359" class="Symbol">:</a> <a id="28361" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="28370" href="Algebra.Structures.html#28241" class="Bound">∙</a>
    <a id="IsMoufangLoop.identical"></a><a id="28376" href="Algebra.Structures.html#28376" class="Field">identical</a>      <a id="28391" class="Symbol">:</a> <a id="28393" href="Algebra.Definitions.html#7553" class="Function">Identical</a> <a id="28403" href="Algebra.Structures.html#28241" class="Bound">∙</a>

  <a id="28408" class="Keyword">open</a> <a id="28413" href="Algebra.Structures.html#27900" class="Module">IsLeftBolLoop</a> <a id="28427" href="Algebra.Structures.html#28298" class="Field">isLeftBolLoop</a> <a id="28441" class="Keyword">public</a>

<a id="28449" class="Keyword">record</a> <a id="IsMiddleBolLoop"></a><a id="28456" href="Algebra.Structures.html#28456" class="Record">IsMiddleBolLoop</a> <a id="28472" class="Symbol">(</a><a id="28473" href="Algebra.Structures.html#28473" class="Bound">∙</a> <a id="28475" href="Algebra.Structures.html#28475" class="Bound">\\</a> <a id="28478" href="Algebra.Structures.html#28478" class="Bound">//</a> <a id="28481" class="Symbol">:</a> <a id="28483" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28487" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28488" class="Symbol">)</a> <a id="28490" class="Symbol">(</a><a id="28491" href="Algebra.Structures.html#28491" class="Bound">ε</a> <a id="28493" class="Symbol">:</a> <a id="28495" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28496" class="Symbol">)</a> <a id="28498" class="Symbol">:</a> <a id="28500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28504" class="Symbol">(</a><a id="28505" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28507" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28509" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28510" class="Symbol">)</a> <a id="28512" class="Keyword">where</a>
  <a id="28520" class="Keyword">field</a>
    <a id="IsMiddleBolLoop.isLoop"></a><a id="28530" href="Algebra.Structures.html#28530" class="Field">isLoop</a>    <a id="28540" class="Symbol">:</a> <a id="28542" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="28549" href="Algebra.Structures.html#28473" class="Bound">∙</a> <a id="28551" href="Algebra.Structures.html#28475" class="Bound">\\</a> <a id="28554" href="Algebra.Structures.html#28478" class="Bound">//</a>  <a id="28558" href="Algebra.Structures.html#28491" class="Bound">ε</a>
    <a id="IsMiddleBolLoop.middleBol"></a><a id="28564" href="Algebra.Structures.html#28564" class="Field">middleBol</a> <a id="28574" class="Symbol">:</a> <a id="28576" href="Algebra.Definitions.html#7427" class="Function">MiddleBol</a> <a id="28586" href="Algebra.Structures.html#28473" class="Bound">∙</a> <a id="28588" href="Algebra.Structures.html#28475" class="Bound">\\</a> <a id="28591" href="Algebra.Structures.html#28478" class="Bound">//</a>

  <a id="28597" class="Keyword">open</a> <a id="28602" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="28609" href="Algebra.Structures.html#28530" class="Field">isLoop</a> <a id="28616" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Algebra.html" class="Module">Algebra</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="394" class="Keyword">public</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="433" class="Keyword">public</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="471" class="Keyword">public</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a> <a id="516" class="Keyword">public</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="551" class="Keyword">public</a>
</pre></body></html>


==> anc/html/AllInhabitants.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>AllInhabitants</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Symbol">#-}</a>
<a id="45" class="Comment">-------------------------------------</a>
<a id="83" class="Comment">-- AllInhabitants: a list that holds all inhabitants of a predicate.</a>
<a id="152" class="Comment">-- This can be seen as a special case of Data.List.Countdown for the Σ-type and n=0 .</a>
<a id="238" class="Comment">-- The power of AllInhabitants comes from the implementation of _&gt;&gt;=_</a>
<a id="308" class="Comment">-- so one can use AllInhabitants in do-Notation</a>
<a id="356" class="Comment">-------------------------------------</a>

<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Level.html" class="Module">Level</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Data.List.html" class="Module">Data.List</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Data.List.html" class="Module">Data.List</a> <a id="492" class="Symbol">as</a> <a id="495" class="Module">List</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Data.Product.html" class="Module">Data.Product</a>
<a id="525" class="Keyword">import</a> <a id="532" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="547" class="Symbol">as</a> <a id="550" class="Module">Unary</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Function.html" class="Module">Function</a> <a id="577" class="Keyword">using</a> <a id="583" class="Symbol">(</a><a id="584" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Function.Base.html" class="Module">Function.Base</a>
<a id="615" class="Keyword">import</a> <a id="622" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="643" class="Symbol">as</a> <a id="646" class="Module">List</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="713" class="Symbol">;</a> <a id="715" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="719" class="Symbol">;</a> <a id="721" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="726" class="Symbol">;</a> <a id="728" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
  <a id="848" class="Keyword">using</a> <a id="854" class="Symbol">(</a><a id="855" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="864" class="Symbol">;</a> <a id="866" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="876" class="Symbol">;</a> <a id="878" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a><a id="889" class="Symbol">;</a> <a id="891" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="898" class="Symbol">;</a> <a id="900" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a><a id="906" class="Symbol">;</a> <a id="908" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="921" class="Symbol">;</a> <a id="923" href="Data.List.Membership.Propositional.Properties.html#5349" class="Function">∈-concat⁺</a> <a id="933" class="Symbol">;</a>  <a id="936" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="947" class="Symbol">;</a> <a id="949" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="960" class="Symbol">)</a>
<a id="962" class="Keyword">import</a> <a id="969" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1018" class="Symbol">as</a> <a id="1021" class="Module">≡</a>

<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="Plain-Utils.html" class="Module">Plain-Utils</a>

<a id="1049" class="Comment">-- A list of all inhabitants of a predicate</a>
<a id="1093" class="Keyword">module</a> <a id="1100" href="AllInhabitants.html" class="Module">AllInhabitants</a> <a id="1115" class="Keyword">where</a>

<a id="1122" class="Keyword">module</a> <a id="AllInhabitants-Definitions"></a><a id="1129" href="AllInhabitants.html#1129" class="Module">AllInhabitants-Definitions</a> <a id="1156" class="Symbol">{</a><a id="1157" href="AllInhabitants.html#1157" class="Bound">a</a> <a id="1159" href="AllInhabitants.html#1159" class="Bound">p</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="AllInhabitants.html#1171" class="Bound">A</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1179" href="AllInhabitants.html#1157" class="Bound">a</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">(</a><a id="1183" href="AllInhabitants.html#1183" class="Bound">P</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="AllInhabitants.html#1171" class="Bound">A</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1195" href="AllInhabitants.html#1159" class="Bound">p</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Keyword">where</a>
  <a id="1206" class="Keyword">record</a> <a id="AllInhabitants-Definitions.AllInhabitants"></a><a id="1213" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1234" class="Symbol">(</a><a id="1235" href="AllInhabitants.html#1157" class="Bound">a</a> <a id="1237" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1239" href="AllInhabitants.html#1159" class="Bound">p</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Keyword">where</a>
      <a id="1254" class="Comment">-- For a predicate P, an instance of the AllInhabitants record</a>
      <a id="1323" class="Comment">-- holds a list of elements with a proof that these are precisely</a>
      <a id="1395" class="Comment">-- the elements for which P holds:</a>
    <a id="1434" class="Keyword">field</a>
      <a id="AllInhabitants-Definitions.AllInhabitants.witnesses"></a><a id="1446" href="AllInhabitants.html#1446" class="Field">witnesses</a> <a id="1456" class="Symbol">:</a> <a id="1458" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1463" href="AllInhabitants.html#1171" class="Bound">A</a>
      <a id="AllInhabitants-Definitions.AllInhabitants.correct"></a><a id="1471" href="AllInhabitants.html#1471" class="Field">correct</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="AllInhabitants.html#1183" class="Bound">P</a> <a id="1483" href="Relation.Unary.html#2494" class="Function Operator">Unary.≐</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="1495" href="AllInhabitants.html#1446" class="Field">witnesses</a><a id="1504" class="Symbol">)</a>
  
    <a id="AllInhabitants-Definitions.AllInhabitants.dep-wit"></a><a id="1513" href="AllInhabitants.html#1513" class="Function">dep-wit</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1531" href="AllInhabitants.html#1171" class="Bound">A</a> <a id="1533" href="AllInhabitants.html#1183" class="Bound">P</a><a id="1534" class="Symbol">)</a>
    <a id="1540" href="AllInhabitants.html#1513" class="Function">dep-wit</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Plain-Utils.html#1620" class="Function">pull-P-in-List</a> <a id="1565" href="AllInhabitants.html#1446" class="Field">witnesses</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1582" href="AllInhabitants.html#1471" class="Field">correct</a><a id="1589" class="Symbol">)</a>
    <a id="AllInhabitants-Definitions.AllInhabitants.proj₁∘dep-wit"></a><a id="1595" href="AllInhabitants.html#1595" class="Function">proj₁∘dep-wit</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="1620" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1626" href="AllInhabitants.html#1513" class="Function">dep-wit</a> <a id="1634" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1636" href="AllInhabitants.html#1446" class="Field">witnesses</a>
    <a id="1650" href="AllInhabitants.html#1595" class="Function">proj₁∘dep-wit</a> <a id="1664" class="Symbol">=</a> <a id="1666" href="Plain-Utils.html#1841" class="Function">proj₁∘pull-P-in-List</a> <a id="1687" href="AllInhabitants.html#1446" class="Field">witnesses</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1704" href="AllInhabitants.html#1471" class="Field">correct</a><a id="1711" class="Symbol">)</a>
    <a id="AllInhabitants-Definitions.AllInhabitants.wit∈proj₁∘dep-wit"></a><a id="1717" href="AllInhabitants.html#1717" class="Function">wit∈proj₁∘dep-wit</a> <a id="1735" class="Symbol">:</a> <a id="1737" class="Symbol">∀</a> <a id="1739" href="AllInhabitants.html#1739" class="Bound">x</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="AllInhabitants.html#1183" class="Bound">P</a> <a id="1745" href="AllInhabitants.html#1739" class="Bound">x</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="AllInhabitants.html#1739" class="Bound">x</a> <a id="1751" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1753" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="1762" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1768" href="AllInhabitants.html#1513" class="Function">dep-wit</a>
    <a id="1780" href="AllInhabitants.html#1717" class="Function">wit∈proj₁∘dep-wit</a> <a id="1798" href="AllInhabitants.html#1798" class="Bound">x</a> <a id="1800" href="AllInhabitants.html#1800" class="Bound">Px</a> <a id="1803" class="Symbol">=</a>
      <a id="1811" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1817" class="Symbol">(λ</a> <a id="1820" href="AllInhabitants.html#1820" class="Bound">S</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="AllInhabitants.html#1798" class="Bound">x</a> <a id="1826" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1828" href="AllInhabitants.html#1820" class="Bound">S</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1836" href="AllInhabitants.html#1595" class="Function">proj₁∘dep-wit</a><a id="1849" class="Symbol">)</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1858" href="AllInhabitants.html#1471" class="Field">correct</a> <a id="1866" href="AllInhabitants.html#1800" class="Bound">Px</a><a id="1868" class="Symbol">)</a>

    <a id="AllInhabitants-Definitions.AllInhabitants.wit∈dep-wit"></a><a id="1875" href="AllInhabitants.html#1875" class="Function">wit∈dep-wit</a> <a id="1887" class="Symbol">:</a> <a id="1889" class="Symbol">∀</a> <a id="1891" href="AllInhabitants.html#1891" class="Bound">x</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="AllInhabitants.html#1183" class="Bound">P</a> <a id="1897" href="AllInhabitants.html#1891" class="Bound">x</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1904" href="AllInhabitants.html#1904" class="Bound">p</a> <a id="1906" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1908" class="Symbol">(</a><a id="1909" href="AllInhabitants.html#1891" class="Bound">x</a> <a id="1911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1913" href="AllInhabitants.html#1904" class="Bound">p</a><a id="1914" class="Symbol">)</a> <a id="1916" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1918" href="AllInhabitants.html#1513" class="Function">dep-wit</a>
    <a id="1930" href="AllInhabitants.html#1875" class="Function">wit∈dep-wit</a> <a id="1942" href="AllInhabitants.html#1942" class="Bound">x</a> <a id="1944" href="AllInhabitants.html#1944" class="Bound">Px</a> <a id="1947" class="Symbol">=</a>
      <a id="1955" class="Keyword">let</a>
      <a id="1965" class="Symbol">(</a><a id="1966" href="AllInhabitants.html#1966" class="Bound">x&#39;</a> <a id="1969" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1971" href="AllInhabitants.html#1971" class="Bound">p&#39;</a><a id="1973" class="Symbol">)</a> <a id="1975" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1977" href="AllInhabitants.html#1977" class="Bound">xp&#39;∈dep-wit</a> <a id="1989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1991" href="AllInhabitants.html#1991" class="Bound">x≡proj₁</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="2008" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2014" class="Symbol">(</a><a id="2015" href="AllInhabitants.html#1717" class="Function">wit∈proj₁∘dep-wit</a> <a id="2033" href="AllInhabitants.html#1942" class="Bound">x</a> <a id="2035" href="AllInhabitants.html#1944" class="Bound">Px</a><a id="2037" class="Symbol">)</a>
      <a id="2045" class="Keyword">in</a>
      <a id="2054" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2060" class="Symbol">(λ</a> <a id="2063" href="AllInhabitants.html#2063" class="Bound">-</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2070" href="AllInhabitants.html#2070" class="Bound">p</a> <a id="2072" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2074" class="Symbol">(</a><a id="2075" href="AllInhabitants.html#2063" class="Bound">-</a> <a id="2077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2079" href="AllInhabitants.html#2070" class="Bound">p</a><a id="2080" class="Symbol">)</a> <a id="2082" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2084" href="AllInhabitants.html#1513" class="Function">dep-wit</a><a id="2091" class="Symbol">)</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2098" href="AllInhabitants.html#1991" class="Bound">x≡proj₁</a><a id="2105" class="Symbol">)</a>
        <a id="2115" class="Symbol">(</a><a id="2116" href="AllInhabitants.html#1971" class="Bound">p&#39;</a> <a id="2119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2121" href="AllInhabitants.html#1977" class="Bound">xp&#39;∈dep-wit</a><a id="2132" class="Symbol">)</a>

  <a id="AllInhabitants-Definitions.mkAllInhabitants"></a><a id="2137" href="AllInhabitants.html#2137" class="Function">mkAllInhabitants</a> <a id="2154" class="Symbol">:</a> <a id="2156" class="Symbol">(</a><a id="2157" href="AllInhabitants.html#2157" class="Bound">l</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2169" href="AllInhabitants.html#1171" class="Bound">A</a> <a id="2171" href="AllInhabitants.html#1183" class="Bound">P</a><a id="2172" class="Symbol">))</a>
                        <a id="2199" class="Symbol">→</a> <a id="2201" class="Symbol">(∀</a> <a id="2204" class="Symbol">{</a><a id="2205" href="AllInhabitants.html#2205" class="Bound">x</a><a id="2206" class="Symbol">}</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="AllInhabitants.html#1183" class="Bound">P</a> <a id="2212" href="AllInhabitants.html#2205" class="Bound">x</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="AllInhabitants.html#2205" class="Bound">x</a> <a id="2218" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2220" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2229" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2235" href="AllInhabitants.html#2157" class="Bound">l</a><a id="2236" class="Symbol">)</a>
                        <a id="2262" class="Symbol">→</a> <a id="2264" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a>
  <a id="2281" href="AllInhabitants.html#2137" class="Function">mkAllInhabitants</a> <a id="2298" href="AllInhabitants.html#2298" class="Bound">l</a> <a id="2300" href="AllInhabitants.html#2300" class="Bound">all∈</a> <a id="2305" class="Symbol">=</a>
    <a id="2311" class="Keyword">record</a>
    <a id="2322" class="Symbol">{</a> <a id="2324" href="AllInhabitants.html#1446" class="Field">witnesses</a> <a id="2334" class="Symbol">=</a> <a id="2336" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2345" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2351" href="AllInhabitants.html#2298" class="Bound">l</a>
    <a id="2357" class="Symbol">;</a> <a id="2359" href="AllInhabitants.html#1471" class="Field">correct</a> <a id="2367" class="Symbol">=</a>
      <a id="2375" class="Symbol">(λ</a> <a id="2378" class="Symbol">{</a><a id="2379" href="AllInhabitants.html#2379" class="Bound">x</a><a id="2380" class="Symbol">}</a> <a id="2382" href="AllInhabitants.html#2382" class="Bound">x∈P</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="AllInhabitants.html#2300" class="Bound">all∈</a> <a id="2393" href="AllInhabitants.html#2382" class="Bound">x∈P</a><a id="2396" class="Symbol">)</a>
      <a id="2404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="2412" class="Symbol">λ</a> <a id="2414" class="Symbol">{</a><a id="2415" href="AllInhabitants.html#2415" class="Bound">x</a><a id="2416" class="Symbol">}</a> <a id="2418" href="AllInhabitants.html#2418" class="Bound">x∈l</a> <a id="2422" class="Symbol">→</a>
        <a id="2432" class="Keyword">let</a> <a id="2436" class="Symbol">(</a><a id="2437" href="AllInhabitants.html#2437" class="Bound">x&#39;</a> <a id="2440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2442" href="AllInhabitants.html#2442" class="Bound">x&#39;∈P</a><a id="2446" class="Symbol">)</a> <a id="2448" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2450" href="AllInhabitants.html#2450" class="Bound">y∈l</a> <a id="2454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2456" href="AllInhabitants.html#2456" class="Bound">x≡x&#39;</a>  <a id="2462" class="Symbol">=</a> <a id="2464" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="2471" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2477" href="AllInhabitants.html#2418" class="Bound">x∈l</a> <a id="2481" class="Keyword">in</a>
        <a id="2492" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2498" href="AllInhabitants.html#1183" class="Bound">P</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2505" href="AllInhabitants.html#2456" class="Bound">x≡x&#39;</a><a id="2509" class="Symbol">)</a> <a id="2511" href="AllInhabitants.html#2442" class="Bound">x&#39;∈P</a>
    <a id="2520" class="Symbol">}</a>

  <a id="AllInhabitants-Definitions.mkAllInhabitantsByFilter"></a><a id="2525" href="AllInhabitants.html#2525" class="Function">mkAllInhabitantsByFilter</a> <a id="2550" class="Symbol">:</a> <a id="2552" class="Symbol">(</a><a id="2553" href="AllInhabitants.html#2553" class="Bound">l</a> <a id="2555" class="Symbol">:</a> <a id="2557" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2562" href="AllInhabitants.html#1171" class="Bound">A</a><a id="2563" class="Symbol">)</a>
                        <a id="2589" class="Symbol">→</a> <a id="2591" class="Symbol">(∀</a> <a id="2594" class="Symbol">{</a><a id="2595" href="AllInhabitants.html#2595" class="Bound">x</a><a id="2596" class="Symbol">}</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="AllInhabitants.html#2595" class="Bound">x</a> <a id="2602" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2604" href="AllInhabitants.html#2553" class="Bound">l</a><a id="2605" class="Symbol">)</a>
                        <a id="2631" class="Symbol">→</a> <a id="2633" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="2649" href="AllInhabitants.html#1183" class="Bound">P</a>
                        <a id="2675" class="Symbol">→</a> <a id="2677" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a>
  <a id="2694" href="AllInhabitants.html#2525" class="Function">mkAllInhabitantsByFilter</a> <a id="2719" href="AllInhabitants.html#2719" class="Bound">l</a> <a id="2721" href="AllInhabitants.html#2721" class="Bound">all-in-l</a> <a id="2730" href="AllInhabitants.html#2730" class="Bound">P?</a> <a id="2733" class="Symbol">=</a>
    <a id="2739" class="Keyword">record</a>
    <a id="2750" class="Symbol">{</a> <a id="2752" href="AllInhabitants.html#1446" class="Field">witnesses</a> <a id="2762" class="Symbol">=</a> <a id="2764" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="2771" href="AllInhabitants.html#2730" class="Bound">P?</a> <a id="2774" href="AllInhabitants.html#2719" class="Bound">l</a>
    <a id="2780" class="Symbol">;</a> <a id="2782" href="AllInhabitants.html#1471" class="Field">correct</a> <a id="2790" class="Symbol">=</a>
      <a id="2798" class="Symbol">(λ</a> <a id="2801" class="Symbol">{</a><a id="2802" href="AllInhabitants.html#2802" class="Bound">x</a><a id="2803" class="Symbol">}</a> <a id="2805" href="AllInhabitants.html#2805" class="Bound">Px</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="2820" href="AllInhabitants.html#2730" class="Bound">P?</a> <a id="2823" href="AllInhabitants.html#2721" class="Bound">all-in-l</a> <a id="2832" href="AllInhabitants.html#2805" class="Bound">Px</a><a id="2834" class="Symbol">)</a>
      <a id="2842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="2850" class="Symbol">λ</a> <a id="2852" class="Symbol">{</a><a id="2853" href="AllInhabitants.html#2853" class="Bound">x</a><a id="2854" class="Symbol">}</a> <a id="2856" href="AllInhabitants.html#2856" class="Bound">x∈List</a> <a id="2863" class="Symbol">→</a> <a id="2865" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="2882" href="AllInhabitants.html#2730" class="Bound">P?</a> <a id="2885" class="Symbol">{</a><a id="2886" href="AllInhabitants.html#2853" class="Bound">x</a><a id="2887" class="Symbol">}</a> <a id="2889" class="Symbol">{</a><a id="2890" href="AllInhabitants.html#2719" class="Bound">l</a><a id="2891" class="Symbol">}</a> <a id="2893" href="AllInhabitants.html#2856" class="Bound">x∈List</a><a id="2899" class="Symbol">)</a>
    <a id="2905" class="Symbol">}</a>

<a id="2908" class="Keyword">open</a> <a id="2913" href="AllInhabitants.html#1129" class="Module">AllInhabitants-Definitions</a> <a id="2940" class="Keyword">public</a>


<a id="map-AllInhabitants"></a><a id="2949" href="AllInhabitants.html#2949" class="Function">map-AllInhabitants</a> <a id="2968" class="Symbol">:</a> <a id="2970" class="Symbol">{</a><a id="2971" href="AllInhabitants.html#2971" class="Bound">a</a> <a id="2973" href="AllInhabitants.html#2973" class="Bound">b</a> <a id="2975" href="AllInhabitants.html#2975" class="Bound">c</a> <a id="2977" href="AllInhabitants.html#2977" class="Bound">d</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2986" class="Symbol">}</a> <a id="2988" class="Symbol">{</a><a id="2989" href="AllInhabitants.html#2989" class="Bound">A</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2997" href="AllInhabitants.html#2971" class="Bound">a</a><a id="2998" class="Symbol">}</a> <a id="3000" class="Symbol">{</a><a id="3001" href="AllInhabitants.html#3001" class="Bound">B</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="AllInhabitants.html#2989" class="Bound">A</a> <a id="3007" class="Symbol">→</a> <a id="3009" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3013" href="AllInhabitants.html#2973" class="Bound">b</a><a id="3014" class="Symbol">}</a>
                        <a id="3040" class="Symbol">{</a><a id="3041" href="AllInhabitants.html#3041" class="Bound">C</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3049" href="AllInhabitants.html#2975" class="Bound">c</a><a id="3050" class="Symbol">}</a> <a id="3052" class="Symbol">{</a><a id="3053" href="AllInhabitants.html#3053" class="Bound">D</a> <a id="3055" class="Symbol">:</a> <a id="3057" href="AllInhabitants.html#3041" class="Bound">C</a> <a id="3059" class="Symbol">→</a> <a id="3061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3065" href="AllInhabitants.html#2977" class="Bound">d</a><a id="3066" class="Symbol">}</a>
                        <a id="3092" class="Symbol">→</a> <a id="3094" class="Symbol">(</a><a id="3095" href="AllInhabitants.html#3095" class="Bound">f</a> <a id="3097" class="Symbol">:</a> <a id="3099" href="AllInhabitants.html#2989" class="Bound">A</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="AllInhabitants.html#3041" class="Bound">C</a><a id="3104" class="Symbol">)</a>
                        <a id="3130" class="Symbol">→</a> <a id="3132" class="Symbol">(∀</a> <a id="3135" href="AllInhabitants.html#3135" class="Bound">x</a> <a id="3137" class="Symbol">→</a> <a id="3139" href="AllInhabitants.html#3001" class="Bound">B</a> <a id="3141" href="AllInhabitants.html#3135" class="Bound">x</a> <a id="3143" class="Symbol">→</a> <a id="3145" href="AllInhabitants.html#3053" class="Bound">D</a> <a id="3147" class="Symbol">(</a><a id="3148" href="AllInhabitants.html#3095" class="Bound">f</a> <a id="3150" href="AllInhabitants.html#3135" class="Bound">x</a><a id="3151" class="Symbol">))</a>
                        <a id="3178" class="Symbol">→</a> <a id="3180" class="Symbol">(∀</a> <a id="3183" href="AllInhabitants.html#3183" class="Bound">y</a> <a id="3185" class="Symbol">→</a> <a id="3187" href="AllInhabitants.html#3053" class="Bound">D</a> <a id="3189" href="AllInhabitants.html#3183" class="Bound">y</a> <a id="3191" class="Symbol">→</a> <a id="3193" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3196" href="AllInhabitants.html#3196" class="Bound">x</a> <a id="3198" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3200" class="Symbol">(</a><a id="3201" href="AllInhabitants.html#3095" class="Bound">f</a> <a id="3203" href="AllInhabitants.html#3196" class="Bound">x</a> <a id="3205" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3207" href="AllInhabitants.html#3183" class="Bound">y</a> <a id="3209" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3211" href="AllInhabitants.html#3001" class="Bound">B</a> <a id="3213" href="AllInhabitants.html#3196" class="Bound">x</a><a id="3214" class="Symbol">))</a>
                        <a id="3241" class="Symbol">→</a> <a id="3243" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="3258" href="AllInhabitants.html#3001" class="Bound">B</a>
                        <a id="3284" class="Symbol">→</a> <a id="3286" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="3301" href="AllInhabitants.html#3053" class="Bound">D</a>
<a id="3303" href="AllInhabitants.html#2949" class="Function">map-AllInhabitants</a> <a id="3322" class="Symbol">{</a><a id="3323" class="Argument">D</a> <a id="3325" class="Symbol">=</a> <a id="3327" href="AllInhabitants.html#3327" class="Bound">D</a><a id="3328" class="Symbol">}</a> <a id="3330" href="AllInhabitants.html#3330" class="Bound">f</a> <a id="3332" href="AllInhabitants.html#3332" class="Bound">B⇒Df</a> <a id="3337" href="AllInhabitants.html#3337" class="Bound">D⇒fB</a> <a id="3342" href="AllInhabitants.html#3342" class="Bound">all-B</a> <a id="3348" class="Symbol">=</a>
  <a id="3352" class="Keyword">record</a>
  <a id="3361" class="Symbol">{</a> <a id="3363" href="AllInhabitants.html#1446" class="Field">witnesses</a> <a id="3373" class="Symbol">=</a> <a id="3375" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3384" href="AllInhabitants.html#3330" class="Bound">f</a> <a id="3386" href="AllInhabitants.html#1446" class="Field">all-B.witnesses</a>
  <a id="3404" class="Symbol">;</a> <a id="3406" href="AllInhabitants.html#1471" class="Field">correct</a> <a id="3414" class="Symbol">=</a>
    <a id="3420" class="Symbol">(λ</a> <a id="3423" class="Symbol">{</a><a id="3424" href="AllInhabitants.html#3424" class="Bound">y</a><a id="3425" class="Symbol">}</a> <a id="3427" href="AllInhabitants.html#3427" class="Bound">Dy</a> <a id="3430" class="Symbol">→</a>
      <a id="3438" class="Keyword">let</a>
        <a id="3450" href="AllInhabitants.html#3450" class="Bound">x</a> <a id="3452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3454" href="AllInhabitants.html#3454" class="Bound">fx≡y</a> <a id="3459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3461" href="AllInhabitants.html#3461" class="Bound">Bx</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="AllInhabitants.html#3337" class="Bound">D⇒fB</a> <a id="3471" href="AllInhabitants.html#3424" class="Bound">y</a> <a id="3473" href="AllInhabitants.html#3427" class="Bound">Dy</a>
      <a id="3482" class="Keyword">in</a>
      <a id="3491" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3497" class="Symbol">(λ</a> <a id="3500" href="AllInhabitants.html#3500" class="Bound">z</a> <a id="3502" class="Symbol">→</a> <a id="3504" href="AllInhabitants.html#3500" class="Bound">z</a> <a id="3506" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3508" class="Symbol">_</a> <a id="3510" class="Symbol">)</a> <a id="3512" href="AllInhabitants.html#3454" class="Bound">fx≡y</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="3525" href="AllInhabitants.html#3330" class="Bound">f</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3534" href="AllInhabitants.html#1471" class="Field">all-B.correct</a> <a id="3548" href="AllInhabitants.html#3461" class="Bound">Bx</a><a id="3550" class="Symbol">)))</a>
    <a id="3558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="3564" class="Symbol">λ</a> <a id="3566" class="Symbol">{</a><a id="3567" href="AllInhabitants.html#3567" class="Bound">y</a><a id="3568" class="Symbol">}</a> <a id="3570" href="AllInhabitants.html#3570" class="Bound">y∈list</a> <a id="3577" class="Symbol">→</a>
      <a id="3585" class="Keyword">let</a>
        <a id="3597" href="AllInhabitants.html#3597" class="Bound">x</a> <a id="3599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3601" href="AllInhabitants.html#3601" class="Bound">x∈wit</a> <a id="3607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3609" href="AllInhabitants.html#3609" class="Bound">y≡fx</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="3623" href="AllInhabitants.html#3330" class="Bound">f</a> <a id="3625" href="AllInhabitants.html#3570" class="Bound">y∈list</a>
      <a id="3638" class="Keyword">in</a>
      <a id="3647" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3653" href="AllInhabitants.html#3327" class="Bound">D</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3660" href="AllInhabitants.html#3609" class="Bound">y≡fx</a><a id="3664" class="Symbol">)</a> <a id="3666" class="Symbol">(</a><a id="3667" href="AllInhabitants.html#3332" class="Bound">B⇒Df</a> <a id="3672" href="AllInhabitants.html#3597" class="Bound">x</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3681" href="AllInhabitants.html#1471" class="Field">all-B.correct</a> <a id="3695" href="AllInhabitants.html#3601" class="Bound">x∈wit</a><a id="3700" class="Symbol">))</a>
  <a id="3705" class="Symbol">}</a>
  <a id="3709" class="Keyword">where</a>
    <a id="3719" class="Keyword">module</a> <a id="3726" href="AllInhabitants.html#3726" class="Module">all-B</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="AllInhabitants.html#1213" class="Module">AllInhabitants</a> <a id="3749" href="AllInhabitants.html#3342" class="Bound">all-B</a>

<a id="3756" class="Keyword">module</a> <a id="do-AllInhabitants"></a><a id="3763" href="AllInhabitants.html#3763" class="Module">do-AllInhabitants</a> <a id="3781" class="Keyword">where</a>
  <a id="3789" class="Comment">-- example usage:</a>
  <a id="3809" class="Comment">--   open do-AllInhabitants</a>
  <a id="3839" class="Comment">--   do</a>
  <a id="3849" class="Comment">--   (a, a∈B) &lt;- all-inhabitants-of-B</a>
  <a id="3889" class="Comment">--   return (all-inhabitants-of-D (a, a∈B))</a>
  <a id="do-AllInhabitants._&gt;&gt;=_"></a><a id="3935" href="AllInhabitants.html#3935" class="Function Operator">_&gt;&gt;=_</a> <a id="3941" class="Symbol">:</a> <a id="3943" class="Symbol">{</a><a id="3944" href="AllInhabitants.html#3944" class="Bound">a</a> <a id="3946" href="AllInhabitants.html#3946" class="Bound">b</a> <a id="3948" href="AllInhabitants.html#3948" class="Bound">c</a> <a id="3950" href="AllInhabitants.html#3950" class="Bound">d</a> <a id="3952" class="Symbol">:</a> <a id="3954" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3959" class="Symbol">}</a> <a id="3961" class="Symbol">{</a><a id="3962" href="AllInhabitants.html#3962" class="Bound">A</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3970" href="AllInhabitants.html#3944" class="Bound">a</a><a id="3971" class="Symbol">}</a> <a id="3973" class="Symbol">{</a><a id="3974" href="AllInhabitants.html#3974" class="Bound">B</a> <a id="3976" class="Symbol">:</a> <a id="3978" href="AllInhabitants.html#3962" class="Bound">A</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3986" href="AllInhabitants.html#3946" class="Bound">b</a><a id="3987" class="Symbol">}</a>
    <a id="3993" class="Symbol">→</a> <a id="3995" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="4010" class="Symbol">{</a><a id="4011" href="AllInhabitants.html#3944" class="Bound">a</a><a id="4012" class="Symbol">}</a> <a id="4014" class="Symbol">{</a><a id="4015" href="AllInhabitants.html#3946" class="Bound">b</a><a id="4016" class="Symbol">}</a> <a id="4018" class="Symbol">{</a><a id="4019" href="AllInhabitants.html#3962" class="Bound">A</a><a id="4020" class="Symbol">}</a> <a id="4022" href="AllInhabitants.html#3974" class="Bound">B</a>
    <a id="4028" class="Comment">-- ^- given all inhabitants of the predicate B (on set A)</a>
    <a id="4090" class="Symbol">→</a> <a id="4092" class="Symbol">{</a><a id="4093" href="AllInhabitants.html#4093" class="Bound">C</a> <a id="4095" class="Symbol">:</a> <a id="4097" href="AllInhabitants.html#3962" class="Bound">A</a> <a id="4099" class="Symbol">→</a> <a id="4101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4105" href="AllInhabitants.html#3948" class="Bound">c</a><a id="4106" class="Symbol">}</a> <a id="4108" class="Symbol">{</a><a id="4109" href="AllInhabitants.html#4109" class="Bound">D</a> <a id="4111" class="Symbol">:</a> <a id="4113" class="Symbol">(</a><a id="4114" href="AllInhabitants.html#4114" class="Bound">a</a> <a id="4116" class="Symbol">:</a> <a id="4118" href="AllInhabitants.html#3962" class="Bound">A</a><a id="4119" class="Symbol">)</a> <a id="4121" class="Symbol">→</a> <a id="4123" class="Symbol">(</a><a id="4124" href="AllInhabitants.html#4093" class="Bound">C</a> <a id="4126" href="AllInhabitants.html#4114" class="Bound">a</a><a id="4127" class="Symbol">)</a> <a id="4129" class="Symbol">→</a> <a id="4131" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4135" href="AllInhabitants.html#3950" class="Bound">d</a><a id="4136" class="Symbol">}</a>
    <a id="4142" class="Comment">-- ^- and implicitly given a predicate D (that depends on A)</a>
    <a id="4207" class="Symbol">→</a> <a id="4209" class="Symbol">(∀</a> <a id="4212" class="Symbol">(</a><a id="4213" href="AllInhabitants.html#4213" class="Bound">t</a> <a id="4215" class="Symbol">:</a> <a id="4217" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4219" href="AllInhabitants.html#3962" class="Bound">A</a> <a id="4221" href="AllInhabitants.html#3974" class="Bound">B</a><a id="4222" class="Symbol">)</a> <a id="4224" class="Symbol">→</a> <a id="4226" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="4241" class="Symbol">{</a><a id="4242" href="AllInhabitants.html#3948" class="Bound">c</a><a id="4243" class="Symbol">}</a> <a id="4245" class="Symbol">{</a><a id="4246" href="AllInhabitants.html#3950" class="Bound">d</a><a id="4247" class="Symbol">}</a> <a id="4249" class="Symbol">{</a><a id="4250" href="AllInhabitants.html#4093" class="Bound">C</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4259" href="AllInhabitants.html#4213" class="Bound">t</a><a id="4260" class="Symbol">)}</a> <a id="4263" class="Symbol">(</a><a id="4264" href="AllInhabitants.html#4109" class="Bound">D</a> <a id="4266" class="Symbol">(</a><a id="4267" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4273" href="AllInhabitants.html#4213" class="Bound">t</a><a id="4274" class="Symbol">)))</a>
    <a id="4282" class="Comment">-- ^- given a map sending each inhabitant t of B to all inhabitants of D</a>
    <a id="4359" class="Symbol">→</a> <a id="4361" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="4376" class="Symbol">{_}</a> <a id="4380" class="Symbol">{_}</a> <a id="4384" class="Symbol">{</a><a id="4385" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4387" href="AllInhabitants.html#3962" class="Bound">A</a> <a id="4389" href="AllInhabitants.html#4093" class="Bound">C</a><a id="4390" class="Symbol">}</a> <a id="4392" class="Symbol">(λ</a> <a id="4395" class="Symbol">{(</a><a id="4397" href="AllInhabitants.html#4397" class="Bound">a</a> <a id="4399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4401" href="AllInhabitants.html#4401" class="Bound">c</a><a id="4402" class="Symbol">)</a> <a id="4404" class="Symbol">→</a> <a id="4406" href="AllInhabitants.html#3974" class="Bound">B</a> <a id="4408" href="AllInhabitants.html#4397" class="Bound">a</a> <a id="4410" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4412" href="AllInhabitants.html#4109" class="Bound">D</a> <a id="4414" href="AllInhabitants.html#4397" class="Bound">a</a> <a id="4416" href="AllInhabitants.html#4401" class="Bound">c</a> <a id="4418" class="Symbol">})</a>
    <a id="4425" class="Comment">-- ^- then we obtain all pairs inhabitants (a,c) of B and D</a>
  <a id="4487" href="AllInhabitants.html#3935" class="Function Operator">_&gt;&gt;=_</a> <a id="4493" class="Symbol">{</a><a id="4494" class="Argument">A</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="AllInhabitants.html#4498" class="Bound">A</a><a id="4499" class="Symbol">}</a> <a id="4501" class="Symbol">{</a><a id="4502" class="Argument">B</a> <a id="4504" class="Symbol">=</a> <a id="4506" href="AllInhabitants.html#4506" class="Bound">B</a><a id="4507" class="Symbol">}</a> <a id="4509" href="AllInhabitants.html#4509" class="Bound">allB</a> <a id="4514" class="Symbol">{</a><a id="4515" class="Argument">C</a> <a id="4517" class="Symbol">=</a> <a id="4519" href="AllInhabitants.html#4519" class="Bound">C</a><a id="4520" class="Symbol">}</a> <a id="4522" class="Symbol">{</a><a id="4523" class="Argument">D</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="AllInhabitants.html#4527" class="Bound">D</a><a id="4528" class="Symbol">}</a> <a id="4530" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="AllInhabitants.html#2137" class="Function">mkAllInhabitants</a>
        <a id="4565" class="Symbol">((λ</a> <a id="4569" class="Symbol">{(</a><a id="4571" href="AllInhabitants.html#4571" class="Bound">a</a> <a id="4573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4575" href="AllInhabitants.html#4575" class="Bound">c</a><a id="4576" class="Symbol">)</a> <a id="4578" class="Symbol">→</a> <a id="4580" href="AllInhabitants.html#4506" class="Bound">B</a> <a id="4582" href="AllInhabitants.html#4571" class="Bound">a</a> <a id="4584" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4586" href="AllInhabitants.html#4527" class="Bound">D</a> <a id="4588" href="AllInhabitants.html#4571" class="Bound">a</a> <a id="4590" href="AllInhabitants.html#4575" class="Bound">c</a> <a id="4592" class="Symbol">}))</a>
          <a id="4606" href="AllInhabitants.html#6959" class="Function">dependent-witnesses</a>
          <a id="4636" class="Symbol">λ</a> <a id="4638" class="Symbol">{</a>
           <a id="4651" class="Symbol">{</a><a id="4652" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="4654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4656" href="AllInhabitants.html#4656" class="Bound">c</a><a id="4657" class="Symbol">}</a> <a id="4659" class="Symbol">(</a><a id="4660" href="AllInhabitants.html#4660" class="Bound">b</a> <a id="4662" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4664" href="AllInhabitants.html#4664" class="Bound">d</a><a id="4665" class="Symbol">)</a>
          <a id="4677" class="Symbol">→</a>
          <a id="4689" class="Keyword">let</a>
            <a id="4705" href="AllInhabitants.html#4705" class="Bound">AC-Prop</a> <a id="4713" class="Symbol">=</a> <a id="4715" class="Symbol">(λ</a> <a id="4718" class="Symbol">{(</a><a id="4720" href="AllInhabitants.html#4720" class="Bound">a</a> <a id="4722" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4724" href="AllInhabitants.html#4724" class="Bound">c</a><a id="4725" class="Symbol">)</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="AllInhabitants.html#4506" class="Bound">B</a> <a id="4731" href="AllInhabitants.html#4720" class="Bound">a</a> <a id="4733" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4735" href="AllInhabitants.html#4527" class="Bound">D</a> <a id="4737" href="AllInhabitants.html#4720" class="Bound">a</a> <a id="4739" href="AllInhabitants.html#4724" class="Bound">c</a> <a id="4741" class="Symbol">})</a>
            <a id="4756" href="AllInhabitants.html#4756" class="Bound">projected-f</a> <a id="4768" class="Symbol">=</a> <a id="4770" class="Symbol">(λ</a> <a id="4773" class="Symbol">{(</a><a id="4775" href="AllInhabitants.html#4775" class="Bound">a</a> <a id="4777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4779" href="AllInhabitants.html#4779" class="Bound">b</a><a id="4780" class="Symbol">)</a> <a id="4782" class="Symbol">→</a>
                    <a id="4804" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="4813" class="Symbol">(λ</a> <a id="4816" class="Symbol">{(</a><a id="4818" href="AllInhabitants.html#4818" class="Bound">c</a> <a id="4820" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4822" class="Symbol">_)</a> <a id="4825" class="Symbol">→</a> <a id="4827" class="Symbol">(</a><a id="4828" href="AllInhabitants.html#4775" class="Bound">a</a> <a id="4830" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4832" href="AllInhabitants.html#4818" class="Bound">c</a><a id="4833" class="Symbol">)</a> <a id="4835" class="Symbol">})</a>
                    <a id="4858" class="Symbol">(</a><a id="4859" href="AllInhabitants.html#1513" class="Function">AllInhabitants.dep-wit</a> <a id="4882" class="Symbol">(</a><a id="4883" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="4891" class="Symbol">(</a><a id="4892" href="AllInhabitants.html#4775" class="Bound">a</a> <a id="4894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4896" href="AllInhabitants.html#4779" class="Bound">b</a><a id="4897" class="Symbol">)))</a>
                    <a id="4921" class="Symbol">})</a>
            <a id="4936" href="AllInhabitants.html#4936" class="Bound">term2</a> <a id="4942" class="Symbol">=</a> 
                <a id="4961" class="Symbol">(</a><a id="4962" href="Data.List.Base.html#4384" class="Function">List.concatMap</a>
                <a id="4993" href="AllInhabitants.html#4756" class="Bound">projected-f</a>
                <a id="5021" href="AllInhabitants.html#1513" class="Function">allB.dep-wit</a><a id="5033" class="Symbol">)</a>

            <a id="5048" href="AllInhabitants.html#5048" class="Bound">b&#39;</a> <a id="5051" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5053" href="AllInhabitants.html#5053" class="Bound">a,b&#39;∈wit</a> <a id="5062" class="Symbol">=</a> <a id="5064" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5067" href="AllInhabitants.html#5067" class="Bound">b&#39;</a> <a id="5070" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5072" class="Symbol">((</a><a id="5074" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="5076" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5078" href="AllInhabitants.html#5067" class="Bound">b&#39;</a><a id="5080" class="Symbol">)</a> <a id="5082" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5084" href="AllInhabitants.html#1513" class="Function">allB.dep-wit</a><a id="5096" class="Symbol">)</a>
                            <a id="5126" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="5128" href="AllInhabitants.html#1875" class="Function">allB.wit∈dep-wit</a> <a id="5145" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="5147" href="AllInhabitants.html#4660" class="Bound">b</a>
            <a id="5161" href="AllInhabitants.html#5161" class="Bound">d&#39;</a> <a id="5164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5166" href="AllInhabitants.html#5166" class="Bound">c,d&#39;∈wit</a> <a id="5175" class="Symbol">=</a> <a id="5177" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5180" href="AllInhabitants.html#5180" class="Bound">d&#39;</a> <a id="5183" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5185" class="Symbol">((</a><a id="5187" href="AllInhabitants.html#4656" class="Bound">c</a> <a id="5189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5191" href="AllInhabitants.html#5180" class="Bound">d&#39;</a><a id="5193" class="Symbol">)</a> <a id="5195" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5197" class="Symbol">(</a><a id="5198" href="AllInhabitants.html#1513" class="Function">AllInhabitants.dep-wit</a> <a id="5221" class="Symbol">(</a><a id="5222" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="5230" class="Symbol">(</a><a id="5231" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="5233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5235" href="AllInhabitants.html#5048" class="Bound">b&#39;</a><a id="5237" class="Symbol">))))</a>
                            <a id="5270" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="5272" href="AllInhabitants.html#1875" class="Function">AllInhabitants.wit∈dep-wit</a> <a id="5299" class="Symbol">(</a><a id="5300" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="5308" class="Symbol">(</a><a id="5309" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="5311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5313" href="AllInhabitants.html#5048" class="Bound">b&#39;</a><a id="5315" class="Symbol">))</a> <a id="5318" href="AllInhabitants.html#4656" class="Bound">c</a> <a id="5320" href="AllInhabitants.html#4664" class="Bound">d</a>

            <a id="5335" href="AllInhabitants.html#5335" class="Bound">a,c∈mapped</a> <a id="5346" class="Symbol">:</a> <a id="5348" class="Symbol">(</a><a id="5349" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="5351" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5353" href="AllInhabitants.html#4656" class="Bound">c</a><a id="5354" class="Symbol">)</a> <a id="5356" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a>
                            <a id="5386" href="Data.List.Base.html#1612" class="Function">List.map</a>
                              <a id="5425" class="Symbol">(λ</a> <a id="5428" class="Symbol">{</a> <a id="5430" class="Symbol">(</a><a id="5431" href="AllInhabitants.html#5431" class="Bound">c</a> <a id="5433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5435" class="Symbol">_)</a> <a id="5438" class="Symbol">→</a> <a id="5440" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="5442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5444" href="AllInhabitants.html#5431" class="Bound">c</a> <a id="5446" class="Symbol">})</a>
                              <a id="5479" class="Symbol">(</a><a id="5480" href="AllInhabitants.html#1513" class="Function">AllInhabitants.dep-wit</a> <a id="5503" class="Symbol">(</a><a id="5504" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="5512" class="Symbol">(</a><a id="5513" href="AllInhabitants.html#4652" class="Bound">a</a> <a id="5515" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5517" href="AllInhabitants.html#5048" class="Bound">b&#39;</a><a id="5519" class="Symbol">)))</a>
            <a id="5535" href="AllInhabitants.html#5335" class="Bound">a,c∈mapped</a> <a id="5546" class="Symbol">=</a> <a id="5548" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="5555" class="Symbol">_</a> <a id="5557" href="AllInhabitants.html#5166" class="Bound">c,d&#39;∈wit</a>

            <a id="5579" href="AllInhabitants.html#5579" class="Bound">term2-correct</a> <a id="5593" class="Symbol">:</a> <a id="5595" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="5604" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5610" href="AllInhabitants.html#6959" class="Function">dependent-witnesses</a> <a id="5630" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5632" href="AllInhabitants.html#4936" class="Bound">term2</a>
            <a id="5650" href="AllInhabitants.html#5579" class="Bound">term2-correct</a> <a id="5664" class="Symbol">=</a>
              <a id="5680" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="5700" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="5709" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5715" href="AllInhabitants.html#6959" class="Function">dependent-witnesses</a>
                <a id="5751" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5754" href="Data.List.Properties.html#28623" class="Function">List.map-concatMap</a> <a id="5773" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5779" class="Symbol">_</a> <a id="5781" href="AllInhabitants.html#1513" class="Function">allB.dep-wit</a> <a id="5794" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="5810" href="Data.List.Base.html#4384" class="Function">List.concatMap</a>
                    <a id="5845" class="Symbol">(λ</a> <a id="5848" class="Symbol">{(</a><a id="5850" href="AllInhabitants.html#5850" class="Bound">a</a> <a id="5852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5854" href="AllInhabitants.html#5854" class="Bound">b</a><a id="5855" class="Symbol">)</a> <a id="5857" class="Symbol">→</a>
                    <a id="5879" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="5888" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5894" class="Symbol">(</a>
                        <a id="5920" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="5929" class="Symbol">(λ</a> <a id="5932" class="Symbol">{(</a><a id="5934" href="AllInhabitants.html#5934" class="Bound">c</a> <a id="5936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5938" href="AllInhabitants.html#5938" class="Bound">d</a><a id="5939" class="Symbol">)</a> <a id="5941" class="Symbol">→</a> <a id="5943" class="Symbol">(</a><a id="5944" href="AllInhabitants.html#5850" class="Bound">a</a> <a id="5946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5948" href="AllInhabitants.html#5934" class="Bound">c</a><a id="5949" class="Symbol">)</a> <a id="5951" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5953" class="Symbol">(</a><a id="5954" href="AllInhabitants.html#5854" class="Bound">b</a> <a id="5956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5958" href="AllInhabitants.html#5938" class="Bound">d</a><a id="5959" class="Symbol">)})</a>
                        <a id="5987" class="Symbol">(</a><a id="5988" href="AllInhabitants.html#1513" class="Function">AllInhabitants.dep-wit</a> <a id="6011" class="Symbol">(</a><a id="6012" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="6020" class="Symbol">(</a><a id="6021" href="AllInhabitants.html#5850" class="Bound">a</a> <a id="6023" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6025" href="AllInhabitants.html#5854" class="Bound">b</a><a id="6026" class="Symbol">))))</a>
                    <a id="6051" class="Symbol">})</a>
                   <a id="6073" href="AllInhabitants.html#1513" class="Function">allB.dep-wit</a>
                <a id="6102" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6105" href="Data.List.Properties.html#28269" class="Function">List.concatMap-cong</a> <a id="6125" class="Symbol">(λ</a> <a id="6128" href="AllInhabitants.html#6128" class="Bound">x</a> <a id="6130" class="Symbol">→</a> <a id="6132" href="Data.List.Properties.html#4495" class="Function">List.map-∘</a> <a id="6143" class="Symbol">_)</a> <a id="6146" href="AllInhabitants.html#1513" class="Function">allB.dep-wit</a> <a id="6159" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
              <a id="6175" href="Data.List.Base.html#4384" class="Function">List.concatMap</a>
                    <a id="6210" class="Symbol">(λ</a> <a id="6213" class="Symbol">{(</a><a id="6215" href="AllInhabitants.html#6215" class="Bound">a</a> <a id="6217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6219" href="AllInhabitants.html#6219" class="Bound">b</a><a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">→</a>
                        <a id="6248" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6264" class="Symbol">{</a><a id="6265" class="Argument">B</a> <a id="6267" class="Symbol">=</a> <a id="6269" href="AllInhabitants.html#4705" class="Bound">AC-Prop</a><a id="6276" class="Symbol">}</a> <a id="6278" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="6281" class="Symbol">λ</a> <a id="6283" class="Symbol">{(</a><a id="6285" href="AllInhabitants.html#6285" class="Bound">c</a> <a id="6287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6289" href="AllInhabitants.html#6289" class="Bound">d</a><a id="6290" class="Symbol">)</a> <a id="6292" class="Symbol">→</a> <a id="6294" class="Symbol">(</a><a id="6295" href="AllInhabitants.html#6215" class="Bound">a</a> <a id="6297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6299" href="AllInhabitants.html#6285" class="Bound">c</a><a id="6300" class="Symbol">)</a> <a id="6302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6304" class="Symbol">(</a><a id="6305" href="AllInhabitants.html#6219" class="Bound">b</a> <a id="6307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6309" href="AllInhabitants.html#6289" class="Bound">d</a><a id="6310" class="Symbol">)})</a>
                        <a id="6338" class="Symbol">(</a><a id="6339" href="AllInhabitants.html#1513" class="Function">AllInhabitants.dep-wit</a> <a id="6362" class="Symbol">(</a><a id="6363" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="6371" class="Symbol">(</a><a id="6372" href="AllInhabitants.html#6215" class="Bound">a</a> <a id="6374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6376" href="AllInhabitants.html#6219" class="Bound">b</a><a id="6377" class="Symbol">)))</a>
                    <a id="6401" class="Symbol">})</a>
                   <a id="6423" href="AllInhabitants.html#1513" class="Function">allB.dep-wit</a>
                <a id="6452" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a> 
              <a id="6471" href="AllInhabitants.html#4936" class="Bound">term2</a>
              <a id="6491" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="6503" class="Keyword">in</a>
          <a id="6516" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="6522" class="Symbol">((λ</a> <a id="6526" href="AllInhabitants.html#6526" class="Bound">x</a> <a id="6528" class="Symbol">→</a> <a id="6530" class="Symbol">_</a> <a id="6532" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6534" href="AllInhabitants.html#6526" class="Bound">x</a><a id="6535" class="Symbol">))</a> <a id="6538" class="Symbol">(</a><a id="6539" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6543" href="AllInhabitants.html#5579" class="Bound">term2-correct</a><a id="6556" class="Symbol">)</a>
            <a id="6570" class="Symbol">(</a><a id="6571" href="Plain-Utils.html#3325" class="Function">∈∈-concatMap⁺</a>
              <a id="6599" href="AllInhabitants.html#4756" class="Bound">projected-f</a>
              <a id="6625" href="AllInhabitants.html#5053" class="Bound">a,b&#39;∈wit</a>
              <a id="6648" href="AllInhabitants.html#5335" class="Bound">a,c∈mapped</a><a id="6658" class="Symbol">)</a>
          <a id="6670" class="Symbol">}</a>
        <a id="6680" class="Keyword">where</a>
          <a id="6696" class="Keyword">module</a> <a id="6703" href="AllInhabitants.html#6703" class="Module">allB</a> <a id="6708" class="Symbol">=</a> <a id="6710" href="AllInhabitants.html#1213" class="Module">AllInhabitants</a> <a id="6725" href="AllInhabitants.html#4509" class="Bound">allB</a>
          <a id="6740" href="AllInhabitants.html#6740" class="Function">tzip</a> <a id="6745" class="Symbol">:</a> <a id="6747" class="Symbol">∀</a> <a id="6749" class="Symbol">(</a><a id="6750" href="AllInhabitants.html#6750" class="Bound">t</a> <a id="6752" class="Symbol">:</a> <a id="6754" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6756" href="AllInhabitants.html#4498" class="Bound">A</a> <a id="6758" href="AllInhabitants.html#4506" class="Bound">B</a><a id="6759" class="Symbol">)</a> <a id="6761" class="Symbol">→</a> <a id="6763" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6765" class="Symbol">(</a><a id="6766" href="AllInhabitants.html#4519" class="Bound">C</a> <a id="6768" class="Symbol">(</a><a id="6769" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6775" href="AllInhabitants.html#6750" class="Bound">t</a><a id="6776" class="Symbol">))</a> <a id="6779" class="Symbol">(</a><a id="6780" href="AllInhabitants.html#4527" class="Bound">D</a> <a id="6782" class="Symbol">(</a><a id="6783" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6789" href="AllInhabitants.html#6750" class="Bound">t</a><a id="6790" class="Symbol">))</a> <a id="6793" class="Symbol">→</a> 
                   <a id="6815" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6820" href="AllInhabitants.html#4498" class="Bound">A</a> <a id="6822" href="AllInhabitants.html#4519" class="Bound">C</a><a id="6823" class="Symbol">)</a> <a id="6825" class="Symbol">(λ</a> <a id="6828" class="Symbol">{(</a><a id="6830" href="AllInhabitants.html#6830" class="Bound">a</a> <a id="6832" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6834" href="AllInhabitants.html#6834" class="Bound">c</a><a id="6835" class="Symbol">)</a> <a id="6837" class="Symbol">→</a> <a id="6839" href="AllInhabitants.html#4506" class="Bound">B</a> <a id="6841" href="AllInhabitants.html#6830" class="Bound">a</a> <a id="6843" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6845" href="AllInhabitants.html#4527" class="Bound">D</a> <a id="6847" href="AllInhabitants.html#6830" class="Bound">a</a> <a id="6849" href="AllInhabitants.html#6834" class="Bound">c</a> <a id="6851" class="Symbol">})</a>
          <a id="6864" href="AllInhabitants.html#6740" class="Function">tzip</a> <a id="6869" class="Symbol">=</a> <a id="6871" class="Symbol">λ</a> <a id="6873" class="Symbol">{(</a><a id="6875" href="AllInhabitants.html#6875" class="Bound">a</a> <a id="6877" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6879" href="AllInhabitants.html#6879" class="Bound">b</a><a id="6880" class="Symbol">)</a> <a id="6882" class="Symbol">→</a> <a id="6884" class="Symbol">(λ</a> <a id="6887" class="Symbol">{(</a><a id="6889" href="AllInhabitants.html#6889" class="Bound">c</a> <a id="6891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6893" href="AllInhabitants.html#6893" class="Bound">d</a><a id="6894" class="Symbol">)</a> <a id="6896" class="Symbol">→</a> <a id="6898" class="Symbol">(</a><a id="6899" href="AllInhabitants.html#6875" class="Bound">a</a> <a id="6901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6903" href="AllInhabitants.html#6889" class="Bound">c</a><a id="6904" class="Symbol">)</a> <a id="6906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6908" class="Symbol">(</a><a id="6909" href="AllInhabitants.html#6879" class="Bound">b</a> <a id="6911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6913" href="AllInhabitants.html#6893" class="Bound">d</a><a id="6914" class="Symbol">)})}</a>
          <a id="6929" class="Keyword">open</a> <a id="6934" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a> 
          <a id="6959" href="AllInhabitants.html#6959" class="Function">dependent-witnesses</a> <a id="6979" class="Symbol">=</a>
            <a id="6993" class="Symbol">(</a><a id="6994" href="Data.List.Base.html#4384" class="Function">List.concatMap</a>
              <a id="7023" class="Symbol">(λ</a> <a id="7026" class="Symbol">{(</a><a id="7028" href="AllInhabitants.html#7028" class="Bound">a</a> <a id="7030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7032" href="AllInhabitants.html#7032" class="Bound">b</a><a id="7033" class="Symbol">)</a> <a id="7035" class="Symbol">→</a>
                <a id="7053" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7062" class="Symbol">(λ</a> <a id="7065" class="Symbol">{(</a><a id="7067" href="AllInhabitants.html#7067" class="Bound">c</a> <a id="7069" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7071" href="AllInhabitants.html#7071" class="Bound">d</a><a id="7072" class="Symbol">)</a> <a id="7074" class="Symbol">→</a> <a id="7076" class="Symbol">(</a><a id="7077" href="AllInhabitants.html#7028" class="Bound">a</a> <a id="7079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7081" href="AllInhabitants.html#7067" class="Bound">c</a><a id="7082" class="Symbol">)</a> <a id="7084" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7086" class="Symbol">(</a><a id="7087" href="AllInhabitants.html#7032" class="Bound">b</a> <a id="7089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7091" href="AllInhabitants.html#7071" class="Bound">d</a><a id="7092" class="Symbol">)})</a>
                <a id="7112" class="Symbol">(</a><a id="7113" href="AllInhabitants.html#1513" class="Function">AllInhabitants.dep-wit</a> <a id="7136" class="Symbol">(</a><a id="7137" href="AllInhabitants.html#4530" class="Bound">ab2allD</a> <a id="7145" class="Symbol">(</a><a id="7146" href="AllInhabitants.html#7028" class="Bound">a</a> <a id="7148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7150" href="AllInhabitants.html#7032" class="Bound">b</a><a id="7151" class="Symbol">)))</a>
                <a id="7171" class="Symbol">})</a>
             <a id="7187" href="AllInhabitants.html#1513" class="Function">allB.dep-wit</a><a id="7199" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Axiom.Extensionality.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Axiom.Extensionality.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning function extensionality for propositional equality</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Function.Base.html" class="Module">Function.Base</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Level.html" class="Module">Level</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="403" class="Symbol">;</a> <a id="405" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="413" class="Symbol">;</a> <a id="415" href="Level.html#466" class="InductiveConstructor">lift</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="492" class="Symbol">;</a> <a id="494" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="498" class="Symbol">)</a>

<a id="501" class="Comment">------------------------------------------------------------------------</a>
<a id="574" class="Comment">-- Function extensionality states that if two functions are</a>
<a id="634" class="Comment">-- propositionally equal for every input, then the functions themselves</a>
<a id="706" class="Comment">-- must be propositionally equal.</a>

<a id="Extensionality"></a><a id="741" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="756" class="Symbol">:</a> <a id="758" class="Symbol">(</a><a id="759" href="Axiom.Extensionality.Propositional.html#759" class="Bound">a</a> <a id="761" href="Axiom.Extensionality.Propositional.html#761" class="Bound">b</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="770" class="Symbol">)</a> <a id="772" class="Symbol">→</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="778" class="Symbol">_</a>
<a id="780" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="795" href="Axiom.Extensionality.Propositional.html#795" class="Bound">a</a> <a id="797" href="Axiom.Extensionality.Propositional.html#797" class="Bound">b</a> <a id="799" class="Symbol">=</a>
  <a id="803" class="Symbol">{</a><a id="804" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Axiom.Extensionality.Propositional.html#795" class="Bound">a</a><a id="813" class="Symbol">}</a> <a id="815" class="Symbol">{</a><a id="816" href="Axiom.Extensionality.Propositional.html#816" class="Bound">B</a> <a id="818" class="Symbol">:</a> <a id="820" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a> <a id="822" class="Symbol">→</a> <a id="824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="828" href="Axiom.Extensionality.Propositional.html#797" class="Bound">b</a><a id="829" class="Symbol">}</a> <a id="831" class="Symbol">{</a><a id="832" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="834" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a> <a id="836" class="Symbol">:</a> <a id="838" class="Symbol">(</a><a id="839" href="Axiom.Extensionality.Propositional.html#839" class="Bound">x</a> <a id="841" class="Symbol">:</a> <a id="843" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Axiom.Extensionality.Propositional.html#816" class="Bound">B</a> <a id="850" href="Axiom.Extensionality.Propositional.html#839" class="Bound">x</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">→</a>
  <a id="857" class="Symbol">(∀</a> <a id="860" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a> <a id="862" class="Symbol">→</a> <a id="864" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="866" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a> <a id="868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="870" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a> <a id="872" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">→</a> <a id="877" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="881" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a>

<a id="884" class="Comment">-- A variant for implicit function spaces.</a>

<a id="ExtensionalityImplicit"></a><a id="928" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="951" class="Symbol">:</a> <a id="953" class="Symbol">(</a><a id="954" href="Axiom.Extensionality.Propositional.html#954" class="Bound">a</a> <a id="956" href="Axiom.Extensionality.Propositional.html#956" class="Bound">b</a> <a id="958" class="Symbol">:</a> <a id="960" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">→</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="973" class="Symbol">_</a>
<a id="975" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="998" href="Axiom.Extensionality.Propositional.html#998" class="Bound">a</a> <a id="1000" href="Axiom.Extensionality.Propositional.html#1000" class="Bound">b</a> <a id="1002" class="Symbol">=</a>
  <a id="1006" class="Symbol">{</a><a id="1007" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Axiom.Extensionality.Propositional.html#998" class="Bound">a</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Axiom.Extensionality.Propositional.html#1019" class="Bound">B</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1031" href="Axiom.Extensionality.Propositional.html#1000" class="Bound">b</a><a id="1032" class="Symbol">}</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1037" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1039" class="Symbol">:</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Axiom.Extensionality.Propositional.html#1042" class="Bound">x</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a><a id="1047" class="Symbol">}</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Axiom.Extensionality.Propositional.html#1019" class="Bound">B</a> <a id="1053" href="Axiom.Extensionality.Propositional.html#1042" class="Bound">x</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">→</a>
  <a id="1060" class="Symbol">(∀</a> <a id="1063" class="Symbol">{</a><a id="1064" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1065" class="Symbol">}</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1071" class="Symbol">{</a><a id="1072" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1073" class="Symbol">}</a> <a id="1075" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1077" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">→</a> <a id="1086" class="Symbol">(λ</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Axiom.Extensionality.Propositional.html#1090" class="Bound">x</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Axiom.Extensionality.Propositional.html#1090" class="Bound">x</a><a id="1099" class="Symbol">})</a> <a id="1102" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1104" class="Symbol">(λ</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Axiom.Extensionality.Propositional.html#1108" class="Bound">x</a><a id="1109" class="Symbol">}</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1115" class="Symbol">{</a><a id="1116" href="Axiom.Extensionality.Propositional.html#1108" class="Bound">x</a><a id="1117" class="Symbol">})</a>


<a id="1122" class="Comment">------------------------------------------------------------------------</a>
<a id="1195" class="Comment">-- Properties</a>

<a id="1210" class="Comment">-- If extensionality holds for a given universe level, then it also</a>
<a id="1278" class="Comment">-- holds for lower ones.</a>

<a id="lower-extensionality"></a><a id="1304" href="Axiom.Extensionality.Propositional.html#1304" class="Function">lower-extensionality</a> <a id="1325" class="Symbol">:</a> <a id="1327" class="Symbol">∀</a> <a id="1329" class="Symbol">{</a><a id="1330" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1333" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a><a id="1335" class="Symbol">}</a> <a id="1337" href="Axiom.Extensionality.Propositional.html#1337" class="Bound">a₂</a> <a id="1340" href="Axiom.Extensionality.Propositional.html#1340" class="Bound">b₂</a> <a id="1343" class="Symbol">→</a>
                       <a id="1368" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1387" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1389" href="Axiom.Extensionality.Propositional.html#1337" class="Bound">a₂</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a> <a id="1397" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1399" href="Axiom.Extensionality.Propositional.html#1340" class="Bound">b₂</a><a id="1401" class="Symbol">)</a> <a id="1403" class="Symbol">→</a>
                       <a id="1428" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1443" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1446" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a>
<a id="1449" href="Axiom.Extensionality.Propositional.html#1304" class="Function">lower-extensionality</a> <a id="1470" href="Axiom.Extensionality.Propositional.html#1470" class="Bound">a₂</a> <a id="1473" href="Axiom.Extensionality.Propositional.html#1473" class="Bound">b₂</a> <a id="1476" href="Axiom.Extensionality.Propositional.html#1476" class="Bound">ext</a> <a id="1480" href="Axiom.Extensionality.Propositional.html#1480" class="Bound">f≡g</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1491" class="Symbol">(λ</a> <a id="1494" href="Axiom.Extensionality.Propositional.html#1494" class="Bound">h</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Level.html#479" class="Field">Level.lower</a> <a id="1510" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1512" href="Axiom.Extensionality.Propositional.html#1494" class="Bound">h</a> <a id="1514" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1516" href="Level.html#466" class="InductiveConstructor">lift</a><a id="1520" class="Symbol">)</a> <a id="1522" href="Function.Base.html#1993" class="Function Operator">$</a>
    <a id="1528" href="Axiom.Extensionality.Propositional.html#1476" class="Bound">ext</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1544" class="Symbol">{</a><a id="1545" class="Argument">ℓ</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Axiom.Extensionality.Propositional.html#1473" class="Bound">b₂</a><a id="1551" class="Symbol">})</a> <a id="1554" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1556" href="Axiom.Extensionality.Propositional.html#1480" class="Bound">f≡g</a> <a id="1560" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1562" href="Level.html#479" class="Field">Level.lower</a> <a id="1574" class="Symbol">{</a><a id="1575" class="Argument">ℓ</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Axiom.Extensionality.Propositional.html#1470" class="Bound">a₂</a><a id="1581" class="Symbol">})</a>

<a id="1585" class="Comment">-- Functional extensionality implies a form of extensionality for</a>
<a id="1651" class="Comment">-- Π-types.</a>

<a id="∀-extensionality"></a><a id="1664" href="Axiom.Extensionality.Propositional.html#1664" class="Function">∀-extensionality</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">∀</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a> <a id="1688" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1689" class="Symbol">}</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1708" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1715" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">→</a>
                   <a id="1739" class="Symbol">{</a><a id="1740" href="Axiom.Extensionality.Propositional.html#1740" class="Bound">A</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1748" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a><a id="1749" class="Symbol">}</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1755" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Axiom.Extensionality.Propositional.html#1740" class="Bound">A</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1768" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Symbol">→</a>
                   <a id="1792" class="Symbol">(∀</a> <a id="1795" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1802" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a> <a id="1804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1806" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1809" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a><a id="1810" class="Symbol">)</a> <a id="1812" class="Symbol">→</a>
                   <a id="1833" class="Symbol">(∀</a> <a id="1836" href="Axiom.Extensionality.Propositional.html#1836" class="Bound">x</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1843" href="Axiom.Extensionality.Propositional.html#1836" class="Bound">x</a><a id="1844" class="Symbol">)</a> <a id="1846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1848" class="Symbol">(∀</a> <a id="1851" href="Axiom.Extensionality.Propositional.html#1851" class="Bound">x</a> <a id="1853" class="Symbol">→</a> <a id="1855" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1858" href="Axiom.Extensionality.Propositional.html#1851" class="Bound">x</a><a id="1859" class="Symbol">)</a>
<a id="1861" href="Axiom.Extensionality.Propositional.html#1664" class="Function">∀-extensionality</a> <a id="1878" href="Axiom.Extensionality.Propositional.html#1878" class="Bound">ext</a> <a id="1882" href="Axiom.Extensionality.Propositional.html#1882" class="Bound">B₁</a> <a id="1885" href="Axiom.Extensionality.Propositional.html#1885" class="Bound">B₂</a> <a id="1888" href="Axiom.Extensionality.Propositional.html#1888" class="Bound">B₁≡B₂</a> <a id="1894" class="Keyword">with</a> <a id="1899" href="Axiom.Extensionality.Propositional.html#1878" class="Bound">ext</a> <a id="1903" href="Axiom.Extensionality.Propositional.html#1888" class="Bound">B₁≡B₂</a>
<a id="1909" class="Symbol">...</a> <a id="1913" class="Symbol">|</a> <a id="1915" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1928" class="Comment">-- Extensionality for explicit function spaces implies extensionality</a>
<a id="1998" class="Comment">-- for implicit function spaces.</a>

<a id="implicit-extensionality"></a><a id="2032" href="Axiom.Extensionality.Propositional.html#2032" class="Function">implicit-extensionality</a> <a id="2056" class="Symbol">:</a> <a id="2058" class="Symbol">∀</a> <a id="2060" class="Symbol">{</a><a id="2061" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2063" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a><a id="2064" class="Symbol">}</a> <a id="2066" class="Symbol">→</a>
                          <a id="2094" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="2109" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2111" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a> <a id="2113" class="Symbol">→</a>
                          <a id="2141" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="2164" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2166" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a>
<a id="2168" href="Axiom.Extensionality.Propositional.html#2032" class="Function">implicit-extensionality</a> <a id="2192" href="Axiom.Extensionality.Propositional.html#2192" class="Bound">ext</a> <a id="2196" href="Axiom.Extensionality.Propositional.html#2196" class="Bound">f≡g</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2207" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Axiom.Extensionality.Propositional.html#2192" class="Bound">ext</a> <a id="2216" class="Symbol">(λ</a> <a id="2219" href="Axiom.Extensionality.Propositional.html#2219" class="Bound">x</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Axiom.Extensionality.Propositional.html#2196" class="Bound">f≡g</a><a id="2226" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Axiom.UniquenessOfIdentityProofs.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Axiom.UniquenessOfIdentityProofs</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning uniqueness of identity proofs</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Level.html" class="Module">Level</a> <a id="342" class="Keyword">using</a> <a id="348" class="Symbol">(</a><a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a><a id="418" class="Symbol">;</a> <a id="420" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="483" class="Symbol">;</a> <a id="485" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="542" class="Symbol">;</a> <a id="544" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a><a id="554" class="Symbol">;</a> <a id="556" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="573" class="Symbol">)</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="642" class="Symbol">;</a> <a id="644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="648" class="Symbol">;</a> <a id="650" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="655" class="Symbol">;</a> <a id="657" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>

<a id="730" class="Keyword">private</a>
  <a id="740" class="Keyword">variable</a>
    <a id="753" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="767" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="775" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a>
    <a id="781" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="783" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a> <a id="785" class="Symbol">:</a> <a id="787" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Definition</a>
<a id="877" class="Comment">--</a>
<a id="880" class="Comment">-- Uniqueness of Identity Proofs (UIP) states that all proofs of</a>
<a id="945" class="Comment">-- equality are themselves equal. In other words, the equality relation</a>
<a id="1017" class="Comment">-- is irrelevant. Here we define UIP relative to a given type.</a>

<a id="UIP"></a><a id="1081" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1085" class="Symbol">:</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Axiom.UniquenessOfIdentityProofs.html#1088" class="Bound">A</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1096" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a><a id="1097" class="Symbol">)</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1105" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a>
<a id="1107" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1111" href="Axiom.UniquenessOfIdentityProofs.html#1111" class="Bound">A</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="1126" class="Symbol">{</a><a id="1127" class="Argument">A</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Axiom.UniquenessOfIdentityProofs.html#1111" class="Bound">A</a><a id="1132" class="Symbol">}</a> <a id="1134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1139" class="Comment">------------------------------------------------------------------------</a>
<a id="1212" class="Comment">-- Properties</a>

<a id="1227" class="Comment">-- UIP always holds when using axiom K</a>
<a id="1266" class="Comment">-- (see `Axiom.UniquenessOfIdentityProofs.WithK`).</a>

<a id="1318" class="Comment">-- The existence of a constant function over proofs of equality for</a>
<a id="1386" class="Comment">-- elements in A is enough to prove UIP for A. Indeed, we can relate any</a>
<a id="1459" class="Comment">-- proof to its image via this function which we then know is equal to</a>
<a id="1530" class="Comment">-- the image of any other proof.</a>

<a id="1564" class="Keyword">module</a> <a id="Constant⇒UIP"></a><a id="1571" href="Axiom.UniquenessOfIdentityProofs.html#1571" class="Module">Constant⇒UIP</a>
  <a id="1586" class="Symbol">(</a><a id="1587" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1595" class="Symbol">{</a><a id="1596" class="Argument">A</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a><a id="1601" class="Symbol">}</a> <a id="1603" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1608" class="Symbol">)</a>
  <a id="1612" class="Symbol">(</a><a id="1613" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">f-constant</a> <a id="1624" class="Symbol">:</a> <a id="1626" class="Symbol">∀</a> <a id="1628" class="Symbol">{</a><a id="1629" href="Axiom.UniquenessOfIdentityProofs.html#1629" class="Bound">x</a> <a id="1631" href="Axiom.UniquenessOfIdentityProofs.html#1631" class="Bound">y</a><a id="1632" class="Symbol">}</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Axiom.UniquenessOfIdentityProofs.html#1635" class="Bound">p</a> <a id="1637" href="Axiom.UniquenessOfIdentityProofs.html#1637" class="Bound">q</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Axiom.UniquenessOfIdentityProofs.html#1629" class="Bound">x</a> <a id="1643" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1645" href="Axiom.UniquenessOfIdentityProofs.html#1631" class="Bound">y</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1652" href="Axiom.UniquenessOfIdentityProofs.html#1635" class="Bound">p</a> <a id="1654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1656" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1658" href="Axiom.UniquenessOfIdentityProofs.html#1637" class="Bound">q</a><a id="1659" class="Symbol">)</a>
  <a id="1663" class="Keyword">where</a>

  <a id="Constant⇒UIP.≡-canonical"></a><a id="1672" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1684" class="Symbol">:</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="1693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1695" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1714" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1718" class="Symbol">))</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1724" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a><a id="1725" class="Symbol">)</a> <a id="1727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1729" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a>
  <a id="1733" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1750" class="Symbol">=</a> <a id="1752" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1770" class="Symbol">)</a>

  <a id="Constant⇒UIP.≡-irrelevant"></a><a id="1775" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">≡-irrelevant</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1794" href="Axiom.UniquenessOfIdentityProofs.html#1600" class="Bound">A</a>
  <a id="1798" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">≡-irrelevant</a> <a id="1811" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a> <a id="1813" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1827" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a>                          <a id="1854" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1857" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1874" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1883" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1901" class="Symbol">))</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1907" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a><a id="1908" class="Symbol">)</a> <a id="1910" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1913" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1925" class="Symbol">_)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">f-constant</a> <a id="1940" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a> <a id="1942" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a><a id="1943" class="Symbol">)</a> <a id="1945" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1951" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1965" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1969" class="Symbol">))</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1975" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a><a id="1976" class="Symbol">)</a> <a id="1978" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1981" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1993" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a> <a id="1995" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2001" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a>                          <a id="2028" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2034" class="Keyword">where</a> <a id="2040" class="Keyword">open</a> <a id="2045" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2058" class="Comment">-- If equality is decidable for a given type, then we can prove UIP for</a>
<a id="2130" class="Comment">-- that type. Indeed, the decision procedure allows us to define a</a>
<a id="2197" class="Comment">-- function over proofs of equality which is constant: it returns the</a>
<a id="2267" class="Comment">-- proof produced by the decision procedure.</a>

<a id="2313" class="Keyword">module</a> <a id="Decidable⇒UIP"></a><a id="2320" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">_≟_</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2359" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a><a id="2360" class="Symbol">)</a>
  <a id="2364" class="Keyword">where</a>

  <a id="Decidable⇒UIP.≡-normalise"></a><a id="2373" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2391" class="Symbol">{</a><a id="2392" class="Argument">A</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="Axiom.UniquenessOfIdentityProofs.html#2359" class="Bound">A</a><a id="2397" class="Symbol">}</a> <a id="2399" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2407" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Axiom.UniquenessOfIdentityProofs.html#2420" class="Bound">x</a><a id="2421" class="Symbol">}</a> <a id="2423" class="Symbol">{</a><a id="2424" href="Axiom.UniquenessOfIdentityProofs.html#2424" class="Bound">y</a><a id="2425" class="Symbol">}</a> <a id="2427" href="Axiom.UniquenessOfIdentityProofs.html#2427" class="Bound">x≡y</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Axiom.UniquenessOfIdentityProofs.html#2420" class="Bound">x</a> <a id="2446" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">≟</a> <a id="2448" href="Axiom.UniquenessOfIdentityProofs.html#2424" class="Bound">y</a><a id="2449" class="Symbol">)</a> <a id="2451" href="Axiom.UniquenessOfIdentityProofs.html#2427" class="Bound">x≡y</a>

  <a id="Decidable⇒UIP.≡-normalise-constant"></a><a id="2458" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a> <a id="2479" class="Symbol">:</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Axiom.UniquenessOfIdentityProofs.html#2482" class="Bound">p</a> <a id="2484" href="Axiom.UniquenessOfIdentityProofs.html#2484" class="Bound">q</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="2490" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2492" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2509" href="Axiom.UniquenessOfIdentityProofs.html#2482" class="Bound">p</a> <a id="2511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2513" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2525" href="Axiom.UniquenessOfIdentityProofs.html#2484" class="Bound">q</a>
  <a id="2529" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a> <a id="2550" class="Symbol">{</a><a id="2551" class="Argument">x</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Axiom.UniquenessOfIdentityProofs.html#2555" class="Bound">x</a><a id="2556" class="Symbol">}</a> <a id="2558" class="Symbol">{</a><a id="2559" class="Argument">y</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Axiom.UniquenessOfIdentityProofs.html#2563" class="Bound">y</a><a id="2564" class="Symbol">}</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Axiom.UniquenessOfIdentityProofs.html#2555" class="Bound">x</a> <a id="2590" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">≟</a> <a id="2592" href="Axiom.UniquenessOfIdentityProofs.html#2563" class="Bound">y</a><a id="2593" class="Symbol">)</a>

  <a id="Decidable⇒UIP.≡-irrelevant"></a><a id="2598" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">≡-irrelevant</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="2617" href="Axiom.UniquenessOfIdentityProofs.html#2359" class="Bound">A</a>
  <a id="2621" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">≡-irrelevant</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">Constant⇒UIP.≡-irrelevant</a> <a id="2662" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2674" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a>
</pre></body></html>


==> anc/html/CYK.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CYK</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Symbol">#-}</a>

<a id="28" class="Keyword">open</a> <a id="33" class="Keyword">import</a> <a id="40" href="Level.html" class="Module">Level</a>
<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Function.html" class="Module">Function</a> <a id="94" class="Keyword">using</a> <a id="100" class="Symbol">(</a><a id="101" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="104" class="Symbol">;</a> <a id="106" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="109" class="Symbol">)</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Context-Free-CNF-Grammar.html" class="Module">Context-Free-CNF-Grammar</a> <a id="148" class="Keyword">using</a> <a id="154" class="Symbol">(</a><a id="155" href="Context-Free-CNF-Grammar.html#617" class="Record">Grammar</a><a id="162" class="Symbol">)</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Data.List.html" class="Module">Data.List</a> <a id="216" class="Keyword">hiding</a> <a id="223" class="Symbol">(</a><a id="224" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="227" class="Symbol">;</a> <a id="229" href="Data.List.Base.html#4746" class="Function">length</a><a id="235" class="Symbol">)</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="271" class="Keyword">import</a> <a id="278" href="Data.Product.html" class="Module">Data.Product</a> <a id="291" class="Symbol">as</a> <a id="294" class="Module">×</a>
<a id="296" class="Keyword">import</a> <a id="303" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="327" class="Symbol">as</a> <a id="330" class="Module">Product</a>
<a id="338" class="Keyword">import</a> <a id="345" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="365" class="Symbol">as</a> <a id="368" class="Module">Fin</a>
<a id="372" class="Keyword">import</a> <a id="379" href="Data.List.html" class="Module">Data.List</a> <a id="389" class="Symbol">as</a> <a id="392" class="Module">List</a>
<a id="397" class="Keyword">import</a> <a id="404" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="424" class="Symbol">as</a> <a id="427" class="Module">List</a>
<a id="432" class="Keyword">import</a> <a id="439" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="448" class="Symbol">as</a> <a id="451" class="Module">ℕ</a>
<a id="453" class="Keyword">import</a> <a id="460" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">ℕ</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="600" class="Symbol">as</a> <a id="603" class="Module">List⁺</a>
<a id="609" class="Keyword">import</a> <a id="616" href="Data.List.NonEmpty.Properties.html" class="Module">Data.List.NonEmpty.Properties</a> <a id="646" class="Symbol">as</a> <a id="649" class="Module">List⁺</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="688" class="Keyword">using</a> <a id="694" class="Symbol">(</a><a id="695" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a><a id="708" class="Symbol">)</a>
<a id="710" class="Keyword">open</a> <a id="715" class="Keyword">import</a> <a id="722" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
     <a id="820" class="Keyword">using</a> <a id="826" class="Symbol">(</a><a id="827" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="836" class="Symbol">;</a> <a id="838" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a><a id="847" class="Symbol">;</a> <a id="849" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a><a id="861" class="Symbol">;</a> <a id="863" href="Data.List.Membership.Propositional.Properties.html#6500" class="Function">∈-concatMap⁻</a><a id="875" class="Symbol">)</a>
<a id="877" class="Keyword">import</a> <a id="884" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a> <a id="922" class="Symbol">as</a> <a id="925" class="Module">Dec</a>
<a id="929" class="Keyword">open</a> <a id="934" class="Keyword">import</a> <a id="941" href="Data.Product.html" class="Module">Data.Product</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="983" class="Keyword">open</a> <a id="988" class="Keyword">import</a> <a id="995" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1023" class="Keyword">using</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1047" class="Symbol">)</a>
<a id="1049" class="Keyword">open</a> <a id="1054" class="Keyword">import</a> <a id="1061" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1104" class="Keyword">using</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1114" class="Symbol">;</a> <a id="1116" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1120" class="Symbol">;</a> <a id="1122" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1126" class="Symbol">;</a> <a id="1128" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1133" class="Symbol">;</a> <a id="1135" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1138" class="Symbol">;</a> <a id="1140" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1145" class="Symbol">)</a>
<a id="1147" class="Keyword">open</a> <a id="1152" class="Keyword">import</a> <a id="1159" href="Util.html" class="Module">Util</a>
<a id="1164" class="Keyword">open</a> <a id="1169" class="Keyword">import</a> <a id="1176" href="InductOn.html" class="Module">InductOn</a>
<a id="1185" class="Keyword">open</a> <a id="1190" class="Keyword">import</a> <a id="1197" href="StdLibNatOrderIsCubicalWF.html" class="Module">StdLibNatOrderIsCubicalWF</a> <a id="1223" class="Keyword">using</a> <a id="1229" class="Symbol">(</a><a id="1230" href="StdLibNatOrderIsCubicalWF.html#1296" class="Function">&lt;-wellFounded</a><a id="1243" class="Symbol">)</a>
<a id="1245" class="Keyword">open</a> <a id="1250" class="Keyword">import</a> <a id="1257" href="Plain-Utils.html" class="Module">Plain-Utils</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="AllInhabitants.html" class="Module">AllInhabitants</a>
<a id="1296" class="Keyword">open</a> <a id="1301" class="Keyword">import</a> <a id="1308" href="ListNonEmptyDecompositions.html" class="Module">ListNonEmptyDecompositions</a> 

<a id="1337" class="Keyword">import</a> <a id="1344" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1359" class="Symbol">as</a> <a id="1362" class="Module">Unary</a>
<a id="1368" class="Keyword">import</a> <a id="1375" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="1401" class="Symbol">as</a> <a id="1404" class="Module">Unary</a>

<a id="1411" class="Keyword">module</a> <a id="1418" href="CYK.html" class="Module">CYK</a> <a id="1422" class="Symbol">{</a><a id="1423" href="CYK.html#1423" class="Bound">Σ&#39;</a> <a id="1426" class="Symbol">:</a> <a id="1428" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1432" href="Level.html#521" class="Function">0ℓ</a><a id="1434" class="Symbol">}</a> <a id="1436" class="Symbol">{</a><a id="1437" href="CYK.html#1437" class="Bound">G</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Context-Free-CNF-Grammar.html#617" class="Record">Grammar</a> <a id="1449" href="CYK.html#1423" class="Bound">Σ&#39;</a><a id="1451" class="Symbol">}</a>
  <a id="1455" class="Symbol">(</a><a id="1456" href="CYK.html#1456" class="Bound Operator">_≟_</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1480" href="CYK.html#1423" class="Bound">Σ&#39;</a><a id="1482" class="Symbol">)</a>
  <a id="1486" class="Keyword">where</a>

<a id="1493" class="Keyword">open</a> <a id="1498" href="Context-Free-CNF-Grammar.html#617" class="Module">Grammar</a> <a id="1506" href="CYK.html#1437" class="Bound">G</a>
<a id="1508" class="Keyword">open</a> <a id="1513" href="Context-Free-CNF-Grammar.html#1281" class="Module">Context-Free-CNF-Grammar.Semantics</a> <a id="1548" href="CYK.html#1423" class="Bound">Σ&#39;</a> <a id="1551" href="CYK.html#1437" class="Bound">G</a>

<a id="ℓ"></a><a id="1554" href="CYK.html#1554" class="Function">ℓ</a>  <a id="1557" class="Symbol">:</a> <a id="1559" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="1565" href="CYK.html#1554" class="Function">ℓ</a>  <a id="1568" class="Symbol">=</a> <a id="1570" href="Level.html#521" class="Function">0ℓ</a>

<a id="1574" class="Comment">-- Our index set:</a>
<a id="I"></a><a id="1592" href="CYK.html#1592" class="Function">I</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1600" href="CYK.html#1554" class="Function">ℓ</a>
<a id="1602" href="CYK.html#1592" class="Function">I</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1612" href="CYK.html#1423" class="Bound">Σ&#39;</a>

<a id="1616" class="Comment">-- Our base category</a>
<a id="1637" class="Comment">-- The level is chosen to be suitable high for the algebra A later</a>
<a id="𝒞"></a><a id="1704" href="CYK.html#1704" class="Function">𝒞</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1712" class="Symbol">_</a>
<a id="1714" href="CYK.html#1704" class="Function">𝒞</a> <a id="1716" class="Symbol">=</a> <a id="1718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1722" href="CYK.html#1554" class="Function">ℓ</a>

<a id="1725" class="Comment">-- The coalgebra carrier:</a>
<a id="C"></a><a id="1751" href="CYK.html#1751" class="Function">C</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="CYK.html#1592" class="Function">I</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="CYK.html#1704" class="Function">𝒞</a>
<a id="1761" href="CYK.html#1751" class="Function">C</a> <a id="1763" href="CYK.html#1763" class="Bound">w</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Level.html#409" class="Record">Lift</a> <a id="1772" class="Symbol">_</a> <a id="1774" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="1777" class="Comment">-- The algebra carrier sends w to a list containing all symbols V which produce w:</a>
<a id="A"></a><a id="1860" href="CYK.html#1860" class="Function">A</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="CYK.html#1592" class="Function">I</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="CYK.html#1704" class="Function">𝒞</a>
<a id="1870" href="CYK.html#1860" class="Function">A</a> <a id="1872" href="CYK.html#1872" class="Bound">w</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="1891" class="Symbol">(λ</a> <a id="1894" href="CYK.html#1894" class="Bound">V</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="CYK.html#1894" class="Bound">V</a> <a id="1900" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="1904" href="CYK.html#1872" class="Bound">w</a><a id="1905" class="Symbol">)</a>

<a id="1908" class="Comment">-- The functor of interest:</a>
<a id="F₀"></a><a id="1936" href="CYK.html#1936" class="Function">F₀</a> <a id="1939" class="Symbol">:</a> <a id="1941" class="Symbol">(</a><a id="1942" href="CYK.html#1592" class="Function">I</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="CYK.html#1704" class="Function">𝒞</a><a id="1947" class="Symbol">)</a> <a id="1949" class="Symbol">→</a> <a id="1951" class="Symbol">(</a><a id="1952" href="CYK.html#1592" class="Function">I</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="CYK.html#1704" class="Function">𝒞</a><a id="1957" class="Symbol">)</a>
<a id="1959" href="CYK.html#1936" class="Function">F₀</a> <a id="1962" href="CYK.html#1962" class="Bound">X</a> <a id="1964" href="CYK.html#1964" class="Bound">w</a> <a id="1966" class="Symbol">=</a>
  <a id="1970" class="Comment">-- We write the dependent product as function for simplicity</a>
  <a id="2033" class="Symbol">(</a><a id="2034" href="CYK.html#2034" class="Bound">u</a> <a id="2036" href="CYK.html#2036" class="Bound">v</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2046" href="CYK.html#1423" class="Bound">Σ&#39;</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="CYK.html#2034" class="Bound">u</a> <a id="2054" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="2059" href="CYK.html#2036" class="Bound">v</a> <a id="2061" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2063" href="CYK.html#1964" class="Bound">w</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="CYK.html#1962" class="Bound">X</a> <a id="2069" href="CYK.html#2034" class="Bound">u</a> <a id="2071" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2073" href="CYK.html#1962" class="Bound">X</a> <a id="2075" href="CYK.html#2036" class="Bound">v</a>

<a id="2078" class="Comment">-- The notation ⇒ refers to a morphism in the power category  𝒞 ^ I</a>
<a id="F₁"></a><a id="2146" href="CYK.html#2146" class="Function">F₁</a> <a id="2149" class="Symbol">:</a> <a id="2151" class="Symbol">{</a><a id="2152" href="CYK.html#2152" class="Bound">X</a> <a id="2154" href="CYK.html#2154" class="Bound">Y</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="CYK.html#1592" class="Function">I</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="CYK.html#1704" class="Function">𝒞</a><a id="2163" class="Symbol">}</a> <a id="2165" class="Symbol">→</a> <a id="2167" class="Symbol">(</a><a id="2168" href="CYK.html#2152" class="Bound">X</a> <a id="2170" href="Util.html#596" class="Function Operator">⇒</a> <a id="2172" href="CYK.html#2154" class="Bound">Y</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="CYK.html#1936" class="Function">F₀</a> <a id="2180" href="CYK.html#2152" class="Bound">X</a> <a id="2182" href="Util.html#596" class="Function Operator">⇒</a> <a id="2184" href="CYK.html#1936" class="Function">F₀</a> <a id="2187" href="CYK.html#2154" class="Bound">Y</a>
<a id="2189" href="CYK.html#2146" class="Function">F₁</a> <a id="2192" class="Symbol">{</a><a id="2193" href="CYK.html#2193" class="Bound">X</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" href="CYK.html#2197" class="Bound">Y</a><a id="2198" class="Symbol">}</a> <a id="2200" href="CYK.html#2200" class="Bound">f</a> <a id="2202" href="CYK.html#2202" class="Bound">w</a> <a id="2204" href="CYK.html#2204" class="Bound">p</a> <a id="2206" href="CYK.html#2206" class="Bound">u</a> <a id="2208" href="CYK.html#2208" class="Bound">v</a> <a id="2210" href="CYK.html#2210" class="Bound">u++v≡w</a> <a id="2217" class="Symbol">=</a> <a id="2219" href="CYK.html#2200" class="Bound">f</a> <a id="2221" href="CYK.html#2206" class="Bound">u</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2230" href="CYK.html#2269" class="Function">Xu×Xv</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2239" href="CYK.html#2200" class="Bound">f</a> <a id="2241" href="CYK.html#2208" class="Bound">v</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2250" href="CYK.html#2269" class="Function">Xu×Xv</a><a id="2255" class="Symbol">)</a>
  <a id="2259" class="Keyword">where</a>
    <a id="2269" href="CYK.html#2269" class="Function">Xu×Xv</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="CYK.html#2193" class="Bound">X</a> <a id="2279" href="CYK.html#2206" class="Bound">u</a> <a id="2281" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2283" href="CYK.html#2193" class="Bound">X</a> <a id="2285" href="CYK.html#2208" class="Bound">v</a>
    <a id="2291" href="CYK.html#2269" class="Function">Xu×Xv</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="CYK.html#2204" class="Bound">p</a> <a id="2301" href="CYK.html#2206" class="Bound">u</a> <a id="2303" href="CYK.html#2208" class="Bound">v</a> <a id="2305" href="CYK.html#2210" class="Bound">u++v≡w</a>

<a id="2313" class="Comment">-- The coalgebra structure:</a>
<a id="coalg"></a><a id="2341" href="CYK.html#2341" class="Function">coalg</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="CYK.html#1751" class="Function">C</a> <a id="2351" href="Util.html#596" class="Function Operator">⇒</a> <a id="2353" href="CYK.html#1936" class="Function">F₀</a> <a id="2356" href="CYK.html#1751" class="Function">C</a>
<a id="2358" href="CYK.html#2341" class="Function">coalg</a> <a id="2364" href="CYK.html#2364" class="Bound">w</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="2378" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2380" class="Symbol">)</a> <a id="2382" href="CYK.html#2382" class="Bound">u</a> <a id="2384" href="CYK.html#2384" class="Bound">v</a> <a id="2386" href="CYK.html#2386" class="Bound">uv≡w</a> <a id="2391" class="Symbol">=</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="2405" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2407" class="Symbol">)</a> <a id="2409" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="2423" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2425" class="Symbol">)</a>

<a id="2428" class="Comment">-- The algebra structure:</a>
<a id="alg"></a><a id="2454" href="CYK.html#2454" class="Function">alg</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="CYK.html#1936" class="Function">F₀</a> <a id="2463" href="CYK.html#1860" class="Function">A</a> <a id="2465" href="Util.html#596" class="Function Operator">⇒</a> <a id="2467" href="CYK.html#1860" class="Function">A</a>
<a id="2469" class="Comment">-- Case 1: words of length 1</a>
<a id="2498" href="CYK.html#2454" class="Function">alg</a> <a id="2502" class="Symbol">(</a><a id="2503" href="CYK.html#2503" class="Bound">σ</a> <a id="2505" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2507" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2509" class="Symbol">)</a> <a id="2511" class="Symbol">_</a> <a id="2513" class="Symbol">=</a>
  <a id="2517" class="Keyword">let</a>
    <a id="2525" class="Comment">-- it is decidable, whether σ is in one of</a>
    <a id="2572" class="Comment">-- the production rules for P:</a>
    <a id="2607" href="CYK.html#2607" class="Bound">σ-in-rules?</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="2637" class="Symbol">(λ</a> <a id="2640" href="CYK.html#2640" class="Bound">P</a> <a id="2642" class="Symbol">→</a> <a id="2644" href="CYK.html#2503" class="Bound">σ</a> <a id="2646" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Context-Free-CNF-Grammar.html#995" class="Function">R-T</a> <a id="2653" href="CYK.html#2640" class="Bound">P</a><a id="2654" class="Symbol">))</a>
    <a id="2661" href="CYK.html#2607" class="Bound">σ-in-rules?</a> <a id="2673" class="Symbol">=</a> <a id="2675" class="Symbol">(λ</a> <a id="2678" href="CYK.html#2678" class="Bound">P</a> <a id="2680" class="Symbol">→</a> <a id="2682" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">Dec._∈?_</a> <a id="2691" href="CYK.html#1456" class="Bound Operator">_≟_</a> <a id="2695" href="CYK.html#2503" class="Bound">σ</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Context-Free-CNF-Grammar.html#995" class="Function">R-T</a> <a id="2702" href="CYK.html#2678" class="Bound">P</a><a id="2703" class="Symbol">))</a>
    <a id="2710" class="Comment">-- since the grammar is in Chomsky normal form,</a>
    <a id="2762" class="Comment">-- this is equivalent to the equestion whether</a>
    <a id="2813" class="Comment">-- P can produces the word [ σ ] at all, and therefore</a>
    <a id="2872" class="Comment">-- yields a decision procedure for producability:</a>
    <a id="2926" href="CYK.html#2926" class="Bound">produces-σ?</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="2956" class="Symbol">(λ</a> <a id="2959" href="CYK.html#2959" class="Bound">P</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="CYK.html#2959" class="Bound">P</a> <a id="2965" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="2969" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="2971" href="CYK.html#2503" class="Bound">σ</a> <a id="2973" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="2974" class="Symbol">)</a>
    <a id="2980" href="CYK.html#2926" class="Bound">produces-σ?</a> <a id="2992" class="Symbol">=</a> <a id="2994" href="Relation.Unary.Properties.html#6856" class="Function">Unary.map</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Context-Free-CNF-Grammar.html#1557" class="InductiveConstructor">-+→-T</a> <a id="3011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3013" href="Context-Free-CNF-Grammar.html#2082" class="Function">-+→-T⁻¹</a><a id="3020" class="Symbol">)</a> <a id="3022" href="CYK.html#2607" class="Bound">σ-in-rules?</a>
  <a id="3036" class="Keyword">in</a>
  <a id="3041" class="Comment">-- so we use this decision procedure to filter all (non-terminal) symbols from</a>
  <a id="3122" class="Comment">-- V by the property whether P can produce σ:</a>
  <a id="3170" href="AllInhabitants.html#2525" class="Function">mkAllInhabitantsByFilter</a> <a id="3195" class="Symbol">_</a> <a id="3197" href="Context-Free-CNF-Grammar.html#1179" class="Function">allV</a> <a id="3202" href="Context-Free-CNF-Grammar.html#1216" class="Function">allV∈</a> <a id="3208" href="CYK.html#2926" class="Bound">produces-σ?</a> 

<a id="3222" class="Comment">-- Case 2: words w of length ≥ 2</a>
<a id="3255" href="CYK.html#2454" class="Function">alg</a> <a id="3259" href="CYK.html#3259" class="Bound">w</a><a id="3260" class="Symbol">@(_</a> <a id="3264" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3266" class="Symbol">_</a> <a id="3268" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3270" class="Symbol">_)</a> <a id="3273" href="CYK.html#3273" class="Bound">p</a> <a id="3275" class="Symbol">=</a> <a id="3277" href="CYK.html#4253" class="Function">all-P-with-P→w</a>
  <a id="3294" class="Keyword">where</a>
    <a id="3304" class="Comment">-- For symbols Q, T a predicate telling whether a symbol P can produce Q T</a>
    <a id="3383" href="CYK.html#3383" class="Function">⟶V</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="3390" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3392" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="3394" class="Symbol">→</a> <a id="3396" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3404" href="Level.html#521" class="Function">0ℓ</a>
    <a id="3411" href="CYK.html#3383" class="Function">⟶V</a> <a id="3414" href="CYK.html#3414" class="Bound">Q,T</a> <a id="3418" class="Symbol">=</a> <a id="3420" class="Symbol">λ</a> <a id="3422" href="CYK.html#3422" class="Bound">P</a> <a id="3424" class="Symbol">→</a> <a id="3426" href="CYK.html#3414" class="Bound">Q,T</a> <a id="3430" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3432" href="Context-Free-CNF-Grammar.html#1153" class="Function">R-V</a> <a id="3436" href="CYK.html#3422" class="Bound">P</a>

    <a id="3443" href="CYK.html#3443" class="Function">⟶V?</a> <a id="3447" class="Symbol">:</a> <a id="3449" class="Symbol">∀</a> <a id="3451" href="CYK.html#3451" class="Bound">Q,T</a> <a id="3455" class="Symbol">→</a> <a id="3457" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="3473" class="Symbol">(</a><a id="3474" href="CYK.html#3383" class="Function">⟶V</a> <a id="3477" href="CYK.html#3451" class="Bound">Q,T</a><a id="3480" class="Symbol">)</a>
    <a id="3486" href="CYK.html#3443" class="Function">⟶V?</a> <a id="3490" href="CYK.html#3490" class="Bound">Q,T</a> <a id="3494" href="CYK.html#3494" class="Bound">P</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">Dec._∈?_</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Data.Product.Properties.html#1450" class="Function">Product.≡-dec</a> <a id="3522" href="Data.Fin.Properties.html#3739" class="Function Operator">Fin._≟_</a> <a id="3530" href="Data.Fin.Properties.html#3739" class="Function Operator">Fin._≟_</a><a id="3537" class="Symbol">)</a> <a id="3539" href="CYK.html#3490" class="Bound">Q,T</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Context-Free-CNF-Grammar.html#1153" class="Function">R-V</a> <a id="3548" href="CYK.html#3494" class="Bound">P</a><a id="3549" class="Symbol">)</a>

    <a id="3556" class="Keyword">open</a> <a id="3561" href="AllInhabitants.html#3763" class="Module">do-AllInhabitants</a> <a id="3579" class="Comment">-- used in below do-notation</a>

    <a id="3613" class="Comment">-- we construct a more explicit list</a>
    <a id="3654" class="Comment">-- of all tuples (u,v,Q,T,P) that witness P -+→ w</a>
    <a id="3708" href="CYK.html#3708" class="Function">computation</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a>
               <a id="3752" class="Symbol">{</a><a id="3753" class="Argument">A</a> <a id="3755" class="Symbol">=</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3764" href="CYK.html#1423" class="Bound">Σ&#39;</a> <a id="3767" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3769" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3775" href="CYK.html#1423" class="Bound">Σ&#39;</a><a id="3777" class="Symbol">)</a> <a id="3779" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3781" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="3783" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3785" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="3787" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3789" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a><a id="3790" class="Symbol">}</a>
               <a id="3807" class="Symbol">(λ</a> <a id="3810" class="Symbol">{</a> <a id="3812" class="Symbol">((</a><a id="3814" href="CYK.html#3814" class="Bound">u</a> <a id="3816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3818" href="CYK.html#3818" class="Bound">v</a><a id="3819" class="Symbol">)</a> <a id="3821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3823" href="CYK.html#3823" class="Bound">Q</a> <a id="3825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3827" href="CYK.html#3827" class="Bound">T</a> <a id="3829" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3831" href="CYK.html#3831" class="Bound">P</a><a id="3832" class="Symbol">)</a> <a id="3834" class="Symbol">→</a>
                <a id="3852" class="Symbol">(</a><a id="3853" href="CYK.html#3814" class="Bound">u</a> <a id="3855" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3860" href="CYK.html#3818" class="Bound">v</a> <a id="3862" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3864" href="CYK.html#3259" class="Bound">w</a><a id="3865" class="Symbol">)</a> <a id="3867" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3869" class="Symbol">(</a><a id="3870" href="CYK.html#3823" class="Bound">Q</a> <a id="3872" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="3876" href="CYK.html#3814" class="Bound">u</a><a id="3877" class="Symbol">)</a> <a id="3879" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3881" class="Symbol">(</a><a id="3882" href="CYK.html#3827" class="Bound">T</a> <a id="3884" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="3888" href="CYK.html#3818" class="Bound">v</a><a id="3889" class="Symbol">)</a> <a id="3891" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3893" class="Symbol">((</a><a id="3895" href="CYK.html#3823" class="Bound">Q</a> <a id="3897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3899" href="CYK.html#3827" class="Bound">T</a><a id="3900" class="Symbol">)</a> <a id="3902" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3904" href="Context-Free-CNF-Grammar.html#1153" class="Function">R-V</a> <a id="3908" href="CYK.html#3831" class="Bound">P</a><a id="3909" class="Symbol">)})</a>
    <a id="3917" href="CYK.html#3708" class="Function">computation</a> <a id="3929" class="Symbol">=</a> <a id="3931" class="Keyword">do</a>
      <a id="3940" class="Symbol">((</a><a id="3942" href="CYK.html#3942" class="Bound">u</a> <a id="3944" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3946" href="CYK.html#3946" class="Bound">v</a><a id="3947" class="Symbol">)</a> <a id="3949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3951" href="CYK.html#3951" class="Bound">uv≡w</a><a id="3955" class="Symbol">)</a> <a id="3957" href="AllInhabitants.html#3935" class="Function Operator">←</a> <a id="3959" href="ListNonEmptyDecompositions.html#4787" class="Function">all-decompositions</a> <a id="3978" href="CYK.html#3259" class="Bound">w</a>
      <a id="3986" class="Keyword">let</a> <a id="3990" href="CYK.html#3990" class="Bound">puv</a> <a id="3994" class="Symbol">=</a> <a id="3996" class="Symbol">(</a><a id="3997" href="CYK.html#1860" class="Function">A</a> <a id="3999" href="CYK.html#3942" class="Bound">u</a> <a id="4001" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4003" href="CYK.html#1860" class="Function">A</a> <a id="4005" href="CYK.html#3946" class="Bound">v</a><a id="4006" class="Symbol">)</a> <a id="4008" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="4010" href="CYK.html#3273" class="Bound">p</a> <a id="4012" href="CYK.html#3942" class="Bound">u</a> <a id="4014" href="CYK.html#3946" class="Bound">v</a> <a id="4016" href="CYK.html#3951" class="Bound">uv≡w</a>
      <a id="4027" class="Symbol">(</a><a id="4028" href="CYK.html#4028" class="Bound">Q</a> <a id="4030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4032" href="CYK.html#4032" class="Bound">Q→u</a><a id="4035" class="Symbol">)</a> <a id="4037" href="AllInhabitants.html#3935" class="Function Operator">←</a> <a id="4039" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4045" href="CYK.html#3990" class="Bound">puv</a> <a id="4049" class="Comment">-- Some Q that produces u</a>
      <a id="4081" class="Symbol">(</a><a id="4082" href="CYK.html#4082" class="Bound">T</a> <a id="4084" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4086" href="CYK.html#4086" class="Bound">T→v</a><a id="4089" class="Symbol">)</a> <a id="4091" href="AllInhabitants.html#3935" class="Function Operator">←</a> <a id="4093" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4099" href="CYK.html#3990" class="Bound">puv</a> <a id="4103" class="Comment">-- Some T that produces v</a>
      <a id="4135" href="AllInhabitants.html#2525" class="Function">mkAllInhabitantsByFilter</a> <a id="4160" class="Symbol">(</a><a id="4161" href="CYK.html#3383" class="Function">⟶V</a> <a id="4164" class="Symbol">(</a><a id="4165" href="CYK.html#4028" class="Bound">Q</a> <a id="4167" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4169" href="CYK.html#4082" class="Bound">T</a><a id="4170" class="Symbol">))</a> <a id="4173" href="Context-Free-CNF-Grammar.html#1179" class="Function">allV</a> <a id="4178" href="Context-Free-CNF-Grammar.html#1216" class="Function">allV∈</a> <a id="4184" class="Symbol">(</a><a id="4185" href="CYK.html#3443" class="Function">⟶V?</a> <a id="4189" class="Symbol">(</a><a id="4190" href="CYK.html#4028" class="Bound">Q</a> <a id="4192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4194" href="CYK.html#4082" class="Bound">T</a><a id="4195" class="Symbol">))</a>

    <a id="4203" class="Comment">-- We now map the redundant information away:</a>
    <a id="4253" href="CYK.html#4253" class="Function">all-P-with-P→w</a> <a id="4268" class="Symbol">:</a> <a id="4270" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="4285" class="Symbol">(λ</a> <a id="4288" href="CYK.html#4288" class="Bound">P</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="CYK.html#4288" class="Bound">P</a> <a id="4294" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="4298" href="CYK.html#3259" class="Bound">w</a><a id="4299" class="Symbol">)</a>
    <a id="4305" href="CYK.html#4253" class="Function">all-P-with-P→w</a> <a id="4320" class="Symbol">=</a>
      <a id="4328" href="AllInhabitants.html#2949" class="Function">map-AllInhabitants</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4354" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4356" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4362" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4364" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="4369" class="Symbol">)</a>
      <a id="4377" class="Symbol">(λ</a> <a id="4380" class="Symbol">{</a> <a id="4382" class="Symbol">((</a><a id="4384" href="CYK.html#4384" class="Bound">u</a> <a id="4386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4388" href="CYK.html#4388" class="Bound">v</a><a id="4389" class="Symbol">)</a> <a id="4391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4393" href="CYK.html#4393" class="Bound">Q</a> <a id="4395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4397" href="CYK.html#4397" class="Bound">T</a> <a id="4399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4401" href="CYK.html#4401" class="Bound">P</a><a id="4402" class="Symbol">)</a>
           <a id="4415" class="Symbol">(</a><a id="4416" href="CYK.html#4416" class="Bound">uv≡w</a> <a id="4421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4423" href="CYK.html#4423" class="Bound">Q→u</a> <a id="4427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4429" href="CYK.html#4429" class="Bound">T→v</a> <a id="4433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4435" href="CYK.html#4435" class="Bound">P→QT</a><a id="4439" class="Symbol">)</a>
           <a id="4452" class="Symbol">→</a>
           <a id="4465" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4471" class="Symbol">(</a><a id="4472" href="CYK.html#4401" class="Bound">P</a> <a id="4474" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→_</a><a id="4478" class="Symbol">)</a> <a id="4480" href="CYK.html#4416" class="Bound">uv≡w</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Context-Free-CNF-Grammar.html#1667" class="InductiveConstructor">-+→-V</a> <a id="4492" href="CYK.html#4435" class="Bound">P→QT</a> <a id="4497" href="CYK.html#4423" class="Bound">Q→u</a> <a id="4501" href="CYK.html#4429" class="Bound">T→v</a><a id="4504" class="Symbol">)</a>
      <a id="4512" class="Symbol">})</a>
      <a id="4521" class="Symbol">(λ</a> <a id="4524" href="CYK.html#4524" class="Bound">P</a> <a id="4526" href="CYK.html#4526" class="Bound">P→w</a> <a id="4530" class="Symbol">→</a>
        <a id="4540" class="Keyword">let</a>
          <a id="4554" class="Symbol">(</a><a id="4555" href="CYK.html#4555" class="Bound">Q</a> <a id="4557" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">+</a> <a id="4559" href="CYK.html#4559" class="Bound">u</a> <a id="4561" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">⊣</a> <a id="4563" href="CYK.html#4563" class="Bound">Q→u</a><a id="4566" class="Symbol">)</a> <a id="4568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4570" class="Symbol">(</a><a id="4571" href="CYK.html#4571" class="Bound">T</a> <a id="4573" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">+</a> <a id="4575" href="CYK.html#4575" class="Bound">v</a> <a id="4577" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">⊣</a> <a id="4579" href="CYK.html#4579" class="Bound">T→v</a><a id="4582" class="Symbol">)</a> <a id="4584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4586" href="CYK.html#4586" class="Bound">P→QT</a> <a id="4591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4593" href="CYK.html#4593" class="Bound">uv≡w</a> <a id="4598" class="Symbol">=</a>  <a id="4601" href="Context-Free-CNF-Grammar.html#2718" class="Function">-+→-V⁻¹</a> <a id="4609" href="CYK.html#4526" class="Bound">P→w</a>
        <a id="4621" class="Keyword">in</a>
        <a id="4632" class="Symbol">((</a><a id="4634" href="CYK.html#4559" class="Bound">u</a> <a id="4636" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4638" href="CYK.html#4575" class="Bound">v</a><a id="4639" class="Symbol">)</a> <a id="4641" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4643" class="Symbol">(</a><a id="4644" href="CYK.html#4555" class="Bound">Q</a> <a id="4646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4648" href="CYK.html#4571" class="Bound">T</a> <a id="4650" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4652" href="CYK.html#4524" class="Bound">P</a><a id="4653" class="Symbol">))</a> <a id="4656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4658" class="Symbol">(</a><a id="4659" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4666" href="CYK.html#4593" class="Bound">uv≡w</a> <a id="4671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4673" class="Symbol">(</a><a id="4674" href="CYK.html#4563" class="Bound">Q→u</a> <a id="4678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4680" href="CYK.html#4579" class="Bound">T→v</a> <a id="4684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4686" href="CYK.html#4586" class="Bound">P→QT</a><a id="4690" class="Symbol">))</a>
      <a id="4699" class="Symbol">)</a>
      <a id="4707" href="CYK.html#3708" class="Function">computation</a>

<a id="4720" class="Comment">-- we order words by length:</a>
<a id="_≺_"></a><a id="4749" href="CYK.html#4749" class="Function Operator">_≺_</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="CYK.html#1592" class="Function">I</a> <a id="4757" class="Symbol">→</a> <a id="4759" href="CYK.html#1592" class="Function">I</a> <a id="4761" class="Symbol">→</a> <a id="4763" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4767" class="Symbol">_</a>
<a id="4769" href="CYK.html#4749" class="Function Operator">_≺_</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="4781" href="InductOn.html#310" class="Function Operator">on</a> <a id="4784" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a>

<a id="≺-is-well-founded"></a><a id="4792" href="CYK.html#4792" class="Function">≺-is-well-founded</a> <a id="4810" class="Symbol">:</a> <a id="4812" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="4824" href="CYK.html#4749" class="Function Operator">_≺_</a>
<a id="4828" href="CYK.html#4792" class="Function">≺-is-well-founded</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="InductOn.html#561" class="Function">wellFounded</a> <a id="4860" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a>  <a id="4868" href="StdLibNatOrderIsCubicalWF.html#1296" class="Function">&lt;-wellFounded</a>

<a id="4883" class="Keyword">open</a> <a id="4888" class="Keyword">import</a> <a id="4895" href="IntrinsicallyRecursiveCoalgs.html" class="Module">IntrinsicallyRecursiveCoalgs</a> <a id="4924" href="CYK.html#4749" class="Function Operator">_≺_</a> <a id="4928" class="Keyword">using</a> <a id="4934" class="Symbol">(</a><a id="4935" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">_↓₀</a><a id="4938" class="Symbol">;</a> <a id="4940" class="Keyword">module</a> <a id="4947" href="IntrinsicallyRecursiveCoalgs.html#5660" class="Module">c2a</a><a id="4950" class="Symbol">)</a>
<a id="4952" class="Comment">-- the functor in use is well-founded:</a>
<a id="Fwf"></a><a id="4991" href="CYK.html#4991" class="Function">Fwf</a> <a id="4995" class="Symbol">:</a> <a id="4997" class="Symbol">{</a><a id="4998" href="CYK.html#4998" class="Bound">X</a> <a id="5000" class="Symbol">:</a> <a id="5002" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5008" href="CYK.html#1423" class="Bound">Σ&#39;</a> <a id="5011" class="Symbol">→</a> <a id="5013" href="CYK.html#1704" class="Function">𝒞</a><a id="5014" class="Symbol">}</a> <a id="5016" class="Symbol">→</a> <a id="5018" href="CYK.html#1936" class="Function">F₀</a> <a id="5021" href="CYK.html#4998" class="Bound">X</a> <a id="5023" href="Util.html#596" class="Function Operator">⇒</a> <a id="5025" class="Symbol">(</a><a id="5026" href="CYK.html#1936" class="Function">F₀</a> <a id="5029" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="5031" class="Symbol">)</a> <a id="5033" href="CYK.html#4998" class="Bound">X</a>
<a id="5035" href="CYK.html#4991" class="Function">Fwf</a> <a id="5039" class="Symbol">{</a><a id="5040" href="CYK.html#5040" class="Bound">X</a><a id="5041" class="Symbol">}</a> <a id="5043" href="CYK.html#5043" class="Bound">w</a> <a id="5045" href="CYK.html#5045" class="Bound">p</a> <a id="5047" href="CYK.html#5047" class="Bound">u</a> <a id="5049" href="CYK.html#5049" class="Bound">v</a> <a id="5051" href="CYK.html#5051" class="Bound">u++v≡w</a> <a id="5058" class="Symbol">=</a> <a id="5060" class="Symbol">(</a><a id="5061" href="CYK.html#5260" class="Function">u≺w</a> <a id="5065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5067" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5073" class="Symbol">(</a><a id="5074" href="CYK.html#5045" class="Bound">p</a> <a id="5076" href="CYK.html#5047" class="Bound">u</a> <a id="5078" href="CYK.html#5049" class="Bound">v</a> <a id="5080" href="CYK.html#5051" class="Bound">u++v≡w</a><a id="5086" class="Symbol">))</a> <a id="5089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5091" href="CYK.html#5360" class="Function">v≺w</a> <a id="5095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5097" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5103" class="Symbol">(</a><a id="5104" href="CYK.html#5045" class="Bound">p</a> <a id="5106" href="CYK.html#5047" class="Bound">u</a> <a id="5108" href="CYK.html#5049" class="Bound">v</a> <a id="5110" href="CYK.html#5051" class="Bound">u++v≡w</a><a id="5116" class="Symbol">)</a>
  <a id="5120" class="Keyword">where</a>
  <a id="5128" href="CYK.html#5128" class="Function">|u|+|v|≡|w|</a> <a id="5140" class="Symbol">:</a> <a id="5142" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5149" href="CYK.html#5047" class="Bound">u</a> <a id="5151" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5155" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5162" href="CYK.html#5049" class="Bound">v</a> <a id="5164" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5166" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5173" href="CYK.html#5043" class="Bound">w</a>
  <a id="5177" href="CYK.html#5128" class="Function">|u|+|v|≡|w|</a> <a id="5189" class="Symbol">=</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5198" class="Symbol">(λ</a> <a id="5201" href="CYK.html#5201" class="Bound">-</a> <a id="5203" class="Symbol">→</a> <a id="5205" class="Symbol">_</a> <a id="5207" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5209" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5216" href="CYK.html#5201" class="Bound">-</a><a id="5217" class="Symbol">)</a> <a id="5219" href="CYK.html#5051" class="Bound">u++v≡w</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Data.List.NonEmpty.Properties.html#3332" class="Function">List⁺.length-⁺++⁺</a> <a id="5250" href="CYK.html#5047" class="Bound">u</a> <a id="5252" href="CYK.html#5049" class="Bound">v</a><a id="5253" class="Symbol">)))</a>

  <a id="5260" href="CYK.html#5260" class="Function">u≺w</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="CYK.html#5047" class="Bound">u</a> <a id="5268" href="CYK.html#4749" class="Function Operator">≺</a> <a id="5270" href="CYK.html#5043" class="Bound">w</a>
  <a id="5274" href="CYK.html#5260" class="Function">u≺w</a> <a id="5278" class="Symbol">=</a> <a id="5280" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5286" class="Symbol">(λ</a> <a id="5289" href="CYK.html#5289" class="Bound">-</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5300" href="CYK.html#5047" class="Bound">u</a> <a id="5302" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="5306" href="CYK.html#5289" class="Bound">-</a><a id="5307" class="Symbol">)</a> <a id="5309" class="Symbol">(</a><a id="5310" href="CYK.html#5128" class="Function">|u|+|v|≡|w|</a><a id="5321" class="Symbol">)</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Data.Nat.Properties.html#20920" class="Function">ℕ.m&lt;m+n</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5340" href="CYK.html#5047" class="Bound">u</a><a id="5341" class="Symbol">)</a> <a id="5343" class="Symbol">(</a><a id="5344" href="Data.Nat.Base.html#1762" class="InductiveConstructor">ℕ.s≤s</a> <a id="5350" href="Data.Nat.Base.html#1720" class="InductiveConstructor">ℕ.z≤n</a><a id="5355" class="Symbol">))</a>
  <a id="5360" href="CYK.html#5360" class="Function">v≺w</a> <a id="5364" class="Symbol">:</a> <a id="5366" href="CYK.html#5049" class="Bound">v</a> <a id="5368" href="CYK.html#4749" class="Function Operator">≺</a> <a id="5370" href="CYK.html#5043" class="Bound">w</a>
  <a id="5374" href="CYK.html#5360" class="Function">v≺w</a> <a id="5378" class="Symbol">=</a> <a id="5380" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5386" class="Symbol">(λ</a> <a id="5389" href="CYK.html#5389" class="Bound">-</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5400" href="CYK.html#5049" class="Bound">v</a> <a id="5402" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="5406" href="CYK.html#5389" class="Bound">-</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Data.Nat.Properties.html#15956" class="Function">ℕ.+-comm</a> <a id="5426" class="Symbol">(</a><a id="5427" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5434" href="CYK.html#5049" class="Bound">v</a><a id="5435" class="Symbol">)</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5445" href="CYK.html#5047" class="Bound">u</a><a id="5446" class="Symbol">))</a> <a id="5449" href="CYK.html#5128" class="Function">|u|+|v|≡|w|</a><a id="5460" class="Symbol">)</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Data.Nat.Properties.html#20920" class="Function">ℕ.m&lt;m+n</a> <a id="5471" class="Symbol">(</a><a id="5472" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5479" href="CYK.html#5049" class="Bound">v</a><a id="5480" class="Symbol">)</a> <a id="5482" class="Symbol">(</a><a id="5483" href="Data.Nat.Base.html#1762" class="InductiveConstructor">ℕ.s≤s</a> <a id="5489" href="Data.Nat.Base.html#1720" class="InductiveConstructor">ℕ.z≤n</a><a id="5494" class="Symbol">))</a>


<a id="CYK-c2a"></a><a id="5499" href="CYK.html#5499" class="Function">CYK-c2a</a> <a id="5507" class="Symbol">:</a> <a id="5509" href="CYK.html#1751" class="Function">C</a> <a id="5511" href="Util.html#596" class="Function Operator">⇒</a> <a id="5513" href="CYK.html#1860" class="Function">A</a>
<a id="5515" href="CYK.html#5499" class="Function">CYK-c2a</a> <a id="5523" class="Symbol">=</a> <a id="5525" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a.c2a-morph</a> <a id="5539" href="CYK.html#4792" class="Function">≺-is-well-founded</a> <a id="5557" href="CYK.html#1936" class="Function">F₀</a> <a id="5560" href="CYK.html#2146" class="Function">F₁</a> <a id="5563" href="CYK.html#4991" class="Function">Fwf</a> <a id="5567" href="CYK.html#2341" class="Function">coalg</a> <a id="5573" href="CYK.html#2454" class="Function">alg</a>

<a id="5578" class="Comment">-- CYK sends each word w to the list of all symbols P that produce w:</a>
<a id="CYK"></a><a id="5648" href="CYK.html#5648" class="Function">CYK</a> <a id="5652" class="Symbol">:</a> <a id="5654" class="Symbol">∀</a> <a id="5656" class="Symbol">(</a><a id="5657" href="CYK.html#5657" class="Bound">w</a> <a id="5659" class="Symbol">:</a> <a id="5661" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5667" href="CYK.html#1423" class="Bound">Σ&#39;</a><a id="5669" class="Symbol">)</a> <a id="5671" class="Symbol">→</a> <a id="5673" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="5688" class="Symbol">(λ</a> <a id="5691" href="CYK.html#5691" class="Bound">P</a> <a id="5693" class="Symbol">→</a> <a id="5695" href="CYK.html#5691" class="Bound">P</a> <a id="5697" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="5701" href="CYK.html#5657" class="Bound">w</a><a id="5702" class="Symbol">)</a>
<a id="5704" href="CYK.html#5648" class="Function">CYK</a> <a id="5708" href="CYK.html#5708" class="Bound">w</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="CYK.html#5499" class="Function">CYK-c2a</a> <a id="5720" href="CYK.html#5708" class="Bound">w</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="5734" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="5736" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Context-Free-CNF-Grammar.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Context-Free-CNF-Grammar</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Symbol">#-}</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Level.html" class="Module">Level</a>

<a id="65" class="Comment">-- Context Free Grammars over an alphabet Σ&#39;</a>
<a id="110" class="Comment">-- (We use Σ&#39; because Σ is usually the dependent product in Agda)</a>
<a id="176" class="Keyword">module</a> <a id="183" href="Context-Free-CNF-Grammar.html" class="Module">Context-Free-CNF-Grammar</a>  <a id="209" class="Symbol">{</a><a id="210" href="Context-Free-CNF-Grammar.html#210" class="Bound">ℓ</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="219" class="Symbol">}</a> <a id="221" class="Symbol">(</a><a id="222" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a> <a id="225" class="Symbol">:</a> <a id="227" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="231" href="Context-Free-CNF-Grammar.html#210" class="Bound">ℓ</a><a id="232" class="Symbol">)</a> <a id="234" class="Keyword">where</a>

<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="Plain-Utils.html" class="Module">Plain-Utils</a>
<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="388" class="Symbol">;</a> <a id="390" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="394" class="Symbol">)</a>

<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Data.List.html" class="Module">Data.List</a> <a id="419" class="Keyword">hiding</a> <a id="426" class="Symbol">(</a><a id="427" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="463" class="Symbol">as</a> <a id="466" class="Module">List⁺</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Data.Product.html" class="Module">Data.Product</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="526" class="Symbol">)</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>


<a id="610" class="Keyword">record</a> <a id="Grammar"></a><a id="617" href="Context-Free-CNF-Grammar.html#617" class="Record">Grammar</a> <a id="625" class="Symbol">:</a> <a id="627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="631" href="Context-Free-CNF-Grammar.html#210" class="Bound">ℓ</a> <a id="633" class="Keyword">where</a>
  <a id="641" class="Comment">-- A context-free grammar in Chomsky normal form:</a>
  <a id="693" class="Comment">-- it consists of a finite set of (non-terminal) symbols</a>
  <a id="752" class="Keyword">field</a>
    <a id="Grammar.|V|"></a><a id="762" href="Context-Free-CNF-Grammar.html#762" class="Field">|V|</a> <a id="766" class="Symbol">:</a> <a id="768" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="Grammar.V"></a><a id="772" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="774" class="Symbol">=</a> <a id="776" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="780" href="Context-Free-CNF-Grammar.html#762" class="Field">|V|</a>
  <a id="786" class="Comment">-- and each symbol has two kinds of production rules:</a>
  <a id="842" class="Keyword">field</a>
    <a id="852" class="Comment">-- 1. for every symbol, a list of production rules to</a>
    <a id="910" class="Comment">--    letters from the input alphabet.</a>
    <a id="953" class="Comment">--    P -&gt; σ for P in V and σ from Σ&#39;</a>
    <a id="Grammar.R-T"></a><a id="995" href="Context-Free-CNF-Grammar.html#995" class="Field">R-T</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1010" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a>
    <a id="1017" class="Comment">-- 2. for each symbol, a list of production rules</a>
   <a id="1070" class="Comment">--     to pairs of (non-terminal) symbols.</a>
   <a id="1116" class="Comment">--     P -&gt; Q T for P, Q, T in V</a>
    <a id="Grammar.R-V"></a><a id="1153" href="Context-Free-CNF-Grammar.html#1153" class="Field">R-V</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="1171" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1173" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a><a id="1174" class="Symbol">)</a>

  <a id="Grammar.allV"></a><a id="1179" href="Context-Free-CNF-Grammar.html#1179" class="Function">allV</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1191" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a>
  <a id="1195" href="Context-Free-CNF-Grammar.html#1179" class="Function">allV</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="1209" href="Context-Free-CNF-Grammar.html#762" class="Field">|V|</a>

  <a id="Grammar.allV∈"></a><a id="1216" href="Context-Free-CNF-Grammar.html#1216" class="Function">allV∈</a> <a id="1222" class="Symbol">:</a> <a id="1224" class="Symbol">∀</a> <a id="1226" class="Symbol">{</a><a id="1227" href="Context-Free-CNF-Grammar.html#1227" class="Bound">P</a> <a id="1229" class="Symbol">:</a> <a id="1231" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a><a id="1232" class="Symbol">}</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Context-Free-CNF-Grammar.html#1227" class="Bound">P</a> <a id="1238" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1240" href="Context-Free-CNF-Grammar.html#1179" class="Function">allV</a>
  <a id="1247" href="Context-Free-CNF-Grammar.html#1216" class="Function">allV∈</a> <a id="1253" class="Symbol">{</a><a id="1254" href="Context-Free-CNF-Grammar.html#1254" class="Bound">P</a><a id="1255" class="Symbol">}</a> <a id="1257" class="Symbol">=</a> <a id="1259" href="Plain-Utils.html#3822" class="Function">allFin∈</a> <a id="1267" href="Context-Free-CNF-Grammar.html#762" class="Field">|V|</a> <a id="1271" href="Context-Free-CNF-Grammar.html#1254" class="Bound">P</a>

<a id="1274" class="Keyword">module</a> <a id="Semantics"></a><a id="1281" href="Context-Free-CNF-Grammar.html#1281" class="Module">Semantics</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Context-Free-CNF-Grammar.html#1292" class="Bound">G</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Context-Free-CNF-Grammar.html#617" class="Record">Grammar</a><a id="1303" class="Symbol">)</a> <a id="1305" class="Keyword">where</a>
  <a id="1313" class="Keyword">open</a> <a id="1318" href="Context-Free-CNF-Grammar.html#617" class="Module">Grammar</a> <a id="1326" href="Context-Free-CNF-Grammar.html#1292" class="Bound">G</a>

  <a id="1331" class="Comment">-- The semantics of a context-free grammar in Chomsky normal form:</a>
  <a id="1400" class="Keyword">data</a> <a id="Semantics._-+→_"></a><a id="1405" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">_-+→_</a> <a id="1411" class="Symbol">:</a> <a id="1413" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1423" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1432" href="Context-Free-CNF-Grammar.html#210" class="Bound">ℓ</a> <a id="1434" class="Keyword">where</a>
    <a id="1444" class="Comment">-- for each production rule of a symbol P to a letter (i.e. terminal</a>
    <a id="1517" class="Comment">-- symbol) from the input alphabet:</a>
    <a id="Semantics._-+→_.-+→-T"></a><a id="1557" href="Context-Free-CNF-Grammar.html#1557" class="InductiveConstructor">-+→-T</a> <a id="1563" class="Symbol">:</a> <a id="1565" class="Symbol">{</a><a id="1566" href="Context-Free-CNF-Grammar.html#1566" class="Bound">P</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a><a id="1571" class="Symbol">}</a> <a id="1573" class="Symbol">→</a> <a id="1575" class="Symbol">{</a><a id="1576" href="Context-Free-CNF-Grammar.html#1576" class="Bound">σ</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a><a id="1582" class="Symbol">}</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Context-Free-CNF-Grammar.html#1576" class="Bound">σ</a> <a id="1588" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1590" href="Context-Free-CNF-Grammar.html#995" class="Field">R-T</a> <a id="1594" href="Context-Free-CNF-Grammar.html#1566" class="Bound">P</a>
            <a id="1608" class="Symbol">→</a> <a id="1610" href="Context-Free-CNF-Grammar.html#1566" class="Bound">P</a> <a id="1612" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="1616" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="1618" href="Context-Free-CNF-Grammar.html#1576" class="Bound">σ</a> <a id="1620" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
    <a id="1626" class="Comment">-- for each production kule P -&gt; QT:</a>
    <a id="Semantics._-+→_.-+→-V"></a><a id="1667" href="Context-Free-CNF-Grammar.html#1667" class="InductiveConstructor">-+→-V</a> <a id="1673" class="Symbol">:</a> <a id="1675" class="Symbol">{</a><a id="1676" href="Context-Free-CNF-Grammar.html#1676" class="Bound">P</a> <a id="1678" href="Context-Free-CNF-Grammar.html#1678" class="Bound">Q</a> <a id="1680" href="Context-Free-CNF-Grammar.html#1680" class="Bound">T</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a><a id="1685" class="Symbol">}</a>
            <a id="1699" class="Comment">-- If P produces Q T,</a>
            <a id="1733" class="Symbol">→</a> <a id="1735" class="Symbol">((</a><a id="1737" href="Context-Free-CNF-Grammar.html#1678" class="Bound">Q</a> <a id="1739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1741" href="Context-Free-CNF-Grammar.html#1680" class="Bound">T</a><a id="1742" class="Symbol">)</a> <a id="1744" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1746" href="Context-Free-CNF-Grammar.html#1153" class="Field">R-V</a> <a id="1750" href="Context-Free-CNF-Grammar.html#1676" class="Bound">P</a><a id="1751" class="Symbol">)</a>
            <a id="1765" class="Symbol">→</a> <a id="1767" class="Symbol">{</a> <a id="1769" href="Context-Free-CNF-Grammar.html#1769" class="Bound">u</a> <a id="1771" href="Context-Free-CNF-Grammar.html#1771" class="Bound">v</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1781" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a> <a id="1784" class="Symbol">}</a>
            <a id="1798" class="Comment">-- and if Q produces u and T produces v</a>
            <a id="1850" class="Symbol">→</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Context-Free-CNF-Grammar.html#1678" class="Bound">Q</a> <a id="1855" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="1859" href="Context-Free-CNF-Grammar.html#1769" class="Bound">u</a><a id="1860" class="Symbol">)</a> <a id="1862" class="Symbol">→</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Context-Free-CNF-Grammar.html#1680" class="Bound">T</a> <a id="1867" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="1871" href="Context-Free-CNF-Grammar.html#1771" class="Bound">v</a><a id="1872" class="Symbol">)</a>
            <a id="1886" class="Comment">-- then P can produce u v:</a>
            <a id="1925" class="Symbol">→</a> <a id="1927" href="Context-Free-CNF-Grammar.html#1676" class="Bound">P</a> <a id="1929" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Context-Free-CNF-Grammar.html#1769" class="Bound">u</a> <a id="1936" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="1941" href="Context-Free-CNF-Grammar.html#1771" class="Bound">v</a><a id="1942" class="Symbol">)</a>

  <a id="1947" class="Comment">-- The above rules are invertible in the sense that:</a>
  <a id="2002" class="Comment">-- (1) if P produces a word of length 1, then it comes from</a>
  <a id="2064" class="Comment">--     one rule</a>
  <a id="Semantics.-+→-T⁻¹"></a><a id="2082" href="Context-Free-CNF-Grammar.html#2082" class="Function">-+→-T⁻¹</a> <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Context-Free-CNF-Grammar.html#2093" class="Bound">P</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a><a id="2098" class="Symbol">}</a> <a id="2100" class="Symbol">{</a><a id="2101" href="Context-Free-CNF-Grammar.html#2101" class="Bound">σ</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a><a id="2107" class="Symbol">}</a> <a id="2109" class="Symbol">→</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Context-Free-CNF-Grammar.html#2093" class="Bound">P</a> <a id="2114" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="2118" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="2120" href="Context-Free-CNF-Grammar.html#2101" class="Bound">σ</a> <a id="2122" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="2123" class="Symbol">)</a> <a id="2125" class="Symbol">→</a> <a id="2127" href="Context-Free-CNF-Grammar.html#2101" class="Bound">σ</a> <a id="2129" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2131" href="Context-Free-CNF-Grammar.html#995" class="Field">R-T</a> <a id="2135" href="Context-Free-CNF-Grammar.html#2093" class="Bound">P</a>
  <a id="2139" href="Context-Free-CNF-Grammar.html#2082" class="Function">-+→-T⁻¹</a> <a id="2147" class="Symbol">{</a><a id="2148" href="Context-Free-CNF-Grammar.html#2148" class="Bound">P</a><a id="2149" class="Symbol">}</a> <a id="2151" class="Symbol">{</a><a id="2152" href="Context-Free-CNF-Grammar.html#2152" class="Bound">σ</a><a id="2153" class="Symbol">}</a> <a id="2155" href="Context-Free-CNF-Grammar.html#2155" class="Bound">P→w</a> <a id="2159" class="Symbol">=</a> <a id="2161" href="Context-Free-CNF-Grammar.html#2197" class="Function">helper</a> <a id="2168" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="2170" href="Context-Free-CNF-Grammar.html#2152" class="Bound">σ</a> <a id="2172" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="2174" href="Context-Free-CNF-Grammar.html#2155" class="Bound">P→w</a> <a id="2178" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="2187" class="Keyword">where</a>
    <a id="2197" href="Context-Free-CNF-Grammar.html#2197" class="Function">helper</a> <a id="2204" class="Symbol">:</a> <a id="2206" class="Symbol">∀</a> <a id="2208" href="Context-Free-CNF-Grammar.html#2208" class="Bound">w</a> <a id="2210" class="Symbol">→</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Context-Free-CNF-Grammar.html#2148" class="Bound">P</a> <a id="2215" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="2219" href="Context-Free-CNF-Grammar.html#2208" class="Bound">w</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">→</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Context-Free-CNF-Grammar.html#2208" class="Bound">w</a> <a id="2227" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2229" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="2231" href="Context-Free-CNF-Grammar.html#2152" class="Bound">σ</a> <a id="2233" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="Context-Free-CNF-Grammar.html#2152" class="Bound">σ</a> <a id="2240" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2242" href="Context-Free-CNF-Grammar.html#995" class="Field">R-T</a> <a id="2246" href="Context-Free-CNF-Grammar.html#2148" class="Bound">P</a>
    <a id="2252" href="Context-Free-CNF-Grammar.html#2197" class="Function">helper</a> <a id="2259" href="Context-Free-CNF-Grammar.html#2259" class="Bound">w</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Context-Free-CNF-Grammar.html#1667" class="InductiveConstructor">-+→-V</a> <a id="2268" href="Context-Free-CNF-Grammar.html#2268" class="Bound">P→QT</a> <a id="2273" class="Symbol">{</a><a id="2274" class="Argument">u</a> <a id="2276" class="Symbol">=</a> <a id="2278" class="Symbol">_</a> <a id="2280" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2282" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2284" class="Symbol">}</a> <a id="2286" class="Symbol">{</a><a id="2287" class="Argument">v</a> <a id="2289" class="Symbol">=</a> <a id="2291" class="Symbol">_</a> <a id="2293" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2295" class="Symbol">_}</a> <a id="2298" href="Context-Free-CNF-Grammar.html#2298" class="Bound">Q→u</a> <a id="2302" href="Context-Free-CNF-Grammar.html#2302" class="Bound">T→v</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">()</a>
    <a id="2314" href="Context-Free-CNF-Grammar.html#2197" class="Function">helper</a> <a id="2321" href="Context-Free-CNF-Grammar.html#2321" class="Bound">w</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Context-Free-CNF-Grammar.html#1667" class="InductiveConstructor">-+→-V</a> <a id="2330" href="Context-Free-CNF-Grammar.html#2330" class="Bound">P→QT</a> <a id="2335" class="Symbol">{</a><a id="2336" class="Argument">u</a> <a id="2338" class="Symbol">=</a> <a id="2340" class="Symbol">_</a> <a id="2342" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2344" class="Symbol">_</a> <a id="2346" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2348" class="Symbol">_}</a> <a id="2351" class="Symbol">{</a><a id="2352" class="Argument">v</a> <a id="2354" class="Symbol">=</a> <a id="2356" class="Symbol">_</a> <a id="2358" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2360" class="Symbol">_}</a> <a id="2363" href="Context-Free-CNF-Grammar.html#2363" class="Bound">Q→u</a> <a id="2367" href="Context-Free-CNF-Grammar.html#2367" class="Bound">T→v</a><a id="2370" class="Symbol">)</a> <a id="2372" class="Symbol">()</a>
    <a id="2379" href="Context-Free-CNF-Grammar.html#2197" class="Function">helper</a> <a id="2386" href="Context-Free-CNF-Grammar.html#2386" class="Bound">w</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Context-Free-CNF-Grammar.html#1557" class="InductiveConstructor">-+→-T</a> <a id="2395" class="Symbol">{</a><a id="2396" class="Argument">σ</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Context-Free-CNF-Grammar.html#2400" class="Bound">τ</a><a id="2401" class="Symbol">}</a> <a id="2403" href="Context-Free-CNF-Grammar.html#2403" class="Bound">P→τ</a><a id="2406" class="Symbol">)</a> <a id="2408" href="Context-Free-CNF-Grammar.html#2408" class="Bound">eq</a> <a id="2411" class="Symbol">=</a>
      <a id="2419" class="Keyword">let</a>
        <a id="2431" class="Comment">-- this here is way more complicated because of cubical:</a>
        <a id="2496" href="Context-Free-CNF-Grammar.html#2496" class="Bound">τ≡σ</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Context-Free-CNF-Grammar.html#2400" class="Bound">τ</a> <a id="2504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2506" href="Context-Free-CNF-Grammar.html#2152" class="Bound">σ</a>
        <a id="2516" href="Context-Free-CNF-Grammar.html#2496" class="Bound">τ≡σ</a> <a id="2520" class="Symbol">=</a> <a id="2522" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2527" class="Symbol">(λ</a> <a id="2530" href="Context-Free-CNF-Grammar.html#2530" class="Bound">x</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Data.List.NonEmpty.Base.html#1489" class="Function">List⁺.uncons</a> <a id="2554" href="Context-Free-CNF-Grammar.html#2530" class="Bound">x</a><a id="2555" class="Symbol">))</a> <a id="2558" href="Context-Free-CNF-Grammar.html#2408" class="Bound">eq</a>
      <a id="2567" class="Keyword">in</a>
      <a id="2576" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="2586" href="Context-Free-CNF-Grammar.html#995" class="Field">R-T</a> <a id="2590" href="Context-Free-CNF-Grammar.html#2148" class="Bound">P</a><a id="2591" class="Symbol">)</a> <a id="2593" href="Context-Free-CNF-Grammar.html#2496" class="Bound">τ≡σ</a> <a id="2597" href="Context-Free-CNF-Grammar.html#2403" class="Bound">P→τ</a>

  <a id="2604" class="Comment">-- (2) if P produces a word of length ≥2, then it</a>
  <a id="2656" class="Comment">--     comes from a production starting with a P → Q,T rule</a>
  <a id="Semantics.-+→-V⁻¹"></a><a id="2718" href="Context-Free-CNF-Grammar.html#2718" class="Function">-+→-V⁻¹</a> <a id="2726" class="Symbol">:</a> <a id="2728" class="Symbol">{</a><a id="2729" href="Context-Free-CNF-Grammar.html#2729" class="Bound">P</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Context-Free-CNF-Grammar.html#772" class="Function">V</a><a id="2734" class="Symbol">}</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Context-Free-CNF-Grammar.html#2737" class="Bound">w₁</a> <a id="2740" href="Context-Free-CNF-Grammar.html#2740" class="Bound">w₂</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a><a id="2747" class="Symbol">}</a> <a id="2749" class="Symbol">{</a><a id="2750" href="Context-Free-CNF-Grammar.html#2750" class="Bound">w₃</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2760" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a><a id="2762" class="Symbol">}</a>
          <a id="2774" class="Symbol">→</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Context-Free-CNF-Grammar.html#2729" class="Bound">P</a> <a id="2779" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Context-Free-CNF-Grammar.html#2737" class="Bound">w₁</a> <a id="2787" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Context-Free-CNF-Grammar.html#2740" class="Bound">w₂</a> <a id="2799" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2806" href="Context-Free-CNF-Grammar.html#2750" class="Bound">w₃</a><a id="2808" class="Symbol">)))</a>
          <a id="2822" class="Symbol">→</a> <a id="2824" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2827" href="Context-Free-CNF-Grammar.html#2827" class="Bound">Q→u</a> <a id="2831" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2833" href="Plain-Utils.html#1306" class="Record">Related</a> <a id="2841" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">_-+→_</a> <a id="2847" href="Data.Product.Base.html#1244" class="Function">]</a>
            <a id="2861" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2864" href="Context-Free-CNF-Grammar.html#2864" class="Bound">T→v</a> <a id="2868" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2870" href="Plain-Utils.html#1306" class="Record">Related</a> <a id="2878" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">_-+→_</a> <a id="2884" href="Data.Product.Base.html#1244" class="Function">]</a>
            <a id="2898" class="Symbol">(</a><a id="2899" href="Plain-Utils.html#1445" class="Function">Related.₁</a> <a id="2909" href="Context-Free-CNF-Grammar.html#2827" class="Bound">Q→u</a> <a id="2913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2915" href="Plain-Utils.html#1445" class="Function">Related.₁</a> <a id="2925" href="Context-Free-CNF-Grammar.html#2864" class="Bound">T→v</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2932" href="Context-Free-CNF-Grammar.html#1153" class="Field">R-V</a> <a id="2936" href="Context-Free-CNF-Grammar.html#2729" class="Bound">P</a>
            <a id="2950" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Plain-Utils.html#1457" class="Function">Related.₂</a> <a id="2963" href="Context-Free-CNF-Grammar.html#2827" class="Bound">Q→u</a> <a id="2967" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="2972" href="Plain-Utils.html#1457" class="Function">Related.₂</a> <a id="2982" href="Context-Free-CNF-Grammar.html#2864" class="Bound">T→v</a> <a id="2986" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2988" href="Context-Free-CNF-Grammar.html#2737" class="Bound">w₁</a> <a id="2991" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2993" href="Context-Free-CNF-Grammar.html#2740" class="Bound">w₂</a> <a id="2996" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2998" href="Context-Free-CNF-Grammar.html#2750" class="Bound">w₃</a><a id="3000" class="Symbol">)</a>
  <a id="3004" href="Context-Free-CNF-Grammar.html#2718" class="Function">-+→-V⁻¹</a> <a id="3012" class="Symbol">{</a><a id="3013" href="Context-Free-CNF-Grammar.html#3013" class="Bound">P</a><a id="3014" class="Symbol">}</a> <a id="3016" class="Symbol">{</a><a id="3017" href="Context-Free-CNF-Grammar.html#3017" class="Bound">w₁</a><a id="3019" class="Symbol">}</a> <a id="3021" class="Symbol">{</a><a id="3022" href="Context-Free-CNF-Grammar.html#3022" class="Bound">w₂</a><a id="3024" class="Symbol">}</a> <a id="3026" class="Symbol">{</a><a id="3027" href="Context-Free-CNF-Grammar.html#3027" class="Bound">w₃</a><a id="3029" class="Symbol">}</a> <a id="3031" href="Context-Free-CNF-Grammar.html#3031" class="Bound">P→w</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Context-Free-CNF-Grammar.html#3131" class="Function">helper</a> <a id="3044" href="Context-Free-CNF-Grammar.html#3072" class="Function">w123</a> <a id="3049" href="Context-Free-CNF-Grammar.html#3031" class="Bound">P→w</a> <a id="3053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="3062" class="Keyword">where</a>
    <a id="3072" href="Context-Free-CNF-Grammar.html#3072" class="Function">w123</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3085" href="Context-Free-CNF-Grammar.html#222" class="Bound">Σ&#39;</a>
    <a id="3092" href="Context-Free-CNF-Grammar.html#3072" class="Function">w123</a> <a id="3097" class="Symbol">=</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Context-Free-CNF-Grammar.html#3017" class="Bound">w₁</a> <a id="3103" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Context-Free-CNF-Grammar.html#3022" class="Bound">w₂</a> <a id="3115" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3122" href="Context-Free-CNF-Grammar.html#3027" class="Bound">w₃</a><a id="3124" class="Symbol">))</a>
    <a id="3131" href="Context-Free-CNF-Grammar.html#3131" class="Function">helper</a> <a id="3138" class="Symbol">:</a> <a id="3140" class="Symbol">∀</a> <a id="3142" href="Context-Free-CNF-Grammar.html#3142" class="Bound">w</a> <a id="3144" class="Symbol">→</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Context-Free-CNF-Grammar.html#3013" class="Bound">P</a> <a id="3149" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">-+→</a> <a id="3153" href="Context-Free-CNF-Grammar.html#3142" class="Bound">w</a><a id="3154" class="Symbol">)</a> <a id="3156" class="Symbol">→</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Context-Free-CNF-Grammar.html#3142" class="Bound">w</a> <a id="3161" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3163" href="Context-Free-CNF-Grammar.html#3072" class="Function">w123</a><a id="3167" class="Symbol">)</a> <a id="3169" class="Symbol">→</a>
            <a id="3183" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3186" href="Context-Free-CNF-Grammar.html#3186" class="Bound">Q→u</a> <a id="3190" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3192" href="Plain-Utils.html#1306" class="Record">Related</a> <a id="3200" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">_-+→_</a> <a id="3206" href="Data.Product.Base.html#1244" class="Function">]</a>
            <a id="3220" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3223" href="Context-Free-CNF-Grammar.html#3223" class="Bound">T→v</a> <a id="3227" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3229" href="Plain-Utils.html#1306" class="Record">Related</a> <a id="3237" href="Context-Free-CNF-Grammar.html#1405" class="Datatype Operator">_-+→_</a> <a id="3243" href="Data.Product.Base.html#1244" class="Function">]</a>
            <a id="3257" class="Symbol">(</a><a id="3258" href="Plain-Utils.html#1445" class="Function">Related.₁</a> <a id="3268" href="Context-Free-CNF-Grammar.html#3186" class="Bound">Q→u</a> <a id="3272" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3274" href="Plain-Utils.html#1445" class="Function">Related.₁</a> <a id="3284" href="Context-Free-CNF-Grammar.html#3223" class="Bound">T→v</a><a id="3287" class="Symbol">)</a> <a id="3289" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3291" href="Context-Free-CNF-Grammar.html#1153" class="Field">R-V</a> <a id="3295" href="Context-Free-CNF-Grammar.html#3013" class="Bound">P</a>
            <a id="3309" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Plain-Utils.html#1457" class="Function">Related.₂</a> <a id="3322" href="Context-Free-CNF-Grammar.html#3186" class="Bound">Q→u</a> <a id="3326" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3331" href="Plain-Utils.html#1457" class="Function">Related.₂</a> <a id="3341" href="Context-Free-CNF-Grammar.html#3223" class="Bound">T→v</a> <a id="3345" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3347" href="Context-Free-CNF-Grammar.html#3017" class="Bound">w₁</a> <a id="3350" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3352" href="Context-Free-CNF-Grammar.html#3022" class="Bound">w₂</a> <a id="3355" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3357" href="Context-Free-CNF-Grammar.html#3027" class="Bound">w₃</a><a id="3359" class="Symbol">)</a>
    <a id="3365" href="Context-Free-CNF-Grammar.html#3131" class="Function">helper</a> <a id="3372" href="Context-Free-CNF-Grammar.html#3372" class="Bound">w</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Context-Free-CNF-Grammar.html#1557" class="InductiveConstructor">-+→-T</a> <a id="3381" class="Symbol">{</a><a id="3382" class="Argument">σ</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Context-Free-CNF-Grammar.html#3386" class="Bound">τ</a><a id="3387" class="Symbol">}</a> <a id="3389" href="Context-Free-CNF-Grammar.html#3389" class="Bound">P→τ</a><a id="3392" class="Symbol">)</a> <a id="3394" class="Symbol">()</a>
    <a id="3401" href="Context-Free-CNF-Grammar.html#3131" class="Function">helper</a> <a id="3408" href="Context-Free-CNF-Grammar.html#3408" class="Bound">w</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Context-Free-CNF-Grammar.html#1667" class="InductiveConstructor">-+→-V</a> <a id="3417" class="DottedPattern Symbol">.{</a><a id="3419" href="Context-Free-CNF-Grammar.html#3013" class="DottedPattern Bound">P</a><a id="3420" class="DottedPattern Symbol">}</a> <a id="3422" class="Symbol">{</a><a id="3423" href="Context-Free-CNF-Grammar.html#3423" class="Bound">Q</a><a id="3424" class="Symbol">}</a> <a id="3426" class="Symbol">{</a><a id="3427" href="Context-Free-CNF-Grammar.html#3427" class="Bound">T</a><a id="3428" class="Symbol">}</a> <a id="3430" href="Context-Free-CNF-Grammar.html#3430" class="Bound">P→QT</a> <a id="3435" class="Symbol">{</a><a id="3436" href="Context-Free-CNF-Grammar.html#3436" class="Bound">u</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">{</a><a id="3440" href="Context-Free-CNF-Grammar.html#3440" class="Bound">v</a><a id="3441" class="Symbol">}</a> <a id="3443" href="Context-Free-CNF-Grammar.html#3443" class="Bound">Q→u</a> <a id="3447" href="Context-Free-CNF-Grammar.html#3447" class="Bound">T→v</a><a id="3450" class="Symbol">)</a> <a id="3452" href="Context-Free-CNF-Grammar.html#3452" class="Bound">uv≡w</a> <a id="3457" class="Symbol">=</a>
      <a id="3465" class="Symbol">(</a><a id="3466" href="Context-Free-CNF-Grammar.html#3423" class="Bound">Q</a> <a id="3468" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">+</a> <a id="3470" href="Context-Free-CNF-Grammar.html#3436" class="Bound">u</a> <a id="3472" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">⊣</a> <a id="3474" href="Context-Free-CNF-Grammar.html#3443" class="Bound">Q→u</a><a id="3477" class="Symbol">)</a> <a id="3479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Context-Free-CNF-Grammar.html#3427" class="Bound">T</a> <a id="3484" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">+</a> <a id="3486" href="Context-Free-CNF-Grammar.html#3440" class="Bound">v</a> <a id="3488" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">⊣</a> <a id="3490" href="Context-Free-CNF-Grammar.html#3447" class="Bound">T→v</a><a id="3493" class="Symbol">)</a> <a id="3495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3497" href="Context-Free-CNF-Grammar.html#3430" class="Bound">P→QT</a> <a id="3502" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3504" href="Context-Free-CNF-Grammar.html#3452" class="Bound">uv≡w</a>
  
  
</pre></body></html>


==> anc/html/Cubical.Algebra.AbGroup.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.AbGroup.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.AbGroup.Base.html" class="Module">Cubical.Algebra.AbGroup.Base</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Cubical.Algebra.Group.html" class="Module">Cubical.Algebra.Group</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Cubical.Algebra.Group.Morphisms.html" class="Module">Cubical.Algebra.Group.Morphisms</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Cubical.Algebra.Group.MorphismProperties.html" class="Module">Cubical.Algebra.Group.MorphismProperties</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a>

<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="723" class="Keyword">open</a> <a id="728" class="Keyword">import</a> <a id="735" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="795" class="Keyword">open</a> <a id="800" class="Keyword">import</a> <a id="807" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="879" class="Keyword">open</a> <a id="884" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="889" class="Keyword">private</a>
  <a id="899" class="Keyword">variable</a>
    <a id="912" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="914" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="926" class="Keyword">record</a> <a id="IsAbGroup"></a><a id="933" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="943" class="Symbol">{</a><a id="944" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="946" class="Symbol">:</a> <a id="948" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="953" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="954" class="Symbol">}</a>
                 <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Algebra.AbGroup.Base.html#974" class="Bound">0g</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="980" class="Symbol">)</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">_+_</a> <a id="987" class="Symbol">:</a> <a id="989" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="991" class="Symbol">→</a> <a id="993" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="995" class="Symbol">→</a> <a id="997" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="998" class="Symbol">)</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Cubical.Algebra.AbGroup.Base.html#1001" class="Bound Operator">-_</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="1011" class="Symbol">)</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1020" href="Cubical.Algebra.AbGroup.Base.html#953" class="Bound">ℓ</a> <a id="1022" class="Keyword">where</a>

  <a id="1031" class="Keyword">constructor</a> <a id="isabgroup"></a><a id="1043" href="Cubical.Algebra.AbGroup.Base.html#1043" class="InductiveConstructor">isabgroup</a>

  <a id="1056" class="Keyword">field</a>
    <a id="IsAbGroup.isGroup"></a><a id="1066" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">isGroup</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Algebra.Group.Base.html#576" class="Record">IsGroup</a> <a id="1084" href="Cubical.Algebra.AbGroup.Base.html#974" class="Bound">0g</a> <a id="1087" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">_+_</a> <a id="1091" href="Cubical.Algebra.AbGroup.Base.html#1001" class="Bound Operator">-_</a>
    <a id="IsAbGroup.+Comm"></a><a id="1098" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">+Comm</a>    <a id="1107" class="Symbol">:</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Algebra.AbGroup.Base.html#1110" class="Bound">x</a> <a id="1112" href="Cubical.Algebra.AbGroup.Base.html#1112" class="Bound">y</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Cubical.Algebra.AbGroup.Base.html#1110" class="Bound">x</a> <a id="1123" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">+</a> <a id="1125" href="Cubical.Algebra.AbGroup.Base.html#1112" class="Bound">y</a> <a id="1127" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1129" href="Cubical.Algebra.AbGroup.Base.html#1112" class="Bound">y</a> <a id="1131" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">+</a> <a id="1133" href="Cubical.Algebra.AbGroup.Base.html#1110" class="Bound">x</a>

  <a id="1138" class="Keyword">open</a> <a id="1143" href="Cubical.Algebra.Group.Base.html#576" class="Module">IsGroup</a> <a id="1151" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">isGroup</a> <a id="1159" class="Keyword">public</a>
    <a id="1170" class="Keyword">renaming</a>
      <a id="1185" class="Symbol">(</a> <a id="1187" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a>      <a id="1199" class="Symbol">to</a> <a id="1202" class="Function">+Assoc</a>
      <a id="1215" class="Symbol">;</a> <a id="1217" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a>        <a id="1229" class="Symbol">to</a> <a id="1232" class="Function">+IdL</a>
      <a id="1243" class="Symbol">;</a> <a id="1245" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a>        <a id="1257" class="Symbol">to</a> <a id="1260" class="Function">+IdR</a>
      <a id="1271" class="Symbol">;</a> <a id="1273" href="Cubical.Algebra.Group.Base.html#773" class="Field">·InvL</a>       <a id="1285" class="Symbol">to</a> <a id="1288" class="Field">+InvL</a>
      <a id="1300" class="Symbol">;</a> <a id="1302" href="Cubical.Algebra.Group.Base.html#736" class="Field">·InvR</a>       <a id="1314" class="Symbol">to</a> <a id="1317" class="Field">+InvR</a><a id="1322" class="Symbol">)</a>

  <a id="1327" class="Keyword">infixl</a> <a id="1334" class="Number">6</a> <a id="1336" href="Cubical.Algebra.AbGroup.Base.html#1384" class="Function Operator">_-_</a>

  <a id="1343" class="Comment">-- Useful notation for additive groups</a>
  <a id="IsAbGroup._-_"></a><a id="1384" href="Cubical.Algebra.AbGroup.Base.html#1384" class="Function Operator">_-_</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a>
  <a id="1402" href="Cubical.Algebra.AbGroup.Base.html#1402" class="Bound">x</a> <a id="1404" href="Cubical.Algebra.AbGroup.Base.html#1384" class="Function Operator">-</a> <a id="1406" href="Cubical.Algebra.AbGroup.Base.html#1406" class="Bound">y</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Cubical.Algebra.AbGroup.Base.html#1402" class="Bound">x</a> <a id="1412" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">+</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Algebra.AbGroup.Base.html#1001" class="Bound Operator">-</a> <a id="1417" href="Cubical.Algebra.AbGroup.Base.html#1406" class="Bound">y</a><a id="1418" class="Symbol">)</a>

<a id="1421" class="Keyword">unquoteDecl</a> <a id="IsAbGroupIsoΣ"></a><a id="1433" href="Cubical.Algebra.AbGroup.Base.html#1433" class="Function">IsAbGroupIsoΣ</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1467" href="Cubical.Algebra.AbGroup.Base.html#1433" class="Function">IsAbGroupIsoΣ</a> <a id="1481" class="Symbol">(</a><a id="1482" class="Keyword">quote</a> <a id="1488" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a><a id="1497" class="Symbol">)</a>

<a id="1500" class="Keyword">record</a> <a id="AbGroupStr"></a><a id="1507" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1528" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1545" href="Cubical.Algebra.AbGroup.Base.html#1528" class="Bound">ℓ</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Keyword">where</a>

  <a id="1557" class="Keyword">constructor</a> <a id="abgroupstr"></a><a id="1569" href="Cubical.Algebra.AbGroup.Base.html#1569" class="InductiveConstructor">abgroupstr</a>

  <a id="1583" class="Keyword">field</a>
    <a id="AbGroupStr.0g"></a><a id="1593" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a>        <a id="1603" class="Symbol">:</a> <a id="1605" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a>
    <a id="AbGroupStr._+_"></a><a id="1611" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a>       <a id="1621" class="Symbol">:</a> <a id="1623" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1629" class="Symbol">→</a> <a id="1631" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a>
    <a id="AbGroupStr.-_"></a><a id="1637" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>        <a id="1647" class="Symbol">:</a> <a id="1649" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1651" class="Symbol">→</a> <a id="1653" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a>
    <a id="AbGroupStr.isAbGroup"></a><a id="1659" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="1681" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="1684" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="1688" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>


  <a id="1695" class="Keyword">infixr</a> <a id="1702" class="Number">7</a> <a id="1704" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a>
  <a id="1710" class="Keyword">infix</a>  <a id="1717" class="Number">8</a> <a id="1719" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>

  <a id="1725" class="Keyword">open</a> <a id="1730" href="Cubical.Algebra.AbGroup.Base.html#933" class="Module">IsAbGroup</a> <a id="1740" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="1750" class="Keyword">public</a>

<a id="AbGroup"></a><a id="1758" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">∀</a> <a id="1770" href="Cubical.Algebra.AbGroup.Base.html#1770" class="Bound">ℓ</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1786" href="Cubical.Algebra.AbGroup.Base.html#1770" class="Bound">ℓ</a><a id="1787" class="Symbol">)</a>
<a id="1789" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="1797" href="Cubical.Algebra.AbGroup.Base.html#1797" class="Bound">ℓ</a> <a id="1799" class="Symbol">=</a> <a id="1801" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1813" href="Cubical.Algebra.AbGroup.Base.html#1797" class="Bound">ℓ</a> <a id="1815" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a>

<a id="1827" class="Keyword">module</a> <a id="1834" href="Cubical.Algebra.AbGroup.Base.html#1834" class="Module">_</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1846" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">{</a><a id="1850" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">{</a><a id="1859" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">_+_</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1874" class="Symbol">}</a> <a id="1876" class="Symbol">{</a> <a id="1878" href="Cubical.Algebra.AbGroup.Base.html#1878" class="Bound Operator">-_</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1888" class="Symbol">}</a>
         <a id="1899" class="Symbol">(</a><a id="1900" href="Cubical.Algebra.AbGroup.Base.html#1900" class="Bound">is-setG</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1916" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1917" class="Symbol">)</a>
         <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Algebra.AbGroup.Base.html#1929" class="Bound">+Assoc</a>   <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Algebra.AbGroup.Base.html#1941" class="Bound">x</a> <a id="1943" href="Cubical.Algebra.AbGroup.Base.html#1943" class="Bound">y</a> <a id="1945" href="Cubical.Algebra.AbGroup.Base.html#1945" class="Bound">z</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1950" class="Symbol">)</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Cubical.Algebra.AbGroup.Base.html#1941" class="Bound">x</a> <a id="1956" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.Algebra.AbGroup.Base.html#1943" class="Bound">y</a> <a id="1961" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1963" href="Cubical.Algebra.AbGroup.Base.html#1945" class="Bound">z</a><a id="1964" class="Symbol">)</a> <a id="1966" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Algebra.AbGroup.Base.html#1941" class="Bound">x</a> <a id="1971" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1973" href="Cubical.Algebra.AbGroup.Base.html#1943" class="Bound">y</a><a id="1974" class="Symbol">)</a> <a id="1976" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1978" href="Cubical.Algebra.AbGroup.Base.html#1945" class="Bound">z</a><a id="1979" class="Symbol">)</a>
         <a id="1990" class="Symbol">(</a><a id="1991" href="Cubical.Algebra.AbGroup.Base.html#1991" class="Bound">+IdR</a>     <a id="2000" class="Symbol">:</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Cubical.Algebra.AbGroup.Base.html#2003" class="Bound">x</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Algebra.AbGroup.Base.html#2003" class="Bound">x</a> <a id="2014" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2016" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a> <a id="2019" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2021" href="Cubical.Algebra.AbGroup.Base.html#2003" class="Bound">x</a><a id="2022" class="Symbol">)</a>
         <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.Algebra.AbGroup.Base.html#2034" class="Bound">+InvR</a>    <a id="2043" class="Symbol">:</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Cubical.Algebra.AbGroup.Base.html#2046" class="Bound">x</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Algebra.AbGroup.Base.html#2046" class="Bound">x</a> <a id="2057" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Cubical.Algebra.AbGroup.Base.html#1878" class="Bound Operator">-</a> <a id="2062" href="Cubical.Algebra.AbGroup.Base.html#2046" class="Bound">x</a><a id="2063" class="Symbol">)</a> <a id="2065" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2067" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a><a id="2069" class="Symbol">)</a>
         <a id="2080" class="Symbol">(</a><a id="2081" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a>    <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Algebra.AbGroup.Base.html#2093" class="Bound">x</a> <a id="2095" href="Cubical.Algebra.AbGroup.Base.html#2095" class="Bound">y</a> <a id="2097" class="Symbol">:</a> <a id="2099" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="2100" class="Symbol">)</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Cubical.Algebra.AbGroup.Base.html#2093" class="Bound">x</a> <a id="2106" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2108" href="Cubical.Algebra.AbGroup.Base.html#2095" class="Bound">y</a> <a id="2110" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2112" href="Cubical.Algebra.AbGroup.Base.html#2095" class="Bound">y</a> <a id="2114" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2116" href="Cubical.Algebra.AbGroup.Base.html#2093" class="Bound">x</a><a id="2117" class="Symbol">)</a>
  <a id="2121" class="Keyword">where</a>

  <a id="2130" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="2156" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a> <a id="2159" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">_+_</a> <a id="2163" href="Cubical.Algebra.AbGroup.Base.html#1878" class="Bound Operator">-_</a>
  <a id="2168" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2182" class="Symbol">.</a><a id="2183" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">IsAbGroup.isGroup</a> <a id="2201" class="Symbol">=</a>
    <a id="2207" href="Cubical.Algebra.Group.Base.html#1455" class="Function">makeIsGroup</a> <a id="2219" href="Cubical.Algebra.AbGroup.Base.html#1900" class="Bound">is-setG</a> <a id="2227" href="Cubical.Algebra.AbGroup.Base.html#1929" class="Bound">+Assoc</a> <a id="2234" href="Cubical.Algebra.AbGroup.Base.html#1991" class="Bound">+IdR</a>
                <a id="2255" class="Symbol">(λ</a> <a id="2258" href="Cubical.Algebra.AbGroup.Base.html#2258" class="Bound">x</a> <a id="2260" class="Symbol">→</a> <a id="2262" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a> <a id="2268" class="Symbol">_</a> <a id="2270" class="Symbol">_</a> <a id="2272" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2274" href="Cubical.Algebra.AbGroup.Base.html#1991" class="Bound">+IdR</a> <a id="2279" href="Cubical.Algebra.AbGroup.Base.html#2258" class="Bound">x</a><a id="2280" class="Symbol">)</a>
                <a id="2298" href="Cubical.Algebra.AbGroup.Base.html#2034" class="Bound">+InvR</a>
                <a id="2320" class="Symbol">(λ</a> <a id="2323" href="Cubical.Algebra.AbGroup.Base.html#2323" class="Bound">x</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a> <a id="2333" class="Symbol">_</a> <a id="2335" class="Symbol">_</a> <a id="2337" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2339" href="Cubical.Algebra.AbGroup.Base.html#2034" class="Bound">+InvR</a> <a id="2345" href="Cubical.Algebra.AbGroup.Base.html#2323" class="Bound">x</a><a id="2346" class="Symbol">)</a>
  <a id="2350" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2364" class="Symbol">.</a><a id="2365" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">IsAbGroup.+Comm</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a>

<a id="2390" class="Keyword">module</a> <a id="2397" href="Cubical.Algebra.AbGroup.Base.html#2397" class="Module">_</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2409" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="2410" class="Symbol">}</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">_+_</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2437" class="Symbol">)</a> <a id="2439" class="Symbol">(</a><a id="2440" href="Cubical.Algebra.AbGroup.Base.html#2440" class="Bound Operator">-_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2450" class="Symbol">)</a>
         <a id="2461" class="Symbol">(</a><a id="2462" href="Cubical.Algebra.AbGroup.Base.html#2462" class="Bound">is-setG</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2478" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2479" class="Symbol">)</a>
         <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Algebra.AbGroup.Base.html#2491" class="Bound">+Assoc</a>  <a id="2499" class="Symbol">:</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Cubical.Algebra.AbGroup.Base.html#2502" class="Bound">x</a> <a id="2504" href="Cubical.Algebra.AbGroup.Base.html#2504" class="Bound">y</a> <a id="2506" href="Cubical.Algebra.AbGroup.Base.html#2506" class="Bound">z</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2511" class="Symbol">)</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Cubical.Algebra.AbGroup.Base.html#2502" class="Bound">x</a> <a id="2517" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Cubical.Algebra.AbGroup.Base.html#2504" class="Bound">y</a> <a id="2522" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2524" href="Cubical.Algebra.AbGroup.Base.html#2506" class="Bound">z</a><a id="2525" class="Symbol">)</a> <a id="2527" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Cubical.Algebra.AbGroup.Base.html#2502" class="Bound">x</a> <a id="2532" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2534" href="Cubical.Algebra.AbGroup.Base.html#2504" class="Bound">y</a><a id="2535" class="Symbol">)</a> <a id="2537" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2539" href="Cubical.Algebra.AbGroup.Base.html#2506" class="Bound">z</a><a id="2540" class="Symbol">)</a>
         <a id="2551" class="Symbol">(</a><a id="2552" href="Cubical.Algebra.AbGroup.Base.html#2552" class="Bound">+IdR</a>    <a id="2560" class="Symbol">:</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Cubical.Algebra.AbGroup.Base.html#2563" class="Bound">x</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="Cubical.Algebra.AbGroup.Base.html#2563" class="Bound">x</a> <a id="2574" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2576" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a> <a id="2579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2581" href="Cubical.Algebra.AbGroup.Base.html#2563" class="Bound">x</a><a id="2582" class="Symbol">)</a>
         <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Algebra.AbGroup.Base.html#2594" class="Bound">+InvR</a>   <a id="2602" class="Symbol">:</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Algebra.AbGroup.Base.html#2605" class="Bound">x</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Cubical.Algebra.AbGroup.Base.html#2605" class="Bound">x</a> <a id="2616" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Cubical.Algebra.AbGroup.Base.html#2440" class="Bound Operator">-</a> <a id="2621" href="Cubical.Algebra.AbGroup.Base.html#2605" class="Bound">x</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2626" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a><a id="2628" class="Symbol">)</a>
         <a id="2639" class="Symbol">(</a><a id="2640" href="Cubical.Algebra.AbGroup.Base.html#2640" class="Bound">+Comm</a>   <a id="2648" class="Symbol">:</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Cubical.Algebra.AbGroup.Base.html#2651" class="Bound">x</a> <a id="2653" href="Cubical.Algebra.AbGroup.Base.html#2653" class="Bound">y</a> <a id="2655" class="Symbol">:</a> <a id="2657" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="Cubical.Algebra.AbGroup.Base.html#2651" class="Bound">x</a> <a id="2664" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2666" href="Cubical.Algebra.AbGroup.Base.html#2653" class="Bound">y</a> <a id="2668" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2670" href="Cubical.Algebra.AbGroup.Base.html#2653" class="Bound">y</a> <a id="2672" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2674" href="Cubical.Algebra.AbGroup.Base.html#2651" class="Bound">x</a><a id="2675" class="Symbol">)</a>
  <a id="2679" class="Keyword">where</a>

  <a id="2688" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="2710" href="Cubical.Algebra.AbGroup.Base.html#2409" class="Bound">ℓ</a>
  <a id="2714" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2726" class="Symbol">.</a><a id="2727" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a>
  <a id="2737" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2749" class="Symbol">.</a><a id="2750" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2754" class="Symbol">.</a><a id="2755" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">AbGroupStr.0g</a> <a id="2769" class="Symbol">=</a> <a id="2771" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a>
  <a id="2776" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2788" class="Symbol">.</a><a id="2789" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2793" class="Symbol">.</a><a id="2794" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">AbGroupStr._+_</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">_+_</a>
  <a id="2817" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2829" class="Symbol">.</a><a id="2830" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2834" class="Symbol">.</a><a id="2835" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">AbGroupStr.-_</a> <a id="2849" class="Symbol">=</a> <a id="2851" href="Cubical.Algebra.AbGroup.Base.html#2440" class="Bound Operator">-_</a>
  <a id="2856" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2868" class="Symbol">.</a><a id="2869" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2873" class="Symbol">.</a><a id="2874" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">AbGroupStr.isAbGroup</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2911" href="Cubical.Algebra.AbGroup.Base.html#2462" class="Bound">is-setG</a> <a id="2919" href="Cubical.Algebra.AbGroup.Base.html#2491" class="Bound">+Assoc</a> <a id="2926" href="Cubical.Algebra.AbGroup.Base.html#2552" class="Bound">+IdR</a> <a id="2931" href="Cubical.Algebra.AbGroup.Base.html#2594" class="Bound">+InvR</a> <a id="2937" href="Cubical.Algebra.AbGroup.Base.html#2640" class="Bound">+Comm</a>

<a id="2944" class="Keyword">open</a> <a id="2949" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a>
<a id="2958" class="Keyword">open</a> <a id="2963" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a>
<a id="2974" class="Keyword">open</a> <a id="2979" href="Cubical.Algebra.AbGroup.Base.html#933" class="Module">IsAbGroup</a>

<a id="AbGroupStr→GroupStr"></a><a id="2990" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3010" class="Symbol">:</a> <a id="3012" class="Symbol">{</a><a id="3013" href="Cubical.Algebra.AbGroup.Base.html#3013" class="Bound">G</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3022" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="3023" class="Symbol">}</a> <a id="3025" class="Symbol">→</a> <a id="3027" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="3038" href="Cubical.Algebra.AbGroup.Base.html#3013" class="Bound">G</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="3051" href="Cubical.Algebra.AbGroup.Base.html#3013" class="Bound">G</a>
<a id="3053" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3073" href="Cubical.Algebra.AbGroup.Base.html#3073" class="Bound">A</a> <a id="3075" class="Symbol">.</a><a id="3076" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="3079" class="Symbol">=</a> <a id="3081" href="Cubical.Algebra.AbGroup.Base.html#3073" class="Bound">A</a> <a id="3083" class="Symbol">.</a><a id="3084" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a>
<a id="3087" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3107" href="Cubical.Algebra.AbGroup.Base.html#3107" class="Bound">A</a> <a id="3109" class="Symbol">.</a><a id="3110" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Cubical.Algebra.AbGroup.Base.html#3107" class="Bound">A</a> <a id="3118" class="Symbol">.</a><a id="3119" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a>
<a id="3123" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3143" href="Cubical.Algebra.AbGroup.Base.html#3143" class="Bound">A</a> <a id="3145" class="Symbol">.</a><a id="3146" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a> <a id="3150" class="Symbol">=</a> <a id="3152" href="Cubical.Algebra.AbGroup.Base.html#3143" class="Bound">A</a> <a id="3154" class="Symbol">.</a><a id="3155" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>
<a id="3158" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3178" href="Cubical.Algebra.AbGroup.Base.html#3178" class="Bound">A</a> <a id="3180" class="Symbol">.</a><a id="3181" href="Cubical.Algebra.Group.Base.html#1054" class="Field">isGroup</a> <a id="3189" class="Symbol">=</a> <a id="3191" href="Cubical.Algebra.AbGroup.Base.html#3178" class="Bound">A</a> <a id="3193" class="Symbol">.</a><a id="3194" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="3204" class="Symbol">.</a><a id="3205" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">isGroup</a>

<a id="AbGroup→Group"></a><a id="3214" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="3228" class="Symbol">:</a> <a id="3230" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="3238" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="3248" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a>
<a id="3250" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="3269" href="Cubical.Algebra.AbGroup.Base.html#3269" class="Bound">A</a><a id="3270" class="Symbol">)</a> <a id="3272" class="Symbol">=</a> <a id="3274" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3278" href="Cubical.Algebra.AbGroup.Base.html#3269" class="Bound">A</a>
<a id="3280" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="3299" href="Cubical.Algebra.AbGroup.Base.html#3299" class="Bound">A</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3329" href="Cubical.Algebra.AbGroup.Base.html#3299" class="Bound">A</a><a id="3330" class="Symbol">)</a>

<a id="Group→AbGroup"></a><a id="3333" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3347" class="Symbol">:</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="3360" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="3361" class="Symbol">)</a> <a id="3363" class="Symbol">→</a> <a id="3365" class="Symbol">((</a><a id="3367" href="Cubical.Algebra.AbGroup.Base.html#3367" class="Bound">x</a> <a id="3369" href="Cubical.Algebra.AbGroup.Base.html#3369" class="Bound">y</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3377" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a><a id="3378" class="Symbol">)</a> <a id="3380" class="Symbol">→</a> <a id="3382" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3391" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a><a id="3392" class="Symbol">)</a> <a id="3394" href="Cubical.Algebra.AbGroup.Base.html#3367" class="Bound">x</a> <a id="3396" href="Cubical.Algebra.AbGroup.Base.html#3369" class="Bound">y</a> <a id="3398" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3400" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3409" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a><a id="3410" class="Symbol">)</a> <a id="3412" href="Cubical.Algebra.AbGroup.Base.html#3369" class="Bound">y</a> <a id="3414" href="Cubical.Algebra.AbGroup.Base.html#3367" class="Bound">x</a><a id="3415" class="Symbol">)</a> <a id="3417" class="Symbol">→</a> <a id="3419" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="3427" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a>
<a id="3429" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3448" href="Cubical.Algebra.AbGroup.Base.html#3448" class="Bound">G</a> <a id="3450" href="Cubical.Algebra.AbGroup.Base.html#3450" class="Bound">+Comm</a><a id="3455" class="Symbol">)</a> <a id="3457" class="Symbol">=</a> <a id="3459" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3463" href="Cubical.Algebra.AbGroup.Base.html#3448" class="Bound">G</a>
<a id="3465" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">AbGroupStr.0g</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3499" href="Cubical.Algebra.AbGroup.Base.html#3499" class="Bound">G</a> <a id="3501" href="Cubical.Algebra.AbGroup.Base.html#3501" class="Bound">+Comm</a><a id="3506" class="Symbol">))</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3519" href="Cubical.Algebra.AbGroup.Base.html#3499" class="Bound">G</a><a id="3520" class="Symbol">)</a>
<a id="3522" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">AbGroupStr._+_</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3557" href="Cubical.Algebra.AbGroup.Base.html#3557" class="Bound">G</a> <a id="3559" href="Cubical.Algebra.AbGroup.Base.html#3559" class="Bound">+Comm</a><a id="3564" class="Symbol">))</a> <a id="3567" class="Symbol">=</a> <a id="3569" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3578" href="Cubical.Algebra.AbGroup.Base.html#3557" class="Bound">G</a><a id="3579" class="Symbol">)</a>
<a id="3581" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">AbGroupStr.-</a> <a id="3594" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3613" href="Cubical.Algebra.AbGroup.Base.html#3613" class="Bound">G</a> <a id="3615" href="Cubical.Algebra.AbGroup.Base.html#3615" class="Bound">+Comm</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">=</a> <a id="3624" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3633" href="Cubical.Algebra.AbGroup.Base.html#3613" class="Bound">G</a><a id="3634" class="Symbol">)</a>
<a id="3636" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">IsAbGroup.isGroup</a> <a id="3654" class="Symbol">(</a><a id="3655" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">AbGroupStr.isAbGroup</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3696" href="Cubical.Algebra.AbGroup.Base.html#3696" class="Bound">G</a> <a id="3698" href="Cubical.Algebra.AbGroup.Base.html#3698" class="Bound">+Comm</a><a id="3703" class="Symbol">)))</a> <a id="3707" class="Symbol">=</a> <a id="3709" href="Cubical.Algebra.Group.Base.html#1054" class="Field">isGroup</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3722" href="Cubical.Algebra.AbGroup.Base.html#3696" class="Bound">G</a><a id="3723" class="Symbol">)</a>
<a id="3725" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">IsAbGroup.+Comm</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">AbGroupStr.isAbGroup</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3783" href="Cubical.Algebra.AbGroup.Base.html#3783" class="Bound">G</a> <a id="3785" href="Cubical.Algebra.AbGroup.Base.html#3785" class="Bound">+Comm</a><a id="3790" class="Symbol">)))</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Cubical.Algebra.AbGroup.Base.html#3785" class="Bound">+Comm</a>

<a id="3803" class="Keyword">module</a> <a id="3810" href="Cubical.Algebra.AbGroup.Base.html#3810" class="Module">_</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">(</a><a id="3814" href="Cubical.Algebra.AbGroup.Base.html#3814" class="Bound">G</a> <a id="3816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3818" href="Cubical.Algebra.AbGroup.Base.html#1569" class="InductiveConstructor">abgroupstr</a> <a id="3829" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">_</a> <a id="3831" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">_</a> <a id="3833" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">_</a> <a id="3835" href="Cubical.Algebra.AbGroup.Base.html#3835" class="Bound">GisGroup</a><a id="3843" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">)</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="3855" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="3856" class="Symbol">)</a> <a id="3858" class="Keyword">where</a>
  <a id="3866" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3898" href="Cubical.Algebra.AbGroup.Base.html#3855" class="Bound">ℓ</a>
  <a id="3902" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3921" class="Symbol">.</a><a id="3922" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Cubical.Algebra.AbGroup.Base.html#3814" class="Bound">G</a>
  <a id="3932" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3951" class="Symbol">.</a><a id="3952" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3956" class="Symbol">.</a><a id="3957" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">CommMonoidStr.ε</a> <a id="3973" class="Symbol">=</a> <a id="3975" class="Symbol">_</a>
  <a id="3979" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3998" class="Symbol">.</a><a id="3999" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4003" class="Symbol">.</a><a id="4004" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">CommMonoidStr._·_</a> <a id="4022" class="Symbol">=</a> <a id="4024" class="Symbol">_</a>
  <a id="4028" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="4047" class="Symbol">.</a><a id="4048" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4052" class="Symbol">.</a><a id="4053" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="4080" class="Symbol">.</a><a id="4081" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="Cubical.Algebra.Group.Base.html#704" class="Function">IsAbGroup.isMonoid</a> <a id="4124" href="Cubical.Algebra.AbGroup.Base.html#3835" class="Bound">GisGroup</a>
  <a id="4135" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="4154" class="Symbol">.</a><a id="4155" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4159" class="Symbol">.</a><a id="4160" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="4187" class="Symbol">.</a><a id="4188" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">IsCommMonoid.·Comm</a> <a id="4207" class="Symbol">=</a> <a id="4209" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">IsAbGroup.+Comm</a> <a id="4225" href="Cubical.Algebra.AbGroup.Base.html#3835" class="Bound">GisGroup</a>

<a id="AbGroupHom"></a><a id="4235" href="Cubical.Algebra.AbGroup.Base.html#4235" class="Function">AbGroupHom</a> <a id="4246" class="Symbol">:</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Algebra.AbGroup.Base.html#4249" class="Bound">G</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4261" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Algebra.AbGroup.Base.html#4265" class="Bound">H</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4277" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4279" class="Symbol">)</a> <a id="4281" class="Symbol">→</a> <a id="4283" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4295" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4297" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4299" class="Symbol">)</a>
<a id="4301" href="Cubical.Algebra.AbGroup.Base.html#4235" class="Function">AbGroupHom</a> <a id="4312" href="Cubical.Algebra.AbGroup.Base.html#4312" class="Bound">G</a> <a id="4314" href="Cubical.Algebra.AbGroup.Base.html#4314" class="Bound">H</a> <a id="4316" class="Symbol">=</a> <a id="4318" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4342" href="Cubical.Algebra.AbGroup.Base.html#4312" class="Bound">G</a><a id="4343" class="Symbol">)</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4360" href="Cubical.Algebra.AbGroup.Base.html#4314" class="Bound">H</a><a id="4361" class="Symbol">)</a>

<a id="AbGroupIso"></a><a id="4364" href="Cubical.Algebra.AbGroup.Base.html#4364" class="Function">AbGroupIso</a> <a id="4375" class="Symbol">:</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Algebra.AbGroup.Base.html#4378" class="Bound">G</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4390" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4391" class="Symbol">)</a> <a id="4393" class="Symbol">(</a><a id="4394" href="Cubical.Algebra.AbGroup.Base.html#4394" class="Bound">H</a> <a id="4396" class="Symbol">:</a> <a id="4398" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4406" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4408" class="Symbol">)</a> <a id="4410" class="Symbol">→</a> <a id="4412" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4424" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4426" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4428" class="Symbol">)</a>
<a id="4430" href="Cubical.Algebra.AbGroup.Base.html#4364" class="Function">AbGroupIso</a> <a id="4441" href="Cubical.Algebra.AbGroup.Base.html#4441" class="Bound">G</a> <a id="4443" href="Cubical.Algebra.AbGroup.Base.html#4443" class="Bound">H</a> <a id="4445" class="Symbol">=</a> <a id="4447" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="4456" class="Symbol">(</a><a id="4457" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4471" href="Cubical.Algebra.AbGroup.Base.html#4441" class="Bound">G</a><a id="4472" class="Symbol">)</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4489" href="Cubical.Algebra.AbGroup.Base.html#4443" class="Bound">H</a><a id="4490" class="Symbol">)</a>

<a id="IsAbGroupEquiv"></a><a id="4493" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a> <a id="4508" class="Symbol">:</a> <a id="4510" class="Symbol">{</a><a id="4511" href="Cubical.Algebra.AbGroup.Base.html#4511" class="Bound">A</a> <a id="4513" class="Symbol">:</a> <a id="4515" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4520" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4521" class="Symbol">}</a> <a id="4523" class="Symbol">{</a><a id="4524" href="Cubical.Algebra.AbGroup.Base.html#4524" class="Bound">B</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4533" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4535" class="Symbol">}</a>
  <a id="4539" class="Symbol">(</a><a id="4540" href="Cubical.Algebra.AbGroup.Base.html#4540" class="Bound">G</a> <a id="4542" class="Symbol">:</a> <a id="4544" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="4555" href="Cubical.Algebra.AbGroup.Base.html#4511" class="Bound">A</a><a id="4556" class="Symbol">)</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.Algebra.AbGroup.Base.html#4559" class="Bound">e</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Cubical.Algebra.AbGroup.Base.html#4511" class="Bound">A</a> <a id="4565" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4567" href="Cubical.Algebra.AbGroup.Base.html#4524" class="Bound">B</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Cubical.Algebra.AbGroup.Base.html#4571" class="Bound">H</a> <a id="4573" class="Symbol">:</a> <a id="4575" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="4586" href="Cubical.Algebra.AbGroup.Base.html#4524" class="Bound">B</a><a id="4587" class="Symbol">)</a> <a id="4589" class="Symbol">→</a> <a id="4591" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4603" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4605" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4607" class="Symbol">)</a>
<a id="4609" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a> <a id="4624" href="Cubical.Algebra.AbGroup.Base.html#4624" class="Bound">G</a> <a id="4626" href="Cubical.Algebra.AbGroup.Base.html#4626" class="Bound">e</a> <a id="4628" href="Cubical.Algebra.AbGroup.Base.html#4628" class="Bound">H</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="4664" href="Cubical.Algebra.AbGroup.Base.html#4624" class="Bound">G</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Algebra.AbGroup.Base.html#4626" class="Bound">e</a> <a id="4670" class="Symbol">.</a><a id="4671" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4674" class="Symbol">)</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="4697" href="Cubical.Algebra.AbGroup.Base.html#4628" class="Bound">H</a><a id="4698" class="Symbol">)</a>

<a id="AbGroupEquiv"></a><a id="4701" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="4714" class="Symbol">:</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Cubical.Algebra.AbGroup.Base.html#4717" class="Bound">G</a> <a id="4719" class="Symbol">:</a> <a id="4721" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4729" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.Algebra.AbGroup.Base.html#4733" class="Bound">H</a> <a id="4735" class="Symbol">:</a> <a id="4737" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4745" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4747" class="Symbol">)</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4763" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4765" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4767" class="Symbol">)</a>
<a id="4769" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="4782" href="Cubical.Algebra.AbGroup.Base.html#4782" class="Bound">G</a> <a id="4784" href="Cubical.Algebra.AbGroup.Base.html#4784" class="Bound">H</a> <a id="4786" class="Symbol">=</a> <a id="4788" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4791" href="Cubical.Algebra.AbGroup.Base.html#4791" class="Bound">e</a> <a id="4793" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4795" class="Symbol">(</a><a id="4796" href="Cubical.Algebra.AbGroup.Base.html#4782" class="Bound">G</a> <a id="4798" class="Symbol">.</a><a id="4799" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4803" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4805" href="Cubical.Algebra.AbGroup.Base.html#4784" class="Bound">H</a> <a id="4807" class="Symbol">.</a><a id="4808" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4811" class="Symbol">)</a> <a id="4813" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4815" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Cubical.Algebra.AbGroup.Base.html#4782" class="Bound">G</a> <a id="4833" class="Symbol">.</a><a id="4834" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4837" class="Symbol">)</a> <a id="4839" href="Cubical.Algebra.AbGroup.Base.html#4791" class="Bound">e</a> <a id="4841" class="Symbol">(</a><a id="4842" href="Cubical.Algebra.AbGroup.Base.html#4784" class="Bound">H</a> <a id="4844" class="Symbol">.</a><a id="4845" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4848" class="Symbol">)</a>

<a id="isPropIsAbGroup"></a><a id="4851" href="Cubical.Algebra.AbGroup.Base.html#4851" class="Function">isPropIsAbGroup</a> <a id="4867" class="Symbol">:</a> <a id="4869" class="Symbol">{</a><a id="4870" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4879" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4880" class="Symbol">}</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Algebra.AbGroup.Base.html#4883" class="Bound">0g</a> <a id="4886" class="Symbol">:</a> <a id="4888" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a><a id="4889" class="Symbol">)</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Algebra.AbGroup.Base.html#4892" class="Bound Operator">_+_</a> <a id="4896" class="Symbol">:</a> <a id="4898" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4904" class="Symbol">→</a> <a id="4906" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a><a id="4907" class="Symbol">)</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Algebra.AbGroup.Base.html#4910" class="Bound Operator">-_</a> <a id="4913" class="Symbol">:</a> <a id="4915" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4917" class="Symbol">→</a> <a id="4919" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a><a id="4920" class="Symbol">)</a>
                <a id="4938" class="Symbol">→</a> <a id="4940" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="4958" href="Cubical.Algebra.AbGroup.Base.html#4883" class="Bound">0g</a> <a id="4961" href="Cubical.Algebra.AbGroup.Base.html#4892" class="Bound Operator">_+_</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Cubical.Algebra.AbGroup.Base.html#4910" class="Bound Operator">-_</a><a id="4968" class="Symbol">))</a>
<a id="4971" href="Cubical.Algebra.AbGroup.Base.html#4851" class="Function">isPropIsAbGroup</a> <a id="4987" href="Cubical.Algebra.AbGroup.Base.html#4987" class="Bound">0g</a> <a id="4990" href="Cubical.Algebra.AbGroup.Base.html#4990" class="Bound Operator">_+_</a> <a id="4994" href="Cubical.Algebra.AbGroup.Base.html#4994" class="Bound Operator">-_</a> <a id="4997" class="Symbol">=</a>
  <a id="5001" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="5026" class="Number">1</a> <a id="5028" href="Cubical.Algebra.AbGroup.Base.html#1433" class="Function">IsAbGroupIsoΣ</a>
    <a id="5046" class="Symbol">(</a><a id="5047" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Cubical.Algebra.Group.Properties.html#471" class="Function">isPropIsGroup</a> <a id="5070" href="Cubical.Algebra.AbGroup.Base.html#4987" class="Bound">0g</a> <a id="5073" href="Cubical.Algebra.AbGroup.Base.html#4990" class="Bound Operator">_+_</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Cubical.Algebra.AbGroup.Base.html#4994" class="Bound Operator">-_</a><a id="5080" class="Symbol">))</a>
             <a id="5096" class="Symbol">(λ</a> <a id="5099" href="Cubical.Algebra.AbGroup.Base.html#5099" class="Bound">grp</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="5114" class="Symbol">(λ</a> <a id="5117" href="Cubical.Algebra.AbGroup.Base.html#5117" class="Bound">_</a> <a id="5119" href="Cubical.Algebra.AbGroup.Base.html#5119" class="Bound">_</a> <a id="5121" class="Symbol">→</a> <a id="5123" href="Cubical.Algebra.AbGroup.Base.html#5099" class="Bound">grp</a> <a id="5127" class="Symbol">.</a><a id="5128" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="5135" class="Symbol">_</a> <a id="5137" class="Symbol">_)))</a>
  <a id="5144" class="Keyword">where</a>
  <a id="5152" class="Keyword">open</a> <a id="5157" href="Cubical.Algebra.Group.Base.html#576" class="Module">IsGroup</a>


<a id="𝒮ᴰ-AbGroup"></a><a id="5167" href="Cubical.Algebra.AbGroup.Base.html#5167" class="Function">𝒮ᴰ-AbGroup</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="5195" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="5196" class="Symbol">)</a> <a id="5198" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="5209" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a>
<a id="5211" href="Cubical.Algebra.AbGroup.Base.html#5167" class="Function">𝒮ᴰ-AbGroup</a> <a id="5222" class="Symbol">=</a>
  <a id="5226" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="5236" class="Symbol">(</a><a id="5237" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="5244" class="Symbol">_)</a> <a id="5247" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a>
    <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="5281" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="5287" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="5291" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5293" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="5304" class="Symbol">_</a> <a id="5306" class="Symbol">_</a> <a id="5308" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5310" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="5316" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="5324" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="5330" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="5333" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5335" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="5346" class="Symbol">_</a> <a id="5348" class="Symbol">_</a> <a id="5350" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5352" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="5358" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="5366" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="5372" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="5375" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5377" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="5388" class="Symbol">_</a> <a id="5390" class="Symbol">_</a> <a id="5392" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5394" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="5402" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="5410" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="5416" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="5426" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="5428" class="Symbol">(λ</a> <a id="5431" href="Cubical.Algebra.AbGroup.Base.html#5431" class="Bound">_</a> <a id="5433" href="Cubical.Algebra.AbGroup.Base.html#5433" class="Bound">_</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Cubical.Algebra.AbGroup.Base.html#4851" class="Function">isPropIsAbGroup</a> <a id="5453" class="Symbol">_</a> <a id="5455" class="Symbol">_</a> <a id="5457" class="Symbol">_)</a> <a id="5460" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="5461" class="Symbol">)</a>
  <a id="5465" class="Keyword">where</a>
  <a id="5473" class="Keyword">open</a> <a id="5478" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a>
  <a id="5491" class="Keyword">open</a> <a id="5496" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>

<a id="5508" class="Comment">-- Extract the characterization of equality of groups</a>
<a id="AbGroupPath"></a><a id="5562" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="5574" class="Symbol">:</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Algebra.AbGroup.Base.html#5577" class="Bound">G</a> <a id="5579" href="Cubical.Algebra.AbGroup.Base.html#5579" class="Bound">H</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="5591" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="5592" class="Symbol">)</a> <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="5610" href="Cubical.Algebra.AbGroup.Base.html#5577" class="Bound">G</a> <a id="5612" href="Cubical.Algebra.AbGroup.Base.html#5579" class="Bound">H</a><a id="5613" class="Symbol">)</a> <a id="5615" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Cubical.Algebra.AbGroup.Base.html#5577" class="Bound">G</a> <a id="5620" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5622" href="Cubical.Algebra.AbGroup.Base.html#5579" class="Bound">H</a><a id="5623" class="Symbol">)</a>
<a id="5625" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="5637" class="Symbol">=</a> <a id="5639" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5641" href="Cubical.Algebra.AbGroup.Base.html#5167" class="Function">𝒮ᴰ-AbGroup</a> <a id="5652" class="Symbol">.</a><a id="5653" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>


<a id="5664" class="Comment">-- The module below defines an abelian group induced from an</a>
<a id="5725" class="Comment">-- equivalence between an abelian group G and a type A which preserves</a>
<a id="5796" class="Comment">-- the full raw group structure from G to A. This version is useful</a>
<a id="5864" class="Comment">-- when proving that some type equivalent to an abelian group is an</a>
<a id="5932" class="Comment">-- abelian group while also specifying the binary operation, unit and</a>
<a id="6002" class="Comment">-- inverse. For an example of this see Algebra.Matrix</a>
<a id="6056" class="Keyword">module</a> <a id="6063" href="Cubical.Algebra.AbGroup.Base.html#6063" class="Module">_</a> <a id="6065" class="Symbol">(</a><a id="6066" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6068" class="Symbol">:</a> <a id="6070" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="6078" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="6079" class="Symbol">)</a> <a id="6081" class="Symbol">{</a><a id="6082" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6084" class="Symbol">:</a> <a id="6086" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6091" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="6092" class="Symbol">}</a>
  <a id="6096" class="Symbol">(</a><a id="6097" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a> <a id="6099" class="Symbol">:</a> <a id="6101" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6103" class="Symbol">→</a> <a id="6105" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6107" class="Symbol">→</a> <a id="6109" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6110" class="Symbol">)</a>
  <a id="6114" class="Symbol">(</a><a id="6115" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a> <a id="6117" class="Symbol">:</a> <a id="6119" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6120" class="Symbol">)</a>
  <a id="6124" class="Symbol">(</a><a id="6125" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a> <a id="6133" class="Symbol">:</a> <a id="6135" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6137" class="Symbol">→</a> <a id="6139" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6140" class="Symbol">)</a>
  <a id="6144" class="Symbol">(</a><a id="6145" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="6151" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6153" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="6155" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6157" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6158" class="Symbol">)</a>
  <a id="6162" class="Symbol">(</a><a id="6163" href="Cubical.Algebra.AbGroup.Base.html#6163" class="Bound">p+</a> <a id="6166" class="Symbol">:</a> <a id="6168" class="Symbol">∀</a> <a id="6170" href="Cubical.Algebra.AbGroup.Base.html#6170" class="Bound">x</a> <a id="6172" href="Cubical.Algebra.AbGroup.Base.html#6172" class="Bound">y</a> <a id="6174" class="Symbol">→</a> <a id="6176" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6178" class="Symbol">.</a><a id="6179" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6186" class="Symbol">.</a><a id="6187" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6191" class="Symbol">.</a><a id="6192" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="6196" href="Cubical.Algebra.AbGroup.Base.html#6170" class="Bound">x</a> <a id="6198" href="Cubical.Algebra.AbGroup.Base.html#6172" class="Bound">y</a><a id="6199" class="Symbol">)</a> <a id="6201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6203" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6208" class="Symbol">.</a><a id="6209" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6213" href="Cubical.Algebra.AbGroup.Base.html#6170" class="Bound">x</a><a id="6214" class="Symbol">)</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6219" class="Symbol">.</a><a id="6220" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6224" href="Cubical.Algebra.AbGroup.Base.html#6172" class="Bound">y</a><a id="6225" class="Symbol">))</a>
  <a id="6230" class="Symbol">(</a><a id="6231" href="Cubical.Algebra.AbGroup.Base.html#6231" class="Bound">pu</a> <a id="6234" class="Symbol">:</a> <a id="6236" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6238" class="Symbol">.</a><a id="6239" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6246" class="Symbol">.</a><a id="6247" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6251" class="Symbol">.</a><a id="6252" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a><a id="6254" class="Symbol">)</a> <a id="6256" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6258" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a><a id="6259" class="Symbol">)</a>
  <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Algebra.AbGroup.Base.html#6264" class="Bound">pinv</a> <a id="6269" class="Symbol">:</a> <a id="6271" class="Symbol">∀</a> <a id="6273" href="Cubical.Algebra.AbGroup.Base.html#6273" class="Bound">x</a> <a id="6275" class="Symbol">→</a> <a id="6277" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6279" class="Symbol">.</a><a id="6280" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6284" class="Symbol">(</a><a id="6285" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6287" class="Symbol">.</a><a id="6288" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6292" class="Symbol">.</a><a id="6293" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="6296" href="Cubical.Algebra.AbGroup.Base.html#6273" class="Bound">x</a><a id="6297" class="Symbol">)</a> <a id="6299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6301" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a> <a id="6309" class="Symbol">(</a><a id="6310" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6312" class="Symbol">.</a><a id="6313" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6317" href="Cubical.Algebra.AbGroup.Base.html#6273" class="Bound">x</a><a id="6318" class="Symbol">))</a>
  <a id="6323" class="Keyword">where</a>

  <a id="6332" class="Keyword">private</a>
    <a id="6344" class="Keyword">module</a> <a id="6351" href="Cubical.Algebra.AbGroup.Base.html#6351" class="Module">G</a> <a id="6353" class="Symbol">=</a> <a id="6355" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a> <a id="6366" class="Symbol">(</a><a id="6367" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6369" class="Symbol">.</a><a id="6370" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6373" class="Symbol">)</a>

    <a id="6380" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a> <a id="6386" class="Symbol">:</a> <a id="6388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6400" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a><a id="6401" class="Symbol">)</a>
    <a id="6407" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a> <a id="6413" class="Symbol">=</a> <a id="6415" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6418" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6420" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6422" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6427" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a> <a id="6429" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6434" class="Symbol">→</a> <a id="6436" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6438" class="Symbol">→</a> <a id="6440" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a><a id="6441" class="Symbol">)</a> <a id="6443" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6445" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6447" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a><a id="6455" class="Symbol">)</a>

    <a id="6462" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a> <a id="6470" class="Symbol">:</a> <a id="6472" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a> <a id="6478" class="Symbol">→</a> <a id="6480" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6485" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a>
    <a id="6491" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a> <a id="6499" class="Symbol">(</a><a id="6500" href="Cubical.Algebra.AbGroup.Base.html#6500" class="Bound">B</a> <a id="6502" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6504" href="Cubical.Algebra.AbGroup.Base.html#6504" class="Bound">m</a> <a id="6506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6508" href="Cubical.Algebra.AbGroup.Base.html#6508" class="Bound">u</a> <a id="6510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6512" href="Cubical.Algebra.AbGroup.Base.html#6512" class="Bound">i</a><a id="6513" class="Symbol">)</a> <a id="6515" class="Symbol">=</a> <a id="6517" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="6527" href="Cubical.Algebra.AbGroup.Base.html#6508" class="Bound">u</a> <a id="6529" href="Cubical.Algebra.AbGroup.Base.html#6504" class="Bound">m</a> <a id="6531" href="Cubical.Algebra.AbGroup.Base.html#6512" class="Bound">i</a>

    <a id="6538" href="Cubical.Algebra.AbGroup.Base.html#6538" class="Function">inducedΣ</a> <a id="6547" class="Symbol">:</a> <a id="6549" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6562" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a> <a id="6564" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6566" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a> <a id="6568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6570" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a><a id="6577" class="Symbol">)</a>
    <a id="6583" href="Cubical.Algebra.AbGroup.Base.html#6538" class="Function">inducedΣ</a> <a id="6592" class="Symbol">=</a>
      <a id="6600" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6606" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a>
        <a id="6622" class="Symbol">(</a><a id="6623" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="6644" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6656" href="Cubical.Algebra.AbGroup.Base.html#6163" class="Bound">p+</a> <a id="6659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6661" href="Cubical.Algebra.AbGroup.Base.html#6231" class="Bound">pu</a> <a id="6664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6666" href="Cubical.Algebra.AbGroup.Base.html#6264" class="Bound">pinv</a><a id="6670" class="Symbol">))</a>
        <a id="6681" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Function">G.isAbGroup</a>

  <a id="6696" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6711" class="Symbol">:</a> <a id="6713" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="6721" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a>
  <a id="6725" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6740" class="Symbol">.</a><a id="6741" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6745" class="Symbol">=</a> <a id="6747" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a>
  <a id="6751" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6766" class="Symbol">.</a><a id="6767" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6771" class="Symbol">.</a><a id="6772" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="6776" class="Symbol">=</a> <a id="6778" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a>
  <a id="6782" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6797" class="Symbol">.</a><a id="6798" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6802" class="Symbol">.</a><a id="6803" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="6806" class="Symbol">=</a> <a id="6808" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a>
  <a id="6812" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6827" class="Symbol">.</a><a id="6828" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6832" class="Symbol">.</a><a id="6833" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="6836" class="Symbol">=</a> <a id="6838" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a>
  <a id="6848" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6863" class="Symbol">.</a><a id="6864" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6868" class="Symbol">.</a><a id="6869" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="6879" class="Symbol">=</a> <a id="6881" href="Cubical.Algebra.AbGroup.Base.html#6538" class="Function">inducedΣ</a>

  <a id="6893" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a> <a id="6913" class="Symbol">:</a> <a id="6915" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="6928" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6930" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a>
  <a id="6947" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6951" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a> <a id="6971" class="Symbol">=</a> <a id="6973" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a>
  <a id="6977" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6981" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a> <a id="7001" class="Symbol">=</a> <a id="7003" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="7018" href="Cubical.Algebra.AbGroup.Base.html#6163" class="Bound">p+</a>

  <a id="7024" href="Cubical.Algebra.AbGroup.Base.html#7024" class="Function">InducedAbGroupPath</a> <a id="7043" class="Symbol">:</a> <a id="7045" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="7047" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7049" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a>
  <a id="7066" href="Cubical.Algebra.AbGroup.Base.html#7024" class="Function">InducedAbGroupPath</a> <a id="7085" class="Symbol">=</a> <a id="7087" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="7099" class="Symbol">_</a> <a id="7101" class="Symbol">_</a> <a id="7103" class="Symbol">.</a><a id="7104" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7108" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a>



<a id="7131" class="Comment">-- The module below defines an abelian group induced from an</a>
<a id="7192" class="Comment">-- equivalence which preserves the binary operation (i.e. a group</a>
<a id="7258" class="Comment">-- isomorphism). This version is useful when proving that some type</a>
<a id="7326" class="Comment">-- equivalent to an abelian group G is an abelian group when one</a>
<a id="7391" class="Comment">-- doesn&#39;t care about what the unit and inverse are. When using this</a>
<a id="7460" class="Comment">-- version the unit and inverse will both be defined by transporting</a>
<a id="7529" class="Comment">-- over the unit and inverse from G to A.</a>
<a id="7571" class="Keyword">module</a> <a id="7578" href="Cubical.Algebra.AbGroup.Base.html#7578" class="Module">_</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7583" class="Symbol">:</a> <a id="7585" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="7593" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="7594" class="Symbol">)</a> <a id="7596" class="Symbol">{</a><a id="7597" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7599" class="Symbol">:</a> <a id="7601" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7606" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="7607" class="Symbol">}</a>
  <a id="7611" class="Symbol">(</a><a id="7612" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a> <a id="7614" class="Symbol">:</a> <a id="7616" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7622" class="Symbol">→</a> <a id="7624" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a><a id="7625" class="Symbol">)</a>
  <a id="7629" class="Symbol">(</a><a id="7630" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7632" class="Symbol">:</a> <a id="7634" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="7636" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7638" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="7640" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7642" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a><a id="7643" class="Symbol">)</a>
  <a id="7647" class="Symbol">(</a><a id="7648" href="Cubical.Algebra.AbGroup.Base.html#7648" class="Bound">p·</a> <a id="7651" class="Symbol">:</a> <a id="7653" class="Symbol">∀</a> <a id="7655" href="Cubical.Algebra.AbGroup.Base.html#7655" class="Bound">x</a> <a id="7657" href="Cubical.Algebra.AbGroup.Base.html#7657" class="Bound">y</a> <a id="7659" class="Symbol">→</a> <a id="7661" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7663" class="Symbol">.</a><a id="7664" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7668" class="Symbol">(</a><a id="7669" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7671" class="Symbol">.</a><a id="7672" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7676" class="Symbol">.</a><a id="7677" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="7681" href="Cubical.Algebra.AbGroup.Base.html#7655" class="Bound">x</a> <a id="7683" href="Cubical.Algebra.AbGroup.Base.html#7657" class="Bound">y</a><a id="7684" class="Symbol">)</a> <a id="7686" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7688" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a> <a id="7690" class="Symbol">(</a><a id="7691" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7693" class="Symbol">.</a><a id="7694" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7698" href="Cubical.Algebra.AbGroup.Base.html#7655" class="Bound">x</a><a id="7699" class="Symbol">)</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7704" class="Symbol">.</a><a id="7705" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7709" href="Cubical.Algebra.AbGroup.Base.html#7657" class="Bound">y</a><a id="7710" class="Symbol">))</a>
  <a id="7715" class="Keyword">where</a>

  <a id="7724" class="Keyword">private</a>
    <a id="7736" class="Keyword">module</a> <a id="7743" href="Cubical.Algebra.AbGroup.Base.html#7743" class="Module">G</a> <a id="7745" class="Symbol">=</a> <a id="7747" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a> <a id="7758" class="Symbol">(</a><a id="7759" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7761" class="Symbol">.</a><a id="7762" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7765" class="Symbol">)</a>

    <a id="7772" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a> <a id="7780" class="Symbol">:</a> <a id="7782" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7785" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a> <a id="7787" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7789" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7794" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a> <a id="7796" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7798" class="Symbol">(</a><a id="7799" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a> <a id="7801" class="Symbol">→</a> <a id="7803" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a> <a id="7805" class="Symbol">→</a> <a id="7807" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a><a id="7808" class="Symbol">)</a> <a id="7810" class="Symbol">→</a> <a id="7812" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7817" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a>
    <a id="7823" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a> <a id="7834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7836" href="Cubical.Algebra.AbGroup.Base.html#7836" class="Bound">n</a><a id="7837" class="Symbol">)</a> <a id="7839" class="Symbol">=</a> <a id="7841" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7844" href="Cubical.Algebra.AbGroup.Base.html#7844" class="Bound">e</a> <a id="7846" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7848" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a> <a id="7850" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7852" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7855" href="Cubical.Algebra.AbGroup.Base.html#7855" class="Bound">i</a> <a id="7857" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7859" class="Symbol">(</a><a id="7860" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a> <a id="7862" class="Symbol">→</a> <a id="7864" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a><a id="7865" class="Symbol">)</a> <a id="7867" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7869" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="7879" href="Cubical.Algebra.AbGroup.Base.html#7844" class="Bound">e</a> <a id="7881" href="Cubical.Algebra.AbGroup.Base.html#7836" class="Bound">n</a> <a id="7883" href="Cubical.Algebra.AbGroup.Base.html#7855" class="Bound">i</a>

    <a id="7890" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="7899" class="Symbol">:</a> <a id="7901" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a> <a id="7909" class="Symbol">(</a><a id="7910" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7914" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a><a id="7915" class="Symbol">)</a>
    <a id="7921" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="7930" class="Symbol">=</a>
      <a id="7938" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7944" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a>
        <a id="7960" class="Symbol">(</a><a id="7961" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="7982" class="Symbol">(</a><a id="7983" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7986" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a> <a id="7988" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7990" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7995" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a> <a id="7997" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7999" class="Symbol">(</a><a id="8000" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a> <a id="8006" class="Symbol">→</a> <a id="8008" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a><a id="8009" class="Symbol">)))</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="8016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8018" href="Cubical.Algebra.AbGroup.Base.html#7648" class="Bound">p·</a><a id="8020" class="Symbol">))</a>
        <a id="8031" class="Symbol">(</a><a id="8032" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Function">G.0g</a> <a id="8037" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8039" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Function Operator">G.-_</a> <a id="8044" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8046" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Function">G.isAbGroup</a><a id="8057" class="Symbol">)</a>

  <a id="8062" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8086" class="Symbol">:</a> <a id="8088" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8096" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a>
  <a id="8100" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8124" class="Symbol">.</a><a id="8125" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8129" class="Symbol">=</a> <a id="8131" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a>
  <a id="8135" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8159" class="Symbol">.</a><a id="8160" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8164" class="Symbol">.</a><a id="8165" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="8169" class="Symbol">=</a> <a id="8171" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a>
  <a id="8175" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8199" class="Symbol">.</a><a id="8200" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8204" class="Symbol">.</a><a id="8205" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="8219" class="Symbol">.</a><a id="8220" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="8226" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8250" class="Symbol">.</a><a id="8251" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8255" class="Symbol">.</a><a id="8256" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="8259" class="Symbol">=</a> <a id="8261" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="8270" class="Symbol">.</a><a id="8271" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8275" class="Symbol">.</a><a id="8276" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="8282" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8306" class="Symbol">.</a><a id="8307" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8311" class="Symbol">.</a><a id="8312" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="8322" class="Symbol">=</a> <a id="8324" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="8333" class="Symbol">.</a><a id="8334" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8338" class="Symbol">.</a><a id="8339" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="8346" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a> <a id="8375" class="Symbol">:</a> <a id="8377" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="8390" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="8392" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a>
  <a id="8418" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8422" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a> <a id="8451" class="Symbol">=</a> <a id="8453" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a>
  <a id="8457" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8461" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a> <a id="8490" class="Symbol">=</a> <a id="8492" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="8507" href="Cubical.Algebra.AbGroup.Base.html#7648" class="Bound">p·</a>

  <a id="8513" href="Cubical.Algebra.AbGroup.Base.html#8513" class="Function">InducedAbGroupPathFromPres·</a> <a id="8541" class="Symbol">:</a> <a id="8543" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="8545" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8547" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a>
  <a id="8573" href="Cubical.Algebra.AbGroup.Base.html#8513" class="Function">InducedAbGroupPathFromPres·</a> <a id="8601" class="Symbol">=</a> <a id="8603" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="8615" class="Symbol">_</a> <a id="8617" class="Symbol">_</a> <a id="8619" class="Symbol">.</a><a id="8620" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8624" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a>


<a id="dirProdAb"></a><a id="8655" href="Cubical.Algebra.AbGroup.Base.html#8655" class="Function">dirProdAb</a> <a id="8665" class="Symbol">:</a> <a id="8667" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8675" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="8677" class="Symbol">→</a> <a id="8679" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8687" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a> <a id="8690" class="Symbol">→</a> <a id="8692" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="8707" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="8709" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="8711" class="Symbol">)</a>
<a id="8713" href="Cubical.Algebra.AbGroup.Base.html#8655" class="Function">dirProdAb</a> <a id="8723" href="Cubical.Algebra.AbGroup.Base.html#8723" class="Bound">A</a> <a id="8725" href="Cubical.Algebra.AbGroup.Base.html#8725" class="Bound">B</a> <a id="8727" class="Symbol">=</a>
  <a id="8731" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="8745" class="Symbol">(</a><a id="8746" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="8769" href="Cubical.Algebra.AbGroup.Base.html#8723" class="Bound">A</a><a id="8770" class="Symbol">)</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="8787" href="Cubical.Algebra.AbGroup.Base.html#8725" class="Bound">B</a><a id="8788" class="Symbol">))</a>
                 <a id="8808" class="Symbol">λ</a> <a id="8810" href="Cubical.Algebra.AbGroup.Base.html#8810" class="Bound">p</a> <a id="8812" href="Cubical.Algebra.AbGroup.Base.html#8812" class="Bound">q</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8823" class="Symbol">(</a><a id="8824" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">+Comm</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="8841" class="Symbol">(</a><a id="8842" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8846" href="Cubical.Algebra.AbGroup.Base.html#8723" class="Bound">A</a><a id="8847" class="Symbol">))</a> <a id="8850" class="Symbol">_</a> <a id="8852" class="Symbol">_</a>
                                <a id="8886" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8888" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">+Comm</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="8905" class="Symbol">(</a><a id="8906" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8910" href="Cubical.Algebra.AbGroup.Base.html#8725" class="Bound">B</a><a id="8911" class="Symbol">))</a> <a id="8914" class="Symbol">_</a> <a id="8916" class="Symbol">_)</a>

<a id="trivialAbGroup"></a><a id="8920" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a> <a id="8935" class="Symbol">:</a> <a id="8937" class="Symbol">∀</a> <a id="8939" class="Symbol">{</a><a id="8940" href="Cubical.Algebra.AbGroup.Base.html#8940" class="Bound">ℓ</a><a id="8941" class="Symbol">}</a> <a id="8943" class="Symbol">→</a> <a id="8945" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8953" href="Cubical.Algebra.AbGroup.Base.html#8940" class="Bound">ℓ</a>
<a id="8955" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8959" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a> <a id="8974" class="Symbol">=</a> <a id="8976" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="8982" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="8985" class="Symbol">(</a><a id="8986" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8990" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9004" class="Symbol">)</a> <a id="9006" class="Symbol">=</a> <a id="9008" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="9012" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="9016" class="Symbol">(</a><a id="9017" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9021" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9035" class="Symbol">)</a> <a id="9037" class="Symbol">_</a> <a id="9039" class="Symbol">_</a> <a id="9041" class="Symbol">=</a> <a id="9043" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="9047" class="Symbol">(</a><a id="9048" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-</a> <a id="9050" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9054" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9068" class="Symbol">)</a> <a id="9070" class="Symbol">_</a> <a id="9072" class="Symbol">=</a> <a id="9074" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="9078" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="9088" class="Symbol">(</a><a id="9089" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9093" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9107" class="Symbol">)</a> <a id="9109" class="Symbol">=</a> <a id="9111" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a>
                                 <a id="9158" class="Symbol">(</a><a id="9159" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="9172" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a><a id="9183" class="Symbol">)</a>
                                 <a id="9218" class="Symbol">(λ</a> <a id="9221" href="Cubical.Algebra.AbGroup.Base.html#9221" class="Bound">_</a> <a id="9223" href="Cubical.Algebra.AbGroup.Base.html#9223" class="Bound">_</a> <a id="9225" href="Cubical.Algebra.AbGroup.Base.html#9225" class="Bound">_</a> <a id="9227" class="Symbol">→</a> <a id="9229" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9233" class="Symbol">)</a>
                                 <a id="9268" class="Symbol">(λ</a> <a id="9271" href="Cubical.Algebra.AbGroup.Base.html#9271" class="Bound">_</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9279" class="Symbol">)</a>
                                 <a id="9314" class="Symbol">(λ</a> <a id="9317" href="Cubical.Algebra.AbGroup.Base.html#9317" class="Bound">_</a> <a id="9319" class="Symbol">→</a> <a id="9321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9325" class="Symbol">)</a>
                                 <a id="9360" class="Symbol">(λ</a> <a id="9363" href="Cubical.Algebra.AbGroup.Base.html#9363" class="Bound">_</a> <a id="9365" href="Cubical.Algebra.AbGroup.Base.html#9365" class="Bound">_</a> <a id="9367" class="Symbol">→</a> <a id="9369" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9373" class="Symbol">)</a>

<a id="9376" class="Comment">-- useful lemma</a>
<a id="9392" class="Comment">-- duplicate propeerties =&gt; this file should be split !</a>
<a id="move4"></a><a id="9448" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="9454" class="Symbol">:</a> <a id="9456" class="Symbol">∀</a> <a id="9458" class="Symbol">{</a><a id="9459" href="Cubical.Algebra.AbGroup.Base.html#9459" class="Bound">ℓ</a><a id="9460" class="Symbol">}</a> <a id="9462" class="Symbol">{</a><a id="9463" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a> <a id="9465" class="Symbol">:</a> <a id="9467" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9472" href="Cubical.Algebra.AbGroup.Base.html#9459" class="Bound">ℓ</a><a id="9473" class="Symbol">}</a> <a id="9475" class="Symbol">(</a><a id="9476" href="Cubical.Algebra.AbGroup.Base.html#9476" class="Bound">x</a> <a id="9478" href="Cubical.Algebra.AbGroup.Base.html#9478" class="Bound">y</a> <a id="9480" href="Cubical.Algebra.AbGroup.Base.html#9480" class="Bound">z</a> <a id="9482" href="Cubical.Algebra.AbGroup.Base.html#9482" class="Bound">w</a> <a id="9484" class="Symbol">:</a> <a id="9486" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9487" class="Symbol">)</a> <a id="9489" class="Symbol">(</a><a id="9490" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">_+_</a> <a id="9494" class="Symbol">:</a> <a id="9496" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a> <a id="9498" class="Symbol">→</a> <a id="9500" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a> <a id="9502" class="Symbol">→</a> <a id="9504" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9505" class="Symbol">)</a>
       <a id="9514" class="Symbol">→</a> <a id="9516" class="Symbol">((</a><a id="9518" href="Cubical.Algebra.AbGroup.Base.html#9518" class="Bound">x</a> <a id="9520" href="Cubical.Algebra.AbGroup.Base.html#9520" class="Bound">y</a> <a id="9522" href="Cubical.Algebra.AbGroup.Base.html#9522" class="Bound">z</a> <a id="9524" class="Symbol">:</a> <a id="9526" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9527" class="Symbol">)</a> <a id="9529" class="Symbol">→</a> <a id="9531" href="Cubical.Algebra.AbGroup.Base.html#9518" class="Bound">x</a> <a id="9533" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9535" class="Symbol">(</a><a id="9536" href="Cubical.Algebra.AbGroup.Base.html#9520" class="Bound">y</a> <a id="9538" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9540" href="Cubical.Algebra.AbGroup.Base.html#9522" class="Bound">z</a><a id="9541" class="Symbol">)</a> <a id="9543" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Cubical.Algebra.AbGroup.Base.html#9518" class="Bound">x</a> <a id="9548" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9550" href="Cubical.Algebra.AbGroup.Base.html#9520" class="Bound">y</a><a id="9551" class="Symbol">)</a> <a id="9553" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9555" href="Cubical.Algebra.AbGroup.Base.html#9522" class="Bound">z</a><a id="9556" class="Symbol">)</a>
       <a id="9565" class="Symbol">→</a> <a id="9567" class="Symbol">((</a><a id="9569" href="Cubical.Algebra.AbGroup.Base.html#9569" class="Bound">x</a> <a id="9571" href="Cubical.Algebra.AbGroup.Base.html#9571" class="Bound">y</a> <a id="9573" class="Symbol">:</a> <a id="9575" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9576" class="Symbol">)</a> <a id="9578" class="Symbol">→</a> <a id="9580" href="Cubical.Algebra.AbGroup.Base.html#9569" class="Bound">x</a> <a id="9582" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9584" href="Cubical.Algebra.AbGroup.Base.html#9571" class="Bound">y</a> <a id="9586" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9588" href="Cubical.Algebra.AbGroup.Base.html#9571" class="Bound">y</a> <a id="9590" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9592" href="Cubical.Algebra.AbGroup.Base.html#9569" class="Bound">x</a><a id="9593" class="Symbol">)</a>
      <a id="9601" class="Symbol">→</a> <a id="9603" class="Symbol">(</a><a id="9604" href="Cubical.Algebra.AbGroup.Base.html#9476" class="Bound">x</a> <a id="9606" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9608" href="Cubical.Algebra.AbGroup.Base.html#9478" class="Bound">y</a><a id="9609" class="Symbol">)</a> <a id="9611" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9613" class="Symbol">(</a><a id="9614" href="Cubical.Algebra.AbGroup.Base.html#9480" class="Bound">z</a> <a id="9616" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9618" href="Cubical.Algebra.AbGroup.Base.html#9482" class="Bound">w</a><a id="9619" class="Symbol">)</a> <a id="9621" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9623" class="Symbol">((</a><a id="9625" href="Cubical.Algebra.AbGroup.Base.html#9476" class="Bound">x</a> <a id="9627" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9629" href="Cubical.Algebra.AbGroup.Base.html#9480" class="Bound">z</a><a id="9630" class="Symbol">)</a> <a id="9632" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9634" class="Symbol">(</a><a id="9635" href="Cubical.Algebra.AbGroup.Base.html#9478" class="Bound">y</a> <a id="9637" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9639" href="Cubical.Algebra.AbGroup.Base.html#9482" class="Bound">w</a><a id="9640" class="Symbol">))</a>
<a id="9643" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="9649" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9651" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9653" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9655" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a> <a id="9657" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">_+_</a> <a id="9661" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9667" href="Cubical.Algebra.AbGroup.Base.html#9667" class="Bound">+Comm</a> <a id="9673" class="Symbol">=</a>
     <a id="9680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9691" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9693" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9695" class="Symbol">(</a><a id="9696" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9698" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">+</a> <a id="9700" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9701" class="Symbol">))</a>
  <a id="9706" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9709" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9714" class="Symbol">(</a><a id="9715" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9717" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">+_</a><a id="9719" class="Symbol">)</a> <a id="9721" class="Symbol">(</a><a id="9722" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9728" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9730" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9732" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a> <a id="9734" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9737" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9742" class="Symbol">(</a><a id="9743" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">_+</a> <a id="9746" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9747" class="Symbol">)</a> <a id="9749" class="Symbol">(</a><a id="9750" href="Cubical.Algebra.AbGroup.Base.html#9667" class="Bound">+Comm</a> <a id="9756" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9758" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a><a id="9759" class="Symbol">)</a> <a id="9761" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9764" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9775" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9777" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9779" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9780" class="Symbol">))</a>
  <a id="9785" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9788" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9794" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9796" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9801" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">+</a> <a id="9803" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9804" class="Symbol">)</a>

<a id="9807" class="Comment">---- The type of homomorphisms A → B is an AbGroup if B is -----</a>
<a id="9872" class="Keyword">module</a> <a id="9879" href="Cubical.Algebra.AbGroup.Base.html#9879" class="Module">_</a> <a id="9881" class="Symbol">{</a><a id="9882" href="Cubical.Algebra.AbGroup.Base.html#9882" class="Bound">ℓ</a> <a id="9884" href="Cubical.Algebra.AbGroup.Base.html#9884" class="Bound">ℓ&#39;</a> <a id="9887" class="Symbol">:</a> <a id="9889" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9894" class="Symbol">}</a> <a id="9896" class="Symbol">(</a><a id="9897" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="9901" class="Symbol">:</a> <a id="9903" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="9909" href="Cubical.Algebra.AbGroup.Base.html#9882" class="Bound">ℓ</a><a id="9910" class="Symbol">)</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="9917" class="Symbol">:</a> <a id="9919" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="9927" href="Cubical.Algebra.AbGroup.Base.html#9884" class="Bound">ℓ&#39;</a><a id="9929" class="Symbol">)</a> <a id="9931" class="Keyword">where</a>
  <a id="9939" class="Keyword">private</a>
    <a id="9951" href="Cubical.Algebra.AbGroup.Base.html#9951" class="Function">strA</a> <a id="9956" class="Symbol">=</a> <a id="9958" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9962" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a>
    <a id="9970" href="Cubical.Algebra.AbGroup.Base.html#9970" class="Function">strB</a> <a id="9975" class="Symbol">=</a> <a id="9977" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9981" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a>

    <a id="9990" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">_*</a> <a id="9993" class="Symbol">=</a> <a id="9995" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a>

    <a id="10014" href="Cubical.Algebra.AbGroup.Base.html#10014" class="Function">A</a> <a id="10016" class="Symbol">=</a> <a id="10018" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10022" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a>
    <a id="10030" href="Cubical.Algebra.AbGroup.Base.html#10030" class="Function">B</a> <a id="10032" class="Symbol">=</a> <a id="10034" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10038" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a>
    <a id="10046" class="Keyword">open</a> <a id="10051" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>

    <a id="10067" class="Keyword">open</a> <a id="10072" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a> <a id="10083" href="Cubical.Algebra.AbGroup.Base.html#9970" class="Function">strB</a>
      <a id="10094" class="Keyword">renaming</a> <a id="10103" class="Symbol">(</a><a id="10104" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="10108" class="Symbol">to</a> <a id="10111" class="Field Operator">_+B_</a> <a id="10116" class="Symbol">;</a> <a id="10118" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="10121" class="Symbol">to</a> <a id="10124" class="Field Operator">-B_</a> <a id="10128" class="Symbol">;</a> <a id="10130" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="10133" class="Symbol">to</a> <a id="10136" class="Field">0B</a>
              <a id="10153" class="Symbol">;</a> <a id="10155" href="Cubical.Algebra.AbGroup.Base.html#1260" class="Function">+IdR</a> <a id="10160" class="Symbol">to</a> <a id="10163" class="Function">+IdRB</a> <a id="10169" class="Symbol">;</a> <a id="10171" href="Cubical.Algebra.AbGroup.Base.html#1232" class="Function">+IdL</a> <a id="10176" class="Symbol">to</a> <a id="10179" class="Function">+IdLB</a>
              <a id="10199" class="Symbol">;</a> <a id="10201" href="Cubical.Algebra.AbGroup.Base.html#1202" class="Function">+Assoc</a> <a id="10208" class="Symbol">to</a> <a id="10211" class="Function">+AssocB</a> <a id="10219" class="Symbol">;</a> <a id="10221" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Function">+Comm</a> <a id="10227" class="Symbol">to</a> <a id="10230" class="Function">+CommB</a>
              <a id="10251" class="Symbol">;</a> <a id="10253" href="Cubical.Algebra.AbGroup.Base.html#1317" class="Function">+InvR</a> <a id="10259" class="Symbol">to</a> <a id="10262" class="Function">+InvRB</a> <a id="10269" class="Symbol">;</a> <a id="10271" href="Cubical.Algebra.AbGroup.Base.html#1288" class="Function">+InvL</a> <a id="10277" class="Symbol">to</a> <a id="10280" class="Function">+InvLB</a><a id="10286" class="Symbol">)</a>
    <a id="10292" class="Keyword">open</a> <a id="10297" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="10306" href="Cubical.Algebra.AbGroup.Base.html#9951" class="Function">strA</a>
      <a id="10317" class="Keyword">renaming</a> <a id="10326" class="Symbol">(</a><a id="10327" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="10331" class="Symbol">to</a> <a id="10334" class="Field Operator">_∙A_</a> <a id="10339" class="Symbol">;</a> <a id="10341" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a> <a id="10345" class="Symbol">to</a> <a id="10348" class="Field">-A_</a>
                <a id="10368" class="Symbol">;</a> <a id="10370" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="10373" class="Symbol">to</a> <a id="10376" class="Field">1A</a> <a id="10379" class="Symbol">;</a> <a id="10381" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="10386" class="Symbol">to</a> <a id="10389" class="Function">·IdRA</a><a id="10394" class="Symbol">)</a>

  <a id="10399" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a> <a id="10407" class="Symbol">:</a> <a id="10409" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10418" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10422" class="Symbol">(</a><a id="10423" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10427" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10428" class="Symbol">)</a> <a id="10430" class="Symbol">→</a> <a id="10432" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10441" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10445" class="Symbol">(</a><a id="10446" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10450" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10451" class="Symbol">)</a> <a id="10453" class="Symbol">→</a> <a id="10455" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10464" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10468" class="Symbol">(</a><a id="10469" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10473" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10474" class="Symbol">)</a>
  <a id="10478" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a> <a id="10491" href="Cubical.Algebra.AbGroup.Base.html#10491" class="Bound">f</a> <a id="10493" href="Cubical.Algebra.AbGroup.Base.html#10493" class="Bound">g</a><a id="10494" class="Symbol">)</a> <a id="10496" href="Cubical.Algebra.AbGroup.Base.html#10496" class="Bound">x</a> <a id="10498" class="Symbol">=</a> <a id="10500" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10504" href="Cubical.Algebra.AbGroup.Base.html#10491" class="Bound">f</a> <a id="10506" href="Cubical.Algebra.AbGroup.Base.html#10496" class="Bound">x</a> <a id="10508" href="Cubical.Algebra.AbGroup.Base.html#10111" class="Function Operator">+B</a> <a id="10511" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10515" href="Cubical.Algebra.AbGroup.Base.html#10493" class="Bound">g</a> <a id="10517" href="Cubical.Algebra.AbGroup.Base.html#10496" class="Bound">x</a>
  <a id="10521" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10525" class="Symbol">(</a><a id="10526" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a> <a id="10534" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a> <a id="10536" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a><a id="10537" class="Symbol">)</a> <a id="10539" class="Symbol">=</a>
      <a id="10547" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="10562" class="Symbol">λ</a> <a id="10564" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a> <a id="10566" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a>
      <a id="10574" class="Symbol">→</a> <a id="10576" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10582" href="Cubical.Algebra.AbGroup.Base.html#10111" class="Function Operator">_+B_</a> <a id="10587" class="Symbol">(</a><a id="10588" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10599" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a><a id="10600" class="Symbol">)</a> <a id="10602" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a> <a id="10604" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10605" class="Symbol">)</a> <a id="10607" class="Symbol">(</a><a id="10608" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10614" class="Symbol">(</a><a id="10615" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10619" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a><a id="10620" class="Symbol">)</a> <a id="10622" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a> <a id="10624" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10625" class="Symbol">)</a>
      <a id="10633" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10635" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10646" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a> <a id="10648" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a><a id="10649" class="Symbol">)</a> <a id="10651" class="Symbol">(</a><a id="10652" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10656" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a> <a id="10658" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10659" class="Symbol">)</a> <a id="10661" class="Symbol">(</a><a id="10662" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10666" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a> <a id="10668" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a><a id="10669" class="Symbol">)</a> <a id="10671" class="Symbol">(</a><a id="10672" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10676" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a> <a id="10678" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10679" class="Symbol">)</a>
              <a id="10695" href="Cubical.Algebra.AbGroup.Base.html#10111" class="Function Operator">_+B_</a> <a id="10700" href="Cubical.Algebra.AbGroup.Base.html#10211" class="Function">+AssocB</a> <a id="10708" href="Cubical.Algebra.AbGroup.Base.html#10230" class="Function">+CommB</a>

  <a id="10718" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a> <a id="10725" class="Symbol">:</a> <a id="10727" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10736" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10740" class="Symbol">(</a><a id="10741" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10745" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10746" class="Symbol">)</a> <a id="10748" class="Symbol">→</a> <a id="10750" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10759" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10763" class="Symbol">(</a><a id="10764" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10768" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10769" class="Symbol">)</a>
  <a id="10773" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10777" class="Symbol">(</a><a id="10778" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a> <a id="10785" class="Symbol">(</a><a id="10786" href="Cubical.Algebra.AbGroup.Base.html#10786" class="Bound">f</a> <a id="10788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10790" href="Cubical.Algebra.AbGroup.Base.html#10790" class="Bound">p</a><a id="10791" class="Symbol">))</a> <a id="10794" href="Cubical.Algebra.AbGroup.Base.html#10794" class="Bound">x</a> <a id="10796" class="Symbol">=</a> <a id="10798" href="Cubical.Algebra.AbGroup.Base.html#10124" class="Function Operator">-B</a> <a id="10801" href="Cubical.Algebra.AbGroup.Base.html#10786" class="Bound">f</a> <a id="10803" href="Cubical.Algebra.AbGroup.Base.html#10794" class="Bound">x</a>
  <a id="10807" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10811" class="Symbol">(</a><a id="10812" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.Algebra.AbGroup.Base.html#10820" class="Bound">f</a> <a id="10822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10824" href="Cubical.Algebra.AbGroup.Base.html#10824" class="Bound">p</a><a id="10825" class="Symbol">))</a> <a id="10828" class="Symbol">=</a>
    <a id="10834" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a>
      <a id="10855" class="Symbol">λ</a> <a id="10857" href="Cubical.Algebra.AbGroup.Base.html#10857" class="Bound">x</a> <a id="10859" href="Cubical.Algebra.AbGroup.Base.html#10859" class="Bound">y</a> <a id="10861" class="Symbol">→</a> <a id="10863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10868" href="Cubical.Algebra.AbGroup.Base.html#10124" class="Function Operator">-B_</a> <a id="10872" class="Symbol">(</a><a id="10873" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10879" href="Cubical.Algebra.AbGroup.Base.html#10824" class="Bound">p</a> <a id="10881" href="Cubical.Algebra.AbGroup.Base.html#10857" class="Bound">x</a> <a id="10883" href="Cubical.Algebra.AbGroup.Base.html#10859" class="Bound">y</a><a id="10884" class="Symbol">)</a>
            <a id="10898" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10901" href="Cubical.Algebra.Group.Properties.html#2823" class="Function">GroupTheory.invDistr</a> <a id="10922" class="Symbol">(</a><a id="10923" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10927" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10928" class="Symbol">)</a> <a id="10930" class="Symbol">(</a><a id="10931" href="Cubical.Algebra.AbGroup.Base.html#10820" class="Bound">f</a> <a id="10933" href="Cubical.Algebra.AbGroup.Base.html#10857" class="Bound">x</a><a id="10934" class="Symbol">)</a> <a id="10936" class="Symbol">(</a><a id="10937" href="Cubical.Algebra.AbGroup.Base.html#10820" class="Bound">f</a> <a id="10939" href="Cubical.Algebra.AbGroup.Base.html#10859" class="Bound">y</a><a id="10940" class="Symbol">)</a>
            <a id="10954" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10957" href="Cubical.Algebra.AbGroup.Base.html#10230" class="Function">+CommB</a> <a id="10964" class="Symbol">_</a> <a id="10966" class="Symbol">_</a>

  <a id="10971" class="Keyword">open</a> <a id="10976" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a>

  <a id="10990" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a> <a id="10999" class="Symbol">:</a> <a id="11001" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="11009" class="Symbol">(</a><a id="11010" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="11016" href="Cubical.Algebra.AbGroup.Base.html#9882" class="Bound">ℓ</a> <a id="11018" href="Cubical.Algebra.AbGroup.Base.html#9884" class="Bound">ℓ&#39;</a><a id="11020" class="Symbol">)</a>
  <a id="11024" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11028" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a> <a id="11037" class="Symbol">=</a> <a id="11039" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="11048" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="11052" class="Symbol">(</a><a id="11053" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="11057" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="11058" class="Symbol">)</a>
  <a id="11062" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="11065" class="Symbol">(</a><a id="11066" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11070" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a><a id="11078" class="Symbol">)</a> <a id="11080" class="Symbol">=</a> <a id="11082" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a>
  <a id="11097" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="11101" class="Symbol">(</a><a id="11102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11106" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a><a id="11114" class="Symbol">)</a> <a id="11116" class="Symbol">=</a> <a id="11118" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a>
  <a id="11128" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-</a> <a id="11130" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11134" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a> <a id="11143" class="Symbol">=</a> <a id="11145" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a>
  <a id="11154" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="11164" class="Symbol">(</a><a id="11165" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11169" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a><a id="11177" class="Symbol">)</a> <a id="11179" class="Symbol">=</a>
    <a id="11185" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a>
    <a id="11203" href="Cubical.Algebra.Group.MorphismProperties.html#3507" class="Function">isSetGroupHom</a>
    <a id="11221" class="Symbol">(λ</a> <a id="11224" class="Symbol">{</a> <a id="11226" class="Symbol">(</a><a id="11227" href="Cubical.Algebra.AbGroup.Base.html#11227" class="Bound">f</a> <a id="11229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11231" href="Cubical.Algebra.AbGroup.Base.html#11231" class="Bound">p</a><a id="11232" class="Symbol">)</a> <a id="11234" class="Symbol">(</a><a id="11235" href="Cubical.Algebra.AbGroup.Base.html#11235" class="Bound">g</a> <a id="11237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11239" href="Cubical.Algebra.AbGroup.Base.html#11239" class="Bound">q</a><a id="11240" class="Symbol">)</a> <a id="11242" class="Symbol">(</a><a id="11243" href="Cubical.Algebra.AbGroup.Base.html#11243" class="Bound">h</a> <a id="11245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11247" href="Cubical.Algebra.AbGroup.Base.html#11247" class="Bound">r</a><a id="11248" class="Symbol">)</a> <a id="11250" class="Symbol">→</a> <a id="11252" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11259" class="Symbol">(λ</a> <a id="11262" href="Cubical.Algebra.AbGroup.Base.html#11262" class="Bound">_</a> <a id="11264" class="Symbol">→</a> <a id="11266" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11283" class="Symbol">_</a> <a id="11285" class="Symbol">_)</a>
                                             <a id="11333" class="Symbol">(</a><a id="11334" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11341" class="Symbol">λ</a> <a id="11343" href="Cubical.Algebra.AbGroup.Base.html#11343" class="Bound">x</a> <a id="11345" class="Symbol">→</a> <a id="11347" href="Cubical.Algebra.AbGroup.Base.html#10211" class="Function">+AssocB</a> <a id="11355" class="Symbol">_</a> <a id="11357" class="Symbol">_</a> <a id="11359" class="Symbol">_)</a> <a id="11362" class="Symbol">})</a>
    <a id="11369" class="Symbol">(λ</a> <a id="11372" class="Symbol">{</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Cubical.Algebra.AbGroup.Base.html#11375" class="Bound">f</a> <a id="11377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11379" href="Cubical.Algebra.AbGroup.Base.html#11379" class="Bound">p</a><a id="11380" class="Symbol">)</a> <a id="11382" class="Symbol">→</a> <a id="11384" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11391" class="Symbol">(λ</a> <a id="11394" href="Cubical.Algebra.AbGroup.Base.html#11394" class="Bound">_</a> <a id="11396" class="Symbol">→</a> <a id="11398" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11415" class="Symbol">_</a> <a id="11417" class="Symbol">_)</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11428" class="Symbol">λ</a> <a id="11430" href="Cubical.Algebra.AbGroup.Base.html#11430" class="Bound">y</a> <a id="11432" class="Symbol">→</a> <a id="11434" href="Cubical.Algebra.AbGroup.Base.html#10163" class="Function">+IdRB</a> <a id="11440" class="Symbol">_)})</a>
    <a id="11449" class="Symbol">((λ</a> <a id="11453" class="Symbol">{</a> <a id="11455" class="Symbol">(</a><a id="11456" href="Cubical.Algebra.AbGroup.Base.html#11456" class="Bound">f</a> <a id="11458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11460" href="Cubical.Algebra.AbGroup.Base.html#11460" class="Bound">p</a><a id="11461" class="Symbol">)</a> <a id="11463" class="Symbol">→</a> <a id="11465" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11472" class="Symbol">(λ</a> <a id="11475" href="Cubical.Algebra.AbGroup.Base.html#11475" class="Bound">_</a> <a id="11477" class="Symbol">→</a> <a id="11479" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11496" class="Symbol">_</a> <a id="11498" class="Symbol">_)</a> <a id="11501" class="Symbol">(</a><a id="11502" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11509" class="Symbol">λ</a> <a id="11511" href="Cubical.Algebra.AbGroup.Base.html#11511" class="Bound">y</a> <a id="11513" class="Symbol">→</a> <a id="11515" href="Cubical.Algebra.AbGroup.Base.html#10262" class="Function">+InvRB</a> <a id="11522" class="Symbol">_)}))</a>
    <a id="11532" class="Symbol">(λ</a> <a id="11535" class="Symbol">{</a> <a id="11537" class="Symbol">(</a><a id="11538" href="Cubical.Algebra.AbGroup.Base.html#11538" class="Bound">f</a> <a id="11540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11542" href="Cubical.Algebra.AbGroup.Base.html#11542" class="Bound">p</a><a id="11543" class="Symbol">)</a> <a id="11545" class="Symbol">(</a><a id="11546" href="Cubical.Algebra.AbGroup.Base.html#11546" class="Bound">g</a> <a id="11548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11550" href="Cubical.Algebra.AbGroup.Base.html#11550" class="Bound">q</a><a id="11551" class="Symbol">)</a> <a id="11553" class="Symbol">→</a> <a id="11555" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11562" class="Symbol">(λ</a> <a id="11565" href="Cubical.Algebra.AbGroup.Base.html#11565" class="Bound">_</a> <a id="11567" class="Symbol">→</a> <a id="11569" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11586" class="Symbol">_</a> <a id="11588" class="Symbol">_)</a> <a id="11591" class="Symbol">(</a><a id="11592" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11599" class="Symbol">λ</a> <a id="11601" href="Cubical.Algebra.AbGroup.Base.html#11601" class="Bound">x</a> <a id="11603" class="Symbol">→</a> <a id="11605" href="Cubical.Algebra.AbGroup.Base.html#10230" class="Function">+CommB</a> <a id="11612" class="Symbol">_</a> <a id="11614" class="Symbol">_)})</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.CommMonoid.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.CommMonoid.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.CommMonoid.Base.html" class="Module">Cubical.Algebra.CommMonoid.Base</a> <a id="40" class="Keyword">where</a>

<a id="47" class="Keyword">open</a> <a id="52" class="Keyword">import</a> <a id="59" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="505" class="Keyword">open</a> <a id="510" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="540" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#742" class="Postulate">Level</a>



<a id="554" class="Keyword">record</a> <a id="IsCommMonoid"></a><a id="561" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="574" class="Symbol">{</a><a id="575" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a> <a id="577" class="Symbol">:</a> <a id="579" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="584" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="585" class="Symbol">}</a>
                    <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Algebra.CommMonoid.Base.html#608" class="Bound">ε</a> <a id="610" class="Symbol">:</a> <a id="612" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">(</a><a id="616" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">_·_</a> <a id="620" class="Symbol">:</a> <a id="622" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a> <a id="624" class="Symbol">→</a> <a id="626" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a><a id="631" class="Symbol">)</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="640" href="Cubical.Algebra.CommMonoid.Base.html#584" class="Bound">ℓ</a> <a id="642" class="Keyword">where</a>
  <a id="650" class="Keyword">constructor</a> <a id="iscommmonoid"></a><a id="662" href="Cubical.Algebra.CommMonoid.Base.html#662" class="InductiveConstructor">iscommmonoid</a>

  <a id="678" class="Keyword">field</a>
    <a id="IsCommMonoid.isMonoid"></a><a id="688" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">isMonoid</a> <a id="697" class="Symbol">:</a> <a id="699" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="708" href="Cubical.Algebra.CommMonoid.Base.html#608" class="Bound">ε</a> <a id="710" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">_·_</a>
    <a id="IsCommMonoid.·Comm"></a><a id="718" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">·Comm</a>     <a id="728" class="Symbol">:</a> <a id="730" class="Symbol">(</a><a id="731" href="Cubical.Algebra.CommMonoid.Base.html#731" class="Bound">x</a> <a id="733" href="Cubical.Algebra.CommMonoid.Base.html#733" class="Bound">y</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">→</a> <a id="742" href="Cubical.Algebra.CommMonoid.Base.html#731" class="Bound">x</a> <a id="744" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">·</a> <a id="746" href="Cubical.Algebra.CommMonoid.Base.html#733" class="Bound">y</a> <a id="748" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="750" href="Cubical.Algebra.CommMonoid.Base.html#733" class="Bound">y</a> <a id="752" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">·</a> <a id="754" href="Cubical.Algebra.CommMonoid.Base.html#731" class="Bound">x</a>

  <a id="759" class="Keyword">open</a> <a id="764" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="773" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">isMonoid</a> <a id="782" class="Keyword">public</a>

<a id="790" class="Keyword">unquoteDecl</a> <a id="IsCommMonoidIsoΣ"></a><a id="802" href="Cubical.Algebra.CommMonoid.Base.html#802" class="Function">IsCommMonoidIsoΣ</a> <a id="819" class="Symbol">=</a> <a id="821" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="839" href="Cubical.Algebra.CommMonoid.Base.html#802" class="Function">IsCommMonoidIsoΣ</a> <a id="856" class="Symbol">(</a><a id="857" class="Keyword">quote</a> <a id="863" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a><a id="875" class="Symbol">)</a>

<a id="878" class="Keyword">record</a> <a id="CommMonoidStr"></a><a id="885" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="899" class="Symbol">(</a><a id="900" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a> <a id="902" class="Symbol">:</a> <a id="904" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="909" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">:</a> <a id="914" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="919" href="Cubical.Algebra.CommMonoid.Base.html#909" class="Bound">ℓ</a> <a id="921" class="Keyword">where</a>
  <a id="929" class="Keyword">constructor</a> <a id="commmonoidstr"></a><a id="941" href="Cubical.Algebra.CommMonoid.Base.html#941" class="InductiveConstructor">commmonoidstr</a>

  <a id="958" class="Keyword">field</a>
    <a id="CommMonoidStr.ε"></a><a id="968" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">ε</a>            <a id="981" class="Symbol">:</a> <a id="983" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a>
    <a id="CommMonoidStr._·_"></a><a id="989" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a>          <a id="1002" class="Symbol">:</a> <a id="1004" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a>
    <a id="CommMonoidStr.isCommMonoid"></a><a id="1018" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">isCommMonoid</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="1046" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">ε</a> <a id="1048" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a>

  <a id="1055" class="Keyword">infixl</a> <a id="1062" class="Number">7</a> <a id="1064" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a>

  <a id="1071" class="Keyword">open</a> <a id="1076" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Module">IsCommMonoid</a> <a id="1089" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">isCommMonoid</a> <a id="1102" class="Keyword">public</a>

<a id="CommMonoid"></a><a id="1110" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1121" class="Symbol">:</a> <a id="1123" class="Symbol">∀</a> <a id="1125" href="Cubical.Algebra.CommMonoid.Base.html#1125" class="Bound">ℓ</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1141" href="Cubical.Algebra.CommMonoid.Base.html#1125" class="Bound">ℓ</a><a id="1142" class="Symbol">)</a>
<a id="1144" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1155" href="Cubical.Algebra.CommMonoid.Base.html#1155" class="Bound">ℓ</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1171" href="Cubical.Algebra.CommMonoid.Base.html#1155" class="Bound">ℓ</a> <a id="1173" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a>

<a id="makeIsCommMonoid"></a><a id="1188" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="1205" class="Symbol">:</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a> <a id="1210" class="Symbol">:</a> <a id="1212" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1217" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">{</a><a id="1221" href="Cubical.Algebra.CommMonoid.Base.html#1221" class="Bound">ε</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">{</a><a id="1229" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">_·_</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a> <a id="1237" class="Symbol">→</a> <a id="1239" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1244" class="Symbol">}</a>
                 <a id="1263" class="Symbol">(</a><a id="1264" href="Cubical.Algebra.CommMonoid.Base.html#1264" class="Bound">is-setM</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1280" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1281" class="Symbol">)</a>
                 <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Algebra.CommMonoid.Base.html#1301" class="Bound">·Assoc</a>   <a id="1310" class="Symbol">:</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Algebra.CommMonoid.Base.html#1313" class="Bound">x</a> <a id="1315" href="Cubical.Algebra.CommMonoid.Base.html#1315" class="Bound">y</a> <a id="1317" href="Cubical.Algebra.CommMonoid.Base.html#1317" class="Bound">z</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1322" class="Symbol">)</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Cubical.Algebra.CommMonoid.Base.html#1313" class="Bound">x</a> <a id="1328" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.Algebra.CommMonoid.Base.html#1315" class="Bound">y</a> <a id="1333" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1335" href="Cubical.Algebra.CommMonoid.Base.html#1317" class="Bound">z</a><a id="1336" class="Symbol">)</a> <a id="1338" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Cubical.Algebra.CommMonoid.Base.html#1313" class="Bound">x</a> <a id="1343" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1345" href="Cubical.Algebra.CommMonoid.Base.html#1315" class="Bound">y</a><a id="1346" class="Symbol">)</a> <a id="1348" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1350" href="Cubical.Algebra.CommMonoid.Base.html#1317" class="Bound">z</a><a id="1351" class="Symbol">)</a>
                 <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Algebra.CommMonoid.Base.html#1371" class="Bound">·IdR</a>     <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Cubical.Algebra.CommMonoid.Base.html#1383" class="Bound">x</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Cubical.Algebra.CommMonoid.Base.html#1383" class="Bound">x</a> <a id="1394" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1396" href="Cubical.Algebra.CommMonoid.Base.html#1221" class="Bound">ε</a> <a id="1398" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1400" href="Cubical.Algebra.CommMonoid.Base.html#1383" class="Bound">x</a><a id="1401" class="Symbol">)</a>
                 <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Algebra.CommMonoid.Base.html#1421" class="Bound">·Comm</a>    <a id="1430" class="Symbol">:</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Cubical.Algebra.CommMonoid.Base.html#1433" class="Bound">x</a> <a id="1435" href="Cubical.Algebra.CommMonoid.Base.html#1435" class="Bound">y</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1440" class="Symbol">)</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Cubical.Algebra.CommMonoid.Base.html#1433" class="Bound">x</a> <a id="1446" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1448" href="Cubical.Algebra.CommMonoid.Base.html#1435" class="Bound">y</a> <a id="1450" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1452" href="Cubical.Algebra.CommMonoid.Base.html#1435" class="Bound">y</a> <a id="1454" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1456" href="Cubical.Algebra.CommMonoid.Base.html#1433" class="Bound">x</a><a id="1457" class="Symbol">)</a>
               <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="1489" href="Cubical.Algebra.CommMonoid.Base.html#1221" class="Bound">ε</a> <a id="1491" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">_·_</a>
<a id="1495" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="1535" href="Cubical.Algebra.CommMonoid.Base.html#1535" class="Bound">is-setM</a> <a id="1543" href="Cubical.Algebra.CommMonoid.Base.html#1543" class="Bound">·Assoc</a> <a id="1550" href="Cubical.Algebra.CommMonoid.Base.html#1550" class="Bound">·IdR</a> <a id="1555" href="Cubical.Algebra.CommMonoid.Base.html#1555" class="Bound">·Comm</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">=</a>
  <a id="1566" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1579" href="Cubical.Algebra.CommMonoid.Base.html#1535" class="Bound">is-setM</a> <a id="1587" href="Cubical.Algebra.CommMonoid.Base.html#1543" class="Bound">·Assoc</a> <a id="1594" href="Cubical.Algebra.CommMonoid.Base.html#1550" class="Bound">·IdR</a> <a id="1599" class="Symbol">(λ</a> <a id="1602" href="Cubical.Algebra.CommMonoid.Base.html#1602" class="Bound">x</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Cubical.Algebra.CommMonoid.Base.html#1555" class="Bound">·Comm</a> <a id="1612" class="Symbol">_</a> <a id="1614" class="Symbol">_</a> <a id="1616" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1618" href="Cubical.Algebra.CommMonoid.Base.html#1550" class="Bound">·IdR</a> <a id="1623" href="Cubical.Algebra.CommMonoid.Base.html#1602" class="Bound">x</a><a id="1624" class="Symbol">)</a>
<a id="1626" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">IsCommMonoid.·Comm</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="1663" href="Cubical.Algebra.CommMonoid.Base.html#1663" class="Bound">is-setM</a> <a id="1671" href="Cubical.Algebra.CommMonoid.Base.html#1671" class="Bound">·Assoc</a> <a id="1678" href="Cubical.Algebra.CommMonoid.Base.html#1678" class="Bound">·IdR</a> <a id="1683" href="Cubical.Algebra.CommMonoid.Base.html#1683" class="Bound">·Comm</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">=</a> <a id="1692" href="Cubical.Algebra.CommMonoid.Base.html#1683" class="Bound">·Comm</a>

<a id="makeCommMonoid"></a><a id="1699" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="1714" class="Symbol">:</a> <a id="1716" class="Symbol">{</a><a id="1717" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1726" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="1727" class="Symbol">}</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Cubical.Algebra.CommMonoid.Base.html#1730" class="Bound">ε</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1735" class="Symbol">)</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">_·_</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1753" class="Symbol">)</a>
               <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Algebra.CommMonoid.Base.html#1771" class="Bound">is-setM</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1787" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1788" class="Symbol">)</a>
               <a id="1805" class="Symbol">(</a><a id="1806" href="Cubical.Algebra.CommMonoid.Base.html#1806" class="Bound">·Assoc</a> <a id="1813" class="Symbol">:</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Cubical.Algebra.CommMonoid.Base.html#1816" class="Bound">x</a> <a id="1818" href="Cubical.Algebra.CommMonoid.Base.html#1818" class="Bound">y</a> <a id="1820" href="Cubical.Algebra.CommMonoid.Base.html#1820" class="Bound">z</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1825" class="Symbol">)</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Cubical.Algebra.CommMonoid.Base.html#1816" class="Bound">x</a> <a id="1831" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Cubical.Algebra.CommMonoid.Base.html#1818" class="Bound">y</a> <a id="1836" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1838" href="Cubical.Algebra.CommMonoid.Base.html#1820" class="Bound">z</a><a id="1839" class="Symbol">)</a> <a id="1841" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Algebra.CommMonoid.Base.html#1816" class="Bound">x</a> <a id="1846" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1848" href="Cubical.Algebra.CommMonoid.Base.html#1818" class="Bound">y</a><a id="1849" class="Symbol">)</a> <a id="1851" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1853" href="Cubical.Algebra.CommMonoid.Base.html#1820" class="Bound">z</a><a id="1854" class="Symbol">)</a>
               <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Algebra.CommMonoid.Base.html#1872" class="Bound">·IdR</a> <a id="1877" class="Symbol">:</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Algebra.CommMonoid.Base.html#1880" class="Bound">x</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1885" class="Symbol">)</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Cubical.Algebra.CommMonoid.Base.html#1880" class="Bound">x</a> <a id="1891" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1893" href="Cubical.Algebra.CommMonoid.Base.html#1730" class="Bound">ε</a> <a id="1895" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1897" href="Cubical.Algebra.CommMonoid.Base.html#1880" class="Bound">x</a><a id="1898" class="Symbol">)</a>
               <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Algebra.CommMonoid.Base.html#1916" class="Bound">·Comm</a>    <a id="1925" class="Symbol">:</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Algebra.CommMonoid.Base.html#1928" class="Bound">x</a> <a id="1930" href="Cubical.Algebra.CommMonoid.Base.html#1930" class="Bound">y</a> <a id="1932" class="Symbol">:</a> <a id="1934" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Cubical.Algebra.CommMonoid.Base.html#1928" class="Bound">x</a> <a id="1941" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1943" href="Cubical.Algebra.CommMonoid.Base.html#1930" class="Bound">y</a> <a id="1945" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1947" href="Cubical.Algebra.CommMonoid.Base.html#1930" class="Bound">y</a> <a id="1949" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1951" href="Cubical.Algebra.CommMonoid.Base.html#1928" class="Bound">x</a><a id="1952" class="Symbol">)</a>
             <a id="1967" class="Symbol">→</a> <a id="1969" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1980" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a>
<a id="1982" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2002" href="Cubical.Algebra.CommMonoid.Base.html#2002" class="Bound">ε</a> <a id="2004" href="Cubical.Algebra.CommMonoid.Base.html#2004" class="Bound Operator">_·_</a> <a id="2008" href="Cubical.Algebra.CommMonoid.Base.html#2008" class="Bound">is-setM</a> <a id="2016" href="Cubical.Algebra.CommMonoid.Base.html#2016" class="Bound">·Assoc</a> <a id="2023" href="Cubical.Algebra.CommMonoid.Base.html#2023" class="Bound">·IdR</a> <a id="2028" href="Cubical.Algebra.CommMonoid.Base.html#2028" class="Bound">·Comm</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">=</a> <a id="2037" class="Symbol">_</a>
<a id="2039" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">CommMonoidStr.ε</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2076" href="Cubical.Algebra.CommMonoid.Base.html#2076" class="Bound">ε</a> <a id="2078" href="Cubical.Algebra.CommMonoid.Base.html#2078" class="Bound Operator">_·_</a> <a id="2082" href="Cubical.Algebra.CommMonoid.Base.html#2082" class="Bound">is-setM</a> <a id="2090" href="Cubical.Algebra.CommMonoid.Base.html#2090" class="Bound">·Assoc</a> <a id="2097" href="Cubical.Algebra.CommMonoid.Base.html#2097" class="Bound">·IdR</a> <a id="2102" href="Cubical.Algebra.CommMonoid.Base.html#2102" class="Bound">·Comm</a><a id="2107" class="Symbol">))</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Cubical.Algebra.CommMonoid.Base.html#2076" class="Bound">ε</a>
<a id="2114" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">CommMonoidStr._·_</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2153" href="Cubical.Algebra.CommMonoid.Base.html#2153" class="Bound">ε</a> <a id="2155" href="Cubical.Algebra.CommMonoid.Base.html#2155" class="Bound Operator">_·_</a> <a id="2159" href="Cubical.Algebra.CommMonoid.Base.html#2159" class="Bound">is-setM</a> <a id="2167" href="Cubical.Algebra.CommMonoid.Base.html#2167" class="Bound">·Assoc</a> <a id="2174" href="Cubical.Algebra.CommMonoid.Base.html#2174" class="Bound">·IdR</a> <a id="2179" href="Cubical.Algebra.CommMonoid.Base.html#2179" class="Bound">·Comm</a><a id="2184" class="Symbol">))</a> <a id="2187" class="Symbol">=</a> <a id="2189" href="Cubical.Algebra.CommMonoid.Base.html#2155" class="Bound Operator">_·_</a>
<a id="2193" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2241" href="Cubical.Algebra.CommMonoid.Base.html#2241" class="Bound">ε</a> <a id="2243" href="Cubical.Algebra.CommMonoid.Base.html#2243" class="Bound Operator">_·_</a> <a id="2247" href="Cubical.Algebra.CommMonoid.Base.html#2247" class="Bound">is-setM</a> <a id="2255" href="Cubical.Algebra.CommMonoid.Base.html#2255" class="Bound">·Assoc</a> <a id="2262" href="Cubical.Algebra.CommMonoid.Base.html#2262" class="Bound">·IdR</a> <a id="2267" href="Cubical.Algebra.CommMonoid.Base.html#2267" class="Bound">·Comm</a><a id="2272" class="Symbol">))</a> <a id="2275" class="Symbol">=</a>
  <a id="2279" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="2296" href="Cubical.Algebra.CommMonoid.Base.html#2247" class="Bound">is-setM</a> <a id="2304" href="Cubical.Algebra.CommMonoid.Base.html#2255" class="Bound">·Assoc</a> <a id="2311" href="Cubical.Algebra.CommMonoid.Base.html#2262" class="Bound">·IdR</a> <a id="2316" href="Cubical.Algebra.CommMonoid.Base.html#2267" class="Bound">·Comm</a>

<a id="CommMonoidStr→MonoidStr"></a><a id="2323" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2347" class="Symbol">:</a> <a id="2349" class="Symbol">{</a><a id="2350" href="Cubical.Algebra.CommMonoid.Base.html#2350" class="Bound">A</a> <a id="2352" class="Symbol">:</a> <a id="2354" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2359" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="2360" class="Symbol">}</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="2378" href="Cubical.Algebra.CommMonoid.Base.html#2350" class="Bound">A</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2392" href="Cubical.Algebra.CommMonoid.Base.html#2350" class="Bound">A</a>
<a id="2394" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Algebra.CommMonoid.Base.html#941" class="InductiveConstructor">commmonoidstr</a> <a id="2433" class="Symbol">_</a> <a id="2435" class="Symbol">_</a> <a id="2437" href="Cubical.Algebra.CommMonoid.Base.html#2437" class="Bound">H</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="2452" class="Symbol">_</a> <a id="2454" class="Symbol">_</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="2479" href="Cubical.Algebra.CommMonoid.Base.html#2437" class="Bound">H</a><a id="2480" class="Symbol">)</a>

<a id="CommMonoid→Monoid"></a><a id="2483" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="2514" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2525" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a>
<a id="2527" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2545" class="Symbol">(_</a> <a id="2548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2550" href="Cubical.Algebra.CommMonoid.Base.html#941" class="InductiveConstructor">commmonoidstr</a>  <a id="2565" class="Symbol">_</a> <a id="2567" class="Symbol">_</a> <a id="2569" href="Cubical.Algebra.CommMonoid.Base.html#2569" class="Bound">M</a><a id="2570" class="Symbol">)</a> <a id="2572" class="Symbol">=</a> <a id="2574" class="Symbol">_</a> <a id="2576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2578" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="2588" class="Symbol">_</a> <a id="2590" class="Symbol">_</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="2615" href="Cubical.Algebra.CommMonoid.Base.html#2569" class="Bound">M</a><a id="2616" class="Symbol">)</a>

<a id="CommMonoidHom"></a><a id="2619" href="Cubical.Algebra.CommMonoid.Base.html#2619" class="Function">CommMonoidHom</a> <a id="2633" class="Symbol">:</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Algebra.CommMonoid.Base.html#2636" class="Bound">L</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="2651" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Cubical.Algebra.CommMonoid.Base.html#2655" class="Bound">M</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="2670" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2672" class="Symbol">)</a> <a id="2674" class="Symbol">→</a> <a id="2676" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2688" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="2690" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2692" class="Symbol">)</a>
<a id="2694" href="Cubical.Algebra.CommMonoid.Base.html#2619" class="Function">CommMonoidHom</a> <a id="2708" href="Cubical.Algebra.CommMonoid.Base.html#2708" class="Bound">L</a> <a id="2710" href="Cubical.Algebra.CommMonoid.Base.html#2710" class="Bound">M</a> <a id="2712" class="Symbol">=</a> <a id="2714" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2743" href="Cubical.Algebra.CommMonoid.Base.html#2708" class="Bound">L</a><a id="2744" class="Symbol">)</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2765" href="Cubical.Algebra.CommMonoid.Base.html#2710" class="Bound">M</a><a id="2766" class="Symbol">)</a>

<a id="IsCommMonoidEquiv"></a><a id="2769" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a> <a id="2787" class="Symbol">:</a> <a id="2789" class="Symbol">{</a><a id="2790" href="Cubical.Algebra.CommMonoid.Base.html#2790" class="Bound">A</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2799" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="2800" class="Symbol">}</a> <a id="2802" class="Symbol">{</a><a id="2803" href="Cubical.Algebra.CommMonoid.Base.html#2803" class="Bound">B</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2812" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2814" class="Symbol">}</a>
  <a id="2818" class="Symbol">(</a><a id="2819" href="Cubical.Algebra.CommMonoid.Base.html#2819" class="Bound">M</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="2837" href="Cubical.Algebra.CommMonoid.Base.html#2790" class="Bound">A</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Algebra.CommMonoid.Base.html#2841" class="Bound">e</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Cubical.Algebra.CommMonoid.Base.html#2790" class="Bound">A</a> <a id="2847" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2849" href="Cubical.Algebra.CommMonoid.Base.html#2803" class="Bound">B</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Cubical.Algebra.CommMonoid.Base.html#2853" class="Bound">N</a> <a id="2855" class="Symbol">:</a> <a id="2857" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="2871" href="Cubical.Algebra.CommMonoid.Base.html#2803" class="Bound">B</a><a id="2872" class="Symbol">)</a> <a id="2874" class="Symbol">→</a> <a id="2876" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2888" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="2890" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2892" class="Symbol">)</a>
<a id="2894" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a> <a id="2912" href="Cubical.Algebra.CommMonoid.Base.html#2912" class="Bound">M</a> <a id="2914" href="Cubical.Algebra.CommMonoid.Base.html#2914" class="Bound">e</a> <a id="2916" href="Cubical.Algebra.CommMonoid.Base.html#2916" class="Bound">N</a> <a id="2918" class="Symbol">=</a> <a id="2920" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2957" href="Cubical.Algebra.CommMonoid.Base.html#2912" class="Bound">M</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Cubical.Algebra.CommMonoid.Base.html#2914" class="Bound">e</a> <a id="2963" class="Symbol">.</a><a id="2964" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2994" href="Cubical.Algebra.CommMonoid.Base.html#2916" class="Bound">N</a><a id="2995" class="Symbol">)</a>

<a id="CommMonoidEquiv"></a><a id="2998" href="Cubical.Algebra.CommMonoid.Base.html#2998" class="Function">CommMonoidEquiv</a> <a id="3014" class="Symbol">:</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Cubical.Algebra.CommMonoid.Base.html#3017" class="Bound">M</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3032" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Cubical.Algebra.CommMonoid.Base.html#3036" class="Bound">N</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3051" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">→</a> <a id="3057" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3069" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="3071" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="3073" class="Symbol">)</a>
<a id="3075" href="Cubical.Algebra.CommMonoid.Base.html#2998" class="Function">CommMonoidEquiv</a> <a id="3091" href="Cubical.Algebra.CommMonoid.Base.html#3091" class="Bound">M</a> <a id="3093" href="Cubical.Algebra.CommMonoid.Base.html#3093" class="Bound">N</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3100" href="Cubical.Algebra.CommMonoid.Base.html#3100" class="Bound">e</a> <a id="3102" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Cubical.Algebra.CommMonoid.Base.html#3091" class="Bound">M</a> <a id="3107" class="Symbol">.</a><a id="3108" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3112" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3114" href="Cubical.Algebra.CommMonoid.Base.html#3093" class="Bound">N</a> <a id="3116" class="Symbol">.</a><a id="3117" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3120" class="Symbol">)</a> <a id="3122" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3124" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Cubical.Algebra.CommMonoid.Base.html#3091" class="Bound">M</a> <a id="3145" class="Symbol">.</a><a id="3146" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3149" class="Symbol">)</a> <a id="3151" href="Cubical.Algebra.CommMonoid.Base.html#3100" class="Bound">e</a> <a id="3153" class="Symbol">(</a><a id="3154" href="Cubical.Algebra.CommMonoid.Base.html#3093" class="Bound">N</a> <a id="3156" class="Symbol">.</a><a id="3157" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3160" class="Symbol">)</a>

<a id="isPropIsCommMonoid"></a><a id="3163" href="Cubical.Algebra.CommMonoid.Base.html#3163" class="Function">isPropIsCommMonoid</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">{</a><a id="3185" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3194" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3195" class="Symbol">}</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Cubical.Algebra.CommMonoid.Base.html#3198" class="Bound">ε</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Cubical.Algebra.CommMonoid.Base.html#3206" class="Bound Operator">_·_</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a> <a id="3214" class="Symbol">→</a> <a id="3216" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a><a id="3221" class="Symbol">)</a>
             <a id="3236" class="Symbol">→</a> <a id="3238" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="3259" href="Cubical.Algebra.CommMonoid.Base.html#3198" class="Bound">ε</a> <a id="3261" href="Cubical.Algebra.CommMonoid.Base.html#3206" class="Bound Operator">_·_</a><a id="3264" class="Symbol">)</a>
<a id="3266" href="Cubical.Algebra.CommMonoid.Base.html#3163" class="Function">isPropIsCommMonoid</a> <a id="3285" href="Cubical.Algebra.CommMonoid.Base.html#3285" class="Bound">ε</a> <a id="3287" href="Cubical.Algebra.CommMonoid.Base.html#3287" class="Bound Operator">_·_</a>  <a id="3292" class="Symbol">=</a>
  <a id="3296" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="3321" class="Number">1</a> <a id="3323" href="Cubical.Algebra.CommMonoid.Base.html#802" class="Function">IsCommMonoidIsoΣ</a>
    <a id="3344" class="Symbol">(</a><a id="3345" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="3369" href="Cubical.Algebra.CommMonoid.Base.html#3285" class="Bound">ε</a> <a id="3371" href="Cubical.Algebra.CommMonoid.Base.html#3287" class="Bound Operator">_·_</a><a id="3374" class="Symbol">)</a>
             <a id="3389" class="Symbol">λ</a> <a id="3391" href="Cubical.Algebra.CommMonoid.Base.html#3391" class="Bound">mon</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="3406" class="Symbol">(λ</a> <a id="3409" href="Cubical.Algebra.CommMonoid.Base.html#3409" class="Bound">_</a> <a id="3411" href="Cubical.Algebra.CommMonoid.Base.html#3411" class="Bound">_</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Cubical.Algebra.CommMonoid.Base.html#3391" class="Bound">mon</a> <a id="3419" class="Symbol">.</a><a id="3420" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3427" class="Symbol">_</a> <a id="3429" class="Symbol">_))</a>
  <a id="3435" class="Keyword">where</a>
  <a id="3443" class="Keyword">open</a> <a id="3448" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a>

<a id="𝒮ᴰ-CommMonoid"></a><a id="3458" href="Cubical.Algebra.CommMonoid.Base.html#3458" class="Function">𝒮ᴰ-CommMonoid</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3489" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3490" class="Symbol">)</a> <a id="3492" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="3506" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a>
<a id="3508" href="Cubical.Algebra.CommMonoid.Base.html#3458" class="Function">𝒮ᴰ-CommMonoid</a> <a id="3522" class="Symbol">=</a>
  <a id="3526" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3544" class="Symbol">_)</a> <a id="3547" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a>
    <a id="3569" class="Symbol">(</a><a id="3570" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3584" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3590" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">ε</a> <a id="3592" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3594" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3605" class="Symbol">_</a> <a id="3607" class="Symbol">_</a> <a id="3609" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3611" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">presε</a> <a id="3617" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3625" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3631" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a> <a id="3635" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3637" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3648" class="Symbol">_</a> <a id="3650" class="Symbol">_</a> <a id="3652" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3654" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">pres·</a> <a id="3660" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3668" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3674" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">isCommMonoid</a> <a id="3687" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3689" class="Symbol">(λ</a> <a id="3692" href="Cubical.Algebra.CommMonoid.Base.html#3692" class="Bound">_</a> <a id="3694" href="Cubical.Algebra.CommMonoid.Base.html#3694" class="Bound">_</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Cubical.Algebra.CommMonoid.Base.html#3163" class="Function">isPropIsCommMonoid</a> <a id="3717" class="Symbol">_</a> <a id="3719" class="Symbol">_)</a> <a id="3722" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3723" class="Symbol">)</a>
  <a id="3727" class="Keyword">where</a>
  <a id="3735" class="Keyword">open</a> <a id="3740" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Module">CommMonoidStr</a>
  <a id="3756" class="Keyword">open</a> <a id="3761" href="Cubical.Algebra.Monoid.Base.html#2134" class="Module">IsMonoidHom</a>

<a id="CommMonoidPath"></a><a id="3774" href="Cubical.Algebra.CommMonoid.Base.html#3774" class="Function">CommMonoidPath</a> <a id="3789" class="Symbol">:</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Cubical.Algebra.CommMonoid.Base.html#3792" class="Bound">M</a> <a id="3794" href="Cubical.Algebra.CommMonoid.Base.html#3794" class="Bound">N</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3809" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">→</a> <a id="3814" href="Cubical.Algebra.CommMonoid.Base.html#2998" class="Function">CommMonoidEquiv</a> <a id="3830" href="Cubical.Algebra.CommMonoid.Base.html#3792" class="Bound">M</a> <a id="3832" href="Cubical.Algebra.CommMonoid.Base.html#3794" class="Bound">N</a> <a id="3834" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Algebra.CommMonoid.Base.html#3792" class="Bound">M</a> <a id="3839" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3841" href="Cubical.Algebra.CommMonoid.Base.html#3794" class="Bound">N</a><a id="3842" class="Symbol">)</a>
<a id="3844" href="Cubical.Algebra.CommMonoid.Base.html#3774" class="Function">CommMonoidPath</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3863" href="Cubical.Algebra.CommMonoid.Base.html#3458" class="Function">𝒮ᴰ-CommMonoid</a> <a id="3877" class="Symbol">.</a><a id="3878" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.CommMonoid.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.CommMonoid.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.CommMonoid.Properties.html" class="Module">Cubical.Algebra.CommMonoid.Properties</a> <a id="46" class="Keyword">where</a>

<a id="53" class="Keyword">open</a> <a id="58" class="Keyword">import</a> <a id="65" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Cubical.Algebra.CommMonoid.Base.html" class="Module">Cubical.Algebra.CommMonoid.Base</a>

<a id="282" class="Keyword">private</a>
  <a id="292" class="Keyword">variable</a>
    <a id="305" href="Cubical.Algebra.CommMonoid.Properties.html#305" class="Generalizable">ℓ</a> <a id="307" href="Cubical.Algebra.CommMonoid.Properties.html#307" class="Generalizable">ℓ&#39;</a> <a id="310" class="Symbol">:</a> <a id="312" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="319" class="Keyword">module</a> <a id="326" href="Cubical.Algebra.CommMonoid.Properties.html#326" class="Module">_</a>
    <a id="332" class="Symbol">(</a><a id="333" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="335" class="Symbol">:</a> <a id="337" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="348" href="Cubical.Algebra.CommMonoid.Properties.html#305" class="Generalizable">ℓ</a><a id="349" class="Symbol">)</a>
    <a id="355" class="Symbol">(</a><a id="356" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="358" class="Symbol">:</a> <a id="360" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="362" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="364" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="366" class="Symbol">→</a> <a id="368" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="374" href="Cubical.Algebra.CommMonoid.Properties.html#307" class="Generalizable">ℓ&#39;</a><a id="376" class="Symbol">)</a>
    <a id="382" class="Keyword">where</a>
  <a id="390" class="Keyword">open</a> <a id="395" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Module">CommMonoidStr</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="414" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a><a id="415" class="Symbol">)</a>
  <a id="419" class="Keyword">module</a> <a id="426" href="Cubical.Algebra.CommMonoid.Properties.html#426" class="Module">_</a>
    <a id="432" class="Symbol">(</a><a id="433" href="Cubical.Algebra.CommMonoid.Properties.html#433" class="Bound">·Closed</a> <a id="441" class="Symbol">:</a> <a id="443" class="Symbol">(</a><a id="444" href="Cubical.Algebra.CommMonoid.Properties.html#444" class="Bound">x</a> <a id="446" href="Cubical.Algebra.CommMonoid.Properties.html#446" class="Bound">y</a> <a id="448" class="Symbol">:</a> <a id="450" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="452" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="454" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="455" class="Symbol">)</a> <a id="457" class="Symbol">→</a> <a id="459" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="461" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="463" href="Cubical.Algebra.CommMonoid.Properties.html#444" class="Bound">x</a> <a id="465" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="467" class="Symbol">→</a> <a id="469" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="471" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="473" href="Cubical.Algebra.CommMonoid.Properties.html#446" class="Bound">y</a> <a id="475" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="477" class="Symbol">→</a> <a id="479" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="481" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="483" class="Symbol">(</a><a id="484" href="Cubical.Algebra.CommMonoid.Properties.html#444" class="Bound">x</a> <a id="486" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="488" href="Cubical.Algebra.CommMonoid.Properties.html#446" class="Bound">y</a><a id="489" class="Symbol">)</a> <a id="491" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="492" class="Symbol">)</a>
    <a id="498" class="Symbol">(</a><a id="499" href="Cubical.Algebra.CommMonoid.Properties.html#499" class="Bound">εContained</a> <a id="510" class="Symbol">:</a> <a id="512" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="514" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="516" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a> <a id="518" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="519" class="Symbol">)</a>
    <a id="525" class="Keyword">where</a>
    <a id="535" class="Keyword">private</a>
      <a id="549" href="Cubical.Algebra.CommMonoid.Properties.html#549" class="Function">subtype</a> <a id="557" class="Symbol">=</a> <a id="559" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="562" href="Cubical.Algebra.CommMonoid.Properties.html#562" class="Bound">x</a> <a id="564" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="566" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="568" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="570" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="572" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="574" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="576" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="578" href="Cubical.Algebra.CommMonoid.Properties.html#562" class="Bound">x</a> <a id="580" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

    <a id="587" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a> <a id="605" class="Symbol">:</a> <a id="607" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="618" class="Symbol">_</a>
    <a id="624" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="628" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a> <a id="646" class="Symbol">=</a> <a id="648" href="Cubical.Algebra.CommMonoid.Properties.html#549" class="Function">subtype</a>
    <a id="660" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">CommMonoidStr.ε</a> <a id="676" class="Symbol">(</a><a id="677" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="681" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="698" class="Symbol">)</a> <a id="700" class="Symbol">=</a> <a id="702" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a> <a id="704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="706" href="Cubical.Algebra.CommMonoid.Properties.html#499" class="Bound">εContained</a>
    <a id="721" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">CommMonoidStr._·_</a> <a id="739" class="Symbol">(</a><a id="740" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="744" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="761" class="Symbol">)</a> <a id="763" class="Symbol">(</a><a id="764" href="Cubical.Algebra.CommMonoid.Properties.html#764" class="Bound">x</a> <a id="766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="768" href="Cubical.Algebra.CommMonoid.Properties.html#768" class="Bound">xContained</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">(</a><a id="781" href="Cubical.Algebra.CommMonoid.Properties.html#781" class="Bound">y</a> <a id="783" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="785" href="Cubical.Algebra.CommMonoid.Properties.html#785" class="Bound">yContained</a><a id="795" class="Symbol">)</a> <a id="797" class="Symbol">=</a>
      <a id="805" class="Symbol">(</a><a id="806" href="Cubical.Algebra.CommMonoid.Properties.html#764" class="Bound">x</a> <a id="808" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="810" href="Cubical.Algebra.CommMonoid.Properties.html#781" class="Bound">y</a><a id="811" class="Symbol">)</a> <a id="813" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="815" href="Cubical.Algebra.CommMonoid.Properties.html#433" class="Bound">·Closed</a> <a id="823" href="Cubical.Algebra.CommMonoid.Properties.html#764" class="Bound">x</a> <a id="825" href="Cubical.Algebra.CommMonoid.Properties.html#781" class="Bound">y</a> <a id="827" href="Cubical.Algebra.CommMonoid.Properties.html#768" class="Bound">xContained</a> <a id="838" href="Cubical.Algebra.CommMonoid.Properties.html#785" class="Bound">yContained</a>
    <a id="853" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="903" class="Symbol">(</a><a id="904" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="908" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="925" class="Symbol">))</a> <a id="928" class="Symbol">=</a>
      <a id="936" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a>
        <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="970" class="Number">2</a> <a id="972" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="979" class="Symbol">λ</a> <a id="981" href="Cubical.Algebra.CommMonoid.Properties.html#981" class="Bound">_</a> <a id="983" class="Symbol">→</a> <a id="985" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="998" class="Symbol">(</a><a id="999" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1006" class="Symbol">_)))</a>
        <a id="1019" class="Symbol">(λ</a> <a id="1022" href="Cubical.Algebra.CommMonoid.Properties.html#1022" class="Bound">x</a> <a id="1024" href="Cubical.Algebra.CommMonoid.Properties.html#1024" class="Bound">y</a> <a id="1026" href="Cubical.Algebra.CommMonoid.Properties.html#1026" class="Bound">z</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1037" class="Symbol">(λ</a> <a id="1040" href="Cubical.Algebra.CommMonoid.Properties.html#1040" class="Bound">_</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1051" class="Symbol">_))</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1068" href="Cubical.Algebra.CommMonoid.Properties.html#1022" class="Bound">x</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1076" href="Cubical.Algebra.CommMonoid.Properties.html#1024" class="Bound">y</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1084" href="Cubical.Algebra.CommMonoid.Properties.html#1026" class="Bound">z</a><a id="1085" class="Symbol">)))</a>
        <a id="1097" class="Symbol">(λ</a> <a id="1100" href="Cubical.Algebra.CommMonoid.Properties.html#1100" class="Bound">x</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1111" class="Symbol">(λ</a> <a id="1114" href="Cubical.Algebra.CommMonoid.Properties.html#1114" class="Bound">_</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1125" class="Symbol">_))</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1140" href="Cubical.Algebra.CommMonoid.Properties.html#1100" class="Bound">x</a><a id="1141" class="Symbol">)))</a>
        <a id="1153" class="Symbol">λ</a> <a id="1155" href="Cubical.Algebra.CommMonoid.Properties.html#1155" class="Bound">x</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1166" class="Symbol">(λ</a> <a id="1169" href="Cubical.Algebra.CommMonoid.Properties.html#1169" class="Bound">_</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1180" class="Symbol">_))</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1195" href="Cubical.Algebra.CommMonoid.Properties.html#1155" class="Bound">x</a><a id="1196" class="Symbol">))</a>
    <a id="1203" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">IsCommMonoid.·Comm</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1255" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="1272" class="Symbol">))</a> <a id="1275" class="Symbol">=</a>
      <a id="1283" class="Symbol">λ</a> <a id="1285" href="Cubical.Algebra.CommMonoid.Properties.html#1285" class="Bound">x</a> <a id="1287" href="Cubical.Algebra.CommMonoid.Properties.html#1287" class="Bound">y</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1298" class="Symbol">(λ</a> <a id="1301" href="Cubical.Algebra.CommMonoid.Properties.html#1301" class="Bound">_</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1312" class="Symbol">_))</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1328" href="Cubical.Algebra.CommMonoid.Properties.html#1285" class="Bound">x</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1336" href="Cubical.Algebra.CommMonoid.Properties.html#1287" class="Bound">y</a><a id="1337" class="Symbol">))</a>

<a id="1341" class="Keyword">module</a> <a id="CommMonoidTheory"></a><a id="1348" href="Cubical.Algebra.CommMonoid.Properties.html#1348" class="Module">CommMonoidTheory</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1382" href="Cubical.Algebra.CommMonoid.Properties.html#305" class="Generalizable">ℓ</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Keyword">where</a>
 <a id="1392" class="Keyword">open</a> <a id="1397" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Module">CommMonoidStr</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1416" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a><a id="1418" class="Symbol">)</a>
 <a id="1421" class="Keyword">private</a> <a id="CommMonoidTheory.M"></a><a id="1429" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1435" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a> <a id="1438" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

 <a id="CommMonoidTheory.commAssocl"></a><a id="1442" href="Cubical.Algebra.CommMonoid.Properties.html#1442" class="Function">commAssocl</a> <a id="1453" class="Symbol">:</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Cubical.Algebra.CommMonoid.Properties.html#1456" class="Bound">x</a> <a id="1458" href="Cubical.Algebra.CommMonoid.Properties.html#1458" class="Bound">y</a> <a id="1460" href="Cubical.Algebra.CommMonoid.Properties.html#1460" class="Bound">z</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Cubical.Algebra.CommMonoid.Properties.html#1456" class="Bound">x</a> <a id="1471" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Algebra.CommMonoid.Properties.html#1458" class="Bound">y</a> <a id="1476" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1478" href="Cubical.Algebra.CommMonoid.Properties.html#1460" class="Bound">z</a><a id="1479" class="Symbol">)</a> <a id="1481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1483" href="Cubical.Algebra.CommMonoid.Properties.html#1458" class="Bound">y</a> <a id="1485" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Algebra.CommMonoid.Properties.html#1456" class="Bound">x</a> <a id="1490" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1492" href="Cubical.Algebra.CommMonoid.Properties.html#1460" class="Bound">z</a><a id="1493" class="Symbol">)</a>
 <a id="1496" href="Cubical.Algebra.CommMonoid.Properties.html#1442" class="Function">commAssocl</a> <a id="1507" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1509" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a> <a id="1511" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1522" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1524" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a> <a id="1526" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a> <a id="1528" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1531" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">_·</a> <a id="1540" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a><a id="1541" class="Symbol">)</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1550" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1552" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a><a id="1553" class="Symbol">)</a> <a id="1555" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1558" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1570" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a> <a id="1572" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1574" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a><a id="1575" class="Symbol">)</a>

 <a id="CommMonoidTheory.commAssocr"></a><a id="1579" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Algebra.CommMonoid.Properties.html#1593" class="Bound">x</a> <a id="1595" href="Cubical.Algebra.CommMonoid.Properties.html#1595" class="Bound">y</a> <a id="1597" href="Cubical.Algebra.CommMonoid.Properties.html#1597" class="Bound">z</a> <a id="1599" class="Symbol">:</a> <a id="1601" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1602" class="Symbol">)</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Cubical.Algebra.CommMonoid.Properties.html#1593" class="Bound">x</a> <a id="1608" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1610" href="Cubical.Algebra.CommMonoid.Properties.html#1595" class="Bound">y</a> <a id="1612" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1614" href="Cubical.Algebra.CommMonoid.Properties.html#1597" class="Bound">z</a> <a id="1616" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1618" href="Cubical.Algebra.CommMonoid.Properties.html#1593" class="Bound">x</a> <a id="1620" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1622" href="Cubical.Algebra.CommMonoid.Properties.html#1597" class="Bound">z</a> <a id="1624" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1626" href="Cubical.Algebra.CommMonoid.Properties.html#1595" class="Bound">y</a>
 <a id="1629" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1640" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1642" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a> <a id="1644" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1660" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1662" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a> <a id="1664" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a><a id="1665" class="Symbol">)</a> <a id="1667" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1670" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1678" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·_</a><a id="1680" class="Symbol">)</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1689" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a> <a id="1691" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1697" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1704" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1706" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a> <a id="1708" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a>


 <a id="CommMonoidTheory.commAssocr2"></a><a id="1713" href="Cubical.Algebra.CommMonoid.Properties.html#1713" class="Function">commAssocr2</a> <a id="1725" class="Symbol">:</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Algebra.CommMonoid.Properties.html#1728" class="Bound">x</a> <a id="1730" href="Cubical.Algebra.CommMonoid.Properties.html#1730" class="Bound">y</a> <a id="1732" href="Cubical.Algebra.CommMonoid.Properties.html#1732" class="Bound">z</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1737" class="Symbol">)</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Cubical.Algebra.CommMonoid.Properties.html#1728" class="Bound">x</a> <a id="1743" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1745" href="Cubical.Algebra.CommMonoid.Properties.html#1730" class="Bound">y</a> <a id="1747" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1749" href="Cubical.Algebra.CommMonoid.Properties.html#1732" class="Bound">z</a> <a id="1751" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1753" href="Cubical.Algebra.CommMonoid.Properties.html#1732" class="Bound">z</a> <a id="1755" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1757" href="Cubical.Algebra.CommMonoid.Properties.html#1730" class="Bound">y</a> <a id="1759" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1761" href="Cubical.Algebra.CommMonoid.Properties.html#1728" class="Bound">x</a>
 <a id="1764" href="Cubical.Algebra.CommMonoid.Properties.html#1713" class="Function">commAssocr2</a> <a id="1776" href="Cubical.Algebra.CommMonoid.Properties.html#1776" class="Bound">x</a> <a id="1778" href="Cubical.Algebra.CommMonoid.Properties.html#1778" class="Bound">y</a> <a id="1780" href="Cubical.Algebra.CommMonoid.Properties.html#1780" class="Bound">z</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1795" class="Symbol">_</a> <a id="1797" class="Symbol">_</a> <a id="1799" class="Symbol">_</a> <a id="1801" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">_·</a> <a id="1813" href="Cubical.Algebra.CommMonoid.Properties.html#1778" class="Bound">y</a><a id="1814" class="Symbol">)</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1823" class="Symbol">_</a> <a id="1825" class="Symbol">_)</a> <a id="1828" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1831" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1842" class="Symbol">_</a> <a id="1844" class="Symbol">_</a> <a id="1846" class="Symbol">_</a>

 <a id="CommMonoidTheory.commAssocSwap"></a><a id="1850" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="1864" class="Symbol">:</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Cubical.Algebra.CommMonoid.Properties.html#1867" class="Bound">x</a> <a id="1869" href="Cubical.Algebra.CommMonoid.Properties.html#1869" class="Bound">y</a> <a id="1871" href="Cubical.Algebra.CommMonoid.Properties.html#1871" class="Bound">z</a> <a id="1873" href="Cubical.Algebra.CommMonoid.Properties.html#1873" class="Bound">w</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">→</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.Algebra.CommMonoid.Properties.html#1867" class="Bound">x</a> <a id="1885" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1887" href="Cubical.Algebra.CommMonoid.Properties.html#1869" class="Bound">y</a><a id="1888" class="Symbol">)</a> <a id="1890" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.Algebra.CommMonoid.Properties.html#1871" class="Bound">z</a> <a id="1895" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1897" href="Cubical.Algebra.CommMonoid.Properties.html#1873" class="Bound">w</a><a id="1898" class="Symbol">)</a> <a id="1900" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Algebra.CommMonoid.Properties.html#1867" class="Bound">x</a> <a id="1905" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1907" href="Cubical.Algebra.CommMonoid.Properties.html#1871" class="Bound">z</a><a id="1908" class="Symbol">)</a> <a id="1910" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Algebra.CommMonoid.Properties.html#1869" class="Bound">y</a> <a id="1915" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1917" href="Cubical.Algebra.CommMonoid.Properties.html#1873" class="Bound">w</a><a id="1918" class="Symbol">)</a>
 <a id="1921" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="1935" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="1937" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a> <a id="1939" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a> <a id="1941" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="1955" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1957" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a><a id="1958" class="Symbol">)</a> <a id="1960" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a> <a id="1962" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a> <a id="1964" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1967" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">_·</a> <a id="1976" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1991" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="1993" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a> <a id="1995" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a><a id="1996" class="Symbol">)</a>
                                               <a id="2045" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2048" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="2063" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2065" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a><a id="2066" class="Symbol">)</a> <a id="2068" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a> <a id="2070" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a><a id="2071" class="Symbol">)</a>

 <a id="CommMonoidTheory.hasInverse"></a><a id="2075" href="Cubical.Algebra.CommMonoid.Properties.html#2075" class="Function">hasInverse</a> <a id="2086" class="Symbol">:</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Cubical.Algebra.CommMonoid.Properties.html#2089" class="Bound">x</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="2094" class="Symbol">)</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2103" href="Cubical.Algebra.CommMonoid.Properties.html#1382" class="Bound">ℓ</a>
 <a id="2106" href="Cubical.Algebra.CommMonoid.Properties.html#2075" class="Function">hasInverse</a> <a id="2117" href="Cubical.Algebra.CommMonoid.Properties.html#2117" class="Bound">x</a> <a id="2119" class="Symbol">=</a> <a id="2121" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2124" href="Cubical.Algebra.CommMonoid.Properties.html#2124" class="Bound">-x</a> <a id="2127" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2129" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a> <a id="2131" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2133" href="Cubical.Algebra.CommMonoid.Properties.html#2124" class="Bound">-x</a> <a id="2136" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2138" href="Cubical.Algebra.CommMonoid.Properties.html#2117" class="Bound">x</a> <a id="2140" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2142" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a>

 <a id="CommMonoidTheory.isPropHasInverse"></a><a id="2146" href="Cubical.Algebra.CommMonoid.Properties.html#2146" class="Function">isPropHasInverse</a> <a id="2163" class="Symbol">:</a> <a id="2165" class="Symbol">∀</a> <a id="2167" href="Cubical.Algebra.CommMonoid.Properties.html#2167" class="Bound">x</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Algebra.CommMonoid.Properties.html#2075" class="Function">hasInverse</a> <a id="2190" href="Cubical.Algebra.CommMonoid.Properties.html#2167" class="Bound">x</a><a id="2191" class="Symbol">)</a>
 <a id="2194" href="Cubical.Algebra.CommMonoid.Properties.html#2146" class="Function">isPropHasInverse</a> <a id="2211" href="Cubical.Algebra.CommMonoid.Properties.html#2211" class="Bound">x</a> <a id="2213" href="Cubical.Algebra.CommMonoid.Properties.html#2213" class="Bound">yinv</a> <a id="2218" href="Cubical.Algebra.CommMonoid.Properties.html#2218" class="Bound">zinv</a>
   <a id="2226" class="Symbol">=</a> <a id="2228" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2235" class="Symbol">(λ</a> <a id="2238" href="Cubical.Algebra.CommMonoid.Properties.html#2238" class="Bound">a</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Cubical.Algebra.CommMonoid.Properties.html#2238" class="Bound">a</a> <a id="2252" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2254" href="Cubical.Algebra.CommMonoid.Properties.html#2211" class="Bound">x</a><a id="2255" class="Symbol">)</a> <a id="2257" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a><a id="2258" class="Symbol">)</a>
    <a id="2264" class="Symbol">(</a><a id="2265" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Algebra.Monoid.Base.html#4300" class="Function">MonoidTheory.isPropHasInverse</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2322" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a><a id="2324" class="Symbol">)</a> <a id="2326" href="Cubical.Algebra.CommMonoid.Properties.html#2211" class="Bound">x</a>
                                           <a id="2371" class="Symbol">(</a><a id="2372" href="Cubical.Algebra.CommMonoid.Properties.html#2538" class="Function">hasInverseToMonoid</a> <a id="2391" href="Cubical.Algebra.CommMonoid.Properties.html#2211" class="Bound">x</a> <a id="2393" href="Cubical.Algebra.CommMonoid.Properties.html#2213" class="Bound">yinv</a><a id="2397" class="Symbol">)</a>
                                           <a id="2442" class="Symbol">(</a><a id="2443" href="Cubical.Algebra.CommMonoid.Properties.html#2538" class="Function">hasInverseToMonoid</a> <a id="2462" href="Cubical.Algebra.CommMonoid.Properties.html#2211" class="Bound">x</a> <a id="2464" href="Cubical.Algebra.CommMonoid.Properties.html#2218" class="Bound">zinv</a><a id="2468" class="Symbol">))</a>
                                               <a id="2518" class="Symbol">.</a><a id="2519" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2522" class="Symbol">)</a>
   <a id="2527" class="Keyword">where</a>
     <a id="2538" href="Cubical.Algebra.CommMonoid.Properties.html#2538" class="Function">hasInverseToMonoid</a> <a id="2557" class="Symbol">:</a> <a id="2559" class="Symbol">∀</a> <a id="2561" href="Cubical.Algebra.CommMonoid.Properties.html#2561" class="Bound">x</a>
                        <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.Algebra.CommMonoid.Properties.html#2075" class="Function">hasInverse</a> <a id="2600" href="Cubical.Algebra.CommMonoid.Properties.html#2561" class="Bound">x</a>
                        <a id="2626" class="Symbol">→</a> <a id="2628" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">MonoidTheory.hasInverse</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2671" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a><a id="2673" class="Symbol">)</a> <a id="2675" href="Cubical.Algebra.CommMonoid.Properties.html#2561" class="Bound">x</a>
     <a id="2682" href="Cubical.Algebra.CommMonoid.Properties.html#2538" class="Function">hasInverseToMonoid</a> <a id="2701" href="Cubical.Algebra.CommMonoid.Properties.html#2701" class="Bound">x</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Cubical.Algebra.CommMonoid.Properties.html#2704" class="Bound">y</a> <a id="2706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2708" href="Cubical.Algebra.CommMonoid.Properties.html#2708" class="Bound">yinv</a><a id="2712" class="Symbol">)</a> <a id="2714" class="Symbol">=</a> <a id="2716" href="Cubical.Algebra.CommMonoid.Properties.html#2704" class="Bound">y</a> <a id="2718" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2720" href="Cubical.Algebra.CommMonoid.Properties.html#2708" class="Bound">yinv</a> <a id="2725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2727" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="2733" href="Cubical.Algebra.CommMonoid.Properties.html#2701" class="Bound">x</a> <a id="2735" href="Cubical.Algebra.CommMonoid.Properties.html#2704" class="Bound">y</a> <a id="2737" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2739" href="Cubical.Algebra.CommMonoid.Properties.html#2708" class="Bound">yinv</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.CommMonoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.CommMonoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Algebra.CommMonoid.Base.html" class="Module">Cubical.Algebra.CommMonoid.Base</a> <a id="86" class="Keyword">public</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Algebra.CommMonoid.Properties.html" class="Module">Cubical.Algebra.CommMonoid.Properties</a> <a id="143" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Group.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a> <a id="35" class="Keyword">where</a>
<a id="41" class="Comment">{-
  Defines groups and adds the smart constructors [makeGroup-right] and [makeGroup-left]
  for constructing groups from less data than the standard [makeGroup] constructor.
-}</a>

<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="362" class="Keyword">using</a> <a id="368" class="Symbol">(</a><a id="369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Data.Fin.Inductive.Base.html" class="Module">Cubical.Data.Fin.Inductive.Base</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>


<a id="535" class="Keyword">private</a>
  <a id="545" class="Keyword">variable</a>
    <a id="558" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a> <a id="560" class="Symbol">:</a> <a id="562" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="569" class="Keyword">record</a> <a id="IsGroup"></a><a id="576" href="Cubical.Algebra.Group.Base.html#576" class="Record">IsGroup</a> <a id="584" class="Symbol">{</a><a id="585" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a> <a id="587" class="Symbol">:</a> <a id="589" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="594" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a><a id="595" class="Symbol">}</a>
               <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Algebra.Group.Base.html#613" class="Bound">1g</a> <a id="616" class="Symbol">:</a> <a id="618" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a><a id="619" class="Symbol">)</a> <a id="621" class="Symbol">(</a><a id="622" href="Cubical.Algebra.Group.Base.html#622" class="Bound Operator">_·_</a> <a id="626" class="Symbol">:</a> <a id="628" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a> <a id="630" class="Symbol">→</a> <a id="632" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a> <a id="634" class="Symbol">→</a> <a id="636" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">(</a><a id="640" href="Cubical.Algebra.Group.Base.html#640" class="Bound">inv</a> <a id="644" class="Symbol">:</a> <a id="646" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a> <a id="648" class="Symbol">→</a> <a id="650" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a><a id="651" class="Symbol">)</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="660" href="Cubical.Algebra.Group.Base.html#594" class="Bound">ℓ</a> <a id="662" class="Keyword">where</a>

  <a id="671" class="Keyword">constructor</a> <a id="isgroup"></a><a id="683" href="Cubical.Algebra.Group.Base.html#683" class="InductiveConstructor">isgroup</a>

  <a id="694" class="Keyword">field</a>
    <a id="IsGroup.isMonoid"></a><a id="704" href="Cubical.Algebra.Group.Base.html#704" class="Field">isMonoid</a>  <a id="714" class="Symbol">:</a> <a id="716" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="725" href="Cubical.Algebra.Group.Base.html#613" class="Bound">1g</a> <a id="728" href="Cubical.Algebra.Group.Base.html#622" class="Bound Operator">_·_</a>
    <a id="IsGroup.·InvR"></a><a id="736" href="Cubical.Algebra.Group.Base.html#736" class="Field">·InvR</a> <a id="742" class="Symbol">:</a> <a id="744" class="Symbol">(</a><a id="745" href="Cubical.Algebra.Group.Base.html#745" class="Bound">x</a> <a id="747" class="Symbol">:</a> <a id="749" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">→</a> <a id="754" href="Cubical.Algebra.Group.Base.html#745" class="Bound">x</a> <a id="756" href="Cubical.Algebra.Group.Base.html#622" class="Bound Operator">·</a> <a id="758" href="Cubical.Algebra.Group.Base.html#640" class="Bound">inv</a> <a id="762" href="Cubical.Algebra.Group.Base.html#745" class="Bound">x</a> <a id="764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="766" href="Cubical.Algebra.Group.Base.html#613" class="Bound">1g</a>
    <a id="IsGroup.·InvL"></a><a id="773" href="Cubical.Algebra.Group.Base.html#773" class="Field">·InvL</a> <a id="779" class="Symbol">:</a> <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Algebra.Group.Base.html#782" class="Bound">x</a> <a id="784" class="Symbol">:</a> <a id="786" href="Cubical.Algebra.Group.Base.html#585" class="Bound">G</a><a id="787" class="Symbol">)</a> <a id="789" class="Symbol">→</a> <a id="791" href="Cubical.Algebra.Group.Base.html#640" class="Bound">inv</a> <a id="795" href="Cubical.Algebra.Group.Base.html#782" class="Bound">x</a> <a id="797" href="Cubical.Algebra.Group.Base.html#622" class="Bound Operator">·</a> <a id="799" href="Cubical.Algebra.Group.Base.html#782" class="Bound">x</a> <a id="801" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="803" href="Cubical.Algebra.Group.Base.html#613" class="Bound">1g</a>

  <a id="809" class="Keyword">open</a> <a id="814" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="823" href="Cubical.Algebra.Group.Base.html#704" class="Field">isMonoid</a> <a id="832" class="Keyword">public</a>

<a id="840" class="Keyword">unquoteDecl</a> <a id="IsGroupIsoΣ"></a><a id="852" href="Cubical.Algebra.Group.Base.html#852" class="Function">IsGroupIsoΣ</a> <a id="864" class="Symbol">=</a> <a id="866" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="884" href="Cubical.Algebra.Group.Base.html#852" class="Function">IsGroupIsoΣ</a> <a id="896" class="Symbol">(</a><a id="897" class="Keyword">quote</a> <a id="903" href="Cubical.Algebra.Group.Base.html#576" class="Record">IsGroup</a><a id="910" class="Symbol">)</a>

<a id="913" class="Keyword">record</a> <a id="GroupStr"></a><a id="920" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="929" class="Symbol">(</a><a id="930" href="Cubical.Algebra.Group.Base.html#930" class="Bound">G</a> <a id="932" class="Symbol">:</a> <a id="934" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="939" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a><a id="940" class="Symbol">)</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="949" href="Cubical.Algebra.Group.Base.html#939" class="Bound">ℓ</a> <a id="951" class="Keyword">where</a>

  <a id="960" class="Keyword">constructor</a> <a id="groupstr"></a><a id="972" href="Cubical.Algebra.Group.Base.html#972" class="InductiveConstructor">groupstr</a>

  <a id="984" class="Keyword">field</a>
    <a id="GroupStr.1g"></a><a id="994" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a>      <a id="1002" class="Symbol">:</a> <a id="1004" href="Cubical.Algebra.Group.Base.html#930" class="Bound">G</a>
    <a id="GroupStr._·_"></a><a id="1010" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a>     <a id="1018" class="Symbol">:</a> <a id="1020" href="Cubical.Algebra.Group.Base.html#930" class="Bound">G</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="Cubical.Algebra.Group.Base.html#930" class="Bound">G</a> <a id="1026" class="Symbol">→</a> <a id="1028" href="Cubical.Algebra.Group.Base.html#930" class="Bound">G</a>
    <a id="GroupStr.inv"></a><a id="1034" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a>     <a id="1042" class="Symbol">:</a> <a id="1044" href="Cubical.Algebra.Group.Base.html#930" class="Bound">G</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Cubical.Algebra.Group.Base.html#930" class="Bound">G</a>
    <a id="GroupStr.isGroup"></a><a id="1054" href="Cubical.Algebra.Group.Base.html#1054" class="Field">isGroup</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Cubical.Algebra.Group.Base.html#576" class="Record">IsGroup</a> <a id="1072" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="1075" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="1079" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a>

  <a id="1086" class="Keyword">infixr</a> <a id="1093" class="Number">7</a> <a id="1095" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a>

  <a id="1102" class="Keyword">open</a> <a id="1107" href="Cubical.Algebra.Group.Base.html#576" class="Module">IsGroup</a> <a id="1115" href="Cubical.Algebra.Group.Base.html#1054" class="Field">isGroup</a> <a id="1123" class="Keyword">public</a>

<a id="1131" class="Keyword">unquoteDecl</a> <a id="GroupStrIsoΣ"></a><a id="1143" href="Cubical.Algebra.Group.Base.html#1143" class="Function">GroupStrIsoΣ</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1176" href="Cubical.Algebra.Group.Base.html#1143" class="Function">GroupStrIsoΣ</a> <a id="1189" class="Symbol">(</a><a id="1190" class="Keyword">quote</a> <a id="1196" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a><a id="1204" class="Symbol">)</a>

<a id="Group"></a><a id="1207" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1213" class="Symbol">:</a> <a id="1215" class="Symbol">∀</a> <a id="1217" href="Cubical.Algebra.Group.Base.html#1217" class="Bound">ℓ</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1233" href="Cubical.Algebra.Group.Base.html#1217" class="Bound">ℓ</a><a id="1234" class="Symbol">)</a>
<a id="1236" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1242" href="Cubical.Algebra.Group.Base.html#1242" class="Bound">ℓ</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1258" href="Cubical.Algebra.Group.Base.html#1242" class="Bound">ℓ</a> <a id="1260" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a>

<a id="Group₀"></a><a id="1270" href="Cubical.Algebra.Group.Base.html#1270" class="Function">Group₀</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Agda.Primitive.html#388" class="Primitive">Type₁</a>
<a id="1285" href="Cubical.Algebra.Group.Base.html#1270" class="Function">Group₀</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1300" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>

<a id="group"></a><a id="1308" href="Cubical.Algebra.Group.Base.html#1308" class="Function">group</a> <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Algebra.Group.Base.html#1317" class="Bound">G</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1326" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Algebra.Group.Base.html#1330" class="Bound">1g</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Cubical.Algebra.Group.Base.html#1317" class="Bound">G</a><a id="1336" class="Symbol">)</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Cubical.Algebra.Group.Base.html#1339" class="Bound Operator">_·_</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Cubical.Algebra.Group.Base.html#1317" class="Bound">G</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Cubical.Algebra.Group.Base.html#1317" class="Bound">G</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="Cubical.Algebra.Group.Base.html#1317" class="Bound">G</a><a id="1354" class="Symbol">)</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Cubical.Algebra.Group.Base.html#1357" class="Bound">inv</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="Cubical.Algebra.Group.Base.html#1317" class="Bound">G</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.Algebra.Group.Base.html#1317" class="Bound">G</a><a id="1368" class="Symbol">)</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Algebra.Group.Base.html#1371" class="Bound">h</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Cubical.Algebra.Group.Base.html#576" class="Record">IsGroup</a> <a id="1383" href="Cubical.Algebra.Group.Base.html#1330" class="Bound">1g</a> <a id="1386" href="Cubical.Algebra.Group.Base.html#1339" class="Bound Operator">_·_</a> <a id="1390" href="Cubical.Algebra.Group.Base.html#1357" class="Bound">inv</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Symbol">→</a> <a id="1397" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1403" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a>
<a id="1405" href="Cubical.Algebra.Group.Base.html#1308" class="Function">group</a> <a id="1411" href="Cubical.Algebra.Group.Base.html#1411" class="Bound">G</a> <a id="1413" href="Cubical.Algebra.Group.Base.html#1413" class="Bound">1g</a> <a id="1416" href="Cubical.Algebra.Group.Base.html#1416" class="Bound Operator">_·_</a> <a id="1420" href="Cubical.Algebra.Group.Base.html#1420" class="Bound">inv</a> <a id="1424" href="Cubical.Algebra.Group.Base.html#1424" class="Bound">h</a> <a id="1426" class="Symbol">=</a> <a id="1428" href="Cubical.Algebra.Group.Base.html#1411" class="Bound">G</a> <a id="1430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1432" href="Cubical.Algebra.Group.Base.html#972" class="InductiveConstructor">groupstr</a> <a id="1441" href="Cubical.Algebra.Group.Base.html#1413" class="Bound">1g</a> <a id="1444" href="Cubical.Algebra.Group.Base.html#1416" class="Bound Operator">_·_</a> <a id="1448" href="Cubical.Algebra.Group.Base.html#1420" class="Bound">inv</a> <a id="1452" href="Cubical.Algebra.Group.Base.html#1424" class="Bound">h</a>

<a id="makeIsGroup"></a><a id="1455" href="Cubical.Algebra.Group.Base.html#1455" class="Function">makeIsGroup</a> <a id="1467" class="Symbol">:</a> <a id="1469" class="Symbol">{</a><a id="1470" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1479" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a><a id="1480" class="Symbol">}</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Cubical.Algebra.Group.Base.html#1483" class="Bound">e</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">{</a><a id="1491" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">_·_</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">{</a> <a id="1510" href="Cubical.Algebra.Group.Base.html#1510" class="Bound">inv</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1521" class="Symbol">}</a>
              <a id="1537" class="Symbol">(</a><a id="1538" href="Cubical.Algebra.Group.Base.html#1538" class="Bound">is-setG</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1554" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1555" class="Symbol">)</a>
              <a id="1571" class="Symbol">(</a><a id="1572" href="Cubical.Algebra.Group.Base.html#1572" class="Bound">·Assoc</a> <a id="1579" class="Symbol">:</a> <a id="1581" class="Symbol">(</a><a id="1582" href="Cubical.Algebra.Group.Base.html#1582" class="Bound">x</a> <a id="1584" href="Cubical.Algebra.Group.Base.html#1584" class="Bound">y</a> <a id="1586" href="Cubical.Algebra.Group.Base.html#1586" class="Bound">z</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1591" class="Symbol">)</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Cubical.Algebra.Group.Base.html#1582" class="Bound">x</a> <a id="1597" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Algebra.Group.Base.html#1584" class="Bound">y</a> <a id="1602" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1604" href="Cubical.Algebra.Group.Base.html#1586" class="Bound">z</a><a id="1605" class="Symbol">)</a> <a id="1607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Cubical.Algebra.Group.Base.html#1582" class="Bound">x</a> <a id="1612" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1614" href="Cubical.Algebra.Group.Base.html#1584" class="Bound">y</a><a id="1615" class="Symbol">)</a> <a id="1617" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1619" href="Cubical.Algebra.Group.Base.html#1586" class="Bound">z</a><a id="1620" class="Symbol">)</a>
              <a id="1636" class="Symbol">(</a><a id="1637" href="Cubical.Algebra.Group.Base.html#1637" class="Bound">·IdR</a> <a id="1642" class="Symbol">:</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Algebra.Group.Base.html#1645" class="Bound">x</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Cubical.Algebra.Group.Base.html#1645" class="Bound">x</a> <a id="1656" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1658" href="Cubical.Algebra.Group.Base.html#1483" class="Bound">e</a> <a id="1660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1662" href="Cubical.Algebra.Group.Base.html#1645" class="Bound">x</a><a id="1663" class="Symbol">)</a>
              <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Algebra.Group.Base.html#1680" class="Bound">·IdL</a> <a id="1685" class="Symbol">:</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Algebra.Group.Base.html#1688" class="Bound">x</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">→</a> <a id="1697" href="Cubical.Algebra.Group.Base.html#1483" class="Bound">e</a> <a id="1699" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1701" href="Cubical.Algebra.Group.Base.html#1688" class="Bound">x</a> <a id="1703" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1705" href="Cubical.Algebra.Group.Base.html#1688" class="Bound">x</a><a id="1706" class="Symbol">)</a>
              <a id="1722" class="Symbol">(</a><a id="1723" href="Cubical.Algebra.Group.Base.html#1723" class="Bound">·InvR</a> <a id="1729" class="Symbol">:</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.Algebra.Group.Base.html#1732" class="Bound">x</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1737" class="Symbol">)</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Cubical.Algebra.Group.Base.html#1732" class="Bound">x</a> <a id="1743" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1745" href="Cubical.Algebra.Group.Base.html#1510" class="Bound">inv</a> <a id="1749" href="Cubical.Algebra.Group.Base.html#1732" class="Bound">x</a> <a id="1751" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1753" href="Cubical.Algebra.Group.Base.html#1483" class="Bound">e</a><a id="1754" class="Symbol">)</a>
              <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Algebra.Group.Base.html#1771" class="Bound">·InvL</a> <a id="1777" class="Symbol">:</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Algebra.Group.Base.html#1780" class="Bound">x</a> <a id="1782" class="Symbol">:</a> <a id="1784" href="Cubical.Algebra.Group.Base.html#1470" class="Bound">G</a><a id="1785" class="Symbol">)</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Cubical.Algebra.Group.Base.html#1510" class="Bound">inv</a> <a id="1793" href="Cubical.Algebra.Group.Base.html#1780" class="Bound">x</a> <a id="1795" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">·</a> <a id="1797" href="Cubical.Algebra.Group.Base.html#1780" class="Bound">x</a> <a id="1799" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1801" href="Cubical.Algebra.Group.Base.html#1483" class="Bound">e</a><a id="1802" class="Symbol">)</a>
            <a id="1816" class="Symbol">→</a> <a id="1818" href="Cubical.Algebra.Group.Base.html#576" class="Record">IsGroup</a> <a id="1826" href="Cubical.Algebra.Group.Base.html#1483" class="Bound">e</a> <a id="1828" href="Cubical.Algebra.Group.Base.html#1491" class="Bound Operator">_·_</a> <a id="1832" href="Cubical.Algebra.Group.Base.html#1510" class="Bound">inv</a>
<a id="1836" href="Cubical.Algebra.Group.Base.html#704" class="Field">IsGroup.isMonoid</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Algebra.Group.Base.html#1455" class="Function">makeIsGroup</a> <a id="1866" href="Cubical.Algebra.Group.Base.html#1866" class="Bound">is-setG</a> <a id="1874" href="Cubical.Algebra.Group.Base.html#1874" class="Bound">·Assoc</a> <a id="1881" href="Cubical.Algebra.Group.Base.html#1881" class="Bound">·IdR</a> <a id="1886" href="Cubical.Algebra.Group.Base.html#1886" class="Bound">·IdL</a> <a id="1891" href="Cubical.Algebra.Group.Base.html#1891" class="Bound">·InvR</a> <a id="1897" href="Cubical.Algebra.Group.Base.html#1897" class="Bound">·InvL</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">=</a> <a id="1906" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1919" href="Cubical.Algebra.Group.Base.html#1866" class="Bound">is-setG</a> <a id="1927" href="Cubical.Algebra.Group.Base.html#1874" class="Bound">·Assoc</a> <a id="1934" href="Cubical.Algebra.Group.Base.html#1881" class="Bound">·IdR</a> <a id="1939" href="Cubical.Algebra.Group.Base.html#1886" class="Bound">·IdL</a>
<a id="1944" href="Cubical.Algebra.Group.Base.html#736" class="Field">IsGroup.·InvR</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.Algebra.Group.Base.html#1455" class="Function">makeIsGroup</a> <a id="1971" href="Cubical.Algebra.Group.Base.html#1971" class="Bound">is-setG</a> <a id="1979" href="Cubical.Algebra.Group.Base.html#1979" class="Bound">·Assoc</a> <a id="1986" href="Cubical.Algebra.Group.Base.html#1986" class="Bound">·IdR</a> <a id="1991" href="Cubical.Algebra.Group.Base.html#1991" class="Bound">·IdL</a> <a id="1996" href="Cubical.Algebra.Group.Base.html#1996" class="Bound">·InvR</a> <a id="2002" href="Cubical.Algebra.Group.Base.html#2002" class="Bound">·InvL</a><a id="2007" class="Symbol">)</a> <a id="2009" class="Symbol">=</a> <a id="2011" href="Cubical.Algebra.Group.Base.html#1996" class="Bound">·InvR</a>
<a id="2017" href="Cubical.Algebra.Group.Base.html#773" class="Field">IsGroup.·InvL</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Cubical.Algebra.Group.Base.html#1455" class="Function">makeIsGroup</a> <a id="2044" href="Cubical.Algebra.Group.Base.html#2044" class="Bound">is-setG</a> <a id="2052" href="Cubical.Algebra.Group.Base.html#2052" class="Bound">·Assoc</a> <a id="2059" href="Cubical.Algebra.Group.Base.html#2059" class="Bound">·IdR</a> <a id="2064" href="Cubical.Algebra.Group.Base.html#2064" class="Bound">·IdL</a> <a id="2069" href="Cubical.Algebra.Group.Base.html#2069" class="Bound">·InvR</a> <a id="2075" href="Cubical.Algebra.Group.Base.html#2075" class="Bound">·InvL</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Cubical.Algebra.Group.Base.html#2075" class="Bound">·InvL</a>

<a id="makeGroup"></a><a id="2091" href="Cubical.Algebra.Group.Base.html#2091" class="Function">makeGroup</a> <a id="2101" class="Symbol">:</a> <a id="2103" class="Symbol">{</a><a id="2104" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2113" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a><a id="2114" class="Symbol">}</a> <a id="2116" class="Symbol">(</a><a id="2117" href="Cubical.Algebra.Group.Base.html#2117" class="Bound">1g</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2123" class="Symbol">)</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">_·_</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a> <a id="2138" class="Symbol">→</a> <a id="2140" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2141" class="Symbol">)</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Cubical.Algebra.Group.Base.html#2144" class="Bound">inv</a> <a id="2148" class="Symbol">:</a> <a id="2150" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a> <a id="2152" class="Symbol">→</a> <a id="2154" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2155" class="Symbol">)</a>
            <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Algebra.Group.Base.html#2170" class="Bound">is-setG</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2186" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2187" class="Symbol">)</a>
            <a id="2201" class="Symbol">(</a><a id="2202" href="Cubical.Algebra.Group.Base.html#2202" class="Bound">·Assoc</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Algebra.Group.Base.html#2212" class="Bound">x</a> <a id="2214" href="Cubical.Algebra.Group.Base.html#2214" class="Bound">y</a> <a id="2216" href="Cubical.Algebra.Group.Base.html#2216" class="Bound">z</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2221" class="Symbol">)</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Cubical.Algebra.Group.Base.html#2212" class="Bound">x</a> <a id="2227" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.Algebra.Group.Base.html#2214" class="Bound">y</a> <a id="2232" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2234" href="Cubical.Algebra.Group.Base.html#2216" class="Bound">z</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Cubical.Algebra.Group.Base.html#2212" class="Bound">x</a> <a id="2242" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2244" href="Cubical.Algebra.Group.Base.html#2214" class="Bound">y</a><a id="2245" class="Symbol">)</a> <a id="2247" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2249" href="Cubical.Algebra.Group.Base.html#2216" class="Bound">z</a><a id="2250" class="Symbol">)</a>
            <a id="2264" class="Symbol">(</a><a id="2265" href="Cubical.Algebra.Group.Base.html#2265" class="Bound">·IdR</a> <a id="2270" class="Symbol">:</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Algebra.Group.Base.html#2273" class="Bound">x</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2278" class="Symbol">)</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Cubical.Algebra.Group.Base.html#2273" class="Bound">x</a> <a id="2284" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2286" href="Cubical.Algebra.Group.Base.html#2117" class="Bound">1g</a> <a id="2289" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2291" href="Cubical.Algebra.Group.Base.html#2273" class="Bound">x</a><a id="2292" class="Symbol">)</a>
            <a id="2306" class="Symbol">(</a><a id="2307" href="Cubical.Algebra.Group.Base.html#2307" class="Bound">·IdL</a> <a id="2312" class="Symbol">:</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Cubical.Algebra.Group.Base.html#2315" class="Bound">x</a> <a id="2317" class="Symbol">:</a> <a id="2319" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2320" class="Symbol">)</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Cubical.Algebra.Group.Base.html#2117" class="Bound">1g</a> <a id="2327" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2329" href="Cubical.Algebra.Group.Base.html#2315" class="Bound">x</a> <a id="2331" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2333" href="Cubical.Algebra.Group.Base.html#2315" class="Bound">x</a><a id="2334" class="Symbol">)</a>
            <a id="2348" class="Symbol">(</a><a id="2349" href="Cubical.Algebra.Group.Base.html#2349" class="Bound">·InvR</a> <a id="2355" class="Symbol">:</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Algebra.Group.Base.html#2358" class="Bound">x</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2363" class="Symbol">)</a> <a id="2365" class="Symbol">→</a> <a id="2367" href="Cubical.Algebra.Group.Base.html#2358" class="Bound">x</a> <a id="2369" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2371" href="Cubical.Algebra.Group.Base.html#2144" class="Bound">inv</a> <a id="2375" href="Cubical.Algebra.Group.Base.html#2358" class="Bound">x</a> <a id="2377" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2379" href="Cubical.Algebra.Group.Base.html#2117" class="Bound">1g</a><a id="2381" class="Symbol">)</a>
            <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Algebra.Group.Base.html#2396" class="Bound">·InvL</a> <a id="2402" class="Symbol">:</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Algebra.Group.Base.html#2405" class="Bound">x</a> <a id="2407" class="Symbol">:</a> <a id="2409" href="Cubical.Algebra.Group.Base.html#2104" class="Bound">G</a><a id="2410" class="Symbol">)</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Cubical.Algebra.Group.Base.html#2144" class="Bound">inv</a> <a id="2418" href="Cubical.Algebra.Group.Base.html#2405" class="Bound">x</a> <a id="2420" href="Cubical.Algebra.Group.Base.html#2126" class="Bound Operator">·</a> <a id="2422" href="Cubical.Algebra.Group.Base.html#2405" class="Bound">x</a> <a id="2424" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2426" href="Cubical.Algebra.Group.Base.html#2117" class="Bound">1g</a><a id="2428" class="Symbol">)</a>
          <a id="2440" class="Symbol">→</a> <a id="2442" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="2448" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a>
<a id="2450" href="Cubical.Algebra.Group.Base.html#2091" class="Function">makeGroup</a> <a id="2460" href="Cubical.Algebra.Group.Base.html#2460" class="Bound">1g</a> <a id="2463" href="Cubical.Algebra.Group.Base.html#2463" class="Bound Operator">_·_</a> <a id="2467" href="Cubical.Algebra.Group.Base.html#2467" class="Bound">inv</a> <a id="2471" href="Cubical.Algebra.Group.Base.html#2471" class="Bound">is-setG</a> <a id="2479" href="Cubical.Algebra.Group.Base.html#2479" class="Bound">·Assoc</a> <a id="2486" href="Cubical.Algebra.Group.Base.html#2486" class="Bound">·IdR</a> <a id="2491" href="Cubical.Algebra.Group.Base.html#2491" class="Bound">·IdL</a> <a id="2496" href="Cubical.Algebra.Group.Base.html#2496" class="Bound">·InvR</a> <a id="2502" href="Cubical.Algebra.Group.Base.html#2502" class="Bound">·InvL</a> <a id="2508" class="Symbol">=</a> <a id="2510" class="Symbol">_</a> <a id="2512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2514" href="Cubical.Algebra.Group.Base.html#2531" class="Function">helper</a>
  <a id="2523" class="Keyword">where</a>
  <a id="2531" href="Cubical.Algebra.Group.Base.html#2531" class="Function">helper</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="2549" class="Symbol">_</a>
  <a id="2553" href="Cubical.Algebra.Group.Base.html#994" class="Field">GroupStr.1g</a> <a id="2565" href="Cubical.Algebra.Group.Base.html#2531" class="Function">helper</a> <a id="2572" class="Symbol">=</a> <a id="2574" href="Cubical.Algebra.Group.Base.html#2460" class="Bound">1g</a>
  <a id="2579" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">GroupStr._·_</a> <a id="2592" href="Cubical.Algebra.Group.Base.html#2531" class="Function">helper</a> <a id="2599" class="Symbol">=</a> <a id="2601" href="Cubical.Algebra.Group.Base.html#2463" class="Bound Operator">_·_</a>
  <a id="2607" href="Cubical.Algebra.Group.Base.html#1034" class="Field">GroupStr.inv</a> <a id="2620" href="Cubical.Algebra.Group.Base.html#2531" class="Function">helper</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Cubical.Algebra.Group.Base.html#2467" class="Bound">inv</a>
  <a id="2635" href="Cubical.Algebra.Group.Base.html#1054" class="Field">GroupStr.isGroup</a> <a id="2652" href="Cubical.Algebra.Group.Base.html#2531" class="Function">helper</a> <a id="2659" class="Symbol">=</a> <a id="2661" href="Cubical.Algebra.Group.Base.html#1455" class="Function">makeIsGroup</a> <a id="2673" href="Cubical.Algebra.Group.Base.html#2471" class="Bound">is-setG</a> <a id="2681" href="Cubical.Algebra.Group.Base.html#2479" class="Bound">·Assoc</a> <a id="2688" href="Cubical.Algebra.Group.Base.html#2486" class="Bound">·IdR</a> <a id="2693" href="Cubical.Algebra.Group.Base.html#2491" class="Bound">·IdL</a> <a id="2698" href="Cubical.Algebra.Group.Base.html#2496" class="Bound">·InvR</a> <a id="2704" href="Cubical.Algebra.Group.Base.html#2502" class="Bound">·InvL</a>

<a id="Group→Monoid"></a><a id="2711" href="Cubical.Algebra.Group.Base.html#2711" class="Function">Group→Monoid</a> <a id="2724" class="Symbol">:</a> <a id="2726" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="2732" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2743" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a>
<a id="2745" href="Cubical.Algebra.Group.Base.html#2711" class="Function">Group→Monoid</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Cubical.Algebra.Group.Base.html#2759" class="Bound">A</a> <a id="2761" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2763" href="Cubical.Algebra.Group.Base.html#972" class="InductiveConstructor">groupstr</a>  <a id="2773" class="Symbol">_</a> <a id="2775" class="Symbol">_</a> <a id="2777" class="Symbol">_</a> <a id="2779" href="Cubical.Algebra.Group.Base.html#2779" class="Bound">G</a><a id="2780" class="Symbol">)</a> <a id="2782" class="Symbol">=</a> <a id="2784" href="Cubical.Algebra.Group.Base.html#2759" class="Bound">A</a> <a id="2786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2788" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="2798" class="Symbol">_</a> <a id="2800" class="Symbol">_</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Cubical.Algebra.Group.Base.html#704" class="Field">IsGroup.isMonoid</a> <a id="2820" href="Cubical.Algebra.Group.Base.html#2779" class="Bound">G</a><a id="2821" class="Symbol">)</a>

<a id="makeGroup-right"></a><a id="2824" href="Cubical.Algebra.Group.Base.html#2824" class="Function">makeGroup-right</a> <a id="2840" class="Symbol">:</a> <a id="2842" class="Symbol">{</a><a id="2843" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a> <a id="2845" class="Symbol">:</a> <a id="2847" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2852" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a><a id="2853" class="Symbol">}</a>
  <a id="2857" class="Symbol">→</a> <a id="2859" class="Symbol">(</a><a id="2860" href="Cubical.Algebra.Group.Base.html#2860" class="Bound">1g</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a><a id="2866" class="Symbol">)</a>
  <a id="2870" class="Symbol">→</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Cubical.Algebra.Group.Base.html#2873" class="Bound Operator">_·_</a> <a id="2877" class="Symbol">:</a> <a id="2879" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a> <a id="2881" class="Symbol">→</a> <a id="2883" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a><a id="2888" class="Symbol">)</a>
  <a id="2892" class="Symbol">→</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Algebra.Group.Base.html#2895" class="Bound">inv</a> <a id="2899" class="Symbol">:</a> <a id="2901" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a><a id="2906" class="Symbol">)</a>
  <a id="2910" class="Symbol">→</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Cubical.Algebra.Group.Base.html#2913" class="Bound">set</a> <a id="2917" class="Symbol">:</a> <a id="2919" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2925" href="Cubical.Algebra.Group.Base.html#2843" class="Bound">A</a><a id="2926" class="Symbol">)</a>
  <a id="2930" class="Symbol">→</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Algebra.Group.Base.html#2933" class="Bound">·Assoc</a> <a id="2940" class="Symbol">:</a> <a id="2942" class="Symbol">∀</a> <a id="2944" href="Cubical.Algebra.Group.Base.html#2944" class="Bound">a</a> <a id="2946" href="Cubical.Algebra.Group.Base.html#2946" class="Bound">b</a> <a id="2948" href="Cubical.Algebra.Group.Base.html#2948" class="Bound">c</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Cubical.Algebra.Group.Base.html#2944" class="Bound">a</a> <a id="2954" href="Cubical.Algebra.Group.Base.html#2873" class="Bound Operator">·</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Cubical.Algebra.Group.Base.html#2946" class="Bound">b</a> <a id="2959" href="Cubical.Algebra.Group.Base.html#2873" class="Bound Operator">·</a> <a id="2961" href="Cubical.Algebra.Group.Base.html#2948" class="Bound">c</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Algebra.Group.Base.html#2944" class="Bound">a</a> <a id="2969" href="Cubical.Algebra.Group.Base.html#2873" class="Bound Operator">·</a> <a id="2971" href="Cubical.Algebra.Group.Base.html#2946" class="Bound">b</a><a id="2972" class="Symbol">)</a> <a id="2974" href="Cubical.Algebra.Group.Base.html#2873" class="Bound Operator">·</a> <a id="2976" href="Cubical.Algebra.Group.Base.html#2948" class="Bound">c</a><a id="2977" class="Symbol">)</a>
  <a id="2981" class="Symbol">→</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Cubical.Algebra.Group.Base.html#2984" class="Bound">·IdR</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" href="Cubical.Algebra.Group.Base.html#2993" class="Bound">a</a> <a id="2995" class="Symbol">→</a> <a id="2997" href="Cubical.Algebra.Group.Base.html#2993" class="Bound">a</a> <a id="2999" href="Cubical.Algebra.Group.Base.html#2873" class="Bound Operator">·</a> <a id="3001" href="Cubical.Algebra.Group.Base.html#2860" class="Bound">1g</a> <a id="3004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3006" href="Cubical.Algebra.Group.Base.html#2993" class="Bound">a</a><a id="3007" class="Symbol">)</a>
  <a id="3011" class="Symbol">→</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Cubical.Algebra.Group.Base.html#3014" class="Bound">·InvR</a> <a id="3020" class="Symbol">:</a> <a id="3022" class="Symbol">∀</a> <a id="3024" href="Cubical.Algebra.Group.Base.html#3024" class="Bound">a</a> <a id="3026" class="Symbol">→</a> <a id="3028" href="Cubical.Algebra.Group.Base.html#3024" class="Bound">a</a> <a id="3030" href="Cubical.Algebra.Group.Base.html#2873" class="Bound Operator">·</a> <a id="3032" href="Cubical.Algebra.Group.Base.html#2895" class="Bound">inv</a> <a id="3036" href="Cubical.Algebra.Group.Base.html#3024" class="Bound">a</a> <a id="3038" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3040" href="Cubical.Algebra.Group.Base.html#2860" class="Bound">1g</a><a id="3042" class="Symbol">)</a>
  <a id="3046" class="Symbol">→</a> <a id="3048" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="3054" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a>
<a id="3056" href="Cubical.Algebra.Group.Base.html#2824" class="Function">makeGroup-right</a> <a id="3072" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a> <a id="3075" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">_·_</a> <a id="3079" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3083" href="Cubical.Algebra.Group.Base.html#3083" class="Bound">set</a> <a id="3087" href="Cubical.Algebra.Group.Base.html#3087" class="Bound">·Assoc</a> <a id="3094" href="Cubical.Algebra.Group.Base.html#3094" class="Bound">·IdR</a> <a id="3099" href="Cubical.Algebra.Group.Base.html#3099" class="Bound">·InvR</a> <a id="3105" class="Symbol">=</a>
  <a id="3109" href="Cubical.Algebra.Group.Base.html#2091" class="Function">makeGroup</a> <a id="3119" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a> <a id="3122" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">_·_</a> <a id="3126" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3130" href="Cubical.Algebra.Group.Base.html#3083" class="Bound">set</a> <a id="3134" href="Cubical.Algebra.Group.Base.html#3087" class="Bound">·Assoc</a> <a id="3141" href="Cubical.Algebra.Group.Base.html#3094" class="Bound">·IdR</a> <a id="3146" href="Cubical.Algebra.Group.Base.html#3833" class="Function">·IdL</a> <a id="3151" href="Cubical.Algebra.Group.Base.html#3099" class="Bound">·InvR</a> <a id="3157" href="Cubical.Algebra.Group.Base.html#3190" class="Function">·InvL</a>
  <a id="3165" class="Keyword">where</a>
    <a id="3175" class="Keyword">abstract</a>
      <a id="3190" href="Cubical.Algebra.Group.Base.html#3190" class="Function">·InvL</a> <a id="3196" class="Symbol">:</a> <a id="3198" class="Symbol">∀</a> <a id="3200" href="Cubical.Algebra.Group.Base.html#3200" class="Bound">a</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3208" href="Cubical.Algebra.Group.Base.html#3200" class="Bound">a</a> <a id="3210" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3212" href="Cubical.Algebra.Group.Base.html#3200" class="Bound">a</a> <a id="3214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3216" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a>
      <a id="3225" href="Cubical.Algebra.Group.Base.html#3190" class="Function">·InvL</a> <a id="3231" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3233" class="Symbol">=</a>
        <a id="3243" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3247" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3249" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3251" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a>
          <a id="3263" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3266" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.Algebra.Group.Base.html#3094" class="Bound">·IdR</a> <a id="3276" class="Symbol">_)</a>  <a id="3280" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3295" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3297" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3299" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3300" class="Symbol">)</a> <a id="3302" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3304" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a>
          <a id="3317" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3320" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">_·_</a> <a id="3330" class="Symbol">_)</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Cubical.Algebra.Group.Base.html#3099" class="Bound">·InvR</a> <a id="3345" class="Symbol">(</a><a id="3346" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3350" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3351" class="Symbol">)))</a> <a id="3355" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3370" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3372" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3374" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3375" class="Symbol">)</a> <a id="3377" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3384" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3386" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3393" class="Symbol">(</a><a id="3394" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3398" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3399" class="Symbol">)))</a>
          <a id="3413" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3416" href="Cubical.Algebra.Group.Base.html#3087" class="Bound">·Assoc</a> <a id="3423" class="Symbol">_</a> <a id="3425" class="Symbol">_</a> <a id="3427" class="Symbol">_</a> <a id="3429" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3439" class="Symbol">((</a><a id="3441" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3445" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3447" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3449" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3450" class="Symbol">)</a> <a id="3452" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3459" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3460" class="Symbol">))</a> <a id="3463" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3475" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3476" class="Symbol">))</a>
          <a id="3489" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3492" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3497" class="Symbol">(λ</a> <a id="3500" href="Cubical.Algebra.Group.Base.html#3500" class="Bound">□</a> <a id="3502" class="Symbol">→</a> <a id="3504" href="Cubical.Algebra.Group.Base.html#3500" class="Bound">□</a> <a id="3506" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3508" class="Symbol">_)</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Cubical.Algebra.Group.Base.html#3087" class="Bound">·Assoc</a> <a id="3524" class="Symbol">_</a> <a id="3526" class="Symbol">_</a> <a id="3528" class="Symbol">_))</a> <a id="3532" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3542" class="Symbol">(</a><a id="3543" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3547" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3549" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3554" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3556" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3560" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3561" class="Symbol">))</a> <a id="3564" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3566" class="Symbol">(</a><a id="3567" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3571" class="Symbol">(</a><a id="3572" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3576" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3577" class="Symbol">))</a>
          <a id="3590" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3593" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3598" class="Symbol">(λ</a> <a id="3601" href="Cubical.Algebra.Group.Base.html#3601" class="Bound">□</a> <a id="3603" class="Symbol">→</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3610" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3612" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3614" href="Cubical.Algebra.Group.Base.html#3601" class="Bound">□</a><a id="3615" class="Symbol">)</a> <a id="3617" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3619" class="Symbol">(</a><a id="3620" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3624" class="Symbol">(</a><a id="3625" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3629" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3630" class="Symbol">)))</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Algebra.Group.Base.html#3099" class="Bound">·InvR</a> <a id="3641" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3642" class="Symbol">)</a> <a id="3644" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3654" class="Symbol">(</a><a id="3655" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3659" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3661" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3663" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a><a id="3665" class="Symbol">)</a> <a id="3667" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3679" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3680" class="Symbol">))</a>
          <a id="3693" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3696" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3701" class="Symbol">(λ</a> <a id="3704" href="Cubical.Algebra.Group.Base.html#3704" class="Bound">□</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Cubical.Algebra.Group.Base.html#3704" class="Bound">□</a> <a id="3710" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3712" class="Symbol">(</a><a id="3713" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3722" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3723" class="Symbol">)))</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Algebra.Group.Base.html#3094" class="Bound">·IdR</a> <a id="3733" class="Symbol">(</a><a id="3734" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3738" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3739" class="Symbol">))</a> <a id="3742" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3752" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3756" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a> <a id="3758" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3770" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3771" class="Symbol">))</a>
          <a id="3784" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3787" href="Cubical.Algebra.Group.Base.html#3099" class="Bound">·InvR</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3798" href="Cubical.Algebra.Group.Base.html#3231" class="Bound">a</a><a id="3799" class="Symbol">)</a> <a id="3801" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3811" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a>
          <a id="3824" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="3833" href="Cubical.Algebra.Group.Base.html#3833" class="Function">·IdL</a> <a id="3838" class="Symbol">:</a> <a id="3840" class="Symbol">∀</a> <a id="3842" href="Cubical.Algebra.Group.Base.html#3842" class="Bound">a</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a> <a id="3849" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3851" href="Cubical.Algebra.Group.Base.html#3842" class="Bound">a</a> <a id="3853" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3855" href="Cubical.Algebra.Group.Base.html#3842" class="Bound">a</a>
      <a id="3863" href="Cubical.Algebra.Group.Base.html#3833" class="Function">·IdL</a> <a id="3868" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a> <a id="3870" class="Symbol">=</a>
        <a id="3880" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a> <a id="3883" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3885" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a>
          <a id="3897" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3900" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3905" class="Symbol">(λ</a> <a id="3908" href="Cubical.Algebra.Group.Base.html#3908" class="Bound">b</a> <a id="3910" class="Symbol">→</a> <a id="3912" href="Cubical.Algebra.Group.Base.html#3908" class="Bound">b</a> <a id="3914" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3916" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a><a id="3917" class="Symbol">)</a> <a id="3919" class="Symbol">(</a><a id="3920" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Cubical.Algebra.Group.Base.html#3099" class="Bound">·InvR</a> <a id="3931" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a><a id="3932" class="Symbol">))</a> <a id="3935" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3945" class="Symbol">(</a><a id="3946" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a> <a id="3948" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3950" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="3954" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a><a id="3955" class="Symbol">)</a> <a id="3957" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="3959" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a>
          <a id="3971" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3974" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3978" class="Symbol">(</a><a id="3979" href="Cubical.Algebra.Group.Base.html#3087" class="Bound">·Assoc</a> <a id="3986" class="Symbol">_</a> <a id="3988" class="Symbol">_</a> <a id="3990" class="Symbol">_)</a> <a id="3993" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4003" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a> <a id="4005" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Cubical.Algebra.Group.Base.html#3079" class="Bound">inv</a> <a id="4012" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a> <a id="4014" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="4016" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a><a id="4017" class="Symbol">)</a>
          <a id="4029" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4032" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a> <a id="4040" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·_</a><a id="4042" class="Symbol">)</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Cubical.Algebra.Group.Base.html#3190" class="Function">·InvL</a> <a id="4051" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a><a id="4052" class="Symbol">)</a> <a id="4054" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4064" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a> <a id="4066" href="Cubical.Algebra.Group.Base.html#3075" class="Bound Operator">·</a> <a id="4068" href="Cubical.Algebra.Group.Base.html#3072" class="Bound">1g</a>
          <a id="4081" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4084" href="Cubical.Algebra.Group.Base.html#3094" class="Bound">·IdR</a> <a id="4089" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a> <a id="4091" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4101" href="Cubical.Algebra.Group.Base.html#3868" class="Bound">a</a>
          <a id="4113" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="makeGroup-left"></a><a id="4116" href="Cubical.Algebra.Group.Base.html#4116" class="Function">makeGroup-left</a> <a id="4131" class="Symbol">:</a> <a id="4133" class="Symbol">{</a><a id="4134" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4143" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a><a id="4144" class="Symbol">}</a>
  <a id="4148" class="Symbol">→</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Algebra.Group.Base.html#4151" class="Bound">1g</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a><a id="4157" class="Symbol">)</a>
  <a id="4161" class="Symbol">→</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Cubical.Algebra.Group.Base.html#4164" class="Bound Operator">_·_</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a> <a id="4176" class="Symbol">→</a> <a id="4178" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a><a id="4179" class="Symbol">)</a>
  <a id="4183" class="Symbol">→</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Cubical.Algebra.Group.Base.html#4186" class="Bound">inv</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a><a id="4197" class="Symbol">)</a>
  <a id="4201" class="Symbol">→</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Cubical.Algebra.Group.Base.html#4204" class="Bound">set</a> <a id="4208" class="Symbol">:</a> <a id="4210" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4216" href="Cubical.Algebra.Group.Base.html#4134" class="Bound">A</a><a id="4217" class="Symbol">)</a>
  <a id="4221" class="Symbol">→</a> <a id="4223" class="Symbol">(</a><a id="4224" href="Cubical.Algebra.Group.Base.html#4224" class="Bound">·Assoc</a> <a id="4231" class="Symbol">:</a> <a id="4233" class="Symbol">∀</a> <a id="4235" href="Cubical.Algebra.Group.Base.html#4235" class="Bound">a</a> <a id="4237" href="Cubical.Algebra.Group.Base.html#4237" class="Bound">b</a> <a id="4239" href="Cubical.Algebra.Group.Base.html#4239" class="Bound">c</a> <a id="4241" class="Symbol">→</a> <a id="4243" href="Cubical.Algebra.Group.Base.html#4235" class="Bound">a</a> <a id="4245" href="Cubical.Algebra.Group.Base.html#4164" class="Bound Operator">·</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Cubical.Algebra.Group.Base.html#4237" class="Bound">b</a> <a id="4250" href="Cubical.Algebra.Group.Base.html#4164" class="Bound Operator">·</a> <a id="4252" href="Cubical.Algebra.Group.Base.html#4239" class="Bound">c</a><a id="4253" class="Symbol">)</a> <a id="4255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4257" class="Symbol">(</a><a id="4258" href="Cubical.Algebra.Group.Base.html#4235" class="Bound">a</a> <a id="4260" href="Cubical.Algebra.Group.Base.html#4164" class="Bound Operator">·</a> <a id="4262" href="Cubical.Algebra.Group.Base.html#4237" class="Bound">b</a><a id="4263" class="Symbol">)</a> <a id="4265" href="Cubical.Algebra.Group.Base.html#4164" class="Bound Operator">·</a> <a id="4267" href="Cubical.Algebra.Group.Base.html#4239" class="Bound">c</a><a id="4268" class="Symbol">)</a>
  <a id="4272" class="Symbol">→</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Cubical.Algebra.Group.Base.html#4275" class="Bound">·IdL</a> <a id="4280" class="Symbol">:</a> <a id="4282" class="Symbol">∀</a> <a id="4284" href="Cubical.Algebra.Group.Base.html#4284" class="Bound">a</a> <a id="4286" class="Symbol">→</a> <a id="4288" href="Cubical.Algebra.Group.Base.html#4151" class="Bound">1g</a> <a id="4291" href="Cubical.Algebra.Group.Base.html#4164" class="Bound Operator">·</a> <a id="4293" href="Cubical.Algebra.Group.Base.html#4284" class="Bound">a</a> <a id="4295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4297" href="Cubical.Algebra.Group.Base.html#4284" class="Bound">a</a><a id="4298" class="Symbol">)</a>
  <a id="4302" class="Symbol">→</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Cubical.Algebra.Group.Base.html#4305" class="Bound">·InvL</a> <a id="4311" class="Symbol">:</a> <a id="4313" class="Symbol">∀</a> <a id="4315" href="Cubical.Algebra.Group.Base.html#4315" class="Bound">a</a> <a id="4317" class="Symbol">→</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Cubical.Algebra.Group.Base.html#4186" class="Bound">inv</a> <a id="4324" href="Cubical.Algebra.Group.Base.html#4315" class="Bound">a</a><a id="4325" class="Symbol">)</a> <a id="4327" href="Cubical.Algebra.Group.Base.html#4164" class="Bound Operator">·</a> <a id="4329" href="Cubical.Algebra.Group.Base.html#4315" class="Bound">a</a> <a id="4331" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4333" href="Cubical.Algebra.Group.Base.html#4151" class="Bound">1g</a><a id="4335" class="Symbol">)</a>
  <a id="4339" class="Symbol">→</a> <a id="4341" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="4347" href="Cubical.Algebra.Group.Base.html#558" class="Generalizable">ℓ</a>
<a id="4349" href="Cubical.Algebra.Group.Base.html#4116" class="Function">makeGroup-left</a> <a id="4364" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a> <a id="4367" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">_·_</a> <a id="4371" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4375" href="Cubical.Algebra.Group.Base.html#4375" class="Bound">set</a> <a id="4379" href="Cubical.Algebra.Group.Base.html#4379" class="Bound">·Assoc</a> <a id="4386" href="Cubical.Algebra.Group.Base.html#4386" class="Bound">·IdL</a> <a id="4391" href="Cubical.Algebra.Group.Base.html#4391" class="Bound">·InvL</a> <a id="4397" class="Symbol">=</a>
  <a id="4401" href="Cubical.Algebra.Group.Base.html#2091" class="Function">makeGroup</a> <a id="4411" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a> <a id="4414" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">_·_</a> <a id="4418" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4422" href="Cubical.Algebra.Group.Base.html#4375" class="Bound">set</a> <a id="4426" href="Cubical.Algebra.Group.Base.html#4379" class="Bound">·Assoc</a> <a id="4433" href="Cubical.Algebra.Group.Base.html#5159" class="Function">·IdR</a> <a id="4438" href="Cubical.Algebra.Group.Base.html#4386" class="Bound">·IdL</a> <a id="4443" href="Cubical.Algebra.Group.Base.html#4482" class="Function">·InvR</a> <a id="4449" href="Cubical.Algebra.Group.Base.html#4391" class="Bound">·InvL</a>
  <a id="4457" class="Keyword">where</a>
    <a id="4467" class="Keyword">abstract</a>
      <a id="4482" href="Cubical.Algebra.Group.Base.html#4482" class="Function">·InvR</a> <a id="4488" class="Symbol">:</a> <a id="4490" class="Symbol">∀</a> <a id="4492" href="Cubical.Algebra.Group.Base.html#4492" class="Bound">a</a> <a id="4494" class="Symbol">→</a> <a id="4496" href="Cubical.Algebra.Group.Base.html#4492" class="Bound">a</a> <a id="4498" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4500" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4504" href="Cubical.Algebra.Group.Base.html#4492" class="Bound">a</a> <a id="4506" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4508" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a>
      <a id="4517" href="Cubical.Algebra.Group.Base.html#4482" class="Function">·InvR</a> <a id="4523" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4525" class="Symbol">=</a>
        <a id="4535" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4537" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4539" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4543" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a>
          <a id="4555" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4558" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4562" class="Symbol">(</a><a id="4563" href="Cubical.Algebra.Group.Base.html#4386" class="Bound">·IdL</a> <a id="4568" class="Symbol">_)</a>  <a id="4572" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4582" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a> <a id="4585" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4587" class="Symbol">(</a><a id="4588" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4590" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4592" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4596" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4597" class="Symbol">)</a>
          <a id="4609" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4612" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4617" class="Symbol">(λ</a> <a id="4620" href="Cubical.Algebra.Group.Base.html#4620" class="Bound">b</a> <a id="4622" class="Symbol">→</a> <a id="4624" href="Cubical.Algebra.Group.Base.html#4620" class="Bound">b</a> <a id="4626" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4628" class="Symbol">(</a><a id="4629" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4631" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4633" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4637" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4638" class="Symbol">))</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4646" class="Symbol">(</a><a id="4647" href="Cubical.Algebra.Group.Base.html#4391" class="Bound">·InvL</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4658" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4659" class="Symbol">)))</a> <a id="4663" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4673" class="Symbol">(</a><a id="4674" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4683" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4684" class="Symbol">)</a> <a id="4686" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4688" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4692" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4693" class="Symbol">)</a> <a id="4695" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4700" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4702" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4706" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4707" class="Symbol">)</a>
          <a id="4719" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4722" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Cubical.Algebra.Group.Base.html#4379" class="Bound">·Assoc</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4744" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4745" class="Symbol">))</a> <a id="4748" class="Symbol">(</a><a id="4749" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4753" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">_)</a> <a id="4759" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4769" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4778" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4779" class="Symbol">)</a> <a id="4781" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4783" class="Symbol">(</a><a id="4784" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4788" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4790" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4795" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4797" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4801" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4802" class="Symbol">))</a>
          <a id="4815" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4833" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4834" class="Symbol">)</a> <a id="4836" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·_</a><a id="4838" class="Symbol">)</a> <a id="4840" class="Symbol">(</a><a id="4841" href="Cubical.Algebra.Group.Base.html#4379" class="Bound">·Assoc</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4853" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4854" class="Symbol">)</a> <a id="4856" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4863" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4864" class="Symbol">))</a> <a id="4867" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4877" class="Symbol">(</a><a id="4878" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4887" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4888" class="Symbol">))</a> <a id="4891" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4893" class="Symbol">((</a><a id="4895" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4899" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a> <a id="4901" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4903" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4908" class="Symbol">(</a><a id="4909" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4913" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4914" class="Symbol">))</a>
          <a id="4927" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4930" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4935" class="Symbol">(λ</a> <a id="4938" href="Cubical.Algebra.Group.Base.html#4938" class="Bound">b</a> <a id="4940" class="Symbol">→</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4952" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4953" class="Symbol">))</a> <a id="4956" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Cubical.Algebra.Group.Base.html#4938" class="Bound">b</a> <a id="4961" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="4963" class="Symbol">(</a><a id="4964" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4968" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4969" class="Symbol">)))</a> <a id="4973" class="Symbol">(</a><a id="4974" href="Cubical.Algebra.Group.Base.html#4391" class="Bound">·InvL</a> <a id="4980" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="4981" class="Symbol">)</a> <a id="4983" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4993" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5002" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="5003" class="Symbol">)</a> <a id="5005" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a> <a id="5011" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5013" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5017" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="5018" class="Symbol">)</a>
          <a id="5030" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5033" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5048" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="5049" class="Symbol">)</a> <a id="5051" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·_</a><a id="5053" class="Symbol">)</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Cubical.Algebra.Group.Base.html#4386" class="Bound">·IdL</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5066" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="5067" class="Symbol">))</a> <a id="5070" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5080" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5089" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="5090" class="Symbol">)</a> <a id="5092" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5094" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5098" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a>
          <a id="5110" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5113" href="Cubical.Algebra.Group.Base.html#4391" class="Bound">·InvL</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5124" href="Cubical.Algebra.Group.Base.html#4523" class="Bound">a</a><a id="5125" class="Symbol">)</a> <a id="5127" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5137" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a>
          <a id="5150" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="5159" href="Cubical.Algebra.Group.Base.html#5159" class="Function">·IdR</a> <a id="5164" class="Symbol">:</a> <a id="5166" class="Symbol">∀</a> <a id="5168" href="Cubical.Algebra.Group.Base.html#5168" class="Bound">a</a> <a id="5170" class="Symbol">→</a> <a id="5172" href="Cubical.Algebra.Group.Base.html#5168" class="Bound">a</a> <a id="5174" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5176" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a> <a id="5179" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5181" href="Cubical.Algebra.Group.Base.html#5168" class="Bound">a</a>
      <a id="5189" href="Cubical.Algebra.Group.Base.html#5159" class="Function">·IdR</a> <a id="5194" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5196" class="Symbol">=</a>
        <a id="5206" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5208" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5210" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a>
          <a id="5223" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5226" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5234" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·_</a><a id="5236" class="Symbol">)</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Cubical.Algebra.Group.Base.html#4391" class="Bound">·InvL</a> <a id="5250" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a><a id="5251" class="Symbol">))</a> <a id="5254" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5264" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5266" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5268" class="Symbol">(</a><a id="5269" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5273" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5275" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5277" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a><a id="5278" class="Symbol">)</a>
          <a id="5290" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5293" href="Cubical.Algebra.Group.Base.html#4379" class="Bound">·Assoc</a> <a id="5300" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5307" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a><a id="5308" class="Symbol">)</a> <a id="5310" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5312" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5322" class="Symbol">(</a><a id="5323" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5325" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5327" href="Cubical.Algebra.Group.Base.html#4371" class="Bound">inv</a> <a id="5331" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a><a id="5332" class="Symbol">)</a> <a id="5334" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5336" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a>
          <a id="5348" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5351" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5356" class="Symbol">(λ</a> <a id="5359" href="Cubical.Algebra.Group.Base.html#5359" class="Bound">b</a> <a id="5361" class="Symbol">→</a> <a id="5363" href="Cubical.Algebra.Group.Base.html#5359" class="Bound">b</a> <a id="5365" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5367" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a><a id="5368" class="Symbol">)</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Cubical.Algebra.Group.Base.html#4482" class="Function">·InvR</a> <a id="5377" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a><a id="5378" class="Symbol">)</a> <a id="5380" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5390" href="Cubical.Algebra.Group.Base.html#4364" class="Bound">1g</a> <a id="5393" href="Cubical.Algebra.Group.Base.html#4367" class="Bound Operator">·</a> <a id="5395" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a>
          <a id="5407" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5410" href="Cubical.Algebra.Group.Base.html#4386" class="Bound">·IdL</a> <a id="5415" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a> <a id="5417" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5427" href="Cubical.Algebra.Group.Base.html#5194" class="Bound">a</a>
          <a id="5439" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="sumFinGroup"></a><a id="5442" href="Cubical.Algebra.Group.Base.html#5442" class="Function">sumFinGroup</a> <a id="5454" class="Symbol">:</a> <a id="5456" class="Symbol">∀</a> <a id="5458" class="Symbol">{</a><a id="5459" href="Cubical.Algebra.Group.Base.html#5459" class="Bound">ℓ</a><a id="5460" class="Symbol">}</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Cubical.Algebra.Group.Base.html#5463" class="Bound">G</a> <a id="5465" class="Symbol">:</a> <a id="5467" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="5473" href="Cubical.Algebra.Group.Base.html#5459" class="Bound">ℓ</a><a id="5474" class="Symbol">)</a> <a id="5476" class="Symbol">{</a><a id="5477" href="Cubical.Algebra.Group.Base.html#5477" class="Bound">n</a> <a id="5479" class="Symbol">:</a> <a id="5481" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5482" class="Symbol">}</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Cubical.Algebra.Group.Base.html#5485" class="Bound">f</a> <a id="5487" class="Symbol">:</a> <a id="5489" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="5493" href="Cubical.Algebra.Group.Base.html#5477" class="Bound">n</a> <a id="5495" class="Symbol">→</a> <a id="5497" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5501" href="Cubical.Algebra.Group.Base.html#5463" class="Bound">G</a><a id="5502" class="Symbol">)</a> <a id="5504" class="Symbol">→</a> <a id="5506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5510" href="Cubical.Algebra.Group.Base.html#5463" class="Bound">G</a>
<a id="5512" href="Cubical.Algebra.Group.Base.html#5442" class="Function">sumFinGroup</a> <a id="5524" href="Cubical.Algebra.Group.Base.html#5524" class="Bound">G</a> <a id="5526" class="Symbol">{</a><a id="5527" class="Argument">n</a> <a id="5529" class="Symbol">=</a> <a id="5531" href="Cubical.Algebra.Group.Base.html#5531" class="Bound">n</a><a id="5532" class="Symbol">}</a> <a id="5534" href="Cubical.Algebra.Group.Base.html#5534" class="Bound">f</a> <a id="5536" class="Symbol">=</a> <a id="5538" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="5548" class="Symbol">{</a><a id="5549" class="Argument">n</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Cubical.Algebra.Group.Base.html#5531" class="Bound">n</a><a id="5554" class="Symbol">}</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">GroupStr._·_</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5575" href="Cubical.Algebra.Group.Base.html#5524" class="Bound">G</a><a id="5576" class="Symbol">))</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Cubical.Algebra.Group.Base.html#994" class="Field">GroupStr.1g</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5597" href="Cubical.Algebra.Group.Base.html#5524" class="Bound">G</a><a id="5598" class="Symbol">))</a> <a id="5601" href="Cubical.Algebra.Group.Base.html#5534" class="Bound">f</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Group.DirProd.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.DirProd</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>

<a id="269" class="Keyword">open</a> <a id="274" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a>
<a id="283" class="Keyword">open</a> <a id="288" href="Cubical.Algebra.Group.Base.html#576" class="Module">IsGroup</a> <a id="296" class="Keyword">hiding</a> <a id="303" class="Symbol">(</a><a id="304" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="309" class="Symbol">;</a> <a id="311" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="316" class="Symbol">;</a> <a id="318" href="Cubical.Algebra.Group.Base.html#736" class="Field">·InvR</a> <a id="324" class="Symbol">;</a> <a id="326" href="Cubical.Algebra.Group.Base.html#773" class="Field">·InvL</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="347" class="Keyword">hiding</a> <a id="354" class="Symbol">(</a><a id="355" href="Cubical.Algebra.Monoid.Base.html#691" class="Field">·IdR</a> <a id="360" class="Symbol">;</a> <a id="362" href="Cubical.Algebra.Monoid.Base.html#722" class="Field">·IdL</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a>

<a id="DirProd"></a><a id="386" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="394" class="Symbol">:</a> <a id="396" class="Symbol">∀</a> <a id="398" class="Symbol">{</a><a id="399" href="Cubical.Algebra.Group.DirProd.html#399" class="Bound">ℓ</a> <a id="401" href="Cubical.Algebra.Group.DirProd.html#401" class="Bound">ℓ&#39;</a><a id="403" class="Symbol">}</a> <a id="405" class="Symbol">→</a> <a id="407" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="413" href="Cubical.Algebra.Group.DirProd.html#399" class="Bound">ℓ</a> <a id="415" class="Symbol">→</a> <a id="417" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="423" href="Cubical.Algebra.Group.DirProd.html#401" class="Bound">ℓ&#39;</a> <a id="426" class="Symbol">→</a> <a id="428" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="441" href="Cubical.Algebra.Group.DirProd.html#399" class="Bound">ℓ</a> <a id="443" href="Cubical.Algebra.Group.DirProd.html#401" class="Bound">ℓ&#39;</a><a id="445" class="Symbol">)</a>
<a id="447" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="460" href="Cubical.Algebra.Group.DirProd.html#460" class="Bound">G</a> <a id="462" href="Cubical.Algebra.Group.DirProd.html#462" class="Bound">H</a><a id="463" class="Symbol">)</a> <a id="465" class="Symbol">=</a> <a id="467" class="Symbol">(</a><a id="468" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="472" href="Cubical.Algebra.Group.DirProd.html#460" class="Bound">G</a><a id="473" class="Symbol">)</a> <a id="475" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="477" class="Symbol">(</a><a id="478" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="482" href="Cubical.Algebra.Group.DirProd.html#462" class="Bound">H</a><a id="483" class="Symbol">)</a>
<a id="485" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="488" class="Symbol">(</a><a id="489" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="502" href="Cubical.Algebra.Group.DirProd.html#502" class="Bound">G</a> <a id="504" href="Cubical.Algebra.Group.DirProd.html#504" class="Bound">H</a><a id="505" class="Symbol">))</a> <a id="508" class="Symbol">=</a> <a id="510" class="Symbol">(</a><a id="511" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="514" class="Symbol">(</a><a id="515" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="519" href="Cubical.Algebra.Group.DirProd.html#502" class="Bound">G</a><a id="520" class="Symbol">))</a> <a id="523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="525" class="Symbol">(</a><a id="526" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="529" class="Symbol">(</a><a id="530" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="534" href="Cubical.Algebra.Group.DirProd.html#504" class="Bound">H</a><a id="535" class="Symbol">))</a>
<a id="538" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="547" class="Symbol">(</a><a id="548" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="556" href="Cubical.Algebra.Group.DirProd.html#556" class="Bound">G</a> <a id="558" href="Cubical.Algebra.Group.DirProd.html#558" class="Bound">H</a><a id="559" class="Symbol">))</a> <a id="562" class="Symbol">(</a><a id="563" href="Cubical.Algebra.Group.DirProd.html#563" class="Bound">g</a> <a id="565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="567" href="Cubical.Algebra.Group.DirProd.html#567" class="Bound">h</a><a id="568" class="Symbol">)</a> <a id="570" class="Symbol">(</a><a id="571" href="Cubical.Algebra.Group.DirProd.html#571" class="Bound">g&#39;</a> <a id="574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="576" href="Cubical.Algebra.Group.DirProd.html#576" class="Bound">h&#39;</a><a id="578" class="Symbol">)</a> <a id="580" class="Symbol">=</a> <a id="582" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="591" href="Cubical.Algebra.Group.DirProd.html#556" class="Bound">G</a><a id="592" class="Symbol">)</a> <a id="594" href="Cubical.Algebra.Group.DirProd.html#563" class="Bound">g</a> <a id="596" href="Cubical.Algebra.Group.DirProd.html#571" class="Bound">g&#39;</a> <a id="599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="601" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="605" class="Symbol">(</a><a id="606" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="610" href="Cubical.Algebra.Group.DirProd.html#558" class="Bound">H</a><a id="611" class="Symbol">)</a> <a id="613" href="Cubical.Algebra.Group.DirProd.html#567" class="Bound">h</a> <a id="615" href="Cubical.Algebra.Group.DirProd.html#576" class="Bound">h&#39;</a>
<a id="618" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a> <a id="622" class="Symbol">(</a><a id="623" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="627" class="Symbol">(</a><a id="628" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="636" href="Cubical.Algebra.Group.DirProd.html#636" class="Bound">G</a> <a id="638" href="Cubical.Algebra.Group.DirProd.html#638" class="Bound">H</a><a id="639" class="Symbol">))</a> <a id="642" class="Symbol">(</a><a id="643" href="Cubical.Algebra.Group.DirProd.html#643" class="Bound">g</a> <a id="645" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="647" href="Cubical.Algebra.Group.DirProd.html#647" class="Bound">h</a><a id="648" class="Symbol">)</a> <a id="650" class="Symbol">=</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a> <a id="657" class="Symbol">(</a><a id="658" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="662" href="Cubical.Algebra.Group.DirProd.html#636" class="Bound">G</a><a id="663" class="Symbol">)</a> <a id="665" href="Cubical.Algebra.Group.DirProd.html#643" class="Bound">g</a><a id="666" class="Symbol">)</a> <a id="668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Algebra.Group.Base.html#1034" class="Field">inv</a> <a id="675" class="Symbol">(</a><a id="676" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="680" href="Cubical.Algebra.Group.DirProd.html#638" class="Bound">H</a><a id="681" class="Symbol">)</a> <a id="683" href="Cubical.Algebra.Group.DirProd.html#647" class="Bound">h</a><a id="684" class="Symbol">)</a>
<a id="686" href="Cubical.Algebra.Group.Base.html#1054" class="Field">isGroup</a> <a id="694" class="Symbol">(</a><a id="695" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="708" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a> <a id="710" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="711" class="Symbol">))</a> <a id="714" class="Symbol">=</a> <a id="716" href="Cubical.Algebra.Group.Base.html#1455" class="Function">makeIsGroup</a>
                              <a id="758" class="Symbol">(</a><a id="759" href="Cubical.Foundations.HLevels.html#15043" class="Function">isSet×</a> <a id="766" class="Symbol">(</a><a id="767" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="774" class="Symbol">(</a><a id="775" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="779" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="780" class="Symbol">))</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="791" class="Symbol">(</a><a id="792" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="796" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="797" class="Symbol">)))</a>
                              <a id="831" class="Symbol">(λ</a> <a id="834" href="Cubical.Algebra.Group.DirProd.html#834" class="Bound">x</a> <a id="836" href="Cubical.Algebra.Group.DirProd.html#836" class="Bound">y</a> <a id="838" href="Cubical.Algebra.Group.DirProd.html#838" class="Bound">z</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="846" class="Symbol">(</a><a id="847" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Field">·Assoc</a> <a id="854" class="Symbol">(</a><a id="855" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="859" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">_</a> <a id="864" class="Symbol">_</a> <a id="866" class="Symbol">_)</a> <a id="869" class="Symbol">(</a><a id="870" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Field">·Assoc</a> <a id="877" class="Symbol">(</a><a id="878" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="882" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">_</a> <a id="887" class="Symbol">_</a> <a id="889" class="Symbol">_))</a>
                              <a id="923" class="Symbol">(λ</a> <a id="926" href="Cubical.Algebra.Group.DirProd.html#926" class="Bound">x</a> <a id="928" class="Symbol">→</a> <a id="930" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="934" class="Symbol">(</a><a id="935" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="940" class="Symbol">(</a><a id="941" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="945" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">_)</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="957" class="Symbol">(</a><a id="958" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="962" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">_))</a>
                              <a id="999" class="Symbol">(λ</a> <a id="1002" href="Cubical.Algebra.Group.DirProd.html#1002" class="Bound">x</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1021" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="1022" class="Symbol">)</a> <a id="1024" class="Symbol">_)</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1038" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">_))</a>
                              <a id="1075" class="Symbol">(λ</a> <a id="1078" href="Cubical.Algebra.Group.DirProd.html#1078" class="Bound">x</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1098" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="1099" class="Symbol">)</a> <a id="1101" class="Symbol">_)</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1116" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">_))</a>
                              <a id="1153" class="Symbol">λ</a> <a id="1155" href="Cubical.Algebra.Group.DirProd.html#1155" class="Bound">x</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Cubical.Algebra.Group.Base.html#773" class="Function">·InvL</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1175" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">_)</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Cubical.Algebra.Group.Base.html#773" class="Function">·InvL</a> <a id="1188" class="Symbol">(</a><a id="1189" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1193" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Group.MorphismProperties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.MorphismProperties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
This file contains:

- Elementary properties of homomorphisms
- H-level results for the properties of morphisms
- Special homomorphisms and operations (id, composition, inversion)
- Conversion functions between different notions of group morphisms

-}</a>
<a id="256" class="Keyword">module</a> <a id="263" href="Cubical.Algebra.Group.MorphismProperties.html" class="Module">Cubical.Algebra.Group.MorphismProperties</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a>
<a id="710" class="Keyword">open</a> <a id="715" class="Keyword">import</a> <a id="722" href="Cubical.Algebra.Group.Properties.html" class="Module">Cubical.Algebra.Group.Properties</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Cubical.Algebra.Group.Morphisms.html" class="Module">Cubical.Algebra.Group.Morphisms</a>

<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="849" class="Keyword">renaming</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="863" class="Symbol">to</a> <a id="866" class="Function">pMap</a><a id="870" class="Symbol">)</a>

<a id="873" class="Keyword">private</a>
  <a id="883" class="Keyword">variable</a>
    <a id="896" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a> <a id="898" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a> <a id="901" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a> <a id="905" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="922" href="Cubical.Algebra.Group.MorphismProperties.html#922" class="Generalizable">E</a> <a id="924" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="926" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="928" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="930" class="Symbol">:</a> <a id="932" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="938" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a>

<a id="941" class="Keyword">open</a> <a id="946" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="950" class="Keyword">open</a> <a id="955" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a>
<a id="964" class="Keyword">open</a> <a id="969" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>
<a id="980" class="Keyword">open</a> <a id="985" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Module">BijectionIso</a>


<a id="1000" class="Comment">-- Elementary properties of homomorphisms</a>
<a id="1042" class="Keyword">module</a> <a id="1049" href="Cubical.Algebra.Group.MorphismProperties.html#1049" class="Module">_</a> <a id="1051" class="Symbol">{</a><a id="1052" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a> <a id="1054" class="Symbol">:</a> <a id="1056" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1061" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">{</a><a id="1065" href="Cubical.Algebra.Group.MorphismProperties.html#1065" class="Bound">B</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1074" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="1076" class="Symbol">}</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Cubical.Algebra.Group.MorphismProperties.html#1079" class="Bound">G</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="1092" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Cubical.Algebra.Group.MorphismProperties.html#1065" class="Bound">B</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Cubical.Algebra.Group.MorphismProperties.html#1108" class="Bound">H</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="1121" href="Cubical.Algebra.Group.MorphismProperties.html#1065" class="Bound">B</a><a id="1122" class="Symbol">)</a>
  <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Algebra.Group.MorphismProperties.html#1127" class="Bound">pres</a> <a id="1132" class="Symbol">:</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Algebra.Group.MorphismProperties.html#1135" class="Bound">x</a> <a id="1137" href="Cubical.Algebra.Group.MorphismProperties.html#1137" class="Bound">y</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a><a id="1142" class="Symbol">)</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.Algebra.Group.MorphismProperties.html#1079" class="Bound">G</a> <a id="1151" class="Symbol">.</a><a id="1152" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="1156" href="Cubical.Algebra.Group.MorphismProperties.html#1135" class="Bound">x</a> <a id="1158" href="Cubical.Algebra.Group.MorphismProperties.html#1137" class="Bound">y</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1163" href="Cubical.Algebra.Group.MorphismProperties.html#1108" class="Bound">H</a> <a id="1165" class="Symbol">.</a><a id="1166" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1173" href="Cubical.Algebra.Group.MorphismProperties.html#1135" class="Bound">x</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1179" href="Cubical.Algebra.Group.MorphismProperties.html#1137" class="Bound">y</a><a id="1180" class="Symbol">))</a>
  <a id="1185" class="Keyword">where</a>

  <a id="1194" class="Keyword">private</a>
    <a id="1206" class="Keyword">module</a> <a id="1213" href="Cubical.Algebra.Group.MorphismProperties.html#1213" class="Module">G</a> <a id="1215" class="Symbol">=</a> <a id="1217" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="1226" href="Cubical.Algebra.Group.MorphismProperties.html#1079" class="Bound">G</a>
    <a id="1232" class="Keyword">module</a> <a id="1239" href="Cubical.Algebra.Group.MorphismProperties.html#1239" class="Module">H</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="1252" href="Cubical.Algebra.Group.MorphismProperties.html#1108" class="Bound">H</a>

  <a id="1257" class="Comment">-- ϕ(1g) ≡ 1g</a>
  <a id="1273" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1283" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1288" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1290" href="Cubical.Algebra.Group.Base.html#994" class="Function">H.1g</a>
  <a id="1297" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a> <a id="1303" class="Symbol">=</a>
    <a id="1309" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1311" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a>                                  <a id="1349" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1352" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">H.·IdR</a> <a id="1364" class="Symbol">_)</a> <a id="1367" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1373" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1375" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1380" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1384" href="Cubical.Algebra.Group.Base.html#994" class="Function">H.1g</a>                         <a id="1413" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1416" class="Symbol">(λ</a> <a id="1419" href="Cubical.Algebra.Group.MorphismProperties.html#1419" class="Bound">i</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1425" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1430" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1434" href="Cubical.Algebra.Group.Base.html#736" class="Function">H.·InvR</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1445" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1454" href="Cubical.Algebra.Group.MorphismProperties.html#1419" class="Bound">i</a><a id="1455" class="Symbol">))</a> <a id="1458" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1464" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1466" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1471" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1478" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1483" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1487" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1496" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a><a id="1500" class="Symbol">))</a>  <a id="1504" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1507" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">H.·Assoc</a> <a id="1516" class="Symbol">_</a> <a id="1518" class="Symbol">_</a> <a id="1520" class="Symbol">_</a> <a id="1522" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1531" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1536" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1540" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1542" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a><a id="1546" class="Symbol">)</a> <a id="1548" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1552" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1561" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a><a id="1565" class="Symbol">)</a>  <a id="1568" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1571" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1581" class="Symbol">(λ</a> <a id="1584" href="Cubical.Algebra.Group.MorphismProperties.html#1584" class="Bound">x</a> <a id="1586" class="Symbol">→</a> <a id="1588" href="Cubical.Algebra.Group.MorphismProperties.html#1584" class="Bound">x</a> <a id="1590" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1594" class="Symbol">_)</a>
                                                <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1656" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">G.·IdL</a> <a id="1666" class="Symbol">_))</a> <a id="1670" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1672" href="Cubical.Algebra.Group.MorphismProperties.html#1127" class="Bound">pres</a> <a id="1677" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1682" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a><a id="1686" class="Symbol">))</a> <a id="1689" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1695" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1697" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="1702" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1706" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1715" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a><a id="1719" class="Symbol">)</a>               <a id="1735" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1738" href="Cubical.Algebra.Group.Base.html#736" class="Function">H.·InvR</a> <a id="1746" class="Symbol">_</a> <a id="1748" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1754" href="Cubical.Algebra.Group.Base.html#994" class="Function">H.1g</a> <a id="1759" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="1764" class="Comment">-- ϕ(- x) = - ϕ(x)</a>
  <a id="1785" href="Cubical.Algebra.Group.MorphismProperties.html#1785" class="Function">homInv</a> <a id="1792" class="Symbol">:</a> <a id="1794" class="Symbol">∀</a> <a id="1796" href="Cubical.Algebra.Group.MorphismProperties.html#1796" class="Bound">g</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="1809" href="Cubical.Algebra.Group.MorphismProperties.html#1796" class="Bound">g</a><a id="1810" class="Symbol">)</a> <a id="1812" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1814" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1823" href="Cubical.Algebra.Group.MorphismProperties.html#1796" class="Bound">g</a><a id="1824" class="Symbol">)</a>
  <a id="1828" href="Cubical.Algebra.Group.MorphismProperties.html#1785" class="Function">homInv</a> <a id="1835" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a> <a id="1837" class="Symbol">=</a>
    <a id="1843" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="1852" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="1853" class="Symbol">)</a>                            <a id="1882" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1885" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">H.·IdR</a> <a id="1897" class="Symbol">_)</a> <a id="1900" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1906" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="1915" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="1916" class="Symbol">)</a> <a id="1918" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="1922" href="Cubical.Algebra.Group.Base.html#994" class="Function">H.1g</a>                   <a id="1945" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1948" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1953" class="Symbol">(_</a> <a id="1956" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·_</a><a id="1960" class="Symbol">)</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.Algebra.Group.Base.html#736" class="Function">H.·InvR</a> <a id="1976" class="Symbol">_))</a> <a id="1980" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1986" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="1995" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="1996" class="Symbol">)</a> <a id="1998" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2005" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a> <a id="2007" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="2011" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2020" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2021" class="Symbol">))</a>  <a id="2025" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2028" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">H.·Assoc</a> <a id="2037" class="Symbol">_</a> <a id="2039" class="Symbol">_</a> <a id="2041" class="Symbol">_</a> <a id="2043" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="2059" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2060" class="Symbol">)</a> <a id="2062" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="2066" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2068" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2069" class="Symbol">)</a> <a id="2071" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="2075" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2084" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2085" class="Symbol">)</a>  <a id="2088" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2091" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H._·</a> <a id="2102" class="Symbol">_)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Cubical.Algebra.Group.MorphismProperties.html#1127" class="Bound">pres</a> <a id="2116" class="Symbol">_</a> <a id="2118" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2119" class="Symbol">)</a> <a id="2121" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2124" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2129" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Cubical.Algebra.Group.Base.html#773" class="Function">G.·InvL</a> <a id="2140" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2146" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a><a id="2151" class="Symbol">)</a> <a id="2153" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2159" href="Cubical.Algebra.Group.Base.html#994" class="Function">H.1g</a> <a id="2164" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="2168" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2177" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2178" class="Symbol">)</a>                   <a id="2198" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2201" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">H.·IdL</a> <a id="2208" class="Symbol">_</a> <a id="2210" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2216" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2225" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2226" class="Symbol">)</a> <a id="2228" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="2231" class="Keyword">module</a> <a id="2238" href="Cubical.Algebra.Group.MorphismProperties.html#2238" class="Module">_</a> <a id="2240" class="Symbol">{</a><a id="2241" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2250" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">{</a><a id="2254" href="Cubical.Algebra.Group.MorphismProperties.html#2254" class="Bound">B</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2263" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="2265" class="Symbol">}</a> <a id="2267" class="Symbol">{</a><a id="2268" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="2281" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a><a id="2282" class="Symbol">}</a> <a id="2284" class="Symbol">{</a><a id="2285" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="Cubical.Algebra.Group.MorphismProperties.html#2254" class="Bound">B</a><a id="2294" class="Symbol">}</a> <a id="2296" class="Symbol">{</a><a id="2297" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="2310" href="Cubical.Algebra.Group.MorphismProperties.html#2254" class="Bound">B</a><a id="2311" class="Symbol">}</a>
  <a id="2315" class="Symbol">(</a><a id="2316" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a> <a id="2321" class="Symbol">:</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Cubical.Algebra.Group.MorphismProperties.html#2324" class="Bound">x</a> <a id="2326" href="Cubical.Algebra.Group.MorphismProperties.html#2326" class="Bound">y</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a><a id="2331" class="Symbol">)</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2340" class="Symbol">.</a><a id="2341" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="2345" href="Cubical.Algebra.Group.MorphismProperties.html#2324" class="Bound">x</a> <a id="2347" href="Cubical.Algebra.Group.MorphismProperties.html#2326" class="Bound">y</a><a id="2348" class="Symbol">)</a> <a id="2350" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2352" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2354" class="Symbol">.</a><a id="2355" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2362" href="Cubical.Algebra.Group.MorphismProperties.html#2324" class="Bound">x</a><a id="2363" class="Symbol">)</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2368" href="Cubical.Algebra.Group.MorphismProperties.html#2326" class="Bound">y</a><a id="2369" class="Symbol">))</a>
  <a id="2374" class="Keyword">where</a>

  <a id="2383" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="2411" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2413" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2415" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a>
  <a id="2419" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2434" class="Symbol">.</a><a id="2435" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="2441" class="Symbol">=</a> <a id="2443" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a>
  <a id="2450" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2465" class="Symbol">.</a><a id="2466" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a> <a id="2480" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2482" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2484" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2486" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a>
  <a id="2493" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2508" class="Symbol">.</a><a id="2509" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="2517" class="Symbol">=</a> <a id="2519" href="Cubical.Algebra.Group.MorphismProperties.html#1785" class="Function">homInv</a> <a id="2526" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2528" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2530" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2532" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a>

<a id="isGroupHomInv"></a><a id="2538" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="2552" class="Symbol">:</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Cubical.Algebra.Group.MorphismProperties.html#2555" class="Bound">f</a> <a id="2557" class="Symbol">:</a> <a id="2559" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="2570" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="2572" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="2573" class="Symbol">)</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="2591" class="Symbol">.</a><a id="2592" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2595" class="Symbol">)</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2609" href="Cubical.Algebra.Group.MorphismProperties.html#2555" class="Bound">f</a><a id="2610" class="Symbol">))</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="2616" class="Symbol">.</a><a id="2617" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2620" class="Symbol">)</a>
<a id="2622" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="2636" class="Symbol">{</a><a id="2637" class="Argument">G</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Cubical.Algebra.Group.MorphismProperties.html#2641" class="Bound">G</a><a id="2642" class="Symbol">}</a> <a id="2644" class="Symbol">{</a><a id="2645" class="Argument">H</a> <a id="2647" class="Symbol">=</a> <a id="2649" href="Cubical.Algebra.Group.MorphismProperties.html#2649" class="Bound">H</a><a id="2650" class="Symbol">}</a> <a id="2652" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a> <a id="2654" class="Symbol">=</a> <a id="2656" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2671" class="Symbol">λ</a> <a id="2673" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2675" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a> <a id="2678" class="Symbol">→</a>
  <a id="2682" href="Cubical.Algebra.Group.MorphismProperties.html#3007" class="Function">isInj-f</a> <a id="2690" class="Symbol">_</a> <a id="2692" class="Symbol">_</a>
    <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2708" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">⋆²</a> <a id="2711" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2713" class="Symbol">))</a>        <a id="2723" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2726" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2737" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">_</a> <a id="2742" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2752" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">⋆²</a> <a id="2755" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2757" class="Symbol">)</a>               <a id="2773" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2776" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2787" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">_⋆²_</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2804" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2805" class="Symbol">)</a> <a id="2807" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a><a id="2808" class="Symbol">)</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2822" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2823" class="Symbol">)</a> <a id="2825" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2827" class="Symbol">))</a> <a id="2830" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2841" class="Symbol">(</a><a id="2842" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2844" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a><a id="2845" class="Symbol">)</a> <a id="2847" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">⋆²</a> <a id="2850" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2856" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2858" class="Symbol">))</a> <a id="2861" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2864" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2880" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2881" class="Symbol">)</a> <a id="2883" class="Symbol">_</a> <a id="2885" class="Symbol">_)</a> <a id="2888" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2895" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2901" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2903" href="Cubical.Algebra.Group.MorphismProperties.html#2944" class="Function Operator">⋆¹</a> <a id="2906" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2908" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2910" class="Symbol">)</a> <a id="2912" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="2913" class="Symbol">)</a>
  <a id="2917" class="Keyword">where</a>
  <a id="2925" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2928" class="Symbol">=</a> <a id="2930" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2939" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2940" class="Symbol">)</a>
  <a id="2944" href="Cubical.Algebra.Group.MorphismProperties.html#2944" class="Function Operator">_⋆¹_</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2960" href="Cubical.Algebra.Group.MorphismProperties.html#2641" class="Bound">G</a><a id="2961" class="Symbol">)</a>
  <a id="2965" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">_⋆²_</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Algebra.Group.Base.html#1010" class="Field Operator">_·_</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2981" href="Cubical.Algebra.Group.MorphismProperties.html#2649" class="Bound">H</a><a id="2982" class="Symbol">)</a>
  <a id="2986" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3001" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="3002" class="Symbol">)</a>

  <a id="3007" href="Cubical.Algebra.Group.MorphismProperties.html#3007" class="Function">isInj-f</a> <a id="3015" class="Symbol">:</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Cubical.Algebra.Group.MorphismProperties.html#3018" class="Bound">x</a> <a id="3020" href="Cubical.Algebra.Group.MorphismProperties.html#3020" class="Bound">y</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3026" href="Cubical.Algebra.Group.MorphismProperties.html#2641" class="Bound">G</a> <a id="3028" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="3036" href="Cubical.Algebra.Group.MorphismProperties.html#3018" class="Bound">x</a> <a id="3038" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3040" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="3043" href="Cubical.Algebra.Group.MorphismProperties.html#3020" class="Bound">y</a> <a id="3045" class="Symbol">→</a> <a id="3047" href="Cubical.Algebra.Group.MorphismProperties.html#3018" class="Bound">x</a> <a id="3049" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3051" href="Cubical.Algebra.Group.MorphismProperties.html#3020" class="Bound">y</a>
  <a id="3055" href="Cubical.Algebra.Group.MorphismProperties.html#3007" class="Function">isInj-f</a> <a id="3063" href="Cubical.Algebra.Group.MorphismProperties.html#3063" class="Bound">x</a> <a id="3065" href="Cubical.Algebra.Group.MorphismProperties.html#3065" class="Bound">y</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3075" class="Symbol">(_</a> <a id="3078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3080" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3110" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="3111" class="Symbol">))</a> <a id="3114" href="Cubical.Algebra.Group.MorphismProperties.html#3063" class="Bound">x</a> <a id="3116" href="Cubical.Algebra.Group.MorphismProperties.html#3065" class="Bound">y</a><a id="3117" class="Symbol">)</a>

<a id="3120" class="Comment">-- H-level results</a>
<a id="isPropIsGroupHom"></a><a id="3139" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="3156" class="Symbol">:</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Cubical.Algebra.Group.MorphismProperties.html#3159" class="Bound">G</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="3169" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="3170" class="Symbol">)</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Algebra.Group.MorphismProperties.html#3173" class="Bound">H</a> <a id="3175" class="Symbol">:</a> <a id="3177" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="3183" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="3185" class="Symbol">)</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Cubical.Algebra.Group.MorphismProperties.html#3188" class="Bound">f</a> <a id="3190" class="Symbol">:</a> <a id="3192" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3194" href="Cubical.Algebra.Group.MorphismProperties.html#3159" class="Bound">G</a> <a id="3196" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3202" href="Cubical.Algebra.Group.MorphismProperties.html#3173" class="Bound">H</a> <a id="3204" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3205" class="Symbol">}</a>
                 <a id="3224" class="Symbol">→</a> <a id="3226" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.Algebra.Group.MorphismProperties.html#3159" class="Bound">G</a> <a id="3248" class="Symbol">.</a><a id="3249" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3252" class="Symbol">)</a> <a id="3254" href="Cubical.Algebra.Group.MorphismProperties.html#3188" class="Bound">f</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Cubical.Algebra.Group.MorphismProperties.html#3173" class="Bound">H</a> <a id="3259" class="Symbol">.</a><a id="3260" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3263" class="Symbol">))</a>
<a id="3266" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="3283" href="Cubical.Algebra.Group.MorphismProperties.html#3283" class="Bound">G</a> <a id="3285" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a> <a id="3287" class="Symbol">=</a>
  <a id="3291" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="3316" class="Number">1</a> <a id="3318" href="Cubical.Algebra.Group.Morphisms.html#1069" class="Function">IsGroupHomIsoΣ</a>
    <a id="3337" class="Symbol">(</a><a id="3338" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a>
      <a id="3352" class="Symbol">(</a><a id="3353" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="3362" class="Symbol">λ</a> <a id="3364" href="Cubical.Algebra.Group.MorphismProperties.html#3364" class="Bound">_</a> <a id="3366" href="Cubical.Algebra.Group.MorphismProperties.html#3366" class="Bound">_</a> <a id="3368" class="Symbol">→</a> <a id="3370" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3391" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a><a id="3392" class="Symbol">)</a> <a id="3394" class="Symbol">_</a> <a id="3396" class="Symbol">_)</a>
      <a id="3405" class="Symbol">(</a><a id="3406" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a>
        <a id="3422" class="Symbol">(</a><a id="3423" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3444" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a><a id="3445" class="Symbol">)</a> <a id="3447" class="Symbol">_</a> <a id="3449" class="Symbol">_)</a>
        <a id="3460" class="Symbol">(</a><a id="3461" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3469" class="Symbol">λ</a> <a id="3471" href="Cubical.Algebra.Group.MorphismProperties.html#3471" class="Bound">_</a> <a id="3473" class="Symbol">→</a> <a id="3475" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a> <a id="3491" class="Symbol">(</a><a id="3492" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3496" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a><a id="3497" class="Symbol">)</a> <a id="3499" class="Symbol">_</a> <a id="3501" class="Symbol">_)))</a>

<a id="isSetGroupHom"></a><a id="3507" href="Cubical.Algebra.Group.MorphismProperties.html#3507" class="Function">isSetGroupHom</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3539" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3541" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3542" class="Symbol">)</a>
<a id="3544" href="Cubical.Algebra.Group.MorphismProperties.html#3507" class="Function">isSetGroupHom</a> <a id="3558" class="Symbol">{</a><a id="3559" class="Argument">G</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="Cubical.Algebra.Group.MorphismProperties.html#3563" class="Bound">G</a><a id="3564" class="Symbol">}</a> <a id="3566" class="Symbol">{</a><a id="3567" class="Argument">H</a> <a id="3569" class="Symbol">=</a> <a id="3571" href="Cubical.Algebra.Group.MorphismProperties.html#3571" class="Bound">H</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">=</a>
  <a id="3578" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="3593" class="Symbol">λ</a> <a id="3595" href="Cubical.Algebra.Group.MorphismProperties.html#3595" class="Bound">_</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3611" href="Cubical.Algebra.Group.MorphismProperties.html#3571" class="Bound">H</a><a id="3612" class="Symbol">))</a> <a id="3615" class="Symbol">λ</a> <a id="3617" href="Cubical.Algebra.Group.MorphismProperties.html#3617" class="Bound">_</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="3652" href="Cubical.Algebra.Group.MorphismProperties.html#3563" class="Bound">G</a> <a id="3654" href="Cubical.Algebra.Group.MorphismProperties.html#3571" class="Bound">H</a><a id="3655" class="Symbol">)</a>

<a id="isPropIsInIm"></a><a id="3658" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="3671" class="Symbol">:</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Cubical.Algebra.Group.MorphismProperties.html#3674" class="Bound">f</a> <a id="3676" class="Symbol">:</a> <a id="3678" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3687" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3689" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3690" class="Symbol">)</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Algebra.Group.MorphismProperties.html#3693" class="Bound">x</a> <a id="3695" class="Symbol">:</a> <a id="3697" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3699" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="3701" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">→</a> <a id="3706" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="3721" href="Cubical.Algebra.Group.MorphismProperties.html#3674" class="Bound">f</a> <a id="3723" href="Cubical.Algebra.Group.MorphismProperties.html#3693" class="Bound">x</a><a id="3724" class="Symbol">)</a>
<a id="3726" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="3739" href="Cubical.Algebra.Group.MorphismProperties.html#3739" class="Bound">f</a> <a id="3741" href="Cubical.Algebra.Group.MorphismProperties.html#3741" class="Bound">x</a> <a id="3743" class="Symbol">=</a> <a id="3745" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="isSetIm"></a><a id="3754" href="Cubical.Algebra.Group.MorphismProperties.html#3754" class="Function">isSetIm</a> <a id="3762" class="Symbol">:</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Cubical.Algebra.Group.MorphismProperties.html#3765" class="Bound">f</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3778" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3780" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Cubical.Algebra.Group.Morphisms.html#2201" class="Function">Im</a> <a id="3795" href="Cubical.Algebra.Group.MorphismProperties.html#3765" class="Bound">f</a><a id="3796" class="Symbol">)</a>
<a id="3798" href="Cubical.Algebra.Group.MorphismProperties.html#3754" class="Function">isSetIm</a> <a id="3806" class="Symbol">{</a><a id="3807" class="Argument">H</a> <a id="3809" class="Symbol">=</a> <a id="3811" href="Cubical.Algebra.Group.MorphismProperties.html#3811" class="Bound">H</a><a id="3812" class="Symbol">}</a> <a id="3814" href="Cubical.Algebra.Group.MorphismProperties.html#3814" class="Bound">f</a> <a id="3816" class="Symbol">=</a> <a id="3818" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3838" href="Cubical.Algebra.Group.MorphismProperties.html#3811" class="Bound">H</a><a id="3839" class="Symbol">))</a> <a id="3842" class="Symbol">λ</a> <a id="3844" href="Cubical.Algebra.Group.MorphismProperties.html#3844" class="Bound">x</a> <a id="3846" class="Symbol">→</a> <a id="3848" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="3875" href="Cubical.Algebra.Group.MorphismProperties.html#3814" class="Bound">f</a> <a id="3877" href="Cubical.Algebra.Group.MorphismProperties.html#3844" class="Bound">x</a><a id="3878" class="Symbol">)</a>

<a id="isPropIsInKer"></a><a id="3881" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Cubical.Algebra.Group.MorphismProperties.html#3898" class="Bound">f</a> <a id="3900" class="Symbol">:</a> <a id="3902" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3911" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3913" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3914" class="Symbol">)</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Cubical.Algebra.Group.MorphismProperties.html#3917" class="Bound">x</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3923" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3925" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3926" class="Symbol">)</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="3946" href="Cubical.Algebra.Group.MorphismProperties.html#3898" class="Bound">f</a> <a id="3948" href="Cubical.Algebra.Group.MorphismProperties.html#3917" class="Bound">x</a><a id="3949" class="Symbol">)</a>
<a id="3951" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="3965" class="Symbol">{</a><a id="3966" class="Argument">H</a> <a id="3968" class="Symbol">=</a> <a id="3970" href="Cubical.Algebra.Group.MorphismProperties.html#3970" class="Bound">H</a><a id="3971" class="Symbol">}</a> <a id="3973" href="Cubical.Algebra.Group.MorphismProperties.html#3973" class="Bound">f</a> <a id="3975" href="Cubical.Algebra.Group.MorphismProperties.html#3975" class="Bound">x</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3986" class="Symbol">(</a><a id="3987" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3991" href="Cubical.Algebra.Group.MorphismProperties.html#3970" class="Bound">H</a><a id="3992" class="Symbol">)</a> <a id="3994" class="Symbol">_</a> <a id="3996" class="Symbol">_</a>

<a id="isSetKer"></a><a id="3999" href="Cubical.Algebra.Group.MorphismProperties.html#3999" class="Function">isSetKer</a> <a id="4008" class="Symbol">:</a> <a id="4010" class="Symbol">(</a><a id="4011" href="Cubical.Algebra.Group.MorphismProperties.html#4011" class="Bound">f</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4024" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4026" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4027" class="Symbol">)</a> <a id="4029" class="Symbol">→</a> <a id="4031" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="4042" href="Cubical.Algebra.Group.MorphismProperties.html#4011" class="Bound">f</a><a id="4043" class="Symbol">)</a>
<a id="4045" href="Cubical.Algebra.Group.MorphismProperties.html#3999" class="Function">isSetKer</a> <a id="4054" class="Symbol">{</a><a id="4055" class="Argument">G</a> <a id="4057" class="Symbol">=</a> <a id="4059" href="Cubical.Algebra.Group.MorphismProperties.html#4059" class="Bound">G</a><a id="4060" class="Symbol">}</a> <a id="4062" href="Cubical.Algebra.Group.MorphismProperties.html#4062" class="Bound">f</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4086" href="Cubical.Algebra.Group.MorphismProperties.html#4059" class="Bound">G</a><a id="4087" class="Symbol">))</a> <a id="4090" class="Symbol">λ</a> <a id="4092" href="Cubical.Algebra.Group.MorphismProperties.html#4092" class="Bound">x</a> <a id="4094" class="Symbol">→</a> <a id="4096" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="4124" href="Cubical.Algebra.Group.MorphismProperties.html#4062" class="Bound">f</a> <a id="4126" href="Cubical.Algebra.Group.MorphismProperties.html#4092" class="Bound">x</a><a id="4127" class="Symbol">)</a>

<a id="isPropIsSurjective"></a><a id="4130" href="Cubical.Algebra.Group.MorphismProperties.html#4130" class="Function">isPropIsSurjective</a> <a id="4149" class="Symbol">:</a> <a id="4151" class="Symbol">(</a><a id="4152" href="Cubical.Algebra.Group.MorphismProperties.html#4152" class="Bound">f</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4165" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4167" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4168" class="Symbol">)</a> <a id="4170" class="Symbol">→</a> <a id="4172" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="4193" href="Cubical.Algebra.Group.MorphismProperties.html#4152" class="Bound">f</a><a id="4194" class="Symbol">)</a>
<a id="4196" href="Cubical.Algebra.Group.MorphismProperties.html#4130" class="Function">isPropIsSurjective</a> <a id="4215" href="Cubical.Algebra.Group.MorphismProperties.html#4215" class="Bound">f</a> <a id="4217" class="Symbol">=</a> <a id="4219" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4227" class="Symbol">(λ</a> <a id="4230" href="Cubical.Algebra.Group.MorphismProperties.html#4230" class="Bound">x</a> <a id="4232" class="Symbol">→</a> <a id="4234" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="4247" href="Cubical.Algebra.Group.MorphismProperties.html#4215" class="Bound">f</a> <a id="4249" href="Cubical.Algebra.Group.MorphismProperties.html#4230" class="Bound">x</a><a id="4250" class="Symbol">)</a>

<a id="isPropIsInjective"></a><a id="4253" href="Cubical.Algebra.Group.MorphismProperties.html#4253" class="Function">isPropIsInjective</a> <a id="4271" class="Symbol">:</a> <a id="4273" class="Symbol">(</a><a id="4274" href="Cubical.Algebra.Group.MorphismProperties.html#4274" class="Bound">f</a> <a id="4276" class="Symbol">:</a> <a id="4278" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4287" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4289" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="4314" href="Cubical.Algebra.Group.MorphismProperties.html#4274" class="Bound">f</a><a id="4315" class="Symbol">)</a>
<a id="4317" href="Cubical.Algebra.Group.MorphismProperties.html#4253" class="Function">isPropIsInjective</a> <a id="4335" class="Symbol">{</a><a id="4336" class="Argument">G</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Cubical.Algebra.Group.MorphismProperties.html#4340" class="Bound">G</a><a id="4341" class="Symbol">}</a> <a id="4343" class="Symbol">_</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="4356" class="Symbol">(λ</a> <a id="4359" href="Cubical.Algebra.Group.MorphismProperties.html#4359" class="Bound">_</a> <a id="4361" href="Cubical.Algebra.Group.MorphismProperties.html#4361" class="Bound">_</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4377" href="Cubical.Algebra.Group.MorphismProperties.html#4340" class="Bound">G</a><a id="4378" class="Symbol">)</a> <a id="4380" class="Symbol">_</a> <a id="4382" class="Symbol">_)</a>

<a id="isPropIsMono"></a><a id="4386" href="Cubical.Algebra.Group.MorphismProperties.html#4386" class="Function">isPropIsMono</a> <a id="4399" class="Symbol">:</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.Algebra.Group.MorphismProperties.html#4402" class="Bound">f</a> <a id="4404" class="Symbol">:</a> <a id="4406" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4415" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4417" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4418" class="Symbol">)</a> <a id="4420" class="Symbol">→</a> <a id="4422" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="4437" href="Cubical.Algebra.Group.MorphismProperties.html#4402" class="Bound">f</a><a id="4438" class="Symbol">)</a>
<a id="4440" href="Cubical.Algebra.Group.MorphismProperties.html#4386" class="Function">isPropIsMono</a> <a id="4453" class="Symbol">{</a><a id="4454" class="Argument">G</a> <a id="4456" class="Symbol">=</a> <a id="4458" href="Cubical.Algebra.Group.MorphismProperties.html#4458" class="Bound">G</a><a id="4459" class="Symbol">}</a> <a id="4461" href="Cubical.Algebra.Group.MorphismProperties.html#4461" class="Bound">f</a> <a id="4463" class="Symbol">=</a> <a id="4465" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a> <a id="4482" class="Symbol">λ</a> <a id="4484" href="Cubical.Algebra.Group.MorphismProperties.html#4484" class="Bound">_</a> <a id="4486" href="Cubical.Algebra.Group.MorphismProperties.html#4486" class="Bound">_</a> <a id="4488" class="Symbol">→</a> <a id="4490" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4498" class="Symbol">(λ</a> <a id="4501" href="Cubical.Algebra.Group.MorphismProperties.html#4501" class="Bound">_</a> <a id="4503" class="Symbol">→</a> <a id="4505" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4517" href="Cubical.Algebra.Group.MorphismProperties.html#4458" class="Bound">G</a><a id="4518" class="Symbol">)</a> <a id="4520" class="Symbol">_</a> <a id="4522" class="Symbol">_)</a>


<a id="4527" class="Comment">-- Logically equivalent versions of isInjective</a>
<a id="isMono→isInjective"></a><a id="4575" href="Cubical.Algebra.Group.MorphismProperties.html#4575" class="Function">isMono→isInjective</a> <a id="4594" class="Symbol">:</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Algebra.Group.MorphismProperties.html#4597" class="Bound">f</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4610" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4612" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4613" class="Symbol">)</a> <a id="4615" class="Symbol">→</a> <a id="4617" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="4624" href="Cubical.Algebra.Group.MorphismProperties.html#4597" class="Bound">f</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="4640" href="Cubical.Algebra.Group.MorphismProperties.html#4597" class="Bound">f</a>
<a id="4642" href="Cubical.Algebra.Group.MorphismProperties.html#4575" class="Function">isMono→isInjective</a> <a id="4661" href="Cubical.Algebra.Group.MorphismProperties.html#4661" class="Bound">f</a> <a id="4663" href="Cubical.Algebra.Group.MorphismProperties.html#4663" class="Bound">h</a> <a id="4665" href="Cubical.Algebra.Group.MorphismProperties.html#4665" class="Bound">x</a> <a id="4667" href="Cubical.Algebra.Group.MorphismProperties.html#4667" class="Bound">p</a> <a id="4669" class="Symbol">=</a> <a id="4671" href="Cubical.Algebra.Group.MorphismProperties.html#4663" class="Bound">h</a> <a id="4673" class="Symbol">(</a><a id="4674" href="Cubical.Algebra.Group.MorphismProperties.html#4667" class="Bound">p</a> <a id="4676" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4678" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Algebra.Group.MorphismProperties.html#4661" class="Bound">f</a> <a id="4685" class="Symbol">.</a><a id="4686" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4690" class="Symbol">.</a><a id="4691" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a><a id="4696" class="Symbol">))</a>

<a id="isInjective→isMono"></a><a id="4700" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="4719" class="Symbol">:</a> <a id="4721" class="Symbol">(</a><a id="4722" href="Cubical.Algebra.Group.MorphismProperties.html#4722" class="Bound">f</a> <a id="4724" class="Symbol">:</a> <a id="4726" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4735" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4737" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4738" class="Symbol">)</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="4754" href="Cubical.Algebra.Group.MorphismProperties.html#4722" class="Bound">f</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="4765" href="Cubical.Algebra.Group.MorphismProperties.html#4722" class="Bound">f</a>
<a id="4767" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="4786" class="Symbol">{</a><a id="4787" class="Argument">G</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Cubical.Algebra.Group.MorphismProperties.html#4791" class="Bound">G</a><a id="4792" class="Symbol">}</a> <a id="4794" class="Symbol">{</a><a id="4795" class="Argument">H</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Cubical.Algebra.Group.MorphismProperties.html#4799" class="Bound">H</a><a id="4800" class="Symbol">}</a> <a id="4802" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="4804" href="Cubical.Algebra.Group.MorphismProperties.html#4804" class="Bound">h</a> <a id="4806" class="Symbol">{</a><a id="4807" class="Argument">x</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a><a id="4812" class="Symbol">}</a> <a id="4814" class="Symbol">{</a><a id="4815" class="Argument">y</a> <a id="4817" class="Symbol">=</a> <a id="4819" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="4820" class="Symbol">}</a> <a id="4822" href="Cubical.Algebra.Group.MorphismProperties.html#4822" class="Bound">p</a> <a id="4824" class="Symbol">=</a>
  <a id="4828" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a>                      <a id="4851" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4854" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">G.·IdR</a> <a id="4866" class="Symbol">_)</a> <a id="4869" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="4873" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4875" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·</a> <a id="4879" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a>             <a id="4896" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4899" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4907" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·_</a><a id="4911" class="Symbol">)</a> <a id="4913" class="Symbol">(</a><a id="4914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.Algebra.Group.Base.html#773" class="Function">G.·InvL</a> <a id="4927" class="Symbol">_))</a> <a id="4931" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="4935" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4937" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="4948" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a> <a id="4950" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·</a> <a id="4954" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="4955" class="Symbol">)</a>  <a id="4958" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4961" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">G.·Assoc</a> <a id="4970" class="Symbol">_</a> <a id="4972" class="Symbol">_</a> <a id="4974" class="Symbol">_</a> <a id="4976" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="4980" class="Symbol">(</a><a id="4981" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4983" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·</a> <a id="4987" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="4993" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="4994" class="Symbol">)</a> <a id="4996" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·</a> <a id="5000" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a>  <a id="5003" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5006" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G._·</a> <a id="5017" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="5018" class="Symbol">)</a> <a id="5020" href="Cubical.Algebra.Group.MorphismProperties.html#5155" class="Function">idHelper</a> <a id="5029" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="5033" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a> <a id="5038" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·</a> <a id="5042" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a>             <a id="5056" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5059" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">G.·IdL</a> <a id="5066" class="Symbol">_</a> <a id="5068" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="5072" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a> <a id="5074" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="5080" class="Keyword">where</a>
    <a id="5090" class="Keyword">module</a> <a id="5097" href="Cubical.Algebra.Group.MorphismProperties.html#5097" class="Module">G</a> <a id="5099" class="Symbol">=</a> <a id="5101" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5115" href="Cubical.Algebra.Group.MorphismProperties.html#4791" class="Bound">G</a><a id="5116" class="Symbol">)</a>
    <a id="5122" class="Keyword">module</a> <a id="5129" href="Cubical.Algebra.Group.MorphismProperties.html#5129" class="Module">H</a> <a id="5131" class="Symbol">=</a> <a id="5133" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5147" href="Cubical.Algebra.Group.MorphismProperties.html#4799" class="Bound">H</a><a id="5148" class="Symbol">)</a>

    <a id="5155" href="Cubical.Algebra.Group.MorphismProperties.html#5155" class="Function">idHelper</a> <a id="5164" class="Symbol">:</a> <a id="5166" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="5168" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">G.·</a> <a id="5172" href="Cubical.Algebra.Group.Base.html#1034" class="Function">G.inv</a> <a id="5178" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a> <a id="5180" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5182" href="Cubical.Algebra.Group.Base.html#994" class="Function">G.1g</a>
    <a id="5191" href="Cubical.Algebra.Group.MorphismProperties.html#5155" class="Function">idHelper</a> <a id="5200" class="Symbol">=</a> <a id="5202" href="Cubical.Algebra.Group.MorphismProperties.html#4804" class="Bound">h</a> <a id="5204" class="Symbol">_</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5209" class="Symbol">.</a><a id="5210" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5214" class="Symbol">.</a><a id="5215" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="5221" class="Symbol">_</a> <a id="5223" class="Symbol">_</a> <a id="5225" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                    <a id="5247" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5252" class="Symbol">(λ</a> <a id="5255" href="Cubical.Algebra.Group.MorphismProperties.html#5255" class="Bound">a</a> <a id="5257" class="Symbol">→</a> <a id="5259" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5261" class="Symbol">.</a><a id="5262" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5266" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="5268" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H.·</a> <a id="5272" href="Cubical.Algebra.Group.MorphismProperties.html#5255" class="Bound">a</a><a id="5273" class="Symbol">)</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5278" class="Symbol">.</a><a id="5279" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5283" class="Symbol">.</a><a id="5284" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="5292" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="5293" class="Symbol">)</a> <a id="5295" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                    <a id="5317" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5322" class="Symbol">(</a><a id="5323" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">H._·</a> <a id="5328" href="Cubical.Algebra.Group.Base.html#1034" class="Function">H.inv</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5337" class="Symbol">.</a><a id="5338" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5342" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="5343" class="Symbol">))</a> <a id="5346" href="Cubical.Algebra.Group.MorphismProperties.html#4822" class="Bound">p</a> <a id="5348" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                    <a id="5370" href="Cubical.Algebra.Group.Base.html#736" class="Function">H.·InvR</a> <a id="5378" class="Symbol">_)</a>

<a id="5382" class="Comment">-- TODO: maybe it would be better to take this as the definition of isInjective?</a>
<a id="isInjective→isContrKer"></a><a id="5463" href="Cubical.Algebra.Group.MorphismProperties.html#5463" class="Function">isInjective→isContrKer</a> <a id="5486" class="Symbol">:</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Cubical.Algebra.Group.MorphismProperties.html#5489" class="Bound">f</a> <a id="5491" class="Symbol">:</a> <a id="5493" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="5502" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="5504" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="5505" class="Symbol">)</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="5521" href="Cubical.Algebra.Group.MorphismProperties.html#5489" class="Bound">f</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="5538" href="Cubical.Algebra.Group.MorphismProperties.html#5489" class="Bound">f</a><a id="5539" class="Symbol">)</a>
<a id="5541" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Cubical.Algebra.Group.MorphismProperties.html#5463" class="Function">isInjective→isContrKer</a> <a id="5569" class="Symbol">{</a><a id="5570" class="Argument">G</a> <a id="5572" class="Symbol">=</a> <a id="5574" href="Cubical.Algebra.Group.MorphismProperties.html#5574" class="Bound">G</a><a id="5575" class="Symbol">}</a> <a id="5577" href="Cubical.Algebra.Group.MorphismProperties.html#5577" class="Bound">f</a> <a id="5579" href="Cubical.Algebra.Group.MorphismProperties.html#5579" class="Bound">hf</a><a id="5581" class="Symbol">)</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5593" href="Cubical.Algebra.Group.MorphismProperties.html#5574" class="Bound">G</a><a id="5594" class="Symbol">)</a> <a id="5596" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5598" href="Cubical.Algebra.Group.MorphismProperties.html#5577" class="Bound">f</a> <a id="5600" class="Symbol">.</a><a id="5601" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5605" class="Symbol">.</a><a id="5606" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a>
<a id="5612" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Cubical.Algebra.Group.MorphismProperties.html#5463" class="Function">isInjective→isContrKer</a> <a id="5640" class="Symbol">{</a><a id="5641" class="Argument">G</a> <a id="5643" class="Symbol">=</a> <a id="5645" href="Cubical.Algebra.Group.MorphismProperties.html#5645" class="Bound">G</a><a id="5646" class="Symbol">}</a> <a id="5648" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a> <a id="5650" href="Cubical.Algebra.Group.MorphismProperties.html#5650" class="Bound">hf</a><a id="5652" class="Symbol">)</a> <a id="5654" href="Cubical.Algebra.Group.MorphismProperties.html#5654" class="Bound">k</a> <a id="5656" class="Symbol">=</a>
  <a id="5660" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="5682" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a><a id="5683" class="Symbol">)</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="5710" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a> <a id="5712" href="Cubical.Algebra.Group.MorphismProperties.html#5650" class="Bound">hf</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Cubical.Algebra.Group.MorphismProperties.html#5654" class="Bound">k</a> <a id="5718" class="Symbol">.</a><a id="5719" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5723" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5725" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a> <a id="5732" class="Symbol">.</a><a id="5733" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5737" class="Symbol">.</a><a id="5738" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a><a id="5743" class="Symbol">))))</a>

<a id="isContrKer→isInjective"></a><a id="5749" href="Cubical.Algebra.Group.MorphismProperties.html#5749" class="Function">isContrKer→isInjective</a> <a id="5772" class="Symbol">:</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Cubical.Algebra.Group.MorphismProperties.html#5775" class="Bound">f</a> <a id="5777" class="Symbol">:</a> <a id="5779" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="5788" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="5790" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="5808" href="Cubical.Algebra.Group.MorphismProperties.html#5775" class="Bound">f</a><a id="5809" class="Symbol">)</a> <a id="5811" class="Symbol">→</a> <a id="5813" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="5825" href="Cubical.Algebra.Group.MorphismProperties.html#5775" class="Bound">f</a>
<a id="5827" href="Cubical.Algebra.Group.MorphismProperties.html#5749" class="Function">isContrKer→isInjective</a> <a id="5850" class="Symbol">{</a><a id="5851" class="Argument">G</a> <a id="5853" class="Symbol">=</a> <a id="5855" href="Cubical.Algebra.Group.MorphismProperties.html#5855" class="Bound">G</a><a id="5856" class="Symbol">}</a> <a id="5858" href="Cubical.Algebra.Group.MorphismProperties.html#5858" class="Bound">f</a> <a id="5860" class="Symbol">((</a><a id="5862" href="Cubical.Algebra.Group.MorphismProperties.html#5862" class="Bound">a</a> <a id="5864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5866" href="Cubical.Algebra.Group.MorphismProperties.html#5866" class="Bound">b</a><a id="5867" class="Symbol">)</a> <a id="5869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5871" href="Cubical.Algebra.Group.MorphismProperties.html#5871" class="Bound">c</a><a id="5872" class="Symbol">)</a> <a id="5874" href="Cubical.Algebra.Group.MorphismProperties.html#5874" class="Bound">x</a> <a id="5876" href="Cubical.Algebra.Group.MorphismProperties.html#5876" class="Bound">y</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5885" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.Algebra.Group.MorphismProperties.html#5871" class="Bound">c</a> <a id="5897" class="Symbol">(</a><a id="5898" href="Cubical.Algebra.Group.MorphismProperties.html#5874" class="Bound">x</a> <a id="5900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5902" href="Cubical.Algebra.Group.MorphismProperties.html#5876" class="Bound">y</a><a id="5903" class="Symbol">))</a> <a id="5906" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5908" href="Cubical.Algebra.Group.MorphismProperties.html#5923" class="Function">rem</a><a id="5911" class="Symbol">)</a>
  <a id="5915" class="Keyword">where</a>
  <a id="5923" href="Cubical.Algebra.Group.MorphismProperties.html#5923" class="Function">rem</a> <a id="5927" class="Symbol">:</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Algebra.Group.MorphismProperties.html#5862" class="Bound">a</a> <a id="5932" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5934" href="Cubical.Algebra.Group.MorphismProperties.html#5866" class="Bound">b</a><a id="5935" class="Symbol">)</a> <a id="5937" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="5943" class="Symbol">(</a><a id="5944" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5948" href="Cubical.Algebra.Group.MorphismProperties.html#5855" class="Bound">G</a><a id="5949" class="Symbol">)</a> <a id="5951" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5953" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5964" href="Cubical.Algebra.Group.MorphismProperties.html#5858" class="Bound">f</a><a id="5965" class="Symbol">))</a>
  <a id="5970" href="Cubical.Algebra.Group.MorphismProperties.html#5923" class="Function">rem</a> <a id="5974" class="Symbol">=</a> <a id="5976" href="Cubical.Algebra.Group.MorphismProperties.html#5871" class="Bound">c</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="5982" class="Symbol">(</a><a id="5983" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5987" href="Cubical.Algebra.Group.MorphismProperties.html#5855" class="Bound">G</a><a id="5988" class="Symbol">)</a> <a id="5990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5992" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="5998" class="Symbol">(</a><a id="5999" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6003" href="Cubical.Algebra.Group.MorphismProperties.html#5858" class="Bound">f</a><a id="6004" class="Symbol">))</a>


<a id="6009" class="Comment">-- Special homomorphisms and operations (id, composition...)</a>
<a id="idGroupHom"></a><a id="6070" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="6081" class="Symbol">:</a> <a id="6083" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6092" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6094" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="6096" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="6107" class="Symbol">.</a><a id="6108" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6112" href="Cubical.Algebra.Group.MorphismProperties.html#6112" class="Bound">x</a> <a id="6114" class="Symbol">=</a> <a id="6116" href="Cubical.Algebra.Group.MorphismProperties.html#6112" class="Bound">x</a>
<a id="6118" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="6129" class="Symbol">.</a><a id="6130" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6134" class="Symbol">=</a> <a id="6136" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6151" class="Symbol">λ</a> <a id="6153" href="Cubical.Algebra.Group.MorphismProperties.html#6153" class="Bound">_</a> <a id="6155" href="Cubical.Algebra.Group.MorphismProperties.html#6155" class="Bound">_</a> <a id="6157" class="Symbol">→</a> <a id="6159" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isGroupHomComp"></a><a id="6165" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="6180" class="Symbol">:</a> <a id="6182" class="Symbol">(</a><a id="6183" href="Cubical.Algebra.Group.MorphismProperties.html#6183" class="Bound">f</a> <a id="6185" class="Symbol">:</a> <a id="6187" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6196" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6198" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a><a id="6199" class="Symbol">)</a> <a id="6201" class="Symbol">→</a> <a id="6203" class="Symbol">(</a><a id="6204" href="Cubical.Algebra.Group.MorphismProperties.html#6204" class="Bound">g</a> <a id="6206" class="Symbol">:</a> <a id="6208" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6217" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6219" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">→</a> <a id="6224" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6238" class="Symbol">.</a><a id="6239" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6242" class="Symbol">)</a> <a id="6244" class="Symbol">(</a><a id="6245" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6249" href="Cubical.Algebra.Group.MorphismProperties.html#6204" class="Bound">g</a> <a id="6251" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6253" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6257" href="Cubical.Algebra.Group.MorphismProperties.html#6183" class="Bound">f</a><a id="6258" class="Symbol">)</a> <a id="6260" class="Symbol">(</a><a id="6261" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="6263" class="Symbol">.</a><a id="6264" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6267" class="Symbol">)</a>
<a id="6269" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="6284" href="Cubical.Algebra.Group.MorphismProperties.html#6284" class="Bound">f</a> <a id="6286" href="Cubical.Algebra.Group.MorphismProperties.html#6286" class="Bound">g</a> <a id="6288" class="Symbol">=</a> <a id="6290" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6305" class="Symbol">λ</a> <a id="6307" href="Cubical.Algebra.Group.MorphismProperties.html#6307" class="Bound">_</a> <a id="6309" href="Cubical.Algebra.Group.MorphismProperties.html#6309" class="Bound">_</a> <a id="6311" class="Symbol">→</a> <a id="6313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6323" href="Cubical.Algebra.Group.MorphismProperties.html#6286" class="Bound">g</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">(</a><a id="6327" href="Cubical.Algebra.Group.MorphismProperties.html#6284" class="Bound">f</a> <a id="6329" class="Symbol">.</a><a id="6330" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6334" class="Symbol">.</a><a id="6335" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6341" class="Symbol">_</a> <a id="6343" class="Symbol">_)</a> <a id="6346" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6348" class="Symbol">(</a><a id="6349" href="Cubical.Algebra.Group.MorphismProperties.html#6286" class="Bound">g</a> <a id="6351" class="Symbol">.</a><a id="6352" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6356" class="Symbol">.</a><a id="6357" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6363" class="Symbol">_</a> <a id="6365" class="Symbol">_)</a>

<a id="compGroupHom"></a><a id="6369" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="6382" class="Symbol">:</a> <a id="6384" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6393" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6395" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6397" class="Symbol">→</a> <a id="6399" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6408" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6410" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="6412" class="Symbol">→</a> <a id="6414" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6423" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6425" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="6427" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="6445" href="Cubical.Algebra.Group.MorphismProperties.html#6445" class="Bound">f</a> <a id="6447" href="Cubical.Algebra.Group.MorphismProperties.html#6447" class="Bound">g</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">=</a> <a id="6452" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6456" href="Cubical.Algebra.Group.MorphismProperties.html#6447" class="Bound">g</a> <a id="6458" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6460" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6464" href="Cubical.Algebra.Group.MorphismProperties.html#6445" class="Bound">f</a>
<a id="6466" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6470" class="Symbol">(</a><a id="6471" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="6484" href="Cubical.Algebra.Group.MorphismProperties.html#6484" class="Bound">f</a> <a id="6486" href="Cubical.Algebra.Group.MorphismProperties.html#6486" class="Bound">g</a><a id="6487" class="Symbol">)</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="6506" href="Cubical.Algebra.Group.MorphismProperties.html#6484" class="Bound">f</a> <a id="6508" href="Cubical.Algebra.Group.MorphismProperties.html#6486" class="Bound">g</a>

<a id="trivGroupHom"></a><a id="6511" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a> <a id="6524" class="Symbol">:</a> <a id="6526" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6535" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6537" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="6539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6543" class="Symbol">(</a><a id="6544" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a> <a id="6557" class="Symbol">{</a><a id="6558" class="Argument">H</a> <a id="6560" class="Symbol">=</a> <a id="6562" href="Cubical.Algebra.Group.MorphismProperties.html#6562" class="Bound">H</a><a id="6563" class="Symbol">})</a> <a id="6566" class="Symbol">_</a> <a id="6568" class="Symbol">=</a> <a id="6570" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="6573" class="Symbol">(</a><a id="6574" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6578" href="Cubical.Algebra.Group.MorphismProperties.html#6562" class="Bound">H</a><a id="6579" class="Symbol">)</a>
<a id="6581" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6585" class="Symbol">(</a><a id="6586" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a> <a id="6599" class="Symbol">{</a><a id="6600" class="Argument">H</a> <a id="6602" class="Symbol">=</a> <a id="6604" href="Cubical.Algebra.Group.MorphismProperties.html#6604" class="Bound">H</a><a id="6605" class="Symbol">})</a> <a id="6608" class="Symbol">=</a> <a id="6610" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6625" class="Symbol">λ</a> <a id="6627" href="Cubical.Algebra.Group.MorphismProperties.html#6627" class="Bound">_</a> <a id="6629" href="Cubical.Algebra.Group.MorphismProperties.html#6629" class="Bound">_</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="6643" class="Symbol">(</a><a id="6644" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6648" href="Cubical.Algebra.Group.MorphismProperties.html#6604" class="Bound">H</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">_)</a>

<a id="GroupHomDirProd"></a><a id="6655" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="6671" class="Symbol">:</a> <a id="6673" class="Symbol">{</a><a id="6674" href="Cubical.Algebra.Group.MorphismProperties.html#6674" class="Bound">A</a> <a id="6676" class="Symbol">:</a> <a id="6678" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="6684" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="6685" class="Symbol">}</a> <a id="6687" class="Symbol">{</a><a id="6688" href="Cubical.Algebra.Group.MorphismProperties.html#6688" class="Bound">B</a> <a id="6690" class="Symbol">:</a> <a id="6692" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="6698" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="6700" class="Symbol">}</a> <a id="6702" class="Symbol">{</a><a id="6703" href="Cubical.Algebra.Group.MorphismProperties.html#6703" class="Bound">C</a> <a id="6705" class="Symbol">:</a> <a id="6707" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="6713" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="6716" class="Symbol">}</a> <a id="6718" class="Symbol">{</a><a id="6719" href="Cubical.Algebra.Group.MorphismProperties.html#6719" class="Bound">D</a> <a id="6721" class="Symbol">:</a> <a id="6723" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="6729" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="6733" class="Symbol">}</a>
                <a id="6751" class="Symbol">→</a> <a id="6753" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6762" href="Cubical.Algebra.Group.MorphismProperties.html#6674" class="Bound">A</a> <a id="6764" href="Cubical.Algebra.Group.MorphismProperties.html#6703" class="Bound">C</a> <a id="6766" class="Symbol">→</a> <a id="6768" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6777" href="Cubical.Algebra.Group.MorphismProperties.html#6688" class="Bound">B</a> <a id="6779" href="Cubical.Algebra.Group.MorphismProperties.html#6719" class="Bound">D</a> <a id="6781" class="Symbol">→</a> <a id="6783" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="6801" href="Cubical.Algebra.Group.MorphismProperties.html#6674" class="Bound">A</a> <a id="6803" href="Cubical.Algebra.Group.MorphismProperties.html#6688" class="Bound">B</a><a id="6804" class="Symbol">)</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="6815" href="Cubical.Algebra.Group.MorphismProperties.html#6703" class="Bound">C</a> <a id="6817" href="Cubical.Algebra.Group.MorphismProperties.html#6719" class="Bound">D</a><a id="6818" class="Symbol">)</a>
<a id="6820" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="6841" href="Cubical.Algebra.Group.MorphismProperties.html#6841" class="Bound">mf1</a> <a id="6845" href="Cubical.Algebra.Group.MorphismProperties.html#6845" class="Bound">mf2</a><a id="6848" class="Symbol">)</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6863" href="Cubical.Algebra.Group.MorphismProperties.html#6841" class="Bound">mf1</a><a id="6866" class="Symbol">)</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6873" href="Cubical.Algebra.Group.MorphismProperties.html#6845" class="Bound">mf2</a><a id="6876" class="Symbol">)</a>
<a id="6878" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="6899" href="Cubical.Algebra.Group.MorphismProperties.html#6899" class="Bound">mf1</a> <a id="6903" href="Cubical.Algebra.Group.MorphismProperties.html#6903" class="Bound">mf2</a><a id="6906" class="Symbol">)</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6925" class="Symbol">λ</a> <a id="6927" href="Cubical.Algebra.Group.MorphismProperties.html#6927" class="Bound">_</a> <a id="6929" href="Cubical.Algebra.Group.MorphismProperties.html#6929" class="Bound">_</a> <a id="6931" class="Symbol">→</a> <a id="6933" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Cubical.Algebra.Group.MorphismProperties.html#6899" class="Bound">mf1</a> <a id="6942" class="Symbol">.</a><a id="6943" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6947" class="Symbol">.</a><a id="6948" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6954" class="Symbol">_</a> <a id="6956" class="Symbol">_)</a> <a id="6959" class="Symbol">(</a><a id="6960" href="Cubical.Algebra.Group.MorphismProperties.html#6903" class="Bound">mf2</a> <a id="6964" class="Symbol">.</a><a id="6965" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6969" class="Symbol">.</a><a id="6970" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6976" class="Symbol">_</a> <a id="6978" class="Symbol">_)</a>

<a id="GroupHom≡"></a><a id="6982" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="6992" class="Symbol">:</a> <a id="6994" class="Symbol">{</a><a id="6995" href="Cubical.Algebra.Group.MorphismProperties.html#6995" class="Bound">f</a> <a id="6997" href="Cubical.Algebra.Group.MorphismProperties.html#6997" class="Bound">g</a> <a id="6999" class="Symbol">:</a> <a id="7001" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7010" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="7012" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="7013" class="Symbol">}</a> <a id="7015" class="Symbol">→</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7022" href="Cubical.Algebra.Group.MorphismProperties.html#6995" class="Bound">f</a> <a id="7024" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7026" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7030" href="Cubical.Algebra.Group.MorphismProperties.html#6997" class="Bound">g</a><a id="7031" class="Symbol">)</a> <a id="7033" class="Symbol">→</a> <a id="7035" href="Cubical.Algebra.Group.MorphismProperties.html#6995" class="Bound">f</a> <a id="7037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7039" href="Cubical.Algebra.Group.MorphismProperties.html#6997" class="Bound">g</a>
<a id="7041" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7056" href="Cubical.Algebra.Group.MorphismProperties.html#7056" class="Bound">p</a> <a id="7058" href="Cubical.Algebra.Group.MorphismProperties.html#7058" class="Bound">i</a><a id="7059" class="Symbol">)</a> <a id="7061" class="Symbol">=</a> <a id="7063" href="Cubical.Algebra.Group.MorphismProperties.html#7056" class="Bound">p</a> <a id="7065" href="Cubical.Algebra.Group.MorphismProperties.html#7058" class="Bound">i</a>
<a id="7067" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7071" class="Symbol">(</a><a id="7072" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7082" class="Symbol">{</a><a id="7083" class="Argument">G</a> <a id="7085" class="Symbol">=</a> <a id="7087" href="Cubical.Algebra.Group.MorphismProperties.html#7087" class="Bound">G</a><a id="7088" class="Symbol">}</a> <a id="7090" class="Symbol">{</a><a id="7091" class="Argument">H</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="Cubical.Algebra.Group.MorphismProperties.html#7095" class="Bound">H</a><a id="7096" class="Symbol">}</a> <a id="7098" class="Symbol">{</a><a id="7099" class="Argument">f</a> <a id="7101" class="Symbol">=</a> <a id="7103" href="Cubical.Algebra.Group.MorphismProperties.html#7103" class="Bound">f</a><a id="7104" class="Symbol">}</a> <a id="7106" class="Symbol">{</a><a id="7107" class="Argument">g</a> <a id="7109" class="Symbol">=</a> <a id="7111" href="Cubical.Algebra.Group.MorphismProperties.html#7111" class="Bound">g</a><a id="7112" class="Symbol">}</a> <a id="7114" href="Cubical.Algebra.Group.MorphismProperties.html#7114" class="Bound">p</a> <a id="7116" href="Cubical.Algebra.Group.MorphismProperties.html#7116" class="Bound">i</a><a id="7117" class="Symbol">)</a> <a id="7119" class="Symbol">=</a> <a id="7121" href="Cubical.Algebra.Group.MorphismProperties.html#7139" class="Function">p-hom</a> <a id="7127" href="Cubical.Algebra.Group.MorphismProperties.html#7116" class="Bound">i</a>
  <a id="7131" class="Keyword">where</a>
  <a id="7139" href="Cubical.Algebra.Group.MorphismProperties.html#7139" class="Function">p-hom</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7153" class="Symbol">(λ</a> <a id="7156" href="Cubical.Algebra.Group.MorphismProperties.html#7156" class="Bound">i</a> <a id="7158" class="Symbol">→</a> <a id="7160" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="7171" class="Symbol">(</a><a id="7172" href="Cubical.Algebra.Group.MorphismProperties.html#7087" class="Bound">G</a> <a id="7174" class="Symbol">.</a><a id="7175" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7178" class="Symbol">)</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Cubical.Algebra.Group.MorphismProperties.html#7114" class="Bound">p</a> <a id="7183" href="Cubical.Algebra.Group.MorphismProperties.html#7156" class="Bound">i</a><a id="7184" class="Symbol">)</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Cubical.Algebra.Group.MorphismProperties.html#7095" class="Bound">H</a> <a id="7189" class="Symbol">.</a><a id="7190" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7193" class="Symbol">))</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Cubical.Algebra.Group.MorphismProperties.html#7103" class="Bound">f</a> <a id="7199" class="Symbol">.</a><a id="7200" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7203" class="Symbol">)</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Cubical.Algebra.Group.MorphismProperties.html#7111" class="Bound">g</a> <a id="7208" class="Symbol">.</a><a id="7209" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7212" class="Symbol">)</a>
  <a id="7216" href="Cubical.Algebra.Group.MorphismProperties.html#7139" class="Function">p-hom</a> <a id="7222" class="Symbol">=</a> <a id="7224" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="7250" href="Cubical.Algebra.Group.MorphismProperties.html#7087" class="Bound">G</a> <a id="7252" href="Cubical.Algebra.Group.MorphismProperties.html#7095" class="Bound">H</a> <a id="7254" class="Symbol">_</a> <a id="7256" class="Symbol">_)</a>

<a id="compGroupHomAssoc"></a><a id="7260" href="Cubical.Algebra.Group.MorphismProperties.html#7260" class="Function">compGroupHomAssoc</a> <a id="7278" class="Symbol">:</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Cubical.Algebra.Group.MorphismProperties.html#7281" class="Bound">e</a> <a id="7283" class="Symbol">:</a> <a id="7285" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7294" href="Cubical.Algebra.Group.MorphismProperties.html#922" class="Generalizable">E</a> <a id="7296" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a><a id="7297" class="Symbol">)</a> <a id="7299" class="Symbol">→</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Cubical.Algebra.Group.MorphismProperties.html#7302" class="Bound">f</a> <a id="7304" class="Symbol">:</a> <a id="7306" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7315" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="7317" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a><a id="7318" class="Symbol">)</a> <a id="7320" class="Symbol">→</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Cubical.Algebra.Group.MorphismProperties.html#7323" class="Bound">g</a> <a id="7325" class="Symbol">:</a> <a id="7327" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7336" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="7338" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="7339" class="Symbol">)</a>
                  <a id="7359" class="Symbol">→</a> <a id="7361" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7374" class="Symbol">(</a><a id="7375" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7388" href="Cubical.Algebra.Group.MorphismProperties.html#7281" class="Bound">e</a> <a id="7390" href="Cubical.Algebra.Group.MorphismProperties.html#7302" class="Bound">f</a><a id="7391" class="Symbol">)</a> <a id="7393" href="Cubical.Algebra.Group.MorphismProperties.html#7323" class="Bound">g</a> <a id="7395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7397" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7410" href="Cubical.Algebra.Group.MorphismProperties.html#7281" class="Bound">e</a> <a id="7412" class="Symbol">(</a><a id="7413" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7426" href="Cubical.Algebra.Group.MorphismProperties.html#7302" class="Bound">f</a> <a id="7428" href="Cubical.Algebra.Group.MorphismProperties.html#7323" class="Bound">g</a><a id="7429" class="Symbol">)</a>
<a id="7431" href="Cubical.Algebra.Group.MorphismProperties.html#7260" class="Function">compGroupHomAssoc</a> <a id="7449" href="Cubical.Algebra.Group.MorphismProperties.html#7449" class="Bound">e</a> <a id="7451" href="Cubical.Algebra.Group.MorphismProperties.html#7451" class="Bound">f</a> <a id="7453" href="Cubical.Algebra.Group.MorphismProperties.html#7453" class="Bound">g</a> <a id="7455" class="Symbol">=</a> <a id="7457" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compGroupHomId"></a><a id="7473" href="Cubical.Algebra.Group.MorphismProperties.html#7473" class="Function">compGroupHomId</a> <a id="7488" class="Symbol">:</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Cubical.Algebra.Group.MorphismProperties.html#7491" class="Bound">f</a> <a id="7493" class="Symbol">:</a> <a id="7495" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7504" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="7506" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a><a id="7507" class="Symbol">)</a> <a id="7509" class="Symbol">→</a> <a id="7511" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7524" href="Cubical.Algebra.Group.MorphismProperties.html#7491" class="Bound">f</a> <a id="7526" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="7537" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7539" href="Cubical.Algebra.Group.MorphismProperties.html#7491" class="Bound">f</a>
<a id="7541" href="Cubical.Algebra.Group.MorphismProperties.html#7473" class="Function">compGroupHomId</a> <a id="7556" href="Cubical.Algebra.Group.MorphismProperties.html#7556" class="Bound">f</a> <a id="7558" class="Symbol">=</a> <a id="7560" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7570" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="7576" class="Comment">-- The composition of surjective maps is surjective</a>
<a id="compSurjective"></a><a id="7628" href="Cubical.Algebra.Group.MorphismProperties.html#7628" class="Function">compSurjective</a> <a id="7643" class="Symbol">:</a> <a id="7645" class="Symbol">∀</a> <a id="7647" class="Symbol">{</a><a id="7648" href="Cubical.Algebra.Group.MorphismProperties.html#7648" class="Bound">ℓ</a> <a id="7650" href="Cubical.Algebra.Group.MorphismProperties.html#7650" class="Bound">ℓ&#39;</a> <a id="7653" href="Cubical.Algebra.Group.MorphismProperties.html#7653" class="Bound">ℓ&#39;&#39;</a><a id="7656" class="Symbol">}</a> <a id="7658" class="Symbol">{</a><a id="7659" href="Cubical.Algebra.Group.MorphismProperties.html#7659" class="Bound">G</a> <a id="7661" class="Symbol">:</a> <a id="7663" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="7669" href="Cubical.Algebra.Group.MorphismProperties.html#7648" class="Bound">ℓ</a><a id="7670" class="Symbol">}</a> <a id="7672" class="Symbol">{</a><a id="7673" href="Cubical.Algebra.Group.MorphismProperties.html#7673" class="Bound">H</a> <a id="7675" class="Symbol">:</a> <a id="7677" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="7683" href="Cubical.Algebra.Group.MorphismProperties.html#7650" class="Bound">ℓ&#39;</a><a id="7685" class="Symbol">}</a> <a id="7687" class="Symbol">{</a><a id="7688" href="Cubical.Algebra.Group.MorphismProperties.html#7688" class="Bound">L</a> <a id="7690" class="Symbol">:</a> <a id="7692" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="7698" href="Cubical.Algebra.Group.MorphismProperties.html#7653" class="Bound">ℓ&#39;&#39;</a><a id="7701" class="Symbol">}</a>
         <a id="7712" class="Symbol">→</a> <a id="7714" class="Symbol">(</a><a id="7715" href="Cubical.Algebra.Group.MorphismProperties.html#7715" class="Bound">G→H</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7730" href="Cubical.Algebra.Group.MorphismProperties.html#7659" class="Bound">G</a> <a id="7732" href="Cubical.Algebra.Group.MorphismProperties.html#7673" class="Bound">H</a><a id="7733" class="Symbol">)</a> <a id="7735" class="Symbol">(</a><a id="7736" href="Cubical.Algebra.Group.MorphismProperties.html#7736" class="Bound">H→L</a> <a id="7740" class="Symbol">:</a> <a id="7742" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7751" href="Cubical.Algebra.Group.MorphismProperties.html#7673" class="Bound">H</a> <a id="7753" href="Cubical.Algebra.Group.MorphismProperties.html#7688" class="Bound">L</a><a id="7754" class="Symbol">)</a>
         <a id="7765" class="Symbol">→</a> <a id="7767" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="7780" href="Cubical.Algebra.Group.MorphismProperties.html#7715" class="Bound">G→H</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="7799" href="Cubical.Algebra.Group.MorphismProperties.html#7736" class="Bound">H→L</a>
         <a id="7812" class="Symbol">→</a> <a id="7814" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="7827" class="Symbol">(</a><a id="7828" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7841" href="Cubical.Algebra.Group.MorphismProperties.html#7715" class="Bound">G→H</a> <a id="7845" href="Cubical.Algebra.Group.MorphismProperties.html#7736" class="Bound">H→L</a><a id="7848" class="Symbol">)</a>
<a id="7850" href="Cubical.Algebra.Group.MorphismProperties.html#7628" class="Function">compSurjective</a> <a id="7865" href="Cubical.Algebra.Group.MorphismProperties.html#7865" class="Bound">G→H</a> <a id="7869" href="Cubical.Algebra.Group.MorphismProperties.html#7869" class="Bound">H→L</a> <a id="7873" href="Cubical.Algebra.Group.MorphismProperties.html#7873" class="Bound">surj1</a> <a id="7879" href="Cubical.Algebra.Group.MorphismProperties.html#7879" class="Bound">surj2</a> <a id="7885" href="Cubical.Algebra.Group.MorphismProperties.html#7885" class="Bound">l</a> <a id="7887" class="Symbol">=</a>
  <a id="7891" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="7895" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>
    <a id="7907" class="Symbol">(λ</a> <a id="7910" class="Symbol">{(</a><a id="7912" href="Cubical.Algebra.Group.MorphismProperties.html#7912" class="Bound">h</a> <a id="7914" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7916" href="Cubical.Algebra.Group.MorphismProperties.html#7916" class="Bound">p</a><a id="7917" class="Symbol">)</a>
      <a id="7925" class="Symbol">→</a> <a id="7927" href="Cubical.Algebra.Group.MorphismProperties.html#866" class="Function">pMap</a> <a id="7932" class="Symbol">(λ</a> <a id="7935" class="Symbol">{(</a><a id="7937" href="Cubical.Algebra.Group.MorphismProperties.html#7937" class="Bound">g</a> <a id="7939" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7941" href="Cubical.Algebra.Group.MorphismProperties.html#7941" class="Bound">q</a><a id="7942" class="Symbol">)</a> <a id="7944" class="Symbol">→</a> <a id="7946" href="Cubical.Algebra.Group.MorphismProperties.html#7937" class="Bound">g</a> <a id="7948" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7956" class="Symbol">(</a><a id="7957" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7961" href="Cubical.Algebra.Group.MorphismProperties.html#7869" class="Bound">H→L</a><a id="7964" class="Symbol">)</a> <a id="7966" href="Cubical.Algebra.Group.MorphismProperties.html#7941" class="Bound">q</a> <a id="7968" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7970" href="Cubical.Algebra.Group.MorphismProperties.html#7916" class="Bound">p</a><a id="7971" class="Symbol">)})</a>
        <a id="7983" class="Symbol">(</a><a id="7984" href="Cubical.Algebra.Group.MorphismProperties.html#7873" class="Bound">surj1</a> <a id="7990" href="Cubical.Algebra.Group.MorphismProperties.html#7912" class="Bound">h</a><a id="7991" class="Symbol">)})</a>
    <a id="7999" class="Symbol">(</a><a id="8000" href="Cubical.Algebra.Group.MorphismProperties.html#7879" class="Bound">surj2</a> <a id="8006" href="Cubical.Algebra.Group.MorphismProperties.html#7885" class="Bound">l</a><a id="8007" class="Symbol">)</a>

<a id="8010" class="Comment">-- GroupEquiv identity, composition and inversion</a>
<a id="idGroupEquiv"></a><a id="8060" href="Cubical.Algebra.Group.MorphismProperties.html#8060" class="Function">idGroupEquiv</a> <a id="8073" class="Symbol">:</a> <a id="8075" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8086" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8088" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="8090" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8094" class="Symbol">(</a><a id="8095" href="Cubical.Algebra.Group.MorphismProperties.html#8060" class="Function">idGroupEquiv</a> <a id="8108" class="Symbol">{</a><a id="8109" class="Argument">G</a> <a id="8111" class="Symbol">=</a> <a id="8113" href="Cubical.Algebra.Group.MorphismProperties.html#8113" class="Bound">G</a><a id="8114" class="Symbol">})</a> <a id="8117" class="Symbol">=</a> <a id="8119" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="8127" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="8129" href="Cubical.Algebra.Group.MorphismProperties.html#8113" class="Bound">G</a> <a id="8131" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="8133" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8137" href="Cubical.Algebra.Group.MorphismProperties.html#8060" class="Function">idGroupEquiv</a> <a id="8150" class="Symbol">=</a> <a id="8152" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="8167" class="Symbol">λ</a> <a id="8169" href="Cubical.Algebra.Group.MorphismProperties.html#8169" class="Bound">_</a> <a id="8171" href="Cubical.Algebra.Group.MorphismProperties.html#8171" class="Bound">_</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compGroupEquiv"></a><a id="8181" href="Cubical.Algebra.Group.MorphismProperties.html#8181" class="Function">compGroupEquiv</a> <a id="8196" class="Symbol">:</a> <a id="8198" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8209" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="8211" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8213" class="Symbol">→</a> <a id="8215" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8226" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8228" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="8230" class="Symbol">→</a> <a id="8232" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8243" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="8245" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="8247" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8251" class="Symbol">(</a><a id="8252" href="Cubical.Algebra.Group.MorphismProperties.html#8181" class="Function">compGroupEquiv</a> <a id="8267" href="Cubical.Algebra.Group.MorphismProperties.html#8267" class="Bound">f</a> <a id="8269" href="Cubical.Algebra.Group.MorphismProperties.html#8269" class="Bound">g</a><a id="8270" class="Symbol">)</a> <a id="8272" class="Symbol">=</a> <a id="8274" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8289" href="Cubical.Algebra.Group.MorphismProperties.html#8267" class="Bound">f</a><a id="8290" class="Symbol">)</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8297" href="Cubical.Algebra.Group.MorphismProperties.html#8269" class="Bound">g</a><a id="8298" class="Symbol">)</a>
<a id="8300" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8304" class="Symbol">(</a><a id="8305" href="Cubical.Algebra.Group.MorphismProperties.html#8181" class="Function">compGroupEquiv</a> <a id="8320" href="Cubical.Algebra.Group.MorphismProperties.html#8320" class="Bound">f</a> <a id="8322" href="Cubical.Algebra.Group.MorphismProperties.html#8322" class="Bound">g</a><a id="8323" class="Symbol">)</a> <a id="8325" class="Symbol">=</a> <a id="8327" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="8342" class="Symbol">(_</a> <a id="8345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8347" href="Cubical.Algebra.Group.MorphismProperties.html#8320" class="Bound">f</a> <a id="8349" class="Symbol">.</a><a id="8350" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">(_</a> <a id="8358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8360" href="Cubical.Algebra.Group.MorphismProperties.html#8322" class="Bound">g</a> <a id="8362" class="Symbol">.</a><a id="8363" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8366" class="Symbol">)</a>

<a id="invGroupEquiv"></a><a id="8369" href="Cubical.Algebra.Group.MorphismProperties.html#8369" class="Function">invGroupEquiv</a> <a id="8383" class="Symbol">:</a> <a id="8385" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8396" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8398" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="8400" class="Symbol">→</a> <a id="8402" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8413" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="8415" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="8417" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8421" class="Symbol">(</a><a id="8422" href="Cubical.Algebra.Group.MorphismProperties.html#8369" class="Function">invGroupEquiv</a> <a id="8436" href="Cubical.Algebra.Group.MorphismProperties.html#8436" class="Bound">f</a><a id="8437" class="Symbol">)</a> <a id="8439" class="Symbol">=</a> <a id="8441" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8455" href="Cubical.Algebra.Group.MorphismProperties.html#8436" class="Bound">f</a><a id="8456" class="Symbol">)</a>
<a id="8458" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Cubical.Algebra.Group.MorphismProperties.html#8369" class="Function">invGroupEquiv</a> <a id="8477" href="Cubical.Algebra.Group.MorphismProperties.html#8477" class="Bound">f</a><a id="8478" class="Symbol">)</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="8496" href="Cubical.Algebra.Group.MorphismProperties.html#8477" class="Bound">f</a>

<a id="GroupEquivDirProd"></a><a id="8499" href="Cubical.Algebra.Group.MorphismProperties.html#8499" class="Function">GroupEquivDirProd</a> <a id="8517" class="Symbol">:</a> <a id="8519" class="Symbol">{</a><a id="8520" href="Cubical.Algebra.Group.MorphismProperties.html#8520" class="Bound">A</a> <a id="8522" class="Symbol">:</a> <a id="8524" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="8530" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="8531" class="Symbol">}</a> <a id="8533" class="Symbol">{</a><a id="8534" href="Cubical.Algebra.Group.MorphismProperties.html#8534" class="Bound">B</a> <a id="8536" class="Symbol">:</a> <a id="8538" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="8544" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="8546" class="Symbol">}</a> <a id="8548" class="Symbol">{</a><a id="8549" href="Cubical.Algebra.Group.MorphismProperties.html#8549" class="Bound">C</a> <a id="8551" class="Symbol">:</a> <a id="8553" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="8559" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="8562" class="Symbol">}</a> <a id="8564" class="Symbol">{</a><a id="8565" href="Cubical.Algebra.Group.MorphismProperties.html#8565" class="Bound">D</a> <a id="8567" class="Symbol">:</a> <a id="8569" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="8575" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="8579" class="Symbol">}</a>
                  <a id="8599" class="Symbol">→</a> <a id="8601" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8612" href="Cubical.Algebra.Group.MorphismProperties.html#8520" class="Bound">A</a> <a id="8614" href="Cubical.Algebra.Group.MorphismProperties.html#8549" class="Bound">C</a> <a id="8616" class="Symbol">→</a> <a id="8618" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8629" href="Cubical.Algebra.Group.MorphismProperties.html#8534" class="Bound">B</a> <a id="8631" href="Cubical.Algebra.Group.MorphismProperties.html#8565" class="Bound">D</a>
                  <a id="8651" class="Symbol">→</a> <a id="8653" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8664" class="Symbol">(</a><a id="8665" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="8673" href="Cubical.Algebra.Group.MorphismProperties.html#8520" class="Bound">A</a> <a id="8675" href="Cubical.Algebra.Group.MorphismProperties.html#8534" class="Bound">B</a><a id="8676" class="Symbol">)</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="8687" href="Cubical.Algebra.Group.MorphismProperties.html#8549" class="Bound">C</a> <a id="8689" href="Cubical.Algebra.Group.MorphismProperties.html#8565" class="Bound">D</a><a id="8690" class="Symbol">)</a>
<a id="8692" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8696" class="Symbol">(</a><a id="8697" href="Cubical.Algebra.Group.MorphismProperties.html#8499" class="Function">GroupEquivDirProd</a> <a id="8715" href="Cubical.Algebra.Group.MorphismProperties.html#8715" class="Bound">eq1</a> <a id="8719" href="Cubical.Algebra.Group.MorphismProperties.html#8719" class="Bound">eq2</a><a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">=</a> <a id="8726" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="8730" class="Symbol">(</a><a id="8731" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8735" href="Cubical.Algebra.Group.MorphismProperties.html#8715" class="Bound">eq1</a><a id="8738" class="Symbol">)</a> <a id="8740" class="Symbol">(</a><a id="8741" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8745" href="Cubical.Algebra.Group.MorphismProperties.html#8719" class="Bound">eq2</a><a id="8748" class="Symbol">)</a>
<a id="8750" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Cubical.Algebra.Group.MorphismProperties.html#8499" class="Function">GroupEquivDirProd</a> <a id="8773" href="Cubical.Algebra.Group.MorphismProperties.html#8773" class="Bound">eq1</a> <a id="8777" href="Cubical.Algebra.Group.MorphismProperties.html#8777" class="Bound">eq2</a><a id="8780" class="Symbol">)</a> <a id="8782" class="Symbol">=</a> <a id="8784" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="8800" class="Symbol">(_</a> <a id="8803" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8805" href="Cubical.Algebra.Group.MorphismProperties.html#8773" class="Bound">eq1</a> <a id="8809" class="Symbol">.</a><a id="8810" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8813" class="Symbol">)</a> <a id="8815" class="Symbol">(_</a> <a id="8818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8820" href="Cubical.Algebra.Group.MorphismProperties.html#8777" class="Bound">eq2</a> <a id="8824" class="Symbol">.</a><a id="8825" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8828" class="Symbol">)</a> <a id="8830" class="Symbol">.</a><a id="8831" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="GroupEquiv≡"></a><a id="8836" href="Cubical.Algebra.Group.MorphismProperties.html#8836" class="Function">GroupEquiv≡</a> <a id="8848" class="Symbol">:</a> <a id="8850" class="Symbol">{</a><a id="8851" href="Cubical.Algebra.Group.MorphismProperties.html#8851" class="Bound">f</a> <a id="8853" href="Cubical.Algebra.Group.MorphismProperties.html#8853" class="Bound">g</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8868" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8870" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="8871" class="Symbol">}</a> <a id="8873" class="Symbol">→</a> <a id="8875" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8879" href="Cubical.Algebra.Group.MorphismProperties.html#8851" class="Bound">f</a> <a id="8881" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8883" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8887" href="Cubical.Algebra.Group.MorphismProperties.html#8853" class="Bound">g</a> <a id="8889" class="Symbol">→</a> <a id="8891" href="Cubical.Algebra.Group.MorphismProperties.html#8851" class="Bound">f</a> <a id="8893" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8895" href="Cubical.Algebra.Group.MorphismProperties.html#8853" class="Bound">g</a>
<a id="8897" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Algebra.Group.MorphismProperties.html#8836" class="Function">GroupEquiv≡</a> <a id="8914" href="Cubical.Algebra.Group.MorphismProperties.html#8914" class="Bound">p</a> <a id="8916" href="Cubical.Algebra.Group.MorphismProperties.html#8916" class="Bound">i</a><a id="8917" class="Symbol">)</a> <a id="8919" class="Symbol">=</a> <a id="8921" href="Cubical.Algebra.Group.MorphismProperties.html#8914" class="Bound">p</a> <a id="8923" href="Cubical.Algebra.Group.MorphismProperties.html#8916" class="Bound">i</a>
<a id="8925" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8929" class="Symbol">(</a><a id="8930" href="Cubical.Algebra.Group.MorphismProperties.html#8836" class="Function">GroupEquiv≡</a> <a id="8942" class="Symbol">{</a><a id="8943" class="Argument">G</a> <a id="8945" class="Symbol">=</a> <a id="8947" href="Cubical.Algebra.Group.MorphismProperties.html#8947" class="Bound">G</a><a id="8948" class="Symbol">}</a> <a id="8950" class="Symbol">{</a><a id="8951" class="Argument">H</a> <a id="8953" class="Symbol">=</a> <a id="8955" href="Cubical.Algebra.Group.MorphismProperties.html#8955" class="Bound">H</a><a id="8956" class="Symbol">}</a> <a id="8958" class="Symbol">{</a><a id="8959" href="Cubical.Algebra.Group.MorphismProperties.html#8959" class="Bound">f</a><a id="8960" class="Symbol">}</a> <a id="8962" class="Symbol">{</a><a id="8963" href="Cubical.Algebra.Group.MorphismProperties.html#8963" class="Bound">g</a><a id="8964" class="Symbol">}</a> <a id="8966" href="Cubical.Algebra.Group.MorphismProperties.html#8966" class="Bound">p</a> <a id="8968" href="Cubical.Algebra.Group.MorphismProperties.html#8968" class="Bound">i</a><a id="8969" class="Symbol">)</a> <a id="8971" class="Symbol">=</a> <a id="8973" href="Cubical.Algebra.Group.MorphismProperties.html#8991" class="Function">p-hom</a> <a id="8979" href="Cubical.Algebra.Group.MorphismProperties.html#8968" class="Bound">i</a>
  <a id="8983" class="Keyword">where</a>
  <a id="8991" href="Cubical.Algebra.Group.MorphismProperties.html#8991" class="Function">p-hom</a> <a id="8997" class="Symbol">:</a> <a id="8999" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9005" class="Symbol">(λ</a> <a id="9008" href="Cubical.Algebra.Group.MorphismProperties.html#9008" class="Bound">i</a> <a id="9010" class="Symbol">→</a> <a id="9012" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="9023" class="Symbol">(</a><a id="9024" href="Cubical.Algebra.Group.MorphismProperties.html#8947" class="Bound">G</a> <a id="9026" class="Symbol">.</a><a id="9027" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9030" class="Symbol">)</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Cubical.Algebra.Group.MorphismProperties.html#8966" class="Bound">p</a> <a id="9035" href="Cubical.Algebra.Group.MorphismProperties.html#9008" class="Bound">i</a> <a id="9037" class="Symbol">.</a><a id="9038" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9041" class="Symbol">)</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Cubical.Algebra.Group.MorphismProperties.html#8955" class="Bound">H</a> <a id="9046" class="Symbol">.</a><a id="9047" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9050" class="Symbol">))</a> <a id="9053" class="Symbol">(</a><a id="9054" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9058" href="Cubical.Algebra.Group.MorphismProperties.html#8959" class="Bound">f</a><a id="9059" class="Symbol">)</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9066" href="Cubical.Algebra.Group.MorphismProperties.html#8963" class="Bound">g</a><a id="9067" class="Symbol">)</a>
  <a id="9071" href="Cubical.Algebra.Group.MorphismProperties.html#8991" class="Function">p-hom</a> <a id="9077" class="Symbol">=</a> <a id="9079" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="9087" class="Symbol">(</a><a id="9088" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="9105" href="Cubical.Algebra.Group.MorphismProperties.html#8947" class="Bound">G</a> <a id="9107" href="Cubical.Algebra.Group.MorphismProperties.html#8955" class="Bound">H</a> <a id="9109" class="Symbol">_</a> <a id="9111" class="Symbol">_)</a>


<a id="9116" class="Comment">-- GroupIso identity, composition and inversion</a>
<a id="idGroupIso"></a><a id="9164" href="Cubical.Algebra.Group.MorphismProperties.html#9164" class="Function">idGroupIso</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9186" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9188" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="9190" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9194" href="Cubical.Algebra.Group.MorphismProperties.html#9164" class="Function">idGroupIso</a> <a id="9205" class="Symbol">=</a> <a id="9207" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a>
<a id="9213" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9217" href="Cubical.Algebra.Group.MorphismProperties.html#9164" class="Function">idGroupIso</a> <a id="9228" class="Symbol">=</a> <a id="9230" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="9245" class="Symbol">λ</a> <a id="9247" href="Cubical.Algebra.Group.MorphismProperties.html#9247" class="Bound">_</a> <a id="9249" href="Cubical.Algebra.Group.MorphismProperties.html#9249" class="Bound">_</a> <a id="9251" class="Symbol">→</a> <a id="9253" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compGroupIso"></a><a id="9259" href="Cubical.Algebra.Group.MorphismProperties.html#9259" class="Function">compGroupIso</a> <a id="9272" class="Symbol">:</a> <a id="9274" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9283" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9285" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9298" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9300" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="9302" class="Symbol">→</a> <a id="9304" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9313" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9315" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a>
<a id="9317" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9321" class="Symbol">(</a><a id="9322" href="Cubical.Algebra.Group.MorphismProperties.html#9259" class="Function">compGroupIso</a> <a id="9335" href="Cubical.Algebra.Group.MorphismProperties.html#9335" class="Bound">iso1</a> <a id="9340" href="Cubical.Algebra.Group.MorphismProperties.html#9340" class="Bound">iso2</a><a id="9344" class="Symbol">)</a> <a id="9346" class="Symbol">=</a> <a id="9348" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="9356" class="Symbol">(</a><a id="9357" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9361" href="Cubical.Algebra.Group.MorphismProperties.html#9335" class="Bound">iso1</a><a id="9365" class="Symbol">)</a> <a id="9367" class="Symbol">(</a><a id="9368" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9372" href="Cubical.Algebra.Group.MorphismProperties.html#9340" class="Bound">iso2</a><a id="9376" class="Symbol">)</a>
<a id="9378" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9382" class="Symbol">(</a><a id="9383" href="Cubical.Algebra.Group.MorphismProperties.html#9259" class="Function">compGroupIso</a> <a id="9396" href="Cubical.Algebra.Group.MorphismProperties.html#9396" class="Bound">iso1</a> <a id="9401" href="Cubical.Algebra.Group.MorphismProperties.html#9401" class="Bound">iso2</a><a id="9405" class="Symbol">)</a> <a id="9407" class="Symbol">=</a> <a id="9409" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="9424" class="Symbol">(_</a> <a id="9427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9429" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9433" href="Cubical.Algebra.Group.MorphismProperties.html#9396" class="Bound">iso1</a><a id="9437" class="Symbol">)</a> <a id="9439" class="Symbol">(_</a> <a id="9442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9444" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9448" href="Cubical.Algebra.Group.MorphismProperties.html#9401" class="Bound">iso2</a><a id="9452" class="Symbol">)</a>

<a id="invGroupIso"></a><a id="9455" href="Cubical.Algebra.Group.MorphismProperties.html#9455" class="Function">invGroupIso</a> <a id="9467" class="Symbol">:</a> <a id="9469" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9478" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9480" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9482" class="Symbol">→</a> <a id="9484" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9493" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9495" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="9497" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9501" class="Symbol">(</a><a id="9502" href="Cubical.Algebra.Group.MorphismProperties.html#9455" class="Function">invGroupIso</a> <a id="9514" href="Cubical.Algebra.Group.MorphismProperties.html#9514" class="Bound">iso1</a><a id="9518" class="Symbol">)</a> <a id="9520" class="Symbol">=</a> <a id="9522" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="9529" class="Symbol">(</a><a id="9530" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9534" href="Cubical.Algebra.Group.MorphismProperties.html#9514" class="Bound">iso1</a><a id="9538" class="Symbol">)</a>
<a id="9540" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9544" class="Symbol">(</a><a id="9545" href="Cubical.Algebra.Group.MorphismProperties.html#9455" class="Function">invGroupIso</a> <a id="9557" href="Cubical.Algebra.Group.MorphismProperties.html#9557" class="Bound">iso1</a><a id="9561" class="Symbol">)</a> <a id="9563" class="Symbol">=</a> <a id="9565" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="9579" class="Symbol">(</a><a id="9580" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="9591" class="Symbol">(</a><a id="9592" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9596" href="Cubical.Algebra.Group.MorphismProperties.html#9557" class="Bound">iso1</a><a id="9600" class="Symbol">)</a> <a id="9602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9604" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9608" href="Cubical.Algebra.Group.MorphismProperties.html#9557" class="Bound">iso1</a><a id="9612" class="Symbol">)</a>

<a id="GroupIsoDirProd"></a><a id="9615" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="9631" class="Symbol">:</a> <a id="9633" class="Symbol">{</a><a id="9634" href="Cubical.Algebra.Group.MorphismProperties.html#9634" class="Bound">G</a> <a id="9636" class="Symbol">:</a> <a id="9638" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="9644" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="9645" class="Symbol">}</a> <a id="9647" class="Symbol">{</a><a id="9648" href="Cubical.Algebra.Group.MorphismProperties.html#9648" class="Bound">H</a> <a id="9650" class="Symbol">:</a> <a id="9652" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="9658" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="9660" class="Symbol">}</a> <a id="9662" class="Symbol">{</a><a id="9663" href="Cubical.Algebra.Group.MorphismProperties.html#9663" class="Bound">A</a> <a id="9665" class="Symbol">:</a> <a id="9667" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="9673" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="9676" class="Symbol">}</a> <a id="9678" class="Symbol">{</a><a id="9679" href="Cubical.Algebra.Group.MorphismProperties.html#9679" class="Bound">B</a> <a id="9681" class="Symbol">:</a> <a id="9683" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="9689" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="9693" class="Symbol">}</a>
                <a id="9711" class="Symbol">→</a> <a id="9713" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9722" href="Cubical.Algebra.Group.MorphismProperties.html#9634" class="Bound">G</a> <a id="9724" href="Cubical.Algebra.Group.MorphismProperties.html#9648" class="Bound">H</a> <a id="9726" class="Symbol">→</a> <a id="9728" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9737" href="Cubical.Algebra.Group.MorphismProperties.html#9663" class="Bound">A</a> <a id="9739" href="Cubical.Algebra.Group.MorphismProperties.html#9679" class="Bound">B</a> <a id="9741" class="Symbol">→</a> <a id="9743" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9752" class="Symbol">(</a><a id="9753" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="9761" href="Cubical.Algebra.Group.MorphismProperties.html#9634" class="Bound">G</a> <a id="9763" href="Cubical.Algebra.Group.MorphismProperties.html#9663" class="Bound">A</a><a id="9764" class="Symbol">)</a> <a id="9766" class="Symbol">(</a><a id="9767" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="9775" href="Cubical.Algebra.Group.MorphismProperties.html#9648" class="Bound">H</a> <a id="9777" href="Cubical.Algebra.Group.MorphismProperties.html#9679" class="Bound">B</a><a id="9778" class="Symbol">)</a>
<a id="9780" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9784" class="Symbol">(</a><a id="9785" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9789" class="Symbol">(</a><a id="9790" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="9806" href="Cubical.Algebra.Group.MorphismProperties.html#9806" class="Bound">iso1</a> <a id="9811" href="Cubical.Algebra.Group.MorphismProperties.html#9811" class="Bound">iso2</a><a id="9815" class="Symbol">))</a> <a id="9818" href="Cubical.Algebra.Group.MorphismProperties.html#9818" class="Bound">prod</a> <a id="9823" class="Symbol">=</a>
  <a id="9827" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9831" class="Symbol">(</a><a id="9832" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9836" href="Cubical.Algebra.Group.MorphismProperties.html#9806" class="Bound">iso1</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">(</a><a id="9843" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9847" href="Cubical.Algebra.Group.MorphismProperties.html#9818" class="Bound">prod</a><a id="9851" class="Symbol">)</a> <a id="9853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9855" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9864" href="Cubical.Algebra.Group.MorphismProperties.html#9811" class="Bound">iso2</a><a id="9868" class="Symbol">)</a> <a id="9870" class="Symbol">(</a><a id="9871" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9875" href="Cubical.Algebra.Group.MorphismProperties.html#9818" class="Bound">prod</a><a id="9879" class="Symbol">)</a>
<a id="9881" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9885" class="Symbol">(</a><a id="9886" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9890" class="Symbol">(</a><a id="9891" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="9907" href="Cubical.Algebra.Group.MorphismProperties.html#9907" class="Bound">iso1</a> <a id="9912" href="Cubical.Algebra.Group.MorphismProperties.html#9912" class="Bound">iso2</a><a id="9916" class="Symbol">))</a> <a id="9919" href="Cubical.Algebra.Group.MorphismProperties.html#9919" class="Bound">prod</a> <a id="9924" class="Symbol">=</a>
  <a id="9928" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9937" href="Cubical.Algebra.Group.MorphismProperties.html#9907" class="Bound">iso1</a><a id="9941" class="Symbol">)</a> <a id="9943" class="Symbol">(</a><a id="9944" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9948" href="Cubical.Algebra.Group.MorphismProperties.html#9919" class="Bound">prod</a><a id="9952" class="Symbol">)</a> <a id="9954" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9956" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9960" class="Symbol">(</a><a id="9961" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9965" href="Cubical.Algebra.Group.MorphismProperties.html#9912" class="Bound">iso2</a><a id="9969" class="Symbol">)</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9976" href="Cubical.Algebra.Group.MorphismProperties.html#9919" class="Bound">prod</a><a id="9980" class="Symbol">)</a>
<a id="9982" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9996" class="Symbol">(</a><a id="9997" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="10013" href="Cubical.Algebra.Group.MorphismProperties.html#10013" class="Bound">iso1</a> <a id="10018" href="Cubical.Algebra.Group.MorphismProperties.html#10018" class="Bound">iso2</a><a id="10022" class="Symbol">))</a> <a id="10025" href="Cubical.Algebra.Group.MorphismProperties.html#10025" class="Bound">a</a> <a id="10027" class="Symbol">=</a>
  <a id="10031" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="10038" class="Symbol">(</a><a id="10039" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="10048" class="Symbol">(</a><a id="10049" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10053" href="Cubical.Algebra.Group.MorphismProperties.html#10013" class="Bound">iso1</a><a id="10057" class="Symbol">)</a> <a id="10059" class="Symbol">(</a><a id="10060" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10064" href="Cubical.Algebra.Group.MorphismProperties.html#10025" class="Bound">a</a><a id="10065" class="Symbol">)</a> <a id="10067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="10079" class="Symbol">(</a><a id="10080" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10084" href="Cubical.Algebra.Group.MorphismProperties.html#10018" class="Bound">iso2</a><a id="10088" class="Symbol">)</a> <a id="10090" class="Symbol">(</a><a id="10091" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10095" href="Cubical.Algebra.Group.MorphismProperties.html#10025" class="Bound">a</a><a id="10096" class="Symbol">)))</a>
<a id="10100" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="10108" class="Symbol">(</a><a id="10109" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10113" class="Symbol">(</a><a id="10114" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="10130" href="Cubical.Algebra.Group.MorphismProperties.html#10130" class="Bound">iso1</a> <a id="10135" href="Cubical.Algebra.Group.MorphismProperties.html#10135" class="Bound">iso2</a><a id="10139" class="Symbol">))</a> <a id="10142" href="Cubical.Algebra.Group.MorphismProperties.html#10142" class="Bound">a</a> <a id="10144" class="Symbol">=</a>
  <a id="10148" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="10155" class="Symbol">(</a><a id="10156" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="10164" class="Symbol">(</a><a id="10165" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10169" href="Cubical.Algebra.Group.MorphismProperties.html#10130" class="Bound">iso1</a><a id="10173" class="Symbol">)</a> <a id="10175" class="Symbol">(</a><a id="10176" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10180" href="Cubical.Algebra.Group.MorphismProperties.html#10142" class="Bound">a</a><a id="10181" class="Symbol">)</a> <a id="10183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10185" class="Symbol">(</a><a id="10186" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="10194" class="Symbol">(</a><a id="10195" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10199" href="Cubical.Algebra.Group.MorphismProperties.html#10135" class="Bound">iso2</a><a id="10203" class="Symbol">)</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10210" href="Cubical.Algebra.Group.MorphismProperties.html#10142" class="Bound">a</a><a id="10211" class="Symbol">)))</a>
<a id="10215" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10219" class="Symbol">(</a><a id="10220" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="10236" href="Cubical.Algebra.Group.MorphismProperties.html#10236" class="Bound">iso1</a> <a id="10241" href="Cubical.Algebra.Group.MorphismProperties.html#10241" class="Bound">iso2</a><a id="10245" class="Symbol">)</a> <a id="10247" class="Symbol">=</a> <a id="10249" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="10264" class="Symbol">λ</a> <a id="10266" href="Cubical.Algebra.Group.MorphismProperties.html#10266" class="Bound">a</a> <a id="10268" href="Cubical.Algebra.Group.MorphismProperties.html#10268" class="Bound">b</a> <a id="10270" class="Symbol">→</a>
  <a id="10274" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="10281" class="Symbol">(</a><a id="10282" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10288" class="Symbol">(</a><a id="10289" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10293" href="Cubical.Algebra.Group.MorphismProperties.html#10236" class="Bound">iso1</a><a id="10297" class="Symbol">)</a> <a id="10299" class="Symbol">(</a><a id="10300" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10304" href="Cubical.Algebra.Group.MorphismProperties.html#10266" class="Bound">a</a><a id="10305" class="Symbol">)</a> <a id="10307" class="Symbol">(</a><a id="10308" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10312" href="Cubical.Algebra.Group.MorphismProperties.html#10268" class="Bound">b</a><a id="10313" class="Symbol">)</a> <a id="10315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10317" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10323" class="Symbol">(</a><a id="10324" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10328" href="Cubical.Algebra.Group.MorphismProperties.html#10241" class="Bound">iso2</a><a id="10332" class="Symbol">)</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10339" href="Cubical.Algebra.Group.MorphismProperties.html#10266" class="Bound">a</a><a id="10340" class="Symbol">)</a> <a id="10342" class="Symbol">(</a><a id="10343" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10347" href="Cubical.Algebra.Group.MorphismProperties.html#10268" class="Bound">b</a><a id="10348" class="Symbol">))</a>

<a id="GroupIso≡"></a><a id="10352" href="Cubical.Algebra.Group.MorphismProperties.html#10352" class="Function">GroupIso≡</a> <a id="10362" class="Symbol">:</a> <a id="10364" class="Symbol">{</a><a id="10365" href="Cubical.Algebra.Group.MorphismProperties.html#10365" class="Bound">f</a> <a id="10367" href="Cubical.Algebra.Group.MorphismProperties.html#10367" class="Bound">g</a> <a id="10369" class="Symbol">:</a> <a id="10371" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="10380" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10382" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="10383" class="Symbol">}</a> <a id="10385" class="Symbol">→</a> <a id="10387" href="Cubical.Algebra.Group.MorphismProperties.html#10365" class="Bound">f</a> <a id="10389" class="Symbol">.</a><a id="10390" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10394" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10396" href="Cubical.Algebra.Group.MorphismProperties.html#10367" class="Bound">g</a> <a id="10398" class="Symbol">.</a><a id="10399" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10403" class="Symbol">→</a> <a id="10405" href="Cubical.Algebra.Group.MorphismProperties.html#10365" class="Bound">f</a> <a id="10407" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10409" href="Cubical.Algebra.Group.MorphismProperties.html#10367" class="Bound">g</a>
<a id="10411" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Cubical.Algebra.Group.MorphismProperties.html#10352" class="Function">GroupIso≡</a> <a id="10426" class="Symbol">{</a><a id="10427" class="Argument">G</a> <a id="10429" class="Symbol">=</a> <a id="10431" href="Cubical.Algebra.Group.MorphismProperties.html#10431" class="Bound">G</a><a id="10432" class="Symbol">}</a> <a id="10434" class="Symbol">{</a><a id="10435" class="Argument">H</a> <a id="10437" class="Symbol">=</a> <a id="10439" href="Cubical.Algebra.Group.MorphismProperties.html#10439" class="Bound">H</a><a id="10440" class="Symbol">}</a> <a id="10442" class="Symbol">{</a><a id="10443" href="Cubical.Algebra.Group.MorphismProperties.html#10443" class="Bound">f</a><a id="10444" class="Symbol">}</a> <a id="10446" class="Symbol">{</a><a id="10447" href="Cubical.Algebra.Group.MorphismProperties.html#10447" class="Bound">g</a><a id="10448" class="Symbol">}</a> <a id="10450" href="Cubical.Algebra.Group.MorphismProperties.html#10450" class="Bound">p</a> <a id="10452" href="Cubical.Algebra.Group.MorphismProperties.html#10452" class="Bound">i</a><a id="10453" class="Symbol">)</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Cubical.Algebra.Group.MorphismProperties.html#10450" class="Bound">p</a> <a id="10459" href="Cubical.Algebra.Group.MorphismProperties.html#10452" class="Bound">i</a>
<a id="10461" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10465" class="Symbol">(</a><a id="10466" href="Cubical.Algebra.Group.MorphismProperties.html#10352" class="Function">GroupIso≡</a> <a id="10476" class="Symbol">{</a><a id="10477" class="Argument">G</a> <a id="10479" class="Symbol">=</a> <a id="10481" href="Cubical.Algebra.Group.MorphismProperties.html#10481" class="Bound">G</a><a id="10482" class="Symbol">}</a> <a id="10484" class="Symbol">{</a><a id="10485" class="Argument">H</a> <a id="10487" class="Symbol">=</a> <a id="10489" href="Cubical.Algebra.Group.MorphismProperties.html#10489" class="Bound">H</a><a id="10490" class="Symbol">}</a> <a id="10492" class="Symbol">{</a><a id="10493" href="Cubical.Algebra.Group.MorphismProperties.html#10493" class="Bound">f</a><a id="10494" class="Symbol">}</a> <a id="10496" class="Symbol">{</a><a id="10497" href="Cubical.Algebra.Group.MorphismProperties.html#10497" class="Bound">g</a><a id="10498" class="Symbol">}</a> <a id="10500" href="Cubical.Algebra.Group.MorphismProperties.html#10500" class="Bound">p</a> <a id="10502" href="Cubical.Algebra.Group.MorphismProperties.html#10502" class="Bound">i</a><a id="10503" class="Symbol">)</a> <a id="10505" class="Symbol">=</a> <a id="10507" href="Cubical.Algebra.Group.MorphismProperties.html#10525" class="Function">p-hom</a> <a id="10513" href="Cubical.Algebra.Group.MorphismProperties.html#10502" class="Bound">i</a>
  <a id="10517" class="Keyword">where</a>
  <a id="10525" href="Cubical.Algebra.Group.MorphismProperties.html#10525" class="Function">p-hom</a> <a id="10531" class="Symbol">:</a> <a id="10533" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10539" class="Symbol">(λ</a> <a id="10542" href="Cubical.Algebra.Group.MorphismProperties.html#10542" class="Bound">i</a> <a id="10544" class="Symbol">→</a> <a id="10546" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="10557" class="Symbol">(</a><a id="10558" href="Cubical.Algebra.Group.MorphismProperties.html#10481" class="Bound">G</a> <a id="10560" class="Symbol">.</a><a id="10561" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10564" class="Symbol">)</a> <a id="10566" class="Symbol">(</a><a id="10567" href="Cubical.Algebra.Group.MorphismProperties.html#10500" class="Bound">p</a> <a id="10569" href="Cubical.Algebra.Group.MorphismProperties.html#10542" class="Bound">i</a> <a id="10571" class="Symbol">.</a><a id="10572" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a><a id="10575" class="Symbol">)</a> <a id="10577" class="Symbol">(</a><a id="10578" href="Cubical.Algebra.Group.MorphismProperties.html#10489" class="Bound">H</a> <a id="10580" class="Symbol">.</a><a id="10581" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10584" class="Symbol">))</a> <a id="10587" class="Symbol">(</a><a id="10588" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10592" href="Cubical.Algebra.Group.MorphismProperties.html#10493" class="Bound">f</a><a id="10593" class="Symbol">)</a> <a id="10595" class="Symbol">(</a><a id="10596" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10600" href="Cubical.Algebra.Group.MorphismProperties.html#10497" class="Bound">g</a><a id="10601" class="Symbol">)</a>
  <a id="10605" href="Cubical.Algebra.Group.MorphismProperties.html#10525" class="Function">p-hom</a> <a id="10611" class="Symbol">=</a> <a id="10613" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="10639" href="Cubical.Algebra.Group.MorphismProperties.html#10481" class="Bound">G</a> <a id="10641" href="Cubical.Algebra.Group.MorphismProperties.html#10489" class="Bound">H</a> <a id="10643" class="Symbol">_</a> <a id="10645" class="Symbol">_)</a>


<a id="10650" class="Comment">-- Conversion functions between different notions of group morphisms</a>
<a id="GroupEquiv→GroupHom"></a><a id="10719" href="Cubical.Algebra.Group.MorphismProperties.html#10719" class="Function">GroupEquiv→GroupHom</a> <a id="10739" class="Symbol">:</a> <a id="10741" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="10752" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10754" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="10756" class="Symbol">→</a> <a id="10758" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10767" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10769" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="10771" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10775" class="Symbol">(</a><a id="10776" href="Cubical.Algebra.Group.MorphismProperties.html#10719" class="Function">GroupEquiv→GroupHom</a> <a id="10796" class="Symbol">((</a><a id="10798" href="Cubical.Algebra.Group.MorphismProperties.html#10798" class="Bound">f</a> <a id="10800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10802" class="Symbol">_)</a> <a id="10805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10807" class="Symbol">_))</a> <a id="10811" class="Symbol">=</a> <a id="10813" href="Cubical.Algebra.Group.MorphismProperties.html#10798" class="Bound">f</a>
<a id="10815" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.Algebra.Group.MorphismProperties.html#10719" class="Function">GroupEquiv→GroupHom</a> <a id="10840" class="Symbol">(_</a> <a id="10843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10845" href="Cubical.Algebra.Group.MorphismProperties.html#10845" class="Bound">isHom</a><a id="10850" class="Symbol">))</a> <a id="10853" class="Symbol">=</a> <a id="10855" href="Cubical.Algebra.Group.MorphismProperties.html#10845" class="Bound">isHom</a>

<a id="GroupIso→GroupEquiv"></a><a id="10862" href="Cubical.Algebra.Group.MorphismProperties.html#10862" class="Function">GroupIso→GroupEquiv</a> <a id="10882" class="Symbol">:</a> <a id="10884" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="10893" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10895" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="10897" class="Symbol">→</a> <a id="10899" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="10910" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10912" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="10914" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10918" class="Symbol">(</a><a id="10919" href="Cubical.Algebra.Group.MorphismProperties.html#10862" class="Function">GroupIso→GroupEquiv</a> <a id="10939" href="Cubical.Algebra.Group.MorphismProperties.html#10939" class="Bound">i</a><a id="10940" class="Symbol">)</a> <a id="10942" class="Symbol">=</a> <a id="10944" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="10955" class="Symbol">(</a><a id="10956" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10960" href="Cubical.Algebra.Group.MorphismProperties.html#10939" class="Bound">i</a><a id="10961" class="Symbol">)</a>
<a id="10963" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10967" class="Symbol">(</a><a id="10968" href="Cubical.Algebra.Group.MorphismProperties.html#10862" class="Function">GroupIso→GroupEquiv</a> <a id="10988" href="Cubical.Algebra.Group.MorphismProperties.html#10988" class="Bound">i</a><a id="10989" class="Symbol">)</a> <a id="10991" class="Symbol">=</a> <a id="10993" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10997" href="Cubical.Algebra.Group.MorphismProperties.html#10988" class="Bound">i</a>

<a id="GroupEquiv→GroupIso"></a><a id="11000" href="Cubical.Algebra.Group.MorphismProperties.html#11000" class="Function">GroupEquiv→GroupIso</a> <a id="11020" class="Symbol">:</a> <a id="11022" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="11033" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11035" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11037" class="Symbol">→</a> <a id="11039" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11048" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11050" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="11052" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11056" class="Symbol">(</a><a id="11057" href="Cubical.Algebra.Group.MorphismProperties.html#11000" class="Function">GroupEquiv→GroupIso</a> <a id="11077" href="Cubical.Algebra.Group.MorphismProperties.html#11077" class="Bound">e</a><a id="11078" class="Symbol">)</a> <a id="11080" class="Symbol">=</a> <a id="11082" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="11093" class="Symbol">(</a><a id="11094" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11098" href="Cubical.Algebra.Group.MorphismProperties.html#11077" class="Bound">e</a><a id="11099" class="Symbol">)</a>
<a id="11101" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11105" class="Symbol">(</a><a id="11106" href="Cubical.Algebra.Group.MorphismProperties.html#11000" class="Function">GroupEquiv→GroupIso</a> <a id="11126" href="Cubical.Algebra.Group.MorphismProperties.html#11126" class="Bound">e</a><a id="11127" class="Symbol">)</a> <a id="11129" class="Symbol">=</a> <a id="11131" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11135" href="Cubical.Algebra.Group.MorphismProperties.html#11126" class="Bound">e</a>

<a id="GroupIso→GroupHom"></a><a id="11138" href="Cubical.Algebra.Group.MorphismProperties.html#11138" class="Function">GroupIso→GroupHom</a> <a id="11156" class="Symbol">:</a> <a id="11158" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11167" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11169" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11171" class="Symbol">→</a> <a id="11173" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="11182" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11184" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="11186" href="Cubical.Algebra.Group.MorphismProperties.html#11138" class="Function">GroupIso→GroupHom</a> <a id="11204" href="Cubical.Algebra.Group.MorphismProperties.html#11204" class="Bound">i</a> <a id="11206" class="Symbol">=</a> <a id="11208" href="Cubical.Algebra.Group.MorphismProperties.html#10719" class="Function">GroupEquiv→GroupHom</a> <a id="11228" class="Symbol">(</a><a id="11229" href="Cubical.Algebra.Group.MorphismProperties.html#10862" class="Function">GroupIso→GroupEquiv</a> <a id="11249" href="Cubical.Algebra.Group.MorphismProperties.html#11204" class="Bound">i</a><a id="11250" class="Symbol">)</a>

<a id="11253" class="Comment">-- TODO: prove the converse</a>
<a id="BijectionIso→GroupIso"></a><a id="11281" href="Cubical.Algebra.Group.MorphismProperties.html#11281" class="Function">BijectionIso→GroupIso</a> <a id="11303" class="Symbol">:</a> <a id="11305" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Record">BijectionIso</a> <a id="11318" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11320" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11322" class="Symbol">→</a> <a id="11324" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11333" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11335" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="11337" href="Cubical.Algebra.Group.MorphismProperties.html#11281" class="Function">BijectionIso→GroupIso</a> <a id="11359" class="Symbol">{</a><a id="11360" class="Argument">G</a> <a id="11362" class="Symbol">=</a> <a id="11364" href="Cubical.Algebra.Group.MorphismProperties.html#11364" class="Bound">G</a><a id="11365" class="Symbol">}</a> <a id="11367" class="Symbol">{</a><a id="11368" class="Argument">H</a> <a id="11370" class="Symbol">=</a> <a id="11372" href="Cubical.Algebra.Group.MorphismProperties.html#11372" class="Bound">H</a><a id="11373" class="Symbol">}</a> <a id="11375" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a> <a id="11377" class="Symbol">=</a> <a id="11379" href="Cubical.Algebra.Group.MorphismProperties.html#11600" class="Function">grIso</a>
  <a id="11387" class="Keyword">where</a>
  <a id="11395" href="Cubical.Algebra.Group.MorphismProperties.html#11395" class="Function">f</a> <a id="11397" class="Symbol">=</a> <a id="11399" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11403" class="Symbol">(</a><a id="11404" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="11408" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a><a id="11409" class="Symbol">)</a>

  <a id="11414" href="Cubical.Algebra.Group.MorphismProperties.html#11414" class="Function">helper</a> <a id="11421" class="Symbol">:</a> <a id="11423" class="Symbol">(</a><a id="11424" href="Cubical.Algebra.Group.MorphismProperties.html#11424" class="Bound">b</a> <a id="11426" class="Symbol">:</a> <a id="11428" class="Symbol">_)</a> <a id="11431" class="Symbol">→</a> <a id="11433" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11440" class="Symbol">(</a><a id="11441" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11444" href="Cubical.Algebra.Group.MorphismProperties.html#11444" class="Bound">a</a> <a id="11446" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11448" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="11450" href="Cubical.Algebra.Group.MorphismProperties.html#11364" class="Bound">G</a> <a id="11452" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="11454" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11456" href="Cubical.Algebra.Group.MorphismProperties.html#11395" class="Function">f</a> <a id="11458" href="Cubical.Algebra.Group.MorphismProperties.html#11444" class="Bound">a</a> <a id="11460" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11462" href="Cubical.Algebra.Group.MorphismProperties.html#11424" class="Bound">b</a><a id="11463" class="Symbol">)</a>
  <a id="11467" href="Cubical.Algebra.Group.MorphismProperties.html#11414" class="Function">helper</a> <a id="11474" class="Symbol">_</a> <a id="11476" class="Symbol">(</a><a id="11477" href="Cubical.Algebra.Group.MorphismProperties.html#11477" class="Bound">a</a> <a id="11479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11481" href="Cubical.Algebra.Group.MorphismProperties.html#11481" class="Bound">ha</a><a id="11483" class="Symbol">)</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Cubical.Algebra.Group.MorphismProperties.html#11486" class="Bound">b</a> <a id="11488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11490" href="Cubical.Algebra.Group.MorphismProperties.html#11490" class="Bound">hb</a><a id="11492" class="Symbol">)</a> <a id="11494" class="Symbol">=</a>
    <a id="11500" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11507" class="Symbol">(λ</a> <a id="11510" href="Cubical.Algebra.Group.MorphismProperties.html#11510" class="Bound">_</a> <a id="11512" class="Symbol">→</a> <a id="11514" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="11521" class="Symbol">(</a><a id="11522" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11526" href="Cubical.Algebra.Group.MorphismProperties.html#11372" class="Bound">H</a><a id="11527" class="Symbol">)</a> <a id="11529" class="Symbol">_</a> <a id="11531" class="Symbol">_)</a>
           <a id="11545" class="Symbol">(</a><a id="11546" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="11565" class="Symbol">(</a><a id="11566" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="11570" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a><a id="11571" class="Symbol">)</a> <a id="11573" class="Symbol">(</a><a id="11574" href="Cubical.Algebra.Group.Morphisms.html#2710" class="Field">inj</a> <a id="11578" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a><a id="11579" class="Symbol">)</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.Algebra.Group.MorphismProperties.html#11481" class="Bound">ha</a> <a id="11585" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11587" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11591" href="Cubical.Algebra.Group.MorphismProperties.html#11490" class="Bound">hb</a><a id="11593" class="Symbol">)</a> <a id="11595" class="Symbol">)</a>

  <a id="11600" href="Cubical.Algebra.Group.MorphismProperties.html#11600" class="Function">grIso</a> <a id="11606" class="Symbol">:</a> <a id="11608" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11617" href="Cubical.Algebra.Group.MorphismProperties.html#11364" class="Bound">G</a> <a id="11619" href="Cubical.Algebra.Group.MorphismProperties.html#11372" class="Bound">H</a>
  <a id="11623" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11627" class="Symbol">(</a><a id="11628" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11632" href="Cubical.Algebra.Group.MorphismProperties.html#11600" class="Function">grIso</a><a id="11637" class="Symbol">)</a> <a id="11639" class="Symbol">=</a> <a id="11641" href="Cubical.Algebra.Group.MorphismProperties.html#11395" class="Function">f</a>
  <a id="11645" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11654" href="Cubical.Algebra.Group.MorphismProperties.html#11600" class="Function">grIso</a><a id="11659" class="Symbol">)</a> <a id="11661" href="Cubical.Algebra.Group.MorphismProperties.html#11661" class="Bound">b</a> <a id="11663" class="Symbol">=</a> <a id="11665" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="11669" class="Symbol">(</a><a id="11670" href="Cubical.Algebra.Group.MorphismProperties.html#11414" class="Function">helper</a> <a id="11677" href="Cubical.Algebra.Group.MorphismProperties.html#11661" class="Bound">b</a><a id="11678" class="Symbol">)</a> <a id="11680" class="Symbol">(λ</a> <a id="11683" href="Cubical.Algebra.Group.MorphismProperties.html#11683" class="Bound">a</a> <a id="11685" class="Symbol">→</a> <a id="11687" href="Cubical.Algebra.Group.MorphismProperties.html#11683" class="Bound">a</a><a id="11688" class="Symbol">)</a> <a id="11690" class="Symbol">(</a><a id="11691" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="11696" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a> <a id="11698" href="Cubical.Algebra.Group.MorphismProperties.html#11661" class="Bound">b</a><a id="11699" class="Symbol">)</a> <a id="11701" class="Symbol">.</a><a id="11702" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="11708" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="11717" class="Symbol">(</a><a id="11718" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11722" href="Cubical.Algebra.Group.MorphismProperties.html#11600" class="Function">grIso</a><a id="11727" class="Symbol">)</a> <a id="11729" href="Cubical.Algebra.Group.MorphismProperties.html#11729" class="Bound">b</a> <a id="11731" class="Symbol">=</a> <a id="11733" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="11737" class="Symbol">(</a><a id="11738" href="Cubical.Algebra.Group.MorphismProperties.html#11414" class="Function">helper</a> <a id="11745" href="Cubical.Algebra.Group.MorphismProperties.html#11729" class="Bound">b</a><a id="11746" class="Symbol">)</a> <a id="11748" class="Symbol">(λ</a> <a id="11751" href="Cubical.Algebra.Group.MorphismProperties.html#11751" class="Bound">a</a> <a id="11753" class="Symbol">→</a> <a id="11755" href="Cubical.Algebra.Group.MorphismProperties.html#11751" class="Bound">a</a><a id="11756" class="Symbol">)</a> <a id="11758" class="Symbol">(</a><a id="11759" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="11764" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a> <a id="11766" href="Cubical.Algebra.Group.MorphismProperties.html#11729" class="Bound">b</a><a id="11767" class="Symbol">)</a> <a id="11769" class="Symbol">.</a><a id="11770" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="11776" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="11784" class="Symbol">(</a><a id="11785" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11789" href="Cubical.Algebra.Group.MorphismProperties.html#11600" class="Function">grIso</a><a id="11794" class="Symbol">)</a> <a id="11796" href="Cubical.Algebra.Group.MorphismProperties.html#11796" class="Bound">b</a> <a id="11798" href="Cubical.Algebra.Group.MorphismProperties.html#11798" class="Bound">j</a> <a id="11800" class="Symbol">=</a> <a id="11802" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="11806" class="Symbol">(</a><a id="11807" href="Cubical.Algebra.Group.MorphismProperties.html#11414" class="Function">helper</a> <a id="11814" class="Symbol">(</a><a id="11815" href="Cubical.Algebra.Group.MorphismProperties.html#11395" class="Function">f</a> <a id="11817" href="Cubical.Algebra.Group.MorphismProperties.html#11796" class="Bound">b</a><a id="11818" class="Symbol">))</a> <a id="11821" class="Symbol">(λ</a> <a id="11824" href="Cubical.Algebra.Group.MorphismProperties.html#11824" class="Bound">a</a> <a id="11826" class="Symbol">→</a> <a id="11828" href="Cubical.Algebra.Group.MorphismProperties.html#11824" class="Bound">a</a><a id="11829" class="Symbol">)</a>
                                 <a id="11864" class="Symbol">(</a><a id="11865" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="11881" class="Symbol">(</a><a id="11882" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="11887" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a> <a id="11889" class="Symbol">(</a><a id="11890" href="Cubical.Algebra.Group.MorphismProperties.html#11395" class="Function">f</a> <a id="11892" href="Cubical.Algebra.Group.MorphismProperties.html#11796" class="Bound">b</a><a id="11893" class="Symbol">))</a> <a id="11896" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11898" href="Cubical.Algebra.Group.MorphismProperties.html#11796" class="Bound">b</a> <a id="11900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11902" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11907" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11910" href="Cubical.Algebra.Group.MorphismProperties.html#11798" class="Bound">j</a><a id="11911" class="Symbol">)</a> <a id="11913" class="Symbol">.</a><a id="11914" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="11920" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11924" href="Cubical.Algebra.Group.MorphismProperties.html#11600" class="Function">grIso</a> <a id="11930" class="Symbol">=</a> <a id="11932" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11936" class="Symbol">(</a><a id="11937" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="11941" href="Cubical.Algebra.Group.MorphismProperties.html#11375" class="Bound">i</a><a id="11942" class="Symbol">)</a>

<a id="BijectionIsoToGroupEquiv"></a><a id="11945" href="Cubical.Algebra.Group.MorphismProperties.html#11945" class="Function">BijectionIsoToGroupEquiv</a> <a id="11970" class="Symbol">:</a> <a id="11972" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Record">BijectionIso</a> <a id="11985" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11987" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11989" class="Symbol">→</a> <a id="11991" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="12002" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="12004" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="12006" href="Cubical.Algebra.Group.MorphismProperties.html#11945" class="Function">BijectionIsoToGroupEquiv</a> <a id="12031" href="Cubical.Algebra.Group.MorphismProperties.html#12031" class="Bound">i</a> <a id="12033" class="Symbol">=</a> <a id="12035" href="Cubical.Algebra.Group.MorphismProperties.html#10862" class="Function">GroupIso→GroupEquiv</a> <a id="12055" class="Symbol">(</a><a id="12056" href="Cubical.Algebra.Group.MorphismProperties.html#11281" class="Function">BijectionIso→GroupIso</a> <a id="12078" href="Cubical.Algebra.Group.MorphismProperties.html#12031" class="Bound">i</a><a id="12079" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Group.Morphisms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.Morphisms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Defines different notions of morphisms and properties of morphisms of
groups:

- GroupHom (homomorphisms)
- GroupEquiv (equivs which are homomorphisms)
- GroupIso (isos which are homomorphisms)
- Image
- Kernel
- Surjective
- Injective
- Mono
- BijectionIso (surjective + injective)

-}</a>
<a id="292" class="Keyword">module</a> <a id="299" href="Cubical.Algebra.Group.Morphisms.html" class="Module">Cubical.Algebra.Group.Morphisms</a> <a id="331" class="Keyword">where</a>

<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>

<a id="503" class="Keyword">open</a> <a id="508" class="Keyword">import</a> <a id="515" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="660" class="Keyword">private</a>
  <a id="670" class="Keyword">variable</a>
    <a id="683" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="685" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a> <a id="688" href="Cubical.Algebra.Group.Morphisms.html#688" class="Generalizable">ℓ&#39;&#39;</a> <a id="692" href="Cubical.Algebra.Group.Morphisms.html#692" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="697" class="Symbol">:</a> <a id="699" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="706" class="Keyword">record</a> <a id="IsGroupHom"></a><a id="713" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="724" class="Symbol">{</a><a id="725" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="734" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="735" class="Symbol">}</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Algebra.Group.Morphisms.html#738" class="Bound">B</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="747" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="749" class="Symbol">}</a>
  <a id="753" class="Symbol">(</a><a id="754" href="Cubical.Algebra.Group.Morphisms.html#754" class="Bound">M</a> <a id="756" class="Symbol">:</a> <a id="758" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="767" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a><a id="768" class="Symbol">)</a> <a id="770" class="Symbol">(</a><a id="771" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="773" class="Symbol">:</a> <a id="775" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a> <a id="777" class="Symbol">→</a> <a id="779" href="Cubical.Algebra.Group.Morphisms.html#738" class="Bound">B</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Algebra.Group.Morphisms.html#783" class="Bound">N</a> <a id="785" class="Symbol">:</a> <a id="787" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="796" href="Cubical.Algebra.Group.Morphisms.html#738" class="Bound">B</a><a id="797" class="Symbol">)</a>
  <a id="801" class="Symbol">:</a> <a id="803" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="815" href="Cubical.Algebra.Group.Morphisms.html#734" class="Bound">ℓ</a> <a id="817" href="Cubical.Algebra.Group.Morphisms.html#747" class="Bound">ℓ&#39;</a><a id="819" class="Symbol">)</a>
  <a id="823" class="Keyword">where</a>

  <a id="832" class="Comment">-- Shorter qualified names</a>
  <a id="861" class="Keyword">private</a>
    <a id="873" class="Keyword">module</a> <a id="IsGroupHom.M"></a><a id="880" href="Cubical.Algebra.Group.Morphisms.html#880" class="Module">M</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="893" href="Cubical.Algebra.Group.Morphisms.html#754" class="Bound">M</a>
    <a id="899" class="Keyword">module</a> <a id="IsGroupHom.N"></a><a id="906" href="Cubical.Algebra.Group.Morphisms.html#906" class="Module">N</a> <a id="908" class="Symbol">=</a> <a id="910" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="919" href="Cubical.Algebra.Group.Morphisms.html#783" class="Bound">N</a>

  <a id="924" class="Keyword">field</a>
    <a id="IsGroupHom.pres·"></a><a id="934" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="940" class="Symbol">:</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Algebra.Group.Morphisms.html#943" class="Bound">x</a> <a id="945" href="Cubical.Algebra.Group.Morphisms.html#945" class="Bound">y</a> <a id="947" class="Symbol">:</a> <a id="949" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="956" class="Symbol">(</a><a id="957" href="Cubical.Algebra.Group.Morphisms.html#943" class="Bound">x</a> <a id="959" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">M.·</a> <a id="963" href="Cubical.Algebra.Group.Morphisms.html#945" class="Bound">y</a><a id="964" class="Symbol">)</a> <a id="966" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="968" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="970" href="Cubical.Algebra.Group.Morphisms.html#943" class="Bound">x</a> <a id="972" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">N.·</a> <a id="976" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="978" href="Cubical.Algebra.Group.Morphisms.html#945" class="Bound">y</a>
    <a id="IsGroupHom.pres1"></a><a id="984" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="990" class="Symbol">:</a> <a id="992" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="994" href="Cubical.Algebra.Group.Base.html#994" class="Function">M.1g</a> <a id="999" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1001" href="Cubical.Algebra.Group.Base.html#994" class="Function">N.1g</a>
    <a id="IsGroupHom.presinv"></a><a id="1010" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Cubical.Algebra.Group.Morphisms.html#1021" class="Bound">x</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Algebra.Group.Base.html#1034" class="Function">M.inv</a> <a id="1039" href="Cubical.Algebra.Group.Morphisms.html#1021" class="Bound">x</a><a id="1040" class="Symbol">)</a> <a id="1042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1044" href="Cubical.Algebra.Group.Base.html#1034" class="Function">N.inv</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="1053" href="Cubical.Algebra.Group.Morphisms.html#1021" class="Bound">x</a><a id="1054" class="Symbol">)</a>

<a id="1057" class="Keyword">unquoteDecl</a> <a id="IsGroupHomIsoΣ"></a><a id="1069" href="Cubical.Algebra.Group.Morphisms.html#1069" class="Function">IsGroupHomIsoΣ</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1104" href="Cubical.Algebra.Group.Morphisms.html#1069" class="Function">IsGroupHomIsoΣ</a> <a id="1119" class="Symbol">(</a><a id="1120" class="Keyword">quote</a> <a id="1126" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a><a id="1136" class="Symbol">)</a>

<a id="GroupHom"></a><a id="1139" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="1148" class="Symbol">:</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Cubical.Algebra.Group.Morphisms.html#1151" class="Bound">G</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1161" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Algebra.Group.Morphisms.html#1165" class="Bound">H</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1175" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1193" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1195" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1197" class="Symbol">)</a>
<a id="1199" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="1208" href="Cubical.Algebra.Group.Morphisms.html#1208" class="Bound">G</a> <a id="1210" href="Cubical.Algebra.Group.Morphisms.html#1210" class="Bound">H</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1217" href="Cubical.Algebra.Group.Morphisms.html#1217" class="Bound">f</a> <a id="1219" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Cubical.Algebra.Group.Morphisms.html#1208" class="Bound">G</a> <a id="1224" class="Symbol">.</a><a id="1225" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="Cubical.Algebra.Group.Morphisms.html#1210" class="Bound">H</a> <a id="1233" class="Symbol">.</a><a id="1234" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1237" class="Symbol">)</a> <a id="1239" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1241" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Cubical.Algebra.Group.Morphisms.html#1208" class="Bound">G</a> <a id="1255" class="Symbol">.</a><a id="1256" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1259" class="Symbol">)</a> <a id="1261" href="Cubical.Algebra.Group.Morphisms.html#1217" class="Bound">f</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Cubical.Algebra.Group.Morphisms.html#1210" class="Bound">H</a> <a id="1266" class="Symbol">.</a><a id="1267" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1270" class="Symbol">)</a>

<a id="GroupIso"></a><a id="1273" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Algebra.Group.Morphisms.html#1285" class="Bound">G</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1295" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Algebra.Group.Morphisms.html#1299" class="Bound">H</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1309" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1327" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1329" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1331" class="Symbol">)</a>
<a id="1333" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="1342" href="Cubical.Algebra.Group.Morphisms.html#1342" class="Bound">G</a> <a id="1344" href="Cubical.Algebra.Group.Morphisms.html#1344" class="Bound">H</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1351" href="Cubical.Algebra.Group.Morphisms.html#1351" class="Bound">e</a> <a id="1353" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1355" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Cubical.Algebra.Group.Morphisms.html#1342" class="Bound">G</a> <a id="1362" class="Symbol">.</a><a id="1363" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Cubical.Algebra.Group.Morphisms.html#1344" class="Bound">H</a> <a id="1371" class="Symbol">.</a><a id="1372" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1375" class="Symbol">)</a> <a id="1377" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1379" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Cubical.Algebra.Group.Morphisms.html#1342" class="Bound">G</a> <a id="1393" class="Symbol">.</a><a id="1394" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Cubical.Algebra.Group.Morphisms.html#1351" class="Bound">e</a> <a id="1402" class="Symbol">.</a><a id="1403" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Algebra.Group.Morphisms.html#1344" class="Bound">H</a> <a id="1415" class="Symbol">.</a><a id="1416" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1419" class="Symbol">)</a>

<a id="IsGroupEquiv"></a><a id="1422" href="Cubical.Algebra.Group.Morphisms.html#1422" class="Function">IsGroupEquiv</a> <a id="1435" class="Symbol">:</a> <a id="1437" class="Symbol">{</a><a id="1438" href="Cubical.Algebra.Group.Morphisms.html#1438" class="Bound">A</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1447" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1448" class="Symbol">}</a> <a id="1450" class="Symbol">{</a><a id="1451" href="Cubical.Algebra.Group.Morphisms.html#1451" class="Bound">B</a> <a id="1453" class="Symbol">:</a> <a id="1455" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1460" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1462" class="Symbol">}</a>
  <a id="1466" class="Symbol">(</a><a id="1467" href="Cubical.Algebra.Group.Morphisms.html#1467" class="Bound">M</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="1480" href="Cubical.Algebra.Group.Morphisms.html#1438" class="Bound">A</a><a id="1481" class="Symbol">)</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Cubical.Algebra.Group.Morphisms.html#1484" class="Bound">e</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Cubical.Algebra.Group.Morphisms.html#1438" class="Bound">A</a> <a id="1490" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1492" href="Cubical.Algebra.Group.Morphisms.html#1451" class="Bound">B</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Cubical.Algebra.Group.Morphisms.html#1496" class="Bound">N</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="1509" href="Cubical.Algebra.Group.Morphisms.html#1451" class="Bound">B</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1526" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1528" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1530" class="Symbol">)</a>
<a id="1532" href="Cubical.Algebra.Group.Morphisms.html#1422" class="Function">IsGroupEquiv</a> <a id="1545" href="Cubical.Algebra.Group.Morphisms.html#1545" class="Bound">M</a> <a id="1547" href="Cubical.Algebra.Group.Morphisms.html#1547" class="Bound">e</a> <a id="1549" href="Cubical.Algebra.Group.Morphisms.html#1549" class="Bound">N</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="1564" href="Cubical.Algebra.Group.Morphisms.html#1545" class="Bound">M</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Cubical.Algebra.Group.Morphisms.html#1547" class="Bound">e</a> <a id="1569" class="Symbol">.</a><a id="1570" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1573" class="Symbol">)</a> <a id="1575" href="Cubical.Algebra.Group.Morphisms.html#1549" class="Bound">N</a>

<a id="GroupEquiv"></a><a id="1578" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Algebra.Group.Morphisms.html#1592" class="Bound">G</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1602" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1603" class="Symbol">)</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Cubical.Algebra.Group.Morphisms.html#1606" class="Bound">H</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1616" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1634" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1636" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1638" class="Symbol">)</a>
<a id="1640" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="1651" href="Cubical.Algebra.Group.Morphisms.html#1651" class="Bound">G</a> <a id="1653" href="Cubical.Algebra.Group.Morphisms.html#1653" class="Bound">H</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1660" href="Cubical.Algebra.Group.Morphisms.html#1660" class="Bound">e</a> <a id="1662" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Cubical.Algebra.Group.Morphisms.html#1651" class="Bound">G</a> <a id="1667" class="Symbol">.</a><a id="1668" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1672" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1674" href="Cubical.Algebra.Group.Morphisms.html#1653" class="Bound">H</a> <a id="1676" class="Symbol">.</a><a id="1677" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1680" class="Symbol">)</a> <a id="1682" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1684" href="Cubical.Algebra.Group.Morphisms.html#1422" class="Function">IsGroupEquiv</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Cubical.Algebra.Group.Morphisms.html#1651" class="Bound">G</a> <a id="1700" class="Symbol">.</a><a id="1701" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1704" class="Symbol">)</a> <a id="1706" href="Cubical.Algebra.Group.Morphisms.html#1660" class="Bound">e</a> <a id="1708" class="Symbol">(</a><a id="1709" href="Cubical.Algebra.Group.Morphisms.html#1653" class="Bound">H</a> <a id="1711" class="Symbol">.</a><a id="1712" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1715" class="Symbol">)</a>

<a id="groupEquivFun"></a><a id="1718" href="Cubical.Algebra.Group.Morphisms.html#1718" class="Function">groupEquivFun</a> <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">{</a><a id="1735" href="Cubical.Algebra.Group.Morphisms.html#1735" class="Bound">G</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1745" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1746" class="Symbol">}</a> <a id="1748" class="Symbol">{</a><a id="1749" href="Cubical.Algebra.Group.Morphisms.html#1749" class="Bound">H</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1759" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1761" class="Symbol">}</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="1776" href="Cubical.Algebra.Group.Morphisms.html#1735" class="Bound">G</a> <a id="1778" href="Cubical.Algebra.Group.Morphisms.html#1749" class="Bound">H</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Cubical.Algebra.Group.Morphisms.html#1735" class="Bound">G</a> <a id="1784" class="Symbol">.</a><a id="1785" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Cubical.Algebra.Group.Morphisms.html#1749" class="Bound">H</a> <a id="1793" class="Symbol">.</a><a id="1794" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="1798" href="Cubical.Algebra.Group.Morphisms.html#1718" class="Function">groupEquivFun</a> <a id="1812" href="Cubical.Algebra.Group.Morphisms.html#1812" class="Bound">e</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Cubical.Algebra.Group.Morphisms.html#1812" class="Bound">e</a> <a id="1818" class="Symbol">.</a><a id="1819" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1823" class="Symbol">.</a><a id="1824" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="1829" class="Comment">-- Image, kernel, surjective, injective, and bijections</a>

<a id="1886" class="Keyword">open</a> <a id="1891" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>
<a id="1902" class="Keyword">open</a> <a id="1907" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a>

<a id="1917" class="Keyword">private</a>
  <a id="1927" class="Keyword">variable</a>
    <a id="1940" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="1942" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1952" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a>

<a id="isInIm"></a><a id="1955" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="1973" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="1975" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1981" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="1983" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1985" class="Symbol">→</a> <a id="1987" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1992" class="Symbol">_</a>
<a id="1994" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="2001" class="Symbol">{</a><a id="2002" class="Argument">G</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Cubical.Algebra.Group.Morphisms.html#2006" class="Bound">G</a><a id="2007" class="Symbol">}</a> <a id="2009" href="Cubical.Algebra.Group.Morphisms.html#2009" class="Bound">ϕ</a> <a id="2011" href="Cubical.Algebra.Group.Morphisms.html#2011" class="Bound">h</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="2018" href="Cubical.Algebra.Group.Morphisms.html#2018" class="Bound">g</a> <a id="2020" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="2022" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2024" href="Cubical.Algebra.Group.Morphisms.html#2006" class="Bound">G</a> <a id="2026" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2028" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="2030" href="Cubical.Algebra.Group.Morphisms.html#2009" class="Bound">ϕ</a> <a id="2032" class="Symbol">.</a><a id="2033" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2037" href="Cubical.Algebra.Group.Morphisms.html#2018" class="Bound">g</a> <a id="2039" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2041" href="Cubical.Algebra.Group.Morphisms.html#2011" class="Bound">h</a>

<a id="isInKer"></a><a id="2044" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2063" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2065" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2071" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2073" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2075" class="Symbol">→</a> <a id="2077" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2082" class="Symbol">_</a>
<a id="2084" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2092" class="Symbol">{</a><a id="2093" class="Argument">H</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Cubical.Algebra.Group.Morphisms.html#2097" class="Bound">H</a><a id="2098" class="Symbol">}</a> <a id="2100" href="Cubical.Algebra.Group.Morphisms.html#2100" class="Bound">ϕ</a> <a id="2102" href="Cubical.Algebra.Group.Morphisms.html#2102" class="Bound">g</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Cubical.Algebra.Group.Morphisms.html#2100" class="Bound">ϕ</a> <a id="2108" class="Symbol">.</a><a id="2109" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2113" href="Cubical.Algebra.Group.Morphisms.html#2102" class="Bound">g</a> <a id="2115" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2117" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2125" href="Cubical.Algebra.Group.Morphisms.html#2097" class="Bound">H</a><a id="2126" class="Symbol">)</a>

<a id="Ker"></a><a id="2129" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2144" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2146" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2155" class="Symbol">_</a>
<a id="2157" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="2161" class="Symbol">{</a><a id="2162" class="Argument">G</a> <a id="2164" class="Symbol">=</a> <a id="2166" href="Cubical.Algebra.Group.Morphisms.html#2166" class="Bound">G</a><a id="2167" class="Symbol">}</a> <a id="2169" href="Cubical.Algebra.Group.Morphisms.html#2169" class="Bound">ϕ</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2176" href="Cubical.Algebra.Group.Morphisms.html#2176" class="Bound">x</a> <a id="2178" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2180" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2182" href="Cubical.Algebra.Group.Morphisms.html#2166" class="Bound">G</a> <a id="2184" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2186" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2188" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2196" href="Cubical.Algebra.Group.Morphisms.html#2169" class="Bound">ϕ</a> <a id="2198" href="Cubical.Algebra.Group.Morphisms.html#2176" class="Bound">x</a>

<a id="Im"></a><a id="2201" href="Cubical.Algebra.Group.Morphisms.html#2201" class="Function">Im</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2215" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2217" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2226" class="Symbol">_</a>
<a id="2228" href="Cubical.Algebra.Group.Morphisms.html#2201" class="Function">Im</a> <a id="2231" class="Symbol">{</a><a id="2232" class="Argument">H</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Cubical.Algebra.Group.Morphisms.html#2236" class="Bound">H</a><a id="2237" class="Symbol">}</a> <a id="2239" href="Cubical.Algebra.Group.Morphisms.html#2239" class="Bound">ϕ</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2246" href="Cubical.Algebra.Group.Morphisms.html#2246" class="Bound">x</a> <a id="2248" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2250" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2252" href="Cubical.Algebra.Group.Morphisms.html#2236" class="Bound">H</a> <a id="2254" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2256" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2258" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="2265" href="Cubical.Algebra.Group.Morphisms.html#2239" class="Bound">ϕ</a> <a id="2267" href="Cubical.Algebra.Group.Morphisms.html#2246" class="Bound">x</a>

<a id="isSurjective"></a><a id="2270" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2294" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2296" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2305" class="Symbol">_</a>
<a id="2307" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="2320" class="Symbol">{</a><a id="2321" class="Argument">H</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Cubical.Algebra.Group.Morphisms.html#2325" class="Bound">H</a><a id="2326" class="Symbol">}</a> <a id="2328" href="Cubical.Algebra.Group.Morphisms.html#2328" class="Bound">ϕ</a> <a id="2330" class="Symbol">=</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Algebra.Group.Morphisms.html#2333" class="Bound">x</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2339" href="Cubical.Algebra.Group.Morphisms.html#2325" class="Bound">H</a> <a id="2341" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="2353" href="Cubical.Algebra.Group.Morphisms.html#2328" class="Bound">ϕ</a> <a id="2355" href="Cubical.Algebra.Group.Morphisms.html#2333" class="Bound">x</a>

<a id="isInjective"></a><a id="2358" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2381" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2383" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2392" class="Symbol">_</a>
<a id="2394" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="2406" class="Symbol">{</a><a id="2407" class="Argument">G</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Cubical.Algebra.Group.Morphisms.html#2411" class="Bound">G</a><a id="2412" class="Symbol">}</a> <a id="2414" href="Cubical.Algebra.Group.Morphisms.html#2414" class="Bound">ϕ</a> <a id="2416" class="Symbol">=</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Algebra.Group.Morphisms.html#2419" class="Bound">x</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2425" href="Cubical.Algebra.Group.Morphisms.html#2411" class="Bound">G</a> <a id="2427" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2440" href="Cubical.Algebra.Group.Morphisms.html#2414" class="Bound">ϕ</a> <a id="2442" href="Cubical.Algebra.Group.Morphisms.html#2419" class="Bound">x</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Cubical.Algebra.Group.Morphisms.html#2419" class="Bound">x</a> <a id="2448" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2450" href="Cubical.Algebra.Group.Base.html#994" class="Field">1g</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2458" href="Cubical.Algebra.Group.Morphisms.html#2411" class="Bound">G</a><a id="2459" class="Symbol">)</a>

<a id="isMono"></a><a id="2462" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2480" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2482" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2491" class="Symbol">_</a>
<a id="2493" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="2500" class="Symbol">{</a><a id="2501" class="Argument">G</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Cubical.Algebra.Group.Morphisms.html#2505" class="Bound">G</a><a id="2506" class="Symbol">}</a> <a id="2508" href="Cubical.Algebra.Group.Morphisms.html#2508" class="Bound">f</a> <a id="2510" class="Symbol">=</a> <a id="2512" class="Symbol">{</a><a id="2513" href="Cubical.Algebra.Group.Morphisms.html#2513" class="Bound">x</a> <a id="2515" href="Cubical.Algebra.Group.Morphisms.html#2515" class="Bound">y</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2521" href="Cubical.Algebra.Group.Morphisms.html#2505" class="Bound">G</a> <a id="2523" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Cubical.Algebra.Group.Morphisms.html#2508" class="Bound">f</a> <a id="2530" class="Symbol">.</a><a id="2531" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2535" href="Cubical.Algebra.Group.Morphisms.html#2513" class="Bound">x</a> <a id="2537" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2539" href="Cubical.Algebra.Group.Morphisms.html#2508" class="Bound">f</a> <a id="2541" class="Symbol">.</a><a id="2542" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2546" href="Cubical.Algebra.Group.Morphisms.html#2515" class="Bound">y</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Cubical.Algebra.Group.Morphisms.html#2513" class="Bound">x</a> <a id="2552" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2554" href="Cubical.Algebra.Group.Morphisms.html#2515" class="Bound">y</a>

<a id="2557" class="Comment">-- Group bijections</a>
<a id="2577" class="Keyword">record</a> <a id="BijectionIso"></a><a id="2584" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Record">BijectionIso</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Algebra.Group.Morphisms.html#2598" class="Bound">G</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="2608" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Cubical.Algebra.Group.Morphisms.html#2612" class="Bound">H</a> <a id="2614" class="Symbol">:</a> <a id="2616" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="2622" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2640" href="Cubical.Algebra.Group.Morphisms.html#2608" class="Bound">ℓ</a> <a id="2642" href="Cubical.Algebra.Group.Morphisms.html#2622" class="Bound">ℓ&#39;</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Keyword">where</a>

  <a id="2655" class="Keyword">constructor</a> <a id="bijIso"></a><a id="2667" href="Cubical.Algebra.Group.Morphisms.html#2667" class="InductiveConstructor">bijIso</a>

  <a id="2677" class="Keyword">field</a>
    <a id="BijectionIso.fun"></a><a id="2687" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2702" href="Cubical.Algebra.Group.Morphisms.html#2598" class="Bound">G</a> <a id="2704" href="Cubical.Algebra.Group.Morphisms.html#2612" class="Bound">H</a>
    <a id="BijectionIso.inj"></a><a id="2710" href="Cubical.Algebra.Group.Morphisms.html#2710" class="Field">inj</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="2728" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a>
    <a id="BijectionIso.surj"></a><a id="2736" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="2741" class="Symbol">:</a> <a id="2743" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="2756" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Group.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.Properties.html" class="Module">Cubical.Algebra.Group.Properties</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a> <a id="256" class="Keyword">hiding</a> <a id="263" class="Symbol">(</a><a id="264" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a><a id="269" class="Symbol">)</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Cubical.Algebra.Monoid.Base.html" class="Module">Cubical.Algebra.Monoid.Base</a>

<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>

<a id="422" class="Keyword">private</a>
  <a id="432" class="Keyword">variable</a>
    <a id="445" href="Cubical.Algebra.Group.Properties.html#445" class="Generalizable">ℓ</a> <a id="447" class="Symbol">:</a> <a id="449" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="459" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a> <a id="461" class="Symbol">:</a> <a id="463" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="468" href="Cubical.Algebra.Group.Properties.html#445" class="Generalizable">ℓ</a>

<a id="isPropIsGroup"></a><a id="471" href="Cubical.Algebra.Group.Properties.html#471" class="Function">isPropIsGroup</a> <a id="485" class="Symbol">:</a> <a id="487" class="Symbol">(</a><a id="488" href="Cubical.Algebra.Group.Properties.html#488" class="Bound">1g</a> <a id="491" class="Symbol">:</a> <a id="493" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="494" class="Symbol">)</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Algebra.Group.Properties.html#497" class="Bound Operator">_·_</a> <a id="501" class="Symbol">:</a> <a id="503" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a> <a id="505" class="Symbol">→</a> <a id="507" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a> <a id="509" class="Symbol">→</a> <a id="511" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="512" class="Symbol">)</a> <a id="514" class="Symbol">(</a><a id="515" href="Cubical.Algebra.Group.Properties.html#515" class="Bound">inv</a> <a id="519" class="Symbol">:</a> <a id="521" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a> <a id="523" class="Symbol">→</a> <a id="525" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="526" class="Symbol">)</a>
              <a id="542" class="Symbol">→</a> <a id="544" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="551" class="Symbol">(</a><a id="552" href="Cubical.Algebra.Group.Base.html#576" class="Record">IsGroup</a> <a id="560" href="Cubical.Algebra.Group.Properties.html#488" class="Bound">1g</a> <a id="563" href="Cubical.Algebra.Group.Properties.html#497" class="Bound Operator">_·_</a> <a id="567" href="Cubical.Algebra.Group.Properties.html#515" class="Bound">inv</a><a id="570" class="Symbol">)</a>
<a id="572" href="Cubical.Algebra.Group.Properties.html#471" class="Function">isPropIsGroup</a> <a id="586" href="Cubical.Algebra.Group.Properties.html#586" class="Bound">1g</a> <a id="589" href="Cubical.Algebra.Group.Properties.html#589" class="Bound Operator">_·_</a> <a id="593" href="Cubical.Algebra.Group.Properties.html#593" class="Bound">inv</a> <a id="597" class="Symbol">=</a>
  <a id="601" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="626" class="Number">1</a> <a id="628" href="Cubical.Algebra.Group.Base.html#852" class="Function">IsGroupIsoΣ</a>
    <a id="644" class="Symbol">(</a><a id="645" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="669" href="Cubical.Algebra.Group.Properties.html#586" class="Bound">1g</a> <a id="672" href="Cubical.Algebra.Group.Properties.html#589" class="Bound Operator">_·_</a><a id="675" class="Symbol">)</a>
             <a id="690" class="Symbol">λ</a> <a id="692" href="Cubical.Algebra.Group.Properties.html#692" class="Bound">mono</a> <a id="697" class="Symbol">→</a> <a id="699" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="716" class="Symbol">λ</a> <a id="718" href="Cubical.Algebra.Group.Properties.html#718" class="Bound">_</a> <a id="720" class="Symbol">→</a> <a id="722" href="Cubical.Algebra.Group.Properties.html#692" class="Bound">mono</a> <a id="727" class="Symbol">.</a><a id="728" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="735" class="Symbol">_</a> <a id="737" class="Symbol">_)</a>
             <a id="753" class="Symbol">(</a><a id="754" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="762" class="Symbol">λ</a> <a id="764" href="Cubical.Algebra.Group.Properties.html#764" class="Bound">_</a> <a id="766" class="Symbol">→</a> <a id="768" href="Cubical.Algebra.Group.Properties.html#692" class="Bound">mono</a> <a id="773" class="Symbol">.</a><a id="774" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="781" class="Symbol">_</a> <a id="783" class="Symbol">_))</a>
    <a id="791" class="Keyword">where</a>
    <a id="801" class="Keyword">open</a> <a id="806" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a>

<a id="isSetGroupStr"></a><a id="816" href="Cubical.Algebra.Group.Properties.html#816" class="Function">isSetGroupStr</a> <a id="830" class="Symbol">:</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Algebra.Group.Properties.html#833" class="Bound">G</a> <a id="835" class="Symbol">:</a> <a id="837" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="842" href="Cubical.Algebra.Group.Properties.html#445" class="Generalizable">ℓ</a><a id="843" class="Symbol">)</a> <a id="845" class="Symbol">→</a> <a id="847" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.Algebra.Group.Base.html#920" class="Record">GroupStr</a> <a id="863" href="Cubical.Algebra.Group.Properties.html#833" class="Bound">G</a><a id="864" class="Symbol">)</a>
<a id="866" href="Cubical.Algebra.Group.Properties.html#816" class="Function">isSetGroupStr</a> <a id="880" href="Cubical.Algebra.Group.Properties.html#880" class="Bound">G</a> <a id="882" class="Symbol">=</a>
  <a id="886" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="925" class="Number">1</a> <a id="927" class="Symbol">λ</a> <a id="929" href="Cubical.Algebra.Group.Properties.html#929" class="Bound">Gstr</a> <a id="934" class="Symbol">→</a>
  <a id="938" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="963" class="Number">2</a> <a id="965" href="Cubical.Algebra.Group.Base.html#1143" class="Function">GroupStrIsoΣ</a> <a id="978" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
  <a id="982" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="989" class="Symbol">(</a><a id="990" href="Cubical.Algebra.Group.Properties.html#929" class="Bound">Gstr</a> <a id="995" class="Symbol">.</a><a id="996" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a><a id="1011" class="Symbol">)</a> <a id="1013" class="Symbol">λ</a> <a id="1015" href="Cubical.Algebra.Group.Properties.html#1015" class="Bound">_</a> <a id="1017" class="Symbol">→</a>
  <a id="1021" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Foundations.HLevels.html#19499" class="Function">isSet→</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Foundations.HLevels.html#19499" class="Function">isSet→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Algebra.Group.Properties.html#929" class="Bound">Gstr</a> <a id="1050" class="Symbol">.</a><a id="1051" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a><a id="1066" class="Symbol">)))</a> <a id="1070" class="Symbol">λ</a> <a id="1072" href="Cubical.Algebra.Group.Properties.html#1072" class="Bound">_</a> <a id="1074" class="Symbol">→</a>
  <a id="1078" href="Cubical.Foundations.HLevels.html#13473" class="Function">isSetΣSndProp</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Cubical.Foundations.HLevels.html#19499" class="Function">isSet→</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Cubical.Algebra.Group.Properties.html#929" class="Bound">Gstr</a> <a id="1106" class="Symbol">.</a><a id="1107" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a><a id="1122" class="Symbol">))</a> <a id="1125" class="Symbol">λ</a> <a id="1127" href="Cubical.Algebra.Group.Properties.html#1127" class="Bound">_</a> <a id="1129" class="Symbol">→</a>
  <a id="1133" href="Cubical.Algebra.Group.Properties.html#471" class="Function">isPropIsGroup</a> <a id="1147" class="Symbol">_</a> <a id="1149" class="Symbol">_</a> <a id="1151" class="Symbol">_</a>

<a id="1154" class="Keyword">module</a> <a id="GroupTheory"></a><a id="1161" href="Cubical.Algebra.Group.Properties.html#1161" class="Module">GroupTheory</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Cubical.Algebra.Group.Base.html#1207" class="Function">Group</a> <a id="1184" href="Cubical.Algebra.Group.Properties.html#445" class="Generalizable">ℓ</a><a id="1185" class="Symbol">)</a> <a id="1187" class="Keyword">where</a>
  <a id="1195" class="Keyword">open</a> <a id="1200" href="Cubical.Algebra.Group.Base.html#920" class="Module">GroupStr</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1214" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a><a id="1215" class="Symbol">)</a>
  <a id="1219" class="Keyword">abstract</a>
    <a id="GroupTheory.·CancelL"></a><a id="1232" href="Cubical.Algebra.Group.Properties.html#1232" class="Function">·CancelL</a> <a id="1241" class="Symbol">:</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Cubical.Algebra.Group.Properties.html#1244" class="Bound">a</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1250" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="1252" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Cubical.Algebra.Group.Properties.html#1256" class="Bound">b</a> <a id="1258" href="Cubical.Algebra.Group.Properties.html#1258" class="Bound">c</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1264" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="1266" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1267" class="Symbol">}</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Cubical.Algebra.Group.Properties.html#1244" class="Bound">a</a> <a id="1273" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1275" href="Cubical.Algebra.Group.Properties.html#1256" class="Bound">b</a> <a id="1277" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1279" href="Cubical.Algebra.Group.Properties.html#1244" class="Bound">a</a> <a id="1281" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1283" href="Cubical.Algebra.Group.Properties.html#1258" class="Bound">c</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Cubical.Algebra.Group.Properties.html#1256" class="Bound">b</a> <a id="1289" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1291" href="Cubical.Algebra.Group.Properties.html#1258" class="Bound">c</a>
    <a id="1297" href="Cubical.Algebra.Group.Properties.html#1232" class="Function">·CancelL</a> <a id="1306" href="Cubical.Algebra.Group.Properties.html#1306" class="Bound">a</a> <a id="1308" class="Symbol">{</a><a id="1309" href="Cubical.Algebra.Group.Properties.html#1309" class="Bound">b</a><a id="1310" class="Symbol">}</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Cubical.Algebra.Group.Properties.html#1313" class="Bound">c</a><a id="1314" class="Symbol">}</a> <a id="1316" href="Cubical.Algebra.Group.Properties.html#1316" class="Bound">p</a> <a id="1318" class="Symbol">=</a>
       <a id="1327" href="Cubical.Algebra.Group.Properties.html#1309" class="Bound">b</a>               <a id="1343" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1346" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1350" class="Symbol">(</a><a id="1351" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1356" href="Cubical.Algebra.Group.Properties.html#1309" class="Bound">b</a><a id="1357" class="Symbol">)</a> <a id="1359" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1361" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="1367" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Cubical.Algebra.Group.Base.html#773" class="Function">·InvL</a> <a id="1383" href="Cubical.Algebra.Group.Properties.html#1306" class="Bound">a</a><a id="1384" class="Symbol">))</a> <a id="1387" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1389" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1401" class="Symbol">_</a> <a id="1403" class="Symbol">_</a> <a id="1405" class="Symbol">_)</a> <a id="1408" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1416" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1420" href="Cubical.Algebra.Group.Properties.html#1306" class="Bound">a</a> <a id="1422" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Cubical.Algebra.Group.Properties.html#1306" class="Bound">a</a> <a id="1427" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1429" href="Cubical.Algebra.Group.Properties.html#1309" class="Bound">b</a><a id="1430" class="Symbol">)</a>  <a id="1433" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1436" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="1442" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="1446" href="Cubical.Algebra.Group.Properties.html#1316" class="Bound">p</a> <a id="1448" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1456" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1460" href="Cubical.Algebra.Group.Properties.html#1306" class="Bound">a</a> <a id="1462" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Cubical.Algebra.Group.Properties.html#1306" class="Bound">a</a> <a id="1467" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1469" href="Cubical.Algebra.Group.Properties.html#1313" class="Bound">c</a><a id="1470" class="Symbol">)</a>  <a id="1473" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1476" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1483" class="Symbol">_</a> <a id="1485" class="Symbol">_</a> <a id="1487" class="Symbol">_</a> <a id="1489" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1491" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="1497" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Algebra.Group.Base.html#773" class="Function">·InvL</a> <a id="1508" href="Cubical.Algebra.Group.Properties.html#1306" class="Bound">a</a><a id="1509" class="Symbol">)</a> <a id="1511" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1513" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1518" href="Cubical.Algebra.Group.Properties.html#1313" class="Bound">c</a> <a id="1520" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1528" href="Cubical.Algebra.Group.Properties.html#1313" class="Bound">c</a> <a id="1530" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="GroupTheory.·CancelR"></a><a id="1537" href="Cubical.Algebra.Group.Properties.html#1537" class="Function">·CancelR</a> <a id="1546" class="Symbol">:</a> <a id="1548" class="Symbol">{</a><a id="1549" href="Cubical.Algebra.Group.Properties.html#1549" class="Bound">a</a> <a id="1551" href="Cubical.Algebra.Group.Properties.html#1551" class="Bound">b</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1557" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="1559" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1560" class="Symbol">}</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Algebra.Group.Properties.html#1563" class="Bound">c</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1569" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="1571" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1572" class="Symbol">)</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Algebra.Group.Properties.html#1549" class="Bound">a</a> <a id="1578" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1580" href="Cubical.Algebra.Group.Properties.html#1563" class="Bound">c</a> <a id="1582" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1584" href="Cubical.Algebra.Group.Properties.html#1551" class="Bound">b</a> <a id="1586" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1588" href="Cubical.Algebra.Group.Properties.html#1563" class="Bound">c</a> <a id="1590" class="Symbol">→</a> <a id="1592" href="Cubical.Algebra.Group.Properties.html#1549" class="Bound">a</a> <a id="1594" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1596" href="Cubical.Algebra.Group.Properties.html#1551" class="Bound">b</a>
    <a id="1602" href="Cubical.Algebra.Group.Properties.html#1537" class="Function">·CancelR</a> <a id="1611" class="Symbol">{</a><a id="1612" href="Cubical.Algebra.Group.Properties.html#1612" class="Bound">a</a><a id="1613" class="Symbol">}</a> <a id="1615" class="Symbol">{</a><a id="1616" href="Cubical.Algebra.Group.Properties.html#1616" class="Bound">b</a><a id="1617" class="Symbol">}</a> <a id="1619" href="Cubical.Algebra.Group.Properties.html#1619" class="Bound">c</a> <a id="1621" href="Cubical.Algebra.Group.Properties.html#1621" class="Bound">p</a> <a id="1623" class="Symbol">=</a>
      <a id="1631" href="Cubical.Algebra.Group.Properties.html#1612" class="Bound">a</a>                <a id="1648" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1651" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1661" href="Cubical.Algebra.Group.Properties.html#1612" class="Bound">a</a><a id="1662" class="Symbol">)</a> <a id="1664" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1666" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="1672" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="1688" href="Cubical.Algebra.Group.Properties.html#1619" class="Bound">c</a><a id="1689" class="Symbol">))</a> <a id="1692" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1694" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1701" class="Symbol">_</a> <a id="1703" class="Symbol">_</a> <a id="1705" class="Symbol">_</a> <a id="1707" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Algebra.Group.Properties.html#1612" class="Bound">a</a> <a id="1718" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1720" href="Cubical.Algebra.Group.Properties.html#1619" class="Bound">c</a><a id="1721" class="Symbol">)</a> <a id="1723" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1725" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1729" href="Cubical.Algebra.Group.Properties.html#1619" class="Bound">c</a>  <a id="1732" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1735" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="1741" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="1745" href="Cubical.Algebra.Group.Properties.html#1621" class="Bound">p</a> <a id="1747" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1755" class="Symbol">(</a><a id="1756" href="Cubical.Algebra.Group.Properties.html#1616" class="Bound">b</a> <a id="1758" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1760" href="Cubical.Algebra.Group.Properties.html#1619" class="Bound">c</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="1765" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1769" href="Cubical.Algebra.Group.Properties.html#1619" class="Bound">c</a>  <a id="1772" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1775" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1787" class="Symbol">_</a> <a id="1789" class="Symbol">_</a> <a id="1791" class="Symbol">_)</a> <a id="1794" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1796" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Cubical.Algebra.Group.Properties.html#1616" class="Bound">b</a> <a id="1804" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·_</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="1815" href="Cubical.Algebra.Group.Properties.html#1619" class="Bound">c</a><a id="1816" class="Symbol">)</a> <a id="1818" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1820" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1825" href="Cubical.Algebra.Group.Properties.html#1616" class="Bound">b</a> <a id="1827" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1835" href="Cubical.Algebra.Group.Properties.html#1616" class="Bound">b</a> <a id="1837" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="GroupTheory.invInv"></a><a id="1844" href="Cubical.Algebra.Group.Properties.html#1844" class="Function">invInv</a> <a id="1851" class="Symbol">:</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Algebra.Group.Properties.html#1854" class="Bound">a</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1860" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="1862" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1863" class="Symbol">)</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1876" href="Cubical.Algebra.Group.Properties.html#1854" class="Bound">a</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1881" href="Cubical.Algebra.Group.Properties.html#1854" class="Bound">a</a>
    <a id="1887" href="Cubical.Algebra.Group.Properties.html#1844" class="Function">invInv</a> <a id="1894" href="Cubical.Algebra.Group.Properties.html#1894" class="Bound">a</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Cubical.Algebra.Group.Properties.html#1232" class="Function">·CancelL</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1912" href="Cubical.Algebra.Group.Properties.html#1894" class="Bound">a</a><a id="1913" class="Symbol">)</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1927" href="Cubical.Algebra.Group.Properties.html#1894" class="Bound">a</a><a id="1928" class="Symbol">)</a> <a id="1930" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1932" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1936" class="Symbol">(</a><a id="1937" href="Cubical.Algebra.Group.Base.html#773" class="Function">·InvL</a> <a id="1943" href="Cubical.Algebra.Group.Properties.html#1894" class="Bound">a</a><a id="1944" class="Symbol">))</a>

    <a id="GroupTheory.inv1g"></a><a id="1952" href="Cubical.Algebra.Group.Properties.html#1952" class="Function">inv1g</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="1964" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a> <a id="1967" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1969" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a>
    <a id="1976" href="Cubical.Algebra.Group.Properties.html#1952" class="Function">inv1g</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Cubical.Algebra.Group.Properties.html#1232" class="Function">·CancelL</a> <a id="1993" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="2003" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a> <a id="2006" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2008" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="2018" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a><a id="2020" class="Symbol">))</a>

    <a id="GroupTheory.1gUniqueL"></a><a id="2028" href="Cubical.Algebra.Group.Properties.html#2028" class="Function">1gUniqueL</a> <a id="2038" class="Symbol">:</a> <a id="2040" class="Symbol">{</a><a id="2041" href="Cubical.Algebra.Group.Properties.html#2041" class="Bound">e</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2047" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2049" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2050" class="Symbol">}</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Algebra.Group.Properties.html#2053" class="Bound">x</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2059" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2061" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2062" class="Symbol">)</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Cubical.Algebra.Group.Properties.html#2041" class="Bound">e</a> <a id="2068" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2070" href="Cubical.Algebra.Group.Properties.html#2053" class="Bound">x</a> <a id="2072" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2074" href="Cubical.Algebra.Group.Properties.html#2053" class="Bound">x</a> <a id="2076" class="Symbol">→</a> <a id="2078" href="Cubical.Algebra.Group.Properties.html#2041" class="Bound">e</a> <a id="2080" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2082" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a>
    <a id="2089" href="Cubical.Algebra.Group.Properties.html#2028" class="Function">1gUniqueL</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Cubical.Algebra.Group.Properties.html#2100" class="Bound">e</a><a id="2101" class="Symbol">}</a> <a id="2103" href="Cubical.Algebra.Group.Properties.html#2103" class="Bound">x</a> <a id="2105" href="Cubical.Algebra.Group.Properties.html#2105" class="Bound">p</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Cubical.Algebra.Group.Properties.html#1537" class="Function">·CancelR</a> <a id="2118" href="Cubical.Algebra.Group.Properties.html#2103" class="Bound">x</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Cubical.Algebra.Group.Properties.html#2105" class="Bound">p</a> <a id="2123" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2125" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="2135" class="Symbol">_))</a>

    <a id="GroupTheory.1gUniqueR"></a><a id="2144" href="Cubical.Algebra.Group.Properties.html#2144" class="Function">1gUniqueR</a> <a id="2154" class="Symbol">:</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Cubical.Algebra.Group.Properties.html#2157" class="Bound">x</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2163" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2165" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2166" class="Symbol">)</a> <a id="2168" class="Symbol">{</a><a id="2169" href="Cubical.Algebra.Group.Properties.html#2169" class="Bound">e</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2175" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2177" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2178" class="Symbol">}</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Cubical.Algebra.Group.Properties.html#2157" class="Bound">x</a> <a id="2184" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2186" href="Cubical.Algebra.Group.Properties.html#2169" class="Bound">e</a> <a id="2188" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2190" href="Cubical.Algebra.Group.Properties.html#2157" class="Bound">x</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Cubical.Algebra.Group.Properties.html#2169" class="Bound">e</a> <a id="2196" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2198" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a>
    <a id="2205" href="Cubical.Algebra.Group.Properties.html#2144" class="Function">1gUniqueR</a> <a id="2215" href="Cubical.Algebra.Group.Properties.html#2215" class="Bound">x</a> <a id="2217" class="Symbol">{</a><a id="2218" href="Cubical.Algebra.Group.Properties.html#2218" class="Bound">e</a><a id="2219" class="Symbol">}</a> <a id="2221" href="Cubical.Algebra.Group.Properties.html#2221" class="Bound">p</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Cubical.Algebra.Group.Properties.html#1232" class="Function">·CancelL</a> <a id="2234" href="Cubical.Algebra.Group.Properties.html#2215" class="Bound">x</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.Algebra.Group.Properties.html#2221" class="Bound">p</a> <a id="2239" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2241" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="2251" class="Symbol">_))</a>

    <a id="GroupTheory.invUniqueL"></a><a id="2260" href="Cubical.Algebra.Group.Properties.html#2260" class="Function">invUniqueL</a> <a id="2271" class="Symbol">:</a> <a id="2273" class="Symbol">{</a><a id="2274" href="Cubical.Algebra.Group.Properties.html#2274" class="Bound">g</a> <a id="2276" href="Cubical.Algebra.Group.Properties.html#2276" class="Bound">h</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2282" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2284" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2285" class="Symbol">}</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Algebra.Group.Properties.html#2274" class="Bound">g</a> <a id="2291" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2293" href="Cubical.Algebra.Group.Properties.html#2276" class="Bound">h</a> <a id="2295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2297" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a> <a id="2300" class="Symbol">→</a> <a id="2302" href="Cubical.Algebra.Group.Properties.html#2274" class="Bound">g</a> <a id="2304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2306" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2310" href="Cubical.Algebra.Group.Properties.html#2276" class="Bound">h</a>
    <a id="2316" href="Cubical.Algebra.Group.Properties.html#2260" class="Function">invUniqueL</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Cubical.Algebra.Group.Properties.html#2328" class="Bound">g</a><a id="2329" class="Symbol">}</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Cubical.Algebra.Group.Properties.html#2332" class="Bound">h</a><a id="2333" class="Symbol">}</a> <a id="2335" href="Cubical.Algebra.Group.Properties.html#2335" class="Bound">p</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Cubical.Algebra.Group.Properties.html#1537" class="Function">·CancelR</a> <a id="2348" href="Cubical.Algebra.Group.Properties.html#2332" class="Bound">h</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Cubical.Algebra.Group.Properties.html#2335" class="Bound">p</a> <a id="2353" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2355" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Algebra.Group.Base.html#773" class="Function">·InvL</a> <a id="2366" href="Cubical.Algebra.Group.Properties.html#2332" class="Bound">h</a><a id="2367" class="Symbol">))</a>

    <a id="GroupTheory.invUniqueR"></a><a id="2375" href="Cubical.Algebra.Group.Properties.html#2375" class="Function">invUniqueR</a> <a id="2386" class="Symbol">:</a> <a id="2388" class="Symbol">{</a><a id="2389" href="Cubical.Algebra.Group.Properties.html#2389" class="Bound">g</a> <a id="2391" href="Cubical.Algebra.Group.Properties.html#2391" class="Bound">h</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2397" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2399" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2400" class="Symbol">}</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Cubical.Algebra.Group.Properties.html#2389" class="Bound">g</a> <a id="2406" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2408" href="Cubical.Algebra.Group.Properties.html#2391" class="Bound">h</a> <a id="2410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2412" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Cubical.Algebra.Group.Properties.html#2391" class="Bound">h</a> <a id="2419" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2421" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2425" href="Cubical.Algebra.Group.Properties.html#2389" class="Bound">g</a>
    <a id="2431" href="Cubical.Algebra.Group.Properties.html#2375" class="Function">invUniqueR</a> <a id="2442" class="Symbol">{</a><a id="2443" href="Cubical.Algebra.Group.Properties.html#2443" class="Bound">g</a><a id="2444" class="Symbol">}</a> <a id="2446" class="Symbol">{</a><a id="2447" href="Cubical.Algebra.Group.Properties.html#2447" class="Bound">h</a><a id="2448" class="Symbol">}</a> <a id="2450" href="Cubical.Algebra.Group.Properties.html#2450" class="Bound">p</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="Cubical.Algebra.Group.Properties.html#1232" class="Function">·CancelL</a> <a id="2463" href="Cubical.Algebra.Group.Properties.html#2443" class="Bound">g</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Cubical.Algebra.Group.Properties.html#2450" class="Bound">p</a> <a id="2468" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2470" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="2481" href="Cubical.Algebra.Group.Properties.html#2443" class="Bound">g</a><a id="2482" class="Symbol">))</a>

    <a id="GroupTheory.idFromIdempotency"></a><a id="2490" href="Cubical.Algebra.Group.Properties.html#2490" class="Function">idFromIdempotency</a> <a id="2508" class="Symbol">:</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Algebra.Group.Properties.html#2511" class="Bound">x</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2517" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2519" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Cubical.Algebra.Group.Properties.html#2511" class="Bound">x</a> <a id="2526" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2528" href="Cubical.Algebra.Group.Properties.html#2511" class="Bound">x</a> <a id="2530" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2532" href="Cubical.Algebra.Group.Properties.html#2511" class="Bound">x</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Cubical.Algebra.Group.Properties.html#2511" class="Bound">x</a> <a id="2538" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2540" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a>
    <a id="2547" href="Cubical.Algebra.Group.Properties.html#2490" class="Function">idFromIdempotency</a> <a id="2565" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a> <a id="2567" href="Cubical.Algebra.Group.Properties.html#2567" class="Bound">p</a> <a id="2569" class="Symbol">=</a>
      <a id="2577" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a>                 <a id="2595" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="2608" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a><a id="2609" class="Symbol">)</a> <a id="2611" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2619" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a> <a id="2621" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2623" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a>            <a id="2637" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2640" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="2646" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="2662" class="Symbol">_))</a> <a id="2666" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2674" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a> <a id="2676" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a> <a id="2681" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2683" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2687" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a><a id="2688" class="Symbol">)</a>   <a id="2692" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2695" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2702" class="Symbol">_</a> <a id="2704" class="Symbol">_</a> <a id="2706" class="Symbol">_</a> <a id="2708" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2716" class="Symbol">(</a><a id="2717" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a> <a id="2719" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2721" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a><a id="2722" class="Symbol">)</a> <a id="2724" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2731" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a><a id="2732" class="Symbol">)</a> <a id="2734" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2737" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="2743" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2752" href="Cubical.Algebra.Group.Properties.html#2567" class="Bound">p</a><a id="2753" class="Symbol">)</a> <a id="2755" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2763" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a> <a id="2765" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2772" href="Cubical.Algebra.Group.Properties.html#2565" class="Bound">x</a><a id="2773" class="Symbol">)</a>       <a id="2781" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2784" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="2790" class="Symbol">_</a> <a id="2792" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2800" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a>              <a id="2816" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="GroupTheory.invDistr"></a><a id="2823" href="Cubical.Algebra.Group.Properties.html#2823" class="Function">invDistr</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">(</a><a id="2835" href="Cubical.Algebra.Group.Properties.html#2835" class="Bound">a</a> <a id="2837" href="Cubical.Algebra.Group.Properties.html#2837" class="Bound">b</a> <a id="2839" class="Symbol">:</a> <a id="2841" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2843" href="Cubical.Algebra.Group.Properties.html#1174" class="Bound">G</a> <a id="2845" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Cubical.Algebra.Group.Properties.html#2835" class="Bound">a</a> <a id="2857" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2859" href="Cubical.Algebra.Group.Properties.html#2837" class="Bound">b</a><a id="2860" class="Symbol">)</a> <a id="2862" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2864" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2868" href="Cubical.Algebra.Group.Properties.html#2837" class="Bound">b</a> <a id="2870" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2872" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2876" href="Cubical.Algebra.Group.Properties.html#2835" class="Bound">a</a>
    <a id="2882" href="Cubical.Algebra.Group.Properties.html#2823" class="Function">invDistr</a> <a id="2891" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a> <a id="2893" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Cubical.Algebra.Group.Properties.html#2375" class="Function">invUniqueR</a> <a id="2913" href="Cubical.Algebra.Group.Properties.html#2928" class="Function">γ</a><a id="2914" class="Symbol">)</a> <a id="2916" class="Keyword">where</a>
      <a id="2928" href="Cubical.Algebra.Group.Properties.html#2928" class="Function">γ</a> <a id="2930" class="Symbol">:</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a> <a id="2935" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2937" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a><a id="2938" class="Symbol">)</a> <a id="2940" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2947" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a> <a id="2949" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2951" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2955" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a><a id="2956" class="Symbol">)</a> <a id="2958" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2960" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a>
      <a id="2969" href="Cubical.Algebra.Group.Properties.html#2928" class="Function">γ</a> <a id="2971" class="Symbol">=</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a> <a id="2976" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2978" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a><a id="2979" class="Symbol">)</a> <a id="2981" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2988" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a> <a id="2990" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="2992" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="2996" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a><a id="2997" class="Symbol">)</a> <a id="2999" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3002" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="3014" class="Symbol">_</a> <a id="3016" class="Symbol">_</a> <a id="3018" class="Symbol">_)</a> <a id="3021" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="3033" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a> <a id="3035" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="3037" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a> <a id="3039" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="3046" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a><a id="3047" class="Symbol">)</a> <a id="3049" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="3056" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a><a id="3057" class="Symbol">)</a> <a id="3059" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3062" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3068" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="3080" class="Symbol">_</a> <a id="3082" class="Symbol">_</a> <a id="3084" class="Symbol">_</a> <a id="3086" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3088" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3094" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="3105" href="Cubical.Algebra.Group.Properties.html#2893" class="Bound">b</a><a id="3106" class="Symbol">))</a> <a id="3109" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="3121" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a> <a id="3123" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a> <a id="3129" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">·</a> <a id="3131" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="3135" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a><a id="3136" class="Symbol">)</a>          <a id="3147" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3150" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3156" href="Cubical.Algebra.Group.Base.html#1010" class="Function Operator">_·_</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Cubical.Algebra.Group.Base.html#1034" class="Function">inv</a> <a id="3171" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a><a id="3172" class="Symbol">))</a> <a id="3175" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3177" href="Cubical.Algebra.Group.Base.html#736" class="Function">·InvR</a> <a id="3183" href="Cubical.Algebra.Group.Properties.html#2891" class="Bound">a</a> <a id="3185" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="3197" href="Cubical.Algebra.Group.Base.html#994" class="Function">1g</a> <a id="3200" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="congIdLeft≡congIdRight"></a><a id="3203" href="Cubical.Algebra.Group.Properties.html#3203" class="Function">congIdLeft≡congIdRight</a> <a id="3226" class="Symbol">:</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Cubical.Algebra.Group.Properties.html#3229" class="Bound Operator">_·G_</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a> <a id="3238" class="Symbol">→</a> <a id="3240" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a> <a id="3242" class="Symbol">→</a> <a id="3244" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="3245" class="Symbol">)</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Cubical.Algebra.Group.Properties.html#3248" class="Bound Operator">-G_</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a> <a id="3256" class="Symbol">→</a> <a id="3258" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="3259" class="Symbol">)</a>
            <a id="3273" class="Symbol">(</a><a id="3274" href="Cubical.Algebra.Group.Properties.html#3274" class="Bound">0G</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="3280" class="Symbol">)</a>
            <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Algebra.Group.Properties.html#3295" class="Bound">rUnitG</a> <a id="3302" class="Symbol">:</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Cubical.Algebra.Group.Properties.html#3305" class="Bound">x</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="3310" class="Symbol">)</a> <a id="3312" class="Symbol">→</a> <a id="3314" href="Cubical.Algebra.Group.Properties.html#3305" class="Bound">x</a> <a id="3316" href="Cubical.Algebra.Group.Properties.html#3229" class="Bound Operator">·G</a> <a id="3319" href="Cubical.Algebra.Group.Properties.html#3274" class="Bound">0G</a> <a id="3322" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3324" href="Cubical.Algebra.Group.Properties.html#3305" class="Bound">x</a><a id="3325" class="Symbol">)</a>
            <a id="3339" class="Symbol">(</a><a id="3340" href="Cubical.Algebra.Group.Properties.html#3340" class="Bound">lUnitG</a> <a id="3347" class="Symbol">:</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Cubical.Algebra.Group.Properties.html#3350" class="Bound">x</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Cubical.Algebra.Group.Properties.html#459" class="Generalizable">G</a><a id="3355" class="Symbol">)</a> <a id="3357" class="Symbol">→</a> <a id="3359" href="Cubical.Algebra.Group.Properties.html#3274" class="Bound">0G</a> <a id="3362" href="Cubical.Algebra.Group.Properties.html#3229" class="Bound Operator">·G</a> <a id="3365" href="Cubical.Algebra.Group.Properties.html#3350" class="Bound">x</a> <a id="3367" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3369" href="Cubical.Algebra.Group.Properties.html#3350" class="Bound">x</a><a id="3370" class="Symbol">)</a>
          <a id="3382" class="Symbol">→</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Cubical.Algebra.Group.Properties.html#3385" class="Bound">r≡l</a> <a id="3389" class="Symbol">:</a> <a id="3391" href="Cubical.Algebra.Group.Properties.html#3295" class="Bound">rUnitG</a> <a id="3398" href="Cubical.Algebra.Group.Properties.html#3274" class="Bound">0G</a> <a id="3401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3403" href="Cubical.Algebra.Group.Properties.html#3340" class="Bound">lUnitG</a> <a id="3410" href="Cubical.Algebra.Group.Properties.html#3274" class="Bound">0G</a><a id="3412" class="Symbol">)</a>
          <a id="3424" class="Symbol">→</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Cubical.Algebra.Group.Properties.html#3427" class="Bound">p</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Cubical.Algebra.Group.Properties.html#3274" class="Bound">0G</a> <a id="3434" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3436" href="Cubical.Algebra.Group.Properties.html#3274" class="Bound">0G</a><a id="3438" class="Symbol">)</a> <a id="3440" class="Symbol">→</a>
            <a id="3454" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3460" href="Cubical.Algebra.Group.Properties.html#3229" class="Bound Operator">_·G_</a> <a id="3465" href="Cubical.Algebra.Group.Properties.html#3427" class="Bound">p</a> <a id="3467" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3469" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3475" href="Cubical.Algebra.Group.Properties.html#3229" class="Bound Operator">_·G_</a> <a id="3480" href="Cubical.Algebra.Group.Properties.html#3427" class="Bound">p</a>
<a id="3482" href="Cubical.Algebra.Group.Properties.html#3203" class="Function">congIdLeft≡congIdRight</a> <a id="3505" href="Cubical.Algebra.Group.Properties.html#3505" class="Bound Operator">_·G_</a> <a id="3510" href="Cubical.Algebra.Group.Properties.html#3510" class="Bound Operator">-G_</a> <a id="3514" href="Cubical.Algebra.Group.Properties.html#3514" class="Bound">0G</a> <a id="3517" href="Cubical.Algebra.Group.Properties.html#3517" class="Bound">rUnitG</a> <a id="3524" href="Cubical.Algebra.Group.Properties.html#3524" class="Bound">lUnitG</a> <a id="3531" href="Cubical.Algebra.Group.Properties.html#3531" class="Bound">r≡l</a> <a id="3535" href="Cubical.Algebra.Group.Properties.html#3535" class="Bound">p</a> <a id="3537" class="Symbol">=</a>
            <a id="3551" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3564" href="Cubical.Algebra.Group.Properties.html#3505" class="Bound Operator">_·G_</a> <a id="3569" href="Cubical.Algebra.Group.Properties.html#3535" class="Bound">p</a><a id="3570" class="Symbol">)</a>
         <a id="3581" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3584" class="Symbol">((λ</a> <a id="3588" href="Cubical.Algebra.Group.Properties.html#3588" class="Bound">i</a> <a id="3590" class="Symbol">→</a> <a id="3592" class="Symbol">(λ</a> <a id="3595" href="Cubical.Algebra.Group.Properties.html#3595" class="Bound">j</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="Cubical.Algebra.Group.Properties.html#3524" class="Bound">lUnitG</a> <a id="3606" href="Cubical.Algebra.Group.Properties.html#3514" class="Bound">0G</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Cubical.Algebra.Group.Properties.html#3588" class="Bound">i</a> <a id="3612" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3614" href="Cubical.Algebra.Group.Properties.html#3595" class="Bound">j</a><a id="3615" class="Symbol">))</a> <a id="3618" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3621" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3626" class="Symbol">(λ</a> <a id="3629" href="Cubical.Algebra.Group.Properties.html#3629" class="Bound">x</a> <a id="3631" class="Symbol">→</a> <a id="3633" href="Cubical.Algebra.Group.Properties.html#3524" class="Bound">lUnitG</a> <a id="3640" href="Cubical.Algebra.Group.Properties.html#3629" class="Bound">x</a> <a id="3642" href="Cubical.Algebra.Group.Properties.html#3588" class="Bound">i</a><a id="3643" class="Symbol">)</a> <a id="3645" href="Cubical.Algebra.Group.Properties.html#3535" class="Bound">p</a> <a id="3647" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3650" class="Symbol">λ</a> <a id="3652" href="Cubical.Algebra.Group.Properties.html#3652" class="Bound">j</a> <a id="3654" class="Symbol">→</a> <a id="3656" href="Cubical.Algebra.Group.Properties.html#3524" class="Bound">lUnitG</a> <a id="3663" href="Cubical.Algebra.Group.Properties.html#3514" class="Bound">0G</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Cubical.Algebra.Group.Properties.html#3588" class="Bound">i</a> <a id="3669" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3671" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3673" href="Cubical.Algebra.Group.Properties.html#3652" class="Bound">j</a><a id="3674" class="Symbol">))</a>
         <a id="3686" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3689" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3695" class="Symbol">(λ</a> <a id="3698" href="Cubical.Algebra.Group.Properties.html#3698" class="Bound">x</a> <a id="3700" href="Cubical.Algebra.Group.Properties.html#3700" class="Bound">y</a> <a id="3702" class="Symbol">→</a> <a id="3704" href="Cubical.Algebra.Group.Properties.html#3698" class="Bound">x</a> <a id="3706" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3709" href="Cubical.Algebra.Group.Properties.html#3535" class="Bound">p</a> <a id="3711" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3714" href="Cubical.Algebra.Group.Properties.html#3700" class="Bound">y</a><a id="3715" class="Symbol">)</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3722" href="Cubical.Algebra.Group.Properties.html#3531" class="Bound">r≡l</a><a id="3725" class="Symbol">)</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3733" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3742" href="Cubical.Algebra.Group.Properties.html#3531" class="Bound">r≡l</a><a id="3745" class="Symbol">))</a>
         <a id="3757" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3760" class="Symbol">λ</a> <a id="3762" href="Cubical.Algebra.Group.Properties.html#3762" class="Bound">i</a> <a id="3764" class="Symbol">→</a> <a id="3766" class="Symbol">(λ</a> <a id="3769" href="Cubical.Algebra.Group.Properties.html#3769" class="Bound">j</a> <a id="3771" class="Symbol">→</a> <a id="3773" href="Cubical.Algebra.Group.Properties.html#3517" class="Bound">rUnitG</a> <a id="3780" href="Cubical.Algebra.Group.Properties.html#3514" class="Bound">0G</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3786" href="Cubical.Algebra.Group.Properties.html#3762" class="Bound">i</a> <a id="3788" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3790" href="Cubical.Algebra.Group.Properties.html#3769" class="Bound">j</a><a id="3791" class="Symbol">))</a> <a id="3794" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3802" class="Symbol">(λ</a> <a id="3805" href="Cubical.Algebra.Group.Properties.html#3805" class="Bound">x</a> <a id="3807" class="Symbol">→</a> <a id="3809" href="Cubical.Algebra.Group.Properties.html#3517" class="Bound">rUnitG</a> <a id="3816" href="Cubical.Algebra.Group.Properties.html#3805" class="Bound">x</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3821" href="Cubical.Algebra.Group.Properties.html#3762" class="Bound">i</a><a id="3822" class="Symbol">))</a> <a id="3825" href="Cubical.Algebra.Group.Properties.html#3535" class="Bound">p</a> <a id="3827" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3830" class="Symbol">λ</a> <a id="3832" href="Cubical.Algebra.Group.Properties.html#3832" class="Bound">j</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Cubical.Algebra.Group.Properties.html#3517" class="Bound">rUnitG</a> <a id="3843" href="Cubical.Algebra.Group.Properties.html#3514" class="Bound">0G</a> <a id="3846" class="Symbol">(</a><a id="3847" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3849" href="Cubical.Algebra.Group.Properties.html#3762" class="Bound">i</a> <a id="3851" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3853" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3855" href="Cubical.Algebra.Group.Properties.html#3832" class="Bound">j</a><a id="3856" class="Symbol">))</a>
         <a id="3868" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3871" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3882" class="Symbol">(</a><a id="3883" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3889" href="Cubical.Algebra.Group.Properties.html#3505" class="Bound Operator">_·G_</a> <a id="3894" href="Cubical.Algebra.Group.Properties.html#3535" class="Bound">p</a><a id="3895" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Group.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.html" class="Module">Cubical.Algebra.Group</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a> <a id="76" class="Keyword">public</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Algebra.Group.Properties.html" class="Module">Cubical.Algebra.Group.Properties</a> <a id="128" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Monoid.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Monoid.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Monoid.Base.html" class="Module">Cubical.Algebra.Monoid.Base</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="504" class="Keyword">open</a> <a id="509" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="514" class="Keyword">private</a>
  <a id="524" class="Keyword">variable</a>
    <a id="537" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="539" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="551" class="Keyword">record</a> <a id="IsMonoid"></a><a id="558" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="567" class="Symbol">{</a><a id="568" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="577" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="578" class="Symbol">}</a> <a id="580" class="Symbol">(</a><a id="581" href="Cubical.Algebra.Monoid.Base.html#581" class="Bound">ε</a> <a id="583" class="Symbol">:</a> <a id="585" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="586" class="Symbol">)</a> <a id="588" class="Symbol">(</a><a id="589" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">_·_</a> <a id="593" class="Symbol">:</a> <a id="595" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a> <a id="597" class="Symbol">→</a> <a id="599" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a> <a id="601" class="Symbol">→</a> <a id="603" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="604" class="Symbol">)</a> <a id="606" class="Symbol">:</a> <a id="608" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="613" href="Cubical.Algebra.Monoid.Base.html#577" class="Bound">ℓ</a> <a id="615" class="Keyword">where</a>
  <a id="623" class="Keyword">constructor</a> <a id="ismonoid"></a><a id="635" href="Cubical.Algebra.Monoid.Base.html#635" class="InductiveConstructor">ismonoid</a>

  <a id="647" class="Keyword">field</a>
    <a id="IsMonoid.isSemigroup"></a><a id="657" href="Cubical.Algebra.Monoid.Base.html#657" class="Field">isSemigroup</a> <a id="669" class="Symbol">:</a> <a id="671" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="683" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">_·_</a>
    <a id="IsMonoid.·IdR"></a><a id="691" href="Cubical.Algebra.Monoid.Base.html#691" class="Field">·IdR</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">(</a><a id="699" href="Cubical.Algebra.Monoid.Base.html#699" class="Bound">x</a> <a id="701" class="Symbol">:</a> <a id="703" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Algebra.Monoid.Base.html#699" class="Bound">x</a> <a id="710" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">·</a> <a id="712" href="Cubical.Algebra.Monoid.Base.html#581" class="Bound">ε</a> <a id="714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="716" href="Cubical.Algebra.Monoid.Base.html#699" class="Bound">x</a>
    <a id="IsMonoid.·IdL"></a><a id="722" href="Cubical.Algebra.Monoid.Base.html#722" class="Field">·IdL</a> <a id="727" class="Symbol">:</a> <a id="729" class="Symbol">(</a><a id="730" href="Cubical.Algebra.Monoid.Base.html#730" class="Bound">x</a> <a id="732" class="Symbol">:</a> <a id="734" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">→</a> <a id="739" href="Cubical.Algebra.Monoid.Base.html#581" class="Bound">ε</a> <a id="741" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">·</a> <a id="743" href="Cubical.Algebra.Monoid.Base.html#730" class="Bound">x</a> <a id="745" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="747" href="Cubical.Algebra.Monoid.Base.html#730" class="Bound">x</a>

  <a id="752" class="Keyword">open</a> <a id="757" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a> <a id="769" href="Cubical.Algebra.Monoid.Base.html#657" class="Field">isSemigroup</a> <a id="781" class="Keyword">public</a>

<a id="789" class="Keyword">unquoteDecl</a> <a id="IsMonoidIsoΣ"></a><a id="801" href="Cubical.Algebra.Monoid.Base.html#801" class="Function">IsMonoidIsoΣ</a> <a id="814" class="Symbol">=</a> <a id="816" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="834" href="Cubical.Algebra.Monoid.Base.html#801" class="Function">IsMonoidIsoΣ</a> <a id="847" class="Symbol">(</a><a id="848" class="Keyword">quote</a> <a id="854" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a><a id="862" class="Symbol">)</a>

<a id="865" class="Keyword">record</a> <a id="MonoidStr"></a><a id="872" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a> <a id="885" class="Symbol">:</a> <a id="887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="892" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">:</a> <a id="897" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="902" href="Cubical.Algebra.Monoid.Base.html#892" class="Bound">ℓ</a> <a id="904" class="Keyword">where</a>
  <a id="912" class="Keyword">constructor</a> <a id="monoidstr"></a><a id="924" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a>

  <a id="937" class="Keyword">field</a>
    <a id="MonoidStr.ε"></a><a id="947" href="Cubical.Algebra.Monoid.Base.html#947" class="Field">ε</a>        <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a>
    <a id="MonoidStr._·_"></a><a id="964" href="Cubical.Algebra.Monoid.Base.html#964" class="Field Operator">_·_</a>      <a id="973" class="Symbol">:</a> <a id="975" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a> <a id="977" class="Symbol">→</a> <a id="979" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a> <a id="981" class="Symbol">→</a> <a id="983" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a>
    <a id="MonoidStr.isMonoid"></a><a id="989" href="Cubical.Algebra.Monoid.Base.html#989" class="Field">isMonoid</a> <a id="998" class="Symbol">:</a> <a id="1000" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="1009" href="Cubical.Algebra.Monoid.Base.html#947" class="Field">ε</a> <a id="1011" href="Cubical.Algebra.Monoid.Base.html#964" class="Field Operator">_·_</a>

  <a id="1018" class="Keyword">infixl</a> <a id="1025" class="Number">7</a> <a id="1027" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">_·_</a>

  <a id="1034" class="Keyword">open</a> <a id="1039" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="1048" href="Cubical.Algebra.Monoid.Base.html#989" class="Field">isMonoid</a> <a id="1057" class="Keyword">public</a>

<a id="Monoid"></a><a id="1065" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="1072" class="Symbol">:</a> <a id="1074" class="Symbol">∀</a> <a id="1076" href="Cubical.Algebra.Monoid.Base.html#1076" class="Bound">ℓ</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1092" href="Cubical.Algebra.Monoid.Base.html#1076" class="Bound">ℓ</a><a id="1093" class="Symbol">)</a>
<a id="1095" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="1102" href="Cubical.Algebra.Monoid.Base.html#1102" class="Bound">ℓ</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1118" href="Cubical.Algebra.Monoid.Base.html#1102" class="Bound">ℓ</a> <a id="1120" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a>

<a id="monoid"></a><a id="1131" href="Cubical.Algebra.Monoid.Base.html#1131" class="Function">monoid</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1150" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Algebra.Monoid.Base.html#1154" class="Bound">ε</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a><a id="1159" class="Symbol">)</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Algebra.Monoid.Base.html#1162" class="Bound Operator">_·_</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Algebra.Monoid.Base.html#1180" class="Bound">h</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="1193" href="Cubical.Algebra.Monoid.Base.html#1154" class="Bound">ε</a> <a id="1195" href="Cubical.Algebra.Monoid.Base.html#1162" class="Bound Operator">_·_</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="1209" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a>
<a id="1211" href="Cubical.Algebra.Monoid.Base.html#1131" class="Function">monoid</a> <a id="1218" href="Cubical.Algebra.Monoid.Base.html#1218" class="Bound">A</a> <a id="1220" href="Cubical.Algebra.Monoid.Base.html#1220" class="Bound">ε</a> <a id="1222" href="Cubical.Algebra.Monoid.Base.html#1222" class="Bound Operator">_·_</a> <a id="1226" href="Cubical.Algebra.Monoid.Base.html#1226" class="Bound">h</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Cubical.Algebra.Monoid.Base.html#1218" class="Bound">A</a> <a id="1232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1234" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="1244" href="Cubical.Algebra.Monoid.Base.html#1220" class="Bound">ε</a> <a id="1246" href="Cubical.Algebra.Monoid.Base.html#1222" class="Bound Operator">_·_</a> <a id="1250" href="Cubical.Algebra.Monoid.Base.html#1226" class="Bound">h</a>

<a id="1253" class="Comment">-- Easier to use constructors</a>

<a id="makeIsMonoid"></a><a id="1284" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1297" class="Symbol">:</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1309" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="1310" class="Symbol">}</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">{</a><a id="1321" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">_·_</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1336" class="Symbol">}</a>
               <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Algebra.Monoid.Base.html#1354" class="Bound">is-setM</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1370" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1371" class="Symbol">)</a>
               <a id="1388" class="Symbol">(</a><a id="1389" href="Cubical.Algebra.Monoid.Base.html#1389" class="Bound">·Assoc</a> <a id="1396" class="Symbol">:</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Cubical.Algebra.Monoid.Base.html#1399" class="Bound">x</a> <a id="1401" href="Cubical.Algebra.Monoid.Base.html#1401" class="Bound">y</a> <a id="1403" href="Cubical.Algebra.Monoid.Base.html#1403" class="Bound">z</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Cubical.Algebra.Monoid.Base.html#1399" class="Bound">x</a> <a id="1414" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Cubical.Algebra.Monoid.Base.html#1401" class="Bound">y</a> <a id="1419" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1421" href="Cubical.Algebra.Monoid.Base.html#1403" class="Bound">z</a><a id="1422" class="Symbol">)</a> <a id="1424" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Cubical.Algebra.Monoid.Base.html#1399" class="Bound">x</a> <a id="1429" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1431" href="Cubical.Algebra.Monoid.Base.html#1401" class="Bound">y</a><a id="1432" class="Symbol">)</a> <a id="1434" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1436" href="Cubical.Algebra.Monoid.Base.html#1403" class="Bound">z</a><a id="1437" class="Symbol">)</a>
               <a id="1454" class="Symbol">(</a><a id="1455" href="Cubical.Algebra.Monoid.Base.html#1455" class="Bound">·IdR</a> <a id="1460" class="Symbol">:</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Algebra.Monoid.Base.html#1463" class="Bound">x</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="Cubical.Algebra.Monoid.Base.html#1463" class="Bound">x</a> <a id="1474" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1476" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1478" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1480" href="Cubical.Algebra.Monoid.Base.html#1463" class="Bound">x</a><a id="1481" class="Symbol">)</a>
               <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Algebra.Monoid.Base.html#1499" class="Bound">·IdL</a> <a id="1504" class="Symbol">:</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Algebra.Monoid.Base.html#1507" class="Bound">x</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1518" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1520" href="Cubical.Algebra.Monoid.Base.html#1507" class="Bound">x</a> <a id="1522" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1524" href="Cubical.Algebra.Monoid.Base.html#1507" class="Bound">x</a><a id="1525" class="Symbol">)</a>
             <a id="1540" class="Symbol">→</a> <a id="1542" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="1551" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1553" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">_·_</a>
<a id="1557" href="Cubical.Algebra.Monoid.Base.html#657" class="Field">IsMonoid.isSemigroup</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1592" href="Cubical.Algebra.Monoid.Base.html#1592" class="Bound">is-setM</a> <a id="1600" href="Cubical.Algebra.Monoid.Base.html#1600" class="Bound">·Assoc</a> <a id="1607" href="Cubical.Algebra.Monoid.Base.html#1607" class="Bound">·IdR</a> <a id="1612" href="Cubical.Algebra.Monoid.Base.html#1612" class="Bound">·IdL</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Cubical.Algebra.Semigroup.Base.html#962" class="InductiveConstructor">issemigroup</a> <a id="1632" href="Cubical.Algebra.Monoid.Base.html#1592" class="Bound">is-setM</a> <a id="1640" href="Cubical.Algebra.Monoid.Base.html#1600" class="Bound">·Assoc</a>
<a id="1647" href="Cubical.Algebra.Monoid.Base.html#691" class="Field">IsMonoid.·IdR</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1675" href="Cubical.Algebra.Monoid.Base.html#1675" class="Bound">is-setM</a> <a id="1683" href="Cubical.Algebra.Monoid.Base.html#1683" class="Bound">·Assoc</a> <a id="1690" href="Cubical.Algebra.Monoid.Base.html#1690" class="Bound">·IdR</a> <a id="1695" href="Cubical.Algebra.Monoid.Base.html#1695" class="Bound">·IdL</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">=</a> <a id="1703" href="Cubical.Algebra.Monoid.Base.html#1690" class="Bound">·IdR</a>
<a id="1708" href="Cubical.Algebra.Monoid.Base.html#722" class="Field">IsMonoid.·IdL</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1736" href="Cubical.Algebra.Monoid.Base.html#1736" class="Bound">is-setM</a> <a id="1744" href="Cubical.Algebra.Monoid.Base.html#1744" class="Bound">·Assoc</a> <a id="1751" href="Cubical.Algebra.Monoid.Base.html#1751" class="Bound">·IdR</a> <a id="1756" href="Cubical.Algebra.Monoid.Base.html#1756" class="Bound">·IdL</a><a id="1760" class="Symbol">)</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Cubical.Algebra.Monoid.Base.html#1756" class="Bound">·IdL</a>

<a id="makeMonoid"></a><a id="1770" href="Cubical.Algebra.Monoid.Base.html#1770" class="Function">makeMonoid</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">{</a><a id="1784" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1793" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="1794" class="Symbol">}</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Algebra.Monoid.Base.html#1797" class="Bound">ε</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">_·_</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1820" class="Symbol">)</a>
             <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Algebra.Monoid.Base.html#1836" class="Bound">is-setM</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1852" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1853" class="Symbol">)</a>
             <a id="1868" class="Symbol">(</a><a id="1869" href="Cubical.Algebra.Monoid.Base.html#1869" class="Bound">·Assoc</a> <a id="1876" class="Symbol">:</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Cubical.Algebra.Monoid.Base.html#1879" class="Bound">x</a> <a id="1881" href="Cubical.Algebra.Monoid.Base.html#1881" class="Bound">y</a> <a id="1883" href="Cubical.Algebra.Monoid.Base.html#1883" class="Bound">z</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Cubical.Algebra.Monoid.Base.html#1879" class="Bound">x</a> <a id="1894" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Cubical.Algebra.Monoid.Base.html#1881" class="Bound">y</a> <a id="1899" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1901" href="Cubical.Algebra.Monoid.Base.html#1883" class="Bound">z</a><a id="1902" class="Symbol">)</a> <a id="1904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Cubical.Algebra.Monoid.Base.html#1879" class="Bound">x</a> <a id="1909" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1911" href="Cubical.Algebra.Monoid.Base.html#1881" class="Bound">y</a><a id="1912" class="Symbol">)</a> <a id="1914" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1916" href="Cubical.Algebra.Monoid.Base.html#1883" class="Bound">z</a><a id="1917" class="Symbol">)</a>
             <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Algebra.Monoid.Base.html#1933" class="Bound">·IdR</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Algebra.Monoid.Base.html#1941" class="Bound">x</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Cubical.Algebra.Monoid.Base.html#1941" class="Bound">x</a> <a id="1952" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1954" href="Cubical.Algebra.Monoid.Base.html#1797" class="Bound">ε</a> <a id="1956" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1958" href="Cubical.Algebra.Monoid.Base.html#1941" class="Bound">x</a><a id="1959" class="Symbol">)</a>
             <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Algebra.Monoid.Base.html#1975" class="Bound">·IdL</a> <a id="1980" class="Symbol">:</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Cubical.Algebra.Monoid.Base.html#1983" class="Bound">x</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1988" class="Symbol">)</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Cubical.Algebra.Monoid.Base.html#1797" class="Bound">ε</a> <a id="1994" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1996" href="Cubical.Algebra.Monoid.Base.html#1983" class="Bound">x</a> <a id="1998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2000" href="Cubical.Algebra.Monoid.Base.html#1983" class="Bound">x</a><a id="2001" class="Symbol">)</a>
           <a id="2014" class="Symbol">→</a> <a id="2016" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2023" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a>
<a id="2025" href="Cubical.Algebra.Monoid.Base.html#1770" class="Function">makeMonoid</a> <a id="2036" href="Cubical.Algebra.Monoid.Base.html#2036" class="Bound">ε</a> <a id="2038" href="Cubical.Algebra.Monoid.Base.html#2038" class="Bound Operator">_·_</a> <a id="2042" href="Cubical.Algebra.Monoid.Base.html#2042" class="Bound">is-setM</a> <a id="2050" href="Cubical.Algebra.Monoid.Base.html#2050" class="Bound">·Assoc</a> <a id="2057" href="Cubical.Algebra.Monoid.Base.html#2057" class="Bound">·IdR</a> <a id="2062" href="Cubical.Algebra.Monoid.Base.html#2062" class="Bound">·IdL</a> <a id="2067" class="Symbol">=</a>
  <a id="2071" href="Cubical.Algebra.Monoid.Base.html#1131" class="Function">monoid</a> <a id="2078" class="Symbol">_</a> <a id="2080" href="Cubical.Algebra.Monoid.Base.html#2036" class="Bound">ε</a> <a id="2082" href="Cubical.Algebra.Monoid.Base.html#2038" class="Bound Operator">_·_</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="2100" href="Cubical.Algebra.Monoid.Base.html#2042" class="Bound">is-setM</a> <a id="2108" href="Cubical.Algebra.Monoid.Base.html#2050" class="Bound">·Assoc</a> <a id="2115" href="Cubical.Algebra.Monoid.Base.html#2057" class="Bound">·IdR</a> <a id="2120" href="Cubical.Algebra.Monoid.Base.html#2062" class="Bound">·IdL</a><a id="2124" class="Symbol">)</a>

<a id="2127" class="Keyword">record</a> <a id="IsMonoidHom"></a><a id="2134" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2146" class="Symbol">{</a><a id="2147" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2156" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">{</a><a id="2160" href="Cubical.Algebra.Monoid.Base.html#2160" class="Bound">B</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2169" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2171" class="Symbol">}</a>
  <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Algebra.Monoid.Base.html#2176" class="Bound">M</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2190" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a><a id="2191" class="Symbol">)</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="Cubical.Algebra.Monoid.Base.html#2160" class="Bound">B</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Algebra.Monoid.Base.html#2206" class="Bound">N</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2220" href="Cubical.Algebra.Monoid.Base.html#2160" class="Bound">B</a><a id="2221" class="Symbol">)</a>
  <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2239" href="Cubical.Algebra.Monoid.Base.html#2156" class="Bound">ℓ</a> <a id="2241" href="Cubical.Algebra.Monoid.Base.html#2169" class="Bound">ℓ&#39;</a><a id="2243" class="Symbol">)</a>
  <a id="2247" class="Keyword">where</a>

  <a id="2256" class="Keyword">constructor</a> <a id="monoidequiv"></a><a id="2268" href="Cubical.Algebra.Monoid.Base.html#2268" class="InductiveConstructor">monoidequiv</a>

  <a id="2283" class="Comment">-- Shorter qualified names</a>
  <a id="2312" class="Keyword">private</a>
    <a id="2324" class="Keyword">module</a> <a id="IsMonoidHom.M"></a><a id="2331" href="Cubical.Algebra.Monoid.Base.html#2331" class="Module">M</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="2345" href="Cubical.Algebra.Monoid.Base.html#2176" class="Bound">M</a>
    <a id="2351" class="Keyword">module</a> <a id="IsMonoidHom.N"></a><a id="2358" href="Cubical.Algebra.Monoid.Base.html#2358" class="Module">N</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="2372" href="Cubical.Algebra.Monoid.Base.html#2206" class="Bound">N</a>

  <a id="2377" class="Keyword">field</a>
    <a id="IsMonoidHom.presε"></a><a id="2387" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">presε</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2397" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">M.ε</a> <a id="2401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2403" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">N.ε</a>
    <a id="IsMonoidHom.pres·"></a><a id="2411" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">pres·</a> <a id="2417" class="Symbol">:</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Cubical.Algebra.Monoid.Base.html#2420" class="Bound">x</a> <a id="2422" href="Cubical.Algebra.Monoid.Base.html#2422" class="Bound">y</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Cubical.Algebra.Monoid.Base.html#2420" class="Bound">x</a> <a id="2436" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">M.·</a> <a id="2440" href="Cubical.Algebra.Monoid.Base.html#2422" class="Bound">y</a><a id="2441" class="Symbol">)</a> <a id="2443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2445" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2447" href="Cubical.Algebra.Monoid.Base.html#2420" class="Bound">x</a> <a id="2449" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">N.·</a> <a id="2453" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2455" href="Cubical.Algebra.Monoid.Base.html#2422" class="Bound">y</a>

<a id="MonoidHom"></a><a id="2458" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="2468" class="Symbol">:</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Cubical.Algebra.Monoid.Base.html#2471" class="Bound">L</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2482" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Algebra.Monoid.Base.html#2486" class="Bound">M</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2497" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2499" class="Symbol">)</a> <a id="2501" class="Symbol">→</a> <a id="2503" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2508" class="Symbol">(</a><a id="2509" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2515" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="2517" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2519" class="Symbol">)</a>
<a id="2521" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="2531" href="Cubical.Algebra.Monoid.Base.html#2531" class="Bound">L</a> <a id="2533" href="Cubical.Algebra.Monoid.Base.html#2533" class="Bound">M</a> <a id="2535" class="Symbol">=</a> <a id="2537" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2540" href="Cubical.Algebra.Monoid.Base.html#2540" class="Bound">f</a> <a id="2542" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2547" href="Cubical.Algebra.Monoid.Base.html#2531" class="Bound">L</a> <a id="2549" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2555" href="Cubical.Algebra.Monoid.Base.html#2533" class="Bound">M</a> <a id="2557" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2558" class="Symbol">)</a> <a id="2560" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2562" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Cubical.Algebra.Monoid.Base.html#2531" class="Bound">L</a> <a id="2577" class="Symbol">.</a><a id="2578" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Cubical.Algebra.Monoid.Base.html#2540" class="Bound">f</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Algebra.Monoid.Base.html#2533" class="Bound">M</a> <a id="2588" class="Symbol">.</a><a id="2589" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2592" class="Symbol">)</a>

<a id="IsMonoidEquiv"></a><a id="2595" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a> <a id="2609" class="Symbol">:</a> <a id="2611" class="Symbol">{</a><a id="2612" href="Cubical.Algebra.Monoid.Base.html#2612" class="Bound">A</a> <a id="2614" class="Symbol">:</a> <a id="2616" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2621" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2622" class="Symbol">}</a> <a id="2624" class="Symbol">{</a><a id="2625" href="Cubical.Algebra.Monoid.Base.html#2625" class="Bound">B</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2634" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2636" class="Symbol">}</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Cubical.Algebra.Monoid.Base.html#2639" class="Bound">M</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2653" href="Cubical.Algebra.Monoid.Base.html#2612" class="Bound">A</a><a id="2654" class="Symbol">)</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.Algebra.Monoid.Base.html#2657" class="Bound">e</a> <a id="2659" class="Symbol">:</a> <a id="2661" href="Cubical.Algebra.Monoid.Base.html#2612" class="Bound">A</a> <a id="2663" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2665" href="Cubical.Algebra.Monoid.Base.html#2625" class="Bound">B</a><a id="2666" class="Symbol">)</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Algebra.Monoid.Base.html#2669" class="Bound">N</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2683" href="Cubical.Algebra.Monoid.Base.html#2625" class="Bound">B</a><a id="2684" class="Symbol">)</a>
  <a id="2688" class="Symbol">→</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2702" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="2704" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2706" class="Symbol">)</a>
<a id="2708" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a> <a id="2722" href="Cubical.Algebra.Monoid.Base.html#2722" class="Bound">M</a> <a id="2724" href="Cubical.Algebra.Monoid.Base.html#2724" class="Bound">e</a> <a id="2726" href="Cubical.Algebra.Monoid.Base.html#2726" class="Bound">N</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2742" href="Cubical.Algebra.Monoid.Base.html#2722" class="Bound">M</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Cubical.Algebra.Monoid.Base.html#2724" class="Bound">e</a> <a id="2747" class="Symbol">.</a><a id="2748" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2751" class="Symbol">)</a> <a id="2753" href="Cubical.Algebra.Monoid.Base.html#2726" class="Bound">N</a>

<a id="MonoidEquiv"></a><a id="2756" href="Cubical.Algebra.Monoid.Base.html#2756" class="Function">MonoidEquiv</a> <a id="2768" class="Symbol">:</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.Algebra.Monoid.Base.html#2771" class="Bound">M</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2782" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Cubical.Algebra.Monoid.Base.html#2786" class="Bound">N</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2797" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2815" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="2817" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2819" class="Symbol">)</a>
<a id="2821" href="Cubical.Algebra.Monoid.Base.html#2756" class="Function">MonoidEquiv</a> <a id="2833" href="Cubical.Algebra.Monoid.Base.html#2833" class="Bound">M</a> <a id="2835" href="Cubical.Algebra.Monoid.Base.html#2835" class="Bound">N</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2842" href="Cubical.Algebra.Monoid.Base.html#2842" class="Bound">e</a> <a id="2844" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2846" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2848" href="Cubical.Algebra.Monoid.Base.html#2833" class="Bound">M</a> <a id="2850" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2852" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2854" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2856" href="Cubical.Algebra.Monoid.Base.html#2835" class="Bound">N</a> <a id="2858" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2860" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2862" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Cubical.Algebra.Monoid.Base.html#2833" class="Bound">M</a> <a id="2879" class="Symbol">.</a><a id="2880" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2883" class="Symbol">)</a> <a id="2885" href="Cubical.Algebra.Monoid.Base.html#2842" class="Bound">e</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Cubical.Algebra.Monoid.Base.html#2835" class="Bound">N</a> <a id="2890" class="Symbol">.</a><a id="2891" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2894" class="Symbol">)</a>

<a id="2897" class="Comment">-- We now extract the important results from the above module</a>

<a id="isPropIsMonoid"></a><a id="2960" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="2975" class="Symbol">:</a> <a id="2977" class="Symbol">{</a><a id="2978" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a> <a id="2980" class="Symbol">:</a> <a id="2982" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2987" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Algebra.Monoid.Base.html#2991" class="Bound">ε</a> <a id="2993" class="Symbol">:</a> <a id="2995" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a><a id="2996" class="Symbol">)</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Algebra.Monoid.Base.html#2999" class="Bound Operator">_·_</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a> <a id="3007" class="Symbol">→</a> <a id="3009" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="3035" href="Cubical.Algebra.Monoid.Base.html#2991" class="Bound">ε</a> <a id="3037" href="Cubical.Algebra.Monoid.Base.html#2999" class="Bound Operator">_·_</a><a id="3040" class="Symbol">)</a>
<a id="3042" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="3057" href="Cubical.Algebra.Monoid.Base.html#3057" class="Bound">ε</a> <a id="3059" href="Cubical.Algebra.Monoid.Base.html#3059" class="Bound Operator">_·_</a> <a id="3063" class="Symbol">=</a>
  <a id="3067" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="3092" class="Number">1</a> <a id="3094" href="Cubical.Algebra.Monoid.Base.html#801" class="Function">IsMonoidIsoΣ</a>
    <a id="3111" class="Symbol">(</a><a id="3112" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="3139" href="Cubical.Algebra.Monoid.Base.html#3059" class="Bound Operator">_·_</a><a id="3142" class="Symbol">)</a>
             <a id="3157" class="Symbol">(λ</a> <a id="3160" href="Cubical.Algebra.Monoid.Base.html#3160" class="Bound">semi</a> <a id="3165" class="Symbol">→</a> <a id="3167" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3184" class="Symbol">(λ</a> <a id="3187" href="Cubical.Algebra.Monoid.Base.html#3187" class="Bound">_</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="3198" href="Cubical.Algebra.Monoid.Base.html#3160" class="Bound">semi</a> <a id="3203" class="Symbol">_</a> <a id="3205" class="Symbol">_))</a>
                                <a id="3241" class="Symbol">(</a><a id="3242" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3250" class="Symbol">(λ</a> <a id="3253" href="Cubical.Algebra.Monoid.Base.html#3253" class="Bound">_</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="3264" href="Cubical.Algebra.Monoid.Base.html#3160" class="Bound">semi</a> <a id="3269" class="Symbol">_</a> <a id="3271" class="Symbol">_))))</a>
  <a id="3279" class="Keyword">where</a>
  <a id="3287" class="Keyword">open</a> <a id="3292" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a>

<a id="𝒮ᴰ-Monoid"></a><a id="3305" href="Cubical.Algebra.Monoid.Base.html#3305" class="Function">𝒮ᴰ-Monoid</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3332" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="3333" class="Symbol">)</a> <a id="3335" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="3345" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a>
<a id="3347" href="Cubical.Algebra.Monoid.Base.html#3305" class="Function">𝒮ᴰ-Monoid</a> <a id="3357" class="Symbol">=</a>
  <a id="3361" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3379" class="Symbol">_)</a> <a id="3382" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a>
    <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3415" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3421" href="Cubical.Algebra.Monoid.Base.html#947" class="Field">ε</a> <a id="3423" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3425" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3436" class="Symbol">_</a> <a id="3438" class="Symbol">_</a> <a id="3440" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3442" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">presε</a> <a id="3448" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3456" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3462" href="Cubical.Algebra.Monoid.Base.html#964" class="Field Operator">_·_</a> <a id="3466" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3468" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3479" class="Symbol">_</a> <a id="3481" class="Symbol">_</a> <a id="3483" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3485" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">pres·</a> <a id="3491" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3499" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3505" href="Cubical.Algebra.Monoid.Base.html#989" class="Field">isMonoid</a> <a id="3514" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3516" class="Symbol">(λ</a> <a id="3519" href="Cubical.Algebra.Monoid.Base.html#3519" class="Bound">_</a> <a id="3521" href="Cubical.Algebra.Monoid.Base.html#3521" class="Bound">_</a> <a id="3523" class="Symbol">→</a> <a id="3525" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="3540" class="Symbol">_</a> <a id="3542" class="Symbol">_)</a> <a id="3545" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3546" class="Symbol">)</a>
  <a id="3550" class="Keyword">where</a>
  <a id="3558" class="Keyword">open</a> <a id="3563" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a>
  <a id="3575" class="Keyword">open</a> <a id="3580" href="Cubical.Algebra.Monoid.Base.html#2134" class="Module">IsMonoidHom</a>

<a id="MonoidPath"></a><a id="3593" href="Cubical.Algebra.Monoid.Base.html#3593" class="Function">MonoidPath</a> <a id="3604" class="Symbol">:</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Cubical.Algebra.Monoid.Base.html#3607" class="Bound">M</a> <a id="3609" href="Cubical.Algebra.Monoid.Base.html#3609" class="Bound">N</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="3620" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">→</a> <a id="3625" href="Cubical.Algebra.Monoid.Base.html#2756" class="Function">MonoidEquiv</a> <a id="3637" href="Cubical.Algebra.Monoid.Base.html#3607" class="Bound">M</a> <a id="3639" href="Cubical.Algebra.Monoid.Base.html#3609" class="Bound">N</a> <a id="3641" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Cubical.Algebra.Monoid.Base.html#3607" class="Bound">M</a> <a id="3646" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3648" href="Cubical.Algebra.Monoid.Base.html#3609" class="Bound">N</a><a id="3649" class="Symbol">)</a>
<a id="3651" href="Cubical.Algebra.Monoid.Base.html#3593" class="Function">MonoidPath</a> <a id="3662" class="Symbol">=</a> <a id="3664" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3666" href="Cubical.Algebra.Monoid.Base.html#3305" class="Function">𝒮ᴰ-Monoid</a> <a id="3676" class="Symbol">.</a><a id="3677" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3687" class="Keyword">module</a> <a id="MonoidTheory"></a><a id="3694" href="Cubical.Algebra.Monoid.Base.html#3694" class="Module">MonoidTheory</a> <a id="3707" class="Symbol">{</a><a id="3708" href="Cubical.Algebra.Monoid.Base.html#3708" class="Bound">ℓ</a><a id="3709" class="Symbol">}</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="3714" class="Symbol">:</a> <a id="3716" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="3723" href="Cubical.Algebra.Monoid.Base.html#3708" class="Bound">ℓ</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Keyword">where</a>

  <a id="3735" class="Keyword">open</a> <a id="3740" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3755" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a><a id="3756" class="Symbol">)</a>

  <a id="3761" class="Comment">-- Added for its use in groups</a>
  <a id="3794" class="Comment">-- If there exists a inverse of an element it is unique</a>
  <a id="MonoidTheory.inv-lemma"></a><a id="3852" href="Cubical.Algebra.Monoid.Base.html#3852" class="Function">inv-lemma</a> <a id="3862" class="Symbol">:</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Cubical.Algebra.Monoid.Base.html#3865" class="Bound">x</a> <a id="3867" href="Cubical.Algebra.Monoid.Base.html#3867" class="Bound">y</a> <a id="3869" href="Cubical.Algebra.Monoid.Base.html#3869" class="Bound">z</a> <a id="3871" class="Symbol">:</a> <a id="3873" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3875" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="3877" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3878" class="Symbol">)</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Cubical.Algebra.Monoid.Base.html#3867" class="Bound">y</a> <a id="3884" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="3886" href="Cubical.Algebra.Monoid.Base.html#3865" class="Bound">x</a> <a id="3888" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3890" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Cubical.Algebra.Monoid.Base.html#3865" class="Bound">x</a> <a id="3896" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="3898" href="Cubical.Algebra.Monoid.Base.html#3869" class="Bound">z</a> <a id="3900" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3902" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a> <a id="3904" class="Symbol">→</a> <a id="3906" href="Cubical.Algebra.Monoid.Base.html#3867" class="Bound">y</a> <a id="3908" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3910" href="Cubical.Algebra.Monoid.Base.html#3869" class="Bound">z</a>
  <a id="3914" href="Cubical.Algebra.Monoid.Base.html#3852" class="Function">inv-lemma</a> <a id="3924" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a> <a id="3926" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="3928" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="3930" href="Cubical.Algebra.Monoid.Base.html#3930" class="Bound">left-inverse</a> <a id="3943" href="Cubical.Algebra.Monoid.Base.html#3943" class="Bound">right-inverse</a> <a id="3957" class="Symbol">=</a>
    <a id="3963" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a>           <a id="3975" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3978" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="3988" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a><a id="3989" class="Symbol">)</a> <a id="3991" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="3997" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="3999" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4001" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a>       <a id="4009" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4012" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="4018" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">_·_</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4027" href="Cubical.Algebra.Monoid.Base.html#3943" class="Bound">right-inverse</a><a id="4040" class="Symbol">)</a> <a id="4042" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4048" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="4050" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4052" class="Symbol">(</a><a id="4053" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a> <a id="4055" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4057" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a><a id="4058" class="Symbol">)</a> <a id="4060" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4063" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="4070" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="4072" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a> <a id="4074" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4076" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4082" class="Symbol">(</a><a id="4083" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="4085" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4087" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a><a id="4088" class="Symbol">)</a> <a id="4090" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4092" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4094" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4097" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="4103" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">_·_</a> <a id="4107" href="Cubical.Algebra.Monoid.Base.html#3930" class="Bound">left-inverse</a> <a id="4120" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4126" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a> <a id="4128" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4130" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a>       <a id="4138" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4141" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="4146" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4148" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4154" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4156" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="4161" class="Comment">-- Added for its use in division rings</a>
  <a id="MonoidTheory.hasInverse"></a><a id="4202" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">hasInverse</a> <a id="4213" class="Symbol">:</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Cubical.Algebra.Monoid.Base.html#4216" class="Bound">x</a> <a id="4218" class="Symbol">:</a> <a id="4220" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4222" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="4224" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4225" class="Symbol">)</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4234" href="Cubical.Algebra.Monoid.Base.html#3708" class="Bound">ℓ</a>
  <a id="4238" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">hasInverse</a> <a id="4249" href="Cubical.Algebra.Monoid.Base.html#4249" class="Bound">x</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4256" href="Cubical.Algebra.Monoid.Base.html#4256" class="Bound">-x</a> <a id="4259" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4261" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4263" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="4265" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="4267" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Algebra.Monoid.Base.html#4256" class="Bound">-x</a> <a id="4273" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4275" href="Cubical.Algebra.Monoid.Base.html#4249" class="Bound">x</a> <a id="4277" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4279" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4280" class="Symbol">)</a> <a id="4282" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4284" class="Symbol">(</a><a id="4285" href="Cubical.Algebra.Monoid.Base.html#4249" class="Bound">x</a> <a id="4287" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4289" href="Cubical.Algebra.Monoid.Base.html#4256" class="Bound">-x</a> <a id="4292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4294" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4295" class="Symbol">)</a>

  <a id="MonoidTheory.isPropHasInverse"></a><a id="4300" href="Cubical.Algebra.Monoid.Base.html#4300" class="Function">isPropHasInverse</a> <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">∀</a> <a id="4321" href="Cubical.Algebra.Monoid.Base.html#4321" class="Bound">x</a> <a id="4323" class="Symbol">→</a> <a id="4325" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">hasInverse</a> <a id="4344" href="Cubical.Algebra.Monoid.Base.html#4321" class="Bound">x</a><a id="4345" class="Symbol">)</a>
  <a id="4349" href="Cubical.Algebra.Monoid.Base.html#4300" class="Function">isPropHasInverse</a> <a id="4366" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Algebra.Monoid.Base.html#4369" class="Bound">y</a> <a id="4371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4373" href="Cubical.Algebra.Monoid.Base.html#4373" class="Bound">invly</a> <a id="4379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4381" class="Symbol">_)</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Cubical.Algebra.Monoid.Base.html#4385" class="Bound">z</a> <a id="4387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4389" class="Symbol">_</a> <a id="4391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4393" href="Cubical.Algebra.Monoid.Base.html#4393" class="Bound">invrz</a><a id="4398" class="Symbol">)</a>
    <a id="4404" class="Symbol">=</a> <a id="4406" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="4413" class="Symbol">(λ</a> <a id="4416" href="Cubical.Algebra.Monoid.Base.html#4416" class="Bound">a</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Cubical.Algebra.Monoid.Base.html#4416" class="Bound">a</a> <a id="4439" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4441" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a><a id="4442" class="Symbol">)</a> <a id="4444" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4445" class="Symbol">)</a>
                             <a id="4476" class="Symbol">(</a><a id="4477" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a> <a id="4487" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4489" href="Cubical.Algebra.Monoid.Base.html#4416" class="Bound">a</a><a id="4490" class="Symbol">)</a> <a id="4492" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4493" class="Symbol">))</a>
              <a id="4510" class="Symbol">(</a><a id="4511" href="Cubical.Algebra.Monoid.Base.html#3852" class="Function">inv-lemma</a> <a id="4521" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a> <a id="4523" href="Cubical.Algebra.Monoid.Base.html#4369" class="Bound">y</a> <a id="4525" href="Cubical.Algebra.Monoid.Base.html#4385" class="Bound">z</a> <a id="4527" href="Cubical.Algebra.Monoid.Base.html#4373" class="Bound">invly</a> <a id="4533" href="Cubical.Algebra.Monoid.Base.html#4393" class="Bound">invrz</a><a id="4538" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Monoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Monoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Algebra.Monoid.Base.html" class="Module">Cubical.Algebra.Monoid.Base</a> <a id="78" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Semigroup.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Semigroup.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Semigroup.Base.html" class="Module">Cubical.Algebra.Semigroup.Base</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="468" class="Keyword">open</a> <a id="473" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>


<a id="479" class="Keyword">private</a>
  <a id="489" class="Keyword">variable</a>
    <a id="502" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a> <a id="504" class="Symbol">:</a> <a id="506" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="513" class="Comment">-- Semigroups as a record, inspired by the Agda standard library:</a>
<a id="579" class="Comment">--</a>
<a id="582" class="Comment">--  https://github.com/agda/agda-stdlib/blob/master/src/Algebra/Bundles.agda#L48</a>
<a id="663" class="Comment">--  https://github.com/agda/agda-stdlib/blob/master/src/Algebra/Structures.agda#L50</a>
<a id="747" class="Comment">--</a>
<a id="750" class="Comment">-- Note that as we are using Path for all equations the IsMagma record</a>
<a id="821" class="Comment">-- would only contain isSet A if we had it.</a>
<a id="865" class="Keyword">record</a> <a id="IsSemigroup"></a><a id="872" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="884" class="Symbol">{</a><a id="885" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a> <a id="887" class="Symbol">:</a> <a id="889" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="894" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="895" class="Symbol">}</a> <a id="897" class="Symbol">(</a><a id="898" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">_·_</a> <a id="902" class="Symbol">:</a> <a id="904" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a> <a id="910" class="Symbol">→</a> <a id="912" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a><a id="913" class="Symbol">)</a> <a id="915" class="Symbol">:</a> <a id="917" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="922" href="Cubical.Algebra.Semigroup.Base.html#894" class="Bound">ℓ</a> <a id="924" class="Keyword">where</a>
  <a id="932" class="Keyword">no-eta-equality</a>
  <a id="950" class="Keyword">constructor</a> <a id="issemigroup"></a><a id="962" href="Cubical.Algebra.Semigroup.Base.html#962" class="InductiveConstructor">issemigroup</a>

  <a id="977" class="Keyword">field</a>
    <a id="IsSemigroup.is-set"></a><a id="987" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="994" class="Symbol">:</a> <a id="996" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1002" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a>
    <a id="IsSemigroup.·Assoc"></a><a id="1008" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Field">·Assoc</a>  <a id="1016" class="Symbol">:</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Cubical.Algebra.Semigroup.Base.html#1019" class="Bound">x</a> <a id="1021" href="Cubical.Algebra.Semigroup.Base.html#1021" class="Bound">y</a> <a id="1023" href="Cubical.Algebra.Semigroup.Base.html#1023" class="Bound">z</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Algebra.Semigroup.Base.html#1019" class="Bound">x</a> <a id="1034" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Algebra.Semigroup.Base.html#1021" class="Bound">y</a> <a id="1039" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1041" href="Cubical.Algebra.Semigroup.Base.html#1023" class="Bound">z</a><a id="1042" class="Symbol">)</a> <a id="1044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.Algebra.Semigroup.Base.html#1019" class="Bound">x</a> <a id="1049" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1051" href="Cubical.Algebra.Semigroup.Base.html#1021" class="Bound">y</a><a id="1052" class="Symbol">)</a> <a id="1054" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1056" href="Cubical.Algebra.Semigroup.Base.html#1023" class="Bound">z</a>

<a id="1059" class="Keyword">unquoteDecl</a> <a id="IsSemigroupIsoΣ"></a><a id="1071" href="Cubical.Algebra.Semigroup.Base.html#1071" class="Function">IsSemigroupIsoΣ</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1107" href="Cubical.Algebra.Semigroup.Base.html#1071" class="Function">IsSemigroupIsoΣ</a> <a id="1123" class="Symbol">(</a><a id="1124" class="Keyword">quote</a> <a id="1130" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a><a id="1141" class="Symbol">)</a>

<a id="1144" class="Keyword">record</a> <a id="SemigroupStr"></a><a id="1151" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1174" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1184" href="Cubical.Algebra.Semigroup.Base.html#1174" class="Bound">ℓ</a> <a id="1186" class="Keyword">where</a>

  <a id="1195" class="Keyword">constructor</a> <a id="semigroupstr"></a><a id="1207" href="Cubical.Algebra.Semigroup.Base.html#1207" class="InductiveConstructor">semigroupstr</a>

  <a id="1223" class="Keyword">field</a>
    <a id="SemigroupStr._·_"></a><a id="1233" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a>         <a id="1245" class="Symbol">:</a> <a id="1247" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a> <a id="1253" class="Symbol">→</a> <a id="1255" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a>
    <a id="SemigroupStr.isSemigroup"></a><a id="1261" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">isSemigroup</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="1287" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a>

  <a id="1294" class="Keyword">infixl</a> <a id="1301" class="Number">7</a> <a id="1303" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a>

  <a id="1310" class="Keyword">open</a> <a id="1315" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a> <a id="1327" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">isSemigroup</a> <a id="1339" class="Keyword">public</a>

<a id="Semigroup"></a><a id="1347" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">∀</a> <a id="1361" href="Cubical.Algebra.Semigroup.Base.html#1361" class="Bound">ℓ</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1377" href="Cubical.Algebra.Semigroup.Base.html#1361" class="Bound">ℓ</a><a id="1378" class="Symbol">)</a>
<a id="1380" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="1390" href="Cubical.Algebra.Semigroup.Base.html#1390" class="Bound">ℓ</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1406" href="Cubical.Algebra.Semigroup.Base.html#1390" class="Bound">ℓ</a> <a id="1408" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a>

<a id="1422" class="Keyword">module</a> <a id="1429" href="Cubical.Algebra.Semigroup.Base.html#1429" class="Module">_</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1441" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Cubical.Algebra.Semigroup.Base.html#1445" class="Bound Operator">_·_</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a><a id="1460" class="Symbol">)</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Algebra.Semigroup.Base.html#1463" class="Bound">h</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="1479" href="Cubical.Algebra.Semigroup.Base.html#1445" class="Bound Operator">_·_</a><a id="1482" class="Symbol">)</a> <a id="1484" class="Keyword">where</a>
  <a id="1492" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="1514" href="Cubical.Algebra.Semigroup.Base.html#1441" class="Bound">ℓ</a>
  <a id="1518" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1528" class="Symbol">.</a><a id="1529" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1533" class="Symbol">=</a> <a id="1535" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a>
  <a id="1539" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1549" class="Symbol">.</a><a id="1550" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1554" class="Symbol">.</a><a id="1555" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">SemigroupStr._·_</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="Cubical.Algebra.Semigroup.Base.html#1445" class="Bound Operator">_·_</a>
  <a id="1580" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1590" class="Symbol">.</a><a id="1591" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1595" class="Symbol">.</a><a id="1596" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">SemigroupStr.isSemigroup</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="Cubical.Algebra.Semigroup.Base.html#1463" class="Bound">h</a>

<a id="1626" class="Keyword">record</a> <a id="IsSemigroupEquiv"></a><a id="1633" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Record">IsSemigroupEquiv</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1660" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">{</a><a id="1664" href="Cubical.Algebra.Semigroup.Base.html#1664" class="Bound">B</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1673" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1674" class="Symbol">}</a>
  <a id="1678" class="Symbol">(</a><a id="1679" href="Cubical.Algebra.Semigroup.Base.html#1679" class="Bound">M</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="1696" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a><a id="1697" class="Symbol">)</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a> <a id="1706" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1708" href="Cubical.Algebra.Semigroup.Base.html#1664" class="Bound">B</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Algebra.Semigroup.Base.html#1712" class="Bound">N</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="1729" href="Cubical.Algebra.Semigroup.Base.html#1664" class="Bound">B</a><a id="1730" class="Symbol">)</a>
  <a id="1734" class="Symbol">:</a> <a id="1736" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1741" href="Cubical.Algebra.Semigroup.Base.html#1660" class="Bound">ℓ</a>
  <a id="1745" class="Keyword">where</a>

  <a id="1754" class="Comment">-- Shorter qualified names</a>
  <a id="1783" class="Keyword">private</a>
    <a id="1795" class="Keyword">module</a> <a id="IsSemigroupEquiv.M"></a><a id="1802" href="Cubical.Algebra.Semigroup.Base.html#1802" class="Module">M</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Module">SemigroupStr</a> <a id="1819" href="Cubical.Algebra.Semigroup.Base.html#1679" class="Bound">M</a>
    <a id="1825" class="Keyword">module</a> <a id="IsSemigroupEquiv.N"></a><a id="1832" href="Cubical.Algebra.Semigroup.Base.html#1832" class="Module">N</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Module">SemigroupStr</a> <a id="1849" href="Cubical.Algebra.Semigroup.Base.html#1712" class="Bound">N</a>

  <a id="1854" class="Keyword">field</a>
    <a id="IsSemigroupEquiv.isHom"></a><a id="1864" href="Cubical.Algebra.Semigroup.Base.html#1864" class="Field">isHom</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Cubical.Algebra.Semigroup.Base.html#1873" class="Bound">x</a> <a id="1875" href="Cubical.Algebra.Semigroup.Base.html#1875" class="Bound">y</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1893" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Cubical.Algebra.Semigroup.Base.html#1873" class="Bound">x</a> <a id="1898" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Function Operator">M.·</a> <a id="1902" href="Cubical.Algebra.Semigroup.Base.html#1875" class="Bound">y</a><a id="1903" class="Symbol">)</a> <a id="1905" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1907" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1916" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1918" href="Cubical.Algebra.Semigroup.Base.html#1873" class="Bound">x</a> <a id="1920" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Function Operator">N.·</a> <a id="1924" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1933" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1935" href="Cubical.Algebra.Semigroup.Base.html#1875" class="Bound">y</a>

<a id="1938" class="Keyword">open</a> <a id="1943" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Module">SemigroupStr</a>
<a id="1956" class="Keyword">open</a> <a id="1961" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a>
<a id="1973" class="Keyword">open</a> <a id="1978" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Module">IsSemigroupEquiv</a>

<a id="SemigroupEquiv"></a><a id="1996" href="Cubical.Algebra.Semigroup.Base.html#1996" class="Function">SemigroupEquiv</a> <a id="2011" class="Symbol">:</a> <a id="2013" class="Symbol">(</a><a id="2014" href="Cubical.Algebra.Semigroup.Base.html#2014" class="Bound">M</a> <a id="2016" href="Cubical.Algebra.Semigroup.Base.html#2016" class="Bound">N</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="2030" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2040" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a>
<a id="2042" href="Cubical.Algebra.Semigroup.Base.html#1996" class="Function">SemigroupEquiv</a> <a id="2057" href="Cubical.Algebra.Semigroup.Base.html#2057" class="Bound">M</a> <a id="2059" href="Cubical.Algebra.Semigroup.Base.html#2059" class="Bound">N</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2066" href="Cubical.Algebra.Semigroup.Base.html#2066" class="Bound">e</a> <a id="2068" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2070" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2072" href="Cubical.Algebra.Semigroup.Base.html#2057" class="Bound">M</a> <a id="2074" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2076" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2078" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2080" href="Cubical.Algebra.Semigroup.Base.html#2059" class="Bound">N</a> <a id="2082" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2084" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2086" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Record">IsSemigroupEquiv</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Cubical.Algebra.Semigroup.Base.html#2057" class="Bound">M</a> <a id="2106" class="Symbol">.</a><a id="2107" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2110" class="Symbol">)</a> <a id="2112" href="Cubical.Algebra.Semigroup.Base.html#2066" class="Bound">e</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Cubical.Algebra.Semigroup.Base.html#2059" class="Bound">N</a> <a id="2117" class="Symbol">.</a><a id="2118" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2121" class="Symbol">)</a>

<a id="isPropIsSemigroup"></a><a id="2124" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="2142" class="Symbol">:</a> <a id="2144" class="Symbol">{</a><a id="2145" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2154" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2155" class="Symbol">}</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Cubical.Algebra.Semigroup.Base.html#2158" class="Bound Operator">_·_</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="2197" href="Cubical.Algebra.Semigroup.Base.html#2158" class="Bound Operator">_·_</a><a id="2200" class="Symbol">)</a>
<a id="2202" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="2220" href="Cubical.Algebra.Semigroup.Base.html#2220" class="Bound Operator">_·_</a> <a id="2224" class="Symbol">=</a>
  <a id="2228" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2253" class="Number">1</a> <a id="2255" href="Cubical.Algebra.Semigroup.Base.html#1071" class="Function">IsSemigroupIsoΣ</a>
    <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a>
      <a id="2290" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
      <a id="2308" class="Symbol">(λ</a> <a id="2311" href="Cubical.Algebra.Semigroup.Base.html#2311" class="Bound">isSetA</a> <a id="2318" class="Symbol">→</a> <a id="2320" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="2329" class="Symbol">λ</a> <a id="2331" href="Cubical.Algebra.Semigroup.Base.html#2331" class="Bound">_</a> <a id="2333" href="Cubical.Algebra.Semigroup.Base.html#2333" class="Bound">_</a> <a id="2335" href="Cubical.Algebra.Semigroup.Base.html#2335" class="Bound">_</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Cubical.Algebra.Semigroup.Base.html#2311" class="Bound">isSetA</a> <a id="2346" class="Symbol">_</a> <a id="2348" class="Symbol">_))</a>

<a id="𝒮ᴰ-Semigroup"></a><a id="2353" href="Cubical.Algebra.Semigroup.Base.html#2353" class="Function">𝒮ᴰ-Semigroup</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2383" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="2399" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a>
<a id="2401" href="Cubical.Algebra.Semigroup.Base.html#2353" class="Function">𝒮ᴰ-Semigroup</a> <a id="2414" class="Symbol">=</a>
  <a id="2418" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2436" class="Symbol">_)</a> <a id="2439" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Record">IsSemigroupEquiv</a>
    <a id="2460" class="Symbol">(</a><a id="2461" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2475" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2481" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a> <a id="2485" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2487" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2498" class="Symbol">_</a> <a id="2500" class="Symbol">_</a> <a id="2502" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2504" href="Cubical.Algebra.Semigroup.Base.html#1864" class="Field">isHom</a> <a id="2510" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2518" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2524" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">isSemigroup</a> <a id="2536" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2538" class="Symbol">(λ</a> <a id="2541" href="Cubical.Algebra.Semigroup.Base.html#2541" class="Bound">_</a> <a id="2543" href="Cubical.Algebra.Semigroup.Base.html#2543" class="Bound">_</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="2565" class="Symbol">_)</a> <a id="2568" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="2569" class="Symbol">)</a>

<a id="SemigroupPath"></a><a id="2572" href="Cubical.Algebra.Semigroup.Base.html#2572" class="Function">SemigroupPath</a> <a id="2586" class="Symbol">:</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Cubical.Algebra.Semigroup.Base.html#2589" class="Bound">M</a> <a id="2591" href="Cubical.Algebra.Semigroup.Base.html#2591" class="Bound">N</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="2605" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">→</a> <a id="2610" href="Cubical.Algebra.Semigroup.Base.html#1996" class="Function">SemigroupEquiv</a> <a id="2625" href="Cubical.Algebra.Semigroup.Base.html#2589" class="Bound">M</a> <a id="2627" href="Cubical.Algebra.Semigroup.Base.html#2591" class="Bound">N</a> <a id="2629" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Cubical.Algebra.Semigroup.Base.html#2589" class="Bound">M</a> <a id="2634" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2636" href="Cubical.Algebra.Semigroup.Base.html#2591" class="Bound">N</a><a id="2637" class="Symbol">)</a>
<a id="2639" href="Cubical.Algebra.Semigroup.Base.html#2572" class="Function">SemigroupPath</a> <a id="2653" class="Symbol">=</a> <a id="2655" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2657" href="Cubical.Algebra.Semigroup.Base.html#2353" class="Function">𝒮ᴰ-Semigroup</a> <a id="2670" class="Symbol">.</a><a id="2671" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>
</pre></body></html>


==> anc/html/Cubical.Algebra.Semigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Semigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.Algebra.Semigroup.Base.html" class="Module">Cubical.Algebra.Semigroup.Base</a> <a id="84" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Adjoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Adjoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.Adjoint.html" class="Module">Cubical.Categories.Adjoint</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="193" class="Keyword">open</a> <a id="198" class="Keyword">import</a> <a id="205" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Categories.Instances.Functors.html" class="Module">Cubical.Categories.Instances.Functors</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Categories.NaturalTransformation.html" class="Module">Cubical.Categories.NaturalTransformation</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="423" class="Keyword">open</a> <a id="428" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="437" class="Keyword">open</a> <a id="442" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="446" class="Keyword">open</a> <a id="451" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

<a id="461" class="Comment">{-
==============================================
                  Overview
==============================================

This module contains two definitions for adjoint
functors, and functions witnessing their
logical (and maybe eventually actual?)
equivalence.
-}</a>

<a id="732" class="Keyword">private</a>
  <a id="742" class="Keyword">variable</a>
    <a id="755" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="758" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a> <a id="762" href="Cubical.Categories.Adjoint.html#762" class="Generalizable">ℓD</a> <a id="765" href="Cubical.Categories.Adjoint.html#765" class="Generalizable">ℓD&#39;</a> <a id="769" href="Cubical.Categories.Adjoint.html#769" class="Generalizable">ℓE</a> <a id="772" href="Cubical.Categories.Adjoint.html#772" class="Generalizable">ℓE&#39;</a> <a id="776" class="Symbol">:</a> <a id="778" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="785" class="Comment">{-
==============================================
             Adjoint definitions
==============================================

We provide two alternative definitions for
adjoint functors: the unit-counit
definition, followed by the natural bijection
definition.
-}</a>

<a id="1055" class="Keyword">module</a> <a id="UnitCounit"></a><a id="1062" href="Cubical.Categories.Adjoint.html#1062" class="Module">UnitCounit</a> <a id="1073" class="Symbol">{</a><a id="1074" href="Cubical.Categories.Adjoint.html#1074" class="Bound">C</a> <a id="1076" class="Symbol">:</a> <a id="1078" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1087" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="1090" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">{</a><a id="1096" href="Cubical.Categories.Adjoint.html#1096" class="Bound">D</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1109" href="Cubical.Categories.Adjoint.html#762" class="Generalizable">ℓD</a> <a id="1112" href="Cubical.Categories.Adjoint.html#765" class="Generalizable">ℓD&#39;</a><a id="1115" class="Symbol">}</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Categories.Adjoint.html#1118" class="Bound">F</a> <a id="1120" class="Symbol">:</a> <a id="1122" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1130" href="Cubical.Categories.Adjoint.html#1074" class="Bound">C</a> <a id="1132" href="Cubical.Categories.Adjoint.html#1096" class="Bound">D</a><a id="1133" class="Symbol">)</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Categories.Adjoint.html#1136" class="Bound">G</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1148" href="Cubical.Categories.Adjoint.html#1096" class="Bound">D</a> <a id="1150" href="Cubical.Categories.Adjoint.html#1074" class="Bound">C</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Keyword">where</a>
  <a id="1161" class="Keyword">record</a> <a id="UnitCounit.TriangleIdentities"></a><a id="1168" href="Cubical.Categories.Adjoint.html#1168" class="Record">TriangleIdentities</a>
    <a id="1191" class="Symbol">(</a><a id="1192" href="Cubical.Categories.Adjoint.html#1192" class="Bound">η</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="1199" href="Cubical.Categories.Adjoint.html#1074" class="Bound">C</a> <a id="1201" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="1203" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="1215" href="Cubical.Categories.Adjoint.html#1136" class="Bound">G</a> <a id="1217" href="Cubical.Categories.Adjoint.html#1118" class="Bound">F</a><a id="1218" class="Symbol">))</a>
    <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Categories.Adjoint.html#1226" class="Bound">ε</a> <a id="1228" class="Symbol">:</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="1240" href="Cubical.Categories.Adjoint.html#1118" class="Bound">F</a> <a id="1242" href="Cubical.Categories.Adjoint.html#1136" class="Bound">G</a><a id="1243" class="Symbol">)</a> <a id="1245" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="1247" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="1250" href="Cubical.Categories.Adjoint.html#1096" class="Bound">D</a> <a id="1252" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a><a id="1253" class="Symbol">)</a>
    <a id="1259" class="Symbol">:</a> <a id="1261" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1280" href="Cubical.Categories.Adjoint.html#1087" class="Bound">ℓC</a> <a id="1283" href="Cubical.Categories.Adjoint.html#1090" class="Bound">ℓC&#39;</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1295" href="Cubical.Categories.Adjoint.html#1109" class="Bound">ℓD</a> <a id="1298" href="Cubical.Categories.Adjoint.html#1112" class="Bound">ℓD&#39;</a><a id="1301" class="Symbol">))</a>
    <a id="1308" class="Keyword">where</a>
    <a id="1318" class="Keyword">field</a>
      <a id="UnitCounit.TriangleIdentities.Δ₁"></a><a id="1330" href="Cubical.Categories.Adjoint.html#1330" class="Field">Δ₁</a> <a id="1333" class="Symbol">:</a> <a id="1335" class="Symbol">∀</a> <a id="1337" href="Cubical.Categories.Adjoint.html#1337" class="Bound">c</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Cubical.Categories.Adjoint.html#1118" class="Bound">F</a> <a id="1343" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1345" href="Cubical.Categories.Adjoint.html#1192" class="Bound">η</a> <a id="1347" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1349" href="Cubical.Categories.Adjoint.html#1337" class="Bound">c</a> <a id="1351" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="1353" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1355" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1358" href="Cubical.Categories.Adjoint.html#1096" class="Bound">D</a> <a id="1360" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1362" href="Cubical.Categories.Adjoint.html#1226" class="Bound">ε</a> <a id="1364" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1366" href="Cubical.Categories.Adjoint.html#1118" class="Bound">F</a> <a id="1368" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1370" href="Cubical.Categories.Adjoint.html#1337" class="Bound">c</a> <a id="1372" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="1374" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="1376" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1378" href="Cubical.Categories.Adjoint.html#1096" class="Bound">D</a> <a id="1380" class="Symbol">.</a><a id="1381" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
      <a id="UnitCounit.TriangleIdentities.Δ₂"></a><a id="1390" href="Cubical.Categories.Adjoint.html#1390" class="Field">Δ₂</a> <a id="1393" class="Symbol">:</a> <a id="1395" class="Symbol">∀</a> <a id="1397" href="Cubical.Categories.Adjoint.html#1397" class="Bound">d</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Cubical.Categories.Adjoint.html#1192" class="Bound">η</a> <a id="1403" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1405" href="Cubical.Categories.Adjoint.html#1136" class="Bound">G</a> <a id="1407" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1409" href="Cubical.Categories.Adjoint.html#1397" class="Bound">d</a> <a id="1411" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="1413" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="1415" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1418" href="Cubical.Categories.Adjoint.html#1074" class="Bound">C</a> <a id="1420" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1422" href="Cubical.Categories.Adjoint.html#1136" class="Bound">G</a> <a id="1424" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1426" href="Cubical.Categories.Adjoint.html#1226" class="Bound">ε</a> <a id="1428" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1430" href="Cubical.Categories.Adjoint.html#1397" class="Bound">d</a> <a id="1432" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="1434" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1436" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1438" href="Cubical.Categories.Adjoint.html#1074" class="Bound">C</a> <a id="1440" class="Symbol">.</a><a id="1441" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

  <a id="1447" class="Comment">-- Adjoint def 1: unit-counit</a>
  <a id="1479" class="Keyword">record</a> <a id="UnitCounit._⊣_"></a><a id="1486" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">_⊣_</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1511" href="Cubical.Categories.Adjoint.html#1087" class="Bound">ℓC</a> <a id="1514" href="Cubical.Categories.Adjoint.html#1090" class="Bound">ℓC&#39;</a><a id="1517" class="Symbol">)</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1526" href="Cubical.Categories.Adjoint.html#1109" class="Bound">ℓD</a> <a id="1529" href="Cubical.Categories.Adjoint.html#1112" class="Bound">ℓD&#39;</a><a id="1532" class="Symbol">))</a> <a id="1535" class="Keyword">where</a>
    <a id="1545" class="Keyword">field</a>
      <a id="1557" class="Comment">-- unit</a>
      <a id="UnitCounit._⊣_.η"></a><a id="1571" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="1578" href="Cubical.Categories.Adjoint.html#1074" class="Bound">C</a> <a id="1580" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="1582" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="1594" href="Cubical.Categories.Adjoint.html#1136" class="Bound">G</a> <a id="1596" href="Cubical.Categories.Adjoint.html#1118" class="Bound">F</a><a id="1597" class="Symbol">)</a>
      <a id="1605" class="Comment">-- counit</a>
      <a id="UnitCounit._⊣_.ε"></a><a id="1621" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="1623" class="Symbol">:</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="1635" href="Cubical.Categories.Adjoint.html#1118" class="Bound">F</a> <a id="1637" href="Cubical.Categories.Adjoint.html#1136" class="Bound">G</a><a id="1638" class="Symbol">)</a> <a id="1640" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="1642" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="1645" href="Cubical.Categories.Adjoint.html#1096" class="Bound">D</a> <a id="1647" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a>
      <a id="UnitCounit._⊣_.triangleIdentities"></a><a id="1655" href="Cubical.Categories.Adjoint.html#1655" class="Field">triangleIdentities</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Cubical.Categories.Adjoint.html#1168" class="Record">TriangleIdentities</a> <a id="1695" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="1697" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a>
    <a id="1703" class="Keyword">open</a> <a id="1708" href="Cubical.Categories.Adjoint.html#1168" class="Module">TriangleIdentities</a> <a id="1727" href="Cubical.Categories.Adjoint.html#1655" class="Field">triangleIdentities</a> <a id="1746" class="Keyword">public</a>


<a id="1755" class="Keyword">private</a>
  <a id="1765" class="Keyword">variable</a>
    <a id="1778" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a> <a id="1780" class="Symbol">:</a> <a id="1782" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1791" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="1794" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a>
    <a id="1802" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1815" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="1818" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a>
    <a id="1826" href="Cubical.Categories.Adjoint.html#1826" class="Generalizable">E</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1839" href="Cubical.Categories.Adjoint.html#769" class="Generalizable">ℓE</a> <a id="1842" href="Cubical.Categories.Adjoint.html#772" class="Generalizable">ℓE&#39;</a>

<a id="1847" class="Keyword">module</a> <a id="1854" href="Cubical.Categories.Adjoint.html#1854" class="Module">_</a> <a id="1856" class="Symbol">{</a><a id="1857" href="Cubical.Categories.Adjoint.html#1857" class="Bound">F</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1869" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a> <a id="1871" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a><a id="1872" class="Symbol">}</a> <a id="1874" class="Symbol">{</a><a id="1875" href="Cubical.Categories.Adjoint.html#1875" class="Bound">G</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1887" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a> <a id="1889" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Keyword">where</a>
  <a id="1900" class="Keyword">open</a> <a id="1905" href="Cubical.Categories.Adjoint.html#1062" class="Module">UnitCounit</a>
  <a id="1918" class="Keyword">open</a> <a id="1923" href="Cubical.Categories.Adjoint.html#1486" class="Module Operator">_⊣_</a>
  <a id="1929" class="Keyword">open</a> <a id="1934" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>
  <a id="1945" class="Keyword">open</a> <a id="1950" href="Cubical.Categories.Adjoint.html#1168" class="Module">TriangleIdentities</a>
  <a id="1971" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="1989" class="Symbol">:</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Cubical.Categories.Adjoint.html#1857" class="Bound">F</a> <a id="1994" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="1996" href="Cubical.Categories.Adjoint.html#1875" class="Bound">G</a><a id="1997" class="Symbol">)</a> <a id="1999" class="Symbol">→</a> <a id="2001" class="Symbol">((</a><a id="2003" href="Cubical.Categories.Adjoint.html#1875" class="Bound">G</a> <a id="2005" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="2009" class="Symbol">)</a> <a id="2011" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="2013" class="Symbol">(</a><a id="2014" href="Cubical.Categories.Adjoint.html#1857" class="Bound">F</a> <a id="2016" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="2020" class="Symbol">))</a>
  <a id="2025" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="2052" href="Cubical.Categories.Adjoint.html#2052" class="Bound">x</a><a id="2053" class="Symbol">))</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="2066" href="Cubical.Categories.Adjoint.html#2052" class="Bound">x</a><a id="2067" class="Symbol">)</a>
  <a id="2071" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="2099" href="Cubical.Categories.Adjoint.html#2099" class="Bound">x</a><a id="2100" class="Symbol">))</a> <a id="2103" href="Cubical.Categories.Adjoint.html#2103" class="Bound">f</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="2121" href="Cubical.Categories.Adjoint.html#2099" class="Bound">x</a><a id="2122" class="Symbol">)</a> <a id="2124" href="Cubical.Categories.Adjoint.html#2103" class="Bound">f</a><a id="2125" class="Symbol">)</a>
  <a id="2129" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="2156" href="Cubical.Categories.Adjoint.html#2156" class="Bound">x</a><a id="2157" class="Symbol">))</a> <a id="2160" class="Symbol">=</a> <a id="2162" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="2170" href="Cubical.Categories.Adjoint.html#2156" class="Bound">x</a><a id="2171" class="Symbol">)</a>
  <a id="2175" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="2203" href="Cubical.Categories.Adjoint.html#2203" class="Bound">x</a><a id="2204" class="Symbol">))</a> <a id="2207" href="Cubical.Categories.Adjoint.html#2207" class="Bound">f</a> <a id="2209" class="Symbol">=</a> <a id="2211" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="2225" href="Cubical.Categories.Adjoint.html#2203" class="Bound">x</a><a id="2226" class="Symbol">)</a> <a id="2228" href="Cubical.Categories.Adjoint.html#2207" class="Bound">f</a><a id="2229" class="Symbol">)</a>
  <a id="2233" href="Cubical.Categories.Adjoint.html#1330" class="Field">Δ₁</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.Categories.Adjoint.html#1655" class="Field">triangleIdentities</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="2275" href="Cubical.Categories.Adjoint.html#2275" class="Bound">x</a><a id="2276" class="Symbol">))</a> <a id="2279" class="Symbol">=</a>
    <a id="2285" href="Cubical.Categories.Adjoint.html#1390" class="Field">Δ₂</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Cubical.Categories.Adjoint.html#1655" class="Field">triangleIdentities</a> <a id="2308" href="Cubical.Categories.Adjoint.html#2275" class="Bound">x</a><a id="2309" class="Symbol">)</a>
  <a id="2313" href="Cubical.Categories.Adjoint.html#1390" class="Field">Δ₂</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.Categories.Adjoint.html#1655" class="Field">triangleIdentities</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="2355" href="Cubical.Categories.Adjoint.html#2355" class="Bound">x</a><a id="2356" class="Symbol">))</a> <a id="2359" class="Symbol">=</a>
   <a id="2364" href="Cubical.Categories.Adjoint.html#1330" class="Field">Δ₁</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Cubical.Categories.Adjoint.html#1655" class="Field">triangleIdentities</a> <a id="2387" href="Cubical.Categories.Adjoint.html#2355" class="Bound">x</a><a id="2388" class="Symbol">)</a>

  <a id="2393" href="Cubical.Categories.Adjoint.html#2393" class="Function">Iso⊣^opF</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Categories.Adjoint.html#1857" class="Bound">F</a> <a id="2411" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="2413" href="Cubical.Categories.Adjoint.html#1875" class="Bound">G</a><a id="2414" class="Symbol">)</a> <a id="2416" class="Symbol">((</a><a id="2418" href="Cubical.Categories.Adjoint.html#1875" class="Bound">G</a> <a id="2420" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="2424" class="Symbol">)</a> <a id="2426" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Categories.Adjoint.html#1857" class="Bound">F</a> <a id="2431" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="2435" class="Symbol">))</a>
  <a id="2440" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2444" href="Cubical.Categories.Adjoint.html#2393" class="Function">Iso⊣^opF</a> <a id="2453" class="Symbol">=</a> <a id="2455" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a>
  <a id="2475" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2479" href="Cubical.Categories.Adjoint.html#2393" class="Function">Iso⊣^opF</a> <a id="2488" class="Symbol">=</a> <a id="2490" class="Symbol">_</a>
  <a id="2494" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="2503" href="Cubical.Categories.Adjoint.html#2393" class="Function">Iso⊣^opF</a> <a id="2512" class="Symbol">_</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2523" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="2531" href="Cubical.Categories.Adjoint.html#2393" class="Function">Iso⊣^opF</a> <a id="2540" class="Symbol">_</a> <a id="2542" class="Symbol">=</a> <a id="2544" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2550" class="Keyword">private</a>
  <a id="2560" class="Keyword">variable</a>
    <a id="2573" href="Cubical.Categories.Adjoint.html#2573" class="Generalizable">F</a> <a id="2575" href="Cubical.Categories.Adjoint.html#2575" class="Generalizable">F&#39;</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2588" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a> <a id="2590" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a>
    <a id="2596" href="Cubical.Categories.Adjoint.html#2596" class="Generalizable">G</a> <a id="2598" href="Cubical.Categories.Adjoint.html#2598" class="Generalizable">G&#39;</a> <a id="2601" class="Symbol">:</a> <a id="2603" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2611" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a> <a id="2613" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a>


<a id="2617" class="Keyword">module</a> <a id="AdjointUniqeUpToNatIso"></a><a id="2624" href="Cubical.Categories.Adjoint.html#2624" class="Module">AdjointUniqeUpToNatIso</a> <a id="2647" class="Keyword">where</a>
 <a id="2654" class="Keyword">open</a> <a id="2659" href="Cubical.Categories.Adjoint.html#1062" class="Module">UnitCounit</a>
 <a id="2671" class="Keyword">module</a> <a id="AdjointUniqeUpToNatIso.Left"></a><a id="2678" href="Cubical.Categories.Adjoint.html#2678" class="Module">Left</a>
          <a id="2693" class="Symbol">(</a><a id="2694" href="Cubical.Categories.Adjoint.html#2694" class="Bound">F⊣G</a>  <a id="2699" class="Symbol">:</a> <a id="2701" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">_⊣_</a> <a id="2705" class="Symbol">{</a><a id="2706" class="Argument">D</a> <a id="2708" class="Symbol">=</a> <a id="2710" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a><a id="2711" class="Symbol">}</a> <a id="2713" href="Cubical.Categories.Adjoint.html#2573" class="Generalizable">F</a> <a id="2715" href="Cubical.Categories.Adjoint.html#2596" class="Generalizable">G</a><a id="2716" class="Symbol">)</a>
          <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Categories.Adjoint.html#2729" class="Bound">F&#39;⊣G</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Cubical.Categories.Adjoint.html#2575" class="Generalizable">F&#39;</a> <a id="2739" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="2741" href="Cubical.Categories.Adjoint.html#2596" class="Generalizable">G</a><a id="2742" class="Symbol">)</a> <a id="2744" class="Keyword">where</a>
  <a id="2752" class="Keyword">open</a> <a id="2757" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

  <a id="2769" class="Keyword">private</a>
    <a id="2781" class="Keyword">variable</a>
      <a id="2796" href="Cubical.Categories.Adjoint.html#2796" class="Generalizable">H</a> <a id="2798" href="Cubical.Categories.Adjoint.html#2798" class="Generalizable">H&#39;</a> <a id="2801" class="Symbol">:</a> <a id="2803" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2811" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a> <a id="2813" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a>

  <a id="AdjointUniqeUpToNatIso.Left._D⋆_"></a><a id="2818" href="Cubical.Categories.Adjoint.html#2818" class="Function Operator">_D⋆_</a> <a id="2823" class="Symbol">=</a> <a id="2825" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="2830" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a>

  <a id="AdjointUniqeUpToNatIso.Left.m"></a><a id="2835" href="Cubical.Categories.Adjoint.html#2835" class="Function">m</a> <a id="2837" class="Symbol">:</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Cubical.Categories.Adjoint.html#2840" class="Bound">H⊣G</a> <a id="2844" class="Symbol">:</a> <a id="2846" href="Cubical.Categories.Adjoint.html#2796" class="Generalizable">H</a> <a id="2848" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="2850" href="Cubical.Categories.Adjoint.html#2715" class="Bound">G</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Categories.Adjoint.html#2854" class="Bound">H&#39;⊣G</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Cubical.Categories.Adjoint.html#2798" class="Generalizable">H&#39;</a> <a id="2864" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="2866" href="Cubical.Categories.Adjoint.html#2715" class="Bound">G</a><a id="2867" class="Symbol">)</a> <a id="2869" class="Symbol">→</a>
        <a id="2879" class="Symbol">∀</a> <a id="2881" class="Symbol">{</a><a id="2882" href="Cubical.Categories.Adjoint.html#2882" class="Bound">x</a><a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="2889" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2891" href="Cubical.Categories.Adjoint.html#2796" class="Generalizable">H</a> <a id="2893" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2895" href="Cubical.Categories.Adjoint.html#2882" class="Bound">x</a> <a id="2897" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="2899" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2901" href="Cubical.Categories.Adjoint.html#2798" class="Generalizable">H&#39;</a> <a id="2904" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2906" href="Cubical.Categories.Adjoint.html#2882" class="Bound">x</a> <a id="2908" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="2910" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="2914" href="Cubical.Categories.Adjoint.html#2835" class="Function">m</a> <a id="2916" class="Symbol">{</a><a id="2917" class="Argument">H</a> <a id="2919" class="Symbol">=</a> <a id="2921" href="Cubical.Categories.Adjoint.html#2921" class="Bound">H</a><a id="2922" class="Symbol">}</a> <a id="2924" href="Cubical.Categories.Adjoint.html#2924" class="Bound">H⊣G</a> <a id="2928" href="Cubical.Categories.Adjoint.html#2928" class="Bound">H&#39;⊣G</a> <a id="2933" class="Symbol">=</a>
    <a id="2939" href="Cubical.Categories.Adjoint.html#2921" class="Bound">H</a> <a id="2941" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Cubical.Categories.Adjoint.html#2928" class="Bound">H&#39;⊣G</a> <a id="2949" class="Symbol">.</a><a id="2950" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a><a id="2951" class="Symbol">)</a> <a id="2953" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2955" class="Symbol">_</a> <a id="2957" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="2959" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2961" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2964" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="2966" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Categories.Adjoint.html#2924" class="Bound">H⊣G</a> <a id="2973" class="Symbol">.</a><a id="2974" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a><a id="2975" class="Symbol">)</a> <a id="2977" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2979" class="Symbol">_</a> <a id="2981" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="2983" class="Keyword">where</a> <a id="2989" class="Keyword">open</a> <a id="2994" href="Cubical.Categories.Adjoint.html#1486" class="Module Operator">_⊣_</a>

  <a id="3001" class="Keyword">private</a>
   <a id="AdjointUniqeUpToNatIso.Left.s"></a><a id="3012" href="Cubical.Categories.Adjoint.html#3012" class="Function">s</a> <a id="3014" class="Symbol">:</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Cubical.Categories.Adjoint.html#3017" class="Bound">H⊣G</a> <a id="3021" class="Symbol">:</a> <a id="3023" href="Cubical.Categories.Adjoint.html#2796" class="Generalizable">H</a> <a id="3025" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="3027" href="Cubical.Categories.Adjoint.html#2715" class="Bound">G</a><a id="3028" class="Symbol">)</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Cubical.Categories.Adjoint.html#3031" class="Bound">H&#39;⊣G</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="Cubical.Categories.Adjoint.html#2798" class="Generalizable">H&#39;</a> <a id="3041" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="3043" href="Cubical.Categories.Adjoint.html#2715" class="Bound">G</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">→</a> <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">{</a><a id="3051" href="Cubical.Categories.Adjoint.html#3051" class="Bound">x</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">→</a>
           <a id="3067" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="3072" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Categories.Adjoint.html#2835" class="Function">m</a> <a id="3077" href="Cubical.Categories.Adjoint.html#3031" class="Bound">H&#39;⊣G</a> <a id="3082" href="Cubical.Categories.Adjoint.html#3017" class="Bound">H⊣G</a> <a id="3086" class="Symbol">{</a><a id="3087" href="Cubical.Categories.Adjoint.html#3051" class="Bound">x</a><a id="3088" class="Symbol">})</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Cubical.Categories.Adjoint.html#2835" class="Function">m</a> <a id="3094" href="Cubical.Categories.Adjoint.html#3017" class="Bound">H⊣G</a> <a id="3098" href="Cubical.Categories.Adjoint.html#3031" class="Bound">H&#39;⊣G</a> <a id="3103" class="Symbol">{</a><a id="3104" href="Cubical.Categories.Adjoint.html#3051" class="Bound">x</a><a id="3105" class="Symbol">})</a>
              <a id="3122" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3124" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="3126" class="Symbol">.</a><a id="3127" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
   <a id="3133" href="Cubical.Categories.Adjoint.html#3012" class="Function">s</a> <a id="3135" class="Symbol">{</a><a id="3136" class="Argument">H</a> <a id="3138" class="Symbol">=</a> <a id="3140" href="Cubical.Categories.Adjoint.html#3140" class="Bound">H</a><a id="3141" class="Symbol">}</a> <a id="3143" class="Symbol">{</a><a id="3144" class="Argument">H&#39;</a> <a id="3147" class="Symbol">=</a> <a id="3149" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a><a id="3151" class="Symbol">}</a> <a id="3153" href="Cubical.Categories.Adjoint.html#3153" class="Bound">H⊣G</a> <a id="3157" href="Cubical.Categories.Adjoint.html#3157" class="Bound">H&#39;⊣G</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="Cubical.Categories.Adjoint.html#3269" class="Function">by-N-homs</a> <a id="3174" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3176" href="Cubical.Categories.Adjoint.html#3532" class="Function">by-Δs</a>
     <a id="3187" class="Keyword">where</a>
      <a id="3199" class="Keyword">open</a> <a id="3204" href="Cubical.Categories.Adjoint.html#1486" class="Module Operator">_⊣_</a> <a id="3208" href="Cubical.Categories.Adjoint.html#3153" class="Bound">H⊣G</a>  <a id="3213" class="Keyword">using</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="3222" class="Symbol">;</a> <a id="3224" href="Cubical.Categories.Adjoint.html#1390" class="Function">Δ₂</a><a id="3226" class="Symbol">)</a>
      <a id="3234" class="Keyword">open</a> <a id="3239" href="Cubical.Categories.Adjoint.html#1486" class="Module Operator">_⊣_</a> <a id="3243" href="Cubical.Categories.Adjoint.html#3157" class="Bound">H&#39;⊣G</a> <a id="3248" class="Keyword">using</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="3257" class="Symbol">;</a> <a id="3259" href="Cubical.Categories.Adjoint.html#1330" class="Function">Δ₁</a><a id="3261" class="Symbol">)</a>
      <a id="3269" href="Cubical.Categories.Adjoint.html#3269" class="Function">by-N-homs</a> <a id="3279" class="Symbol">=</a>
        <a id="3289" href="Cubical.Categories.Category.Properties.html#3916" class="Function">AssocCong₂⋆R</a> <a id="3302" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a>
        <a id="3312" class="Symbol">(</a><a id="3313" href="Cubical.Categories.Category.Properties.html#3547" class="Function">AssocCong₂⋆L</a> <a id="3326" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="3340" href="Cubical.Categories.Adjoint.html#1621" class="Function">ε</a> <a id="3342" class="Symbol">_)))</a>
          <a id="3357" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3359" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3365" href="Cubical.Categories.Adjoint.html#2818" class="Function Operator">_D⋆_</a>
               <a id="3385" class="Symbol">(</a><a id="3386" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3397" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a> <a id="3400" class="Symbol">_</a> <a id="3402" class="Symbol">_)</a>
                <a id="3421" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3424" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a> <a id="3433" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="3436" class="Symbol">)</a> <a id="3438" class="Symbol">((</a><a id="3440" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="3451" href="Cubical.Categories.Adjoint.html#1571" class="Function">η</a>  <a id="3454" class="Symbol">_)))</a>
                <a id="3475" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3478" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3484" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a> <a id="3487" class="Symbol">_</a> <a id="3489" class="Symbol">_)</a>
               <a id="3507" class="Symbol">(</a><a id="3508" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="3519" href="Cubical.Categories.Adjoint.html#1621" class="Function">ε</a> <a id="3521" class="Symbol">_))</a>

      <a id="3532" href="Cubical.Categories.Adjoint.html#3532" class="Function">by-Δs</a> <a id="3538" class="Symbol">=</a>
        <a id="3548" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3555" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="3557" class="Symbol">_</a> <a id="3559" class="Symbol">_</a> <a id="3561" class="Symbol">_</a>
        <a id="3571" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3574" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a> <a id="3583" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="3585" class="Symbol">_</a> <a id="3587" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="3589" href="Cubical.Categories.Adjoint.html#2818" class="Function Operator">D⋆_</a><a id="3592" class="Symbol">)</a>
             <a id="3607" class="Symbol">(</a><a id="3608" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3620" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="3622" class="Symbol">_</a> <a id="3624" class="Symbol">_</a> <a id="3626" class="Symbol">_)</a>
             <a id="3642" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3644" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3649" class="Symbol">(</a><a id="3650" href="Cubical.Categories.Adjoint.html#2818" class="Function Operator">_D⋆</a> <a id="3654" href="Cubical.Categories.Adjoint.html#1621" class="Function">ε</a> <a id="3656" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="3658" class="Symbol">_</a> <a id="3660" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="3661" class="Symbol">)</a>
                 <a id="3680" class="Symbol">(</a>  <a id="3683" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3694" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a> <a id="3697" class="Symbol">_</a> <a id="3699" class="Symbol">_)</a>
                 <a id="3719" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3722" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a> <a id="3731" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.Categories.Adjoint.html#1390" class="Function">Δ₂</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a> <a id="3744" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="3746" class="Symbol">_</a> <a id="3748" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="3749" class="Symbol">))</a>
                 <a id="3769" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3772" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="3777" href="Cubical.Categories.Adjoint.html#3149" class="Bound">H&#39;</a><a id="3779" class="Symbol">)</a>
             <a id="3794" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3796" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3801" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="3803" class="Symbol">_)</a>
        <a id="3814" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3817" href="Cubical.Categories.Adjoint.html#1330" class="Function">Δ₁</a> <a id="3820" class="Symbol">_</a>

  <a id="3825" class="Keyword">open</a> <a id="3830" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Module">NatIso</a>
  <a id="3839" class="Keyword">open</a> <a id="3844" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="AdjointUniqeUpToNatIso.Left.F≅ᶜF&#39;"></a><a id="3853" href="Cubical.Categories.Adjoint.html#3853" class="Function">F≅ᶜF&#39;</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="Cubical.Categories.Adjoint.html#2713" class="Bound">F</a> <a id="3863" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">≅ᶜ</a> <a id="3866" href="Cubical.Categories.Adjoint.html#2736" class="Bound">F&#39;</a>
  <a id="3871" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="3883" href="Cubical.Categories.Adjoint.html#3853" class="Function">F≅ᶜF&#39;</a><a id="3888" class="Symbol">)</a> <a id="3890" class="Symbol">_</a> <a id="3892" class="Symbol">=</a> <a id="3894" class="Symbol">_</a>
  <a id="3898" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="3911" href="Cubical.Categories.Adjoint.html#3853" class="Function">F≅ᶜF&#39;</a><a id="3916" class="Symbol">)</a> <a id="3918" class="Symbol">_</a> <a id="3920" class="Symbol">=</a>
       <a id="3929" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3933" class="Symbol">(</a><a id="3934" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3941" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="3943" class="Symbol">_</a> <a id="3945" class="Symbol">_</a> <a id="3947" class="Symbol">_)</a>
    <a id="3954" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3957" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Cubical.Categories.Adjoint.html#2818" class="Function Operator">_D⋆</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.Categories.Adjoint.html#2694" class="Bound">F⊣G</a> <a id="3972" class="Symbol">.</a><a id="3973" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a><a id="3974" class="Symbol">)</a> <a id="3976" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="3978" class="Symbol">_</a> <a id="3980" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="3981" class="Symbol">)</a>
         <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3997" class="Symbol">(</a><a id="3998" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4004" href="Cubical.Categories.Adjoint.html#2713" class="Bound">F</a> <a id="4006" class="Symbol">_</a> <a id="4008" class="Symbol">_)</a>
         <a id="4020" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4023" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Cubical.Categories.Adjoint.html#2713" class="Bound">F</a> <a id="4031" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="4034" class="Symbol">)</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Cubical.Categories.Adjoint.html#2729" class="Bound">F&#39;⊣G</a> <a id="4049" class="Symbol">.</a><a id="4050" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a><a id="4051" class="Symbol">)</a> <a id="4053" class="Symbol">_)</a>
         <a id="4065" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4075" href="Cubical.Categories.Adjoint.html#2713" class="Bound">F</a> <a id="4077" class="Symbol">_</a> <a id="4079" class="Symbol">_))</a>
    <a id="4087" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4090" href="Cubical.Categories.Category.Properties.html#3916" class="Function">AssocCong₂⋆R</a> <a id="4103" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Cubical.Categories.Adjoint.html#2694" class="Bound">F⊣G</a> <a id="4117" class="Symbol">.</a><a id="4118" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a><a id="4119" class="Symbol">)</a> <a id="4121" class="Symbol">_)</a>
   <a id="4127" class="Keyword">where</a> <a id="4133" class="Keyword">open</a> <a id="4138" href="Cubical.Categories.Adjoint.html#1486" class="Module Operator">_⊣_</a>
  <a id="4144" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4154" href="Cubical.Categories.Adjoint.html#3853" class="Function">F≅ᶜF&#39;</a> <a id="4160" class="Symbol">_)</a> <a id="4163" class="Symbol">=</a> <a id="4165" class="Symbol">_</a>
  <a id="4169" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4179" href="Cubical.Categories.Adjoint.html#3853" class="Function">F≅ᶜF&#39;</a> <a id="4185" class="Symbol">_)</a> <a id="4188" class="Symbol">=</a> <a id="4190" href="Cubical.Categories.Adjoint.html#3012" class="Function">s</a> <a id="4192" href="Cubical.Categories.Adjoint.html#2694" class="Bound">F⊣G</a> <a id="4196" href="Cubical.Categories.Adjoint.html#2729" class="Bound">F&#39;⊣G</a>
  <a id="4203" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="4207" class="Symbol">(</a><a id="4208" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4213" href="Cubical.Categories.Adjoint.html#3853" class="Function">F≅ᶜF&#39;</a> <a id="4219" class="Symbol">_)</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Cubical.Categories.Adjoint.html#3012" class="Function">s</a> <a id="4226" href="Cubical.Categories.Adjoint.html#2729" class="Bound">F&#39;⊣G</a> <a id="4231" href="Cubical.Categories.Adjoint.html#2694" class="Bound">F⊣G</a>

  <a id="AdjointUniqeUpToNatIso.Left.F≡F&#39;"></a><a id="4238" href="Cubical.Categories.Adjoint.html#4238" class="Function">F≡F&#39;</a> <a id="4243" class="Symbol">:</a> <a id="4245" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="4257" href="Cubical.Categories.Adjoint.html#2710" class="Bound">D</a> <a id="4259" class="Symbol">→</a> <a id="4261" href="Cubical.Categories.Adjoint.html#2713" class="Bound">F</a> <a id="4263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4265" href="Cubical.Categories.Adjoint.html#2736" class="Bound">F&#39;</a>
  <a id="4270" href="Cubical.Categories.Adjoint.html#4238" class="Function">F≡F&#39;</a> <a id="4275" href="Cubical.Categories.Adjoint.html#4275" class="Bound">univD</a> <a id="4281" class="Symbol">=</a>
   <a id="4286" href="Cubical.Categories.Category.Base.html#4025" class="Function">isUnivalent.CatIsoToPath</a>
    <a id="4315" class="Symbol">(</a><a id="4316" href="Cubical.Categories.Instances.Functors.html#4298" class="Function">isUnivalentFUNCTOR</a> <a id="4335" class="Symbol">_</a> <a id="4337" class="Symbol">_</a> <a id="4339" href="Cubical.Categories.Adjoint.html#4275" class="Bound">univD</a><a id="4344" class="Symbol">)</a>
     <a id="4351" class="Symbol">(</a><a id="4352" href="Cubical.Categories.Instances.Functors.html#2932" class="Function">NatIso→FUNCTORIso</a> <a id="4370" class="Symbol">_</a> <a id="4372" class="Symbol">_</a> <a id="4374" href="Cubical.Categories.Adjoint.html#3853" class="Function">F≅ᶜF&#39;</a><a id="4379" class="Symbol">)</a>

 <a id="4383" class="Keyword">module</a> <a id="AdjointUniqeUpToNatIso.Right"></a><a id="4390" href="Cubical.Categories.Adjoint.html#4390" class="Module">Right</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Cubical.Categories.Adjoint.html#4397" class="Bound">F⊣G</a>  <a id="4402" class="Symbol">:</a> <a id="4404" href="Cubical.Categories.Adjoint.html#2573" class="Generalizable">F</a> <a id="4406" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">UnitCounit.⊣</a> <a id="4419" href="Cubical.Categories.Adjoint.html#2596" class="Generalizable">G</a><a id="4420" class="Symbol">)</a>
              <a id="4436" class="Symbol">(</a><a id="4437" href="Cubical.Categories.Adjoint.html#4437" class="Bound">F⊣G&#39;</a> <a id="4442" class="Symbol">:</a> <a id="4444" href="Cubical.Categories.Adjoint.html#2573" class="Generalizable">F</a> <a id="4446" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">UnitCounit.⊣</a> <a id="4459" href="Cubical.Categories.Adjoint.html#2598" class="Generalizable">G&#39;</a><a id="4461" class="Symbol">)</a> <a id="4463" class="Keyword">where</a>

  <a id="AdjointUniqeUpToNatIso.Right.G≅ᶜG&#39;"></a><a id="4472" href="Cubical.Categories.Adjoint.html#4472" class="Function">G≅ᶜG&#39;</a> <a id="4478" class="Symbol">:</a> <a id="4480" href="Cubical.Categories.Adjoint.html#4419" class="Bound">G</a> <a id="4482" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">≅ᶜ</a> <a id="4485" href="Cubical.Categories.Adjoint.html#4459" class="Bound">G&#39;</a>
  <a id="4490" href="Cubical.Categories.Adjoint.html#4472" class="Function">G≅ᶜG&#39;</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4506" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a>
    <a id="4528" class="Symbol">(</a><a id="4529" href="Cubical.Categories.Adjoint.html#3853" class="Function">Left.F≅ᶜF&#39;</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="4559" href="Cubical.Categories.Adjoint.html#4437" class="Bound">F⊣G&#39;</a><a id="4563" class="Symbol">)</a>
                <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Categories.Adjoint.html#1971" class="Function">opositeAdjunction</a> <a id="4600" href="Cubical.Categories.Adjoint.html#4397" class="Bound">F⊣G</a><a id="4603" class="Symbol">))</a>

  <a id="4609" class="Keyword">open</a> <a id="4614" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Module">NatIso</a>

  <a id="AdjointUniqeUpToNatIso.Right.G≡G&#39;"></a><a id="4624" href="Cubical.Categories.Adjoint.html#4624" class="Function">G≡G&#39;</a> <a id="4629" class="Symbol">:</a> <a id="4631" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="4643" class="Symbol">_</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="Cubical.Categories.Adjoint.html#4419" class="Bound">G</a> <a id="4649" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4651" href="Cubical.Categories.Adjoint.html#4459" class="Bound">G&#39;</a>
  <a id="4656" href="Cubical.Categories.Adjoint.html#4624" class="Function">G≡G&#39;</a> <a id="4661" href="Cubical.Categories.Adjoint.html#4661" class="Bound">univC</a> <a id="4667" class="Symbol">=</a>
   <a id="4672" href="Cubical.Categories.Category.Base.html#4025" class="Function">isUnivalent.CatIsoToPath</a>
    <a id="4701" class="Symbol">(</a><a id="4702" href="Cubical.Categories.Instances.Functors.html#4298" class="Function">isUnivalentFUNCTOR</a> <a id="4721" class="Symbol">_</a> <a id="4723" class="Symbol">_</a> <a id="4725" href="Cubical.Categories.Adjoint.html#4661" class="Bound">univC</a><a id="4730" class="Symbol">)</a>
     <a id="4737" class="Symbol">(</a><a id="4738" href="Cubical.Categories.Instances.Functors.html#2932" class="Function">NatIso→FUNCTORIso</a> <a id="4756" class="Symbol">_</a> <a id="4758" class="Symbol">_</a> <a id="4760" href="Cubical.Categories.Adjoint.html#4472" class="Function">G≅ᶜG&#39;</a><a id="4765" class="Symbol">)</a>

<a id="4768" class="Keyword">module</a> <a id="NaturalBijection"></a><a id="4775" href="Cubical.Categories.Adjoint.html#4775" class="Module">NaturalBijection</a> <a id="4792" class="Keyword">where</a>
  <a id="4800" class="Comment">-- Adjoint def 2: natural bijection</a>
  <a id="4838" class="Keyword">record</a> <a id="NaturalBijection._⊣_"></a><a id="4845" href="Cubical.Categories.Adjoint.html#4845" class="Record Operator">_⊣_</a> <a id="4849" class="Symbol">{</a><a id="4850" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="4852" class="Symbol">:</a> <a id="4854" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4863" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="4866" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a><a id="4869" class="Symbol">}</a> <a id="4871" class="Symbol">{</a><a id="4872" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4885" href="Cubical.Categories.Adjoint.html#762" class="Generalizable">ℓD</a> <a id="4888" href="Cubical.Categories.Adjoint.html#765" class="Generalizable">ℓD&#39;</a><a id="4891" class="Symbol">}</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="4896" class="Symbol">:</a> <a id="4898" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4906" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="4908" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a><a id="4909" class="Symbol">)</a> <a id="4911" class="Symbol">(</a><a id="4912" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="4914" class="Symbol">:</a> <a id="4916" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4924" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="4926" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a><a id="4927" class="Symbol">)</a> <a id="4929" class="Symbol">:</a> <a id="4931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4936" class="Symbol">(</a><a id="4937" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4943" class="Symbol">(</a><a id="4944" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4950" href="Cubical.Categories.Adjoint.html#4863" class="Bound">ℓC</a> <a id="4953" href="Cubical.Categories.Adjoint.html#4866" class="Bound">ℓC&#39;</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4965" href="Cubical.Categories.Adjoint.html#4885" class="Bound">ℓD</a> <a id="4968" href="Cubical.Categories.Adjoint.html#4888" class="Bound">ℓD&#39;</a><a id="4971" class="Symbol">))</a> <a id="4974" class="Keyword">where</a>
    <a id="4984" class="Keyword">field</a>
      <a id="NaturalBijection._⊣_.adjIso"></a><a id="4996" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="5003" class="Symbol">:</a> <a id="5005" class="Symbol">∀</a> <a id="5007" class="Symbol">{</a><a id="5008" href="Cubical.Categories.Adjoint.html#5008" class="Bound">c</a> <a id="5010" href="Cubical.Categories.Adjoint.html#5010" class="Bound">d</a><a id="5011" class="Symbol">}</a> <a id="5013" class="Symbol">→</a> <a id="5015" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5022" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5024" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="5026" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5028" href="Cubical.Categories.Adjoint.html#5008" class="Bound">c</a> <a id="5030" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5032" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5034" href="Cubical.Categories.Adjoint.html#5010" class="Bound">d</a> <a id="5036" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5037" class="Symbol">)</a> <a id="5039" class="Symbol">(</a><a id="5040" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5042" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5044" href="Cubical.Categories.Adjoint.html#5008" class="Bound">c</a> <a id="5046" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5048" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5050" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5052" href="Cubical.Categories.Adjoint.html#5010" class="Bound">d</a> <a id="5054" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5056" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5057" class="Symbol">)</a>

    <a id="5064" class="Keyword">infix</a> <a id="5070" class="Number">40</a> <a id="5073" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a>
    <a id="5080" class="Keyword">infix</a> <a id="5086" class="Number">40</a> <a id="5089" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a>
    <a id="NaturalBijection._⊣_._♭"></a><a id="5096" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a> <a id="5099" class="Symbol">:</a> <a id="5101" class="Symbol">∀</a> <a id="5103" class="Symbol">{</a><a id="5104" href="Cubical.Categories.Adjoint.html#5104" class="Bound">c</a> <a id="5106" href="Cubical.Categories.Adjoint.html#5106" class="Bound">d</a><a id="5107" class="Symbol">}</a> <a id="5109" class="Symbol">→</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5114" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5116" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="5118" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5120" href="Cubical.Categories.Adjoint.html#5104" class="Bound">c</a> <a id="5122" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5124" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5126" href="Cubical.Categories.Adjoint.html#5106" class="Bound">d</a> <a id="5128" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5129" class="Symbol">)</a> <a id="5131" class="Symbol">→</a> <a id="5133" class="Symbol">(</a><a id="5134" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5136" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5138" href="Cubical.Categories.Adjoint.html#5104" class="Bound">c</a> <a id="5140" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5142" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5144" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5146" href="Cubical.Categories.Adjoint.html#5106" class="Bound">d</a> <a id="5148" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5150" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5151" class="Symbol">)</a>
    <a id="5157" class="Symbol">(</a><a id="5158" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Symbol">{_}</a> <a id="5166" class="Symbol">{_}</a> <a id="5170" class="Symbol">=</a> <a id="5172" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="5179" class="Symbol">.</a><a id="5180" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a>

    <a id="NaturalBijection._⊣_._♯"></a><a id="5189" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="5192" class="Symbol">:</a> <a id="5194" class="Symbol">∀</a> <a id="5196" class="Symbol">{</a><a id="5197" href="Cubical.Categories.Adjoint.html#5197" class="Bound">c</a> <a id="5199" href="Cubical.Categories.Adjoint.html#5199" class="Bound">d</a><a id="5200" class="Symbol">}</a> <a id="5202" class="Symbol">→</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5207" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5209" href="Cubical.Categories.Adjoint.html#5197" class="Bound">c</a> <a id="5211" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5213" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5215" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5217" href="Cubical.Categories.Adjoint.html#5199" class="Bound">d</a> <a id="5219" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5221" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5222" class="Symbol">)</a> <a id="5224" class="Symbol">→</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5229" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5231" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="5233" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5235" href="Cubical.Categories.Adjoint.html#5197" class="Bound">c</a> <a id="5237" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5239" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5241" href="Cubical.Categories.Adjoint.html#5199" class="Bound">d</a> <a id="5243" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5244" class="Symbol">)</a>
    <a id="5250" class="Symbol">(</a><a id="5251" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a><a id="5253" class="Symbol">)</a> <a id="5255" class="Symbol">{_}</a> <a id="5259" class="Symbol">{_}</a> <a id="5263" class="Symbol">=</a> <a id="5265" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="5272" class="Symbol">.</a><a id="5273" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>

    <a id="5282" class="Keyword">field</a>
      <a id="NaturalBijection._⊣_.adjNatInD"></a><a id="5294" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="5304" class="Symbol">:</a> <a id="5306" class="Symbol">∀</a> <a id="5308" class="Symbol">{</a><a id="5309" href="Cubical.Categories.Adjoint.html#5309" class="Bound">c</a> <a id="5311" class="Symbol">:</a> <a id="5313" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5315" class="Symbol">.</a><a id="5316" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="5318" class="Symbol">}</a> <a id="5320" class="Symbol">{</a><a id="5321" href="Cubical.Categories.Adjoint.html#5321" class="Bound">d</a> <a id="5323" href="Cubical.Categories.Adjoint.html#5323" class="Bound">d&#39;</a><a id="5325" class="Symbol">}</a> <a id="5327" class="Symbol">(</a><a id="5328" href="Cubical.Categories.Adjoint.html#5328" class="Bound">f</a> <a id="5330" class="Symbol">:</a> <a id="5332" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5334" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5336" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="5338" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5340" href="Cubical.Categories.Adjoint.html#5309" class="Bound">c</a> <a id="5342" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5344" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5346" href="Cubical.Categories.Adjoint.html#5321" class="Bound">d</a> <a id="5348" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5349" class="Symbol">)</a> <a id="5351" class="Symbol">(</a><a id="5352" href="Cubical.Categories.Adjoint.html#5352" class="Bound">k</a> <a id="5354" class="Symbol">:</a> <a id="5356" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5358" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5360" href="Cubical.Categories.Adjoint.html#5321" class="Bound">d</a> <a id="5362" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5364" href="Cubical.Categories.Adjoint.html#5323" class="Bound">d&#39;</a> <a id="5367" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5368" class="Symbol">)</a>
                <a id="5386" class="Symbol">→</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Cubical.Categories.Adjoint.html#5328" class="Bound">f</a> <a id="5391" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5394" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5396" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5398" href="Cubical.Categories.Adjoint.html#5352" class="Bound">k</a><a id="5399" class="Symbol">)</a> <a id="5401" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="5403" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5405" href="Cubical.Categories.Adjoint.html#5328" class="Bound">f</a> <a id="5407" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="5409" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5412" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5414" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5416" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5418" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5420" href="Cubical.Categories.Adjoint.html#5352" class="Bound">k</a> <a id="5422" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>

      <a id="NaturalBijection._⊣_.adjNatInC"></a><a id="5431" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="5441" class="Symbol">:</a> <a id="5443" class="Symbol">∀</a> <a id="5445" class="Symbol">{</a><a id="5446" href="Cubical.Categories.Adjoint.html#5446" class="Bound">c&#39;</a> <a id="5449" href="Cubical.Categories.Adjoint.html#5449" class="Bound">c</a> <a id="5451" href="Cubical.Categories.Adjoint.html#5451" class="Bound">d</a><a id="5452" class="Symbol">}</a> <a id="5454" class="Symbol">(</a><a id="5455" href="Cubical.Categories.Adjoint.html#5455" class="Bound">g</a> <a id="5457" class="Symbol">:</a> <a id="5459" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5461" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5463" href="Cubical.Categories.Adjoint.html#5449" class="Bound">c</a> <a id="5465" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5467" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5469" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5471" href="Cubical.Categories.Adjoint.html#5451" class="Bound">d</a> <a id="5473" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5475" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5476" class="Symbol">)</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Categories.Adjoint.html#5479" class="Bound">h</a> <a id="5481" class="Symbol">:</a> <a id="5483" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5485" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5487" href="Cubical.Categories.Adjoint.html#5446" class="Bound">c&#39;</a> <a id="5490" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5492" href="Cubical.Categories.Adjoint.html#5449" class="Bound">c</a> <a id="5494" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5495" class="Symbol">)</a>
                <a id="5513" class="Symbol">→</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Cubical.Categories.Adjoint.html#5479" class="Bound">h</a> <a id="5518" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5521" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5523" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5525" href="Cubical.Categories.Adjoint.html#5455" class="Bound">g</a><a id="5526" class="Symbol">)</a> <a id="5528" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="5530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5532" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="5534" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5536" href="Cubical.Categories.Adjoint.html#5479" class="Bound">h</a> <a id="5538" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="5540" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5543" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5545" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5547" href="Cubical.Categories.Adjoint.html#5455" class="Bound">g</a> <a id="5549" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>

    <a id="NaturalBijection._⊣_.adjNatInD&#39;"></a><a id="5556" href="Cubical.Categories.Adjoint.html#5556" class="Function">adjNatInD&#39;</a> <a id="5567" class="Symbol">:</a> <a id="5569" class="Symbol">∀</a> <a id="5571" class="Symbol">{</a><a id="5572" href="Cubical.Categories.Adjoint.html#5572" class="Bound">c</a> <a id="5574" class="Symbol">:</a> <a id="5576" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5578" class="Symbol">.</a><a id="5579" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="5581" class="Symbol">}</a> <a id="5583" class="Symbol">{</a><a id="5584" href="Cubical.Categories.Adjoint.html#5584" class="Bound">d</a> <a id="5586" href="Cubical.Categories.Adjoint.html#5586" class="Bound">d&#39;</a><a id="5588" class="Symbol">}</a> <a id="5590" class="Symbol">(</a><a id="5591" href="Cubical.Categories.Adjoint.html#5591" class="Bound">g</a> <a id="5593" class="Symbol">:</a> <a id="5595" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5597" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5599" href="Cubical.Categories.Adjoint.html#5572" class="Bound">c</a> <a id="5601" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5603" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5605" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5607" href="Cubical.Categories.Adjoint.html#5584" class="Bound">d</a> <a id="5609" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5611" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5612" class="Symbol">)</a> <a id="5614" class="Symbol">(</a><a id="5615" href="Cubical.Categories.Adjoint.html#5615" class="Bound">k</a> <a id="5617" class="Symbol">:</a> <a id="5619" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5621" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5623" href="Cubical.Categories.Adjoint.html#5584" class="Bound">d</a> <a id="5625" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5627" href="Cubical.Categories.Adjoint.html#5586" class="Bound">d&#39;</a> <a id="5630" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5631" class="Symbol">)</a>
                <a id="5649" class="Symbol">→</a> <a id="5651" href="Cubical.Categories.Adjoint.html#5591" class="Bound">g</a> <a id="5653" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="5655" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5658" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5660" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5662" href="Cubical.Categories.Adjoint.html#5615" class="Bound">k</a> <a id="5664" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Cubical.Categories.Adjoint.html#5591" class="Bound">g</a> <a id="5669" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5672" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5674" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5676" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5678" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5680" href="Cubical.Categories.Adjoint.html#5615" class="Bound">k</a> <a id="5682" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="5683" class="Symbol">)</a> <a id="5685" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
    <a id="5691" href="Cubical.Categories.Adjoint.html#5556" class="Function">adjNatInD&#39;</a> <a id="5702" class="Symbol">{</a><a id="5703" href="Cubical.Categories.Adjoint.html#5703" class="Bound">c</a><a id="5704" class="Symbol">}</a> <a id="5706" class="Symbol">{</a><a id="5707" href="Cubical.Categories.Adjoint.html#5707" class="Bound">d</a><a id="5708" class="Symbol">}</a> <a id="5710" class="Symbol">{</a><a id="5711" href="Cubical.Categories.Adjoint.html#5711" class="Bound">d&#39;</a><a id="5713" class="Symbol">}</a> <a id="5715" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a> <a id="5717" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a> <a id="5719" class="Symbol">=</a>
      <a id="5727" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a> <a id="5729" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="5731" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5734" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5736" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5738" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a>
        <a id="5748" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5751" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="5763" class="Symbol">.</a><a id="5764" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a> <a id="5775" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="5777" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5780" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5782" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5784" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a><a id="5785" class="Symbol">))</a> <a id="5788" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="5796" class="Symbol">((</a><a id="5798" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a> <a id="5800" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="5802" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5805" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="5807" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5809" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a><a id="5810" class="Symbol">)</a> <a id="5812" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="5813" class="Symbol">)</a> <a id="5815" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
        <a id="5825" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5828" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5833" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="5836" class="Symbol">(</a><a id="5837" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a> <a id="5850" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="5851" class="Symbol">)</a> <a id="5853" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a><a id="5854" class="Symbol">)</a> <a id="5856" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="5864" class="Symbol">((</a><a id="5866" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a> <a id="5868" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="5869" class="Symbol">)</a> <a id="5871" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="5873" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5876" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5878" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5880" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5882" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5884" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a> <a id="5886" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="5887" class="Symbol">)</a> <a id="5889" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
        <a id="5899" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5902" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5907" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5916" class="Symbol">(λ</a> <a id="5919" href="Cubical.Categories.Adjoint.html#5919" class="Bound">g&#39;</a> <a id="5922" class="Symbol">→</a> <a id="5924" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="5929" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5931" href="Cubical.Categories.Adjoint.html#5919" class="Bound">g&#39;</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5937" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5939" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a> <a id="5941" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="5942" class="Symbol">))</a> <a id="5945" class="Symbol">(</a><a id="5946" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="5953" class="Symbol">.</a><a id="5954" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5963" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a><a id="5964" class="Symbol">))</a> <a id="5967" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="5975" class="Symbol">(</a><a id="5976" href="Cubical.Categories.Adjoint.html#5715" class="Bound">g</a> <a id="5978" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5981" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="5983" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5985" href="Cubical.Categories.Adjoint.html#4912" class="Bound">G</a> <a id="5987" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5989" href="Cubical.Categories.Adjoint.html#5717" class="Bound">k</a> <a id="5991" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="5992" class="Symbol">)</a> <a id="5994" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="5996" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="NaturalBijection._⊣_.adjNatInC&#39;"></a><a id="6003" href="Cubical.Categories.Adjoint.html#6003" class="Function">adjNatInC&#39;</a> <a id="6014" class="Symbol">:</a> <a id="6016" class="Symbol">∀</a> <a id="6018" class="Symbol">{</a><a id="6019" href="Cubical.Categories.Adjoint.html#6019" class="Bound">c&#39;</a> <a id="6022" href="Cubical.Categories.Adjoint.html#6022" class="Bound">c</a> <a id="6024" href="Cubical.Categories.Adjoint.html#6024" class="Bound">d</a><a id="6025" class="Symbol">}</a> <a id="6027" class="Symbol">(</a><a id="6028" href="Cubical.Categories.Adjoint.html#6028" class="Bound">f</a> <a id="6030" class="Symbol">:</a> <a id="6032" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="6034" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6036" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="6038" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="6040" href="Cubical.Categories.Adjoint.html#6022" class="Bound">c</a> <a id="6042" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="6044" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6046" href="Cubical.Categories.Adjoint.html#6024" class="Bound">d</a> <a id="6048" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6049" class="Symbol">)</a> <a id="6051" class="Symbol">(</a><a id="6052" href="Cubical.Categories.Adjoint.html#6052" class="Bound">h</a> <a id="6054" class="Symbol">:</a> <a id="6056" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="6058" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6060" href="Cubical.Categories.Adjoint.html#6019" class="Bound">c&#39;</a> <a id="6063" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6065" href="Cubical.Categories.Adjoint.html#6022" class="Bound">c</a> <a id="6067" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6068" class="Symbol">)</a>
                <a id="6086" class="Symbol">→</a> <a id="6088" href="Cubical.Categories.Adjoint.html#6052" class="Bound">h</a> <a id="6090" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6093" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="6095" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Cubical.Categories.Adjoint.html#6028" class="Bound">f</a> <a id="6100" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="6101" class="Symbol">)</a> <a id="6103" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="6108" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6110" href="Cubical.Categories.Adjoint.html#6052" class="Bound">h</a> <a id="6112" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="6114" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6117" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="6119" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6121" href="Cubical.Categories.Adjoint.html#6028" class="Bound">f</a><a id="6122" class="Symbol">)</a> <a id="6124" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a>
    <a id="6130" href="Cubical.Categories.Adjoint.html#6003" class="Function">adjNatInC&#39;</a> <a id="6141" class="Symbol">{</a><a id="6142" href="Cubical.Categories.Adjoint.html#6142" class="Bound">c&#39;</a><a id="6144" class="Symbol">}</a> <a id="6146" class="Symbol">{</a><a id="6147" href="Cubical.Categories.Adjoint.html#6147" class="Bound">c</a><a id="6148" class="Symbol">}</a> <a id="6150" class="Symbol">{</a><a id="6151" href="Cubical.Categories.Adjoint.html#6151" class="Bound">d</a><a id="6152" class="Symbol">}</a> <a id="6154" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a> <a id="6156" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a> <a id="6158" class="Symbol">=</a>
      <a id="6166" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a> <a id="6168" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6171" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="6173" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a> <a id="6178" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="6179" class="Symbol">)</a>
        <a id="6189" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6192" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6196" class="Symbol">(</a><a id="6197" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="6204" class="Symbol">.</a><a id="6205" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6214" class="Symbol">(</a><a id="6215" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a> <a id="6217" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6220" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="6222" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6224" class="Symbol">(</a><a id="6225" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a> <a id="6227" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="6228" class="Symbol">)))</a> <a id="6232" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="6240" class="Symbol">((</a><a id="6242" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a> <a id="6244" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6247" href="Cubical.Categories.Adjoint.html#4850" class="Bound">C</a> <a id="6249" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6251" class="Symbol">(</a><a id="6252" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a> <a id="6254" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="6255" class="Symbol">))</a> <a id="6258" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="6259" class="Symbol">)</a> <a id="6261" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a>
        <a id="6271" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6274" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6279" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a> <a id="6282" class="Symbol">(</a><a id="6283" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="6293" class="Symbol">(</a><a id="6294" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a> <a id="6296" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="6297" class="Symbol">)</a> <a id="6299" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a><a id="6300" class="Symbol">)</a> <a id="6302" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="6310" class="Symbol">((</a><a id="6312" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="6314" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6316" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a> <a id="6318" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="6320" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6323" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="6325" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6327" class="Symbol">(</a><a id="6328" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a> <a id="6330" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="6331" class="Symbol">)</a> <a id="6333" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="6334" class="Symbol">)</a> <a id="6336" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="6337" class="Symbol">)</a>
        <a id="6347" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6350" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6355" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6364" class="Symbol">(λ</a> <a id="6367" href="Cubical.Categories.Adjoint.html#6367" class="Bound">f&#39;</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="6377" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="6379" class="Symbol">(</a><a id="6380" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="6382" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6384" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a> <a id="6386" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="6387" class="Symbol">)</a> <a id="6389" href="Cubical.Categories.Adjoint.html#6367" class="Bound">f&#39;</a><a id="6391" class="Symbol">)</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="6401" class="Symbol">.</a><a id="6402" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6410" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a><a id="6411" class="Symbol">))</a> <a id="6414" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="6422" class="Symbol">(</a><a id="6423" href="Cubical.Categories.Adjoint.html#4894" class="Bound">F</a> <a id="6425" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6427" href="Cubical.Categories.Adjoint.html#6156" class="Bound">h</a> <a id="6429" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="6431" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6434" href="Cubical.Categories.Adjoint.html#4872" class="Bound">D</a> <a id="6436" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6438" href="Cubical.Categories.Adjoint.html#6154" class="Bound">f</a><a id="6439" class="Symbol">)</a> <a id="6441" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="6443" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="NaturalBijection.isLeftAdjoint"></a><a id="6448" href="Cubical.Categories.Adjoint.html#6448" class="Function">isLeftAdjoint</a> <a id="6462" class="Symbol">:</a> <a id="6464" class="Symbol">{</a><a id="6465" href="Cubical.Categories.Adjoint.html#6465" class="Bound">C</a> <a id="6467" class="Symbol">:</a> <a id="6469" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6478" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="6481" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a><a id="6484" class="Symbol">}</a> <a id="6486" class="Symbol">{</a><a id="6487" href="Cubical.Categories.Adjoint.html#6487" class="Bound">D</a> <a id="6489" class="Symbol">:</a> <a id="6491" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6500" href="Cubical.Categories.Adjoint.html#762" class="Generalizable">ℓD</a> <a id="6503" href="Cubical.Categories.Adjoint.html#765" class="Generalizable">ℓD&#39;</a><a id="6506" class="Symbol">}</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Categories.Adjoint.html#6509" class="Bound">F</a> <a id="6511" class="Symbol">:</a> <a id="6513" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6521" href="Cubical.Categories.Adjoint.html#6465" class="Bound">C</a> <a id="6523" href="Cubical.Categories.Adjoint.html#6487" class="Bound">D</a><a id="6524" class="Symbol">)</a> <a id="6526" class="Symbol">→</a> <a id="6528" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6533" class="Symbol">(</a><a id="6534" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6540" class="Symbol">(</a><a id="6541" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6547" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="6550" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a><a id="6553" class="Symbol">)</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6562" href="Cubical.Categories.Adjoint.html#762" class="Generalizable">ℓD</a> <a id="6565" href="Cubical.Categories.Adjoint.html#765" class="Generalizable">ℓD&#39;</a><a id="6568" class="Symbol">))</a>
  <a id="6573" href="Cubical.Categories.Adjoint.html#6448" class="Function">isLeftAdjoint</a> <a id="6587" class="Symbol">{</a><a id="6588" class="Argument">C</a> <a id="6590" class="Symbol">=</a> <a id="6592" href="Cubical.Categories.Adjoint.html#6592" class="Bound">C</a><a id="6593" class="Symbol">}{</a><a id="6595" href="Cubical.Categories.Adjoint.html#6595" class="Bound">D</a><a id="6596" class="Symbol">}</a> <a id="6598" href="Cubical.Categories.Adjoint.html#6598" class="Bound">F</a> <a id="6600" class="Symbol">=</a> <a id="6602" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6605" href="Cubical.Categories.Adjoint.html#6605" class="Bound">G</a> <a id="6607" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6609" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6617" href="Cubical.Categories.Adjoint.html#6595" class="Bound">D</a> <a id="6619" href="Cubical.Categories.Adjoint.html#6592" class="Bound">C</a> <a id="6621" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6623" href="Cubical.Categories.Adjoint.html#6598" class="Bound">F</a> <a id="6625" href="Cubical.Categories.Adjoint.html#4845" class="Record Operator">⊣</a> <a id="6627" href="Cubical.Categories.Adjoint.html#6605" class="Bound">G</a>

  <a id="NaturalBijection.isRightAdjoint"></a><a id="6632" href="Cubical.Categories.Adjoint.html#6632" class="Function">isRightAdjoint</a> <a id="6647" class="Symbol">:</a> <a id="6649" class="Symbol">{</a><a id="6650" href="Cubical.Categories.Adjoint.html#6650" class="Bound">C</a> <a id="6652" class="Symbol">:</a> <a id="6654" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6663" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="6666" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a><a id="6669" class="Symbol">}</a> <a id="6671" class="Symbol">{</a><a id="6672" href="Cubical.Categories.Adjoint.html#6672" class="Bound">D</a> <a id="6674" class="Symbol">:</a> <a id="6676" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6685" href="Cubical.Categories.Adjoint.html#762" class="Generalizable">ℓD</a> <a id="6688" href="Cubical.Categories.Adjoint.html#765" class="Generalizable">ℓD&#39;</a><a id="6691" class="Symbol">}</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Cubical.Categories.Adjoint.html#6694" class="Bound">G</a> <a id="6696" class="Symbol">:</a> <a id="6698" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6706" href="Cubical.Categories.Adjoint.html#6672" class="Bound">D</a> <a id="6708" href="Cubical.Categories.Adjoint.html#6650" class="Bound">C</a><a id="6709" class="Symbol">)</a> <a id="6711" class="Symbol">→</a> <a id="6713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6718" class="Symbol">(</a><a id="6719" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6725" class="Symbol">(</a><a id="6726" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6732" href="Cubical.Categories.Adjoint.html#755" class="Generalizable">ℓC</a> <a id="6735" href="Cubical.Categories.Adjoint.html#758" class="Generalizable">ℓC&#39;</a><a id="6738" class="Symbol">)</a> <a id="6740" class="Symbol">(</a><a id="6741" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6747" href="Cubical.Categories.Adjoint.html#762" class="Generalizable">ℓD</a> <a id="6750" href="Cubical.Categories.Adjoint.html#765" class="Generalizable">ℓD&#39;</a><a id="6753" class="Symbol">))</a>
  <a id="6758" href="Cubical.Categories.Adjoint.html#6632" class="Function">isRightAdjoint</a> <a id="6773" class="Symbol">{</a><a id="6774" class="Argument">C</a> <a id="6776" class="Symbol">=</a> <a id="6778" href="Cubical.Categories.Adjoint.html#6778" class="Bound">C</a><a id="6779" class="Symbol">}{</a><a id="6781" href="Cubical.Categories.Adjoint.html#6781" class="Bound">D</a><a id="6782" class="Symbol">}</a> <a id="6784" href="Cubical.Categories.Adjoint.html#6784" class="Bound">G</a> <a id="6786" class="Symbol">=</a> <a id="6788" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6791" href="Cubical.Categories.Adjoint.html#6791" class="Bound">F</a> <a id="6793" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6795" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6803" href="Cubical.Categories.Adjoint.html#6778" class="Bound">C</a> <a id="6805" href="Cubical.Categories.Adjoint.html#6781" class="Bound">D</a> <a id="6807" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6809" href="Cubical.Categories.Adjoint.html#6791" class="Bound">F</a> <a id="6811" href="Cubical.Categories.Adjoint.html#4845" class="Record Operator">⊣</a> <a id="6813" href="Cubical.Categories.Adjoint.html#6784" class="Bound">G</a>

<a id="6816" class="Keyword">module</a> <a id="Compose"></a><a id="6823" href="Cubical.Categories.Adjoint.html#6823" class="Module">Compose</a> <a id="6831" class="Symbol">{</a><a id="6832" href="Cubical.Categories.Adjoint.html#6832" class="Bound">F</a> <a id="6834" class="Symbol">:</a> <a id="6836" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6844" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a> <a id="6846" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a><a id="6847" class="Symbol">}</a> <a id="6849" class="Symbol">{</a><a id="6850" href="Cubical.Categories.Adjoint.html#6850" class="Bound">G</a> <a id="6852" class="Symbol">:</a> <a id="6854" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6862" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a> <a id="6864" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a><a id="6865" class="Symbol">}</a>
               <a id="6882" class="Symbol">{</a><a id="6883" href="Cubical.Categories.Adjoint.html#6883" class="Bound">L</a> <a id="6885" class="Symbol">:</a> <a id="6887" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6895" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a> <a id="6897" href="Cubical.Categories.Adjoint.html#1826" class="Generalizable">E</a><a id="6898" class="Symbol">}</a> <a id="6900" class="Symbol">{</a><a id="6901" href="Cubical.Categories.Adjoint.html#6901" class="Bound">R</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6913" href="Cubical.Categories.Adjoint.html#1826" class="Generalizable">E</a> <a id="6915" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a><a id="6916" class="Symbol">}</a>
               <a id="6933" class="Keyword">where</a>
 <a id="6940" class="Keyword">open</a> <a id="6945" href="Cubical.Categories.Adjoint.html#4775" class="Module">NaturalBijection</a>
 <a id="6963" class="Keyword">module</a> <a id="6970" href="Cubical.Categories.Adjoint.html#6970" class="Module">_</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Cubical.Categories.Adjoint.html#6973" class="Bound">F⊣G</a> <a id="6977" class="Symbol">:</a> <a id="6979" href="Cubical.Categories.Adjoint.html#6832" class="Bound">F</a> <a id="6981" href="Cubical.Categories.Adjoint.html#4845" class="Record Operator">⊣</a> <a id="6983" href="Cubical.Categories.Adjoint.html#6850" class="Bound">G</a><a id="6984" class="Symbol">)</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Cubical.Categories.Adjoint.html#6987" class="Bound">L⊣R</a> <a id="6991" class="Symbol">:</a> <a id="6993" href="Cubical.Categories.Adjoint.html#6883" class="Bound">L</a> <a id="6995" href="Cubical.Categories.Adjoint.html#4845" class="Record Operator">⊣</a> <a id="6997" href="Cubical.Categories.Adjoint.html#6901" class="Bound">R</a><a id="6998" class="Symbol">)</a> <a id="7000" class="Keyword">where</a>
  <a id="7008" class="Keyword">open</a> <a id="7013" href="Cubical.Categories.Adjoint.html#4845" class="Module Operator">_⊣_</a>

  <a id="7020" href="Cubical.Categories.Adjoint.html#7020" class="Function">LF⊣GR</a> <a id="7026" class="Symbol">:</a> <a id="7028" class="Symbol">(</a><a id="7029" href="Cubical.Categories.Adjoint.html#6883" class="Bound">L</a> <a id="7031" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="7034" href="Cubical.Categories.Adjoint.html#6832" class="Bound">F</a><a id="7035" class="Symbol">)</a> <a id="7037" href="Cubical.Categories.Adjoint.html#4845" class="Record Operator">⊣</a> <a id="7039" class="Symbol">(</a><a id="7040" href="Cubical.Categories.Adjoint.html#6850" class="Bound">G</a> <a id="7042" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="7045" href="Cubical.Categories.Adjoint.html#6901" class="Bound">R</a><a id="7046" class="Symbol">)</a>
  <a id="7050" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="7057" href="Cubical.Categories.Adjoint.html#7020" class="Function">LF⊣GR</a> <a id="7063" class="Symbol">=</a> <a id="7065" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="7073" class="Symbol">(</a><a id="7074" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="7081" href="Cubical.Categories.Adjoint.html#6987" class="Bound">L⊣R</a><a id="7084" class="Symbol">)</a> <a id="7086" class="Symbol">(</a><a id="7087" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="7094" href="Cubical.Categories.Adjoint.html#6973" class="Bound">F⊣G</a><a id="7097" class="Symbol">)</a>
  <a id="7101" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="7111" href="Cubical.Categories.Adjoint.html#7020" class="Function">LF⊣GR</a> <a id="7117" href="Cubical.Categories.Adjoint.html#7117" class="Bound">f</a> <a id="7119" href="Cubical.Categories.Adjoint.html#7119" class="Bound">k</a> <a id="7121" class="Symbol">=</a>
   <a id="7126" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7131" class="Symbol">(</a><a id="7132" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="7139" href="Cubical.Categories.Adjoint.html#6973" class="Bound">F⊣G</a> <a id="7143" class="Symbol">.</a><a id="7144" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a><a id="7147" class="Symbol">)</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="7160" href="Cubical.Categories.Adjoint.html#6987" class="Bound">L⊣R</a> <a id="7164" class="Symbol">_</a> <a id="7166" class="Symbol">_)</a> <a id="7169" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7171" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="7181" href="Cubical.Categories.Adjoint.html#6973" class="Bound">F⊣G</a> <a id="7185" class="Symbol">_</a> <a id="7187" class="Symbol">_</a>
  <a id="7191" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="7201" href="Cubical.Categories.Adjoint.html#7020" class="Function">LF⊣GR</a> <a id="7207" href="Cubical.Categories.Adjoint.html#7207" class="Bound">f</a> <a id="7209" href="Cubical.Categories.Adjoint.html#7209" class="Bound">k</a> <a id="7211" class="Symbol">=</a>
   <a id="7216" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7221" class="Symbol">(</a><a id="7222" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="7229" href="Cubical.Categories.Adjoint.html#6987" class="Bound">L⊣R</a> <a id="7233" class="Symbol">.</a><a id="7234" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a><a id="7237" class="Symbol">)</a> <a id="7239" class="Symbol">(</a><a id="7240" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="7250" href="Cubical.Categories.Adjoint.html#6973" class="Bound">F⊣G</a> <a id="7254" class="Symbol">_</a> <a id="7256" class="Symbol">_)</a> <a id="7259" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7261" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="7271" href="Cubical.Categories.Adjoint.html#6987" class="Bound">L⊣R</a> <a id="7275" class="Symbol">_</a> <a id="7277" class="Symbol">_</a>

<a id="7280" class="Comment">{-
==============================================
            Proofs of equivalence
==============================================

This first unnamed module provides a function
adj&#39;→adj which takes you from the second
definition to the first.

The second unnamed module does the reverse.
-}</a>

<a id="7573" class="Keyword">module</a> <a id="7580" href="Cubical.Categories.Adjoint.html#7580" class="Module">_</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7595" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a> <a id="7597" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a><a id="7598" class="Symbol">)</a> <a id="7600" class="Symbol">(</a><a id="7601" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="7603" class="Symbol">:</a> <a id="7605" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7613" href="Cubical.Categories.Adjoint.html#1802" class="Generalizable">D</a> <a id="7615" href="Cubical.Categories.Adjoint.html#1778" class="Generalizable">C</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Keyword">where</a>
  <a id="7626" class="Keyword">open</a> <a id="7631" href="Cubical.Categories.Adjoint.html#1062" class="Module">UnitCounit</a>
  <a id="7644" class="Keyword">open</a> <a id="7649" href="Cubical.Categories.Adjoint.html#4775" class="Module">NaturalBijection</a> <a id="7666" class="Keyword">renaming</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.Categories.Adjoint.html#4845" class="Record Operator">_⊣_</a> <a id="7680" class="Symbol">to</a> <a id="7683" class="Record Operator">_⊣²_</a><a id="7687" class="Symbol">)</a>
  <a id="7691" class="Keyword">module</a> <a id="7698" href="Cubical.Categories.Adjoint.html#7698" class="Module">_</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Cubical.Categories.Adjoint.html#7701" class="Bound">adj</a> <a id="7705" class="Symbol">:</a> <a id="7707" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="7709" href="Cubical.Categories.Adjoint.html#7683" class="Record Operator">⊣²</a> <a id="7712" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a><a id="7713" class="Symbol">)</a> <a id="7715" class="Keyword">where</a>
    <a id="7725" class="Keyword">open</a> <a id="7730" href="Cubical.Categories.Adjoint.html#7683" class="Module Operator">_⊣²_</a> <a id="7735" href="Cubical.Categories.Adjoint.html#7701" class="Bound">adj</a>
    <a id="7743" class="Keyword">open</a> <a id="7748" href="Cubical.Categories.Adjoint.html#1486" class="Module Operator">_⊣_</a>

    <a id="7757" class="Comment">-- Naturality condition implies that a commutative square in C</a>
    <a id="7824" class="Comment">-- appears iff the transpose in D is commutative as well</a>
    <a id="7885" class="Comment">-- Used in adj&#39;→adj</a>
    <a id="7909" href="Cubical.Categories.Adjoint.html#7909" class="Function">adjNat&#39;</a> <a id="7917" class="Symbol">:</a> <a id="7919" class="Symbol">∀</a> <a id="7921" class="Symbol">{</a><a id="7922" href="Cubical.Categories.Adjoint.html#7922" class="Bound">c</a> <a id="7924" href="Cubical.Categories.Adjoint.html#7924" class="Bound">c&#39;</a> <a id="7927" href="Cubical.Categories.Adjoint.html#7927" class="Bound">d</a> <a id="7929" href="Cubical.Categories.Adjoint.html#7929" class="Bound">d&#39;</a><a id="7931" class="Symbol">}</a> <a id="7933" class="Symbol">{</a><a id="7934" href="Cubical.Categories.Adjoint.html#7934" class="Bound">f</a> <a id="7936" class="Symbol">:</a> <a id="7938" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="7940" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="7942" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="7944" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="7946" href="Cubical.Categories.Adjoint.html#7922" class="Bound">c</a> <a id="7948" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="7950" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="7952" href="Cubical.Categories.Adjoint.html#7927" class="Bound">d</a> <a id="7954" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="7955" class="Symbol">}</a> <a id="7957" class="Symbol">{</a><a id="7958" href="Cubical.Categories.Adjoint.html#7958" class="Bound">k</a> <a id="7960" class="Symbol">:</a> <a id="7962" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="7964" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="7966" href="Cubical.Categories.Adjoint.html#7927" class="Bound">d</a> <a id="7968" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="7970" href="Cubical.Categories.Adjoint.html#7929" class="Bound">d&#39;</a> <a id="7973" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="7974" class="Symbol">}</a>
            <a id="7988" class="Symbol">→</a> <a id="7990" class="Symbol">{</a><a id="7991" href="Cubical.Categories.Adjoint.html#7991" class="Bound">h</a> <a id="7993" class="Symbol">:</a> <a id="7995" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="7997" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="7999" href="Cubical.Categories.Adjoint.html#7922" class="Bound">c</a> <a id="8001" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="8003" href="Cubical.Categories.Adjoint.html#7924" class="Bound">c&#39;</a> <a id="8006" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="8007" class="Symbol">}</a> <a id="8009" class="Symbol">{</a><a id="8010" href="Cubical.Categories.Adjoint.html#8010" class="Bound">g</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8016" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="8018" href="Cubical.Categories.Adjoint.html#7924" class="Bound">c&#39;</a> <a id="8021" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="8023" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="8025" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="8027" href="Cubical.Categories.Adjoint.html#7929" class="Bound">d&#39;</a> <a id="8030" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="8032" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="8033" class="Symbol">}</a>
            <a id="8047" class="Comment">-- commutativity of squares is iff</a>
            <a id="8094" class="Symbol">→</a> <a id="8096" class="Symbol">((</a><a id="8098" href="Cubical.Categories.Adjoint.html#7934" class="Bound">f</a> <a id="8100" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8103" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8105" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8107" href="Cubical.Categories.Adjoint.html#7958" class="Bound">k</a> <a id="8109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8111" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="8113" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8115" href="Cubical.Categories.Adjoint.html#7991" class="Bound">h</a> <a id="8117" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8119" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8122" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8124" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8126" href="Cubical.Categories.Adjoint.html#8010" class="Bound">g</a> <a id="8128" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="8129" class="Symbol">)</a> <a id="8131" class="Symbol">→</a> <a id="8133" class="Symbol">(</a><a id="8134" href="Cubical.Categories.Adjoint.html#7934" class="Bound">f</a> <a id="8136" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="8138" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8141" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8143" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8145" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="8147" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8149" href="Cubical.Categories.Adjoint.html#7958" class="Bound">k</a> <a id="8151" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8155" href="Cubical.Categories.Adjoint.html#7991" class="Bound">h</a> <a id="8157" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8160" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8162" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8164" href="Cubical.Categories.Adjoint.html#8010" class="Bound">g</a><a id="8165" class="Symbol">))</a>
            <a id="8180" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8182" class="Symbol">((</a><a id="8184" href="Cubical.Categories.Adjoint.html#7934" class="Bound">f</a> <a id="8186" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="8188" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8191" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8193" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8195" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="8197" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8199" href="Cubical.Categories.Adjoint.html#7958" class="Bound">k</a> <a id="8201" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8203" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8205" href="Cubical.Categories.Adjoint.html#7991" class="Bound">h</a> <a id="8207" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8210" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8212" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8214" href="Cubical.Categories.Adjoint.html#8010" class="Bound">g</a><a id="8215" class="Symbol">)</a> <a id="8217" class="Symbol">→</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Cubical.Categories.Adjoint.html#7934" class="Bound">f</a> <a id="8222" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8225" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8227" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8229" href="Cubical.Categories.Adjoint.html#7958" class="Bound">k</a> <a id="8231" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8233" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="8235" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8237" href="Cubical.Categories.Adjoint.html#7991" class="Bound">h</a> <a id="8239" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8241" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8244" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8246" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8248" href="Cubical.Categories.Adjoint.html#8010" class="Bound">g</a> <a id="8250" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="8251" class="Symbol">))</a>
    <a id="8258" href="Cubical.Categories.Adjoint.html#7909" class="Function">adjNat&#39;</a> <a id="8266" class="Symbol">{</a><a id="8267" href="Cubical.Categories.Adjoint.html#8267" class="Bound">c</a><a id="8268" class="Symbol">}</a> <a id="8270" class="Symbol">{</a><a id="8271" href="Cubical.Categories.Adjoint.html#8271" class="Bound">c&#39;</a><a id="8273" class="Symbol">}</a> <a id="8275" class="Symbol">{</a><a id="8276" href="Cubical.Categories.Adjoint.html#8276" class="Bound">d</a><a id="8277" class="Symbol">}</a> <a id="8279" class="Symbol">{</a><a id="8280" href="Cubical.Categories.Adjoint.html#8280" class="Bound">d&#39;</a><a id="8282" class="Symbol">}</a> <a id="8284" class="Symbol">{</a><a id="8285" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a><a id="8286" class="Symbol">}</a> <a id="8288" class="Symbol">{</a><a id="8289" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a><a id="8290" class="Symbol">}</a> <a id="8292" class="Symbol">{</a><a id="8293" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a><a id="8294" class="Symbol">}</a> <a id="8296" class="Symbol">{</a><a id="8297" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a><a id="8298" class="Symbol">}</a> <a id="8300" class="Symbol">=</a> <a id="8302" href="Cubical.Categories.Adjoint.html#8332" class="Function">D→C</a> <a id="8306" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8308" href="Cubical.Categories.Adjoint.html#8756" class="Function">C→D</a>
      <a id="8318" class="Keyword">where</a>
        <a id="8332" href="Cubical.Categories.Adjoint.html#8332" class="Function">D→C</a> <a id="8336" class="Symbol">:</a> <a id="8338" class="Symbol">(</a><a id="8339" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8341" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8344" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8346" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8348" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a> <a id="8350" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8352" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="8354" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8356" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="8358" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8360" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8363" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8365" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8367" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a> <a id="8369" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="8370" class="Symbol">)</a> <a id="8372" class="Symbol">→</a> <a id="8374" class="Symbol">(</a><a id="8375" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8377" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="8379" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8382" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8384" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8386" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="8388" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8390" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a> <a id="8392" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8394" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8396" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="8398" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8401" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8403" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8405" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a><a id="8406" class="Symbol">)</a>
        <a id="8416" href="Cubical.Categories.Adjoint.html#8332" class="Function">D→C</a> <a id="8420" href="Cubical.Categories.Adjoint.html#8420" class="Bound">eq</a> <a id="8423" class="Symbol">=</a> <a id="8425" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8427" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="8429" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8432" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8434" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8436" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="8438" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8440" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a> <a id="8442" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
              <a id="8458" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8461" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8465" class="Symbol">(</a><a id="8466" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="8476" class="Symbol">_</a> <a id="8478" class="Symbol">_)</a> <a id="8481" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="8499" class="Symbol">((</a><a id="8501" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8503" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8506" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8508" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8510" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a><a id="8511" class="Symbol">)</a> <a id="8513" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a><a id="8514" class="Symbol">)</a>
              <a id="8530" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8533" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8538" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a> <a id="8541" href="Cubical.Categories.Adjoint.html#8420" class="Bound">eq</a> <a id="8544" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="8562" class="Symbol">(</a><a id="8563" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="8565" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8567" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="8569" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8571" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8574" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8576" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8578" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a> <a id="8580" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="8581" class="Symbol">)</a> <a id="8583" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a>
              <a id="8599" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8602" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8612" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a> <a id="8615" class="Symbol">(</a><a id="8616" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="8626" class="Symbol">_</a> <a id="8628" class="Symbol">_))</a> <a id="8632" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="8650" class="Symbol">(</a><a id="8651" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="8653" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8656" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8658" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8660" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a><a id="8661" class="Symbol">)</a> <a id="8663" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="8665" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a>
              <a id="8681" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8684" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="8691" class="Symbol">.</a><a id="8692" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="8701" class="Symbol">_</a> <a id="8703" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="8721" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="8723" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8726" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8728" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8730" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a>
              <a id="8746" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
        <a id="8756" href="Cubical.Categories.Adjoint.html#8756" class="Function">C→D</a> <a id="8760" class="Symbol">:</a> <a id="8762" class="Symbol">(</a><a id="8763" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8765" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="8767" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8770" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8772" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8774" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="8776" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8778" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a> <a id="8780" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8782" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8784" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="8786" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8789" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="8791" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8793" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a><a id="8794" class="Symbol">)</a> <a id="8796" class="Symbol">→</a> <a id="8798" class="Symbol">(</a><a id="8799" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8801" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8804" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8806" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8808" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a> <a id="8810" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8812" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="8814" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8816" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="8818" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="8820" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8823" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8825" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8827" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a> <a id="8829" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="8830" class="Symbol">)</a>
        <a id="8840" href="Cubical.Categories.Adjoint.html#8756" class="Function">C→D</a> <a id="8844" href="Cubical.Categories.Adjoint.html#8844" class="Bound">eq</a> <a id="8847" class="Symbol">=</a> <a id="8849" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8851" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8854" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8856" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8858" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a>
              <a id="8874" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8877" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8881" class="Symbol">(</a><a id="8882" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="8889" class="Symbol">.</a><a id="8890" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="8898" class="Symbol">_)</a> <a id="8901" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="8919" class="Symbol">(</a><a id="8920" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8922" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8925" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="8927" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8929" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a><a id="8930" class="Symbol">)</a> <a id="8932" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="8934" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
              <a id="8950" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8953" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8958" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="8972" class="Symbol">_</a> <a id="8974" class="Symbol">_)</a> <a id="8977" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="8995" class="Symbol">(</a><a id="8996" href="Cubical.Categories.Adjoint.html#8285" class="Bound">f</a> <a id="8998" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="9000" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9003" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="9005" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9007" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="9009" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="9011" href="Cubical.Categories.Adjoint.html#8289" class="Bound">k</a> <a id="9013" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="9014" class="Symbol">)</a> <a id="9016" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
              <a id="9032" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9035" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9040" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="9043" href="Cubical.Categories.Adjoint.html#8844" class="Bound">eq</a> <a id="9046" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="9064" class="Symbol">(</a><a id="9065" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="9067" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9070" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="9072" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9074" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a><a id="9075" class="Symbol">)</a> <a id="9077" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
              <a id="9093" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9096" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="9106" class="Symbol">_</a> <a id="9108" class="Symbol">_</a> <a id="9110" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="9128" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="9130" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="9132" href="Cubical.Categories.Adjoint.html#8293" class="Bound">h</a> <a id="9134" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="9136" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9139" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9141" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9143" href="Cubical.Categories.Adjoint.html#8297" class="Bound">g</a> <a id="9145" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
              <a id="9161" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="9168" class="Keyword">open</a> <a id="9173" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

    <a id="9187" class="Comment">-- note : had to make this record syntax because termination checker was complaining</a>
    <a id="9276" class="Comment">-- due to referencing η and ε from the definitions of Δs</a>
    <a id="9337" href="Cubical.Categories.Adjoint.html#9337" class="Function">adj&#39;→adj</a> <a id="9346" class="Symbol">:</a> <a id="9348" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="9350" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="9352" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a>
    <a id="9358" href="Cubical.Categories.Adjoint.html#9337" class="Function">adj&#39;→adj</a> <a id="9367" class="Symbol">=</a> <a id="9369" class="Keyword">record</a>
      <a id="9382" class="Symbol">{</a> <a id="9384" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="9386" class="Symbol">=</a> <a id="9388" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a>
      <a id="9397" class="Symbol">;</a> <a id="9399" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="9401" class="Symbol">=</a> <a id="9403" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a>
      <a id="9412" class="Symbol">;</a> <a id="9414" href="Cubical.Categories.Adjoint.html#1655" class="Field">triangleIdentities</a> <a id="9433" class="Symbol">=</a> <a id="9435" class="Keyword">record</a>
        <a id="9450" class="Symbol">{</a><a id="9451" href="Cubical.Categories.Adjoint.html#1330" class="Field">Δ₁</a> <a id="9454" class="Symbol">=</a> <a id="9456" href="Cubical.Categories.Adjoint.html#10559" class="Function">Δ₁&#39;</a>
        <a id="9468" class="Symbol">;</a> <a id="9470" href="Cubical.Categories.Adjoint.html#1390" class="Field">Δ₂</a> <a id="9473" class="Symbol">=</a> <a id="9475" href="Cubical.Categories.Adjoint.html#10874" class="Function">Δ₂&#39;</a> <a id="9479" class="Symbol">}}</a>

      <a id="9489" class="Keyword">where</a>
        <a id="9503" class="Comment">-- ETA</a>

        <a id="9519" class="Comment">-- trivial commutative diagram between identities in D</a>
        <a id="9582" href="Cubical.Categories.Adjoint.html#9582" class="Function">commInD</a> <a id="9590" class="Symbol">:</a> <a id="9592" class="Symbol">∀</a> <a id="9594" class="Symbol">{</a><a id="9595" href="Cubical.Categories.Adjoint.html#9595" class="Bound">x</a> <a id="9597" href="Cubical.Categories.Adjoint.html#9597" class="Bound">y</a><a id="9598" class="Symbol">}</a> <a id="9600" class="Symbol">(</a><a id="9601" href="Cubical.Categories.Adjoint.html#9601" class="Bound">f</a> <a id="9603" class="Symbol">:</a> <a id="9605" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="9607" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="9609" href="Cubical.Categories.Adjoint.html#9595" class="Bound">x</a> <a id="9611" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="9613" href="Cubical.Categories.Adjoint.html#9597" class="Bound">y</a> <a id="9615" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="9616" class="Symbol">)</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9622" class="Symbol">.</a><a id="9623" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="9626" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9629" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9631" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9633" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="9635" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="9637" href="Cubical.Categories.Adjoint.html#9601" class="Bound">f</a> <a id="9639" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="9641" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9643" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="9645" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="9647" href="Cubical.Categories.Adjoint.html#9601" class="Bound">f</a> <a id="9649" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="9651" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9654" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9656" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9658" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9660" class="Symbol">.</a><a id="9661" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
        <a id="9672" href="Cubical.Categories.Adjoint.html#9582" class="Function">commInD</a> <a id="9680" href="Cubical.Categories.Adjoint.html#9680" class="Bound">f</a> <a id="9682" class="Symbol">=</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9687" class="Symbol">.</a><a id="9688" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="9693" class="Symbol">_)</a> <a id="9696" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9698" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9702" class="Symbol">(</a><a id="9703" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9705" class="Symbol">.</a><a id="9706" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="9711" class="Symbol">_)</a>

        <a id="9723" href="Cubical.Categories.Adjoint.html#9723" class="Function">sharpen1</a> <a id="9732" class="Symbol">:</a> <a id="9734" class="Symbol">∀</a> <a id="9736" class="Symbol">{</a><a id="9737" href="Cubical.Categories.Adjoint.html#9737" class="Bound">x</a> <a id="9739" href="Cubical.Categories.Adjoint.html#9739" class="Bound">y</a><a id="9740" class="Symbol">}</a> <a id="9742" class="Symbol">(</a><a id="9743" href="Cubical.Categories.Adjoint.html#9743" class="Bound">f</a> <a id="9745" class="Symbol">:</a> <a id="9747" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="9749" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="9751" href="Cubical.Categories.Adjoint.html#9737" class="Bound">x</a> <a id="9753" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="9755" href="Cubical.Categories.Adjoint.html#9739" class="Bound">y</a> <a id="9757" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="9758" class="Symbol">)</a> <a id="9760" class="Symbol">→</a> <a id="9762" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="9764" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="9766" href="Cubical.Categories.Adjoint.html#9743" class="Bound">f</a> <a id="9768" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="9770" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9773" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9775" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9777" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9779" class="Symbol">.</a><a id="9780" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="9783" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9785" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="9787" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="9789" href="Cubical.Categories.Adjoint.html#9743" class="Bound">f</a> <a id="9791" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="9793" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9796" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9798" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9800" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9802" class="Symbol">.</a><a id="9803" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="9806" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="9808" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
        <a id="9818" href="Cubical.Categories.Adjoint.html#9723" class="Function">sharpen1</a> <a id="9827" href="Cubical.Categories.Adjoint.html#9827" class="Bound">f</a> <a id="9829" class="Symbol">=</a> <a id="9831" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9836" class="Symbol">(λ</a> <a id="9839" href="Cubical.Categories.Adjoint.html#9839" class="Bound">v</a> <a id="9841" class="Symbol">→</a> <a id="9843" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="9845" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="9847" href="Cubical.Categories.Adjoint.html#9827" class="Bound">f</a> <a id="9849" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="9851" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9854" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9856" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9858" href="Cubical.Categories.Adjoint.html#9839" class="Bound">v</a><a id="9859" class="Symbol">)</a> <a id="9861" class="Symbol">(</a><a id="9862" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9866" class="Symbol">(</a><a id="9867" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="9874" class="Symbol">.</a><a id="9875" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="9883" class="Symbol">_))</a>

        <a id="9896" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="9899" class="Symbol">:</a> <a id="9901" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="9904" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="9906" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="9908" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="9910" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="9912" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="9915" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a>
        <a id="9925" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="9928" class="Symbol">.</a><a id="9929" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="9934" href="Cubical.Categories.Adjoint.html#9934" class="Bound">x</a> <a id="9936" class="Symbol">=</a> <a id="9938" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="9940" class="Symbol">.</a><a id="9941" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="9944" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a>
        <a id="9954" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="9957" class="Symbol">.</a><a id="9958" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="9964" href="Cubical.Categories.Adjoint.html#9964" class="Bound">f</a> <a id="9966" class="Symbol">=</a> <a id="9968" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9972" class="Symbol">(</a><a id="9973" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9977" class="Symbol">(</a><a id="9978" href="Cubical.Categories.Adjoint.html#7909" class="Function">adjNat&#39;</a><a id="9985" class="Symbol">)</a> <a id="9987" class="Symbol">(</a><a id="9988" href="Cubical.Categories.Adjoint.html#9582" class="Function">commInD</a> <a id="9996" href="Cubical.Categories.Adjoint.html#9964" class="Bound">f</a> <a id="9998" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10000" href="Cubical.Categories.Adjoint.html#9723" class="Function">sharpen1</a> <a id="10009" href="Cubical.Categories.Adjoint.html#9964" class="Bound">f</a><a id="10010" class="Symbol">))</a>

        <a id="10022" class="Comment">-- EPSILON</a>

        <a id="10042" class="Comment">-- trivial commutative diagram between identities in C</a>
        <a id="10105" href="Cubical.Categories.Adjoint.html#10105" class="Function">commInC</a> <a id="10113" class="Symbol">:</a> <a id="10115" class="Symbol">∀</a> <a id="10117" class="Symbol">{</a><a id="10118" href="Cubical.Categories.Adjoint.html#10118" class="Bound">x</a> <a id="10120" href="Cubical.Categories.Adjoint.html#10120" class="Bound">y</a><a id="10121" class="Symbol">}</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Cubical.Categories.Adjoint.html#10124" class="Bound">g</a> <a id="10126" class="Symbol">:</a> <a id="10128" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10130" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="10132" href="Cubical.Categories.Adjoint.html#10118" class="Bound">x</a> <a id="10134" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="10136" href="Cubical.Categories.Adjoint.html#10120" class="Bound">y</a> <a id="10138" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="10139" class="Symbol">)</a> <a id="10141" class="Symbol">→</a> <a id="10143" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10145" class="Symbol">.</a><a id="10146" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="10149" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10152" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10154" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10156" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10158" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10160" href="Cubical.Categories.Adjoint.html#10124" class="Bound">g</a> <a id="10162" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="10164" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10166" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10168" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10170" href="Cubical.Categories.Adjoint.html#10124" class="Bound">g</a> <a id="10172" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="10174" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10177" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10179" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10181" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10183" class="Symbol">.</a><a id="10184" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
        <a id="10195" href="Cubical.Categories.Adjoint.html#10105" class="Function">commInC</a> <a id="10203" href="Cubical.Categories.Adjoint.html#10203" class="Bound">g</a> <a id="10205" class="Symbol">=</a> <a id="10207" class="Symbol">(</a><a id="10208" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10210" class="Symbol">.</a><a id="10211" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="10216" class="Symbol">_)</a> <a id="10219" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10221" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10225" class="Symbol">(</a><a id="10226" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10228" class="Symbol">.</a><a id="10229" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="10234" class="Symbol">_)</a>

        <a id="10246" href="Cubical.Categories.Adjoint.html#10246" class="Function">sharpen2</a> <a id="10255" class="Symbol">:</a> <a id="10257" class="Symbol">∀</a> <a id="10259" class="Symbol">{</a><a id="10260" href="Cubical.Categories.Adjoint.html#10260" class="Bound">x</a> <a id="10262" href="Cubical.Categories.Adjoint.html#10262" class="Bound">y</a><a id="10263" class="Symbol">}</a> <a id="10265" class="Symbol">(</a><a id="10266" href="Cubical.Categories.Adjoint.html#10266" class="Bound">g</a> <a id="10268" class="Symbol">:</a> <a id="10270" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10272" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="10274" href="Cubical.Categories.Adjoint.html#10260" class="Bound">x</a> <a id="10276" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="10278" href="Cubical.Categories.Adjoint.html#10262" class="Bound">y</a> <a id="10280" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="10281" class="Symbol">)</a> <a id="10283" class="Symbol">→</a> <a id="10285" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10287" class="Symbol">.</a><a id="10288" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="10291" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a> <a id="10293" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">♭</a> <a id="10295" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10298" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10300" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10302" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10304" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10306" href="Cubical.Categories.Adjoint.html#10266" class="Bound">g</a> <a id="10308" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="10310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10312" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10314" class="Symbol">.</a><a id="10315" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="10318" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10321" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10323" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10325" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10327" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10329" href="Cubical.Categories.Adjoint.html#10266" class="Bound">g</a> <a id="10331" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
        <a id="10341" href="Cubical.Categories.Adjoint.html#10246" class="Function">sharpen2</a> <a id="10350" href="Cubical.Categories.Adjoint.html#10350" class="Bound">g</a> <a id="10352" class="Symbol">=</a> <a id="10354" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10359" class="Symbol">(λ</a> <a id="10362" href="Cubical.Categories.Adjoint.html#10362" class="Bound">v</a> <a id="10364" class="Symbol">→</a> <a id="10366" href="Cubical.Categories.Adjoint.html#10362" class="Bound">v</a> <a id="10368" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10371" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10373" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10375" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10377" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10379" href="Cubical.Categories.Adjoint.html#10350" class="Bound">g</a> <a id="10381" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="10382" class="Symbol">)</a> <a id="10384" class="Symbol">(</a><a id="10385" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="10392" class="Symbol">.</a><a id="10393" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="10402" class="Symbol">_)</a>

        <a id="10414" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="10417" class="Symbol">:</a> <a id="10419" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="10421" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="10424" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10426" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="10428" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="10431" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10433" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a>
        <a id="10443" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="10446" class="Symbol">.</a><a id="10447" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10452" href="Cubical.Categories.Adjoint.html#10452" class="Bound">x</a>  <a id="10455" class="Symbol">=</a> <a id="10457" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10459" class="Symbol">.</a><a id="10460" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="10463" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a>
        <a id="10473" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="10476" class="Symbol">.</a><a id="10477" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="10483" href="Cubical.Categories.Adjoint.html#10483" class="Bound">g</a> <a id="10485" class="Symbol">=</a> <a id="10487" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10491" class="Symbol">(</a><a id="10492" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10496" href="Cubical.Categories.Adjoint.html#7909" class="Function">adjNat&#39;</a> <a id="10504" class="Symbol">(</a><a id="10505" href="Cubical.Categories.Adjoint.html#10246" class="Function">sharpen2</a> <a id="10514" href="Cubical.Categories.Adjoint.html#10483" class="Bound">g</a> <a id="10516" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10518" href="Cubical.Categories.Adjoint.html#10105" class="Function">commInC</a> <a id="10526" href="Cubical.Categories.Adjoint.html#10483" class="Bound">g</a><a id="10527" class="Symbol">))</a>

        <a id="10539" class="Comment">-- DELTA 1</a>

        <a id="10559" href="Cubical.Categories.Adjoint.html#10559" class="Function">Δ₁&#39;</a> <a id="10563" class="Symbol">:</a> <a id="10565" class="Symbol">∀</a> <a id="10567" href="Cubical.Categories.Adjoint.html#10567" class="Bound">c</a> <a id="10569" class="Symbol">→</a> <a id="10571" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="10573" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10575" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="10578" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10580" href="Cubical.Categories.Adjoint.html#10567" class="Bound">c</a> <a id="10582" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="10584" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="10586" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10589" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10591" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10593" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="10596" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10598" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="10600" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10602" href="Cubical.Categories.Adjoint.html#10567" class="Bound">c</a> <a id="10604" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="10606" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="10608" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10610" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10612" class="Symbol">.</a><a id="10613" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
        <a id="10624" href="Cubical.Categories.Adjoint.html#10559" class="Function">Δ₁&#39;</a> <a id="10628" href="Cubical.Categories.Adjoint.html#10628" class="Bound">c</a> <a id="10630" class="Symbol">=</a>
            <a id="10644" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="10646" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10648" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="10651" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10653" href="Cubical.Categories.Adjoint.html#10628" class="Bound">c</a> <a id="10655" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="10657" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="10659" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10662" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10664" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10666" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="10669" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10671" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="10673" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10675" href="Cubical.Categories.Adjoint.html#10628" class="Bound">c</a> <a id="10677" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="10679" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a>
          <a id="10691" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10694" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10698" class="Symbol">(</a><a id="10699" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10703" href="Cubical.Categories.Adjoint.html#7909" class="Function">adjNat&#39;</a> <a id="10711" class="Symbol">(</a><a id="10712" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10717" class="Symbol">(λ</a> <a id="10720" href="Cubical.Categories.Adjoint.html#10720" class="Bound">v</a> <a id="10722" class="Symbol">→</a> <a id="10724" class="Symbol">(</a><a id="10725" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="10728" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10730" href="Cubical.Categories.Adjoint.html#10628" class="Bound">c</a> <a id="10732" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="10733" class="Symbol">)</a> <a id="10735" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10738" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10740" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10742" href="Cubical.Categories.Adjoint.html#10720" class="Bound">v</a><a id="10743" class="Symbol">)</a> <a id="10745" class="Symbol">(</a><a id="10746" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10748" class="Symbol">.</a><a id="10749" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="10753" class="Symbol">)))</a> <a id="10757" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="10771" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10773" class="Symbol">.</a><a id="10774" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="10777" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10780" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10782" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10784" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10786" class="Symbol">.</a><a id="10787" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
          <a id="10800" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10803" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10805" class="Symbol">.</a><a id="10806" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="10811" class="Symbol">_</a> <a id="10813" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="10827" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="10829" class="Symbol">.</a><a id="10830" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
          <a id="10843" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

        <a id="10854" class="Comment">-- DELTA 2</a>

        <a id="10874" href="Cubical.Categories.Adjoint.html#10874" class="Function">Δ₂&#39;</a> <a id="10878" class="Symbol">:</a> <a id="10880" class="Symbol">∀</a> <a id="10882" href="Cubical.Categories.Adjoint.html#10882" class="Bound">d</a> <a id="10884" class="Symbol">→</a> <a id="10886" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="10889" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10891" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10893" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10895" href="Cubical.Categories.Adjoint.html#10882" class="Bound">d</a> <a id="10897" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="10899" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="10901" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10904" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10906" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10908" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10910" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10912" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="10915" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10917" href="Cubical.Categories.Adjoint.html#10882" class="Bound">d</a> <a id="10919" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="10921" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="10923" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10925" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10927" class="Symbol">.</a><a id="10928" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
        <a id="10939" href="Cubical.Categories.Adjoint.html#10874" class="Function">Δ₂&#39;</a> <a id="10943" href="Cubical.Categories.Adjoint.html#10943" class="Bound">d</a> <a id="10945" class="Symbol">=</a>
            <a id="10959" class="Symbol">(</a><a id="10960" href="Cubical.Categories.Adjoint.html#9896" class="Function">η&#39;</a> <a id="10963" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10965" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10967" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10969" href="Cubical.Categories.Adjoint.html#10943" class="Bound">d</a> <a id="10971" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="10973" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="10974" class="Symbol">)</a> <a id="10976" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10979" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="10981" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="10986" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="10988" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="10991" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="10993" href="Cubical.Categories.Adjoint.html#10943" class="Bound">d</a> <a id="10995" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="10997" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="10998" class="Symbol">)</a>
          <a id="11010" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11013" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11017" href="Cubical.Categories.Adjoint.html#7909" class="Function">adjNat&#39;</a> <a id="11025" class="Symbol">(</a><a id="11026" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11031" class="Symbol">(λ</a> <a id="11034" href="Cubical.Categories.Adjoint.html#11034" class="Bound">v</a> <a id="11036" class="Symbol">→</a> <a id="11038" href="Cubical.Categories.Adjoint.html#11034" class="Bound">v</a> <a id="11040" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11043" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="11045" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11047" class="Symbol">(</a><a id="11048" href="Cubical.Categories.Adjoint.html#10414" class="Function">ε&#39;</a> <a id="11051" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11053" href="Cubical.Categories.Adjoint.html#10943" class="Bound">d</a> <a id="11055" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="11056" class="Symbol">))</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11064" class="Symbol">(</a><a id="11065" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="11067" class="Symbol">.</a><a id="11068" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="11072" class="Symbol">)))</a> <a id="11076" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="11090" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11092" class="Symbol">.</a><a id="11093" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="11096" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11099" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11101" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11103" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11105" class="Symbol">.</a><a id="11106" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
          <a id="11119" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11122" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11124" class="Symbol">.</a><a id="11125" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="11130" class="Symbol">_</a> <a id="11132" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="11146" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11148" class="Symbol">.</a><a id="11149" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
          <a id="11162" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>


  <a id="11168" class="Keyword">module</a> <a id="11175" href="Cubical.Categories.Adjoint.html#11175" class="Module">_</a> <a id="11177" class="Symbol">(</a><a id="11178" href="Cubical.Categories.Adjoint.html#11178" class="Bound">adj</a> <a id="11182" class="Symbol">:</a> <a id="11184" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="11186" href="Cubical.Categories.Adjoint.html#1486" class="Record Operator">⊣</a> <a id="11188" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a><a id="11189" class="Symbol">)</a> <a id="11191" class="Keyword">where</a>
    <a id="11201" class="Keyword">open</a> <a id="11206" href="Cubical.Categories.Adjoint.html#1486" class="Module Operator">_⊣_</a> <a id="11210" href="Cubical.Categories.Adjoint.html#11178" class="Bound">adj</a>
    <a id="11218" class="Keyword">open</a> <a id="11223" href="Cubical.Categories.Adjoint.html#7683" class="Module Operator">_⊣²_</a>
    <a id="11232" class="Keyword">open</a> <a id="11237" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

    <a id="11251" href="Cubical.Categories.Adjoint.html#11251" class="Function">adj→adj&#39;</a> <a id="11260" class="Symbol">:</a> <a id="11262" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="11264" href="Cubical.Categories.Adjoint.html#7683" class="Record Operator">⊣²</a> <a id="11267" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a>
    <a id="11273" class="Comment">-- ∀ {c d} → Iso (D [ F ⟅ c ⟆ , d ]) (C [ c , G ⟅ d ⟆ ])</a>
    <a id="11334" class="Comment">-- takes f to Gf precomposed with the unit</a>
    <a id="11381" href="Cubical.Categories.Adjoint.html#11251" class="Function">adj→adj&#39;</a> <a id="11390" class="Symbol">.</a><a id="11391" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="11398" class="Symbol">{</a><a id="11399" class="Argument">c</a> <a id="11401" class="Symbol">=</a> <a id="11403" href="Cubical.Categories.Adjoint.html#11403" class="Bound">c</a><a id="11404" class="Symbol">}</a> <a id="11406" class="Symbol">.</a><a id="11407" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11411" href="Cubical.Categories.Adjoint.html#11411" class="Bound">f</a> <a id="11413" class="Symbol">=</a> <a id="11415" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="11417" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11419" href="Cubical.Categories.Adjoint.html#11403" class="Bound">c</a> <a id="11421" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11423" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11426" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11428" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11430" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="11432" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11434" href="Cubical.Categories.Adjoint.html#11411" class="Bound">f</a> <a id="11436" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
    <a id="11442" class="Comment">-- takes g to Fg postcomposed with the counit</a>
    <a id="11492" href="Cubical.Categories.Adjoint.html#11251" class="Function">adj→adj&#39;</a> <a id="11501" class="Symbol">.</a><a id="11502" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="11509" class="Symbol">{</a><a id="11510" class="Argument">d</a> <a id="11512" class="Symbol">=</a> <a id="11514" href="Cubical.Categories.Adjoint.html#11514" class="Bound">d</a><a id="11515" class="Symbol">}</a> <a id="11517" class="Symbol">.</a><a id="11518" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11522" href="Cubical.Categories.Adjoint.html#11522" class="Bound">g</a> <a id="11524" class="Symbol">=</a> <a id="11526" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="11528" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11530" href="Cubical.Categories.Adjoint.html#11522" class="Bound">g</a> <a id="11532" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="11534" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11537" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="11539" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11541" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="11543" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11545" href="Cubical.Categories.Adjoint.html#11514" class="Bound">d</a> <a id="11547" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a>
    <a id="11553" class="Comment">-- invertibility follows from the triangle identities</a>
    <a id="11611" href="Cubical.Categories.Adjoint.html#11251" class="Function">adj→adj&#39;</a> <a id="11620" class="Symbol">.</a><a id="11621" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="11628" class="Symbol">{</a><a id="11629" class="Argument">c</a> <a id="11631" class="Symbol">=</a> <a id="11633" href="Cubical.Categories.Adjoint.html#11633" class="Bound">c</a><a id="11634" class="Symbol">}</a> <a id="11636" class="Symbol">{</a><a id="11637" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a><a id="11638" class="Symbol">}</a> <a id="11640" class="Symbol">.</a><a id="11641" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="11650" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a>
      <a id="11658" class="Symbol">=</a> <a id="11660" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="11662" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11664" href="Cubical.Categories.Adjoint.html#11633" class="Bound">c</a> <a id="11666" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11668" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11671" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11673" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11675" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="11677" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11679" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="11681" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11683" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="11685" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="11687" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11690" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="11692" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11694" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="11696" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11698" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="11700" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11702" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
      <a id="11710" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11713" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11718" class="Symbol">(λ</a> <a id="11721" href="Cubical.Categories.Adjoint.html#11721" class="Bound">v</a> <a id="11723" class="Symbol">→</a> <a id="11725" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="11727" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11729" href="Cubical.Categories.Adjoint.html#11633" class="Bound">c</a> <a id="11731" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11733" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11736" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11738" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11740" href="Cubical.Categories.Adjoint.html#11721" class="Bound">v</a><a id="11741" class="Symbol">)</a> <a id="11743" class="Symbol">(</a><a id="11744" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="11746" class="Symbol">.</a><a id="11747" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="11753" class="Symbol">_</a> <a id="11755" class="Symbol">_)</a> <a id="11758" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="11768" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="11770" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11772" href="Cubical.Categories.Adjoint.html#11633" class="Bound">c</a> <a id="11774" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11776" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11779" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11781" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11783" class="Symbol">(</a><a id="11784" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="11786" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11788" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="11790" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11792" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="11794" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="11796" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="11798" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11801" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11803" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11805" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="11807" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11809" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="11811" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11813" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="11815" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11817" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="11818" class="Symbol">)</a>
      <a id="11826" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11829" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11833" class="Symbol">(</a><a id="11834" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11836" class="Symbol">.</a><a id="11837" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="11844" class="Symbol">_</a> <a id="11846" class="Symbol">_</a> <a id="11848" class="Symbol">_)</a> <a id="11851" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="11861" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="11863" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11865" href="Cubical.Categories.Adjoint.html#11633" class="Bound">c</a> <a id="11867" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11869" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11872" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11874" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11876" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="11878" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11880" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="11882" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11884" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="11886" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="11888" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="11890" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11893" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11895" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11897" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="11899" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="11901" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="11903" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="11905" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="11907" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="11909" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
      <a id="11917" class="Comment">-- apply naturality</a>
      <a id="11943" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11946" href="Cubical.Categories.Category.Properties.html#1388" class="Function">rCatWhisker</a> <a id="11958" class="Symbol">{</a><a id="11959" class="Argument">C</a> <a id="11961" class="Symbol">=</a> <a id="11963" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a><a id="11964" class="Symbol">}</a> <a id="11966" class="Symbol">_</a> <a id="11968" class="Symbol">_</a> <a id="11970" class="Symbol">_</a> <a id="11972" href="Cubical.Categories.Adjoint.html#12240" class="Function">natu</a> <a id="11977" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="11987" class="Symbol">(</a><a id="11988" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="11990" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11993" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="11995" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11997" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="11999" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12001" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12003" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="12005" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="12007" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="12009" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="12010" class="Symbol">)</a> <a id="12012" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12015" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12017" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12019" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12021" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12023" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12025" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12027" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="12029" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12031" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
      <a id="12039" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12042" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12044" class="Symbol">.</a><a id="12045" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="12052" class="Symbol">_</a> <a id="12054" class="Symbol">_</a> <a id="12056" class="Symbol">_</a> <a id="12058" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12068" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="12070" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12073" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12075" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12077" class="Symbol">(</a><a id="12078" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12080" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12082" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12084" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="12086" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="12088" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="12090" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12092" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12095" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12097" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12099" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12101" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12103" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12105" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12107" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="12109" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12111" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="12112" class="Symbol">)</a>
      <a id="12120" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12123" href="Cubical.Categories.Category.Properties.html#1218" class="Function">lCatWhisker</a> <a id="12135" class="Symbol">{</a><a id="12136" class="Argument">C</a> <a id="12138" class="Symbol">=</a> <a id="12140" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a><a id="12141" class="Symbol">}</a> <a id="12143" class="Symbol">_</a> <a id="12145" class="Symbol">_</a> <a id="12147" class="Symbol">_</a> <a id="12149" class="Symbol">(</a><a id="12150" href="Cubical.Categories.Adjoint.html#1390" class="Function">Δ₂</a> <a id="12153" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a><a id="12154" class="Symbol">)</a> <a id="12156" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12166" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="12168" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12171" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12173" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12175" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12177" class="Symbol">.</a><a id="12178" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
      <a id="12187" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12190" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12192" class="Symbol">.</a><a id="12193" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="12198" class="Symbol">_</a> <a id="12200" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12210" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a>
      <a id="12218" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
      <a id="12226" class="Keyword">where</a>
        <a id="12240" href="Cubical.Categories.Adjoint.html#12240" class="Function">natu</a> <a id="12245" class="Symbol">:</a> <a id="12247" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12249" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12251" href="Cubical.Categories.Adjoint.html#11633" class="Bound">c</a> <a id="12253" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12255" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12258" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12260" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12262" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12264" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12266" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12268" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12270" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="12272" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12274" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12276" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12278" href="Cubical.Categories.Adjoint.html#11650" class="Bound">g</a> <a id="12280" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12283" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12285" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12287" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12289" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12291" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12293" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="12295" href="Cubical.Categories.Adjoint.html#11637" class="Bound">d</a> <a id="12297" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="12299" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a>
        <a id="12309" href="Cubical.Categories.Adjoint.html#12240" class="Function">natu</a> <a id="12314" class="Symbol">=</a> <a id="12316" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12320" class="Symbol">(</a><a id="12321" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12323" class="Symbol">.</a><a id="12324" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="12330" class="Symbol">_)</a>
    <a id="12337" href="Cubical.Categories.Adjoint.html#11251" class="Function">adj→adj&#39;</a> <a id="12346" class="Symbol">.</a><a id="12347" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="12354" class="Symbol">{</a><a id="12355" class="Argument">c</a> <a id="12357" class="Symbol">=</a> <a id="12359" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a><a id="12360" class="Symbol">}</a> <a id="12362" class="Symbol">{</a><a id="12363" href="Cubical.Categories.Adjoint.html#12363" class="Bound">d</a><a id="12364" class="Symbol">}</a> <a id="12366" class="Symbol">.</a><a id="12367" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="12375" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a>
      <a id="12383" class="Symbol">=</a> <a id="12385" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12387" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12389" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12391" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12393" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="12395" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12397" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12400" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="12402" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12404" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12406" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12408" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a> <a id="12410" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12412" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12414" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12417" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12419" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12421" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12423" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12425" href="Cubical.Categories.Adjoint.html#12363" class="Bound">d</a> <a id="12427" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a>
      <a id="12435" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12438" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12443" class="Symbol">(λ</a> <a id="12446" href="Cubical.Categories.Adjoint.html#12446" class="Bound">v</a> <a id="12448" class="Symbol">→</a> <a id="12450" href="Cubical.Categories.Adjoint.html#12446" class="Bound">v</a> <a id="12452" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12455" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12457" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12459" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12461" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12463" href="Cubical.Categories.Adjoint.html#12363" class="Bound">d</a> <a id="12465" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="12466" class="Symbol">)</a> <a id="12468" class="Symbol">(</a><a id="12469" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12471" class="Symbol">.</a><a id="12472" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="12478" class="Symbol">_</a> <a id="12480" class="Symbol">_)</a> <a id="12483" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12493" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12495" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12497" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12499" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12501" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="12503" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12505" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12507" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12510" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12512" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12514" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12516" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12518" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12520" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12522" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a> <a id="12524" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12526" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12528" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12531" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12533" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12535" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12537" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12539" href="Cubical.Categories.Adjoint.html#12363" class="Bound">d</a> <a id="12541" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a>
      <a id="12549" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12552" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12554" class="Symbol">.</a><a id="12555" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="12562" class="Symbol">_</a> <a id="12564" class="Symbol">_</a> <a id="12566" class="Symbol">_</a> <a id="12568" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12578" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12580" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12582" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12584" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12586" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="12588" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12590" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12592" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12595" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12597" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12599" class="Symbol">(</a><a id="12600" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12602" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12604" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="12606" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12608" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a> <a id="12610" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12612" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12614" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12617" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12619" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12621" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12623" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12625" href="Cubical.Categories.Adjoint.html#12363" class="Bound">d</a> <a id="12627" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="12628" class="Symbol">)</a>
      <a id="12636" class="Comment">-- apply naturality</a>
      <a id="12662" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12665" href="Cubical.Categories.Category.Properties.html#1218" class="Function">lCatWhisker</a> <a id="12677" class="Symbol">{</a><a id="12678" class="Argument">C</a> <a id="12680" class="Symbol">=</a> <a id="12682" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a><a id="12683" class="Symbol">}</a> <a id="12685" class="Symbol">_</a> <a id="12687" class="Symbol">_</a> <a id="12689" class="Symbol">_</a> <a id="12691" href="Cubical.Categories.Adjoint.html#12996" class="Function">natu</a> <a id="12696" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12706" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12708" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12710" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12712" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12714" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="12716" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12718" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12720" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12723" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12725" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12727" class="Symbol">(</a><a id="12728" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12730" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12732" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12734" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="12736" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="12738" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="12740" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12742" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12745" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12747" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12749" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a><a id="12750" class="Symbol">)</a>
      <a id="12758" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12761" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12765" class="Symbol">(</a><a id="12766" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12768" class="Symbol">.</a><a id="12769" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="12776" class="Symbol">_</a> <a id="12778" class="Symbol">_</a> <a id="12780" class="Symbol">_)</a> <a id="12783" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12793" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12795" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="12797" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="12799" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12801" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="12803" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12805" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="12807" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12810" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12812" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12814" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="12816" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="12818" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="12820" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="12822" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="12824" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="12826" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="12828" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12831" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12833" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12835" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a>
      <a id="12843" class="Comment">-- apply triangle identity</a>
      <a id="12876" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12879" href="Cubical.Categories.Category.Properties.html#1388" class="Function">rCatWhisker</a> <a id="12891" class="Symbol">{</a><a id="12892" class="Argument">C</a> <a id="12894" class="Symbol">=</a> <a id="12896" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a><a id="12897" class="Symbol">}</a> <a id="12899" class="Symbol">_</a> <a id="12901" class="Symbol">_</a> <a id="12903" class="Symbol">_</a> <a id="12905" class="Symbol">(</a><a id="12906" href="Cubical.Categories.Adjoint.html#1330" class="Function">Δ₁</a> <a id="12909" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a><a id="12910" class="Symbol">)</a> <a id="12912" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12922" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12924" class="Symbol">.</a><a id="12925" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="12928" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12931" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12933" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12935" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a>
      <a id="12943" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12946" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="12948" class="Symbol">.</a><a id="12949" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="12954" class="Symbol">_</a> <a id="12956" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12966" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a>
      <a id="12974" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
      <a id="12982" class="Keyword">where</a>
        <a id="12996" href="Cubical.Categories.Adjoint.html#12996" class="Function">natu</a> <a id="13001" class="Symbol">:</a> <a id="13003" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="13005" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="13007" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="13009" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="13011" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a> <a id="13013" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="13015" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="13017" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13020" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="13022" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13024" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="13026" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="13028" href="Cubical.Categories.Adjoint.html#12363" class="Bound">d</a> <a id="13030" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="13032" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13034" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="13036" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="13038" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="13040" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="13042" href="Cubical.Categories.Adjoint.html#12359" class="Bound">c</a> <a id="13044" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="13046" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="13048" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13051" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="13053" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13055" href="Cubical.Categories.Adjoint.html#12375" class="Bound">f</a>
        <a id="13065" href="Cubical.Categories.Adjoint.html#12996" class="Function">natu</a> <a id="13070" class="Symbol">=</a> <a id="13072" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="13074" class="Symbol">.</a><a id="13075" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="13081" class="Symbol">_</a>
    <a id="13087" class="Comment">-- follows directly from functoriality</a>
    <a id="13130" href="Cubical.Categories.Adjoint.html#11251" class="Function">adj→adj&#39;</a> <a id="13139" class="Symbol">.</a><a id="13140" href="Cubical.Categories.Adjoint.html#5294" class="Field">adjNatInD</a> <a id="13150" class="Symbol">{</a><a id="13151" class="Argument">c</a> <a id="13153" class="Symbol">=</a> <a id="13155" href="Cubical.Categories.Adjoint.html#13155" class="Bound">c</a><a id="13156" class="Symbol">}</a> <a id="13158" href="Cubical.Categories.Adjoint.html#13158" class="Bound">f</a> <a id="13160" href="Cubical.Categories.Adjoint.html#13160" class="Bound">k</a> <a id="13162" class="Symbol">=</a> <a id="13164" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13169" class="Symbol">(λ</a> <a id="13172" href="Cubical.Categories.Adjoint.html#13172" class="Bound">v</a> <a id="13174" class="Symbol">→</a> <a id="13176" href="Cubical.Categories.Adjoint.html#1571" class="Field">η</a> <a id="13178" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="13180" href="Cubical.Categories.Adjoint.html#13155" class="Bound">c</a> <a id="13182" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="13184" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13187" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="13189" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13191" href="Cubical.Categories.Adjoint.html#13172" class="Bound">v</a><a id="13192" class="Symbol">)</a> <a id="13194" class="Symbol">(</a><a id="13195" href="Cubical.Categories.Adjoint.html#7601" class="Bound">G</a> <a id="13197" class="Symbol">.</a><a id="13198" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="13204" class="Symbol">_</a> <a id="13206" class="Symbol">_)</a> <a id="13209" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13211" class="Symbol">(</a><a id="13212" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13216" class="Symbol">(</a><a id="13217" href="Cubical.Categories.Adjoint.html#7595" class="Bound">C</a> <a id="13219" class="Symbol">.</a><a id="13220" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="13227" class="Symbol">_</a> <a id="13229" class="Symbol">_</a> <a id="13231" class="Symbol">_))</a>
    <a id="13239" href="Cubical.Categories.Adjoint.html#11251" class="Function">adj→adj&#39;</a> <a id="13248" class="Symbol">.</a><a id="13249" href="Cubical.Categories.Adjoint.html#5431" class="Field">adjNatInC</a> <a id="13259" class="Symbol">{</a><a id="13260" class="Argument">d</a> <a id="13262" class="Symbol">=</a> <a id="13264" href="Cubical.Categories.Adjoint.html#13264" class="Bound">d</a><a id="13265" class="Symbol">}</a> <a id="13267" href="Cubical.Categories.Adjoint.html#13267" class="Bound">g</a> <a id="13269" href="Cubical.Categories.Adjoint.html#13269" class="Bound">h</a> <a id="13271" class="Symbol">=</a> <a id="13273" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13278" class="Symbol">(λ</a> <a id="13281" href="Cubical.Categories.Adjoint.html#13281" class="Bound">v</a> <a id="13283" class="Symbol">→</a> <a id="13285" href="Cubical.Categories.Adjoint.html#13281" class="Bound">v</a> <a id="13287" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13290" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="13292" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13294" href="Cubical.Categories.Adjoint.html#1621" class="Field">ε</a> <a id="13296" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="13298" href="Cubical.Categories.Adjoint.html#13264" class="Bound">d</a> <a id="13300" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="13301" class="Symbol">)</a> <a id="13303" class="Symbol">(</a><a id="13304" href="Cubical.Categories.Adjoint.html#7583" class="Bound">F</a> <a id="13306" class="Symbol">.</a><a id="13307" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="13313" class="Symbol">_</a> <a id="13315" class="Symbol">_)</a> <a id="13318" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13320" href="Cubical.Categories.Adjoint.html#7597" class="Bound">D</a> <a id="13322" class="Symbol">.</a><a id="13323" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="13330" class="Symbol">_</a> <a id="13332" class="Symbol">_</a> <a id="13334" class="Symbol">_</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Category.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Category.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="239" class="Keyword">private</a>
  <a id="249" class="Keyword">variable</a>
    <a id="262" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="264" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a> <a id="267" class="Symbol">:</a> <a id="269" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="276" class="Comment">-- Categories with hom-sets</a>
<a id="304" class="Keyword">record</a> <a id="Category"></a><a id="311" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="320" href="Cubical.Categories.Category.Base.html#320" class="Bound">ℓ</a> <a id="322" href="Cubical.Categories.Category.Base.html#322" class="Bound">ℓ&#39;</a> <a id="325" class="Symbol">:</a> <a id="327" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="339" class="Symbol">(</a><a id="340" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="346" href="Cubical.Categories.Category.Base.html#320" class="Bound">ℓ</a> <a id="348" href="Cubical.Categories.Category.Base.html#322" class="Bound">ℓ&#39;</a><a id="350" class="Symbol">))</a> <a id="353" class="Keyword">where</a>
  <a id="361" class="Comment">-- no-eta-equality ; NOTE: need eta equality for `opop`</a>
  <a id="419" class="Keyword">field</a>
    <a id="Category.ob"></a><a id="429" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="439" href="Cubical.Categories.Category.Base.html#320" class="Bound">ℓ</a>
    <a id="Category.Hom[_,_]"></a><a id="445" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="454" class="Symbol">:</a> <a id="456" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="459" class="Symbol">→</a> <a id="461" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="464" class="Symbol">→</a> <a id="466" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="471" href="Cubical.Categories.Category.Base.html#322" class="Bound">ℓ&#39;</a>
    <a id="Category.id"></a><a id="478" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>   <a id="483" class="Symbol">:</a> <a id="485" class="Symbol">∀</a> <a id="487" class="Symbol">{</a><a id="488" href="Cubical.Categories.Category.Base.html#488" class="Bound">x</a><a id="489" class="Symbol">}</a> <a id="491" class="Symbol">→</a> <a id="493" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="498" href="Cubical.Categories.Category.Base.html#488" class="Bound">x</a> <a id="500" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="502" href="Cubical.Categories.Category.Base.html#488" class="Bound">x</a> <a id="504" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
    <a id="Category._⋆_"></a><a id="510" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a>  <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Categories.Category.Base.html#520" class="Bound">x</a> <a id="522" href="Cubical.Categories.Category.Base.html#522" class="Bound">y</a> <a id="524" href="Cubical.Categories.Category.Base.html#524" class="Bound">z</a><a id="525" class="Symbol">}</a> <a id="527" class="Symbol">(</a><a id="528" href="Cubical.Categories.Category.Base.html#528" class="Bound">f</a> <a id="530" class="Symbol">:</a> <a id="532" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="537" href="Cubical.Categories.Category.Base.html#520" class="Bound">x</a> <a id="539" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="541" href="Cubical.Categories.Category.Base.html#522" class="Bound">y</a> <a id="543" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="544" class="Symbol">)</a> <a id="546" class="Symbol">(</a><a id="547" href="Cubical.Categories.Category.Base.html#547" class="Bound">g</a> <a id="549" class="Symbol">:</a> <a id="551" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="556" href="Cubical.Categories.Category.Base.html#522" class="Bound">y</a> <a id="558" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="560" href="Cubical.Categories.Category.Base.html#524" class="Bound">z</a> <a id="562" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="563" class="Symbol">)</a> <a id="565" class="Symbol">→</a> <a id="567" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="572" href="Cubical.Categories.Category.Base.html#520" class="Bound">x</a> <a id="574" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="576" href="Cubical.Categories.Category.Base.html#524" class="Bound">z</a> <a id="578" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
    <a id="Category.⋆IdL"></a><a id="584" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="589" class="Symbol">:</a> <a id="591" class="Symbol">∀</a> <a id="593" class="Symbol">{</a><a id="594" href="Cubical.Categories.Category.Base.html#594" class="Bound">x</a> <a id="596" href="Cubical.Categories.Category.Base.html#596" class="Bound">y</a><a id="597" class="Symbol">}</a> <a id="599" class="Symbol">(</a><a id="600" href="Cubical.Categories.Category.Base.html#600" class="Bound">f</a> <a id="602" class="Symbol">:</a> <a id="604" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="609" href="Cubical.Categories.Category.Base.html#594" class="Bound">x</a> <a id="611" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="613" href="Cubical.Categories.Category.Base.html#596" class="Bound">y</a> <a id="615" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="616" class="Symbol">)</a> <a id="618" class="Symbol">→</a> <a id="620" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="623" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="625" href="Cubical.Categories.Category.Base.html#600" class="Bound">f</a> <a id="627" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="629" href="Cubical.Categories.Category.Base.html#600" class="Bound">f</a>
    <a id="Category.⋆IdR"></a><a id="635" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="640" class="Symbol">:</a> <a id="642" class="Symbol">∀</a> <a id="644" class="Symbol">{</a><a id="645" href="Cubical.Categories.Category.Base.html#645" class="Bound">x</a> <a id="647" href="Cubical.Categories.Category.Base.html#647" class="Bound">y</a><a id="648" class="Symbol">}</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Categories.Category.Base.html#651" class="Bound">f</a> <a id="653" class="Symbol">:</a> <a id="655" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="660" href="Cubical.Categories.Category.Base.html#645" class="Bound">x</a> <a id="662" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="664" href="Cubical.Categories.Category.Base.html#647" class="Bound">y</a> <a id="666" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="Cubical.Categories.Category.Base.html#651" class="Bound">f</a> <a id="673" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="675" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="678" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="680" href="Cubical.Categories.Category.Base.html#651" class="Bound">f</a>
    <a id="Category.⋆Assoc"></a><a id="686" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">∀</a> <a id="697" class="Symbol">{</a><a id="698" href="Cubical.Categories.Category.Base.html#698" class="Bound">x</a> <a id="700" href="Cubical.Categories.Category.Base.html#700" class="Bound">y</a> <a id="702" href="Cubical.Categories.Category.Base.html#702" class="Bound">z</a> <a id="704" href="Cubical.Categories.Category.Base.html#704" class="Bound">w</a><a id="705" class="Symbol">}</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.Categories.Category.Base.html#708" class="Bound">f</a> <a id="710" class="Symbol">:</a> <a id="712" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="717" href="Cubical.Categories.Category.Base.html#698" class="Bound">x</a> <a id="719" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="721" href="Cubical.Categories.Category.Base.html#700" class="Bound">y</a> <a id="723" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">(</a><a id="727" href="Cubical.Categories.Category.Base.html#727" class="Bound">g</a> <a id="729" class="Symbol">:</a> <a id="731" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="736" href="Cubical.Categories.Category.Base.html#700" class="Bound">y</a> <a id="738" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="740" href="Cubical.Categories.Category.Base.html#702" class="Bound">z</a> <a id="742" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="743" class="Symbol">)</a> <a id="745" class="Symbol">(</a><a id="746" href="Cubical.Categories.Category.Base.html#746" class="Bound">h</a> <a id="748" class="Symbol">:</a> <a id="750" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="755" href="Cubical.Categories.Category.Base.html#702" class="Bound">z</a> <a id="757" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="759" href="Cubical.Categories.Category.Base.html#704" class="Bound">w</a> <a id="761" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="762" class="Symbol">)</a>
           <a id="775" class="Symbol">→</a> <a id="777" class="Symbol">(</a><a id="778" href="Cubical.Categories.Category.Base.html#708" class="Bound">f</a> <a id="780" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="782" href="Cubical.Categories.Category.Base.html#727" class="Bound">g</a><a id="783" class="Symbol">)</a> <a id="785" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="787" href="Cubical.Categories.Category.Base.html#746" class="Bound">h</a> <a id="789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="791" href="Cubical.Categories.Category.Base.html#708" class="Bound">f</a> <a id="793" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Categories.Category.Base.html#727" class="Bound">g</a> <a id="798" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="800" href="Cubical.Categories.Category.Base.html#746" class="Bound">h</a><a id="801" class="Symbol">)</a>
    <a id="Category.isSetHom"></a><a id="807" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="816" class="Symbol">:</a> <a id="818" class="Symbol">∀</a> <a id="820" class="Symbol">{</a><a id="821" href="Cubical.Categories.Category.Base.html#821" class="Bound">x</a> <a id="823" href="Cubical.Categories.Category.Base.html#823" class="Bound">y</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">→</a> <a id="828" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="834" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="839" href="Cubical.Categories.Category.Base.html#821" class="Bound">x</a> <a id="841" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="843" href="Cubical.Categories.Category.Base.html#823" class="Bound">y</a> <a id="845" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>

  <a id="850" class="Comment">-- composition: alternative to diagramatic order</a>
  <a id="Category._∘_"></a><a id="901" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">_∘_</a> <a id="905" class="Symbol">:</a> <a id="907" class="Symbol">∀</a> <a id="909" class="Symbol">{</a><a id="910" href="Cubical.Categories.Category.Base.html#910" class="Bound">x</a> <a id="912" href="Cubical.Categories.Category.Base.html#912" class="Bound">y</a> <a id="914" href="Cubical.Categories.Category.Base.html#914" class="Bound">z</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">(</a><a id="918" href="Cubical.Categories.Category.Base.html#918" class="Bound">g</a> <a id="920" class="Symbol">:</a> <a id="922" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="927" href="Cubical.Categories.Category.Base.html#912" class="Bound">y</a> <a id="929" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="931" href="Cubical.Categories.Category.Base.html#914" class="Bound">z</a> <a id="933" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="934" class="Symbol">)</a> <a id="936" class="Symbol">(</a><a id="937" href="Cubical.Categories.Category.Base.html#937" class="Bound">f</a> <a id="939" class="Symbol">:</a> <a id="941" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="946" href="Cubical.Categories.Category.Base.html#910" class="Bound">x</a> <a id="948" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="950" href="Cubical.Categories.Category.Base.html#912" class="Bound">y</a> <a id="952" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="962" href="Cubical.Categories.Category.Base.html#910" class="Bound">x</a> <a id="964" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="966" href="Cubical.Categories.Category.Base.html#914" class="Bound">z</a> <a id="968" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
  <a id="972" href="Cubical.Categories.Category.Base.html#972" class="Bound">g</a> <a id="974" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="976" href="Cubical.Categories.Category.Base.html#976" class="Bound">f</a> <a id="978" class="Symbol">=</a> <a id="980" href="Cubical.Categories.Category.Base.html#976" class="Bound">f</a> <a id="982" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="984" href="Cubical.Categories.Category.Base.html#972" class="Bound">g</a>

  <a id="Category.⟨_⟩⋆⟨_⟩"></a><a id="989" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟨_⟩⋆⟨_⟩</a> <a id="997" class="Symbol">:</a> <a id="999" class="Symbol">{</a><a id="1000" href="Cubical.Categories.Category.Base.html#1000" class="Bound">x</a> <a id="1002" href="Cubical.Categories.Category.Base.html#1002" class="Bound">y</a> <a id="1004" href="Cubical.Categories.Category.Base.html#1004" class="Bound">z</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Cubical.Categories.Category.Base.html#1013" class="Bound">f</a> <a id="1015" href="Cubical.Categories.Category.Base.html#1015" class="Bound">f&#39;</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1025" href="Cubical.Categories.Category.Base.html#1000" class="Bound">x</a> <a id="1027" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1029" href="Cubical.Categories.Category.Base.html#1002" class="Bound">y</a> <a id="1031" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1032" class="Symbol">}</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Cubical.Categories.Category.Base.html#1035" class="Bound">g</a> <a id="1037" href="Cubical.Categories.Category.Base.html#1037" class="Bound">g&#39;</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1047" href="Cubical.Categories.Category.Base.html#1002" class="Bound">y</a> <a id="1049" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1051" href="Cubical.Categories.Category.Base.html#1004" class="Bound">z</a> <a id="1053" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1054" class="Symbol">}</a>
          <a id="1066" class="Symbol">→</a> <a id="1068" href="Cubical.Categories.Category.Base.html#1013" class="Bound">f</a> <a id="1070" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1072" href="Cubical.Categories.Category.Base.html#1015" class="Bound">f&#39;</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="Cubical.Categories.Category.Base.html#1035" class="Bound">g</a> <a id="1079" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1081" href="Cubical.Categories.Category.Base.html#1037" class="Bound">g&#39;</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.Categories.Category.Base.html#1013" class="Bound">f</a> <a id="1088" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1090" href="Cubical.Categories.Category.Base.html#1035" class="Bound">g</a> <a id="1092" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1094" href="Cubical.Categories.Category.Base.html#1015" class="Bound">f&#39;</a> <a id="1097" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1099" href="Cubical.Categories.Category.Base.html#1037" class="Bound">g&#39;</a>
  <a id="1104" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟨</a> <a id="1106" href="Cubical.Categories.Category.Base.html#1106" class="Bound">≡f</a> <a id="1109" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩⋆⟨</a> <a id="1113" href="Cubical.Categories.Category.Base.html#1113" class="Bound">≡g</a> <a id="1116" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩</a> <a id="1118" class="Symbol">=</a> <a id="1120" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="1126" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="1130" href="Cubical.Categories.Category.Base.html#1106" class="Bound">≡f</a> <a id="1133" href="Cubical.Categories.Category.Base.html#1113" class="Bound">≡g</a>

  <a id="1139" class="Keyword">infixr</a> <a id="1146" class="Number">9</a> <a id="1148" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a>
  <a id="1154" class="Keyword">infixr</a> <a id="1161" class="Number">9</a> <a id="1163" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">_∘_</a>

<a id="1168" class="Keyword">open</a> <a id="1173" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

<a id="1183" class="Comment">-- Helpful syntax/notation</a>
<a id="_[_,_]"></a><a id="1210" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">_[_,_]</a> <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Categories.Category.Base.html#1220" class="Bound">C</a> <a id="1222" class="Symbol">:</a> <a id="1224" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1233" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="1235" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Symbol">→</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Categories.Category.Base.html#1242" class="Bound">x</a> <a id="1244" href="Cubical.Categories.Category.Base.html#1244" class="Bound">y</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Cubical.Categories.Category.Base.html#1220" class="Bound">C</a> <a id="1250" class="Symbol">.</a><a id="1251" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1262" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a>
<a id="1265" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">_[_,_]</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a>

<a id="_End[_]"></a><a id="1284" href="Cubical.Categories.Category.Base.html#1284" class="Function Operator">_End[_]</a> <a id="1292" class="Symbol">:</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Cubical.Categories.Category.Base.html#1295" class="Bound">C</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1308" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="1310" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">→</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Categories.Category.Base.html#1317" class="Bound">x</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Cubical.Categories.Category.Base.html#1295" class="Bound">C</a> <a id="1323" class="Symbol">.</a><a id="1324" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1335" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a>
<a id="1338" href="Cubical.Categories.Category.Base.html#1338" class="Bound">C</a> <a id="1340" href="Cubical.Categories.Category.Base.html#1284" class="Function Operator">End[</a> <a id="1345" href="Cubical.Categories.Category.Base.html#1345" class="Bound">x</a> <a id="1347" href="Cubical.Categories.Category.Base.html#1284" class="Function Operator">]</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Cubical.Categories.Category.Base.html#1338" class="Bound">C</a> <a id="1353" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1355" href="Cubical.Categories.Category.Base.html#1345" class="Bound">x</a> <a id="1357" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1359" href="Cubical.Categories.Category.Base.html#1345" class="Bound">x</a> <a id="1361" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>


<a id="1365" class="Comment">-- Needed to define this in order to be able to make the subsequence syntax declaration</a>
<a id="seq&#39;"></a><a id="1453" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="1458" class="Symbol">:</a> <a id="1460" class="Symbol">∀</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Categories.Category.Base.html#1463" class="Bound">C</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1476" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="1478" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Cubical.Categories.Category.Base.html#1483" class="Bound">x</a> <a id="1485" href="Cubical.Categories.Category.Base.html#1485" class="Bound">y</a> <a id="1487" href="Cubical.Categories.Category.Base.html#1487" class="Bound">z</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Cubical.Categories.Category.Base.html#1491" class="Bound">f</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="Cubical.Categories.Category.Base.html#1463" class="Bound">C</a> <a id="1497" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1499" href="Cubical.Categories.Category.Base.html#1483" class="Bound">x</a> <a id="1501" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1503" href="Cubical.Categories.Category.Base.html#1485" class="Bound">y</a> <a id="1505" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.Categories.Category.Base.html#1509" class="Bound">g</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Cubical.Categories.Category.Base.html#1463" class="Bound">C</a> <a id="1515" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1517" href="Cubical.Categories.Category.Base.html#1485" class="Bound">y</a> <a id="1519" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1521" href="Cubical.Categories.Category.Base.html#1487" class="Bound">z</a> <a id="1523" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1524" class="Symbol">)</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Cubical.Categories.Category.Base.html#1463" class="Bound">C</a> <a id="1530" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1532" href="Cubical.Categories.Category.Base.html#1483" class="Bound">x</a> <a id="1534" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1536" href="Cubical.Categories.Category.Base.html#1487" class="Bound">z</a> <a id="1538" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
<a id="1540" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a>

<a id="1552" class="Keyword">infixl</a> <a id="1559" class="Number">15</a> <a id="1562" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a>
<a id="1567" class="Keyword">syntax</a> <a id="1574" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="1579" class="Bound">C</a> <a id="1581" class="Bound">f</a> <a id="1583" class="Bound">g</a> <a id="1585" class="Symbol">=</a> <a id="1587" class="Bound">f</a> <a id="1589" class="Function">⋆⟨</a> <a id="1592" class="Bound">C</a> <a id="1594" class="Function">⟩</a> <a id="1596" class="Bound">g</a>

<a id="1599" class="Comment">-- composition</a>
<a id="comp&#39;"></a><a id="1614" href="Cubical.Categories.Category.Base.html#1614" class="Function">comp&#39;</a> <a id="1620" class="Symbol">:</a> <a id="1622" class="Symbol">∀</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Cubical.Categories.Category.Base.html#1625" class="Bound">C</a> <a id="1627" class="Symbol">:</a> <a id="1629" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1638" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="1640" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">{</a><a id="1645" href="Cubical.Categories.Category.Base.html#1645" class="Bound">x</a> <a id="1647" href="Cubical.Categories.Category.Base.html#1647" class="Bound">y</a> <a id="1649" href="Cubical.Categories.Category.Base.html#1649" class="Bound">z</a><a id="1650" class="Symbol">}</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Categories.Category.Base.html#1653" class="Bound">g</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Cubical.Categories.Category.Base.html#1625" class="Bound">C</a> <a id="1659" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1661" href="Cubical.Categories.Category.Base.html#1647" class="Bound">y</a> <a id="1663" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1665" href="Cubical.Categories.Category.Base.html#1649" class="Bound">z</a> <a id="1667" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Categories.Category.Base.html#1671" class="Bound">f</a> <a id="1673" class="Symbol">:</a> <a id="1675" href="Cubical.Categories.Category.Base.html#1625" class="Bound">C</a> <a id="1677" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1679" href="Cubical.Categories.Category.Base.html#1645" class="Bound">x</a> <a id="1681" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1683" href="Cubical.Categories.Category.Base.html#1647" class="Bound">y</a> <a id="1685" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="Cubical.Categories.Category.Base.html#1625" class="Bound">C</a> <a id="1692" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1694" href="Cubical.Categories.Category.Base.html#1645" class="Bound">x</a> <a id="1696" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1698" href="Cubical.Categories.Category.Base.html#1649" class="Bound">z</a> <a id="1700" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
<a id="1702" href="Cubical.Categories.Category.Base.html#1614" class="Function">comp&#39;</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">_∘_</a>

<a id="1715" class="Keyword">infixr</a> <a id="1722" class="Number">16</a> <a id="1725" href="Cubical.Categories.Category.Base.html#1614" class="Function">comp&#39;</a>
<a id="1731" class="Keyword">syntax</a> <a id="1738" href="Cubical.Categories.Category.Base.html#1614" class="Function">comp&#39;</a> <a id="1744" class="Bound">C</a> <a id="1746" class="Bound">g</a> <a id="1748" class="Bound">f</a> <a id="1750" class="Symbol">=</a> <a id="1752" class="Bound">g</a> <a id="1754" class="Function">∘⟨</a> <a id="1757" class="Bound">C</a> <a id="1759" class="Function">⟩</a> <a id="1761" class="Bound">f</a>


<a id="1765" class="Comment">-- Isomorphisms and paths in categories</a>

<a id="1806" class="Keyword">record</a> <a id="isIso"></a><a id="1813" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1833" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="1835" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="1837" class="Symbol">){</a><a id="1839" href="Cubical.Categories.Category.Base.html#1839" class="Bound">x</a> <a id="1841" href="Cubical.Categories.Category.Base.html#1841" class="Bound">y</a> <a id="1843" class="Symbol">:</a> <a id="1845" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1847" class="Symbol">.</a><a id="1848" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1850" class="Symbol">}(</a><a id="1852" href="Cubical.Categories.Category.Base.html#1852" class="Bound">f</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1858" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1860" href="Cubical.Categories.Category.Base.html#1839" class="Bound">x</a> <a id="1862" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1864" href="Cubical.Categories.Category.Base.html#1841" class="Bound">y</a> <a id="1866" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1867" class="Symbol">)</a> <a id="1869" class="Symbol">:</a> <a id="1871" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1876" href="Cubical.Categories.Category.Base.html#1835" class="Bound">ℓ&#39;</a> <a id="1879" class="Keyword">where</a>
  <a id="1887" class="Keyword">constructor</a> <a id="isiso"></a><a id="1899" href="Cubical.Categories.Category.Base.html#1899" class="InductiveConstructor">isiso</a>
  <a id="1907" class="Keyword">field</a>
    <a id="isIso.inv"></a><a id="1917" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1921" class="Symbol">:</a> <a id="1923" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1925" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1927" href="Cubical.Categories.Category.Base.html#1841" class="Bound">y</a> <a id="1929" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1931" href="Cubical.Categories.Category.Base.html#1839" class="Bound">x</a> <a id="1933" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
    <a id="isIso.sec"></a><a id="1939" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1949" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1952" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1954" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1956" href="Cubical.Categories.Category.Base.html#1852" class="Bound">f</a> <a id="1958" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1960" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1962" class="Symbol">.</a><a id="1963" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
    <a id="isIso.ret"></a><a id="1970" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Cubical.Categories.Category.Base.html#1852" class="Bound">f</a> <a id="1978" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1981" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1983" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1985" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1989" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1991" href="Cubical.Categories.Category.Base.html#1820" class="Bound">C</a> <a id="1993" class="Symbol">.</a><a id="1994" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

<a id="1998" class="Keyword">open</a> <a id="2003" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

<a id="isPropIsIso"></a><a id="2010" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="2022" class="Symbol">:</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Categories.Category.Base.html#2025" class="Bound">C</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2038" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="2040" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="2042" class="Symbol">}{</a><a id="2044" href="Cubical.Categories.Category.Base.html#2044" class="Bound">x</a> <a id="2046" href="Cubical.Categories.Category.Base.html#2046" class="Bound">y</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Cubical.Categories.Category.Base.html#2025" class="Bound">C</a> <a id="2052" class="Symbol">.</a><a id="2053" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2055" class="Symbol">}(</a><a id="2057" href="Cubical.Categories.Category.Base.html#2057" class="Bound">f</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="Cubical.Categories.Category.Base.html#2025" class="Bound">C</a> <a id="2063" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2065" href="Cubical.Categories.Category.Base.html#2044" class="Bound">x</a> <a id="2067" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2069" href="Cubical.Categories.Category.Base.html#2046" class="Bound">y</a> <a id="2071" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="2090" href="Cubical.Categories.Category.Base.html#2025" class="Bound">C</a> <a id="2092" href="Cubical.Categories.Category.Base.html#2057" class="Bound">f</a><a id="2093" class="Symbol">)</a>
<a id="2095" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="2107" class="Symbol">{</a><a id="2108" class="Argument">C</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Cubical.Categories.Category.Base.html#2112" class="Bound">C</a><a id="2113" class="Symbol">}</a> <a id="2115" href="Cubical.Categories.Category.Base.html#2115" class="Bound">f</a> <a id="2117" href="Cubical.Categories.Category.Base.html#2117" class="Bound">p</a> <a id="2119" href="Cubical.Categories.Category.Base.html#2119" class="Bound">q</a> <a id="2121" href="Cubical.Categories.Category.Base.html#2121" class="Bound">i</a> <a id="2123" class="Symbol">.</a><a id="2124" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2128" class="Symbol">=</a>
    <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Cubical.Categories.Category.Base.html#2112" class="Bound">C</a> <a id="2142" class="Symbol">.</a><a id="2143" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="2148" class="Symbol">_)</a>
  <a id="2153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2155" class="Symbol">(λ</a> <a id="2158" href="Cubical.Categories.Category.Base.html#2158" class="Bound">i</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="Cubical.Categories.Category.Base.html#2119" class="Bound">q</a> <a id="2164" class="Symbol">.</a><a id="2165" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2172" href="Cubical.Categories.Category.Base.html#2158" class="Bound">i</a><a id="2173" class="Symbol">)</a> <a id="2175" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2178" href="Cubical.Categories.Category.Base.html#2112" class="Bound">C</a> <a id="2180" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2182" href="Cubical.Categories.Category.Base.html#2117" class="Bound">p</a> <a id="2184" class="Symbol">.</a><a id="2185" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="2188" class="Symbol">)</a>
  <a id="2192" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2194" href="Cubical.Categories.Category.Base.html#2112" class="Bound">C</a> <a id="2196" class="Symbol">.</a><a id="2197" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="2204" class="Symbol">_</a> <a id="2206" class="Symbol">_</a> <a id="2208" class="Symbol">_</a>
  <a id="2212" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2214" class="Symbol">(λ</a> <a id="2217" href="Cubical.Categories.Category.Base.html#2217" class="Bound">i</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Cubical.Categories.Category.Base.html#2119" class="Bound">q</a> <a id="2223" class="Symbol">.</a><a id="2224" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2228" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2231" href="Cubical.Categories.Category.Base.html#2112" class="Bound">C</a> <a id="2233" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2235" href="Cubical.Categories.Category.Base.html#2117" class="Bound">p</a> <a id="2237" class="Symbol">.</a><a id="2238" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="2242" href="Cubical.Categories.Category.Base.html#2217" class="Bound">i</a><a id="2243" class="Symbol">)</a>
  <a id="2247" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2249" href="Cubical.Categories.Category.Base.html#2112" class="Bound">C</a> <a id="2251" class="Symbol">.</a><a id="2252" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="2257" class="Symbol">_)</a> <a id="2260" href="Cubical.Categories.Category.Base.html#2121" class="Bound">i</a>
<a id="2262" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="2274" class="Symbol">{</a><a id="2275" class="Argument">C</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Cubical.Categories.Category.Base.html#2279" class="Bound">C</a><a id="2280" class="Symbol">}</a> <a id="2282" href="Cubical.Categories.Category.Base.html#2282" class="Bound">f</a> <a id="2284" href="Cubical.Categories.Category.Base.html#2284" class="Bound">p</a> <a id="2286" href="Cubical.Categories.Category.Base.html#2286" class="Bound">q</a> <a id="2288" href="Cubical.Categories.Category.Base.html#2288" class="Bound">i</a> <a id="2290" class="Symbol">.</a><a id="2291" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2295" href="Cubical.Categories.Category.Base.html#2295" class="Bound">j</a> <a id="2297" class="Symbol">=</a>
  <a id="2301" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="2315" class="Symbol">(λ</a> <a id="2318" href="Cubical.Categories.Category.Base.html#2318" class="Bound">i</a> <a id="2320" href="Cubical.Categories.Category.Base.html#2320" class="Bound">j</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Cubical.Categories.Category.Base.html#2279" class="Bound">C</a> <a id="2326" class="Symbol">.</a><a id="2327" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="2335" class="Symbol">)</a>
    <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Categories.Category.Base.html#2284" class="Bound">p</a> <a id="2344" class="Symbol">.</a><a id="2345" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a><a id="2348" class="Symbol">)</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Cubical.Categories.Category.Base.html#2286" class="Bound">q</a> <a id="2353" class="Symbol">.</a><a id="2354" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a><a id="2357" class="Symbol">)</a> <a id="2359" class="Symbol">(λ</a> <a id="2362" href="Cubical.Categories.Category.Base.html#2362" class="Bound">i</a> <a id="2364" class="Symbol">→</a> <a id="2366" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="2378" class="Symbol">{</a><a id="2379" class="Argument">C</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Cubical.Categories.Category.Base.html#2279" class="Bound">C</a><a id="2384" class="Symbol">}</a> <a id="2386" href="Cubical.Categories.Category.Base.html#2282" class="Bound">f</a> <a id="2388" href="Cubical.Categories.Category.Base.html#2284" class="Bound">p</a> <a id="2390" href="Cubical.Categories.Category.Base.html#2286" class="Bound">q</a> <a id="2392" href="Cubical.Categories.Category.Base.html#2362" class="Bound">i</a> <a id="2394" class="Symbol">.</a><a id="2395" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2399" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2402" href="Cubical.Categories.Category.Base.html#2279" class="Bound">C</a> <a id="2404" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2406" href="Cubical.Categories.Category.Base.html#2282" class="Bound">f</a><a id="2407" class="Symbol">)</a> <a id="2409" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2414" href="Cubical.Categories.Category.Base.html#2288" class="Bound">i</a> <a id="2416" href="Cubical.Categories.Category.Base.html#2295" class="Bound">j</a>
<a id="2418" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="2430" class="Symbol">{</a><a id="2431" class="Argument">C</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="Cubical.Categories.Category.Base.html#2435" class="Bound">C</a><a id="2436" class="Symbol">}</a> <a id="2438" href="Cubical.Categories.Category.Base.html#2438" class="Bound">f</a> <a id="2440" href="Cubical.Categories.Category.Base.html#2440" class="Bound">p</a> <a id="2442" href="Cubical.Categories.Category.Base.html#2442" class="Bound">q</a> <a id="2444" href="Cubical.Categories.Category.Base.html#2444" class="Bound">i</a> <a id="2446" class="Symbol">.</a><a id="2447" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="2451" href="Cubical.Categories.Category.Base.html#2451" class="Bound">j</a> <a id="2453" class="Symbol">=</a>
  <a id="2457" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="2471" class="Symbol">(λ</a> <a id="2474" href="Cubical.Categories.Category.Base.html#2474" class="Bound">i</a> <a id="2476" href="Cubical.Categories.Category.Base.html#2476" class="Bound">j</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="Cubical.Categories.Category.Base.html#2435" class="Bound">C</a> <a id="2482" class="Symbol">.</a><a id="2483" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="2491" class="Symbol">)</a>
    <a id="2497" class="Symbol">(</a><a id="2498" href="Cubical.Categories.Category.Base.html#2440" class="Bound">p</a> <a id="2500" class="Symbol">.</a><a id="2501" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Categories.Category.Base.html#2442" class="Bound">q</a> <a id="2509" class="Symbol">.</a><a id="2510" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">(λ</a> <a id="2518" href="Cubical.Categories.Category.Base.html#2518" class="Bound">i</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Cubical.Categories.Category.Base.html#2438" class="Bound">f</a> <a id="2524" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2527" href="Cubical.Categories.Category.Base.html#2435" class="Bound">C</a> <a id="2529" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2531" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="2543" class="Symbol">{</a><a id="2544" class="Argument">C</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Cubical.Categories.Category.Base.html#2435" class="Bound">C</a><a id="2549" class="Symbol">}</a> <a id="2551" href="Cubical.Categories.Category.Base.html#2438" class="Bound">f</a> <a id="2553" href="Cubical.Categories.Category.Base.html#2440" class="Bound">p</a> <a id="2555" href="Cubical.Categories.Category.Base.html#2442" class="Bound">q</a> <a id="2557" href="Cubical.Categories.Category.Base.html#2518" class="Bound">i</a> <a id="2559" class="Symbol">.</a><a id="2560" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="2563" class="Symbol">)</a> <a id="2565" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2570" href="Cubical.Categories.Category.Base.html#2444" class="Bound">i</a> <a id="2572" href="Cubical.Categories.Category.Base.html#2451" class="Bound">j</a>

<a id="CatIso"></a><a id="2575" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2582" class="Symbol">:</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Cubical.Categories.Category.Base.html#2585" class="Bound">C</a> <a id="2587" class="Symbol">:</a> <a id="2589" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2598" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="2600" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Categories.Category.Base.html#2605" class="Bound">x</a> <a id="2607" href="Cubical.Categories.Category.Base.html#2607" class="Bound">y</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Cubical.Categories.Category.Base.html#2585" class="Bound">C</a> <a id="2613" class="Symbol">.</a><a id="2614" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">→</a> <a id="2620" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2625" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a>
<a id="2628" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2635" href="Cubical.Categories.Category.Base.html#2635" class="Bound">C</a> <a id="2637" href="Cubical.Categories.Category.Base.html#2637" class="Bound">x</a> <a id="2639" href="Cubical.Categories.Category.Base.html#2639" class="Bound">y</a> <a id="2641" class="Symbol">=</a> <a id="2643" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2646" href="Cubical.Categories.Category.Base.html#2646" class="Bound">f</a> <a id="2648" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2650" href="Cubical.Categories.Category.Base.html#2635" class="Bound">C</a> <a id="2652" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2654" href="Cubical.Categories.Category.Base.html#2637" class="Bound">x</a> <a id="2656" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2658" href="Cubical.Categories.Category.Base.html#2639" class="Bound">y</a> <a id="2660" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="2662" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2664" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="2670" href="Cubical.Categories.Category.Base.html#2635" class="Bound">C</a> <a id="2672" href="Cubical.Categories.Category.Base.html#2646" class="Bound">f</a>

<a id="CatIso≡"></a><a id="2675" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Cubical.Categories.Category.Base.html#2686" class="Bound">C</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2699" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="2701" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="2703" class="Symbol">}{</a><a id="2705" href="Cubical.Categories.Category.Base.html#2705" class="Bound">x</a> <a id="2707" href="Cubical.Categories.Category.Base.html#2707" class="Bound">y</a> <a id="2709" class="Symbol">:</a> <a id="2711" href="Cubical.Categories.Category.Base.html#2686" class="Bound">C</a> <a id="2713" class="Symbol">.</a><a id="2714" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2716" class="Symbol">}(</a><a id="2718" href="Cubical.Categories.Category.Base.html#2718" class="Bound">f</a> <a id="2720" href="Cubical.Categories.Category.Base.html#2720" class="Bound">g</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2731" href="Cubical.Categories.Category.Base.html#2686" class="Bound">C</a> <a id="2733" href="Cubical.Categories.Category.Base.html#2705" class="Bound">x</a> <a id="2735" href="Cubical.Categories.Category.Base.html#2707" class="Bound">y</a><a id="2736" class="Symbol">)</a> <a id="2738" class="Symbol">→</a> <a id="2740" href="Cubical.Categories.Category.Base.html#2718" class="Bound">f</a> <a id="2742" class="Symbol">.</a><a id="2743" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2749" href="Cubical.Categories.Category.Base.html#2720" class="Bound">g</a> <a id="2751" class="Symbol">.</a><a id="2752" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2756" class="Symbol">→</a> <a id="2758" href="Cubical.Categories.Category.Base.html#2718" class="Bound">f</a> <a id="2760" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2762" href="Cubical.Categories.Category.Base.html#2720" class="Bound">g</a>
<a id="2764" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="2772" href="Cubical.Categories.Category.Base.html#2772" class="Bound">f</a> <a id="2774" href="Cubical.Categories.Category.Base.html#2774" class="Bound">g</a> <a id="2776" class="Symbol">=</a> <a id="2778" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2785" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a>

<a id="2798" class="Comment">-- `constructor` of CatIso</a>
<a id="catiso"></a><a id="2825" href="Cubical.Categories.Category.Base.html#2825" class="Function">catiso</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">{</a><a id="2835" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2837" class="Symbol">:</a> <a id="2839" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2848" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="2850" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="2852" class="Symbol">}{</a><a id="2854" href="Cubical.Categories.Category.Base.html#2854" class="Bound">x</a> <a id="2856" href="Cubical.Categories.Category.Base.html#2856" class="Bound">y</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2862" class="Symbol">.</a><a id="2863" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2865" class="Symbol">}</a>
  <a id="2869" class="Symbol">→</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Cubical.Categories.Category.Base.html#2872" class="Bound">mor</a> <a id="2876" class="Symbol">:</a> <a id="2878" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2880" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2882" href="Cubical.Categories.Category.Base.html#2854" class="Bound">x</a> <a id="2884" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2886" href="Cubical.Categories.Category.Base.html#2856" class="Bound">y</a> <a id="2888" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2889" class="Symbol">)</a>
  <a id="2893" class="Symbol">→</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Cubical.Categories.Category.Base.html#2896" class="Bound">inv</a> <a id="2900" class="Symbol">:</a> <a id="2902" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2904" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2906" href="Cubical.Categories.Category.Base.html#2856" class="Bound">y</a> <a id="2908" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2910" href="Cubical.Categories.Category.Base.html#2854" class="Bound">x</a> <a id="2912" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2913" class="Symbol">)</a>
  <a id="2917" class="Symbol">→</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Cubical.Categories.Category.Base.html#2920" class="Bound">sec</a> <a id="2924" class="Symbol">:</a> <a id="2926" href="Cubical.Categories.Category.Base.html#2896" class="Bound">inv</a> <a id="2930" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2933" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2935" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2937" href="Cubical.Categories.Category.Base.html#2872" class="Bound">mor</a> <a id="2941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2943" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2945" class="Symbol">.</a><a id="2946" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="2948" class="Symbol">)</a>
  <a id="2952" class="Symbol">→</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Cubical.Categories.Category.Base.html#2955" class="Bound">ret</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Cubical.Categories.Category.Base.html#2872" class="Bound">mor</a> <a id="2965" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2968" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2970" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2972" href="Cubical.Categories.Category.Base.html#2896" class="Bound">inv</a> <a id="2976" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2978" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2980" class="Symbol">.</a><a id="2981" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="2983" class="Symbol">)</a>
  <a id="2987" class="Symbol">→</a> <a id="2989" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2996" href="Cubical.Categories.Category.Base.html#2835" class="Bound">C</a> <a id="2998" href="Cubical.Categories.Category.Base.html#2854" class="Bound">x</a> <a id="3000" href="Cubical.Categories.Category.Base.html#2856" class="Bound">y</a>
<a id="3002" href="Cubical.Categories.Category.Base.html#2825" class="Function">catiso</a> <a id="3009" href="Cubical.Categories.Category.Base.html#3009" class="Bound">mor</a> <a id="3013" href="Cubical.Categories.Category.Base.html#3013" class="Bound">inv</a> <a id="3017" href="Cubical.Categories.Category.Base.html#3017" class="Bound">sec</a> <a id="3021" href="Cubical.Categories.Category.Base.html#3021" class="Bound">ret</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Cubical.Categories.Category.Base.html#3009" class="Bound">mor</a> <a id="3031" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3033" href="Cubical.Categories.Category.Base.html#1899" class="InductiveConstructor">isiso</a> <a id="3039" href="Cubical.Categories.Category.Base.html#3013" class="Bound">inv</a> <a id="3043" href="Cubical.Categories.Category.Base.html#3017" class="Bound">sec</a> <a id="3047" href="Cubical.Categories.Category.Base.html#3021" class="Bound">ret</a>


<a id="idCatIso"></a><a id="3053" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="3062" class="Symbol">:</a> <a id="3064" class="Symbol">{</a><a id="3065" href="Cubical.Categories.Category.Base.html#3065" class="Bound">C</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3078" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="3080" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="3082" class="Symbol">}</a> <a id="3084" class="Symbol">{</a><a id="3085" href="Cubical.Categories.Category.Base.html#3085" class="Bound">x</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Cubical.Categories.Category.Base.html#3065" class="Bound">C</a> <a id="3091" class="Symbol">.</a><a id="3092" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3094" class="Symbol">}</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3105" href="Cubical.Categories.Category.Base.html#3065" class="Bound">C</a> <a id="3107" href="Cubical.Categories.Category.Base.html#3085" class="Bound">x</a> <a id="3109" href="Cubical.Categories.Category.Base.html#3085" class="Bound">x</a>
<a id="3111" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="3120" class="Symbol">{</a><a id="3121" class="Argument">C</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Categories.Category.Base.html#3125" class="Bound">C</a><a id="3126" class="Symbol">}</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Cubical.Categories.Category.Base.html#3125" class="Bound">C</a> <a id="3132" class="Symbol">.</a><a id="3133" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="3136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3138" href="Cubical.Categories.Category.Base.html#1899" class="InductiveConstructor">isiso</a> <a id="3144" class="Symbol">(</a><a id="3145" href="Cubical.Categories.Category.Base.html#3125" class="Bound">C</a> <a id="3147" class="Symbol">.</a><a id="3148" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3150" class="Symbol">)</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Cubical.Categories.Category.Base.html#3125" class="Bound">C</a> <a id="3155" class="Symbol">.</a><a id="3156" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Cubical.Categories.Category.Base.html#3125" class="Bound">C</a> <a id="3164" class="Symbol">.</a><a id="3165" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3167" class="Symbol">))</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Categories.Category.Base.html#3125" class="Bound">C</a> <a id="3173" class="Symbol">.</a><a id="3174" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Cubical.Categories.Category.Base.html#3125" class="Bound">C</a> <a id="3182" class="Symbol">.</a><a id="3183" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3185" class="Symbol">))</a>

<a id="isSet-CatIso"></a><a id="3189" href="Cubical.Categories.Category.Base.html#3189" class="Function">isSet-CatIso</a> <a id="3202" class="Symbol">:</a> <a id="3204" class="Symbol">{</a><a id="3205" href="Cubical.Categories.Category.Base.html#3205" class="Bound">C</a> <a id="3207" class="Symbol">:</a> <a id="3209" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3218" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="3220" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="3222" class="Symbol">}</a> <a id="3224" class="Symbol">→</a> <a id="3226" class="Symbol">∀</a> <a id="3228" href="Cubical.Categories.Category.Base.html#3228" class="Bound">x</a> <a id="3230" href="Cubical.Categories.Category.Base.html#3230" class="Bound">y</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3248" href="Cubical.Categories.Category.Base.html#3205" class="Bound">C</a> <a id="3250" href="Cubical.Categories.Category.Base.html#3228" class="Bound">x</a> <a id="3252" href="Cubical.Categories.Category.Base.html#3230" class="Bound">y</a><a id="3253" class="Symbol">)</a>
<a id="3255" href="Cubical.Categories.Category.Base.html#3189" class="Function">isSet-CatIso</a> <a id="3268" class="Symbol">{</a><a id="3269" class="Argument">C</a> <a id="3271" class="Symbol">=</a> <a id="3273" href="Cubical.Categories.Category.Base.html#3273" class="Bound">C</a><a id="3274" class="Symbol">}</a> <a id="3276" href="Cubical.Categories.Category.Base.html#3276" class="Bound">x</a> <a id="3278" href="Cubical.Categories.Category.Base.html#3278" class="Bound">y</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="3294" class="Number">2</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Cubical.Categories.Category.Base.html#3273" class="Bound">C</a> <a id="3299" class="Symbol">.</a><a id="3300" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="3308" class="Symbol">)</a> <a id="3310" class="Symbol">(λ</a> <a id="3313" href="Cubical.Categories.Category.Base.html#3313" class="Bound">f</a> <a id="3315" class="Symbol">→</a> <a id="3317" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="3343" href="Cubical.Categories.Category.Base.html#3313" class="Bound">f</a><a id="3344" class="Symbol">))</a>


<a id="pathToIso"></a><a id="3349" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3359" class="Symbol">:</a> <a id="3361" class="Symbol">{</a><a id="3362" href="Cubical.Categories.Category.Base.html#3362" class="Bound">C</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3375" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="3377" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="3379" class="Symbol">}</a> <a id="3381" class="Symbol">{</a><a id="3382" href="Cubical.Categories.Category.Base.html#3382" class="Bound">x</a> <a id="3384" href="Cubical.Categories.Category.Base.html#3384" class="Bound">y</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="Cubical.Categories.Category.Base.html#3362" class="Bound">C</a> <a id="3390" class="Symbol">.</a><a id="3391" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3393" class="Symbol">}</a> <a id="3395" class="Symbol">(</a><a id="3396" href="Cubical.Categories.Category.Base.html#3396" class="Bound">p</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Cubical.Categories.Category.Base.html#3382" class="Bound">x</a> <a id="3402" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3404" href="Cubical.Categories.Category.Base.html#3384" class="Bound">y</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Symbol">→</a> <a id="3409" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3416" href="Cubical.Categories.Category.Base.html#3362" class="Bound">C</a> <a id="3418" href="Cubical.Categories.Category.Base.html#3382" class="Bound">x</a> <a id="3420" href="Cubical.Categories.Category.Base.html#3384" class="Bound">y</a>
<a id="3422" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3432" class="Symbol">{</a><a id="3433" class="Argument">C</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Cubical.Categories.Category.Base.html#3437" class="Bound">C</a><a id="3438" class="Symbol">}</a> <a id="3440" href="Cubical.Categories.Category.Base.html#3440" class="Bound">p</a> <a id="3442" class="Symbol">=</a> <a id="3444" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3446" class="Symbol">(λ</a> <a id="3449" href="Cubical.Categories.Category.Base.html#3449" class="Bound">z</a> <a id="3451" href="Cubical.Categories.Category.Base.html#3451" class="Bound">_</a> <a id="3453" class="Symbol">→</a> <a id="3455" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3462" href="Cubical.Categories.Category.Base.html#3437" class="Bound">C</a> <a id="3464" class="Symbol">_</a> <a id="3466" href="Cubical.Categories.Category.Base.html#3449" class="Bound">z</a><a id="3467" class="Symbol">)</a> <a id="3469" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="3478" href="Cubical.Categories.Category.Base.html#3440" class="Bound">p</a>

<a id="pathToIso-refl"></a><a id="3481" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="3496" class="Symbol">:</a> <a id="3498" class="Symbol">{</a><a id="3499" href="Cubical.Categories.Category.Base.html#3499" class="Bound">C</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3512" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="3514" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="3516" class="Symbol">}</a> <a id="3518" class="Symbol">{</a><a id="3519" href="Cubical.Categories.Category.Base.html#3519" class="Bound">x</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Cubical.Categories.Category.Base.html#3499" class="Bound">C</a> <a id="3525" class="Symbol">.</a><a id="3526" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3528" class="Symbol">}</a> <a id="3530" class="Symbol">→</a> <a id="3532" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3542" class="Symbol">{</a><a id="3543" class="Argument">C</a> <a id="3545" class="Symbol">=</a> <a id="3547" href="Cubical.Categories.Category.Base.html#3499" class="Bound">C</a><a id="3548" class="Symbol">}</a> <a id="3550" class="Symbol">{</a><a id="3551" href="Cubical.Categories.Category.Base.html#3519" class="Bound">x</a><a id="3552" class="Symbol">}</a> <a id="3554" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3559" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3561" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a>
<a id="3570" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="3585" class="Symbol">{</a><a id="3586" class="Argument">C</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Cubical.Categories.Category.Base.html#3590" class="Bound">C</a><a id="3591" class="Symbol">}</a> <a id="3593" class="Symbol">{</a><a id="3594" href="Cubical.Categories.Category.Base.html#3594" class="Bound">x</a><a id="3595" class="Symbol">}</a> <a id="3597" class="Symbol">=</a> <a id="3599" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="3605" class="Symbol">(λ</a> <a id="3608" href="Cubical.Categories.Category.Base.html#3608" class="Bound">z</a> <a id="3610" href="Cubical.Categories.Category.Base.html#3610" class="Bound">_</a> <a id="3612" class="Symbol">→</a> <a id="3614" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3621" href="Cubical.Categories.Category.Base.html#3590" class="Bound">C</a> <a id="3623" href="Cubical.Categories.Category.Base.html#3594" class="Bound">x</a> <a id="3625" href="Cubical.Categories.Category.Base.html#3608" class="Bound">z</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a><a id="3637" class="Symbol">)</a>


<a id="3641" class="Comment">-- Univalent Categories</a>
<a id="3665" class="Keyword">record</a> <a id="isUnivalent"></a><a id="3672" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Cubical.Categories.Category.Base.html#3685" class="Bound">C</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3698" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="3700" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">:</a> <a id="3706" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3718" href="Cubical.Categories.Category.Base.html#3698" class="Bound">ℓ</a> <a id="3720" href="Cubical.Categories.Category.Base.html#3700" class="Bound">ℓ&#39;</a><a id="3722" class="Symbol">)</a> <a id="3724" class="Keyword">where</a>
  <a id="3732" class="Keyword">field</a>
    <a id="isUnivalent.univ"></a><a id="3742" href="Cubical.Categories.Category.Base.html#3742" class="Field">univ</a> <a id="3747" class="Symbol">:</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.Categories.Category.Base.html#3750" class="Bound">x</a> <a id="3752" href="Cubical.Categories.Category.Base.html#3752" class="Bound">y</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Cubical.Categories.Category.Base.html#3685" class="Bound">C</a> <a id="3758" class="Symbol">.</a><a id="3759" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3761" class="Symbol">)</a> <a id="3763" class="Symbol">→</a> <a id="3765" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3784" class="Symbol">{</a><a id="3785" class="Argument">C</a> <a id="3787" class="Symbol">=</a> <a id="3789" href="Cubical.Categories.Category.Base.html#3685" class="Bound">C</a><a id="3790" class="Symbol">}</a> <a id="3792" class="Symbol">{</a><a id="3793" class="Argument">x</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="Cubical.Categories.Category.Base.html#3750" class="Bound">x</a><a id="3798" class="Symbol">}</a> <a id="3800" class="Symbol">{</a><a id="3801" class="Argument">y</a> <a id="3803" class="Symbol">=</a> <a id="3805" href="Cubical.Categories.Category.Base.html#3752" class="Bound">y</a><a id="3806" class="Symbol">})</a>

  <a id="3812" class="Comment">-- package up the univalence equivalence</a>
  <a id="isUnivalent.univEquiv"></a><a id="3855" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="3865" class="Symbol">:</a> <a id="3867" class="Symbol">∀</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.Categories.Category.Base.html#3870" class="Bound">x</a> <a id="3872" href="Cubical.Categories.Category.Base.html#3872" class="Bound">y</a> <a id="3874" class="Symbol">:</a> <a id="3876" href="Cubical.Categories.Category.Base.html#3685" class="Bound">C</a> <a id="3878" class="Symbol">.</a><a id="3879" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">→</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Cubical.Categories.Category.Base.html#3870" class="Bound">x</a> <a id="3888" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3890" href="Cubical.Categories.Category.Base.html#3872" class="Bound">y</a><a id="3891" class="Symbol">)</a> <a id="3893" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3903" class="Symbol">_</a> <a id="3905" href="Cubical.Categories.Category.Base.html#3870" class="Bound">x</a> <a id="3907" href="Cubical.Categories.Category.Base.html#3872" class="Bound">y</a><a id="3908" class="Symbol">)</a>
  <a id="3912" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="3922" href="Cubical.Categories.Category.Base.html#3922" class="Bound">x</a> <a id="3924" href="Cubical.Categories.Category.Base.html#3924" class="Bound">y</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3940" href="Cubical.Categories.Category.Base.html#3742" class="Field">univ</a> <a id="3945" href="Cubical.Categories.Category.Base.html#3922" class="Bound">x</a> <a id="3947" href="Cubical.Categories.Category.Base.html#3924" class="Bound">y</a>

  <a id="3952" class="Comment">-- The function extracting paths from category-theoretic isomorphisms.</a>
  <a id="isUnivalent.CatIsoToPath"></a><a id="4025" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="4038" class="Symbol">:</a> <a id="4040" class="Symbol">{</a><a id="4041" href="Cubical.Categories.Category.Base.html#4041" class="Bound">x</a> <a id="4043" href="Cubical.Categories.Category.Base.html#4043" class="Bound">y</a> <a id="4045" class="Symbol">:</a> <a id="4047" href="Cubical.Categories.Category.Base.html#3685" class="Bound">C</a> <a id="4049" class="Symbol">.</a><a id="4050" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="4052" class="Symbol">}</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.Categories.Category.Base.html#4055" class="Bound">p</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4066" class="Symbol">_</a> <a id="4068" href="Cubical.Categories.Category.Base.html#4041" class="Bound">x</a> <a id="4070" href="Cubical.Categories.Category.Base.html#4043" class="Bound">y</a><a id="4071" class="Symbol">)</a> <a id="4073" class="Symbol">→</a> <a id="4075" href="Cubical.Categories.Category.Base.html#4041" class="Bound">x</a> <a id="4077" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4079" href="Cubical.Categories.Category.Base.html#4043" class="Bound">y</a>
  <a id="4083" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="4096" class="Symbol">=</a> <a id="4098" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4104" class="Symbol">(</a><a id="4105" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="4115" class="Symbol">_</a> <a id="4117" class="Symbol">_)</a>

  <a id="isUnivalent.isGroupoid-ob"></a><a id="4123" href="Cubical.Categories.Category.Base.html#4123" class="Function">isGroupoid-ob</a> <a id="4137" class="Symbol">:</a> <a id="4139" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Categories.Category.Base.html#3685" class="Bound">C</a> <a id="4153" class="Symbol">.</a><a id="4154" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="4156" class="Symbol">)</a>
  <a id="4160" href="Cubical.Categories.Category.Base.html#4123" class="Function">isGroupoid-ob</a> <a id="4174" class="Symbol">=</a> <a id="4176" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4193" class="Number">2</a> <a id="4195" class="Symbol">(λ</a> <a id="4198" href="Cubical.Categories.Category.Base.html#4198" class="Bound">_</a> <a id="4200" href="Cubical.Categories.Category.Base.html#4200" class="Bound">_</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="4227" class="Number">2</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="4250" class="Symbol">_</a> <a id="4252" class="Symbol">_))</a> <a id="4256" class="Symbol">(</a><a id="4257" href="Cubical.Categories.Category.Base.html#3189" class="Function">isSet-CatIso</a> <a id="4270" class="Symbol">_</a> <a id="4272" class="Symbol">_))</a>

<a id="isPropIsUnivalent"></a><a id="4277" href="Cubical.Categories.Category.Base.html#4277" class="Function">isPropIsUnivalent</a> <a id="4295" class="Symbol">:</a> <a id="4297" class="Symbol">{</a><a id="4298" href="Cubical.Categories.Category.Base.html#4298" class="Bound">C</a> <a id="4300" class="Symbol">:</a> <a id="4302" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4311" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="4313" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="4315" class="Symbol">}</a> <a id="4317" class="Symbol">→</a> <a id="4319" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="4339" href="Cubical.Categories.Category.Base.html#4298" class="Bound">C</a><a id="4340" class="Symbol">)</a>
<a id="4342" href="Cubical.Categories.Category.Base.html#4277" class="Function">isPropIsUnivalent</a> <a id="4360" class="Symbol">=</a>
 <a id="4363" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a> <a id="4377" href="Cubical.Categories.Category.Base.html#3742" class="Field">isUnivalent.univ</a> <a id="4394" class="Symbol">_</a> <a id="4396" class="Symbol">(λ</a> <a id="4399" href="Cubical.Categories.Category.Base.html#4399" class="Bound">_</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4407" class="Symbol">)</a>
  <a id="4411" class="Symbol">(</a><a id="4412" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="4421" class="Symbol">λ</a> <a id="4423" href="Cubical.Categories.Category.Base.html#4423" class="Bound">_</a> <a id="4425" href="Cubical.Categories.Category.Base.html#4425" class="Bound">_</a> <a id="4427" class="Symbol">→</a> <a id="4429" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="4443" class="Symbol">_</a> <a id="4445" class="Symbol">)</a>

<a id="4448" class="Comment">-- Opposite category</a>
<a id="_^op"></a><a id="4469" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">_^op</a> <a id="4474" class="Symbol">:</a> <a id="4476" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4485" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="4487" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4501" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="4503" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a>
<a id="4506" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Cubical.Categories.Category.Base.html#4510" class="Bound">C</a> <a id="4512" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4515" class="Symbol">)</a>           <a id="4527" class="Symbol">=</a> <a id="4529" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4532" href="Cubical.Categories.Category.Base.html#4510" class="Bound">C</a>
<a id="4534" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Cubical.Categories.Category.Base.html#4544" class="Bound">C</a> <a id="4546" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4549" class="Symbol">)</a> <a id="4551" href="Cubical.Categories.Category.Base.html#4551" class="Bound">x</a> <a id="4553" href="Cubical.Categories.Category.Base.html#4553" class="Bound">y</a> <a id="4555" class="Symbol">=</a> <a id="4557" href="Cubical.Categories.Category.Base.html#4544" class="Bound">C</a> <a id="4559" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4561" href="Cubical.Categories.Category.Base.html#4553" class="Bound">y</a> <a id="4563" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4565" href="Cubical.Categories.Category.Base.html#4551" class="Bound">x</a> <a id="4567" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
<a id="4569" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Categories.Category.Base.html#4573" class="Bound">C</a> <a id="4575" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4578" class="Symbol">)</a>           <a id="4590" class="Symbol">=</a> <a id="4592" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="4595" href="Cubical.Categories.Category.Base.html#4573" class="Bound">C</a>
<a id="4597" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Cubical.Categories.Category.Base.html#4602" class="Bound">C</a> <a id="4604" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4607" class="Symbol">)</a> <a id="4609" href="Cubical.Categories.Category.Base.html#4609" class="Bound">f</a> <a id="4611" href="Cubical.Categories.Category.Base.html#4611" class="Bound">g</a>      <a id="4618" class="Symbol">=</a> <a id="4620" href="Cubical.Categories.Category.Base.html#4611" class="Bound">g</a> <a id="4622" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4625" href="Cubical.Categories.Category.Base.html#4602" class="Bound">C</a> <a id="4627" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4629" href="Cubical.Categories.Category.Base.html#4609" class="Bound">f</a>
<a id="4631" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Cubical.Categories.Category.Base.html#4637" class="Bound">C</a> <a id="4639" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4642" class="Symbol">)</a>         <a id="4652" class="Symbol">=</a> <a id="4654" href="Cubical.Categories.Category.Base.html#4637" class="Bound">C</a> <a id="4656" class="Symbol">.</a><a id="4657" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a>
<a id="4662" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Categories.Category.Base.html#4668" class="Bound">C</a> <a id="4670" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4673" class="Symbol">)</a>         <a id="4683" class="Symbol">=</a> <a id="4685" href="Cubical.Categories.Category.Base.html#4668" class="Bound">C</a> <a id="4687" class="Symbol">.</a><a id="4688" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a>
<a id="4693" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Categories.Category.Base.html#4701" class="Bound">C</a> <a id="4703" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4706" class="Symbol">)</a> <a id="4708" href="Cubical.Categories.Category.Base.html#4708" class="Bound">f</a> <a id="4710" href="Cubical.Categories.Category.Base.html#4710" class="Bound">g</a> <a id="4712" href="Cubical.Categories.Category.Base.html#4712" class="Bound">h</a> <a id="4714" class="Symbol">=</a> <a id="4716" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4720" class="Symbol">(</a><a id="4721" href="Cubical.Categories.Category.Base.html#4701" class="Bound">C</a> <a id="4723" class="Symbol">.</a><a id="4724" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4731" class="Symbol">_</a> <a id="4733" class="Symbol">_</a> <a id="4735" class="Symbol">_)</a>
<a id="4738" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Cubical.Categories.Category.Base.html#4748" class="Bound">C</a> <a id="4750" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="4753" class="Symbol">)</a>     <a id="4759" class="Symbol">=</a> <a id="4761" href="Cubical.Categories.Category.Base.html#4748" class="Bound">C</a> <a id="4763" class="Symbol">.</a><a id="4764" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a>

<a id="ΣPropCat"></a><a id="4774" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="4783" class="Symbol">:</a> <a id="4785" class="Symbol">(</a><a id="4786" href="Cubical.Categories.Category.Base.html#4786" class="Bound">C</a> <a id="4788" class="Symbol">:</a> <a id="4790" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4799" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="4801" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">(</a><a id="4806" href="Cubical.Categories.Category.Base.html#4806" class="Bound">P</a> <a id="4808" class="Symbol">:</a> <a id="4810" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4816" href="Cubical.Categories.Category.Base.html#4786" class="Bound">C</a><a id="4817" class="Symbol">))</a> <a id="4820" class="Symbol">→</a> <a id="4822" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4831" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="4833" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a>
<a id="4836" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4839" class="Symbol">(</a><a id="4840" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="4849" href="Cubical.Categories.Category.Base.html#4849" class="Bound">C</a> <a id="4851" href="Cubical.Categories.Category.Base.html#4851" class="Bound">P</a><a id="4852" class="Symbol">)</a> <a id="4854" class="Symbol">=</a> <a id="4856" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4859" href="Cubical.Categories.Category.Base.html#4859" class="Bound">x</a> <a id="4861" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4863" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4866" href="Cubical.Categories.Category.Base.html#4849" class="Bound">C</a> <a id="4868" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4870" href="Cubical.Categories.Category.Base.html#4859" class="Bound">x</a> <a id="4872" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="4874" href="Cubical.Categories.Category.Base.html#4851" class="Bound">P</a>
<a id="4876" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="4895" href="Cubical.Categories.Category.Base.html#4895" class="Bound">C</a> <a id="4897" href="Cubical.Categories.Category.Base.html#4897" class="Bound">P</a><a id="4898" class="Symbol">)</a> <a id="4900" href="Cubical.Categories.Category.Base.html#4900" class="Bound">x</a> <a id="4902" href="Cubical.Categories.Category.Base.html#4902" class="Bound">y</a> <a id="4904" class="Symbol">=</a> <a id="4906" href="Cubical.Categories.Category.Base.html#4895" class="Bound">C</a> <a id="4908" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4910" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4914" href="Cubical.Categories.Category.Base.html#4900" class="Bound">x</a> <a id="4916" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4918" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4922" href="Cubical.Categories.Category.Base.html#4902" class="Bound">y</a> <a id="4924" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
<a id="4926" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="4939" href="Cubical.Categories.Category.Base.html#4939" class="Bound">C</a> <a id="4941" href="Cubical.Categories.Category.Base.html#4941" class="Bound">P</a><a id="4942" class="Symbol">)</a> <a id="4944" class="Symbol">=</a> <a id="4946" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="4949" href="Cubical.Categories.Category.Base.html#4939" class="Bound">C</a>
<a id="4951" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="4965" href="Cubical.Categories.Category.Base.html#4965" class="Bound">C</a> <a id="4967" href="Cubical.Categories.Category.Base.html#4967" class="Bound">P</a><a id="4968" class="Symbol">)</a> <a id="4970" class="Symbol">=</a> <a id="4972" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="4976" href="Cubical.Categories.Category.Base.html#4965" class="Bound">C</a>
<a id="4978" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="4983" class="Symbol">(</a><a id="4984" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="4993" href="Cubical.Categories.Category.Base.html#4993" class="Bound">C</a> <a id="4995" href="Cubical.Categories.Category.Base.html#4995" class="Bound">P</a><a id="4996" class="Symbol">)</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="5005" href="Cubical.Categories.Category.Base.html#4993" class="Bound">C</a>
<a id="5007" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="5022" href="Cubical.Categories.Category.Base.html#5022" class="Bound">C</a> <a id="5024" href="Cubical.Categories.Category.Base.html#5024" class="Bound">P</a><a id="5025" class="Symbol">)</a> <a id="5027" class="Symbol">=</a> <a id="5029" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5034" href="Cubical.Categories.Category.Base.html#5022" class="Bound">C</a>
<a id="5036" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="5053" href="Cubical.Categories.Category.Base.html#5053" class="Bound">C</a> <a id="5055" href="Cubical.Categories.Category.Base.html#5055" class="Bound">P</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Symbol">=</a> <a id="5060" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5067" href="Cubical.Categories.Category.Base.html#5053" class="Bound">C</a>
<a id="5069" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="5088" href="Cubical.Categories.Category.Base.html#5088" class="Bound">C</a> <a id="5090" href="Cubical.Categories.Category.Base.html#5090" class="Bound">P</a><a id="5091" class="Symbol">)</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="5104" href="Cubical.Categories.Category.Base.html#5088" class="Bound">C</a>

<a id="isIsoΣPropCat"></a><a id="5107" href="Cubical.Categories.Category.Base.html#5107" class="Function">isIsoΣPropCat</a> <a id="5121" class="Symbol">:</a> <a id="5123" class="Symbol">{</a><a id="5124" href="Cubical.Categories.Category.Base.html#5124" class="Bound">C</a> <a id="5126" class="Symbol">:</a> <a id="5128" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5137" href="Cubical.Categories.Category.Base.html#262" class="Generalizable">ℓ</a> <a id="5139" href="Cubical.Categories.Category.Base.html#264" class="Generalizable">ℓ&#39;</a><a id="5141" class="Symbol">}</a> <a id="5143" class="Symbol">{</a><a id="5144" href="Cubical.Categories.Category.Base.html#5144" class="Bound">P</a> <a id="5146" class="Symbol">:</a> <a id="5148" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5154" href="Cubical.Categories.Category.Base.html#5124" class="Bound">C</a><a id="5155" class="Symbol">)}</a>
                <a id="5174" class="Symbol">{</a><a id="5175" href="Cubical.Categories.Category.Base.html#5175" class="Bound">x</a> <a id="5177" href="Cubical.Categories.Category.Base.html#5177" class="Bound">y</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5184" href="Cubical.Categories.Category.Base.html#5124" class="Bound">C</a><a id="5185" class="Symbol">}</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Cubical.Categories.Category.Base.html#5188" class="Bound">p</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="Cubical.Categories.Category.Base.html#5175" class="Bound">x</a> <a id="5194" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="5196" href="Cubical.Categories.Category.Base.html#5144" class="Bound">P</a><a id="5197" class="Symbol">)</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Cubical.Categories.Category.Base.html#5200" class="Bound">q</a> <a id="5202" class="Symbol">:</a> <a id="5204" href="Cubical.Categories.Category.Base.html#5177" class="Bound">y</a> <a id="5206" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="5208" href="Cubical.Categories.Category.Base.html#5144" class="Bound">P</a><a id="5209" class="Symbol">)</a>
                <a id="5227" class="Symbol">(</a><a id="5228" href="Cubical.Categories.Category.Base.html#5228" class="Bound">f</a> <a id="5230" class="Symbol">:</a> <a id="5232" href="Cubical.Categories.Category.Base.html#5124" class="Bound">C</a> <a id="5234" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5236" href="Cubical.Categories.Category.Base.html#5175" class="Bound">x</a> <a id="5238" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5240" href="Cubical.Categories.Category.Base.html#5177" class="Bound">y</a> <a id="5242" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5243" class="Symbol">)</a>
              <a id="5259" class="Symbol">→</a> <a id="5261" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="5267" href="Cubical.Categories.Category.Base.html#5124" class="Bound">C</a> <a id="5269" href="Cubical.Categories.Category.Base.html#5228" class="Bound">f</a> <a id="5271" class="Symbol">→</a> <a id="5273" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="5289" href="Cubical.Categories.Category.Base.html#5124" class="Bound">C</a> <a id="5291" href="Cubical.Categories.Category.Base.html#5144" class="Bound">P</a><a id="5292" class="Symbol">)</a> <a id="5294" class="Symbol">{</a><a id="5295" href="Cubical.Categories.Category.Base.html#5175" class="Bound">x</a> <a id="5297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5299" href="Cubical.Categories.Category.Base.html#5188" class="Bound">p</a><a id="5300" class="Symbol">}</a> <a id="5302" class="Symbol">{</a><a id="5303" href="Cubical.Categories.Category.Base.html#5177" class="Bound">y</a> <a id="5305" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5307" href="Cubical.Categories.Category.Base.html#5200" class="Bound">q</a><a id="5308" class="Symbol">}</a> <a id="5310" href="Cubical.Categories.Category.Base.html#5228" class="Bound">f</a>
<a id="5312" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="5316" class="Symbol">(</a><a id="5317" href="Cubical.Categories.Category.Base.html#5107" class="Function">isIsoΣPropCat</a> <a id="5331" href="Cubical.Categories.Category.Base.html#5331" class="Bound">p</a> <a id="5333" href="Cubical.Categories.Category.Base.html#5333" class="Bound">q</a> <a id="5335" href="Cubical.Categories.Category.Base.html#5335" class="Bound">f</a> <a id="5337" href="Cubical.Categories.Category.Base.html#5337" class="Bound">isIsoF</a><a id="5343" class="Symbol">)</a> <a id="5345" class="Symbol">=</a> <a id="5347" href="Cubical.Categories.Category.Base.html#5337" class="Bound">isIsoF</a> <a id="5354" class="Symbol">.</a><a id="5355" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
<a id="5359" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Cubical.Categories.Category.Base.html#5107" class="Function">isIsoΣPropCat</a> <a id="5378" href="Cubical.Categories.Category.Base.html#5378" class="Bound">p</a> <a id="5380" href="Cubical.Categories.Category.Base.html#5380" class="Bound">q</a> <a id="5382" href="Cubical.Categories.Category.Base.html#5382" class="Bound">f</a> <a id="5384" href="Cubical.Categories.Category.Base.html#5384" class="Bound">isIsoF</a><a id="5390" class="Symbol">)</a> <a id="5392" class="Symbol">=</a> <a id="5394" href="Cubical.Categories.Category.Base.html#5384" class="Bound">isIsoF</a> <a id="5401" class="Symbol">.</a><a id="5402" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a>
<a id="5406" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Cubical.Categories.Category.Base.html#5107" class="Function">isIsoΣPropCat</a> <a id="5425" href="Cubical.Categories.Category.Base.html#5425" class="Bound">p</a> <a id="5427" href="Cubical.Categories.Category.Base.html#5427" class="Bound">q</a> <a id="5429" href="Cubical.Categories.Category.Base.html#5429" class="Bound">f</a> <a id="5431" href="Cubical.Categories.Category.Base.html#5431" class="Bound">isIsoF</a><a id="5437" class="Symbol">)</a> <a id="5439" class="Symbol">=</a> <a id="5441" href="Cubical.Categories.Category.Base.html#5431" class="Bound">isIsoF</a> <a id="5448" class="Symbol">.</a><a id="5449" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Category.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Category.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Category.Properties.html" class="Module">Cubical.Categories.Category.Properties</a> <a id="47" class="Keyword">where</a>

<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>

<a id="181" class="Keyword">open</a> <a id="186" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

<a id="196" class="Keyword">private</a>
  <a id="206" class="Keyword">variable</a>
    <a id="219" href="Cubical.Categories.Category.Properties.html#219" class="Generalizable">ℓ</a> <a id="221" href="Cubical.Categories.Category.Properties.html#221" class="Generalizable">ℓ&#39;</a> <a id="224" class="Symbol">:</a> <a id="226" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="233" class="Keyword">module</a> <a id="240" href="Cubical.Categories.Category.Properties.html#240" class="Module">_</a> <a id="242" class="Symbol">{</a><a id="243" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="245" class="Symbol">:</a> <a id="247" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="256" href="Cubical.Categories.Category.Properties.html#219" class="Generalizable">ℓ</a> <a id="258" href="Cubical.Categories.Category.Properties.html#221" class="Generalizable">ℓ&#39;</a><a id="260" class="Symbol">}</a> <a id="262" class="Keyword">where</a>

  <a id="271" class="Comment">-- isSet where your allowed to compare paths where one side is only</a>
  <a id="341" class="Comment">-- equal up to path. Is there a generalization of this?</a>
  <a id="399" href="Cubical.Categories.Category.Properties.html#399" class="Function">isSetHomP1</a> <a id="410" class="Symbol">:</a> <a id="412" class="Symbol">∀</a> <a id="414" class="Symbol">{</a><a id="415" href="Cubical.Categories.Category.Properties.html#415" class="Bound">x</a> <a id="417" href="Cubical.Categories.Category.Properties.html#417" class="Bound">y</a> <a id="419" class="Symbol">:</a> <a id="421" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="423" class="Symbol">.</a><a id="424" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="426" class="Symbol">}</a> <a id="428" class="Symbol">{</a><a id="429" href="Cubical.Categories.Category.Properties.html#429" class="Bound">n</a> <a id="431" class="Symbol">:</a> <a id="433" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="435" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="437" href="Cubical.Categories.Category.Properties.html#415" class="Bound">x</a> <a id="439" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="441" href="Cubical.Categories.Category.Properties.html#417" class="Bound">y</a> <a id="443" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="444" class="Symbol">}</a>
              <a id="460" class="Symbol">→</a> <a id="462" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="476" class="Number">1</a> <a id="478" class="Symbol">(λ</a> <a id="481" href="Cubical.Categories.Category.Properties.html#481" class="Bound">m</a> <a id="483" class="Symbol">→</a> <a id="485" href="Cubical.Categories.Category.Properties.html#481" class="Bound">m</a> <a id="487" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="489" href="Cubical.Categories.Category.Properties.html#429" class="Bound">n</a><a id="490" class="Symbol">)</a>
  <a id="494" href="Cubical.Categories.Category.Properties.html#399" class="Function">isSetHomP1</a> <a id="505" class="Symbol">{</a><a id="506" class="Argument">x</a> <a id="508" class="Symbol">=</a> <a id="510" href="Cubical.Categories.Category.Properties.html#510" class="Bound">x</a><a id="511" class="Symbol">}</a> <a id="513" class="Symbol">{</a><a id="514" href="Cubical.Categories.Category.Properties.html#514" class="Bound">y</a><a id="515" class="Symbol">}</a> <a id="517" class="Symbol">{</a><a id="518" href="Cubical.Categories.Category.Properties.html#518" class="Bound">n</a><a id="519" class="Symbol">}</a> <a id="521" class="Symbol">=</a> <a id="523" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="548" class="Number">1</a> <a id="550" class="Symbol">(λ</a> <a id="553" href="Cubical.Categories.Category.Properties.html#553" class="Bound">m</a> <a id="555" class="Symbol">→</a> <a id="557" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="566" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="568" href="Cubical.Categories.Category.Properties.html#553" class="Bound">m</a> <a id="570" href="Cubical.Categories.Category.Properties.html#518" class="Bound">n</a><a id="571" class="Symbol">)</a>

  <a id="576" class="Comment">-- isSet where the arrows can be between non-definitionally equal obs</a>
  <a id="648" href="Cubical.Categories.Category.Properties.html#648" class="Function">isSetHomP2l</a> <a id="660" class="Symbol">:</a> <a id="662" class="Symbol">∀</a> <a id="664" class="Symbol">{</a><a id="665" href="Cubical.Categories.Category.Properties.html#665" class="Bound">y</a> <a id="667" class="Symbol">:</a> <a id="669" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="671" class="Symbol">.</a><a id="672" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="674" class="Symbol">}</a>
              <a id="690" class="Symbol">→</a> <a id="692" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="706" class="Number">2</a> <a id="708" class="Symbol">(λ</a> <a id="711" href="Cubical.Categories.Category.Properties.html#711" class="Bound">x</a> <a id="713" class="Symbol">→</a> <a id="715" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="717" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="719" href="Cubical.Categories.Category.Properties.html#711" class="Bound">x</a> <a id="721" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="723" href="Cubical.Categories.Category.Properties.html#665" class="Bound">y</a> <a id="725" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="726" class="Symbol">)</a>
  <a id="730" href="Cubical.Categories.Category.Properties.html#648" class="Function">isSetHomP2l</a> <a id="742" class="Symbol">=</a> <a id="744" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="769" class="Number">2</a> <a id="771" class="Symbol">(λ</a> <a id="774" href="Cubical.Categories.Category.Properties.html#774" class="Bound">a</a> <a id="776" class="Symbol">→</a> <a id="778" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="787" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="789" class="Symbol">{</a><a id="790" class="Argument">x</a> <a id="792" class="Symbol">=</a> <a id="794" href="Cubical.Categories.Category.Properties.html#774" class="Bound">a</a><a id="795" class="Symbol">})</a>

  <a id="801" href="Cubical.Categories.Category.Properties.html#801" class="Function">isSetHomP2r</a> <a id="813" class="Symbol">:</a> <a id="815" class="Symbol">∀</a> <a id="817" class="Symbol">{</a><a id="818" href="Cubical.Categories.Category.Properties.html#818" class="Bound">x</a> <a id="820" class="Symbol">:</a> <a id="822" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="824" class="Symbol">.</a><a id="825" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="827" class="Symbol">}</a>
              <a id="843" class="Symbol">→</a> <a id="845" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="859" class="Number">2</a> <a id="861" class="Symbol">(λ</a> <a id="864" href="Cubical.Categories.Category.Properties.html#864" class="Bound">y</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="870" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="872" href="Cubical.Categories.Category.Properties.html#818" class="Bound">x</a> <a id="874" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="876" href="Cubical.Categories.Category.Properties.html#864" class="Bound">y</a> <a id="878" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="879" class="Symbol">)</a>
  <a id="883" href="Cubical.Categories.Category.Properties.html#801" class="Function">isSetHomP2r</a> <a id="895" class="Symbol">=</a> <a id="897" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="922" class="Number">2</a> <a id="924" class="Symbol">(λ</a> <a id="927" href="Cubical.Categories.Category.Properties.html#927" class="Bound">a</a> <a id="929" class="Symbol">→</a> <a id="931" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="940" href="Cubical.Categories.Category.Properties.html#243" class="Bound">C</a> <a id="942" class="Symbol">{</a><a id="943" class="Argument">y</a> <a id="945" class="Symbol">=</a> <a id="947" href="Cubical.Categories.Category.Properties.html#927" class="Bound">a</a><a id="948" class="Symbol">})</a>


<a id="953" class="Comment">-- opposite of opposite is definitionally equal to itself</a>
<a id="involutiveOp"></a><a id="1011" href="Cubical.Categories.Category.Properties.html#1011" class="Function">involutiveOp</a> <a id="1024" class="Symbol">:</a> <a id="1026" class="Symbol">∀</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Cubical.Categories.Category.Properties.html#1029" class="Bound">C</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1042" href="Cubical.Categories.Category.Properties.html#219" class="Generalizable">ℓ</a> <a id="1044" href="Cubical.Categories.Category.Properties.html#221" class="Generalizable">ℓ&#39;</a><a id="1046" class="Symbol">}</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Categories.Category.Properties.html#1029" class="Bound">C</a> <a id="1052" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a> <a id="1056" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a> <a id="1060" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1062" href="Cubical.Categories.Category.Properties.html#1029" class="Bound">C</a>
<a id="1064" href="Cubical.Categories.Category.Properties.html#1011" class="Function">involutiveOp</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1085" class="Keyword">module</a> <a id="1092" href="Cubical.Categories.Category.Properties.html#1092" class="Module">_</a> <a id="1094" class="Symbol">{</a><a id="1095" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1108" href="Cubical.Categories.Category.Properties.html#219" class="Generalizable">ℓ</a> <a id="1110" href="Cubical.Categories.Category.Properties.html#221" class="Generalizable">ℓ&#39;</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Keyword">where</a>
  <a id="1122" class="Comment">-- Other useful operations on categories</a>

  <a id="1166" class="Comment">-- whisker the parallel morphisms g and g&#39; with f</a>
  <a id="1218" href="Cubical.Categories.Category.Properties.html#1218" class="Function">lCatWhisker</a> <a id="1230" class="Symbol">:</a> <a id="1232" class="Symbol">{</a><a id="1233" href="Cubical.Categories.Category.Properties.html#1233" class="Bound">x</a> <a id="1235" href="Cubical.Categories.Category.Properties.html#1235" class="Bound">y</a> <a id="1237" href="Cubical.Categories.Category.Properties.html#1237" class="Bound">z</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1243" class="Symbol">.</a><a id="1244" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1246" class="Symbol">}</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Cubical.Categories.Category.Properties.html#1249" class="Bound">f</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1255" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1257" href="Cubical.Categories.Category.Properties.html#1233" class="Bound">x</a> <a id="1259" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1261" href="Cubical.Categories.Category.Properties.html#1235" class="Bound">y</a> <a id="1263" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1264" class="Symbol">)</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Cubical.Categories.Category.Properties.html#1267" class="Bound">g</a> <a id="1269" href="Cubical.Categories.Category.Properties.html#1269" class="Bound">g&#39;</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1276" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1278" href="Cubical.Categories.Category.Properties.html#1235" class="Bound">y</a> <a id="1280" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1282" href="Cubical.Categories.Category.Properties.html#1237" class="Bound">z</a> <a id="1284" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1285" class="Symbol">)</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Cubical.Categories.Category.Properties.html#1288" class="Bound">p</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Cubical.Categories.Category.Properties.html#1267" class="Bound">g</a> <a id="1294" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1296" href="Cubical.Categories.Category.Properties.html#1269" class="Bound">g&#39;</a><a id="1298" class="Symbol">)</a>
                 <a id="1317" class="Symbol">→</a> <a id="1319" href="Cubical.Categories.Category.Properties.html#1249" class="Bound">f</a> <a id="1321" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1324" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1326" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1328" href="Cubical.Categories.Category.Properties.html#1267" class="Bound">g</a> <a id="1330" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1332" href="Cubical.Categories.Category.Properties.html#1249" class="Bound">f</a> <a id="1334" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1337" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1339" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1341" href="Cubical.Categories.Category.Properties.html#1269" class="Bound">g&#39;</a>
  <a id="1346" href="Cubical.Categories.Category.Properties.html#1218" class="Function">lCatWhisker</a> <a id="1358" href="Cubical.Categories.Category.Properties.html#1358" class="Bound">f</a> <a id="1360" class="Symbol">_</a> <a id="1362" class="Symbol">_</a> <a id="1364" href="Cubical.Categories.Category.Properties.html#1364" class="Bound">p</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="1378" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1380" href="Cubical.Categories.Category.Properties.html#1358" class="Bound">f</a><a id="1381" class="Symbol">)</a> <a id="1383" href="Cubical.Categories.Category.Properties.html#1364" class="Bound">p</a>

  <a id="1388" href="Cubical.Categories.Category.Properties.html#1388" class="Function">rCatWhisker</a> <a id="1400" class="Symbol">:</a> <a id="1402" class="Symbol">{</a><a id="1403" href="Cubical.Categories.Category.Properties.html#1403" class="Bound">x</a> <a id="1405" href="Cubical.Categories.Category.Properties.html#1405" class="Bound">y</a> <a id="1407" href="Cubical.Categories.Category.Properties.html#1407" class="Bound">z</a> <a id="1409" class="Symbol">:</a> <a id="1411" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1413" class="Symbol">.</a><a id="1414" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1416" class="Symbol">}</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Categories.Category.Properties.html#1419" class="Bound">f</a> <a id="1421" href="Cubical.Categories.Category.Properties.html#1421" class="Bound">f&#39;</a> <a id="1424" class="Symbol">:</a> <a id="1426" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1428" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1430" href="Cubical.Categories.Category.Properties.html#1403" class="Bound">x</a> <a id="1432" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1434" href="Cubical.Categories.Category.Properties.html#1405" class="Bound">y</a> <a id="1436" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Cubical.Categories.Category.Properties.html#1440" class="Bound">g</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1446" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1448" href="Cubical.Categories.Category.Properties.html#1405" class="Bound">y</a> <a id="1450" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1452" href="Cubical.Categories.Category.Properties.html#1407" class="Bound">z</a> <a id="1454" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1455" class="Symbol">)</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Categories.Category.Properties.html#1458" class="Bound">p</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Cubical.Categories.Category.Properties.html#1419" class="Bound">f</a> <a id="1464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1466" href="Cubical.Categories.Category.Properties.html#1421" class="Bound">f&#39;</a><a id="1468" class="Symbol">)</a>
                 <a id="1487" class="Symbol">→</a> <a id="1489" href="Cubical.Categories.Category.Properties.html#1419" class="Bound">f</a> <a id="1491" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1494" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1496" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1498" href="Cubical.Categories.Category.Properties.html#1440" class="Bound">g</a> <a id="1500" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1502" href="Cubical.Categories.Category.Properties.html#1421" class="Bound">f&#39;</a> <a id="1505" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1508" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1510" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1512" href="Cubical.Categories.Category.Properties.html#1440" class="Bound">g</a>
  <a id="1516" href="Cubical.Categories.Category.Properties.html#1388" class="Function">rCatWhisker</a> <a id="1528" class="Symbol">_</a> <a id="1530" class="Symbol">_</a> <a id="1532" href="Cubical.Categories.Category.Properties.html#1532" class="Bound">g</a> <a id="1534" href="Cubical.Categories.Category.Properties.html#1534" class="Bound">p</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1543" class="Symbol">(λ</a> <a id="1546" href="Cubical.Categories.Category.Properties.html#1546" class="Bound">v</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Cubical.Categories.Category.Properties.html#1546" class="Bound">v</a> <a id="1552" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1555" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1557" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1559" href="Cubical.Categories.Category.Properties.html#1532" class="Bound">g</a><a id="1560" class="Symbol">)</a> <a id="1562" href="Cubical.Categories.Category.Properties.html#1534" class="Bound">p</a>

  <a id="1567" class="Comment">-- working with equal objects</a>
  <a id="1599" href="Cubical.Categories.Category.Properties.html#1599" class="Function">idP</a> <a id="1603" class="Symbol">:</a> <a id="1605" class="Symbol">∀</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Cubical.Categories.Category.Properties.html#1608" class="Bound">x</a> <a id="1610" href="Cubical.Categories.Category.Properties.html#1610" class="Bound">x&#39;</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Cubical.Categories.Category.Properties.html#1615" class="Bound">p</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Cubical.Categories.Category.Properties.html#1608" class="Bound">x</a> <a id="1621" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1623" href="Cubical.Categories.Category.Properties.html#1610" class="Bound">x&#39;</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1631" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1633" href="Cubical.Categories.Category.Properties.html#1608" class="Bound">x</a> <a id="1635" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1637" href="Cubical.Categories.Category.Properties.html#1610" class="Bound">x&#39;</a> <a id="1640" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="1644" href="Cubical.Categories.Category.Properties.html#1599" class="Function">idP</a> <a id="1648" class="Symbol">{</a><a id="1649" href="Cubical.Categories.Category.Properties.html#1649" class="Bound">x</a><a id="1650" class="Symbol">}</a> <a id="1652" class="Symbol">{</a><a id="1653" href="Cubical.Categories.Category.Properties.html#1653" class="Bound">x&#39;</a><a id="1655" class="Symbol">}</a> <a id="1657" class="Symbol">{</a><a id="1658" href="Cubical.Categories.Category.Properties.html#1658" class="Bound">p</a><a id="1659" class="Symbol">}</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1669" class="Symbol">(λ</a> <a id="1672" href="Cubical.Categories.Category.Properties.html#1672" class="Bound">v</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1678" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1680" href="Cubical.Categories.Category.Properties.html#1649" class="Bound">x</a> <a id="1682" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1684" href="Cubical.Categories.Category.Properties.html#1672" class="Bound">v</a> <a id="1686" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1687" class="Symbol">)</a> <a id="1689" href="Cubical.Categories.Category.Properties.html#1658" class="Bound">p</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1694" class="Symbol">.</a><a id="1695" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="1697" class="Symbol">)</a>

  <a id="1702" class="Comment">-- heterogeneous seq</a>
  <a id="1725" href="Cubical.Categories.Category.Properties.html#1725" class="Function">seqP</a> <a id="1730" class="Symbol">:</a> <a id="1732" class="Symbol">∀</a> <a id="1734" class="Symbol">{</a><a id="1735" href="Cubical.Categories.Category.Properties.html#1735" class="Bound">x</a> <a id="1737" href="Cubical.Categories.Category.Properties.html#1737" class="Bound">y</a> <a id="1739" href="Cubical.Categories.Category.Properties.html#1739" class="Bound">y&#39;</a> <a id="1742" href="Cubical.Categories.Category.Properties.html#1742" class="Bound">z</a><a id="1743" class="Symbol">}</a> <a id="1745" class="Symbol">{</a><a id="1746" href="Cubical.Categories.Category.Properties.html#1746" class="Bound">p</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Cubical.Categories.Category.Properties.html#1737" class="Bound">y</a> <a id="1752" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1754" href="Cubical.Categories.Category.Properties.html#1739" class="Bound">y&#39;</a><a id="1756" class="Symbol">}</a>
       <a id="1765" class="Symbol">→</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Cubical.Categories.Category.Properties.html#1768" class="Bound">f</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1774" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1776" href="Cubical.Categories.Category.Properties.html#1735" class="Bound">x</a> <a id="1778" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1780" href="Cubical.Categories.Category.Properties.html#1737" class="Bound">y</a> <a id="1782" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1783" class="Symbol">)</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Cubical.Categories.Category.Properties.html#1786" class="Bound">g</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1792" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1794" href="Cubical.Categories.Category.Properties.html#1739" class="Bound">y&#39;</a> <a id="1797" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1799" href="Cubical.Categories.Category.Properties.html#1742" class="Bound">z</a> <a id="1801" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1802" class="Symbol">)</a>
       <a id="1811" class="Symbol">→</a> <a id="1813" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1815" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1817" href="Cubical.Categories.Category.Properties.html#1735" class="Bound">x</a> <a id="1819" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1821" href="Cubical.Categories.Category.Properties.html#1742" class="Bound">z</a> <a id="1823" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="1827" href="Cubical.Categories.Category.Properties.html#1725" class="Function">seqP</a> <a id="1832" class="Symbol">{</a><a id="1833" href="Cubical.Categories.Category.Properties.html#1833" class="Bound">x</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{_}</a> <a id="1840" class="Symbol">{_}</a> <a id="1844" class="Symbol">{</a><a id="1845" href="Cubical.Categories.Category.Properties.html#1845" class="Bound">z</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">{</a><a id="1849" href="Cubical.Categories.Category.Properties.html#1849" class="Bound">p</a><a id="1850" class="Symbol">}</a> <a id="1852" href="Cubical.Categories.Category.Properties.html#1852" class="Bound">f</a> <a id="1854" href="Cubical.Categories.Category.Properties.html#1854" class="Bound">g</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Cubical.Categories.Category.Properties.html#1852" class="Bound">f</a> <a id="1860" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1863" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1865" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1874" class="Symbol">(λ</a> <a id="1877" href="Cubical.Categories.Category.Properties.html#1877" class="Bound">a</a> <a id="1879" class="Symbol">→</a> <a id="1881" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="1883" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1885" href="Cubical.Categories.Category.Properties.html#1877" class="Bound">a</a> <a id="1887" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1889" href="Cubical.Categories.Category.Properties.html#1845" class="Bound">z</a> <a id="1891" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1899" href="Cubical.Categories.Category.Properties.html#1849" class="Bound">p</a><a id="1900" class="Symbol">)</a> <a id="1902" href="Cubical.Categories.Category.Properties.html#1854" class="Bound">g</a><a id="1903" class="Symbol">)</a>

  <a id="1908" class="Comment">-- also heterogeneous seq, but substituting on the left</a>
  <a id="1966" href="Cubical.Categories.Category.Properties.html#1966" class="Function">seqP&#39;</a> <a id="1972" class="Symbol">:</a> <a id="1974" class="Symbol">∀</a> <a id="1976" class="Symbol">{</a><a id="1977" href="Cubical.Categories.Category.Properties.html#1977" class="Bound">x</a> <a id="1979" href="Cubical.Categories.Category.Properties.html#1979" class="Bound">y</a> <a id="1981" href="Cubical.Categories.Category.Properties.html#1981" class="Bound">y&#39;</a> <a id="1984" href="Cubical.Categories.Category.Properties.html#1984" class="Bound">z</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">{</a><a id="1988" href="Cubical.Categories.Category.Properties.html#1988" class="Bound">p</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Cubical.Categories.Category.Properties.html#1979" class="Bound">y</a> <a id="1994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1996" href="Cubical.Categories.Category.Properties.html#1981" class="Bound">y&#39;</a><a id="1998" class="Symbol">}</a>
        <a id="2008" class="Symbol">→</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Cubical.Categories.Category.Properties.html#2011" class="Bound">f</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2017" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2019" href="Cubical.Categories.Category.Properties.html#1977" class="Bound">x</a> <a id="2021" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2023" href="Cubical.Categories.Category.Properties.html#1979" class="Bound">y</a> <a id="2025" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Cubical.Categories.Category.Properties.html#2029" class="Bound">g</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2035" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2037" href="Cubical.Categories.Category.Properties.html#1981" class="Bound">y&#39;</a> <a id="2040" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2042" href="Cubical.Categories.Category.Properties.html#1984" class="Bound">z</a> <a id="2044" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2045" class="Symbol">)</a>
        <a id="2055" class="Symbol">→</a> <a id="2057" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2059" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2061" href="Cubical.Categories.Category.Properties.html#1977" class="Bound">x</a> <a id="2063" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2065" href="Cubical.Categories.Category.Properties.html#1984" class="Bound">z</a> <a id="2067" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="2071" href="Cubical.Categories.Category.Properties.html#1966" class="Function">seqP&#39;</a> <a id="2077" class="Symbol">{</a><a id="2078" href="Cubical.Categories.Category.Properties.html#2078" class="Bound">x</a><a id="2079" class="Symbol">}</a> <a id="2081" class="Symbol">{_}</a> <a id="2085" class="Symbol">{_}</a> <a id="2089" class="Symbol">{</a><a id="2090" href="Cubical.Categories.Category.Properties.html#2090" class="Bound">z</a><a id="2091" class="Symbol">}</a> <a id="2093" class="Symbol">{</a><a id="2094" href="Cubical.Categories.Category.Properties.html#2094" class="Bound">p</a><a id="2095" class="Symbol">}</a> <a id="2097" href="Cubical.Categories.Category.Properties.html#2097" class="Bound">f</a> <a id="2099" href="Cubical.Categories.Category.Properties.html#2099" class="Bound">g</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2109" class="Symbol">(λ</a> <a id="2112" href="Cubical.Categories.Category.Properties.html#2112" class="Bound">a</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2118" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2120" href="Cubical.Categories.Category.Properties.html#2078" class="Bound">x</a> <a id="2122" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2124" href="Cubical.Categories.Category.Properties.html#2112" class="Bound">a</a> <a id="2126" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2127" class="Symbol">)</a> <a id="2129" href="Cubical.Categories.Category.Properties.html#2094" class="Bound">p</a> <a id="2131" href="Cubical.Categories.Category.Properties.html#2097" class="Bound">f</a> <a id="2133" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2136" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2138" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2140" href="Cubical.Categories.Category.Properties.html#2099" class="Bound">g</a>

  <a id="2145" class="Comment">-- show that they&#39;re equal</a>
  <a id="2174" href="Cubical.Categories.Category.Properties.html#2174" class="Function">seqP≡seqP&#39;</a> <a id="2185" class="Symbol">:</a> <a id="2187" class="Symbol">∀</a> <a id="2189" class="Symbol">{</a><a id="2190" href="Cubical.Categories.Category.Properties.html#2190" class="Bound">x</a> <a id="2192" href="Cubical.Categories.Category.Properties.html#2192" class="Bound">y</a> <a id="2194" href="Cubical.Categories.Category.Properties.html#2194" class="Bound">y&#39;</a> <a id="2197" href="Cubical.Categories.Category.Properties.html#2197" class="Bound">z</a><a id="2198" class="Symbol">}</a> <a id="2200" class="Symbol">{</a><a id="2201" href="Cubical.Categories.Category.Properties.html#2201" class="Bound">p</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Cubical.Categories.Category.Properties.html#2192" class="Bound">y</a> <a id="2207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2209" href="Cubical.Categories.Category.Properties.html#2194" class="Bound">y&#39;</a><a id="2211" class="Symbol">}</a>
             <a id="2226" class="Symbol">→</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Categories.Category.Properties.html#2229" class="Bound">f</a> <a id="2231" class="Symbol">:</a> <a id="2233" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2235" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2237" href="Cubical.Categories.Category.Properties.html#2190" class="Bound">x</a> <a id="2239" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2241" href="Cubical.Categories.Category.Properties.html#2192" class="Bound">y</a> <a id="2243" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2244" class="Symbol">)</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Categories.Category.Properties.html#2247" class="Bound">g</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2253" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2255" href="Cubical.Categories.Category.Properties.html#2194" class="Bound">y&#39;</a> <a id="2258" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2260" href="Cubical.Categories.Category.Properties.html#2197" class="Bound">z</a> <a id="2262" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2263" class="Symbol">)</a>
             <a id="2278" class="Symbol">→</a> <a id="2280" href="Cubical.Categories.Category.Properties.html#1725" class="Function">seqP</a> <a id="2285" class="Symbol">{</a><a id="2286" class="Argument">p</a> <a id="2288" class="Symbol">=</a> <a id="2290" href="Cubical.Categories.Category.Properties.html#2201" class="Bound">p</a><a id="2291" class="Symbol">}</a> <a id="2293" href="Cubical.Categories.Category.Properties.html#2229" class="Bound">f</a> <a id="2295" href="Cubical.Categories.Category.Properties.html#2247" class="Bound">g</a> <a id="2297" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2299" href="Cubical.Categories.Category.Properties.html#1966" class="Function">seqP&#39;</a> <a id="2305" class="Symbol">{</a><a id="2306" class="Argument">p</a> <a id="2308" class="Symbol">=</a> <a id="2310" href="Cubical.Categories.Category.Properties.html#2201" class="Bound">p</a><a id="2311" class="Symbol">}</a> <a id="2313" href="Cubical.Categories.Category.Properties.html#2229" class="Bound">f</a> <a id="2315" href="Cubical.Categories.Category.Properties.html#2247" class="Bound">g</a>
  <a id="2319" href="Cubical.Categories.Category.Properties.html#2174" class="Function">seqP≡seqP&#39;</a> <a id="2330" class="Symbol">{</a><a id="2331" class="Argument">x</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Categories.Category.Properties.html#2335" class="Bound">x</a><a id="2336" class="Symbol">}</a> <a id="2338" class="Symbol">{</a><a id="2339" class="Argument">z</a> <a id="2341" class="Symbol">=</a> <a id="2343" href="Cubical.Categories.Category.Properties.html#2343" class="Bound">z</a><a id="2344" class="Symbol">}</a> <a id="2346" class="Symbol">{</a><a id="2347" class="Argument">p</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Cubical.Categories.Category.Properties.html#2351" class="Bound">p</a><a id="2352" class="Symbol">}</a> <a id="2354" href="Cubical.Categories.Category.Properties.html#2354" class="Bound">f</a> <a id="2356" href="Cubical.Categories.Category.Properties.html#2356" class="Bound">g</a> <a id="2358" href="Cubical.Categories.Category.Properties.html#2358" class="Bound">i</a> <a id="2360" class="Symbol">=</a>
    <a id="2366" class="Symbol">(</a><a id="2367" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="2375" class="Symbol">{</a><a id="2376" class="Argument">A</a> <a id="2378" class="Symbol">=</a> <a id="2380" class="Symbol">λ</a> <a id="2382" href="Cubical.Categories.Category.Properties.html#2382" class="Bound">i&#39;</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2389" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2391" href="Cubical.Categories.Category.Properties.html#2335" class="Bound">x</a> <a id="2393" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2395" href="Cubical.Categories.Category.Properties.html#2351" class="Bound">p</a> <a id="2397" href="Cubical.Categories.Category.Properties.html#2382" class="Bound">i&#39;</a> <a id="2400" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2401" class="Symbol">}</a> <a id="2403" class="Symbol">{</a><a id="2404" href="Cubical.Categories.Category.Properties.html#2354" class="Bound">f</a><a id="2405" class="Symbol">}</a> <a id="2407" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2412" href="Cubical.Categories.Category.Properties.html#2358" class="Bound">i</a><a id="2413" class="Symbol">)</a>
      <a id="2421" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2424" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2426" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a>
    <a id="2432" class="Symbol">(</a><a id="2433" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="2441" class="Symbol">{</a><a id="2442" class="Argument">A</a> <a id="2444" class="Symbol">=</a> <a id="2446" class="Symbol">λ</a> <a id="2448" href="Cubical.Categories.Category.Properties.html#2448" class="Bound">i&#39;</a> <a id="2451" class="Symbol">→</a> <a id="2453" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2455" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2457" href="Cubical.Categories.Category.Properties.html#2351" class="Bound">p</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2462" href="Cubical.Categories.Category.Properties.html#2448" class="Bound">i&#39;</a><a id="2464" class="Symbol">)</a> <a id="2466" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2468" href="Cubical.Categories.Category.Properties.html#2343" class="Bound">z</a> <a id="2470" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2471" class="Symbol">}</a> <a id="2473" class="Symbol">{</a><a id="2474" class="Argument">x</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Cubical.Categories.Category.Properties.html#2356" class="Bound">g</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2490" class="Symbol">)</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2495" href="Cubical.Categories.Category.Properties.html#2358" class="Bound">i</a><a id="2496" class="Symbol">))</a>

  <a id="2502" class="Comment">-- seqP is equal to normal seq when y ≡ y&#39;</a>
  <a id="2547" href="Cubical.Categories.Category.Properties.html#2547" class="Function">seqP≡seq</a> <a id="2556" class="Symbol">:</a> <a id="2558" class="Symbol">∀</a> <a id="2560" class="Symbol">{</a><a id="2561" href="Cubical.Categories.Category.Properties.html#2561" class="Bound">x</a> <a id="2563" href="Cubical.Categories.Category.Properties.html#2563" class="Bound">y</a> <a id="2565" href="Cubical.Categories.Category.Properties.html#2565" class="Bound">z</a><a id="2566" class="Symbol">}</a>
           <a id="2579" class="Symbol">→</a> <a id="2581" class="Symbol">(</a><a id="2582" href="Cubical.Categories.Category.Properties.html#2582" class="Bound">f</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2588" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2590" href="Cubical.Categories.Category.Properties.html#2561" class="Bound">x</a> <a id="2592" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2594" href="Cubical.Categories.Category.Properties.html#2563" class="Bound">y</a> <a id="2596" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2597" class="Symbol">)</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Cubical.Categories.Category.Properties.html#2600" class="Bound">g</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2606" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2608" href="Cubical.Categories.Category.Properties.html#2563" class="Bound">y</a> <a id="2610" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2612" href="Cubical.Categories.Category.Properties.html#2565" class="Bound">z</a> <a id="2614" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2615" class="Symbol">)</a>
           <a id="2628" class="Symbol">→</a> <a id="2630" href="Cubical.Categories.Category.Properties.html#1725" class="Function">seqP</a> <a id="2635" class="Symbol">{</a><a id="2636" class="Argument">p</a> <a id="2638" class="Symbol">=</a> <a id="2640" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2644" class="Symbol">}</a> <a id="2646" href="Cubical.Categories.Category.Properties.html#2582" class="Bound">f</a> <a id="2648" href="Cubical.Categories.Category.Properties.html#2600" class="Bound">g</a> <a id="2650" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2652" href="Cubical.Categories.Category.Properties.html#2582" class="Bound">f</a> <a id="2654" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2657" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2659" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2661" href="Cubical.Categories.Category.Properties.html#2600" class="Bound">g</a>
  <a id="2665" href="Cubical.Categories.Category.Properties.html#2547" class="Function">seqP≡seq</a> <a id="2674" class="Symbol">{</a><a id="2675" class="Argument">y</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Cubical.Categories.Category.Properties.html#2679" class="Bound">y</a><a id="2680" class="Symbol">}</a> <a id="2682" class="Symbol">{</a><a id="2683" href="Cubical.Categories.Category.Properties.html#2683" class="Bound">z</a><a id="2684" class="Symbol">}</a> <a id="2686" href="Cubical.Categories.Category.Properties.html#2686" class="Bound">f</a> <a id="2688" href="Cubical.Categories.Category.Properties.html#2688" class="Bound">g</a> <a id="2690" href="Cubical.Categories.Category.Properties.html#2690" class="Bound">i</a> <a id="2692" class="Symbol">=</a> <a id="2694" href="Cubical.Categories.Category.Properties.html#2686" class="Bound">f</a> <a id="2696" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2699" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2701" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2703" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="2711" class="Symbol">{</a><a id="2712" class="Argument">A</a> <a id="2714" class="Symbol">=</a> <a id="2716" class="Symbol">λ</a> <a id="2718" href="Cubical.Categories.Category.Properties.html#2718" class="Bound">_</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2724" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2726" href="Cubical.Categories.Category.Properties.html#2679" class="Bound">y</a> <a id="2728" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2730" href="Cubical.Categories.Category.Properties.html#2683" class="Bound">z</a> <a id="2732" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2733" class="Symbol">}</a> <a id="2735" class="Symbol">{</a><a id="2736" class="Argument">x</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Cubical.Categories.Category.Properties.html#2688" class="Bound">g</a><a id="2741" class="Symbol">}</a> <a id="2743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2751" href="Cubical.Categories.Category.Properties.html#2690" class="Bound">i</a><a id="2752" class="Symbol">)</a>


  <a id="2758" class="Comment">-- whiskering with heterogenous seq -- (maybe should let z be heterogeneous too)</a>
  <a id="2841" href="Cubical.Categories.Category.Properties.html#2841" class="Function">lCatWhiskerP</a> <a id="2854" class="Symbol">:</a> <a id="2856" class="Symbol">{</a><a id="2857" href="Cubical.Categories.Category.Properties.html#2857" class="Bound">x</a> <a id="2859" href="Cubical.Categories.Category.Properties.html#2859" class="Bound">y</a> <a id="2861" href="Cubical.Categories.Category.Properties.html#2861" class="Bound">z</a> <a id="2863" href="Cubical.Categories.Category.Properties.html#2863" class="Bound">y&#39;</a> <a id="2866" class="Symbol">:</a> <a id="2868" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2870" class="Symbol">.</a><a id="2871" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2873" class="Symbol">}</a> <a id="2875" class="Symbol">{</a><a id="2876" href="Cubical.Categories.Category.Properties.html#2876" class="Bound">p</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="Cubical.Categories.Category.Properties.html#2859" class="Bound">y</a> <a id="2882" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2884" href="Cubical.Categories.Category.Properties.html#2863" class="Bound">y&#39;</a><a id="2886" class="Symbol">}</a>
                  <a id="2906" class="Symbol">→</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Cubical.Categories.Category.Properties.html#2909" class="Bound">f</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2915" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2917" href="Cubical.Categories.Category.Properties.html#2857" class="Bound">x</a> <a id="2919" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2921" href="Cubical.Categories.Category.Properties.html#2859" class="Bound">y</a> <a id="2923" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2924" class="Symbol">)</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Cubical.Categories.Category.Properties.html#2927" class="Bound">g</a> <a id="2929" class="Symbol">:</a> <a id="2931" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2933" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2935" href="Cubical.Categories.Category.Properties.html#2859" class="Bound">y</a> <a id="2937" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2939" href="Cubical.Categories.Category.Properties.html#2861" class="Bound">z</a> <a id="2941" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2942" class="Symbol">)</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Cubical.Categories.Category.Properties.html#2945" class="Bound">g&#39;</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="2952" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2954" href="Cubical.Categories.Category.Properties.html#2863" class="Bound">y&#39;</a> <a id="2957" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2959" href="Cubical.Categories.Category.Properties.html#2861" class="Bound">z</a> <a id="2961" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2962" class="Symbol">)</a>
                  <a id="2982" class="Symbol">→</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Cubical.Categories.Category.Properties.html#2985" class="Bound">r</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2995" class="Symbol">(λ</a> <a id="2998" href="Cubical.Categories.Category.Properties.html#2998" class="Bound">i</a> <a id="3000" class="Symbol">→</a> <a id="3002" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3004" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3006" href="Cubical.Categories.Category.Properties.html#2876" class="Bound">p</a> <a id="3008" href="Cubical.Categories.Category.Properties.html#2998" class="Bound">i</a> <a id="3010" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3012" href="Cubical.Categories.Category.Properties.html#2861" class="Bound">z</a> <a id="3014" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3015" class="Symbol">)</a> <a id="3017" href="Cubical.Categories.Category.Properties.html#2927" class="Bound">g</a> <a id="3019" href="Cubical.Categories.Category.Properties.html#2945" class="Bound">g&#39;</a><a id="3021" class="Symbol">)</a>
                  <a id="3041" class="Symbol">→</a> <a id="3043" href="Cubical.Categories.Category.Properties.html#2909" class="Bound">f</a> <a id="3045" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3048" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3050" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3052" href="Cubical.Categories.Category.Properties.html#2927" class="Bound">g</a> <a id="3054" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3056" href="Cubical.Categories.Category.Properties.html#1725" class="Function">seqP</a> <a id="3061" class="Symbol">{</a><a id="3062" class="Argument">p</a> <a id="3064" class="Symbol">=</a> <a id="3066" href="Cubical.Categories.Category.Properties.html#2876" class="Bound">p</a><a id="3067" class="Symbol">}</a> <a id="3069" href="Cubical.Categories.Category.Properties.html#2909" class="Bound">f</a> <a id="3071" href="Cubical.Categories.Category.Properties.html#2945" class="Bound">g&#39;</a>
  <a id="3076" href="Cubical.Categories.Category.Properties.html#2841" class="Function">lCatWhiskerP</a> <a id="3089" class="Symbol">{</a><a id="3090" class="Argument">z</a> <a id="3092" class="Symbol">=</a> <a id="3094" href="Cubical.Categories.Category.Properties.html#3094" class="Bound">z</a><a id="3095" class="Symbol">}</a> <a id="3097" class="Symbol">{</a><a id="3098" class="Argument">p</a> <a id="3100" class="Symbol">=</a> <a id="3102" href="Cubical.Categories.Category.Properties.html#3102" class="Bound">p</a><a id="3103" class="Symbol">}</a> <a id="3105" href="Cubical.Categories.Category.Properties.html#3105" class="Bound">f</a> <a id="3107" href="Cubical.Categories.Category.Properties.html#3107" class="Bound">g</a> <a id="3109" href="Cubical.Categories.Category.Properties.html#3109" class="Bound">g&#39;</a> <a id="3112" href="Cubical.Categories.Category.Properties.html#3112" class="Bound">r</a> <a id="3114" class="Symbol">=</a>
    <a id="3120" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3125" class="Symbol">(λ</a> <a id="3128" href="Cubical.Categories.Category.Properties.html#3128" class="Bound">v</a> <a id="3130" class="Symbol">→</a> <a id="3132" href="Cubical.Categories.Category.Properties.html#3105" class="Bound">f</a> <a id="3134" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3137" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3139" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3141" href="Cubical.Categories.Category.Properties.html#3128" class="Bound">v</a><a id="3142" class="Symbol">)</a> <a id="3144" class="Symbol">(</a><a id="3145" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3149" class="Symbol">(</a><a id="3150" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="3166" class="Symbol">{</a><a id="3167" class="Argument">A</a> <a id="3169" class="Symbol">=</a> <a id="3171" class="Symbol">λ</a> <a id="3173" href="Cubical.Categories.Category.Properties.html#3173" class="Bound">i</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3179" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3181" href="Cubical.Categories.Category.Properties.html#3102" class="Bound">p</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3186" href="Cubical.Categories.Category.Properties.html#3173" class="Bound">i</a><a id="3187" class="Symbol">)</a> <a id="3189" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3191" href="Cubical.Categories.Category.Properties.html#3094" class="Bound">z</a> <a id="3193" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3194" class="Symbol">}</a> <a id="3196" href="Cubical.Categories.Category.Properties.html#3112" class="Bound">r</a><a id="3197" class="Symbol">)))</a>

  <a id="3204" href="Cubical.Categories.Category.Properties.html#3204" class="Function">rCatWhiskerP</a> <a id="3217" class="Symbol">:</a> <a id="3219" class="Symbol">{</a><a id="3220" href="Cubical.Categories.Category.Properties.html#3220" class="Bound">x</a> <a id="3222" href="Cubical.Categories.Category.Properties.html#3222" class="Bound">y&#39;</a> <a id="3225" href="Cubical.Categories.Category.Properties.html#3225" class="Bound">y</a> <a id="3227" href="Cubical.Categories.Category.Properties.html#3227" class="Bound">z</a> <a id="3229" class="Symbol">:</a> <a id="3231" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3233" class="Symbol">.</a><a id="3234" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3236" class="Symbol">}</a> <a id="3238" class="Symbol">{</a><a id="3239" href="Cubical.Categories.Category.Properties.html#3239" class="Bound">p</a> <a id="3241" class="Symbol">:</a> <a id="3243" href="Cubical.Categories.Category.Properties.html#3222" class="Bound">y&#39;</a> <a id="3246" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3248" href="Cubical.Categories.Category.Properties.html#3225" class="Bound">y</a><a id="3249" class="Symbol">}</a>
                  <a id="3269" class="Symbol">→</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Cubical.Categories.Category.Properties.html#3272" class="Bound">f&#39;</a> <a id="3275" class="Symbol">:</a> <a id="3277" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3279" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3281" href="Cubical.Categories.Category.Properties.html#3220" class="Bound">x</a> <a id="3283" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3285" href="Cubical.Categories.Category.Properties.html#3222" class="Bound">y&#39;</a> <a id="3288" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3289" class="Symbol">)</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Cubical.Categories.Category.Properties.html#3292" class="Bound">f</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3298" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3300" href="Cubical.Categories.Category.Properties.html#3220" class="Bound">x</a> <a id="3302" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3304" href="Cubical.Categories.Category.Properties.html#3225" class="Bound">y</a> <a id="3306" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3307" class="Symbol">)</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Cubical.Categories.Category.Properties.html#3310" class="Bound">g</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3316" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3318" href="Cubical.Categories.Category.Properties.html#3225" class="Bound">y</a> <a id="3320" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3322" href="Cubical.Categories.Category.Properties.html#3227" class="Bound">z</a> <a id="3324" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3325" class="Symbol">)</a>
                  <a id="3345" class="Symbol">→</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Cubical.Categories.Category.Properties.html#3348" class="Bound">r</a> <a id="3350" class="Symbol">:</a> <a id="3352" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3358" class="Symbol">(λ</a> <a id="3361" href="Cubical.Categories.Category.Properties.html#3361" class="Bound">i</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3367" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3369" href="Cubical.Categories.Category.Properties.html#3220" class="Bound">x</a> <a id="3371" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3373" href="Cubical.Categories.Category.Properties.html#3239" class="Bound">p</a> <a id="3375" href="Cubical.Categories.Category.Properties.html#3361" class="Bound">i</a> <a id="3377" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3378" class="Symbol">)</a> <a id="3380" href="Cubical.Categories.Category.Properties.html#3272" class="Bound">f&#39;</a> <a id="3383" href="Cubical.Categories.Category.Properties.html#3292" class="Bound">f</a><a id="3384" class="Symbol">)</a>
                  <a id="3404" class="Symbol">→</a> <a id="3406" href="Cubical.Categories.Category.Properties.html#3292" class="Bound">f</a> <a id="3408" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3411" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3413" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3415" href="Cubical.Categories.Category.Properties.html#3310" class="Bound">g</a> <a id="3417" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3419" href="Cubical.Categories.Category.Properties.html#1966" class="Function">seqP&#39;</a> <a id="3425" class="Symbol">{</a><a id="3426" class="Argument">p</a> <a id="3428" class="Symbol">=</a> <a id="3430" href="Cubical.Categories.Category.Properties.html#3239" class="Bound">p</a><a id="3431" class="Symbol">}</a> <a id="3433" href="Cubical.Categories.Category.Properties.html#3272" class="Bound">f&#39;</a> <a id="3436" href="Cubical.Categories.Category.Properties.html#3310" class="Bound">g</a>
  <a id="3440" href="Cubical.Categories.Category.Properties.html#3204" class="Function">rCatWhiskerP</a> <a id="3453" href="Cubical.Categories.Category.Properties.html#3453" class="Bound">f&#39;</a> <a id="3456" href="Cubical.Categories.Category.Properties.html#3456" class="Bound">f</a> <a id="3458" href="Cubical.Categories.Category.Properties.html#3458" class="Bound">g</a> <a id="3460" href="Cubical.Categories.Category.Properties.html#3460" class="Bound">r</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3469" class="Symbol">(λ</a> <a id="3472" href="Cubical.Categories.Category.Properties.html#3472" class="Bound">v</a> <a id="3474" class="Symbol">→</a> <a id="3476" href="Cubical.Categories.Category.Properties.html#3472" class="Bound">v</a> <a id="3478" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3481" href="Cubical.Categories.Category.Properties.html#1095" class="Bound">C</a> <a id="3483" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3485" href="Cubical.Categories.Category.Properties.html#3458" class="Bound">g</a><a id="3486" class="Symbol">)</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="3504" href="Cubical.Categories.Category.Properties.html#3460" class="Bound">r</a><a id="3505" class="Symbol">))</a>

<a id="3509" class="Keyword">module</a> <a id="3516" href="Cubical.Categories.Category.Properties.html#3516" class="Module">_</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3532" href="Cubical.Categories.Category.Properties.html#219" class="Generalizable">ℓ</a> <a id="3534" href="Cubical.Categories.Category.Properties.html#221" class="Generalizable">ℓ&#39;</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Keyword">where</a>

  <a id="3547" href="Cubical.Categories.Category.Properties.html#3547" class="Function">AssocCong₂⋆L</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">{</a><a id="3563" href="Cubical.Categories.Category.Properties.html#3563" class="Bound">x</a> <a id="3565" href="Cubical.Categories.Category.Properties.html#3565" class="Bound">y&#39;</a> <a id="3568" href="Cubical.Categories.Category.Properties.html#3568" class="Bound">y</a> <a id="3570" href="Cubical.Categories.Category.Properties.html#3570" class="Bound">z</a> <a id="3572" href="Cubical.Categories.Category.Properties.html#3572" class="Bound">w</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3578" class="Symbol">.</a><a id="3579" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3581" class="Symbol">}</a> <a id="3583" class="Symbol">→</a>
          <a id="3595" class="Symbol">{</a><a id="3596" href="Cubical.Categories.Category.Properties.html#3596" class="Bound">f&#39;</a> <a id="3599" class="Symbol">:</a> <a id="3601" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3603" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3605" href="Cubical.Categories.Category.Properties.html#3563" class="Bound">x</a> <a id="3607" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3609" href="Cubical.Categories.Category.Properties.html#3565" class="Bound">y&#39;</a> <a id="3612" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3613" class="Symbol">}</a> <a id="3615" class="Symbol">{</a><a id="3616" href="Cubical.Categories.Category.Properties.html#3616" class="Bound">f</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3622" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3624" href="Cubical.Categories.Category.Properties.html#3563" class="Bound">x</a> <a id="3626" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3628" href="Cubical.Categories.Category.Properties.html#3568" class="Bound">y</a> <a id="3630" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3631" class="Symbol">}</a>
          <a id="3643" class="Symbol">{</a><a id="3644" href="Cubical.Categories.Category.Properties.html#3644" class="Bound">g&#39;</a> <a id="3647" class="Symbol">:</a> <a id="3649" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3651" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3653" href="Cubical.Categories.Category.Properties.html#3565" class="Bound">y&#39;</a> <a id="3656" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3658" href="Cubical.Categories.Category.Properties.html#3570" class="Bound">z</a> <a id="3660" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3661" class="Symbol">}</a> <a id="3663" class="Symbol">{</a><a id="3664" href="Cubical.Categories.Category.Properties.html#3664" class="Bound">g</a> <a id="3666" class="Symbol">:</a> <a id="3668" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3670" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3672" href="Cubical.Categories.Category.Properties.html#3568" class="Bound">y</a> <a id="3674" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3676" href="Cubical.Categories.Category.Properties.html#3570" class="Bound">z</a> <a id="3678" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3679" class="Symbol">}</a>
          <a id="3691" class="Symbol">→</a> <a id="3693" href="Cubical.Categories.Category.Properties.html#3616" class="Bound">f</a> <a id="3695" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3698" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3700" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3702" href="Cubical.Categories.Category.Properties.html#3664" class="Bound">g</a> <a id="3704" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3706" href="Cubical.Categories.Category.Properties.html#3596" class="Bound">f&#39;</a> <a id="3709" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3712" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3714" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3716" href="Cubical.Categories.Category.Properties.html#3644" class="Bound">g&#39;</a> <a id="3719" class="Symbol">→</a> <a id="3721" class="Symbol">{</a><a id="3722" href="Cubical.Categories.Category.Properties.html#3722" class="Bound">h</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3728" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3730" href="Cubical.Categories.Category.Properties.html#3570" class="Bound">z</a> <a id="3732" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3734" href="Cubical.Categories.Category.Properties.html#3572" class="Bound">w</a> <a id="3736" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3737" class="Symbol">}</a>
          <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Categories.Category.Properties.html#3616" class="Bound">f</a> <a id="3753" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3756" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3758" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Cubical.Categories.Category.Properties.html#3664" class="Bound">g</a> <a id="3763" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3766" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3768" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3770" href="Cubical.Categories.Category.Properties.html#3722" class="Bound">h</a><a id="3771" class="Symbol">)</a> <a id="3773" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
              <a id="3789" href="Cubical.Categories.Category.Properties.html#3596" class="Bound">f&#39;</a> <a id="3792" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3795" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3797" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.Categories.Category.Properties.html#3644" class="Bound">g&#39;</a> <a id="3803" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3806" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3808" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3810" href="Cubical.Categories.Category.Properties.html#3722" class="Bound">h</a><a id="3811" class="Symbol">)</a>
  <a id="3815" href="Cubical.Categories.Category.Properties.html#3547" class="Function">AssocCong₂⋆L</a> <a id="3828" href="Cubical.Categories.Category.Properties.html#3828" class="Bound">p</a> <a id="3830" class="Symbol">{</a><a id="3831" href="Cubical.Categories.Category.Properties.html#3831" class="Bound">h</a><a id="3832" class="Symbol">}</a> <a id="3834" class="Symbol">=</a>
    <a id="3840" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3852" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3854" class="Symbol">_</a> <a id="3856" class="Symbol">_</a> <a id="3858" class="Symbol">_)</a>
      <a id="3867" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3870" class="Symbol">(λ</a> <a id="3873" href="Cubical.Categories.Category.Properties.html#3873" class="Bound">i</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="Cubical.Categories.Category.Properties.html#3828" class="Bound">p</a> <a id="3879" href="Cubical.Categories.Category.Properties.html#3873" class="Bound">i</a> <a id="3881" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3884" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3886" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3888" href="Cubical.Categories.Category.Properties.html#3831" class="Bound">h</a><a id="3889" class="Symbol">)</a> <a id="3891" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a>
    <a id="3898" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3905" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3907" class="Symbol">_</a> <a id="3909" class="Symbol">_</a> <a id="3911" href="Cubical.Categories.Category.Properties.html#3831" class="Bound">h</a>

  <a id="3916" href="Cubical.Categories.Category.Properties.html#3916" class="Function">AssocCong₂⋆R</a> <a id="3929" class="Symbol">:</a> <a id="3931" class="Symbol">{</a><a id="3932" href="Cubical.Categories.Category.Properties.html#3932" class="Bound">x</a> <a id="3934" href="Cubical.Categories.Category.Properties.html#3934" class="Bound">y</a> <a id="3936" href="Cubical.Categories.Category.Properties.html#3936" class="Bound">z</a> <a id="3938" href="Cubical.Categories.Category.Properties.html#3938" class="Bound">z&#39;</a> <a id="3941" href="Cubical.Categories.Category.Properties.html#3941" class="Bound">w</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3947" class="Symbol">.</a><a id="3948" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3950" class="Symbol">}</a> <a id="3952" class="Symbol">→</a>
          <a id="3964" class="Symbol">{</a><a id="3965" href="Cubical.Categories.Category.Properties.html#3965" class="Bound">f</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="3971" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3973" href="Cubical.Categories.Category.Properties.html#3932" class="Bound">x</a> <a id="3975" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3977" href="Cubical.Categories.Category.Properties.html#3934" class="Bound">y</a> <a id="3979" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3980" class="Symbol">}</a>
          <a id="3992" class="Symbol">{</a><a id="3993" href="Cubical.Categories.Category.Properties.html#3993" class="Bound">g&#39;</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4000" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4002" href="Cubical.Categories.Category.Properties.html#3934" class="Bound">y</a> <a id="4004" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4006" href="Cubical.Categories.Category.Properties.html#3938" class="Bound">z&#39;</a> <a id="4009" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4010" class="Symbol">}</a> <a id="4012" class="Symbol">{</a><a id="4013" href="Cubical.Categories.Category.Properties.html#4013" class="Bound">g</a> <a id="4015" class="Symbol">:</a> <a id="4017" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4019" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4021" href="Cubical.Categories.Category.Properties.html#3934" class="Bound">y</a> <a id="4023" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4025" href="Cubical.Categories.Category.Properties.html#3936" class="Bound">z</a> <a id="4027" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4028" class="Symbol">}</a>
          <a id="4040" class="Symbol">{</a><a id="4041" href="Cubical.Categories.Category.Properties.html#4041" class="Bound">h&#39;</a> <a id="4044" class="Symbol">:</a> <a id="4046" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4048" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4050" href="Cubical.Categories.Category.Properties.html#3938" class="Bound">z&#39;</a> <a id="4053" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4055" href="Cubical.Categories.Category.Properties.html#3941" class="Bound">w</a> <a id="4057" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4058" class="Symbol">}</a> <a id="4060" class="Symbol">{</a><a id="4061" href="Cubical.Categories.Category.Properties.html#4061" class="Bound">h</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4067" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4069" href="Cubical.Categories.Category.Properties.html#3936" class="Bound">z</a> <a id="4071" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4073" href="Cubical.Categories.Category.Properties.html#3941" class="Bound">w</a> <a id="4075" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4076" class="Symbol">}</a>
          <a id="4088" class="Symbol">→</a> <a id="4090" href="Cubical.Categories.Category.Properties.html#4013" class="Bound">g</a> <a id="4092" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4095" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4097" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4099" href="Cubical.Categories.Category.Properties.html#4061" class="Bound">h</a> <a id="4101" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4103" href="Cubical.Categories.Category.Properties.html#3993" class="Bound">g&#39;</a> <a id="4106" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4109" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4111" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4113" href="Cubical.Categories.Category.Properties.html#4041" class="Bound">h&#39;</a>
          <a id="4126" class="Symbol">→</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Cubical.Categories.Category.Properties.html#3965" class="Bound">f</a> <a id="4131" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4134" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4136" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4138" href="Cubical.Categories.Category.Properties.html#4013" class="Bound">g</a><a id="4139" class="Symbol">)</a> <a id="4141" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4144" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4146" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4148" href="Cubical.Categories.Category.Properties.html#4061" class="Bound">h</a> <a id="4150" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
              <a id="4166" class="Symbol">(</a><a id="4167" href="Cubical.Categories.Category.Properties.html#3965" class="Bound">f</a> <a id="4169" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4172" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4174" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4176" href="Cubical.Categories.Category.Properties.html#3993" class="Bound">g&#39;</a><a id="4178" class="Symbol">)</a> <a id="4180" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4183" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4185" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4187" href="Cubical.Categories.Category.Properties.html#4041" class="Bound">h&#39;</a>
  <a id="4192" href="Cubical.Categories.Category.Properties.html#3916" class="Function">AssocCong₂⋆R</a> <a id="4205" class="Symbol">{</a><a id="4206" class="Argument">f</a> <a id="4208" class="Symbol">=</a> <a id="4210" href="Cubical.Categories.Category.Properties.html#4210" class="Bound">f</a><a id="4211" class="Symbol">}</a> <a id="4213" href="Cubical.Categories.Category.Properties.html#4213" class="Bound">p</a> <a id="4215" class="Symbol">=</a>
    <a id="4221" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4228" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4230" href="Cubical.Categories.Category.Properties.html#4210" class="Bound">f</a> <a id="4232" class="Symbol">_</a> <a id="4234" class="Symbol">_</a>
      <a id="4242" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4245" class="Symbol">(λ</a> <a id="4248" href="Cubical.Categories.Category.Properties.html#4248" class="Bound">i</a> <a id="4250" class="Symbol">→</a> <a id="4252" href="Cubical.Categories.Category.Properties.html#4210" class="Bound">f</a> <a id="4254" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4257" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4259" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4261" href="Cubical.Categories.Category.Properties.html#4213" class="Bound">p</a> <a id="4263" href="Cubical.Categories.Category.Properties.html#4248" class="Bound">i</a><a id="4264" class="Symbol">)</a> <a id="4266" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a>
    <a id="4273" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4285" href="Cubical.Categories.Category.Properties.html#3519" class="Bound">C</a> <a id="4287" class="Symbol">_</a> <a id="4289" class="Symbol">_</a> <a id="4291" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Category.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Category</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Definition of various kinds of categories.

  This library partially follows the UniMath terminology:

  Concept              Ob C   Hom C  Univalence

  Wild Category        Type   Type   No           (called precategory in UniMath)
  Category             Type   Set    No
  Univalent Category   Type   Set    Yes

  The most useful notion is Category and the library is hence based on
  them. If one needs wild categories then they can be found in
  Cubical.WildCat (so it&#39;s not considered part of the Categories sublibrary!)

-}</a>
<a id="538" class="Keyword">module</a> <a id="545" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a> <a id="573" class="Keyword">where</a>

<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a> <a id="625" class="Keyword">public</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Cubical.Categories.Category.Properties.html" class="Module">Cubical.Categories.Category.Properties</a> <a id="683" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Commutativity.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Commutativity</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.Commutativity.html" class="Module">Cubical.Categories.Commutativity</a> <a id="42" class="Keyword">where</a>

<a id="49" class="Keyword">open</a> <a id="54" class="Keyword">import</a> <a id="61" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>

<a id="130" class="Keyword">private</a>
  <a id="140" class="Keyword">variable</a>
    <a id="153" href="Cubical.Categories.Commutativity.html#153" class="Generalizable">ℓ</a> <a id="155" href="Cubical.Categories.Commutativity.html#155" class="Generalizable">ℓ&#39;</a> <a id="158" class="Symbol">:</a> <a id="160" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="167" class="Keyword">module</a> <a id="174" href="Cubical.Categories.Commutativity.html#174" class="Module">_</a> <a id="176" class="Symbol">{</a><a id="177" href="Cubical.Categories.Commutativity.html#177" class="Bound">C</a> <a id="179" class="Symbol">:</a> <a id="181" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="190" href="Cubical.Categories.Commutativity.html#153" class="Generalizable">ℓ</a> <a id="192" href="Cubical.Categories.Commutativity.html#155" class="Generalizable">ℓ&#39;</a><a id="194" class="Symbol">}</a> <a id="196" class="Keyword">where</a>
  <a id="204" class="Keyword">open</a> <a id="209" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="218" href="Cubical.Categories.Commutativity.html#177" class="Bound">C</a>

  <a id="223" href="Cubical.Categories.Commutativity.html#223" class="Function">compSq</a> <a id="230" class="Symbol">:</a> <a id="232" class="Symbol">∀</a> <a id="234" class="Symbol">{</a><a id="235" href="Cubical.Categories.Commutativity.html#235" class="Bound">x</a> <a id="237" href="Cubical.Categories.Commutativity.html#237" class="Bound">y</a> <a id="239" href="Cubical.Categories.Commutativity.html#239" class="Bound">z</a> <a id="241" href="Cubical.Categories.Commutativity.html#241" class="Bound">w</a> <a id="243" href="Cubical.Categories.Commutativity.html#243" class="Bound">u</a> <a id="245" href="Cubical.Categories.Commutativity.html#245" class="Bound">v</a><a id="246" class="Symbol">}</a> <a id="248" class="Symbol">{</a><a id="249" href="Cubical.Categories.Commutativity.html#249" class="Bound">f</a> <a id="251" class="Symbol">:</a> <a id="253" href="Cubical.Categories.Commutativity.html#177" class="Bound">C</a> <a id="255" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="257" href="Cubical.Categories.Commutativity.html#235" class="Bound">x</a> <a id="259" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="261" href="Cubical.Categories.Commutativity.html#237" class="Bound">y</a> <a id="263" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="264" class="Symbol">}</a> <a id="266" class="Symbol">{</a><a id="267" href="Cubical.Categories.Commutativity.html#267" class="Bound">g</a> <a id="269" href="Cubical.Categories.Commutativity.html#269" class="Bound">h</a><a id="270" class="Symbol">}</a> <a id="272" class="Symbol">{</a><a id="273" href="Cubical.Categories.Commutativity.html#273" class="Bound">k</a> <a id="275" class="Symbol">:</a> <a id="277" href="Cubical.Categories.Commutativity.html#177" class="Bound">C</a> <a id="279" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="281" href="Cubical.Categories.Commutativity.html#239" class="Bound">z</a> <a id="283" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="285" href="Cubical.Categories.Commutativity.html#241" class="Bound">w</a> <a id="287" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="288" class="Symbol">}</a> <a id="290" class="Symbol">{</a><a id="291" href="Cubical.Categories.Commutativity.html#291" class="Bound">l</a><a id="292" class="Symbol">}</a> <a id="294" class="Symbol">{</a><a id="295" href="Cubical.Categories.Commutativity.html#295" class="Bound">m</a><a id="296" class="Symbol">}</a> <a id="298" class="Symbol">{</a><a id="299" href="Cubical.Categories.Commutativity.html#299" class="Bound">n</a> <a id="301" class="Symbol">:</a> <a id="303" href="Cubical.Categories.Commutativity.html#177" class="Bound">C</a> <a id="305" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="307" href="Cubical.Categories.Commutativity.html#243" class="Bound">u</a> <a id="309" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="311" href="Cubical.Categories.Commutativity.html#245" class="Bound">v</a> <a id="313" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="314" class="Symbol">}</a>
       <a id="323" class="Comment">-- square 1</a>
       <a id="342" class="Symbol">→</a> <a id="344" href="Cubical.Categories.Commutativity.html#249" class="Bound">f</a> <a id="346" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="348" href="Cubical.Categories.Commutativity.html#267" class="Bound">g</a> <a id="350" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="352" href="Cubical.Categories.Commutativity.html#269" class="Bound">h</a> <a id="354" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="356" href="Cubical.Categories.Commutativity.html#273" class="Bound">k</a>
       <a id="365" class="Comment">-- square 2 (sharing g)</a>
       <a id="396" class="Symbol">→</a> <a id="398" href="Cubical.Categories.Commutativity.html#273" class="Bound">k</a> <a id="400" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="402" href="Cubical.Categories.Commutativity.html#291" class="Bound">l</a> <a id="404" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="406" href="Cubical.Categories.Commutativity.html#295" class="Bound">m</a> <a id="408" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="410" href="Cubical.Categories.Commutativity.html#299" class="Bound">n</a>
       <a id="419" class="Symbol">→</a> <a id="421" href="Cubical.Categories.Commutativity.html#249" class="Bound">f</a> <a id="423" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="425" class="Symbol">(</a><a id="426" href="Cubical.Categories.Commutativity.html#267" class="Bound">g</a> <a id="428" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="430" href="Cubical.Categories.Commutativity.html#291" class="Bound">l</a><a id="431" class="Symbol">)</a> <a id="433" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="435" class="Symbol">(</a><a id="436" href="Cubical.Categories.Commutativity.html#269" class="Bound">h</a> <a id="438" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="440" href="Cubical.Categories.Commutativity.html#295" class="Bound">m</a><a id="441" class="Symbol">)</a> <a id="443" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="445" href="Cubical.Categories.Commutativity.html#299" class="Bound">n</a>
  <a id="449" href="Cubical.Categories.Commutativity.html#223" class="Function">compSq</a> <a id="456" class="Symbol">{</a><a id="457" class="Argument">f</a> <a id="459" class="Symbol">=</a> <a id="461" href="Cubical.Categories.Commutativity.html#461" class="Bound">f</a><a id="462" class="Symbol">}</a> <a id="464" class="Symbol">{</a><a id="465" href="Cubical.Categories.Commutativity.html#465" class="Bound">g</a><a id="466" class="Symbol">}</a> <a id="468" class="Symbol">{</a><a id="469" href="Cubical.Categories.Commutativity.html#469" class="Bound">h</a><a id="470" class="Symbol">}</a> <a id="472" class="Symbol">{</a><a id="473" href="Cubical.Categories.Commutativity.html#473" class="Bound">k</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">{</a><a id="477" href="Cubical.Categories.Commutativity.html#477" class="Bound">l</a><a id="478" class="Symbol">}</a> <a id="480" class="Symbol">{</a><a id="481" href="Cubical.Categories.Commutativity.html#481" class="Bound">m</a><a id="482" class="Symbol">}</a> <a id="484" class="Symbol">{</a><a id="485" href="Cubical.Categories.Commutativity.html#485" class="Bound">n</a><a id="486" class="Symbol">}</a> <a id="488" href="Cubical.Categories.Commutativity.html#488" class="Bound">p</a> <a id="490" href="Cubical.Categories.Commutativity.html#490" class="Bound">q</a>
    <a id="496" class="Symbol">=</a> <a id="498" href="Cubical.Categories.Commutativity.html#461" class="Bound">f</a> <a id="500" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="502" class="Symbol">(</a><a id="503" href="Cubical.Categories.Commutativity.html#465" class="Bound">g</a> <a id="505" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="507" href="Cubical.Categories.Commutativity.html#477" class="Bound">l</a><a id="508" class="Symbol">)</a>
    <a id="514" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="517" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="521" class="Symbol">(</a><a id="522" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="529" class="Symbol">_</a> <a id="531" class="Symbol">_</a> <a id="533" class="Symbol">_)</a> <a id="536" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="544" class="Symbol">(</a><a id="545" href="Cubical.Categories.Commutativity.html#461" class="Bound">f</a> <a id="547" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="549" href="Cubical.Categories.Commutativity.html#465" class="Bound">g</a><a id="550" class="Symbol">)</a> <a id="552" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="554" href="Cubical.Categories.Commutativity.html#477" class="Bound">l</a>
    <a id="560" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="563" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="568" class="Symbol">(</a><a id="569" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆</a> <a id="572" href="Cubical.Categories.Commutativity.html#477" class="Bound">l</a><a id="573" class="Symbol">)</a> <a id="575" href="Cubical.Categories.Commutativity.html#488" class="Bound">p</a> <a id="577" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="585" class="Symbol">(</a><a id="586" href="Cubical.Categories.Commutativity.html#469" class="Bound">h</a> <a id="588" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="590" href="Cubical.Categories.Commutativity.html#473" class="Bound">k</a><a id="591" class="Symbol">)</a> <a id="593" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="595" href="Cubical.Categories.Commutativity.html#477" class="Bound">l</a>
    <a id="601" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="604" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="611" class="Symbol">_</a> <a id="613" class="Symbol">_</a> <a id="615" class="Symbol">_</a> <a id="617" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="625" href="Cubical.Categories.Commutativity.html#469" class="Bound">h</a> <a id="627" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="629" class="Symbol">(</a><a id="630" href="Cubical.Categories.Commutativity.html#473" class="Bound">k</a> <a id="632" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="634" href="Cubical.Categories.Commutativity.html#477" class="Bound">l</a><a id="635" class="Symbol">)</a>
    <a id="641" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="644" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Categories.Commutativity.html#469" class="Bound">h</a> <a id="652" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆_</a><a id="654" class="Symbol">)</a> <a id="656" href="Cubical.Categories.Commutativity.html#490" class="Bound">q</a> <a id="658" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="666" href="Cubical.Categories.Commutativity.html#469" class="Bound">h</a> <a id="668" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Categories.Commutativity.html#481" class="Bound">m</a> <a id="673" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="675" href="Cubical.Categories.Commutativity.html#485" class="Bound">n</a><a id="676" class="Symbol">)</a>
    <a id="682" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="685" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="697" class="Symbol">_</a> <a id="699" class="Symbol">_</a> <a id="701" class="Symbol">_)</a> <a id="704" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="712" class="Symbol">(</a><a id="713" href="Cubical.Categories.Commutativity.html#469" class="Bound">h</a> <a id="715" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="717" href="Cubical.Categories.Commutativity.html#481" class="Bound">m</a><a id="718" class="Symbol">)</a> <a id="720" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="722" href="Cubical.Categories.Commutativity.html#485" class="Bound">n</a>
    <a id="728" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Constructions.BinProduct.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Constructions.BinProduct</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Product of two categories</a>

<a id="31" class="Keyword">module</a> <a id="38" href="Cubical.Categories.Constructions.BinProduct.html" class="Module">Cubical.Categories.Constructions.BinProduct</a> <a id="82" class="Keyword">where</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Categories.Functors.Constant.html" class="Module">Cubical.Categories.Functors.Constant</a>

<a id="339" class="Keyword">private</a>
  <a id="349" class="Keyword">variable</a>
    <a id="362" href="Cubical.Categories.Constructions.BinProduct.html#362" class="Generalizable">ℓA</a> <a id="365" href="Cubical.Categories.Constructions.BinProduct.html#365" class="Generalizable">ℓA&#39;</a> <a id="369" href="Cubical.Categories.Constructions.BinProduct.html#369" class="Generalizable">ℓB</a> <a id="372" href="Cubical.Categories.Constructions.BinProduct.html#372" class="Generalizable">ℓB&#39;</a> <a id="376" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="379" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a> <a id="383" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a> <a id="386" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a> <a id="390" href="Cubical.Categories.Constructions.BinProduct.html#390" class="Generalizable">ℓE</a> <a id="393" href="Cubical.Categories.Constructions.BinProduct.html#393" class="Generalizable">ℓE&#39;</a> <a id="397" class="Symbol">:</a> <a id="399" href="Agda.Primitive.html#742" class="Postulate">Level</a>


<a id="407" class="Keyword">open</a> <a id="412" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

<a id="_×C_"></a><a id="422" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">_×C_</a> <a id="427" class="Symbol">:</a> <a id="429" class="Symbol">(</a><a id="430" href="Cubical.Categories.Constructions.BinProduct.html#430" class="Bound">C</a> <a id="432" class="Symbol">:</a> <a id="434" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="443" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="446" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a><a id="449" class="Symbol">)</a> <a id="451" class="Symbol">→</a> <a id="453" class="Symbol">(</a><a id="454" href="Cubical.Categories.Constructions.BinProduct.html#454" class="Bound">D</a> <a id="456" class="Symbol">:</a> <a id="458" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="467" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a> <a id="470" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a><a id="473" class="Symbol">)</a>
    <a id="479" class="Symbol">→</a> <a id="481" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="490" class="Symbol">(</a><a id="491" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="497" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="500" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a><a id="502" class="Symbol">)</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="511" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a> <a id="515" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a><a id="518" class="Symbol">)</a>

<a id="521" class="Symbol">(</a><a id="522" href="Cubical.Categories.Constructions.BinProduct.html#522" class="Bound">C</a> <a id="524" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="527" href="Cubical.Categories.Constructions.BinProduct.html#527" class="Bound">D</a><a id="528" class="Symbol">)</a> <a id="530" class="Symbol">.</a><a id="531" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="534" class="Symbol">=</a> <a id="536" class="Symbol">(</a><a id="537" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="540" href="Cubical.Categories.Constructions.BinProduct.html#522" class="Bound">C</a><a id="541" class="Symbol">)</a> <a id="543" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="545" class="Symbol">(</a><a id="546" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="549" href="Cubical.Categories.Constructions.BinProduct.html#527" class="Bound">D</a><a id="550" class="Symbol">)</a>
<a id="552" class="Symbol">(</a><a id="553" href="Cubical.Categories.Constructions.BinProduct.html#553" class="Bound">C</a> <a id="555" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="558" href="Cubical.Categories.Constructions.BinProduct.html#558" class="Bound">D</a><a id="559" class="Symbol">)</a> <a id="561" class="Symbol">.</a><a id="562" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="571" class="Symbol">(</a><a id="572" href="Cubical.Categories.Constructions.BinProduct.html#572" class="Bound">c</a> <a id="574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="576" href="Cubical.Categories.Constructions.BinProduct.html#576" class="Bound">d</a><a id="577" class="Symbol">)</a> <a id="579" class="Symbol">(</a><a id="580" href="Cubical.Categories.Constructions.BinProduct.html#580" class="Bound">c&#39;</a> <a id="583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="585" href="Cubical.Categories.Constructions.BinProduct.html#585" class="Bound">d&#39;</a><a id="587" class="Symbol">)</a> <a id="589" class="Symbol">=</a> <a id="591" class="Symbol">(</a><a id="592" href="Cubical.Categories.Constructions.BinProduct.html#553" class="Bound">C</a> <a id="594" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="596" href="Cubical.Categories.Constructions.BinProduct.html#572" class="Bound">c</a> <a id="598" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="600" href="Cubical.Categories.Constructions.BinProduct.html#580" class="Bound">c&#39;</a> <a id="603" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="604" class="Symbol">)</a> <a id="606" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="608" class="Symbol">(</a><a id="609" href="Cubical.Categories.Constructions.BinProduct.html#558" class="Bound">D</a> <a id="611" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="613" href="Cubical.Categories.Constructions.BinProduct.html#576" class="Bound">d</a> <a id="615" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="617" href="Cubical.Categories.Constructions.BinProduct.html#585" class="Bound">d&#39;</a> <a id="620" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="621" class="Symbol">)</a>
<a id="623" class="Symbol">(</a><a id="624" href="Cubical.Categories.Constructions.BinProduct.html#624" class="Bound">C</a> <a id="626" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="629" href="Cubical.Categories.Constructions.BinProduct.html#629" class="Bound">D</a><a id="630" class="Symbol">)</a> <a id="632" class="Symbol">.</a><a id="633" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="636" class="Symbol">=</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="642" href="Cubical.Categories.Constructions.BinProduct.html#624" class="Bound">C</a> <a id="644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="646" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="649" href="Cubical.Categories.Constructions.BinProduct.html#629" class="Bound">D</a><a id="650" class="Symbol">)</a>
<a id="652" class="Symbol">(</a><a id="653" href="Cubical.Categories.Constructions.BinProduct.html#653" class="Bound">C</a> <a id="655" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="658" href="Cubical.Categories.Constructions.BinProduct.html#658" class="Bound">D</a><a id="659" class="Symbol">)</a> <a id="661" class="Symbol">.</a><a id="662" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="666" class="Symbol">_</a> <a id="668" class="Symbol">_</a> <a id="670" class="Symbol">=</a> <a id="672" class="Symbol">(_</a> <a id="675" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="678" href="Cubical.Categories.Constructions.BinProduct.html#653" class="Bound">C</a> <a id="680" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="682" class="Symbol">_</a> <a id="684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="686" class="Symbol">_</a> <a id="688" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="691" href="Cubical.Categories.Constructions.BinProduct.html#658" class="Bound">D</a> <a id="693" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="695" class="Symbol">_)</a>
<a id="698" class="Symbol">(</a><a id="699" href="Cubical.Categories.Constructions.BinProduct.html#699" class="Bound">C</a> <a id="701" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="704" href="Cubical.Categories.Constructions.BinProduct.html#704" class="Bound">D</a><a id="705" class="Symbol">)</a> <a id="707" class="Symbol">.</a><a id="708" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="713" class="Symbol">_</a> <a id="715" class="Symbol">=</a> <a id="717" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="727" href="Cubical.Categories.Constructions.BinProduct.html#699" class="Bound">C</a> <a id="729" class="Symbol">_)</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="738" href="Cubical.Categories.Constructions.BinProduct.html#704" class="Bound">D</a> <a id="740" class="Symbol">_)</a>
<a id="743" class="Symbol">(</a><a id="744" href="Cubical.Categories.Constructions.BinProduct.html#744" class="Bound">C</a> <a id="746" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="749" href="Cubical.Categories.Constructions.BinProduct.html#749" class="Bound">D</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">.</a><a id="753" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="758" class="Symbol">_</a> <a id="760" class="Symbol">=</a> <a id="762" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="766" class="Symbol">(</a><a id="767" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="772" href="Cubical.Categories.Constructions.BinProduct.html#744" class="Bound">C</a> <a id="774" class="Symbol">_)</a> <a id="777" class="Symbol">(</a><a id="778" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="783" href="Cubical.Categories.Constructions.BinProduct.html#749" class="Bound">D</a> <a id="785" class="Symbol">_)</a>
<a id="788" class="Symbol">(</a><a id="789" href="Cubical.Categories.Constructions.BinProduct.html#789" class="Bound">C</a> <a id="791" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="794" href="Cubical.Categories.Constructions.BinProduct.html#794" class="Bound">D</a><a id="795" class="Symbol">)</a> <a id="797" class="Symbol">.</a><a id="798" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="805" class="Symbol">_</a> <a id="807" class="Symbol">_</a> <a id="809" class="Symbol">_</a> <a id="811" class="Symbol">=</a> <a id="813" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="817" class="Symbol">(</a><a id="818" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="825" href="Cubical.Categories.Constructions.BinProduct.html#789" class="Bound">C</a> <a id="827" class="Symbol">_</a> <a id="829" class="Symbol">_</a> <a id="831" class="Symbol">_)</a> <a id="834" class="Symbol">(</a><a id="835" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="842" href="Cubical.Categories.Constructions.BinProduct.html#794" class="Bound">D</a> <a id="844" class="Symbol">_</a> <a id="846" class="Symbol">_</a> <a id="848" class="Symbol">_)</a>
<a id="851" class="Symbol">(</a><a id="852" href="Cubical.Categories.Constructions.BinProduct.html#852" class="Bound">C</a> <a id="854" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="857" href="Cubical.Categories.Constructions.BinProduct.html#857" class="Bound">D</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">.</a><a id="861" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="870" class="Symbol">=</a> <a id="872" href="Cubical.Foundations.HLevels.html#15043" class="Function">isSet×</a> <a id="879" class="Symbol">(</a><a id="880" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="889" href="Cubical.Categories.Constructions.BinProduct.html#852" class="Bound">C</a><a id="890" class="Symbol">)</a> <a id="892" class="Symbol">(</a><a id="893" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="902" href="Cubical.Categories.Constructions.BinProduct.html#857" class="Bound">D</a><a id="903" class="Symbol">)</a>

<a id="906" class="Keyword">infixr</a> <a id="913" class="Number">5</a> <a id="915" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">_×C_</a>

<a id="921" class="Keyword">open</a> <a id="926" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="Fst"></a><a id="935" href="Cubical.Categories.Constructions.BinProduct.html#935" class="Function">Fst</a> <a id="939" class="Symbol">:</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Categories.Constructions.BinProduct.html#942" class="Bound">C</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="955" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="958" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a><a id="961" class="Symbol">)</a> <a id="963" class="Symbol">→</a> <a id="965" class="Symbol">(</a><a id="966" href="Cubical.Categories.Constructions.BinProduct.html#966" class="Bound">D</a> <a id="968" class="Symbol">:</a> <a id="970" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="979" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a> <a id="982" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a> <a id="989" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.Categories.Constructions.BinProduct.html#942" class="Bound">C</a> <a id="1000" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1003" href="Cubical.Categories.Constructions.BinProduct.html#966" class="Bound">D</a><a id="1004" class="Symbol">)</a> <a id="1006" href="Cubical.Categories.Constructions.BinProduct.html#942" class="Bound">C</a>
<a id="1008" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Cubical.Categories.Constructions.BinProduct.html#935" class="Function">Fst</a> <a id="1018" href="Cubical.Categories.Constructions.BinProduct.html#1018" class="Bound">C</a> <a id="1020" href="Cubical.Categories.Constructions.BinProduct.html#1020" class="Bound">D</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="1029" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Cubical.Categories.Constructions.BinProduct.html#935" class="Function">Fst</a> <a id="1040" href="Cubical.Categories.Constructions.BinProduct.html#1040" class="Bound">C</a> <a id="1042" href="Cubical.Categories.Constructions.BinProduct.html#1042" class="Bound">D</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">=</a> <a id="1047" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="1051" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Cubical.Categories.Constructions.BinProduct.html#935" class="Function">Fst</a> <a id="1061" href="Cubical.Categories.Constructions.BinProduct.html#1061" class="Bound">C</a> <a id="1063" href="Cubical.Categories.Constructions.BinProduct.html#1063" class="Bound">D</a><a id="1064" class="Symbol">)</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1073" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Cubical.Categories.Constructions.BinProduct.html#935" class="Function">Fst</a> <a id="1084" href="Cubical.Categories.Constructions.BinProduct.html#1084" class="Bound">C</a> <a id="1086" href="Cubical.Categories.Constructions.BinProduct.html#1086" class="Bound">D</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">_</a> <a id="1091" class="Symbol">_</a> <a id="1093" class="Symbol">=</a> <a id="1095" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Snd"></a><a id="1101" href="Cubical.Categories.Constructions.BinProduct.html#1101" class="Function">Snd</a> <a id="1105" class="Symbol">:</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Cubical.Categories.Constructions.BinProduct.html#1108" class="Bound">C</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1121" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="1124" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a><a id="1127" class="Symbol">)</a> <a id="1129" class="Symbol">→</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Categories.Constructions.BinProduct.html#1132" class="Bound">D</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1145" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a> <a id="1148" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Cubical.Categories.Constructions.BinProduct.html#1108" class="Bound">C</a> <a id="1166" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1169" href="Cubical.Categories.Constructions.BinProduct.html#1132" class="Bound">D</a><a id="1170" class="Symbol">)</a> <a id="1172" href="Cubical.Categories.Constructions.BinProduct.html#1132" class="Bound">D</a>
<a id="1174" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Categories.Constructions.BinProduct.html#1101" class="Function">Snd</a> <a id="1184" href="Cubical.Categories.Constructions.BinProduct.html#1184" class="Bound">C</a> <a id="1186" href="Cubical.Categories.Constructions.BinProduct.html#1186" class="Bound">D</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="1195" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Cubical.Categories.Constructions.BinProduct.html#1101" class="Function">Snd</a> <a id="1206" href="Cubical.Categories.Constructions.BinProduct.html#1206" class="Bound">C</a> <a id="1208" href="Cubical.Categories.Constructions.BinProduct.html#1208" class="Bound">D</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">=</a> <a id="1213" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="1217" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Categories.Constructions.BinProduct.html#1101" class="Function">Snd</a> <a id="1227" href="Cubical.Categories.Constructions.BinProduct.html#1227" class="Bound">C</a> <a id="1229" href="Cubical.Categories.Constructions.BinProduct.html#1229" class="Bound">D</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">=</a> <a id="1234" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1239" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Cubical.Categories.Constructions.BinProduct.html#1101" class="Function">Snd</a> <a id="1250" href="Cubical.Categories.Constructions.BinProduct.html#1250" class="Bound">C</a> <a id="1252" href="Cubical.Categories.Constructions.BinProduct.html#1252" class="Bound">D</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Symbol">_</a> <a id="1257" class="Symbol">_</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1267" class="Keyword">module</a> <a id="1274" href="Cubical.Categories.Constructions.BinProduct.html#1274" class="Module">_</a> <a id="1276" class="Keyword">where</a>
  <a id="1284" class="Keyword">private</a>
    <a id="1296" class="Keyword">variable</a>
      <a id="1311" href="Cubical.Categories.Constructions.BinProduct.html#1311" class="Generalizable">A</a> <a id="1313" class="Symbol">:</a> <a id="1315" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1324" href="Cubical.Categories.Constructions.BinProduct.html#362" class="Generalizable">ℓA</a> <a id="1327" href="Cubical.Categories.Constructions.BinProduct.html#365" class="Generalizable">ℓA&#39;</a>
      <a id="1337" href="Cubical.Categories.Constructions.BinProduct.html#1337" class="Generalizable">B</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1350" href="Cubical.Categories.Constructions.BinProduct.html#369" class="Generalizable">ℓB</a> <a id="1353" href="Cubical.Categories.Constructions.BinProduct.html#372" class="Generalizable">ℓB&#39;</a>
      <a id="1363" href="Cubical.Categories.Constructions.BinProduct.html#1363" class="Generalizable">C</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1376" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="1379" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a>
      <a id="1389" href="Cubical.Categories.Constructions.BinProduct.html#1389" class="Generalizable">D</a> <a id="1391" class="Symbol">:</a> <a id="1393" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1402" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a> <a id="1405" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a>
      <a id="1415" href="Cubical.Categories.Constructions.BinProduct.html#1415" class="Generalizable">E</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1428" href="Cubical.Categories.Constructions.BinProduct.html#390" class="Generalizable">ℓE</a> <a id="1431" href="Cubical.Categories.Constructions.BinProduct.html#393" class="Generalizable">ℓE&#39;</a>

  <a id="1438" class="Keyword">open</a> <a id="1443" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="1454" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">_,F_</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1469" href="Cubical.Categories.Constructions.BinProduct.html#1363" class="Generalizable">C</a> <a id="1471" href="Cubical.Categories.Constructions.BinProduct.html#1389" class="Generalizable">D</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1483" href="Cubical.Categories.Constructions.BinProduct.html#1363" class="Generalizable">C</a> <a id="1485" href="Cubical.Categories.Constructions.BinProduct.html#1415" class="Generalizable">E</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1497" href="Cubical.Categories.Constructions.BinProduct.html#1363" class="Generalizable">C</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Cubical.Categories.Constructions.BinProduct.html#1389" class="Generalizable">D</a> <a id="1502" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1505" href="Cubical.Categories.Constructions.BinProduct.html#1415" class="Generalizable">E</a><a id="1506" class="Symbol">)</a>
  <a id="1510" class="Symbol">(</a><a id="1511" href="Cubical.Categories.Constructions.BinProduct.html#1511" class="Bound">G</a> <a id="1513" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1516" href="Cubical.Categories.Constructions.BinProduct.html#1516" class="Bound">H</a><a id="1517" class="Symbol">)</a> <a id="1519" class="Symbol">.</a><a id="1520" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1525" href="Cubical.Categories.Constructions.BinProduct.html#1525" class="Bound">a</a> <a id="1527" class="Symbol">=</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Cubical.Categories.Constructions.BinProduct.html#1511" class="Bound">G</a> <a id="1532" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1534" href="Cubical.Categories.Constructions.BinProduct.html#1525" class="Bound">a</a> <a id="1536" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="1538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1540" href="Cubical.Categories.Constructions.BinProduct.html#1516" class="Bound">H</a> <a id="1542" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1544" href="Cubical.Categories.Constructions.BinProduct.html#1525" class="Bound">a</a> <a id="1546" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="1547" class="Symbol">)</a>
  <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Categories.Constructions.BinProduct.html#1552" class="Bound">G</a> <a id="1554" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1557" href="Cubical.Categories.Constructions.BinProduct.html#1557" class="Bound">H</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">.</a><a id="1561" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1567" href="Cubical.Categories.Constructions.BinProduct.html#1567" class="Bound">g</a> <a id="1569" class="Symbol">=</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Cubical.Categories.Constructions.BinProduct.html#1552" class="Bound">G</a> <a id="1574" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1576" href="Cubical.Categories.Constructions.BinProduct.html#1567" class="Bound">g</a> <a id="1578" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1580" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1582" href="Cubical.Categories.Constructions.BinProduct.html#1557" class="Bound">H</a> <a id="1584" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1586" href="Cubical.Categories.Constructions.BinProduct.html#1567" class="Bound">g</a> <a id="1588" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="1589" class="Symbol">)</a>
  <a id="1593" class="Symbol">(</a><a id="1594" href="Cubical.Categories.Constructions.BinProduct.html#1594" class="Bound">G</a> <a id="1596" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1599" href="Cubical.Categories.Constructions.BinProduct.html#1599" class="Bound">H</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">.</a><a id="1603" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1608" class="Symbol">=</a> <a id="1610" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Categories.Constructions.BinProduct.html#1594" class="Bound">G</a> <a id="1617" class="Symbol">.</a><a id="1618" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Cubical.Categories.Constructions.BinProduct.html#1599" class="Bound">H</a> <a id="1627" class="Symbol">.</a><a id="1628" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1632" class="Symbol">)</a>
  <a id="1636" class="Symbol">(</a><a id="1637" href="Cubical.Categories.Constructions.BinProduct.html#1637" class="Bound">G</a> <a id="1639" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1642" href="Cubical.Categories.Constructions.BinProduct.html#1642" class="Bound">H</a><a id="1643" class="Symbol">)</a> <a id="1645" class="Symbol">.</a><a id="1646" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1652" class="Symbol">_</a> <a id="1654" class="Symbol">_</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Cubical.Categories.Constructions.BinProduct.html#1637" class="Bound">G</a> <a id="1665" class="Symbol">.</a><a id="1666" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1672" class="Symbol">_</a> <a id="1674" class="Symbol">_)</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Categories.Constructions.BinProduct.html#1642" class="Bound">H</a> <a id="1680" class="Symbol">.</a><a id="1681" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1687" class="Symbol">_</a> <a id="1689" class="Symbol">_)</a>

  <a id="1695" href="Cubical.Categories.Constructions.BinProduct.html#1695" class="Function Operator">_×F_</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1710" href="Cubical.Categories.Constructions.BinProduct.html#1311" class="Generalizable">A</a> <a id="1712" href="Cubical.Categories.Constructions.BinProduct.html#1363" class="Generalizable">C</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1724" href="Cubical.Categories.Constructions.BinProduct.html#1337" class="Generalizable">B</a> <a id="1726" href="Cubical.Categories.Constructions.BinProduct.html#1389" class="Generalizable">D</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Cubical.Categories.Constructions.BinProduct.html#1311" class="Generalizable">A</a> <a id="1741" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1744" href="Cubical.Categories.Constructions.BinProduct.html#1337" class="Generalizable">B</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Cubical.Categories.Constructions.BinProduct.html#1363" class="Generalizable">C</a> <a id="1750" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1753" href="Cubical.Categories.Constructions.BinProduct.html#1389" class="Generalizable">D</a><a id="1754" class="Symbol">)</a>
  <a id="1758" href="Cubical.Categories.Constructions.BinProduct.html#1695" class="Function Operator">_×F_</a> <a id="1763" class="Symbol">{</a><a id="1764" class="Argument">A</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Cubical.Categories.Constructions.BinProduct.html#1768" class="Bound">A</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">{</a><a id="1772" class="Argument">B</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Cubical.Categories.Constructions.BinProduct.html#1776" class="Bound">B</a><a id="1777" class="Symbol">}</a> <a id="1779" href="Cubical.Categories.Constructions.BinProduct.html#1779" class="Bound">G</a> <a id="1781" href="Cubical.Categories.Constructions.BinProduct.html#1781" class="Bound">H</a> <a id="1783" class="Symbol">=</a> <a id="1785" href="Cubical.Categories.Constructions.BinProduct.html#1779" class="Bound">G</a> <a id="1787" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="1790" href="Cubical.Categories.Constructions.BinProduct.html#935" class="Function">Fst</a> <a id="1794" href="Cubical.Categories.Constructions.BinProduct.html#1768" class="Bound">A</a> <a id="1796" href="Cubical.Categories.Constructions.BinProduct.html#1776" class="Bound">B</a> <a id="1798" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1801" href="Cubical.Categories.Constructions.BinProduct.html#1781" class="Bound">H</a> <a id="1803" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="1806" href="Cubical.Categories.Constructions.BinProduct.html#1101" class="Function">Snd</a> <a id="1810" href="Cubical.Categories.Constructions.BinProduct.html#1768" class="Bound">A</a> <a id="1812" href="Cubical.Categories.Constructions.BinProduct.html#1776" class="Bound">B</a>

<a id="Δ"></a><a id="1815" href="Cubical.Categories.Constructions.BinProduct.html#1815" class="Function">Δ</a> <a id="1817" class="Symbol">:</a> <a id="1819" class="Symbol">∀</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Cubical.Categories.Constructions.BinProduct.html#1822" class="Bound">C</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1835" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="1838" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1853" href="Cubical.Categories.Constructions.BinProduct.html#1822" class="Bound">C</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Categories.Constructions.BinProduct.html#1822" class="Bound">C</a> <a id="1858" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1861" href="Cubical.Categories.Constructions.BinProduct.html#1822" class="Bound">C</a><a id="1862" class="Symbol">)</a>
<a id="1864" href="Cubical.Categories.Constructions.BinProduct.html#1815" class="Function">Δ</a> <a id="1866" href="Cubical.Categories.Constructions.BinProduct.html#1866" class="Bound">C</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a> <a id="1873" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1876" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a>

<a id="Sym"></a><a id="1880" href="Cubical.Categories.Constructions.BinProduct.html#1880" class="Function">Sym</a> <a id="1884" class="Symbol">:</a> <a id="1886" class="Symbol">{</a><a id="1887" href="Cubical.Categories.Constructions.BinProduct.html#1887" class="Bound">C</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1900" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="1903" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a><a id="1906" class="Symbol">}{</a><a id="1908" href="Cubical.Categories.Constructions.BinProduct.html#1908" class="Bound">D</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1921" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a> <a id="1924" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">→</a> <a id="1931" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Cubical.Categories.Constructions.BinProduct.html#1887" class="Bound">C</a> <a id="1942" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1945" href="Cubical.Categories.Constructions.BinProduct.html#1908" class="Bound">D</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Categories.Constructions.BinProduct.html#1908" class="Bound">D</a> <a id="1951" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1954" href="Cubical.Categories.Constructions.BinProduct.html#1887" class="Bound">C</a><a id="1955" class="Symbol">)</a>
<a id="1957" href="Cubical.Categories.Constructions.BinProduct.html#1880" class="Function">Sym</a> <a id="1961" class="Symbol">{</a><a id="1962" class="Argument">C</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Cubical.Categories.Constructions.BinProduct.html#1966" class="Bound">C</a><a id="1967" class="Symbol">}{</a><a id="1969" class="Argument">D</a> <a id="1971" class="Symbol">=</a> <a id="1973" href="Cubical.Categories.Constructions.BinProduct.html#1973" class="Bound">D</a><a id="1974" class="Symbol">}</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Cubical.Categories.Constructions.BinProduct.html#1101" class="Function">Snd</a> <a id="1982" href="Cubical.Categories.Constructions.BinProduct.html#1966" class="Bound">C</a> <a id="1984" href="Cubical.Categories.Constructions.BinProduct.html#1973" class="Bound">D</a> <a id="1986" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1989" href="Cubical.Categories.Constructions.BinProduct.html#935" class="Function">Fst</a> <a id="1993" href="Cubical.Categories.Constructions.BinProduct.html#1966" class="Bound">C</a> <a id="1995" href="Cubical.Categories.Constructions.BinProduct.html#1973" class="Bound">D</a>

<a id="1998" class="Comment">-- Some useful functors</a>
<a id="2022" class="Keyword">module</a> <a id="2029" href="Cubical.Categories.Constructions.BinProduct.html#2029" class="Module">_</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2045" href="Cubical.Categories.Constructions.BinProduct.html#376" class="Generalizable">ℓC</a> <a id="2048" href="Cubical.Categories.Constructions.BinProduct.html#379" class="Generalizable">ℓC&#39;</a><a id="2051" class="Symbol">)</a>
         <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a> <a id="2065" class="Symbol">:</a> <a id="2067" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2076" href="Cubical.Categories.Constructions.BinProduct.html#383" class="Generalizable">ℓD</a> <a id="2079" href="Cubical.Categories.Constructions.BinProduct.html#386" class="Generalizable">ℓD&#39;</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Keyword">where</a>
  <a id="2092" class="Keyword">open</a> <a id="2097" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="2108" class="Keyword">module</a> <a id="2115" href="Cubical.Categories.Constructions.BinProduct.html#2115" class="Module">_</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Categories.Constructions.BinProduct.html#2118" class="Bound">E</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2131" href="Cubical.Categories.Constructions.BinProduct.html#390" class="Generalizable">ℓE</a> <a id="2134" href="Cubical.Categories.Constructions.BinProduct.html#393" class="Generalizable">ℓE&#39;</a><a id="2137" class="Symbol">)</a> <a id="2139" class="Keyword">where</a>
    <a id="2149" class="Comment">-- Associativity of product</a>
    <a id="2181" href="Cubical.Categories.Constructions.BinProduct.html#2181" class="Function">×C-assoc</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2203" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a> <a id="2209" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="2212" href="Cubical.Categories.Constructions.BinProduct.html#2118" class="Bound">E</a><a id="2213" class="Symbol">))</a> <a id="2216" class="Symbol">((</a><a id="2218" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2220" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="2223" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a><a id="2224" class="Symbol">)</a> <a id="2226" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="2229" href="Cubical.Categories.Constructions.BinProduct.html#2118" class="Bound">E</a><a id="2230" class="Symbol">)</a>
    <a id="2236" href="Cubical.Categories.Constructions.BinProduct.html#2181" class="Function">×C-assoc</a> <a id="2245" class="Symbol">.</a><a id="2246" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Categories.Constructions.BinProduct.html#2252" class="Bound">c</a> <a id="2254" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Cubical.Categories.Constructions.BinProduct.html#2257" class="Bound">d</a> <a id="2259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2261" href="Cubical.Categories.Constructions.BinProduct.html#2261" class="Bound">e</a><a id="2262" class="Symbol">))</a> <a id="2265" class="Symbol">=</a> <a id="2267" class="Symbol">((</a><a id="2269" href="Cubical.Categories.Constructions.BinProduct.html#2252" class="Bound">c</a> <a id="2271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2273" href="Cubical.Categories.Constructions.BinProduct.html#2257" class="Bound">d</a><a id="2274" class="Symbol">)</a><a id="2275" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2277" href="Cubical.Categories.Constructions.BinProduct.html#2261" class="Bound">e</a><a id="2278" class="Symbol">)</a>
    <a id="2284" href="Cubical.Categories.Constructions.BinProduct.html#2181" class="Function">×C-assoc</a> <a id="2293" class="Symbol">.</a><a id="2294" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Cubical.Categories.Constructions.BinProduct.html#2301" class="Bound">f</a> <a id="2303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Categories.Constructions.BinProduct.html#2306" class="Bound">g</a> <a id="2308" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2310" href="Cubical.Categories.Constructions.BinProduct.html#2310" class="Bound">h</a><a id="2311" class="Symbol">))</a> <a id="2314" class="Symbol">=</a> <a id="2316" class="Symbol">((</a><a id="2318" href="Cubical.Categories.Constructions.BinProduct.html#2301" class="Bound">f</a> <a id="2320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2322" href="Cubical.Categories.Constructions.BinProduct.html#2306" class="Bound">g</a><a id="2323" class="Symbol">)</a><a id="2324" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2326" href="Cubical.Categories.Constructions.BinProduct.html#2310" class="Bound">h</a><a id="2327" class="Symbol">)</a>
    <a id="2333" href="Cubical.Categories.Constructions.BinProduct.html#2181" class="Function">×C-assoc</a> <a id="2342" class="Symbol">.</a><a id="2343" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2359" href="Cubical.Categories.Constructions.BinProduct.html#2181" class="Function">×C-assoc</a> <a id="2368" class="Symbol">.</a><a id="2369" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="2375" class="Symbol">_</a> <a id="2377" class="Symbol">_</a> <a id="2379" class="Symbol">=</a> <a id="2381" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2389" class="Comment">-- Left/right injections into product</a>
  <a id="2429" href="Cubical.Categories.Constructions.BinProduct.html#2429" class="Function">linj</a> <a id="2434" class="Symbol">:</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Cubical.Categories.Constructions.BinProduct.html#2437" class="Bound">d</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2444" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a><a id="2445" class="Symbol">)</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2457" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2462" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="2465" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a><a id="2466" class="Symbol">)</a>
  <a id="2470" href="Cubical.Categories.Constructions.BinProduct.html#2429" class="Function">linj</a> <a id="2475" href="Cubical.Categories.Constructions.BinProduct.html#2475" class="Bound">d</a> <a id="2477" class="Symbol">=</a> <a id="2479" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a> <a id="2482" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="2485" href="Cubical.Categories.Functors.Constant.html#252" class="Function">Constant</a> <a id="2494" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2496" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a> <a id="2498" href="Cubical.Categories.Constructions.BinProduct.html#2475" class="Bound">d</a>

  <a id="2503" href="Cubical.Categories.Constructions.BinProduct.html#2503" class="Function">rinj</a> <a id="2508" class="Symbol">:</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Categories.Constructions.BinProduct.html#2511" class="Bound">c</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2518" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a><a id="2519" class="Symbol">)</a> <a id="2521" class="Symbol">→</a> <a id="2523" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2531" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2536" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="2539" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a><a id="2540" class="Symbol">)</a>
  <a id="2544" href="Cubical.Categories.Constructions.BinProduct.html#2503" class="Function">rinj</a> <a id="2549" href="Cubical.Categories.Constructions.BinProduct.html#2549" class="Bound">c</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Cubical.Categories.Functors.Constant.html#252" class="Function">Constant</a> <a id="2562" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a> <a id="2564" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2566" href="Cubical.Categories.Constructions.BinProduct.html#2549" class="Bound">c</a> <a id="2568" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="2571" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a>

<a id="2575" class="Comment">{-
  TODO:
    - define inverse to `assoc`, prove isomorphism
    - prove product is commutative up to isomorphism
-}</a>


  <a id="2697" class="Comment">-- The isomorphisms in product category</a>

  <a id="2740" class="Keyword">open</a> <a id="2745" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="2754" href="Cubical.Categories.Constructions.BinProduct.html#2754" class="Function">CatIso×</a> <a id="2762" class="Symbol">:</a> <a id="2764" class="Symbol">{</a><a id="2765" href="Cubical.Categories.Constructions.BinProduct.html#2765" class="Bound">x</a> <a id="2767" href="Cubical.Categories.Constructions.BinProduct.html#2767" class="Bound">y</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2773" class="Symbol">.</a><a id="2774" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2776" class="Symbol">}{</a><a id="2778" href="Cubical.Categories.Constructions.BinProduct.html#2778" class="Bound">z</a> <a id="2780" href="Cubical.Categories.Constructions.BinProduct.html#2780" class="Bound">w</a> <a id="2782" class="Symbol">:</a> <a id="2784" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a> <a id="2786" class="Symbol">.</a><a id="2787" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2789" class="Symbol">}</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2800" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2802" href="Cubical.Categories.Constructions.BinProduct.html#2765" class="Bound">x</a> <a id="2804" href="Cubical.Categories.Constructions.BinProduct.html#2767" class="Bound">y</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2815" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a> <a id="2817" href="Cubical.Categories.Constructions.BinProduct.html#2778" class="Bound">z</a> <a id="2819" href="Cubical.Categories.Constructions.BinProduct.html#2780" class="Bound">w</a> <a id="2821" class="Symbol">→</a> <a id="2823" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Categories.Constructions.BinProduct.html#2032" class="Bound">C</a> <a id="2833" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="2836" href="Cubical.Categories.Constructions.BinProduct.html#2063" class="Bound">D</a><a id="2837" class="Symbol">)</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Cubical.Categories.Constructions.BinProduct.html#2765" class="Bound">x</a> <a id="2842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2844" href="Cubical.Categories.Constructions.BinProduct.html#2778" class="Bound">z</a><a id="2845" class="Symbol">)</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.Categories.Constructions.BinProduct.html#2767" class="Bound">y</a> <a id="2850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2852" href="Cubical.Categories.Constructions.BinProduct.html#2780" class="Bound">w</a><a id="2853" class="Symbol">)</a>
  <a id="2857" href="Cubical.Categories.Constructions.BinProduct.html#2754" class="Function">CatIso×</a> <a id="2865" href="Cubical.Categories.Constructions.BinProduct.html#2865" class="Bound">f</a> <a id="2867" href="Cubical.Categories.Constructions.BinProduct.html#2867" class="Bound">g</a> <a id="2869" class="Symbol">.</a><a id="2870" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2874" class="Symbol">=</a> <a id="2876" href="Cubical.Categories.Constructions.BinProduct.html#2865" class="Bound">f</a> <a id="2878" class="Symbol">.</a><a id="2879" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2885" href="Cubical.Categories.Constructions.BinProduct.html#2867" class="Bound">g</a> <a id="2887" class="Symbol">.</a><a id="2888" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="2894" href="Cubical.Categories.Constructions.BinProduct.html#2754" class="Function">CatIso×</a> <a id="2902" href="Cubical.Categories.Constructions.BinProduct.html#2902" class="Bound">f</a> <a id="2904" href="Cubical.Categories.Constructions.BinProduct.html#2904" class="Bound">g</a> <a id="2906" class="Symbol">.</a><a id="2907" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2911" class="Symbol">.</a><a id="2912" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2916" class="Symbol">=</a> <a id="2918" href="Cubical.Categories.Constructions.BinProduct.html#2902" class="Bound">f</a> <a id="2920" class="Symbol">.</a><a id="2921" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2925" class="Symbol">.</a><a id="2926" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2932" href="Cubical.Categories.Constructions.BinProduct.html#2904" class="Bound">g</a> <a id="2934" class="Symbol">.</a><a id="2935" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2939" class="Symbol">.</a><a id="2940" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
  <a id="2946" href="Cubical.Categories.Constructions.BinProduct.html#2754" class="Function">CatIso×</a> <a id="2954" href="Cubical.Categories.Constructions.BinProduct.html#2954" class="Bound">f</a> <a id="2956" href="Cubical.Categories.Constructions.BinProduct.html#2956" class="Bound">g</a> <a id="2958" class="Symbol">.</a><a id="2959" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2963" class="Symbol">.</a><a id="2964" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2968" href="Cubical.Categories.Constructions.BinProduct.html#2968" class="Bound">i</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Categories.Constructions.BinProduct.html#2954" class="Bound">f</a> <a id="2974" class="Symbol">.</a><a id="2975" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2979" class="Symbol">.</a><a id="2980" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2984" href="Cubical.Categories.Constructions.BinProduct.html#2968" class="Bound">i</a> <a id="2986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2988" href="Cubical.Categories.Constructions.BinProduct.html#2956" class="Bound">g</a> <a id="2990" class="Symbol">.</a><a id="2991" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2995" class="Symbol">.</a><a id="2996" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="3000" href="Cubical.Categories.Constructions.BinProduct.html#2968" class="Bound">i</a>
  <a id="3004" href="Cubical.Categories.Constructions.BinProduct.html#2754" class="Function">CatIso×</a> <a id="3012" href="Cubical.Categories.Constructions.BinProduct.html#3012" class="Bound">f</a> <a id="3014" href="Cubical.Categories.Constructions.BinProduct.html#3014" class="Bound">g</a> <a id="3016" class="Symbol">.</a><a id="3017" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3021" class="Symbol">.</a><a id="3022" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="3026" href="Cubical.Categories.Constructions.BinProduct.html#3026" class="Bound">i</a> <a id="3028" class="Symbol">=</a> <a id="3030" href="Cubical.Categories.Constructions.BinProduct.html#3012" class="Bound">f</a> <a id="3032" class="Symbol">.</a><a id="3033" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3037" class="Symbol">.</a><a id="3038" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="3042" href="Cubical.Categories.Constructions.BinProduct.html#3026" class="Bound">i</a> <a id="3044" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3046" href="Cubical.Categories.Constructions.BinProduct.html#3014" class="Bound">g</a> <a id="3048" class="Symbol">.</a><a id="3049" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3053" class="Symbol">.</a><a id="3054" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="3058" href="Cubical.Categories.Constructions.BinProduct.html#3026" class="Bound">i</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Constructions.Free.Category.Quiver.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Constructions.Free.Category.Quiver</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Free category generated from base objects and generators</a>

<a id="62" class="Comment">-- This time using a &quot;quiver&quot; as the presentation of the generators,</a>
<a id="131" class="Comment">-- which is better in some applications</a>

<a id="172" class="Keyword">module</a> <a id="179" href="Cubical.Categories.Constructions.Free.Category.Quiver.html" class="Module">Cubical.Categories.Constructions.Free.Category.Quiver</a> <a id="233" class="Keyword">where</a>

<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Cubical.Data.Quiver.Base.html" class="Module">Cubical.Data.Quiver.Base</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Quiver</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Data.Graph.Base.html" class="Module">Cubical.Data.Graph.Base</a> <a id="516" class="Symbol">as</a> <a id="519" class="Module">Graph</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Cubical.Data.Graph.Displayed.html" class="Module">Cubical.Data.Graph.Displayed</a> <a id="566" class="Symbol">as</a> <a id="569" class="Module">Graph</a> <a id="575" class="Keyword">hiding</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Graph.Displayed.html#935" class="Record">Section</a><a id="590" class="Symbol">)</a>

<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Cubical.Categories.NaturalTransformation.html" class="Module">Cubical.Categories.NaturalTransformation</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Cubical.Categories.Constructions.BinProduct.html" class="Module">Cubical.Categories.Constructions.BinProduct</a> <a id="791" class="Symbol">as</a> <a id="794" class="Module">BP</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="Cubical.Categories.UnderlyingGraph.html" class="Module">Cubical.Categories.UnderlyingGraph</a> <a id="844" class="Keyword">hiding</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Categories.UnderlyingGraph.html#1076" class="Function">Interp</a><a id="858" class="Symbol">)</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="906" class="Keyword">open</a> <a id="911" class="Keyword">import</a> <a id="918" href="Cubical.Categories.Displayed.Instances.Path.html" class="Module">Cubical.Categories.Displayed.Instances.Path</a>
<a id="962" class="Keyword">open</a> <a id="967" class="Keyword">import</a> <a id="974" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.Reindex.Base</a> <a id="1030" class="Symbol">as</a> <a id="1033" class="Module">Reindex</a>
<a id="1041" class="Keyword">open</a> <a id="1046" class="Keyword">import</a> <a id="1053" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.Weaken.Base</a> <a id="1108" class="Symbol">as</a> <a id="1111" class="Module">Wk</a>

<a id="1115" class="Keyword">open</a> <a id="1120" class="Keyword">import</a> <a id="1127" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a> <a id="1169" class="Symbol">as</a> <a id="1172" class="Module">Cat</a>

<a id="1177" class="Keyword">private</a>
  <a id="1187" class="Keyword">variable</a>
    <a id="1200" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1200" class="Generalizable">ℓc</a> <a id="1203" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1203" class="Generalizable">ℓc&#39;</a> <a id="1207" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1207" class="Generalizable">ℓd</a> <a id="1210" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1210" class="Generalizable">ℓd&#39;</a> <a id="1214" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1214" class="Generalizable">ℓg</a> <a id="1217" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1217" class="Generalizable">ℓg&#39;</a> <a id="1221" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1221" class="Generalizable">ℓh</a> <a id="1224" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1224" class="Generalizable">ℓh&#39;</a> <a id="1228" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1228" class="Generalizable">ℓj</a> <a id="1231" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1231" class="Generalizable">ℓ</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1245" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1245" class="Generalizable">ℓC</a> <a id="1248" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1248" class="Generalizable">ℓC&#39;</a> <a id="1252" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1252" class="Generalizable">ℓCᴰ</a> <a id="1256" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1256" class="Generalizable">ℓCᴰ&#39;</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1270" class="Keyword">open</a> <a id="1275" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="1284" class="Keyword">open</a> <a id="1289" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
<a id="1297" class="Keyword">open</a> <a id="1302" href="Cubical.Data.Quiver.Base.html#1999" class="Module">QuiverOver</a>

<a id="1314" class="Keyword">module</a> <a id="1321" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1321" class="Module">_</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1324" class="Bound">Q</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="1335" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1214" class="Generalizable">ℓg</a> <a id="1338" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1217" class="Generalizable">ℓg&#39;</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Keyword">where</a>
  <a id="1351" class="Keyword">data</a> <a id="1356" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1324" class="Bound">Q</a> <a id="1364" class="Symbol">.</a><a id="1365" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1324" class="Bound">Q</a> <a id="1373" class="Symbol">.</a><a id="1374" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1392" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1335" class="Bound">ℓg</a> <a id="1395" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1338" class="Bound">ℓg&#39;</a><a id="1398" class="Symbol">)</a> <a id="1400" class="Keyword">where</a>
    <a id="1410" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1410" class="InductiveConstructor Operator">↑_</a>   <a id="1415" class="Symbol">:</a> <a id="1417" class="Symbol">∀</a> <a id="1419" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1419" class="Bound">g</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1324" class="Bound">Q</a> <a id="1430" class="Symbol">.</a><a id="1431" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1435" class="Symbol">.</a><a id="1436" href="Cubical.Data.Quiver.Base.html#2096" class="Field">dom</a> <a id="1440" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1419" class="Bound">g</a><a id="1441" class="Symbol">)</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1324" class="Bound">Q</a> <a id="1446" class="Symbol">.</a><a id="1447" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1451" class="Symbol">.</a><a id="1452" href="Cubical.Data.Quiver.Base.html#2115" class="Field">cod</a> <a id="1456" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1419" class="Bound">g</a><a id="1457" class="Symbol">)</a>
    <a id="1463" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1463" class="InductiveConstructor">idₑ</a>  <a id="1468" class="Symbol">:</a> <a id="1470" class="Symbol">∀</a> <a id="1472" class="Symbol">{</a><a id="1473" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1473" class="Bound">A</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1482" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1473" class="Bound">A</a> <a id="1484" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1473" class="Bound">A</a>
    <a id="1490" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">_⋆ₑ_</a> <a id="1495" class="Symbol">:</a> <a id="1497" class="Symbol">∀</a> <a id="1499" class="Symbol">{</a><a id="1500" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1500" class="Bound">A</a> <a id="1502" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1502" class="Bound">B</a> <a id="1504" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1504" class="Bound">C</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">→</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1510" class="Bound">e</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1518" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1500" class="Bound">A</a> <a id="1520" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1502" class="Bound">B</a><a id="1521" class="Symbol">)</a> <a id="1523" class="Symbol">→</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1526" class="Bound">e&#39;</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1535" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1502" class="Bound">B</a> <a id="1537" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1504" class="Bound">C</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1546" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1500" class="Bound">A</a> <a id="1548" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1504" class="Bound">C</a>
    <a id="1554" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1554" class="InductiveConstructor">⋆ₑIdL</a> <a id="1560" class="Symbol">:</a> <a id="1562" class="Symbol">∀</a> <a id="1564" class="Symbol">{</a><a id="1565" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1565" class="Bound">A</a> <a id="1567" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1567" class="Bound">B</a><a id="1568" class="Symbol">}</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1571" class="Bound">e</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1579" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1565" class="Bound">A</a> <a id="1581" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1567" class="Bound">B</a><a id="1582" class="Symbol">)</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1463" class="InductiveConstructor">idₑ</a> <a id="1590" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">⋆ₑ</a> <a id="1593" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1571" class="Bound">e</a> <a id="1595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1597" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1571" class="Bound">e</a>
    <a id="1603" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1603" class="InductiveConstructor">⋆ₑIdR</a> <a id="1609" class="Symbol">:</a> <a id="1611" class="Symbol">∀</a> <a id="1613" class="Symbol">{</a><a id="1614" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1614" class="Bound">A</a> <a id="1616" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1616" class="Bound">B</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1620" class="Bound">e</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1628" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1614" class="Bound">A</a> <a id="1630" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1616" class="Bound">B</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1620" class="Bound">e</a> <a id="1637" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">⋆ₑ</a> <a id="1640" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1463" class="InductiveConstructor">idₑ</a> <a id="1644" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1646" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1620" class="Bound">e</a>
    <a id="1652" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1652" class="InductiveConstructor">⋆ₑAssoc</a> <a id="1660" class="Symbol">:</a> <a id="1662" class="Symbol">∀</a> <a id="1664" class="Symbol">{</a><a id="1665" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1665" class="Bound">A</a> <a id="1667" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1667" class="Bound">B</a> <a id="1669" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1669" class="Bound">C</a> <a id="1671" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1671" class="Bound">D</a><a id="1672" class="Symbol">}</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1675" class="Bound">e</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1683" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1665" class="Bound">A</a> <a id="1685" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1667" class="Bound">B</a><a id="1686" class="Symbol">)(</a><a id="1688" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1688" class="Bound">f</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1696" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1667" class="Bound">B</a> <a id="1698" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1669" class="Bound">C</a><a id="1699" class="Symbol">)(</a><a id="1701" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1701" class="Bound">g</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1709" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1669" class="Bound">C</a> <a id="1711" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1671" class="Bound">D</a><a id="1712" class="Symbol">)</a>
            <a id="1726" class="Symbol">→</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1675" class="Bound">e</a> <a id="1731" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">⋆ₑ</a> <a id="1734" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1688" class="Bound">f</a><a id="1735" class="Symbol">)</a> <a id="1737" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">⋆ₑ</a> <a id="1740" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1701" class="Bound">g</a> <a id="1742" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1744" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1675" class="Bound">e</a> <a id="1746" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">⋆ₑ</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1688" class="Bound">f</a> <a id="1752" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">⋆ₑ</a> <a id="1755" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1701" class="Bound">g</a><a id="1756" class="Symbol">)</a>
    <a id="1762" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1762" class="InductiveConstructor">isSetExp</a> <a id="1771" class="Symbol">:</a> <a id="1773" class="Symbol">∀</a> <a id="1775" class="Symbol">{</a><a id="1776" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1776" class="Bound">A</a> <a id="1778" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1778" class="Bound">B</a><a id="1779" class="Symbol">}</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a> <a id="1794" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1776" class="Bound">A</a> <a id="1796" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1778" class="Bound">B</a><a id="1797" class="Symbol">)</a>

  <a id="1802" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1821" class="Symbol">_</a> <a id="1823" class="Symbol">_</a>
  <a id="1827" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1835" class="Symbol">.</a><a id="1836" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1839" class="Symbol">=</a> <a id="1841" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1324" class="Bound">Q</a> <a id="1843" class="Symbol">.</a><a id="1844" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="1850" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1858" class="Symbol">.</a><a id="1859" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1356" class="Datatype">Exp</a>
  <a id="1876" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1884" class="Symbol">.</a><a id="1885" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1888" class="Symbol">=</a> <a id="1890" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1463" class="InductiveConstructor">idₑ</a>
  <a id="1896" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1904" class="Symbol">.</a><a id="1905" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">_⋆ₑ_</a>
  <a id="1918" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1926" class="Symbol">.</a><a id="1927" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1554" class="InductiveConstructor">⋆ₑIdL</a>
  <a id="1942" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1950" class="Symbol">.</a><a id="1951" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1603" class="InductiveConstructor">⋆ₑIdR</a>
  <a id="1966" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1974" class="Symbol">.</a><a id="1975" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1652" class="InductiveConstructor">⋆ₑAssoc</a>
  <a id="1994" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="2002" class="Symbol">.</a><a id="2003" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1762" class="InductiveConstructor">isSetExp</a>

  <a id="2026" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2026" class="Function">Interp</a> <a id="2033" class="Symbol">:</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2036" class="Bound">𝓒</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2049" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1200" class="Generalizable">ℓc</a> <a id="2052" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1203" class="Generalizable">ℓc&#39;</a><a id="2055" class="Symbol">)</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2085" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1335" class="Bound">ℓg</a> <a id="2088" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1338" class="Bound">ℓg&#39;</a><a id="2091" class="Symbol">)</a> <a id="2093" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1200" class="Generalizable">ℓc</a><a id="2095" class="Symbol">)</a> <a id="2097" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1203" class="Generalizable">ℓc&#39;</a><a id="2100" class="Symbol">)</a>
  <a id="2104" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2026" class="Function">Interp</a> <a id="2111" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2111" class="Bound">𝓒</a> <a id="2113" class="Symbol">=</a> <a id="2115" href="Cubical.Data.Quiver.Base.html#2281" class="Record">HetQG</a> <a id="2121" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1324" class="Bound">Q</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="2134" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2111" class="Bound">𝓒</a><a id="2135" class="Symbol">)</a>

  <a id="2140" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2026" class="Function">Interp</a> <a id="2151" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a>
  <a id="2161" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a> <a id="2163" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">HetQG.$g</a> <a id="2172" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2172" class="Bound">x</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2172" class="Bound">x</a>
  <a id="2180" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a> <a id="2182" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">HetQG.&lt;$g&gt;</a> <a id="2193" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2193" class="Bound">e</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1410" class="InductiveConstructor Operator">↑</a> <a id="2199" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2193" class="Bound">e</a>

  <a id="2204" class="Keyword">module</a> <a id="2211" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2211" class="Module">_</a> <a id="2213" class="Symbol">{</a><a id="2214" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2214" class="Bound">C</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2227" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1245" class="Generalizable">ℓC</a> <a id="2230" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1248" class="Generalizable">ℓC&#39;</a><a id="2233" class="Symbol">}</a>
           <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2247" class="Bound">ı</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2026" class="Function">Interp</a> <a id="2258" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2214" class="Bound">C</a><a id="2259" class="Symbol">)</a>
           <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2273" class="Bound">Cᴰ</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2288" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2214" class="Bound">C</a> <a id="2290" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1252" class="Generalizable">ℓCᴰ</a> <a id="2294" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1256" class="Generalizable">ℓCᴰ&#39;</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Keyword">where</a>
    <a id="2310" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2310" class="Function">Interpᴰ</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2325" class="Symbol">_</a>
    <a id="2331" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2310" class="Function">Interpᴰ</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Cubical.Data.Quiver.Base.html#3745" class="Record">HetSection</a> <a id="2352" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2247" class="Bound">ı</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Cubical.Data.Graph.Displayed.html#1238" class="Function">Categoryᴰ→Graphᴰ</a> <a id="2372" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2273" class="Bound">Cᴰ</a><a id="2374" class="Symbol">)</a>

  <a id="2379" class="Comment">-- the eliminator constructs a *global* section. Use reindexing if</a>
  <a id="2448" class="Comment">-- you want a local section</a>
  <a id="2478" class="Keyword">module</a> <a id="2485" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2485" class="Module">_</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2488" class="Bound">Cᴰ</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2503" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="2511" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1252" class="Generalizable">ℓCᴰ</a> <a id="2515" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1256" class="Generalizable">ℓCᴰ&#39;</a><a id="2519" class="Symbol">)</a>
           <a id="2532" class="Symbol">(</a><a id="2533" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2533" class="Bound">ıᴰ</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2310" class="Function">Interpᴰ</a> <a id="2546" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a> <a id="2548" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2488" class="Bound">Cᴰ</a><a id="2550" class="Symbol">)</a>
           <a id="2563" class="Keyword">where</a>
    <a id="2573" class="Keyword">open</a> <a id="2578" href="Cubical.Data.Quiver.Base.html#3745" class="Module">HetSection</a>
    <a id="2593" class="Keyword">open</a> <a id="2598" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
    <a id="2610" class="Keyword">private</a> <a id="2618" class="Keyword">module</a> <a id="2625" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2625" class="Module">Cᴰ</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="2640" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2488" class="Bound">Cᴰ</a>

    <a id="2648" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2660" class="Symbol">:</a> <a id="2662" class="Symbol">∀</a> <a id="2664" class="Symbol">{</a><a id="2665" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2665" class="Bound">d</a> <a id="2667" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2667" class="Bound">d&#39;</a><a id="2669" class="Symbol">}</a> <a id="2671" class="Symbol">→</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2674" class="Bound">f</a> <a id="2676" class="Symbol">:</a> <a id="2678" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="2686" class="Symbol">.</a><a id="2687" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="2696" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2665" class="Bound">d</a> <a id="2698" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2667" class="Bound">d&#39;</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">→</a>
      <a id="2710" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">Cᴰ.Hom[</a> <a id="2718" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2674" class="Bound">f</a> <a id="2720" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">][</a> <a id="2723" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2533" class="Bound">ıᴰ</a> <a id="2726" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">$gᴰ</a> <a id="2730" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2665" class="Bound">d</a> <a id="2732" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">,</a> <a id="2734" class="Symbol">(</a><a id="2735" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2533" class="Bound">ıᴰ</a> <a id="2738" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">$gᴰ</a> <a id="2742" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2667" class="Bound">d&#39;</a><a id="2744" class="Symbol">)</a> <a id="2746" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">]</a>
    <a id="2752" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1410" class="InductiveConstructor Operator">↑</a> <a id="2767" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2767" class="Bound">g</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">=</a> <a id="2772" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2533" class="Bound">ıᴰ</a> <a id="2775" href="Cubical.Data.Quiver.Base.html#3945" class="Field Operator">&lt;$g&gt;ᴰ</a> <a id="2781" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2767" class="Bound">g</a>
    <a id="2787" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2799" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1463" class="InductiveConstructor">idₑ</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Cubical.Categories.Displayed.Base.html#622" class="Function">Cᴰ.idᴰ</a>
    <a id="2816" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2829" class="Bound">f</a> <a id="2831" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">⋆ₑ</a> <a id="2834" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2834" class="Bound">g</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2851" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2829" class="Bound">f</a> <a id="2853" href="Cubical.Categories.Displayed.Base.html#673" class="Function Operator">Cᴰ.⋆ᴰ</a> <a id="2859" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2871" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2834" class="Bound">g</a>
    <a id="2877" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2889" class="Symbol">(</a><a id="2890" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1554" class="InductiveConstructor">⋆ₑIdL</a> <a id="2896" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2896" class="Bound">f</a> <a id="2898" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2898" class="Bound">i</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="Cubical.Categories.Displayed.Base.html#1069" class="Function">Cᴰ.⋆IdLᴰ</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2925" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2896" class="Bound">f</a><a id="2926" class="Symbol">)</a> <a id="2928" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2898" class="Bound">i</a>
    <a id="2934" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1603" class="InductiveConstructor">⋆ₑIdR</a> <a id="2953" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2953" class="Bound">f</a> <a id="2955" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2955" class="Bound">i</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Cubical.Categories.Displayed.Base.html#1170" class="Function">Cᴰ.⋆IdRᴰ</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="2982" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2953" class="Bound">f</a><a id="2983" class="Symbol">)</a> <a id="2985" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2955" class="Bound">i</a>
    <a id="2991" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1652" class="InductiveConstructor">⋆ₑAssoc</a> <a id="3012" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3012" class="Bound">f</a> <a id="3014" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3014" class="Bound">f₁</a> <a id="3017" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3017" class="Bound">f₂</a> <a id="3020" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3020" class="Bound">i</a><a id="3021" class="Symbol">)</a> <a id="3023" class="Symbol">=</a>
      <a id="3031" href="Cubical.Categories.Displayed.Base.html#1271" class="Function">Cᴰ.⋆Assocᴰ</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3055" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3012" class="Bound">f</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">(</a><a id="3059" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3071" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3014" class="Bound">f₁</a><a id="3073" class="Symbol">)</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3088" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3017" class="Bound">f₂</a><a id="3090" class="Symbol">)</a> <a id="3092" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3020" class="Bound">i</a>
    <a id="3098" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3110" class="Symbol">(</a><a id="3111" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1762" class="InductiveConstructor">isSetExp</a> <a id="3120" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3120" class="Bound">f</a> <a id="3122" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3122" class="Bound">g</a> <a id="3124" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3124" class="Bound">p</a> <a id="3126" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3126" class="Bound">q</a> <a id="3128" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3128" class="Bound">i</a> <a id="3130" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3130" class="Bound">j</a><a id="3131" class="Symbol">)</a> <a id="3133" class="Symbol">=</a> <a id="3135" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="3160" class="Number">2</a>
      <a id="3168" class="Symbol">(λ</a> <a id="3171" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3171" class="Bound">x</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Cubical.Categories.Displayed.Base.html#1516" class="Function">Cᴰ.isSetHomᴰ</a><a id="3187" class="Symbol">)</a>
      <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3208" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3120" class="Bound">f</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3224" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3122" class="Bound">g</a><a id="3225" class="Symbol">)</a>
      <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3239" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3251" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3124" class="Bound">p</a><a id="3252" class="Symbol">)</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3260" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a> <a id="3272" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3126" class="Bound">q</a><a id="3273" class="Symbol">)</a>
      <a id="3281" class="Symbol">(</a><a id="3282" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1762" class="InductiveConstructor">isSetExp</a> <a id="3291" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3120" class="Bound">f</a> <a id="3293" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3122" class="Bound">g</a> <a id="3295" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3124" class="Bound">p</a> <a id="3297" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3126" class="Bound">q</a><a id="3298" class="Symbol">)</a>
      <a id="3306" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3128" class="Bound">i</a> <a id="3308" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3130" class="Bound">j</a>

    <a id="3315" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3315" class="Function">elim</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="Cubical.Categories.Displayed.Section.Base.html#3935" class="Function">GlobalSection</a> <a id="3336" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2488" class="Bound">Cᴰ</a>
    <a id="3343" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3315" class="Function">elim</a> <a id="3348" class="Symbol">.</a><a id="3349" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="3355" class="Symbol">=</a> <a id="3357" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2533" class="Bound">ıᴰ</a> <a id="3360" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">$gᴰ_</a>
    <a id="3369" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3315" class="Function">elim</a> <a id="3374" class="Symbol">.</a><a id="3375" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="3382" class="Symbol">=</a> <a id="3384" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2648" class="Function">elim-F-homᴰ</a>
    <a id="3400" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3315" class="Function">elim</a> <a id="3405" class="Symbol">.</a><a id="3406" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3423" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3315" class="Function">elim</a> <a id="3428" class="Symbol">.</a><a id="3429" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="3436" class="Symbol">_</a> <a id="3438" class="Symbol">_</a> <a id="3440" class="Symbol">=</a> <a id="3442" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3450" class="Comment">-- The elimination principle for global sections implies an</a>
  <a id="3512" class="Comment">-- elimination principle for local sections, this requires reindex</a>
  <a id="3581" class="Comment">-- so caveat utilitor</a>
  <a id="3605" class="Keyword">module</a> <a id="3612" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3612" class="Module">_</a> <a id="3614" class="Symbol">{</a><a id="3615" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3615" class="Bound">C</a> <a id="3617" class="Symbol">:</a> <a id="3619" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3628" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1245" class="Generalizable">ℓC</a> <a id="3631" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1248" class="Generalizable">ℓC&#39;</a><a id="3634" class="Symbol">}</a>
           <a id="3647" class="Symbol">(</a><a id="3648" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3648" class="Bound">Cᴰ</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3663" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3615" class="Bound">C</a> <a id="3665" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1252" class="Generalizable">ℓCᴰ</a> <a id="3669" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1256" class="Generalizable">ℓCᴰ&#39;</a><a id="3673" class="Symbol">)</a>
           <a id="3686" class="Symbol">(</a><a id="3687" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3687" class="Bound">F</a> <a id="3689" class="Symbol">:</a> <a id="3691" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3699" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="3707" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3615" class="Bound">C</a><a id="3708" class="Symbol">)</a>
           <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3722" class="Bound">ıᴰ</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2310" class="Function">Interpᴰ</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Cubical.Data.Quiver.Base.html#2639" class="Function">compGrHomHetQG</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Cubical.Categories.UnderlyingGraph.html#740" class="Function">Functor→GraphHom</a> <a id="3769" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3687" class="Bound">F</a><a id="3770" class="Symbol">)</a> <a id="3772" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a><a id="3773" class="Symbol">)</a> <a id="3775" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3648" class="Bound">Cᴰ</a><a id="3777" class="Symbol">)</a>
           <a id="3790" class="Keyword">where</a>
    <a id="3800" class="Keyword">private</a>
      <a id="3814" class="Keyword">open</a> <a id="3819" href="Cubical.Data.Quiver.Base.html#3745" class="Module">HetSection</a>
      <a id="3836" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3836" class="Function">F*Cᴰ</a> <a id="3841" class="Symbol">=</a> <a id="3843" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">Reindex.reindex</a> <a id="3859" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3648" class="Bound">Cᴰ</a> <a id="3862" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3687" class="Bound">F</a>
      <a id="3870" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3870" class="Function">ıᴰ&#39;</a> <a id="3874" class="Symbol">:</a> <a id="3876" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2310" class="Function">Interpᴰ</a> <a id="3884" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a> <a id="3886" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3836" class="Function">F*Cᴰ</a>
      <a id="3897" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3870" class="Function">ıᴰ&#39;</a> <a id="3901" class="Symbol">.</a><a id="3902" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">_$gᴰ_</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3722" class="Bound">ıᴰ</a> <a id="3913" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">$gᴰ_</a>
      <a id="3924" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3870" class="Function">ıᴰ&#39;</a> <a id="3928" class="Symbol">.</a><a id="3929" href="Cubical.Data.Quiver.Base.html#3945" class="Field Operator">_&lt;$g&gt;ᴰ_</a> <a id="3937" class="Symbol">=</a> <a id="3939" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3722" class="Bound">ıᴰ</a> <a id="3942" href="Cubical.Data.Quiver.Base.html#3945" class="Field Operator">&lt;$g&gt;ᴰ_</a>

    <a id="3954" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3954" class="Function">elimLocal</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="3974" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3687" class="Bound">F</a> <a id="3976" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3648" class="Bound">Cᴰ</a>
    <a id="3983" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3954" class="Function">elimLocal</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2718" class="Function">GlobalSectionReindex→Section</a> <a id="4024" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3648" class="Bound">Cᴰ</a> <a id="4027" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3687" class="Bound">F</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3315" class="Function">elim</a> <a id="4035" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3836" class="Function">F*Cᴰ</a> <a id="4040" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3870" class="Function">ıᴰ&#39;</a><a id="4043" class="Symbol">)</a>

  <a id="4048" class="Comment">-- Elimination principle implies the recursion principle, which</a>
  <a id="4114" class="Comment">-- allows for non-dependent functors to be defined</a>
  <a id="4167" class="Keyword">module</a> <a id="4174" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4174" class="Module">_</a> <a id="4176" class="Symbol">{</a><a id="4177" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4177" class="Bound">C</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4190" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1245" class="Generalizable">ℓC</a> <a id="4193" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1248" class="Generalizable">ℓC&#39;</a><a id="4196" class="Symbol">}</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4199" class="Bound">ı</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2026" class="Function">Interp</a> <a id="4210" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4177" class="Bound">C</a><a id="4211" class="Symbol">)</a> <a id="4213" class="Keyword">where</a>
    <a id="4223" class="Keyword">open</a> <a id="4228" href="Cubical.Data.Quiver.Base.html#2281" class="Module">HetQG</a>
    <a id="4238" class="Keyword">private</a>
      <a id="4252" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4252" class="Function">ıᴰ</a> <a id="4255" class="Symbol">:</a> <a id="4257" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2310" class="Function">Interpᴰ</a> <a id="4265" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="4275" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="4283" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4177" class="Bound">C</a><a id="4284" class="Symbol">)</a>
      <a id="4292" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4252" class="Function">ıᴰ</a> <a id="4295" class="Symbol">.</a><a id="4296" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">HetSection._$gᴰ_</a> <a id="4313" class="Symbol">=</a> <a id="4315" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4199" class="Bound">ı</a> <a id="4317" class="Symbol">.</a><a id="4318" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">HetQG._$g_</a>
      <a id="4335" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4252" class="Function">ıᴰ</a> <a id="4338" class="Symbol">.</a><a id="4339" href="Cubical.Data.Quiver.Base.html#3945" class="Field Operator">HetSection._&lt;$g&gt;ᴰ_</a> <a id="4358" class="Symbol">=</a> <a id="4360" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4199" class="Bound">ı</a> <a id="4362" class="Symbol">.</a><a id="4363" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">HetQG._&lt;$g&gt;_</a>

    <a id="4381" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4381" class="Function">rec</a> <a id="4385" class="Symbol">:</a> <a id="4387" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4395" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="4403" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4177" class="Bound">C</a>
    <a id="4409" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4381" class="Function">rec</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1945" class="Function">Wk.introS⁻</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3315" class="Function">elim</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="4440" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="4448" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4177" class="Bound">C</a><a id="4449" class="Symbol">)</a> <a id="4451" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4252" class="Function">ıᴰ</a><a id="4453" class="Symbol">)</a>

  <a id="4458" class="Comment">-- Elimination principle also implies the uniqueness principle,</a>
  <a id="4524" class="Comment">-- i.e., η law for sections/functors out of the free category</a>
  <a id="4588" class="Comment">-- this version is for functors</a>
  <a id="4622" class="Keyword">module</a> <a id="4629" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4629" class="Module">_</a>
    <a id="4635" class="Symbol">{</a><a id="4636" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4636" class="Bound">C</a> <a id="4638" class="Symbol">:</a> <a id="4640" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4649" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1245" class="Generalizable">ℓC</a> <a id="4652" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1248" class="Generalizable">ℓC&#39;</a><a id="4655" class="Symbol">}</a>
    <a id="4661" class="Symbol">(</a><a id="4662" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4662" class="Bound">F</a> <a id="4664" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4664" class="Bound">G</a> <a id="4666" class="Symbol">:</a> <a id="4668" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4676" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="4684" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4636" class="Bound">C</a><a id="4685" class="Symbol">)</a>
    <a id="4691" class="Symbol">(</a><a id="4692" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4692" class="Bound">agree-on-gen</a> <a id="4705" class="Symbol">:</a>
      <a id="4713" class="Comment">-- todo: some notation would simplify this considerably</a>
      <a id="4775" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2310" class="Function">Interpᴰ</a> <a id="4783" class="Symbol">(</a><a id="4784" href="Cubical.Data.Quiver.Base.html#2639" class="Function">compGrHomHetQG</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.Categories.UnderlyingGraph.html#740" class="Function">Functor→GraphHom</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4662" class="Bound">F</a> <a id="4820" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">BP.,F</a> <a id="4826" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4664" class="Bound">G</a><a id="4827" class="Symbol">))</a> <a id="4830" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">η</a><a id="4831" class="Symbol">)</a> <a id="4833" class="Symbol">(</a><a id="4834" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a> <a id="4840" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4636" class="Bound">C</a><a id="4841" class="Symbol">))</a>
    <a id="4848" class="Keyword">where</a>
    <a id="4858" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4858" class="Function">FreeCatFunctor≡</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4662" class="Bound">F</a> <a id="4878" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4880" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4664" class="Bound">G</a>
    <a id="4886" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4858" class="Function">FreeCatFunctor≡</a> <a id="4902" class="Symbol">=</a> <a id="4904" href="Cubical.Categories.Displayed.Instances.Path.html#1734" class="Function">PathReflection</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#3954" class="Function">elimLocal</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a> <a id="4937" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4636" class="Bound">C</a><a id="4938" class="Symbol">)</a> <a id="4940" class="Symbol">_</a> <a id="4942" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4692" class="Bound">agree-on-gen</a><a id="4954" class="Symbol">)</a>

  <a id="4959" class="Comment">-- TODO: add analogous principle for Sections using PathCᴰ</a>
<a id="5018" class="Comment">-- -- co-unit of the 2-adjunction</a>
<a id="5052" class="Keyword">module</a> <a id="5059" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5059" class="Module">_</a> <a id="5061" class="Symbol">{</a><a id="5062" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5062" class="Bound">𝓒</a> <a id="5064" class="Symbol">:</a> <a id="5066" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5075" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1200" class="Generalizable">ℓc</a> <a id="5078" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1203" class="Generalizable">ℓc&#39;</a><a id="5081" class="Symbol">}</a> <a id="5083" class="Keyword">where</a>
  <a id="5091" class="Keyword">private</a>
    <a id="5103" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5103" class="Function">Exp⟨𝓒⟩</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="5132" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5062" class="Bound">𝓒</a><a id="5133" class="Symbol">)</a>
  <a id="5137" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5137" class="Function">ε</a> <a id="5139" class="Symbol">:</a> <a id="5141" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5149" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5103" class="Function">Exp⟨𝓒⟩</a> <a id="5156" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5062" class="Bound">𝓒</a>
  <a id="5160" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5137" class="Function">ε</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4381" class="Function">rec</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="5180" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5062" class="Bound">𝓒</a><a id="5181" class="Symbol">)</a>
    <a id="5187" class="Symbol">(</a><a id="5188" class="Keyword">record</a> <a id="5195" class="Symbol">{</a> <a id="5197" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">_$g_</a> <a id="5202" class="Symbol">=</a> <a id="5204" class="Symbol">λ</a> <a id="5206" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5206" class="Bound">z</a> <a id="5208" class="Symbol">→</a> <a id="5210" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5206" class="Bound">z</a> <a id="5212" class="Symbol">;</a> <a id="5214" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">_&lt;$g&gt;_</a> <a id="5221" class="Symbol">=</a> <a id="5223" class="Symbol">λ</a> <a id="5225" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5225" class="Bound">e</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5225" class="Bound">e</a> <a id="5231" class="Symbol">.</a><a id="5232" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5236" class="Symbol">.</a><a id="5237" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5241" class="Symbol">})</a>

  <a id="5247" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5247" class="Function">ε-reasoning</a> <a id="5259" class="Symbol">:</a> <a id="5261" class="Symbol">{</a><a id="5262" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5262" class="Bound">𝓓</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5275" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1207" class="Generalizable">ℓd</a> <a id="5278" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1210" class="Generalizable">ℓd&#39;</a><a id="5281" class="Symbol">}</a>
            <a id="5295" class="Symbol">→</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5298" class="Bound">𝓕</a> <a id="5300" class="Symbol">:</a> <a id="5302" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5310" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5062" class="Bound">𝓒</a> <a id="5312" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5262" class="Bound">𝓓</a><a id="5313" class="Symbol">)</a>
            <a id="5327" class="Symbol">→</a> <a id="5329" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5298" class="Bound">𝓕</a> <a id="5331" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="5334" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5137" class="Function">ε</a> <a id="5336" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5338" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4381" class="Function">rec</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="5354" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5062" class="Bound">𝓒</a><a id="5355" class="Symbol">)</a>
      <a id="5363" class="Symbol">(</a><a id="5364" class="Keyword">record</a> <a id="5371" class="Symbol">{</a> <a id="5373" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">_$g_</a> <a id="5378" class="Symbol">=</a> <a id="5380" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5298" class="Bound">𝓕</a> <a id="5382" class="Symbol">.</a><a id="5383" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5388" class="Symbol">;</a> <a id="5390" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">_&lt;$g&gt;_</a> <a id="5397" class="Symbol">=</a> <a id="5399" class="Symbol">λ</a> <a id="5401" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5401" class="Bound">e</a> <a id="5403" class="Symbol">→</a> <a id="5405" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5298" class="Bound">𝓕</a> <a id="5407" class="Symbol">.</a><a id="5408" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5401" class="Bound">e</a> <a id="5417" class="Symbol">.</a><a id="5418" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5422" class="Symbol">.</a><a id="5423" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5426" class="Symbol">)</a> <a id="5428" class="Symbol">})</a>
  <a id="5433" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5247" class="Function">ε-reasoning</a> <a id="5445" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5445" class="Bound">𝓕</a> <a id="5447" class="Symbol">=</a> <a id="5449" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4858" class="Function">FreeCatFunctor≡</a> <a id="5465" class="Symbol">_</a> <a id="5467" class="Symbol">_</a> <a id="5469" class="Symbol">_</a>
    <a id="5475" class="Symbol">(</a><a id="5476" class="Keyword">record</a> <a id="5483" class="Symbol">{</a> <a id="5485" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">_$gᴰ_</a> <a id="5491" class="Symbol">=</a> <a id="5493" class="Symbol">λ</a> <a id="5495" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5495" class="Bound">_</a> <a id="5497" class="Symbol">→</a> <a id="5499" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5504" class="Symbol">;</a> <a id="5506" href="Cubical.Data.Quiver.Base.html#3945" class="Field Operator">_&lt;$g&gt;ᴰ_</a> <a id="5514" class="Symbol">=</a> <a id="5516" class="Symbol">λ</a> <a id="5518" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5518" class="Bound">_</a> <a id="5520" class="Symbol">→</a> <a id="5522" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5527" class="Symbol">})</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Constructions.Power.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Constructions.Power</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Constructions.Power.html" class="Module">Cubical.Categories.Constructions.Power</a> <a id="47" class="Keyword">where</a>

<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.Categories.Constructions.Product.html" class="Module">Cubical.Categories.Constructions.Product</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Cubical.Categories.Instances.Sets.html" class="Module">Cubical.Categories.Instances.Sets</a>

<a id="274" class="Keyword">private</a>
  <a id="284" class="Keyword">variable</a>
    <a id="297" href="Cubical.Categories.Constructions.Power.html#297" class="Generalizable">ℓ</a> <a id="299" href="Cubical.Categories.Constructions.Power.html#299" class="Generalizable">ℓc</a> <a id="302" href="Cubical.Categories.Constructions.Power.html#302" class="Generalizable">ℓc&#39;</a> <a id="306" class="Symbol">:</a> <a id="308" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="315" class="Keyword">open</a> <a id="320" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

<a id="PowerCategory"></a><a id="330" href="Cubical.Categories.Constructions.Power.html#330" class="Function">PowerCategory</a> <a id="344" class="Symbol">:</a> <a id="346" class="Symbol">(</a><a id="347" href="Cubical.Categories.Constructions.Power.html#347" class="Bound">X</a> <a id="349" class="Symbol">:</a> <a id="351" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="356" href="Cubical.Categories.Constructions.Power.html#297" class="Generalizable">ℓ</a><a id="357" class="Symbol">)</a> <a id="359" class="Symbol">(</a><a id="360" href="Cubical.Categories.Constructions.Power.html#360" class="Bound">C</a> <a id="362" class="Symbol">:</a> <a id="364" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="373" href="Cubical.Categories.Constructions.Power.html#299" class="Generalizable">ℓc</a> <a id="376" href="Cubical.Categories.Constructions.Power.html#302" class="Generalizable">ℓc&#39;</a><a id="379" class="Symbol">)</a> <a id="381" class="Symbol">→</a> <a id="383" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="392" class="Symbol">_</a> <a id="394" class="Symbol">_</a>
<a id="396" href="Cubical.Categories.Constructions.Power.html#330" class="Function">PowerCategory</a> <a id="410" href="Cubical.Categories.Constructions.Power.html#410" class="Bound">X</a> <a id="412" href="Cubical.Categories.Constructions.Power.html#412" class="Bound">C</a> <a id="414" class="Symbol">=</a> <a id="416" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="419" href="Cubical.Categories.Constructions.Power.html#410" class="Bound">X</a> <a id="421" class="Symbol">(λ</a> <a id="424" href="Cubical.Categories.Constructions.Power.html#424" class="Bound">_</a> <a id="426" class="Symbol">→</a> <a id="428" href="Cubical.Categories.Constructions.Power.html#412" class="Bound">C</a><a id="429" class="Symbol">)</a>

<a id="PseudoYoneda"></a><a id="432" href="Cubical.Categories.Constructions.Power.html#432" class="Function">PseudoYoneda</a> <a id="445" class="Symbol">:</a> <a id="447" class="Symbol">{</a><a id="448" href="Cubical.Categories.Constructions.Power.html#448" class="Bound">C</a> <a id="450" class="Symbol">:</a> <a id="452" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="461" href="Cubical.Categories.Constructions.Power.html#299" class="Generalizable">ℓc</a> <a id="464" href="Cubical.Categories.Constructions.Power.html#302" class="Generalizable">ℓc&#39;</a><a id="467" class="Symbol">}</a>
             <a id="482" class="Symbol">→</a> <a id="484" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="492" href="Cubical.Categories.Constructions.Power.html#448" class="Bound">C</a> <a id="494" class="Symbol">(</a><a id="495" href="Cubical.Categories.Constructions.Power.html#330" class="Function">PowerCategory</a> <a id="509" class="Symbol">(</a><a id="510" href="Cubical.Categories.Constructions.Power.html#448" class="Bound">C</a> <a id="512" class="Symbol">.</a><a id="513" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="515" class="Symbol">)</a> <a id="517" class="Symbol">(</a><a id="518" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="522" href="Cubical.Categories.Constructions.Power.html#302" class="Generalizable">ℓc&#39;</a><a id="525" class="Symbol">))</a>
<a id="528" href="Cubical.Categories.Constructions.Power.html#432" class="Function">PseudoYoneda</a> <a id="541" class="Symbol">{</a><a id="542" class="Argument">C</a> <a id="544" class="Symbol">=</a> <a id="546" href="Cubical.Categories.Constructions.Power.html#546" class="Bound">C</a><a id="547" class="Symbol">}</a> <a id="549" class="Symbol">=</a> <a id="551" href="Cubical.Categories.Constructions.Product.html#810" class="Function">Π-intro</a> <a id="559" class="Symbol">_</a> <a id="561" class="Symbol">(λ</a> <a id="564" href="Cubical.Categories.Constructions.Power.html#564" class="Bound">_</a> <a id="566" class="Symbol">→</a> <a id="568" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="572" class="Symbol">_)</a> <a id="575" class="Symbol">λ</a> <a id="577" href="Cubical.Categories.Constructions.Power.html#577" class="Bound">a</a> <a id="579" class="Symbol">→</a> <a id="581" href="Cubical.Categories.Constructions.Power.html#546" class="Bound">C</a> <a id="583" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">[</a> <a id="585" href="Cubical.Categories.Constructions.Power.html#577" class="Bound">a</a> <a id="587" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">,-]</a>

<a id="isFaithfulPseudoYoneda"></a><a id="592" href="Cubical.Categories.Constructions.Power.html#592" class="Function">isFaithfulPseudoYoneda</a> <a id="615" class="Symbol">:</a> <a id="617" class="Symbol">{</a><a id="618" href="Cubical.Categories.Constructions.Power.html#618" class="Bound">C</a> <a id="620" class="Symbol">:</a> <a id="622" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="631" href="Cubical.Categories.Constructions.Power.html#299" class="Generalizable">ℓc</a> <a id="634" href="Cubical.Categories.Constructions.Power.html#302" class="Generalizable">ℓc&#39;</a><a id="637" class="Symbol">}</a>
                       <a id="662" class="Symbol">→</a> <a id="664" href="Cubical.Categories.Functor.Base.html#942" class="Function">Functor.isFaithful</a> <a id="683" class="Symbol">(</a><a id="684" href="Cubical.Categories.Constructions.Power.html#432" class="Function">PseudoYoneda</a> <a id="697" class="Symbol">{</a><a id="698" class="Argument">C</a> <a id="700" class="Symbol">=</a> <a id="702" href="Cubical.Categories.Constructions.Power.html#618" class="Bound">C</a><a id="703" class="Symbol">})</a>
<a id="706" href="Cubical.Categories.Constructions.Power.html#592" class="Function">isFaithfulPseudoYoneda</a> <a id="729" class="Symbol">{</a><a id="730" class="Argument">C</a> <a id="732" class="Symbol">=</a> <a id="734" href="Cubical.Categories.Constructions.Power.html#734" class="Bound">C</a><a id="735" class="Symbol">}</a> <a id="737" href="Cubical.Categories.Constructions.Power.html#737" class="Bound">x</a> <a id="739" href="Cubical.Categories.Constructions.Power.html#739" class="Bound">y</a> <a id="741" href="Cubical.Categories.Constructions.Power.html#741" class="Bound">f</a> <a id="743" href="Cubical.Categories.Constructions.Power.html#743" class="Bound">g</a> <a id="745" href="Cubical.Categories.Constructions.Power.html#745" class="Bound">p</a> <a id="747" class="Symbol">=</a>
  <a id="751" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Categories.Constructions.Power.html#734" class="Bound">C</a> <a id="758" class="Symbol">.</a><a id="759" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="764" href="Cubical.Categories.Constructions.Power.html#741" class="Bound">f</a><a id="765" class="Symbol">)</a> <a id="767" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="769" class="Symbol">(λ</a> <a id="772" href="Cubical.Categories.Constructions.Power.html#772" class="Bound">i</a> <a id="774" class="Symbol">→</a> <a id="776" href="Cubical.Categories.Constructions.Power.html#745" class="Bound">p</a> <a id="778" href="Cubical.Categories.Constructions.Power.html#772" class="Bound">i</a> <a id="780" class="Symbol">_</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Categories.Constructions.Power.html#734" class="Bound">C</a> <a id="785" class="Symbol">.</a><a id="786" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="788" class="Symbol">))</a> <a id="791" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="793" href="Cubical.Categories.Constructions.Power.html#734" class="Bound">C</a> <a id="795" class="Symbol">.</a><a id="796" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="801" href="Cubical.Categories.Constructions.Power.html#743" class="Bound">g</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Constructions.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Constructions.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Product of type-many categories</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Cubical.Categories.Constructions.Product.html" class="Module">Cubical.Categories.Constructions.Product</a> <a id="85" class="Keyword">where</a>

<a id="92" class="Keyword">open</a> <a id="97" class="Keyword">import</a> <a id="104" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>

<a id="263" class="Keyword">private</a>
  <a id="273" class="Keyword">variable</a>
    <a id="286" href="Cubical.Categories.Constructions.Product.html#286" class="Generalizable">ℓA</a> <a id="289" href="Cubical.Categories.Constructions.Product.html#289" class="Generalizable">ℓC</a> <a id="292" href="Cubical.Categories.Constructions.Product.html#292" class="Generalizable">ℓC&#39;</a> <a id="296" href="Cubical.Categories.Constructions.Product.html#296" class="Generalizable">ℓD</a> <a id="299" href="Cubical.Categories.Constructions.Product.html#299" class="Generalizable">ℓD&#39;</a> <a id="303" class="Symbol">:</a> <a id="305" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="312" class="Keyword">open</a> <a id="317" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="326" class="Keyword">open</a> <a id="331" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="340" class="Keyword">module</a> <a id="347" href="Cubical.Categories.Constructions.Product.html#347" class="Module">_</a> <a id="349" class="Symbol">(</a><a id="350" href="Cubical.Categories.Constructions.Product.html#350" class="Bound">A</a> <a id="352" class="Symbol">:</a> <a id="354" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="359" href="Cubical.Categories.Constructions.Product.html#286" class="Generalizable">ℓA</a><a id="361" class="Symbol">)</a> <a id="363" class="Symbol">(</a><a id="364" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="369" class="Symbol">:</a> <a id="371" href="Cubical.Categories.Constructions.Product.html#350" class="Bound">A</a> <a id="373" class="Symbol">→</a> <a id="375" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="384" href="Cubical.Categories.Constructions.Product.html#289" class="Generalizable">ℓC</a> <a id="387" href="Cubical.Categories.Constructions.Product.html#292" class="Generalizable">ℓC&#39;</a><a id="390" class="Symbol">)</a> <a id="392" class="Keyword">where</a>
  <a id="400" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="403" class="Symbol">:</a> <a id="405" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="414" class="Symbol">(</a><a id="415" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="421" href="Cubical.Categories.Constructions.Product.html#359" class="Bound">ℓA</a> <a id="424" href="Cubical.Categories.Constructions.Product.html#384" class="Bound">ℓC</a><a id="426" class="Symbol">)</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="435" href="Cubical.Categories.Constructions.Product.html#359" class="Bound">ℓA</a> <a id="438" href="Cubical.Categories.Constructions.Product.html#387" class="Bound">ℓC&#39;</a><a id="441" class="Symbol">)</a>
  <a id="445" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="448" class="Symbol">.</a><a id="449" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="452" class="Symbol">=</a> <a id="454" class="Symbol">(</a><a id="455" href="Cubical.Categories.Constructions.Product.html#455" class="Bound">a</a> <a id="457" class="Symbol">:</a> <a id="459" href="Cubical.Categories.Constructions.Product.html#350" class="Bound">A</a><a id="460" class="Symbol">)</a> <a id="462" class="Symbol">→</a> <a id="464" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="467" class="Symbol">(</a><a id="468" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="473" href="Cubical.Categories.Constructions.Product.html#455" class="Bound">a</a><a id="474" class="Symbol">)</a>
  <a id="478" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="481" class="Symbol">.</a><a id="482" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="491" href="Cubical.Categories.Constructions.Product.html#491" class="Bound">c</a> <a id="493" href="Cubical.Categories.Constructions.Product.html#493" class="Bound">c&#39;</a> <a id="496" class="Symbol">=</a> <a id="498" class="Symbol">(</a><a id="499" href="Cubical.Categories.Constructions.Product.html#499" class="Bound">a</a> <a id="501" class="Symbol">:</a> <a id="503" href="Cubical.Categories.Constructions.Product.html#350" class="Bound">A</a><a id="504" class="Symbol">)</a> <a id="506" class="Symbol">→</a> <a id="508" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="513" href="Cubical.Categories.Constructions.Product.html#499" class="Bound">a</a> <a id="515" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="517" href="Cubical.Categories.Constructions.Product.html#491" class="Bound">c</a> <a id="519" href="Cubical.Categories.Constructions.Product.html#499" class="Bound">a</a> <a id="521" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="523" href="Cubical.Categories.Constructions.Product.html#493" class="Bound">c&#39;</a> <a id="526" href="Cubical.Categories.Constructions.Product.html#499" class="Bound">a</a> <a id="528" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="532" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="535" class="Symbol">.</a><a id="536" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="539" href="Cubical.Categories.Constructions.Product.html#539" class="Bound">a</a> <a id="541" class="Symbol">=</a> <a id="543" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="546" class="Symbol">(</a><a id="547" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="552" href="Cubical.Categories.Constructions.Product.html#539" class="Bound">a</a><a id="553" class="Symbol">)</a>
  <a id="557" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="560" class="Symbol">.</a><a id="561" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="565" href="Cubical.Categories.Constructions.Product.html#565" class="Bound">g</a> <a id="567" href="Cubical.Categories.Constructions.Product.html#567" class="Bound">f</a> <a id="569" href="Cubical.Categories.Constructions.Product.html#569" class="Bound">a</a> <a id="571" class="Symbol">=</a> <a id="573" href="Cubical.Categories.Constructions.Product.html#565" class="Bound">g</a> <a id="575" href="Cubical.Categories.Constructions.Product.html#569" class="Bound">a</a> <a id="577" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="580" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="585" href="Cubical.Categories.Constructions.Product.html#569" class="Bound">a</a> <a id="587" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="589" href="Cubical.Categories.Constructions.Product.html#567" class="Bound">f</a> <a id="591" href="Cubical.Categories.Constructions.Product.html#569" class="Bound">a</a>
  <a id="595" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="598" class="Symbol">.</a><a id="599" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="604" href="Cubical.Categories.Constructions.Product.html#604" class="Bound">f</a> <a id="606" class="Symbol">=</a> <a id="608" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="615" class="Symbol">λ</a> <a id="617" href="Cubical.Categories.Constructions.Product.html#617" class="Bound">a</a> <a id="619" class="Symbol">→</a> <a id="621" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="626" class="Symbol">(</a><a id="627" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="632" href="Cubical.Categories.Constructions.Product.html#617" class="Bound">a</a><a id="633" class="Symbol">)</a> <a id="635" class="Symbol">(</a><a id="636" href="Cubical.Categories.Constructions.Product.html#604" class="Bound">f</a> <a id="638" href="Cubical.Categories.Constructions.Product.html#617" class="Bound">a</a><a id="639" class="Symbol">)</a>
  <a id="643" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="646" class="Symbol">.</a><a id="647" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="652" href="Cubical.Categories.Constructions.Product.html#652" class="Bound">f</a> <a id="654" class="Symbol">=</a> <a id="656" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="663" class="Symbol">λ</a> <a id="665" href="Cubical.Categories.Constructions.Product.html#665" class="Bound">a</a> <a id="667" class="Symbol">→</a> <a id="669" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="680" href="Cubical.Categories.Constructions.Product.html#665" class="Bound">a</a><a id="681" class="Symbol">)</a> <a id="683" class="Symbol">(</a><a id="684" href="Cubical.Categories.Constructions.Product.html#652" class="Bound">f</a> <a id="686" href="Cubical.Categories.Constructions.Product.html#665" class="Bound">a</a><a id="687" class="Symbol">)</a>
  <a id="691" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="694" class="Symbol">.</a><a id="695" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="702" href="Cubical.Categories.Constructions.Product.html#702" class="Bound">h</a> <a id="704" href="Cubical.Categories.Constructions.Product.html#704" class="Bound">g</a> <a id="706" href="Cubical.Categories.Constructions.Product.html#706" class="Bound">f</a> <a id="708" class="Symbol">=</a> <a id="710" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="717" class="Symbol">λ</a> <a id="719" href="Cubical.Categories.Constructions.Product.html#719" class="Bound">a</a> <a id="721" class="Symbol">→</a> <a id="723" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="730" class="Symbol">(</a><a id="731" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="736" href="Cubical.Categories.Constructions.Product.html#719" class="Bound">a</a><a id="737" class="Symbol">)</a> <a id="739" class="Symbol">(</a><a id="740" href="Cubical.Categories.Constructions.Product.html#702" class="Bound">h</a> <a id="742" href="Cubical.Categories.Constructions.Product.html#719" class="Bound">a</a><a id="743" class="Symbol">)</a> <a id="745" class="Symbol">(</a><a id="746" href="Cubical.Categories.Constructions.Product.html#704" class="Bound">g</a> <a id="748" href="Cubical.Categories.Constructions.Product.html#719" class="Bound">a</a><a id="749" class="Symbol">)</a> <a id="751" class="Symbol">(</a><a id="752" href="Cubical.Categories.Constructions.Product.html#706" class="Bound">f</a> <a id="754" href="Cubical.Categories.Constructions.Product.html#719" class="Bound">a</a><a id="755" class="Symbol">)</a>
  <a id="759" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="762" class="Symbol">.</a><a id="763" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="772" class="Symbol">=</a> <a id="774" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="781" class="Symbol">(λ</a> <a id="784" href="Cubical.Categories.Constructions.Product.html#784" class="Bound">a</a> <a id="786" class="Symbol">→</a> <a id="788" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="797" class="Symbol">(</a><a id="798" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="803" href="Cubical.Categories.Constructions.Product.html#784" class="Bound">a</a><a id="804" class="Symbol">))</a>

  <a id="810" href="Cubical.Categories.Constructions.Product.html#810" class="Function">Π-intro</a> <a id="818" class="Symbol">:</a> <a id="820" class="Symbol">{</a><a id="821" href="Cubical.Categories.Constructions.Product.html#821" class="Bound">D</a> <a id="823" class="Symbol">:</a> <a id="825" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="834" href="Cubical.Categories.Constructions.Product.html#296" class="Generalizable">ℓD</a> <a id="837" href="Cubical.Categories.Constructions.Product.html#299" class="Generalizable">ℓD&#39;</a><a id="840" class="Symbol">}</a> <a id="842" class="Symbol">→</a> <a id="844" class="Symbol">(∀</a> <a id="847" class="Symbol">(</a><a id="848" href="Cubical.Categories.Constructions.Product.html#848" class="Bound">a</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.Categories.Constructions.Product.html#350" class="Bound">A</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="865" href="Cubical.Categories.Constructions.Product.html#821" class="Bound">D</a> <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="873" href="Cubical.Categories.Constructions.Product.html#848" class="Bound">a</a><a id="874" class="Symbol">))</a> <a id="877" class="Symbol">→</a> <a id="879" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="887" href="Cubical.Categories.Constructions.Product.html#821" class="Bound">D</a> <a id="889" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a>
  <a id="894" href="Cubical.Categories.Constructions.Product.html#810" class="Function">Π-intro</a> <a id="902" href="Cubical.Categories.Constructions.Product.html#902" class="Bound">Fs</a> <a id="905" class="Symbol">.</a><a id="906" href="Cubical.Categories.Functor.Base.html#578" class="Field">Functor.F-ob</a> <a id="919" href="Cubical.Categories.Constructions.Product.html#919" class="Bound">d</a> <a id="921" href="Cubical.Categories.Constructions.Product.html#921" class="Bound">a</a> <a id="923" class="Symbol">=</a> <a id="925" href="Cubical.Categories.Constructions.Product.html#902" class="Bound">Fs</a> <a id="928" href="Cubical.Categories.Constructions.Product.html#921" class="Bound">a</a> <a id="930" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="932" href="Cubical.Categories.Constructions.Product.html#919" class="Bound">d</a> <a id="934" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
  <a id="938" href="Cubical.Categories.Constructions.Product.html#810" class="Function">Π-intro</a> <a id="946" href="Cubical.Categories.Constructions.Product.html#946" class="Bound">Fs</a> <a id="949" class="Symbol">.</a><a id="950" href="Cubical.Categories.Functor.Base.html#604" class="Field">Functor.F-hom</a> <a id="964" href="Cubical.Categories.Constructions.Product.html#964" class="Bound">f</a> <a id="966" href="Cubical.Categories.Constructions.Product.html#966" class="Bound">a</a> <a id="968" class="Symbol">=</a> <a id="970" href="Cubical.Categories.Constructions.Product.html#946" class="Bound">Fs</a> <a id="973" href="Cubical.Categories.Constructions.Product.html#966" class="Bound">a</a> <a id="975" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="977" href="Cubical.Categories.Constructions.Product.html#964" class="Bound">f</a> <a id="979" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
  <a id="983" href="Cubical.Categories.Constructions.Product.html#810" class="Function">Π-intro</a> <a id="991" href="Cubical.Categories.Constructions.Product.html#991" class="Bound">Fs</a> <a id="994" class="Symbol">.</a><a id="995" href="Cubical.Categories.Functor.Base.html#668" class="Field">Functor.F-id</a> <a id="1008" class="Symbol">=</a> <a id="1010" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1017" class="Symbol">(λ</a> <a id="1020" href="Cubical.Categories.Constructions.Product.html#1020" class="Bound">a</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="Cubical.Categories.Constructions.Product.html#991" class="Bound">Fs</a> <a id="1027" href="Cubical.Categories.Constructions.Product.html#1020" class="Bound">a</a> <a id="1029" class="Symbol">.</a><a id="1030" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1034" class="Symbol">)</a>
  <a id="1038" href="Cubical.Categories.Constructions.Product.html#810" class="Function">Π-intro</a> <a id="1046" href="Cubical.Categories.Constructions.Product.html#1046" class="Bound">Fs</a> <a id="1049" class="Symbol">.</a><a id="1050" href="Cubical.Categories.Functor.Base.html#729" class="Field">Functor.F-seq</a> <a id="1064" href="Cubical.Categories.Constructions.Product.html#1064" class="Bound">f</a> <a id="1066" href="Cubical.Categories.Constructions.Product.html#1066" class="Bound">g</a> <a id="1068" class="Symbol">=</a> <a id="1070" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1077" class="Symbol">(λ</a> <a id="1080" href="Cubical.Categories.Constructions.Product.html#1080" class="Bound">a</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Cubical.Categories.Constructions.Product.html#1046" class="Bound">Fs</a> <a id="1087" href="Cubical.Categories.Constructions.Product.html#1080" class="Bound">a</a> <a id="1089" class="Symbol">.</a><a id="1090" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1096" href="Cubical.Categories.Constructions.Product.html#1064" class="Bound">f</a> <a id="1098" href="Cubical.Categories.Constructions.Product.html#1066" class="Bound">g</a><a id="1099" class="Symbol">)</a>

  <a id="1104" href="Cubical.Categories.Constructions.Product.html#1104" class="Function">πC</a> <a id="1107" class="Symbol">:</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Categories.Constructions.Product.html#1110" class="Bound">a</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Cubical.Categories.Constructions.Product.html#350" class="Bound">A</a><a id="1115" class="Symbol">)</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1127" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Categories.Constructions.Product.html#364" class="Bound">catC</a> <a id="1136" href="Cubical.Categories.Constructions.Product.html#1110" class="Bound">a</a><a id="1137" class="Symbol">)</a>
  <a id="1141" href="Cubical.Categories.Constructions.Product.html#1104" class="Function">πC</a> <a id="1144" href="Cubical.Categories.Constructions.Product.html#1144" class="Bound">a</a> <a id="1146" class="Symbol">.</a><a id="1147" href="Cubical.Categories.Functor.Base.html#578" class="Field">Functor.F-ob</a> <a id="1160" class="Symbol">=</a> <a id="1162" class="Symbol">λ</a> <a id="1164" href="Cubical.Categories.Constructions.Product.html#1164" class="Bound">xs</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Cubical.Categories.Constructions.Product.html#1164" class="Bound">xs</a> <a id="1172" href="Cubical.Categories.Constructions.Product.html#1144" class="Bound">a</a>
  <a id="1176" href="Cubical.Categories.Constructions.Product.html#1104" class="Function">πC</a> <a id="1179" href="Cubical.Categories.Constructions.Product.html#1179" class="Bound">a</a> <a id="1181" class="Symbol">.</a><a id="1182" href="Cubical.Categories.Functor.Base.html#604" class="Field">Functor.F-hom</a> <a id="1196" class="Symbol">=</a> <a id="1198" class="Symbol">λ</a> <a id="1200" href="Cubical.Categories.Constructions.Product.html#1200" class="Bound">fs</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Cubical.Categories.Constructions.Product.html#1200" class="Bound">fs</a> <a id="1208" href="Cubical.Categories.Constructions.Product.html#1179" class="Bound">a</a>
  <a id="1212" href="Cubical.Categories.Constructions.Product.html#1104" class="Function">πC</a> <a id="1215" href="Cubical.Categories.Constructions.Product.html#1215" class="Bound">a</a> <a id="1217" class="Symbol">.</a><a id="1218" href="Cubical.Categories.Functor.Base.html#668" class="Field">Functor.F-id</a> <a id="1231" class="Symbol">=</a> <a id="1233" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1240" href="Cubical.Categories.Constructions.Product.html#1104" class="Function">πC</a> <a id="1243" href="Cubical.Categories.Constructions.Product.html#1243" class="Bound">a</a> <a id="1245" class="Symbol">.</a><a id="1246" href="Cubical.Categories.Functor.Base.html#729" class="Field">Functor.F-seq</a> <a id="1260" href="Cubical.Categories.Constructions.Product.html#1260" class="Bound">fs</a> <a id="1263" href="Cubical.Categories.Constructions.Product.html#1263" class="Bound">gs</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Constructions.TotalCategory.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Constructions.TotalCategory.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Constructions.TotalCategory.Base.html" class="Module">Cubical.Categories.Constructions.TotalCategory.Base</a> <a id="60" class="Keyword">where</a>

<a id="67" class="Keyword">open</a> <a id="72" class="Keyword">import</a> <a id="79" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>

<a id="360" class="Keyword">private</a>
  <a id="370" class="Keyword">variable</a>
    <a id="383" href="Cubical.Categories.Constructions.TotalCategory.Base.html#383" class="Generalizable">ℓC</a> <a id="386" href="Cubical.Categories.Constructions.TotalCategory.Base.html#386" class="Generalizable">ℓC&#39;</a> <a id="390" href="Cubical.Categories.Constructions.TotalCategory.Base.html#390" class="Generalizable">ℓD</a> <a id="393" href="Cubical.Categories.Constructions.TotalCategory.Base.html#393" class="Generalizable">ℓD&#39;</a> <a id="397" href="Cubical.Categories.Constructions.TotalCategory.Base.html#397" class="Generalizable">ℓE</a> <a id="400" href="Cubical.Categories.Constructions.TotalCategory.Base.html#400" class="Generalizable">ℓE&#39;</a> <a id="404" href="Cubical.Categories.Constructions.TotalCategory.Base.html#404" class="Generalizable">ℓCᴰ</a> <a id="408" href="Cubical.Categories.Constructions.TotalCategory.Base.html#408" class="Generalizable">ℓCᴰ&#39;</a> <a id="413" href="Cubical.Categories.Constructions.TotalCategory.Base.html#413" class="Generalizable">ℓDᴰ</a> <a id="417" href="Cubical.Categories.Constructions.TotalCategory.Base.html#417" class="Generalizable">ℓDᴰ&#39;</a> <a id="422" href="Cubical.Categories.Constructions.TotalCategory.Base.html#422" class="Generalizable">ℓEᴰ</a> <a id="426" href="Cubical.Categories.Constructions.TotalCategory.Base.html#426" class="Generalizable">ℓEᴰ&#39;</a> <a id="431" class="Symbol">:</a> <a id="433" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="440" class="Comment">-- Total category of a displayed category</a>
<a id="482" class="Keyword">module</a> <a id="489" href="Cubical.Categories.Constructions.TotalCategory.Base.html#489" class="Module">_</a> <a id="491" class="Symbol">{</a><a id="492" href="Cubical.Categories.Constructions.TotalCategory.Base.html#492" class="Bound">C</a> <a id="494" class="Symbol">:</a> <a id="496" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="505" href="Cubical.Categories.Constructions.TotalCategory.Base.html#383" class="Generalizable">ℓC</a> <a id="508" href="Cubical.Categories.Constructions.TotalCategory.Base.html#386" class="Generalizable">ℓC&#39;</a><a id="511" class="Symbol">}</a> <a id="513" class="Symbol">(</a><a id="514" href="Cubical.Categories.Constructions.TotalCategory.Base.html#514" class="Bound">Cᴰ</a> <a id="517" class="Symbol">:</a> <a id="519" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="529" href="Cubical.Categories.Constructions.TotalCategory.Base.html#492" class="Bound">C</a> <a id="531" href="Cubical.Categories.Constructions.TotalCategory.Base.html#404" class="Generalizable">ℓCᴰ</a> <a id="535" href="Cubical.Categories.Constructions.TotalCategory.Base.html#408" class="Generalizable">ℓCᴰ&#39;</a><a id="539" class="Symbol">)</a> <a id="541" class="Keyword">where</a>

  <a id="550" class="Keyword">open</a> <a id="555" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="566" class="Keyword">open</a> <a id="571" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="581" href="Cubical.Categories.Constructions.TotalCategory.Base.html#514" class="Bound">Cᴰ</a>
  <a id="586" class="Keyword">private</a>
    <a id="598" class="Keyword">module</a> <a id="605" href="Cubical.Categories.Constructions.TotalCategory.Base.html#605" class="Module">C</a> <a id="607" class="Symbol">=</a> <a id="609" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="618" href="Cubical.Categories.Constructions.TotalCategory.Base.html#492" class="Bound">C</a>

  <a id="623" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="626" class="Symbol">:</a> <a id="628" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="637" class="Symbol">(</a><a id="638" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="644" href="Cubical.Categories.Constructions.TotalCategory.Base.html#505" class="Bound">ℓC</a> <a id="647" href="Cubical.Categories.Constructions.TotalCategory.Base.html#531" class="Bound">ℓCᴰ</a><a id="650" class="Symbol">)</a> <a id="652" class="Symbol">(</a><a id="653" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="659" href="Cubical.Categories.Constructions.TotalCategory.Base.html#508" class="Bound">ℓC&#39;</a> <a id="663" href="Cubical.Categories.Constructions.TotalCategory.Base.html#535" class="Bound">ℓCᴰ&#39;</a><a id="667" class="Symbol">)</a>
  <a id="671" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="674" class="Symbol">.</a><a id="675" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="678" class="Symbol">=</a> <a id="680" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="682" class="Symbol">_</a> <a id="684" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a>
  <a id="692" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="695" class="Symbol">.</a><a id="696" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="705" class="Symbol">(_</a> <a id="708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="710" href="Cubical.Categories.Constructions.TotalCategory.Base.html#710" class="Bound">xᴰ</a><a id="712" class="Symbol">)</a> <a id="714" class="Symbol">(_</a> <a id="717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="719" href="Cubical.Categories.Constructions.TotalCategory.Base.html#719" class="Bound">yᴰ</a><a id="721" class="Symbol">)</a> <a id="723" class="Symbol">=</a> <a id="725" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="727" class="Symbol">_</a> <a id="729" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][</a> <a id="737" href="Cubical.Categories.Constructions.TotalCategory.Base.html#710" class="Bound">xᴰ</a> <a id="740" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="742" href="Cubical.Categories.Constructions.TotalCategory.Base.html#719" class="Bound">yᴰ</a> <a id="745" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
  <a id="749" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="752" class="Symbol">.</a><a id="753" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="756" class="Symbol">=</a> <a id="758" class="Symbol">_</a> <a id="760" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="762" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a>
  <a id="768" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="771" class="Symbol">.</a><a id="772" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="776" class="Symbol">(_</a> <a id="779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="781" href="Cubical.Categories.Constructions.TotalCategory.Base.html#781" class="Bound">fᴰ</a><a id="783" class="Symbol">)</a> <a id="785" class="Symbol">(_</a> <a id="788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="790" href="Cubical.Categories.Constructions.TotalCategory.Base.html#790" class="Bound">gᴰ</a><a id="792" class="Symbol">)</a> <a id="794" class="Symbol">=</a> <a id="796" class="Symbol">_</a> <a id="798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="800" href="Cubical.Categories.Constructions.TotalCategory.Base.html#781" class="Bound">fᴰ</a> <a id="803" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="806" href="Cubical.Categories.Constructions.TotalCategory.Base.html#790" class="Bound">gᴰ</a>
  <a id="811" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="814" class="Symbol">.</a><a id="815" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="820" class="Symbol">_</a> <a id="822" class="Symbol">=</a> <a id="824" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="831" class="Symbol">(_</a> <a id="834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="836" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="842" class="Symbol">_)</a>
  <a id="847" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="850" class="Symbol">.</a><a id="851" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="856" class="Symbol">_</a> <a id="858" class="Symbol">=</a> <a id="860" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="867" class="Symbol">(_</a> <a id="870" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="872" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">⋆IdRᴰ</a> <a id="878" class="Symbol">_)</a>
  <a id="883" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="886" class="Symbol">.</a><a id="887" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="894" class="Symbol">_</a> <a id="896" class="Symbol">_</a> <a id="898" class="Symbol">_</a> <a id="900" class="Symbol">=</a> <a id="902" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="909" class="Symbol">(_</a> <a id="912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="914" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">⋆Assocᴰ</a> <a id="922" class="Symbol">_</a> <a id="924" class="Symbol">_</a> <a id="926" class="Symbol">_)</a>
  <a id="931" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="934" class="Symbol">.</a><a id="935" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="944" class="Symbol">=</a> <a id="946" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="953" href="Cubical.Categories.Category.Base.html#807" class="Function">C.isSetHom</a> <a id="964" class="Symbol">(λ</a> <a id="967" href="Cubical.Categories.Constructions.TotalCategory.Base.html#967" class="Bound">_</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">isSetHomᴰ</a><a id="980" class="Symbol">)</a>

<a id="983" class="Comment">-- Total functor of a displayed functor</a>
<a id="1023" class="Keyword">module</a> <a id="1030" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1030" class="Module">_</a> <a id="1032" class="Symbol">{</a><a id="1033" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1033" class="Bound">C</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1046" href="Cubical.Categories.Constructions.TotalCategory.Base.html#383" class="Generalizable">ℓC</a> <a id="1049" href="Cubical.Categories.Constructions.TotalCategory.Base.html#386" class="Generalizable">ℓC&#39;</a><a id="1052" class="Symbol">}</a> <a id="1054" class="Symbol">{</a><a id="1055" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1055" class="Bound">D</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1068" href="Cubical.Categories.Constructions.TotalCategory.Base.html#390" class="Generalizable">ℓD</a> <a id="1071" href="Cubical.Categories.Constructions.TotalCategory.Base.html#393" class="Generalizable">ℓD&#39;</a><a id="1074" class="Symbol">}</a>
  <a id="1078" class="Symbol">{</a><a id="1079" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1079" class="Bound">F</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1091" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1033" class="Bound">C</a> <a id="1093" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1055" class="Bound">D</a><a id="1094" class="Symbol">}</a> <a id="1096" class="Symbol">{</a><a id="1097" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1097" class="Bound">Cᴰ</a> <a id="1100" class="Symbol">:</a> <a id="1102" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1112" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1033" class="Bound">C</a> <a id="1114" href="Cubical.Categories.Constructions.TotalCategory.Base.html#404" class="Generalizable">ℓCᴰ</a> <a id="1118" href="Cubical.Categories.Constructions.TotalCategory.Base.html#408" class="Generalizable">ℓCᴰ&#39;</a><a id="1122" class="Symbol">}</a> <a id="1124" class="Symbol">{</a><a id="1125" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1125" class="Bound">Dᴰ</a> <a id="1128" class="Symbol">:</a> <a id="1130" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1140" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1055" class="Bound">D</a> <a id="1142" href="Cubical.Categories.Constructions.TotalCategory.Base.html#413" class="Generalizable">ℓDᴰ</a> <a id="1146" href="Cubical.Categories.Constructions.TotalCategory.Base.html#417" class="Generalizable">ℓDᴰ&#39;</a><a id="1150" class="Symbol">}</a>
  <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1155" class="Bound">Fᴰ</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="1169" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1079" class="Bound">F</a> <a id="1171" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1097" class="Bound">Cᴰ</a> <a id="1174" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1125" class="Bound">Dᴰ</a><a id="1176" class="Symbol">)</a>
  <a id="1180" class="Keyword">where</a>

  <a id="1189" class="Keyword">open</a> <a id="1194" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="1204" class="Keyword">private</a>
    <a id="1216" class="Keyword">module</a> <a id="1223" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1223" class="Module">Fᴰ</a> <a id="1226" class="Symbol">=</a> <a id="1228" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a> <a id="1237" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1155" class="Bound">Fᴰ</a>

  <a id="1243" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1243" class="Function">∫F</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="1260" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1097" class="Bound">Cᴰ</a><a id="1262" class="Symbol">)</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="1268" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1125" class="Bound">Dᴰ</a><a id="1270" class="Symbol">)</a>
  <a id="1274" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1243" class="Function">∫F</a> <a id="1277" class="Symbol">.</a><a id="1278" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1284" class="Bound">x</a> <a id="1286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1288" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1288" class="Bound">xᴰ</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Symbol">=</a> <a id="1294" class="Symbol">_</a> <a id="1296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1298" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">Fᴰ.F-obᴰ</a> <a id="1307" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1288" class="Bound">xᴰ</a>
  <a id="1312" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1243" class="Function">∫F</a> <a id="1315" class="Symbol">.</a><a id="1316" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1322" class="Symbol">(_</a> <a id="1325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1327" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1327" class="Bound">fᴰ</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Symbol">=</a> <a id="1333" class="Symbol">_</a> <a id="1335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1337" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">Fᴰ.F-homᴰ</a> <a id="1347" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1327" class="Bound">fᴰ</a>
  <a id="1352" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1243" class="Function">∫F</a> <a id="1355" class="Symbol">.</a><a id="1356" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1370" class="Symbol">(_</a> <a id="1373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1375" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">Fᴰ.F-idᴰ</a><a id="1383" class="Symbol">)</a>
  <a id="1387" href="Cubical.Categories.Constructions.TotalCategory.Base.html#1243" class="Function">∫F</a> <a id="1390" class="Symbol">.</a><a id="1391" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1397" class="Symbol">_</a> <a id="1399" class="Symbol">_</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1410" class="Symbol">(_</a> <a id="1413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">Fᴰ.F-seqᴰ</a> <a id="1426" class="Symbol">_</a> <a id="1428" class="Symbol">_))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Constructions.TotalCategory.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Constructions.TotalCategory.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Constructions.TotalCategory.Properties.html" class="Module">Cubical.Categories.Constructions.TotalCategory.Properties</a> <a id="66" class="Keyword">where</a>

<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Cubical.Categories.Constructions.TotalCategory.Base.html" class="Module">Cubical.Categories.Constructions.TotalCategory.Base</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html" class="Module">Cubical.Categories.Displayed.Instances.Terminal.Base</a>
<a id="548" class="Keyword">import</a>      <a id="560" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">Cubical.Categories.Displayed.Reasoning</a> <a id="599" class="Symbol">as</a> <a id="602" class="Module">HomᴰReasoning</a>

<a id="617" class="Keyword">private</a>
  <a id="627" class="Keyword">variable</a>
    <a id="640" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#640" class="Generalizable">ℓC</a> <a id="643" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#643" class="Generalizable">ℓC&#39;</a> <a id="647" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#647" class="Generalizable">ℓD</a> <a id="650" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#650" class="Generalizable">ℓD&#39;</a> <a id="654" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#654" class="Generalizable">ℓE</a> <a id="657" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#657" class="Generalizable">ℓE&#39;</a> <a id="661" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#661" class="Generalizable">ℓCᴰ</a> <a id="665" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#665" class="Generalizable">ℓCᴰ&#39;</a> <a id="670" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#670" class="Generalizable">ℓDᴰ</a> <a id="674" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#674" class="Generalizable">ℓDᴰ&#39;</a> <a id="679" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#679" class="Generalizable">ℓEᴰ</a> <a id="683" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#683" class="Generalizable">ℓEᴰ&#39;</a> <a id="688" class="Symbol">:</a> <a id="690" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="697" class="Comment">-- Projections out of the total category</a>
<a id="738" class="Keyword">module</a> <a id="745" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#745" class="Module">_</a> <a id="747" class="Symbol">{</a><a id="748" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#748" class="Bound">C</a> <a id="750" class="Symbol">:</a> <a id="752" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="761" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#640" class="Generalizable">ℓC</a> <a id="764" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#643" class="Generalizable">ℓC&#39;</a><a id="767" class="Symbol">}</a> <a id="769" class="Symbol">{</a><a id="770" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a> <a id="773" class="Symbol">:</a> <a id="775" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="785" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#748" class="Bound">C</a> <a id="787" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#661" class="Generalizable">ℓCᴰ</a> <a id="791" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#665" class="Generalizable">ℓCᴰ&#39;</a><a id="795" class="Symbol">}</a> <a id="797" class="Keyword">where</a>
  <a id="805" class="Keyword">open</a> <a id="810" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="820" class="Keyword">open</a> <a id="825" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="836" class="Keyword">open</a> <a id="841" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>

  <a id="852" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a> <a id="856" class="Symbol">:</a> <a id="858" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="866" class="Symbol">(</a><a id="867" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="870" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a><a id="872" class="Symbol">)</a> <a id="874" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#748" class="Bound">C</a>
  <a id="878" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a> <a id="882" class="Symbol">.</a><a id="883" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="888" class="Symbol">=</a> <a id="890" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="896" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a> <a id="900" class="Symbol">.</a><a id="901" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="907" class="Symbol">=</a> <a id="909" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="915" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a> <a id="919" class="Symbol">.</a><a id="920" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="925" class="Symbol">=</a> <a id="927" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="934" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a> <a id="938" class="Symbol">.</a><a id="939" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="945" class="Symbol">=</a>
    <a id="951" class="Symbol">λ</a> <a id="953" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#953" class="Bound">f</a> <a id="955" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#955" class="Bound">g</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="964" class="Symbol">{</a><a id="965" class="Argument">x</a> <a id="967" class="Symbol">=</a> <a id="969" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#953" class="Bound">f</a> <a id="971" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="974" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="977" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a> <a id="980" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="982" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#955" class="Bound">g</a><a id="983" class="Symbol">}</a> <a id="985" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="989" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="997" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#997" class="Function">Snd</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="1011" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a> <a id="1015" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a>
  <a id="1020" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#997" class="Function">Snd</a> <a id="1024" class="Symbol">.</a><a id="1025" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a>      <a id="1036" class="Symbol">=</a> <a id="1038" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="1044" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#997" class="Function">Snd</a> <a id="1048" class="Symbol">.</a><a id="1049" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a>     <a id="1060" class="Symbol">=</a> <a id="1062" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="1068" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#997" class="Function">Snd</a> <a id="1072" class="Symbol">.</a><a id="1073" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a>      <a id="1084" class="Symbol">=</a> <a id="1086" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1093" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#997" class="Function">Snd</a> <a id="1097" class="Symbol">.</a><a id="1098" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="1105" class="Symbol">_</a> <a id="1107" class="Symbol">_</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1117" class="Comment">-- A section</a>
<a id="1130" class="Comment">{-
          Cᴰ
        ↗ |
       /  |
   s  /   |
     /    |
    /     ↓
   E ---→ C
       F
-}</a>
<a id="1230" class="Comment">--</a>
<a id="1233" class="Comment">-- is equivalent to a functor</a>
<a id="1263" class="Comment">--    intro&#39; F s</a>
<a id="1280" class="Comment">-- E ------------→ ∫ C Cᴰ</a>
<a id="1306" class="Comment">--</a>
  <a id="1311" class="Keyword">module</a> <a id="1318" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1318" class="Module">_</a> <a id="1320" class="Symbol">{</a><a id="1321" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1321" class="Bound">D</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1334" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#647" class="Generalizable">ℓD</a> <a id="1337" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#650" class="Generalizable">ℓD&#39;</a><a id="1340" class="Symbol">}</a>
           <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1354" class="Bound">F</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1366" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1321" class="Bound">D</a> <a id="1368" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#748" class="Bound">C</a><a id="1369" class="Symbol">)</a>
           <a id="1382" class="Symbol">(</a><a id="1383" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1383" class="Bound">Fᴰ</a> <a id="1386" class="Symbol">:</a> <a id="1388" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="1396" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1354" class="Bound">F</a> <a id="1398" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a><a id="1400" class="Symbol">)</a>
           <a id="1413" class="Keyword">where</a>
    <a id="1423" class="Comment">-- should this be &quot;intro&quot; or &quot;corec&quot;? style decision needed.</a>
    <a id="1488" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1488" class="Function">intro</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1504" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1321" class="Bound">D</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="1510" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a><a id="1512" class="Symbol">)</a>
    <a id="1518" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1488" class="Function">intro</a> <a id="1524" class="Symbol">.</a><a id="1525" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1530" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1530" class="Bound">d</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1354" class="Bound">F</a> <a id="1536" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1538" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1530" class="Bound">d</a> <a id="1540" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="1542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1544" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1383" class="Bound">Fᴰ</a> <a id="1547" class="Symbol">.</a><a id="1548" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="1554" class="Symbol">_</a>
    <a id="1560" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1488" class="Function">intro</a> <a id="1566" class="Symbol">.</a><a id="1567" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1573" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1573" class="Bound">f</a> <a id="1575" class="Symbol">=</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1354" class="Bound">F</a> <a id="1580" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1582" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1573" class="Bound">f</a> <a id="1584" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="1585" class="Symbol">)</a> <a id="1587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1383" class="Bound">Fᴰ</a> <a id="1593" class="Symbol">.</a><a id="1594" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="1601" class="Symbol">_)</a>
    <a id="1608" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1488" class="Function">intro</a> <a id="1614" class="Symbol">.</a><a id="1615" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1354" class="Bound">F</a> <a id="1632" class="Symbol">.</a><a id="1633" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1640" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1383" class="Bound">Fᴰ</a> <a id="1643" class="Symbol">.</a><a id="1644" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a><a id="1649" class="Symbol">)</a>
    <a id="1655" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1488" class="Function">intro</a> <a id="1661" class="Symbol">.</a><a id="1662" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1668" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1668" class="Bound">f</a> <a id="1670" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1670" class="Bound">g</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1354" class="Bound">F</a> <a id="1684" class="Symbol">.</a><a id="1685" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1691" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1668" class="Bound">f</a> <a id="1693" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1670" class="Bound">g</a> <a id="1695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1697" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1383" class="Bound">Fᴰ</a> <a id="1700" class="Symbol">.</a><a id="1701" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="1708" class="Symbol">_</a> <a id="1710" class="Symbol">_)</a>

  <a id="1716" class="Keyword">module</a> <a id="1723" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1723" class="Module">_</a> <a id="1725" class="Symbol">{</a><a id="1726" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1726" class="Bound">D</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1739" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#647" class="Generalizable">ℓD</a> <a id="1742" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#650" class="Generalizable">ℓD&#39;</a><a id="1745" class="Symbol">}</a>
           <a id="1758" class="Symbol">{</a><a id="1759" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1759" class="Bound">F</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1771" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#748" class="Bound">C</a> <a id="1773" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1726" class="Bound">D</a><a id="1774" class="Symbol">}</a>
           <a id="1787" class="Symbol">{</a><a id="1788" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1788" class="Bound">Dᴰ</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1803" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1726" class="Bound">D</a> <a id="1805" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#670" class="Generalizable">ℓDᴰ</a> <a id="1809" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#674" class="Generalizable">ℓDᴰ&#39;</a><a id="1813" class="Symbol">}</a>
           <a id="1826" class="Symbol">(</a><a id="1827" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1827" class="Bound">Fᴰ</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="1841" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1759" class="Bound">F</a> <a id="1843" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a> <a id="1846" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1788" class="Bound">Dᴰ</a><a id="1848" class="Symbol">)</a>
         <a id="1859" class="Keyword">where</a>

<a id="1866" class="Comment">-- A displayed functor</a>
<a id="1889" class="Comment">--</a>
<a id="1892" class="Comment">--     Fᴰ</a>
<a id="1902" class="Comment">-- Cᴰ -----→ Dᴰ</a>
<a id="1918" class="Comment">-- |         |</a>
<a id="1933" class="Comment">-- |         |</a>
<a id="1948" class="Comment">-- ↓         ↓</a>
<a id="1963" class="Comment">-- C ------→ D</a>
<a id="1978" class="Comment">--     F</a>
<a id="1987" class="Comment">--</a>
<a id="1990" class="Comment">-- is equivalent to a section</a>
<a id="2020" class="Comment">{-
               Dᴰ
             ↗ |
            /  |
   elim Fᴰ /   |
          /    |
         /     ↓
   ∫ Cᴰ  ----→ D
        F ∘F Fst
-}</a>
    <a id="2167" class="Keyword">open</a> <a id="2172" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
    <a id="2185" class="Keyword">private</a>
      <a id="2199" class="Keyword">module</a> <a id="2206" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2206" class="Module">Dᴰ</a> <a id="2209" class="Symbol">=</a> <a id="2211" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="2221" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1788" class="Bound">Dᴰ</a>
      <a id="2230" class="Keyword">module</a> <a id="2237" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2237" class="Module">R</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="2255" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1788" class="Bound">Dᴰ</a>
    <a id="2262" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2262" class="Function">elim</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1759" class="Bound">F</a> <a id="2280" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="2283" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a><a id="2286" class="Symbol">)</a> <a id="2288" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1788" class="Bound">Dᴰ</a>
    <a id="2295" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2262" class="Function">elim</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Cubical.Categories.Displayed.Section.Base.html#8307" class="Function">compFunctorᴰSection</a> <a id="2322" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1827" class="Bound">Fᴰ</a> <a id="2325" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#997" class="Function">Snd</a>

  <a id="2332" class="Keyword">module</a> <a id="2339" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2339" class="Module">_</a> <a id="2341" class="Symbol">{</a><a id="2342" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2342" class="Bound">D</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2355" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#647" class="Generalizable">ℓD</a> <a id="2358" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#650" class="Generalizable">ℓD&#39;</a><a id="2361" class="Symbol">}</a>
           <a id="2374" class="Symbol">(</a><a id="2375" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2375" class="Bound">F</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2387" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#748" class="Bound">C</a> <a id="2389" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2342" class="Bound">D</a><a id="2390" class="Symbol">)</a>
           <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2404" class="Bound">Dᴰ</a> <a id="2407" class="Symbol">:</a> <a id="2409" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2419" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2342" class="Bound">D</a> <a id="2421" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#670" class="Generalizable">ℓDᴰ</a> <a id="2425" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#674" class="Generalizable">ℓDᴰ&#39;</a><a id="2429" class="Symbol">)</a>
           <a id="2442" class="Symbol">(</a><a id="2443" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2443" class="Bound">Fᴰ</a> <a id="2446" class="Symbol">:</a> <a id="2448" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2375" class="Bound">F</a> <a id="2459" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="2462" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a><a id="2465" class="Symbol">)</a> <a id="2467" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2404" class="Bound">Dᴰ</a><a id="2469" class="Symbol">)</a>
         <a id="2480" class="Keyword">where</a>
    <a id="2490" class="Keyword">open</a> <a id="2495" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
    <a id="2508" class="Keyword">private</a>
      <a id="2522" class="Keyword">module</a> <a id="2529" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2529" class="Module">Dᴰ</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="2544" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2404" class="Bound">Dᴰ</a>
      <a id="2553" class="Keyword">module</a> <a id="2560" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2560" class="Module">R</a> <a id="2562" class="Symbol">=</a> <a id="2564" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="2578" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2404" class="Bound">Dᴰ</a>
    <a id="2585" class="Comment">-- this is a recursion principle for an *arbitrary* displayed</a>
    <a id="2651" class="Comment">-- category Cᴰ.</a>

    <a id="2672" class="Comment">-- this is a dependent uncurry</a>
    <a id="2707" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2707" class="Function">recᴰ</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="2723" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2375" class="Bound">F</a> <a id="2725" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#770" class="Bound">Cᴰ</a> <a id="2728" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2404" class="Bound">Dᴰ</a>
    <a id="2735" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2707" class="Function">recᴰ</a> <a id="2740" class="Symbol">.</a><a id="2741" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="2747" class="Symbol">{</a><a id="2748" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2748" class="Bound">x</a><a id="2749" class="Symbol">}</a> <a id="2751" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2751" class="Bound">xᴰ</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2443" class="Bound">Fᴰ</a> <a id="2759" class="Symbol">.</a><a id="2760" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2748" class="Bound">x</a> <a id="2769" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2771" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2751" class="Bound">xᴰ</a><a id="2773" class="Symbol">)</a>
    <a id="2779" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2707" class="Function">recᴰ</a> <a id="2784" class="Symbol">.</a><a id="2785" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="2792" class="Symbol">{</a><a id="2793" class="Argument">f</a> <a id="2795" class="Symbol">=</a> <a id="2797" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2797" class="Bound">f</a><a id="2798" class="Symbol">}</a> <a id="2800" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2800" class="Bound">fᴰ</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2443" class="Bound">Fᴰ</a> <a id="2808" class="Symbol">.</a><a id="2809" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="2816" class="Symbol">(</a><a id="2817" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2797" class="Bound">f</a> <a id="2819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2821" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2800" class="Bound">fᴰ</a><a id="2823" class="Symbol">)</a>
    <a id="2829" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2707" class="Function">recᴰ</a> <a id="2834" class="Symbol">.</a><a id="2835" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2443" class="Bound">Fᴰ</a> <a id="2857" class="Symbol">.</a><a id="2858" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a><a id="2863" class="Symbol">)</a>
    <a id="2869" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2707" class="Function">recᴰ</a> <a id="2874" class="Symbol">.</a><a id="2875" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2883" class="Bound">x</a><a id="2884" class="Symbol">}</a> <a id="2886" class="Symbol">{</a><a id="2887" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2887" class="Bound">y</a><a id="2888" class="Symbol">}</a> <a id="2890" class="Symbol">{</a><a id="2891" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2891" class="Bound">z</a><a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">{</a><a id="2895" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2895" class="Bound">f</a><a id="2896" class="Symbol">}</a> <a id="2898" class="Symbol">{</a><a id="2899" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2899" class="Bound">g</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2903" class="Bound">xᴰ</a><a id="2905" class="Symbol">}</a> <a id="2907" class="Symbol">{</a><a id="2908" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2908" class="Bound">yᴰ</a><a id="2910" class="Symbol">}</a> <a id="2912" class="Symbol">{</a><a id="2913" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2913" class="Bound">zᴰ</a><a id="2915" class="Symbol">}</a> <a id="2917" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2917" class="Bound">fᴰ</a> <a id="2920" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2920" class="Bound">gᴰ</a> <a id="2923" class="Symbol">=</a>
      <a id="2931" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2443" class="Bound">Fᴰ</a> <a id="2945" class="Symbol">.</a><a id="2946" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2895" class="Bound">f</a> <a id="2956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2958" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2917" class="Bound">fᴰ</a><a id="2960" class="Symbol">)</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2899" class="Bound">g</a> <a id="2965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2967" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2920" class="Bound">gᴰ</a><a id="2969" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Constructions.TotalCategory.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Constructions.TotalCategory</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Constructions.TotalCategory.html" class="Module">Cubical.Categories.Constructions.TotalCategory</a> <a id="55" class="Keyword">where</a>

<a id="62" class="Keyword">open</a> <a id="67" class="Keyword">import</a> <a id="74" href="Cubical.Categories.Constructions.TotalCategory.Base.html" class="Module">Cubical.Categories.Constructions.TotalCategory.Base</a> <a id="126" class="Keyword">public</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Categories.Constructions.TotalCategory.Properties.html" class="Module">Cubical.Categories.Constructions.TotalCategory.Properties</a> <a id="203" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Definition of a category displayed over another category.
  Some definitions were guided by those at https://1lab.dev
-}</a>
<a id="127" class="Keyword">module</a> <a id="134" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a> <a id="168" class="Keyword">where</a>

<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>

<a id="261" class="Keyword">private</a>
  <a id="271" class="Keyword">variable</a>
    <a id="284" href="Cubical.Categories.Displayed.Base.html#284" class="Generalizable">ℓC</a> <a id="287" href="Cubical.Categories.Displayed.Base.html#287" class="Generalizable">ℓC&#39;</a> <a id="291" href="Cubical.Categories.Displayed.Base.html#291" class="Generalizable">ℓD</a> <a id="294" href="Cubical.Categories.Displayed.Base.html#294" class="Generalizable">ℓD&#39;</a> <a id="298" href="Cubical.Categories.Displayed.Base.html#298" class="Generalizable">ℓCᴰ</a> <a id="302" href="Cubical.Categories.Displayed.Base.html#302" class="Generalizable">ℓCᴰ&#39;</a> <a id="307" href="Cubical.Categories.Displayed.Base.html#307" class="Generalizable">ℓDᴰ</a> <a id="311" href="Cubical.Categories.Displayed.Base.html#311" class="Generalizable">ℓDᴰ&#39;</a> <a id="316" class="Symbol">:</a> <a id="318" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="325" class="Comment">-- Displayed categories with hom-sets</a>
<a id="363" class="Keyword">record</a> <a id="Categoryᴰ"></a><a id="370" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="380" class="Symbol">(</a><a id="381" href="Cubical.Categories.Displayed.Base.html#381" class="Bound">C</a> <a id="383" class="Symbol">:</a> <a id="385" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="394" href="Cubical.Categories.Displayed.Base.html#284" class="Generalizable">ℓC</a> <a id="397" href="Cubical.Categories.Displayed.Base.html#287" class="Generalizable">ℓC&#39;</a><a id="400" class="Symbol">)</a> <a id="402" href="Cubical.Categories.Displayed.Base.html#402" class="Bound">ℓCᴰ</a> <a id="406" href="Cubical.Categories.Displayed.Base.html#406" class="Bound">ℓCᴰ&#39;</a> <a id="411" class="Symbol">:</a> <a id="413" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="418" class="Symbol">(</a><a id="419" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="425" class="Symbol">(</a><a id="426" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="432" class="Symbol">(</a><a id="433" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="439" href="Cubical.Categories.Displayed.Base.html#394" class="Bound">ℓC</a> <a id="442" href="Cubical.Categories.Displayed.Base.html#397" class="Bound">ℓC&#39;</a><a id="445" class="Symbol">)</a> <a id="447" class="Symbol">(</a><a id="448" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="454" href="Cubical.Categories.Displayed.Base.html#402" class="Bound">ℓCᴰ</a> <a id="458" href="Cubical.Categories.Displayed.Base.html#406" class="Bound">ℓCᴰ&#39;</a><a id="462" class="Symbol">)))</a> <a id="466" class="Keyword">where</a>
  <a id="474" class="Keyword">no-eta-equality</a>
  <a id="492" class="Keyword">open</a> <a id="497" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="506" href="Cubical.Categories.Displayed.Base.html#381" class="Bound">C</a>
  <a id="510" class="Keyword">field</a>
    <a id="Categoryᴰ.ob[_]"></a><a id="520" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a> <a id="526" class="Symbol">:</a> <a id="528" href="Cubical.Categories.Category.Base.html#429" class="Function">ob</a> <a id="531" class="Symbol">→</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="538" href="Cubical.Categories.Displayed.Base.html#402" class="Bound">ℓCᴰ</a>
    <a id="Categoryᴰ.Hom[_][_,_]"></a><a id="546" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][_,_]</a> <a id="558" class="Symbol">:</a> <a id="560" class="Symbol">{</a><a id="561" href="Cubical.Categories.Displayed.Base.html#561" class="Bound">x</a> <a id="563" href="Cubical.Categories.Displayed.Base.html#563" class="Bound">y</a> <a id="565" class="Symbol">:</a> <a id="567" href="Cubical.Categories.Category.Base.html#429" class="Function">ob</a><a id="569" class="Symbol">}</a> <a id="571" class="Symbol">→</a> <a id="573" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="578" href="Cubical.Categories.Displayed.Base.html#561" class="Bound">x</a> <a id="580" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="582" href="Cubical.Categories.Displayed.Base.html#563" class="Bound">y</a> <a id="584" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a> <a id="586" class="Symbol">→</a> <a id="588" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="592" href="Cubical.Categories.Displayed.Base.html#561" class="Bound">x</a> <a id="594" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a> <a id="596" class="Symbol">→</a> <a id="598" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="602" href="Cubical.Categories.Displayed.Base.html#563" class="Bound">y</a> <a id="604" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a> <a id="606" class="Symbol">→</a> <a id="608" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="613" href="Cubical.Categories.Displayed.Base.html#406" class="Bound">ℓCᴰ&#39;</a>
    <a id="Categoryᴰ.idᴰ"></a><a id="622" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="626" class="Symbol">:</a> <a id="628" class="Symbol">∀</a> <a id="630" class="Symbol">{</a><a id="631" href="Cubical.Categories.Displayed.Base.html#631" class="Bound">x</a><a id="632" class="Symbol">}</a> <a id="634" class="Symbol">{</a><a id="635" href="Cubical.Categories.Displayed.Base.html#635" class="Bound">p</a> <a id="637" class="Symbol">:</a> <a id="639" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="643" href="Cubical.Categories.Displayed.Base.html#631" class="Bound">x</a> <a id="645" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="646" class="Symbol">}</a> <a id="648" class="Symbol">→</a> <a id="650" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="655" href="Cubical.Categories.Category.Base.html#478" class="Function">id</a> <a id="658" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="661" href="Cubical.Categories.Displayed.Base.html#635" class="Bound">p</a> <a id="663" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="665" href="Cubical.Categories.Displayed.Base.html#635" class="Bound">p</a> <a id="667" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
    <a id="Categoryᴰ._⋆ᴰ_"></a><a id="673" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">_⋆ᴰ_</a> <a id="678" class="Symbol">:</a> <a id="680" class="Symbol">∀</a> <a id="682" class="Symbol">{</a><a id="683" href="Cubical.Categories.Displayed.Base.html#683" class="Bound">x</a> <a id="685" href="Cubical.Categories.Displayed.Base.html#685" class="Bound">y</a> <a id="687" href="Cubical.Categories.Displayed.Base.html#687" class="Bound">z</a><a id="688" class="Symbol">}</a> <a id="690" class="Symbol">{</a><a id="691" href="Cubical.Categories.Displayed.Base.html#691" class="Bound">f</a> <a id="693" class="Symbol">:</a> <a id="695" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="700" href="Cubical.Categories.Displayed.Base.html#683" class="Bound">x</a> <a id="702" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="704" href="Cubical.Categories.Displayed.Base.html#685" class="Bound">y</a> <a id="706" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="707" class="Symbol">}</a> <a id="709" class="Symbol">{</a><a id="710" href="Cubical.Categories.Displayed.Base.html#710" class="Bound">g</a> <a id="712" class="Symbol">:</a> <a id="714" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="719" href="Cubical.Categories.Displayed.Base.html#685" class="Bound">y</a> <a id="721" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="723" href="Cubical.Categories.Displayed.Base.html#687" class="Bound">z</a> <a id="725" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="726" class="Symbol">}</a> <a id="728" class="Symbol">{</a><a id="729" href="Cubical.Categories.Displayed.Base.html#729" class="Bound">xᴰ</a> <a id="732" href="Cubical.Categories.Displayed.Base.html#732" class="Bound">yᴰ</a> <a id="735" href="Cubical.Categories.Displayed.Base.html#735" class="Bound">zᴰ</a><a id="737" class="Symbol">}</a>
      <a id="745" class="Symbol">→</a> <a id="747" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="752" href="Cubical.Categories.Displayed.Base.html#691" class="Bound">f</a> <a id="754" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="757" href="Cubical.Categories.Displayed.Base.html#729" class="Bound">xᴰ</a> <a id="760" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="762" href="Cubical.Categories.Displayed.Base.html#732" class="Bound">yᴰ</a> <a id="765" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="767" class="Symbol">→</a> <a id="769" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="774" href="Cubical.Categories.Displayed.Base.html#710" class="Bound">g</a> <a id="776" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="779" href="Cubical.Categories.Displayed.Base.html#732" class="Bound">yᴰ</a> <a id="782" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="784" href="Cubical.Categories.Displayed.Base.html#735" class="Bound">zᴰ</a> <a id="787" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="789" class="Symbol">→</a> <a id="791" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="796" href="Cubical.Categories.Displayed.Base.html#691" class="Bound">f</a> <a id="798" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="800" href="Cubical.Categories.Displayed.Base.html#710" class="Bound">g</a> <a id="802" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="805" href="Cubical.Categories.Displayed.Base.html#729" class="Bound">xᴰ</a> <a id="808" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="810" href="Cubical.Categories.Displayed.Base.html#735" class="Bound">zᴰ</a> <a id="813" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>

  <a id="818" class="Keyword">infixr</a> <a id="825" class="Number">9</a> <a id="827" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">_⋆ᴰ_</a>
  <a id="834" class="Keyword">infixr</a> <a id="841" class="Number">9</a> <a id="843" href="Cubical.Categories.Displayed.Base.html#1645" class="Function Operator">_∘ᴰ_</a>

  <a id="Categoryᴰ._≡[_]_"></a><a id="851" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">_≡[_]_</a> <a id="858" class="Symbol">:</a> <a id="860" class="Symbol">∀</a> <a id="862" class="Symbol">{</a><a id="863" href="Cubical.Categories.Displayed.Base.html#863" class="Bound">x</a> <a id="865" href="Cubical.Categories.Displayed.Base.html#865" class="Bound">y</a> <a id="867" href="Cubical.Categories.Displayed.Base.html#867" class="Bound">xᴰ</a> <a id="870" href="Cubical.Categories.Displayed.Base.html#870" class="Bound">yᴰ</a><a id="872" class="Symbol">}</a> <a id="874" class="Symbol">{</a><a id="875" href="Cubical.Categories.Displayed.Base.html#875" class="Bound">f</a> <a id="877" href="Cubical.Categories.Displayed.Base.html#877" class="Bound">g</a> <a id="879" class="Symbol">:</a> <a id="881" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="886" href="Cubical.Categories.Displayed.Base.html#863" class="Bound">x</a> <a id="888" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="890" href="Cubical.Categories.Displayed.Base.html#865" class="Bound">y</a> <a id="892" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="893" class="Symbol">}</a> <a id="895" class="Symbol">→</a> <a id="897" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="902" href="Cubical.Categories.Displayed.Base.html#875" class="Bound">f</a> <a id="904" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="907" href="Cubical.Categories.Displayed.Base.html#867" class="Bound">xᴰ</a> <a id="910" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="912" href="Cubical.Categories.Displayed.Base.html#870" class="Bound">yᴰ</a> <a id="915" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="917" class="Symbol">→</a> <a id="919" href="Cubical.Categories.Displayed.Base.html#875" class="Bound">f</a> <a id="921" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="923" href="Cubical.Categories.Displayed.Base.html#877" class="Bound">g</a> <a id="925" class="Symbol">→</a> <a id="927" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="932" href="Cubical.Categories.Displayed.Base.html#877" class="Bound">g</a> <a id="934" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="937" href="Cubical.Categories.Displayed.Base.html#867" class="Bound">xᴰ</a> <a id="940" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="942" href="Cubical.Categories.Displayed.Base.html#870" class="Bound">yᴰ</a> <a id="945" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="947" class="Symbol">→</a> <a id="949" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="954" href="Cubical.Categories.Displayed.Base.html#406" class="Bound">ℓCᴰ&#39;</a>
  <a id="961" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">_≡[_]_</a> <a id="968" class="Symbol">{</a><a id="969" href="Cubical.Categories.Displayed.Base.html#969" class="Bound">x</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">{</a><a id="973" href="Cubical.Categories.Displayed.Base.html#973" class="Bound">y</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">{</a><a id="977" href="Cubical.Categories.Displayed.Base.html#977" class="Bound">xᴰ</a><a id="979" class="Symbol">}</a> <a id="981" class="Symbol">{</a><a id="982" href="Cubical.Categories.Displayed.Base.html#982" class="Bound">yᴰ</a><a id="984" class="Symbol">}</a> <a id="986" href="Cubical.Categories.Displayed.Base.html#986" class="Bound">fᴰ</a> <a id="989" href="Cubical.Categories.Displayed.Base.html#989" class="Bound">p</a> <a id="991" href="Cubical.Categories.Displayed.Base.html#991" class="Bound">gᴰ</a> <a id="994" class="Symbol">=</a> <a id="996" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1002" class="Symbol">(λ</a> <a id="1005" href="Cubical.Categories.Displayed.Base.html#1005" class="Bound">i</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1014" href="Cubical.Categories.Displayed.Base.html#989" class="Bound">p</a> <a id="1016" href="Cubical.Categories.Displayed.Base.html#1005" class="Bound">i</a> <a id="1018" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1021" href="Cubical.Categories.Displayed.Base.html#977" class="Bound">xᴰ</a> <a id="1024" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1026" href="Cubical.Categories.Displayed.Base.html#982" class="Bound">yᴰ</a> <a id="1029" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1030" class="Symbol">)</a> <a id="1032" href="Cubical.Categories.Displayed.Base.html#986" class="Bound">fᴰ</a> <a id="1035" href="Cubical.Categories.Displayed.Base.html#991" class="Bound">gᴰ</a>

  <a id="1041" class="Keyword">infix</a> <a id="1047" class="Number">2</a> <a id="1049" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">_≡[_]_</a>

  <a id="1059" class="Keyword">field</a>
    <a id="Categoryᴰ.⋆IdLᴰ"></a><a id="1069" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="1075" class="Symbol">:</a> <a id="1077" class="Symbol">∀</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Cubical.Categories.Displayed.Base.html#1080" class="Bound">x</a> <a id="1082" href="Cubical.Categories.Displayed.Base.html#1082" class="Bound">y</a><a id="1083" class="Symbol">}</a> <a id="1085" class="Symbol">{</a><a id="1086" href="Cubical.Categories.Displayed.Base.html#1086" class="Bound">f</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1095" href="Cubical.Categories.Displayed.Base.html#1080" class="Bound">x</a> <a id="1097" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1099" href="Cubical.Categories.Displayed.Base.html#1082" class="Bound">y</a> <a id="1101" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1102" class="Symbol">}</a> <a id="1104" class="Symbol">{</a><a id="1105" href="Cubical.Categories.Displayed.Base.html#1105" class="Bound">xᴰ</a> <a id="1108" href="Cubical.Categories.Displayed.Base.html#1108" class="Bound">yᴰ</a><a id="1110" class="Symbol">}</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Categories.Displayed.Base.html#1113" class="Bound">fᴰ</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1123" href="Cubical.Categories.Displayed.Base.html#1086" class="Bound">f</a> <a id="1125" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1128" href="Cubical.Categories.Displayed.Base.html#1105" class="Bound">xᴰ</a> <a id="1131" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1133" href="Cubical.Categories.Displayed.Base.html#1108" class="Bound">yᴰ</a> <a id="1136" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="1145" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="1148" href="Cubical.Categories.Displayed.Base.html#1113" class="Bound">fᴰ</a> <a id="1151" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="1154" href="Cubical.Categories.Category.Base.html#584" class="Function">⋆IdL</a> <a id="1159" href="Cubical.Categories.Displayed.Base.html#1086" class="Bound">f</a> <a id="1161" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="1163" href="Cubical.Categories.Displayed.Base.html#1113" class="Bound">fᴰ</a>
    <a id="Categoryᴰ.⋆IdRᴰ"></a><a id="1170" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">⋆IdRᴰ</a> <a id="1176" class="Symbol">:</a> <a id="1178" class="Symbol">∀</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Categories.Displayed.Base.html#1181" class="Bound">x</a> <a id="1183" href="Cubical.Categories.Displayed.Base.html#1183" class="Bound">y</a><a id="1184" class="Symbol">}</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Cubical.Categories.Displayed.Base.html#1187" class="Bound">f</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1196" href="Cubical.Categories.Displayed.Base.html#1181" class="Bound">x</a> <a id="1198" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1200" href="Cubical.Categories.Displayed.Base.html#1183" class="Bound">y</a> <a id="1202" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Cubical.Categories.Displayed.Base.html#1206" class="Bound">xᴰ</a> <a id="1209" href="Cubical.Categories.Displayed.Base.html#1209" class="Bound">yᴰ</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Cubical.Categories.Displayed.Base.html#1214" class="Bound">fᴰ</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1224" href="Cubical.Categories.Displayed.Base.html#1187" class="Bound">f</a> <a id="1226" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1229" href="Cubical.Categories.Displayed.Base.html#1206" class="Bound">xᴰ</a> <a id="1232" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1234" href="Cubical.Categories.Displayed.Base.html#1209" class="Bound">yᴰ</a> <a id="1237" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1238" class="Symbol">)</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Cubical.Categories.Displayed.Base.html#1214" class="Bound">fᴰ</a> <a id="1245" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="1248" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="1252" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="1255" href="Cubical.Categories.Category.Base.html#635" class="Function">⋆IdR</a> <a id="1260" href="Cubical.Categories.Displayed.Base.html#1187" class="Bound">f</a> <a id="1262" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="1264" href="Cubical.Categories.Displayed.Base.html#1214" class="Bound">fᴰ</a>
    <a id="Categoryᴰ.⋆Assocᴰ"></a><a id="1271" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">⋆Assocᴰ</a> <a id="1279" class="Symbol">:</a> <a id="1281" class="Symbol">∀</a> <a id="1283" class="Symbol">{</a><a id="1284" href="Cubical.Categories.Displayed.Base.html#1284" class="Bound">x</a> <a id="1286" href="Cubical.Categories.Displayed.Base.html#1286" class="Bound">y</a> <a id="1288" href="Cubical.Categories.Displayed.Base.html#1288" class="Bound">z</a> <a id="1290" href="Cubical.Categories.Displayed.Base.html#1290" class="Bound">w</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">{</a><a id="1294" href="Cubical.Categories.Displayed.Base.html#1294" class="Bound">f</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1303" href="Cubical.Categories.Displayed.Base.html#1284" class="Bound">x</a> <a id="1305" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1307" href="Cubical.Categories.Displayed.Base.html#1286" class="Bound">y</a> <a id="1309" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1310" class="Symbol">}</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Cubical.Categories.Displayed.Base.html#1313" class="Bound">g</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1322" href="Cubical.Categories.Displayed.Base.html#1286" class="Bound">y</a> <a id="1324" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1326" href="Cubical.Categories.Displayed.Base.html#1288" class="Bound">z</a> <a id="1328" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1329" class="Symbol">}</a>  <a id="1332" class="Symbol">{</a><a id="1333" href="Cubical.Categories.Displayed.Base.html#1333" class="Bound">h</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1342" href="Cubical.Categories.Displayed.Base.html#1288" class="Bound">z</a> <a id="1344" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1346" href="Cubical.Categories.Displayed.Base.html#1290" class="Bound">w</a> <a id="1348" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1349" class="Symbol">}</a> <a id="1351" class="Symbol">{</a><a id="1352" href="Cubical.Categories.Displayed.Base.html#1352" class="Bound">xᴰ</a> <a id="1355" href="Cubical.Categories.Displayed.Base.html#1355" class="Bound">yᴰ</a> <a id="1358" href="Cubical.Categories.Displayed.Base.html#1358" class="Bound">zᴰ</a> <a id="1361" href="Cubical.Categories.Displayed.Base.html#1361" class="Bound">wᴰ</a><a id="1363" class="Symbol">}</a>
      <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Categories.Displayed.Base.html#1372" class="Bound">fᴰ</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1382" href="Cubical.Categories.Displayed.Base.html#1294" class="Bound">f</a> <a id="1384" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1387" href="Cubical.Categories.Displayed.Base.html#1352" class="Bound">xᴰ</a> <a id="1390" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1392" href="Cubical.Categories.Displayed.Base.html#1355" class="Bound">yᴰ</a> <a id="1395" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Cubical.Categories.Displayed.Base.html#1399" class="Bound">gᴰ</a> <a id="1402" class="Symbol">:</a> <a id="1404" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1409" href="Cubical.Categories.Displayed.Base.html#1313" class="Bound">g</a> <a id="1411" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1414" href="Cubical.Categories.Displayed.Base.html#1355" class="Bound">yᴰ</a> <a id="1417" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1419" href="Cubical.Categories.Displayed.Base.html#1358" class="Bound">zᴰ</a> <a id="1422" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1423" class="Symbol">)</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Cubical.Categories.Displayed.Base.html#1426" class="Bound">hᴰ</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1436" href="Cubical.Categories.Displayed.Base.html#1333" class="Bound">h</a> <a id="1438" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1441" href="Cubical.Categories.Displayed.Base.html#1358" class="Bound">zᴰ</a> <a id="1444" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1446" href="Cubical.Categories.Displayed.Base.html#1361" class="Bound">wᴰ</a> <a id="1449" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1450" class="Symbol">)</a>
      <a id="1458" class="Symbol">→</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Categories.Displayed.Base.html#1372" class="Bound">fᴰ</a> <a id="1464" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="1467" href="Cubical.Categories.Displayed.Base.html#1399" class="Bound">gᴰ</a><a id="1469" class="Symbol">)</a> <a id="1471" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="1474" href="Cubical.Categories.Displayed.Base.html#1426" class="Bound">hᴰ</a> <a id="1477" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="1480" href="Cubical.Categories.Category.Base.html#686" class="Function">⋆Assoc</a> <a id="1487" href="Cubical.Categories.Displayed.Base.html#1294" class="Bound">f</a> <a id="1489" href="Cubical.Categories.Displayed.Base.html#1313" class="Bound">g</a> <a id="1491" href="Cubical.Categories.Displayed.Base.html#1333" class="Bound">h</a> <a id="1493" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="1495" href="Cubical.Categories.Displayed.Base.html#1372" class="Bound">fᴰ</a> <a id="1498" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Categories.Displayed.Base.html#1399" class="Bound">gᴰ</a> <a id="1505" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="1508" href="Cubical.Categories.Displayed.Base.html#1426" class="Bound">hᴰ</a><a id="1510" class="Symbol">)</a>
    <a id="Categoryᴰ.isSetHomᴰ"></a><a id="1516" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">isSetHomᴰ</a> <a id="1526" class="Symbol">:</a> <a id="1528" class="Symbol">∀</a> <a id="1530" class="Symbol">{</a><a id="1531" href="Cubical.Categories.Displayed.Base.html#1531" class="Bound">x</a> <a id="1533" href="Cubical.Categories.Displayed.Base.html#1533" class="Bound">y</a><a id="1534" class="Symbol">}</a> <a id="1536" class="Symbol">{</a><a id="1537" href="Cubical.Categories.Displayed.Base.html#1537" class="Bound">f</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1546" href="Cubical.Categories.Displayed.Base.html#1531" class="Bound">x</a> <a id="1548" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1550" href="Cubical.Categories.Displayed.Base.html#1533" class="Bound">y</a> <a id="1552" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1553" class="Symbol">}</a> <a id="1555" class="Symbol">{</a><a id="1556" href="Cubical.Categories.Displayed.Base.html#1556" class="Bound">xᴰ</a> <a id="1559" href="Cubical.Categories.Displayed.Base.html#1559" class="Bound">yᴰ</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1571" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1576" href="Cubical.Categories.Displayed.Base.html#1537" class="Bound">f</a> <a id="1578" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1581" href="Cubical.Categories.Displayed.Base.html#1556" class="Bound">xᴰ</a> <a id="1584" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1586" href="Cubical.Categories.Displayed.Base.html#1559" class="Bound">yᴰ</a> <a id="1589" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>

  <a id="1594" class="Comment">-- composition: alternative to diagramatic order</a>
  <a id="Categoryᴰ._∘ᴰ_"></a><a id="1645" href="Cubical.Categories.Displayed.Base.html#1645" class="Function Operator">_∘ᴰ_</a> <a id="1650" class="Symbol">:</a> <a id="1652" class="Symbol">∀</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Cubical.Categories.Displayed.Base.html#1655" class="Bound">x</a> <a id="1657" href="Cubical.Categories.Displayed.Base.html#1657" class="Bound">y</a> <a id="1659" href="Cubical.Categories.Displayed.Base.html#1659" class="Bound">z</a><a id="1660" class="Symbol">}</a> <a id="1662" class="Symbol">{</a><a id="1663" href="Cubical.Categories.Displayed.Base.html#1663" class="Bound">f</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1672" href="Cubical.Categories.Displayed.Base.html#1655" class="Bound">x</a> <a id="1674" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1676" href="Cubical.Categories.Displayed.Base.html#1657" class="Bound">y</a> <a id="1678" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1679" class="Symbol">}</a> <a id="1681" class="Symbol">{</a><a id="1682" href="Cubical.Categories.Displayed.Base.html#1682" class="Bound">g</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="1691" href="Cubical.Categories.Displayed.Base.html#1657" class="Bound">y</a> <a id="1693" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="1695" href="Cubical.Categories.Displayed.Base.html#1659" class="Bound">z</a> <a id="1697" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1698" class="Symbol">}</a> <a id="1700" class="Symbol">{</a><a id="1701" href="Cubical.Categories.Displayed.Base.html#1701" class="Bound">xᴰ</a> <a id="1704" href="Cubical.Categories.Displayed.Base.html#1704" class="Bound">yᴰ</a> <a id="1707" href="Cubical.Categories.Displayed.Base.html#1707" class="Bound">zᴰ</a><a id="1709" class="Symbol">}</a>
      <a id="1717" class="Symbol">→</a> <a id="1719" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1724" href="Cubical.Categories.Displayed.Base.html#1682" class="Bound">g</a> <a id="1726" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1729" href="Cubical.Categories.Displayed.Base.html#1704" class="Bound">yᴰ</a> <a id="1732" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1734" href="Cubical.Categories.Displayed.Base.html#1707" class="Bound">zᴰ</a> <a id="1737" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1746" href="Cubical.Categories.Displayed.Base.html#1663" class="Bound">f</a> <a id="1748" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1751" href="Cubical.Categories.Displayed.Base.html#1701" class="Bound">xᴰ</a> <a id="1754" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1756" href="Cubical.Categories.Displayed.Base.html#1704" class="Bound">yᴰ</a> <a id="1759" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="1761" class="Symbol">→</a> <a id="1763" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1768" href="Cubical.Categories.Displayed.Base.html#1663" class="Bound">f</a> <a id="1770" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="1772" href="Cubical.Categories.Displayed.Base.html#1682" class="Bound">g</a> <a id="1774" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1777" href="Cubical.Categories.Displayed.Base.html#1701" class="Bound">xᴰ</a> <a id="1780" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1782" href="Cubical.Categories.Displayed.Base.html#1707" class="Bound">zᴰ</a> <a id="1785" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
  <a id="1789" href="Cubical.Categories.Displayed.Base.html#1789" class="Bound">g</a> <a id="1791" href="Cubical.Categories.Displayed.Base.html#1645" class="Function Operator">∘ᴰ</a> <a id="1794" href="Cubical.Categories.Displayed.Base.html#1794" class="Bound">f</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="Cubical.Categories.Displayed.Base.html#1794" class="Bound">f</a> <a id="1800" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="1803" href="Cubical.Categories.Displayed.Base.html#1789" class="Bound">g</a>

<a id="1806" class="Comment">-- Helpful syntax/notation</a>
<a id="_[_][_,_]"></a><a id="1833" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">_[_][_,_]</a> <a id="1843" class="Symbol">=</a> <a id="1845" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Categoryᴰ.Hom[_][_,_]</a>

<a id="1868" class="Keyword">module</a> <a id="1875" href="Cubical.Categories.Displayed.Base.html#1875" class="Module">_</a> <a id="1877" class="Symbol">{</a><a id="1878" href="Cubical.Categories.Displayed.Base.html#1878" class="Bound">C</a> <a id="1880" class="Symbol">:</a> <a id="1882" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1891" href="Cubical.Categories.Displayed.Base.html#284" class="Generalizable">ℓC</a> <a id="1894" href="Cubical.Categories.Displayed.Base.html#287" class="Generalizable">ℓC&#39;</a><a id="1897" class="Symbol">}</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Cubical.Categories.Displayed.Base.html#1900" class="Bound">Cᴰ</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1915" href="Cubical.Categories.Displayed.Base.html#1878" class="Bound">C</a> <a id="1917" href="Cubical.Categories.Displayed.Base.html#298" class="Generalizable">ℓCᴰ</a> <a id="1921" href="Cubical.Categories.Displayed.Base.html#302" class="Generalizable">ℓCᴰ&#39;</a><a id="1925" class="Symbol">)</a> <a id="1927" class="Keyword">where</a>
  <a id="1935" class="Keyword">open</a> <a id="1940" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="1949" href="Cubical.Categories.Displayed.Base.html#1878" class="Bound">C</a>
  <a id="1953" class="Keyword">open</a> <a id="1958" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="1968" href="Cubical.Categories.Displayed.Base.html#1900" class="Bound">Cᴰ</a>

  <a id="1974" class="Keyword">record</a> <a id="1981" href="Cubical.Categories.Displayed.Base.html#1981" class="Record">isIsoᴰ</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Categories.Displayed.Base.html#1989" class="Bound">a</a> <a id="1991" href="Cubical.Categories.Displayed.Base.html#1991" class="Bound">b</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Cubical.Categories.Category.Base.html#429" class="Function">ob</a><a id="1997" class="Symbol">}</a> <a id="1999" class="Symbol">{</a><a id="2000" href="Cubical.Categories.Displayed.Base.html#2000" class="Bound">f</a> <a id="2002" class="Symbol">:</a> <a id="2004" href="Cubical.Categories.Displayed.Base.html#1878" class="Bound">C</a> <a id="2006" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2008" href="Cubical.Categories.Displayed.Base.html#1989" class="Bound">a</a> <a id="2010" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2012" href="Cubical.Categories.Displayed.Base.html#1991" class="Bound">b</a> <a id="2014" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2015" class="Symbol">}</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Categories.Displayed.Base.html#2018" class="Bound">f-isIso</a> <a id="2026" class="Symbol">:</a> <a id="2028" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="2034" href="Cubical.Categories.Displayed.Base.html#1878" class="Bound">C</a> <a id="2036" href="Cubical.Categories.Displayed.Base.html#2000" class="Bound">f</a><a id="2037" class="Symbol">)</a>
    <a id="2043" class="Symbol">{</a><a id="2044" href="Cubical.Categories.Displayed.Base.html#2044" class="Bound">aᴰ</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2053" href="Cubical.Categories.Displayed.Base.html#1989" class="Bound">a</a> <a id="2055" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2056" class="Symbol">}</a> <a id="2058" class="Symbol">{</a><a id="2059" href="Cubical.Categories.Displayed.Base.html#2059" class="Bound">bᴰ</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2068" href="Cubical.Categories.Displayed.Base.html#1991" class="Bound">b</a> <a id="2070" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2071" class="Symbol">}</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Cubical.Categories.Displayed.Base.html#2074" class="Bound">fᴰ</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2084" href="Cubical.Categories.Displayed.Base.html#2000" class="Bound">f</a> <a id="2086" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2089" href="Cubical.Categories.Displayed.Base.html#2044" class="Bound">aᴰ</a> <a id="2092" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2094" href="Cubical.Categories.Displayed.Base.html#2059" class="Bound">bᴰ</a> <a id="2097" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="2098" class="Symbol">)</a>
    <a id="2104" class="Symbol">:</a> <a id="2106" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2111" href="Cubical.Categories.Displayed.Base.html#1921" class="Bound">ℓCᴰ&#39;</a>
    <a id="2120" class="Keyword">where</a>
    <a id="2130" class="Keyword">constructor</a> <a id="2142" href="Cubical.Categories.Displayed.Base.html#2142" class="InductiveConstructor">isisoᴰ</a>
    <a id="2153" class="Keyword">open</a> <a id="2158" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a> <a id="2164" href="Cubical.Categories.Displayed.Base.html#2018" class="Bound">f-isIso</a>
    <a id="2176" class="Keyword">field</a>
      <a id="2188" href="Cubical.Categories.Displayed.Base.html#2188" class="Field">invᴰ</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2200" href="Cubical.Categories.Category.Base.html#1917" class="Function">inv</a> <a id="2204" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2207" href="Cubical.Categories.Displayed.Base.html#2059" class="Bound">bᴰ</a> <a id="2210" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2212" href="Cubical.Categories.Displayed.Base.html#2044" class="Bound">aᴰ</a> <a id="2215" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
      <a id="2223" href="Cubical.Categories.Displayed.Base.html#2223" class="Field">secᴰ</a> <a id="2228" class="Symbol">:</a> <a id="2230" href="Cubical.Categories.Displayed.Base.html#2188" class="Field">invᴰ</a> <a id="2235" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="2238" href="Cubical.Categories.Displayed.Base.html#2074" class="Bound">fᴰ</a> <a id="2241" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="2244" href="Cubical.Categories.Category.Base.html#1939" class="Function">sec</a> <a id="2248" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="2250" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a>
      <a id="2260" href="Cubical.Categories.Displayed.Base.html#2260" class="Field">retᴰ</a> <a id="2265" class="Symbol">:</a> <a id="2267" href="Cubical.Categories.Displayed.Base.html#2074" class="Bound">fᴰ</a> <a id="2270" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">⋆ᴰ</a> <a id="2273" href="Cubical.Categories.Displayed.Base.html#2188" class="Field">invᴰ</a> <a id="2278" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="2281" href="Cubical.Categories.Category.Base.html#1970" class="Function">ret</a> <a id="2285" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="2287" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a>

  <a id="2294" href="Cubical.Categories.Displayed.Base.html#2294" class="Function">CatIsoᴰ</a> <a id="2302" class="Symbol">:</a> <a id="2304" class="Symbol">{</a><a id="2305" href="Cubical.Categories.Displayed.Base.html#2305" class="Bound">a</a> <a id="2307" href="Cubical.Categories.Displayed.Base.html#2307" class="Bound">b</a> <a id="2309" class="Symbol">:</a> <a id="2311" href="Cubical.Categories.Category.Base.html#429" class="Function">ob</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Symbol">→</a> <a id="2317" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2324" href="Cubical.Categories.Displayed.Base.html#1878" class="Bound">C</a> <a id="2326" href="Cubical.Categories.Displayed.Base.html#2305" class="Bound">a</a> <a id="2328" href="Cubical.Categories.Displayed.Base.html#2307" class="Bound">b</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2336" href="Cubical.Categories.Displayed.Base.html#2305" class="Bound">a</a> <a id="2338" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2346" href="Cubical.Categories.Displayed.Base.html#2307" class="Bound">b</a> <a id="2348" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2357" href="Cubical.Categories.Displayed.Base.html#1921" class="Bound">ℓCᴰ&#39;</a>
  <a id="2364" href="Cubical.Categories.Displayed.Base.html#2294" class="Function">CatIsoᴰ</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Categories.Displayed.Base.html#2373" class="Bound">f</a> <a id="2375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2377" href="Cubical.Categories.Displayed.Base.html#2377" class="Bound">f-isIso</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Cubical.Categories.Displayed.Base.html#2386" class="Bound">aᴰ</a> <a id="2389" href="Cubical.Categories.Displayed.Base.html#2389" class="Bound">bᴰ</a> <a id="2392" class="Symbol">=</a> <a id="2394" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2397" href="Cubical.Categories.Displayed.Base.html#2397" class="Bound">fᴰ</a> <a id="2400" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2402" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2407" href="Cubical.Categories.Displayed.Base.html#2373" class="Bound">f</a> <a id="2409" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2412" href="Cubical.Categories.Displayed.Base.html#2386" class="Bound">aᴰ</a> <a id="2415" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2417" href="Cubical.Categories.Displayed.Base.html#2389" class="Bound">bᴰ</a> <a id="2420" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="2422" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2424" href="Cubical.Categories.Displayed.Base.html#1981" class="Record">isIsoᴰ</a> <a id="2431" href="Cubical.Categories.Displayed.Base.html#2377" class="Bound">f-isIso</a> <a id="2439" href="Cubical.Categories.Displayed.Base.html#2397" class="Bound">fᴰ</a>

  <a id="2445" href="Cubical.Categories.Displayed.Base.html#2445" class="Function">idᴰCatIsoᴰ</a> <a id="2456" class="Symbol">:</a> <a id="2458" class="Symbol">{</a><a id="2459" href="Cubical.Categories.Displayed.Base.html#2459" class="Bound">x</a> <a id="2461" class="Symbol">:</a> <a id="2463" href="Cubical.Categories.Category.Base.html#429" class="Function">ob</a><a id="2465" class="Symbol">}</a> <a id="2467" class="Symbol">{</a><a id="2468" href="Cubical.Categories.Displayed.Base.html#2468" class="Bound">xᴰ</a> <a id="2471" class="Symbol">:</a> <a id="2473" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2477" href="Cubical.Categories.Displayed.Base.html#2459" class="Bound">x</a> <a id="2479" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2480" class="Symbol">}</a> <a id="2482" class="Symbol">→</a> <a id="2484" href="Cubical.Categories.Displayed.Base.html#2294" class="Function">CatIsoᴰ</a> <a id="2492" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="2501" href="Cubical.Categories.Displayed.Base.html#2468" class="Bound">xᴰ</a> <a id="2504" href="Cubical.Categories.Displayed.Base.html#2468" class="Bound">xᴰ</a>
  <a id="2509" href="Cubical.Categories.Displayed.Base.html#2445" class="Function">idᴰCatIsoᴰ</a> <a id="2520" class="Symbol">=</a> <a id="2522" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="2526" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2528" href="Cubical.Categories.Displayed.Base.html#2142" class="InductiveConstructor">isisoᴰ</a> <a id="2535" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="2546" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="2558" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a><a id="2561" class="Symbol">)</a>

<a id="2564" class="Keyword">module</a> <a id="2571" href="Cubical.Categories.Displayed.Base.html#2571" class="Module">_</a> <a id="2573" class="Symbol">{</a><a id="2574" href="Cubical.Categories.Displayed.Base.html#2574" class="Bound">C</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2587" href="Cubical.Categories.Displayed.Base.html#284" class="Generalizable">ℓC</a> <a id="2590" href="Cubical.Categories.Displayed.Base.html#287" class="Generalizable">ℓC&#39;</a><a id="2593" class="Symbol">}</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.Categories.Displayed.Base.html#2596" class="Bound">Cᴰ</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2611" href="Cubical.Categories.Displayed.Base.html#2574" class="Bound">C</a> <a id="2613" href="Cubical.Categories.Displayed.Base.html#298" class="Generalizable">ℓCᴰ</a> <a id="2617" href="Cubical.Categories.Displayed.Base.html#302" class="Generalizable">ℓCᴰ&#39;</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Keyword">where</a>
  <a id="2631" class="Keyword">open</a> <a id="2636" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="2647" class="Keyword">private</a>
    <a id="2659" class="Keyword">module</a> <a id="2666" href="Cubical.Categories.Displayed.Base.html#2666" class="Module">Cᴰ</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="2681" href="Cubical.Categories.Displayed.Base.html#2596" class="Bound">Cᴰ</a>

  <a id="2687" class="Keyword">open</a> <a id="2692" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a>
  <a id="2704" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.Categories.Displayed.Base.html#2574" class="Bound">C</a> <a id="2725" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="2728" class="Symbol">)</a> <a id="2730" href="Cubical.Categories.Displayed.Base.html#2613" class="Bound">ℓCᴰ</a> <a id="2734" href="Cubical.Categories.Displayed.Base.html#2617" class="Bound">ℓCᴰ&#39;</a>
  <a id="2741" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2747" class="Symbol">.</a><a id="2748" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a> <a id="2754" href="Cubical.Categories.Displayed.Base.html#2754" class="Bound">x</a> <a id="2756" class="Symbol">=</a> <a id="2758" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="2765" href="Cubical.Categories.Displayed.Base.html#2754" class="Bound">x</a> <a id="2767" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a>
  <a id="2771" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2777" class="Symbol">.</a><a id="2778" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][_,_]</a> <a id="2790" href="Cubical.Categories.Displayed.Base.html#2790" class="Bound">f</a> <a id="2792" href="Cubical.Categories.Displayed.Base.html#2792" class="Bound">xᴰ</a> <a id="2795" href="Cubical.Categories.Displayed.Base.html#2795" class="Bound">yᴰ</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Cᴰ.Hom[</a> <a id="2808" href="Cubical.Categories.Displayed.Base.html#2790" class="Bound">f</a> <a id="2810" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2813" href="Cubical.Categories.Displayed.Base.html#2795" class="Bound">yᴰ</a> <a id="2816" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2818" href="Cubical.Categories.Displayed.Base.html#2792" class="Bound">xᴰ</a> <a id="2821" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
  <a id="2825" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2831" class="Symbol">.</a><a id="2832" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Cubical.Categories.Displayed.Base.html#622" class="Field">Cᴰ.idᴰ</a>
  <a id="2847" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2853" class="Symbol">.</a><a id="2854" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">_⋆ᴰ_</a> <a id="2859" href="Cubical.Categories.Displayed.Base.html#2859" class="Bound">fᴰ</a> <a id="2862" href="Cubical.Categories.Displayed.Base.html#2862" class="Bound">gᴰ</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Cubical.Categories.Displayed.Base.html#2862" class="Bound">gᴰ</a> <a id="2870" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">Cᴰ.⋆ᴰ</a> <a id="2876" href="Cubical.Categories.Displayed.Base.html#2859" class="Bound">fᴰ</a>
  <a id="2881" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2887" class="Symbol">.</a><a id="2888" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.Categories.Displayed.Base.html#2596" class="Bound">Cᴰ</a> <a id="2899" class="Symbol">.</a><a id="2900" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">⋆IdRᴰ</a>
  <a id="2908" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2914" class="Symbol">.</a><a id="2915" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">⋆IdRᴰ</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Cubical.Categories.Displayed.Base.html#2596" class="Bound">Cᴰ</a> <a id="2926" class="Symbol">.</a><a id="2927" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a>
  <a id="2935" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2941" class="Symbol">.</a><a id="2942" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">⋆Assocᴰ</a> <a id="2950" href="Cubical.Categories.Displayed.Base.html#2950" class="Bound">fᴰ</a> <a id="2953" href="Cubical.Categories.Displayed.Base.html#2953" class="Bound">gᴰ</a> <a id="2956" href="Cubical.Categories.Displayed.Base.html#2956" class="Bound">hᴰ</a> <a id="2959" class="Symbol">=</a> <a id="2961" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">Cᴰ.⋆Assocᴰ</a> <a id="2978" class="Symbol">_</a> <a id="2980" class="Symbol">_</a> <a id="2982" class="Symbol">_)</a>
  <a id="2987" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">_^opᴰ</a> <a id="2993" class="Symbol">.</a><a id="2994" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">isSetHomᴰ</a> <a id="3004" class="Symbol">=</a> <a id="3006" href="Cubical.Categories.Displayed.Base.html#2596" class="Bound">Cᴰ</a> <a id="3009" class="Symbol">.</a><a id="3010" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">isSetHomᴰ</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Constructions.PropertyOver.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Constructions.PropertyOver</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- | Property displayed over a category.</a>
<a id="42" class="Keyword">module</a> <a id="49" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html" class="Module">Cubical.Categories.Displayed.Constructions.PropertyOver</a> <a id="105" class="Keyword">where</a>

<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a> <a id="224" class="Keyword">renaming</a> <a id="233" class="Symbol">(</a><a id="234" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="240" class="Symbol">to</a> <a id="243" class="Record">isIsoC</a><a id="249" class="Symbol">)</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Categories.Displayed.HLevels.html" class="Module">Cubical.Categories.Displayed.HLevels</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver.Base</a>

<a id="509" class="Keyword">private</a>
  <a id="519" class="Keyword">variable</a>
    <a id="532" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#532" class="Generalizable">ℓC</a> <a id="535" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#535" class="Generalizable">ℓC&#39;</a> <a id="539" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#539" class="Generalizable">ℓD</a> <a id="542" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#542" class="Generalizable">ℓD&#39;</a> <a id="546" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#546" class="Generalizable">ℓDᴰ</a> <a id="550" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#550" class="Generalizable">ℓDᴰ&#39;</a> <a id="555" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#555" class="Generalizable">ℓP</a> <a id="558" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#558" class="Generalizable">ℓS</a> <a id="561" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#561" class="Generalizable">ℓR</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="573" class="Keyword">open</a> <a id="578" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="587" class="Keyword">open</a> <a id="592" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
<a id="600" class="Keyword">open</a> <a id="605" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a>
<a id="615" class="Keyword">open</a> <a id="620" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>

<a id="630" class="Keyword">module</a> <a id="637" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#637" class="Module">_</a> <a id="639" class="Symbol">(</a><a id="640" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#640" class="Bound">C</a> <a id="642" class="Symbol">:</a> <a id="644" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="653" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#532" class="Generalizable">ℓC</a> <a id="656" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#535" class="Generalizable">ℓC&#39;</a><a id="659" class="Symbol">)</a> <a id="661" class="Symbol">(</a><a id="662" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#662" class="Bound">P</a> <a id="664" class="Symbol">:</a> <a id="666" href="Cubical.Categories.Category.Base.html#429" class="Field">Category.ob</a> <a id="678" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#640" class="Bound">C</a> <a id="680" class="Symbol">→</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="687" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#555" class="Generalizable">ℓP</a><a id="689" class="Symbol">)</a> <a id="691" class="Keyword">where</a>
  <a id="699" class="Keyword">private</a>
    <a id="711" class="Keyword">module</a> <a id="718" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#718" class="Module">C</a> <a id="720" class="Symbol">=</a> <a id="722" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="731" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#640" class="Bound">C</a>
  <a id="735" class="Keyword">open</a> <a id="740" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="751" class="Keyword">open</a> <a id="756" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="767" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#767" class="Function">PropertyOver</a> <a id="780" class="Symbol">:</a> <a id="782" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="792" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#640" class="Bound">C</a> <a id="794" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#687" class="Bound">ℓP</a> <a id="797" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
  <a id="806" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#767" class="Function">PropertyOver</a> <a id="819" class="Symbol">=</a> <a id="821" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1150" class="Function">StructureOver→Catᴰ</a> <a id="840" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#880" class="Function">struct</a> <a id="847" class="Keyword">where</a>
    <a id="857" class="Keyword">open</a> <a id="862" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Module">StructureOver</a>
    <a id="880" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#880" class="Function">struct</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Record">StructureOver</a> <a id="903" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#640" class="Bound">C</a> <a id="905" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#687" class="Bound">ℓP</a> <a id="908" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
    <a id="919" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#880" class="Function">struct</a> <a id="926" class="Symbol">.</a><a id="927" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">ob[_]</a> <a id="933" class="Symbol">=</a> <a id="935" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#662" class="Bound">P</a>
    <a id="941" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#880" class="Function">struct</a> <a id="948" class="Symbol">.</a><a id="949" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[_][_,_]</a> <a id="961" class="Symbol">_</a> <a id="963" class="Symbol">_</a> <a id="965" class="Symbol">_</a> <a id="967" class="Symbol">=</a> <a id="969" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="978" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#880" class="Function">struct</a> <a id="985" class="Symbol">.</a><a id="986" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#767" class="Field">idᴰ</a> <a id="990" class="Symbol">=</a> <a id="992" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
    <a id="999" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#880" class="Function">struct</a> <a id="1006" class="Symbol">.</a><a id="1007" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#818" class="Field Operator">_⋆ᴰ_</a> <a id="1012" class="Symbol">=</a> <a id="1014" class="Symbol">λ</a> <a id="1016" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1016" class="Bound">_</a> <a id="1018" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1018" class="Bound">_</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
    <a id="1029" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#880" class="Function">struct</a> <a id="1036" class="Symbol">.</a><a id="1037" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

  <a id="1064" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1064" class="Function">hasContrHomsPropertyOver</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Cubical.Categories.Displayed.HLevels.html#704" class="Function">hasContrHoms</a> <a id="1104" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#767" class="Function">PropertyOver</a>
  <a id="1119" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1064" class="Function">hasContrHomsPropertyOver</a> <a id="1144" class="Symbol">_</a> <a id="1146" class="Symbol">_</a> <a id="1148" class="Symbol">_</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a>

  <a id="1167" class="Keyword">module</a> <a id="1174" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1174" class="Module">_</a> <a id="1176" class="Symbol">{</a><a id="1177" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1177" class="Bound">D</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1190" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#539" class="Generalizable">ℓD</a> <a id="1193" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#542" class="Generalizable">ℓD&#39;</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">{</a><a id="1199" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1199" class="Bound">Dᴰ</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1214" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1177" class="Bound">D</a> <a id="1216" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#546" class="Generalizable">ℓDᴰ</a> <a id="1220" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#550" class="Generalizable">ℓDᴰ&#39;</a><a id="1224" class="Symbol">}</a>
           <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1238" class="Bound">F</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1250" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1177" class="Bound">D</a> <a id="1252" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#640" class="Bound">C</a><a id="1253" class="Symbol">)</a>
           <a id="1266" class="Symbol">(</a><a id="1267" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1267" class="Bound">F-obᴰ</a> <a id="1273" class="Symbol">:</a> <a id="1275" class="Symbol">{</a><a id="1276" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1276" class="Bound">x</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1177" class="Bound">D</a> <a id="1282" class="Symbol">.</a><a id="1283" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1285" class="Symbol">}</a> <a id="1287" class="Symbol">→</a>
             <a id="1302" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1199" class="Bound">Dᴰ</a> <a id="1305" class="Symbol">.</a><a id="1306" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a> <a id="1312" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1276" class="Bound">x</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="1320" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#767" class="Function">PropertyOver</a> <a id="1333" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1238" class="Bound">F</a> <a id="1338" class="Symbol">.</a><a id="1339" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1344" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1276" class="Bound">x</a><a id="1345" class="Symbol">))</a>
           <a id="1359" class="Keyword">where</a>
    <a id="1369" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1369" class="Function">intro</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="1386" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1238" class="Bound">F</a> <a id="1388" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1199" class="Bound">Dᴰ</a> <a id="1391" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#767" class="Function">PropertyOver</a>
    <a id="1408" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1369" class="Function">intro</a> <a id="1414" class="Symbol">=</a>
      <a id="1422" href="Cubical.Categories.Displayed.HLevels.html#2158" class="Function">mkContrHomsFunctor</a> <a id="1441" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1064" class="Function">hasContrHomsPropertyOver</a> <a id="1466" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1267" class="Bound">F-obᴰ</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Constructions.Reindex.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Constructions.Reindex.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

   Given any displayed cat and functor to the base

           A
           |
           |
           |
           |
           ↓
   Δ ----→ Γ
       γ


   There is a universal displayed category over Δ equipped with a
   displayed functor

   γ* A ----→ A
     |        |
     |        |
     |        |
     |        |
     ↓        ↓
     Δ -----→ Γ
        γ


   We write γ* A as reindex A γ*

   The universality says that a section

          γ* A
        ↗ |
       /  |
    M /   |
     /    |
    /     ↓
   Θ ---→ Δ
       δ

   is equivalent to a section

          A
        ↗ |
       /  |
      /   |
     /    |
    /     ↓
   Θ ---→ Γ
      δγ

   that factorizes through the universal displayed functor.

-}</a>
<a id="732" class="Keyword">module</a> <a id="739" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.Reindex.Base</a> <a id="795" class="Keyword">where</a>

<a id="802" class="Keyword">open</a> <a id="807" class="Keyword">import</a> <a id="814" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="884" class="Keyword">open</a> <a id="889" class="Keyword">import</a> <a id="896" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="914" class="Keyword">import</a>      <a id="926" href="Cubical.Data.Equality.html" class="Module">Cubical.Data.Equality</a> <a id="948" class="Symbol">as</a> <a id="951" class="Module">Eq</a>

<a id="955" class="Keyword">open</a> <a id="960" class="Keyword">import</a> <a id="967" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="995" class="Keyword">open</a> <a id="1000" class="Keyword">import</a> <a id="1007" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="1041" class="Keyword">open</a> <a id="1046" class="Keyword">import</a> <a id="1053" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="1090" class="Keyword">import</a>      <a id="1102" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">Cubical.Categories.Displayed.Reasoning</a> <a id="1141" class="Symbol">as</a> <a id="1144" class="Module">HomᴰReasoning</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a>
<a id="1212" class="Keyword">open</a> <a id="1217" class="Keyword">import</a> <a id="1224" href="Cubical.Categories.Constructions.TotalCategory.html" class="Module">Cubical.Categories.Constructions.TotalCategory</a> <a id="1271" class="Symbol">as</a> <a id="1274" class="Module">TotalCat</a>
<a id="1283" class="Keyword">open</a> <a id="1288" class="Keyword">import</a> <a id="1295" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="1322" class="Keyword">open</a> <a id="1327" class="Keyword">import</a> <a id="1334" href="Cubical.Categories.Instances.Terminal.html" class="Module">Cubical.Categories.Instances.Terminal</a>

<a id="1373" class="Keyword">private</a>
  <a id="1383" class="Keyword">variable</a>
    <a id="1396" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1396" class="Generalizable">ℓB</a> <a id="1399" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1399" class="Generalizable">ℓB&#39;</a> <a id="1403" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1403" class="Generalizable">ℓBᴰ</a> <a id="1407" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1407" class="Generalizable">ℓBᴰ&#39;</a> <a id="1412" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1412" class="Generalizable">ℓC</a> <a id="1415" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1415" class="Generalizable">ℓC&#39;</a> <a id="1419" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1419" class="Generalizable">ℓD</a> <a id="1422" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1422" class="Generalizable">ℓD&#39;</a> <a id="1426" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1426" class="Generalizable">ℓCᴰ</a> <a id="1430" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1430" class="Generalizable">ℓCᴰ&#39;</a> <a id="1435" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1435" class="Generalizable">ℓDᴰ</a> <a id="1439" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1439" class="Generalizable">ℓDᴰ&#39;</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1453" class="Keyword">module</a> <a id="1460" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1460" class="Module">_</a>
  <a id="1464" class="Symbol">{</a><a id="1465" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1465" class="Bound">C</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1478" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1412" class="Generalizable">ℓC</a> <a id="1481" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1415" class="Generalizable">ℓC&#39;</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">{</a><a id="1487" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1487" class="Bound">D</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1500" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1419" class="Generalizable">ℓD</a> <a id="1503" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1422" class="Generalizable">ℓD&#39;</a><a id="1506" class="Symbol">}</a>
  <a id="1510" class="Symbol">(</a><a id="1511" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1511" class="Bound">Dᴰ</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1526" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1487" class="Bound">D</a> <a id="1528" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1435" class="Generalizable">ℓDᴰ</a> <a id="1532" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1439" class="Generalizable">ℓDᴰ&#39;</a><a id="1536" class="Symbol">)</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1539" class="Bound">F</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1551" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1465" class="Bound">C</a> <a id="1553" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1487" class="Bound">D</a><a id="1554" class="Symbol">)</a>
  <a id="1558" class="Keyword">where</a>

  <a id="1567" class="Keyword">private</a>
    <a id="1579" class="Keyword">module</a> <a id="1586" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1586" class="Module">R</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="1604" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1511" class="Bound">Dᴰ</a>
    <a id="1611" class="Keyword">module</a> <a id="1618" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1618" class="Module">C</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="1631" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1465" class="Bound">C</a>
    <a id="1637" class="Keyword">module</a> <a id="1644" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1644" class="Module">D</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="1657" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1487" class="Bound">D</a>

  <a id="1662" class="Keyword">open</a> <a id="1667" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="1677" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1511" class="Bound">Dᴰ</a>
  <a id="1682" class="Keyword">open</a> <a id="1687" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a> <a id="1695" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1539" class="Bound">F</a>
  <a id="1699" class="Keyword">open</a> <a id="1704" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>

  <a id="1716" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1736" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1465" class="Bound">C</a> <a id="1738" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1528" class="Bound">ℓDᴰ</a> <a id="1742" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1532" class="Bound">ℓDᴰ&#39;</a>
  <a id="1749" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="1757" class="Symbol">.</a><a id="1758" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Categoryᴰ.ob[_]</a> <a id="1774" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1774" class="Bound">c</a> <a id="1776" class="Symbol">=</a> <a id="1778" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">ob[</a> <a id="1782" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1787" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1774" class="Bound">c</a> <a id="1789" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a>
  <a id="1793" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="1801" class="Symbol">.</a><a id="1802" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Categoryᴰ.Hom[_][_,_]</a> <a id="1824" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1824" class="Bound">f</a> <a id="1826" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1826" class="Bound">aᴰ</a> <a id="1829" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1829" class="Bound">bᴰ</a> <a id="1832" class="Symbol">=</a> <a id="1834" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">Hom[</a> <a id="1839" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1845" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1824" class="Bound">f</a> <a id="1847" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">][</a> <a id="1850" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1826" class="Bound">aᴰ</a> <a id="1853" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">,</a> <a id="1855" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1829" class="Bound">bᴰ</a> <a id="1858" href="Cubical.Categories.Displayed.Base.html#546" class="Function Operator">]</a>
  <a id="1862" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="1870" class="Symbol">.</a><a id="1871" href="Cubical.Categories.Displayed.Base.html#622" class="Field">Categoryᴰ.idᴰ</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Cubical.Categories.Displayed.Reasoning.html#2275" class="Function">R.reind</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1900" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1904" class="Symbol">)</a> <a id="1906" href="Cubical.Categories.Displayed.Base.html#622" class="Function">idᴰ</a>
  <a id="1912" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="1920" class="Symbol">.</a><a id="1921" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">Categoryᴰ._⋆ᴰ_</a> <a id="1936" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1936" class="Bound">fᴰ</a> <a id="1939" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1939" class="Bound">gᴰ</a> <a id="1942" class="Symbol">=</a> <a id="1944" href="Cubical.Categories.Displayed.Reasoning.html#2275" class="Function">R.reind</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1957" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="1959" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1965" class="Symbol">_</a> <a id="1967" class="Symbol">_)</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1936" class="Bound">fᴰ</a> <a id="1974" href="Cubical.Categories.Displayed.Base.html#673" class="Function Operator">⋆ᴰ</a> <a id="1977" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1939" class="Bound">gᴰ</a><a id="1979" class="Symbol">)</a>
  <a id="1983" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="1991" class="Symbol">.</a><a id="1992" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">Categoryᴰ.⋆IdLᴰ</a> <a id="2008" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2008" class="Bound">fᴰ</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="2023" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2025" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="2032" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="2040" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2060" class="Symbol">_</a> <a id="2062" class="Symbol">_)</a>
    <a id="2069" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2071" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">R.⟨</a> <a id="2075" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2079" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2081" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2096" class="Symbol">_</a> <a id="2098" href="Cubical.Categories.Displayed.Base.html#622" class="Function">idᴰ</a> <a id="2102" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩⋆⟨</a> <a id="2106" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2111" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩</a>
    <a id="2117" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2119" href="Cubical.Categories.Category.Base.html#584" class="Function">R.⋆IdL</a> <a id="2126" class="Symbol">_</a>
  <a id="2130" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="2138" class="Symbol">.</a><a id="2139" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">Categoryᴰ.⋆IdRᴰ</a> <a id="2155" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2155" class="Bound">fᴰ</a> <a id="2158" class="Symbol">=</a> <a id="2160" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="2170" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2172" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="2179" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="2187" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2207" class="Symbol">_</a> <a id="2209" class="Symbol">_)</a>
    <a id="2216" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2218" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">R.⟨</a> <a id="2222" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2227" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩⋆⟨</a> <a id="2231" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2235" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2237" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2252" class="Symbol">_</a> <a id="2254" href="Cubical.Categories.Displayed.Base.html#622" class="Function">idᴰ</a> <a id="2258" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩</a>
    <a id="2264" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2266" href="Cubical.Categories.Category.Base.html#635" class="Function">R.⋆IdR</a> <a id="2273" class="Symbol">_</a>
  <a id="2277" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="2285" class="Symbol">.</a><a id="2286" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">Categoryᴰ.⋆Assocᴰ</a> <a id="2304" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2304" class="Bound">fᴰ</a> <a id="2307" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2307" class="Bound">gᴰ</a> <a id="2310" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2310" class="Bound">hᴰ</a> <a id="2313" class="Symbol">=</a> <a id="2315" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="2325" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2327" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="2334" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="2342" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2362" class="Symbol">_</a> <a id="2364" class="Symbol">_)</a>
    <a id="2371" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2373" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">R.⟨</a> <a id="2377" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2381" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2383" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2398" class="Symbol">_</a> <a id="2400" class="Symbol">_</a> <a id="2402" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩⋆⟨</a> <a id="2406" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2411" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩</a>
    <a id="2417" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2419" href="Cubical.Categories.Category.Base.html#686" class="Function">R.⋆Assoc</a> <a id="2428" class="Symbol">_</a> <a id="2430" class="Symbol">_</a> <a id="2432" class="Symbol">_</a>
    <a id="2438" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2440" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">R.⟨</a> <a id="2444" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2449" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩⋆⟨</a> <a id="2453" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2468" class="Symbol">_</a> <a id="2470" class="Symbol">_</a> <a id="2472" href="Cubical.Categories.Category.Base.html#989" class="Function Operator">⟩</a>
    <a id="2478" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2480" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2495" class="Symbol">_</a> <a id="2497" class="Symbol">_</a>
  <a id="2501" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="2509" class="Symbol">.</a><a id="2510" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">Categoryᴰ.isSetHomᴰ</a> <a id="2530" class="Symbol">=</a> <a id="2532" href="Cubical.Categories.Displayed.Base.html#1516" class="Function">isSetHomᴰ</a>

  <a id="2545" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2545" class="Function">π</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="2558" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1539" class="Bound">F</a> <a id="2560" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="2568" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1511" class="Bound">Dᴰ</a>
  <a id="2573" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2545" class="Function">π</a> <a id="2575" class="Symbol">.</a><a id="2576" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="2582" class="Symbol">=</a> <a id="2584" class="Symbol">λ</a> <a id="2586" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2586" class="Bound">z</a> <a id="2588" class="Symbol">→</a> <a id="2590" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2586" class="Bound">z</a>
  <a id="2594" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2545" class="Function">π</a> <a id="2596" class="Symbol">.</a><a id="2597" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="2604" class="Symbol">=</a> <a id="2606" class="Symbol">λ</a> <a id="2608" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2608" class="Bound">z</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2608" class="Bound">z</a>
  <a id="2616" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2545" class="Function">π</a> <a id="2618" class="Symbol">.</a><a id="2619" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="2625" class="Symbol">=</a> <a id="2627" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="2634" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2636" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2656" class="Symbol">_</a> <a id="2658" class="Symbol">_)</a>
  <a id="2663" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2545" class="Function">π</a> <a id="2665" class="Symbol">.</a><a id="2666" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="2673" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2673" class="Bound">fᴰ</a> <a id="2676" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2676" class="Bound">gᴰ</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="2688" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2690" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="2710" class="Symbol">_</a> <a id="2712" class="Symbol">_)</a>

  <a id="2718" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2718" class="Function">GlobalSectionReindex→Section</a> <a id="2747" class="Symbol">:</a> <a id="2749" href="Cubical.Categories.Displayed.Section.Base.html#3935" class="Function">GlobalSection</a> <a id="2763" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="2781" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1539" class="Bound">F</a> <a id="2783" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1511" class="Bound">Dᴰ</a>
  <a id="2788" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2718" class="Function">GlobalSectionReindex→Section</a> <a id="2817" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2817" class="Bound">Fᴰ</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="Cubical.Categories.Displayed.Section.Base.html#9155" class="Function">compFunctorᴰGlobalSection</a> <a id="2848" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2545" class="Function">π</a> <a id="2850" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2817" class="Bound">Fᴰ</a>

<a id="2854" class="Keyword">module</a> <a id="2861" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2861" class="Module">_</a>
  <a id="2865" class="Symbol">{</a><a id="2866" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2866" class="Bound">C</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2879" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1412" class="Generalizable">ℓC</a> <a id="2882" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1415" class="Generalizable">ℓC&#39;</a><a id="2885" class="Symbol">}</a> <a id="2887" class="Symbol">{</a><a id="2888" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2888" class="Bound">D</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2901" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1419" class="Generalizable">ℓD</a> <a id="2904" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1422" class="Generalizable">ℓD&#39;</a><a id="2907" class="Symbol">}</a>
  <a id="2911" class="Symbol">{</a><a id="2912" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2912" class="Bound">Dᴰ</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2927" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2888" class="Bound">D</a> <a id="2929" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1435" class="Generalizable">ℓDᴰ</a> <a id="2933" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1439" class="Generalizable">ℓDᴰ&#39;</a><a id="2937" class="Symbol">}</a>
  <a id="2941" class="Symbol">{</a><a id="2942" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2942" class="Bound">F</a> <a id="2944" class="Symbol">:</a> <a id="2946" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2954" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2866" class="Bound">C</a> <a id="2956" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2888" class="Bound">D</a><a id="2957" class="Symbol">}</a>
  <a id="2961" class="Symbol">{</a><a id="2962" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2962" class="Bound">B</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2975" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1396" class="Generalizable">ℓB</a> <a id="2978" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1399" class="Generalizable">ℓB&#39;</a><a id="2981" class="Symbol">}</a>
  <a id="2985" class="Symbol">(</a><a id="2986" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2986" class="Bound">G</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2998" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2962" class="Bound">B</a> <a id="3000" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2866" class="Bound">C</a><a id="3001" class="Symbol">)</a>
  <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3006" class="Bound">FGᴰ</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2942" class="Bound">F</a> <a id="3023" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="3026" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2986" class="Bound">G</a><a id="3027" class="Symbol">)</a> <a id="3029" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2912" class="Bound">Dᴰ</a><a id="3031" class="Symbol">)</a>
  <a id="3035" class="Keyword">where</a>
  <a id="3043" class="Keyword">private</a>
    <a id="3055" class="Keyword">module</a> <a id="3062" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3062" class="Module">R</a> <a id="3064" class="Symbol">=</a> <a id="3066" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="3080" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2912" class="Bound">Dᴰ</a>
  <a id="3085" class="Keyword">open</a> <a id="3090" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="3100" class="Keyword">open</a> <a id="3105" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>

  <a id="3116" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3116" class="Function">introS</a> <a id="3123" class="Symbol">:</a> <a id="3125" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="3133" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2986" class="Bound">G</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="3144" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2912" class="Bound">Dᴰ</a> <a id="3147" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#2942" class="Bound">F</a><a id="3148" class="Symbol">)</a>
  <a id="3152" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3116" class="Function">introS</a> <a id="3159" class="Symbol">.</a><a id="3160" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="3166" class="Symbol">=</a> <a id="3168" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3006" class="Bound">FGᴰ</a> <a id="3172" class="Symbol">.</a><a id="3173" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a>
  <a id="3181" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3116" class="Function">introS</a> <a id="3188" class="Symbol">.</a><a id="3189" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3006" class="Bound">FGᴰ</a> <a id="3202" class="Symbol">.</a><a id="3203" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a>
  <a id="3212" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3116" class="Function">introS</a> <a id="3219" class="Symbol">.</a><a id="3220" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a> <a id="3226" class="Symbol">=</a> <a id="3228" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="3238" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="3240" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="3247" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="3249" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3006" class="Bound">FGᴰ</a> <a id="3260" class="Symbol">.</a><a id="3261" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a><a id="3266" class="Symbol">)</a> <a id="3268" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="3286" class="Symbol">_</a> <a id="3288" class="Symbol">_)</a>
  <a id="3293" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3116" class="Function">introS</a> <a id="3300" class="Symbol">.</a><a id="3301" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="3308" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3308" class="Bound">fᴰ</a> <a id="3311" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3311" class="Bound">gᴰ</a> <a id="3314" class="Symbol">=</a>
    <a id="3320" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="3330" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="3332" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="3339" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="3341" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3006" class="Bound">FGᴰ</a> <a id="3352" class="Symbol">.</a><a id="3353" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="3360" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3308" class="Bound">fᴰ</a> <a id="3363" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3311" class="Bound">gᴰ</a><a id="3365" class="Symbol">)</a> <a id="3367" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">R.reind-filler</a> <a id="3385" class="Symbol">_</a> <a id="3387" class="Symbol">_)</a>

<a id="3391" class="Keyword">module</a> <a id="3398" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3398" class="Module">_</a>
  <a id="3402" class="Symbol">{</a><a id="3403" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3403" class="Bound">C</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3416" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1412" class="Generalizable">ℓC</a> <a id="3419" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1415" class="Generalizable">ℓC&#39;</a><a id="3422" class="Symbol">}</a> <a id="3424" class="Symbol">{</a><a id="3425" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3425" class="Bound">D</a> <a id="3427" class="Symbol">:</a> <a id="3429" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3438" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1419" class="Generalizable">ℓD</a> <a id="3441" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1422" class="Generalizable">ℓD&#39;</a><a id="3444" class="Symbol">}</a>
  <a id="3448" class="Symbol">{</a><a id="3449" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3449" class="Bound">Dᴰ</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3464" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3425" class="Bound">D</a> <a id="3466" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1435" class="Generalizable">ℓDᴰ</a> <a id="3470" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1439" class="Generalizable">ℓDᴰ&#39;</a><a id="3474" class="Symbol">}</a>
  <a id="3478" class="Symbol">{</a><a id="3479" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3479" class="Bound">F</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3491" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3403" class="Bound">C</a> <a id="3493" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3425" class="Bound">D</a><a id="3494" class="Symbol">}</a>
  <a id="3498" class="Symbol">{</a><a id="3499" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3499" class="Bound">B</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3512" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1396" class="Generalizable">ℓB</a> <a id="3515" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1399" class="Generalizable">ℓB&#39;</a><a id="3518" class="Symbol">}</a> <a id="3520" class="Symbol">{</a><a id="3521" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3521" class="Bound">Bᴰ</a> <a id="3524" class="Symbol">:</a> <a id="3526" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3536" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3499" class="Bound">B</a> <a id="3538" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1403" class="Generalizable">ℓBᴰ</a> <a id="3542" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1407" class="Generalizable">ℓBᴰ&#39;</a><a id="3546" class="Symbol">}</a>
  <a id="3550" class="Symbol">(</a><a id="3551" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3551" class="Bound">G</a> <a id="3553" class="Symbol">:</a> <a id="3555" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3563" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3499" class="Bound">B</a> <a id="3565" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3403" class="Bound">C</a><a id="3566" class="Symbol">)</a>
  <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3571" class="Bound">FGᴰ</a> <a id="3575" class="Symbol">:</a> <a id="3577" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3479" class="Bound">F</a> <a id="3589" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="3592" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3551" class="Bound">G</a><a id="3593" class="Symbol">)</a> <a id="3595" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3521" class="Bound">Bᴰ</a> <a id="3598" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3449" class="Bound">Dᴰ</a><a id="3600" class="Symbol">)</a>
  <a id="3604" class="Keyword">where</a>
  <a id="3612" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3612" class="Function">introF</a> <a id="3619" class="Symbol">:</a> <a id="3621" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="3630" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3551" class="Bound">G</a> <a id="3632" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3521" class="Bound">Bᴰ</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#1716" class="Function">reindex</a> <a id="3644" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3449" class="Bound">Dᴰ</a> <a id="3647" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3479" class="Bound">F</a><a id="3648" class="Symbol">)</a>
  <a id="3652" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3612" class="Function">introF</a> <a id="3659" class="Symbol">=</a> <a id="3661" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2707" class="Function">TotalCat.recᴰ</a> <a id="3675" class="Symbol">_</a> <a id="3677" class="Symbol">_</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3116" class="Function">introS</a> <a id="3687" class="Symbol">_</a>
    <a id="3693" class="Symbol">(</a><a id="3694" href="Cubical.Categories.Displayed.Section.Base.html#4873" class="Function">reindS&#39;</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a> <a id="3711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="3720" class="Symbol">)</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#2262" class="Function">TotalCat.elim</a> <a id="3737" href="Cubical.Categories.Displayed.Constructions.Reindex.Base.html#3571" class="Bound">FGᴰ</a><a id="3740" class="Symbol">)))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Constructions.StructureOver.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Constructions.StructureOver.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- | Structure displayed over a category.</a>
<a id="43" class="Keyword">module</a> <a id="50" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver.Base</a> <a id="112" class="Keyword">where</a>

<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Categories.Displayed.HLevels.html" class="Module">Cubical.Categories.Displayed.HLevels</a>

<a id="456" class="Keyword">private</a>
  <a id="466" class="Keyword">variable</a>
    <a id="479" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#479" class="Generalizable">ℓC</a> <a id="482" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#482" class="Generalizable">ℓC&#39;</a> <a id="486" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#486" class="Generalizable">ℓCᴰ</a> <a id="490" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#490" class="Generalizable">ℓCᴰ&#39;</a> <a id="495" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#495" class="Generalizable">ℓD</a> <a id="498" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#498" class="Generalizable">ℓD&#39;</a> <a id="502" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#502" class="Generalizable">ℓDᴰ</a> <a id="506" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#506" class="Generalizable">ℓDᴰ&#39;</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="520" class="Keyword">record</a> <a id="StructureOver"></a><a id="527" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Record">StructureOver</a> <a id="541" class="Symbol">(</a><a id="542" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#542" class="Bound">C</a> <a id="544" class="Symbol">:</a> <a id="546" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="555" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#479" class="Generalizable">ℓC</a> <a id="558" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#482" class="Generalizable">ℓC&#39;</a><a id="561" class="Symbol">)</a> <a id="563" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#563" class="Bound">ℓCᴰ</a> <a id="567" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#567" class="Bound">ℓCᴰ&#39;</a> <a id="572" class="Symbol">:</a>
  <a id="576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="581" class="Symbol">(</a><a id="582" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="588" class="Symbol">(</a><a id="589" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="595" class="Symbol">(</a><a id="596" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="602" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#555" class="Bound">ℓC</a> <a id="605" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#558" class="Bound">ℓC&#39;</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">(</a><a id="611" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="617" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#563" class="Bound">ℓCᴰ</a> <a id="621" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#567" class="Bound">ℓCᴰ&#39;</a><a id="625" class="Symbol">)))</a> <a id="629" class="Keyword">where</a>
  <a id="637" class="Keyword">open</a> <a id="642" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="651" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#542" class="Bound">C</a>
  <a id="655" class="Keyword">field</a>
    <a id="StructureOver.ob[_]"></a><a id="665" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">ob[_]</a> <a id="671" class="Symbol">:</a> <a id="673" href="Cubical.Categories.Category.Base.html#429" class="Function">ob</a> <a id="676" class="Symbol">→</a> <a id="678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="683" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#563" class="Bound">ℓCᴰ</a>
    <a id="StructureOver.Hom[_][_,_]"></a><a id="691" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[_][_,_]</a> <a id="703" class="Symbol">:</a> <a id="705" class="Symbol">{</a><a id="706" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#706" class="Bound">x</a> <a id="708" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#708" class="Bound">y</a> <a id="710" class="Symbol">:</a> <a id="712" href="Cubical.Categories.Category.Base.html#429" class="Function">ob</a><a id="714" class="Symbol">}</a> <a id="716" class="Symbol">→</a> <a id="718" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="723" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#706" class="Bound">x</a> <a id="725" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="727" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#708" class="Bound">y</a> <a id="729" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a> <a id="731" class="Symbol">→</a> <a id="733" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">ob[</a> <a id="737" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#706" class="Bound">x</a> <a id="739" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">]</a> <a id="741" class="Symbol">→</a> <a id="743" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">ob[</a> <a id="747" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#708" class="Bound">y</a> <a id="749" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">]</a> <a id="751" class="Symbol">→</a> <a id="753" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="758" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#567" class="Bound">ℓCᴰ&#39;</a>
    <a id="StructureOver.idᴰ"></a><a id="767" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#767" class="Field">idᴰ</a> <a id="771" class="Symbol">:</a> <a id="773" class="Symbol">∀</a> <a id="775" class="Symbol">{</a><a id="776" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#776" class="Bound">x</a><a id="777" class="Symbol">}</a> <a id="779" class="Symbol">{</a><a id="780" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#780" class="Bound">p</a> <a id="782" class="Symbol">:</a> <a id="784" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">ob[</a> <a id="788" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#776" class="Bound">x</a> <a id="790" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">]</a><a id="791" class="Symbol">}</a> <a id="793" class="Symbol">→</a> <a id="795" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[</a> <a id="800" href="Cubical.Categories.Category.Base.html#478" class="Function">id</a> <a id="803" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">][</a> <a id="806" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#780" class="Bound">p</a> <a id="808" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">,</a> <a id="810" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#780" class="Bound">p</a> <a id="812" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">]</a>
    <a id="StructureOver._⋆ᴰ_"></a><a id="818" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#818" class="Field Operator">_⋆ᴰ_</a> <a id="823" class="Symbol">:</a> <a id="825" class="Symbol">∀</a> <a id="827" class="Symbol">{</a><a id="828" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#828" class="Bound">x</a> <a id="830" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#830" class="Bound">y</a> <a id="832" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#832" class="Bound">z</a><a id="833" class="Symbol">}</a> <a id="835" class="Symbol">{</a><a id="836" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#836" class="Bound">f</a> <a id="838" class="Symbol">:</a> <a id="840" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="845" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#828" class="Bound">x</a> <a id="847" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="849" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#830" class="Bound">y</a> <a id="851" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="852" class="Symbol">}</a> <a id="854" class="Symbol">{</a><a id="855" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#855" class="Bound">g</a> <a id="857" class="Symbol">:</a> <a id="859" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="864" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#830" class="Bound">y</a> <a id="866" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="868" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#832" class="Bound">z</a> <a id="870" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="871" class="Symbol">}</a> <a id="873" class="Symbol">{</a><a id="874" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#874" class="Bound">xᴰ</a> <a id="877" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#877" class="Bound">yᴰ</a> <a id="880" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#880" class="Bound">zᴰ</a><a id="882" class="Symbol">}</a>
      <a id="890" class="Symbol">→</a> <a id="892" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[</a> <a id="897" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#836" class="Bound">f</a> <a id="899" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">][</a> <a id="902" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#874" class="Bound">xᴰ</a> <a id="905" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">,</a> <a id="907" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#877" class="Bound">yᴰ</a> <a id="910" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">]</a> <a id="912" class="Symbol">→</a> <a id="914" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[</a> <a id="919" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#855" class="Bound">g</a> <a id="921" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">][</a> <a id="924" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#877" class="Bound">yᴰ</a> <a id="927" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">,</a> <a id="929" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#880" class="Bound">zᴰ</a> <a id="932" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">]</a> <a id="934" class="Symbol">→</a> <a id="936" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[</a> <a id="941" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#836" class="Bound">f</a> <a id="943" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="945" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#855" class="Bound">g</a> <a id="947" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">][</a> <a id="950" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#874" class="Bound">xᴰ</a> <a id="953" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">,</a> <a id="955" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#880" class="Bound">zᴰ</a> <a id="958" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">]</a>
    <a id="StructureOver.isPropHomᴰ"></a><a id="964" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">∀</a> <a id="979" class="Symbol">{</a><a id="980" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#980" class="Bound">x</a> <a id="982" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#982" class="Bound">y</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">{</a><a id="986" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#986" class="Bound">f</a> <a id="988" class="Symbol">:</a> <a id="990" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="995" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#980" class="Bound">x</a> <a id="997" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="999" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#982" class="Bound">y</a> <a id="1001" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="1002" class="Symbol">}</a> <a id="1004" class="Symbol">{</a><a id="1005" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1005" class="Bound">xᴰ</a> <a id="1008" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1008" class="Bound">yᴰ</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1021" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[</a> <a id="1026" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#986" class="Bound">f</a> <a id="1028" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">][</a> <a id="1031" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1005" class="Bound">xᴰ</a> <a id="1034" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">,</a> <a id="1036" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1008" class="Bound">yᴰ</a> <a id="1039" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">]</a>

<a id="1042" class="Keyword">module</a> <a id="1049" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1049" class="Module">_</a> <a id="1051" class="Symbol">{</a><a id="1052" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1052" class="Bound">C</a> <a id="1054" class="Symbol">:</a> <a id="1056" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1065" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#479" class="Generalizable">ℓC</a> <a id="1068" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#482" class="Generalizable">ℓC&#39;</a><a id="1071" class="Symbol">}</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Record">StructureOver</a> <a id="1093" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1052" class="Bound">C</a> <a id="1095" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#486" class="Generalizable">ℓCᴰ</a> <a id="1099" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#490" class="Generalizable">ℓCᴰ&#39;</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Keyword">where</a>
  <a id="1113" class="Keyword">open</a> <a id="1118" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="1129" class="Keyword">open</a> <a id="1134" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Module">StructureOver</a>
  <a id="1150" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1150" class="Function">StructureOver→Catᴰ</a> <a id="1169" class="Symbol">:</a> <a id="1171" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1181" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1052" class="Bound">C</a> <a id="1183" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1095" class="Bound">ℓCᴰ</a> <a id="1187" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1099" class="Bound">ℓCᴰ&#39;</a>
  <a id="1194" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1150" class="Function">StructureOver→Catᴰ</a> <a id="1213" class="Symbol">=</a> <a id="1215" class="Keyword">record</a>
    <a id="1226" class="Symbol">{</a> <a id="1228" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a> <a id="1234" class="Symbol">=</a> <a id="1236" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1239" class="Symbol">.</a><a id="1240" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">ob[_]</a>
    <a id="1250" class="Symbol">;</a> <a id="1252" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][_,_]</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1269" class="Symbol">.</a><a id="1270" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[_][_,_]</a>
    <a id="1286" class="Symbol">;</a> <a id="1288" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1297" class="Symbol">.</a><a id="1298" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#767" class="Field">idᴰ</a>
    <a id="1306" class="Symbol">;</a> <a id="1308" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">_⋆ᴰ_</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1318" class="Symbol">.</a><a id="1319" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#818" class="Field Operator">_⋆ᴰ_</a>
    <a id="1328" class="Symbol">;</a> <a id="1330" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="1336" class="Symbol">=</a> <a id="1338" class="Symbol">λ</a> <a id="1340" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1340" class="Bound">_</a> <a id="1342" class="Symbol">→</a>
      <a id="1350" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="1363" class="Symbol">((λ</a> <a id="1367" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1367" class="Bound">i</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1374" class="Symbol">.</a><a id="1375" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a> <a id="1386" class="Symbol">{</a><a id="1387" class="Argument">f</a> <a id="1389" class="Symbol">=</a> <a id="1391" class="Symbol">((</a><a id="1393" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1052" class="Bound">C</a> <a id="1395" class="Symbol">.</a><a id="1396" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1401" class="Symbol">_)</a> <a id="1404" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1367" class="Bound">i</a><a id="1405" class="Symbol">)}))</a> <a id="1410" class="Symbol">_</a> <a id="1412" class="Symbol">_</a>
    <a id="1418" class="Symbol">;</a> <a id="1420" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">⋆IdRᴰ</a> <a id="1426" class="Symbol">=</a> <a id="1428" class="Symbol">λ</a> <a id="1430" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1430" class="Bound">_</a> <a id="1432" class="Symbol">→</a>
      <a id="1440" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="1453" class="Symbol">((λ</a> <a id="1457" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1457" class="Bound">i</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1464" class="Symbol">.</a><a id="1465" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a> <a id="1476" class="Symbol">{</a><a id="1477" class="Argument">f</a> <a id="1479" class="Symbol">=</a> <a id="1481" class="Symbol">((</a><a id="1483" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1052" class="Bound">C</a> <a id="1485" class="Symbol">.</a><a id="1486" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1491" class="Symbol">_)</a> <a id="1494" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1457" class="Bound">i</a><a id="1495" class="Symbol">)}))</a> <a id="1500" class="Symbol">_</a> <a id="1502" class="Symbol">_</a>
    <a id="1508" class="Symbol">;</a> <a id="1510" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">⋆Assocᴰ</a> <a id="1518" class="Symbol">=</a> <a id="1520" class="Symbol">λ</a> <a id="1522" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1522" class="Bound">_</a> <a id="1524" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1524" class="Bound">_</a> <a id="1526" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1526" class="Bound">_</a> <a id="1528" class="Symbol">→</a>
      <a id="1536" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="1549" class="Symbol">((λ</a> <a id="1553" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1553" class="Bound">i</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1560" class="Symbol">.</a><a id="1561" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a> <a id="1572" class="Symbol">{</a><a id="1573" class="Argument">f</a> <a id="1575" class="Symbol">=</a> <a id="1577" class="Symbol">((</a><a id="1579" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1052" class="Bound">C</a> <a id="1581" class="Symbol">.</a><a id="1582" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1589" class="Symbol">_</a> <a id="1591" class="Symbol">_</a> <a id="1593" class="Symbol">_)</a> <a id="1596" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1553" class="Bound">i</a><a id="1597" class="Symbol">)}))</a> <a id="1602" class="Symbol">_</a> <a id="1604" class="Symbol">_</a>
    <a id="1610" class="Symbol">;</a> <a id="1612" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">isSetHomᴰ</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1641" class="Symbol">.</a><a id="1642" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a><a id="1652" class="Symbol">)</a>
    <a id="1658" class="Symbol">}</a>

  <a id="1663" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1663" class="Function">hasPropHomsStructureOver</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Cubical.Categories.Displayed.HLevels.html#861" class="Function">hasPropHoms</a> <a id="1702" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1150" class="Function">StructureOver→Catᴰ</a>
  <a id="1723" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1663" class="Function">hasPropHomsStructureOver</a> <a id="1748" class="Symbol">_</a> <a id="1750" class="Symbol">_</a> <a id="1752" class="Symbol">_</a> <a id="1754" class="Symbol">=</a> <a id="1756" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1074" class="Bound">Pᴰ</a> <a id="1759" class="Symbol">.</a><a id="1760" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Constructions.StructureOver.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- | Structure displayed over a category.</a>
<a id="43" class="Keyword">module</a> <a id="50" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver.Properties</a> <a id="118" class="Keyword">where</a>

<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="238" class="Keyword">open</a> <a id="243" class="Keyword">import</a> <a id="250" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Categories.Displayed.HLevels.html" class="Module">Cubical.Categories.Displayed.HLevels</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver.Base</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Cubical.Categories.Constructions.TotalCategory.html" class="Module">Cubical.Categories.Constructions.TotalCategory</a>

<a id="595" class="Keyword">private</a>
  <a id="605" class="Keyword">variable</a>
    <a id="618" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#618" class="Generalizable">ℓC</a> <a id="621" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#621" class="Generalizable">ℓC&#39;</a> <a id="625" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#625" class="Generalizable">ℓCᴰ</a> <a id="629" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#629" class="Generalizable">ℓCᴰ&#39;</a> <a id="634" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#634" class="Generalizable">ℓD</a> <a id="637" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#637" class="Generalizable">ℓD&#39;</a> <a id="641" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#641" class="Generalizable">ℓDᴰ</a> <a id="645" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#645" class="Generalizable">ℓDᴰ&#39;</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="659" class="Keyword">module</a> <a id="666" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#666" class="Module">_</a> <a id="668" class="Symbol">{</a><a id="669" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#669" class="Bound">C</a> <a id="671" class="Symbol">:</a> <a id="673" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="682" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#618" class="Generalizable">ℓC</a> <a id="685" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#621" class="Generalizable">ℓC&#39;</a><a id="688" class="Symbol">}</a> <a id="690" class="Symbol">(</a><a id="691" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#691" class="Bound">Pᴰ</a> <a id="694" class="Symbol">:</a> <a id="696" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Record">StructureOver</a> <a id="710" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#669" class="Bound">C</a> <a id="712" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#625" class="Generalizable">ℓCᴰ</a> <a id="716" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#629" class="Generalizable">ℓCᴰ&#39;</a><a id="720" class="Symbol">)</a> <a id="722" class="Keyword">where</a>
  <a id="730" class="Keyword">open</a> <a id="735" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="745" class="Keyword">open</a> <a id="750" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Module">StructureOver</a>

  <a id="767" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#767" class="Function">isFaithfulFst</a> <a id="781" class="Symbol">:</a> <a id="783" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="794" class="Symbol">(</a><a id="795" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#852" class="Function">Fst</a> <a id="799" class="Symbol">{</a><a id="800" class="Argument">Cᴰ</a> <a id="803" class="Symbol">=</a> <a id="805" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1150" class="Function">StructureOver→Catᴰ</a> <a id="824" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#691" class="Bound">Pᴰ</a><a id="826" class="Symbol">})</a>
  <a id="831" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#767" class="Function">isFaithfulFst</a> <a id="845" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#845" class="Bound">x</a> <a id="847" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#847" class="Bound">y</a> <a id="849" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#849" class="Bound">f</a> <a id="851" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#851" class="Bound">g</a> <a id="853" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#853" class="Bound">p</a> <a id="855" class="Symbol">=</a>
    <a id="861" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="868" class="Symbol">(</a><a id="869" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#853" class="Bound">p</a> <a id="871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="879" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="892" class="Symbol">(λ</a> <a id="895" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#895" class="Bound">i</a> <a id="897" class="Symbol">→</a> <a id="899" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#691" class="Bound">Pᴰ</a> <a id="902" class="Symbol">.</a><a id="903" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a> <a id="914" class="Symbol">{</a><a id="915" class="Argument">f</a> <a id="917" class="Symbol">=</a> <a id="919" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#853" class="Bound">p</a> <a id="921" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#895" class="Bound">i</a><a id="922" class="Symbol">})</a> <a id="925" class="Symbol">(</a><a id="926" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#849" class="Bound">f</a> <a id="928" class="Symbol">.</a><a id="929" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">(</a><a id="935" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html#851" class="Bound">g</a> <a id="937" class="Symbol">.</a><a id="938" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="941" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Constructions.StructureOver.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Constructions.StructureOver</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- | Structure displayed over a category.</a>
<a id="43" class="Keyword">module</a> <a id="50" href="Cubical.Categories.Displayed.Constructions.StructureOver.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver</a> <a id="107" class="Keyword">where</a>

<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver.Base</a> <a id="188" class="Keyword">public</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Categories.Displayed.Constructions.StructureOver.Properties.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver.Properties</a>
  <a id="277" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Constructions.Weaken.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Constructions.Weaken.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Weaken a category to be a displayed category.
-}</a>
<a id="55" class="Comment">--</a>
<a id="58" class="Keyword">module</a> <a id="65" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html" class="Module">Cubical.Categories.Displayed.Constructions.Weaken.Base</a> <a id="120" class="Keyword">where</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Cubical.Categories.Constructions.TotalCategory.html" class="Module">Cubical.Categories.Constructions.TotalCategory</a> <a id="532" class="Symbol">as</a> <a id="535" class="Module">TC</a>
  <a id="540" class="Keyword">hiding</a> <a id="547" class="Symbol">(</a><a id="548" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1488" class="Function">intro</a><a id="553" class="Symbol">)</a>

<a id="556" class="Keyword">private</a>
  <a id="566" class="Keyword">variable</a>
    <a id="579" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#579" class="Generalizable">ℓB</a> <a id="582" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#582" class="Generalizable">ℓB&#39;</a> <a id="586" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#586" class="Generalizable">ℓC</a> <a id="589" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#589" class="Generalizable">ℓC&#39;</a> <a id="593" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#593" class="Generalizable">ℓCᴰ</a> <a id="597" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#597" class="Generalizable">ℓCᴰ&#39;</a> <a id="602" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#602" class="Generalizable">ℓD</a> <a id="605" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#605" class="Generalizable">ℓD&#39;</a> <a id="609" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#609" class="Generalizable">ℓDᴰ</a> <a id="613" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#613" class="Generalizable">ℓDᴰ&#39;</a> <a id="618" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#618" class="Generalizable">ℓE</a> <a id="621" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#621" class="Generalizable">ℓE&#39;</a> <a id="625" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#625" class="Generalizable">ℓEᴰ</a> <a id="629" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#629" class="Generalizable">ℓEᴰ&#39;</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="643" class="Keyword">open</a> <a id="648" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a>

<a id="659" class="Keyword">module</a> <a id="666" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#666" class="Module">_</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#669" class="Bound">C</a> <a id="671" class="Symbol">:</a> <a id="673" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="682" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#586" class="Generalizable">ℓC</a> <a id="685" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#589" class="Generalizable">ℓC&#39;</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">(</a><a id="691" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="693" class="Symbol">:</a> <a id="695" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="704" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#602" class="Generalizable">ℓD</a> <a id="707" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#605" class="Generalizable">ℓD&#39;</a><a id="710" class="Symbol">)</a> <a id="712" class="Keyword">where</a>
  <a id="720" class="Keyword">open</a> <a id="725" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="736" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="743" class="Symbol">:</a> <a id="745" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="755" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#669" class="Bound">C</a> <a id="757" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#704" class="Bound">ℓD</a> <a id="760" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#707" class="Bound">ℓD&#39;</a>
  <a id="766" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="773" class="Symbol">.</a><a id="774" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a> <a id="780" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#780" class="Bound">x</a> <a id="782" class="Symbol">=</a> <a id="784" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="786" class="Symbol">.</a><a id="787" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
  <a id="792" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="799" class="Symbol">.</a><a id="800" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][_,_]</a> <a id="812" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#812" class="Bound">f</a> <a id="814" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#814" class="Bound">d</a> <a id="816" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#816" class="Bound">d&#39;</a> <a id="819" class="Symbol">=</a> <a id="821" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="823" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="825" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#814" class="Bound">d</a> <a id="827" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="829" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#816" class="Bound">d&#39;</a> <a id="832" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="836" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="843" class="Symbol">.</a><a id="844" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="848" class="Symbol">=</a> <a id="850" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="852" class="Symbol">.</a><a id="853" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
  <a id="858" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="865" class="Symbol">.</a><a id="866" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">_⋆ᴰ_</a> <a id="871" class="Symbol">=</a> <a id="873" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="875" class="Symbol">.</a><a id="876" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a>
  <a id="882" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="889" class="Symbol">.</a><a id="890" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="896" class="Symbol">=</a> <a id="898" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="900" class="Symbol">.</a><a id="901" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a>
  <a id="908" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="915" class="Symbol">.</a><a id="916" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">⋆IdRᴰ</a> <a id="922" class="Symbol">=</a> <a id="924" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="926" class="Symbol">.</a><a id="927" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a>
  <a id="934" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="941" class="Symbol">.</a><a id="942" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">⋆Assocᴰ</a> <a id="950" class="Symbol">=</a> <a id="952" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="954" class="Symbol">.</a><a id="955" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a>
  <a id="964" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="971" class="Symbol">.</a><a id="972" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">isSetHomᴰ</a> <a id="982" class="Symbol">=</a> <a id="984" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a> <a id="986" class="Symbol">.</a><a id="987" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a>

  <a id="999" class="Keyword">open</a> <a id="1004" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="1014" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1014" class="Function">weakenΠ</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="1036" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a><a id="1042" class="Symbol">)</a> <a id="1044" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#691" class="Bound">D</a>
  <a id="1048" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1014" class="Function">weakenΠ</a> <a id="1056" class="Symbol">.</a><a id="1057" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1062" class="Symbol">=</a> <a id="1064" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="1070" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1014" class="Function">weakenΠ</a> <a id="1078" class="Symbol">.</a><a id="1079" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="1093" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1014" class="Function">weakenΠ</a> <a id="1101" class="Symbol">.</a><a id="1102" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1116" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1014" class="Function">weakenΠ</a> <a id="1124" class="Symbol">.</a><a id="1125" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1131" class="Symbol">_</a> <a id="1133" class="Symbol">_</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1143" class="Keyword">module</a> <a id="1150" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1150" class="Module">_</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1153" class="Bound">C</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1166" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#586" class="Generalizable">ℓC</a> <a id="1169" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#589" class="Generalizable">ℓC&#39;</a><a id="1172" class="Symbol">}</a>
         <a id="1183" class="Symbol">{</a><a id="1184" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1184" class="Bound">D</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1197" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#602" class="Generalizable">ℓD</a> <a id="1200" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#605" class="Generalizable">ℓD&#39;</a><a id="1203" class="Symbol">}</a>
         <a id="1214" class="Symbol">{</a><a id="1215" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1215" class="Bound">E</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1228" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#618" class="Generalizable">ℓE</a> <a id="1231" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#621" class="Generalizable">ℓE&#39;</a><a id="1234" class="Symbol">}</a>
         <a id="1245" class="Symbol">(</a><a id="1246" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1246" class="Bound">F</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1258" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1215" class="Bound">E</a> <a id="1260" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1153" class="Bound">C</a><a id="1261" class="Symbol">)</a>
         <a id="1272" class="Symbol">(</a><a id="1273" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1273" class="Bound">G</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1285" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1215" class="Bound">E</a> <a id="1287" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1184" class="Bound">D</a><a id="1288" class="Symbol">)</a>
         <a id="1299" class="Keyword">where</a>
  <a id="1307" class="Keyword">open</a> <a id="1312" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="1323" class="Keyword">open</a> <a id="1328" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="1338" class="Keyword">open</a> <a id="1343" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
  <a id="1353" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1353" class="Function">introS</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="1370" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1246" class="Bound">F</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="1380" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1153" class="Bound">C</a> <a id="1382" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1184" class="Bound">D</a><a id="1383" class="Symbol">)</a>
  <a id="1387" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1353" class="Function">introS</a> <a id="1394" class="Symbol">.</a><a id="1395" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="1401" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1401" class="Bound">x</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1273" class="Bound">G</a> <a id="1407" class="Symbol">.</a><a id="1408" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1413" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1401" class="Bound">x</a>
  <a id="1417" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1353" class="Function">introS</a> <a id="1424" class="Symbol">.</a><a id="1425" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="1432" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1432" class="Bound">f</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1273" class="Bound">G</a> <a id="1438" class="Symbol">.</a><a id="1439" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1445" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1432" class="Bound">f</a>
  <a id="1449" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1353" class="Function">introS</a> <a id="1456" class="Symbol">.</a><a id="1457" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a> <a id="1463" class="Symbol">=</a> <a id="1465" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1273" class="Bound">G</a> <a id="1467" class="Symbol">.</a><a id="1468" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>
  <a id="1475" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1353" class="Function">introS</a> <a id="1482" class="Symbol">.</a><a id="1483" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="1490" class="Symbol">_</a> <a id="1492" class="Symbol">_</a> <a id="1494" class="Symbol">=</a> <a id="1496" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1273" class="Bound">G</a> <a id="1498" class="Symbol">.</a><a id="1499" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1505" class="Symbol">_</a> <a id="1507" class="Symbol">_</a>

<a id="1510" class="Keyword">module</a> <a id="1517" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1517" class="Module">_</a> <a id="1519" class="Symbol">{</a><a id="1520" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1520" class="Bound">C</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1533" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#586" class="Generalizable">ℓC</a> <a id="1536" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#589" class="Generalizable">ℓC&#39;</a><a id="1539" class="Symbol">}</a>
         <a id="1550" class="Symbol">{</a><a id="1551" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1551" class="Bound">D</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1564" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#602" class="Generalizable">ℓD</a> <a id="1567" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#605" class="Generalizable">ℓD&#39;</a><a id="1570" class="Symbol">}</a>
         <a id="1581" class="Symbol">{</a><a id="1582" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1582" class="Bound">E</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1595" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#618" class="Generalizable">ℓE</a> <a id="1598" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#621" class="Generalizable">ℓE&#39;</a><a id="1601" class="Symbol">}</a>
         <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1613" class="Bound">Eᴰ</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1628" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1582" class="Bound">E</a> <a id="1630" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#625" class="Generalizable">ℓEᴰ</a> <a id="1634" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#629" class="Generalizable">ℓEᴰ&#39;</a><a id="1638" class="Symbol">}</a>
         <a id="1649" class="Symbol">(</a><a id="1650" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1650" class="Bound">F</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1662" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1582" class="Bound">E</a> <a id="1664" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1520" class="Bound">C</a><a id="1665" class="Symbol">)</a>
         <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1677" class="Bound">G</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1689" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1582" class="Bound">E</a> <a id="1691" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1551" class="Bound">D</a><a id="1692" class="Symbol">)</a>
         <a id="1703" class="Keyword">where</a>
  <a id="1711" class="Keyword">open</a> <a id="1716" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="1727" class="Keyword">open</a> <a id="1732" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="1742" class="Keyword">open</a> <a id="1747" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="1758" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1758" class="Function">introF</a> <a id="1765" class="Symbol">:</a> <a id="1767" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="1776" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1650" class="Bound">F</a> <a id="1778" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1613" class="Bound">Eᴰ</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="1789" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1520" class="Bound">C</a> <a id="1791" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1551" class="Bound">D</a><a id="1792" class="Symbol">)</a>
  <a id="1796" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1758" class="Function">introF</a> <a id="1803" class="Symbol">.</a><a id="1804" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1811" class="Bound">x</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">_</a> <a id="1816" class="Symbol">=</a> <a id="1818" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1677" class="Bound">G</a> <a id="1820" class="Symbol">.</a><a id="1821" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1826" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1811" class="Bound">x</a>
  <a id="1830" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1758" class="Function">introF</a> <a id="1837" class="Symbol">.</a><a id="1838" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="1845" class="Symbol">{</a><a id="1846" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1846" class="Bound">x</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">{</a><a id="1850" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1850" class="Bound">y</a><a id="1851" class="Symbol">}</a> <a id="1853" class="Symbol">{</a><a id="1854" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1854" class="Bound">f</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1858" class="Bound">xᴰ</a><a id="1860" class="Symbol">}</a> <a id="1862" class="Symbol">{</a><a id="1863" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1863" class="Bound">yᴰ</a><a id="1865" class="Symbol">}</a> <a id="1867" class="Symbol">_</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1677" class="Bound">G</a> <a id="1873" class="Symbol">.</a><a id="1874" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1880" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1854" class="Bound">f</a>
  <a id="1884" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1758" class="Function">introF</a> <a id="1891" class="Symbol">.</a><a id="1892" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="1898" class="Symbol">=</a> <a id="1900" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1677" class="Bound">G</a> <a id="1902" class="Symbol">.</a><a id="1903" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>
  <a id="1910" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1758" class="Function">introF</a> <a id="1917" class="Symbol">.</a><a id="1918" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="1925" class="Symbol">_</a> <a id="1927" class="Symbol">_</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1677" class="Bound">G</a> <a id="1933" class="Symbol">.</a><a id="1934" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1940" class="Symbol">_</a> <a id="1942" class="Symbol">_</a>

<a id="introS⁻"></a><a id="1945" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1945" class="Function">introS⁻</a> <a id="1953" class="Symbol">:</a> <a id="1955" class="Symbol">{</a><a id="1956" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1956" class="Bound">C</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1969" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#586" class="Generalizable">ℓC</a> <a id="1972" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#589" class="Generalizable">ℓC&#39;</a><a id="1975" class="Symbol">}</a>
         <a id="1986" class="Symbol">{</a><a id="1987" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1987" class="Bound">D</a> <a id="1989" class="Symbol">:</a> <a id="1991" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2000" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#602" class="Generalizable">ℓD</a> <a id="2003" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#605" class="Generalizable">ℓD&#39;</a><a id="2006" class="Symbol">}</a>
         <a id="2017" class="Symbol">{</a><a id="2018" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2018" class="Bound">E</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2031" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#618" class="Generalizable">ℓE</a> <a id="2034" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#621" class="Generalizable">ℓE&#39;</a><a id="2037" class="Symbol">}</a>
         <a id="2048" class="Symbol">{</a><a id="2049" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2049" class="Bound">F</a> <a id="2051" class="Symbol">:</a> <a id="2053" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2061" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2018" class="Bound">E</a> <a id="2063" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1956" class="Bound">C</a><a id="2064" class="Symbol">}</a>
       <a id="2073" class="Symbol">→</a> <a id="2075" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="2083" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2049" class="Bound">F</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="2093" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1956" class="Bound">C</a> <a id="2095" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1987" class="Bound">D</a><a id="2096" class="Symbol">)</a>
       <a id="2105" class="Symbol">→</a> <a id="2107" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2115" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2018" class="Bound">E</a> <a id="2117" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1987" class="Bound">D</a>
<a id="2119" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1945" class="Function">introS⁻</a> <a id="2127" class="Symbol">{</a><a id="2128" class="Argument">C</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2132" class="Bound">C</a><a id="2133" class="Symbol">}{</a><a id="2135" class="Argument">D</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2139" class="Bound">D</a><a id="2140" class="Symbol">}{</a><a id="2142" class="Argument">F</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2146" class="Bound">F</a><a id="2147" class="Symbol">}</a> <a id="2149" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2149" class="Bound">Fᴰ</a> <a id="2152" class="Symbol">=</a>
  <a id="2156" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#1014" class="Function">weakenΠ</a> <a id="2164" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2132" class="Bound">C</a> <a id="2166" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2139" class="Bound">D</a> <a id="2168" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="2171" href="Cubical.Categories.Constructions.TotalCategory.Properties.html#1488" class="Function">TC.intro</a> <a id="2180" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2146" class="Bound">F</a> <a id="2182" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2149" class="Bound">Fᴰ</a>

<a id="2186" class="Comment">-- TODO: introS/introS⁻ is an Iso</a>

<a id="2221" class="Keyword">module</a> <a id="2228" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2228" class="Module">_</a> <a id="2230" class="Symbol">{</a><a id="2231" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2231" class="Bound">B</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2244" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#579" class="Generalizable">ℓB</a> <a id="2247" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#582" class="Generalizable">ℓB&#39;</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2253" class="Bound">C</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2266" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#586" class="Generalizable">ℓC</a> <a id="2269" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#589" class="Generalizable">ℓC&#39;</a><a id="2272" class="Symbol">}</a> <a id="2274" class="Keyword">where</a>
  <a id="2282" class="Keyword">open</a> <a id="2287" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="2297" class="Keyword">open</a> <a id="2302" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>

  <a id="2314" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2314" class="Function">weakenF</a> <a id="2322" class="Symbol">:</a> <a id="2324" class="Symbol">{</a><a id="2325" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2325" class="Bound">D</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2338" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#602" class="Generalizable">ℓD</a> <a id="2341" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#605" class="Generalizable">ℓD&#39;</a><a id="2344" class="Symbol">}</a> <a id="2346" class="Symbol">{</a><a id="2347" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2347" class="Bound">E</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2360" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#618" class="Generalizable">ℓE</a> <a id="2363" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#621" class="Generalizable">ℓE&#39;</a><a id="2366" class="Symbol">}</a> <a id="2368" class="Symbol">{</a><a id="2369" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2369" class="Bound">F</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2381" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2231" class="Bound">B</a> <a id="2383" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2253" class="Bound">C</a><a id="2384" class="Symbol">}</a>
          <a id="2396" class="Symbol">→</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2399" class="Bound">G</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2411" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2325" class="Bound">D</a> <a id="2413" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2347" class="Bound">E</a><a id="2414" class="Symbol">)</a>
          <a id="2426" class="Symbol">→</a> <a id="2428" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="2437" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2369" class="Bound">F</a> <a id="2439" class="Symbol">(</a><a id="2440" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="2447" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2231" class="Bound">B</a> <a id="2449" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2325" class="Bound">D</a><a id="2450" class="Symbol">)</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#736" class="Function">weaken</a> <a id="2460" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2253" class="Bound">C</a> <a id="2462" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2347" class="Bound">E</a><a id="2463" class="Symbol">)</a>
  <a id="2467" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2314" class="Function">weakenF</a> <a id="2475" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2475" class="Bound">G</a> <a id="2477" class="Symbol">.</a><a id="2478" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="2484" class="Symbol">=</a> <a id="2486" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2475" class="Bound">G</a> <a id="2488" class="Symbol">.</a><a id="2489" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>
  <a id="2496" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2314" class="Function">weakenF</a> <a id="2504" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2504" class="Bound">G</a> <a id="2506" class="Symbol">.</a><a id="2507" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2504" class="Bound">G</a> <a id="2518" class="Symbol">.</a><a id="2519" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a>
  <a id="2527" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2314" class="Function">weakenF</a> <a id="2535" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2535" class="Bound">G</a> <a id="2537" class="Symbol">.</a><a id="2538" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2535" class="Bound">G</a> <a id="2548" class="Symbol">.</a><a id="2549" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>
  <a id="2556" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2314" class="Function">weakenF</a> <a id="2564" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2564" class="Bound">G</a> <a id="2566" class="Symbol">.</a><a id="2567" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="2574" class="Symbol">=</a> <a id="2576" href="Cubical.Categories.Displayed.Constructions.Weaken.Base.html#2564" class="Bound">G</a> <a id="2578" class="Symbol">.</a><a id="2579" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Definition of a functor displayed over another functor.
  Some definitions were guided by those at https://1lab.dev
-}</a>
<a id="125" class="Keyword">module</a> <a id="132" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a> <a id="169" class="Keyword">where</a>

<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>

<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>

<a id="474" class="Keyword">private</a>
  <a id="484" class="Keyword">variable</a>
    <a id="497" href="Cubical.Categories.Displayed.Functor.html#497" class="Generalizable">ℓB</a> <a id="500" href="Cubical.Categories.Displayed.Functor.html#500" class="Generalizable">ℓB&#39;</a> <a id="504" href="Cubical.Categories.Displayed.Functor.html#504" class="Generalizable">ℓBᴰ</a> <a id="508" href="Cubical.Categories.Displayed.Functor.html#508" class="Generalizable">ℓBᴰ&#39;</a> <a id="513" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="516" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a> <a id="520" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="524" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a> <a id="529" href="Cubical.Categories.Displayed.Functor.html#529" class="Generalizable">ℓD</a> <a id="532" href="Cubical.Categories.Displayed.Functor.html#532" class="Generalizable">ℓD&#39;</a> <a id="536" href="Cubical.Categories.Displayed.Functor.html#536" class="Generalizable">ℓDᴰ</a> <a id="540" href="Cubical.Categories.Displayed.Functor.html#540" class="Generalizable">ℓDᴰ&#39;</a> <a id="545" href="Cubical.Categories.Displayed.Functor.html#545" class="Generalizable">ℓE</a> <a id="548" href="Cubical.Categories.Displayed.Functor.html#548" class="Generalizable">ℓE&#39;</a> <a id="552" href="Cubical.Categories.Displayed.Functor.html#552" class="Generalizable">ℓEᴰ</a> <a id="556" href="Cubical.Categories.Displayed.Functor.html#556" class="Generalizable">ℓEᴰ&#39;</a> <a id="561" class="Symbol">:</a> <a id="563" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="570" class="Keyword">record</a> <a id="Functorᴰ"></a><a id="577" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="586" class="Symbol">{</a><a id="587" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="589" class="Symbol">:</a> <a id="591" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="600" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="603" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a><a id="606" class="Symbol">}</a> <a id="608" class="Symbol">{</a><a id="609" href="Cubical.Categories.Displayed.Functor.html#609" class="Bound">D</a> <a id="611" class="Symbol">:</a> <a id="613" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="622" href="Cubical.Categories.Displayed.Functor.html#529" class="Generalizable">ℓD</a> <a id="625" href="Cubical.Categories.Displayed.Functor.html#532" class="Generalizable">ℓD&#39;</a><a id="628" class="Symbol">}</a>
  <a id="632" class="Symbol">(</a><a id="633" href="Cubical.Categories.Displayed.Functor.html#633" class="Bound">F</a> <a id="635" class="Symbol">:</a> <a id="637" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="645" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="647" href="Cubical.Categories.Displayed.Functor.html#609" class="Bound">D</a><a id="648" class="Symbol">)</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Categories.Displayed.Functor.html#651" class="Bound">Cᴰ</a> <a id="654" class="Symbol">:</a> <a id="656" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="666" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="668" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="672" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a><a id="676" class="Symbol">)</a> <a id="678" class="Symbol">(</a><a id="679" href="Cubical.Categories.Displayed.Functor.html#679" class="Bound">Dᴰ</a> <a id="682" class="Symbol">:</a> <a id="684" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="694" href="Cubical.Categories.Displayed.Functor.html#609" class="Bound">D</a> <a id="696" href="Cubical.Categories.Displayed.Functor.html#536" class="Generalizable">ℓDᴰ</a> <a id="700" href="Cubical.Categories.Displayed.Functor.html#540" class="Generalizable">ℓDᴰ&#39;</a><a id="704" class="Symbol">)</a>
  <a id="708" class="Symbol">:</a> <a id="710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="715" class="Symbol">(</a><a id="716" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="722" class="Symbol">(</a><a id="723" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="729" class="Symbol">(</a><a id="730" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="736" href="Cubical.Categories.Displayed.Functor.html#600" class="Bound">ℓC</a> <a id="739" href="Cubical.Categories.Displayed.Functor.html#603" class="Bound">ℓC&#39;</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">(</a><a id="745" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="751" href="Cubical.Categories.Displayed.Functor.html#622" class="Bound">ℓD</a> <a id="754" href="Cubical.Categories.Displayed.Functor.html#625" class="Bound">ℓD&#39;</a><a id="757" class="Symbol">))</a> <a id="760" class="Symbol">(</a><a id="761" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="767" class="Symbol">(</a><a id="768" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="774" href="Cubical.Categories.Displayed.Functor.html#668" class="Bound">ℓCᴰ</a> <a id="778" href="Cubical.Categories.Displayed.Functor.html#672" class="Bound">ℓCᴰ&#39;</a><a id="782" class="Symbol">)</a> <a id="784" class="Symbol">(</a><a id="785" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="791" href="Cubical.Categories.Displayed.Functor.html#696" class="Bound">ℓDᴰ</a> <a id="795" href="Cubical.Categories.Displayed.Functor.html#700" class="Bound">ℓDᴰ&#39;</a><a id="799" class="Symbol">)))</a> <a id="803" class="Keyword">where</a>
  <a id="811" class="Keyword">no-eta-equality</a>

  <a id="830" class="Keyword">open</a> <a id="835" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="846" class="Keyword">open</a> <a id="851" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a> <a id="859" href="Cubical.Categories.Displayed.Functor.html#633" class="Bound">F</a>
  <a id="863" class="Keyword">private</a>
    <a id="875" class="Keyword">module</a> <a id="Functorᴰ.Cᴰ"></a><a id="882" href="Cubical.Categories.Displayed.Functor.html#882" class="Module">Cᴰ</a> <a id="885" class="Symbol">=</a> <a id="887" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="897" href="Cubical.Categories.Displayed.Functor.html#651" class="Bound">Cᴰ</a>
    <a id="904" class="Keyword">module</a> <a id="Functorᴰ.Dᴰ"></a><a id="911" href="Cubical.Categories.Displayed.Functor.html#911" class="Module">Dᴰ</a> <a id="914" class="Symbol">=</a> <a id="916" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="926" href="Cubical.Categories.Displayed.Functor.html#679" class="Bound">Dᴰ</a>

  <a id="932" class="Keyword">field</a>
    <a id="Functorᴰ.F-obᴰ"></a><a id="942" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a>  <a id="949" class="Symbol">:</a> <a id="951" class="Symbol">{</a><a id="952" href="Cubical.Categories.Displayed.Functor.html#952" class="Bound">x</a> <a id="954" class="Symbol">:</a> <a id="956" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="958" class="Symbol">.</a><a id="959" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="961" class="Symbol">}</a> <a id="963" class="Symbol">→</a> <a id="965" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="972" href="Cubical.Categories.Displayed.Functor.html#952" class="Bound">x</a> <a id="974" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a> <a id="976" class="Symbol">→</a> <a id="978" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Dᴰ.ob[</a> <a id="985" href="Cubical.Categories.Functor.Base.html#578" class="Function">F-ob</a> <a id="990" href="Cubical.Categories.Displayed.Functor.html#952" class="Bound">x</a> <a id="992" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a>
    <a id="Functorᴰ.F-homᴰ"></a><a id="998" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="1005" class="Symbol">:</a> <a id="1007" class="Symbol">{</a><a id="1008" href="Cubical.Categories.Displayed.Functor.html#1008" class="Bound">x</a> <a id="1010" href="Cubical.Categories.Displayed.Functor.html#1010" class="Bound">y</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="1016" class="Symbol">.</a><a id="1017" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">{</a><a id="1022" href="Cubical.Categories.Displayed.Functor.html#1022" class="Bound">f</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="1028" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1030" href="Cubical.Categories.Displayed.Functor.html#1008" class="Bound">x</a> <a id="1032" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1034" href="Cubical.Categories.Displayed.Functor.html#1010" class="Bound">y</a> <a id="1036" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1037" class="Symbol">}</a> <a id="1039" class="Symbol">{</a><a id="1040" href="Cubical.Categories.Displayed.Functor.html#1040" class="Bound">xᴰ</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1052" href="Cubical.Categories.Displayed.Functor.html#1008" class="Bound">x</a> <a id="1054" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1055" class="Symbol">}</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Cubical.Categories.Displayed.Functor.html#1058" class="Bound">yᴰ</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1070" href="Cubical.Categories.Displayed.Functor.html#1010" class="Bound">y</a> <a id="1072" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1073" class="Symbol">}</a>
      <a id="1081" class="Symbol">→</a> <a id="1083" href="Cubical.Categories.Displayed.Functor.html#651" class="Bound">Cᴰ</a> <a id="1086" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="1088" href="Cubical.Categories.Displayed.Functor.html#1022" class="Bound">f</a> <a id="1090" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="1093" href="Cubical.Categories.Displayed.Functor.html#1040" class="Bound">xᴰ</a> <a id="1096" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="1098" href="Cubical.Categories.Displayed.Functor.html#1058" class="Bound">yᴰ</a> <a id="1101" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Cubical.Categories.Displayed.Functor.html#679" class="Bound">Dᴰ</a> <a id="1108" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="1110" href="Cubical.Categories.Functor.Base.html#604" class="Function">F-hom</a> <a id="1116" href="Cubical.Categories.Displayed.Functor.html#1022" class="Bound">f</a> <a id="1118" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="1121" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="1127" href="Cubical.Categories.Displayed.Functor.html#1040" class="Bound">xᴰ</a> <a id="1130" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="1132" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="1138" href="Cubical.Categories.Displayed.Functor.html#1058" class="Bound">yᴰ</a> <a id="1141" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a>
    <a id="Functorᴰ.F-idᴰ"></a><a id="1147" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="1153" class="Symbol">:</a> <a id="1155" class="Symbol">{</a><a id="1156" href="Cubical.Categories.Displayed.Functor.html#1156" class="Bound">x</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="1162" class="Symbol">.</a><a id="1163" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Categories.Displayed.Functor.html#1168" class="Bound">xᴰ</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1180" href="Cubical.Categories.Displayed.Functor.html#1156" class="Bound">x</a> <a id="1182" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1183" class="Symbol">}</a>
      <a id="1191" class="Symbol">→</a> <a id="1193" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Cubical.Categories.Displayed.Base.html#622" class="Function">Cᴰ.idᴰ</a> <a id="1208" class="Symbol">{</a><a id="1209" class="Argument">p</a> <a id="1211" class="Symbol">=</a> <a id="1213" href="Cubical.Categories.Displayed.Functor.html#1168" class="Bound">xᴰ</a><a id="1215" class="Symbol">})</a> <a id="1218" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">Dᴰ.≡[</a> <a id="1224" href="Cubical.Categories.Functor.Base.html#668" class="Function">F-id</a> <a id="1229" class="Symbol">{</a><a id="1230" href="Cubical.Categories.Displayed.Functor.html#1156" class="Bound">x</a><a id="1231" class="Symbol">}</a> <a id="1233" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Categories.Displayed.Base.html#622" class="Function">Dᴰ.idᴰ</a> <a id="1243" class="Symbol">{</a><a id="1244" class="Argument">p</a> <a id="1246" class="Symbol">=</a> <a id="1248" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="1254" href="Cubical.Categories.Displayed.Functor.html#1168" class="Bound">xᴰ</a><a id="1256" class="Symbol">})</a>
    <a id="Functorᴰ.F-seqᴰ"></a><a id="1263" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="1270" class="Symbol">:</a> <a id="1272" class="Symbol">{</a><a id="1273" href="Cubical.Categories.Displayed.Functor.html#1273" class="Bound">x</a> <a id="1275" href="Cubical.Categories.Displayed.Functor.html#1275" class="Bound">y</a> <a id="1277" href="Cubical.Categories.Displayed.Functor.html#1277" class="Bound">z</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="1283" class="Symbol">.</a><a id="1284" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1286" class="Symbol">}</a> <a id="1288" class="Symbol">{</a><a id="1289" href="Cubical.Categories.Displayed.Functor.html#1289" class="Bound">f</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="1295" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1297" href="Cubical.Categories.Displayed.Functor.html#1273" class="Bound">x</a> <a id="1299" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1301" href="Cubical.Categories.Displayed.Functor.html#1275" class="Bound">y</a> <a id="1303" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1304" class="Symbol">}</a> <a id="1306" class="Symbol">{</a><a id="1307" href="Cubical.Categories.Displayed.Functor.html#1307" class="Bound">g</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="Cubical.Categories.Displayed.Functor.html#587" class="Bound">C</a> <a id="1313" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1315" href="Cubical.Categories.Displayed.Functor.html#1275" class="Bound">y</a> <a id="1317" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1319" href="Cubical.Categories.Displayed.Functor.html#1277" class="Bound">z</a> <a id="1321" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1322" class="Symbol">}</a>
      <a id="1330" class="Symbol">{</a><a id="1331" href="Cubical.Categories.Displayed.Functor.html#1331" class="Bound">xᴰ</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1343" href="Cubical.Categories.Displayed.Functor.html#1273" class="Bound">x</a> <a id="1345" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Cubical.Categories.Displayed.Functor.html#1349" class="Bound">yᴰ</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1361" href="Cubical.Categories.Displayed.Functor.html#1275" class="Bound">y</a> <a id="1363" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1364" class="Symbol">}</a> <a id="1366" class="Symbol">{</a><a id="1367" href="Cubical.Categories.Displayed.Functor.html#1367" class="Bound">zᴰ</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1379" href="Cubical.Categories.Displayed.Functor.html#1277" class="Bound">z</a> <a id="1381" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1382" class="Symbol">}</a>
      <a id="1390" class="Symbol">(</a><a id="1391" href="Cubical.Categories.Displayed.Functor.html#1391" class="Bound">fᴰ</a> <a id="1394" class="Symbol">:</a> <a id="1396" href="Cubical.Categories.Displayed.Functor.html#651" class="Bound">Cᴰ</a> <a id="1399" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="1401" href="Cubical.Categories.Displayed.Functor.html#1289" class="Bound">f</a> <a id="1403" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="1406" href="Cubical.Categories.Displayed.Functor.html#1331" class="Bound">xᴰ</a> <a id="1409" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="1411" href="Cubical.Categories.Displayed.Functor.html#1349" class="Bound">yᴰ</a> <a id="1414" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="1415" class="Symbol">)</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Cubical.Categories.Displayed.Functor.html#1418" class="Bound">gᴰ</a> <a id="1421" class="Symbol">:</a> <a id="1423" href="Cubical.Categories.Displayed.Functor.html#651" class="Bound">Cᴰ</a> <a id="1426" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="1428" href="Cubical.Categories.Displayed.Functor.html#1307" class="Bound">g</a> <a id="1430" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="1433" href="Cubical.Categories.Displayed.Functor.html#1349" class="Bound">yᴰ</a> <a id="1436" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="1438" href="Cubical.Categories.Displayed.Functor.html#1367" class="Bound">zᴰ</a> <a id="1441" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="1442" class="Symbol">)</a>
      <a id="1450" class="Symbol">→</a> <a id="1452" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Cubical.Categories.Displayed.Functor.html#1391" class="Bound">fᴰ</a> <a id="1463" href="Cubical.Categories.Displayed.Base.html#673" class="Function Operator">Cᴰ.⋆ᴰ</a> <a id="1469" href="Cubical.Categories.Displayed.Functor.html#1418" class="Bound">gᴰ</a><a id="1471" class="Symbol">)</a> <a id="1473" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">Dᴰ.≡[</a> <a id="1479" href="Cubical.Categories.Functor.Base.html#729" class="Function">F-seq</a> <a id="1485" href="Cubical.Categories.Displayed.Functor.html#1289" class="Bound">f</a> <a id="1487" href="Cubical.Categories.Displayed.Functor.html#1307" class="Bound">g</a> <a id="1489" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="1491" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="1498" href="Cubical.Categories.Displayed.Functor.html#1391" class="Bound">fᴰ</a> <a id="1501" href="Cubical.Categories.Displayed.Base.html#673" class="Function Operator">Dᴰ.⋆ᴰ</a> <a id="1507" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="1514" href="Cubical.Categories.Displayed.Functor.html#1418" class="Bound">gᴰ</a>

<a id="1518" class="Keyword">module</a> <a id="1525" href="Cubical.Categories.Displayed.Functor.html#1525" class="Module">_</a> <a id="1527" class="Symbol">{</a><a id="1528" href="Cubical.Categories.Displayed.Functor.html#1528" class="Bound">C</a> <a id="1530" class="Symbol">:</a> <a id="1532" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1541" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="1544" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Cubical.Categories.Displayed.Functor.html#1550" class="Bound">D</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1563" href="Cubical.Categories.Displayed.Functor.html#529" class="Generalizable">ℓD</a> <a id="1566" href="Cubical.Categories.Displayed.Functor.html#532" class="Generalizable">ℓD&#39;</a><a id="1569" class="Symbol">}</a> <a id="1571" class="Symbol">{</a><a id="1572" href="Cubical.Categories.Displayed.Functor.html#1572" class="Bound">F</a> <a id="1574" href="Cubical.Categories.Displayed.Functor.html#1574" class="Bound">G</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1586" href="Cubical.Categories.Displayed.Functor.html#1528" class="Bound">C</a> <a id="1588" href="Cubical.Categories.Displayed.Functor.html#1550" class="Bound">D</a><a id="1589" class="Symbol">}</a> <a id="1591" class="Symbol">{</a><a id="1592" href="Cubical.Categories.Displayed.Functor.html#1592" class="Bound">H</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.Categories.Displayed.Functor.html#1572" class="Bound">F</a> <a id="1598" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1600" href="Cubical.Categories.Displayed.Functor.html#1574" class="Bound">G</a><a id="1601" class="Symbol">}</a>
  <a id="1605" class="Symbol">{</a><a id="1606" href="Cubical.Categories.Displayed.Functor.html#1606" class="Bound">Cᴰ</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1621" href="Cubical.Categories.Displayed.Functor.html#1528" class="Bound">C</a> <a id="1623" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="1627" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1649" href="Cubical.Categories.Displayed.Functor.html#1550" class="Bound">D</a> <a id="1651" href="Cubical.Categories.Displayed.Functor.html#536" class="Generalizable">ℓDᴰ</a> <a id="1655" href="Cubical.Categories.Displayed.Functor.html#540" class="Generalizable">ℓDᴰ&#39;</a><a id="1659" class="Symbol">}</a>
  <a id="1663" class="Symbol">{</a><a id="1664" href="Cubical.Categories.Displayed.Functor.html#1664" class="Bound">Fᴰ</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="1678" href="Cubical.Categories.Displayed.Functor.html#1572" class="Bound">F</a> <a id="1680" href="Cubical.Categories.Displayed.Functor.html#1606" class="Bound">Cᴰ</a> <a id="1683" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a><a id="1685" class="Symbol">}</a> <a id="1687" class="Symbol">{</a><a id="1688" href="Cubical.Categories.Displayed.Functor.html#1688" class="Bound">Gᴰ</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="1702" href="Cubical.Categories.Displayed.Functor.html#1574" class="Bound">G</a> <a id="1704" href="Cubical.Categories.Displayed.Functor.html#1606" class="Bound">Cᴰ</a> <a id="1707" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a><a id="1709" class="Symbol">}</a>
  <a id="1713" class="Keyword">where</a>

  <a id="1722" class="Keyword">open</a> <a id="1727" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="1738" class="Keyword">open</a> <a id="1743" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="1753" class="Keyword">open</a> <a id="1758" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="1769" class="Keyword">private</a>
    <a id="1781" class="Keyword">module</a> <a id="1788" href="Cubical.Categories.Displayed.Functor.html#1788" class="Module">Cᴰ</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="1803" href="Cubical.Categories.Displayed.Functor.html#1606" class="Bound">Cᴰ</a>
    <a id="1810" class="Keyword">module</a> <a id="1817" href="Cubical.Categories.Displayed.Functor.html#1817" class="Module">Dᴰ</a> <a id="1820" class="Symbol">=</a> <a id="1822" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="1832" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a>
    <a id="1839" class="Keyword">module</a> <a id="1846" href="Cubical.Categories.Displayed.Functor.html#1846" class="Module">Fᴰ</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a> <a id="1860" href="Cubical.Categories.Displayed.Functor.html#1664" class="Bound">Fᴰ</a>
    <a id="1867" class="Keyword">module</a> <a id="1874" href="Cubical.Categories.Displayed.Functor.html#1874" class="Module">Gᴰ</a> <a id="1877" class="Symbol">=</a> <a id="1879" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a> <a id="1888" href="Cubical.Categories.Displayed.Functor.html#1688" class="Bound">Gᴰ</a>

  <a id="1894" href="Cubical.Categories.Displayed.Functor.html#1894" class="Function">Functorᴰ≡</a> <a id="1904" class="Symbol">:</a>
    <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Categories.Displayed.Functor.html#1911" class="Bound">Hᴰ</a> <a id="1914" class="Symbol">:</a> <a id="1916" class="Symbol">{</a><a id="1917" href="Cubical.Categories.Displayed.Functor.html#1917" class="Bound">x</a> <a id="1919" class="Symbol">:</a> <a id="1921" href="Cubical.Categories.Displayed.Functor.html#1528" class="Bound">C</a> <a id="1923" class="Symbol">.</a><a id="1924" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1926" class="Symbol">}</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Categories.Displayed.Functor.html#1929" class="Bound">xᴰ</a> <a id="1932" class="Symbol">:</a> <a id="1934" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1941" href="Cubical.Categories.Displayed.Functor.html#1917" class="Bound">x</a> <a id="1943" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1954" class="Symbol">(λ</a> <a id="1957" href="Cubical.Categories.Displayed.Functor.html#1957" class="Bound">i</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Dᴰ.ob[</a> <a id="1968" href="Cubical.Categories.Displayed.Functor.html#1592" class="Bound">H</a> <a id="1970" href="Cubical.Categories.Displayed.Functor.html#1957" class="Bound">i</a> <a id="1972" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1974" href="Cubical.Categories.Displayed.Functor.html#1917" class="Bound">x</a> <a id="1976" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="1978" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Cubical.Categories.Displayed.Functor.html#942" class="Function">Fᴰ.F-obᴰ</a> <a id="1991" href="Cubical.Categories.Displayed.Functor.html#1929" class="Bound">xᴰ</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">Gᴰ.F-obᴰ</a> <a id="2005" href="Cubical.Categories.Displayed.Functor.html#1929" class="Bound">xᴰ</a><a id="2007" class="Symbol">))</a>
    <a id="2014" class="Symbol">→</a> <a id="2016" class="Symbol">({</a><a id="2018" href="Cubical.Categories.Displayed.Functor.html#2018" class="Bound">x</a> <a id="2020" href="Cubical.Categories.Displayed.Functor.html#2020" class="Bound">y</a> <a id="2022" class="Symbol">:</a> <a id="2024" href="Cubical.Categories.Displayed.Functor.html#1528" class="Bound">C</a> <a id="2026" class="Symbol">.</a><a id="2027" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2029" class="Symbol">}</a> <a id="2031" class="Symbol">{</a><a id="2032" href="Cubical.Categories.Displayed.Functor.html#2032" class="Bound">f</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Cubical.Categories.Displayed.Functor.html#1528" class="Bound">C</a> <a id="2038" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2040" href="Cubical.Categories.Displayed.Functor.html#2018" class="Bound">x</a> <a id="2042" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2044" href="Cubical.Categories.Displayed.Functor.html#2020" class="Bound">y</a> <a id="2046" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">{</a><a id="2050" href="Cubical.Categories.Displayed.Functor.html#2050" class="Bound">xᴰ</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="2062" href="Cubical.Categories.Displayed.Functor.html#2018" class="Bound">x</a> <a id="2064" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="2065" class="Symbol">}</a> <a id="2067" class="Symbol">{</a><a id="2068" href="Cubical.Categories.Displayed.Functor.html#2068" class="Bound">yᴰ</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="2080" href="Cubical.Categories.Displayed.Functor.html#2020" class="Bound">y</a> <a id="2082" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="2083" class="Symbol">}</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Cubical.Categories.Displayed.Functor.html#2086" class="Bound">fᴰ</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="Cubical.Categories.Displayed.Functor.html#1606" class="Bound">Cᴰ</a> <a id="2094" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="2096" href="Cubical.Categories.Displayed.Functor.html#2032" class="Bound">f</a> <a id="2098" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="2101" href="Cubical.Categories.Displayed.Functor.html#2050" class="Bound">xᴰ</a> <a id="2104" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="2106" href="Cubical.Categories.Displayed.Functor.html#2068" class="Bound">yᴰ</a> <a id="2109" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="2110" class="Symbol">)</a>
        <a id="2120" class="Symbol">→</a> <a id="2122" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2128" class="Symbol">(λ</a> <a id="2131" href="Cubical.Categories.Displayed.Functor.html#2131" class="Bound">i</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a> <a id="2138" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="2140" href="Cubical.Categories.Displayed.Functor.html#1592" class="Bound">H</a> <a id="2142" href="Cubical.Categories.Displayed.Functor.html#2131" class="Bound">i</a> <a id="2144" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2146" href="Cubical.Categories.Displayed.Functor.html#2032" class="Bound">f</a> <a id="2148" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2150" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="2153" href="Cubical.Categories.Displayed.Functor.html#1911" class="Bound">Hᴰ</a> <a id="2156" href="Cubical.Categories.Displayed.Functor.html#2050" class="Bound">xᴰ</a> <a id="2159" href="Cubical.Categories.Displayed.Functor.html#2131" class="Bound">i</a> <a id="2161" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="2163" href="Cubical.Categories.Displayed.Functor.html#1911" class="Bound">Hᴰ</a> <a id="2166" href="Cubical.Categories.Displayed.Functor.html#2068" class="Bound">yᴰ</a> <a id="2169" href="Cubical.Categories.Displayed.Functor.html#2131" class="Bound">i</a> <a id="2171" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="2172" class="Symbol">)</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Cubical.Categories.Displayed.Functor.html#998" class="Function">Fᴰ.F-homᴰ</a> <a id="2185" href="Cubical.Categories.Displayed.Functor.html#2086" class="Bound">fᴰ</a><a id="2187" class="Symbol">)</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">Gᴰ.F-homᴰ</a> <a id="2200" href="Cubical.Categories.Displayed.Functor.html#2086" class="Bound">fᴰ</a><a id="2202" class="Symbol">))</a>
    <a id="2209" class="Symbol">→</a> <a id="2211" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2217" class="Symbol">(λ</a> <a id="2220" href="Cubical.Categories.Displayed.Functor.html#2220" class="Bound">i</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Cubical.Categories.Displayed.Functor.html#1592" class="Bound">H</a> <a id="2236" href="Cubical.Categories.Displayed.Functor.html#2220" class="Bound">i</a><a id="2237" class="Symbol">)</a> <a id="2239" href="Cubical.Categories.Displayed.Functor.html#1606" class="Bound">Cᴰ</a> <a id="2242" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a><a id="2244" class="Symbol">)</a> <a id="2246" href="Cubical.Categories.Displayed.Functor.html#1664" class="Bound">Fᴰ</a> <a id="2249" href="Cubical.Categories.Displayed.Functor.html#1688" class="Bound">Gᴰ</a>
  <a id="2254" href="Cubical.Categories.Displayed.Functor.html#1894" class="Function">Functorᴰ≡</a> <a id="2264" href="Cubical.Categories.Displayed.Functor.html#2264" class="Bound">Hᴰ</a> <a id="2267" href="Cubical.Categories.Displayed.Functor.html#2267" class="Bound">α</a> <a id="2269" href="Cubical.Categories.Displayed.Functor.html#2269" class="Bound">i</a> <a id="2271" class="Symbol">.</a><a id="2272" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="2278" href="Cubical.Categories.Displayed.Functor.html#2278" class="Bound">xᴰ</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Cubical.Categories.Displayed.Functor.html#2264" class="Bound">Hᴰ</a> <a id="2286" href="Cubical.Categories.Displayed.Functor.html#2278" class="Bound">xᴰ</a> <a id="2289" href="Cubical.Categories.Displayed.Functor.html#2269" class="Bound">i</a>
  <a id="2293" href="Cubical.Categories.Displayed.Functor.html#1894" class="Function">Functorᴰ≡</a> <a id="2303" href="Cubical.Categories.Displayed.Functor.html#2303" class="Bound">Hᴰ</a> <a id="2306" href="Cubical.Categories.Displayed.Functor.html#2306" class="Bound">α</a> <a id="2308" href="Cubical.Categories.Displayed.Functor.html#2308" class="Bound">i</a> <a id="2310" class="Symbol">.</a><a id="2311" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="2318" href="Cubical.Categories.Displayed.Functor.html#2318" class="Bound">fᴰ</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="Cubical.Categories.Displayed.Functor.html#2306" class="Bound">α</a> <a id="2325" href="Cubical.Categories.Displayed.Functor.html#2318" class="Bound">fᴰ</a> <a id="2328" href="Cubical.Categories.Displayed.Functor.html#2308" class="Bound">i</a>
  <a id="2332" href="Cubical.Categories.Displayed.Functor.html#1894" class="Function">Functorᴰ≡</a> <a id="2342" href="Cubical.Categories.Displayed.Functor.html#2342" class="Bound">Hᴰ</a> <a id="2345" href="Cubical.Categories.Displayed.Functor.html#2345" class="Bound">α</a> <a id="2347" href="Cubical.Categories.Displayed.Functor.html#2347" class="Bound">i</a> <a id="2349" class="Symbol">.</a><a id="2350" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="2356" class="Symbol">{</a><a id="2357" class="Argument">xᴰ</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Cubical.Categories.Displayed.Functor.html#2362" class="Bound">xᴰ</a><a id="2364" class="Symbol">}</a> <a id="2366" class="Symbol">=</a>
    <a id="2372" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a>
      <a id="2391" class="Symbol">{</a><a id="2392" class="Argument">B</a> <a id="2394" class="Symbol">=</a> <a id="2396" class="Symbol">λ</a> <a id="2398" href="Cubical.Categories.Displayed.Functor.html#2398" class="Bound">i</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2408" class="Symbol">(λ</a> <a id="2411" href="Cubical.Categories.Displayed.Functor.html#2411" class="Bound">j</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a> <a id="2418" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="2420" href="Cubical.Categories.Displayed.Functor.html#1592" class="Bound">H</a> <a id="2422" href="Cubical.Categories.Displayed.Functor.html#2398" class="Bound">i</a> <a id="2424" class="Symbol">.</a><a id="2425" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2430" href="Cubical.Categories.Displayed.Functor.html#2411" class="Bound">j</a> <a id="2432" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="2435" href="Cubical.Categories.Displayed.Functor.html#2342" class="Bound">Hᴰ</a> <a id="2438" href="Cubical.Categories.Displayed.Functor.html#2362" class="Bound">xᴰ</a> <a id="2441" href="Cubical.Categories.Displayed.Functor.html#2398" class="Bound">i</a> <a id="2443" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="2445" href="Cubical.Categories.Displayed.Functor.html#2342" class="Bound">Hᴰ</a> <a id="2448" href="Cubical.Categories.Displayed.Functor.html#2362" class="Bound">xᴰ</a> <a id="2451" href="Cubical.Categories.Displayed.Functor.html#2398" class="Bound">i</a> <a id="2453" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Categories.Displayed.Functor.html#2345" class="Bound">α</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Categories.Displayed.Base.html#622" class="Function">Cᴰ.idᴰ</a><a id="2466" class="Symbol">)</a> <a id="2468" href="Cubical.Categories.Displayed.Functor.html#2398" class="Bound">i</a><a id="2469" class="Symbol">)</a> <a id="2471" href="Cubical.Categories.Displayed.Base.html#622" class="Function">Dᴰ.idᴰ</a><a id="2477" class="Symbol">}</a>
      <a id="2485" class="Symbol">(λ</a> <a id="2488" href="Cubical.Categories.Displayed.Functor.html#2488" class="Bound">i</a> <a id="2490" class="Symbol">→</a> <a id="2492" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="2509" class="Number">1</a> <a id="2511" href="Cubical.Categories.Displayed.Base.html#1516" class="Function">Dᴰ.isSetHomᴰ</a> <a id="2524" class="Symbol">_</a> <a id="2526" class="Symbol">_)</a>
      <a id="2535" href="Cubical.Categories.Displayed.Functor.html#1147" class="Function">Fᴰ.F-idᴰ</a>
      <a id="2550" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">Gᴰ.F-idᴰ</a>
      <a id="2565" href="Cubical.Categories.Displayed.Functor.html#2347" class="Bound">i</a>
  <a id="2569" href="Cubical.Categories.Displayed.Functor.html#1894" class="Function">Functorᴰ≡</a> <a id="2579" href="Cubical.Categories.Displayed.Functor.html#2579" class="Bound">Hᴰ</a> <a id="2582" href="Cubical.Categories.Displayed.Functor.html#2582" class="Bound">α</a> <a id="2584" href="Cubical.Categories.Displayed.Functor.html#2584" class="Bound">i</a> <a id="2586" class="Symbol">.</a><a id="2587" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="2594" class="Symbol">{</a><a id="2595" class="Argument">f</a> <a id="2597" class="Symbol">=</a> <a id="2599" href="Cubical.Categories.Displayed.Functor.html#2599" class="Bound">f</a><a id="2600" class="Symbol">}</a> <a id="2602" class="Symbol">{</a><a id="2603" class="Argument">g</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Cubical.Categories.Displayed.Functor.html#2607" class="Bound">g</a><a id="2608" class="Symbol">}</a> <a id="2610" class="Symbol">{</a><a id="2611" class="Argument">xᴰ</a> <a id="2614" class="Symbol">=</a> <a id="2616" href="Cubical.Categories.Displayed.Functor.html#2616" class="Bound">xᴰ</a><a id="2618" class="Symbol">}</a> <a id="2620" class="Symbol">{</a><a id="2621" class="Argument">zᴰ</a> <a id="2624" class="Symbol">=</a> <a id="2626" href="Cubical.Categories.Displayed.Functor.html#2626" class="Bound">zᴰ</a><a id="2628" class="Symbol">}</a> <a id="2630" href="Cubical.Categories.Displayed.Functor.html#2630" class="Bound">fᴰ</a> <a id="2633" href="Cubical.Categories.Displayed.Functor.html#2633" class="Bound">gᴰ</a> <a id="2636" class="Symbol">=</a>
    <a id="2642" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a>
      <a id="2661" class="Symbol">{</a><a id="2662" class="Argument">B</a> <a id="2664" class="Symbol">=</a> <a id="2666" class="Symbol">λ</a> <a id="2668" href="Cubical.Categories.Displayed.Functor.html#2668" class="Bound">i</a> <a id="2670" class="Symbol">→</a>
        <a id="2680" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2686" class="Symbol">(λ</a> <a id="2689" href="Cubical.Categories.Displayed.Functor.html#2689" class="Bound">j</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="Cubical.Categories.Displayed.Functor.html#1634" class="Bound">Dᴰ</a> <a id="2696" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="2698" href="Cubical.Categories.Displayed.Functor.html#1592" class="Bound">H</a> <a id="2700" href="Cubical.Categories.Displayed.Functor.html#2668" class="Bound">i</a> <a id="2702" class="Symbol">.</a><a id="2703" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="2709" href="Cubical.Categories.Displayed.Functor.html#2599" class="Bound">f</a> <a id="2711" href="Cubical.Categories.Displayed.Functor.html#2607" class="Bound">g</a> <a id="2713" href="Cubical.Categories.Displayed.Functor.html#2689" class="Bound">j</a> <a id="2715" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="2718" href="Cubical.Categories.Displayed.Functor.html#2579" class="Bound">Hᴰ</a> <a id="2721" href="Cubical.Categories.Displayed.Functor.html#2616" class="Bound">xᴰ</a> <a id="2724" href="Cubical.Categories.Displayed.Functor.html#2668" class="Bound">i</a> <a id="2726" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="2728" href="Cubical.Categories.Displayed.Functor.html#2579" class="Bound">Hᴰ</a> <a id="2731" href="Cubical.Categories.Displayed.Functor.html#2626" class="Bound">zᴰ</a> <a id="2734" href="Cubical.Categories.Displayed.Functor.html#2668" class="Bound">i</a> <a id="2736" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="2737" class="Symbol">)</a>
          <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Categories.Displayed.Functor.html#2582" class="Bound">α</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Categories.Displayed.Functor.html#2630" class="Bound">fᴰ</a> <a id="2756" href="Cubical.Categories.Displayed.Base.html#673" class="Function Operator">Cᴰ.⋆ᴰ</a> <a id="2762" href="Cubical.Categories.Displayed.Functor.html#2633" class="Bound">gᴰ</a><a id="2764" class="Symbol">)</a> <a id="2766" href="Cubical.Categories.Displayed.Functor.html#2668" class="Bound">i</a><a id="2767" class="Symbol">)</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Cubical.Categories.Displayed.Functor.html#2582" class="Bound">α</a> <a id="2772" href="Cubical.Categories.Displayed.Functor.html#2630" class="Bound">fᴰ</a> <a id="2775" href="Cubical.Categories.Displayed.Functor.html#2668" class="Bound">i</a> <a id="2777" href="Cubical.Categories.Displayed.Base.html#673" class="Function Operator">Dᴰ.⋆ᴰ</a> <a id="2783" href="Cubical.Categories.Displayed.Functor.html#2582" class="Bound">α</a> <a id="2785" href="Cubical.Categories.Displayed.Functor.html#2633" class="Bound">gᴰ</a> <a id="2788" href="Cubical.Categories.Displayed.Functor.html#2668" class="Bound">i</a><a id="2789" class="Symbol">)}</a>
      <a id="2798" class="Symbol">(λ</a> <a id="2801" href="Cubical.Categories.Displayed.Functor.html#2801" class="Bound">i</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="2822" class="Number">1</a> <a id="2824" href="Cubical.Categories.Displayed.Base.html#1516" class="Function">Dᴰ.isSetHomᴰ</a> <a id="2837" class="Symbol">_</a> <a id="2839" class="Symbol">_)</a>
      <a id="2848" class="Symbol">(</a><a id="2849" href="Cubical.Categories.Displayed.Functor.html#1263" class="Function">Fᴰ.F-seqᴰ</a> <a id="2859" href="Cubical.Categories.Displayed.Functor.html#2630" class="Bound">fᴰ</a> <a id="2862" href="Cubical.Categories.Displayed.Functor.html#2633" class="Bound">gᴰ</a><a id="2864" class="Symbol">)</a>
      <a id="2872" class="Symbol">(</a><a id="2873" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">Gᴰ.F-seqᴰ</a> <a id="2883" href="Cubical.Categories.Displayed.Functor.html#2630" class="Bound">fᴰ</a> <a id="2886" href="Cubical.Categories.Displayed.Functor.html#2633" class="Bound">gᴰ</a><a id="2888" class="Symbol">)</a>
      <a id="2896" href="Cubical.Categories.Displayed.Functor.html#2584" class="Bound">i</a>

<a id="2899" class="Comment">-- Displayed identity functor</a>

<a id="2930" class="Keyword">module</a> <a id="2937" href="Cubical.Categories.Displayed.Functor.html#2937" class="Module">_</a> <a id="2939" class="Keyword">where</a>
  <a id="2947" class="Keyword">open</a> <a id="2952" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>

  <a id="2964" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">𝟙ᴰ⟨_⟩</a> <a id="2970" class="Symbol">:</a> <a id="2972" class="Symbol">{</a><a id="2973" href="Cubical.Categories.Displayed.Functor.html#2973" class="Bound">C</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2986" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="2989" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a><a id="2992" class="Symbol">}</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Cubical.Categories.Displayed.Functor.html#2995" class="Bound">Cᴰ</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3010" href="Cubical.Categories.Displayed.Functor.html#2973" class="Bound">C</a> <a id="3012" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="3016" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="3033" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="3036" href="Cubical.Categories.Displayed.Functor.html#2973" class="Bound">C</a> <a id="3038" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="3040" href="Cubical.Categories.Displayed.Functor.html#2995" class="Bound">Cᴰ</a> <a id="3043" href="Cubical.Categories.Displayed.Functor.html#2995" class="Bound">Cᴰ</a>
  <a id="3048" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">𝟙ᴰ⟨</a> <a id="3052" href="Cubical.Categories.Displayed.Functor.html#3052" class="Bound">Cᴰ</a> <a id="3055" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">⟩</a> <a id="3057" class="Symbol">.</a><a id="3058" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="3064" href="Cubical.Categories.Displayed.Functor.html#3064" class="Bound">x</a>    <a id="3069" class="Symbol">=</a> <a id="3071" href="Cubical.Categories.Displayed.Functor.html#3064" class="Bound">x</a>
  <a id="3075" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">𝟙ᴰ⟨</a> <a id="3079" href="Cubical.Categories.Displayed.Functor.html#3079" class="Bound">Cᴰ</a> <a id="3082" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">⟩</a> <a id="3084" class="Symbol">.</a><a id="3085" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="3092" href="Cubical.Categories.Displayed.Functor.html#3092" class="Bound">f</a>   <a id="3096" class="Symbol">=</a> <a id="3098" href="Cubical.Categories.Displayed.Functor.html#3092" class="Bound">f</a>
  <a id="3102" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">𝟙ᴰ⟨</a> <a id="3106" href="Cubical.Categories.Displayed.Functor.html#3106" class="Bound">Cᴰ</a> <a id="3109" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">⟩</a> <a id="3111" class="Symbol">.</a><a id="3112" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a>      <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3132" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">𝟙ᴰ⟨</a> <a id="3136" href="Cubical.Categories.Displayed.Functor.html#3136" class="Bound">Cᴰ</a> <a id="3139" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">⟩</a> <a id="3141" class="Symbol">.</a><a id="3142" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="3149" class="Symbol">_</a> <a id="3151" class="Symbol">_</a> <a id="3153" class="Symbol">=</a> <a id="3155" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3161" class="Comment">-- Displayed functor composition</a>

<a id="3195" class="Keyword">module</a> <a id="3202" href="Cubical.Categories.Displayed.Functor.html#3202" class="Module">_</a> <a id="3204" class="Symbol">{</a><a id="3205" href="Cubical.Categories.Displayed.Functor.html#3205" class="Bound">C</a> <a id="3207" class="Symbol">:</a> <a id="3209" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3218" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="3221" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a><a id="3224" class="Symbol">}</a> <a id="3226" class="Symbol">{</a><a id="3227" href="Cubical.Categories.Displayed.Functor.html#3227" class="Bound">D</a> <a id="3229" class="Symbol">:</a> <a id="3231" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3240" href="Cubical.Categories.Displayed.Functor.html#529" class="Generalizable">ℓD</a> <a id="3243" href="Cubical.Categories.Displayed.Functor.html#532" class="Generalizable">ℓD&#39;</a><a id="3246" class="Symbol">}</a> <a id="3248" class="Symbol">{</a><a id="3249" href="Cubical.Categories.Displayed.Functor.html#3249" class="Bound">E</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3262" href="Cubical.Categories.Displayed.Functor.html#545" class="Generalizable">ℓE</a> <a id="3265" href="Cubical.Categories.Displayed.Functor.html#548" class="Generalizable">ℓE&#39;</a><a id="3268" class="Symbol">}</a>
  <a id="3272" class="Symbol">{</a><a id="3273" href="Cubical.Categories.Displayed.Functor.html#3273" class="Bound">F</a> <a id="3275" class="Symbol">:</a> <a id="3277" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3285" href="Cubical.Categories.Displayed.Functor.html#3205" class="Bound">C</a> <a id="3287" href="Cubical.Categories.Displayed.Functor.html#3227" class="Bound">D</a><a id="3288" class="Symbol">}</a> <a id="3290" class="Symbol">{</a><a id="3291" href="Cubical.Categories.Displayed.Functor.html#3291" class="Bound">G</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3303" href="Cubical.Categories.Displayed.Functor.html#3227" class="Bound">D</a> <a id="3305" href="Cubical.Categories.Displayed.Functor.html#3249" class="Bound">E</a><a id="3306" class="Symbol">}</a>
  <a id="3310" class="Symbol">{</a><a id="3311" href="Cubical.Categories.Displayed.Functor.html#3311" class="Bound">Cᴰ</a> <a id="3314" class="Symbol">:</a> <a id="3316" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3326" href="Cubical.Categories.Displayed.Functor.html#3205" class="Bound">C</a> <a id="3328" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="3332" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a><a id="3336" class="Symbol">}</a> <a id="3338" class="Symbol">{</a><a id="3339" href="Cubical.Categories.Displayed.Functor.html#3339" class="Bound">Dᴰ</a> <a id="3342" class="Symbol">:</a> <a id="3344" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3354" href="Cubical.Categories.Displayed.Functor.html#3227" class="Bound">D</a> <a id="3356" href="Cubical.Categories.Displayed.Functor.html#536" class="Generalizable">ℓDᴰ</a> <a id="3360" href="Cubical.Categories.Displayed.Functor.html#540" class="Generalizable">ℓDᴰ&#39;</a><a id="3364" class="Symbol">}</a> <a id="3366" class="Symbol">{</a><a id="3367" href="Cubical.Categories.Displayed.Functor.html#3367" class="Bound">Eᴰ</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3382" href="Cubical.Categories.Displayed.Functor.html#3249" class="Bound">E</a> <a id="3384" href="Cubical.Categories.Displayed.Functor.html#552" class="Generalizable">ℓEᴰ</a> <a id="3388" href="Cubical.Categories.Displayed.Functor.html#556" class="Generalizable">ℓEᴰ&#39;</a><a id="3392" class="Symbol">}</a>
  <a id="3396" class="Symbol">(</a><a id="3397" href="Cubical.Categories.Displayed.Functor.html#3397" class="Bound">Gᴰ</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="3411" href="Cubical.Categories.Displayed.Functor.html#3291" class="Bound">G</a> <a id="3413" href="Cubical.Categories.Displayed.Functor.html#3339" class="Bound">Dᴰ</a> <a id="3416" href="Cubical.Categories.Displayed.Functor.html#3367" class="Bound">Eᴰ</a><a id="3418" class="Symbol">)</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Cubical.Categories.Displayed.Functor.html#3421" class="Bound">Fᴰ</a> <a id="3424" class="Symbol">:</a> <a id="3426" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="3435" href="Cubical.Categories.Displayed.Functor.html#3273" class="Bound">F</a> <a id="3437" href="Cubical.Categories.Displayed.Functor.html#3311" class="Bound">Cᴰ</a> <a id="3440" href="Cubical.Categories.Displayed.Functor.html#3339" class="Bound">Dᴰ</a><a id="3442" class="Symbol">)</a>
  <a id="3446" class="Keyword">where</a>

  <a id="3455" class="Keyword">open</a> <a id="3460" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="3471" class="Keyword">private</a>
    <a id="3483" class="Keyword">module</a> <a id="3490" href="Cubical.Categories.Displayed.Functor.html#3490" class="Module">Fᴰ</a> <a id="3493" class="Symbol">=</a> <a id="3495" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a> <a id="3504" href="Cubical.Categories.Displayed.Functor.html#3421" class="Bound">Fᴰ</a>
    <a id="3511" class="Keyword">module</a> <a id="3518" href="Cubical.Categories.Displayed.Functor.html#3518" class="Module">Gᴰ</a> <a id="3521" class="Symbol">=</a> <a id="3523" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a> <a id="3532" href="Cubical.Categories.Displayed.Functor.html#3397" class="Bound">Gᴰ</a>

  <a id="3538" href="Cubical.Categories.Displayed.Functor.html#3538" class="Function">funcCompᴰ</a> <a id="3548" class="Symbol">:</a> <a id="3550" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="3569" href="Cubical.Categories.Displayed.Functor.html#3291" class="Bound">G</a> <a id="3571" href="Cubical.Categories.Displayed.Functor.html#3273" class="Bound">F</a><a id="3572" class="Symbol">)</a> <a id="3574" href="Cubical.Categories.Displayed.Functor.html#3311" class="Bound">Cᴰ</a> <a id="3577" href="Cubical.Categories.Displayed.Functor.html#3367" class="Bound">Eᴰ</a>
  <a id="3582" href="Cubical.Categories.Displayed.Functor.html#3538" class="Function">funcCompᴰ</a> <a id="3592" class="Symbol">.</a><a id="3593" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="3599" class="Symbol">=</a> <a id="3601" href="Cubical.Categories.Displayed.Functor.html#942" class="Function">Gᴰ.F-obᴰ</a> <a id="3610" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3612" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">Fᴰ.F-obᴰ</a>
  <a id="3623" href="Cubical.Categories.Displayed.Functor.html#3538" class="Function">funcCompᴰ</a> <a id="3633" class="Symbol">.</a><a id="3634" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="3641" class="Symbol">=</a> <a id="3643" href="Cubical.Categories.Displayed.Functor.html#998" class="Function">Gᴰ.F-homᴰ</a> <a id="3653" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3655" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">Fᴰ.F-homᴰ</a>
  <a id="3667" href="Cubical.Categories.Displayed.Functor.html#3538" class="Function">funcCompᴰ</a> <a id="3677" class="Symbol">.</a><a id="3678" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="3684" class="Symbol">=</a> <a id="3686" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="3697" class="Symbol">{</a><a id="3698" class="Argument">B</a> <a id="3700" class="Symbol">=</a> <a id="3702" href="Cubical.Categories.Displayed.Functor.html#3367" class="Bound">Eᴰ</a> <a id="3705" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[_][</a> <a id="3710" class="Symbol">_</a> <a id="3712" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="3714" class="Symbol">_</a> <a id="3716" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="3717" class="Symbol">}</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="3726" class="Symbol">(λ</a> <a id="3729" href="Cubical.Categories.Displayed.Functor.html#3729" class="Bound">_</a> <a id="3731" class="Symbol">→</a> <a id="3733" href="Cubical.Categories.Displayed.Functor.html#998" class="Function">Gᴰ.F-homᴰ</a><a id="3742" class="Symbol">)</a> <a id="3744" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">Fᴰ.F-idᴰ</a><a id="3752" class="Symbol">)</a> <a id="3754" href="Cubical.Categories.Displayed.Functor.html#1147" class="Function">Gᴰ.F-idᴰ</a>
  <a id="3765" href="Cubical.Categories.Displayed.Functor.html#3538" class="Function">funcCompᴰ</a> <a id="3775" class="Symbol">.</a><a id="3776" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="3783" class="Symbol">_</a> <a id="3785" class="Symbol">_</a> <a id="3787" class="Symbol">=</a>
    <a id="3793" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="3804" class="Symbol">{</a><a id="3805" class="Argument">B</a> <a id="3807" class="Symbol">=</a> <a id="3809" href="Cubical.Categories.Displayed.Functor.html#3367" class="Bound">Eᴰ</a> <a id="3812" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[_][</a> <a id="3817" class="Symbol">_</a> <a id="3819" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="3821" class="Symbol">_</a> <a id="3823" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="3824" class="Symbol">}</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="3833" class="Symbol">(λ</a> <a id="3836" href="Cubical.Categories.Displayed.Functor.html#3836" class="Bound">_</a> <a id="3838" class="Symbol">→</a> <a id="3840" href="Cubical.Categories.Displayed.Functor.html#998" class="Function">Gᴰ.F-homᴰ</a><a id="3849" class="Symbol">)</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">Fᴰ.F-seqᴰ</a> <a id="3862" class="Symbol">_</a> <a id="3864" class="Symbol">_)</a> <a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.Categories.Displayed.Functor.html#1263" class="Function">Gᴰ.F-seqᴰ</a> <a id="3880" class="Symbol">_</a> <a id="3882" class="Symbol">_)</a>

<a id="_∘Fᴰ_"></a><a id="3886" href="Cubical.Categories.Displayed.Functor.html#3886" class="Function Operator">_∘Fᴰ_</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Cubical.Categories.Displayed.Functor.html#3538" class="Function">funcCompᴰ</a>

<a id="3905" class="Comment">-- Displayed functor associativity</a>

<a id="F-assocᴰ"></a><a id="3941" href="Cubical.Categories.Displayed.Functor.html#3941" class="Function">F-assocᴰ</a> <a id="3950" class="Symbol">:</a> <a id="3952" class="Symbol">{</a><a id="3953" href="Cubical.Categories.Displayed.Functor.html#3953" class="Bound">B</a> <a id="3955" class="Symbol">:</a> <a id="3957" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3966" href="Cubical.Categories.Displayed.Functor.html#497" class="Generalizable">ℓB</a> <a id="3969" href="Cubical.Categories.Displayed.Functor.html#500" class="Generalizable">ℓB&#39;</a><a id="3972" class="Symbol">}</a> <a id="3974" class="Symbol">{</a><a id="3975" href="Cubical.Categories.Displayed.Functor.html#3975" class="Bound">C</a> <a id="3977" class="Symbol">:</a> <a id="3979" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3988" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="3991" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a><a id="3994" class="Symbol">}</a> <a id="3996" class="Symbol">{</a><a id="3997" href="Cubical.Categories.Displayed.Functor.html#3997" class="Bound">D</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4010" href="Cubical.Categories.Displayed.Functor.html#529" class="Generalizable">ℓD</a> <a id="4013" href="Cubical.Categories.Displayed.Functor.html#532" class="Generalizable">ℓD&#39;</a><a id="4016" class="Symbol">}</a> <a id="4018" class="Symbol">{</a><a id="4019" href="Cubical.Categories.Displayed.Functor.html#4019" class="Bound">E</a> <a id="4021" class="Symbol">:</a> <a id="4023" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4032" href="Cubical.Categories.Displayed.Functor.html#545" class="Generalizable">ℓE</a> <a id="4035" href="Cubical.Categories.Displayed.Functor.html#548" class="Generalizable">ℓE&#39;</a><a id="4038" class="Symbol">}</a>
  <a id="4042" class="Symbol">{</a><a id="4043" href="Cubical.Categories.Displayed.Functor.html#4043" class="Bound">F</a> <a id="4045" class="Symbol">:</a> <a id="4047" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4055" href="Cubical.Categories.Displayed.Functor.html#3953" class="Bound">B</a> <a id="4057" href="Cubical.Categories.Displayed.Functor.html#3975" class="Bound">C</a><a id="4058" class="Symbol">}</a> <a id="4060" class="Symbol">{</a><a id="4061" href="Cubical.Categories.Displayed.Functor.html#4061" class="Bound">G</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4073" href="Cubical.Categories.Displayed.Functor.html#3975" class="Bound">C</a> <a id="4075" href="Cubical.Categories.Displayed.Functor.html#3997" class="Bound">D</a><a id="4076" class="Symbol">}</a> <a id="4078" class="Symbol">{</a><a id="4079" href="Cubical.Categories.Displayed.Functor.html#4079" class="Bound">H</a> <a id="4081" class="Symbol">:</a> <a id="4083" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4091" href="Cubical.Categories.Displayed.Functor.html#3997" class="Bound">D</a> <a id="4093" href="Cubical.Categories.Displayed.Functor.html#4019" class="Bound">E</a><a id="4094" class="Symbol">}</a>
  <a id="4098" class="Symbol">{</a><a id="4099" href="Cubical.Categories.Displayed.Functor.html#4099" class="Bound">Bᴰ</a> <a id="4102" class="Symbol">:</a> <a id="4104" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="4114" href="Cubical.Categories.Displayed.Functor.html#3953" class="Bound">B</a> <a id="4116" href="Cubical.Categories.Displayed.Functor.html#504" class="Generalizable">ℓBᴰ</a> <a id="4120" href="Cubical.Categories.Displayed.Functor.html#508" class="Generalizable">ℓBᴰ&#39;</a><a id="4124" class="Symbol">}</a> <a id="4126" class="Symbol">{</a><a id="4127" href="Cubical.Categories.Displayed.Functor.html#4127" class="Bound">Cᴰ</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="4142" href="Cubical.Categories.Displayed.Functor.html#3975" class="Bound">C</a> <a id="4144" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="4148" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a><a id="4152" class="Symbol">}</a>
  <a id="4156" class="Symbol">{</a><a id="4157" href="Cubical.Categories.Displayed.Functor.html#4157" class="Bound">Dᴰ</a> <a id="4160" class="Symbol">:</a> <a id="4162" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="4172" href="Cubical.Categories.Displayed.Functor.html#3997" class="Bound">D</a> <a id="4174" href="Cubical.Categories.Displayed.Functor.html#536" class="Generalizable">ℓDᴰ</a> <a id="4178" href="Cubical.Categories.Displayed.Functor.html#540" class="Generalizable">ℓDᴰ&#39;</a><a id="4182" class="Symbol">}</a> <a id="4184" class="Symbol">{</a><a id="4185" href="Cubical.Categories.Displayed.Functor.html#4185" class="Bound">Eᴰ</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="4200" href="Cubical.Categories.Displayed.Functor.html#4019" class="Bound">E</a> <a id="4202" href="Cubical.Categories.Displayed.Functor.html#552" class="Generalizable">ℓEᴰ</a> <a id="4206" href="Cubical.Categories.Displayed.Functor.html#556" class="Generalizable">ℓEᴰ&#39;</a><a id="4210" class="Symbol">}</a>
  <a id="4214" class="Symbol">{</a><a id="4215" href="Cubical.Categories.Displayed.Functor.html#4215" class="Bound">Fᴰ</a> <a id="4218" class="Symbol">:</a> <a id="4220" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="4229" href="Cubical.Categories.Displayed.Functor.html#4043" class="Bound">F</a> <a id="4231" href="Cubical.Categories.Displayed.Functor.html#4099" class="Bound">Bᴰ</a> <a id="4234" href="Cubical.Categories.Displayed.Functor.html#4127" class="Bound">Cᴰ</a><a id="4236" class="Symbol">}</a> <a id="4238" class="Symbol">{</a><a id="4239" href="Cubical.Categories.Displayed.Functor.html#4239" class="Bound">Gᴰ</a> <a id="4242" class="Symbol">:</a> <a id="4244" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="4253" href="Cubical.Categories.Displayed.Functor.html#4061" class="Bound">G</a> <a id="4255" href="Cubical.Categories.Displayed.Functor.html#4127" class="Bound">Cᴰ</a> <a id="4258" href="Cubical.Categories.Displayed.Functor.html#4157" class="Bound">Dᴰ</a><a id="4260" class="Symbol">}</a> <a id="4262" class="Symbol">{</a><a id="4263" href="Cubical.Categories.Displayed.Functor.html#4263" class="Bound">Hᴰ</a> <a id="4266" class="Symbol">:</a> <a id="4268" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="4277" href="Cubical.Categories.Displayed.Functor.html#4079" class="Bound">H</a> <a id="4279" href="Cubical.Categories.Displayed.Functor.html#4157" class="Bound">Dᴰ</a> <a id="4282" href="Cubical.Categories.Displayed.Functor.html#4185" class="Bound">Eᴰ</a><a id="4284" class="Symbol">}</a>
  <a id="4288" class="Symbol">→</a> <a id="4290" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4296" class="Symbol">(λ</a> <a id="4299" href="Cubical.Categories.Displayed.Functor.html#4299" class="Bound">i</a> <a id="4301" class="Symbol">→</a> <a id="4303" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Categories.Functor.Properties.html#915" class="Function">F-assoc</a> <a id="4321" class="Symbol">{</a><a id="4322" class="Argument">F</a> <a id="4324" class="Symbol">=</a> <a id="4326" href="Cubical.Categories.Displayed.Functor.html#4043" class="Bound">F</a><a id="4327" class="Symbol">}</a> <a id="4329" class="Symbol">{</a><a id="4330" class="Argument">G</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="Cubical.Categories.Displayed.Functor.html#4061" class="Bound">G</a><a id="4335" class="Symbol">}</a> <a id="4337" class="Symbol">{</a><a id="4338" class="Argument">H</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Cubical.Categories.Displayed.Functor.html#4079" class="Bound">H</a><a id="4343" class="Symbol">}</a> <a id="4345" href="Cubical.Categories.Displayed.Functor.html#4299" class="Bound">i</a><a id="4346" class="Symbol">)</a> <a id="4348" href="Cubical.Categories.Displayed.Functor.html#4099" class="Bound">Bᴰ</a> <a id="4351" href="Cubical.Categories.Displayed.Functor.html#4185" class="Bound">Eᴰ</a><a id="4353" class="Symbol">)</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Cubical.Categories.Displayed.Functor.html#4263" class="Bound">Hᴰ</a> <a id="4359" href="Cubical.Categories.Displayed.Functor.html#3886" class="Function Operator">∘Fᴰ</a> <a id="4363" class="Symbol">(</a><a id="4364" href="Cubical.Categories.Displayed.Functor.html#4239" class="Bound">Gᴰ</a> <a id="4367" href="Cubical.Categories.Displayed.Functor.html#3886" class="Function Operator">∘Fᴰ</a> <a id="4371" href="Cubical.Categories.Displayed.Functor.html#4215" class="Bound">Fᴰ</a><a id="4373" class="Symbol">))</a> <a id="4376" class="Symbol">((</a><a id="4378" href="Cubical.Categories.Displayed.Functor.html#4263" class="Bound">Hᴰ</a> <a id="4381" href="Cubical.Categories.Displayed.Functor.html#3886" class="Function Operator">∘Fᴰ</a> <a id="4385" href="Cubical.Categories.Displayed.Functor.html#4239" class="Bound">Gᴰ</a><a id="4387" class="Symbol">)</a> <a id="4389" href="Cubical.Categories.Displayed.Functor.html#3886" class="Function Operator">∘Fᴰ</a> <a id="4393" href="Cubical.Categories.Displayed.Functor.html#4215" class="Bound">Fᴰ</a><a id="4395" class="Symbol">)</a>
<a id="4397" href="Cubical.Categories.Displayed.Functor.html#3941" class="Function">F-assocᴰ</a> <a id="4406" class="Symbol">=</a> <a id="4408" href="Cubical.Categories.Displayed.Functor.html#1894" class="Function">Functorᴰ≡</a> <a id="4418" class="Symbol">(λ</a> <a id="4421" href="Cubical.Categories.Displayed.Functor.html#4421" class="Bound">_</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4429" class="Symbol">)</a> <a id="4431" class="Symbol">(λ</a> <a id="4434" href="Cubical.Categories.Displayed.Functor.html#4434" class="Bound">_</a> <a id="4436" class="Symbol">→</a> <a id="4438" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4442" class="Symbol">)</a>

<a id="4445" class="Comment">-- Displayed functor unit laws</a>

<a id="4477" class="Keyword">module</a> <a id="4484" href="Cubical.Categories.Displayed.Functor.html#4484" class="Module">_</a> <a id="4486" class="Symbol">{</a><a id="4487" href="Cubical.Categories.Displayed.Functor.html#4487" class="Bound">C</a> <a id="4489" class="Symbol">:</a> <a id="4491" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4500" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="4503" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a><a id="4506" class="Symbol">}</a> <a id="4508" class="Symbol">{</a><a id="4509" href="Cubical.Categories.Displayed.Functor.html#4509" class="Bound">D</a> <a id="4511" class="Symbol">:</a> <a id="4513" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4522" href="Cubical.Categories.Displayed.Functor.html#529" class="Generalizable">ℓD</a> <a id="4525" href="Cubical.Categories.Displayed.Functor.html#532" class="Generalizable">ℓD&#39;</a><a id="4528" class="Symbol">}</a> <a id="4530" class="Symbol">{</a><a id="4531" href="Cubical.Categories.Displayed.Functor.html#4531" class="Bound">F</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4543" href="Cubical.Categories.Displayed.Functor.html#4487" class="Bound">C</a> <a id="4545" href="Cubical.Categories.Displayed.Functor.html#4509" class="Bound">D</a><a id="4546" class="Symbol">}</a>
  <a id="4550" class="Symbol">{</a><a id="4551" href="Cubical.Categories.Displayed.Functor.html#4551" class="Bound">Cᴰ</a> <a id="4554" class="Symbol">:</a> <a id="4556" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="4566" href="Cubical.Categories.Displayed.Functor.html#4487" class="Bound">C</a> <a id="4568" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="4572" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a><a id="4576" class="Symbol">}</a> <a id="4578" class="Symbol">{</a><a id="4579" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a> <a id="4582" class="Symbol">:</a> <a id="4584" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="4594" href="Cubical.Categories.Displayed.Functor.html#4509" class="Bound">D</a> <a id="4596" href="Cubical.Categories.Displayed.Functor.html#536" class="Generalizable">ℓDᴰ</a> <a id="4600" href="Cubical.Categories.Displayed.Functor.html#540" class="Generalizable">ℓDᴰ&#39;</a><a id="4604" class="Symbol">}</a> <a id="4606" class="Symbol">{</a><a id="4607" href="Cubical.Categories.Displayed.Functor.html#4607" class="Bound">Fᴰ</a> <a id="4610" class="Symbol">:</a> <a id="4612" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="4621" href="Cubical.Categories.Displayed.Functor.html#4531" class="Bound">F</a> <a id="4623" href="Cubical.Categories.Displayed.Functor.html#4551" class="Bound">Cᴰ</a> <a id="4626" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a><a id="4628" class="Symbol">}</a> <a id="4630" class="Keyword">where</a>

  <a id="4639" class="Keyword">open</a> <a id="4644" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="4655" class="Keyword">private</a>
    <a id="4667" class="Keyword">module</a> <a id="4674" href="Cubical.Categories.Displayed.Functor.html#4674" class="Module">Fᴰ</a> <a id="4677" class="Symbol">=</a> <a id="4679" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a> <a id="4688" href="Cubical.Categories.Displayed.Functor.html#4607" class="Bound">Fᴰ</a>

  <a id="4694" href="Cubical.Categories.Displayed.Functor.html#4694" class="Function">F-lUnitᴰ</a> <a id="4703" class="Symbol">:</a> <a id="4705" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4711" class="Symbol">(λ</a> <a id="4714" href="Cubical.Categories.Displayed.Functor.html#4714" class="Bound">i</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Cubical.Categories.Functor.Properties.html#1163" class="Function">F-lUnit</a> <a id="4736" class="Symbol">{</a><a id="4737" class="Argument">F</a> <a id="4739" class="Symbol">=</a> <a id="4741" href="Cubical.Categories.Displayed.Functor.html#4531" class="Bound">F</a><a id="4742" class="Symbol">}</a> <a id="4744" href="Cubical.Categories.Displayed.Functor.html#4714" class="Bound">i</a><a id="4745" class="Symbol">)</a> <a id="4747" href="Cubical.Categories.Displayed.Functor.html#4551" class="Bound">Cᴰ</a> <a id="4750" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a><a id="4752" class="Symbol">)</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Cubical.Categories.Displayed.Functor.html#4607" class="Bound">Fᴰ</a> <a id="4758" href="Cubical.Categories.Displayed.Functor.html#3886" class="Function Operator">∘Fᴰ</a> <a id="4762" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">𝟙ᴰ⟨</a> <a id="4766" href="Cubical.Categories.Displayed.Functor.html#4551" class="Bound">Cᴰ</a> <a id="4769" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">⟩</a><a id="4770" class="Symbol">)</a> <a id="4772" href="Cubical.Categories.Displayed.Functor.html#4607" class="Bound">Fᴰ</a>
  <a id="4777" href="Cubical.Categories.Displayed.Functor.html#4694" class="Function">F-lUnitᴰ</a> <a id="4786" href="Cubical.Categories.Displayed.Functor.html#4786" class="Bound">i</a> <a id="4788" class="Symbol">.</a><a id="4789" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="4795" href="Cubical.Categories.Displayed.Functor.html#4795" class="Bound">x</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">Fᴰ.F-obᴰ</a> <a id="4808" href="Cubical.Categories.Displayed.Functor.html#4795" class="Bound">x</a>
  <a id="4812" href="Cubical.Categories.Displayed.Functor.html#4694" class="Function">F-lUnitᴰ</a> <a id="4821" href="Cubical.Categories.Displayed.Functor.html#4821" class="Bound">i</a> <a id="4823" class="Symbol">.</a><a id="4824" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="4831" href="Cubical.Categories.Displayed.Functor.html#4831" class="Bound">f</a> <a id="4833" class="Symbol">=</a> <a id="4835" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">Fᴰ.F-homᴰ</a> <a id="4845" href="Cubical.Categories.Displayed.Functor.html#4831" class="Bound">f</a>
  <a id="4849" href="Cubical.Categories.Displayed.Functor.html#4694" class="Function">F-lUnitᴰ</a> <a id="4858" href="Cubical.Categories.Displayed.Functor.html#4858" class="Bound">i</a> <a id="4860" class="Symbol">.</a><a id="4861" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="4867" class="Symbol">{</a><a id="4868" href="Cubical.Categories.Displayed.Functor.html#4868" class="Bound">x</a><a id="4869" class="Symbol">}</a> <a id="4871" class="Symbol">=</a>  <a id="4874" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a> <a id="4886" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[_][</a> <a id="4891" class="Symbol">_</a> <a id="4893" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="4895" class="Symbol">_</a> <a id="4897" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="4898" class="Symbol">)</a> <a id="4900" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">Fᴰ.F-idᴰ</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4912" href="Cubical.Categories.Displayed.Functor.html#4858" class="Bound">i</a><a id="4913" class="Symbol">)</a>
  <a id="4917" href="Cubical.Categories.Displayed.Functor.html#4694" class="Function">F-lUnitᴰ</a> <a id="4926" href="Cubical.Categories.Displayed.Functor.html#4926" class="Bound">i</a> <a id="4928" class="Symbol">.</a><a id="4929" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="4936" href="Cubical.Categories.Displayed.Functor.html#4936" class="Bound">f</a> <a id="4938" href="Cubical.Categories.Displayed.Functor.html#4938" class="Bound">g</a> <a id="4940" class="Symbol">=</a> <a id="4942" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a> <a id="4954" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[_][</a> <a id="4959" class="Symbol">_</a> <a id="4961" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="4963" class="Symbol">_</a> <a id="4965" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="4966" class="Symbol">)</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">Fᴰ.F-seqᴰ</a> <a id="4979" class="Symbol">_</a> <a id="4981" class="Symbol">_)</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4987" href="Cubical.Categories.Displayed.Functor.html#4926" class="Bound">i</a><a id="4988" class="Symbol">)</a>

  <a id="4993" href="Cubical.Categories.Displayed.Functor.html#4993" class="Function">F-rUnitᴰ</a> <a id="5002" class="Symbol">:</a> <a id="5004" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5010" class="Symbol">(λ</a> <a id="5013" href="Cubical.Categories.Displayed.Functor.html#5013" class="Bound">i</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Cubical.Categories.Functor.Properties.html#1351" class="Function">F-rUnit</a> <a id="5035" class="Symbol">{</a><a id="5036" class="Argument">F</a> <a id="5038" class="Symbol">=</a> <a id="5040" href="Cubical.Categories.Displayed.Functor.html#4531" class="Bound">F</a><a id="5041" class="Symbol">}</a> <a id="5043" href="Cubical.Categories.Displayed.Functor.html#5013" class="Bound">i</a><a id="5044" class="Symbol">)</a> <a id="5046" href="Cubical.Categories.Displayed.Functor.html#4551" class="Bound">Cᴰ</a> <a id="5049" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a><a id="5051" class="Symbol">)</a> <a id="5053" class="Symbol">(</a><a id="5054" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">𝟙ᴰ⟨</a> <a id="5058" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a> <a id="5061" href="Cubical.Categories.Displayed.Functor.html#2964" class="Function Operator">⟩</a> <a id="5063" href="Cubical.Categories.Displayed.Functor.html#3886" class="Function Operator">∘Fᴰ</a> <a id="5067" href="Cubical.Categories.Displayed.Functor.html#4607" class="Bound">Fᴰ</a><a id="5069" class="Symbol">)</a> <a id="5071" href="Cubical.Categories.Displayed.Functor.html#4607" class="Bound">Fᴰ</a>
  <a id="5076" href="Cubical.Categories.Displayed.Functor.html#4993" class="Function">F-rUnitᴰ</a> <a id="5085" href="Cubical.Categories.Displayed.Functor.html#5085" class="Bound">i</a> <a id="5087" class="Symbol">.</a><a id="5088" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="5094" href="Cubical.Categories.Displayed.Functor.html#5094" class="Bound">x</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">Fᴰ.F-obᴰ</a> <a id="5107" href="Cubical.Categories.Displayed.Functor.html#5094" class="Bound">x</a>
  <a id="5111" href="Cubical.Categories.Displayed.Functor.html#4993" class="Function">F-rUnitᴰ</a> <a id="5120" href="Cubical.Categories.Displayed.Functor.html#5120" class="Bound">i</a> <a id="5122" class="Symbol">.</a><a id="5123" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="5130" href="Cubical.Categories.Displayed.Functor.html#5130" class="Bound">f</a> <a id="5132" class="Symbol">=</a> <a id="5134" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">Fᴰ.F-homᴰ</a> <a id="5144" href="Cubical.Categories.Displayed.Functor.html#5130" class="Bound">f</a>
  <a id="5148" href="Cubical.Categories.Displayed.Functor.html#4993" class="Function">F-rUnitᴰ</a> <a id="5157" href="Cubical.Categories.Displayed.Functor.html#5157" class="Bound">i</a> <a id="5159" class="Symbol">.</a><a id="5160" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="5166" class="Symbol">{</a><a id="5167" href="Cubical.Categories.Displayed.Functor.html#5167" class="Bound">x</a><a id="5168" class="Symbol">}</a> <a id="5170" class="Symbol">=</a> <a id="5172" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a> <a id="5184" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[_][</a> <a id="5189" class="Symbol">_</a> <a id="5191" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="5193" class="Symbol">_</a> <a id="5195" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="5196" class="Symbol">)</a> <a id="5198" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">Fᴰ.F-idᴰ</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5210" href="Cubical.Categories.Displayed.Functor.html#5157" class="Bound">i</a><a id="5211" class="Symbol">)</a>
  <a id="5215" href="Cubical.Categories.Displayed.Functor.html#4993" class="Function">F-rUnitᴰ</a> <a id="5224" href="Cubical.Categories.Displayed.Functor.html#5224" class="Bound">i</a> <a id="5226" class="Symbol">.</a><a id="5227" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="5234" class="Symbol">_</a> <a id="5236" class="Symbol">_</a> <a id="5238" class="Symbol">=</a> <a id="5240" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Cubical.Categories.Displayed.Functor.html#4579" class="Bound">Dᴰ</a> <a id="5252" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[_][</a> <a id="5257" class="Symbol">_</a> <a id="5259" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="5261" class="Symbol">_</a> <a id="5263" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="5264" class="Symbol">)</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">Fᴰ.F-seqᴰ</a> <a id="5277" class="Symbol">_</a> <a id="5279" class="Symbol">_)</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5285" href="Cubical.Categories.Displayed.Functor.html#5224" class="Bound">i</a><a id="5286" class="Symbol">)</a>

<a id="5289" class="Comment">-- Displayed opposite functor</a>
<a id="5319" class="Keyword">module</a> <a id="5326" href="Cubical.Categories.Displayed.Functor.html#5326" class="Module">_</a> <a id="5328" class="Symbol">{</a><a id="5329" href="Cubical.Categories.Displayed.Functor.html#5329" class="Bound">C</a> <a id="5331" class="Symbol">:</a> <a id="5333" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5342" href="Cubical.Categories.Displayed.Functor.html#513" class="Generalizable">ℓC</a> <a id="5345" href="Cubical.Categories.Displayed.Functor.html#516" class="Generalizable">ℓC&#39;</a><a id="5348" class="Symbol">}</a> <a id="5350" class="Symbol">{</a><a id="5351" href="Cubical.Categories.Displayed.Functor.html#5351" class="Bound">D</a> <a id="5353" class="Symbol">:</a> <a id="5355" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5364" href="Cubical.Categories.Displayed.Functor.html#529" class="Generalizable">ℓD</a> <a id="5367" href="Cubical.Categories.Displayed.Functor.html#532" class="Generalizable">ℓD&#39;</a><a id="5370" class="Symbol">}</a>
  <a id="5374" class="Symbol">{</a><a id="5375" href="Cubical.Categories.Displayed.Functor.html#5375" class="Bound">F</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5387" href="Cubical.Categories.Displayed.Functor.html#5329" class="Bound">C</a> <a id="5389" href="Cubical.Categories.Displayed.Functor.html#5351" class="Bound">D</a><a id="5390" class="Symbol">}</a> <a id="5392" class="Symbol">{</a><a id="5393" href="Cubical.Categories.Displayed.Functor.html#5393" class="Bound">Cᴰ</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="5408" href="Cubical.Categories.Displayed.Functor.html#5329" class="Bound">C</a> <a id="5410" href="Cubical.Categories.Displayed.Functor.html#520" class="Generalizable">ℓCᴰ</a> <a id="5414" href="Cubical.Categories.Displayed.Functor.html#524" class="Generalizable">ℓCᴰ&#39;</a><a id="5418" class="Symbol">}</a> <a id="5420" class="Symbol">{</a><a id="5421" href="Cubical.Categories.Displayed.Functor.html#5421" class="Bound">Dᴰ</a> <a id="5424" class="Symbol">:</a> <a id="5426" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="5436" href="Cubical.Categories.Displayed.Functor.html#5351" class="Bound">D</a> <a id="5438" href="Cubical.Categories.Displayed.Functor.html#536" class="Generalizable">ℓDᴰ</a> <a id="5442" href="Cubical.Categories.Displayed.Functor.html#540" class="Generalizable">ℓDᴰ&#39;</a><a id="5446" class="Symbol">}</a>
  <a id="5450" class="Symbol">(</a><a id="5451" href="Cubical.Categories.Displayed.Functor.html#5451" class="Bound">Fᴰ</a> <a id="5454" class="Symbol">:</a> <a id="5456" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="5465" href="Cubical.Categories.Displayed.Functor.html#5375" class="Bound">F</a> <a id="5467" href="Cubical.Categories.Displayed.Functor.html#5393" class="Bound">Cᴰ</a> <a id="5470" href="Cubical.Categories.Displayed.Functor.html#5421" class="Bound">Dᴰ</a><a id="5472" class="Symbol">)</a>
  <a id="5476" class="Keyword">where</a>
  <a id="5484" class="Keyword">open</a> <a id="5489" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="5500" href="Cubical.Categories.Displayed.Functor.html#5500" class="Function Operator">_^opFᴰ</a> <a id="5507" class="Symbol">:</a> <a id="5509" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Cubical.Categories.Displayed.Functor.html#5375" class="Bound">F</a> <a id="5521" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Cubical.Categories.Displayed.Functor.html#5393" class="Bound">Cᴰ</a> <a id="5531" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">^opᴰ</a><a id="5535" class="Symbol">)</a> <a id="5537" class="Symbol">(</a><a id="5538" href="Cubical.Categories.Displayed.Functor.html#5421" class="Bound">Dᴰ</a> <a id="5541" href="Cubical.Categories.Displayed.Base.html#2704" class="Function Operator">^opᴰ</a><a id="5545" class="Symbol">)</a>
  <a id="5549" href="Cubical.Categories.Displayed.Functor.html#5500" class="Function Operator">_^opFᴰ</a> <a id="5556" class="Symbol">.</a><a id="5557" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Cubical.Categories.Displayed.Functor.html#5451" class="Bound">Fᴰ</a> <a id="5568" class="Symbol">.</a><a id="5569" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a>
  <a id="5577" href="Cubical.Categories.Displayed.Functor.html#5500" class="Function Operator">_^opFᴰ</a> <a id="5584" class="Symbol">.</a><a id="5585" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="5592" class="Symbol">=</a> <a id="5594" href="Cubical.Categories.Displayed.Functor.html#5451" class="Bound">Fᴰ</a> <a id="5597" class="Symbol">.</a><a id="5598" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a>
  <a id="5607" href="Cubical.Categories.Displayed.Functor.html#5500" class="Function Operator">_^opFᴰ</a> <a id="5614" class="Symbol">.</a><a id="5615" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a> <a id="5621" class="Symbol">=</a> <a id="5623" href="Cubical.Categories.Displayed.Functor.html#5451" class="Bound">Fᴰ</a> <a id="5626" class="Symbol">.</a><a id="5627" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a>
  <a id="5635" href="Cubical.Categories.Displayed.Functor.html#5500" class="Function Operator">_^opFᴰ</a> <a id="5642" class="Symbol">.</a><a id="5643" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="5650" href="Cubical.Categories.Displayed.Functor.html#5650" class="Bound">fᴰ</a> <a id="5653" href="Cubical.Categories.Displayed.Functor.html#5653" class="Bound">gᴰ</a> <a id="5656" class="Symbol">=</a> <a id="5658" href="Cubical.Categories.Displayed.Functor.html#5451" class="Bound">Fᴰ</a> <a id="5661" class="Symbol">.</a><a id="5662" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="5669" href="Cubical.Categories.Displayed.Functor.html#5653" class="Bound">gᴰ</a> <a id="5672" href="Cubical.Categories.Displayed.Functor.html#5650" class="Bound">fᴰ</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.HLevels.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.HLevels</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-- This file contains some utilities for reasoning
 -- about the HLevels of morphisms in displayed categories.
 --}</a>
<a id="118" class="Keyword">module</a> <a id="125" href="Cubical.Categories.Displayed.HLevels.html" class="Module">Cubical.Categories.Displayed.HLevels</a> <a id="162" class="Keyword">where</a>

<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>

<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a>

<a id="485" class="Keyword">private</a>
  <a id="495" class="Keyword">variable</a>
    <a id="508" href="Cubical.Categories.Displayed.HLevels.html#508" class="Generalizable">ℓC</a> <a id="511" href="Cubical.Categories.Displayed.HLevels.html#511" class="Generalizable">ℓC&#39;</a> <a id="515" href="Cubical.Categories.Displayed.HLevels.html#515" class="Generalizable">ℓCᴰ</a> <a id="519" href="Cubical.Categories.Displayed.HLevels.html#519" class="Generalizable">ℓCᴰ&#39;</a> <a id="524" href="Cubical.Categories.Displayed.HLevels.html#524" class="Generalizable">ℓD</a> <a id="527" href="Cubical.Categories.Displayed.HLevels.html#527" class="Generalizable">ℓD&#39;</a> <a id="531" href="Cubical.Categories.Displayed.HLevels.html#531" class="Generalizable">ℓDᴰ</a> <a id="535" href="Cubical.Categories.Displayed.HLevels.html#535" class="Generalizable">ℓDᴰ&#39;</a> <a id="540" href="Cubical.Categories.Displayed.HLevels.html#540" class="Generalizable">ℓE</a> <a id="543" href="Cubical.Categories.Displayed.HLevels.html#543" class="Generalizable">ℓE&#39;</a> <a id="547" href="Cubical.Categories.Displayed.HLevels.html#547" class="Generalizable">ℓEᴰ</a> <a id="551" href="Cubical.Categories.Displayed.HLevels.html#551" class="Generalizable">ℓEᴰ&#39;</a> <a id="556" class="Symbol">:</a> <a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="565" class="Keyword">open</a> <a id="570" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a>

<a id="581" class="Keyword">module</a> <a id="588" href="Cubical.Categories.Displayed.HLevels.html#588" class="Module">_</a> <a id="590" class="Symbol">{</a><a id="591" href="Cubical.Categories.Displayed.HLevels.html#591" class="Bound">C</a> <a id="593" class="Symbol">:</a> <a id="595" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="604" href="Cubical.Categories.Displayed.HLevels.html#508" class="Generalizable">ℓC</a> <a id="607" href="Cubical.Categories.Displayed.HLevels.html#511" class="Generalizable">ℓC&#39;</a><a id="610" class="Symbol">}</a> <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Categories.Displayed.HLevels.html#613" class="Bound">Cᴰ</a> <a id="616" class="Symbol">:</a> <a id="618" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="628" href="Cubical.Categories.Displayed.HLevels.html#591" class="Bound">C</a> <a id="630" href="Cubical.Categories.Displayed.HLevels.html#515" class="Generalizable">ℓCᴰ</a> <a id="634" href="Cubical.Categories.Displayed.HLevels.html#519" class="Generalizable">ℓCᴰ&#39;</a><a id="638" class="Symbol">)</a> <a id="640" class="Keyword">where</a>
  <a id="648" class="Keyword">open</a> <a id="653" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="664" class="Keyword">private</a>
    <a id="676" class="Keyword">module</a> <a id="683" href="Cubical.Categories.Displayed.HLevels.html#683" class="Module">Cᴰ</a> <a id="686" class="Symbol">=</a> <a id="688" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="698" href="Cubical.Categories.Displayed.HLevels.html#613" class="Bound">Cᴰ</a>

  <a id="704" href="Cubical.Categories.Displayed.HLevels.html#704" class="Function">hasContrHoms</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="724" class="Symbol">_</a>
  <a id="728" href="Cubical.Categories.Displayed.HLevels.html#704" class="Function">hasContrHoms</a> <a id="741" class="Symbol">=</a>
    <a id="747" class="Symbol">∀</a> <a id="749" class="Symbol">{</a><a id="750" href="Cubical.Categories.Displayed.HLevels.html#750" class="Bound">c</a> <a id="752" href="Cubical.Categories.Displayed.HLevels.html#752" class="Bound">c&#39;</a> <a id="755" class="Symbol">:</a> <a id="757" href="Cubical.Categories.Displayed.HLevels.html#591" class="Bound">C</a> <a id="759" class="Symbol">.</a><a id="760" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="762" class="Symbol">}(</a><a id="764" href="Cubical.Categories.Displayed.HLevels.html#764" class="Bound">f</a> <a id="766" class="Symbol">:</a> <a id="768" href="Cubical.Categories.Displayed.HLevels.html#591" class="Bound">C</a> <a id="770" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="772" href="Cubical.Categories.Displayed.HLevels.html#750" class="Bound">c</a> <a id="774" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="776" href="Cubical.Categories.Displayed.HLevels.html#752" class="Bound">c&#39;</a> <a id="779" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="780" class="Symbol">)(</a><a id="782" href="Cubical.Categories.Displayed.HLevels.html#782" class="Bound">cᴰ</a> <a id="785" class="Symbol">:</a> <a id="787" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="794" href="Cubical.Categories.Displayed.HLevels.html#750" class="Bound">c</a> <a id="796" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="797" class="Symbol">)(</a><a id="799" href="Cubical.Categories.Displayed.HLevels.html#799" class="Bound">cᴰ&#39;</a> <a id="803" class="Symbol">:</a> <a id="805" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="812" href="Cubical.Categories.Displayed.HLevels.html#752" class="Bound">c&#39;</a> <a id="815" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="816" class="Symbol">)</a>
      <a id="824" class="Symbol">→</a> <a id="826" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="834" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Cᴰ.Hom[</a> <a id="842" href="Cubical.Categories.Displayed.HLevels.html#764" class="Bound">f</a> <a id="844" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="847" href="Cubical.Categories.Displayed.HLevels.html#782" class="Bound">cᴰ</a> <a id="850" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="852" href="Cubical.Categories.Displayed.HLevels.html#799" class="Bound">cᴰ&#39;</a> <a id="856" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>

  <a id="861" href="Cubical.Categories.Displayed.HLevels.html#861" class="Function">hasPropHoms</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="880" class="Symbol">_</a>
  <a id="884" href="Cubical.Categories.Displayed.HLevels.html#861" class="Function">hasPropHoms</a> <a id="896" class="Symbol">=</a>
    <a id="902" class="Symbol">∀</a> <a id="904" class="Symbol">{</a><a id="905" href="Cubical.Categories.Displayed.HLevels.html#905" class="Bound">c</a> <a id="907" href="Cubical.Categories.Displayed.HLevels.html#907" class="Bound">c&#39;</a> <a id="910" class="Symbol">:</a> <a id="912" href="Cubical.Categories.Displayed.HLevels.html#591" class="Bound">C</a> <a id="914" class="Symbol">.</a><a id="915" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="917" class="Symbol">}(</a><a id="919" href="Cubical.Categories.Displayed.HLevels.html#919" class="Bound">f</a> <a id="921" class="Symbol">:</a> <a id="923" href="Cubical.Categories.Displayed.HLevels.html#591" class="Bound">C</a> <a id="925" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="927" href="Cubical.Categories.Displayed.HLevels.html#905" class="Bound">c</a> <a id="929" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="931" href="Cubical.Categories.Displayed.HLevels.html#907" class="Bound">c&#39;</a> <a id="934" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="935" class="Symbol">)(</a><a id="937" href="Cubical.Categories.Displayed.HLevels.html#937" class="Bound">cᴰ</a> <a id="940" class="Symbol">:</a> <a id="942" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="949" href="Cubical.Categories.Displayed.HLevels.html#905" class="Bound">c</a> <a id="951" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="952" class="Symbol">)(</a><a id="954" href="Cubical.Categories.Displayed.HLevels.html#954" class="Bound">cᴰ&#39;</a> <a id="958" class="Symbol">:</a> <a id="960" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="967" href="Cubical.Categories.Displayed.HLevels.html#907" class="Bound">c&#39;</a> <a id="970" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="971" class="Symbol">)</a>
      <a id="979" class="Symbol">→</a> <a id="981" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="988" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Cᴰ.Hom[</a> <a id="996" href="Cubical.Categories.Displayed.HLevels.html#919" class="Bound">f</a> <a id="998" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1001" href="Cubical.Categories.Displayed.HLevels.html#937" class="Bound">cᴰ</a> <a id="1004" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1006" href="Cubical.Categories.Displayed.HLevels.html#954" class="Bound">cᴰ&#39;</a> <a id="1010" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>

  <a id="1015" href="Cubical.Categories.Displayed.HLevels.html#1015" class="Function">hasContrHoms→hasPropHoms</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="Cubical.Categories.Displayed.HLevels.html#704" class="Function">hasContrHoms</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Cubical.Categories.Displayed.HLevels.html#861" class="Function">hasPropHoms</a>
  <a id="1071" href="Cubical.Categories.Displayed.HLevels.html#1015" class="Function">hasContrHoms→hasPropHoms</a> <a id="1096" href="Cubical.Categories.Displayed.HLevels.html#1096" class="Bound">contrHoms</a> <a id="1106" class="Symbol">=</a>
    <a id="1112" class="Symbol">λ</a> <a id="1114" href="Cubical.Categories.Displayed.HLevels.html#1114" class="Bound">f</a> <a id="1116" href="Cubical.Categories.Displayed.HLevels.html#1116" class="Bound">cᴰ</a> <a id="1119" href="Cubical.Categories.Displayed.HLevels.html#1119" class="Bound">cᴰ&#39;</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Categories.Displayed.HLevels.html#1096" class="Bound">contrHoms</a> <a id="1151" href="Cubical.Categories.Displayed.HLevels.html#1114" class="Bound">f</a> <a id="1153" href="Cubical.Categories.Displayed.HLevels.html#1116" class="Bound">cᴰ</a> <a id="1156" href="Cubical.Categories.Displayed.HLevels.html#1119" class="Bound">cᴰ&#39;</a><a id="1159" class="Symbol">)</a>

<a id="1162" class="Keyword">module</a> <a id="1169" href="Cubical.Categories.Displayed.HLevels.html#1169" class="Module">_</a>
       <a id="1178" class="Symbol">{</a><a id="1179" href="Cubical.Categories.Displayed.HLevels.html#1179" class="Bound">C</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1192" href="Cubical.Categories.Displayed.HLevels.html#508" class="Generalizable">ℓC</a> <a id="1195" href="Cubical.Categories.Displayed.HLevels.html#511" class="Generalizable">ℓC&#39;</a><a id="1198" class="Symbol">}</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Cubical.Categories.Displayed.HLevels.html#1201" class="Bound">D</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1214" href="Cubical.Categories.Displayed.HLevels.html#524" class="Generalizable">ℓD</a> <a id="1217" href="Cubical.Categories.Displayed.HLevels.html#527" class="Generalizable">ℓD&#39;</a><a id="1220" class="Symbol">}</a>
       <a id="1229" class="Symbol">{</a><a id="1230" href="Cubical.Categories.Displayed.HLevels.html#1230" class="Bound">F</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1242" href="Cubical.Categories.Displayed.HLevels.html#1179" class="Bound">C</a> <a id="1244" href="Cubical.Categories.Displayed.HLevels.html#1201" class="Bound">D</a><a id="1245" class="Symbol">}</a>
       <a id="1254" class="Symbol">{</a><a id="1255" href="Cubical.Categories.Displayed.HLevels.html#1255" class="Bound">Cᴰ</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1270" href="Cubical.Categories.Displayed.HLevels.html#1179" class="Bound">C</a> <a id="1272" href="Cubical.Categories.Displayed.HLevels.html#515" class="Generalizable">ℓCᴰ</a> <a id="1276" href="Cubical.Categories.Displayed.HLevels.html#519" class="Generalizable">ℓCᴰ&#39;</a><a id="1280" class="Symbol">}</a>
       <a id="1289" class="Symbol">{</a><a id="1290" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1305" href="Cubical.Categories.Displayed.HLevels.html#1201" class="Bound">D</a> <a id="1307" href="Cubical.Categories.Displayed.HLevels.html#531" class="Generalizable">ℓDᴰ</a> <a id="1311" href="Cubical.Categories.Displayed.HLevels.html#535" class="Generalizable">ℓDᴰ&#39;</a><a id="1315" class="Symbol">}</a>
       <a id="1324" class="Keyword">where</a>
  <a id="1332" class="Keyword">open</a> <a id="1337" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="1348" class="Keyword">open</a> <a id="1353" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="1363" class="Keyword">private</a>
    <a id="1375" class="Keyword">module</a> <a id="1382" href="Cubical.Categories.Displayed.HLevels.html#1382" class="Module">Cᴰ</a> <a id="1385" class="Symbol">=</a> <a id="1387" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="1397" href="Cubical.Categories.Displayed.HLevels.html#1255" class="Bound">Cᴰ</a>
    <a id="1404" class="Keyword">module</a> <a id="1411" href="Cubical.Categories.Displayed.HLevels.html#1411" class="Module">Dᴰ</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="1426" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a>

  <a id="1432" class="Keyword">module</a> <a id="1439" href="Cubical.Categories.Displayed.HLevels.html#1439" class="Module">_</a>
    <a id="1445" class="Symbol">(</a><a id="1446" href="Cubical.Categories.Displayed.HLevels.html#1446" class="Bound">propHoms</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Categories.Displayed.HLevels.html#861" class="Function">hasPropHoms</a> <a id="1469" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a><a id="1471" class="Symbol">)</a>
    <a id="1477" class="Keyword">where</a>

    <a id="1488" href="Cubical.Categories.Displayed.HLevels.html#1488" class="Function">mkPropHomsFunctor</a> <a id="1506" class="Symbol">:</a>
        <a id="1516" class="Symbol">(</a><a id="1517" href="Cubical.Categories.Displayed.HLevels.html#1517" class="Bound">F-obᴰ</a>  <a id="1524" class="Symbol">:</a> <a id="1526" class="Symbol">{</a><a id="1527" href="Cubical.Categories.Displayed.HLevels.html#1527" class="Bound">x</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Cubical.Categories.Displayed.HLevels.html#1179" class="Bound">C</a> <a id="1533" class="Symbol">.</a><a id="1534" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1536" class="Symbol">}</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1547" href="Cubical.Categories.Displayed.HLevels.html#1527" class="Bound">x</a> <a id="1549" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a> <a id="1551" class="Symbol">→</a> <a id="1553" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Dᴰ.ob[</a> <a id="1560" href="Cubical.Categories.Displayed.HLevels.html#1230" class="Bound">F</a> <a id="1562" class="Symbol">.</a><a id="1563" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1568" href="Cubical.Categories.Displayed.HLevels.html#1527" class="Bound">x</a> <a id="1570" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="1571" class="Symbol">)</a>
        <a id="1581" class="Symbol">→</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Cubical.Categories.Displayed.HLevels.html#1584" class="Bound">F-homᴰ</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Cubical.Categories.Displayed.HLevels.html#1594" class="Bound">x</a> <a id="1596" href="Cubical.Categories.Displayed.HLevels.html#1596" class="Bound">y</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="Cubical.Categories.Displayed.HLevels.html#1179" class="Bound">C</a> <a id="1602" class="Symbol">.</a><a id="1603" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1605" class="Symbol">}</a>
          <a id="1617" class="Symbol">{</a><a id="1618" href="Cubical.Categories.Displayed.HLevels.html#1618" class="Bound">f</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Cubical.Categories.Displayed.HLevels.html#1179" class="Bound">C</a> <a id="1624" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1626" href="Cubical.Categories.Displayed.HLevels.html#1594" class="Bound">x</a> <a id="1628" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1630" href="Cubical.Categories.Displayed.HLevels.html#1596" class="Bound">y</a> <a id="1632" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1633" class="Symbol">}</a> <a id="1635" class="Symbol">{</a><a id="1636" href="Cubical.Categories.Displayed.HLevels.html#1636" class="Bound">xᴰ</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1648" href="Cubical.Categories.Displayed.HLevels.html#1594" class="Bound">x</a> <a id="1650" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">{</a><a id="1654" href="Cubical.Categories.Displayed.HLevels.html#1654" class="Bound">yᴰ</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="1666" href="Cubical.Categories.Displayed.HLevels.html#1596" class="Bound">y</a> <a id="1668" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a><a id="1669" class="Symbol">}</a>
          <a id="1681" class="Symbol">→</a> <a id="1683" href="Cubical.Categories.Displayed.HLevels.html#1255" class="Bound">Cᴰ</a> <a id="1686" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="1688" href="Cubical.Categories.Displayed.HLevels.html#1618" class="Bound">f</a> <a id="1690" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="1693" href="Cubical.Categories.Displayed.HLevels.html#1636" class="Bound">xᴰ</a> <a id="1696" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="1698" href="Cubical.Categories.Displayed.HLevels.html#1654" class="Bound">yᴰ</a> <a id="1701" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a> <a id="1703" class="Symbol">→</a> <a id="1705" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a> <a id="1708" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="1710" href="Cubical.Categories.Displayed.HLevels.html#1230" class="Bound">F</a> <a id="1712" class="Symbol">.</a><a id="1713" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1719" href="Cubical.Categories.Displayed.HLevels.html#1618" class="Bound">f</a> <a id="1721" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="1724" href="Cubical.Categories.Displayed.HLevels.html#1517" class="Bound">F-obᴰ</a> <a id="1730" href="Cubical.Categories.Displayed.HLevels.html#1636" class="Bound">xᴰ</a> <a id="1733" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="1735" href="Cubical.Categories.Displayed.HLevels.html#1517" class="Bound">F-obᴰ</a> <a id="1741" href="Cubical.Categories.Displayed.HLevels.html#1654" class="Bound">yᴰ</a> <a id="1744" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="1745" class="Symbol">)</a>
        <a id="1755" class="Symbol">→</a> <a id="1757" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="1766" href="Cubical.Categories.Displayed.HLevels.html#1230" class="Bound">F</a> <a id="1768" href="Cubical.Categories.Displayed.HLevels.html#1255" class="Bound">Cᴰ</a> <a id="1771" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a>
    <a id="1778" href="Cubical.Categories.Displayed.HLevels.html#1488" class="Function">mkPropHomsFunctor</a> <a id="1796" href="Cubical.Categories.Displayed.HLevels.html#1796" class="Bound">F-obᴰ</a> <a id="1802" href="Cubical.Categories.Displayed.HLevels.html#1802" class="Bound">F-homᴰ</a> <a id="1809" class="Symbol">.</a><a id="1810" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">Functorᴰ.F-obᴰ</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Cubical.Categories.Displayed.HLevels.html#1796" class="Bound">F-obᴰ</a>
    <a id="1837" href="Cubical.Categories.Displayed.HLevels.html#1488" class="Function">mkPropHomsFunctor</a> <a id="1855" href="Cubical.Categories.Displayed.HLevels.html#1855" class="Bound">F-obᴰ</a> <a id="1861" href="Cubical.Categories.Displayed.HLevels.html#1861" class="Bound">F-homᴰ</a> <a id="1868" class="Symbol">.</a><a id="1869" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">Functorᴰ.F-homᴰ</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Cubical.Categories.Displayed.HLevels.html#1861" class="Bound">F-homᴰ</a>
    <a id="1898" href="Cubical.Categories.Displayed.HLevels.html#1488" class="Function">mkPropHomsFunctor</a> <a id="1916" href="Cubical.Categories.Displayed.HLevels.html#1916" class="Bound">F-obᴰ</a> <a id="1922" href="Cubical.Categories.Displayed.HLevels.html#1922" class="Bound">F-homᴰ</a> <a id="1929" class="Symbol">.</a><a id="1930" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">Functorᴰ.F-idᴰ</a> <a id="1945" class="Symbol">=</a>
      <a id="1953" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="1966" class="Symbol">(λ</a> <a id="1969" href="Cubical.Categories.Displayed.HLevels.html#1969" class="Bound">i</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Cubical.Categories.Displayed.HLevels.html#1446" class="Bound">propHoms</a> <a id="1982" class="Symbol">_</a> <a id="1984" class="Symbol">_</a> <a id="1986" class="Symbol">_)</a> <a id="1989" class="Symbol">_</a> <a id="1991" class="Symbol">_</a>
    <a id="1997" href="Cubical.Categories.Displayed.HLevels.html#1488" class="Function">mkPropHomsFunctor</a> <a id="2015" href="Cubical.Categories.Displayed.HLevels.html#2015" class="Bound">F-obᴰ</a> <a id="2021" href="Cubical.Categories.Displayed.HLevels.html#2021" class="Bound">F-homᴰ</a> <a id="2028" class="Symbol">.</a><a id="2029" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">Functorᴰ.F-seqᴰ</a> <a id="2045" class="Symbol">_</a> <a id="2047" class="Symbol">_</a> <a id="2049" class="Symbol">=</a>
      <a id="2057" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="2070" class="Symbol">(λ</a> <a id="2073" href="Cubical.Categories.Displayed.HLevels.html#2073" class="Bound">i</a> <a id="2075" class="Symbol">→</a> <a id="2077" href="Cubical.Categories.Displayed.HLevels.html#1446" class="Bound">propHoms</a> <a id="2086" class="Symbol">_</a> <a id="2088" class="Symbol">_</a> <a id="2090" class="Symbol">_)</a> <a id="2093" class="Symbol">_</a> <a id="2095" class="Symbol">_</a>

  <a id="2100" class="Keyword">module</a> <a id="2107" href="Cubical.Categories.Displayed.HLevels.html#2107" class="Module">_</a>
    <a id="2113" class="Symbol">(</a><a id="2114" href="Cubical.Categories.Displayed.HLevels.html#2114" class="Bound">contrHoms</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Cubical.Categories.Displayed.HLevels.html#704" class="Function">hasContrHoms</a> <a id="2139" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a><a id="2141" class="Symbol">)</a>
    <a id="2147" class="Keyword">where</a>

    <a id="2158" href="Cubical.Categories.Displayed.HLevels.html#2158" class="Function">mkContrHomsFunctor</a> <a id="2177" class="Symbol">:</a>  <a id="2180" class="Symbol">(</a><a id="2181" href="Cubical.Categories.Displayed.HLevels.html#2181" class="Bound">F-obᴰ</a>  <a id="2188" class="Symbol">:</a> <a id="2190" class="Symbol">{</a><a id="2191" href="Cubical.Categories.Displayed.HLevels.html#2191" class="Bound">x</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="Cubical.Categories.Displayed.HLevels.html#1179" class="Bound">C</a> <a id="2197" class="Symbol">.</a><a id="2198" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2200" class="Symbol">}</a> <a id="2202" class="Symbol">→</a> <a id="2204" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">Cᴰ.ob[</a> <a id="2211" href="Cubical.Categories.Displayed.HLevels.html#2191" class="Bound">x</a> <a id="2213" href="Cubical.Categories.Displayed.Base.html#520" class="Function Operator">]</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Dᴰ.ob[</a> <a id="2224" href="Cubical.Categories.Displayed.HLevels.html#1230" class="Bound">F</a> <a id="2226" class="Symbol">.</a><a id="2227" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2232" href="Cubical.Categories.Displayed.HLevels.html#2191" class="Bound">x</a> <a id="2234" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2235" class="Symbol">)</a>
             <a id="2250" class="Symbol">→</a> <a id="2252" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="2261" href="Cubical.Categories.Displayed.HLevels.html#1230" class="Bound">F</a> <a id="2263" href="Cubical.Categories.Displayed.HLevels.html#1255" class="Bound">Cᴰ</a> <a id="2266" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a>
    <a id="2273" href="Cubical.Categories.Displayed.HLevels.html#2158" class="Function">mkContrHomsFunctor</a> <a id="2292" href="Cubical.Categories.Displayed.HLevels.html#2292" class="Bound">F-obᴰ</a> <a id="2298" class="Symbol">=</a>
      <a id="2306" href="Cubical.Categories.Displayed.HLevels.html#1488" class="Function">mkPropHomsFunctor</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Cubical.Categories.Displayed.HLevels.html#1015" class="Function">hasContrHoms→hasPropHoms</a> <a id="2350" href="Cubical.Categories.Displayed.HLevels.html#1290" class="Bound">Dᴰ</a> <a id="2353" href="Cubical.Categories.Displayed.HLevels.html#2114" class="Bound">contrHoms</a><a id="2362" class="Symbol">)</a> <a id="2364" href="Cubical.Categories.Displayed.HLevels.html#2292" class="Bound">F-obᴰ</a>
      <a id="2376" class="Symbol">λ</a> <a id="2378" href="Cubical.Categories.Displayed.HLevels.html#2378" class="Bound">_</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="Cubical.Categories.Displayed.HLevels.html#2114" class="Bound">contrHoms</a> <a id="2392" class="Symbol">_</a> <a id="2394" class="Symbol">_</a> <a id="2396" class="Symbol">_</a> <a id="2398" class="Symbol">.</a><a id="2399" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="2403" class="Keyword">module</a> <a id="2410" href="Cubical.Categories.Displayed.HLevels.html#2410" class="Module">_</a>
       <a id="2419" class="Symbol">{</a><a id="2420" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2433" href="Cubical.Categories.Displayed.HLevels.html#508" class="Generalizable">ℓC</a> <a id="2436" href="Cubical.Categories.Displayed.HLevels.html#511" class="Generalizable">ℓC&#39;</a><a id="2439" class="Symbol">}</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Cubical.Categories.Displayed.HLevels.html#2442" class="Bound">D</a> <a id="2444" class="Symbol">:</a> <a id="2446" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2455" href="Cubical.Categories.Displayed.HLevels.html#524" class="Generalizable">ℓD</a> <a id="2458" href="Cubical.Categories.Displayed.HLevels.html#527" class="Generalizable">ℓD&#39;</a><a id="2461" class="Symbol">}</a>
       <a id="2470" class="Symbol">{</a><a id="2471" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2483" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="2485" href="Cubical.Categories.Displayed.HLevels.html#2442" class="Bound">D</a><a id="2486" class="Symbol">}</a>
       <a id="2495" class="Symbol">{</a><a id="2496" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2511" href="Cubical.Categories.Displayed.HLevels.html#2442" class="Bound">D</a> <a id="2513" href="Cubical.Categories.Displayed.HLevels.html#531" class="Generalizable">ℓDᴰ</a> <a id="2517" href="Cubical.Categories.Displayed.HLevels.html#535" class="Generalizable">ℓDᴰ&#39;</a><a id="2521" class="Symbol">}</a>
       <a id="2530" class="Keyword">where</a>
  <a id="2538" class="Keyword">open</a> <a id="2543" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="2554" class="Keyword">open</a> <a id="2559" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="2569" class="Keyword">private</a>
    <a id="2581" class="Keyword">module</a> <a id="2588" href="Cubical.Categories.Displayed.HLevels.html#2588" class="Module">Dᴰ</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="2603" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a>
  <a id="2608" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a> <a id="2626" class="Symbol">:</a>
    <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.Categories.Displayed.HLevels.html#2633" class="Bound">propHoms</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="Cubical.Categories.Displayed.HLevels.html#861" class="Function">hasPropHoms</a> <a id="2656" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a><a id="2658" class="Symbol">)</a>
      <a id="2666" class="Symbol">→</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Categories.Displayed.HLevels.html#2669" class="Bound">F-obᴰ</a>  <a id="2676" class="Symbol">:</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.Categories.Displayed.HLevels.html#2679" class="Bound">x</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="2685" class="Symbol">.</a><a id="2686" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2688" class="Symbol">)</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Dᴰ.ob[</a> <a id="2699" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="2701" class="Symbol">.</a><a id="2702" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2707" href="Cubical.Categories.Displayed.HLevels.html#2679" class="Bound">x</a> <a id="2709" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2710" class="Symbol">)</a>
      <a id="2718" class="Symbol">→</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Cubical.Categories.Displayed.HLevels.html#2721" class="Bound">F-homᴰ</a> <a id="2728" class="Symbol">:</a> <a id="2730" class="Symbol">{</a><a id="2731" href="Cubical.Categories.Displayed.HLevels.html#2731" class="Bound">x</a> <a id="2733" href="Cubical.Categories.Displayed.HLevels.html#2733" class="Bound">y</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="2739" class="Symbol">.</a><a id="2740" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2742" class="Symbol">}</a>
        <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Categories.Displayed.HLevels.html#2753" class="Bound">f</a> <a id="2755" class="Symbol">:</a> <a id="2757" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="2759" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2761" href="Cubical.Categories.Displayed.HLevels.html#2731" class="Bound">x</a> <a id="2763" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2765" href="Cubical.Categories.Displayed.HLevels.html#2733" class="Bound">y</a> <a id="2767" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a> <a id="2775" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="2777" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="2779" class="Symbol">.</a><a id="2780" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2786" href="Cubical.Categories.Displayed.HLevels.html#2753" class="Bound">f</a> <a id="2788" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="2791" href="Cubical.Categories.Displayed.HLevels.html#2669" class="Bound">F-obᴰ</a> <a id="2797" href="Cubical.Categories.Displayed.HLevels.html#2731" class="Bound">x</a> <a id="2799" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="2801" href="Cubical.Categories.Displayed.HLevels.html#2669" class="Bound">F-obᴰ</a> <a id="2807" href="Cubical.Categories.Displayed.HLevels.html#2733" class="Bound">y</a> <a id="2809" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="2810" class="Symbol">)</a>
      <a id="2818" class="Symbol">→</a> <a id="2820" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="2828" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="2830" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a>
  <a id="2835" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a> <a id="2853" href="Cubical.Categories.Displayed.HLevels.html#2853" class="Bound">propHoms</a> <a id="2862" href="Cubical.Categories.Displayed.HLevels.html#2862" class="Bound">F-obᴰ</a> <a id="2868" href="Cubical.Categories.Displayed.HLevels.html#2868" class="Bound">F-homᴰ</a> <a id="2875" class="Symbol">.</a><a id="2876" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">Section.F-obᴰ</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Cubical.Categories.Displayed.HLevels.html#2862" class="Bound">F-obᴰ</a>
  <a id="2900" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a> <a id="2918" href="Cubical.Categories.Displayed.HLevels.html#2918" class="Bound">propHoms</a> <a id="2927" href="Cubical.Categories.Displayed.HLevels.html#2927" class="Bound">F-obᴰ</a> <a id="2933" href="Cubical.Categories.Displayed.HLevels.html#2933" class="Bound">F-homᴰ</a> <a id="2940" class="Symbol">.</a><a id="2941" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">Section.F-homᴰ</a> <a id="2956" class="Symbol">=</a> <a id="2958" href="Cubical.Categories.Displayed.HLevels.html#2933" class="Bound">F-homᴰ</a>
  <a id="2967" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a> <a id="2985" href="Cubical.Categories.Displayed.HLevels.html#2985" class="Bound">propHoms</a> <a id="2994" href="Cubical.Categories.Displayed.HLevels.html#2994" class="Bound">F-obᴰ</a> <a id="3000" href="Cubical.Categories.Displayed.HLevels.html#3000" class="Bound">F-homᴰ</a> <a id="3007" class="Symbol">.</a><a id="3008" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">Section.F-idᴰ</a> <a id="3022" class="Symbol">=</a>
    <a id="3028" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3041" class="Symbol">(λ</a> <a id="3044" href="Cubical.Categories.Displayed.HLevels.html#3044" class="Bound">i</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Cubical.Categories.Displayed.HLevels.html#2985" class="Bound">propHoms</a> <a id="3057" class="Symbol">_</a> <a id="3059" class="Symbol">_</a> <a id="3061" class="Symbol">_)</a> <a id="3064" class="Symbol">_</a> <a id="3066" class="Symbol">_</a>
  <a id="3070" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a> <a id="3088" href="Cubical.Categories.Displayed.HLevels.html#3088" class="Bound">propHoms</a> <a id="3097" href="Cubical.Categories.Displayed.HLevels.html#3097" class="Bound">F-obᴰ</a> <a id="3103" href="Cubical.Categories.Displayed.HLevels.html#3103" class="Bound">F-homᴰ</a> <a id="3110" class="Symbol">.</a><a id="3111" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">Section.F-seqᴰ</a> <a id="3126" class="Symbol">_</a> <a id="3128" class="Symbol">_</a> <a id="3130" class="Symbol">=</a>
    <a id="3136" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3149" class="Symbol">(λ</a> <a id="3152" href="Cubical.Categories.Displayed.HLevels.html#3152" class="Bound">i</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Cubical.Categories.Displayed.HLevels.html#3088" class="Bound">propHoms</a> <a id="3165" class="Symbol">_</a> <a id="3167" class="Symbol">_</a> <a id="3169" class="Symbol">_)</a> <a id="3172" class="Symbol">_</a> <a id="3174" class="Symbol">_</a>

  <a id="3179" href="Cubical.Categories.Displayed.HLevels.html#3179" class="Function">mkContrHomsSection</a> <a id="3198" class="Symbol">:</a>
    <a id="3204" class="Symbol">(</a><a id="3205" href="Cubical.Categories.Displayed.HLevels.html#3205" class="Bound">contrHoms</a> <a id="3215" class="Symbol">:</a> <a id="3217" href="Cubical.Categories.Displayed.HLevels.html#704" class="Function">hasContrHoms</a> <a id="3230" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a><a id="3232" class="Symbol">)</a>
      <a id="3240" class="Symbol">→</a> <a id="3242" class="Symbol">(</a><a id="3243" href="Cubical.Categories.Displayed.HLevels.html#3243" class="Bound">F-obᴰ</a>  <a id="3250" class="Symbol">:</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Cubical.Categories.Displayed.HLevels.html#3253" class="Bound">x</a> <a id="3255" class="Symbol">:</a> <a id="3257" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="3259" class="Symbol">.</a><a id="3260" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">→</a> <a id="3266" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Dᴰ.ob[</a> <a id="3273" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="3275" class="Symbol">.</a><a id="3276" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3281" href="Cubical.Categories.Displayed.HLevels.html#3253" class="Bound">x</a> <a id="3283" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="3284" class="Symbol">)</a>
      <a id="3292" class="Symbol">→</a> <a id="3294" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="3302" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="3304" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a>
  <a id="3309" href="Cubical.Categories.Displayed.HLevels.html#3179" class="Function">mkContrHomsSection</a> <a id="3328" href="Cubical.Categories.Displayed.HLevels.html#3328" class="Bound">contrHoms</a> <a id="3338" href="Cubical.Categories.Displayed.HLevels.html#3338" class="Bound">F-obᴰ</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a>
    <a id="3368" class="Symbol">(</a><a id="3369" href="Cubical.Categories.Displayed.HLevels.html#1015" class="Function">hasContrHoms→hasPropHoms</a> <a id="3394" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a> <a id="3397" href="Cubical.Categories.Displayed.HLevels.html#3328" class="Bound">contrHoms</a><a id="3406" class="Symbol">)</a>
    <a id="3412" href="Cubical.Categories.Displayed.HLevels.html#3338" class="Bound">F-obᴰ</a>
      <a id="3424" class="Symbol">λ</a> <a id="3426" class="Symbol">{</a><a id="3427" href="Cubical.Categories.Displayed.HLevels.html#3427" class="Bound">x</a><a id="3428" class="Symbol">}{</a><a id="3430" href="Cubical.Categories.Displayed.HLevels.html#3430" class="Bound">y</a><a id="3431" class="Symbol">}</a> <a id="3433" href="Cubical.Categories.Displayed.HLevels.html#3433" class="Bound">f</a> <a id="3435" class="Symbol">→</a> <a id="3437" href="Cubical.Categories.Displayed.HLevels.html#3328" class="Bound">contrHoms</a> <a id="3447" class="Symbol">(</a><a id="3448" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="3450" class="Symbol">.</a><a id="3451" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3457" href="Cubical.Categories.Displayed.HLevels.html#3433" class="Bound">f</a><a id="3458" class="Symbol">)</a> <a id="3460" class="Symbol">(</a><a id="3461" href="Cubical.Categories.Displayed.HLevels.html#3338" class="Bound">F-obᴰ</a> <a id="3467" href="Cubical.Categories.Displayed.HLevels.html#3427" class="Bound">x</a><a id="3468" class="Symbol">)</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Cubical.Categories.Displayed.HLevels.html#3338" class="Bound">F-obᴰ</a> <a id="3477" href="Cubical.Categories.Displayed.HLevels.html#3430" class="Bound">y</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Symbol">.</a><a id="3481" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="3488" class="Keyword">module</a> <a id="3495" href="Cubical.Categories.Displayed.HLevels.html#3495" class="Module">_</a> <a id="3497" class="Symbol">{</a><a id="3498" href="Cubical.Categories.Displayed.HLevels.html#3498" class="Bound">Cᴰ</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3513" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="3515" href="Cubical.Categories.Displayed.HLevels.html#515" class="Generalizable">ℓCᴰ</a> <a id="3519" href="Cubical.Categories.Displayed.HLevels.html#519" class="Generalizable">ℓCᴰ&#39;</a><a id="3523" class="Symbol">}</a> <a id="3525" class="Keyword">where</a>
    <a id="3535" class="Keyword">private</a>
      <a id="3549" class="Keyword">module</a> <a id="3556" href="Cubical.Categories.Displayed.HLevels.html#3556" class="Module">Cᴰ</a> <a id="3559" class="Symbol">=</a> <a id="3561" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="3571" href="Cubical.Categories.Displayed.HLevels.html#3498" class="Bound">Cᴰ</a>
    <a id="3578" class="Comment">-- Alternate version: maybe Dᴰ.Hom[_][_,_] isn&#39;t always</a>
    <a id="3638" class="Comment">-- contractible, but it is in the image of F-obᴰ</a>
    <a id="3691" href="Cubical.Categories.Displayed.HLevels.html#3691" class="Function">mkContrHomsFunctor&#39;</a>
      <a id="3717" class="Symbol">:</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Cubical.Categories.Displayed.HLevels.html#3720" class="Bound">F-obᴰ</a>  <a id="3727" class="Symbol">:</a> <a id="3729" class="Symbol">{</a><a id="3730" href="Cubical.Categories.Displayed.HLevels.html#3730" class="Bound">x</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="3736" class="Symbol">.</a><a id="3737" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3739" class="Symbol">}</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="3750" href="Cubical.Categories.Displayed.HLevels.html#3730" class="Bound">x</a> <a id="3752" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a> <a id="3754" class="Symbol">→</a> <a id="3756" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Dᴰ.ob[</a> <a id="3763" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="3765" class="Symbol">.</a><a id="3766" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3771" href="Cubical.Categories.Displayed.HLevels.html#3730" class="Bound">x</a> <a id="3773" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="3774" class="Symbol">)</a>
      <a id="3782" class="Symbol">→</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Cubical.Categories.Displayed.HLevels.html#3785" class="Bound">F-homᴰ</a> <a id="3792" class="Symbol">:</a> <a id="3794" class="Symbol">{</a><a id="3795" href="Cubical.Categories.Displayed.HLevels.html#3795" class="Bound">x</a> <a id="3797" href="Cubical.Categories.Displayed.HLevels.html#3797" class="Bound">y</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="3803" class="Symbol">.</a><a id="3804" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3806" class="Symbol">}</a>
        <a id="3816" class="Symbol">{</a><a id="3817" href="Cubical.Categories.Displayed.HLevels.html#3817" class="Bound">f</a> <a id="3819" class="Symbol">:</a> <a id="3821" href="Cubical.Categories.Displayed.HLevels.html#2420" class="Bound">C</a> <a id="3823" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3825" href="Cubical.Categories.Displayed.HLevels.html#3795" class="Bound">x</a> <a id="3827" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3829" href="Cubical.Categories.Displayed.HLevels.html#3797" class="Bound">y</a> <a id="3831" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3832" class="Symbol">}</a> <a id="3834" class="Symbol">{</a><a id="3835" href="Cubical.Categories.Displayed.HLevels.html#3835" class="Bound">xᴰ</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="3847" href="Cubical.Categories.Displayed.HLevels.html#3795" class="Bound">x</a> <a id="3849" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="3850" class="Symbol">}</a> <a id="3852" class="Symbol">{</a><a id="3853" href="Cubical.Categories.Displayed.HLevels.html#3853" class="Bound">yᴰ</a> <a id="3856" class="Symbol">:</a> <a id="3858" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="3865" href="Cubical.Categories.Displayed.HLevels.html#3797" class="Bound">y</a> <a id="3867" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="3868" class="Symbol">}</a>
      <a id="3876" class="Symbol">→</a> <a id="3878" href="Cubical.Categories.Displayed.HLevels.html#3498" class="Bound">Cᴰ</a> <a id="3881" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="3883" href="Cubical.Categories.Displayed.HLevels.html#3817" class="Bound">f</a> <a id="3885" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="3888" href="Cubical.Categories.Displayed.HLevels.html#3835" class="Bound">xᴰ</a> <a id="3891" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="3893" href="Cubical.Categories.Displayed.HLevels.html#3853" class="Bound">yᴰ</a> <a id="3896" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a>
      <a id="3904" class="Symbol">→</a> <a id="3906" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a> <a id="3918" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">[</a> <a id="3920" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="3922" class="Symbol">.</a><a id="3923" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3929" href="Cubical.Categories.Displayed.HLevels.html#3817" class="Bound">f</a> <a id="3931" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">][</a> <a id="3934" href="Cubical.Categories.Displayed.HLevels.html#3720" class="Bound">F-obᴰ</a> <a id="3940" href="Cubical.Categories.Displayed.HLevels.html#3835" class="Bound">xᴰ</a> <a id="3943" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">,</a> <a id="3945" href="Cubical.Categories.Displayed.HLevels.html#3720" class="Bound">F-obᴰ</a> <a id="3951" href="Cubical.Categories.Displayed.HLevels.html#3853" class="Bound">yᴰ</a> <a id="3954" href="Cubical.Categories.Displayed.Base.html#1833" class="Function Operator">]</a><a id="3955" class="Symbol">))</a>
      <a id="3964" class="Symbol">→</a> <a id="3966" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="3975" href="Cubical.Categories.Displayed.HLevels.html#2471" class="Bound">F</a> <a id="3977" href="Cubical.Categories.Displayed.HLevels.html#3498" class="Bound">Cᴰ</a> <a id="3980" href="Cubical.Categories.Displayed.HLevels.html#2496" class="Bound">Dᴰ</a>
    <a id="3987" href="Cubical.Categories.Displayed.HLevels.html#3691" class="Function">mkContrHomsFunctor&#39;</a> <a id="4007" href="Cubical.Categories.Displayed.HLevels.html#4007" class="Bound">F-obᴰ</a> <a id="4013" href="Cubical.Categories.Displayed.HLevels.html#4013" class="Bound">F-homᴰ</a> <a id="4020" class="Symbol">.</a><a id="4021" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">Functorᴰ.F-obᴰ</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Cubical.Categories.Displayed.HLevels.html#4007" class="Bound">F-obᴰ</a>
    <a id="4048" href="Cubical.Categories.Displayed.HLevels.html#3691" class="Function">mkContrHomsFunctor&#39;</a> <a id="4068" href="Cubical.Categories.Displayed.HLevels.html#4068" class="Bound">F-obᴰ</a> <a id="4074" href="Cubical.Categories.Displayed.HLevels.html#4074" class="Bound">F-homᴰ</a> <a id="4081" class="Symbol">.</a><a id="4082" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">Functorᴰ.F-homᴰ</a> <a id="4098" href="Cubical.Categories.Displayed.HLevels.html#4098" class="Bound">fᴰ</a> <a id="4101" class="Symbol">=</a> <a id="4103" href="Cubical.Categories.Displayed.HLevels.html#4074" class="Bound">F-homᴰ</a> <a id="4110" href="Cubical.Categories.Displayed.HLevels.html#4098" class="Bound">fᴰ</a> <a id="4113" class="Symbol">.</a><a id="4114" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="4122" href="Cubical.Categories.Displayed.HLevels.html#3691" class="Function">mkContrHomsFunctor&#39;</a> <a id="4142" href="Cubical.Categories.Displayed.HLevels.html#4142" class="Bound">F-obᴰ</a> <a id="4148" href="Cubical.Categories.Displayed.HLevels.html#4148" class="Bound">F-homᴰ</a> <a id="4155" class="Symbol">.</a><a id="4156" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">Functorᴰ.F-idᴰ</a> <a id="4171" class="Symbol">=</a>
      <a id="4179" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4184" class="Symbol">(</a><a id="4185" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="4207" class="Symbol">(λ</a> <a id="4210" href="Cubical.Categories.Displayed.HLevels.html#4210" class="Bound">i</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Categories.Displayed.HLevels.html#4148" class="Bound">F-homᴰ</a> <a id="4237" href="Cubical.Categories.Displayed.Base.html#622" class="Field">Cᴰ.idᴰ</a><a id="4243" class="Symbol">))</a> <a id="4246" class="Symbol">_</a> <a id="4248" class="Symbol">_))</a>
    <a id="4256" href="Cubical.Categories.Displayed.HLevels.html#3691" class="Function">mkContrHomsFunctor&#39;</a> <a id="4276" href="Cubical.Categories.Displayed.HLevels.html#4276" class="Bound">F-obᴰ</a> <a id="4282" href="Cubical.Categories.Displayed.HLevels.html#4282" class="Bound">F-homᴰ</a> <a id="4289" class="Symbol">.</a><a id="4290" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">Functorᴰ.F-seqᴰ</a> <a id="4306" href="Cubical.Categories.Displayed.HLevels.html#4306" class="Bound">fᴰ</a> <a id="4309" href="Cubical.Categories.Displayed.HLevels.html#4309" class="Bound">gᴰ</a> <a id="4312" class="Symbol">=</a>
      <a id="4320" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a>
        <a id="4356" class="Symbol">(λ</a> <a id="4359" href="Cubical.Categories.Displayed.HLevels.html#4359" class="Bound">i</a> <a id="4361" class="Symbol">→</a> <a id="4363" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Categories.Displayed.HLevels.html#4282" class="Bound">F-homᴰ</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Cubical.Categories.Displayed.HLevels.html#4306" class="Bound">fᴰ</a> <a id="4390" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">Cᴰ.⋆ᴰ</a> <a id="4396" href="Cubical.Categories.Displayed.HLevels.html#4309" class="Bound">gᴰ</a><a id="4398" class="Symbol">)))</a> <a id="4402" class="Symbol">_</a> <a id="4404" class="Symbol">_))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Instances.Path.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Instances.Path</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Paths between objects as a category displayed over C × C.

  If C is univalent, this is equivalent to the IsoComma category.

  Universal property: a section of the Path bundle is a path between
  functors

-}</a>
<a id="216" class="Keyword">module</a> <a id="223" href="Cubical.Categories.Displayed.Instances.Path.html" class="Module">Cubical.Categories.Displayed.Instances.Path</a> <a id="267" class="Keyword">where</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Cubical.Categories.Constructions.BinProduct.html" class="Module">Cubical.Categories.Constructions.BinProduct</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Cubical.Categories.Displayed.HLevels.html" class="Module">Cubical.Categories.Displayed.HLevels</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Cubical.Categories.Displayed.Constructions.StructureOver.html" class="Module">Cubical.Categories.Displayed.Constructions.StructureOver</a>

<a id="788" class="Keyword">private</a>
  <a id="798" class="Keyword">variable</a>
    <a id="811" href="Cubical.Categories.Displayed.Instances.Path.html#811" class="Generalizable">ℓC</a> <a id="814" href="Cubical.Categories.Displayed.Instances.Path.html#814" class="Generalizable">ℓC&#39;</a> <a id="818" href="Cubical.Categories.Displayed.Instances.Path.html#818" class="Generalizable">ℓD</a> <a id="821" href="Cubical.Categories.Displayed.Instances.Path.html#821" class="Generalizable">ℓD&#39;</a> <a id="825" href="Cubical.Categories.Displayed.Instances.Path.html#825" class="Generalizable">ℓDᴰ</a> <a id="829" href="Cubical.Categories.Displayed.Instances.Path.html#829" class="Generalizable">ℓDᴰ&#39;</a> <a id="834" href="Cubical.Categories.Displayed.Instances.Path.html#834" class="Generalizable">ℓS</a> <a id="837" href="Cubical.Categories.Displayed.Instances.Path.html#837" class="Generalizable">ℓR</a> <a id="840" class="Symbol">:</a> <a id="842" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="849" class="Keyword">open</a> <a id="854" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
<a id="862" class="Keyword">open</a> <a id="867" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="876" class="Keyword">module</a> <a id="883" href="Cubical.Categories.Displayed.Instances.Path.html#883" class="Module">_</a>  <a id="886" class="Symbol">(</a><a id="887" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a> <a id="889" class="Symbol">:</a> <a id="891" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="900" href="Cubical.Categories.Displayed.Instances.Path.html#811" class="Generalizable">ℓC</a> <a id="903" href="Cubical.Categories.Displayed.Instances.Path.html#814" class="Generalizable">ℓC&#39;</a><a id="906" class="Symbol">)</a> <a id="908" class="Keyword">where</a>
  <a id="916" class="Keyword">private</a>
    <a id="928" class="Keyword">module</a> <a id="935" href="Cubical.Categories.Displayed.Instances.Path.html#935" class="Module">C</a> <a id="937" class="Symbol">=</a> <a id="939" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="948" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a>
    <a id="954" class="Keyword">open</a> <a id="959" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Module">StructureOver</a>
    <a id="977" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a> <a id="984" class="Symbol">:</a> <a id="986" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#527" class="Record">StructureOver</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a> <a id="1003" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1006" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">_</a> <a id="1011" class="Symbol">_</a>
    <a id="1017" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a> <a id="1024" class="Symbol">.</a><a id="1025" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#665" class="Field Operator">ob[_]</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Categories.Displayed.Instances.Path.html#1032" class="Bound">c</a> <a id="1034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1036" href="Cubical.Categories.Displayed.Instances.Path.html#1036" class="Bound">d</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Cubical.Categories.Displayed.Instances.Path.html#1032" class="Bound">c</a> <a id="1043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1045" href="Cubical.Categories.Displayed.Instances.Path.html#1036" class="Bound">d</a>
    <a id="1051" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a> <a id="1058" class="Symbol">.</a><a id="1059" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#691" class="Field Operator">Hom[_][_,_]</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Cubical.Categories.Displayed.Instances.Path.html#1072" class="Bound">f</a> <a id="1074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1076" href="Cubical.Categories.Displayed.Instances.Path.html#1076" class="Bound">g</a><a id="1077" class="Symbol">)</a> <a id="1079" href="Cubical.Categories.Displayed.Instances.Path.html#1079" class="Bound">c≡c&#39;</a> <a id="1084" href="Cubical.Categories.Displayed.Instances.Path.html#1084" class="Bound">d≡d&#39;</a> <a id="1089" class="Symbol">=</a>
      <a id="1097" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1103" class="Symbol">(λ</a> <a id="1106" href="Cubical.Categories.Displayed.Instances.Path.html#1106" class="Bound">i</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">C.Hom[</a> <a id="1117" href="Cubical.Categories.Displayed.Instances.Path.html#1079" class="Bound">c≡c&#39;</a> <a id="1122" href="Cubical.Categories.Displayed.Instances.Path.html#1106" class="Bound">i</a> <a id="1124" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1126" href="Cubical.Categories.Displayed.Instances.Path.html#1084" class="Bound">d≡d&#39;</a> <a id="1131" href="Cubical.Categories.Displayed.Instances.Path.html#1106" class="Bound">i</a> <a id="1133" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1134" class="Symbol">)</a> <a id="1136" href="Cubical.Categories.Displayed.Instances.Path.html#1072" class="Bound">f</a> <a id="1138" href="Cubical.Categories.Displayed.Instances.Path.html#1076" class="Bound">g</a>
    <a id="1144" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a> <a id="1151" class="Symbol">.</a><a id="1152" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#767" class="Field">idᴰ</a> <a id="1156" class="Symbol">=</a> <a id="1158" class="Symbol">λ</a> <a id="1160" href="Cubical.Categories.Displayed.Instances.Path.html#1160" class="Bound">i</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Cubical.Categories.Category.Base.html#478" class="Field">C.id</a>
    <a id="1173" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a> <a id="1180" class="Symbol">.</a><a id="1181" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#818" class="Field Operator">_⋆ᴰ_</a> <a id="1186" href="Cubical.Categories.Displayed.Instances.Path.html#1186" class="Bound">f≡f&#39;</a> <a id="1191" href="Cubical.Categories.Displayed.Instances.Path.html#1191" class="Bound">g≡g&#39;</a> <a id="1196" class="Symbol">=</a> <a id="1198" class="Symbol">λ</a> <a id="1200" href="Cubical.Categories.Displayed.Instances.Path.html#1200" class="Bound">i</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Cubical.Categories.Displayed.Instances.Path.html#1186" class="Bound">f≡f&#39;</a> <a id="1209" href="Cubical.Categories.Displayed.Instances.Path.html#1200" class="Bound">i</a> <a id="1211" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1214" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a> <a id="1216" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1218" href="Cubical.Categories.Displayed.Instances.Path.html#1191" class="Bound">g≡g&#39;</a> <a id="1223" href="Cubical.Categories.Displayed.Instances.Path.html#1200" class="Bound">i</a>
    <a id="1229" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a> <a id="1236" class="Symbol">.</a><a id="1237" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#964" class="Field">isPropHomᴰ</a> <a id="1248" class="Symbol">=</a> <a id="1250" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="1267" class="Number">1</a> <a id="1269" href="Cubical.Categories.Category.Base.html#807" class="Field">C.isSetHom</a> <a id="1280" class="Symbol">_</a> <a id="1282" class="Symbol">_</a>

  <a id="1287" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a> <a id="1308" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="1311" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a><a id="1312" class="Symbol">)</a> <a id="1314" href="Cubical.Categories.Displayed.Instances.Path.html#900" class="Bound">ℓC</a> <a id="1317" href="Cubical.Categories.Displayed.Instances.Path.html#903" class="Bound">ℓC&#39;</a>
  <a id="1323" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a> <a id="1329" class="Symbol">=</a> <a id="1331" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1150" class="Function">StructureOver→Catᴰ</a> <a id="1350" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a>

  <a id="1360" href="Cubical.Categories.Displayed.Instances.Path.html#1360" class="Function">hasPropHomsPathC</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Cubical.Categories.Displayed.HLevels.html#861" class="Function">hasPropHoms</a> <a id="1391" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a>
  <a id="1399" href="Cubical.Categories.Displayed.Instances.Path.html#1360" class="Function">hasPropHomsPathC</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Cubical.Categories.Displayed.Constructions.StructureOver.Base.html#1663" class="Function">hasPropHomsStructureOver</a> <a id="1443" href="Cubical.Categories.Displayed.Instances.Path.html#977" class="Function">PathC&#39;</a>

  <a id="1453" class="Comment">-- The universal functor into PathC</a>
  <a id="1491" href="Cubical.Categories.Displayed.Instances.Path.html#1491" class="Function">Refl</a> <a id="1496" class="Symbol">:</a> <a id="1498" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Categories.Constructions.BinProduct.html#1815" class="Function">Δ</a> <a id="1509" href="Cubical.Categories.Displayed.Instances.Path.html#887" class="Bound">C</a><a id="1510" class="Symbol">)</a> <a id="1512" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a>
  <a id="1520" href="Cubical.Categories.Displayed.Instances.Path.html#1491" class="Function">Refl</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a> <a id="1545" href="Cubical.Categories.Displayed.Instances.Path.html#1360" class="Function">hasPropHomsPathC</a> <a id="1562" class="Symbol">(λ</a> <a id="1565" href="Cubical.Categories.Displayed.Instances.Path.html#1565" class="Bound">_</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">λ</a> <a id="1577" href="Cubical.Categories.Displayed.Instances.Path.html#1577" class="Bound">_</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1587" class="Keyword">module</a> <a id="1594" href="Cubical.Categories.Displayed.Instances.Path.html#1594" class="Module">_</a> <a id="1596" class="Symbol">{</a><a id="1597" href="Cubical.Categories.Displayed.Instances.Path.html#1597" class="Bound">C</a> <a id="1599" class="Symbol">:</a> <a id="1601" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1610" href="Cubical.Categories.Displayed.Instances.Path.html#811" class="Generalizable">ℓC</a> <a id="1613" href="Cubical.Categories.Displayed.Instances.Path.html#814" class="Generalizable">ℓC&#39;</a><a id="1616" class="Symbol">}</a>
         <a id="1627" class="Symbol">{</a><a id="1628" href="Cubical.Categories.Displayed.Instances.Path.html#1628" class="Bound">D</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1641" href="Cubical.Categories.Displayed.Instances.Path.html#818" class="Generalizable">ℓD</a> <a id="1644" href="Cubical.Categories.Displayed.Instances.Path.html#821" class="Generalizable">ℓD&#39;</a><a id="1647" class="Symbol">}</a>
         <a id="1658" class="Symbol">{</a><a id="1659" href="Cubical.Categories.Displayed.Instances.Path.html#1659" class="Bound">F1</a> <a id="1662" href="Cubical.Categories.Displayed.Instances.Path.html#1662" class="Bound">F2</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1675" href="Cubical.Categories.Displayed.Instances.Path.html#1628" class="Bound">D</a> <a id="1677" href="Cubical.Categories.Displayed.Instances.Path.html#1597" class="Bound">C</a><a id="1678" class="Symbol">}</a>
         <a id="1689" class="Keyword">where</a>
  <a id="1697" class="Comment">-- &quot;Equality/Path Reflection Rule&quot;</a>
  <a id="1734" href="Cubical.Categories.Displayed.Instances.Path.html#1734" class="Function">PathReflection</a> <a id="1749" class="Symbol">:</a>
    <a id="1755" class="Symbol">∀</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Categories.Displayed.Instances.Path.html#1758" class="Bound">Fᴰ</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Cubical.Categories.Displayed.Instances.Path.html#1659" class="Bound">F1</a> <a id="1775" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="1778" href="Cubical.Categories.Displayed.Instances.Path.html#1662" class="Bound">F2</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a> <a id="1789" href="Cubical.Categories.Displayed.Instances.Path.html#1597" class="Bound">C</a><a id="1790" class="Symbol">))</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Cubical.Categories.Displayed.Instances.Path.html#1659" class="Bound">F1</a> <a id="1798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1800" href="Cubical.Categories.Displayed.Instances.Path.html#1662" class="Bound">F2</a>
  <a id="1805" href="Cubical.Categories.Displayed.Instances.Path.html#1734" class="Function">PathReflection</a> <a id="1820" href="Cubical.Categories.Displayed.Instances.Path.html#1820" class="Bound">Fᴰ</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="1834" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">Fᴰ.F-obᴰ</a> <a id="1843" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">Fᴰ.F-homᴰ</a>
    <a id="1857" class="Keyword">where</a> <a id="1863" class="Keyword">module</a> <a id="1870" href="Cubical.Categories.Displayed.Instances.Path.html#1870" class="Module">Fᴰ</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a> <a id="1883" href="Cubical.Categories.Displayed.Instances.Path.html#1820" class="Bound">Fᴰ</a>

  <a id="1889" class="Comment">-- Could also implement this using J and Refl, not sure which is</a>
  <a id="1956" class="Comment">-- preferable</a>
  <a id="1972" href="Cubical.Categories.Displayed.Instances.Path.html#1972" class="Function">PathReflection⁻</a> <a id="1988" class="Symbol">:</a>
    <a id="1994" href="Cubical.Categories.Displayed.Instances.Path.html#1659" class="Bound">F1</a> <a id="1997" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1999" href="Cubical.Categories.Displayed.Instances.Path.html#1662" class="Bound">F2</a> <a id="2002" class="Symbol">→</a> <a id="2004" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Cubical.Categories.Displayed.Instances.Path.html#1659" class="Bound">F1</a> <a id="2016" href="Cubical.Categories.Constructions.BinProduct.html#1454" class="Function Operator">,F</a> <a id="2019" href="Cubical.Categories.Displayed.Instances.Path.html#1662" class="Bound">F2</a><a id="2021" class="Symbol">)</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.Categories.Displayed.Instances.Path.html#1287" class="Function">PathC</a> <a id="2030" href="Cubical.Categories.Displayed.Instances.Path.html#1597" class="Bound">C</a><a id="2031" class="Symbol">)</a>
  <a id="2035" href="Cubical.Categories.Displayed.Instances.Path.html#1972" class="Function">PathReflection⁻</a> <a id="2051" href="Cubical.Categories.Displayed.Instances.Path.html#2051" class="Bound">P</a> <a id="2053" class="Symbol">=</a> <a id="2055" href="Cubical.Categories.Displayed.HLevels.html#2608" class="Function">mkPropHomsSection</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Cubical.Categories.Displayed.Instances.Path.html#1360" class="Function">hasPropHomsPathC</a> <a id="2091" href="Cubical.Categories.Displayed.Instances.Path.html#1597" class="Bound">C</a><a id="2092" class="Symbol">)</a>
    <a id="2098" class="Symbol">(λ</a> <a id="2101" href="Cubical.Categories.Displayed.Instances.Path.html#2101" class="Bound">x</a> <a id="2103" href="Cubical.Categories.Displayed.Instances.Path.html#2103" class="Bound">i</a> <a id="2105" class="Symbol">→</a> <a id="2107" href="Cubical.Categories.Displayed.Instances.Path.html#2051" class="Bound">P</a> <a id="2109" href="Cubical.Categories.Displayed.Instances.Path.html#2103" class="Bound">i</a> <a id="2111" class="Symbol">.</a><a id="2112" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2117" href="Cubical.Categories.Displayed.Instances.Path.html#2101" class="Bound">x</a><a id="2118" class="Symbol">)</a>
    <a id="2124" class="Symbol">λ</a> <a id="2126" href="Cubical.Categories.Displayed.Instances.Path.html#2126" class="Bound">f</a> <a id="2128" href="Cubical.Categories.Displayed.Instances.Path.html#2128" class="Bound">i</a> <a id="2130" class="Symbol">→</a> <a id="2132" href="Cubical.Categories.Displayed.Instances.Path.html#2051" class="Bound">P</a> <a id="2134" href="Cubical.Categories.Displayed.Instances.Path.html#2128" class="Bound">i</a> <a id="2136" class="Symbol">.</a><a id="2137" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2143" href="Cubical.Categories.Displayed.Instances.Path.html#2126" class="Bound">f</a>

<a id="2146" class="Comment">-- TODO: there should also be a &quot;J&quot;-style elimination principle.</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Instances.Terminal.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Instances.Terminal.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html" class="Module">Cubical.Categories.Displayed.Instances.Terminal.Base</a> <a id="61" class="Keyword">where</a>

<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Cubical.Categories.Instances.Terminal.html" class="Module">Cubical.Categories.Instances.Terminal</a>

<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html" class="Module">Cubical.Categories.Displayed.Constructions.PropertyOver</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Categories.Displayed.HLevels.html" class="Module">Cubical.Categories.Displayed.HLevels</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a>

<a id="454" class="Keyword">private</a>
  <a id="464" class="Keyword">variable</a>
    <a id="477" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#477" class="Generalizable">ℓC</a> <a id="480" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#480" class="Generalizable">ℓC&#39;</a> <a id="484" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#484" class="Generalizable">ℓD</a> <a id="487" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#487" class="Generalizable">ℓD&#39;</a> <a id="491" class="Symbol">:</a> <a id="493" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="500" class="Keyword">open</a> <a id="505" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="514" class="Keyword">open</a> <a id="519" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a>
<a id="529" class="Keyword">open</a> <a id="534" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>

<a id="543" class="Comment">-- Terminal category over a base category</a>
<a id="Unitᴰ"></a><a id="585" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="591" class="Symbol">:</a> <a id="593" class="Symbol">(</a><a id="594" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#594" class="Bound">C</a> <a id="596" class="Symbol">:</a> <a id="598" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="607" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#477" class="Generalizable">ℓC</a> <a id="610" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#480" class="Generalizable">ℓC&#39;</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">→</a> <a id="617" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="627" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#594" class="Bound">C</a> <a id="629" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a> <a id="636" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="643" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="649" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#649" class="Bound">C</a> <a id="651" class="Symbol">.</a><a id="652" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a> <a id="658" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#658" class="Bound">x</a> <a id="660" class="Symbol">=</a> <a id="662" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="667" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="673" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#673" class="Bound">C</a> <a id="675" class="Symbol">.</a><a id="676" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][_,_]</a> <a id="688" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#688" class="Bound">f</a> <a id="690" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="693" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="696" class="Symbol">=</a> <a id="698" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="703" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="709" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#709" class="Bound">C</a> <a id="711" class="Symbol">.</a><a id="712" href="Cubical.Categories.Displayed.Base.html#622" class="Field">idᴰ</a> <a id="716" class="Symbol">=</a> <a id="718" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="721" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="727" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#727" class="Bound">C</a> <a id="729" class="Symbol">.</a><a id="730" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">_⋆ᴰ_</a> <a id="735" class="Symbol">=</a> <a id="737" class="Symbol">λ</a> <a id="739" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#739" class="Bound">_</a> <a id="741" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#741" class="Bound">_</a> <a id="743" class="Symbol">→</a> <a id="745" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="748" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="754" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#754" class="Bound">C</a> <a id="756" class="Symbol">.</a><a id="757" href="Cubical.Categories.Displayed.Base.html#1069" class="Field">⋆IdLᴰ</a> <a id="763" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#763" class="Bound">fᴰ</a> <a id="766" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#766" class="Bound">i</a> <a id="768" class="Symbol">=</a> <a id="770" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="773" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="779" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#779" class="Bound">C</a> <a id="781" class="Symbol">.</a><a id="782" href="Cubical.Categories.Displayed.Base.html#1170" class="Field">⋆IdRᴰ</a> <a id="788" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#788" class="Bound">fᴰ</a> <a id="791" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#791" class="Bound">i</a> <a id="793" class="Symbol">=</a> <a id="795" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="798" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="804" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#804" class="Bound">C</a> <a id="806" class="Symbol">.</a><a id="807" href="Cubical.Categories.Displayed.Base.html#1271" class="Field">⋆Assocᴰ</a> <a id="815" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#815" class="Bound">fᴰ</a> <a id="818" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#818" class="Bound">gᴰ</a> <a id="821" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#821" class="Bound">hᴰ</a> <a id="824" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#824" class="Bound">i</a> <a id="826" class="Symbol">=</a> <a id="828" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="831" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="837" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#837" class="Bound">C</a> <a id="839" class="Symbol">.</a><a id="840" href="Cubical.Categories.Displayed.Base.html#1516" class="Field">isSetHomᴰ</a> <a id="850" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#850" class="Bound">x</a> <a id="852" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#852" class="Bound">y</a> <a id="854" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#854" class="Bound">x₁</a> <a id="857" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#857" class="Bound">y₁</a> <a id="860" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#860" class="Bound">i</a> <a id="862" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#862" class="Bound">i₁</a> <a id="865" class="Symbol">=</a> <a id="867" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="871" class="Comment">-- Terminal category over the terminal category</a>
<a id="UnitCᴰ"></a><a id="919" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#919" class="Function">UnitCᴰ</a> <a id="926" class="Symbol">:</a> <a id="928" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="938" class="Symbol">(</a><a id="939" href="Cubical.Categories.Instances.Terminal.html#297" class="Function">TerminalCategory</a> <a id="956" class="Symbol">{</a><a id="957" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="963" class="Symbol">})</a> <a id="966" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a> <a id="973" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="980" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#919" class="Function">UnitCᴰ</a> <a id="987" class="Symbol">=</a> <a id="989" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="995" href="Cubical.Categories.Instances.Terminal.html#297" class="Function">TerminalCategory</a>

<a id="1013" class="Keyword">module</a> <a id="1020" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1020" class="Module">_</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1023" class="Bound">C</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1036" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#477" class="Generalizable">ℓC</a> <a id="1039" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#480" class="Generalizable">ℓC&#39;</a><a id="1042" class="Symbol">}</a> <a id="1044" class="Keyword">where</a>
  <a id="1052" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1052" class="Function">hasContrHomsUnitᴰ</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Cubical.Categories.Displayed.HLevels.html#704" class="Function">hasContrHoms</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="1092" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1023" class="Bound">C</a><a id="1093" class="Symbol">)</a>
  <a id="1097" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1052" class="Function">hasContrHomsUnitᴰ</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Cubical.Categories.Displayed.Constructions.PropertyOver.html#1064" class="Function">hasContrHomsPropertyOver</a> <a id="1142" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1023" class="Bound">C</a> <a id="1144" class="Symbol">_</a>

  <a id="1149" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1149" class="Function">ttS</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="Cubical.Categories.Displayed.Section.Base.html#3935" class="Function">GlobalSection</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#585" class="Function">Unitᴰ</a> <a id="1176" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1023" class="Bound">C</a><a id="1177" class="Symbol">)</a>
  <a id="1181" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1149" class="Function">ttS</a> <a id="1185" class="Symbol">.</a><a id="1186" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a>  <a id="1193" class="Symbol">=</a> <a id="1195" class="Symbol">λ</a> <a id="1197" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1197" class="Bound">_</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1206" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1149" class="Function">ttS</a> <a id="1210" class="Symbol">.</a><a id="1211" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="1218" class="Symbol">=</a> <a id="1220" class="Symbol">λ</a> <a id="1222" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1222" class="Bound">_</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1231" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1149" class="Function">ttS</a> <a id="1235" class="Symbol">.</a><a id="1236" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a>  <a id="1243" class="Symbol">=</a> <a id="1245" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1252" href="Cubical.Categories.Displayed.Instances.Terminal.Base.html#1149" class="Function">ttS</a> <a id="1256" class="Symbol">.</a><a id="1257" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="1264" class="Symbol">_</a> <a id="1266" class="Symbol">_</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Reasoning.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Reasoning</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
Helping equational reasoning in displayed categories.

The main proof engineering insight here is that we don&#39;t want to let Agda infer
metavariables all the time for the base paths.
The naive approach would be to work with the indexed (f ≡[ p ] g), where the p
ends up being inferred for every operation (we don&#39;t want to supply the
equations over which the displayed ones live). However, the performance hit is
enormous, making it completely unusable for longer chains of equalities!

Instead, we just work in the total category (∫C Cᴰ), giving access to the
usual categorical reasoning tools, and project out at the end. This way, we
carry around the base morphisms and paths as *data* rather than just re-inferring
them all the time. This has very good performance while letting us freely use
implicit arguments for e.g. ⋆Assoc.
-}</a>

<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="880" class="Keyword">open</a> <a id="885" class="Keyword">import</a> <a id="892" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="921" class="Keyword">open</a> <a id="926" class="Keyword">import</a> <a id="933" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="966" class="Keyword">open</a> <a id="971" class="Keyword">import</a> <a id="978" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="1009" class="Keyword">open</a> <a id="1014" class="Keyword">import</a> <a id="1021" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="1041" class="Keyword">open</a> <a id="1046" class="Keyword">import</a> <a id="1053" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="1086" class="Keyword">open</a> <a id="1091" class="Keyword">import</a> <a id="1098" href="Cubical.Categories.Constructions.TotalCategory.Base.html" class="Module">Cubical.Categories.Constructions.TotalCategory.Base</a>
<a id="1150" class="Keyword">open</a> <a id="1155" class="Keyword">import</a> <a id="1162" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>

<a id="1197" class="Keyword">module</a> <a id="1204" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">Cubical.Categories.Displayed.Reasoning</a>
  <a id="1245" class="Symbol">{</a><a id="1246" href="Cubical.Categories.Displayed.Reasoning.html#1246" class="Bound">ℓC</a> <a id="1249" href="Cubical.Categories.Displayed.Reasoning.html#1249" class="Bound">ℓ&#39;C</a> <a id="1253" href="Cubical.Categories.Displayed.Reasoning.html#1253" class="Bound">ℓCᴰ</a> <a id="1257" href="Cubical.Categories.Displayed.Reasoning.html#1257" class="Bound">ℓ&#39;Cᴰ</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1269" class="Symbol">}</a>
  <a id="1273" class="Symbol">{</a><a id="1274" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1287" href="Cubical.Categories.Displayed.Reasoning.html#1246" class="Bound">ℓC</a> <a id="1290" href="Cubical.Categories.Displayed.Reasoning.html#1249" class="Bound">ℓ&#39;C</a><a id="1293" class="Symbol">}</a>
  <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Categories.Displayed.Reasoning.html#1298" class="Bound">Cᴰ</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1313" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a> <a id="1315" href="Cubical.Categories.Displayed.Reasoning.html#1253" class="Bound">ℓCᴰ</a> <a id="1319" href="Cubical.Categories.Displayed.Reasoning.html#1257" class="Bound">ℓ&#39;Cᴰ</a><a id="1323" class="Symbol">)</a>
  <a id="1327" class="Keyword">where</a>

  <a id="1336" class="Keyword">open</a> <a id="1341" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="1351" href="Cubical.Categories.Displayed.Reasoning.html#1298" class="Bound">Cᴰ</a>
  <a id="1356" class="Keyword">private</a> <a id="1364" class="Keyword">module</a> <a id="C"></a><a id="1371" href="Cubical.Categories.Displayed.Reasoning.html#1371" class="Module">C</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="1384" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a>
  <a id="1388" class="Keyword">open</a> <a id="1393" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="1402" class="Keyword">hiding</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">_∘_</a><a id="1413" class="Symbol">)</a>

  <a id="1418" class="Comment">-- We give access to usual categorical operations of the total category</a>
  <a id="1492" class="Comment">-- directly through this module.</a>
  <a id="1527" class="Keyword">open</a> <a id="1532" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Categories.Constructions.TotalCategory.Base.html#623" class="Function">∫C</a> <a id="1545" href="Cubical.Categories.Displayed.Reasoning.html#1298" class="Bound">Cᴰ</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Keyword">public</a>

  <a id="1559" class="Comment">-- Shorthand to introduce a displayed equality into the reasoning machine</a>
  <a id="≡in"></a><a id="1635" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">≡in</a> <a id="1639" class="Symbol">:</a> <a id="1641" class="Symbol">{</a><a id="1642" href="Cubical.Categories.Displayed.Reasoning.html#1642" class="Bound">a</a> <a id="1644" href="Cubical.Categories.Displayed.Reasoning.html#1644" class="Bound">b</a> <a id="1646" class="Symbol">:</a> <a id="1648" href="Cubical.Categories.Category.Base.html#429" class="Function">C.ob</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Cubical.Categories.Displayed.Reasoning.html#1655" class="Bound">f</a> <a id="1657" href="Cubical.Categories.Displayed.Reasoning.html#1657" class="Bound">g</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a> <a id="1663" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1665" href="Cubical.Categories.Displayed.Reasoning.html#1642" class="Bound">a</a> <a id="1667" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1669" href="Cubical.Categories.Displayed.Reasoning.html#1644" class="Bound">b</a> <a id="1671" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1672" class="Symbol">}</a>
        <a id="1682" class="Symbol">{</a><a id="1683" href="Cubical.Categories.Displayed.Reasoning.html#1683" class="Bound">aᴰ</a> <a id="1686" class="Symbol">:</a> <a id="1688" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="1692" href="Cubical.Categories.Displayed.Reasoning.html#1642" class="Bound">a</a> <a id="1694" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="1695" class="Symbol">}</a> <a id="1697" class="Symbol">{</a><a id="1698" href="Cubical.Categories.Displayed.Reasoning.html#1698" class="Bound">bᴰ</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="1707" href="Cubical.Categories.Displayed.Reasoning.html#1644" class="Bound">b</a> <a id="1709" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="1710" class="Symbol">}</a>
        <a id="1720" class="Symbol">{</a><a id="1721" href="Cubical.Categories.Displayed.Reasoning.html#1721" class="Bound">fᴰ</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1731" href="Cubical.Categories.Displayed.Reasoning.html#1655" class="Bound">f</a> <a id="1733" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1736" href="Cubical.Categories.Displayed.Reasoning.html#1683" class="Bound">aᴰ</a> <a id="1739" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1741" href="Cubical.Categories.Displayed.Reasoning.html#1698" class="Bound">bᴰ</a> <a id="1744" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1745" class="Symbol">}</a>
        <a id="1755" class="Symbol">{</a><a id="1756" href="Cubical.Categories.Displayed.Reasoning.html#1756" class="Bound">gᴰ</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="1766" href="Cubical.Categories.Displayed.Reasoning.html#1657" class="Bound">g</a> <a id="1768" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="1771" href="Cubical.Categories.Displayed.Reasoning.html#1683" class="Bound">aᴰ</a> <a id="1774" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="1776" href="Cubical.Categories.Displayed.Reasoning.html#1698" class="Bound">bᴰ</a> <a id="1779" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="1780" class="Symbol">}</a>
        <a id="1790" class="Symbol">{</a><a id="1791" href="Cubical.Categories.Displayed.Reasoning.html#1791" class="Bound">p</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Cubical.Categories.Displayed.Reasoning.html#1655" class="Bound">f</a> <a id="1797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1799" href="Cubical.Categories.Displayed.Reasoning.html#1657" class="Bound">g</a><a id="1800" class="Symbol">}</a>
      <a id="1808" class="Symbol">→</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Cubical.Categories.Displayed.Reasoning.html#1721" class="Bound">fᴰ</a> <a id="1814" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="1817" href="Cubical.Categories.Displayed.Reasoning.html#1791" class="Bound">p</a> <a id="1819" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="1821" href="Cubical.Categories.Displayed.Reasoning.html#1756" class="Bound">gᴰ</a><a id="1823" class="Symbol">)</a>
      <a id="1831" class="Symbol">→</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Cubical.Categories.Displayed.Reasoning.html#1655" class="Bound">f</a> <a id="1836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1838" href="Cubical.Categories.Displayed.Reasoning.html#1721" class="Bound">fᴰ</a><a id="1840" class="Symbol">)</a> <a id="1842" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Categories.Displayed.Reasoning.html#1657" class="Bound">g</a> <a id="1847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1849" href="Cubical.Categories.Displayed.Reasoning.html#1756" class="Bound">gᴰ</a><a id="1851" class="Symbol">)</a>
  <a id="1855" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">≡in</a> <a id="1859" href="Cubical.Categories.Displayed.Reasoning.html#1859" class="Bound">e</a> <a id="1861" class="Symbol">=</a> <a id="1863" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1870" class="Symbol">(_</a> <a id="1873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1875" href="Cubical.Categories.Displayed.Reasoning.html#1859" class="Bound">e</a><a id="1876" class="Symbol">)</a>

  <a id="1881" class="Comment">-- Shorthand to produce a displayed equality out of the reasoning machine</a>
  <a id="≡out"></a><a id="1957" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">≡out</a> <a id="1962" class="Symbol">:</a> <a id="1964" class="Symbol">{</a><a id="1965" href="Cubical.Categories.Displayed.Reasoning.html#1965" class="Bound">a</a> <a id="1967" href="Cubical.Categories.Displayed.Reasoning.html#1967" class="Bound">b</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Cubical.Categories.Category.Base.html#429" class="Function">C.ob</a><a id="1975" class="Symbol">}</a> <a id="1977" class="Symbol">{</a><a id="1978" href="Cubical.Categories.Displayed.Reasoning.html#1978" class="Bound">f</a> <a id="1980" href="Cubical.Categories.Displayed.Reasoning.html#1980" class="Bound">g</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a> <a id="1986" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1988" href="Cubical.Categories.Displayed.Reasoning.html#1965" class="Bound">a</a> <a id="1990" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1992" href="Cubical.Categories.Displayed.Reasoning.html#1967" class="Bound">b</a> <a id="1994" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1995" class="Symbol">}</a>
         <a id="2006" class="Symbol">{</a><a id="2007" href="Cubical.Categories.Displayed.Reasoning.html#2007" class="Bound">aᴰ</a> <a id="2010" class="Symbol">:</a> <a id="2012" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2016" href="Cubical.Categories.Displayed.Reasoning.html#1965" class="Bound">a</a> <a id="2018" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2019" class="Symbol">}</a> <a id="2021" class="Symbol">{</a><a id="2022" href="Cubical.Categories.Displayed.Reasoning.html#2022" class="Bound">bᴰ</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2031" href="Cubical.Categories.Displayed.Reasoning.html#1967" class="Bound">b</a> <a id="2033" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2034" class="Symbol">}</a>
         <a id="2045" class="Symbol">{</a><a id="2046" href="Cubical.Categories.Displayed.Reasoning.html#2046" class="Bound">fᴰ</a> <a id="2049" class="Symbol">:</a> <a id="2051" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2056" href="Cubical.Categories.Displayed.Reasoning.html#1978" class="Bound">f</a> <a id="2058" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2061" href="Cubical.Categories.Displayed.Reasoning.html#2007" class="Bound">aᴰ</a> <a id="2064" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2066" href="Cubical.Categories.Displayed.Reasoning.html#2022" class="Bound">bᴰ</a> <a id="2069" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="2070" class="Symbol">}</a>
         <a id="2081" class="Symbol">{</a><a id="2082" href="Cubical.Categories.Displayed.Reasoning.html#2082" class="Bound">gᴰ</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2092" href="Cubical.Categories.Displayed.Reasoning.html#1980" class="Bound">g</a> <a id="2094" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2097" href="Cubical.Categories.Displayed.Reasoning.html#2007" class="Bound">aᴰ</a> <a id="2100" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2102" href="Cubical.Categories.Displayed.Reasoning.html#2022" class="Bound">bᴰ</a> <a id="2105" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="2106" class="Symbol">}</a>
       <a id="2115" class="Symbol">→</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Categories.Displayed.Reasoning.html#2118" class="Bound">e</a> <a id="2120" class="Symbol">:</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Categories.Displayed.Reasoning.html#1978" class="Bound">f</a> <a id="2125" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2127" href="Cubical.Categories.Displayed.Reasoning.html#2046" class="Bound">fᴰ</a><a id="2129" class="Symbol">)</a> <a id="2131" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Cubical.Categories.Displayed.Reasoning.html#1980" class="Bound">g</a> <a id="2136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2138" href="Cubical.Categories.Displayed.Reasoning.html#2082" class="Bound">gᴰ</a><a id="2140" class="Symbol">))</a>
       <a id="2150" class="Symbol">→</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.Categories.Displayed.Reasoning.html#2046" class="Bound">fᴰ</a> <a id="2156" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="2159" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2171" href="Cubical.Categories.Displayed.Reasoning.html#2118" class="Bound">e</a><a id="2172" class="Symbol">)</a> <a id="2174" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="2176" href="Cubical.Categories.Displayed.Reasoning.html#2082" class="Bound">gᴰ</a><a id="2178" class="Symbol">)</a>
  <a id="2182" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">≡out</a> <a id="2187" href="Cubical.Categories.Displayed.Reasoning.html#2187" class="Bound">e</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2203" href="Cubical.Categories.Displayed.Reasoning.html#2187" class="Bound">e</a><a id="2204" class="Symbol">)</a>

  <a id="2209" class="Comment">-- Reindexing displayed morphisms along an equality in the base</a>
  <a id="reind"></a><a id="2275" href="Cubical.Categories.Displayed.Reasoning.html#2275" class="Function">reind</a> <a id="2281" class="Symbol">:</a> <a id="2283" class="Symbol">{</a><a id="2284" href="Cubical.Categories.Displayed.Reasoning.html#2284" class="Bound">a</a> <a id="2286" href="Cubical.Categories.Displayed.Reasoning.html#2286" class="Bound">b</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="Cubical.Categories.Category.Base.html#429" class="Function">C.ob</a><a id="2294" class="Symbol">}</a> <a id="2296" class="Symbol">{</a><a id="2297" href="Cubical.Categories.Displayed.Reasoning.html#2297" class="Bound">f</a> <a id="2299" href="Cubical.Categories.Displayed.Reasoning.html#2299" class="Bound">g</a> <a id="2301" class="Symbol">:</a> <a id="2303" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a> <a id="2305" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2307" href="Cubical.Categories.Displayed.Reasoning.html#2284" class="Bound">a</a> <a id="2309" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2311" href="Cubical.Categories.Displayed.Reasoning.html#2286" class="Bound">b</a> <a id="2313" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2314" class="Symbol">}</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.Categories.Displayed.Reasoning.html#2317" class="Bound">p</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Cubical.Categories.Displayed.Reasoning.html#2297" class="Bound">f</a> <a id="2323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2325" href="Cubical.Categories.Displayed.Reasoning.html#2299" class="Bound">g</a><a id="2326" class="Symbol">)</a>
      <a id="2334" class="Symbol">{</a><a id="2335" href="Cubical.Categories.Displayed.Reasoning.html#2335" class="Bound">aᴰ</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2344" href="Cubical.Categories.Displayed.Reasoning.html#2284" class="Bound">a</a> <a id="2346" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2347" class="Symbol">}</a> <a id="2349" class="Symbol">{</a><a id="2350" href="Cubical.Categories.Displayed.Reasoning.html#2350" class="Bound">bᴰ</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2359" href="Cubical.Categories.Displayed.Reasoning.html#2286" class="Bound">b</a> <a id="2361" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2362" class="Symbol">}</a>
    <a id="2368" class="Symbol">→</a> <a id="2370" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2375" href="Cubical.Categories.Displayed.Reasoning.html#2297" class="Bound">f</a> <a id="2377" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2380" href="Cubical.Categories.Displayed.Reasoning.html#2335" class="Bound">aᴰ</a> <a id="2383" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2385" href="Cubical.Categories.Displayed.Reasoning.html#2350" class="Bound">bᴰ</a> <a id="2388" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2397" href="Cubical.Categories.Displayed.Reasoning.html#2299" class="Bound">g</a> <a id="2399" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2402" href="Cubical.Categories.Displayed.Reasoning.html#2335" class="Bound">aᴰ</a> <a id="2405" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2407" href="Cubical.Categories.Displayed.Reasoning.html#2350" class="Bound">bᴰ</a> <a id="2410" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
  <a id="2414" href="Cubical.Categories.Displayed.Reasoning.html#2275" class="Function">reind</a> <a id="2420" href="Cubical.Categories.Displayed.Reasoning.html#2420" class="Bound">p</a> <a id="2422" class="Symbol">=</a> <a id="2424" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2430" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][</a> <a id="2438" class="Symbol">_</a> <a id="2440" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2442" class="Symbol">_</a> <a id="2444" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="2446" href="Cubical.Categories.Displayed.Reasoning.html#2420" class="Bound">p</a>

  <a id="2451" class="Comment">-- Filler for the above, directly in the reasoning machine</a>
  <a id="reind-filler"></a><a id="2512" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">reind-filler</a> <a id="2525" class="Symbol">:</a> <a id="2527" class="Symbol">{</a><a id="2528" href="Cubical.Categories.Displayed.Reasoning.html#2528" class="Bound">a</a> <a id="2530" href="Cubical.Categories.Displayed.Reasoning.html#2530" class="Bound">b</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Cubical.Categories.Category.Base.html#429" class="Function">C.ob</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">{</a><a id="2541" href="Cubical.Categories.Displayed.Reasoning.html#2541" class="Bound">f</a> <a id="2543" href="Cubical.Categories.Displayed.Reasoning.html#2543" class="Bound">g</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a> <a id="2549" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2551" href="Cubical.Categories.Displayed.Reasoning.html#2528" class="Bound">a</a> <a id="2553" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2555" href="Cubical.Categories.Displayed.Reasoning.html#2530" class="Bound">b</a> <a id="2557" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2558" class="Symbol">}</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Categories.Displayed.Reasoning.html#2561" class="Bound">p</a> <a id="2563" class="Symbol">:</a> <a id="2565" href="Cubical.Categories.Displayed.Reasoning.html#2541" class="Bound">f</a> <a id="2567" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2569" href="Cubical.Categories.Displayed.Reasoning.html#2543" class="Bound">g</a><a id="2570" class="Symbol">)</a>
      <a id="2578" class="Symbol">{</a><a id="2579" href="Cubical.Categories.Displayed.Reasoning.html#2579" class="Bound">aᴰ</a> <a id="2582" class="Symbol">:</a> <a id="2584" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2588" href="Cubical.Categories.Displayed.Reasoning.html#2528" class="Bound">a</a> <a id="2590" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2591" class="Symbol">}</a> <a id="2593" class="Symbol">{</a><a id="2594" href="Cubical.Categories.Displayed.Reasoning.html#2594" class="Bound">bᴰ</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2603" href="Cubical.Categories.Displayed.Reasoning.html#2530" class="Bound">b</a> <a id="2605" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2606" class="Symbol">}</a>
      <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Categories.Displayed.Reasoning.html#2615" class="Bound">fᴰ</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2625" href="Cubical.Categories.Displayed.Reasoning.html#2541" class="Bound">f</a> <a id="2627" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2630" href="Cubical.Categories.Displayed.Reasoning.html#2579" class="Bound">aᴰ</a> <a id="2633" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2635" href="Cubical.Categories.Displayed.Reasoning.html#2594" class="Bound">bᴰ</a> <a id="2638" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="2639" class="Symbol">)</a>
    <a id="2645" class="Symbol">→</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Cubical.Categories.Displayed.Reasoning.html#2541" class="Bound">f</a> <a id="2650" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2652" href="Cubical.Categories.Displayed.Reasoning.html#2615" class="Bound">fᴰ</a><a id="2654" class="Symbol">)</a> <a id="2656" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Cubical.Categories.Displayed.Reasoning.html#2543" class="Bound">g</a> <a id="2661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2663" href="Cubical.Categories.Displayed.Reasoning.html#2275" class="Function">reind</a> <a id="2669" href="Cubical.Categories.Displayed.Reasoning.html#2561" class="Bound">p</a> <a id="2671" href="Cubical.Categories.Displayed.Reasoning.html#2615" class="Bound">fᴰ</a><a id="2673" class="Symbol">)</a>
  <a id="2677" href="Cubical.Categories.Displayed.Reasoning.html#2512" class="Function">reind-filler</a> <a id="2690" href="Cubical.Categories.Displayed.Reasoning.html#2690" class="Bound">p</a> <a id="2692" href="Cubical.Categories.Displayed.Reasoning.html#2692" class="Bound">fᴰ</a> <a id="2695" class="Symbol">=</a> <a id="2697" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.Categories.Displayed.Reasoning.html#2690" class="Bound">p</a> <a id="2707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2709" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="2722" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][</a> <a id="2730" class="Symbol">_</a> <a id="2732" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2734" class="Symbol">_</a> <a id="2736" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a> <a id="2738" href="Cubical.Categories.Displayed.Reasoning.html#2690" class="Bound">p</a> <a id="2740" href="Cubical.Categories.Displayed.Reasoning.html#2692" class="Bound">fᴰ</a><a id="2742" class="Symbol">)</a>

  <a id="2747" class="Comment">-- Rectify the base equality of dependent equalities to whatever we want</a>
  <a id="rectify"></a><a id="2822" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">rectify</a> <a id="2830" class="Symbol">:</a> <a id="2832" class="Symbol">{</a><a id="2833" href="Cubical.Categories.Displayed.Reasoning.html#2833" class="Bound">a</a> <a id="2835" href="Cubical.Categories.Displayed.Reasoning.html#2835" class="Bound">b</a> <a id="2837" class="Symbol">:</a> <a id="2839" href="Cubical.Categories.Category.Base.html#429" class="Function">C.ob</a><a id="2843" class="Symbol">}</a> <a id="2845" class="Symbol">{</a><a id="2846" href="Cubical.Categories.Displayed.Reasoning.html#2846" class="Bound">f</a> <a id="2848" href="Cubical.Categories.Displayed.Reasoning.html#2848" class="Bound">g</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Cubical.Categories.Displayed.Reasoning.html#1274" class="Bound">C</a> <a id="2854" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2856" href="Cubical.Categories.Displayed.Reasoning.html#2833" class="Bound">a</a> <a id="2858" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2860" href="Cubical.Categories.Displayed.Reasoning.html#2835" class="Bound">b</a> <a id="2862" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2863" class="Symbol">}</a> <a id="2865" class="Symbol">{</a><a id="2866" href="Cubical.Categories.Displayed.Reasoning.html#2866" class="Bound">p</a> <a id="2868" href="Cubical.Categories.Displayed.Reasoning.html#2868" class="Bound">p&#39;</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Cubical.Categories.Displayed.Reasoning.html#2846" class="Bound">f</a> <a id="2875" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2877" href="Cubical.Categories.Displayed.Reasoning.html#2848" class="Bound">g</a><a id="2878" class="Symbol">}</a>
      <a id="2886" class="Symbol">{</a><a id="2887" href="Cubical.Categories.Displayed.Reasoning.html#2887" class="Bound">aᴰ</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2896" href="Cubical.Categories.Displayed.Reasoning.html#2833" class="Bound">a</a> <a id="2898" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2899" class="Symbol">}</a> <a id="2901" class="Symbol">{</a><a id="2902" href="Cubical.Categories.Displayed.Reasoning.html#2902" class="Bound">bᴰ</a> <a id="2905" class="Symbol">:</a> <a id="2907" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[</a> <a id="2911" href="Cubical.Categories.Displayed.Reasoning.html#2835" class="Bound">b</a> <a id="2913" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a><a id="2914" class="Symbol">}</a>
      <a id="2922" class="Symbol">{</a><a id="2923" href="Cubical.Categories.Displayed.Reasoning.html#2923" class="Bound">fᴰ</a> <a id="2926" class="Symbol">:</a> <a id="2928" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2933" href="Cubical.Categories.Displayed.Reasoning.html#2846" class="Bound">f</a> <a id="2935" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2938" href="Cubical.Categories.Displayed.Reasoning.html#2887" class="Bound">aᴰ</a> <a id="2941" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2943" href="Cubical.Categories.Displayed.Reasoning.html#2902" class="Bound">bᴰ</a> <a id="2946" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="2947" class="Symbol">}</a>
      <a id="2955" class="Symbol">{</a><a id="2956" href="Cubical.Categories.Displayed.Reasoning.html#2956" class="Bound">gᴰ</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[</a> <a id="2966" href="Cubical.Categories.Displayed.Reasoning.html#2848" class="Bound">g</a> <a id="2968" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2971" href="Cubical.Categories.Displayed.Reasoning.html#2887" class="Bound">aᴰ</a> <a id="2974" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2976" href="Cubical.Categories.Displayed.Reasoning.html#2902" class="Bound">bᴰ</a> <a id="2979" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a><a id="2980" class="Symbol">}</a>
    <a id="2986" class="Symbol">→</a> <a id="2988" href="Cubical.Categories.Displayed.Reasoning.html#2923" class="Bound">fᴰ</a> <a id="2991" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="2994" href="Cubical.Categories.Displayed.Reasoning.html#2866" class="Bound">p</a> <a id="2996" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="2998" href="Cubical.Categories.Displayed.Reasoning.html#2956" class="Bound">gᴰ</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="Cubical.Categories.Displayed.Reasoning.html#2923" class="Bound">fᴰ</a> <a id="3006" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[</a> <a id="3009" href="Cubical.Categories.Displayed.Reasoning.html#2868" class="Bound">p&#39;</a> <a id="3012" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="3014" href="Cubical.Categories.Displayed.Reasoning.html#2956" class="Bound">gᴰ</a>
  <a id="3019" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">rectify</a> <a id="3027" class="Symbol">{</a><a id="3028" class="Argument">fᴰ</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Cubical.Categories.Displayed.Reasoning.html#3033" class="Bound">fᴰ</a><a id="3035" class="Symbol">}</a> <a id="3037" class="Symbol">{</a><a id="3038" class="Argument">gᴰ</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Cubical.Categories.Displayed.Reasoning.html#3043" class="Bound">gᴰ</a><a id="3045" class="Symbol">}</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Cubical.Categories.Displayed.Reasoning.html#3033" class="Bound">fᴰ</a> <a id="3059" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">≡[_]</a> <a id="3064" href="Cubical.Categories.Displayed.Reasoning.html#3043" class="Bound">gᴰ</a><a id="3066" class="Symbol">)</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Categories.Category.Base.html#807" class="Function">C.isSetHom</a> <a id="3080" class="Symbol">_</a> <a id="3082" class="Symbol">_</a> <a id="3084" class="Symbol">_</a> <a id="3086" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Displayed.Section.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Displayed.Section.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
   Local and Global Sections of a displayed category.

   A local section of a displayed category Cᴰ over a functor F : D → C
   is visualized as follows:

          Cᴰ
        ↗ |
       /  |
    s /   |
     /    |
    /     ↓
   D ---→ C
       F

   We call this a *global* section if F is the identity functor.

   Every Section can be implemented as a Functorᴰ out of Unitᴰ (see
   Displayed.Instances.Terminal):

       Fᴰ
   D ----→ Cᴰ
   ∥       |
   ∥       |
   ∥       |
   ∥       |
   ∥       ↓
   D ----→ C
       F

   And vice-versa any Functorᴰ

       Fᴰ
   Dᴰ ----→ Cᴰ
   |        |
   |        |
   |        |
   |        |
   ↓        ↓
   D -----→ C
       F

   Can be implemented as a Section (see
   Displayed.Constructions.TotalCategory)

            Cᴰ
          ↗ |
         /  |
      s /   |
       /    |
      /     ↓
   ∫Dᴰ ---→ C
        F

   Both options are sometimes more ergonomic. One of the main
   cosmetic differences is

   1. When defining a Functorᴰ, the object of the base category is
      implicit
   2. When defining a Section, the object of the base category is
      explicit

   Definitionally, there is basically no difference as these are
   definitional isomorphisms.

   Elimination rules are naturally stated in terms of local sections
   (and often global sections, see below). Intro rules can be
   formulated as either constructing a Section or a Functorᴰ. Good
   style is to offer both introS for Section and introF for Functorᴰ.

-}</a>
<a id="1502" class="Keyword">module</a> <a id="1509" href="Cubical.Categories.Displayed.Section.Base.html" class="Module">Cubical.Categories.Displayed.Section.Base</a> <a id="1551" class="Keyword">where</a>

<a id="1558" class="Keyword">open</a> <a id="1563" class="Keyword">import</a> <a id="1570" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="1598" class="Keyword">open</a> <a id="1603" class="Keyword">import</a> <a id="1610" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="1639" class="Keyword">open</a> <a id="1644" class="Keyword">import</a> <a id="1651" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="1683" class="Keyword">open</a> <a id="1688" class="Keyword">import</a> <a id="1695" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="1724" class="Keyword">open</a> <a id="1729" class="Keyword">import</a> <a id="1736" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="1755" class="Keyword">import</a>      <a id="1767" href="Cubical.Data.Equality.html" class="Module">Cubical.Data.Equality</a> <a id="1789" class="Symbol">as</a> <a id="1792" class="Module">Eq</a>

<a id="1796" class="Keyword">open</a> <a id="1801" class="Keyword">import</a> <a id="1808" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="1836" class="Keyword">open</a> <a id="1841" class="Keyword">import</a> <a id="1848" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="1880" class="Keyword">open</a> <a id="1885" class="Keyword">import</a> <a id="1892" href="Cubical.Categories.Functor.Equality.html" class="Module">Cubical.Categories.Functor.Equality</a>
<a id="1928" class="Keyword">open</a> <a id="1933" class="Keyword">import</a> <a id="1940" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>
<a id="1974" class="Keyword">open</a> <a id="1979" class="Keyword">import</a> <a id="1986" href="Cubical.Categories.Displayed.Functor.html" class="Module">Cubical.Categories.Displayed.Functor</a>
<a id="2023" class="Keyword">import</a>      <a id="2035" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">Cubical.Categories.Displayed.Reasoning</a> <a id="2074" class="Symbol">as</a> <a id="2077" class="Module">HomᴰReasoning</a>

<a id="2092" class="Keyword">private</a>
  <a id="2102" class="Keyword">variable</a>
    <a id="2115" href="Cubical.Categories.Displayed.Section.Base.html#2115" class="Generalizable">ℓB</a> <a id="2118" href="Cubical.Categories.Displayed.Section.Base.html#2118" class="Generalizable">ℓB&#39;</a> <a id="2122" href="Cubical.Categories.Displayed.Section.Base.html#2122" class="Generalizable">ℓBᴰ</a> <a id="2126" href="Cubical.Categories.Displayed.Section.Base.html#2126" class="Generalizable">ℓBᴰ&#39;</a> <a id="2131" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="2134" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a> <a id="2138" href="Cubical.Categories.Displayed.Section.Base.html#2138" class="Generalizable">ℓCᴰ</a> <a id="2142" href="Cubical.Categories.Displayed.Section.Base.html#2142" class="Generalizable">ℓCᴰ&#39;</a> <a id="2147" href="Cubical.Categories.Displayed.Section.Base.html#2147" class="Generalizable">ℓD</a> <a id="2150" href="Cubical.Categories.Displayed.Section.Base.html#2150" class="Generalizable">ℓD&#39;</a> <a id="2154" href="Cubical.Categories.Displayed.Section.Base.html#2154" class="Generalizable">ℓDᴰ</a> <a id="2158" href="Cubical.Categories.Displayed.Section.Base.html#2158" class="Generalizable">ℓDᴰ&#39;</a> <a id="2163" href="Cubical.Categories.Displayed.Section.Base.html#2163" class="Generalizable">ℓE</a> <a id="2166" href="Cubical.Categories.Displayed.Section.Base.html#2166" class="Generalizable">ℓE&#39;</a> <a id="2170" href="Cubical.Categories.Displayed.Section.Base.html#2170" class="Generalizable">ℓEᴰ</a> <a id="2174" href="Cubical.Categories.Displayed.Section.Base.html#2174" class="Generalizable">ℓEᴰ&#39;</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="2188" class="Keyword">open</a> <a id="2193" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="2202" class="Keyword">open</a> <a id="2207" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a>
<a id="2217" class="Keyword">open</a> <a id="2222" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="2231" class="Keyword">module</a> <a id="2238" href="Cubical.Categories.Displayed.Section.Base.html#2238" class="Module">_</a> <a id="2240" class="Symbol">{</a><a id="2241" href="Cubical.Categories.Displayed.Section.Base.html#2241" class="Bound">C</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2254" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="2257" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a><a id="2260" class="Symbol">}</a>
         <a id="2271" class="Symbol">{</a><a id="2272" href="Cubical.Categories.Displayed.Section.Base.html#2272" class="Bound">D</a> <a id="2274" class="Symbol">:</a> <a id="2276" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2285" href="Cubical.Categories.Displayed.Section.Base.html#2147" class="Generalizable">ℓD</a> <a id="2288" href="Cubical.Categories.Displayed.Section.Base.html#2150" class="Generalizable">ℓD&#39;</a><a id="2291" class="Symbol">}</a>
         <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Categories.Displayed.Section.Base.html#2303" class="Bound">F</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2315" href="Cubical.Categories.Displayed.Section.Base.html#2272" class="Bound">D</a> <a id="2317" href="Cubical.Categories.Displayed.Section.Base.html#2241" class="Bound">C</a><a id="2318" class="Symbol">)</a>
         <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Categories.Displayed.Section.Base.html#2330" class="Bound">Cᴰ</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="2345" href="Cubical.Categories.Displayed.Section.Base.html#2241" class="Bound">C</a> <a id="2347" href="Cubical.Categories.Displayed.Section.Base.html#2138" class="Generalizable">ℓCᴰ</a> <a id="2351" href="Cubical.Categories.Displayed.Section.Base.html#2142" class="Generalizable">ℓCᴰ&#39;</a><a id="2355" class="Symbol">)</a>
         <a id="2366" class="Keyword">where</a>
  <a id="2374" class="Keyword">private</a>
    <a id="2386" class="Keyword">module</a> <a id="2393" href="Cubical.Categories.Displayed.Section.Base.html#2393" class="Module">C</a> <a id="2395" class="Symbol">=</a> <a id="2397" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="2406" href="Cubical.Categories.Displayed.Section.Base.html#2241" class="Bound">C</a>
    <a id="2412" class="Keyword">module</a> <a id="2419" href="Cubical.Categories.Displayed.Section.Base.html#2419" class="Module">D</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="2432" href="Cubical.Categories.Displayed.Section.Base.html#2272" class="Bound">D</a>
    <a id="2438" class="Keyword">module</a> <a id="2445" href="Cubical.Categories.Displayed.Section.Base.html#2445" class="Module">Cᴰ</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="2460" href="Cubical.Categories.Displayed.Section.Base.html#2330" class="Bound">Cᴰ</a>
    <a id="2467" class="Keyword">module</a> <a id="2474" href="Cubical.Categories.Displayed.Section.Base.html#2474" class="Module">F</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a> <a id="2486" href="Cubical.Categories.Displayed.Section.Base.html#2303" class="Bound">F</a>

  <a id="2491" class="Comment">-- Section without a qualifier means *local* section.</a>
  <a id="2547" class="Keyword">record</a> <a id="2554" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2583" href="Cubical.Categories.Displayed.Section.Base.html#2254" class="Bound">ℓC</a> <a id="2586" href="Cubical.Categories.Displayed.Section.Base.html#2257" class="Bound">ℓC&#39;</a><a id="2589" class="Symbol">)</a>
                        <a id="2615" class="Symbol">(</a><a id="2616" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2629" href="Cubical.Categories.Displayed.Section.Base.html#2285" class="Bound">ℓD</a> <a id="2632" href="Cubical.Categories.Displayed.Section.Base.html#2288" class="Bound">ℓD&#39;</a><a id="2635" class="Symbol">)</a>
                        <a id="2661" class="Symbol">(</a><a id="2662" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2668" href="Cubical.Categories.Displayed.Section.Base.html#2347" class="Bound">ℓCᴰ</a> <a id="2672" href="Cubical.Categories.Displayed.Section.Base.html#2351" class="Bound">ℓCᴰ&#39;</a><a id="2676" class="Symbol">)))</a>
    <a id="2684" class="Keyword">where</a>
    <a id="2694" class="Keyword">field</a>
      <a id="2706" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a>  <a id="2713" class="Symbol">:</a> <a id="2715" class="Symbol">∀</a> <a id="2717" href="Cubical.Categories.Displayed.Section.Base.html#2717" class="Bound">d</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="2728" href="Cubical.Categories.Displayed.Section.Base.html#2303" class="Bound">F</a> <a id="2730" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2732" href="Cubical.Categories.Displayed.Section.Base.html#2717" class="Bound">d</a> <a id="2734" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="2736" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a>
      <a id="2744" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="2751" class="Symbol">:</a> <a id="2753" class="Symbol">∀</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Cubical.Categories.Displayed.Section.Base.html#2756" class="Bound">d</a> <a id="2758" href="Cubical.Categories.Displayed.Section.Base.html#2758" class="Bound">d&#39;</a><a id="2760" class="Symbol">}</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Cubical.Categories.Displayed.Section.Base.html#2763" class="Bound">f</a> <a id="2765" class="Symbol">:</a> <a id="2767" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">D.Hom[</a> <a id="2774" href="Cubical.Categories.Displayed.Section.Base.html#2756" class="Bound">d</a> <a id="2776" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="2778" href="Cubical.Categories.Displayed.Section.Base.html#2758" class="Bound">d&#39;</a> <a id="2781" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="2782" class="Symbol">)</a>
        <a id="2792" class="Symbol">→</a> <a id="2794" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Cᴰ.Hom[</a> <a id="2802" href="Cubical.Categories.Displayed.Section.Base.html#2303" class="Bound">F</a> <a id="2804" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2806" href="Cubical.Categories.Displayed.Section.Base.html#2763" class="Bound">f</a> <a id="2808" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2810" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="2813" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="2819" href="Cubical.Categories.Displayed.Section.Base.html#2756" class="Bound">d</a> <a id="2821" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="2823" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="2829" href="Cubical.Categories.Displayed.Section.Base.html#2758" class="Bound">d&#39;</a> <a id="2832" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
      <a id="2840" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a> <a id="2846" class="Symbol">:</a> <a id="2848" class="Symbol">∀</a> <a id="2850" class="Symbol">{</a><a id="2851" href="Cubical.Categories.Displayed.Section.Base.html#2851" class="Bound">d</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">→</a> <a id="2856" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Cubical.Categories.Category.Base.html#478" class="Function">D.id</a> <a id="2869" class="Symbol">{</a><a id="2870" href="Cubical.Categories.Displayed.Section.Base.html#2851" class="Bound">d</a><a id="2871" class="Symbol">})</a> <a id="2874" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">Cᴰ.≡[</a> <a id="2880" href="Cubical.Categories.Displayed.Section.Base.html#2303" class="Bound">F</a> <a id="2882" class="Symbol">.</a><a id="2883" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2888" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="2890" href="Cubical.Categories.Displayed.Base.html#622" class="Field">Cᴰ.idᴰ</a>
      <a id="2903" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="2910" class="Symbol">:</a> <a id="2912" class="Symbol">∀</a> <a id="2914" class="Symbol">{</a><a id="2915" href="Cubical.Categories.Displayed.Section.Base.html#2915" class="Bound">d</a> <a id="2917" href="Cubical.Categories.Displayed.Section.Base.html#2917" class="Bound">d&#39;</a> <a id="2920" href="Cubical.Categories.Displayed.Section.Base.html#2920" class="Bound">d&#39;&#39;</a><a id="2923" class="Symbol">}</a>
            <a id="2937" class="Symbol">→</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Categories.Displayed.Section.Base.html#2940" class="Bound">f</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">D.Hom[</a> <a id="2951" href="Cubical.Categories.Displayed.Section.Base.html#2915" class="Bound">d</a> <a id="2953" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="2955" href="Cubical.Categories.Displayed.Section.Base.html#2917" class="Bound">d&#39;</a> <a id="2958" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="2959" class="Symbol">)(</a><a id="2961" href="Cubical.Categories.Displayed.Section.Base.html#2961" class="Bound">g</a> <a id="2963" class="Symbol">:</a> <a id="2965" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">D.Hom[</a> <a id="2972" href="Cubical.Categories.Displayed.Section.Base.html#2917" class="Bound">d&#39;</a> <a id="2975" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="2977" href="Cubical.Categories.Displayed.Section.Base.html#2920" class="Bound">d&#39;&#39;</a> <a id="2981" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a><a id="2982" class="Symbol">)</a>
            <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Categories.Displayed.Section.Base.html#2940" class="Bound">f</a> <a id="3008" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">D.⋆</a> <a id="3012" href="Cubical.Categories.Displayed.Section.Base.html#2961" class="Bound">g</a><a id="3013" class="Symbol">)</a> <a id="3015" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">Cᴰ.≡[</a> <a id="3021" href="Cubical.Categories.Displayed.Section.Base.html#2303" class="Bound">F</a> <a id="3023" class="Symbol">.</a><a id="3024" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3030" href="Cubical.Categories.Displayed.Section.Base.html#2940" class="Bound">f</a> <a id="3032" href="Cubical.Categories.Displayed.Section.Base.html#2961" class="Bound">g</a> <a id="3034" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="3036" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="3043" href="Cubical.Categories.Displayed.Section.Base.html#2940" class="Bound">f</a> <a id="3045" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">Cᴰ.⋆ᴰ</a> <a id="3051" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="3058" href="Cubical.Categories.Displayed.Section.Base.html#2961" class="Bound">g</a>

<a id="3061" class="Comment">{-
   A Global Section is a local section over the identity functor.

          Cᴰ
        ↗ |
       /  |
    s /   |
     /    |
    /     ↓
   C ==== C


   So global sections are by definition local sections

   All local sections can be implemented as global sections into the
   reindexed displayed category. See Reindex.agda for details.

   But this isomorphism is not definitional (i.e. the equations are
   not provable by refl). Constructing a local section is preferable
   as they are more flexible, but often elimination principles are
   naturally proven first about global sections and then generalized
   to local sections using reindexing.

   It is good style is to offer both: elimLocal to construct a local
   section and elimGlobal to construct a global section.
-}</a>

<a id="3850" class="Keyword">module</a> <a id="3857" href="Cubical.Categories.Displayed.Section.Base.html#3857" class="Module">_</a> <a id="3859" class="Symbol">{</a><a id="3860" href="Cubical.Categories.Displayed.Section.Base.html#3860" class="Bound">C</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3873" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="3876" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a><a id="3879" class="Symbol">}</a>
         <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Categories.Displayed.Section.Base.html#3891" class="Bound">Cᴰ</a> <a id="3894" class="Symbol">:</a> <a id="3896" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="3906" href="Cubical.Categories.Displayed.Section.Base.html#3860" class="Bound">C</a> <a id="3908" href="Cubical.Categories.Displayed.Section.Base.html#2138" class="Generalizable">ℓCᴰ</a> <a id="3912" href="Cubical.Categories.Displayed.Section.Base.html#2142" class="Generalizable">ℓCᴰ&#39;</a><a id="3916" class="Symbol">)</a>
         <a id="3927" class="Keyword">where</a>
  <a id="3935" href="Cubical.Categories.Displayed.Section.Base.html#3935" class="Function">GlobalSection</a> <a id="3949" class="Symbol">:</a> <a id="3951" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3956" class="Symbol">_</a>
  <a id="3960" href="Cubical.Categories.Displayed.Section.Base.html#3935" class="Function">GlobalSection</a> <a id="3974" class="Symbol">=</a> <a id="3976" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="3984" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a> <a id="3987" href="Cubical.Categories.Displayed.Section.Base.html#3891" class="Bound">Cᴰ</a>

<a id="3991" class="Comment">-- Reindexing a section.</a>
<a id="4016" class="Keyword">module</a> <a id="4023" href="Cubical.Categories.Displayed.Section.Base.html#4023" class="Module">_</a> <a id="4025" class="Symbol">{</a><a id="4026" href="Cubical.Categories.Displayed.Section.Base.html#4026" class="Bound">C</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4039" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="4042" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a><a id="4045" class="Symbol">}</a>
         <a id="4056" class="Symbol">{</a><a id="4057" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4070" href="Cubical.Categories.Displayed.Section.Base.html#2147" class="Generalizable">ℓD</a> <a id="4073" href="Cubical.Categories.Displayed.Section.Base.html#2150" class="Generalizable">ℓD&#39;</a><a id="4076" class="Symbol">}</a>
         <a id="4087" class="Symbol">{</a><a id="4088" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="4103" href="Cubical.Categories.Displayed.Section.Base.html#4026" class="Bound">C</a> <a id="4105" href="Cubical.Categories.Displayed.Section.Base.html#2138" class="Generalizable">ℓCᴰ</a> <a id="4109" href="Cubical.Categories.Displayed.Section.Base.html#2142" class="Generalizable">ℓCᴰ&#39;</a><a id="4113" class="Symbol">}</a>
         <a id="4124" class="Keyword">where</a>
  <a id="4132" class="Keyword">open</a> <a id="4137" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
  <a id="4147" class="Keyword">private</a>
    <a id="4159" class="Keyword">module</a> <a id="4166" href="Cubical.Categories.Displayed.Section.Base.html#4166" class="Module">Cᴰ</a> <a id="4169" class="Symbol">=</a> <a id="4171" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="4181" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a>
    <a id="4188" class="Keyword">module</a> <a id="4195" href="Cubical.Categories.Displayed.Section.Base.html#4195" class="Module">R</a> <a id="4197" class="Symbol">=</a> <a id="4199" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="4213" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a>

  <a id="4219" class="Comment">-- the following reindexes a section to be over a different functor</a>
  <a id="4289" class="Comment">-- that is equal to it, analogous to reind in Displayed.Reasoning.</a>

  <a id="4359" class="Comment">-- This version is easily defined by subst, but its action on</a>
  <a id="4423" class="Comment">-- objects and morphisms involves a transport, which is often</a>
  <a id="4487" class="Comment">-- undesirable.</a>
  <a id="4505" href="Cubical.Categories.Displayed.Section.Base.html#4505" class="Function">reindS</a> <a id="4512" class="Symbol">:</a> <a id="4514" class="Symbol">∀</a> <a id="4516" class="Symbol">{</a><a id="4517" href="Cubical.Categories.Displayed.Section.Base.html#4517" class="Bound">F</a> <a id="4519" href="Cubical.Categories.Displayed.Section.Base.html#4519" class="Bound">G</a><a id="4520" class="Symbol">}(</a><a id="4522" href="Cubical.Categories.Displayed.Section.Base.html#4522" class="Bound">H</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="4531" class="Symbol">(</a><a id="4532" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4540" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="4542" href="Cubical.Categories.Displayed.Section.Base.html#4026" class="Bound">C</a><a id="4543" class="Symbol">)</a> <a id="4545" href="Cubical.Categories.Displayed.Section.Base.html#4517" class="Bound">F</a> <a id="4547" href="Cubical.Categories.Displayed.Section.Base.html#4519" class="Bound">G</a><a id="4548" class="Symbol">)</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="4560" href="Cubical.Categories.Displayed.Section.Base.html#4517" class="Bound">F</a> <a id="4562" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="4575" href="Cubical.Categories.Displayed.Section.Base.html#4519" class="Bound">G</a> <a id="4577" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a>
  <a id="4582" href="Cubical.Categories.Displayed.Section.Base.html#4505" class="Function">reindS</a> <a id="4589" href="Cubical.Categories.Displayed.Section.Base.html#4589" class="Bound">H</a> <a id="4591" class="Symbol">=</a> <a id="4593" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4599" class="Symbol">(λ</a> <a id="4602" href="Cubical.Categories.Displayed.Section.Base.html#4602" class="Bound">F</a> <a id="4604" class="Symbol">→</a> <a id="4606" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="4614" href="Cubical.Categories.Displayed.Section.Base.html#4602" class="Bound">F</a> <a id="4616" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a><a id="4618" class="Symbol">)</a> <a id="4620" href="Cubical.Categories.Displayed.Section.Base.html#4589" class="Bound">H</a>

  <a id="4625" class="Comment">-- This version works by taking in a FunctorEq rather than a Path,</a>
  <a id="4694" class="Comment">-- meaning we can define the section by J. If the FunctorEq is given</a>
  <a id="4765" class="Comment">-- by (refl , refl) then this definition will not involve any</a>
  <a id="4829" class="Comment">-- transport and is preferable to reindS.</a>
  <a id="4873" href="Cubical.Categories.Displayed.Section.Base.html#4873" class="Function">reindS&#39;</a> <a id="4881" class="Symbol">:</a> <a id="4883" class="Symbol">∀</a> <a id="4885" class="Symbol">{</a><a id="4886" href="Cubical.Categories.Displayed.Section.Base.html#4886" class="Bound">F</a> <a id="4888" href="Cubical.Categories.Displayed.Section.Base.html#4888" class="Bound">G</a> <a id="4890" class="Symbol">:</a> <a id="4892" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4900" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="4902" href="Cubical.Categories.Displayed.Section.Base.html#4026" class="Bound">C</a><a id="4903" class="Symbol">}</a> <a id="4905" class="Symbol">(</a><a id="4906" href="Cubical.Categories.Displayed.Section.Base.html#4906" class="Bound">H</a> <a id="4908" class="Symbol">:</a> <a id="4910" href="Cubical.Categories.Functor.Equality.html#798" class="Function">FunctorEq</a> <a id="4920" href="Cubical.Categories.Displayed.Section.Base.html#4886" class="Bound">F</a> <a id="4922" href="Cubical.Categories.Displayed.Section.Base.html#4888" class="Bound">G</a><a id="4923" class="Symbol">)</a>
          <a id="4935" class="Symbol">→</a> <a id="4937" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="4945" href="Cubical.Categories.Displayed.Section.Base.html#4886" class="Bound">F</a> <a id="4947" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a>
          <a id="4960" class="Symbol">→</a> <a id="4962" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="4970" href="Cubical.Categories.Displayed.Section.Base.html#4888" class="Bound">G</a> <a id="4972" href="Cubical.Categories.Displayed.Section.Base.html#4088" class="Bound">Cᴰ</a>
  <a id="4977" href="Cubical.Categories.Displayed.Section.Base.html#4873" class="Function">reindS&#39;</a> <a id="4985" class="Symbol">{</a><a id="4986" href="Cubical.Categories.Displayed.Section.Base.html#4986" class="Bound">F</a><a id="4987" class="Symbol">}{</a><a id="4989" href="Cubical.Categories.Displayed.Section.Base.html#4989" class="Bound">G</a><a id="4990" class="Symbol">}</a> <a id="4992" class="Symbol">(</a><a id="4993" href="Cubical.Categories.Displayed.Section.Base.html#4993" class="Bound">H-ob</a> <a id="4998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5000" href="Cubical.Categories.Displayed.Section.Base.html#5000" class="Bound">H-hom</a><a id="5005" class="Symbol">)</a> <a id="5007" href="Cubical.Categories.Displayed.Section.Base.html#5007" class="Bound">Fᴰ</a> <a id="5010" class="Symbol">=</a> <a id="5012" class="Keyword">record</a>
    <a id="5023" class="Symbol">{</a> <a id="5025" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="5031" class="Symbol">=</a> <a id="5033" href="Cubical.Categories.Displayed.Section.Base.html#5258" class="Function">Gᴰ-obᴰ</a> <a id="5040" class="Symbol">(</a><a id="5041" href="Cubical.Categories.Displayed.Section.Base.html#5185" class="Function">F-singl</a> <a id="5049" class="Symbol">.</a><a id="5050" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="5053" class="Symbol">)</a>
    <a id="5059" class="Symbol">;</a> <a id="5061" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Cubical.Categories.Displayed.Section.Base.html#5372" class="Function">Gᴰ-homᴰ</a> <a id="5078" href="Cubical.Categories.Displayed.Section.Base.html#5185" class="Function">F-singl</a>
    <a id="5090" class="Symbol">;</a> <a id="5092" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="Cubical.Categories.Displayed.Section.Base.html#5623" class="Function">Gᴰ-idᴰ</a> <a id="5107" href="Cubical.Categories.Displayed.Section.Base.html#5185" class="Function">F-singl</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Cubical.Categories.Displayed.Section.Base.html#4989" class="Bound">G</a> <a id="5118" class="Symbol">.</a><a id="5119" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="5123" class="Symbol">)</a>
    <a id="5129" class="Symbol">;</a> <a id="5131" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="Cubical.Categories.Displayed.Section.Base.html#5863" class="Function">Gᴰ-seqᴰ</a> <a id="5148" href="Cubical.Categories.Displayed.Section.Base.html#5185" class="Function">F-singl</a> <a id="5156" class="Symbol">(</a><a id="5157" href="Cubical.Categories.Displayed.Section.Base.html#4989" class="Bound">G</a> <a id="5159" class="Symbol">.</a><a id="5160" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a><a id="5165" class="Symbol">)</a>
    <a id="5171" class="Symbol">}</a> <a id="5173" class="Keyword">where</a>
      <a id="5185" href="Cubical.Categories.Displayed.Section.Base.html#5185" class="Function">F-singl</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Cubical.Categories.Functor.Equality.html#569" class="Function">FunctorSingl</a> <a id="5208" href="Cubical.Categories.Displayed.Section.Base.html#4986" class="Bound">F</a>
      <a id="5216" href="Cubical.Categories.Displayed.Section.Base.html#5185" class="Function">F-singl</a> <a id="5224" class="Symbol">=</a> <a id="5226" class="Symbol">(_</a> <a id="5229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5231" href="Cubical.Categories.Displayed.Section.Base.html#4993" class="Bound">H-ob</a><a id="5235" class="Symbol">)</a> <a id="5237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5239" class="Symbol">(_</a> <a id="5242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5244" href="Cubical.Categories.Displayed.Section.Base.html#5000" class="Bound">H-hom</a><a id="5249" class="Symbol">)</a>

      <a id="5258" href="Cubical.Categories.Displayed.Section.Base.html#5258" class="Function">Gᴰ-obᴰ</a> <a id="5265" class="Symbol">:</a> <a id="5267" class="Symbol">(</a><a id="5268" href="Cubical.Categories.Displayed.Section.Base.html#5268" class="Bound">G</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Cubical.Data.Equality.Base.html#3153" class="Function">Eq.singl</a> <a id="5281" class="Symbol">(</a><a id="5282" href="Cubical.Categories.Displayed.Section.Base.html#4986" class="Bound">F</a> <a id="5284" class="Symbol">.</a><a id="5285" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="5289" class="Symbol">))</a> <a id="5292" class="Symbol">→</a> <a id="5294" class="Symbol">(</a><a id="5295" href="Cubical.Categories.Displayed.Section.Base.html#5295" class="Bound">d</a> <a id="5297" class="Symbol">:</a> <a id="5299" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="5301" class="Symbol">.</a><a id="5302" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="5304" class="Symbol">)</a> <a id="5306" class="Symbol">→</a> <a id="5308" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">Cᴰ.ob[</a> <a id="5315" href="Cubical.Categories.Displayed.Section.Base.html#5268" class="Bound">G</a> <a id="5317" class="Symbol">.</a><a id="5318" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5322" href="Cubical.Categories.Displayed.Section.Base.html#5295" class="Bound">d</a> <a id="5324" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">]</a>
      <a id="5332" href="Cubical.Categories.Displayed.Section.Base.html#5258" class="Function">Gᴰ-obᴰ</a> <a id="5339" class="Symbol">(_</a> <a id="5342" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5344" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="5351" class="Symbol">)</a> <a id="5353" class="Symbol">=</a> <a id="5355" href="Cubical.Categories.Displayed.Section.Base.html#5007" class="Bound">Fᴰ</a> <a id="5358" class="Symbol">.</a><a id="5359" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a>

      <a id="5372" href="Cubical.Categories.Displayed.Section.Base.html#5372" class="Function">Gᴰ-homᴰ</a> <a id="5380" class="Symbol">:</a> <a id="5382" class="Symbol">(</a><a id="5383" href="Cubical.Categories.Displayed.Section.Base.html#5383" class="Bound">G</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Cubical.Categories.Functor.Equality.html#569" class="Function">FunctorSingl</a> <a id="5400" href="Cubical.Categories.Displayed.Section.Base.html#4986" class="Bound">F</a><a id="5401" class="Symbol">)</a> <a id="5403" class="Symbol">→</a> <a id="5405" class="Symbol">∀</a> <a id="5407" class="Symbol">{</a><a id="5408" href="Cubical.Categories.Displayed.Section.Base.html#5408" class="Bound">d</a> <a id="5410" href="Cubical.Categories.Displayed.Section.Base.html#5410" class="Bound">d&#39;</a><a id="5412" class="Symbol">}</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Cubical.Categories.Displayed.Section.Base.html#5415" class="Bound">f</a> <a id="5417" class="Symbol">:</a> <a id="5419" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="5421" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5423" href="Cubical.Categories.Displayed.Section.Base.html#5408" class="Bound">d</a> <a id="5425" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5427" href="Cubical.Categories.Displayed.Section.Base.html#5410" class="Bound">d&#39;</a> <a id="5430" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5431" class="Symbol">)</a>
              <a id="5447" class="Symbol">→</a> <a id="5449" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Cᴰ.Hom[</a> <a id="5457" href="Cubical.Categories.Displayed.Section.Base.html#5383" class="Bound">G</a> <a id="5459" class="Symbol">.</a><a id="5460" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5464" class="Symbol">.</a><a id="5465" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5469" href="Cubical.Categories.Displayed.Section.Base.html#5415" class="Bound">f</a>
                     <a id="5492" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">][</a> <a id="5495" href="Cubical.Categories.Displayed.Section.Base.html#5258" class="Function">Gᴰ-obᴰ</a> <a id="5502" class="Symbol">(</a><a id="5503" href="Cubical.Categories.Displayed.Section.Base.html#5383" class="Bound">G</a> <a id="5505" class="Symbol">.</a><a id="5506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="5509" class="Symbol">)</a> <a id="5511" href="Cubical.Categories.Displayed.Section.Base.html#5408" class="Bound">d</a>
                      <a id="5535" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">,</a> <a id="5537" href="Cubical.Categories.Displayed.Section.Base.html#5258" class="Function">Gᴰ-obᴰ</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Cubical.Categories.Displayed.Section.Base.html#5383" class="Bound">G</a> <a id="5547" class="Symbol">.</a><a id="5548" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="5551" class="Symbol">)</a> <a id="5553" href="Cubical.Categories.Displayed.Section.Base.html#5410" class="Bound">d&#39;</a> <a id="5556" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">]</a>
      <a id="5564" href="Cubical.Categories.Displayed.Section.Base.html#5372" class="Function">Gᴰ-homᴰ</a> <a id="5572" class="Symbol">((_</a> <a id="5576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5578" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="5585" class="Symbol">)</a><a id="5586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5588" class="Symbol">(_</a> <a id="5591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5593" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="5600" class="Symbol">))</a> <a id="5603" class="Symbol">=</a> <a id="5605" href="Cubical.Categories.Displayed.Section.Base.html#5007" class="Bound">Fᴰ</a> <a id="5608" class="Symbol">.</a><a id="5609" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a>

      <a id="5623" href="Cubical.Categories.Displayed.Section.Base.html#5623" class="Function">Gᴰ-idᴰ</a> <a id="5630" class="Symbol">:</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.Categories.Displayed.Section.Base.html#5633" class="Bound">G</a> <a id="5635" class="Symbol">:</a> <a id="5637" href="Cubical.Categories.Functor.Equality.html#569" class="Function">FunctorSingl</a> <a id="5650" href="Cubical.Categories.Displayed.Section.Base.html#4986" class="Bound">F</a><a id="5651" class="Symbol">)</a>
               <a id="5668" class="Symbol">(</a><a id="5669" href="Cubical.Categories.Displayed.Section.Base.html#5669" class="Bound">G-id</a> <a id="5674" class="Symbol">:</a> <a id="5676" class="Symbol">∀</a> <a id="5678" class="Symbol">{</a><a id="5679" href="Cubical.Categories.Displayed.Section.Base.html#5679" class="Bound">x</a><a id="5680" class="Symbol">}</a> <a id="5682" class="Symbol">→</a> <a id="5684" href="Cubical.Categories.Displayed.Section.Base.html#5633" class="Bound">G</a> <a id="5686" class="Symbol">.</a><a id="5687" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5691" class="Symbol">.</a><a id="5692" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="5699" class="Symbol">.</a><a id="5700" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="5703" class="Symbol">{</a><a id="5704" href="Cubical.Categories.Displayed.Section.Base.html#5679" class="Bound">x</a><a id="5705" class="Symbol">})</a> <a id="5708" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5710" href="Cubical.Categories.Displayed.Section.Base.html#4026" class="Bound">C</a> <a id="5712" class="Symbol">.</a><a id="5713" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="5715" class="Symbol">)</a>
             <a id="5730" class="Symbol">→</a>  <a id="5733" class="Symbol">∀</a> <a id="5735" class="Symbol">{</a><a id="5736" href="Cubical.Categories.Displayed.Section.Base.html#5736" class="Bound">d</a><a id="5737" class="Symbol">}</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Cubical.Categories.Displayed.Section.Base.html#5372" class="Function">Gᴰ-homᴰ</a> <a id="5749" href="Cubical.Categories.Displayed.Section.Base.html#5633" class="Bound">G</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="5754" class="Symbol">.</a><a id="5755" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="5758" class="Symbol">{</a><a id="5759" href="Cubical.Categories.Displayed.Section.Base.html#5736" class="Bound">d</a><a id="5760" class="Symbol">})</a> <a id="5763" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">Cᴰ.≡[</a> <a id="5769" href="Cubical.Categories.Displayed.Section.Base.html#5669" class="Bound">G-id</a> <a id="5774" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="5776" href="Cubical.Categories.Displayed.Base.html#622" class="Field">Cᴰ.idᴰ</a>
      <a id="5789" href="Cubical.Categories.Displayed.Section.Base.html#5623" class="Function">Gᴰ-idᴰ</a> <a id="5796" class="Symbol">((_</a> <a id="5800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5802" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="5809" class="Symbol">)</a><a id="5810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5812" class="Symbol">(_</a> <a id="5815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5817" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="5824" class="Symbol">))</a> <a id="5827" href="Cubical.Categories.Displayed.Section.Base.html#5827" class="Bound">G-id</a> <a id="5832" class="Symbol">=</a> <a id="5834" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Categories.Displayed.Section.Base.html#5007" class="Bound">Fᴰ</a> <a id="5848" class="Symbol">.</a><a id="5849" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a><a id="5854" class="Symbol">)</a>

      <a id="5863" href="Cubical.Categories.Displayed.Section.Base.html#5863" class="Function">Gᴰ-seqᴰ</a> <a id="5871" class="Symbol">:</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Cubical.Categories.Displayed.Section.Base.html#5874" class="Bound">G</a> <a id="5876" class="Symbol">:</a> <a id="5878" href="Cubical.Categories.Functor.Equality.html#569" class="Function">FunctorSingl</a> <a id="5891" href="Cubical.Categories.Displayed.Section.Base.html#4986" class="Bound">F</a><a id="5892" class="Symbol">)</a>
                <a id="5910" class="Symbol">(</a><a id="5911" href="Cubical.Categories.Displayed.Section.Base.html#5911" class="Bound">G-seq</a> <a id="5917" class="Symbol">:</a> <a id="5919" class="Symbol">∀</a> <a id="5921" class="Symbol">{</a><a id="5922" href="Cubical.Categories.Displayed.Section.Base.html#5922" class="Bound">d</a> <a id="5924" href="Cubical.Categories.Displayed.Section.Base.html#5924" class="Bound">d&#39;</a> <a id="5927" href="Cubical.Categories.Displayed.Section.Base.html#5927" class="Bound">d&#39;&#39;</a><a id="5930" class="Symbol">}(</a><a id="5932" href="Cubical.Categories.Displayed.Section.Base.html#5932" class="Bound">f</a> <a id="5934" class="Symbol">:</a> <a id="5936" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="5938" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5940" href="Cubical.Categories.Displayed.Section.Base.html#5922" class="Bound">d</a> <a id="5942" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5944" href="Cubical.Categories.Displayed.Section.Base.html#5924" class="Bound">d&#39;</a> <a id="5947" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5948" class="Symbol">)(</a><a id="5950" href="Cubical.Categories.Displayed.Section.Base.html#5950" class="Bound">g</a> <a id="5952" class="Symbol">:</a> <a id="5954" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="5956" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5958" href="Cubical.Categories.Displayed.Section.Base.html#5924" class="Bound">d&#39;</a> <a id="5961" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5963" href="Cubical.Categories.Displayed.Section.Base.html#5927" class="Bound">d&#39;&#39;</a> <a id="5967" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5968" class="Symbol">)</a>
                       <a id="5993" class="Symbol">→</a> <a id="5995" href="Cubical.Categories.Displayed.Section.Base.html#5874" class="Bound">G</a> <a id="5997" class="Symbol">.</a><a id="5998" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6002" class="Symbol">.</a><a id="6003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6007" class="Symbol">(</a><a id="6008" href="Cubical.Categories.Displayed.Section.Base.html#5932" class="Bound">f</a> <a id="6010" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6013" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="6015" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6017" href="Cubical.Categories.Displayed.Section.Base.html#5950" class="Bound">g</a><a id="6018" class="Symbol">)</a>
                       <a id="6043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6045" href="Cubical.Categories.Displayed.Section.Base.html#5874" class="Bound">G</a> <a id="6047" class="Symbol">.</a><a id="6048" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6052" class="Symbol">.</a><a id="6053" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6057" href="Cubical.Categories.Displayed.Section.Base.html#5932" class="Bound">f</a> <a id="6059" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6062" href="Cubical.Categories.Displayed.Section.Base.html#4026" class="Bound">C</a> <a id="6064" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6066" href="Cubical.Categories.Displayed.Section.Base.html#5874" class="Bound">G</a> <a id="6068" class="Symbol">.</a><a id="6069" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6073" class="Symbol">.</a><a id="6074" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6078" href="Cubical.Categories.Displayed.Section.Base.html#5950" class="Bound">g</a><a id="6079" class="Symbol">)</a>
              <a id="6095" class="Symbol">→</a> <a id="6097" class="Symbol">∀</a> <a id="6099" class="Symbol">{</a><a id="6100" href="Cubical.Categories.Displayed.Section.Base.html#6100" class="Bound">d</a> <a id="6102" href="Cubical.Categories.Displayed.Section.Base.html#6102" class="Bound">d&#39;</a> <a id="6105" href="Cubical.Categories.Displayed.Section.Base.html#6105" class="Bound">d&#39;&#39;</a> <a id="6109" class="Symbol">:</a> <a id="6111" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="6113" class="Symbol">.</a><a id="6114" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="6116" class="Symbol">}</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Cubical.Categories.Displayed.Section.Base.html#6119" class="Bound">f</a> <a id="6121" class="Symbol">:</a> <a id="6123" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="6125" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6127" href="Cubical.Categories.Displayed.Section.Base.html#6100" class="Bound">d</a> <a id="6129" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6131" href="Cubical.Categories.Displayed.Section.Base.html#6102" class="Bound">d&#39;</a> <a id="6134" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6135" class="Symbol">)</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Cubical.Categories.Displayed.Section.Base.html#6138" class="Bound">g</a> <a id="6140" class="Symbol">:</a> <a id="6142" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="6144" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6146" href="Cubical.Categories.Displayed.Section.Base.html#6102" class="Bound">d&#39;</a> <a id="6149" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6151" href="Cubical.Categories.Displayed.Section.Base.html#6105" class="Bound">d&#39;&#39;</a> <a id="6155" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6156" class="Symbol">)</a>
              <a id="6172" class="Symbol">→</a> <a id="6174" href="Cubical.Categories.Displayed.Section.Base.html#5372" class="Function">Gᴰ-homᴰ</a> <a id="6182" href="Cubical.Categories.Displayed.Section.Base.html#5874" class="Bound">G</a> <a id="6184" class="Symbol">(</a><a id="6185" href="Cubical.Categories.Displayed.Section.Base.html#6119" class="Bound">f</a> <a id="6187" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6190" href="Cubical.Categories.Displayed.Section.Base.html#4057" class="Bound">D</a> <a id="6192" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6194" href="Cubical.Categories.Displayed.Section.Base.html#6138" class="Bound">g</a><a id="6195" class="Symbol">)</a>
                <a id="6213" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">Cᴰ.≡[</a> <a id="6219" href="Cubical.Categories.Displayed.Section.Base.html#5911" class="Bound">G-seq</a> <a id="6225" href="Cubical.Categories.Displayed.Section.Base.html#6119" class="Bound">f</a> <a id="6227" href="Cubical.Categories.Displayed.Section.Base.html#6138" class="Bound">g</a> <a id="6229" href="Cubical.Categories.Displayed.Base.html#851" class="Function Operator">]</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Cubical.Categories.Displayed.Section.Base.html#5372" class="Function">Gᴰ-homᴰ</a> <a id="6240" href="Cubical.Categories.Displayed.Section.Base.html#5874" class="Bound">G</a> <a id="6242" href="Cubical.Categories.Displayed.Section.Base.html#6119" class="Bound">f</a> <a id="6244" href="Cubical.Categories.Displayed.Base.html#673" class="Field Operator">Cᴰ.⋆ᴰ</a> <a id="6250" href="Cubical.Categories.Displayed.Section.Base.html#5372" class="Function">Gᴰ-homᴰ</a> <a id="6258" href="Cubical.Categories.Displayed.Section.Base.html#5874" class="Bound">G</a> <a id="6260" href="Cubical.Categories.Displayed.Section.Base.html#6138" class="Bound">g</a><a id="6261" class="Symbol">)</a>
      <a id="6269" href="Cubical.Categories.Displayed.Section.Base.html#5863" class="Function">Gᴰ-seqᴰ</a> <a id="6277" class="Symbol">((_</a> <a id="6281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6283" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="6290" class="Symbol">)</a><a id="6291" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6293" class="Symbol">(_</a> <a id="6296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6298" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="6305" class="Symbol">))</a> <a id="6308" href="Cubical.Categories.Displayed.Section.Base.html#6308" class="Bound">G-seq</a> <a id="6314" href="Cubical.Categories.Displayed.Section.Base.html#6314" class="Bound">f</a> <a id="6316" href="Cubical.Categories.Displayed.Section.Base.html#6316" class="Bound">g</a> <a id="6318" class="Symbol">=</a>
        <a id="6328" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Cubical.Categories.Displayed.Section.Base.html#5007" class="Bound">Fᴰ</a> <a id="6342" class="Symbol">.</a><a id="6343" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="6350" href="Cubical.Categories.Displayed.Section.Base.html#6314" class="Bound">f</a> <a id="6352" href="Cubical.Categories.Displayed.Section.Base.html#6316" class="Bound">g</a><a id="6353" class="Symbol">)</a>
<a id="6355" class="Comment">{-

   Composition of a Section and a Functor

                 Cᴰ
               ↗ |
              /  |
           s /   |
            /    |
           /     ↓
   E ---→ D ---→ C
              F

-}</a>
<a id="6556" class="Keyword">module</a> <a id="6563" href="Cubical.Categories.Displayed.Section.Base.html#6563" class="Module">_</a> <a id="6565" class="Symbol">{</a><a id="6566" href="Cubical.Categories.Displayed.Section.Base.html#6566" class="Bound">B</a> <a id="6568" class="Symbol">:</a> <a id="6570" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6579" href="Cubical.Categories.Displayed.Section.Base.html#2115" class="Generalizable">ℓB</a> <a id="6582" href="Cubical.Categories.Displayed.Section.Base.html#2118" class="Generalizable">ℓB&#39;</a><a id="6585" class="Symbol">}</a>
         <a id="6596" class="Symbol">{</a><a id="6597" href="Cubical.Categories.Displayed.Section.Base.html#6597" class="Bound">C</a> <a id="6599" class="Symbol">:</a> <a id="6601" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6610" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="6613" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a><a id="6616" class="Symbol">}</a>
         <a id="6627" class="Symbol">{</a><a id="6628" href="Cubical.Categories.Displayed.Section.Base.html#6628" class="Bound">D</a> <a id="6630" class="Symbol">:</a> <a id="6632" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6641" href="Cubical.Categories.Displayed.Section.Base.html#2147" class="Generalizable">ℓD</a> <a id="6644" href="Cubical.Categories.Displayed.Section.Base.html#2150" class="Generalizable">ℓD&#39;</a><a id="6647" class="Symbol">}</a>
         <a id="6658" class="Symbol">{</a><a id="6659" href="Cubical.Categories.Displayed.Section.Base.html#6659" class="Bound">F</a> <a id="6661" class="Symbol">:</a> <a id="6663" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6671" href="Cubical.Categories.Displayed.Section.Base.html#6597" class="Bound">C</a> <a id="6673" href="Cubical.Categories.Displayed.Section.Base.html#6628" class="Bound">D</a><a id="6674" class="Symbol">}</a>
         <a id="6685" class="Symbol">{</a><a id="6686" href="Cubical.Categories.Displayed.Section.Base.html#6686" class="Bound">Dᴰ</a> <a id="6689" class="Symbol">:</a> <a id="6691" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="6701" href="Cubical.Categories.Displayed.Section.Base.html#6628" class="Bound">D</a> <a id="6703" href="Cubical.Categories.Displayed.Section.Base.html#2154" class="Generalizable">ℓDᴰ</a> <a id="6707" href="Cubical.Categories.Displayed.Section.Base.html#2158" class="Generalizable">ℓDᴰ&#39;</a><a id="6711" class="Symbol">}</a>
       <a id="6720" class="Keyword">where</a>
  <a id="6728" class="Keyword">open</a> <a id="6733" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="6743" class="Keyword">open</a> <a id="6748" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
  <a id="6758" class="Keyword">private</a>
    <a id="6770" class="Keyword">module</a> <a id="6777" href="Cubical.Categories.Displayed.Section.Base.html#6777" class="Module">Dᴰ</a> <a id="6780" class="Symbol">=</a> <a id="6782" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="6792" href="Cubical.Categories.Displayed.Section.Base.html#6686" class="Bound">Dᴰ</a>
    <a id="6799" class="Keyword">module</a> <a id="6806" href="Cubical.Categories.Displayed.Section.Base.html#6806" class="Module">R</a> <a id="6808" class="Symbol">=</a> <a id="6810" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="6824" href="Cubical.Categories.Displayed.Section.Base.html#6686" class="Bound">Dᴰ</a>
  <a id="6829" href="Cubical.Categories.Displayed.Section.Base.html#6829" class="Function">compSectionFunctor</a> <a id="6848" class="Symbol">:</a> <a id="6850" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="6858" href="Cubical.Categories.Displayed.Section.Base.html#6659" class="Bound">F</a> <a id="6860" href="Cubical.Categories.Displayed.Section.Base.html#6686" class="Bound">Dᴰ</a> <a id="6863" class="Symbol">→</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Cubical.Categories.Displayed.Section.Base.html#6866" class="Bound">G</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6878" href="Cubical.Categories.Displayed.Section.Base.html#6566" class="Bound">B</a> <a id="6880" href="Cubical.Categories.Displayed.Section.Base.html#6597" class="Bound">C</a><a id="6881" class="Symbol">)</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Cubical.Categories.Displayed.Section.Base.html#6659" class="Bound">F</a> <a id="6896" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6899" href="Cubical.Categories.Displayed.Section.Base.html#6866" class="Bound">G</a><a id="6900" class="Symbol">)</a> <a id="6902" href="Cubical.Categories.Displayed.Section.Base.html#6686" class="Bound">Dᴰ</a>
  <a id="6907" href="Cubical.Categories.Displayed.Section.Base.html#6829" class="Function">compSectionFunctor</a> <a id="6926" href="Cubical.Categories.Displayed.Section.Base.html#6926" class="Bound">Fᴰ</a> <a id="6929" href="Cubical.Categories.Displayed.Section.Base.html#6929" class="Bound">G</a> <a id="6931" class="Symbol">.</a><a id="6932" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="6938" href="Cubical.Categories.Displayed.Section.Base.html#6938" class="Bound">d</a>     <a id="6944" class="Symbol">=</a> <a id="6946" href="Cubical.Categories.Displayed.Section.Base.html#6926" class="Bound">Fᴰ</a> <a id="6949" class="Symbol">.</a><a id="6950" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="6956" class="Symbol">(</a><a id="6957" href="Cubical.Categories.Displayed.Section.Base.html#6929" class="Bound">G</a> <a id="6959" class="Symbol">.</a><a id="6960" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="6965" href="Cubical.Categories.Displayed.Section.Base.html#6938" class="Bound">d</a><a id="6966" class="Symbol">)</a>
  <a id="6970" href="Cubical.Categories.Displayed.Section.Base.html#6829" class="Function">compSectionFunctor</a> <a id="6989" href="Cubical.Categories.Displayed.Section.Base.html#6989" class="Bound">Fᴰ</a> <a id="6992" href="Cubical.Categories.Displayed.Section.Base.html#6992" class="Bound">G</a> <a id="6994" class="Symbol">.</a><a id="6995" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="7002" href="Cubical.Categories.Displayed.Section.Base.html#7002" class="Bound">f</a>    <a id="7007" class="Symbol">=</a> <a id="7009" href="Cubical.Categories.Displayed.Section.Base.html#6989" class="Bound">Fᴰ</a> <a id="7012" class="Symbol">.</a><a id="7013" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Cubical.Categories.Displayed.Section.Base.html#6992" class="Bound">G</a> <a id="7023" class="Symbol">.</a><a id="7024" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7030" href="Cubical.Categories.Displayed.Section.Base.html#7002" class="Bound">f</a><a id="7031" class="Symbol">)</a>
  <a id="7035" href="Cubical.Categories.Displayed.Section.Base.html#6829" class="Function">compSectionFunctor</a> <a id="7054" href="Cubical.Categories.Displayed.Section.Base.html#7054" class="Bound">Fᴰ</a> <a id="7057" href="Cubical.Categories.Displayed.Section.Base.html#7057" class="Bound">G</a> <a id="7059" class="Symbol">.</a><a id="7060" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a>       <a id="7072" class="Symbol">=</a> <a id="7074" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="7084" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7086" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="7093" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="7101" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Cubical.Categories.Displayed.Section.Base.html#7054" class="Bound">Fᴰ</a> <a id="7117" class="Symbol">.</a><a id="7118" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a><a id="7124" class="Symbol">)</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Cubical.Categories.Displayed.Section.Base.html#7057" class="Bound">G</a> <a id="7129" class="Symbol">.</a><a id="7130" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="7134" class="Symbol">))</a>
    <a id="7141" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7143" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Categories.Displayed.Section.Base.html#7054" class="Bound">Fᴰ</a> <a id="7153" class="Symbol">.</a><a id="7154" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a><a id="7159" class="Symbol">)</a>
  <a id="7163" href="Cubical.Categories.Displayed.Section.Base.html#6829" class="Function">compSectionFunctor</a> <a id="7182" href="Cubical.Categories.Displayed.Section.Base.html#7182" class="Bound">Fᴰ</a> <a id="7185" href="Cubical.Categories.Displayed.Section.Base.html#7185" class="Bound">G</a> <a id="7187" class="Symbol">.</a><a id="7188" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="7195" href="Cubical.Categories.Displayed.Section.Base.html#7195" class="Bound">f</a> <a id="7197" href="Cubical.Categories.Displayed.Section.Base.html#7197" class="Bound">g</a> <a id="7199" class="Symbol">=</a> <a id="7201" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="7211" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7213" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="7220" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="7228" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="7234" class="Symbol">(</a><a id="7235" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7240" class="Symbol">(</a><a id="7241" href="Cubical.Categories.Displayed.Section.Base.html#7182" class="Bound">Fᴰ</a> <a id="7244" class="Symbol">.</a><a id="7245" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a><a id="7251" class="Symbol">)</a> <a id="7253" class="Symbol">(</a><a id="7254" href="Cubical.Categories.Displayed.Section.Base.html#7185" class="Bound">G</a> <a id="7256" class="Symbol">.</a><a id="7257" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="7263" href="Cubical.Categories.Displayed.Section.Base.html#7195" class="Bound">f</a> <a id="7265" href="Cubical.Categories.Displayed.Section.Base.html#7197" class="Bound">g</a><a id="7266" class="Symbol">))</a>
    <a id="7273" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7275" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Cubical.Categories.Displayed.Section.Base.html#7182" class="Bound">Fᴰ</a> <a id="7285" class="Symbol">.</a><a id="7286" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="7293" class="Symbol">(</a><a id="7294" href="Cubical.Categories.Displayed.Section.Base.html#7185" class="Bound">G</a> <a id="7296" class="Symbol">.</a><a id="7297" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7303" href="Cubical.Categories.Displayed.Section.Base.html#7195" class="Bound">f</a><a id="7304" class="Symbol">)</a> <a id="7306" class="Symbol">(</a><a id="7307" href="Cubical.Categories.Displayed.Section.Base.html#7185" class="Bound">G</a> <a id="7309" class="Symbol">.</a><a id="7310" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7316" href="Cubical.Categories.Displayed.Section.Base.html#7197" class="Bound">g</a><a id="7317" class="Symbol">))</a>

<a id="7321" class="Keyword">module</a> <a id="7328" href="Cubical.Categories.Displayed.Section.Base.html#7328" class="Module">_</a> <a id="7330" class="Symbol">{</a><a id="7331" href="Cubical.Categories.Displayed.Section.Base.html#7331" class="Bound">D</a> <a id="7333" class="Symbol">:</a> <a id="7335" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="7344" href="Cubical.Categories.Displayed.Section.Base.html#2147" class="Generalizable">ℓD</a> <a id="7347" href="Cubical.Categories.Displayed.Section.Base.html#2150" class="Generalizable">ℓD&#39;</a><a id="7350" class="Symbol">}</a>
         <a id="7361" class="Symbol">{</a><a id="7362" href="Cubical.Categories.Displayed.Section.Base.html#7362" class="Bound">Dᴰ</a> <a id="7365" class="Symbol">:</a> <a id="7367" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="7377" href="Cubical.Categories.Displayed.Section.Base.html#7331" class="Bound">D</a> <a id="7379" href="Cubical.Categories.Displayed.Section.Base.html#2154" class="Generalizable">ℓDᴰ</a> <a id="7383" href="Cubical.Categories.Displayed.Section.Base.html#2158" class="Generalizable">ℓDᴰ&#39;</a><a id="7387" class="Symbol">}</a>
       <a id="7396" class="Keyword">where</a>
  <a id="7404" class="Keyword">open</a> <a id="7409" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="7419" class="Keyword">open</a> <a id="7424" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
  <a id="7434" class="Keyword">private</a>
    <a id="7446" class="Keyword">module</a> <a id="7453" href="Cubical.Categories.Displayed.Section.Base.html#7453" class="Module">Dᴰ</a> <a id="7456" class="Symbol">=</a> <a id="7458" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="7468" href="Cubical.Categories.Displayed.Section.Base.html#7362" class="Bound">Dᴰ</a>
    <a id="7475" class="Keyword">module</a> <a id="7482" href="Cubical.Categories.Displayed.Section.Base.html#7482" class="Module">R</a> <a id="7484" class="Symbol">=</a> <a id="7486" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="7500" href="Cubical.Categories.Displayed.Section.Base.html#7362" class="Bound">Dᴰ</a>

  <a id="7506" href="Cubical.Categories.Displayed.Section.Base.html#7506" class="Function">compGSectionFunctor</a> <a id="7526" class="Symbol">:</a> <a id="7528" class="Symbol">{</a><a id="7529" href="Cubical.Categories.Displayed.Section.Base.html#7529" class="Bound">C</a> <a id="7531" class="Symbol">:</a> <a id="7533" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="7542" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="7545" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a><a id="7548" class="Symbol">}</a>
    <a id="7554" class="Symbol">→</a> <a id="7556" href="Cubical.Categories.Displayed.Section.Base.html#3935" class="Function">GlobalSection</a> <a id="7570" href="Cubical.Categories.Displayed.Section.Base.html#7362" class="Bound">Dᴰ</a>
    <a id="7577" class="Symbol">→</a> <a id="7579" class="Symbol">(</a><a id="7580" href="Cubical.Categories.Displayed.Section.Base.html#7580" class="Bound">G</a> <a id="7582" class="Symbol">:</a> <a id="7584" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7592" href="Cubical.Categories.Displayed.Section.Base.html#7529" class="Bound">C</a> <a id="7594" href="Cubical.Categories.Displayed.Section.Base.html#7331" class="Bound">D</a><a id="7595" class="Symbol">)</a>
    <a id="7601" class="Symbol">→</a> <a id="7603" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="7611" href="Cubical.Categories.Displayed.Section.Base.html#7580" class="Bound">G</a> <a id="7613" href="Cubical.Categories.Displayed.Section.Base.html#7362" class="Bound">Dᴰ</a>
  <a id="7618" href="Cubical.Categories.Displayed.Section.Base.html#7506" class="Function">compGSectionFunctor</a> <a id="7638" href="Cubical.Categories.Displayed.Section.Base.html#7638" class="Bound">s</a> <a id="7640" href="Cubical.Categories.Displayed.Section.Base.html#7640" class="Bound">G</a> <a id="7642" class="Symbol">=</a> <a id="7644" href="Cubical.Categories.Displayed.Section.Base.html#4873" class="Function">reindS&#39;</a> <a id="7652" class="Symbol">(</a><a id="7653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a> <a id="7661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7663" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="7670" class="Symbol">)</a> <a id="7672" class="Symbol">(</a><a id="7673" href="Cubical.Categories.Displayed.Section.Base.html#6829" class="Function">compSectionFunctor</a> <a id="7692" href="Cubical.Categories.Displayed.Section.Base.html#7638" class="Bound">s</a> <a id="7694" href="Cubical.Categories.Displayed.Section.Base.html#7640" class="Bound">G</a><a id="7695" class="Symbol">)</a>
<a id="7697" class="Comment">{-

  Composition of a Section and a Functorᴰ

              Fᴰ&#39;
          Cᴰ ---→ Cᴰ&#39;
        ↗ |       |
       /  |       |
    s /   |       |
     /    |       |
    /     ↓       ↓
   D ---→ C ----→ C&#39;
       F     F&#39;

-}</a>
<a id="7925" class="Keyword">module</a> <a id="7932" href="Cubical.Categories.Displayed.Section.Base.html#7932" class="Module">_</a> <a id="7934" class="Symbol">{</a><a id="7935" href="Cubical.Categories.Displayed.Section.Base.html#7935" class="Bound">B</a> <a id="7937" class="Symbol">:</a> <a id="7939" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="7948" href="Cubical.Categories.Displayed.Section.Base.html#2115" class="Generalizable">ℓB</a> <a id="7951" href="Cubical.Categories.Displayed.Section.Base.html#2118" class="Generalizable">ℓB&#39;</a><a id="7954" class="Symbol">}</a>
         <a id="7965" class="Symbol">{</a><a id="7966" href="Cubical.Categories.Displayed.Section.Base.html#7966" class="Bound">C</a> <a id="7968" class="Symbol">:</a> <a id="7970" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="7979" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="7982" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a><a id="7985" class="Symbol">}</a>
         <a id="7996" class="Symbol">{</a><a id="7997" href="Cubical.Categories.Displayed.Section.Base.html#7997" class="Bound">D</a> <a id="7999" class="Symbol">:</a> <a id="8001" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8010" href="Cubical.Categories.Displayed.Section.Base.html#2147" class="Generalizable">ℓD</a> <a id="8013" href="Cubical.Categories.Displayed.Section.Base.html#2150" class="Generalizable">ℓD&#39;</a><a id="8016" class="Symbol">}</a>
         <a id="8027" class="Symbol">{</a><a id="8028" href="Cubical.Categories.Displayed.Section.Base.html#8028" class="Bound">F</a> <a id="8030" class="Symbol">:</a> <a id="8032" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8040" href="Cubical.Categories.Displayed.Section.Base.html#7966" class="Bound">C</a> <a id="8042" href="Cubical.Categories.Displayed.Section.Base.html#7997" class="Bound">D</a><a id="8043" class="Symbol">}</a>
         <a id="8054" class="Symbol">{</a><a id="8055" href="Cubical.Categories.Displayed.Section.Base.html#8055" class="Bound">G</a> <a id="8057" class="Symbol">:</a> <a id="8059" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8067" href="Cubical.Categories.Displayed.Section.Base.html#7935" class="Bound">B</a> <a id="8069" href="Cubical.Categories.Displayed.Section.Base.html#7966" class="Bound">C</a><a id="8070" class="Symbol">}</a>
         <a id="8081" class="Symbol">{</a><a id="8082" href="Cubical.Categories.Displayed.Section.Base.html#8082" class="Bound">Cᴰ</a> <a id="8085" class="Symbol">:</a> <a id="8087" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="8097" href="Cubical.Categories.Displayed.Section.Base.html#7966" class="Bound">C</a> <a id="8099" href="Cubical.Categories.Displayed.Section.Base.html#2138" class="Generalizable">ℓCᴰ</a> <a id="8103" href="Cubical.Categories.Displayed.Section.Base.html#2142" class="Generalizable">ℓCᴰ&#39;</a><a id="8107" class="Symbol">}</a>
         <a id="8118" class="Symbol">{</a><a id="8119" href="Cubical.Categories.Displayed.Section.Base.html#8119" class="Bound">Dᴰ</a> <a id="8122" class="Symbol">:</a> <a id="8124" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="8134" href="Cubical.Categories.Displayed.Section.Base.html#7997" class="Bound">D</a> <a id="8136" href="Cubical.Categories.Displayed.Section.Base.html#2154" class="Generalizable">ℓDᴰ</a> <a id="8140" href="Cubical.Categories.Displayed.Section.Base.html#2158" class="Generalizable">ℓDᴰ&#39;</a><a id="8144" class="Symbol">}</a>
       <a id="8153" class="Keyword">where</a>
  <a id="8161" class="Keyword">open</a> <a id="8166" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="8176" class="Keyword">open</a> <a id="8181" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="8192" class="Keyword">open</a> <a id="8197" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
  <a id="8207" class="Keyword">private</a>
    <a id="8219" class="Keyword">module</a> <a id="8226" href="Cubical.Categories.Displayed.Section.Base.html#8226" class="Module">Dᴰ</a> <a id="8229" class="Symbol">=</a> <a id="8231" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="8241" href="Cubical.Categories.Displayed.Section.Base.html#8119" class="Bound">Dᴰ</a>
    <a id="8248" class="Keyword">module</a> <a id="8255" href="Cubical.Categories.Displayed.Section.Base.html#8255" class="Module">Cᴰ</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="8270" href="Cubical.Categories.Displayed.Section.Base.html#8082" class="Bound">Cᴰ</a>
    <a id="8277" class="Keyword">module</a> <a id="8284" href="Cubical.Categories.Displayed.Section.Base.html#8284" class="Module">R</a> <a id="8286" class="Symbol">=</a> <a id="8288" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="8302" href="Cubical.Categories.Displayed.Section.Base.html#8119" class="Bound">Dᴰ</a>
  <a id="8307" href="Cubical.Categories.Displayed.Section.Base.html#8307" class="Function">compFunctorᴰSection</a> <a id="8327" class="Symbol">:</a> <a id="8329" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="8338" href="Cubical.Categories.Displayed.Section.Base.html#8028" class="Bound">F</a> <a id="8340" href="Cubical.Categories.Displayed.Section.Base.html#8082" class="Bound">Cᴰ</a> <a id="8343" href="Cubical.Categories.Displayed.Section.Base.html#8119" class="Bound">Dᴰ</a> <a id="8346" class="Symbol">→</a> <a id="8348" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="8356" href="Cubical.Categories.Displayed.Section.Base.html#8055" class="Bound">G</a> <a id="8358" href="Cubical.Categories.Displayed.Section.Base.html#8082" class="Bound">Cᴰ</a> <a id="8361" class="Symbol">→</a> <a id="8363" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Cubical.Categories.Displayed.Section.Base.html#8028" class="Bound">F</a> <a id="8374" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8377" href="Cubical.Categories.Displayed.Section.Base.html#8055" class="Bound">G</a><a id="8378" class="Symbol">)</a> <a id="8380" href="Cubical.Categories.Displayed.Section.Base.html#8119" class="Bound">Dᴰ</a>
  <a id="8385" href="Cubical.Categories.Displayed.Section.Base.html#8307" class="Function">compFunctorᴰSection</a> <a id="8405" href="Cubical.Categories.Displayed.Section.Base.html#8405" class="Bound">Fᴰ</a> <a id="8408" href="Cubical.Categories.Displayed.Section.Base.html#8408" class="Bound">Gᴰ</a> <a id="8411" class="Symbol">.</a><a id="8412" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="8418" href="Cubical.Categories.Displayed.Section.Base.html#8418" class="Bound">d</a>    <a id="8423" class="Symbol">=</a> <a id="8425" href="Cubical.Categories.Displayed.Section.Base.html#8405" class="Bound">Fᴰ</a> <a id="8428" class="Symbol">.</a><a id="8429" href="Cubical.Categories.Displayed.Functor.html#942" class="Field">F-obᴰ</a> <a id="8435" class="Symbol">(</a><a id="8436" href="Cubical.Categories.Displayed.Section.Base.html#8408" class="Bound">Gᴰ</a> <a id="8439" class="Symbol">.</a><a id="8440" href="Cubical.Categories.Displayed.Section.Base.html#2706" class="Field">F-obᴰ</a> <a id="8446" href="Cubical.Categories.Displayed.Section.Base.html#8418" class="Bound">d</a><a id="8447" class="Symbol">)</a>
  <a id="8451" href="Cubical.Categories.Displayed.Section.Base.html#8307" class="Function">compFunctorᴰSection</a> <a id="8471" href="Cubical.Categories.Displayed.Section.Base.html#8471" class="Bound">Fᴰ</a> <a id="8474" href="Cubical.Categories.Displayed.Section.Base.html#8474" class="Bound">Gᴰ</a> <a id="8477" class="Symbol">.</a><a id="8478" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="8485" href="Cubical.Categories.Displayed.Section.Base.html#8485" class="Bound">f</a>   <a id="8489" class="Symbol">=</a> <a id="8491" href="Cubical.Categories.Displayed.Section.Base.html#8471" class="Bound">Fᴰ</a> <a id="8494" class="Symbol">.</a><a id="8495" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a> <a id="8502" class="Symbol">(</a><a id="8503" href="Cubical.Categories.Displayed.Section.Base.html#8474" class="Bound">Gᴰ</a> <a id="8506" class="Symbol">.</a><a id="8507" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="8514" href="Cubical.Categories.Displayed.Section.Base.html#8485" class="Bound">f</a><a id="8515" class="Symbol">)</a>
  <a id="8519" href="Cubical.Categories.Displayed.Section.Base.html#8307" class="Function">compFunctorᴰSection</a> <a id="8539" href="Cubical.Categories.Displayed.Section.Base.html#8539" class="Bound">Fᴰ</a> <a id="8542" href="Cubical.Categories.Displayed.Section.Base.html#8542" class="Bound">Gᴰ</a> <a id="8545" class="Symbol">.</a><a id="8546" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a>      <a id="8557" class="Symbol">=</a> <a id="8559" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="8569" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8571" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="8578" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="8586" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="8599" class="Symbol">(λ</a> <a id="8602" href="Cubical.Categories.Displayed.Section.Base.html#8602" class="Bound">_</a> <a id="8604" class="Symbol">→</a> <a id="8606" href="Cubical.Categories.Displayed.Section.Base.html#8539" class="Bound">Fᴰ</a> <a id="8609" class="Symbol">.</a><a id="8610" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a><a id="8616" class="Symbol">)</a> <a id="8618" class="Symbol">(</a><a id="8619" href="Cubical.Categories.Displayed.Section.Base.html#8542" class="Bound">Gᴰ</a> <a id="8622" class="Symbol">.</a><a id="8623" href="Cubical.Categories.Displayed.Section.Base.html#2840" class="Field">F-idᴰ</a><a id="8628" class="Symbol">))</a>
    <a id="8635" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8637" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Cubical.Categories.Displayed.Section.Base.html#8539" class="Bound">Fᴰ</a> <a id="8647" class="Symbol">.</a><a id="8648" href="Cubical.Categories.Displayed.Functor.html#1147" class="Field">F-idᴰ</a><a id="8653" class="Symbol">)</a>
  <a id="8657" href="Cubical.Categories.Displayed.Section.Base.html#8307" class="Function">compFunctorᴰSection</a> <a id="8677" href="Cubical.Categories.Displayed.Section.Base.html#8677" class="Bound">Fᴰ</a> <a id="8680" href="Cubical.Categories.Displayed.Section.Base.html#8680" class="Bound">Gᴰ</a> <a id="8683" class="Symbol">.</a><a id="8684" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="8691" href="Cubical.Categories.Displayed.Section.Base.html#8691" class="Bound">f</a> <a id="8693" href="Cubical.Categories.Displayed.Section.Base.html#8693" class="Bound">g</a> <a id="8695" class="Symbol">=</a> <a id="8697" href="Cubical.Categories.Displayed.Reasoning.html#2822" class="Function">R.rectify</a> <a id="8707" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8709" href="Cubical.Categories.Displayed.Reasoning.html#1957" class="Function">R.≡out</a> <a id="8716" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="8724" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="8730" class="Symbol">(</a><a id="8731" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="8737" class="Symbol">(λ</a> <a id="8740" href="Cubical.Categories.Displayed.Section.Base.html#8740" class="Bound">_</a> <a id="8742" class="Symbol">→</a> <a id="8744" href="Cubical.Categories.Displayed.Section.Base.html#8677" class="Bound">Fᴰ</a> <a id="8747" class="Symbol">.</a><a id="8748" href="Cubical.Categories.Displayed.Functor.html#998" class="Field">F-homᴰ</a><a id="8754" class="Symbol">)</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Cubical.Categories.Displayed.Section.Base.html#8680" class="Bound">Gᴰ</a> <a id="8760" class="Symbol">.</a><a id="8761" href="Cubical.Categories.Displayed.Section.Base.html#2903" class="Field">F-seqᴰ</a> <a id="8768" href="Cubical.Categories.Displayed.Section.Base.html#8691" class="Bound">f</a> <a id="8770" href="Cubical.Categories.Displayed.Section.Base.html#8693" class="Bound">g</a><a id="8771" class="Symbol">))</a>
    <a id="8778" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8780" href="Cubical.Categories.Displayed.Reasoning.html#1635" class="Function">R.≡in</a> <a id="8786" class="Symbol">(</a><a id="8787" href="Cubical.Categories.Displayed.Section.Base.html#8677" class="Bound">Fᴰ</a> <a id="8790" class="Symbol">.</a><a id="8791" href="Cubical.Categories.Displayed.Functor.html#1263" class="Field">F-seqᴰ</a> <a id="8798" class="Symbol">(</a><a id="8799" href="Cubical.Categories.Displayed.Section.Base.html#8680" class="Bound">Gᴰ</a> <a id="8802" class="Symbol">.</a><a id="8803" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="8810" href="Cubical.Categories.Displayed.Section.Base.html#8691" class="Bound">f</a><a id="8811" class="Symbol">)</a> <a id="8813" class="Symbol">(</a><a id="8814" href="Cubical.Categories.Displayed.Section.Base.html#8680" class="Bound">Gᴰ</a> <a id="8817" class="Symbol">.</a><a id="8818" href="Cubical.Categories.Displayed.Section.Base.html#2744" class="Field">F-homᴰ</a> <a id="8825" href="Cubical.Categories.Displayed.Section.Base.html#8693" class="Bound">g</a><a id="8826" class="Symbol">))</a>

<a id="8830" class="Keyword">module</a> <a id="8837" href="Cubical.Categories.Displayed.Section.Base.html#8837" class="Module">_</a> <a id="8839" class="Symbol">{</a><a id="8840" href="Cubical.Categories.Displayed.Section.Base.html#8840" class="Bound">C</a> <a id="8842" class="Symbol">:</a> <a id="8844" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8853" href="Cubical.Categories.Displayed.Section.Base.html#2131" class="Generalizable">ℓC</a> <a id="8856" href="Cubical.Categories.Displayed.Section.Base.html#2134" class="Generalizable">ℓC&#39;</a><a id="8859" class="Symbol">}</a>
         <a id="8870" class="Symbol">{</a><a id="8871" href="Cubical.Categories.Displayed.Section.Base.html#8871" class="Bound">D</a> <a id="8873" class="Symbol">:</a> <a id="8875" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8884" href="Cubical.Categories.Displayed.Section.Base.html#2147" class="Generalizable">ℓD</a> <a id="8887" href="Cubical.Categories.Displayed.Section.Base.html#2150" class="Generalizable">ℓD&#39;</a><a id="8890" class="Symbol">}</a>
         <a id="8901" class="Symbol">{</a><a id="8902" href="Cubical.Categories.Displayed.Section.Base.html#8902" class="Bound">F</a> <a id="8904" class="Symbol">:</a> <a id="8906" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8914" href="Cubical.Categories.Displayed.Section.Base.html#8840" class="Bound">C</a> <a id="8916" href="Cubical.Categories.Displayed.Section.Base.html#8871" class="Bound">D</a><a id="8917" class="Symbol">}</a>
         <a id="8928" class="Symbol">{</a><a id="8929" href="Cubical.Categories.Displayed.Section.Base.html#8929" class="Bound">Cᴰ</a> <a id="8932" class="Symbol">:</a> <a id="8934" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="8944" href="Cubical.Categories.Displayed.Section.Base.html#8840" class="Bound">C</a> <a id="8946" href="Cubical.Categories.Displayed.Section.Base.html#2138" class="Generalizable">ℓCᴰ</a> <a id="8950" href="Cubical.Categories.Displayed.Section.Base.html#2142" class="Generalizable">ℓCᴰ&#39;</a><a id="8954" class="Symbol">}</a>
         <a id="8965" class="Symbol">{</a><a id="8966" href="Cubical.Categories.Displayed.Section.Base.html#8966" class="Bound">Dᴰ</a> <a id="8969" class="Symbol">:</a> <a id="8971" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="8981" href="Cubical.Categories.Displayed.Section.Base.html#8871" class="Bound">D</a> <a id="8983" href="Cubical.Categories.Displayed.Section.Base.html#2154" class="Generalizable">ℓDᴰ</a> <a id="8987" href="Cubical.Categories.Displayed.Section.Base.html#2158" class="Generalizable">ℓDᴰ&#39;</a><a id="8991" class="Symbol">}</a>
       <a id="9000" class="Keyword">where</a>
  <a id="9008" class="Keyword">open</a> <a id="9013" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="9023" class="Keyword">open</a> <a id="9028" href="Cubical.Categories.Displayed.Functor.html#577" class="Module">Functorᴰ</a>
  <a id="9039" class="Keyword">open</a> <a id="9044" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Module">Section</a>
  <a id="9054" class="Keyword">private</a>
    <a id="9066" class="Keyword">module</a> <a id="9073" href="Cubical.Categories.Displayed.Section.Base.html#9073" class="Module">Dᴰ</a> <a id="9076" class="Symbol">=</a> <a id="9078" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="9088" href="Cubical.Categories.Displayed.Section.Base.html#8966" class="Bound">Dᴰ</a>
    <a id="9095" class="Keyword">module</a> <a id="9102" href="Cubical.Categories.Displayed.Section.Base.html#9102" class="Module">Cᴰ</a> <a id="9105" class="Symbol">=</a> <a id="9107" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a> <a id="9117" href="Cubical.Categories.Displayed.Section.Base.html#8929" class="Bound">Cᴰ</a>
    <a id="9124" class="Keyword">module</a> <a id="9131" href="Cubical.Categories.Displayed.Section.Base.html#9131" class="Module">R</a> <a id="9133" class="Symbol">=</a> <a id="9135" href="Cubical.Categories.Displayed.Reasoning.html" class="Module">HomᴰReasoning</a> <a id="9149" href="Cubical.Categories.Displayed.Section.Base.html#8966" class="Bound">Dᴰ</a>

  <a id="9155" href="Cubical.Categories.Displayed.Section.Base.html#9155" class="Function">compFunctorᴰGlobalSection</a> <a id="9181" class="Symbol">:</a> <a id="9183" href="Cubical.Categories.Displayed.Functor.html#577" class="Record">Functorᴰ</a> <a id="9192" href="Cubical.Categories.Displayed.Section.Base.html#8902" class="Bound">F</a> <a id="9194" href="Cubical.Categories.Displayed.Section.Base.html#8929" class="Bound">Cᴰ</a> <a id="9197" href="Cubical.Categories.Displayed.Section.Base.html#8966" class="Bound">Dᴰ</a> <a id="9200" class="Symbol">→</a> <a id="9202" href="Cubical.Categories.Displayed.Section.Base.html#3935" class="Function">GlobalSection</a> <a id="9216" href="Cubical.Categories.Displayed.Section.Base.html#8929" class="Bound">Cᴰ</a> <a id="9219" class="Symbol">→</a> <a id="9221" href="Cubical.Categories.Displayed.Section.Base.html#2554" class="Record">Section</a> <a id="9229" href="Cubical.Categories.Displayed.Section.Base.html#8902" class="Bound">F</a> <a id="9231" href="Cubical.Categories.Displayed.Section.Base.html#8966" class="Bound">Dᴰ</a>
  <a id="9236" href="Cubical.Categories.Displayed.Section.Base.html#9155" class="Function">compFunctorᴰGlobalSection</a> <a id="9262" href="Cubical.Categories.Displayed.Section.Base.html#9262" class="Bound">Fᴰ</a> <a id="9265" href="Cubical.Categories.Displayed.Section.Base.html#9265" class="Bound">Gᴰ</a> <a id="9268" class="Symbol">=</a> <a id="9270" href="Cubical.Categories.Displayed.Section.Base.html#4873" class="Function">reindS&#39;</a> <a id="9278" class="Symbol">(</a><a id="9279" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a> <a id="9287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9289" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">Eq.refl</a><a id="9296" class="Symbol">)</a>
    <a id="9302" class="Symbol">(</a><a id="9303" href="Cubical.Categories.Displayed.Section.Base.html#8307" class="Function">compFunctorᴰSection</a> <a id="9323" href="Cubical.Categories.Displayed.Section.Base.html#9262" class="Bound">Fᴰ</a> <a id="9326" href="Cubical.Categories.Displayed.Section.Base.html#9265" class="Bound">Gᴰ</a><a id="9328" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{- Algebras for a functor. Adapted from
cubical-categorical-logic/Cubical/Categories/Monad/Algebra.agda
and
agda-categories/Categories/Category/Construction/F-Algebras.agda
-}</a>
<a id="217" class="Keyword">module</a> <a id="224" href="Cubical.Categories.Functor.Algebra.html" class="Module">Cubical.Categories.Functor.Algebra</a> <a id="259" class="Keyword">where</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>

<a id="459" class="Keyword">private</a>
  <a id="469" class="Keyword">variable</a>
    <a id="482" href="Cubical.Categories.Functor.Algebra.html#482" class="Generalizable">ℓ</a> <a id="484" href="Cubical.Categories.Functor.Algebra.html#484" class="Generalizable">ℓ&#39;</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="496" class="Keyword">module</a> <a id="503" href="Cubical.Categories.Functor.Algebra.html#503" class="Module">_</a> <a id="505" class="Symbol">{</a><a id="506" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="508" class="Symbol">:</a> <a id="510" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="519" href="Cubical.Categories.Functor.Algebra.html#482" class="Generalizable">ℓ</a> <a id="521" href="Cubical.Categories.Functor.Algebra.html#484" class="Generalizable">ℓ&#39;</a><a id="523" class="Symbol">}</a> <a id="525" class="Symbol">(</a><a id="526" href="Cubical.Categories.Functor.Algebra.html#526" class="Bound">F</a> <a id="528" class="Symbol">:</a> <a id="530" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="538" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="540" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a><a id="541" class="Symbol">)</a> <a id="543" class="Keyword">where</a>
  <a id="551" class="Keyword">open</a> <a id="556" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="567" class="Keyword">open</a> <a id="572" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="581" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">()</a> <a id="592" class="Keyword">renaming</a> <a id="601" class="Symbol">(</a><a id="602" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="606" class="Symbol">to</a> <a id="609" class="Field Operator">_⨾_</a><a id="612" class="Symbol">)</a>
  <a id="616" class="Keyword">open</a> <a id="621" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a> <a id="629" href="Cubical.Categories.Functor.Algebra.html#526" class="Bound">F</a>

  <a id="634" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="645" class="Symbol">:</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Categories.Functor.Algebra.html#648" class="Bound">a</a> <a id="650" class="Symbol">:</a> <a id="652" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="654" class="Symbol">.</a><a id="655" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">→</a> <a id="661" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="666" href="Cubical.Categories.Functor.Algebra.html#521" class="Bound">ℓ&#39;</a>
  <a id="671" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="682" href="Cubical.Categories.Functor.Algebra.html#682" class="Bound">a</a> <a id="684" class="Symbol">=</a> <a id="686" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="688" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="690" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="695" href="Cubical.Categories.Functor.Algebra.html#682" class="Bound">a</a> <a id="697" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="699" href="Cubical.Categories.Functor.Algebra.html#682" class="Bound">a</a> <a id="701" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>

  <a id="706" href="Cubical.Categories.Functor.Algebra.html#706" class="Function">isAlgebraHom</a> <a id="719" class="Symbol">:</a> <a id="721" class="Symbol">∀</a> <a id="723" class="Symbol">{</a><a id="724" href="Cubical.Categories.Functor.Algebra.html#724" class="Bound">a</a> <a id="726" href="Cubical.Categories.Functor.Algebra.html#726" class="Bound">b</a><a id="727" class="Symbol">}</a> <a id="729" class="Symbol">→</a> <a id="731" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="742" href="Cubical.Categories.Functor.Algebra.html#724" class="Bound">a</a> <a id="744" class="Symbol">→</a> <a id="746" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="757" href="Cubical.Categories.Functor.Algebra.html#726" class="Bound">b</a> <a id="759" class="Symbol">→</a> <a id="761" class="Symbol">(</a><a id="762" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="764" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="766" href="Cubical.Categories.Functor.Algebra.html#724" class="Bound">a</a> <a id="768" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="770" href="Cubical.Categories.Functor.Algebra.html#726" class="Bound">b</a> <a id="772" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="773" class="Symbol">)</a> <a id="775" class="Symbol">→</a> <a id="777" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="782" class="Symbol">_</a>
  <a id="786" href="Cubical.Categories.Functor.Algebra.html#706" class="Function">isAlgebraHom</a> <a id="799" href="Cubical.Categories.Functor.Algebra.html#799" class="Bound">α</a> <a id="801" href="Cubical.Categories.Functor.Algebra.html#801" class="Bound">β</a> <a id="803" href="Cubical.Categories.Functor.Algebra.html#803" class="Bound">ϕ</a> <a id="805" class="Symbol">=</a>  <a id="808" href="Cubical.Categories.Functor.Algebra.html#799" class="Bound">α</a> <a id="810" href="Cubical.Categories.Functor.Algebra.html#609" class="Function Operator">⨾</a> <a id="812" href="Cubical.Categories.Functor.Algebra.html#803" class="Bound">ϕ</a> <a id="814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="816" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="822" href="Cubical.Categories.Functor.Algebra.html#803" class="Bound">ϕ</a> <a id="824" href="Cubical.Categories.Functor.Algebra.html#609" class="Function Operator">⨾</a> <a id="826" href="Cubical.Categories.Functor.Algebra.html#801" class="Bound">β</a>

  <a id="831" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="850" class="Symbol">:</a> <a id="852" class="Symbol">∀</a> <a id="854" class="Symbol">{</a><a id="855" href="Cubical.Categories.Functor.Algebra.html#855" class="Bound">a</a> <a id="857" href="Cubical.Categories.Functor.Algebra.html#857" class="Bound">b</a><a id="858" class="Symbol">}</a> <a id="860" class="Symbol">→</a>
                       <a id="885" class="Symbol">(</a><a id="886" href="Cubical.Categories.Functor.Algebra.html#886" class="Bound">α</a> <a id="888" class="Symbol">:</a> <a id="890" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="901" href="Cubical.Categories.Functor.Algebra.html#855" class="Bound">a</a><a id="902" class="Symbol">)(</a><a id="904" href="Cubical.Categories.Functor.Algebra.html#904" class="Bound">β</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="919" href="Cubical.Categories.Functor.Algebra.html#857" class="Bound">b</a><a id="920" class="Symbol">)</a>
                       <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Categories.Functor.Algebra.html#946" class="Bound">ϕ</a> <a id="948" class="Symbol">:</a> <a id="950" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="952" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="954" href="Cubical.Categories.Functor.Algebra.html#855" class="Bound">a</a> <a id="956" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="958" href="Cubical.Categories.Functor.Algebra.html#857" class="Bound">b</a> <a id="960" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="961" class="Symbol">)</a> <a id="963" class="Symbol">→</a> <a id="965" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Categories.Functor.Algebra.html#706" class="Function">isAlgebraHom</a> <a id="986" href="Cubical.Categories.Functor.Algebra.html#886" class="Bound">α</a> <a id="988" href="Cubical.Categories.Functor.Algebra.html#904" class="Bound">β</a> <a id="990" href="Cubical.Categories.Functor.Algebra.html#946" class="Bound">ϕ</a><a id="991" class="Symbol">)</a>
  <a id="995" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="1014" href="Cubical.Categories.Functor.Algebra.html#1014" class="Bound">α</a> <a id="1016" href="Cubical.Categories.Functor.Algebra.html#1016" class="Bound">β</a> <a id="1018" href="Cubical.Categories.Functor.Algebra.html#1018" class="Bound">ϕ</a> <a id="1020" class="Symbol">=</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1025" class="Symbol">.</a><a id="1026" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="1034" class="Symbol">)</a> <a id="1036" class="Symbol">_</a> <a id="1038" class="Symbol">_</a>

  <a id="1043" href="Cubical.Categories.Functor.Algebra.html#1043" class="Function">Algebra</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1056" href="Cubical.Categories.Functor.Algebra.html#1056" class="Bound">a</a> <a id="1058" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1060" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1062" class="Symbol">.</a><a id="1063" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1066" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1068" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="1079" href="Cubical.Categories.Functor.Algebra.html#1056" class="Bound">a</a>

  <a id="1084" href="Cubical.Categories.Functor.Algebra.html#1084" class="Function">AlgebraHom</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Cubical.Categories.Functor.Algebra.html#1043" class="Function">Algebra</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Cubical.Categories.Functor.Algebra.html#1043" class="Function">Algebra</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1122" class="Symbol">_</a>
  <a id="1126" href="Cubical.Categories.Functor.Algebra.html#1084" class="Function">AlgebraHom</a> <a id="1137" href="Cubical.Categories.Functor.Algebra.html#1137" class="Bound">α</a> <a id="1139" href="Cubical.Categories.Functor.Algebra.html#1139" class="Bound">β</a> <a id="1141" class="Symbol">=</a>
    <a id="1147" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1150" href="Cubical.Categories.Functor.Algebra.html#1150" class="Bound">ϕ</a> <a id="1152" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1154" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1156" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1158" href="Cubical.Categories.Functor.Algebra.html#1137" class="Bound">α</a> <a id="1160" class="Symbol">.</a><a id="1161" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1165" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1167" href="Cubical.Categories.Functor.Algebra.html#1139" class="Bound">β</a> <a id="1169" class="Symbol">.</a><a id="1170" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1174" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="1176" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1178" href="Cubical.Categories.Functor.Algebra.html#706" class="Function">isAlgebraHom</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Cubical.Categories.Functor.Algebra.html#1137" class="Bound">α</a> <a id="1194" class="Symbol">.</a><a id="1195" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Cubical.Categories.Functor.Algebra.html#1139" class="Bound">β</a> <a id="1203" class="Symbol">.</a><a id="1204" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1207" class="Symbol">)</a> <a id="1209" href="Cubical.Categories.Functor.Algebra.html#1150" class="Bound">ϕ</a>

  <a id="1214" href="Cubical.Categories.Functor.Algebra.html#1214" class="Function">isSetAlgebraHom</a> <a id="1230" class="Symbol">:</a> <a id="1232" class="Symbol">∀</a> <a id="1234" class="Symbol">{</a><a id="1235" href="Cubical.Categories.Functor.Algebra.html#1235" class="Bound">α</a> <a id="1237" href="Cubical.Categories.Functor.Algebra.html#1237" class="Bound">β</a><a id="1238" class="Symbol">}</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Cubical.Categories.Functor.Algebra.html#1084" class="Function">AlgebraHom</a> <a id="1260" href="Cubical.Categories.Functor.Algebra.html#1235" class="Bound">α</a> <a id="1262" href="Cubical.Categories.Functor.Algebra.html#1237" class="Bound">β</a><a id="1263" class="Symbol">)</a>
  <a id="1267" href="Cubical.Categories.Functor.Algebra.html#1214" class="Function">isSetAlgebraHom</a> <a id="1283" class="Symbol">{</a><a id="1284" href="Cubical.Categories.Functor.Algebra.html#1284" class="Bound">x</a><a id="1285" class="Symbol">}{</a><a id="1287" href="Cubical.Categories.Functor.Algebra.html#1287" class="Bound">y</a><a id="1288" class="Symbol">}</a> <a id="1290" class="Symbol">=</a>
    <a id="1296" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1306" class="Symbol">.</a><a id="1307" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="1315" class="Symbol">)</a>
      <a id="1323" class="Symbol">(λ</a> <a id="1326" href="Cubical.Categories.Functor.Algebra.html#1326" class="Bound">ϕ</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="1343" class="Symbol">(</a><a id="1344" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.Categories.Functor.Algebra.html#1284" class="Bound">x</a> <a id="1366" class="Symbol">.</a><a id="1367" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Cubical.Categories.Functor.Algebra.html#1287" class="Bound">y</a> <a id="1375" class="Symbol">.</a><a id="1376" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1379" class="Symbol">)</a> <a id="1381" href="Cubical.Categories.Functor.Algebra.html#1326" class="Bound">ϕ</a><a id="1382" class="Symbol">))</a>

  <a id="1388" href="Cubical.Categories.Functor.Algebra.html#1388" class="Function">AlgebraHom≡</a> <a id="1400" class="Symbol">:</a> <a id="1402" class="Symbol">∀</a> <a id="1404" class="Symbol">{</a><a id="1405" href="Cubical.Categories.Functor.Algebra.html#1405" class="Bound">α</a> <a id="1407" href="Cubical.Categories.Functor.Algebra.html#1407" class="Bound">β</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Categories.Functor.Algebra.html#1411" class="Bound">ϕ</a> <a id="1413" href="Cubical.Categories.Functor.Algebra.html#1413" class="Bound">ψ</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Cubical.Categories.Functor.Algebra.html#1084" class="Function">AlgebraHom</a> <a id="1428" href="Cubical.Categories.Functor.Algebra.html#1405" class="Bound">α</a> <a id="1430" href="Cubical.Categories.Functor.Algebra.html#1407" class="Bound">β</a><a id="1431" class="Symbol">)</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="Cubical.Categories.Functor.Algebra.html#1411" class="Bound">ϕ</a> <a id="1437" class="Symbol">.</a><a id="1438" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1442" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1444" href="Cubical.Categories.Functor.Algebra.html#1413" class="Bound">ψ</a> <a id="1446" class="Symbol">.</a><a id="1447" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Cubical.Categories.Functor.Algebra.html#1411" class="Bound">ϕ</a> <a id="1455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1457" href="Cubical.Categories.Functor.Algebra.html#1413" class="Bound">ψ</a>
  <a id="1461" href="Cubical.Categories.Functor.Algebra.html#1388" class="Function">AlgebraHom≡</a> <a id="1473" class="Symbol">{</a><a id="1474" href="Cubical.Categories.Functor.Algebra.html#1474" class="Bound">α</a><a id="1475" class="Symbol">}{</a><a id="1477" href="Cubical.Categories.Functor.Algebra.html#1477" class="Bound">β</a><a id="1478" class="Symbol">}</a> <a id="1480" href="Cubical.Categories.Functor.Algebra.html#1480" class="Bound">ϕ</a> <a id="1482" href="Cubical.Categories.Functor.Algebra.html#1482" class="Bound">ψ</a> <a id="1484" href="Cubical.Categories.Functor.Algebra.html#1484" class="Bound">p</a> <a id="1486" class="Symbol">=</a>
    <a id="1492" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1499" class="Symbol">(λ</a> <a id="1502" href="Cubical.Categories.Functor.Algebra.html#1502" class="Bound">ϕ</a> <a id="1504" class="Symbol">→</a> <a id="1506" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Cubical.Categories.Functor.Algebra.html#1474" class="Bound">α</a> <a id="1528" class="Symbol">.</a><a id="1529" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1532" class="Symbol">)</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Cubical.Categories.Functor.Algebra.html#1477" class="Bound">β</a> <a id="1537" class="Symbol">.</a><a id="1538" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1541" class="Symbol">)</a> <a id="1543" href="Cubical.Categories.Functor.Algebra.html#1502" class="Bound">ϕ</a><a id="1544" class="Symbol">)</a> <a id="1546" href="Cubical.Categories.Functor.Algebra.html#1484" class="Bound">p</a>

  <a id="1551" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1570" class="Symbol">_</a> <a id="1572" class="Symbol">_</a>
  <a id="1576" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="1584" class="Symbol">.</a><a id="1585" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Categories.Functor.Algebra.html#1043" class="Function">Algebra</a>
  <a id="1600" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="1608" class="Symbol">.</a><a id="1609" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Cubical.Categories.Functor.Algebra.html#1084" class="Function">AlgebraHom</a>
  <a id="1633" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="1641" class="Symbol">.</a><a id="1642" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1645" class="Symbol">{</a><a id="1646" href="Cubical.Categories.Functor.Algebra.html#1646" class="Bound">x</a><a id="1647" class="Symbol">}</a> <a id="1649" class="Symbol">=</a>
    <a id="1655" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1657" class="Symbol">.</a><a id="1658" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1663" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1665" class="Symbol">.</a><a id="1666" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1671" class="Symbol">_</a> <a id="1673" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1675" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1682" class="Symbol">.</a><a id="1683" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1688" class="Symbol">_)</a> <a id="1691" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1693" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1698" class="Symbol">(</a> <a id="1700" href="Cubical.Categories.Functor.Algebra.html#609" class="Function Operator">_⨾</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Cubical.Categories.Functor.Algebra.html#1646" class="Bound">x</a> <a id="1706" class="Symbol">.</a><a id="1707" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1710" class="Symbol">))</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1718" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1722" class="Symbol">)</a>
  <a id="1726" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="1734" class="Symbol">.</a><a id="1735" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="1739" class="Symbol">{</a><a id="1740" class="Argument">z</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Cubical.Categories.Functor.Algebra.html#1744" class="Bound">γ</a><a id="1745" class="Symbol">}</a> <a id="1747" href="Cubical.Categories.Functor.Algebra.html#1747" class="Bound">ϕ</a> <a id="1749" href="Cubical.Categories.Functor.Algebra.html#1749" class="Bound">ψ</a> <a id="1751" class="Symbol">=</a> 
    <a id="1758" class="Symbol">(</a><a id="1759" href="Cubical.Categories.Functor.Algebra.html#1747" class="Bound">ϕ</a> <a id="1761" class="Symbol">.</a><a id="1762" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1766" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1769" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1771" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1773" href="Cubical.Categories.Functor.Algebra.html#1749" class="Bound">ψ</a> <a id="1775" class="Symbol">.</a><a id="1776" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1779" class="Symbol">)</a> <a id="1781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="1788" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1795" class="Symbol">.</a><a id="1796" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1803" class="Symbol">_</a> <a id="1805" class="Symbol">_</a> <a id="1807" class="Symbol">_)</a> <a id="1810" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
     <a id="1817" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.Categories.Functor.Algebra.html#609" class="Function Operator">_⨾</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Cubical.Categories.Functor.Algebra.html#1749" class="Bound">ψ</a> <a id="1829" class="Symbol">.</a><a id="1830" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1833" class="Symbol">))</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Categories.Functor.Algebra.html#1747" class="Bound">ϕ</a> <a id="1839" class="Symbol">.</a><a id="1840" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1843" class="Symbol">)</a>  <a id="1846" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
     <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1856" class="Symbol">.</a><a id="1857" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1864" class="Symbol">_</a> <a id="1866" class="Symbol">_</a> <a id="1868" class="Symbol">_)</a> <a id="1871" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
     <a id="1878" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Cubical.Categories.Functor.Algebra.html#609" class="Function Operator">_⨾_</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Cubical.Categories.Functor.Algebra.html#1747" class="Bound">ϕ</a> <a id="1898" class="Symbol">.</a><a id="1899" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1902" class="Symbol">)))</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Cubical.Categories.Functor.Algebra.html#1749" class="Bound">ψ</a> <a id="1909" class="Symbol">.</a><a id="1910" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1913" class="Symbol">)</a> <a id="1915" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
     <a id="1922" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="1929" class="Symbol">.</a><a id="1930" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1937" class="Symbol">_</a> <a id="1939" class="Symbol">_</a> <a id="1941" class="Symbol">_)</a> <a id="1944" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
     <a id="1951" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Categories.Functor.Algebra.html#609" class="Function Operator">_⨾</a> <a id="1960" class="Symbol">_)</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Categories.Functor.Algebra.html#1747" class="Bound">ϕ</a> <a id="1978" class="Symbol">.</a><a id="1979" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Cubical.Categories.Functor.Algebra.html#1749" class="Bound">ψ</a> <a id="1987" class="Symbol">.</a><a id="1988" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1991" class="Symbol">)))</a>
  <a id="1997" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="2005" class="Symbol">.</a><a id="2006" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Cubical.Categories.Functor.Algebra.html#2012" class="Bound">x</a><a id="2013" class="Symbol">}{</a><a id="2015" href="Cubical.Categories.Functor.Algebra.html#2015" class="Bound">y</a><a id="2016" class="Symbol">}</a> <a id="2018" href="Cubical.Categories.Functor.Algebra.html#2018" class="Bound">ϕ</a> <a id="2020" class="Symbol">=</a>
    <a id="2026" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.Categories.Functor.Algebra.html#2012" class="Bound">x</a> <a id="2056" class="Symbol">.</a><a id="2057" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Categories.Functor.Algebra.html#2015" class="Bound">y</a> <a id="2065" class="Symbol">.</a><a id="2066" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2069" class="Symbol">))</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="2075" class="Symbol">.</a><a id="2076" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="2081" class="Symbol">_)</a>
  <a id="2086" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="2094" class="Symbol">.</a><a id="2095" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="2100" class="Symbol">{</a><a id="2101" href="Cubical.Categories.Functor.Algebra.html#2101" class="Bound">x</a><a id="2102" class="Symbol">}{</a><a id="2104" href="Cubical.Categories.Functor.Algebra.html#2104" class="Bound">y</a><a id="2105" class="Symbol">}</a> <a id="2107" href="Cubical.Categories.Functor.Algebra.html#2107" class="Bound">ϕ</a> <a id="2109" class="Symbol">=</a>
    <a id="2115" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Categories.Functor.Algebra.html#2101" class="Bound">x</a> <a id="2145" class="Symbol">.</a><a id="2146" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2149" class="Symbol">)</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Cubical.Categories.Functor.Algebra.html#2104" class="Bound">y</a> <a id="2154" class="Symbol">.</a><a id="2155" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2158" class="Symbol">))</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="2164" class="Symbol">.</a><a id="2165" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="2170" class="Symbol">_)</a>
  <a id="2175" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="2183" class="Symbol">.</a><a id="2184" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="2191" class="Symbol">{</a><a id="2192" href="Cubical.Categories.Functor.Algebra.html#2192" class="Bound">w</a><a id="2193" class="Symbol">}{</a><a id="2195" href="Cubical.Categories.Functor.Algebra.html#2195" class="Bound">x</a><a id="2196" class="Symbol">}{</a><a id="2198" href="Cubical.Categories.Functor.Algebra.html#2198" class="Bound">y</a><a id="2199" class="Symbol">}{</a><a id="2201" href="Cubical.Categories.Functor.Algebra.html#2201" class="Bound">z</a><a id="2202" class="Symbol">}</a> <a id="2204" href="Cubical.Categories.Functor.Algebra.html#2204" class="Bound">f</a> <a id="2206" href="Cubical.Categories.Functor.Algebra.html#2206" class="Bound">g</a> <a id="2208" href="Cubical.Categories.Functor.Algebra.html#2208" class="Bound">h</a> <a id="2210" class="Symbol">=</a>
    <a id="2216" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Cubical.Categories.Functor.Algebra.html#2192" class="Bound">w</a> <a id="2246" class="Symbol">.</a><a id="2247" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Cubical.Categories.Functor.Algebra.html#2201" class="Bound">z</a> <a id="2255" class="Symbol">.</a><a id="2256" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2259" class="Symbol">))</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="2265" class="Symbol">.</a><a id="2266" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="2273" class="Symbol">_</a> <a id="2275" class="Symbol">_</a> <a id="2277" class="Symbol">_)</a>
  <a id="2282" href="Cubical.Categories.Functor.Algebra.html#1551" class="Function">ALGEBRA</a> <a id="2290" class="Symbol">.</a><a id="2291" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="2300" class="Symbol">{</a><a id="2301" href="Cubical.Categories.Functor.Algebra.html#2301" class="Bound">x</a><a id="2302" class="Symbol">}{</a><a id="2304" href="Cubical.Categories.Functor.Algebra.html#2304" class="Bound">y</a><a id="2305" class="Symbol">}</a> <a id="2307" class="Symbol">=</a>
    <a id="2313" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Cubical.Categories.Functor.Algebra.html#506" class="Bound">C</a> <a id="2323" class="Symbol">.</a><a id="2324" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="2332" class="Symbol">)</a>
      <a id="2340" class="Symbol">(λ</a> <a id="2343" href="Cubical.Categories.Functor.Algebra.html#2343" class="Bound">ϕ</a> <a id="2345" class="Symbol">→</a> <a id="2347" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="2360" class="Symbol">(</a><a id="2361" href="Cubical.Categories.Functor.Algebra.html#831" class="Function">isPropIsAlgebraHom</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Categories.Functor.Algebra.html#2301" class="Bound">x</a> <a id="2383" class="Symbol">.</a><a id="2384" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2387" class="Symbol">)</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Cubical.Categories.Functor.Algebra.html#2304" class="Bound">y</a> <a id="2392" class="Symbol">.</a><a id="2393" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2396" class="Symbol">)</a> <a id="2398" href="Cubical.Categories.Functor.Algebra.html#2343" class="Bound">ϕ</a><a id="2399" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a> <a id="40" class="Keyword">where</a>

<a id="47" class="Keyword">open</a> <a id="52" class="Keyword">import</a> <a id="59" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>

<a id="365" class="Keyword">private</a>
  <a id="375" class="Keyword">variable</a>
    <a id="388" href="Cubical.Categories.Functor.Base.html#388" class="Generalizable">ℓC</a> <a id="391" href="Cubical.Categories.Functor.Base.html#391" class="Generalizable">ℓC&#39;</a> <a id="395" href="Cubical.Categories.Functor.Base.html#395" class="Generalizable">ℓD</a> <a id="398" href="Cubical.Categories.Functor.Base.html#398" class="Generalizable">ℓD&#39;</a> <a id="402" class="Symbol">:</a> <a id="404" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="411" class="Keyword">record</a> <a id="Functor"></a><a id="418" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="426" class="Symbol">(</a><a id="427" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="429" class="Symbol">:</a> <a id="431" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="440" href="Cubical.Categories.Functor.Base.html#388" class="Generalizable">ℓC</a> <a id="443" href="Cubical.Categories.Functor.Base.html#391" class="Generalizable">ℓC&#39;</a><a id="446" class="Symbol">)</a> <a id="448" class="Symbol">(</a><a id="449" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="451" class="Symbol">:</a> <a id="453" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="462" href="Cubical.Categories.Functor.Base.html#395" class="Generalizable">ℓD</a> <a id="465" href="Cubical.Categories.Functor.Base.html#398" class="Generalizable">ℓD&#39;</a><a id="468" class="Symbol">)</a> <a id="470" class="Symbol">:</a>
         <a id="481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="486" class="Symbol">(</a><a id="487" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="493" class="Symbol">(</a><a id="494" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="500" href="Cubical.Categories.Functor.Base.html#440" class="Bound">ℓC</a> <a id="503" href="Cubical.Categories.Functor.Base.html#443" class="Bound">ℓC&#39;</a><a id="506" class="Symbol">)</a> <a id="508" class="Symbol">(</a><a id="509" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="515" href="Cubical.Categories.Functor.Base.html#462" class="Bound">ℓD</a> <a id="518" href="Cubical.Categories.Functor.Base.html#465" class="Bound">ℓD&#39;</a><a id="521" class="Symbol">))</a> <a id="524" class="Keyword">where</a>
  <a id="532" class="Keyword">no-eta-equality</a>

  <a id="551" class="Keyword">open</a> <a id="556" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

  <a id="568" class="Keyword">field</a>
    <a id="Functor.F-ob"></a><a id="578" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>  <a id="584" class="Symbol">:</a> <a id="586" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="588" class="Symbol">.</a><a id="589" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="592" class="Symbol">→</a> <a id="594" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="596" class="Symbol">.</a><a id="597" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
    <a id="Functor.F-hom"></a><a id="604" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="610" class="Symbol">:</a> <a id="612" class="Symbol">{</a><a id="613" href="Cubical.Categories.Functor.Base.html#613" class="Bound">x</a> <a id="615" href="Cubical.Categories.Functor.Base.html#615" class="Bound">y</a> <a id="617" class="Symbol">:</a> <a id="619" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="621" class="Symbol">.</a><a id="622" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="624" class="Symbol">}</a> <a id="626" class="Symbol">→</a> <a id="628" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="630" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="632" href="Cubical.Categories.Functor.Base.html#613" class="Bound">x</a> <a id="634" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="636" href="Cubical.Categories.Functor.Base.html#615" class="Bound">y</a> <a id="638" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="640" class="Symbol">→</a> <a id="642" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="644" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="646" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="651" href="Cubical.Categories.Functor.Base.html#613" class="Bound">x</a> <a id="653" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="655" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="660" href="Cubical.Categories.Functor.Base.html#615" class="Bound">y</a> <a id="662" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
    <a id="Functor.F-id"></a><a id="668" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>  <a id="674" class="Symbol">:</a> <a id="676" class="Symbol">{</a><a id="677" href="Cubical.Categories.Functor.Base.html#677" class="Bound">x</a> <a id="679" class="Symbol">:</a> <a id="681" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="683" class="Symbol">.</a><a id="684" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="686" class="Symbol">}</a> <a id="688" class="Symbol">→</a> <a id="690" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="699" class="Symbol">.</a><a id="700" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="702" class="Symbol">)</a> <a id="704" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="706" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="708" class="Symbol">.</a><a id="709" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="712" class="Symbol">{</a><a id="713" class="Argument">x</a> <a id="715" class="Symbol">=</a> <a id="717" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="722" href="Cubical.Categories.Functor.Base.html#677" class="Bound">x</a><a id="723" class="Symbol">}</a>
    <a id="Functor.F-seq"></a><a id="729" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="735" class="Symbol">:</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Categories.Functor.Base.html#738" class="Bound">x</a> <a id="740" href="Cubical.Categories.Functor.Base.html#740" class="Bound">y</a> <a id="742" href="Cubical.Categories.Functor.Base.html#742" class="Bound">z</a> <a id="744" class="Symbol">:</a> <a id="746" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="748" class="Symbol">.</a><a id="749" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="751" class="Symbol">}</a> <a id="753" class="Symbol">(</a><a id="754" href="Cubical.Categories.Functor.Base.html#754" class="Bound">f</a> <a id="756" class="Symbol">:</a> <a id="758" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="760" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="762" href="Cubical.Categories.Functor.Base.html#738" class="Bound">x</a> <a id="764" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="766" href="Cubical.Categories.Functor.Base.html#740" class="Bound">y</a> <a id="768" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="769" class="Symbol">)</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Categories.Functor.Base.html#772" class="Bound">g</a> <a id="774" class="Symbol">:</a> <a id="776" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="778" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="780" href="Cubical.Categories.Functor.Base.html#740" class="Bound">y</a> <a id="782" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="784" href="Cubical.Categories.Functor.Base.html#742" class="Bound">z</a> <a id="786" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="787" class="Symbol">)</a>
          <a id="799" class="Symbol">→</a> <a id="801" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Categories.Functor.Base.html#754" class="Bound">f</a> <a id="810" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="813" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="815" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="817" href="Cubical.Categories.Functor.Base.html#772" class="Bound">g</a><a id="818" class="Symbol">)</a> <a id="820" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="822" class="Symbol">(</a><a id="823" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="829" href="Cubical.Categories.Functor.Base.html#754" class="Bound">f</a><a id="830" class="Symbol">)</a> <a id="832" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="835" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="837" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="846" href="Cubical.Categories.Functor.Base.html#772" class="Bound">g</a><a id="847" class="Symbol">)</a>

  <a id="Functor.isFull"></a><a id="852" href="Cubical.Categories.Functor.Base.html#852" class="Function">isFull</a> <a id="859" class="Symbol">=</a> <a id="861" class="Symbol">(</a><a id="862" href="Cubical.Categories.Functor.Base.html#862" class="Bound">x</a> <a id="864" href="Cubical.Categories.Functor.Base.html#864" class="Bound">y</a> <a id="866" class="Symbol">:</a> <a id="868" class="Symbol">_)</a> <a id="871" class="Symbol">(</a><a id="872" href="Cubical.Categories.Functor.Base.html#872" class="Bound">F[f]</a> <a id="877" class="Symbol">:</a> <a id="879" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="881" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="883" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="888" href="Cubical.Categories.Functor.Base.html#862" class="Bound">x</a> <a id="890" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="892" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="897" href="Cubical.Categories.Functor.Base.html#864" class="Bound">y</a> <a id="899" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">→</a> <a id="904" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="907" href="Cubical.Categories.Functor.Base.html#907" class="Bound">f</a> <a id="909" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="911" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="913" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="915" href="Cubical.Categories.Functor.Base.html#862" class="Bound">x</a> <a id="917" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="919" href="Cubical.Categories.Functor.Base.html#864" class="Bound">y</a> <a id="921" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="923" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="925" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="931" href="Cubical.Categories.Functor.Base.html#907" class="Bound">f</a> <a id="933" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="935" href="Cubical.Categories.Functor.Base.html#872" class="Bound">F[f]</a>
  <a id="Functor.isFaithful"></a><a id="942" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="953" class="Symbol">=</a> <a id="955" class="Symbol">(</a><a id="956" href="Cubical.Categories.Functor.Base.html#956" class="Bound">x</a> <a id="958" href="Cubical.Categories.Functor.Base.html#958" class="Bound">y</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">_)</a> <a id="965" class="Symbol">(</a><a id="966" href="Cubical.Categories.Functor.Base.html#966" class="Bound">f</a> <a id="968" href="Cubical.Categories.Functor.Base.html#968" class="Bound">g</a> <a id="970" class="Symbol">:</a> <a id="972" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="974" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="976" href="Cubical.Categories.Functor.Base.html#956" class="Bound">x</a> <a id="978" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="980" href="Cubical.Categories.Functor.Base.html#958" class="Bound">y</a> <a id="982" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="993" href="Cubical.Categories.Functor.Base.html#966" class="Bound">f</a> <a id="995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="997" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1003" href="Cubical.Categories.Functor.Base.html#968" class="Bound">g</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Cubical.Categories.Functor.Base.html#966" class="Bound">f</a> <a id="1009" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1011" href="Cubical.Categories.Functor.Base.html#968" class="Bound">g</a>
  <a id="Functor.isFullyFaithful"></a><a id="1015" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="1031" class="Symbol">=</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Categories.Functor.Base.html#1034" class="Bound">x</a> <a id="1036" href="Cubical.Categories.Functor.Base.html#1036" class="Bound">y</a> <a id="1038" class="Symbol">:</a> <a id="1040" class="Symbol">_)</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1060" class="Symbol">{</a><a id="1061" class="Argument">x</a> <a id="1063" class="Symbol">=</a> <a id="1065" href="Cubical.Categories.Functor.Base.html#1034" class="Bound">x</a><a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">{</a><a id="1069" class="Argument">y</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Cubical.Categories.Functor.Base.html#1036" class="Bound">y</a><a id="1074" class="Symbol">})</a>
  <a id="Functor.isEssentiallySurj"></a><a id="1079" href="Cubical.Categories.Functor.Base.html#1079" class="Function">isEssentiallySurj</a> <a id="1097" class="Symbol">=</a> <a id="1099" class="Symbol">(</a><a id="1100" href="Cubical.Categories.Functor.Base.html#1100" class="Bound">d</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="1106" class="Symbol">.</a><a id="1107" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1109" class="Symbol">)</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="1116" href="Cubical.Categories.Functor.Base.html#1116" class="Bound">c</a> <a id="1118" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="1120" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1122" class="Symbol">.</a><a id="1123" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1126" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="1128" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1135" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1143" href="Cubical.Categories.Functor.Base.html#1116" class="Bound">c</a><a id="1144" class="Symbol">)</a> <a id="1146" href="Cubical.Categories.Functor.Base.html#1100" class="Bound">d</a>

  <a id="1151" class="Comment">-- preservation of commuting squares and triangles</a>
  <a id="Functor.F-square"></a><a id="1204" href="Cubical.Categories.Functor.Base.html#1204" class="Function">F-square</a> <a id="1213" class="Symbol">:</a> <a id="1215" class="Symbol">{</a><a id="1216" href="Cubical.Categories.Functor.Base.html#1216" class="Bound">x</a> <a id="1218" href="Cubical.Categories.Functor.Base.html#1218" class="Bound">y</a> <a id="1220" href="Cubical.Categories.Functor.Base.html#1220" class="Bound">u</a> <a id="1222" href="Cubical.Categories.Functor.Base.html#1222" class="Bound">v</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1228" class="Symbol">.</a><a id="1229" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1231" class="Symbol">}</a>
             <a id="1246" class="Symbol">{</a><a id="1247" href="Cubical.Categories.Functor.Base.html#1247" class="Bound">f</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1253" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1255" href="Cubical.Categories.Functor.Base.html#1216" class="Bound">x</a> <a id="1257" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1259" href="Cubical.Categories.Functor.Base.html#1218" class="Bound">y</a> <a id="1261" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1262" class="Symbol">}</a> <a id="1264" class="Symbol">{</a><a id="1265" href="Cubical.Categories.Functor.Base.html#1265" class="Bound">g</a> <a id="1267" class="Symbol">:</a> <a id="1269" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1271" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1273" href="Cubical.Categories.Functor.Base.html#1216" class="Bound">x</a> <a id="1275" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1277" href="Cubical.Categories.Functor.Base.html#1220" class="Bound">u</a> <a id="1279" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1280" class="Symbol">}</a>
             <a id="1295" class="Symbol">{</a><a id="1296" href="Cubical.Categories.Functor.Base.html#1296" class="Bound">h</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1302" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1304" href="Cubical.Categories.Functor.Base.html#1220" class="Bound">u</a> <a id="1306" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1308" href="Cubical.Categories.Functor.Base.html#1222" class="Bound">v</a> <a id="1310" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1311" class="Symbol">}</a> <a id="1313" class="Symbol">{</a><a id="1314" href="Cubical.Categories.Functor.Base.html#1314" class="Bound">k</a> <a id="1316" class="Symbol">:</a> <a id="1318" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1320" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1322" href="Cubical.Categories.Functor.Base.html#1218" class="Bound">y</a> <a id="1324" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1326" href="Cubical.Categories.Functor.Base.html#1222" class="Bound">v</a> <a id="1328" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1329" class="Symbol">}</a>
           <a id="1342" class="Symbol">→</a> <a id="1344" href="Cubical.Categories.Functor.Base.html#1247" class="Bound">f</a> <a id="1346" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1349" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1351" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1353" href="Cubical.Categories.Functor.Base.html#1314" class="Bound">k</a> <a id="1355" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1357" href="Cubical.Categories.Functor.Base.html#1265" class="Bound">g</a> <a id="1359" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1362" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1364" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1366" href="Cubical.Categories.Functor.Base.html#1296" class="Bound">h</a>
           <a id="1379" class="Symbol">→</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1388" href="Cubical.Categories.Functor.Base.html#1247" class="Bound">f</a><a id="1389" class="Symbol">)</a> <a id="1391" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1394" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="1396" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1405" href="Cubical.Categories.Functor.Base.html#1314" class="Bound">k</a><a id="1406" class="Symbol">)</a> <a id="1408" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1417" href="Cubical.Categories.Functor.Base.html#1265" class="Bound">g</a><a id="1418" class="Symbol">)</a> <a id="1420" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1423" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="1425" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1434" href="Cubical.Categories.Functor.Base.html#1296" class="Bound">h</a><a id="1435" class="Symbol">)</a>
  <a id="1439" href="Cubical.Categories.Functor.Base.html#1204" class="Function">F-square</a> <a id="1448" href="Cubical.Categories.Functor.Base.html#1448" class="Bound">Csquare</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1469" class="Symbol">_</a> <a id="1471" class="Symbol">_)</a> <a id="1474" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1477" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1482" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1488" href="Cubical.Categories.Functor.Base.html#1448" class="Bound">Csquare</a> <a id="1496" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1499" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1505" class="Symbol">_</a> <a id="1507" class="Symbol">_</a>

  <a id="Functor.F-triangle"></a><a id="1512" href="Cubical.Categories.Functor.Base.html#1512" class="Function">F-triangle</a> <a id="1523" class="Symbol">:</a> <a id="1525" class="Symbol">{</a><a id="1526" href="Cubical.Categories.Functor.Base.html#1526" class="Bound">x</a> <a id="1528" href="Cubical.Categories.Functor.Base.html#1528" class="Bound">y</a> <a id="1530" href="Cubical.Categories.Functor.Base.html#1530" class="Bound">z</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1536" class="Symbol">.</a><a id="1537" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1539" class="Symbol">}</a>
               <a id="1556" class="Symbol">{</a><a id="1557" href="Cubical.Categories.Functor.Base.html#1557" class="Bound">f</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1563" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1565" href="Cubical.Categories.Functor.Base.html#1526" class="Bound">x</a> <a id="1567" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1569" href="Cubical.Categories.Functor.Base.html#1528" class="Bound">y</a> <a id="1571" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1572" class="Symbol">}</a> <a id="1574" class="Symbol">{</a><a id="1575" href="Cubical.Categories.Functor.Base.html#1575" class="Bound">g</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1581" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1583" href="Cubical.Categories.Functor.Base.html#1528" class="Bound">y</a> <a id="1585" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1587" href="Cubical.Categories.Functor.Base.html#1530" class="Bound">z</a> <a id="1589" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1590" class="Symbol">}</a> <a id="1592" class="Symbol">{</a><a id="1593" href="Cubical.Categories.Functor.Base.html#1593" class="Bound">h</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1599" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1601" href="Cubical.Categories.Functor.Base.html#1526" class="Bound">x</a> <a id="1603" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1605" href="Cubical.Categories.Functor.Base.html#1530" class="Bound">z</a> <a id="1607" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1608" class="Symbol">}</a>
             <a id="1623" class="Symbol">→</a> <a id="1625" href="Cubical.Categories.Functor.Base.html#1557" class="Bound">f</a> <a id="1627" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1630" href="Cubical.Categories.Functor.Base.html#427" class="Bound">C</a> <a id="1632" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1634" href="Cubical.Categories.Functor.Base.html#1575" class="Bound">g</a> <a id="1636" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1638" href="Cubical.Categories.Functor.Base.html#1593" class="Bound">h</a>
             <a id="1653" class="Symbol">→</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1662" href="Cubical.Categories.Functor.Base.html#1557" class="Bound">f</a><a id="1663" class="Symbol">)</a> <a id="1665" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1668" href="Cubical.Categories.Functor.Base.html#449" class="Bound">D</a> <a id="1670" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1679" href="Cubical.Categories.Functor.Base.html#1575" class="Bound">g</a><a id="1680" class="Symbol">)</a> <a id="1682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1691" href="Cubical.Categories.Functor.Base.html#1593" class="Bound">h</a><a id="1692" class="Symbol">)</a>
  <a id="1696" href="Cubical.Categories.Functor.Base.html#1512" class="Function">F-triangle</a> <a id="1707" href="Cubical.Categories.Functor.Base.html#1707" class="Bound">Ctriangle</a> <a id="1717" class="Symbol">=</a> <a id="1719" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1730" class="Symbol">_</a> <a id="1732" class="Symbol">_)</a> <a id="1735" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1737" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1742" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1748" href="Cubical.Categories.Functor.Base.html#1707" class="Bound">Ctriangle</a>

<a id="1759" class="Keyword">private</a>
  <a id="1769" class="Keyword">variable</a>
    <a id="1782" href="Cubical.Categories.Functor.Base.html#1782" class="Generalizable">ℓ</a> <a id="1784" href="Cubical.Categories.Functor.Base.html#1784" class="Generalizable">ℓ&#39;</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1799" href="Cubical.Categories.Functor.Base.html#1799" class="Generalizable">B</a> <a id="1801" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="1803" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="1805" href="Cubical.Categories.Functor.Base.html#1805" class="Generalizable">E</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1818" href="Cubical.Categories.Functor.Base.html#1782" class="Generalizable">ℓ</a> <a id="1820" href="Cubical.Categories.Functor.Base.html#1784" class="Generalizable">ℓ&#39;</a>

<a id="1824" class="Keyword">open</a> <a id="1829" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="1838" class="Keyword">open</a> <a id="1843" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="Functor≡"></a><a id="1852" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="1861" class="Symbol">:</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Cubical.Categories.Functor.Base.html#1864" class="Bound">F</a> <a id="1866" href="Cubical.Categories.Functor.Base.html#1866" class="Bound">G</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1878" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="1880" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="1881" class="Symbol">}</a>
         <a id="1892" class="Symbol">→</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Cubical.Categories.Functor.Base.html#1895" class="Bound">h</a> <a id="1897" class="Symbol">:</a> <a id="1899" class="Symbol">∀</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Cubical.Categories.Functor.Base.html#1902" class="Bound">c</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1909" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a><a id="1910" class="Symbol">)</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1919" href="Cubical.Categories.Functor.Base.html#1864" class="Bound">F</a> <a id="1921" href="Cubical.Categories.Functor.Base.html#1902" class="Bound">c</a> <a id="1923" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1925" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1930" href="Cubical.Categories.Functor.Base.html#1866" class="Bound">G</a> <a id="1932" href="Cubical.Categories.Functor.Base.html#1902" class="Bound">c</a><a id="1933" class="Symbol">)</a>
         <a id="1944" class="Symbol">→</a> <a id="1946" class="Symbol">(∀</a> <a id="1949" class="Symbol">{</a><a id="1950" href="Cubical.Categories.Functor.Base.html#1950" class="Bound">c</a> <a id="1952" href="Cubical.Categories.Functor.Base.html#1952" class="Bound">c&#39;</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1960" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Categories.Functor.Base.html#1964" class="Bound">f</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="1970" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1972" href="Cubical.Categories.Functor.Base.html#1950" class="Bound">c</a> <a id="1974" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1976" href="Cubical.Categories.Functor.Base.html#1952" class="Bound">c&#39;</a> <a id="1979" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1990" class="Symbol">(λ</a> <a id="1993" href="Cubical.Categories.Functor.Base.html#1993" class="Bound">i</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="1999" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2001" href="Cubical.Categories.Functor.Base.html#1895" class="Bound">h</a> <a id="2003" href="Cubical.Categories.Functor.Base.html#1950" class="Bound">c</a> <a id="2005" href="Cubical.Categories.Functor.Base.html#1993" class="Bound">i</a> <a id="2007" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2009" href="Cubical.Categories.Functor.Base.html#1895" class="Bound">h</a> <a id="2011" href="Cubical.Categories.Functor.Base.html#1952" class="Bound">c&#39;</a> <a id="2014" href="Cubical.Categories.Functor.Base.html#1993" class="Bound">i</a> <a id="2016" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2026" href="Cubical.Categories.Functor.Base.html#1864" class="Bound">F</a> <a id="2028" href="Cubical.Categories.Functor.Base.html#1964" class="Bound">f</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2038" href="Cubical.Categories.Functor.Base.html#1866" class="Bound">G</a> <a id="2040" href="Cubical.Categories.Functor.Base.html#1964" class="Bound">f</a><a id="2041" class="Symbol">))</a>
         <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Categories.Functor.Base.html#1864" class="Bound">F</a> <a id="2057" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2059" href="Cubical.Categories.Functor.Base.html#1866" class="Bound">G</a>
<a id="2061" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="2076" href="Cubical.Categories.Functor.Base.html#2076" class="Bound">hOb</a> <a id="2080" href="Cubical.Categories.Functor.Base.html#2080" class="Bound">hHom</a> <a id="2085" href="Cubical.Categories.Functor.Base.html#2085" class="Bound">i</a><a id="2086" class="Symbol">)</a> <a id="2088" href="Cubical.Categories.Functor.Base.html#2088" class="Bound">c</a> <a id="2090" class="Symbol">=</a> <a id="2092" href="Cubical.Categories.Functor.Base.html#2076" class="Bound">hOb</a> <a id="2096" href="Cubical.Categories.Functor.Base.html#2088" class="Bound">c</a> <a id="2098" href="Cubical.Categories.Functor.Base.html#2085" class="Bound">i</a>
<a id="2100" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="2116" href="Cubical.Categories.Functor.Base.html#2116" class="Bound">hOb</a> <a id="2120" href="Cubical.Categories.Functor.Base.html#2120" class="Bound">hHom</a> <a id="2125" href="Cubical.Categories.Functor.Base.html#2125" class="Bound">i</a><a id="2126" class="Symbol">)</a> <a id="2128" href="Cubical.Categories.Functor.Base.html#2128" class="Bound">f</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Cubical.Categories.Functor.Base.html#2120" class="Bound">hHom</a> <a id="2137" href="Cubical.Categories.Functor.Base.html#2128" class="Bound">f</a> <a id="2139" href="Cubical.Categories.Functor.Base.html#2125" class="Bound">i</a>
<a id="2141" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="2156" class="Symbol">{</a><a id="2157" class="Argument">C</a> <a id="2159" class="Symbol">=</a> <a id="2161" href="Cubical.Categories.Functor.Base.html#2161" class="Bound">C</a><a id="2162" class="Symbol">}</a> <a id="2164" class="Symbol">{</a><a id="2165" class="Argument">D</a> <a id="2167" class="Symbol">=</a> <a id="2169" href="Cubical.Categories.Functor.Base.html#2169" class="Bound">D</a><a id="2170" class="Symbol">}</a> <a id="2172" class="Symbol">{</a><a id="2173" class="Argument">F</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Cubical.Categories.Functor.Base.html#2177" class="Bound">F</a><a id="2178" class="Symbol">}</a> <a id="2180" class="Symbol">{</a><a id="2181" class="Argument">G</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Cubical.Categories.Functor.Base.html#2185" class="Bound">G</a><a id="2186" class="Symbol">}</a> <a id="2188" href="Cubical.Categories.Functor.Base.html#2188" class="Bound">hOb</a> <a id="2192" href="Cubical.Categories.Functor.Base.html#2192" class="Bound">hHom</a> <a id="2197" href="Cubical.Categories.Functor.Base.html#2197" class="Bound">i</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">=</a>
  <a id="2204" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="2217" class="Symbol">(λ</a> <a id="2220" href="Cubical.Categories.Functor.Base.html#2220" class="Bound">j</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="2233" href="Cubical.Categories.Functor.Base.html#2169" class="Bound">D</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Cubical.Categories.Functor.Base.html#2192" class="Bound">hHom</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Cubical.Categories.Functor.Base.html#2161" class="Bound">C</a> <a id="2244" class="Symbol">.</a><a id="2245" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="2247" class="Symbol">)</a> <a id="2249" href="Cubical.Categories.Functor.Base.html#2220" class="Bound">j</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Cubical.Categories.Functor.Base.html#2169" class="Bound">D</a> <a id="2255" class="Symbol">.</a><a id="2256" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="2258" class="Symbol">))</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2267" href="Cubical.Categories.Functor.Base.html#2177" class="Bound">F</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2276" href="Cubical.Categories.Functor.Base.html#2185" class="Bound">G</a><a id="2277" class="Symbol">)</a> <a id="2279" href="Cubical.Categories.Functor.Base.html#2197" class="Bound">i</a>
<a id="2281" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="2297" class="Symbol">{</a><a id="2298" class="Argument">C</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Cubical.Categories.Functor.Base.html#2302" class="Bound">C</a><a id="2303" class="Symbol">}</a> <a id="2305" class="Symbol">{</a><a id="2306" class="Argument">D</a> <a id="2308" class="Symbol">=</a> <a id="2310" href="Cubical.Categories.Functor.Base.html#2310" class="Bound">D</a><a id="2311" class="Symbol">}</a> <a id="2313" class="Symbol">{</a><a id="2314" class="Argument">F</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Cubical.Categories.Functor.Base.html#2318" class="Bound">F</a><a id="2319" class="Symbol">}</a> <a id="2321" class="Symbol">{</a><a id="2322" class="Argument">G</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Cubical.Categories.Functor.Base.html#2326" class="Bound">G</a><a id="2327" class="Symbol">}</a> <a id="2329" href="Cubical.Categories.Functor.Base.html#2329" class="Bound">hOb</a> <a id="2333" href="Cubical.Categories.Functor.Base.html#2333" class="Bound">hHom</a> <a id="2338" href="Cubical.Categories.Functor.Base.html#2338" class="Bound">i</a><a id="2339" class="Symbol">)</a> <a id="2341" href="Cubical.Categories.Functor.Base.html#2341" class="Bound">f</a> <a id="2343" href="Cubical.Categories.Functor.Base.html#2343" class="Bound">g</a> <a id="2345" class="Symbol">=</a>
  <a id="2349" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="2362" class="Symbol">(λ</a> <a id="2365" href="Cubical.Categories.Functor.Base.html#2365" class="Bound">j</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="2378" href="Cubical.Categories.Functor.Base.html#2310" class="Bound">D</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Categories.Functor.Base.html#2333" class="Bound">hHom</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Cubical.Categories.Functor.Base.html#2341" class="Bound">f</a> <a id="2389" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2392" href="Cubical.Categories.Functor.Base.html#2302" class="Bound">C</a> <a id="2394" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2396" href="Cubical.Categories.Functor.Base.html#2343" class="Bound">g</a><a id="2397" class="Symbol">)</a> <a id="2399" href="Cubical.Categories.Functor.Base.html#2365" class="Bound">j</a><a id="2400" class="Symbol">)</a> <a id="2402" class="Symbol">((</a><a id="2404" href="Cubical.Categories.Functor.Base.html#2333" class="Bound">hHom</a> <a id="2409" href="Cubical.Categories.Functor.Base.html#2341" class="Bound">f</a> <a id="2411" href="Cubical.Categories.Functor.Base.html#2365" class="Bound">j</a><a id="2412" class="Symbol">)</a> <a id="2414" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2417" href="Cubical.Categories.Functor.Base.html#2310" class="Bound">D</a> <a id="2419" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Categories.Functor.Base.html#2333" class="Bound">hHom</a> <a id="2427" href="Cubical.Categories.Functor.Base.html#2343" class="Bound">g</a> <a id="2429" href="Cubical.Categories.Functor.Base.html#2365" class="Bound">j</a><a id="2430" class="Symbol">)))</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="2441" href="Cubical.Categories.Functor.Base.html#2318" class="Bound">F</a> <a id="2443" href="Cubical.Categories.Functor.Base.html#2341" class="Bound">f</a> <a id="2445" href="Cubical.Categories.Functor.Base.html#2343" class="Bound">g</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Symbol">(</a><a id="2449" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="2455" href="Cubical.Categories.Functor.Base.html#2326" class="Bound">G</a> <a id="2457" href="Cubical.Categories.Functor.Base.html#2341" class="Bound">f</a> <a id="2459" href="Cubical.Categories.Functor.Base.html#2343" class="Bound">g</a><a id="2460" class="Symbol">)</a> <a id="2462" href="Cubical.Categories.Functor.Base.html#2338" class="Bound">i</a>

<a id="FunctorSquare"></a><a id="2465" href="Cubical.Categories.Functor.Base.html#2465" class="Function">FunctorSquare</a> <a id="2479" class="Symbol">:</a>
  <a id="2483" class="Symbol">{</a><a id="2484" href="Cubical.Categories.Functor.Base.html#2484" class="Bound">F₀₀</a> <a id="2488" href="Cubical.Categories.Functor.Base.html#2488" class="Bound">F₀₁</a> <a id="2492" href="Cubical.Categories.Functor.Base.html#2492" class="Bound">F₁₀</a> <a id="2496" href="Cubical.Categories.Functor.Base.html#2496" class="Bound">F₁₁</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2510" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="2512" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="2513" class="Symbol">}</a>
  <a id="2517" class="Symbol">(</a><a id="2518" href="Cubical.Categories.Functor.Base.html#2518" class="Bound">F₀₋</a> <a id="2522" class="Symbol">:</a> <a id="2524" href="Cubical.Categories.Functor.Base.html#2484" class="Bound">F₀₀</a> <a id="2528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2530" href="Cubical.Categories.Functor.Base.html#2488" class="Bound">F₀₁</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Cubical.Categories.Functor.Base.html#2536" class="Bound">F₁₋</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="Cubical.Categories.Functor.Base.html#2492" class="Bound">F₁₀</a> <a id="2546" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2548" href="Cubical.Categories.Functor.Base.html#2496" class="Bound">F₁₁</a><a id="2551" class="Symbol">)</a>
  <a id="2555" class="Symbol">(</a><a id="2556" href="Cubical.Categories.Functor.Base.html#2556" class="Bound">F₋₀</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Cubical.Categories.Functor.Base.html#2484" class="Bound">F₀₀</a> <a id="2566" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2568" href="Cubical.Categories.Functor.Base.html#2492" class="Bound">F₁₀</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Cubical.Categories.Functor.Base.html#2574" class="Bound">F₋₁</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Cubical.Categories.Functor.Base.html#2488" class="Bound">F₀₁</a> <a id="2584" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2586" href="Cubical.Categories.Functor.Base.html#2496" class="Bound">F₁₁</a><a id="2589" class="Symbol">)</a>
  <a id="2593" class="Symbol">→</a> <a id="2595" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2608" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2613" href="Cubical.Categories.Functor.Base.html#2518" class="Bound">F₀₋</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2624" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2629" href="Cubical.Categories.Functor.Base.html#2536" class="Bound">F₁₋</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2640" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2645" href="Cubical.Categories.Functor.Base.html#2556" class="Bound">F₋₀</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2656" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2661" href="Cubical.Categories.Functor.Base.html#2574" class="Bound">F₋₁</a><a id="2664" class="Symbol">)</a>
  <a id="2668" class="Symbol">→</a> <a id="2670" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="2677" href="Cubical.Categories.Functor.Base.html#2518" class="Bound">F₀₋</a> <a id="2681" href="Cubical.Categories.Functor.Base.html#2536" class="Bound">F₁₋</a> <a id="2685" href="Cubical.Categories.Functor.Base.html#2556" class="Bound">F₋₀</a> <a id="2689" href="Cubical.Categories.Functor.Base.html#2574" class="Bound">F₋₁</a>
<a id="2693" href="Cubical.Categories.Functor.Base.html#2465" class="Function">FunctorSquare</a> <a id="2707" class="Symbol">{</a><a id="2708" class="Argument">C</a> <a id="2710" class="Symbol">=</a> <a id="2712" href="Cubical.Categories.Functor.Base.html#2712" class="Bound">C</a><a id="2713" class="Symbol">}</a> <a id="2715" class="Symbol">{</a><a id="2716" class="Argument">D</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Cubical.Categories.Functor.Base.html#2720" class="Bound">D</a><a id="2721" class="Symbol">}</a> <a id="2723" href="Cubical.Categories.Functor.Base.html#2723" class="Bound">F₀₋</a> <a id="2727" href="Cubical.Categories.Functor.Base.html#2727" class="Bound">F₁₋</a> <a id="2731" href="Cubical.Categories.Functor.Base.html#2731" class="Bound">F₋₀</a> <a id="2735" href="Cubical.Categories.Functor.Base.html#2735" class="Bound">F₋₁</a> <a id="2739" href="Cubical.Categories.Functor.Base.html#2739" class="Bound">r</a> <a id="2741" class="Symbol">=</a> <a id="2743" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a>
  <a id="2749" class="Keyword">where</a>
  <a id="2757" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="2761" class="Symbol">:</a> <a id="2763" class="Symbol">_</a>
  <a id="2767" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="2771" href="Cubical.Categories.Functor.Base.html#2771" class="Bound">i</a> <a id="2773" href="Cubical.Categories.Functor.Base.html#2773" class="Bound">j</a> <a id="2775" class="Symbol">.</a><a id="2776" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Cubical.Categories.Functor.Base.html#2739" class="Bound">r</a> <a id="2785" href="Cubical.Categories.Functor.Base.html#2771" class="Bound">i</a> <a id="2787" href="Cubical.Categories.Functor.Base.html#2773" class="Bound">j</a>
  <a id="2791" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="2795" href="Cubical.Categories.Functor.Base.html#2795" class="Bound">i</a> <a id="2797" href="Cubical.Categories.Functor.Base.html#2797" class="Bound">j</a> <a id="2799" class="Symbol">.</a><a id="2800" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2806" class="Symbol">{</a><a id="2807" class="Argument">x</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="Cubical.Categories.Functor.Base.html#2811" class="Bound">x</a><a id="2812" class="Symbol">}</a> <a id="2814" class="Symbol">{</a><a id="2815" class="Argument">y</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Cubical.Categories.Functor.Base.html#2819" class="Bound">y</a><a id="2820" class="Symbol">}</a> <a id="2822" href="Cubical.Categories.Functor.Base.html#2822" class="Bound">f</a> <a id="2824" class="Symbol">=</a>
    <a id="2830" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="2844" class="Symbol">(λ</a> <a id="2847" href="Cubical.Categories.Functor.Base.html#2847" class="Bound">i</a> <a id="2849" href="Cubical.Categories.Functor.Base.html#2849" class="Bound">j</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Cubical.Categories.Functor.Base.html#2720" class="Bound">D</a> <a id="2855" class="Symbol">.</a><a id="2856" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="2865" class="Symbol">{</a><a id="2866" class="Argument">x</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="2874" href="Cubical.Categories.Functor.Base.html#2847" class="Bound">i</a> <a id="2876" href="Cubical.Categories.Functor.Base.html#2849" class="Bound">j</a> <a id="2878" class="Symbol">.</a><a id="2879" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2884" href="Cubical.Categories.Functor.Base.html#2811" class="Bound">x</a><a id="2885" class="Symbol">}</a> <a id="2887" class="Symbol">{</a><a id="2888" class="Argument">y</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="2896" href="Cubical.Categories.Functor.Base.html#2847" class="Bound">i</a> <a id="2898" href="Cubical.Categories.Functor.Base.html#2849" class="Bound">j</a> <a id="2900" class="Symbol">.</a><a id="2901" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2906" href="Cubical.Categories.Functor.Base.html#2819" class="Bound">y</a><a id="2907" class="Symbol">})</a>
    <a id="2914" class="Symbol">(λ</a> <a id="2917" href="Cubical.Categories.Functor.Base.html#2917" class="Bound">i</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Cubical.Categories.Functor.Base.html#2723" class="Bound">F₀₋</a> <a id="2925" href="Cubical.Categories.Functor.Base.html#2917" class="Bound">i</a> <a id="2927" class="Symbol">.</a><a id="2928" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2934" href="Cubical.Categories.Functor.Base.html#2822" class="Bound">f</a><a id="2935" class="Symbol">)</a> <a id="2937" class="Symbol">(λ</a> <a id="2940" href="Cubical.Categories.Functor.Base.html#2940" class="Bound">i</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Cubical.Categories.Functor.Base.html#2727" class="Bound">F₁₋</a> <a id="2948" href="Cubical.Categories.Functor.Base.html#2940" class="Bound">i</a> <a id="2950" class="Symbol">.</a><a id="2951" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2957" href="Cubical.Categories.Functor.Base.html#2822" class="Bound">f</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">(λ</a> <a id="2963" href="Cubical.Categories.Functor.Base.html#2963" class="Bound">i</a> <a id="2965" class="Symbol">→</a> <a id="2967" href="Cubical.Categories.Functor.Base.html#2731" class="Bound">F₋₀</a> <a id="2971" href="Cubical.Categories.Functor.Base.html#2963" class="Bound">i</a> <a id="2973" class="Symbol">.</a><a id="2974" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2980" href="Cubical.Categories.Functor.Base.html#2822" class="Bound">f</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">(λ</a> <a id="2986" href="Cubical.Categories.Functor.Base.html#2986" class="Bound">i</a> <a id="2988" class="Symbol">→</a> <a id="2990" href="Cubical.Categories.Functor.Base.html#2735" class="Bound">F₋₁</a> <a id="2994" href="Cubical.Categories.Functor.Base.html#2986" class="Bound">i</a> <a id="2996" class="Symbol">.</a><a id="2997" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3003" href="Cubical.Categories.Functor.Base.html#2822" class="Bound">f</a><a id="3004" class="Symbol">)</a> <a id="3006" href="Cubical.Categories.Functor.Base.html#2795" class="Bound">i</a> <a id="3008" href="Cubical.Categories.Functor.Base.html#2797" class="Bound">j</a>
  <a id="3012" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="3016" href="Cubical.Categories.Functor.Base.html#3016" class="Bound">i</a> <a id="3018" href="Cubical.Categories.Functor.Base.html#3018" class="Bound">j</a> <a id="3020" class="Symbol">.</a><a id="3021" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="3026" class="Symbol">{</a><a id="3027" class="Argument">x</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Cubical.Categories.Functor.Base.html#3031" class="Bound">x</a><a id="3032" class="Symbol">}</a> <a id="3034" class="Symbol">=</a>
    <a id="3040" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="3054" class="Symbol">(λ</a> <a id="3057" href="Cubical.Categories.Functor.Base.html#3057" class="Bound">i</a> <a id="3059" href="Cubical.Categories.Functor.Base.html#3059" class="Bound">j</a> <a id="3061" class="Symbol">→</a> <a id="3063" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Cubical.Categories.Functor.Base.html#2720" class="Bound">D</a> <a id="3079" class="Symbol">.</a><a id="3080" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="3094" href="Cubical.Categories.Functor.Base.html#3057" class="Bound">i</a> <a id="3096" href="Cubical.Categories.Functor.Base.html#3059" class="Bound">j</a> <a id="3098" class="Symbol">.</a><a id="3099" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Categories.Functor.Base.html#2712" class="Bound">C</a> <a id="3108" class="Symbol">.</a><a id="3109" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3111" class="Symbol">))</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Cubical.Categories.Functor.Base.html#2720" class="Bound">D</a> <a id="3117" class="Symbol">.</a><a id="3118" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3120" class="Symbol">)))</a>
    <a id="3128" class="Symbol">(λ</a> <a id="3131" href="Cubical.Categories.Functor.Base.html#3131" class="Bound">i</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Cubical.Categories.Functor.Base.html#2723" class="Bound">F₀₋</a> <a id="3139" href="Cubical.Categories.Functor.Base.html#3131" class="Bound">i</a> <a id="3141" class="Symbol">.</a><a id="3142" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="3146" class="Symbol">)</a> <a id="3148" class="Symbol">(λ</a> <a id="3151" href="Cubical.Categories.Functor.Base.html#3151" class="Bound">i</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.Categories.Functor.Base.html#2727" class="Bound">F₁₋</a> <a id="3159" href="Cubical.Categories.Functor.Base.html#3151" class="Bound">i</a> <a id="3161" class="Symbol">.</a><a id="3162" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="3166" class="Symbol">)</a> <a id="3168" class="Symbol">(λ</a> <a id="3171" href="Cubical.Categories.Functor.Base.html#3171" class="Bound">i</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Cubical.Categories.Functor.Base.html#2731" class="Bound">F₋₀</a> <a id="3179" href="Cubical.Categories.Functor.Base.html#3171" class="Bound">i</a> <a id="3181" class="Symbol">.</a><a id="3182" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="3186" class="Symbol">)</a> <a id="3188" class="Symbol">(λ</a> <a id="3191" href="Cubical.Categories.Functor.Base.html#3191" class="Bound">i</a> <a id="3193" class="Symbol">→</a> <a id="3195" href="Cubical.Categories.Functor.Base.html#2735" class="Bound">F₋₁</a> <a id="3199" href="Cubical.Categories.Functor.Base.html#3191" class="Bound">i</a> <a id="3201" class="Symbol">.</a><a id="3202" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="3206" class="Symbol">)</a> <a id="3208" href="Cubical.Categories.Functor.Base.html#3016" class="Bound">i</a> <a id="3210" href="Cubical.Categories.Functor.Base.html#3018" class="Bound">j</a>
  <a id="3214" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="3218" href="Cubical.Categories.Functor.Base.html#3218" class="Bound">i</a> <a id="3220" href="Cubical.Categories.Functor.Base.html#3220" class="Bound">j</a> <a id="3222" class="Symbol">.</a><a id="3223" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3229" href="Cubical.Categories.Functor.Base.html#3229" class="Bound">f</a> <a id="3231" href="Cubical.Categories.Functor.Base.html#3231" class="Bound">g</a> <a id="3233" class="Symbol">=</a>
    <a id="3239" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="3253" class="Symbol">(λ</a> <a id="3256" href="Cubical.Categories.Functor.Base.html#3256" class="Bound">i</a> <a id="3258" href="Cubical.Categories.Functor.Base.html#3258" class="Bound">j</a> <a id="3260" class="Symbol">→</a>
      <a id="3268" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Cubical.Categories.Functor.Base.html#2720" class="Bound">D</a> <a id="3284" class="Symbol">.</a><a id="3285" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="3299" href="Cubical.Categories.Functor.Base.html#3256" class="Bound">i</a> <a id="3301" href="Cubical.Categories.Functor.Base.html#3258" class="Bound">j</a> <a id="3303" class="Symbol">.</a><a id="3304" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Cubical.Categories.Functor.Base.html#3229" class="Bound">f</a> <a id="3313" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3316" href="Cubical.Categories.Functor.Base.html#2712" class="Bound">C</a> <a id="3318" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3320" href="Cubical.Categories.Functor.Base.html#3231" class="Bound">g</a><a id="3321" class="Symbol">))</a> <a id="3324" class="Symbol">((</a><a id="3326" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="3330" href="Cubical.Categories.Functor.Base.html#3256" class="Bound">i</a> <a id="3332" href="Cubical.Categories.Functor.Base.html#3258" class="Bound">j</a> <a id="3334" class="Symbol">.</a><a id="3335" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3341" href="Cubical.Categories.Functor.Base.html#3229" class="Bound">f</a><a id="3342" class="Symbol">)</a> <a id="3344" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3347" href="Cubical.Categories.Functor.Base.html#2720" class="Bound">D</a> <a id="3349" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Categories.Functor.Base.html#2757" class="Function">sqr</a> <a id="3356" href="Cubical.Categories.Functor.Base.html#3256" class="Bound">i</a> <a id="3358" href="Cubical.Categories.Functor.Base.html#3258" class="Bound">j</a> <a id="3360" class="Symbol">.</a><a id="3361" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3367" href="Cubical.Categories.Functor.Base.html#3231" class="Bound">g</a><a id="3368" class="Symbol">))))</a>
    <a id="3377" class="Symbol">(λ</a> <a id="3380" href="Cubical.Categories.Functor.Base.html#3380" class="Bound">i</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Cubical.Categories.Functor.Base.html#2723" class="Bound">F₀₋</a> <a id="3388" href="Cubical.Categories.Functor.Base.html#3380" class="Bound">i</a> <a id="3390" class="Symbol">.</a><a id="3391" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3397" href="Cubical.Categories.Functor.Base.html#3229" class="Bound">f</a> <a id="3399" href="Cubical.Categories.Functor.Base.html#3231" class="Bound">g</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(λ</a> <a id="3405" href="Cubical.Categories.Functor.Base.html#3405" class="Bound">i</a> <a id="3407" class="Symbol">→</a> <a id="3409" href="Cubical.Categories.Functor.Base.html#2727" class="Bound">F₁₋</a> <a id="3413" href="Cubical.Categories.Functor.Base.html#3405" class="Bound">i</a> <a id="3415" class="Symbol">.</a><a id="3416" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3422" href="Cubical.Categories.Functor.Base.html#3229" class="Bound">f</a> <a id="3424" href="Cubical.Categories.Functor.Base.html#3231" class="Bound">g</a><a id="3425" class="Symbol">)</a> <a id="3427" class="Symbol">(λ</a> <a id="3430" href="Cubical.Categories.Functor.Base.html#3430" class="Bound">i</a> <a id="3432" class="Symbol">→</a> <a id="3434" href="Cubical.Categories.Functor.Base.html#2731" class="Bound">F₋₀</a> <a id="3438" href="Cubical.Categories.Functor.Base.html#3430" class="Bound">i</a> <a id="3440" class="Symbol">.</a><a id="3441" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3447" href="Cubical.Categories.Functor.Base.html#3229" class="Bound">f</a> <a id="3449" href="Cubical.Categories.Functor.Base.html#3231" class="Bound">g</a><a id="3450" class="Symbol">)</a> <a id="3452" class="Symbol">(λ</a> <a id="3455" href="Cubical.Categories.Functor.Base.html#3455" class="Bound">i</a> <a id="3457" class="Symbol">→</a> <a id="3459" href="Cubical.Categories.Functor.Base.html#2735" class="Bound">F₋₁</a> <a id="3463" href="Cubical.Categories.Functor.Base.html#3455" class="Bound">i</a> <a id="3465" class="Symbol">.</a><a id="3466" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3472" href="Cubical.Categories.Functor.Base.html#3229" class="Bound">f</a> <a id="3474" href="Cubical.Categories.Functor.Base.html#3231" class="Bound">g</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Cubical.Categories.Functor.Base.html#3218" class="Bound">i</a> <a id="3479" href="Cubical.Categories.Functor.Base.html#3220" class="Bound">j</a>

<a id="FunctorPath≡"></a><a id="3482" href="Cubical.Categories.Functor.Base.html#3482" class="Function">FunctorPath≡</a> <a id="3495" class="Symbol">:</a> <a id="3497" class="Symbol">{</a><a id="3498" href="Cubical.Categories.Functor.Base.html#3498" class="Bound">F</a> <a id="3500" href="Cubical.Categories.Functor.Base.html#3500" class="Bound">G</a> <a id="3502" class="Symbol">:</a> <a id="3504" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3512" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="3514" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="3515" class="Symbol">}{</a><a id="3517" href="Cubical.Categories.Functor.Base.html#3517" class="Bound">p</a> <a id="3519" href="Cubical.Categories.Functor.Base.html#3519" class="Bound">q</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Cubical.Categories.Functor.Base.html#3498" class="Bound">F</a> <a id="3525" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3527" href="Cubical.Categories.Functor.Base.html#3500" class="Bound">G</a><a id="3528" class="Symbol">}</a> <a id="3530" class="Symbol">→</a> <a id="3532" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3537" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3542" href="Cubical.Categories.Functor.Base.html#3517" class="Bound">p</a> <a id="3544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3546" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3551" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3556" href="Cubical.Categories.Functor.Base.html#3519" class="Bound">q</a> <a id="3558" class="Symbol">→</a> <a id="3560" href="Cubical.Categories.Functor.Base.html#3517" class="Bound">p</a> <a id="3562" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3564" href="Cubical.Categories.Functor.Base.html#3519" class="Bound">q</a>
<a id="3566" href="Cubical.Categories.Functor.Base.html#3482" class="Function">FunctorPath≡</a> <a id="3579" class="Symbol">{</a><a id="3580" class="Argument">p</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Cubical.Categories.Functor.Base.html#3584" class="Bound">p</a><a id="3585" class="Symbol">}</a> <a id="3587" class="Symbol">{</a><a id="3588" class="Argument">q</a> <a id="3590" class="Symbol">=</a> <a id="3592" href="Cubical.Categories.Functor.Base.html#3592" class="Bound">q</a><a id="3593" class="Symbol">}</a> <a id="3595" class="Symbol">=</a> <a id="3597" href="Cubical.Categories.Functor.Base.html#2465" class="Function">FunctorSquare</a> <a id="3611" href="Cubical.Categories.Functor.Base.html#3584" class="Bound">p</a> <a id="3613" href="Cubical.Categories.Functor.Base.html#3592" class="Bound">q</a> <a id="3615" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3620" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="3627" class="Comment">-- Helpful notation</a>

<a id="3648" class="Comment">-- action on objects</a>
<a id="3669" class="Keyword">infix</a> <a id="3675" class="Number">30</a> <a id="3678" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">_⟅_⟆</a>
<a id="_⟅_⟆"></a><a id="3683" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">_⟅_⟆</a> <a id="3688" class="Symbol">:</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Cubical.Categories.Functor.Base.html#3691" class="Bound">F</a> <a id="3693" class="Symbol">:</a> <a id="3695" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3703" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="3705" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="3706" class="Symbol">)</a>
     <a id="3713" class="Symbol">→</a> <a id="3715" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="3717" class="Symbol">.</a><a id="3718" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
     <a id="3726" class="Symbol">→</a> <a id="3728" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="3730" class="Symbol">.</a><a id="3731" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
<a id="3734" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">_⟅_⟆</a> <a id="3739" class="Symbol">=</a> <a id="3741" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>

<a id="3747" class="Comment">-- action on morphisms</a>
<a id="3770" class="Keyword">infix</a> <a id="3776" class="Number">30</a> <a id="3779" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">_⟪_⟫</a> <a id="3784" class="Comment">-- same infix level as on objects since these will never be used in the same context</a>
<a id="_⟪_⟫"></a><a id="3869" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">_⟪_⟫</a> <a id="3874" class="Symbol">:</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Cubical.Categories.Functor.Base.html#3877" class="Bound">F</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3889" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="3891" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="3892" class="Symbol">)</a>
     <a id="3899" class="Symbol">→</a> <a id="3901" class="Symbol">∀</a> <a id="3903" class="Symbol">{</a><a id="3904" href="Cubical.Categories.Functor.Base.html#3904" class="Bound">x</a> <a id="3906" href="Cubical.Categories.Functor.Base.html#3906" class="Bound">y</a><a id="3907" class="Symbol">}</a>
     <a id="3914" class="Symbol">→</a> <a id="3916" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="3918" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3920" href="Cubical.Categories.Functor.Base.html#3904" class="Bound">x</a> <a id="3922" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3924" href="Cubical.Categories.Functor.Base.html#3906" class="Bound">y</a> <a id="3926" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
     <a id="3933" class="Symbol">→</a> <a id="3935" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="3937" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a><a id="3938" class="Symbol">(</a><a id="3939" href="Cubical.Categories.Functor.Base.html#3877" class="Bound">F</a> <a id="3941" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="3943" href="Cubical.Categories.Functor.Base.html#3904" class="Bound">x</a> <a id="3945" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Cubical.Categories.Functor.Base.html#3877" class="Bound">F</a> <a id="3953" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="3955" href="Cubical.Categories.Functor.Base.html#3906" class="Bound">y</a> <a id="3957" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="3958" class="Symbol">)</a><a id="3959" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
<a id="3961" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">_⟪_⟫</a> <a id="3966" class="Symbol">=</a> <a id="3968" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a>


<a id="3976" class="Comment">-- Functor constructions</a>

<a id="𝟙⟨_⟩"></a><a id="4002" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨_⟩</a> <a id="4007" class="Symbol">:</a> <a id="4009" class="Symbol">∀</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Cubical.Categories.Functor.Base.html#4012" class="Bound">C</a> <a id="4014" class="Symbol">:</a> <a id="4016" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4025" href="Cubical.Categories.Functor.Base.html#1782" class="Generalizable">ℓ</a> <a id="4027" href="Cubical.Categories.Functor.Base.html#1784" class="Generalizable">ℓ&#39;</a><a id="4029" class="Symbol">)</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4041" href="Cubical.Categories.Functor.Base.html#4012" class="Bound">C</a> <a id="4043" href="Cubical.Categories.Functor.Base.html#4012" class="Bound">C</a>
<a id="4045" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="4048" href="Cubical.Categories.Functor.Base.html#4048" class="Bound">C</a> <a id="4050" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="4052" class="Symbol">.</a><a id="4053" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4058" href="Cubical.Categories.Functor.Base.html#4058" class="Bound">x</a>    <a id="4063" class="Symbol">=</a> <a id="4065" href="Cubical.Categories.Functor.Base.html#4058" class="Bound">x</a>
<a id="4067" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="4070" href="Cubical.Categories.Functor.Base.html#4070" class="Bound">C</a> <a id="4072" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="4074" class="Symbol">.</a><a id="4075" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4081" href="Cubical.Categories.Functor.Base.html#4081" class="Bound">f</a>   <a id="4085" class="Symbol">=</a> <a id="4087" href="Cubical.Categories.Functor.Base.html#4081" class="Bound">f</a>
<a id="4089" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="4092" href="Cubical.Categories.Functor.Base.html#4092" class="Bound">C</a> <a id="4094" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="4096" class="Symbol">.</a><a id="4097" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>      <a id="4107" class="Symbol">=</a> <a id="4109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4114" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="4117" href="Cubical.Categories.Functor.Base.html#4117" class="Bound">C</a> <a id="4119" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="4121" class="Symbol">.</a><a id="4122" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4128" class="Symbol">_</a> <a id="4130" class="Symbol">_</a> <a id="4132" class="Symbol">=</a> <a id="4134" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Id"></a><a id="4140" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a> <a id="4143" class="Symbol">:</a> <a id="4145" class="Symbol">{</a><a id="4146" href="Cubical.Categories.Functor.Base.html#4146" class="Bound">C</a> <a id="4148" class="Symbol">:</a> <a id="4150" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4159" href="Cubical.Categories.Functor.Base.html#1782" class="Generalizable">ℓ</a> <a id="4161" href="Cubical.Categories.Functor.Base.html#1784" class="Generalizable">ℓ&#39;</a><a id="4163" class="Symbol">}</a> <a id="4165" class="Symbol">→</a> <a id="4167" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4175" href="Cubical.Categories.Functor.Base.html#4146" class="Bound">C</a> <a id="4177" href="Cubical.Categories.Functor.Base.html#4146" class="Bound">C</a>
<a id="4179" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a> <a id="4182" class="Symbol">=</a> <a id="4184" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="4187" class="Symbol">_</a> <a id="4189" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a>

<a id="forgetΣPropCat"></a><a id="4192" href="Cubical.Categories.Functor.Base.html#4192" class="Function">forgetΣPropCat</a> <a id="4207" class="Symbol">:</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Cubical.Categories.Functor.Base.html#4210" class="Bound">C</a> <a id="4212" class="Symbol">:</a> <a id="4214" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4223" href="Cubical.Categories.Functor.Base.html#1782" class="Generalizable">ℓ</a> <a id="4225" href="Cubical.Categories.Functor.Base.html#1784" class="Generalizable">ℓ&#39;</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Categories.Functor.Base.html#4230" class="Bound">prop</a> <a id="4235" class="Symbol">:</a> <a id="4237" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Cubical.Categories.Functor.Base.html#4210" class="Bound">C</a> <a id="4242" class="Symbol">.</a><a id="4243" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="4245" class="Symbol">))</a> <a id="4248" class="Symbol">→</a> <a id="4250" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="4268" href="Cubical.Categories.Functor.Base.html#4210" class="Bound">C</a> <a id="4270" href="Cubical.Categories.Functor.Base.html#4230" class="Bound">prop</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Cubical.Categories.Functor.Base.html#4210" class="Bound">C</a>
<a id="4278" href="Cubical.Categories.Functor.Base.html#4192" class="Function">forgetΣPropCat</a> <a id="4293" class="Symbol">_</a> <a id="4295" class="Symbol">_</a> <a id="4297" class="Symbol">.</a><a id="4298" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4303" href="Cubical.Categories.Functor.Base.html#4303" class="Bound">x</a>    <a id="4308" class="Symbol">=</a> <a id="4310" href="Cubical.Categories.Functor.Base.html#4303" class="Bound">x</a> <a id="4312" class="Symbol">.</a><a id="4313" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="4317" href="Cubical.Categories.Functor.Base.html#4192" class="Function">forgetΣPropCat</a> <a id="4332" class="Symbol">_</a> <a id="4334" class="Symbol">_</a> <a id="4336" class="Symbol">.</a><a id="4337" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4343" href="Cubical.Categories.Functor.Base.html#4343" class="Bound">f</a>   <a id="4347" class="Symbol">=</a> <a id="4349" href="Cubical.Categories.Functor.Base.html#4343" class="Bound">f</a>
<a id="4351" href="Cubical.Categories.Functor.Base.html#4192" class="Function">forgetΣPropCat</a> <a id="4366" class="Symbol">_</a> <a id="4368" class="Symbol">_</a> <a id="4370" class="Symbol">.</a><a id="4371" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>      <a id="4381" class="Symbol">=</a> <a id="4383" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4388" href="Cubical.Categories.Functor.Base.html#4192" class="Function">forgetΣPropCat</a> <a id="4403" class="Symbol">_</a> <a id="4405" class="Symbol">_</a> <a id="4407" class="Symbol">.</a><a id="4408" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4414" class="Symbol">_</a> <a id="4416" class="Symbol">_</a> <a id="4418" class="Symbol">=</a> <a id="4420" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="4426" class="Comment">-- functor composition</a>
<a id="funcComp"></a><a id="4449" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="4458" class="Symbol">:</a> <a id="4460" class="Symbol">∀</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Cubical.Categories.Functor.Base.html#4463" class="Bound">G</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4475" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="4477" href="Cubical.Categories.Functor.Base.html#1805" class="Generalizable">E</a><a id="4478" class="Symbol">)</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Cubical.Categories.Functor.Base.html#4481" class="Bound">F</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4493" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="4495" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="4496" class="Symbol">)</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4508" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="4510" href="Cubical.Categories.Functor.Base.html#1805" class="Generalizable">E</a>
<a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="4522" href="Cubical.Categories.Functor.Base.html#4522" class="Bound">G</a> <a id="4524" href="Cubical.Categories.Functor.Base.html#4524" class="Bound">F</a><a id="4525" class="Symbol">)</a> <a id="4527" class="Symbol">.</a><a id="4528" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4533" href="Cubical.Categories.Functor.Base.html#4533" class="Bound">c</a>    <a id="4538" class="Symbol">=</a> <a id="4540" href="Cubical.Categories.Functor.Base.html#4522" class="Bound">G</a> <a id="4542" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="4544" href="Cubical.Categories.Functor.Base.html#4524" class="Bound">F</a> <a id="4546" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="4548" href="Cubical.Categories.Functor.Base.html#4533" class="Bound">c</a> <a id="4550" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="4552" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
<a id="4554" class="Symbol">(</a><a id="4555" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="4564" href="Cubical.Categories.Functor.Base.html#4564" class="Bound">G</a> <a id="4566" href="Cubical.Categories.Functor.Base.html#4566" class="Bound">F</a><a id="4567" class="Symbol">)</a> <a id="4569" class="Symbol">.</a><a id="4570" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4576" href="Cubical.Categories.Functor.Base.html#4576" class="Bound">f</a>   <a id="4580" class="Symbol">=</a> <a id="4582" href="Cubical.Categories.Functor.Base.html#4564" class="Bound">G</a> <a id="4584" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4586" href="Cubical.Categories.Functor.Base.html#4566" class="Bound">F</a> <a id="4588" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4590" href="Cubical.Categories.Functor.Base.html#4576" class="Bound">f</a> <a id="4592" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="4594" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
<a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="4606" href="Cubical.Categories.Functor.Base.html#4606" class="Bound">G</a> <a id="4608" href="Cubical.Categories.Functor.Base.html#4608" class="Bound">F</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">.</a><a id="4612" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>      <a id="4622" class="Symbol">=</a> <a id="4624" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Categories.Functor.Base.html#4606" class="Bound">G</a> <a id="4632" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="4635" class="Symbol">)</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Cubical.Categories.Functor.Base.html#4608" class="Bound">F</a> <a id="4640" class="Symbol">.</a><a id="4641" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="4645" class="Symbol">)</a> <a id="4647" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4649" href="Cubical.Categories.Functor.Base.html#4606" class="Bound">G</a> <a id="4651" class="Symbol">.</a><a id="4652" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>
<a id="4657" class="Symbol">(</a><a id="4658" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="4667" href="Cubical.Categories.Functor.Base.html#4667" class="Bound">G</a> <a id="4669" href="Cubical.Categories.Functor.Base.html#4669" class="Bound">F</a><a id="4670" class="Symbol">)</a> <a id="4672" class="Symbol">.</a><a id="4673" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4679" href="Cubical.Categories.Functor.Base.html#4679" class="Bound">f</a> <a id="4681" href="Cubical.Categories.Functor.Base.html#4681" class="Bound">g</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Cubical.Categories.Functor.Base.html#4667" class="Bound">G</a> <a id="4693" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="4696" class="Symbol">)</a> <a id="4698" class="Symbol">(</a><a id="4699" href="Cubical.Categories.Functor.Base.html#4669" class="Bound">F</a> <a id="4701" class="Symbol">.</a><a id="4702" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4708" class="Symbol">_</a> <a id="4710" class="Symbol">_)</a> <a id="4713" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4715" href="Cubical.Categories.Functor.Base.html#4667" class="Bound">G</a> <a id="4717" class="Symbol">.</a><a id="4718" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4724" class="Symbol">_</a> <a id="4726" class="Symbol">_</a>

<a id="4729" class="Keyword">infixr</a> <a id="4736" class="Number">30</a> <a id="4739" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">_∘F_</a>
<a id="_∘F_"></a><a id="4744" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">_∘F_</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4759" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="4761" href="Cubical.Categories.Functor.Base.html#1805" class="Generalizable">E</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4773" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="4775" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4787" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="4789" href="Cubical.Categories.Functor.Base.html#1805" class="Generalizable">E</a>
<a id="4791" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">_∘F_</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a>

<a id="4808" class="Comment">-- hacky lemma to stop Agda from computing too much</a>
<a id="funcCompOb≡"></a><a id="4860" href="Cubical.Categories.Functor.Base.html#4860" class="Function">funcCompOb≡</a> <a id="4872" class="Symbol">:</a> <a id="4874" class="Symbol">∀</a> <a id="4876" class="Symbol">(</a><a id="4877" href="Cubical.Categories.Functor.Base.html#4877" class="Bound">G</a> <a id="4879" class="Symbol">:</a> <a id="4881" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4889" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="4891" href="Cubical.Categories.Functor.Base.html#1805" class="Generalizable">E</a><a id="4892" class="Symbol">)</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Cubical.Categories.Functor.Base.html#4895" class="Bound">F</a> <a id="4897" class="Symbol">:</a> <a id="4899" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4907" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="4909" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="4910" class="Symbol">)</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Cubical.Categories.Functor.Base.html#4913" class="Bound">c</a> <a id="4915" class="Symbol">:</a> <a id="4917" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4920" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a><a id="4921" class="Symbol">)</a>
            <a id="4935" class="Symbol">→</a> <a id="4937" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="4946" href="Cubical.Categories.Functor.Base.html#4877" class="Bound">G</a> <a id="4948" href="Cubical.Categories.Functor.Base.html#4895" class="Bound">F</a> <a id="4950" class="Symbol">.</a><a id="4951" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4956" href="Cubical.Categories.Functor.Base.html#4913" class="Bound">c</a> <a id="4958" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4960" href="Cubical.Categories.Functor.Base.html#4877" class="Bound">G</a> <a id="4962" class="Symbol">.</a><a id="4963" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Cubical.Categories.Functor.Base.html#4895" class="Bound">F</a> <a id="4971" class="Symbol">.</a><a id="4972" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4977" href="Cubical.Categories.Functor.Base.html#4913" class="Bound">c</a><a id="4978" class="Symbol">)</a>
<a id="4980" href="Cubical.Categories.Functor.Base.html#4860" class="Function">funcCompOb≡</a> <a id="4992" href="Cubical.Categories.Functor.Base.html#4992" class="Bound">G</a> <a id="4994" href="Cubical.Categories.Functor.Base.html#4994" class="Bound">F</a> <a id="4996" href="Cubical.Categories.Functor.Base.html#4996" class="Bound">c</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="_^opF"></a><a id="5007" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">_^opF</a>  <a id="5014" class="Symbol">:</a> <a id="5016" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5024" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5026" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="5028" class="Symbol">→</a> <a id="5030" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5041" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="5044" class="Symbol">)</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="5049" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="5052" class="Symbol">)</a>
<a id="5054" class="Symbol">(</a><a id="5055" href="Cubical.Categories.Functor.Base.html#5055" class="Bound">F</a> <a id="5057" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="5061" class="Symbol">)</a> <a id="5063" class="Symbol">.</a><a id="5064" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>      <a id="5074" class="Symbol">=</a> <a id="5076" href="Cubical.Categories.Functor.Base.html#5055" class="Bound">F</a> <a id="5078" class="Symbol">.</a><a id="5079" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>
<a id="5084" class="Symbol">(</a><a id="5085" href="Cubical.Categories.Functor.Base.html#5085" class="Bound">F</a> <a id="5087" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="5091" class="Symbol">)</a> <a id="5093" class="Symbol">.</a><a id="5094" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a>     <a id="5104" class="Symbol">=</a> <a id="5106" href="Cubical.Categories.Functor.Base.html#5085" class="Bound">F</a> <a id="5108" class="Symbol">.</a><a id="5109" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a>
<a id="5115" class="Symbol">(</a><a id="5116" href="Cubical.Categories.Functor.Base.html#5116" class="Bound">F</a> <a id="5118" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="5122" class="Symbol">)</a> <a id="5124" class="Symbol">.</a><a id="5125" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>      <a id="5135" class="Symbol">=</a> <a id="5137" href="Cubical.Categories.Functor.Base.html#5116" class="Bound">F</a> <a id="5139" class="Symbol">.</a><a id="5140" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>
<a id="5145" class="Symbol">(</a><a id="5146" href="Cubical.Categories.Functor.Base.html#5146" class="Bound">F</a> <a id="5148" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a><a id="5152" class="Symbol">)</a> <a id="5154" class="Symbol">.</a><a id="5155" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5161" href="Cubical.Categories.Functor.Base.html#5161" class="Bound">f</a> <a id="5163" href="Cubical.Categories.Functor.Base.html#5163" class="Bound">g</a> <a id="5165" class="Symbol">=</a> <a id="5167" href="Cubical.Categories.Functor.Base.html#5146" class="Bound">F</a> <a id="5169" class="Symbol">.</a><a id="5170" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5176" href="Cubical.Categories.Functor.Base.html#5163" class="Bound">g</a> <a id="5178" href="Cubical.Categories.Functor.Base.html#5161" class="Bound">f</a>

<a id="5181" class="Keyword">open</a> <a id="5186" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="Iso^opF"></a><a id="5190" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5198" class="Symbol">:</a> <a id="5200" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5213" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5215" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5227" class="Symbol">(</a><a id="5228" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5230" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="5233" class="Symbol">)</a> <a id="5235" class="Symbol">(</a><a id="5236" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="5238" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="5241" class="Symbol">))</a>
<a id="5244" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5248" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5256" class="Symbol">=</a> <a id="5258" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">_^opF</a>
<a id="5264" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5268" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5276" class="Symbol">=</a> <a id="5278" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">_^opF</a>
<a id="5284" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5289" class="Symbol">(</a><a id="5290" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5299" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5307" href="Cubical.Categories.Functor.Base.html#5307" class="Bound">b</a> <a id="5309" href="Cubical.Categories.Functor.Base.html#5309" class="Bound">i</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">=</a> <a id="5314" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5319" href="Cubical.Categories.Functor.Base.html#5307" class="Bound">b</a>
<a id="5321" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5327" class="Symbol">(</a><a id="5328" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5337" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5345" href="Cubical.Categories.Functor.Base.html#5345" class="Bound">b</a> <a id="5347" href="Cubical.Categories.Functor.Base.html#5347" class="Bound">i</a><a id="5348" class="Symbol">)</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5358" href="Cubical.Categories.Functor.Base.html#5345" class="Bound">b</a>
<a id="5360" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="5365" class="Symbol">(</a><a id="5366" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5375" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5383" href="Cubical.Categories.Functor.Base.html#5383" class="Bound">b</a> <a id="5385" href="Cubical.Categories.Functor.Base.html#5385" class="Bound">i</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="5395" href="Cubical.Categories.Functor.Base.html#5383" class="Bound">b</a>
<a id="5397" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5413" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5421" href="Cubical.Categories.Functor.Base.html#5421" class="Bound">b</a> <a id="5423" href="Cubical.Categories.Functor.Base.html#5423" class="Bound">i</a><a id="5424" class="Symbol">)</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5434" href="Cubical.Categories.Functor.Base.html#5421" class="Bound">b</a>
<a id="5436" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5441" class="Symbol">(</a><a id="5442" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5450" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5458" href="Cubical.Categories.Functor.Base.html#5458" class="Bound">a</a> <a id="5460" href="Cubical.Categories.Functor.Base.html#5460" class="Bound">i</a><a id="5461" class="Symbol">)</a> <a id="5463" class="Symbol">=</a> <a id="5465" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5470" href="Cubical.Categories.Functor.Base.html#5458" class="Bound">a</a>
<a id="5472" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5487" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5495" href="Cubical.Categories.Functor.Base.html#5495" class="Bound">a</a> <a id="5497" href="Cubical.Categories.Functor.Base.html#5497" class="Bound">i</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5508" href="Cubical.Categories.Functor.Base.html#5495" class="Bound">a</a>
<a id="5510" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5524" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5532" href="Cubical.Categories.Functor.Base.html#5532" class="Bound">a</a> <a id="5534" href="Cubical.Categories.Functor.Base.html#5534" class="Bound">i</a><a id="5535" class="Symbol">)</a> <a id="5537" class="Symbol">=</a> <a id="5539" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="5544" href="Cubical.Categories.Functor.Base.html#5532" class="Bound">a</a>
<a id="5546" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5561" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a> <a id="5569" href="Cubical.Categories.Functor.Base.html#5569" class="Bound">a</a> <a id="5571" href="Cubical.Categories.Functor.Base.html#5571" class="Bound">i</a><a id="5572" class="Symbol">)</a> <a id="5574" class="Symbol">=</a> <a id="5576" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5582" href="Cubical.Categories.Functor.Base.html#5569" class="Bound">a</a>

<a id="^opFEquiv"></a><a id="5585" href="Cubical.Categories.Functor.Base.html#5585" class="Function">^opFEquiv</a> <a id="5595" class="Symbol">:</a> <a id="5597" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5605" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5607" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="5609" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5611" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5622" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="5625" class="Symbol">)</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="5630" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="5633" class="Symbol">)</a>
<a id="5635" href="Cubical.Categories.Functor.Base.html#5585" class="Function">^opFEquiv</a> <a id="5645" class="Symbol">=</a> <a id="5647" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="5658" href="Cubical.Categories.Functor.Base.html#5190" class="Function">Iso^opF</a>

<a id="5667" class="Comment">-- Functoriality on full subcategories defined by propositions</a>
<a id="ΣPropCatFunc"></a><a id="5730" href="Cubical.Categories.Functor.Base.html#5730" class="Function">ΣPropCatFunc</a> <a id="5743" class="Symbol">:</a> <a id="5745" class="Symbol">{</a><a id="5746" href="Cubical.Categories.Functor.Base.html#5746" class="Bound">P</a> <a id="5748" class="Symbol">:</a> <a id="5750" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="5752" class="Symbol">(</a><a id="5753" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5756" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a><a id="5757" class="Symbol">)}</a> <a id="5760" class="Symbol">{</a><a id="5761" href="Cubical.Categories.Functor.Base.html#5761" class="Bound">Q</a> <a id="5763" class="Symbol">:</a> <a id="5765" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="5767" class="Symbol">(</a><a id="5768" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5771" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="5772" class="Symbol">)}</a> <a id="5775" class="Symbol">(</a><a id="5776" href="Cubical.Categories.Functor.Base.html#5776" class="Bound">F</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5788" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5790" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a><a id="5791" class="Symbol">)</a>
             <a id="5806" class="Symbol">→</a> <a id="5808" class="Symbol">(∀</a> <a id="5811" href="Cubical.Categories.Functor.Base.html#5811" class="Bound">c</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Cubical.Categories.Functor.Base.html#5811" class="Bound">c</a> <a id="5817" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="5819" href="Cubical.Categories.Functor.Base.html#5746" class="Bound">P</a> <a id="5821" class="Symbol">→</a> <a id="5823" href="Cubical.Categories.Functor.Base.html#5776" class="Bound">F</a> <a id="5825" class="Symbol">.</a><a id="5826" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5831" href="Cubical.Categories.Functor.Base.html#5811" class="Bound">c</a> <a id="5833" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="5835" href="Cubical.Categories.Functor.Base.html#5761" class="Bound">Q</a><a id="5836" class="Symbol">)</a>
             <a id="5851" class="Symbol">→</a> <a id="5853" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5861" class="Symbol">(</a><a id="5862" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="5871" href="Cubical.Categories.Functor.Base.html#1801" class="Generalizable">C</a> <a id="5873" href="Cubical.Categories.Functor.Base.html#5746" class="Bound">P</a><a id="5874" class="Symbol">)</a> <a id="5876" class="Symbol">(</a><a id="5877" href="Cubical.Categories.Category.Base.html#4774" class="Function">ΣPropCat</a> <a id="5886" href="Cubical.Categories.Functor.Base.html#1803" class="Generalizable">D</a> <a id="5888" href="Cubical.Categories.Functor.Base.html#5761" class="Bound">Q</a><a id="5889" class="Symbol">)</a>
<a id="5891" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5896" class="Symbol">(</a><a id="5897" href="Cubical.Categories.Functor.Base.html#5730" class="Function">ΣPropCatFunc</a> <a id="5910" href="Cubical.Categories.Functor.Base.html#5910" class="Bound">F</a> <a id="5912" href="Cubical.Categories.Functor.Base.html#5912" class="Bound">FPres</a><a id="5917" class="Symbol">)</a> <a id="5919" class="Symbol">(</a><a id="5920" href="Cubical.Categories.Functor.Base.html#5920" class="Bound">c</a> <a id="5922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5924" href="Cubical.Categories.Functor.Base.html#5924" class="Bound">c∈P</a><a id="5927" class="Symbol">)</a> <a id="5929" class="Symbol">=</a> <a id="5931" href="Cubical.Categories.Functor.Base.html#5910" class="Bound">F</a> <a id="5933" class="Symbol">.</a><a id="5934" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5939" href="Cubical.Categories.Functor.Base.html#5920" class="Bound">c</a> <a id="5941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5943" href="Cubical.Categories.Functor.Base.html#5912" class="Bound">FPres</a> <a id="5949" href="Cubical.Categories.Functor.Base.html#5920" class="Bound">c</a> <a id="5951" href="Cubical.Categories.Functor.Base.html#5924" class="Bound">c∈P</a>
<a id="5955" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Categories.Functor.Base.html#5730" class="Function">ΣPropCatFunc</a> <a id="5975" href="Cubical.Categories.Functor.Base.html#5975" class="Bound">F</a> <a id="5977" href="Cubical.Categories.Functor.Base.html#5977" class="Bound">FPres</a><a id="5982" class="Symbol">)</a> <a id="5984" class="Symbol">=</a> <a id="5986" href="Cubical.Categories.Functor.Base.html#5975" class="Bound">F</a> <a id="5988" class="Symbol">.</a><a id="5989" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a>
<a id="5995" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="6000" class="Symbol">(</a><a id="6001" href="Cubical.Categories.Functor.Base.html#5730" class="Function">ΣPropCatFunc</a> <a id="6014" href="Cubical.Categories.Functor.Base.html#6014" class="Bound">F</a> <a id="6016" href="Cubical.Categories.Functor.Base.html#6016" class="Bound">FPres</a><a id="6021" class="Symbol">)</a> <a id="6023" class="Symbol">=</a> <a id="6025" href="Cubical.Categories.Functor.Base.html#6014" class="Bound">F</a> <a id="6027" class="Symbol">.</a><a id="6028" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>
<a id="6033" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Categories.Functor.Base.html#5730" class="Function">ΣPropCatFunc</a> <a id="6053" href="Cubical.Categories.Functor.Base.html#6053" class="Bound">F</a> <a id="6055" href="Cubical.Categories.Functor.Base.html#6055" class="Bound">FPres</a><a id="6060" class="Symbol">)</a> <a id="6062" class="Symbol">=</a> <a id="6064" href="Cubical.Categories.Functor.Base.html#6053" class="Bound">F</a> <a id="6066" class="Symbol">.</a><a id="6067" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.Coalgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor.Coalgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{- Coalgebras for a functor. &quot;Dualized&quot; from Algebra
-}</a>
<a id="97" class="Keyword">module</a> <a id="104" href="Cubical.Categories.Functor.Coalgebra.html" class="Module">Cubical.Categories.Functor.Coalgebra</a> <a id="141" class="Keyword">where</a>

<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="229" class="Keyword">open</a> <a id="234" class="Keyword">import</a> <a id="241" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>

<a id="341" class="Keyword">private</a>
  <a id="351" class="Keyword">variable</a>
    <a id="364" href="Cubical.Categories.Functor.Coalgebra.html#364" class="Generalizable">ℓ</a> <a id="366" href="Cubical.Categories.Functor.Coalgebra.html#366" class="Generalizable">ℓ&#39;</a> <a id="369" class="Symbol">:</a> <a id="371" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="378" class="Keyword">module</a> <a id="385" href="Cubical.Categories.Functor.Coalgebra.html#385" class="Module">_</a> <a id="387" class="Symbol">{</a><a id="388" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="390" class="Symbol">:</a> <a id="392" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="401" href="Cubical.Categories.Functor.Coalgebra.html#364" class="Generalizable">ℓ</a> <a id="403" href="Cubical.Categories.Functor.Coalgebra.html#366" class="Generalizable">ℓ&#39;</a><a id="405" class="Symbol">}</a> <a id="407" class="Symbol">(</a><a id="408" href="Cubical.Categories.Functor.Coalgebra.html#408" class="Bound">F</a> <a id="410" class="Symbol">:</a> <a id="412" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="420" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="422" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a><a id="423" class="Symbol">)</a> <a id="425" class="Keyword">where</a>
  <a id="433" class="Keyword">open</a> <a id="438" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="449" class="Keyword">open</a> <a id="454" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="463" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">()</a> <a id="474" class="Keyword">renaming</a> <a id="483" class="Symbol">(</a><a id="484" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="488" class="Symbol">to</a> <a id="491" class="Field Operator">_⨾_</a><a id="494" class="Symbol">)</a>
  <a id="498" class="Keyword">open</a> <a id="503" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a> <a id="511" href="Cubical.Categories.Functor.Coalgebra.html#408" class="Bound">F</a>

  <a id="516" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="529" class="Symbol">:</a> <a id="531" class="Symbol">(</a><a id="532" href="Cubical.Categories.Functor.Coalgebra.html#532" class="Bound">a</a> <a id="534" class="Symbol">:</a> <a id="536" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="538" class="Symbol">.</a><a id="539" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="541" class="Symbol">)</a> <a id="543" class="Symbol">→</a> <a id="545" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="550" href="Cubical.Categories.Functor.Coalgebra.html#403" class="Bound">ℓ&#39;</a>
  <a id="555" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="568" href="Cubical.Categories.Functor.Coalgebra.html#568" class="Bound">a</a> <a id="570" class="Symbol">=</a> <a id="572" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="574" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="576" href="Cubical.Categories.Functor.Coalgebra.html#568" class="Bound">a</a> <a id="578" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="580" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="585" href="Cubical.Categories.Functor.Coalgebra.html#568" class="Bound">a</a> <a id="587" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>

  <a id="592" href="Cubical.Categories.Functor.Coalgebra.html#592" class="Function">isCoalgebraHom</a> <a id="607" class="Symbol">:</a> <a id="609" class="Symbol">∀</a> <a id="611" class="Symbol">{</a><a id="612" href="Cubical.Categories.Functor.Coalgebra.html#612" class="Bound">a</a> <a id="614" href="Cubical.Categories.Functor.Coalgebra.html#614" class="Bound">b</a><a id="615" class="Symbol">}</a> <a id="617" class="Symbol">→</a> <a id="619" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="632" href="Cubical.Categories.Functor.Coalgebra.html#612" class="Bound">a</a> <a id="634" class="Symbol">→</a> <a id="636" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="649" href="Cubical.Categories.Functor.Coalgebra.html#614" class="Bound">b</a> <a id="651" class="Symbol">→</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="656" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="658" href="Cubical.Categories.Functor.Coalgebra.html#612" class="Bound">a</a> <a id="660" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="662" href="Cubical.Categories.Functor.Coalgebra.html#614" class="Bound">b</a> <a id="664" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="665" class="Symbol">)</a> <a id="667" class="Symbol">→</a> <a id="669" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="674" class="Symbol">_</a>
  <a id="678" href="Cubical.Categories.Functor.Coalgebra.html#592" class="Function">isCoalgebraHom</a> <a id="693" href="Cubical.Categories.Functor.Coalgebra.html#693" class="Bound">α</a> <a id="695" href="Cubical.Categories.Functor.Coalgebra.html#695" class="Bound">β</a> <a id="697" href="Cubical.Categories.Functor.Coalgebra.html#697" class="Bound">ϕ</a> <a id="699" class="Symbol">=</a>  <a id="702" href="Cubical.Categories.Functor.Coalgebra.html#693" class="Bound">α</a> <a id="704" href="Cubical.Categories.Functor.Coalgebra.html#491" class="Function Operator">⨾</a> <a id="706" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="712" href="Cubical.Categories.Functor.Coalgebra.html#697" class="Bound">ϕ</a> <a id="714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="716" href="Cubical.Categories.Functor.Coalgebra.html#697" class="Bound">ϕ</a> <a id="718" href="Cubical.Categories.Functor.Coalgebra.html#491" class="Function Operator">⨾</a> <a id="720" href="Cubical.Categories.Functor.Coalgebra.html#695" class="Bound">β</a>

  <a id="725" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="746" class="Symbol">:</a> <a id="748" class="Symbol">∀</a> <a id="750" class="Symbol">{</a><a id="751" href="Cubical.Categories.Functor.Coalgebra.html#751" class="Bound">a</a> <a id="753" href="Cubical.Categories.Functor.Coalgebra.html#753" class="Bound">b</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">→</a>
                       <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Categories.Functor.Coalgebra.html#782" class="Bound">α</a> <a id="784" class="Symbol">:</a> <a id="786" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="799" href="Cubical.Categories.Functor.Coalgebra.html#751" class="Bound">a</a><a id="800" class="Symbol">)(</a><a id="802" href="Cubical.Categories.Functor.Coalgebra.html#802" class="Bound">β</a> <a id="804" class="Symbol">:</a> <a id="806" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="819" href="Cubical.Categories.Functor.Coalgebra.html#753" class="Bound">b</a><a id="820" class="Symbol">)</a>
                       <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Categories.Functor.Coalgebra.html#846" class="Bound">ϕ</a> <a id="848" class="Symbol">:</a> <a id="850" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="852" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="854" href="Cubical.Categories.Functor.Coalgebra.html#751" class="Bound">a</a> <a id="856" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="858" href="Cubical.Categories.Functor.Coalgebra.html#753" class="Bound">b</a> <a id="860" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="872" class="Symbol">(</a><a id="873" href="Cubical.Categories.Functor.Coalgebra.html#592" class="Function">isCoalgebraHom</a> <a id="888" href="Cubical.Categories.Functor.Coalgebra.html#782" class="Bound">α</a> <a id="890" href="Cubical.Categories.Functor.Coalgebra.html#802" class="Bound">β</a> <a id="892" href="Cubical.Categories.Functor.Coalgebra.html#846" class="Bound">ϕ</a><a id="893" class="Symbol">)</a>
  <a id="897" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="918" href="Cubical.Categories.Functor.Coalgebra.html#918" class="Bound">α</a> <a id="920" href="Cubical.Categories.Functor.Coalgebra.html#920" class="Bound">β</a> <a id="922" href="Cubical.Categories.Functor.Coalgebra.html#922" class="Bound">ϕ</a> <a id="924" class="Symbol">=</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="929" class="Symbol">.</a><a id="930" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">_</a> <a id="942" class="Symbol">_</a>

  <a id="947" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a> <a id="957" class="Symbol">=</a> <a id="959" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="962" href="Cubical.Categories.Functor.Coalgebra.html#962" class="Bound">a</a> <a id="964" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="966" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="968" class="Symbol">.</a><a id="969" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="972" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="974" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="987" href="Cubical.Categories.Functor.Coalgebra.html#962" class="Bound">a</a>

  <a id="992" href="Cubical.Categories.Functor.Coalgebra.html#992" class="Function">CoalgebraHom</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1036" class="Symbol">_</a>
  <a id="1040" href="Cubical.Categories.Functor.Coalgebra.html#992" class="Function">CoalgebraHom</a> <a id="1053" href="Cubical.Categories.Functor.Coalgebra.html#1053" class="Bound">α</a> <a id="1055" href="Cubical.Categories.Functor.Coalgebra.html#1055" class="Bound">β</a> <a id="1057" class="Symbol">=</a>
    <a id="1063" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1066" href="Cubical.Categories.Functor.Coalgebra.html#1066" class="Bound">ϕ</a> <a id="1068" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1070" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1072" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1074" href="Cubical.Categories.Functor.Coalgebra.html#1053" class="Bound">α</a> <a id="1076" class="Symbol">.</a><a id="1077" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1081" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1083" href="Cubical.Categories.Functor.Coalgebra.html#1055" class="Bound">β</a> <a id="1085" class="Symbol">.</a><a id="1086" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1090" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="1092" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1094" href="Cubical.Categories.Functor.Coalgebra.html#592" class="Function">isCoalgebraHom</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Categories.Functor.Coalgebra.html#1053" class="Bound">α</a> <a id="1112" class="Symbol">.</a><a id="1113" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Cubical.Categories.Functor.Coalgebra.html#1055" class="Bound">β</a> <a id="1121" class="Symbol">.</a><a id="1122" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1125" class="Symbol">)</a> <a id="1127" href="Cubical.Categories.Functor.Coalgebra.html#1066" class="Bound">ϕ</a>

  <a id="1132" href="Cubical.Categories.Functor.Coalgebra.html#1132" class="Function">isSetCoalgebraHom</a> <a id="1150" class="Symbol">:</a> <a id="1152" class="Symbol">∀</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Cubical.Categories.Functor.Coalgebra.html#1155" class="Bound">α</a> <a id="1157" href="Cubical.Categories.Functor.Coalgebra.html#1157" class="Bound">β</a><a id="1158" class="Symbol">}</a> <a id="1160" class="Symbol">→</a> <a id="1162" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Cubical.Categories.Functor.Coalgebra.html#992" class="Function">CoalgebraHom</a> <a id="1182" href="Cubical.Categories.Functor.Coalgebra.html#1155" class="Bound">α</a> <a id="1184" href="Cubical.Categories.Functor.Coalgebra.html#1157" class="Bound">β</a><a id="1185" class="Symbol">)</a>
  <a id="1189" href="Cubical.Categories.Functor.Coalgebra.html#1132" class="Function">isSetCoalgebraHom</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Cubical.Categories.Functor.Coalgebra.html#1208" class="Bound">x</a><a id="1209" class="Symbol">}{</a><a id="1211" href="Cubical.Categories.Functor.Coalgebra.html#1211" class="Bound">y</a><a id="1212" class="Symbol">}</a> <a id="1214" class="Symbol">=</a>
    <a id="1220" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1230" class="Symbol">.</a><a id="1231" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="1239" class="Symbol">)</a>
      <a id="1247" class="Symbol">(λ</a> <a id="1250" href="Cubical.Categories.Functor.Coalgebra.html#1250" class="Bound">ϕ</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Cubical.Categories.Functor.Coalgebra.html#1208" class="Bound">x</a> <a id="1292" class="Symbol">.</a><a id="1293" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Categories.Functor.Coalgebra.html#1211" class="Bound">y</a> <a id="1301" class="Symbol">.</a><a id="1302" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1305" class="Symbol">)</a> <a id="1307" href="Cubical.Categories.Functor.Coalgebra.html#1250" class="Bound">ϕ</a><a id="1308" class="Symbol">))</a>

  <a id="1314" href="Cubical.Categories.Functor.Coalgebra.html#1314" class="Function">CoalgebraHom≡</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">∀</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Cubical.Categories.Functor.Coalgebra.html#1333" class="Bound">α</a> <a id="1335" href="Cubical.Categories.Functor.Coalgebra.html#1335" class="Bound">β</a><a id="1336" class="Symbol">}</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Cubical.Categories.Functor.Coalgebra.html#1339" class="Bound">ϕ</a> <a id="1341" href="Cubical.Categories.Functor.Coalgebra.html#1341" class="Bound">ψ</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Cubical.Categories.Functor.Coalgebra.html#992" class="Function">CoalgebraHom</a> <a id="1358" href="Cubical.Categories.Functor.Coalgebra.html#1333" class="Bound">α</a> <a id="1360" href="Cubical.Categories.Functor.Coalgebra.html#1335" class="Bound">β</a><a id="1361" class="Symbol">)</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Cubical.Categories.Functor.Coalgebra.html#1339" class="Bound">ϕ</a> <a id="1367" class="Symbol">.</a><a id="1368" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1374" href="Cubical.Categories.Functor.Coalgebra.html#1341" class="Bound">ψ</a> <a id="1376" class="Symbol">.</a><a id="1377" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Cubical.Categories.Functor.Coalgebra.html#1339" class="Bound">ϕ</a> <a id="1385" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1387" href="Cubical.Categories.Functor.Coalgebra.html#1341" class="Bound">ψ</a>
  <a id="1391" href="Cubical.Categories.Functor.Coalgebra.html#1314" class="Function">CoalgebraHom≡</a> <a id="1405" class="Symbol">{</a><a id="1406" href="Cubical.Categories.Functor.Coalgebra.html#1406" class="Bound">α</a><a id="1407" class="Symbol">}{</a><a id="1409" href="Cubical.Categories.Functor.Coalgebra.html#1409" class="Bound">β</a><a id="1410" class="Symbol">}</a> <a id="1412" href="Cubical.Categories.Functor.Coalgebra.html#1412" class="Bound">ϕ</a> <a id="1414" href="Cubical.Categories.Functor.Coalgebra.html#1414" class="Bound">ψ</a> <a id="1416" href="Cubical.Categories.Functor.Coalgebra.html#1416" class="Bound">p</a> <a id="1418" class="Symbol">=</a>
    <a id="1424" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1431" class="Symbol">(λ</a> <a id="1434" href="Cubical.Categories.Functor.Coalgebra.html#1434" class="Bound">ϕ</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Cubical.Categories.Functor.Coalgebra.html#1406" class="Bound">α</a> <a id="1462" class="Symbol">.</a><a id="1463" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Categories.Functor.Coalgebra.html#1409" class="Bound">β</a> <a id="1471" class="Symbol">.</a><a id="1472" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1475" class="Symbol">)</a> <a id="1477" href="Cubical.Categories.Functor.Coalgebra.html#1434" class="Bound">ϕ</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Cubical.Categories.Functor.Coalgebra.html#1416" class="Bound">p</a>

  <a id="1485" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1506" class="Symbol">_</a> <a id="1508" class="Symbol">_</a>
  <a id="1512" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="1522" class="Symbol">.</a><a id="1523" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a>
  <a id="1540" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="1550" class="Symbol">.</a><a id="1551" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Cubical.Categories.Functor.Coalgebra.html#992" class="Function">CoalgebraHom</a>
  <a id="1577" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="1587" class="Symbol">.</a><a id="1588" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1591" class="Symbol">{</a><a id="1592" href="Cubical.Categories.Functor.Coalgebra.html#1592" class="Bound">x</a><a id="1593" class="Symbol">}</a> <a id="1595" class="Symbol">=</a>
    <a id="1601" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1603" class="Symbol">.</a><a id="1604" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1609" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1614" class="Symbol">(</a> <a id="1616" href="Cubical.Categories.Functor.Coalgebra.html#491" class="Function Operator">_⨾_</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Cubical.Categories.Functor.Coalgebra.html#1592" class="Bound">x</a> <a id="1623" class="Symbol">.</a><a id="1624" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1627" class="Symbol">))</a> <a id="1630" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1635" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1637" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1639" class="Symbol">.</a><a id="1640" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1645" class="Symbol">_</a> <a id="1647" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1649" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1656" class="Symbol">.</a><a id="1657" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1662" class="Symbol">_)</a>
  <a id="1667" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="1677" class="Symbol">.</a><a id="1678" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="1682" class="Symbol">{</a><a id="1683" class="Argument">z</a> <a id="1685" class="Symbol">=</a> <a id="1687" href="Cubical.Categories.Functor.Coalgebra.html#1687" class="Bound">γ</a><a id="1688" class="Symbol">}</a> <a id="1690" href="Cubical.Categories.Functor.Coalgebra.html#1690" class="Bound">ϕ</a> <a id="1692" href="Cubical.Categories.Functor.Coalgebra.html#1692" class="Bound">ψ</a> <a id="1694" class="Symbol">=</a>
    <a id="1700" class="Symbol">(</a><a id="1701" href="Cubical.Categories.Functor.Coalgebra.html#1690" class="Bound">ϕ</a> <a id="1703" class="Symbol">.</a><a id="1704" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1708" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1711" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1713" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1715" href="Cubical.Categories.Functor.Coalgebra.html#1692" class="Bound">ψ</a> <a id="1717" class="Symbol">.</a><a id="1718" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1721" class="Symbol">)</a> <a id="1723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="1731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Categories.Functor.Coalgebra.html#491" class="Function Operator">_⨾_</a> <a id="1741" class="Symbol">_)</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Categories.Functor.Coalgebra.html#1690" class="Bound">ϕ</a> <a id="1754" class="Symbol">.</a><a id="1755" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1758" class="Symbol">)</a> <a id="1760" class="Symbol">(</a><a id="1761" href="Cubical.Categories.Functor.Coalgebra.html#1692" class="Bound">ψ</a> <a id="1763" class="Symbol">.</a><a id="1764" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1767" class="Symbol">))</a> <a id="1770" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
      <a id="1778" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1785" class="Symbol">.</a><a id="1786" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1793" class="Symbol">_</a> <a id="1795" class="Symbol">_</a> <a id="1797" class="Symbol">_)</a> <a id="1800" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
      <a id="1808" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Cubical.Categories.Functor.Coalgebra.html#491" class="Function Operator">_⨾</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Cubical.Categories.Functor.Coalgebra.html#1692" class="Bound">ψ</a> <a id="1827" class="Symbol">.</a><a id="1828" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1831" class="Symbol">)))</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Categories.Functor.Coalgebra.html#1690" class="Bound">ϕ</a> <a id="1838" class="Symbol">.</a><a id="1839" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1842" class="Symbol">)</a> <a id="1844" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
      <a id="1852" class="Symbol">(</a><a id="1853" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1855" class="Symbol">.</a><a id="1856" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1863" class="Symbol">_</a> <a id="1865" class="Symbol">_</a> <a id="1867" class="Symbol">_)</a> <a id="1870" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1872" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Cubical.Categories.Functor.Coalgebra.html#491" class="Function Operator">_⨾_</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.Categories.Functor.Coalgebra.html#1690" class="Bound">ϕ</a> <a id="1885" class="Symbol">.</a><a id="1886" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1889" class="Symbol">))</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.Categories.Functor.Coalgebra.html#1692" class="Bound">ψ</a> <a id="1895" class="Symbol">.</a><a id="1896" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1899" class="Symbol">)</a> <a id="1901" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
      <a id="1909" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="1916" class="Symbol">.</a><a id="1917" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1924" class="Symbol">_</a> <a id="1926" class="Symbol">_</a> <a id="1928" class="Symbol">_)</a>
  <a id="1933" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="1943" class="Symbol">.</a><a id="1944" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1949" class="Symbol">{</a><a id="1950" href="Cubical.Categories.Functor.Coalgebra.html#1950" class="Bound">x</a><a id="1951" class="Symbol">}{</a><a id="1953" href="Cubical.Categories.Functor.Coalgebra.html#1953" class="Bound">y</a><a id="1954" class="Symbol">}</a> <a id="1956" href="Cubical.Categories.Functor.Coalgebra.html#1956" class="Bound">ϕ</a> <a id="1958" class="Symbol">=</a>
    <a id="1964" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Cubical.Categories.Functor.Coalgebra.html#1950" class="Bound">x</a> <a id="1996" class="Symbol">.</a><a id="1997" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2000" class="Symbol">)</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Cubical.Categories.Functor.Coalgebra.html#1953" class="Bound">y</a> <a id="2005" class="Symbol">.</a><a id="2006" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2009" class="Symbol">))</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="2015" class="Symbol">.</a><a id="2016" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="2021" class="Symbol">_)</a>
  <a id="2026" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="2036" class="Symbol">.</a><a id="2037" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="2042" class="Symbol">{</a><a id="2043" href="Cubical.Categories.Functor.Coalgebra.html#2043" class="Bound">x</a><a id="2044" class="Symbol">}{</a><a id="2046" href="Cubical.Categories.Functor.Coalgebra.html#2046" class="Bound">y</a><a id="2047" class="Symbol">}</a> <a id="2049" href="Cubical.Categories.Functor.Coalgebra.html#2049" class="Bound">ϕ</a> <a id="2051" class="Symbol">=</a>
    <a id="2057" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Cubical.Categories.Functor.Coalgebra.html#2043" class="Bound">x</a> <a id="2089" class="Symbol">.</a><a id="2090" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2093" class="Symbol">)</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Cubical.Categories.Functor.Coalgebra.html#2046" class="Bound">y</a> <a id="2098" class="Symbol">.</a><a id="2099" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2102" class="Symbol">))</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="2108" class="Symbol">.</a><a id="2109" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="2114" class="Symbol">_)</a>
  <a id="2119" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="2129" class="Symbol">.</a><a id="2130" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Cubical.Categories.Functor.Coalgebra.html#2138" class="Bound">w</a><a id="2139" class="Symbol">}{</a><a id="2141" href="Cubical.Categories.Functor.Coalgebra.html#2141" class="Bound">x</a><a id="2142" class="Symbol">}{</a><a id="2144" href="Cubical.Categories.Functor.Coalgebra.html#2144" class="Bound">y</a><a id="2145" class="Symbol">}{</a><a id="2147" href="Cubical.Categories.Functor.Coalgebra.html#2147" class="Bound">z</a><a id="2148" class="Symbol">}</a> <a id="2150" href="Cubical.Categories.Functor.Coalgebra.html#2150" class="Bound">f</a> <a id="2152" href="Cubical.Categories.Functor.Coalgebra.html#2152" class="Bound">g</a> <a id="2154" href="Cubical.Categories.Functor.Coalgebra.html#2154" class="Bound">h</a> <a id="2156" class="Symbol">=</a>
    <a id="2162" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Cubical.Categories.Functor.Coalgebra.html#2138" class="Bound">w</a> <a id="2194" class="Symbol">.</a><a id="2195" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Categories.Functor.Coalgebra.html#2147" class="Bound">z</a> <a id="2203" class="Symbol">.</a><a id="2204" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2207" class="Symbol">))</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="2213" class="Symbol">.</a><a id="2214" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="2221" class="Symbol">_</a> <a id="2223" class="Symbol">_</a> <a id="2225" class="Symbol">_)</a>
  <a id="2230" href="Cubical.Categories.Functor.Coalgebra.html#1485" class="Function">COALGEBRA</a> <a id="2240" class="Symbol">.</a><a id="2241" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="2250" class="Symbol">{</a><a id="2251" href="Cubical.Categories.Functor.Coalgebra.html#2251" class="Bound">x</a><a id="2252" class="Symbol">}{</a><a id="2254" href="Cubical.Categories.Functor.Coalgebra.html#2254" class="Bound">y</a><a id="2255" class="Symbol">}</a> <a id="2257" class="Symbol">=</a>
    <a id="2263" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Cubical.Categories.Functor.Coalgebra.html#388" class="Bound">C</a> <a id="2273" class="Symbol">.</a><a id="2274" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="2282" class="Symbol">)</a>
      <a id="2290" class="Symbol">(λ</a> <a id="2293" href="Cubical.Categories.Functor.Coalgebra.html#2293" class="Bound">ϕ</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Cubical.Categories.Functor.Coalgebra.html#725" class="Function">isPropIsCoalgebraHom</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Categories.Functor.Coalgebra.html#2251" class="Bound">x</a> <a id="2335" class="Symbol">.</a><a id="2336" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Categories.Functor.Coalgebra.html#2254" class="Bound">y</a> <a id="2344" class="Symbol">.</a><a id="2345" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2348" class="Symbol">)</a> <a id="2350" href="Cubical.Categories.Functor.Coalgebra.html#2293" class="Bound">ϕ</a><a id="2351" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.Compose.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor.Compose</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.Functor.Compose.html" class="Module">Cubical.Categories.Functor.Compose</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="92" class="Keyword">open</a> <a id="97" class="Keyword">import</a> <a id="104" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Cubical.Categories.NaturalTransformation.Base.html" class="Module">Cubical.Categories.NaturalTransformation.Base</a>

<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Categories.Instances.Functors.html" class="Module">Cubical.Categories.Instances.Functors</a>

<a id="286" class="Keyword">module</a> <a id="293" href="Cubical.Categories.Functor.Compose.html#293" class="Module">_</a> <a id="295" class="Symbol">{</a><a id="296" href="Cubical.Categories.Functor.Compose.html#296" class="Bound">ℓC</a> <a id="299" href="Cubical.Categories.Functor.Compose.html#299" class="Bound">ℓC&#39;</a> <a id="303" href="Cubical.Categories.Functor.Compose.html#303" class="Bound">ℓD</a> <a id="306" href="Cubical.Categories.Functor.Compose.html#306" class="Bound">ℓD&#39;</a> <a id="310" href="Cubical.Categories.Functor.Compose.html#310" class="Bound">ℓE</a> <a id="313" href="Cubical.Categories.Functor.Compose.html#313" class="Bound">ℓE&#39;</a><a id="316" class="Symbol">}</a>
  <a id="320" class="Symbol">{</a><a id="321" href="Cubical.Categories.Functor.Compose.html#321" class="Bound">C</a> <a id="323" class="Symbol">:</a> <a id="325" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="334" href="Cubical.Categories.Functor.Compose.html#296" class="Bound">ℓC</a> <a id="337" href="Cubical.Categories.Functor.Compose.html#299" class="Bound">ℓC&#39;</a><a id="340" class="Symbol">}</a> <a id="342" class="Symbol">{</a><a id="343" href="Cubical.Categories.Functor.Compose.html#343" class="Bound">D</a> <a id="345" class="Symbol">:</a> <a id="347" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="356" href="Cubical.Categories.Functor.Compose.html#303" class="Bound">ℓD</a> <a id="359" href="Cubical.Categories.Functor.Compose.html#306" class="Bound">ℓD&#39;</a><a id="362" class="Symbol">}</a> <a id="364" class="Symbol">(</a><a id="365" href="Cubical.Categories.Functor.Compose.html#365" class="Bound">E</a> <a id="367" class="Symbol">:</a> <a id="369" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="378" href="Cubical.Categories.Functor.Compose.html#310" class="Bound">ℓE</a> <a id="381" href="Cubical.Categories.Functor.Compose.html#313" class="Bound">ℓE&#39;</a><a id="384" class="Symbol">)</a>
  <a id="388" class="Symbol">(</a><a id="389" href="Cubical.Categories.Functor.Compose.html#389" class="Bound">F</a> <a id="391" class="Symbol">:</a> <a id="393" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="401" href="Cubical.Categories.Functor.Compose.html#321" class="Bound">C</a> <a id="403" href="Cubical.Categories.Functor.Compose.html#343" class="Bound">D</a><a id="404" class="Symbol">)</a>
  <a id="408" class="Keyword">where</a>

  <a id="417" class="Keyword">open</a> <a id="422" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="432" class="Keyword">open</a> <a id="437" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

  <a id="449" href="Cubical.Categories.Functor.Compose.html#449" class="Function">precomposeF</a> <a id="461" class="Symbol">:</a> <a id="463" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="471" class="Symbol">(</a><a id="472" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="480" href="Cubical.Categories.Functor.Compose.html#343" class="Bound">D</a> <a id="482" href="Cubical.Categories.Functor.Compose.html#365" class="Bound">E</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">(</a><a id="486" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="494" href="Cubical.Categories.Functor.Compose.html#321" class="Bound">C</a> <a id="496" href="Cubical.Categories.Functor.Compose.html#365" class="Bound">E</a><a id="497" class="Symbol">)</a>
  <a id="501" href="Cubical.Categories.Functor.Compose.html#449" class="Function">precomposeF</a> <a id="513" class="Symbol">.</a><a id="514" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="519" href="Cubical.Categories.Functor.Compose.html#519" class="Bound">G</a> <a id="521" class="Symbol">=</a> <a id="523" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="532" href="Cubical.Categories.Functor.Compose.html#519" class="Bound">G</a> <a id="534" href="Cubical.Categories.Functor.Compose.html#389" class="Bound">F</a>
  <a id="538" href="Cubical.Categories.Functor.Compose.html#449" class="Function">precomposeF</a> <a id="550" class="Symbol">.</a><a id="551" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="557" href="Cubical.Categories.Functor.Compose.html#557" class="Bound">α</a> <a id="559" class="Symbol">.</a><a id="560" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="565" href="Cubical.Categories.Functor.Compose.html#565" class="Bound">c</a> <a id="567" class="Symbol">=</a> <a id="569" href="Cubical.Categories.Functor.Compose.html#557" class="Bound">α</a> <a id="571" class="Symbol">.</a><a id="572" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="577" class="Symbol">(</a><a id="578" href="Cubical.Categories.Functor.Compose.html#389" class="Bound">F</a> <a id="580" class="Symbol">.</a><a id="581" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="586" href="Cubical.Categories.Functor.Compose.html#565" class="Bound">c</a><a id="587" class="Symbol">)</a>
  <a id="591" href="Cubical.Categories.Functor.Compose.html#449" class="Function">precomposeF</a> <a id="603" class="Symbol">.</a><a id="604" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="610" href="Cubical.Categories.Functor.Compose.html#610" class="Bound">α</a> <a id="612" class="Symbol">.</a><a id="613" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="619" href="Cubical.Categories.Functor.Compose.html#619" class="Bound">f</a> <a id="621" class="Symbol">=</a> <a id="623" href="Cubical.Categories.Functor.Compose.html#610" class="Bound">α</a> <a id="625" class="Symbol">.</a><a id="626" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="632" class="Symbol">(</a><a id="633" href="Cubical.Categories.Functor.Compose.html#389" class="Bound">F</a> <a id="635" class="Symbol">.</a><a id="636" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="642" href="Cubical.Categories.Functor.Compose.html#619" class="Bound">f</a><a id="643" class="Symbol">)</a>
  <a id="647" href="Cubical.Categories.Functor.Compose.html#449" class="Function">precomposeF</a> <a id="659" class="Symbol">.</a><a id="660" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="665" class="Symbol">=</a> <a id="667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="674" href="Cubical.Categories.Functor.Compose.html#449" class="Function">precomposeF</a> <a id="686" class="Symbol">.</a><a id="687" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="693" href="Cubical.Categories.Functor.Compose.html#693" class="Bound">f</a> <a id="695" href="Cubical.Categories.Functor.Compose.html#695" class="Bound">g</a> <a id="697" class="Symbol">=</a> <a id="699" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="705" class="Keyword">module</a> <a id="712" href="Cubical.Categories.Functor.Compose.html#712" class="Module">_</a> <a id="714" class="Symbol">{</a><a id="715" href="Cubical.Categories.Functor.Compose.html#715" class="Bound">ℓC</a> <a id="718" href="Cubical.Categories.Functor.Compose.html#718" class="Bound">ℓC&#39;</a> <a id="722" href="Cubical.Categories.Functor.Compose.html#722" class="Bound">ℓD</a> <a id="725" href="Cubical.Categories.Functor.Compose.html#725" class="Bound">ℓD&#39;</a> <a id="729" href="Cubical.Categories.Functor.Compose.html#729" class="Bound">ℓE</a> <a id="732" href="Cubical.Categories.Functor.Compose.html#732" class="Bound">ℓE&#39;</a><a id="735" class="Symbol">}</a>
  <a id="739" class="Symbol">(</a><a id="740" href="Cubical.Categories.Functor.Compose.html#740" class="Bound">C</a> <a id="742" class="Symbol">:</a> <a id="744" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="753" href="Cubical.Categories.Functor.Compose.html#715" class="Bound">ℓC</a> <a id="756" href="Cubical.Categories.Functor.Compose.html#718" class="Bound">ℓC&#39;</a><a id="759" class="Symbol">)</a> <a id="761" class="Symbol">{</a><a id="762" href="Cubical.Categories.Functor.Compose.html#762" class="Bound">D</a> <a id="764" class="Symbol">:</a> <a id="766" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="775" href="Cubical.Categories.Functor.Compose.html#722" class="Bound">ℓD</a> <a id="778" href="Cubical.Categories.Functor.Compose.html#725" class="Bound">ℓD&#39;</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">{</a><a id="784" href="Cubical.Categories.Functor.Compose.html#784" class="Bound">E</a> <a id="786" class="Symbol">:</a> <a id="788" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="797" href="Cubical.Categories.Functor.Compose.html#729" class="Bound">ℓE</a> <a id="800" href="Cubical.Categories.Functor.Compose.html#732" class="Bound">ℓE&#39;</a><a id="803" class="Symbol">}</a>
  <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a> <a id="810" class="Symbol">:</a> <a id="812" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="820" href="Cubical.Categories.Functor.Compose.html#762" class="Bound">D</a> <a id="822" href="Cubical.Categories.Functor.Compose.html#784" class="Bound">E</a><a id="823" class="Symbol">)</a>
  <a id="827" class="Keyword">where</a>

  <a id="836" class="Keyword">open</a> <a id="841" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="851" class="Keyword">open</a> <a id="856" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

  <a id="868" href="Cubical.Categories.Functor.Compose.html#868" class="Function">postcomposeF</a> <a id="881" class="Symbol">:</a> <a id="883" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="891" class="Symbol">(</a><a id="892" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="900" href="Cubical.Categories.Functor.Compose.html#740" class="Bound">C</a> <a id="902" href="Cubical.Categories.Functor.Compose.html#762" class="Bound">D</a><a id="903" class="Symbol">)</a> <a id="905" class="Symbol">(</a><a id="906" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="914" href="Cubical.Categories.Functor.Compose.html#740" class="Bound">C</a> <a id="916" href="Cubical.Categories.Functor.Compose.html#784" class="Bound">E</a><a id="917" class="Symbol">)</a>
  <a id="921" href="Cubical.Categories.Functor.Compose.html#868" class="Function">postcomposeF</a> <a id="934" class="Symbol">.</a><a id="935" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="940" href="Cubical.Categories.Functor.Compose.html#940" class="Bound">F</a> <a id="942" class="Symbol">=</a> <a id="944" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="953" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a> <a id="955" href="Cubical.Categories.Functor.Compose.html#940" class="Bound">F</a>
  <a id="959" href="Cubical.Categories.Functor.Compose.html#868" class="Function">postcomposeF</a> <a id="972" class="Symbol">.</a><a id="973" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="979" href="Cubical.Categories.Functor.Compose.html#979" class="Bound">α</a> <a id="981" class="Symbol">.</a><a id="982" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="987" href="Cubical.Categories.Functor.Compose.html#987" class="Bound">c</a> <a id="989" class="Symbol">=</a> <a id="991" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a><a id="992" class="Symbol">.</a> <a id="994" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Cubical.Categories.Functor.Compose.html#979" class="Bound">α</a> <a id="1003" class="Symbol">.</a><a id="1004" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1009" href="Cubical.Categories.Functor.Compose.html#987" class="Bound">c</a><a id="1010" class="Symbol">)</a>
  <a id="1014" href="Cubical.Categories.Functor.Compose.html#868" class="Function">postcomposeF</a> <a id="1027" class="Symbol">.</a><a id="1028" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Cubical.Categories.Functor.Compose.html#1035" class="Bound">F₀</a><a id="1037" class="Symbol">}</a> <a id="1039" class="Symbol">{</a><a id="1040" href="Cubical.Categories.Functor.Compose.html#1040" class="Bound">F₁</a><a id="1042" class="Symbol">}</a> <a id="1044" href="Cubical.Categories.Functor.Compose.html#1044" class="Bound">α</a> <a id="1046" class="Symbol">.</a><a id="1047" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Cubical.Categories.Functor.Compose.html#1054" class="Bound">x</a><a id="1055" class="Symbol">}</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Cubical.Categories.Functor.Compose.html#1058" class="Bound">y</a><a id="1059" class="Symbol">}</a> <a id="1061" href="Cubical.Categories.Functor.Compose.html#1061" class="Bound">f</a> <a id="1063" class="Symbol">=</a>
    <a id="1069" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a> <a id="1076" class="Symbol">.</a><a id="1077" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Categories.Functor.Compose.html#1035" class="Bound">F₀</a> <a id="1087" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1089" href="Cubical.Categories.Functor.Compose.html#1061" class="Bound">f</a> <a id="1091" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="1092" class="Symbol">)</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Categories.Functor.Compose.html#1044" class="Bound">α</a> <a id="1097" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1099" href="Cubical.Categories.Functor.Compose.html#1058" class="Bound">y</a> <a id="1101" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="1102" class="Symbol">))</a>
    <a id="1109" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1112" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a> <a id="1120" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Cubical.Categories.Functor.Compose.html#1044" class="Bound">α</a> <a id="1128" class="Symbol">.</a><a id="1129" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="1135" href="Cubical.Categories.Functor.Compose.html#1061" class="Bound">f</a><a id="1136" class="Symbol">)</a>
    <a id="1142" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1145" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a> <a id="1147" class="Symbol">.</a><a id="1148" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Categories.Functor.Compose.html#1044" class="Bound">α</a> <a id="1157" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1159" href="Cubical.Categories.Functor.Compose.html#1054" class="Bound">x</a> <a id="1161" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Categories.Functor.Compose.html#1040" class="Bound">F₁</a> <a id="1168" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1170" href="Cubical.Categories.Functor.Compose.html#1061" class="Bound">f</a> <a id="1172" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="1173" class="Symbol">)</a>
  <a id="1177" href="Cubical.Categories.Functor.Compose.html#868" class="Function">postcomposeF</a> <a id="1190" class="Symbol">.</a><a id="1191" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1223" class="Symbol">λ</a> <a id="1225" href="Cubical.Categories.Functor.Compose.html#1225" class="Bound">_</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a> <a id="1231" class="Symbol">.</a><a id="1232" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1236" class="Symbol">)</a>
  <a id="1240" href="Cubical.Categories.Functor.Compose.html#868" class="Function">postcomposeF</a> <a id="1253" class="Symbol">.</a><a id="1254" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1260" href="Cubical.Categories.Functor.Compose.html#1260" class="Bound">f</a> <a id="1262" href="Cubical.Categories.Functor.Compose.html#1262" class="Bound">g</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1291" class="Symbol">λ</a> <a id="1293" href="Cubical.Categories.Functor.Compose.html#1293" class="Bound">_</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.Categories.Functor.Compose.html#808" class="Bound">G</a> <a id="1299" class="Symbol">.</a><a id="1300" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1306" class="Symbol">_</a> <a id="1308" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  A version of Eq for functors, convenient for parameterizing
  constructions that use J where the equalities are refl.
-}</a>

<a id="128" class="Keyword">module</a> <a id="135" href="Cubical.Categories.Functor.Equality.html" class="Module">Cubical.Categories.Functor.Equality</a> <a id="171" class="Keyword">where</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="219" class="Keyword">open</a> <a id="224" class="Keyword">import</a> <a id="231" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="303" class="Keyword">import</a>      <a id="315" href="Cubical.Data.Equality.html" class="Module">Cubical.Data.Equality</a> <a id="337" class="Symbol">as</a> <a id="340" class="Module">Eq</a>

<a id="344" class="Keyword">private</a>
  <a id="354" class="Keyword">variable</a>
    <a id="367" href="Cubical.Categories.Functor.Equality.html#367" class="Generalizable">ℓ</a> <a id="369" href="Cubical.Categories.Functor.Equality.html#369" class="Generalizable">ℓB</a> <a id="372" href="Cubical.Categories.Functor.Equality.html#372" class="Generalizable">ℓB&#39;</a> <a id="376" href="Cubical.Categories.Functor.Equality.html#376" class="Generalizable">ℓC</a> <a id="379" href="Cubical.Categories.Functor.Equality.html#379" class="Generalizable">ℓC&#39;</a> <a id="383" href="Cubical.Categories.Functor.Equality.html#383" class="Generalizable">ℓD</a> <a id="386" href="Cubical.Categories.Functor.Equality.html#386" class="Generalizable">ℓD&#39;</a> <a id="390" href="Cubical.Categories.Functor.Equality.html#390" class="Generalizable">ℓE</a> <a id="393" href="Cubical.Categories.Functor.Equality.html#393" class="Generalizable">ℓE&#39;</a> <a id="397" class="Symbol">:</a> <a id="399" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="406" class="Keyword">module</a> <a id="413" href="Cubical.Categories.Functor.Equality.html#413" class="Module">_</a>
  <a id="417" class="Symbol">{</a><a id="418" href="Cubical.Categories.Functor.Equality.html#418" class="Bound">C</a> <a id="420" class="Symbol">:</a> <a id="422" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="431" href="Cubical.Categories.Functor.Equality.html#376" class="Generalizable">ℓC</a> <a id="434" href="Cubical.Categories.Functor.Equality.html#379" class="Generalizable">ℓC&#39;</a><a id="437" class="Symbol">}{</a><a id="439" href="Cubical.Categories.Functor.Equality.html#439" class="Bound">D</a> <a id="441" class="Symbol">:</a> <a id="443" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="452" href="Cubical.Categories.Functor.Equality.html#383" class="Generalizable">ℓD</a> <a id="455" href="Cubical.Categories.Functor.Equality.html#386" class="Generalizable">ℓD&#39;</a><a id="458" class="Symbol">}</a>
  <a id="462" class="Symbol">(</a><a id="463" href="Cubical.Categories.Functor.Equality.html#463" class="Bound">F</a> <a id="465" class="Symbol">:</a> <a id="467" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="475" href="Cubical.Categories.Functor.Equality.html#418" class="Bound">C</a> <a id="477" href="Cubical.Categories.Functor.Equality.html#439" class="Bound">D</a><a id="478" class="Symbol">)</a>
  <a id="482" class="Keyword">where</a>
  <a id="490" class="Keyword">open</a> <a id="495" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="506" class="Keyword">private</a>
    <a id="518" class="Keyword">module</a> <a id="525" href="Cubical.Categories.Functor.Equality.html#525" class="Module">C</a> <a id="527" class="Symbol">=</a> <a id="529" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="538" href="Cubical.Categories.Functor.Equality.html#418" class="Bound">C</a>
    <a id="544" class="Keyword">module</a> <a id="551" href="Cubical.Categories.Functor.Equality.html#551" class="Module">D</a> <a id="553" class="Symbol">=</a> <a id="555" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="564" href="Cubical.Categories.Functor.Equality.html#439" class="Bound">D</a>

  <a id="569" href="Cubical.Categories.Functor.Equality.html#569" class="Function">FunctorSingl</a> <a id="582" class="Symbol">:</a> <a id="584" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="589" class="Symbol">_</a>
  <a id="593" href="Cubical.Categories.Functor.Equality.html#569" class="Function">FunctorSingl</a> <a id="606" class="Symbol">=</a> <a id="608" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="611" href="Cubical.Categories.Functor.Equality.html#611" class="Bound">ob&#39;</a> <a id="615" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="617" href="Cubical.Data.Equality.Base.html#3153" class="Function">Eq.singl</a> <a id="626" class="Symbol">(</a><a id="627" href="Cubical.Categories.Functor.Equality.html#463" class="Bound">F</a> <a id="629" class="Symbol">.</a><a id="630" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="634" class="Symbol">)</a> <a id="636" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
    <a id="642" href="Cubical.Data.Equality.Base.html#3044" class="Function">Eq.singlP</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Data.Equality.Base.html#652" class="Function">Eq.ap</a> <a id="659" class="Symbol">(λ</a> <a id="662" href="Cubical.Categories.Functor.Equality.html#662" class="Bound">F-ob</a> <a id="667" class="Symbol">→</a> <a id="669" class="Symbol">∀</a> <a id="671" class="Symbol">{</a><a id="672" href="Cubical.Categories.Functor.Equality.html#672" class="Bound">x</a><a id="673" class="Symbol">}{</a><a id="675" href="Cubical.Categories.Functor.Equality.html#675" class="Bound">y</a><a id="676" class="Symbol">}</a> <a id="678" class="Symbol">→</a> <a id="680" href="Cubical.Categories.Functor.Equality.html#418" class="Bound">C</a> <a id="682" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="684" href="Cubical.Categories.Functor.Equality.html#672" class="Bound">x</a> <a id="686" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="688" href="Cubical.Categories.Functor.Equality.html#675" class="Bound">y</a> <a id="690" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Categories.Functor.Equality.html#439" class="Bound">D</a> <a id="696" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="698" href="Cubical.Categories.Functor.Equality.html#662" class="Bound">F-ob</a> <a id="703" href="Cubical.Categories.Functor.Equality.html#672" class="Bound">x</a> <a id="705" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="707" href="Cubical.Categories.Functor.Equality.html#662" class="Bound">F-ob</a> <a id="712" href="Cubical.Categories.Functor.Equality.html#675" class="Bound">y</a> <a id="714" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="715" class="Symbol">)</a>
              <a id="731" class="Symbol">(</a><a id="732" href="Cubical.Categories.Functor.Equality.html#611" class="Bound">ob&#39;</a> <a id="736" class="Symbol">.</a><a id="737" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="740" class="Symbol">))</a>
    <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Categories.Functor.Equality.html#463" class="Bound">F</a> <a id="750" class="Symbol">.</a><a id="751" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="756" class="Symbol">)</a>

  <a id="761" class="Keyword">module</a> <a id="768" href="Cubical.Categories.Functor.Equality.html#768" class="Module">_</a> <a id="770" class="Symbol">(</a><a id="771" href="Cubical.Categories.Functor.Equality.html#771" class="Bound">G</a> <a id="773" class="Symbol">:</a> <a id="775" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="783" href="Cubical.Categories.Functor.Equality.html#418" class="Bound">C</a> <a id="785" href="Cubical.Categories.Functor.Equality.html#439" class="Bound">D</a><a id="786" class="Symbol">)</a> <a id="788" class="Keyword">where</a>
    <a id="798" href="Cubical.Categories.Functor.Equality.html#798" class="Function">FunctorEq</a> <a id="808" class="Symbol">:</a> <a id="810" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="815" class="Symbol">_</a>
    <a id="821" href="Cubical.Categories.Functor.Equality.html#798" class="Function">FunctorEq</a> <a id="831" class="Symbol">=</a> <a id="833" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="836" href="Cubical.Categories.Functor.Equality.html#836" class="Bound">FG-ob</a> <a id="842" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="844" href="Cubical.Categories.Functor.Equality.html#463" class="Bound">F</a> <a id="846" class="Symbol">.</a><a id="847" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="852" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">Eq.≡</a> <a id="857" href="Cubical.Categories.Functor.Equality.html#771" class="Bound">G</a> <a id="859" class="Symbol">.</a><a id="860" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="865" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
      <a id="873" href="Cubical.Data.Equality.Base.html#2929" class="Function">Eq.HEq</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.Data.Equality.Base.html#652" class="Function">Eq.ap</a> <a id="887" class="Symbol">(λ</a> <a id="890" href="Cubical.Categories.Functor.Equality.html#890" class="Bound">F-ob</a> <a id="895" class="Symbol">→</a> <a id="897" class="Symbol">∀</a> <a id="899" class="Symbol">{</a><a id="900" href="Cubical.Categories.Functor.Equality.html#900" class="Bound">x</a><a id="901" class="Symbol">}</a> <a id="903" class="Symbol">{</a><a id="904" href="Cubical.Categories.Functor.Equality.html#904" class="Bound">y</a><a id="905" class="Symbol">}</a> <a id="907" class="Symbol">→</a> <a id="909" href="Cubical.Categories.Functor.Equality.html#418" class="Bound">C</a> <a id="911" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="913" href="Cubical.Categories.Functor.Equality.html#900" class="Bound">x</a> <a id="915" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="917" href="Cubical.Categories.Functor.Equality.html#904" class="Bound">y</a> <a id="919" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="921" class="Symbol">→</a> <a id="923" href="Cubical.Categories.Functor.Equality.html#439" class="Bound">D</a> <a id="925" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="927" href="Cubical.Categories.Functor.Equality.html#890" class="Bound">F-ob</a> <a id="932" href="Cubical.Categories.Functor.Equality.html#900" class="Bound">x</a> <a id="934" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="936" href="Cubical.Categories.Functor.Equality.html#890" class="Bound">F-ob</a> <a id="941" href="Cubical.Categories.Functor.Equality.html#904" class="Bound">y</a> <a id="943" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="944" class="Symbol">)</a>
             <a id="959" href="Cubical.Categories.Functor.Equality.html#836" class="Bound">FG-ob</a><a id="964" class="Symbol">)</a>
        <a id="974" class="Symbol">(</a><a id="975" href="Cubical.Categories.Functor.Equality.html#463" class="Bound">F</a> <a id="977" class="Symbol">.</a><a id="978" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="983" class="Symbol">)</a>
        <a id="993" class="Symbol">(</a><a id="994" href="Cubical.Categories.Functor.Equality.html#771" class="Bound">G</a> <a id="996" class="Symbol">.</a><a id="997" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="1002" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.Functor.Properties.html" class="Module">Cubical.Categories.Functor.Properties</a> <a id="47" class="Keyword">where</a>

<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="133" class="Symbol">as</a> <a id="136" class="Module">Iso</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="268" class="Keyword">hiding</a> <a id="275" class="Symbol">(</a><a id="276" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a><a id="279" class="Symbol">)</a>
<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a><a id="338" class="Symbol">;</a> <a id="340" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a><a id="345" class="Symbol">;</a> <a id="347" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a><a id="352" class="Symbol">;</a> <a id="354" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a><a id="360" class="Symbol">)</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Functions.Surjection.html" class="Module">Cubical.Functions.Surjection</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="569" class="Symbol">as</a> <a id="572" class="Module">Prop</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="637" class="Keyword">using</a> <a id="643" class="Symbol">(</a><a id="644" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Cubical.Categories.Isomorphism.html" class="Module">Cubical.Categories.Isomorphism</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Cubical.Categories.Morphism.html" class="Module">Cubical.Categories.Morphism</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>


<a id="818" class="Keyword">private</a>
  <a id="828" class="Keyword">variable</a>
    <a id="841" href="Cubical.Categories.Functor.Properties.html#841" class="Generalizable">ℓ</a> <a id="843" href="Cubical.Categories.Functor.Properties.html#843" class="Generalizable">ℓ&#39;</a> <a id="846" href="Cubical.Categories.Functor.Properties.html#846" class="Generalizable">ℓ&#39;&#39;</a> <a id="850" class="Symbol">:</a> <a id="852" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="862" href="Cubical.Categories.Functor.Properties.html#862" class="Generalizable">B</a> <a id="864" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="866" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a> <a id="868" href="Cubical.Categories.Functor.Properties.html#868" class="Generalizable">E</a> <a id="870" class="Symbol">:</a> <a id="872" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="881" href="Cubical.Categories.Functor.Properties.html#841" class="Generalizable">ℓ</a> <a id="883" href="Cubical.Categories.Functor.Properties.html#843" class="Generalizable">ℓ&#39;</a>

<a id="887" class="Keyword">open</a> <a id="892" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="901" class="Keyword">open</a> <a id="906" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="F-assoc"></a><a id="915" href="Cubical.Categories.Functor.Properties.html#915" class="Function">F-assoc</a> <a id="923" class="Symbol">:</a> <a id="925" class="Symbol">{</a><a id="926" href="Cubical.Categories.Functor.Properties.html#926" class="Bound">F</a> <a id="928" class="Symbol">:</a> <a id="930" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="938" href="Cubical.Categories.Functor.Properties.html#862" class="Generalizable">B</a> <a id="940" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a><a id="941" class="Symbol">}</a> <a id="943" class="Symbol">{</a><a id="944" href="Cubical.Categories.Functor.Properties.html#944" class="Bound">G</a> <a id="946" class="Symbol">:</a> <a id="948" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="956" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="958" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="959" class="Symbol">}</a> <a id="961" class="Symbol">{</a><a id="962" href="Cubical.Categories.Functor.Properties.html#962" class="Bound">H</a> <a id="964" class="Symbol">:</a> <a id="966" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="974" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a> <a id="976" href="Cubical.Categories.Functor.Properties.html#868" class="Generalizable">E</a><a id="977" class="Symbol">}</a>
        <a id="987" class="Symbol">→</a> <a id="989" href="Cubical.Categories.Functor.Properties.html#962" class="Bound">H</a> <a id="991" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="994" class="Symbol">(</a><a id="995" href="Cubical.Categories.Functor.Properties.html#944" class="Bound">G</a> <a id="997" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="1000" href="Cubical.Categories.Functor.Properties.html#926" class="Bound">F</a><a id="1001" class="Symbol">)</a> <a id="1003" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Cubical.Categories.Functor.Properties.html#962" class="Bound">H</a> <a id="1008" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="1011" href="Cubical.Categories.Functor.Properties.html#944" class="Bound">G</a><a id="1012" class="Symbol">)</a> <a id="1014" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="1017" href="Cubical.Categories.Functor.Properties.html#926" class="Bound">F</a>
<a id="1019" href="Cubical.Categories.Functor.Properties.html#915" class="Function">F-assoc</a> <a id="1027" class="Symbol">=</a> <a id="1029" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="1038" class="Symbol">(λ</a> <a id="1041" href="Cubical.Categories.Functor.Properties.html#1041" class="Bound">_</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1049" class="Symbol">)</a> <a id="1051" class="Symbol">(λ</a> <a id="1054" href="Cubical.Categories.Functor.Properties.html#1054" class="Bound">_</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1062" class="Symbol">)</a>


<a id="1066" class="Comment">-- Results about functors</a>

<a id="1093" class="Keyword">module</a> <a id="1100" href="Cubical.Categories.Functor.Properties.html#1100" class="Module">_</a> <a id="1102" class="Symbol">{</a><a id="1103" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1115" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="1117" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="1118" class="Symbol">}</a> <a id="1120" class="Keyword">where</a>

  <a id="1129" class="Comment">-- the identity is the identity</a>
  <a id="1163" href="Cubical.Categories.Functor.Properties.html#1163" class="Function">F-lUnit</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1175" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="1178" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="1181" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="1183" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="1185" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1187" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a>
  <a id="1191" href="Cubical.Categories.Functor.Properties.html#1163" class="Function">F-lUnit</a> <a id="1199" href="Cubical.Categories.Functor.Properties.html#1199" class="Bound">i</a> <a id="1201" class="Symbol">.</a><a id="1202" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1207" href="Cubical.Categories.Functor.Properties.html#1207" class="Bound">x</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1213" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1215" href="Cubical.Categories.Functor.Properties.html#1207" class="Bound">x</a> <a id="1217" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
  <a id="1221" href="Cubical.Categories.Functor.Properties.html#1163" class="Function">F-lUnit</a> <a id="1229" href="Cubical.Categories.Functor.Properties.html#1229" class="Bound">i</a> <a id="1231" class="Symbol">.</a><a id="1232" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1238" href="Cubical.Categories.Functor.Properties.html#1238" class="Bound">f</a> <a id="1240" class="Symbol">=</a> <a id="1242" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1244" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1246" href="Cubical.Categories.Functor.Properties.html#1238" class="Bound">f</a> <a id="1248" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
  <a id="1252" href="Cubical.Categories.Functor.Properties.html#1163" class="Function">F-lUnit</a> <a id="1260" href="Cubical.Categories.Functor.Properties.html#1260" class="Bound">i</a> <a id="1262" class="Symbol">.</a><a id="1263" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1268" class="Symbol">{</a><a id="1269" href="Cubical.Categories.Functor.Properties.html#1269" class="Bound">x</a><a id="1270" class="Symbol">}</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1283" class="Symbol">.</a><a id="1284" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1293" href="Cubical.Categories.Functor.Properties.html#1260" class="Bound">i</a><a id="1294" class="Symbol">)</a>
  <a id="1298" href="Cubical.Categories.Functor.Properties.html#1163" class="Function">F-lUnit</a> <a id="1306" href="Cubical.Categories.Functor.Properties.html#1306" class="Bound">i</a> <a id="1308" class="Symbol">.</a><a id="1309" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1315" href="Cubical.Categories.Functor.Properties.html#1315" class="Bound">f</a> <a id="1317" href="Cubical.Categories.Functor.Properties.html#1317" class="Bound">g</a> <a id="1319" class="Symbol">=</a> <a id="1321" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1330" class="Symbol">.</a><a id="1331" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1337" href="Cubical.Categories.Functor.Properties.html#1315" class="Bound">f</a> <a id="1339" href="Cubical.Categories.Functor.Properties.html#1317" class="Bound">g</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1345" href="Cubical.Categories.Functor.Properties.html#1306" class="Bound">i</a><a id="1346" class="Symbol">)</a>

  <a id="1351" href="Cubical.Categories.Functor.Properties.html#1351" class="Function">F-rUnit</a> <a id="1359" class="Symbol">:</a> <a id="1361" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">𝟙⟨</a> <a id="1364" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="1366" href="Cubical.Categories.Functor.Base.html#4002" class="Function Operator">⟩</a> <a id="1368" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="1371" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a>  <a id="1374" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1376" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a>
  <a id="1380" href="Cubical.Categories.Functor.Properties.html#1351" class="Function">F-rUnit</a> <a id="1388" href="Cubical.Categories.Functor.Properties.html#1388" class="Bound">i</a> <a id="1390" class="Symbol">.</a><a id="1391" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1396" href="Cubical.Categories.Functor.Properties.html#1396" class="Bound">x</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1402" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1404" href="Cubical.Categories.Functor.Properties.html#1396" class="Bound">x</a> <a id="1406" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
  <a id="1410" href="Cubical.Categories.Functor.Properties.html#1351" class="Function">F-rUnit</a> <a id="1418" href="Cubical.Categories.Functor.Properties.html#1418" class="Bound">i</a> <a id="1420" class="Symbol">.</a><a id="1421" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1427" href="Cubical.Categories.Functor.Properties.html#1427" class="Bound">f</a> <a id="1429" class="Symbol">=</a> <a id="1431" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1433" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1435" href="Cubical.Categories.Functor.Properties.html#1427" class="Bound">f</a> <a id="1437" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
  <a id="1441" href="Cubical.Categories.Functor.Properties.html#1351" class="Function">F-rUnit</a> <a id="1449" href="Cubical.Categories.Functor.Properties.html#1449" class="Bound">i</a> <a id="1451" class="Symbol">.</a><a id="1452" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1457" class="Symbol">{</a><a id="1458" href="Cubical.Categories.Functor.Properties.html#1458" class="Bound">x</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">=</a> <a id="1463" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1472" class="Symbol">.</a><a id="1473" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1482" href="Cubical.Categories.Functor.Properties.html#1449" class="Bound">i</a><a id="1483" class="Symbol">)</a>
  <a id="1487" href="Cubical.Categories.Functor.Properties.html#1351" class="Function">F-rUnit</a> <a id="1495" href="Cubical.Categories.Functor.Properties.html#1495" class="Bound">i</a> <a id="1497" class="Symbol">.</a><a id="1498" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1504" href="Cubical.Categories.Functor.Properties.html#1504" class="Bound">f</a> <a id="1506" href="Cubical.Categories.Functor.Properties.html#1506" class="Bound">g</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1519" class="Symbol">.</a><a id="1520" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1526" href="Cubical.Categories.Functor.Properties.html#1504" class="Bound">f</a> <a id="1528" href="Cubical.Categories.Functor.Properties.html#1506" class="Bound">g</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1534" href="Cubical.Categories.Functor.Properties.html#1495" class="Bound">i</a><a id="1535" class="Symbol">)</a>

  <a id="1540" class="Comment">-- functors preserve isomorphisms</a>
  <a id="1576" href="Cubical.Categories.Functor.Properties.html#1576" class="Function">preserveIsosF</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">∀</a> <a id="1594" class="Symbol">{</a><a id="1595" href="Cubical.Categories.Functor.Properties.html#1595" class="Bound">x</a> <a id="1597" href="Cubical.Categories.Functor.Properties.html#1597" class="Bound">y</a><a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1609" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="1611" href="Cubical.Categories.Functor.Properties.html#1595" class="Bound">x</a> <a id="1613" href="Cubical.Categories.Functor.Properties.html#1597" class="Bound">y</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1624" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1629" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1631" href="Cubical.Categories.Functor.Properties.html#1595" class="Bound">x</a> <a id="1633" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1639" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="1641" href="Cubical.Categories.Functor.Properties.html#1597" class="Bound">y</a> <a id="1643" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="1644" class="Symbol">)</a>
  <a id="1648" href="Cubical.Categories.Functor.Properties.html#1576" class="Function">preserveIsosF</a> <a id="1662" class="Symbol">{</a><a id="1663" href="Cubical.Categories.Functor.Properties.html#1663" class="Bound">x</a><a id="1664" class="Symbol">}</a> <a id="1666" class="Symbol">{</a><a id="1667" href="Cubical.Categories.Functor.Properties.html#1667" class="Bound">y</a><a id="1668" class="Symbol">}</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Categories.Functor.Properties.html#1671" class="Bound">f</a> <a id="1673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1675" href="Cubical.Categories.Category.Base.html#1899" class="InductiveConstructor">isiso</a> <a id="1681" href="Cubical.Categories.Functor.Properties.html#1681" class="Bound">f⁻¹</a> <a id="1685" href="Cubical.Categories.Functor.Properties.html#1685" class="Bound">sec&#39;</a> <a id="1690" href="Cubical.Categories.Functor.Properties.html#1690" class="Bound">ret&#39;</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">=</a>
    <a id="1702" href="Cubical.Categories.Category.Base.html#2825" class="Function">catiso</a>
      <a id="1715" href="Cubical.Categories.Functor.Properties.html#2203" class="Function">g</a> <a id="1717" href="Cubical.Categories.Functor.Properties.html#2249" class="Function">g⁻¹</a>
      <a id="1727" class="Comment">-- sec</a>
      <a id="1740" class="Symbol">(</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Categories.Functor.Properties.html#2249" class="Function">g⁻¹</a> <a id="1747" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1750" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="1752" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1754" href="Cubical.Categories.Functor.Properties.html#2203" class="Function">g</a><a id="1755" class="Symbol">)</a>
      <a id="1763" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1766" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1773" class="Symbol">.</a><a id="1774" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1780" href="Cubical.Categories.Functor.Properties.html#1681" class="Bound">f⁻¹</a> <a id="1784" href="Cubical.Categories.Functor.Properties.html#1671" class="Bound">f</a><a id="1785" class="Symbol">)</a> <a id="1787" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="1797" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1799" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1801" href="Cubical.Categories.Functor.Properties.html#1681" class="Bound">f⁻¹</a> <a id="1805" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1808" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="1810" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1812" href="Cubical.Categories.Functor.Properties.html#1671" class="Bound">f</a> <a id="1814" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
      <a id="1822" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1825" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1833" class="Symbol">.</a><a id="1834" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="1839" class="Symbol">)</a> <a id="1841" href="Cubical.Categories.Functor.Properties.html#1685" class="Bound">sec&#39;</a> <a id="1846" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="1856" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1858" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1860" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="1862" class="Symbol">.</a><a id="1863" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1866" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
      <a id="1874" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1877" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1879" class="Symbol">.</a><a id="1880" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1885" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="1895" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="1897" class="Symbol">.</a><a id="1898" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
      <a id="1907" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="1909" class="Symbol">)</a>
      <a id="1917" class="Comment">-- ret</a>
      <a id="1930" class="Symbol">(</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Categories.Functor.Properties.html#2203" class="Function">g</a> <a id="1935" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1938" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="1940" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1942" href="Cubical.Categories.Functor.Properties.html#2249" class="Function">g⁻¹</a><a id="1945" class="Symbol">)</a>
        <a id="1955" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1958" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1965" class="Symbol">.</a><a id="1966" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1972" href="Cubical.Categories.Functor.Properties.html#1671" class="Bound">f</a> <a id="1974" href="Cubical.Categories.Functor.Properties.html#1681" class="Bound">f⁻¹</a><a id="1977" class="Symbol">)</a> <a id="1979" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1987" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="1989" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1991" href="Cubical.Categories.Functor.Properties.html#1671" class="Bound">f</a> <a id="1993" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1996" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="1998" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2000" href="Cubical.Categories.Functor.Properties.html#1681" class="Bound">f⁻¹</a> <a id="2004" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
        <a id="2014" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2017" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2025" class="Symbol">.</a><a id="2026" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="2031" class="Symbol">)</a> <a id="2033" href="Cubical.Categories.Functor.Properties.html#1690" class="Bound">ret&#39;</a> <a id="2038" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2046" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2048" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2050" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="2052" class="Symbol">.</a><a id="2053" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="2056" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
      <a id="2064" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2067" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2069" class="Symbol">.</a><a id="2070" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2075" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="2085" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="2087" class="Symbol">.</a><a id="2088" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
      <a id="2097" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="2099" class="Symbol">)</a>

      <a id="2108" class="Keyword">where</a>
        <a id="2122" href="Cubical.Categories.Functor.Properties.html#2122" class="Function">x&#39;</a> <a id="2125" class="Symbol">:</a> <a id="2127" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="2129" class="Symbol">.</a><a id="2130" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
        <a id="2141" href="Cubical.Categories.Functor.Properties.html#2122" class="Function">x&#39;</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2148" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2150" href="Cubical.Categories.Functor.Properties.html#1663" class="Bound">x</a> <a id="2152" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
        <a id="2162" href="Cubical.Categories.Functor.Properties.html#2162" class="Function">y&#39;</a> <a id="2165" class="Symbol">:</a> <a id="2167" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="2169" class="Symbol">.</a><a id="2170" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
        <a id="2181" href="Cubical.Categories.Functor.Properties.html#2162" class="Function">y&#39;</a> <a id="2184" class="Symbol">=</a> <a id="2186" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2188" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2190" href="Cubical.Categories.Functor.Properties.html#1667" class="Bound">y</a> <a id="2192" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>

        <a id="2203" href="Cubical.Categories.Functor.Properties.html#2203" class="Function">g</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="2209" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2211" href="Cubical.Categories.Functor.Properties.html#2122" class="Function">x&#39;</a> <a id="2214" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2216" href="Cubical.Categories.Functor.Properties.html#2162" class="Function">y&#39;</a> <a id="2219" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
        <a id="2229" href="Cubical.Categories.Functor.Properties.html#2203" class="Function">g</a> <a id="2231" class="Symbol">=</a> <a id="2233" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2235" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2237" href="Cubical.Categories.Functor.Properties.html#1671" class="Bound">f</a> <a id="2239" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
        <a id="2249" href="Cubical.Categories.Functor.Properties.html#2249" class="Function">g⁻¹</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="2257" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2259" href="Cubical.Categories.Functor.Properties.html#2162" class="Function">y&#39;</a> <a id="2262" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2264" href="Cubical.Categories.Functor.Properties.html#2122" class="Function">x&#39;</a> <a id="2267" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
        <a id="2277" href="Cubical.Categories.Functor.Properties.html#2249" class="Function">g⁻¹</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2285" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2287" href="Cubical.Categories.Functor.Properties.html#1681" class="Bound">f⁻¹</a> <a id="2291" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>

  <a id="2296" class="Comment">-- hacky lemma helping with type inferences</a>
  <a id="2342" href="Cubical.Categories.Functor.Properties.html#2342" class="Function">functorCongP</a> <a id="2355" class="Symbol">:</a> <a id="2357" class="Symbol">{</a><a id="2358" href="Cubical.Categories.Functor.Properties.html#2358" class="Bound">x</a> <a id="2360" href="Cubical.Categories.Functor.Properties.html#2360" class="Bound">y</a> <a id="2362" href="Cubical.Categories.Functor.Properties.html#2362" class="Bound">v</a> <a id="2364" href="Cubical.Categories.Functor.Properties.html#2364" class="Bound">w</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2371" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a><a id="2372" class="Symbol">}</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Cubical.Categories.Functor.Properties.html#2375" class="Bound">p</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Cubical.Categories.Functor.Properties.html#2358" class="Bound">x</a> <a id="2381" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2383" href="Cubical.Categories.Functor.Properties.html#2360" class="Bound">y</a><a id="2384" class="Symbol">}</a> <a id="2386" class="Symbol">{</a><a id="2387" href="Cubical.Categories.Functor.Properties.html#2387" class="Bound">q</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="Cubical.Categories.Functor.Properties.html#2362" class="Bound">v</a> <a id="2393" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2395" href="Cubical.Categories.Functor.Properties.html#2364" class="Bound">w</a><a id="2396" class="Symbol">}</a> <a id="2398" class="Symbol">{</a><a id="2399" href="Cubical.Categories.Functor.Properties.html#2399" class="Bound">f</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="2405" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2407" href="Cubical.Categories.Functor.Properties.html#2358" class="Bound">x</a> <a id="2409" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2411" href="Cubical.Categories.Functor.Properties.html#2362" class="Bound">v</a> <a id="2413" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2414" class="Symbol">}</a> <a id="2416" class="Symbol">{</a><a id="2417" href="Cubical.Categories.Functor.Properties.html#2417" class="Bound">g</a> <a id="2419" class="Symbol">:</a> <a id="2421" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="2423" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2425" href="Cubical.Categories.Functor.Properties.html#2360" class="Bound">y</a> <a id="2427" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2429" href="Cubical.Categories.Functor.Properties.html#2364" class="Bound">w</a> <a id="2431" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2432" class="Symbol">}</a>
               <a id="2449" class="Symbol">→</a> <a id="2451" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2457" class="Symbol">(λ</a> <a id="2460" href="Cubical.Categories.Functor.Properties.html#2460" class="Bound">i</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Cubical.Categories.Functor.Properties.html#1115" class="Bound">C</a> <a id="2466" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2468" href="Cubical.Categories.Functor.Properties.html#2375" class="Bound">p</a> <a id="2470" href="Cubical.Categories.Functor.Properties.html#2460" class="Bound">i</a> <a id="2472" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2474" href="Cubical.Categories.Functor.Properties.html#2387" class="Bound">q</a> <a id="2476" href="Cubical.Categories.Functor.Properties.html#2460" class="Bound">i</a> <a id="2478" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2479" class="Symbol">)</a> <a id="2481" href="Cubical.Categories.Functor.Properties.html#2399" class="Bound">f</a> <a id="2483" href="Cubical.Categories.Functor.Properties.html#2417" class="Bound">g</a>
               <a id="2500" class="Symbol">→</a> <a id="2502" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2508" class="Symbol">(λ</a> <a id="2511" href="Cubical.Categories.Functor.Properties.html#2511" class="Bound">i</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Cubical.Categories.Functor.Properties.html#1117" class="Bound">D</a> <a id="2517" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2519" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2521" class="Symbol">.</a><a id="2522" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Cubical.Categories.Functor.Properties.html#2375" class="Bound">p</a> <a id="2530" href="Cubical.Categories.Functor.Properties.html#2511" class="Bound">i</a><a id="2531" class="Symbol">)</a> <a id="2533" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2535" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a><a id="2536" class="Symbol">.</a> <a id="2538" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Categories.Functor.Properties.html#2387" class="Bound">q</a> <a id="2546" href="Cubical.Categories.Functor.Properties.html#2511" class="Bound">i</a><a id="2547" class="Symbol">)</a> <a id="2549" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2555" class="Symbol">.</a><a id="2556" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2562" href="Cubical.Categories.Functor.Properties.html#2399" class="Bound">f</a><a id="2563" class="Symbol">)</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2568" class="Symbol">.</a><a id="2569" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2575" href="Cubical.Categories.Functor.Properties.html#2417" class="Bound">g</a><a id="2576" class="Symbol">)</a>
  <a id="2580" href="Cubical.Categories.Functor.Properties.html#2342" class="Function">functorCongP</a> <a id="2593" href="Cubical.Categories.Functor.Properties.html#2593" class="Bound">r</a> <a id="2595" href="Cubical.Categories.Functor.Properties.html#2595" class="Bound">i</a> <a id="2597" class="Symbol">=</a> <a id="2599" href="Cubical.Categories.Functor.Properties.html#1103" class="Bound">F</a> <a id="2601" class="Symbol">.</a><a id="2602" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Categories.Functor.Properties.html#2593" class="Bound">r</a> <a id="2611" href="Cubical.Categories.Functor.Properties.html#2595" class="Bound">i</a><a id="2612" class="Symbol">)</a>

<a id="isEquivFunctor≡"></a><a id="2615" href="Cubical.Categories.Functor.Properties.html#2615" class="Function">isEquivFunctor≡</a> <a id="2631" class="Symbol">:</a> <a id="2633" class="Symbol">∀</a> <a id="2635" class="Symbol">{</a><a id="2636" href="Cubical.Categories.Functor.Properties.html#2636" class="Bound">F</a><a id="2637" class="Symbol">}</a> <a id="2639" class="Symbol">{</a><a id="2640" href="Cubical.Categories.Functor.Properties.html#2640" class="Bound">G</a><a id="2641" class="Symbol">}</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="2672" class="Symbol">{</a><a id="2673" class="Argument">C</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a><a id="2678" class="Symbol">}</a> <a id="2680" class="Symbol">{</a><a id="2681" class="Argument">D</a> <a id="2683" class="Symbol">=</a> <a id="2685" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="2686" class="Symbol">}</a> <a id="2688" class="Symbol">{</a><a id="2689" class="Argument">F</a> <a id="2691" class="Symbol">=</a> <a id="2693" href="Cubical.Categories.Functor.Properties.html#2636" class="Bound">F</a><a id="2694" class="Symbol">}</a> <a id="2696" class="Symbol">{</a><a id="2697" class="Argument">G</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="Cubical.Categories.Functor.Properties.html#2640" class="Bound">G</a><a id="2702" class="Symbol">}))</a>
<a id="2706" href="Cubical.Categories.Functor.Properties.html#2615" class="Function">isEquivFunctor≡</a> <a id="2722" class="Symbol">{</a><a id="2723" class="Argument">C</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Cubical.Categories.Functor.Properties.html#2727" class="Bound">C</a><a id="2728" class="Symbol">}</a> <a id="2730" class="Symbol">{</a><a id="2731" class="Argument">D</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="Cubical.Categories.Functor.Properties.html#2735" class="Bound">D</a><a id="2736" class="Symbol">}</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">Iso.isoToIsEquiv</a> <a id="2757" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a>
 <a id="2763" class="Keyword">where</a>
 <a id="2770" class="Keyword">open</a> <a id="2775" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso.Iso</a>
 <a id="2784" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso.Iso</a> <a id="2799" class="Symbol">_</a> <a id="2801" class="Symbol">_</a>
 <a id="2804" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2808" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="2813" class="Symbol">=</a> <a id="2815" class="Symbol">_</a>
 <a id="2818" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2822" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="2827" href="Cubical.Categories.Functor.Properties.html#2827" class="Bound">x</a> <a id="2829" class="Symbol">=</a> <a id="2831" class="Symbol">(λ</a> <a id="2834" href="Cubical.Categories.Functor.Properties.html#2834" class="Bound">c</a> <a id="2836" href="Cubical.Categories.Functor.Properties.html#2836" class="Bound">i</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Cubical.Categories.Functor.Properties.html#2827" class="Bound">x</a> <a id="2848" href="Cubical.Categories.Functor.Properties.html#2836" class="Bound">i</a><a id="2849" class="Symbol">)</a> <a id="2851" href="Cubical.Categories.Functor.Properties.html#2834" class="Bound">c</a><a id="2852" class="Symbol">)</a> <a id="2854" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2856" class="Symbol">λ</a> <a id="2858" class="Symbol">{</a><a id="2859" href="Cubical.Categories.Functor.Properties.html#2859" class="Bound">c</a><a id="2860" class="Symbol">}</a> <a id="2862" class="Symbol">{</a><a id="2863" href="Cubical.Categories.Functor.Properties.html#2863" class="Bound">c&#39;</a><a id="2865" class="Symbol">}</a> <a id="2867" href="Cubical.Categories.Functor.Properties.html#2867" class="Bound">f</a> <a id="2869" href="Cubical.Categories.Functor.Properties.html#2869" class="Bound">i</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Cubical.Categories.Functor.Properties.html#2827" class="Bound">x</a> <a id="2882" href="Cubical.Categories.Functor.Properties.html#2869" class="Bound">i</a><a id="2883" class="Symbol">)</a> <a id="2885" class="Symbol">{</a><a id="2886" href="Cubical.Categories.Functor.Properties.html#2859" class="Bound">c</a><a id="2887" class="Symbol">}</a> <a id="2889" class="Symbol">{</a><a id="2890" href="Cubical.Categories.Functor.Properties.html#2863" class="Bound">c&#39;</a><a id="2892" class="Symbol">}</a> <a id="2894" href="Cubical.Categories.Functor.Properties.html#2867" class="Bound">f</a>
 <a id="2897" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="2912" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="2917" href="Cubical.Categories.Functor.Properties.html#2917" class="Bound">b</a> <a id="2919" class="Symbol">_</a> <a id="2921" href="Cubical.Categories.Functor.Properties.html#2921" class="Bound">i₁</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Categories.Functor.Properties.html#2917" class="Bound">b</a> <a id="2935" href="Cubical.Categories.Functor.Properties.html#2921" class="Bound">i₁</a><a id="2937" class="Symbol">)</a>
 <a id="2940" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="2956" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="2961" href="Cubical.Categories.Functor.Properties.html#2961" class="Bound">b</a> <a id="2963" class="Symbol">_</a> <a id="2965" href="Cubical.Categories.Functor.Properties.html#2965" class="Bound">i₁</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">=</a> <a id="2971" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Cubical.Categories.Functor.Properties.html#2961" class="Bound">b</a> <a id="2980" href="Cubical.Categories.Functor.Properties.html#2965" class="Bound">i₁</a><a id="2982" class="Symbol">)</a>
 <a id="2985" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3000" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="3005" href="Cubical.Categories.Functor.Properties.html#3005" class="Bound">b</a> <a id="3007" href="Cubical.Categories.Functor.Properties.html#3007" class="Bound">i</a> <a id="3009" href="Cubical.Categories.Functor.Properties.html#3009" class="Bound">i₁</a><a id="3011" class="Symbol">)</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="Cubical.Foundations.Path.html#5097" class="Function">isProp→SquareP</a>
      <a id="3036" class="Symbol">(λ</a> <a id="3039" href="Cubical.Categories.Functor.Properties.html#3039" class="Bound">i</a> <a id="3041" href="Cubical.Categories.Functor.Properties.html#3041" class="Bound">i₁</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Cubical.Categories.Functor.Properties.html#2735" class="Bound">D</a> <a id="3048" class="Symbol">.</a><a id="3049" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3058" class="Symbol">(</a><a id="3059" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.Categories.Functor.Properties.html#3005" class="Bound">b</a> <a id="3068" href="Cubical.Categories.Functor.Properties.html#3041" class="Bound">i₁</a><a id="3070" class="Symbol">)</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Categories.Functor.Properties.html#2727" class="Bound">C</a> <a id="3075" class="Symbol">.</a><a id="3076" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3078" class="Symbol">))</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Categories.Functor.Properties.html#2735" class="Bound">D</a> <a id="3084" class="Symbol">.</a><a id="3085" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3087" class="Symbol">))</a> <a id="3090" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3095" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3119" class="Symbol">(λ</a> <a id="3122" href="Cubical.Categories.Functor.Properties.html#3122" class="Bound">j</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3135" href="Cubical.Categories.Functor.Properties.html#2735" class="Bound">D</a> <a id="3137" class="Symbol">_</a> <a id="3139" class="Symbol">_)</a> <a id="3142" class="Symbol">_</a> <a id="3144" class="Symbol">_)</a> <a id="3147" class="Symbol">(λ</a> <a id="3150" href="Cubical.Categories.Functor.Properties.html#3150" class="Bound">i₁</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Cubical.Categories.Functor.Properties.html#3005" class="Bound">b</a> <a id="3163" href="Cubical.Categories.Functor.Properties.html#3150" class="Bound">i₁</a><a id="3165" class="Symbol">))</a> <a id="3168" href="Cubical.Categories.Functor.Properties.html#3007" class="Bound">i</a> <a id="3170" href="Cubical.Categories.Functor.Properties.html#3009" class="Bound">i₁</a>
 <a id="3174" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3190" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="3195" href="Cubical.Categories.Functor.Properties.html#3195" class="Bound">b</a> <a id="3197" href="Cubical.Categories.Functor.Properties.html#3197" class="Bound">i</a> <a id="3199" href="Cubical.Categories.Functor.Properties.html#3199" class="Bound">i₁</a><a id="3201" class="Symbol">)</a> <a id="3203" href="Cubical.Categories.Functor.Properties.html#3203" class="Bound">f</a> <a id="3205" href="Cubical.Categories.Functor.Properties.html#3205" class="Bound">g</a> <a id="3207" class="Symbol">=</a> <a id="3209" href="Cubical.Foundations.Path.html#5097" class="Function">isProp→SquareP</a>
     <a id="3229" class="Symbol">(λ</a> <a id="3232" href="Cubical.Categories.Functor.Properties.html#3232" class="Bound">i</a> <a id="3234" href="Cubical.Categories.Functor.Properties.html#3234" class="Bound">i₁</a> <a id="3237" class="Symbol">→</a> <a id="3239" href="Cubical.Categories.Functor.Properties.html#2735" class="Bound">D</a> <a id="3241" class="Symbol">.</a><a id="3242" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3251" class="Symbol">(</a><a id="3252" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Cubical.Categories.Functor.Properties.html#3195" class="Bound">b</a> <a id="3261" href="Cubical.Categories.Functor.Properties.html#3234" class="Bound">i₁</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">_)</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="3274" href="Cubical.Categories.Functor.Properties.html#2735" class="Bound">D</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Cubical.Categories.Functor.Properties.html#3195" class="Bound">b</a> <a id="3286" href="Cubical.Categories.Functor.Properties.html#3234" class="Bound">i₁</a><a id="3288" class="Symbol">)</a> <a id="3290" href="Cubical.Categories.Functor.Properties.html#3203" class="Bound">f</a><a id="3291" class="Symbol">)</a> <a id="3293" class="Symbol">_))</a>
     <a id="3302" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3307" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3326" class="Symbol">(λ</a> <a id="3329" href="Cubical.Categories.Functor.Properties.html#3329" class="Bound">j</a> <a id="3331" class="Symbol">→</a> <a id="3333" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3342" href="Cubical.Categories.Functor.Properties.html#2735" class="Bound">D</a> <a id="3344" class="Symbol">_</a> <a id="3346" class="Symbol">_)</a> <a id="3349" class="Symbol">_</a> <a id="3351" class="Symbol">_)</a> <a id="3354" class="Symbol">(λ</a> <a id="3357" href="Cubical.Categories.Functor.Properties.html#3357" class="Bound">i₁</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Cubical.Categories.Functor.Properties.html#3195" class="Bound">b</a> <a id="3371" href="Cubical.Categories.Functor.Properties.html#3357" class="Bound">i₁</a><a id="3373" class="Symbol">)</a> <a id="3375" href="Cubical.Categories.Functor.Properties.html#3203" class="Bound">f</a> <a id="3377" href="Cubical.Categories.Functor.Properties.html#3205" class="Bound">g</a><a id="3378" class="Symbol">)</a> <a id="3380" href="Cubical.Categories.Functor.Properties.html#3197" class="Bound">i</a> <a id="3382" href="Cubical.Categories.Functor.Properties.html#3199" class="Bound">i₁</a>
 <a id="3386" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3394" href="Cubical.Categories.Functor.Properties.html#2784" class="Function">isom</a> <a id="3399" class="Symbol">_</a> <a id="3401" class="Symbol">=</a> <a id="3403" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevelFunctor"></a><a id="3409" href="Cubical.Categories.Functor.Properties.html#3409" class="Function">isOfHLevelFunctor</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">∀</a> <a id="3431" href="Cubical.Categories.Functor.Properties.html#3431" class="Bound">hLevel</a> <a id="3438" class="Symbol">→</a> <a id="3440" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3451" class="Symbol">(</a><a id="3452" class="Number">2</a> <a id="3454" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3456" href="Cubical.Categories.Functor.Properties.html#3431" class="Bound">hLevel</a><a id="3462" class="Symbol">)</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a> <a id="3467" class="Symbol">.</a><a id="3468" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3470" class="Symbol">)</a>
                             <a id="3501" class="Symbol">→</a> <a id="3503" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3514" class="Symbol">(</a><a id="3515" class="Number">2</a> <a id="3517" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3519" href="Cubical.Categories.Functor.Properties.html#3431" class="Bound">hLevel</a><a id="3525" class="Symbol">)</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3536" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="3538" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="3539" class="Symbol">)</a>
<a id="3541" href="Cubical.Categories.Functor.Properties.html#3409" class="Function">isOfHLevelFunctor</a>  <a id="3560" class="Symbol">{</a><a id="3561" class="Argument">D</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Cubical.Categories.Functor.Properties.html#3565" class="Bound">D</a><a id="3566" class="Symbol">}</a> <a id="3568" class="Symbol">{</a><a id="3569" class="Argument">C</a> <a id="3571" class="Symbol">=</a> <a id="3573" href="Cubical.Categories.Functor.Properties.html#3573" class="Bound">C</a><a id="3574" class="Symbol">}</a> <a id="3576" href="Cubical.Categories.Functor.Properties.html#3576" class="Bound">hLevel</a> <a id="3583" href="Cubical.Categories.Functor.Properties.html#3583" class="Bound">x</a> <a id="3585" class="Symbol">_</a> <a id="3587" class="Symbol">_</a> <a id="3589" class="Symbol">=</a>
 <a id="3592" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="3615" class="Symbol">(</a><a id="3616" class="Number">1</a> <a id="3618" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3620" href="Cubical.Categories.Functor.Properties.html#3576" class="Bound">hLevel</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">(_</a> <a id="3631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3633" href="Cubical.Categories.Functor.Properties.html#2615" class="Function">isEquivFunctor≡</a><a id="3648" class="Symbol">)</a>
   <a id="3653" class="Symbol">(</a><a id="3654" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="3666" class="Symbol">(</a><a id="3667" class="Number">1</a> <a id="3669" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3671" href="Cubical.Categories.Functor.Properties.html#3576" class="Bound">hLevel</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="3692" class="Symbol">(</a><a id="3693" class="Number">1</a> <a id="3695" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3697" href="Cubical.Categories.Functor.Properties.html#3576" class="Bound">hLevel</a><a id="3703" class="Symbol">)</a> <a id="3705" class="Symbol">(λ</a> <a id="3708" href="Cubical.Categories.Functor.Properties.html#3708" class="Bound">_</a> <a id="3710" class="Symbol">→</a> <a id="3712" href="Cubical.Categories.Functor.Properties.html#3583" class="Bound">x</a> <a id="3714" class="Symbol">_</a> <a id="3716" class="Symbol">_))</a>
     <a id="3725" class="Symbol">λ</a> <a id="3727" href="Cubical.Categories.Functor.Properties.html#3727" class="Bound">_</a> <a id="3729" class="Symbol">→</a> <a id="3731" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3747" class="Number">1</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a>
      <a id="3773" class="Symbol">λ</a> <a id="3775" href="Cubical.Categories.Functor.Properties.html#3775" class="Bound">_</a> <a id="3777" href="Cubical.Categories.Functor.Properties.html#3777" class="Bound">_</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3789" class="Symbol">λ</a> <a id="3791" href="Cubical.Categories.Functor.Properties.html#3791" class="Bound">_</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="3812" class="Number">1</a> <a id="3814" class="Symbol">(λ</a> <a id="3817" href="Cubical.Categories.Functor.Properties.html#3817" class="Bound">_</a> <a id="3819" href="Cubical.Categories.Functor.Properties.html#3819" class="Bound">_</a> <a id="3821" class="Symbol">→</a> <a id="3823" href="Cubical.Categories.Functor.Properties.html#3565" class="Bound">D</a> <a id="3825" class="Symbol">.</a><a id="3826" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3835" class="Symbol">_</a> <a id="3837" class="Symbol">_)</a> <a id="3840" class="Symbol">_</a> <a id="3842" class="Symbol">_</a> <a id="3844" class="Symbol">))</a>


<a id="isSetFunctor"></a><a id="3849" href="Cubical.Categories.Functor.Properties.html#3849" class="Function">isSetFunctor</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a> <a id="3873" class="Symbol">.</a><a id="3874" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3876" class="Symbol">)</a> <a id="3878" class="Symbol">→</a> <a id="3880" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3895" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="3897" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="3898" class="Symbol">)</a>
<a id="3900" href="Cubical.Categories.Functor.Properties.html#3849" class="Function">isSetFunctor</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Cubical.Categories.Functor.Properties.html#3409" class="Function">isOfHLevelFunctor</a> <a id="3933" class="Number">0</a>

<a id="3936" class="Keyword">module</a> <a id="3943" href="Cubical.Categories.Functor.Properties.html#3943" class="Module">_</a> <a id="3945" class="Symbol">(</a><a id="3946" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="3948" class="Symbol">:</a> <a id="3950" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3958" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="3960" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="3961" class="Symbol">)</a> <a id="3963" class="Keyword">where</a>

  <a id="3972" class="Comment">-- functors preserve commutative diagrams (specifically squres here)</a>
  <a id="4043" href="Cubical.Categories.Functor.Properties.html#4043" class="Function">preserveCommF</a> <a id="4057" class="Symbol">:</a> <a id="4059" class="Symbol">∀</a> <a id="4061" class="Symbol">{</a><a id="4062" href="Cubical.Categories.Functor.Properties.html#4062" class="Bound">x</a> <a id="4064" href="Cubical.Categories.Functor.Properties.html#4064" class="Bound">y</a> <a id="4066" href="Cubical.Categories.Functor.Properties.html#4066" class="Bound">z</a> <a id="4068" href="Cubical.Categories.Functor.Properties.html#4068" class="Bound">w</a><a id="4069" class="Symbol">}</a> <a id="4071" class="Symbol">{</a><a id="4072" href="Cubical.Categories.Functor.Properties.html#4072" class="Bound">f</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4078" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4080" href="Cubical.Categories.Functor.Properties.html#4062" class="Bound">x</a> <a id="4082" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4084" href="Cubical.Categories.Functor.Properties.html#4064" class="Bound">y</a> <a id="4086" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4087" class="Symbol">}</a> <a id="4089" class="Symbol">{</a><a id="4090" href="Cubical.Categories.Functor.Properties.html#4090" class="Bound">g</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4096" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4098" href="Cubical.Categories.Functor.Properties.html#4064" class="Bound">y</a> <a id="4100" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4102" href="Cubical.Categories.Functor.Properties.html#4068" class="Bound">w</a> <a id="4104" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4105" class="Symbol">}</a> <a id="4107" class="Symbol">{</a><a id="4108" href="Cubical.Categories.Functor.Properties.html#4108" class="Bound">h</a> <a id="4110" class="Symbol">:</a> <a id="4112" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4114" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4116" href="Cubical.Categories.Functor.Properties.html#4062" class="Bound">x</a> <a id="4118" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4120" href="Cubical.Categories.Functor.Properties.html#4066" class="Bound">z</a> <a id="4122" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4123" class="Symbol">}</a> <a id="4125" class="Symbol">{</a><a id="4126" href="Cubical.Categories.Functor.Properties.html#4126" class="Bound">k</a> <a id="4128" class="Symbol">:</a> <a id="4130" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4132" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4134" href="Cubical.Categories.Functor.Properties.html#4066" class="Bound">z</a> <a id="4136" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4138" href="Cubical.Categories.Functor.Properties.html#4068" class="Bound">w</a> <a id="4140" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4141" class="Symbol">}</a>
                <a id="4159" class="Symbol">→</a> <a id="4161" href="Cubical.Categories.Functor.Properties.html#4072" class="Bound">f</a> <a id="4163" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4166" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4168" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4170" href="Cubical.Categories.Functor.Properties.html#4090" class="Bound">g</a> <a id="4172" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4174" href="Cubical.Categories.Functor.Properties.html#4108" class="Bound">h</a> <a id="4176" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4179" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4181" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4183" href="Cubical.Categories.Functor.Properties.html#4126" class="Bound">k</a>
                <a id="4201" class="Symbol">→</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4206" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4208" href="Cubical.Categories.Functor.Properties.html#4072" class="Bound">f</a> <a id="4210" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4211" class="Symbol">)</a> <a id="4213" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4216" href="Cubical.Categories.Functor.Properties.html#3960" class="Bound">D</a> <a id="4218" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4223" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4225" href="Cubical.Categories.Functor.Properties.html#4090" class="Bound">g</a> <a id="4227" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4228" class="Symbol">)</a> <a id="4230" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4235" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4237" href="Cubical.Categories.Functor.Properties.html#4108" class="Bound">h</a> <a id="4239" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4240" class="Symbol">)</a> <a id="4242" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4245" href="Cubical.Categories.Functor.Properties.html#3960" class="Bound">D</a> <a id="4247" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4252" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4254" href="Cubical.Categories.Functor.Properties.html#4126" class="Bound">k</a> <a id="4256" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4257" class="Symbol">)</a>
  <a id="4261" href="Cubical.Categories.Functor.Properties.html#4043" class="Function">preserveCommF</a> <a id="4275" class="Symbol">{</a><a id="4276" class="Argument">f</a> <a id="4278" class="Symbol">=</a> <a id="4280" href="Cubical.Categories.Functor.Properties.html#4280" class="Bound">f</a><a id="4281" class="Symbol">}</a> <a id="4283" class="Symbol">{</a><a id="4284" class="Argument">g</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Cubical.Categories.Functor.Properties.html#4288" class="Bound">g</a><a id="4289" class="Symbol">}</a> <a id="4291" class="Symbol">{</a><a id="4292" class="Argument">h</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Cubical.Categories.Functor.Properties.html#4296" class="Bound">h</a><a id="4297" class="Symbol">}</a> <a id="4299" class="Symbol">{</a><a id="4300" class="Argument">k</a> <a id="4302" class="Symbol">=</a> <a id="4304" href="Cubical.Categories.Functor.Properties.html#4304" class="Bound">k</a><a id="4305" class="Symbol">}</a> <a id="4307" href="Cubical.Categories.Functor.Properties.html#4307" class="Bound">eq</a>
    <a id="4314" class="Symbol">=</a> <a id="4316" class="Symbol">(</a><a id="4317" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4319" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4321" href="Cubical.Categories.Functor.Properties.html#4280" class="Bound">f</a> <a id="4323" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4324" class="Symbol">)</a> <a id="4326" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4329" href="Cubical.Categories.Functor.Properties.html#3960" class="Bound">D</a> <a id="4331" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4336" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4338" href="Cubical.Categories.Functor.Properties.html#4288" class="Bound">g</a> <a id="4340" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4341" class="Symbol">)</a>
    <a id="4347" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4350" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4357" class="Symbol">.</a><a id="4358" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4364" class="Symbol">_</a> <a id="4366" class="Symbol">_)</a> <a id="4369" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4377" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4379" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4381" href="Cubical.Categories.Functor.Properties.html#4280" class="Bound">f</a> <a id="4383" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4386" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4388" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4390" href="Cubical.Categories.Functor.Properties.html#4288" class="Bound">g</a> <a id="4392" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
    <a id="4398" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4401" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4409" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="4412" class="Symbol">)</a> <a id="4414" href="Cubical.Categories.Functor.Properties.html#4307" class="Bound">eq</a> <a id="4417" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4425" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4427" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4429" href="Cubical.Categories.Functor.Properties.html#4296" class="Bound">h</a> <a id="4431" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4434" href="Cubical.Categories.Functor.Properties.html#3958" class="Bound">C</a> <a id="4436" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4438" href="Cubical.Categories.Functor.Properties.html#4304" class="Bound">k</a> <a id="4440" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
    <a id="4446" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4449" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4451" class="Symbol">.</a><a id="4452" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4458" class="Symbol">_</a> <a id="4460" class="Symbol">_</a> <a id="4462" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4470" class="Symbol">(</a><a id="4471" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4473" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4475" href="Cubical.Categories.Functor.Properties.html#4296" class="Bound">h</a> <a id="4477" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4478" class="Symbol">)</a> <a id="4480" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4483" href="Cubical.Categories.Functor.Properties.html#3960" class="Bound">D</a> <a id="4485" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Cubical.Categories.Functor.Properties.html#3946" class="Bound">F</a> <a id="4490" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="4492" href="Cubical.Categories.Functor.Properties.html#4304" class="Bound">k</a> <a id="4494" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="4495" class="Symbol">)</a>
    <a id="4501" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="4504" class="Comment">-- Conservative Functor,</a>
<a id="4529" class="Comment">-- namely if a morphism f is mapped to an isomorphism,</a>
<a id="4584" class="Comment">-- the morphism f is itself isomorphism.</a>

<a id="isConservative"></a><a id="4626" href="Cubical.Categories.Functor.Properties.html#4626" class="Function">isConservative</a> <a id="4641" class="Symbol">:</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Categories.Functor.Properties.html#4644" class="Bound">F</a> <a id="4646" class="Symbol">:</a> <a id="4648" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4656" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="4658" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="4659" class="Symbol">)</a> <a id="4661" class="Symbol">→</a> <a id="4663" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4668" class="Symbol">_</a>
<a id="4670" href="Cubical.Categories.Functor.Properties.html#4626" class="Function">isConservative</a> <a id="4685" class="Symbol">{</a><a id="4686" class="Argument">C</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Cubical.Categories.Functor.Properties.html#4690" class="Bound">C</a><a id="4691" class="Symbol">}</a> <a id="4693" class="Symbol">{</a><a id="4694" class="Argument">D</a> <a id="4696" class="Symbol">=</a> <a id="4698" href="Cubical.Categories.Functor.Properties.html#4698" class="Bound">D</a><a id="4699" class="Symbol">}</a> <a id="4701" href="Cubical.Categories.Functor.Properties.html#4701" class="Bound">F</a> <a id="4703" class="Symbol">=</a> <a id="4705" class="Symbol">{</a><a id="4706" href="Cubical.Categories.Functor.Properties.html#4706" class="Bound">x</a> <a id="4708" href="Cubical.Categories.Functor.Properties.html#4708" class="Bound">y</a> <a id="4710" class="Symbol">:</a> <a id="4712" href="Cubical.Categories.Functor.Properties.html#4690" class="Bound">C</a> <a id="4714" class="Symbol">.</a><a id="4715" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="4717" class="Symbol">}{</a><a id="4719" href="Cubical.Categories.Functor.Properties.html#4719" class="Bound">f</a> <a id="4721" class="Symbol">:</a> <a id="4723" href="Cubical.Categories.Functor.Properties.html#4690" class="Bound">C</a> <a id="4725" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4727" href="Cubical.Categories.Functor.Properties.html#4706" class="Bound">x</a> <a id="4729" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4731" href="Cubical.Categories.Functor.Properties.html#4708" class="Bound">y</a> <a id="4733" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4734" class="Symbol">}</a> <a id="4736" class="Symbol">→</a> <a id="4738" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="4744" href="Cubical.Categories.Functor.Properties.html#4698" class="Bound">D</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Cubical.Categories.Functor.Properties.html#4701" class="Bound">F</a> <a id="4749" class="Symbol">.</a><a id="4750" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4756" href="Cubical.Categories.Functor.Properties.html#4719" class="Bound">f</a><a id="4757" class="Symbol">)</a> <a id="4759" class="Symbol">→</a> <a id="4761" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="4767" href="Cubical.Categories.Functor.Properties.html#4690" class="Bound">C</a> <a id="4769" href="Cubical.Categories.Functor.Properties.html#4719" class="Bound">f</a>


<a id="4773" class="Comment">-- Fully-faithfulness of functors</a>

<a id="4808" class="Keyword">module</a> <a id="4815" href="Cubical.Categories.Functor.Properties.html#4815" class="Module">_</a> <a id="4817" class="Symbol">{</a><a id="4818" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="4820" class="Symbol">:</a> <a id="4822" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4830" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="4832" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="4833" class="Symbol">}</a> <a id="4835" class="Keyword">where</a>

  <a id="4844" href="Cubical.Categories.Functor.Properties.html#4844" class="Function">isFullyFaithful→Full</a> <a id="4865" class="Symbol">:</a> <a id="4867" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="4883" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Cubical.Categories.Functor.Base.html#852" class="Function">isFull</a> <a id="4894" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a>
  <a id="4898" href="Cubical.Categories.Functor.Properties.html#4844" class="Function">isFullyFaithful→Full</a> <a id="4919" href="Cubical.Categories.Functor.Properties.html#4919" class="Bound">fullfaith</a> <a id="4929" href="Cubical.Categories.Functor.Properties.html#4929" class="Bound">x</a> <a id="4931" href="Cubical.Categories.Functor.Properties.html#4931" class="Bound">y</a> <a id="4933" class="Symbol">=</a> <a id="4935" href="Cubical.Functions.Surjection.html#1020" class="Function">isEquiv→isSurjection</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Cubical.Categories.Functor.Properties.html#4919" class="Bound">fullfaith</a> <a id="4967" href="Cubical.Categories.Functor.Properties.html#4929" class="Bound">x</a> <a id="4969" href="Cubical.Categories.Functor.Properties.html#4931" class="Bound">y</a><a id="4970" class="Symbol">)</a>

  <a id="4975" href="Cubical.Categories.Functor.Properties.html#4975" class="Function">isFullyFaithful→Faithful</a> <a id="5000" class="Symbol">:</a> <a id="5002" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="5018" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="5033" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a>
  <a id="5037" href="Cubical.Categories.Functor.Properties.html#4975" class="Function">isFullyFaithful→Faithful</a> <a id="5062" href="Cubical.Categories.Functor.Properties.html#5062" class="Bound">fullfaith</a> <a id="5072" href="Cubical.Categories.Functor.Properties.html#5072" class="Bound">x</a> <a id="5074" href="Cubical.Categories.Functor.Properties.html#5074" class="Bound">y</a> <a id="5076" class="Symbol">=</a> <a id="5078" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Cubical.Categories.Functor.Properties.html#5062" class="Bound">fullfaith</a> <a id="5126" href="Cubical.Categories.Functor.Properties.html#5072" class="Bound">x</a> <a id="5128" href="Cubical.Categories.Functor.Properties.html#5074" class="Bound">y</a><a id="5129" class="Symbol">))</a>

  <a id="5135" href="Cubical.Categories.Functor.Properties.html#5135" class="Function">isFull+Faithful→isFullyFaithful</a> <a id="5167" class="Symbol">:</a> <a id="5169" href="Cubical.Categories.Functor.Base.html#852" class="Function">isFull</a> <a id="5176" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5178" class="Symbol">→</a> <a id="5180" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="5191" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5193" class="Symbol">→</a> <a id="5195" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="5211" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a>
  <a id="5215" href="Cubical.Categories.Functor.Properties.html#5135" class="Function">isFull+Faithful→isFullyFaithful</a> <a id="5247" href="Cubical.Categories.Functor.Properties.html#5247" class="Bound">full</a> <a id="5252" href="Cubical.Categories.Functor.Properties.html#5252" class="Bound">faith</a> <a id="5258" href="Cubical.Categories.Functor.Properties.html#5258" class="Bound">x</a> <a id="5260" href="Cubical.Categories.Functor.Properties.html#5260" class="Bound">y</a> <a id="5262" class="Symbol">=</a> <a id="5264" href="Cubical.Functions.Surjection.html#1288" class="Function">isEmbedding×isSurjection→isEquiv</a>
    <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="5315" class="Symbol">(</a><a id="5316" href="Cubical.Categories.Functor.Properties.html#4832" class="Bound">D</a> <a id="5318" class="Symbol">.</a><a id="5319" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="5327" class="Symbol">)</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Cubical.Categories.Functor.Properties.html#5252" class="Bound">faith</a> <a id="5336" href="Cubical.Categories.Functor.Properties.html#5258" class="Bound">x</a> <a id="5338" href="Cubical.Categories.Functor.Properties.html#5260" class="Bound">y</a> <a id="5340" class="Symbol">_</a> <a id="5342" class="Symbol">_)</a> <a id="5345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5347" href="Cubical.Categories.Functor.Properties.html#5247" class="Bound">full</a> <a id="5352" href="Cubical.Categories.Functor.Properties.html#5258" class="Bound">x</a> <a id="5354" href="Cubical.Categories.Functor.Properties.html#5260" class="Bound">y</a><a id="5355" class="Symbol">)</a>

  <a id="5360" href="Cubical.Categories.Functor.Properties.html#5360" class="Function">isFaithful→reflectsMono</a> <a id="5384" class="Symbol">:</a> <a id="5386" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="5397" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5399" class="Symbol">→</a> <a id="5401" class="Symbol">{</a><a id="5402" href="Cubical.Categories.Functor.Properties.html#5402" class="Bound">x</a> <a id="5404" href="Cubical.Categories.Functor.Properties.html#5404" class="Bound">y</a> <a id="5406" class="Symbol">:</a> <a id="5408" href="Cubical.Categories.Functor.Properties.html#4830" class="Bound">C</a> <a id="5410" class="Symbol">.</a><a id="5411" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="5413" class="Symbol">}</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Cubical.Categories.Functor.Properties.html#5416" class="Bound">f</a> <a id="5418" class="Symbol">:</a> <a id="5420" href="Cubical.Categories.Functor.Properties.html#4830" class="Bound">C</a> <a id="5422" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5424" href="Cubical.Categories.Functor.Properties.html#5402" class="Bound">x</a> <a id="5426" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5428" href="Cubical.Categories.Functor.Properties.html#5404" class="Bound">y</a> <a id="5430" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5431" class="Symbol">)</a>
    <a id="5437" class="Symbol">→</a> <a id="5439" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="5447" href="Cubical.Categories.Functor.Properties.html#4832" class="Bound">D</a> <a id="5449" class="Symbol">(</a><a id="5450" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5452" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5454" href="Cubical.Categories.Functor.Properties.html#5416" class="Bound">f</a> <a id="5456" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="5457" class="Symbol">)</a> <a id="5459" class="Symbol">→</a> <a id="5461" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="5469" href="Cubical.Categories.Functor.Properties.html#4830" class="Bound">C</a> <a id="5471" href="Cubical.Categories.Functor.Properties.html#5416" class="Bound">f</a>
  <a id="5475" href="Cubical.Categories.Functor.Properties.html#5360" class="Function">isFaithful→reflectsMono</a> <a id="5499" href="Cubical.Categories.Functor.Properties.html#5499" class="Bound">F-faithful</a> <a id="5510" href="Cubical.Categories.Functor.Properties.html#5510" class="Bound">f</a> <a id="5512" href="Cubical.Categories.Functor.Properties.html#5512" class="Bound">Ff-mon</a> <a id="5519" class="Symbol">{</a><a id="5520" class="Argument">a</a> <a id="5522" class="Symbol">=</a> <a id="5524" href="Cubical.Categories.Functor.Properties.html#5524" class="Bound">a</a><a id="5525" class="Symbol">}</a> <a id="5527" class="Symbol">{</a><a id="5528" class="Argument">a&#39;</a> <a id="5531" class="Symbol">=</a> <a id="5533" href="Cubical.Categories.Functor.Properties.html#5533" class="Bound">a&#39;</a><a id="5535" class="Symbol">}</a> <a id="5537" href="Cubical.Categories.Functor.Properties.html#5537" class="Bound">a⋆f≡a&#39;⋆f</a> <a id="5546" class="Symbol">=</a>
    <a id="5552" class="Keyword">let</a> <a id="5556" href="Cubical.Categories.Functor.Properties.html#5556" class="Bound">Fa⋆Ff≡Fa&#39;⋆Ff</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5575" class="Symbol">(</a><a id="5576" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5578" class="Symbol">.</a><a id="5579" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5585" href="Cubical.Categories.Functor.Properties.html#5524" class="Bound">a</a> <a id="5587" href="Cubical.Categories.Functor.Properties.html#5510" class="Bound">f</a><a id="5588" class="Symbol">)</a>
                     <a id="5611" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5613" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5621" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪_⟫</a><a id="5624" class="Symbol">)</a> <a id="5626" href="Cubical.Categories.Functor.Properties.html#5537" class="Bound">a⋆f≡a&#39;⋆f</a>
                     <a id="5656" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5658" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5660" class="Symbol">.</a><a id="5661" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5667" href="Cubical.Categories.Functor.Properties.html#5533" class="Bound">a&#39;</a> <a id="5670" href="Cubical.Categories.Functor.Properties.html#5510" class="Bound">f</a>
    <a id="5676" class="Keyword">in</a> <a id="5679" href="Cubical.Categories.Functor.Properties.html#5499" class="Bound">F-faithful</a> <a id="5690" class="Symbol">_</a> <a id="5692" class="Symbol">_</a> <a id="5694" class="Symbol">_</a> <a id="5696" class="Symbol">_</a> <a id="5698" class="Symbol">(</a><a id="5699" href="Cubical.Categories.Functor.Properties.html#5512" class="Bound">Ff-mon</a> <a id="5706" href="Cubical.Categories.Functor.Properties.html#5556" class="Bound">Fa⋆Ff≡Fa&#39;⋆Ff</a><a id="5718" class="Symbol">)</a>


  <a id="5724" class="Comment">-- Fully-faithful functor is conservative</a>

  <a id="5769" class="Keyword">open</a> <a id="5774" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="5783" href="Cubical.Categories.Functor.Properties.html#5783" class="Function">isFullyFaithful→Conservative</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="5830" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="5832" class="Symbol">→</a> <a id="5834" href="Cubical.Categories.Functor.Properties.html#4626" class="Function">isConservative</a> <a id="5849" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a>
  <a id="5853" href="Cubical.Categories.Functor.Properties.html#5783" class="Function">isFullyFaithful→Conservative</a> <a id="5882" href="Cubical.Categories.Functor.Properties.html#5882" class="Bound">fullfaith</a> <a id="5892" class="Symbol">{</a><a id="5893" class="Argument">x</a> <a id="5895" class="Symbol">=</a> <a id="5897" href="Cubical.Categories.Functor.Properties.html#5897" class="Bound">x</a><a id="5898" class="Symbol">}</a> <a id="5900" class="Symbol">{</a><a id="5901" class="Argument">y</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Cubical.Categories.Functor.Properties.html#5905" class="Bound">y</a><a id="5906" class="Symbol">}</a> <a id="5908" class="Symbol">{</a><a id="5909" class="Argument">f</a> <a id="5911" class="Symbol">=</a> <a id="5913" href="Cubical.Categories.Functor.Properties.html#5913" class="Bound">f</a><a id="5914" class="Symbol">}</a> <a id="5916" href="Cubical.Categories.Functor.Properties.html#5916" class="Bound">isoFf</a> <a id="5922" class="Symbol">=</a> <a id="5924" href="Cubical.Categories.Functor.Properties.html#5940" class="Function">w</a>
    <a id="5930" class="Keyword">where</a>
    <a id="5940" href="Cubical.Categories.Functor.Properties.html#5940" class="Function">w</a> <a id="5942" class="Symbol">:</a> <a id="5944" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="5950" href="Cubical.Categories.Functor.Properties.html#4830" class="Bound">C</a> <a id="5952" href="Cubical.Categories.Functor.Properties.html#5913" class="Bound">f</a>
    <a id="5958" href="Cubical.Categories.Functor.Properties.html#5940" class="Function">w</a> <a id="5960" class="Symbol">.</a><a id="5961" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="5965" class="Symbol">=</a> <a id="5967" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Cubical.Categories.Functor.Properties.html#5882" class="Bound">fullfaith</a> <a id="5986" class="Symbol">_</a> <a id="5988" class="Symbol">_)</a> <a id="5991" class="Symbol">(</a><a id="5992" href="Cubical.Categories.Functor.Properties.html#5916" class="Bound">isoFf</a> <a id="5998" class="Symbol">.</a><a id="5999" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="6002" class="Symbol">)</a>
    <a id="6008" href="Cubical.Categories.Functor.Properties.html#5940" class="Function">w</a> <a id="6010" class="Symbol">.</a><a id="6011" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="6015" class="Symbol">=</a> <a id="6017" href="Cubical.Categories.Functor.Properties.html#4975" class="Function">isFullyFaithful→Faithful</a> <a id="6042" href="Cubical.Categories.Functor.Properties.html#5882" class="Bound">fullfaith</a> <a id="6052" class="Symbol">_</a> <a id="6054" class="Symbol">_</a> <a id="6056" class="Symbol">_</a> <a id="6058" class="Symbol">_</a>
        <a id="6068" class="Symbol">(</a><a id="6069" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6071" class="Symbol">.</a><a id="6072" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="6078" class="Symbol">_</a> <a id="6080" class="Symbol">_</a>
      <a id="6088" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6090" class="Symbol">(λ</a> <a id="6093" href="Cubical.Categories.Functor.Properties.html#6093" class="Bound">i</a> <a id="6095" class="Symbol">→</a> <a id="6097" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Cubical.Categories.Functor.Properties.html#5882" class="Bound">fullfaith</a> <a id="6116" class="Symbol">_</a> <a id="6118" class="Symbol">_)</a> <a id="6121" class="Symbol">(</a><a id="6122" href="Cubical.Categories.Functor.Properties.html#5916" class="Bound">isoFf</a> <a id="6128" class="Symbol">.</a><a id="6129" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="6132" class="Symbol">)</a> <a id="6134" href="Cubical.Categories.Functor.Properties.html#6093" class="Bound">i</a> <a id="6136" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6139" href="Cubical.Categories.Functor.Properties.html#4832" class="Bound">D</a> <a id="6141" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6143" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6145" class="Symbol">.</a><a id="6146" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="6152" href="Cubical.Categories.Functor.Properties.html#5913" class="Bound">f</a><a id="6153" class="Symbol">)</a>
      <a id="6161" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6163" href="Cubical.Categories.Functor.Properties.html#5916" class="Bound">isoFf</a> <a id="6169" class="Symbol">.</a><a id="6170" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a>
      <a id="6180" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6182" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6186" class="Symbol">(</a><a id="6187" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6189" class="Symbol">.</a><a id="6190" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="6194" class="Symbol">))</a>
    <a id="6201" href="Cubical.Categories.Functor.Properties.html#5940" class="Function">w</a> <a id="6203" class="Symbol">.</a><a id="6204" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="6208" class="Symbol">=</a> <a id="6210" href="Cubical.Categories.Functor.Properties.html#4975" class="Function">isFullyFaithful→Faithful</a> <a id="6235" href="Cubical.Categories.Functor.Properties.html#5882" class="Bound">fullfaith</a> <a id="6245" class="Symbol">_</a> <a id="6247" class="Symbol">_</a> <a id="6249" class="Symbol">_</a> <a id="6251" class="Symbol">_</a>
        <a id="6261" class="Symbol">(</a><a id="6262" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6264" class="Symbol">.</a><a id="6265" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="6271" class="Symbol">_</a> <a id="6273" class="Symbol">_</a>
      <a id="6281" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6283" class="Symbol">(λ</a> <a id="6286" href="Cubical.Categories.Functor.Properties.html#6286" class="Bound">i</a> <a id="6288" class="Symbol">→</a> <a id="6290" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6292" class="Symbol">.</a><a id="6293" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="6299" href="Cubical.Categories.Functor.Properties.html#5913" class="Bound">f</a> <a id="6301" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6304" href="Cubical.Categories.Functor.Properties.html#4832" class="Bound">D</a> <a id="6306" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6308" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Cubical.Categories.Functor.Properties.html#5882" class="Bound">fullfaith</a> <a id="6327" class="Symbol">_</a> <a id="6329" class="Symbol">_)</a> <a id="6332" class="Symbol">(</a><a id="6333" href="Cubical.Categories.Functor.Properties.html#5916" class="Bound">isoFf</a> <a id="6339" class="Symbol">.</a><a id="6340" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="6343" class="Symbol">)</a> <a id="6345" href="Cubical.Categories.Functor.Properties.html#6286" class="Bound">i</a><a id="6346" class="Symbol">)</a>
      <a id="6354" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6356" href="Cubical.Categories.Functor.Properties.html#5916" class="Bound">isoFf</a> <a id="6362" class="Symbol">.</a><a id="6363" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a>
      <a id="6373" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6375" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6379" class="Symbol">(</a><a id="6380" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6382" class="Symbol">.</a><a id="6383" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="6387" class="Symbol">))</a>

  <a id="6393" class="Comment">-- Lifting isomorphism upwards a fully faithful functor</a>

  <a id="6452" class="Keyword">module</a> <a id="6459" href="Cubical.Categories.Functor.Properties.html#6459" class="Module">_</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Cubical.Categories.Functor.Properties.html#6462" class="Bound">fullfaith</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="6490" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a><a id="6491" class="Symbol">)</a> <a id="6493" class="Keyword">where</a>

    <a id="6504" href="Cubical.Categories.Functor.Properties.html#6504" class="Function">liftIso</a> <a id="6512" class="Symbol">:</a> <a id="6514" class="Symbol">{</a><a id="6515" href="Cubical.Categories.Functor.Properties.html#6515" class="Bound">x</a> <a id="6517" href="Cubical.Categories.Functor.Properties.html#6517" class="Bound">y</a> <a id="6519" class="Symbol">:</a> <a id="6521" href="Cubical.Categories.Functor.Properties.html#4830" class="Bound">C</a> <a id="6523" class="Symbol">.</a><a id="6524" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="6526" class="Symbol">}</a> <a id="6528" class="Symbol">→</a> <a id="6530" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="6537" href="Cubical.Categories.Functor.Properties.html#4832" class="Bound">D</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6542" class="Symbol">.</a><a id="6543" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="6548" href="Cubical.Categories.Functor.Properties.html#6515" class="Bound">x</a><a id="6549" class="Symbol">)</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6554" class="Symbol">.</a><a id="6555" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="6560" href="Cubical.Categories.Functor.Properties.html#6517" class="Bound">y</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Symbol">→</a> <a id="6565" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="6572" href="Cubical.Categories.Functor.Properties.html#4830" class="Bound">C</a> <a id="6574" href="Cubical.Categories.Functor.Properties.html#6515" class="Bound">x</a> <a id="6576" href="Cubical.Categories.Functor.Properties.html#6517" class="Bound">y</a>
    <a id="6582" href="Cubical.Categories.Functor.Properties.html#6504" class="Function">liftIso</a> <a id="6590" href="Cubical.Categories.Functor.Properties.html#6590" class="Bound">f</a> <a id="6592" class="Symbol">.</a><a id="6593" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6597" class="Symbol">=</a> <a id="6599" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6605" class="Symbol">(_</a> <a id="6608" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6610" href="Cubical.Categories.Functor.Properties.html#6462" class="Bound">fullfaith</a> <a id="6620" class="Symbol">_</a> <a id="6622" class="Symbol">_)</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Cubical.Categories.Functor.Properties.html#6590" class="Bound">f</a> <a id="6628" class="Symbol">.</a><a id="6629" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6632" class="Symbol">)</a>
    <a id="6638" href="Cubical.Categories.Functor.Properties.html#6504" class="Function">liftIso</a> <a id="6646" href="Cubical.Categories.Functor.Properties.html#6646" class="Bound">f</a> <a id="6648" class="Symbol">.</a><a id="6649" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6653" class="Symbol">=</a> <a id="6655" href="Cubical.Categories.Functor.Properties.html#5783" class="Function">isFullyFaithful→Conservative</a> <a id="6684" href="Cubical.Categories.Functor.Properties.html#6462" class="Bound">fullfaith</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6701" class="Symbol">(</a><a id="6702" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="6708" href="Cubical.Categories.Functor.Properties.html#4832" class="Bound">D</a><a id="6709" class="Symbol">)</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6716" class="Symbol">(</a><a id="6717" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="6723" class="Symbol">(_</a> <a id="6726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6728" href="Cubical.Categories.Functor.Properties.html#6462" class="Bound">fullfaith</a> <a id="6738" class="Symbol">_</a> <a id="6740" class="Symbol">_)</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Cubical.Categories.Functor.Properties.html#6646" class="Bound">f</a> <a id="6746" class="Symbol">.</a><a id="6747" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6750" class="Symbol">)))</a> <a id="6754" class="Symbol">(</a><a id="6755" href="Cubical.Categories.Functor.Properties.html#6646" class="Bound">f</a> <a id="6757" class="Symbol">.</a><a id="6758" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6761" class="Symbol">))</a>

    <a id="6769" href="Cubical.Categories.Functor.Properties.html#6769" class="Function">liftIso≡</a> <a id="6778" class="Symbol">:</a> <a id="6780" class="Symbol">{</a><a id="6781" href="Cubical.Categories.Functor.Properties.html#6781" class="Bound">x</a> <a id="6783" href="Cubical.Categories.Functor.Properties.html#6783" class="Bound">y</a> <a id="6785" class="Symbol">:</a> <a id="6787" href="Cubical.Categories.Functor.Properties.html#4830" class="Bound">C</a> <a id="6789" class="Symbol">.</a><a id="6790" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="6792" class="Symbol">}</a> <a id="6794" class="Symbol">→</a> <a id="6796" class="Symbol">(</a><a id="6797" href="Cubical.Categories.Functor.Properties.html#6797" class="Bound">f</a> <a id="6799" class="Symbol">:</a> <a id="6801" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="6808" href="Cubical.Categories.Functor.Properties.html#4832" class="Bound">D</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6813" class="Symbol">.</a><a id="6814" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="6819" href="Cubical.Categories.Functor.Properties.html#6781" class="Bound">x</a><a id="6820" class="Symbol">)</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a> <a id="6825" class="Symbol">.</a><a id="6826" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="6831" href="Cubical.Categories.Functor.Properties.html#6783" class="Bound">y</a><a id="6832" class="Symbol">))</a> <a id="6835" class="Symbol">→</a> <a id="6837" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="6843" class="Symbol">{</a><a id="6844" class="Argument">F</a> <a id="6846" class="Symbol">=</a> <a id="6848" href="Cubical.Categories.Functor.Properties.html#4818" class="Bound">F</a><a id="6849" class="Symbol">}</a> <a id="6851" class="Symbol">(</a><a id="6852" href="Cubical.Categories.Functor.Properties.html#6504" class="Function">liftIso</a> <a id="6860" href="Cubical.Categories.Functor.Properties.html#6797" class="Bound">f</a><a id="6861" class="Symbol">)</a> <a id="6863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6865" href="Cubical.Categories.Functor.Properties.html#6797" class="Bound">f</a>
    <a id="6871" href="Cubical.Categories.Functor.Properties.html#6769" class="Function">liftIso≡</a> <a id="6880" href="Cubical.Categories.Functor.Properties.html#6880" class="Bound">f</a> <a id="6882" class="Symbol">=</a> <a id="6884" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="6892" class="Symbol">_</a> <a id="6894" class="Symbol">_</a> <a id="6896" class="Symbol">(</a><a id="6897" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="6903" class="Symbol">(_</a> <a id="6906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6908" href="Cubical.Categories.Functor.Properties.html#6462" class="Bound">fullfaith</a> <a id="6918" class="Symbol">_</a> <a id="6920" class="Symbol">_)</a> <a id="6923" class="Symbol">(</a><a id="6924" href="Cubical.Categories.Functor.Properties.html#6880" class="Bound">f</a> <a id="6926" class="Symbol">.</a><a id="6927" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6930" class="Symbol">))</a>


<a id="6935" class="Comment">-- Functors inducing surjection on objects is essentially surjective</a>

<a id="isSurj-ob→isSurj"></a><a id="7005" href="Cubical.Categories.Functor.Properties.html#7005" class="Function">isSurj-ob→isSurj</a> <a id="7022" class="Symbol">:</a> <a id="7024" class="Symbol">{</a><a id="7025" href="Cubical.Categories.Functor.Properties.html#7025" class="Bound">F</a> <a id="7027" class="Symbol">:</a> <a id="7029" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7037" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="7039" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="7040" class="Symbol">}</a> <a id="7042" class="Symbol">→</a> <a id="7044" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="7057" class="Symbol">(</a><a id="7058" href="Cubical.Categories.Functor.Properties.html#7025" class="Bound">F</a> <a id="7060" class="Symbol">.</a><a id="7061" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="7065" class="Symbol">)</a> <a id="7067" class="Symbol">→</a> <a id="7069" href="Cubical.Categories.Functor.Base.html#1079" class="Function">isEssentiallySurj</a> <a id="7087" href="Cubical.Categories.Functor.Properties.html#7025" class="Bound">F</a>
<a id="7089" href="Cubical.Categories.Functor.Properties.html#7005" class="Function">isSurj-ob→isSurj</a> <a id="7106" href="Cubical.Categories.Functor.Properties.html#7106" class="Bound">surj</a> <a id="7111" href="Cubical.Categories.Functor.Properties.html#7111" class="Bound">y</a> <a id="7113" class="Symbol">=</a> <a id="7115" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">Prop.map</a> <a id="7124" class="Symbol">(λ</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Cubical.Categories.Functor.Properties.html#7128" class="Bound">x</a> <a id="7130" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7132" href="Cubical.Categories.Functor.Properties.html#7132" class="Bound">p</a><a id="7133" class="Symbol">)</a> <a id="7135" class="Symbol">→</a> <a id="7137" href="Cubical.Categories.Functor.Properties.html#7128" class="Bound">x</a> <a id="7139" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7141" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="7151" href="Cubical.Categories.Functor.Properties.html#7132" class="Bound">p</a><a id="7152" class="Symbol">)</a> <a id="7154" class="Symbol">(</a><a id="7155" href="Cubical.Categories.Functor.Properties.html#7106" class="Bound">surj</a> <a id="7160" href="Cubical.Categories.Functor.Properties.html#7111" class="Bound">y</a><a id="7161" class="Symbol">)</a>


<a id="7165" class="Comment">-- Fully-faithful functors induce equivalence on isomorphisms</a>

<a id="isFullyFaithful→isEquivF-Iso"></a><a id="7228" href="Cubical.Categories.Functor.Properties.html#7228" class="Function">isFullyFaithful→isEquivF-Iso</a> <a id="7257" class="Symbol">:</a> <a id="7259" class="Symbol">{</a><a id="7260" href="Cubical.Categories.Functor.Properties.html#7260" class="Bound">F</a> <a id="7262" class="Symbol">:</a> <a id="7264" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7272" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="7274" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="7275" class="Symbol">}</a>
  <a id="7279" class="Symbol">→</a> <a id="7281" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="7297" href="Cubical.Categories.Functor.Properties.html#7260" class="Bound">F</a> <a id="7299" class="Symbol">→</a> <a id="7301" class="Symbol">∀</a> <a id="7303" href="Cubical.Categories.Functor.Properties.html#7303" class="Bound">x</a> <a id="7305" href="Cubical.Categories.Functor.Properties.html#7305" class="Bound">y</a> <a id="7307" class="Symbol">→</a> <a id="7309" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7324" class="Symbol">{</a><a id="7325" class="Argument">F</a> <a id="7327" class="Symbol">=</a> <a id="7329" href="Cubical.Categories.Functor.Properties.html#7260" class="Bound">F</a><a id="7330" class="Symbol">}</a> <a id="7332" class="Symbol">{</a><a id="7333" class="Argument">x</a> <a id="7335" class="Symbol">=</a> <a id="7337" href="Cubical.Categories.Functor.Properties.html#7303" class="Bound">x</a><a id="7338" class="Symbol">}</a> <a id="7340" class="Symbol">{</a><a id="7341" class="Argument">y</a> <a id="7343" class="Symbol">=</a> <a id="7345" href="Cubical.Categories.Functor.Properties.html#7305" class="Bound">y</a><a id="7346" class="Symbol">})</a>
<a id="7349" href="Cubical.Categories.Functor.Properties.html#7228" class="Function">isFullyFaithful→isEquivF-Iso</a> <a id="7378" class="Symbol">{</a><a id="7379" class="Argument">F</a> <a id="7381" class="Symbol">=</a> <a id="7383" href="Cubical.Categories.Functor.Properties.html#7383" class="Bound">F</a><a id="7384" class="Symbol">}</a> <a id="7386" href="Cubical.Categories.Functor.Properties.html#7386" class="Bound">fullfaith</a> <a id="7396" href="Cubical.Categories.Functor.Properties.html#7396" class="Bound">x</a> <a id="7398" href="Cubical.Categories.Functor.Properties.html#7398" class="Bound">y</a> <a id="7400" class="Symbol">=</a>
  <a id="7404" href="Cubical.Data.Sigma.Properties.html#10595" class="Function">Σ-cong-equiv-prop</a> <a id="7422" class="Symbol">(_</a> <a id="7425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7427" href="Cubical.Categories.Functor.Properties.html#7386" class="Bound">fullfaith</a> <a id="7437" href="Cubical.Categories.Functor.Properties.html#7396" class="Bound">x</a> <a id="7439" href="Cubical.Categories.Functor.Properties.html#7398" class="Bound">y</a><a id="7440" class="Symbol">)</a> <a id="7442" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="7454" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="7466" class="Symbol">_</a>
    <a id="7472" class="Symbol">(λ</a> <a id="7475" href="Cubical.Categories.Functor.Properties.html#7475" class="Bound">f</a> <a id="7477" class="Symbol">→</a> <a id="7479" href="Cubical.Categories.Functor.Properties.html#5783" class="Function">isFullyFaithful→Conservative</a> <a id="7508" class="Symbol">{</a><a id="7509" class="Argument">F</a> <a id="7511" class="Symbol">=</a> <a id="7513" href="Cubical.Categories.Functor.Properties.html#7383" class="Bound">F</a><a id="7514" class="Symbol">}</a> <a id="7516" href="Cubical.Categories.Functor.Properties.html#7386" class="Bound">fullfaith</a> <a id="7526" class="Symbol">{</a><a id="7527" class="Argument">f</a> <a id="7529" class="Symbol">=</a> <a id="7531" href="Cubical.Categories.Functor.Properties.html#7475" class="Bound">f</a><a id="7532" class="Symbol">})</a> <a id="7535" class="Symbol">.</a><a id="7536" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>


<a id="7542" class="Comment">-- Functors involving univalent categories</a>

<a id="7586" class="Keyword">module</a> <a id="7593" href="Cubical.Categories.Functor.Properties.html#7593" class="Module">_</a>
  <a id="7597" class="Symbol">(</a><a id="7598" href="Cubical.Categories.Functor.Properties.html#7598" class="Bound">isUnivD</a> <a id="7606" class="Symbol">:</a> <a id="7608" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="7620" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="7621" class="Symbol">)</a>
  <a id="7625" class="Keyword">where</a>

  <a id="7634" class="Keyword">open</a> <a id="7639" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a> <a id="7651" href="Cubical.Categories.Functor.Properties.html#7598" class="Bound">isUnivD</a>

  <a id="7662" class="Comment">-- Essentially surjective functor with univalent target induces surjection on objects</a>

  <a id="7751" href="Cubical.Categories.Functor.Properties.html#7751" class="Function">isSurj→isSurj-ob</a> <a id="7768" class="Symbol">:</a> <a id="7770" class="Symbol">{</a><a id="7771" href="Cubical.Categories.Functor.Properties.html#7771" class="Bound">F</a> <a id="7773" class="Symbol">:</a> <a id="7775" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7783" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="7785" href="Cubical.Categories.Functor.Properties.html#7620" class="Bound">D</a><a id="7786" class="Symbol">}</a> <a id="7788" class="Symbol">→</a> <a id="7790" href="Cubical.Categories.Functor.Base.html#1079" class="Function">isEssentiallySurj</a> <a id="7808" href="Cubical.Categories.Functor.Properties.html#7771" class="Bound">F</a> <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="7825" class="Symbol">(</a><a id="7826" href="Cubical.Categories.Functor.Properties.html#7771" class="Bound">F</a> <a id="7828" class="Symbol">.</a><a id="7829" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="7833" class="Symbol">)</a>
  <a id="7837" href="Cubical.Categories.Functor.Properties.html#7751" class="Function">isSurj→isSurj-ob</a> <a id="7854" href="Cubical.Categories.Functor.Properties.html#7854" class="Bound">surj</a> <a id="7859" href="Cubical.Categories.Functor.Properties.html#7859" class="Bound">y</a> <a id="7861" class="Symbol">=</a> <a id="7863" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">Prop.map</a> <a id="7872" class="Symbol">(λ</a> <a id="7875" class="Symbol">(</a><a id="7876" href="Cubical.Categories.Functor.Properties.html#7876" class="Bound">x</a> <a id="7878" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7880" href="Cubical.Categories.Functor.Properties.html#7880" class="Bound">f</a><a id="7881" class="Symbol">)</a> <a id="7883" class="Symbol">→</a> <a id="7885" href="Cubical.Categories.Functor.Properties.html#7876" class="Bound">x</a> <a id="7887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7889" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="7902" href="Cubical.Categories.Functor.Properties.html#7880" class="Bound">f</a><a id="7903" class="Symbol">)</a> <a id="7905" class="Symbol">(</a><a id="7906" href="Cubical.Categories.Functor.Properties.html#7854" class="Bound">surj</a> <a id="7911" href="Cubical.Categories.Functor.Properties.html#7859" class="Bound">y</a><a id="7912" class="Symbol">)</a>


<a id="7916" class="Keyword">module</a> <a id="7923" href="Cubical.Categories.Functor.Properties.html#7923" class="Module">_</a>
  <a id="7927" class="Symbol">(</a><a id="7928" href="Cubical.Categories.Functor.Properties.html#7928" class="Bound">isUnivC</a> <a id="7936" class="Symbol">:</a> <a id="7938" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="7950" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a><a id="7951" class="Symbol">)</a>
  <a id="7955" class="Symbol">(</a><a id="7956" href="Cubical.Categories.Functor.Properties.html#7956" class="Bound">isUnivD</a> <a id="7964" class="Symbol">:</a> <a id="7966" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="7978" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="7979" class="Symbol">)</a>
  <a id="7983" class="Symbol">{</a><a id="7984" href="Cubical.Categories.Functor.Properties.html#7984" class="Bound">F</a> <a id="7986" class="Symbol">:</a> <a id="7988" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7996" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="7998" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="7999" class="Symbol">}</a>
  <a id="8003" class="Keyword">where</a>

  <a id="8012" class="Keyword">open</a> <a id="8017" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a>

  <a id="8032" class="Comment">-- Fully-faithful functor between univalent target induces embedding on objects</a>

  <a id="8115" href="Cubical.Categories.Functor.Properties.html#8115" class="Function">isFullyFaithful→isEmbd-ob</a> <a id="8141" class="Symbol">:</a> <a id="8143" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="8159" href="Cubical.Categories.Functor.Properties.html#7984" class="Bound">F</a> <a id="8161" class="Symbol">→</a> <a id="8163" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8175" class="Symbol">(</a><a id="8176" href="Cubical.Categories.Functor.Properties.html#7984" class="Bound">F</a> <a id="8178" class="Symbol">.</a><a id="8179" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="8183" class="Symbol">)</a>
  <a id="8187" href="Cubical.Categories.Functor.Properties.html#8115" class="Function">isFullyFaithful→isEmbd-ob</a> <a id="8213" href="Cubical.Categories.Functor.Properties.html#8213" class="Bound">fullfaith</a> <a id="8223" href="Cubical.Categories.Functor.Properties.html#8223" class="Bound">x</a> <a id="8225" href="Cubical.Categories.Functor.Properties.html#8225" class="Bound">y</a> <a id="8227" class="Symbol">=</a>
    <a id="8233" href="Cubical.Foundations.Equiv.Properties.html#9934" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="8267" class="Symbol">_</a> <a id="8269" class="Symbol">(_</a> <a id="8272" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8274" href="Cubical.Categories.Functor.Properties.html#7956" class="Bound">isUnivD</a> <a id="8282" class="Symbol">.</a><a id="8283" href="Cubical.Categories.Category.Base.html#3742" class="Field">univ</a> <a id="8288" class="Symbol">_</a> <a id="8290" class="Symbol">_)</a>
      <a id="8299" class="Symbol">(</a><a id="8300" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8306" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Cubical.Categories.Isomorphism.html#8063" class="Function">F-pathToIso-∘</a> <a id="8329" class="Symbol">{</a><a id="8330" class="Argument">F</a> <a id="8332" class="Symbol">=</a> <a id="8334" href="Cubical.Categories.Functor.Properties.html#7984" class="Bound">F</a><a id="8335" class="Symbol">})</a>
      <a id="8344" class="Symbol">(</a><a id="8345" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="8355" class="Symbol">(_</a> <a id="8358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8360" href="Cubical.Categories.Functor.Properties.html#7928" class="Bound">isUnivC</a> <a id="8368" class="Symbol">.</a><a id="8369" href="Cubical.Categories.Category.Base.html#3742" class="Field">univ</a> <a id="8374" class="Symbol">_</a> <a id="8376" class="Symbol">_)</a>
        <a id="8387" class="Symbol">(_</a> <a id="8390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8392" href="Cubical.Categories.Functor.Properties.html#7228" class="Function">isFullyFaithful→isEquivF-Iso</a> <a id="8421" class="Symbol">{</a><a id="8422" class="Argument">F</a> <a id="8424" class="Symbol">=</a> <a id="8426" href="Cubical.Categories.Functor.Properties.html#7984" class="Bound">F</a><a id="8427" class="Symbol">}</a> <a id="8429" href="Cubical.Categories.Functor.Properties.html#8213" class="Bound">fullfaith</a> <a id="8439" href="Cubical.Categories.Functor.Properties.html#8223" class="Bound">x</a> <a id="8441" href="Cubical.Categories.Functor.Properties.html#8225" class="Bound">y</a><a id="8442" class="Symbol">)</a> <a id="8444" class="Symbol">.</a><a id="8445" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8448" class="Symbol">))</a>

<a id="TransportFunctor"></a><a id="8452" href="Cubical.Categories.Functor.Properties.html#8452" class="Function">TransportFunctor</a> <a id="8469" class="Symbol">:</a> <a id="8471" class="Symbol">(</a><a id="8472" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="8474" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8476" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="8477" class="Symbol">)</a> <a id="8479" class="Symbol">→</a> <a id="8481" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8489" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="8491" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a>
<a id="8493" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="8498" class="Symbol">(</a><a id="8499" href="Cubical.Categories.Functor.Properties.html#8452" class="Function">TransportFunctor</a> <a id="8516" href="Cubical.Categories.Functor.Properties.html#8516" class="Bound">p</a><a id="8517" class="Symbol">)</a> <a id="8519" class="Symbol">=</a> <a id="8521" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8527" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="8530" href="Cubical.Categories.Functor.Properties.html#8516" class="Bound">p</a>
<a id="8532" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="8538" class="Symbol">(</a><a id="8539" href="Cubical.Categories.Functor.Properties.html#8452" class="Function">TransportFunctor</a> <a id="8556" href="Cubical.Categories.Functor.Properties.html#8556" class="Bound">p</a><a id="8557" class="Symbol">)</a> <a id="8559" class="Symbol">{</a><a id="8560" href="Cubical.Categories.Functor.Properties.html#8560" class="Bound">x</a><a id="8561" class="Symbol">}</a> <a id="8563" class="Symbol">{</a><a id="8564" href="Cubical.Categories.Functor.Properties.html#8564" class="Bound">y</a><a id="8565" class="Symbol">}</a> <a id="8567" class="Symbol">=</a>
 <a id="8570" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8580" class="Symbol">λ</a> <a id="8582" href="Cubical.Categories.Functor.Properties.html#8582" class="Bound">i</a> <a id="8584" class="Symbol">→</a> <a id="8586" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8591" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="8600" href="Cubical.Categories.Functor.Properties.html#8556" class="Bound">p</a> <a id="8602" href="Cubical.Categories.Functor.Properties.html#8582" class="Bound">i</a>
   <a id="8607" class="Symbol">(</a><a id="8608" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8625" class="Symbol">(</a><a id="8626" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8631" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="8634" href="Cubical.Categories.Functor.Properties.html#8556" class="Bound">p</a><a id="8635" class="Symbol">)</a> <a id="8637" href="Cubical.Categories.Functor.Properties.html#8560" class="Bound">x</a> <a id="8639" href="Cubical.Categories.Functor.Properties.html#8582" class="Bound">i</a><a id="8640" class="Symbol">)</a>
   <a id="8645" class="Symbol">(</a><a id="8646" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8669" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="8672" href="Cubical.Categories.Functor.Properties.html#8556" class="Bound">p</a><a id="8673" class="Symbol">)</a> <a id="8675" href="Cubical.Categories.Functor.Properties.html#8564" class="Bound">y</a> <a id="8677" href="Cubical.Categories.Functor.Properties.html#8582" class="Bound">i</a><a id="8678" class="Symbol">)</a>
<a id="8680" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Cubical.Categories.Functor.Properties.html#8452" class="Function">TransportFunctor</a> <a id="8703" href="Cubical.Categories.Functor.Properties.html#8703" class="Bound">p</a><a id="8704" class="Symbol">)</a> <a id="8706" class="Symbol">{</a><a id="8707" href="Cubical.Categories.Functor.Properties.html#8707" class="Bound">x</a><a id="8708" class="Symbol">}</a> <a id="8710" href="Cubical.Categories.Functor.Properties.html#8710" class="Bound">i</a> <a id="8712" class="Symbol">=</a>
  <a id="8716" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="8723" class="Symbol">(λ</a> <a id="8726" href="Cubical.Categories.Functor.Properties.html#8726" class="Bound">jj</a> <a id="8729" class="Symbol">→</a> <a id="8731" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="8736" href="Cubical.Categories.Functor.Properties.html#8703" class="Bound">p</a> <a id="8738" class="Symbol">(</a><a id="8739" href="Cubical.Categories.Functor.Properties.html#8710" class="Bound">i</a> <a id="8741" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8743" href="Cubical.Categories.Functor.Properties.html#8726" class="Bound">jj</a><a id="8745" class="Symbol">)</a> <a id="8747" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="8749" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8766" class="Symbol">(λ</a> <a id="8769" href="Cubical.Categories.Functor.Properties.html#8769" class="Bound">i₁</a> <a id="8772" class="Symbol">→</a> <a id="8774" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="8777" class="Symbol">(</a><a id="8778" href="Cubical.Categories.Functor.Properties.html#8703" class="Bound">p</a> <a id="8780" href="Cubical.Categories.Functor.Properties.html#8769" class="Bound">i₁</a><a id="8782" class="Symbol">))</a> <a id="8785" href="Cubical.Categories.Functor.Properties.html#8707" class="Bound">x</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Cubical.Categories.Functor.Properties.html#8710" class="Bound">i</a> <a id="8790" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8792" href="Cubical.Categories.Functor.Properties.html#8726" class="Bound">jj</a><a id="8794" class="Symbol">)</a> <a id="8796" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
          <a id="8808" class="Symbol">(</a><a id="8809" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8826" class="Symbol">(λ</a> <a id="8829" href="Cubical.Categories.Functor.Properties.html#8829" class="Bound">i₁</a> <a id="8832" class="Symbol">→</a> <a id="8834" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="8837" class="Symbol">(</a><a id="8838" href="Cubical.Categories.Functor.Properties.html#8703" class="Bound">p</a> <a id="8840" href="Cubical.Categories.Functor.Properties.html#8829" class="Bound">i₁</a><a id="8842" class="Symbol">))</a> <a id="8845" href="Cubical.Categories.Functor.Properties.html#8707" class="Bound">x</a> <a id="8847" class="Symbol">(</a><a id="8848" href="Cubical.Categories.Functor.Properties.html#8710" class="Bound">i</a> <a id="8850" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8852" href="Cubical.Categories.Functor.Properties.html#8726" class="Bound">jj</a><a id="8854" class="Symbol">)))</a> <a id="8858" href="Cubical.Categories.Functor.Properties.html#8710" class="Bound">i</a>
    <a id="8864" class="Symbol">(</a><a id="8865" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="8868" class="Symbol">(</a><a id="8869" href="Cubical.Categories.Functor.Properties.html#8703" class="Bound">p</a> <a id="8871" href="Cubical.Categories.Functor.Properties.html#8710" class="Bound">i</a><a id="8872" class="Symbol">)</a> <a id="8874" class="Symbol">{(</a><a id="8876" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8899" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="8902" href="Cubical.Categories.Functor.Properties.html#8703" class="Bound">p</a><a id="8903" class="Symbol">)</a> <a id="8905" href="Cubical.Categories.Functor.Properties.html#8707" class="Bound">x</a> <a id="8907" href="Cubical.Categories.Functor.Properties.html#8710" class="Bound">i</a><a id="8908" class="Symbol">)})</a>

<a id="8913" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="8919" class="Symbol">(</a><a id="8920" href="Cubical.Categories.Functor.Properties.html#8452" class="Function">TransportFunctor</a> <a id="8937" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a><a id="8938" class="Symbol">)</a> <a id="8940" class="Symbol">{</a><a id="8941" href="Cubical.Categories.Functor.Properties.html#8941" class="Bound">x</a><a id="8942" class="Symbol">}</a> <a id="8944" class="Symbol">{</a><a id="8945" href="Cubical.Categories.Functor.Properties.html#8945" class="Bound">y</a><a id="8946" class="Symbol">}</a> <a id="8948" class="Symbol">{</a><a id="8949" href="Cubical.Categories.Functor.Properties.html#8949" class="Bound">z</a><a id="8950" class="Symbol">}</a> <a id="8952" href="Cubical.Categories.Functor.Properties.html#8952" class="Bound">f</a> <a id="8954" href="Cubical.Categories.Functor.Properties.html#8954" class="Bound">g</a> <a id="8956" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a> <a id="8958" class="Symbol">=</a>
  <a id="8962" class="Keyword">let</a> <a id="8966" href="Cubical.Categories.Functor.Properties.html#8966" class="Bound">q</a> <a id="8968" class="Symbol">:</a> <a id="8970" class="Symbol">∀</a> <a id="8972" class="Symbol">{</a><a id="8973" href="Cubical.Categories.Functor.Properties.html#8973" class="Bound">x</a> <a id="8975" href="Cubical.Categories.Functor.Properties.html#8975" class="Bound">y</a><a id="8976" class="Symbol">}</a> <a id="8978" class="Symbol">→</a> <a id="8980" class="Symbol">_</a> <a id="8982" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8984" class="Symbol">_</a>
      <a id="8992" href="Cubical.Categories.Functor.Properties.html#8966" class="Bound">q</a> <a id="8994" class="Symbol">=</a> <a id="8996" class="Symbol">λ</a> <a id="8998" class="Symbol">{</a><a id="8999" href="Cubical.Categories.Functor.Properties.html#8999" class="Bound">x</a> <a id="9001" href="Cubical.Categories.Functor.Properties.html#9001" class="Bound">y</a><a id="9002" class="Symbol">}</a> <a id="9004" class="Symbol">→</a> <a id="9006" class="Symbol">λ</a> <a id="9008" href="Cubical.Categories.Functor.Properties.html#9008" class="Bound">i₁</a> <a id="9011" class="Symbol">→</a>
             <a id="9026" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="9031" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a> <a id="9033" href="Cubical.Categories.Functor.Properties.html#9008" class="Bound">i₁</a> <a id="9036" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="9038" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9055" class="Symbol">(λ</a> <a id="9058" href="Cubical.Categories.Functor.Properties.html#9058" class="Bound">i₂</a> <a id="9061" class="Symbol">→</a> <a id="9063" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="9066" class="Symbol">(</a><a id="9067" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a> <a id="9069" href="Cubical.Categories.Functor.Properties.html#9058" class="Bound">i₂</a><a id="9071" class="Symbol">))</a> <a id="9074" href="Cubical.Categories.Functor.Properties.html#8999" class="Bound">x</a> <a id="9076" href="Cubical.Categories.Functor.Properties.html#9008" class="Bound">i₁</a> <a id="9079" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
                        <a id="9105" class="Symbol">(</a><a id="9106" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9123" class="Symbol">(λ</a> <a id="9126" href="Cubical.Categories.Functor.Properties.html#9126" class="Bound">i₂</a> <a id="9129" class="Symbol">→</a> <a id="9131" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="9134" class="Symbol">(</a><a id="9135" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a> <a id="9137" href="Cubical.Categories.Functor.Properties.html#9126" class="Bound">i₂</a><a id="9139" class="Symbol">))</a> <a id="9142" href="Cubical.Categories.Functor.Properties.html#9001" class="Bound">y</a> <a id="9144" href="Cubical.Categories.Functor.Properties.html#9008" class="Bound">i₁</a><a id="9146" class="Symbol">)</a>
  <a id="9150" class="Keyword">in</a> <a id="9153" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="9160" class="Symbol">(λ</a> <a id="9163" href="Cubical.Categories.Functor.Properties.html#9163" class="Bound">jj</a> <a id="9166" class="Symbol">→</a> <a id="9168" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="9173" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a> <a id="9175" class="Symbol">(</a><a id="9176" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a> <a id="9178" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9180" href="Cubical.Categories.Functor.Properties.html#9163" class="Bound">jj</a><a id="9182" class="Symbol">)</a>
       <a id="9191" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="9193" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9210" class="Symbol">(λ</a> <a id="9213" href="Cubical.Categories.Functor.Properties.html#9213" class="Bound">i₁</a> <a id="9216" class="Symbol">→</a> <a id="9218" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a> <a id="9224" href="Cubical.Categories.Functor.Properties.html#9213" class="Bound">i₁</a><a id="9226" class="Symbol">))</a> <a id="9229" href="Cubical.Categories.Functor.Properties.html#8941" class="Bound">x</a> <a id="9231" class="Symbol">(</a><a id="9232" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a> <a id="9234" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9236" href="Cubical.Categories.Functor.Properties.html#9163" class="Bound">jj</a><a id="9238" class="Symbol">)</a> <a id="9240" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
        <a id="9250" class="Symbol">(</a><a id="9251" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9268" class="Symbol">(λ</a> <a id="9271" href="Cubical.Categories.Functor.Properties.html#9271" class="Bound">i₁</a> <a id="9274" class="Symbol">→</a> <a id="9276" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="9279" class="Symbol">(</a><a id="9280" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a> <a id="9282" href="Cubical.Categories.Functor.Properties.html#9271" class="Bound">i₁</a><a id="9284" class="Symbol">))</a> <a id="9287" href="Cubical.Categories.Functor.Properties.html#8949" class="Bound">z</a> <a id="9289" class="Symbol">(</a><a id="9290" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a> <a id="9292" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9294" href="Cubical.Categories.Functor.Properties.html#9163" class="Bound">jj</a><a id="9296" class="Symbol">)))</a> <a id="9300" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a>
     <a id="9307" class="Symbol">(</a><a id="9308" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="9312" class="Symbol">(</a><a id="9313" href="Cubical.Categories.Functor.Properties.html#8937" class="Bound">p</a> <a id="9315" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a><a id="9316" class="Symbol">)</a> <a id="9318" class="Symbol">(</a><a id="9319" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9336" href="Cubical.Categories.Functor.Properties.html#8966" class="Bound">q</a> <a id="9338" href="Cubical.Categories.Functor.Properties.html#8952" class="Bound">f</a> <a id="9340" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a><a id="9341" class="Symbol">)</a> <a id="9343" class="Symbol">(</a><a id="9344" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9361" href="Cubical.Categories.Functor.Properties.html#8966" class="Bound">q</a> <a id="9363" href="Cubical.Categories.Functor.Properties.html#8954" class="Bound">g</a> <a id="9365" href="Cubical.Categories.Functor.Properties.html#8956" class="Bound">i</a><a id="9366" class="Symbol">))</a>


<a id="9371" class="Keyword">module</a> <a id="9378" href="Cubical.Categories.Functor.Properties.html#9378" class="Module">_</a> <a id="9380" class="Symbol">{</a><a id="9381" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="9383" class="Symbol">:</a> <a id="9385" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="9393" href="Cubical.Categories.Functor.Properties.html#864" class="Generalizable">C</a> <a id="9395" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a><a id="9396" class="Symbol">}</a> <a id="9398" class="Symbol">{</a><a id="9399" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a> <a id="9401" class="Symbol">:</a> <a id="9403" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="9411" href="Cubical.Categories.Functor.Properties.html#866" class="Generalizable">D</a> <a id="9413" href="Cubical.Categories.Functor.Properties.html#868" class="Generalizable">E</a><a id="9414" class="Symbol">}</a> <a id="9416" class="Keyword">where</a>
  <a id="9424" class="Keyword">open</a> <a id="9429" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="9440" class="Keyword">open</a> <a id="9445" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="9456" class="Keyword">module</a> <a id="9463" href="Cubical.Categories.Functor.Properties.html#9463" class="Module">_</a>
    <a id="9469" class="Symbol">(</a><a id="9470" href="Cubical.Categories.Functor.Properties.html#9470" class="Bound">isFullyFaithfulF</a> <a id="9487" class="Symbol">:</a> <a id="9489" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="9505" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a><a id="9506" class="Symbol">)</a>
    <a id="9512" class="Symbol">(</a><a id="9513" href="Cubical.Categories.Functor.Properties.html#9513" class="Bound">isFullyFaithfulG</a> <a id="9530" class="Symbol">:</a> <a id="9532" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="9548" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a><a id="9549" class="Symbol">)</a>
    <a id="9555" class="Keyword">where</a>
    <a id="9565" href="Cubical.Categories.Functor.Properties.html#9565" class="Function">isFullyFaithfulG∘F</a> <a id="9584" class="Symbol">:</a> <a id="9586" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="9602" class="Symbol">(</a><a id="9603" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a> <a id="9605" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="9608" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a><a id="9609" class="Symbol">)</a>
    <a id="9615" href="Cubical.Categories.Functor.Properties.html#9565" class="Function">isFullyFaithfulG∘F</a> <a id="9634" href="Cubical.Categories.Functor.Properties.html#9634" class="Bound">x</a> <a id="9636" href="Cubical.Categories.Functor.Properties.html#9636" class="Bound">y</a> <a id="9638" class="Symbol">=</a>
      <a id="9646" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a>
        <a id="9667" class="Symbol">(</a><a id="9668" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="9678" class="Symbol">(_</a> <a id="9681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9683" href="Cubical.Categories.Functor.Properties.html#9470" class="Bound">isFullyFaithfulF</a> <a id="9700" href="Cubical.Categories.Functor.Properties.html#9634" class="Bound">x</a> <a id="9702" href="Cubical.Categories.Functor.Properties.html#9636" class="Bound">y</a><a id="9703" class="Symbol">)</a>
                 <a id="9722" class="Symbol">(_</a> <a id="9725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9727" href="Cubical.Categories.Functor.Properties.html#9513" class="Bound">isFullyFaithfulG</a> <a id="9744" class="Symbol">(</a><a id="9745" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="9747" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="9749" href="Cubical.Categories.Functor.Properties.html#9634" class="Bound">x</a> <a id="9751" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="9752" class="Symbol">)</a> <a id="9754" class="Symbol">(</a><a id="9755" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="9757" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="9759" href="Cubical.Categories.Functor.Properties.html#9636" class="Bound">y</a> <a id="9761" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="9762" class="Symbol">)))</a>

  <a id="9769" class="Keyword">module</a> <a id="9776" href="Cubical.Categories.Functor.Properties.html#9776" class="Module">_</a>
    <a id="9782" class="Symbol">(</a><a id="9783" href="Cubical.Categories.Functor.Properties.html#9783" class="Bound">isFullG</a> <a id="9791" class="Symbol">:</a> <a id="9793" href="Cubical.Categories.Functor.Base.html#852" class="Function">isFull</a> <a id="9800" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a><a id="9801" class="Symbol">)</a>
    <a id="9807" class="Symbol">(</a><a id="9808" href="Cubical.Categories.Functor.Properties.html#9808" class="Bound">isFullF</a> <a id="9816" class="Symbol">:</a> <a id="9818" href="Cubical.Categories.Functor.Base.html#852" class="Function">isFull</a> <a id="9825" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a><a id="9826" class="Symbol">)</a>
    <a id="9832" class="Keyword">where</a>
    <a id="9842" href="Cubical.Categories.Functor.Properties.html#9842" class="Function">isFullG∘F</a> <a id="9852" class="Symbol">:</a> <a id="9854" href="Cubical.Categories.Functor.Base.html#852" class="Function">isFull</a> <a id="9861" class="Symbol">(</a><a id="9862" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a> <a id="9864" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="9867" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a><a id="9868" class="Symbol">)</a>
    <a id="9874" href="Cubical.Categories.Functor.Properties.html#9842" class="Function">isFullG∘F</a> <a id="9884" href="Cubical.Categories.Functor.Properties.html#9884" class="Bound">x</a> <a id="9886" href="Cubical.Categories.Functor.Properties.html#9886" class="Bound">y</a> <a id="9888" href="Cubical.Categories.Functor.Properties.html#9888" class="Bound">G∘F[f]</a> <a id="9895" class="Symbol">=</a>
      <a id="9903" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a>
        <a id="9915" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
        <a id="9939" class="Symbol">(λ</a> <a id="9942" href="Cubical.Categories.Functor.Properties.html#9942" class="Bound">Ff</a> <a id="9945" class="Symbol">→</a> <a id="9947" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a>
          <a id="9961" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
          <a id="9987" class="Symbol">(λ</a> <a id="9990" href="Cubical.Categories.Functor.Properties.html#9990" class="Bound">f</a> <a id="9992" class="Symbol">→</a> <a id="9994" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9996" href="Cubical.Categories.Functor.Properties.html#9990" class="Bound">f</a> <a id="9998" class="Symbol">.</a><a id="9999" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10005" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10010" class="Symbol">(</a><a id="10011" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a> <a id="10013" class="Symbol">.</a><a id="10014" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="10019" class="Symbol">)</a> <a id="10021" class="Symbol">(</a><a id="10022" href="Cubical.Categories.Functor.Properties.html#9990" class="Bound">f</a> <a id="10024" class="Symbol">.</a><a id="10025" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10028" class="Symbol">)</a> <a id="10030" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10032" href="Cubical.Categories.Functor.Properties.html#9942" class="Bound">Ff</a> <a id="10035" class="Symbol">.</a><a id="10036" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10040" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="10042" class="Symbol">)</a>
          <a id="10054" class="Symbol">(</a><a id="10055" href="Cubical.Categories.Functor.Properties.html#9808" class="Bound">isFullF</a> <a id="10063" href="Cubical.Categories.Functor.Properties.html#9884" class="Bound">x</a> <a id="10065" href="Cubical.Categories.Functor.Properties.html#9886" class="Bound">y</a> <a id="10067" class="Symbol">(</a><a id="10068" href="Cubical.Categories.Functor.Properties.html#9942" class="Bound">Ff</a> <a id="10071" class="Symbol">.</a><a id="10072" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10075" class="Symbol">)))</a>
        <a id="10087" class="Symbol">(</a><a id="10088" href="Cubical.Categories.Functor.Properties.html#9783" class="Bound">isFullG</a> <a id="10096" class="Symbol">(</a><a id="10097" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="10099" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10101" href="Cubical.Categories.Functor.Properties.html#9884" class="Bound">x</a> <a id="10103" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="10104" class="Symbol">)</a> <a id="10106" class="Symbol">(</a><a id="10107" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="10109" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10111" href="Cubical.Categories.Functor.Properties.html#9886" class="Bound">y</a> <a id="10113" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="10114" class="Symbol">)</a> <a id="10116" href="Cubical.Categories.Functor.Properties.html#9888" class="Bound">G∘F[f]</a><a id="10122" class="Symbol">)</a>

  <a id="10127" class="Keyword">module</a> <a id="10134" href="Cubical.Categories.Functor.Properties.html#10134" class="Module">_</a>
    <a id="10140" class="Symbol">(</a><a id="10141" href="Cubical.Categories.Functor.Properties.html#10141" class="Bound">isFaithfulF</a> <a id="10153" class="Symbol">:</a> <a id="10155" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="10166" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a><a id="10167" class="Symbol">)</a>
    <a id="10173" class="Symbol">(</a><a id="10174" href="Cubical.Categories.Functor.Properties.html#10174" class="Bound">isFaithfulG</a> <a id="10186" class="Symbol">:</a> <a id="10188" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="10199" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a><a id="10200" class="Symbol">)</a>
    <a id="10206" class="Keyword">where</a>

    <a id="10217" href="Cubical.Categories.Functor.Properties.html#10217" class="Function">isFaithfulG∘F</a> <a id="10231" class="Symbol">:</a> <a id="10233" href="Cubical.Categories.Functor.Base.html#942" class="Function">isFaithful</a> <a id="10244" class="Symbol">(</a><a id="10245" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a> <a id="10247" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="10250" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a><a id="10251" class="Symbol">)</a>
    <a id="10257" href="Cubical.Categories.Functor.Properties.html#10217" class="Function">isFaithfulG∘F</a> <a id="10271" href="Cubical.Categories.Functor.Properties.html#10271" class="Bound">x</a> <a id="10273" href="Cubical.Categories.Functor.Properties.html#10273" class="Bound">y</a> <a id="10275" class="Symbol">=</a>
      <a id="10283" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a>
        <a id="10307" class="Symbol">(</a><a id="10308" href="Cubical.Functions.Embedding.html#8508" class="Function">compEmbedding</a>
        <a id="10330" class="Symbol">((λ</a> <a id="10334" href="Cubical.Categories.Functor.Properties.html#10334" class="Bound">v</a> <a id="10336" class="Symbol">→</a> <a id="10338" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="10344" href="Cubical.Categories.Functor.Properties.html#9399" class="Bound">G</a> <a id="10346" href="Cubical.Categories.Functor.Properties.html#10334" class="Bound">v</a><a id="10347" class="Symbol">)</a> <a id="10349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="10361" class="Symbol">(</a><a id="10362" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="10375" class="Symbol">(</a><a id="10376" href="Cubical.Categories.Functor.Properties.html#9413" class="Bound">E</a> <a id="10378" class="Symbol">.</a><a id="10379" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="10387" class="Symbol">)</a> <a id="10389" class="Symbol">(</a><a id="10390" href="Cubical.Categories.Functor.Properties.html#10174" class="Bound">isFaithfulG</a> <a id="10402" class="Symbol">(</a><a id="10403" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="10405" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10407" href="Cubical.Categories.Functor.Properties.html#10271" class="Bound">x</a> <a id="10409" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="10410" class="Symbol">)</a> <a id="10412" class="Symbol">(</a><a id="10413" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="10415" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="10417" href="Cubical.Categories.Functor.Properties.html#10273" class="Bound">y</a> <a id="10419" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="10420" class="Symbol">)</a> <a id="10422" class="Symbol">_</a> <a id="10424" class="Symbol">_)))</a>
        <a id="10437" class="Symbol">((λ</a> <a id="10441" href="Cubical.Categories.Functor.Properties.html#10441" class="Bound">z</a> <a id="10443" class="Symbol">→</a> <a id="10445" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="10451" href="Cubical.Categories.Functor.Properties.html#9381" class="Bound">F</a> <a id="10453" href="Cubical.Categories.Functor.Properties.html#10441" class="Bound">z</a><a id="10454" class="Symbol">)</a> <a id="10456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="10468" class="Symbol">(</a><a id="10469" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Cubical.Categories.Functor.Properties.html#9395" class="Bound">D</a> <a id="10485" class="Symbol">.</a><a id="10486" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="10494" class="Symbol">)</a> <a id="10496" class="Symbol">(</a><a id="10497" href="Cubical.Categories.Functor.Properties.html#10141" class="Bound">isFaithfulF</a> <a id="10509" href="Cubical.Categories.Functor.Properties.html#10271" class="Bound">x</a> <a id="10511" href="Cubical.Categories.Functor.Properties.html#10273" class="Bound">y</a> <a id="10513" class="Symbol">_</a> <a id="10515" class="Symbol">_)))</a> <a id="10520" class="Symbol">.</a><a id="10521" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10524" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.RecursiveCoalgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor.RecursiveCoalgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{- Recursive Coalgebras for a functor. Adapted from
https://arxiv.org/src/2405.09504/anc/Coalgebra.Recursive.html
as well as ./(Co)algebra,
and cubical/Cubical.Categories.Limits.Initial
-}</a>
<a id="230" class="Keyword">module</a> <a id="237" href="Cubical.Categories.Functor.RecursiveCoalgebra.html" class="Module">Cubical.Categories.Functor.RecursiveCoalgebra</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>

<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Cubical.Categories.Functor.Algebra.html" class="Module">Cubical.Categories.Functor.Algebra</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Categories.Functor.Coalgebra.html" class="Module">Cubical.Categories.Functor.Coalgebra</a>


<a id="581" class="Keyword">private</a>
  <a id="591" class="Keyword">variable</a>
    <a id="604" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#604" class="Generalizable">ℓ</a> <a id="606" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#606" class="Generalizable">ℓ&#39;</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="618" class="Keyword">module</a> <a id="625" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#625" class="Module">_</a> <a id="627" class="Symbol">{</a><a id="628" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="630" class="Symbol">:</a> <a id="632" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="641" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#604" class="Generalizable">ℓ</a> <a id="643" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#606" class="Generalizable">ℓ&#39;</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="650" class="Symbol">:</a> <a id="652" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="660" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="662" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a><a id="663" class="Symbol">)</a> <a id="665" class="Keyword">where</a>
  <a id="673" class="Keyword">open</a> <a id="678" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="689" class="Keyword">open</a> <a id="694" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="703" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">()</a> <a id="714" class="Keyword">renaming</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="728" class="Symbol">to</a> <a id="731" class="Field Operator">_⨾_</a><a id="734" class="Symbol">)</a>
  <a id="738" class="Keyword">open</a> <a id="743" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a> <a id="751" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a>

  <a id="756" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#756" class="Function">isC2AMorph</a> <a id="767" class="Symbol">:</a> <a id="769" class="Symbol">∀</a> <a id="771" class="Symbol">{</a><a id="772" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#772" class="Bound">a</a> <a id="774" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#774" class="Bound">b</a><a id="775" class="Symbol">}</a> <a id="777" class="Symbol">→</a> <a id="779" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="792" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="794" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#772" class="Bound">a</a> <a id="796" class="Symbol">→</a> <a id="798" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="809" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="811" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#774" class="Bound">b</a> <a id="813" class="Symbol">→</a> <a id="815" class="Symbol">(</a><a id="816" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="818" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="820" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#772" class="Bound">a</a> <a id="822" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="824" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#774" class="Bound">b</a> <a id="826" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">→</a> <a id="831" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="836" class="Symbol">_</a>
  <a id="840" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#756" class="Function">isC2AMorph</a> <a id="851" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#851" class="Bound">α</a> <a id="853" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#853" class="Bound">κ</a> <a id="855" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#855" class="Bound">ϕ</a> <a id="857" class="Symbol">=</a>  <a id="860" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#855" class="Bound">ϕ</a> <a id="862" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="864" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#851" class="Bound">α</a> <a id="866" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#731" class="Function Operator">⨾</a> <a id="868" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="874" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#855" class="Bound">ϕ</a> <a id="876" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#731" class="Function Operator">⨾</a> <a id="878" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#853" class="Bound">κ</a>

  <a id="883" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#883" class="Function">isPropIsC2AMorph</a> <a id="900" class="Symbol">:</a> <a id="902" class="Symbol">∀</a> <a id="904" class="Symbol">{</a><a id="905" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#905" class="Bound">a</a> <a id="907" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#907" class="Bound">b</a><a id="908" class="Symbol">}</a> <a id="910" class="Symbol">→</a>
                       <a id="935" class="Symbol">(</a><a id="936" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#936" class="Bound">α</a> <a id="938" class="Symbol">:</a> <a id="940" href="Cubical.Categories.Functor.Coalgebra.html#516" class="Function">CoalgebraFor</a> <a id="953" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="955" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#905" class="Bound">a</a><a id="956" class="Symbol">)(</a><a id="958" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#958" class="Bound">β</a> <a id="960" class="Symbol">:</a> <a id="962" href="Cubical.Categories.Functor.Algebra.html#634" class="Function">AlgebraFor</a> <a id="973" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="975" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#907" class="Bound">b</a><a id="976" class="Symbol">)</a>
                       <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1002" class="Bound">ϕ</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="1008" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1010" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#905" class="Bound">a</a> <a id="1012" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1014" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#907" class="Bound">b</a> <a id="1016" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1017" class="Symbol">)</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#756" class="Function">isC2AMorph</a> <a id="1040" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#936" class="Bound">α</a> <a id="1042" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#958" class="Bound">β</a> <a id="1044" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1002" class="Bound">ϕ</a><a id="1045" class="Symbol">)</a>
  <a id="1049" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#883" class="Function">isPropIsC2AMorph</a> <a id="1066" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1066" class="Bound">α</a> <a id="1068" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1068" class="Bound">β</a> <a id="1070" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1070" class="Bound">ϕ</a> <a id="1072" class="Symbol">=</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="1077" class="Symbol">.</a><a id="1078" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="1086" class="Symbol">)</a> <a id="1088" class="Symbol">_</a> <a id="1090" class="Symbol">_</a>

  <a id="1095" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1095" class="Function">C2AMorph</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a> <a id="1116" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="1118" class="Symbol">→</a> <a id="1120" href="Cubical.Categories.Functor.Algebra.html#1043" class="Function">Algebra</a> <a id="1128" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1137" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#643" class="Bound">ℓ&#39;</a>
  <a id="1142" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1095" class="Function">C2AMorph</a> <a id="1151" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1151" class="Bound">α</a> <a id="1153" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1153" class="Bound">β</a> <a id="1155" class="Symbol">=</a>
    <a id="1161" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1164" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1164" class="Bound">ϕ</a> <a id="1166" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1168" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="1170" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1172" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1151" class="Bound">α</a> <a id="1174" class="Symbol">.</a><a id="1175" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1179" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1181" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1153" class="Bound">β</a> <a id="1183" class="Symbol">.</a><a id="1184" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1188" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="1190" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1192" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#756" class="Function">isC2AMorph</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1151" class="Bound">α</a> <a id="1206" class="Symbol">.</a><a id="1207" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1210" class="Symbol">)</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1153" class="Bound">β</a> <a id="1215" class="Symbol">.</a><a id="1216" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1219" class="Symbol">)</a> <a id="1221" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1164" class="Bound">ϕ</a>

  <a id="1226" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1226" class="Function">isSetC2AMorphs</a> <a id="1241" class="Symbol">:</a> <a id="1243" class="Symbol">∀</a> <a id="1245" class="Symbol">{</a><a id="1246" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1246" class="Bound">α</a> <a id="1248" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1248" class="Bound">β</a><a id="1249" class="Symbol">}</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1095" class="Function">C2AMorph</a> <a id="1269" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1246" class="Bound">α</a> <a id="1271" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1248" class="Bound">β</a><a id="1272" class="Symbol">)</a>
  <a id="1276" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1226" class="Function">isSetC2AMorphs</a> <a id="1291" class="Symbol">{</a><a id="1292" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1292" class="Bound">x</a><a id="1293" class="Symbol">}{</a><a id="1295" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1295" class="Bound">y</a><a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">=</a>
    <a id="1304" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#628" class="Bound">C</a> <a id="1314" class="Symbol">.</a><a id="1315" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a><a id="1323" class="Symbol">)</a>
      <a id="1331" class="Symbol">(λ</a> <a id="1334" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1334" class="Bound">ϕ</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#883" class="Function">isPropIsC2AMorph</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1292" class="Bound">x</a> <a id="1372" class="Symbol">.</a><a id="1373" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1295" class="Bound">y</a> <a id="1381" class="Symbol">.</a><a id="1382" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1385" class="Symbol">)</a> <a id="1387" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1334" class="Bound">ϕ</a><a id="1388" class="Symbol">))</a>

  <a id="1394" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1394" class="Function">isRecursive</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a> <a id="1418" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1434" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#641" class="Bound">ℓ</a> <a id="1436" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#643" class="Bound">ℓ&#39;</a><a id="1438" class="Symbol">)</a>
  <a id="1442" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1394" class="Function">isRecursive</a> <a id="1454" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1454" class="Bound">α</a> <a id="1456" class="Symbol">=</a> <a id="1458" class="Symbol">∀</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1461" class="Bound">κ</a> <a id="1463" class="Symbol">:</a> <a id="1465" href="Cubical.Categories.Functor.Algebra.html#1043" class="Function">Algebra</a> <a id="1473" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1095" class="Function">C2AMorph</a> <a id="1496" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1454" class="Bound">α</a> <a id="1498" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1461" class="Bound">κ</a><a id="1499" class="Symbol">)</a>

  <a id="1504" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1504" class="Function">isPropIsRecursive</a> <a id="1522" class="Symbol">:</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1525" class="Bound">x</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a> <a id="1539" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#648" class="Bound">F</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1394" class="Function">isRecursive</a> <a id="1564" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1525" class="Bound">x</a><a id="1565" class="Symbol">)</a>
  <a id="1569" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1504" class="Function">isPropIsRecursive</a> <a id="1587" class="Symbol">_</a> <a id="1589" class="Symbol">=</a> <a id="1591" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="1599" class="Symbol">λ</a> <a id="1601" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1601" class="Bound">_</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a> <a id="87" class="Keyword">public</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Categories.Functor.Compose.html" class="Module">Cubical.Categories.Functor.Compose</a> <a id="141" class="Keyword">public</a>
<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Cubical.Categories.Functor.Properties.html" class="Module">Cubical.Categories.Functor.Properties</a> <a id="198" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Functors.Constant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Functors.Constant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.Functors.Constant.html" class="Module">Cubical.Categories.Functors.Constant</a> <a id="46" class="Keyword">where</a>

<a id="53" class="Keyword">open</a> <a id="58" class="Keyword">import</a> <a id="65" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>

<a id="178" class="Keyword">private</a>
  <a id="188" class="Keyword">variable</a>
    <a id="201" href="Cubical.Categories.Functors.Constant.html#201" class="Generalizable">ℓC</a> <a id="204" href="Cubical.Categories.Functors.Constant.html#204" class="Generalizable">ℓC&#39;</a> <a id="208" href="Cubical.Categories.Functors.Constant.html#208" class="Generalizable">ℓD</a> <a id="211" href="Cubical.Categories.Functors.Constant.html#211" class="Generalizable">ℓD&#39;</a> <a id="215" class="Symbol">:</a> <a id="217" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="224" class="Keyword">open</a> <a id="229" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="238" class="Keyword">open</a> <a id="243" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="Constant"></a><a id="252" href="Cubical.Categories.Functors.Constant.html#252" class="Function">Constant</a> <a id="261" class="Symbol">:</a> <a id="263" class="Symbol">(</a><a id="264" href="Cubical.Categories.Functors.Constant.html#264" class="Bound">C</a> <a id="266" class="Symbol">:</a> <a id="268" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="277" href="Cubical.Categories.Functors.Constant.html#201" class="Generalizable">ℓC</a> <a id="280" href="Cubical.Categories.Functors.Constant.html#204" class="Generalizable">ℓC&#39;</a><a id="283" class="Symbol">)</a> <a id="285" class="Symbol">(</a><a id="286" href="Cubical.Categories.Functors.Constant.html#286" class="Bound">D</a> <a id="288" class="Symbol">:</a> <a id="290" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="299" href="Cubical.Categories.Functors.Constant.html#208" class="Generalizable">ℓD</a> <a id="302" href="Cubical.Categories.Functors.Constant.html#211" class="Generalizable">ℓD&#39;</a><a id="305" class="Symbol">)</a> <a id="307" class="Symbol">(</a><a id="308" href="Cubical.Categories.Functors.Constant.html#308" class="Bound">d</a> <a id="310" class="Symbol">:</a> <a id="312" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="315" href="Cubical.Categories.Functors.Constant.html#286" class="Bound">D</a><a id="316" class="Symbol">)</a> <a id="318" class="Symbol">→</a> <a id="320" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="328" href="Cubical.Categories.Functors.Constant.html#264" class="Bound">C</a> <a id="330" href="Cubical.Categories.Functors.Constant.html#286" class="Bound">D</a>
<a id="332" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="337" class="Symbol">(</a><a id="338" href="Cubical.Categories.Functors.Constant.html#252" class="Function">Constant</a> <a id="347" href="Cubical.Categories.Functors.Constant.html#347" class="Bound">C</a> <a id="349" href="Cubical.Categories.Functors.Constant.html#349" class="Bound">D</a> <a id="351" href="Cubical.Categories.Functors.Constant.html#351" class="Bound">d</a><a id="352" class="Symbol">)</a> <a id="354" href="Cubical.Categories.Functors.Constant.html#354" class="Bound">c</a> <a id="356" class="Symbol">=</a> <a id="358" href="Cubical.Categories.Functors.Constant.html#351" class="Bound">d</a>
<a id="360" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="366" class="Symbol">(</a><a id="367" href="Cubical.Categories.Functors.Constant.html#252" class="Function">Constant</a> <a id="376" href="Cubical.Categories.Functors.Constant.html#376" class="Bound">C</a> <a id="378" href="Cubical.Categories.Functors.Constant.html#378" class="Bound">D</a> <a id="380" href="Cubical.Categories.Functors.Constant.html#380" class="Bound">d</a><a id="381" class="Symbol">)</a> <a id="383" href="Cubical.Categories.Functors.Constant.html#383" class="Bound">φ</a> <a id="385" class="Symbol">=</a> <a id="387" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="390" href="Cubical.Categories.Functors.Constant.html#378" class="Bound">D</a>
<a id="392" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="397" class="Symbol">(</a><a id="398" href="Cubical.Categories.Functors.Constant.html#252" class="Function">Constant</a> <a id="407" href="Cubical.Categories.Functors.Constant.html#407" class="Bound">C</a> <a id="409" href="Cubical.Categories.Functors.Constant.html#409" class="Bound">D</a> <a id="411" href="Cubical.Categories.Functors.Constant.html#411" class="Bound">d</a><a id="412" class="Symbol">)</a> <a id="414" class="Symbol">=</a> <a id="416" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="421" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="427" class="Symbol">(</a><a id="428" href="Cubical.Categories.Functors.Constant.html#252" class="Function">Constant</a> <a id="437" href="Cubical.Categories.Functors.Constant.html#437" class="Bound">C</a> <a id="439" href="Cubical.Categories.Functors.Constant.html#439" class="Bound">D</a> <a id="441" href="Cubical.Categories.Functors.Constant.html#441" class="Bound">d</a><a id="442" class="Symbol">)</a> <a id="444" href="Cubical.Categories.Functors.Constant.html#444" class="Bound">φ</a> <a id="446" href="Cubical.Categories.Functors.Constant.html#446" class="Bound">χ</a> <a id="448" class="Symbol">=</a> <a id="450" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="454" class="Symbol">(</a><a id="455" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="460" href="Cubical.Categories.Functors.Constant.html#439" class="Bound">D</a> <a id="462" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Instances.Cospan.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Instances.Cospan</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Instances.Cospan.html" class="Module">Cubical.Categories.Instances.Cospan</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>

<a id="193" class="Keyword">open</a> <a id="198" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

<a id="208" class="Keyword">data</a> <a id="𝟛"></a><a id="213" href="Cubical.Categories.Instances.Cospan.html#213" class="Datatype">𝟛</a> <a id="215" class="Symbol">:</a> <a id="217" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="222" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a> <a id="229" class="Keyword">where</a>
  <a id="𝟛.⓪"></a><a id="237" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="239" class="Symbol">:</a> <a id="241" href="Cubical.Categories.Instances.Cospan.html#213" class="Datatype">𝟛</a>
  <a id="𝟛.①"></a><a id="245" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="247" class="Symbol">:</a> <a id="249" href="Cubical.Categories.Instances.Cospan.html#213" class="Datatype">𝟛</a>
  <a id="𝟛.②"></a><a id="253" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="255" class="Symbol">:</a> <a id="257" href="Cubical.Categories.Instances.Cospan.html#213" class="Datatype">𝟛</a>

<a id="CospanCat"></a><a id="260" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="270" class="Symbol">:</a> <a id="272" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="281" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a> <a id="288" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="295" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="305" class="Symbol">.</a><a id="306" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="309" class="Symbol">=</a> <a id="311" href="Cubical.Categories.Instances.Cospan.html#213" class="Datatype">𝟛</a>

<a id="314" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="324" class="Symbol">.</a><a id="325" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="334" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="336" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="338" class="Symbol">=</a> <a id="340" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="345" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="355" class="Symbol">.</a><a id="356" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="365" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="367" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="369" class="Symbol">=</a> <a id="371" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="376" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="386" class="Symbol">.</a><a id="387" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="396" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="398" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="400" class="Symbol">=</a> <a id="402" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="407" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="417" class="Symbol">.</a><a id="418" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="427" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="429" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="431" class="Symbol">=</a> <a id="433" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="438" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="448" class="Symbol">.</a><a id="449" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="458" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="460" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="462" class="Symbol">=</a> <a id="464" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="469" href="Cubical.Categories.Instances.Cospan.html#260" class="CatchallClause Function">CospanCat</a><a id="478" class="CatchallClause"> </a><a id="479" class="CatchallClause Symbol">.</a><a id="480" href="Cubical.Categories.Category.Base.html#445" class="CatchallClause Field Operator">Hom[_,_]</a><a id="488" class="CatchallClause"> </a><a id="489" class="CatchallClause Symbol">_</a><a id="490" class="CatchallClause"> </a><a id="491" class="CatchallClause Symbol">_</a> <a id="493" class="Symbol">=</a> <a id="495" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="498" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="508" class="Symbol">.</a><a id="509" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="513" class="Symbol">{</a><a id="514" class="Argument">x</a> <a id="516" class="Symbol">=</a> <a id="518" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="519" class="Symbol">}</a> <a id="521" class="Symbol">{</a><a id="522" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="523" class="Symbol">}</a> <a id="525" class="Symbol">{</a><a id="526" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="527" class="Symbol">}</a> <a id="529" href="Cubical.Categories.Instances.Cospan.html#529" class="Bound">f</a> <a id="531" href="Cubical.Categories.Instances.Cospan.html#531" class="Bound">g</a> <a id="533" class="Symbol">=</a> <a id="535" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="538" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="548" class="Symbol">.</a><a id="549" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="553" class="Symbol">{</a><a id="554" class="Argument">x</a> <a id="556" class="Symbol">=</a> <a id="558" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="559" class="Symbol">}</a> <a id="561" class="Symbol">{</a><a id="562" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="563" class="Symbol">}</a> <a id="565" class="Symbol">{</a><a id="566" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="567" class="Symbol">}</a> <a id="569" href="Cubical.Categories.Instances.Cospan.html#569" class="Bound">f</a> <a id="571" href="Cubical.Categories.Instances.Cospan.html#571" class="Bound">g</a> <a id="573" class="Symbol">=</a> <a id="575" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="578" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="588" class="Symbol">.</a><a id="589" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="593" class="Symbol">{</a><a id="594" class="Argument">x</a> <a id="596" class="Symbol">=</a> <a id="598" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="599" class="Symbol">}</a> <a id="601" class="Symbol">{</a><a id="602" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="603" class="Symbol">}</a> <a id="605" class="Symbol">{</a><a id="606" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="607" class="Symbol">}</a> <a id="609" href="Cubical.Categories.Instances.Cospan.html#609" class="Bound">f</a> <a id="611" href="Cubical.Categories.Instances.Cospan.html#611" class="Bound">g</a> <a id="613" class="Symbol">=</a> <a id="615" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="618" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="628" class="Symbol">.</a><a id="629" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="633" class="Symbol">{</a><a id="634" class="Argument">x</a> <a id="636" class="Symbol">=</a> <a id="638" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="639" class="Symbol">}</a> <a id="641" class="Symbol">{</a><a id="642" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="643" class="Symbol">}</a> <a id="645" class="Symbol">{</a><a id="646" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="647" class="Symbol">}</a> <a id="649" href="Cubical.Categories.Instances.Cospan.html#649" class="Bound">f</a> <a id="651" href="Cubical.Categories.Instances.Cospan.html#651" class="Bound">g</a> <a id="653" class="Symbol">=</a> <a id="655" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="658" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="668" class="Symbol">.</a><a id="669" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="673" class="Symbol">{</a><a id="674" class="Argument">x</a> <a id="676" class="Symbol">=</a> <a id="678" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="679" class="Symbol">}</a> <a id="681" class="Symbol">{</a><a id="682" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="683" class="Symbol">}</a> <a id="685" class="Symbol">{</a><a id="686" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="687" class="Symbol">}</a> <a id="689" href="Cubical.Categories.Instances.Cospan.html#689" class="Bound">f</a> <a id="691" href="Cubical.Categories.Instances.Cospan.html#691" class="Bound">g</a> <a id="693" class="Symbol">=</a> <a id="695" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="698" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="708" class="Symbol">.</a><a id="709" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="713" class="Symbol">{</a><a id="714" class="Argument">x</a> <a id="716" class="Symbol">=</a> <a id="718" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="719" class="Symbol">}</a> <a id="721" class="Symbol">{</a><a id="722" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="723" class="Symbol">}</a> <a id="725" class="Symbol">{</a><a id="726" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="727" class="Symbol">}</a> <a id="729" href="Cubical.Categories.Instances.Cospan.html#729" class="Bound">f</a> <a id="731" href="Cubical.Categories.Instances.Cospan.html#731" class="Bound">g</a> <a id="733" class="Symbol">=</a> <a id="735" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="738" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="748" class="Symbol">.</a><a id="749" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="753" class="Symbol">{</a><a id="754" class="Argument">x</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="759" class="Symbol">}</a> <a id="761" class="Symbol">{</a><a id="762" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="763" class="Symbol">}</a> <a id="765" class="Symbol">{</a><a id="766" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="767" class="Symbol">}</a> <a id="769" href="Cubical.Categories.Instances.Cospan.html#769" class="Bound">f</a> <a id="771" href="Cubical.Categories.Instances.Cospan.html#771" class="Bound">g</a> <a id="773" class="Symbol">=</a> <a id="775" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="779" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="789" class="Symbol">.</a><a id="790" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="793" class="Symbol">{</a><a id="794" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="795" class="Symbol">}</a> <a id="797" class="Symbol">=</a> <a id="799" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="802" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="812" class="Symbol">.</a><a id="813" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="816" class="Symbol">{</a><a id="817" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="818" class="Symbol">}</a> <a id="820" class="Symbol">=</a> <a id="822" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="825" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="835" class="Symbol">.</a><a id="836" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="839" class="Symbol">{</a><a id="840" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="841" class="Symbol">}</a> <a id="843" class="Symbol">=</a> <a id="845" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="849" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="859" class="Symbol">.</a><a id="860" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="865" class="Symbol">{</a><a id="866" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="867" class="Symbol">}</a> <a id="869" class="Symbol">{</a><a id="870" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="871" class="Symbol">}</a> <a id="873" class="Symbol">_</a> <a id="875" class="Symbol">=</a> <a id="877" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="882" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="892" class="Symbol">.</a><a id="893" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="898" class="Symbol">{</a><a id="899" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="900" class="Symbol">}</a> <a id="902" class="Symbol">{</a><a id="903" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">_</a> <a id="908" class="Symbol">=</a> <a id="910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="915" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="925" class="Symbol">.</a><a id="926" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="931" class="Symbol">{</a><a id="932" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="933" class="Symbol">}</a> <a id="935" class="Symbol">{</a><a id="936" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="937" class="Symbol">}</a> <a id="939" class="Symbol">_</a> <a id="941" class="Symbol">=</a> <a id="943" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="948" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="958" class="Symbol">.</a><a id="959" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="964" class="Symbol">{</a><a id="965" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">{</a><a id="969" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">_</a> <a id="974" class="Symbol">=</a> <a id="976" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="981" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="991" class="Symbol">.</a><a id="992" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="997" class="Symbol">{</a><a id="998" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">{</a><a id="1002" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1003" class="Symbol">}</a> <a id="1005" class="Symbol">_</a> <a id="1007" class="Symbol">=</a> <a id="1009" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1015" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1025" class="Symbol">.</a><a id="1026" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1031" class="Symbol">{</a><a id="1032" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1033" class="Symbol">}</a> <a id="1035" class="Symbol">{</a><a id="1036" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1037" class="Symbol">}</a> <a id="1039" class="Symbol">_</a> <a id="1041" class="Symbol">=</a> <a id="1043" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1048" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1058" class="Symbol">.</a><a id="1059" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1064" class="Symbol">{</a><a id="1065" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">{</a><a id="1069" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Symbol">_</a> <a id="1074" class="Symbol">=</a> <a id="1076" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1081" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1091" class="Symbol">.</a><a id="1092" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1103" class="Symbol">}</a> <a id="1105" class="Symbol">_</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1114" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1124" class="Symbol">.</a><a id="1125" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1130" class="Symbol">{</a><a id="1131" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">{</a><a id="1135" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1136" class="Symbol">}</a> <a id="1138" class="Symbol">_</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1147" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1157" class="Symbol">.</a><a id="1158" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1163" class="Symbol">{</a><a id="1164" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1169" class="Symbol">}</a> <a id="1171" class="Symbol">_</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1181" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1191" class="Symbol">.</a><a id="1192" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1199" class="Symbol">{</a><a id="1200" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1201" class="Symbol">}</a> <a id="1203" class="Symbol">{</a><a id="1204" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1205" class="Symbol">}</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1209" class="Symbol">}</a> <a id="1211" class="Symbol">{</a><a id="1212" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">_</a> <a id="1217" class="Symbol">_</a> <a id="1219" class="Symbol">_</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1228" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1238" class="Symbol">.</a><a id="1239" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1246" class="Symbol">{</a><a id="1247" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1252" class="Symbol">}</a> <a id="1254" class="Symbol">{</a><a id="1255" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">{</a><a id="1259" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">_</a> <a id="1264" class="Symbol">_</a> <a id="1266" class="Symbol">_</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1275" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1285" class="Symbol">.</a><a id="1286" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1293" class="Symbol">{</a><a id="1294" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">{</a><a id="1298" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1299" class="Symbol">}</a> <a id="1301" class="Symbol">{</a><a id="1302" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1303" class="Symbol">}</a> <a id="1305" class="Symbol">{</a><a id="1306" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">_</a> <a id="1311" class="Symbol">_</a> <a id="1313" class="Symbol">_</a> <a id="1315" class="Symbol">=</a> <a id="1317" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1322" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1332" class="Symbol">.</a><a id="1333" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1350" class="Symbol">}</a> <a id="1352" class="Symbol">{</a><a id="1353" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1354" class="Symbol">}</a> <a id="1356" class="Symbol">_</a> <a id="1358" class="Symbol">_</a> <a id="1360" class="Symbol">_</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1369" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1379" class="Symbol">.</a><a id="1380" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1387" class="Symbol">{</a><a id="1388" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1389" class="Symbol">}</a> <a id="1391" class="Symbol">{</a><a id="1392" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">{</a><a id="1396" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1397" class="Symbol">}</a> <a id="1399" class="Symbol">{</a><a id="1400" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1401" class="Symbol">}</a> <a id="1403" class="Symbol">_</a> <a id="1405" class="Symbol">_</a> <a id="1407" class="Symbol">_</a> <a id="1409" class="Symbol">=</a> <a id="1411" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1416" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1426" class="Symbol">.</a><a id="1427" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1434" class="Symbol">{</a><a id="1435" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">{</a><a id="1439" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1440" class="Symbol">}</a> <a id="1442" class="Symbol">{</a><a id="1443" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1444" class="Symbol">}</a> <a id="1446" class="Symbol">{</a><a id="1447" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1448" class="Symbol">}</a> <a id="1450" class="Symbol">_</a> <a id="1452" class="Symbol">_</a> <a id="1454" class="Symbol">_</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1463" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1473" class="Symbol">.</a><a id="1474" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1483" class="Symbol">}</a> <a id="1485" class="Symbol">{</a><a id="1486" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1491" class="Symbol">}</a> <a id="1493" class="Symbol">{</a><a id="1494" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1495" class="Symbol">}</a> <a id="1497" class="Symbol">_</a> <a id="1499" class="Symbol">_</a> <a id="1501" class="Symbol">_</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1510" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1520" class="Symbol">.</a><a id="1521" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1528" class="Symbol">{</a><a id="1529" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1530" class="Symbol">}</a> <a id="1532" class="Symbol">{</a><a id="1533" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1534" class="Symbol">}</a> <a id="1536" class="Symbol">{</a><a id="1537" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1538" class="Symbol">}</a> <a id="1540" class="Symbol">{</a><a id="1541" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1542" class="Symbol">}</a> <a id="1544" class="Symbol">_</a> <a id="1546" class="Symbol">_</a> <a id="1548" class="Symbol">_</a> <a id="1550" class="Symbol">=</a> <a id="1552" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1557" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1567" class="Symbol">.</a><a id="1568" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1575" class="Symbol">{</a><a id="1576" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1581" class="Symbol">}</a> <a id="1583" class="Symbol">{</a><a id="1584" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1585" class="Symbol">}</a> <a id="1587" class="Symbol">{</a><a id="1588" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1589" class="Symbol">}</a> <a id="1591" class="Symbol">_</a> <a id="1593" class="Symbol">_</a> <a id="1595" class="Symbol">_</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1605" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1615" class="Symbol">.</a><a id="1616" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1625" class="Symbol">{</a><a id="1626" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1627" class="Symbol">}</a> <a id="1629" class="Symbol">{</a><a id="1630" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a>
<a id="1645" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1655" class="Symbol">.</a><a id="1656" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1665" class="Symbol">{</a><a id="1666" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="1667" class="Symbol">}</a> <a id="1669" class="Symbol">{</a><a id="1670" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a>
<a id="1685" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1695" class="Symbol">.</a><a id="1696" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1707" class="Symbol">}</a> <a id="1709" class="Symbol">{</a><a id="1710" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1711" class="Symbol">}</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a>
<a id="1725" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1735" class="Symbol">.</a><a id="1736" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1745" class="Symbol">{</a><a id="1746" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1747" class="Symbol">}</a> <a id="1749" class="Symbol">{</a><a id="1750" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="1751" class="Symbol">}</a> <a id="1753" class="Symbol">=</a> <a id="1755" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a>
<a id="1765" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1775" class="Symbol">.</a><a id="1776" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1785" class="Symbol">{</a><a id="1786" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1787" class="Symbol">}</a> <a id="1789" class="Symbol">{</a><a id="1790" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="1791" class="Symbol">}</a> <a id="1793" class="Symbol">=</a> <a id="1795" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a>


<a id="1807" class="Comment">-- makes it easier to write functors into CospanCat</a>
<a id="isPropHomCospanCat"></a><a id="1859" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="1878" class="Symbol">:</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Cubical.Categories.Instances.Cospan.html#1881" class="Bound">x</a> <a id="1883" href="Cubical.Categories.Instances.Cospan.html#1883" class="Bound">y</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1890" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="1921" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1923" href="Cubical.Categories.Instances.Cospan.html#1881" class="Bound">x</a> <a id="1925" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1927" href="Cubical.Categories.Instances.Cospan.html#1883" class="Bound">y</a> <a id="1929" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1930" class="Symbol">)</a>
<a id="1932" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="1951" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="1953" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="1955" class="Symbol">=</a> <a id="1957" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="1968" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="1987" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="1989" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="1991" class="Symbol">=</a> <a id="1993" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="2004" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="2023" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="2025" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="2037" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="2056" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="2058" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="2060" class="Symbol">=</a> <a id="2062" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="2070" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="2089" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="2091" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="2106" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="2125" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="2127" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="2129" class="Symbol">=</a> <a id="2131" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="2139" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="2158" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="2160" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="2162" class="Symbol">=</a> <a id="2164" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="2172" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="2191" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="2193" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="2208" href="Cubical.Categories.Instances.Cospan.html#1859" class="Function">isPropHomCospanCat</a> <a id="2227" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="2229" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="2231" class="Symbol">=</a> <a id="2233" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Instances.Discrete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Instances.Discrete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Discrete category over a type A</a>
<a id="36" class="Comment">-- A must be an h-groupoid for the homs to be sets</a>

<a id="88" class="Keyword">module</a> <a id="95" href="Cubical.Categories.Instances.Discrete.html" class="Module">Cubical.Categories.Instances.Discrete</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="229" class="Keyword">open</a> <a id="234" class="Keyword">import</a> <a id="241" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="397" class="Keyword">private</a>
  <a id="407" class="Keyword">variable</a>
    <a id="420" href="Cubical.Categories.Instances.Discrete.html#420" class="Generalizable">ℓ</a> <a id="422" href="Cubical.Categories.Instances.Discrete.html#422" class="Generalizable">ℓC</a> <a id="425" href="Cubical.Categories.Instances.Discrete.html#425" class="Generalizable">ℓC&#39;</a> <a id="429" class="Symbol">:</a> <a id="431" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="438" class="Keyword">open</a> <a id="443" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

<a id="453" class="Comment">-- Discrete category</a>
<a id="DiscreteCategory"></a><a id="474" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="491" class="Symbol">:</a> <a id="493" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a> <a id="503" href="Cubical.Categories.Instances.Discrete.html#420" class="Generalizable">ℓ</a> <a id="505" class="Symbol">→</a> <a id="507" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="516" href="Cubical.Categories.Instances.Discrete.html#420" class="Generalizable">ℓ</a> <a id="518" href="Cubical.Categories.Instances.Discrete.html#420" class="Generalizable">ℓ</a>
<a id="520" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="537" href="Cubical.Categories.Instances.Discrete.html#537" class="Bound">A</a> <a id="539" class="Symbol">.</a><a id="540" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="543" class="Symbol">=</a> <a id="545" href="Cubical.Categories.Instances.Discrete.html#537" class="Bound">A</a> <a id="547" class="Symbol">.</a><a id="548" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="552" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="569" href="Cubical.Categories.Instances.Discrete.html#569" class="Bound">A</a> <a id="571" class="Symbol">.</a><a id="572" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="581" href="Cubical.Categories.Instances.Discrete.html#581" class="Bound">a</a> <a id="583" href="Cubical.Categories.Instances.Discrete.html#583" class="Bound">a&#39;</a> <a id="586" class="Symbol">=</a> <a id="588" href="Cubical.Categories.Instances.Discrete.html#581" class="Bound">a</a> <a id="590" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="592" href="Cubical.Categories.Instances.Discrete.html#583" class="Bound">a&#39;</a>
<a id="595" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="612" href="Cubical.Categories.Instances.Discrete.html#612" class="Bound">A</a> <a id="614" class="Symbol">.</a><a id="615" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="618" class="Symbol">=</a> <a id="620" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="625" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="642" href="Cubical.Categories.Instances.Discrete.html#642" class="Bound">A</a> <a id="644" class="Symbol">.</a><a id="645" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="649" class="Symbol">=</a> <a id="651" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
<a id="655" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="672" href="Cubical.Categories.Instances.Discrete.html#672" class="Bound">A</a> <a id="674" class="Symbol">.</a><a id="675" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="680" href="Cubical.Categories.Instances.Discrete.html#680" class="Bound">f</a> <a id="682" class="Symbol">=</a> <a id="684" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="688" class="Symbol">(</a><a id="689" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="695" href="Cubical.Categories.Instances.Discrete.html#680" class="Bound">f</a><a id="696" class="Symbol">)</a>
<a id="698" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="715" href="Cubical.Categories.Instances.Discrete.html#715" class="Bound">A</a> <a id="717" class="Symbol">.</a><a id="718" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="723" href="Cubical.Categories.Instances.Discrete.html#723" class="Bound">f</a> <a id="725" class="Symbol">=</a> <a id="727" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="731" class="Symbol">(</a><a id="732" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="738" href="Cubical.Categories.Instances.Discrete.html#723" class="Bound">f</a><a id="739" class="Symbol">)</a>
<a id="741" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="758" href="Cubical.Categories.Instances.Discrete.html#758" class="Bound">A</a> <a id="760" class="Symbol">.</a><a id="761" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="768" href="Cubical.Categories.Instances.Discrete.html#768" class="Bound">f</a> <a id="770" href="Cubical.Categories.Instances.Discrete.html#770" class="Bound">g</a> <a id="772" href="Cubical.Categories.Instances.Discrete.html#772" class="Bound">h</a> <a id="774" class="Symbol">=</a> <a id="776" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="780" class="Symbol">(</a><a id="781" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="787" href="Cubical.Categories.Instances.Discrete.html#768" class="Bound">f</a> <a id="789" href="Cubical.Categories.Instances.Discrete.html#770" class="Bound">g</a> <a id="791" href="Cubical.Categories.Instances.Discrete.html#772" class="Bound">h</a><a id="792" class="Symbol">)</a>
<a id="794" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="811" href="Cubical.Categories.Instances.Discrete.html#811" class="Bound">A</a> <a id="813" class="Symbol">.</a><a id="814" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="823" class="Symbol">{</a><a id="824" href="Cubical.Categories.Instances.Discrete.html#824" class="Bound">x</a><a id="825" class="Symbol">}</a> <a id="827" class="Symbol">{</a><a id="828" href="Cubical.Categories.Instances.Discrete.html#828" class="Bound">y</a><a id="829" class="Symbol">}</a> <a id="831" class="Symbol">=</a> <a id="833" href="Cubical.Categories.Instances.Discrete.html#811" class="Bound">A</a> <a id="835" class="Symbol">.</a><a id="836" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="840" href="Cubical.Categories.Instances.Discrete.html#824" class="Bound">x</a> <a id="842" href="Cubical.Categories.Instances.Discrete.html#828" class="Bound">y</a>


<a id="846" class="Keyword">module</a> <a id="853" href="Cubical.Categories.Instances.Discrete.html#853" class="Module">_</a> <a id="855" class="Symbol">{</a><a id="856" href="Cubical.Categories.Instances.Discrete.html#856" class="Bound">A</a> <a id="858" class="Symbol">:</a> <a id="860" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a> <a id="870" href="Cubical.Categories.Instances.Discrete.html#420" class="Generalizable">ℓ</a><a id="871" class="Symbol">}</a>
         <a id="882" class="Symbol">{</a><a id="883" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="885" class="Symbol">:</a> <a id="887" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="896" href="Cubical.Categories.Instances.Discrete.html#422" class="Generalizable">ℓC</a> <a id="899" href="Cubical.Categories.Instances.Discrete.html#425" class="Generalizable">ℓC&#39;</a><a id="902" class="Symbol">}</a> <a id="904" class="Keyword">where</a>
  <a id="912" class="Keyword">open</a> <a id="917" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="928" class="Comment">-- Functions f: A → ob C give functors F: DiscreteCategory A → C</a>
  <a id="995" href="Cubical.Categories.Instances.Discrete.html#995" class="Function">DiscFunc</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1011" href="Cubical.Categories.Instances.Discrete.html#856" class="Bound">A</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1018" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="1049" href="Cubical.Categories.Instances.Discrete.html#856" class="Bound">A</a><a id="1050" class="Symbol">)</a> <a id="1052" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a>
  <a id="1056" href="Cubical.Categories.Instances.Discrete.html#995" class="Function">DiscFunc</a> <a id="1065" href="Cubical.Categories.Instances.Discrete.html#1065" class="Bound">f</a> <a id="1067" class="Symbol">.</a><a id="1068" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Cubical.Categories.Instances.Discrete.html#1065" class="Bound">f</a>
  <a id="1079" href="Cubical.Categories.Instances.Discrete.html#995" class="Function">DiscFunc</a> <a id="1088" href="Cubical.Categories.Instances.Discrete.html#1088" class="Bound">f</a> <a id="1090" class="Symbol">.</a><a id="1091" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Cubical.Categories.Instances.Discrete.html#1098" class="Bound">x</a><a id="1099" class="Symbol">}</a> <a id="1101" href="Cubical.Categories.Instances.Discrete.html#1101" class="Bound">p</a> <a id="1103" class="Symbol">=</a> <a id="1105" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1111" class="Symbol">(λ</a> <a id="1114" href="Cubical.Categories.Instances.Discrete.html#1114" class="Bound">z</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1120" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1122" href="Cubical.Categories.Instances.Discrete.html#1088" class="Bound">f</a> <a id="1124" href="Cubical.Categories.Instances.Discrete.html#1098" class="Bound">x</a> <a id="1126" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1128" href="Cubical.Categories.Instances.Discrete.html#1088" class="Bound">f</a> <a id="1130" href="Cubical.Categories.Instances.Discrete.html#1114" class="Bound">z</a> <a id="1132" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1133" class="Symbol">)</a> <a id="1135" href="Cubical.Categories.Instances.Discrete.html#1101" class="Bound">p</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1141" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a><a id="1142" class="Symbol">)</a>
  <a id="1146" href="Cubical.Categories.Instances.Discrete.html#995" class="Function">DiscFunc</a> <a id="1155" href="Cubical.Categories.Instances.Discrete.html#1155" class="Bound">f</a> <a id="1157" class="Symbol">.</a><a id="1158" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1163" class="Symbol">{</a><a id="1164" href="Cubical.Categories.Instances.Discrete.html#1164" class="Bound">x</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="1179" class="Symbol">{</a><a id="1180" class="Argument">B</a> <a id="1182" class="Symbol">=</a> <a id="1184" class="Symbol">λ</a> <a id="1186" href="Cubical.Categories.Instances.Discrete.html#1186" class="Bound">z</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1192" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1194" href="Cubical.Categories.Instances.Discrete.html#1155" class="Bound">f</a> <a id="1196" href="Cubical.Categories.Instances.Discrete.html#1164" class="Bound">x</a> <a id="1198" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1200" href="Cubical.Categories.Instances.Discrete.html#1155" class="Bound">f</a> <a id="1202" href="Cubical.Categories.Instances.Discrete.html#1186" class="Bound">z</a> <a id="1204" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1205" class="Symbol">}</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1211" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a><a id="1212" class="Symbol">)</a>

  <a id="1217" class="Comment">-- Preserves composition</a>
  <a id="1244" href="Cubical.Categories.Instances.Discrete.html#995" class="Function">DiscFunc</a> <a id="1253" href="Cubical.Categories.Instances.Discrete.html#1253" class="Bound">f</a> <a id="1255" class="Symbol">.</a><a id="1256" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1262" class="Symbol">{</a><a id="1263" href="Cubical.Categories.Instances.Discrete.html#1263" class="Bound">x</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">{</a><a id="1267" href="Cubical.Categories.Instances.Discrete.html#1267" class="Bound">y</a><a id="1268" class="Symbol">}</a> <a id="1270" href="Cubical.Categories.Instances.Discrete.html#1270" class="Bound">p</a> <a id="1272" href="Cubical.Categories.Instances.Discrete.html#1272" class="Bound">q</a> <a id="1274" class="Symbol">=</a>
      <a id="1282" class="Keyword">let</a> <a id="1286" class="Keyword">open</a> <a id="1291" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="1300" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1302" class="Keyword">using</a> <a id="1308" class="Symbol">()</a> <a id="1311" class="Keyword">renaming</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="1325" class="Symbol">to</a> <a id="1328" class="Field Operator">_●_</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Keyword">in</a>

      <a id="1343" class="Keyword">let</a> <a id="1347" href="Cubical.Categories.Instances.Discrete.html#1347" class="Bound">Hom[fx,f—]</a> <a id="1358" class="Symbol">=</a> <a id="1360" class="Symbol">(λ</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.Categories.Instances.Discrete.html#1364" class="Bound">w</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Cubical.Categories.Instances.Discrete.html#856" class="Bound">A</a> <a id="1370" class="Symbol">.</a><a id="1371" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1380" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1382" href="Cubical.Categories.Instances.Discrete.html#1253" class="Bound">f</a> <a id="1384" href="Cubical.Categories.Instances.Discrete.html#1263" class="Bound">x</a> <a id="1386" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1388" href="Cubical.Categories.Instances.Discrete.html#1253" class="Bound">f</a> <a id="1390" href="Cubical.Categories.Instances.Discrete.html#1364" class="Bound">w</a> <a id="1392" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Keyword">in</a>
      <a id="1404" class="Keyword">let</a> <a id="1408" href="Cubical.Categories.Instances.Discrete.html#1408" class="Bound">Hom[fy,f—]</a> <a id="1419" class="Symbol">=</a> <a id="1421" class="Symbol">(λ</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Cubical.Categories.Instances.Discrete.html#1425" class="Bound">w</a> <a id="1427" class="Symbol">:</a> <a id="1429" href="Cubical.Categories.Instances.Discrete.html#856" class="Bound">A</a> <a id="1431" class="Symbol">.</a><a id="1432" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1441" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1443" href="Cubical.Categories.Instances.Discrete.html#1253" class="Bound">f</a> <a id="1445" href="Cubical.Categories.Instances.Discrete.html#1267" class="Bound">y</a> <a id="1447" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1449" href="Cubical.Categories.Instances.Discrete.html#1253" class="Bound">f</a> <a id="1451" href="Cubical.Categories.Instances.Discrete.html#1425" class="Bound">w</a> <a id="1453" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1454" class="Symbol">)</a> <a id="1456" class="Keyword">in</a>
      <a id="1465" class="Keyword">let</a> <a id="1469" href="Cubical.Categories.Instances.Discrete.html#1469" class="Bound">id-fx</a> <a id="1475" class="Symbol">=</a> <a id="1477" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1480" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Cubical.Categories.Instances.Discrete.html#1253" class="Bound">f</a> <a id="1485" href="Cubical.Categories.Instances.Discrete.html#1263" class="Bound">x</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Keyword">in</a>
      <a id="1497" class="Keyword">let</a> <a id="1501" href="Cubical.Categories.Instances.Discrete.html#1501" class="Bound">id-fy</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1512" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Cubical.Categories.Instances.Discrete.html#1253" class="Bound">f</a> <a id="1517" href="Cubical.Categories.Instances.Discrete.html#1267" class="Bound">y</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Keyword">in</a>
      <a id="1529" class="Keyword">let</a> <a id="1533" href="Cubical.Categories.Instances.Discrete.html#1533" class="Bound">Fp</a> <a id="1536" class="Symbol">=</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1545" href="Cubical.Categories.Instances.Discrete.html#1347" class="Bound">Hom[fx,f—]</a> <a id="1556" class="Symbol">(</a><a id="1557" href="Cubical.Categories.Instances.Discrete.html#1270" class="Bound">p</a><a id="1558" class="Symbol">)</a> <a id="1560" href="Cubical.Categories.Instances.Discrete.html#1469" class="Bound">id-fx</a><a id="1565" class="Symbol">)</a> <a id="1567" class="Keyword">in</a>

      <a id="1577" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1583" href="Cubical.Categories.Instances.Discrete.html#1347" class="Bound">Hom[fx,f—]</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Cubical.Categories.Instances.Discrete.html#1270" class="Bound">p</a> <a id="1597" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1599" href="Cubical.Categories.Instances.Discrete.html#1272" class="Bound">q</a><a id="1600" class="Symbol">)</a> <a id="1602" href="Cubical.Categories.Instances.Discrete.html#1469" class="Bound">id-fx</a>            <a id="1619" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1622" href="Cubical.Foundations.Transport.html#5832" class="Function">substComposite</a> <a id="1637" href="Cubical.Categories.Instances.Discrete.html#1347" class="Bound">Hom[fx,f—]</a> <a id="1648" class="Symbol">_</a> <a id="1650" class="Symbol">_</a> <a id="1652" class="Symbol">_</a> <a id="1654" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1662" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1668" href="Cubical.Categories.Instances.Discrete.html#1347" class="Bound">Hom[fx,f—]</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Categories.Instances.Discrete.html#1272" class="Bound">q</a><a id="1681" class="Symbol">)</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Categories.Instances.Discrete.html#1533" class="Bound">Fp</a><a id="1686" class="Symbol">)</a>                 <a id="1704" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1707" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1719" class="Symbol">_</a> <a id="1721" href="Cubical.Categories.Instances.Discrete.html#1272" class="Bound">q</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1735" href="Cubical.Categories.Instances.Discrete.html#883" class="Bound">C</a> <a id="1737" class="Symbol">_))</a> <a id="1741" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1749" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1755" href="Cubical.Categories.Instances.Discrete.html#1347" class="Bound">Hom[fx,f—]</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Cubical.Categories.Instances.Discrete.html#1272" class="Bound">q</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Categories.Instances.Discrete.html#1533" class="Bound">Fp</a> <a id="1774" href="Cubical.Categories.Instances.Discrete.html#1328" class="Function Operator">●</a> <a id="1776" href="Cubical.Categories.Instances.Discrete.html#1501" class="Bound">id-fy</a><a id="1781" class="Symbol">)</a>         <a id="1791" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1794" href="Cubical.Foundations.Transport.html#6453" class="Function">substCommSlice</a> <a id="1809" class="Symbol">_</a> <a id="1811" class="Symbol">_</a> <a id="1813" class="Symbol">(λ</a> <a id="1816" href="Cubical.Categories.Instances.Discrete.html#1816" class="Bound">_</a> <a id="1818" class="Symbol">→</a> <a id="1820" href="Cubical.Categories.Instances.Discrete.html#1533" class="Bound">Fp</a> <a id="1823" href="Cubical.Categories.Instances.Discrete.html#1328" class="Function Operator">●_</a><a id="1825" class="Symbol">)</a> <a id="1827" href="Cubical.Categories.Instances.Discrete.html#1272" class="Bound">q</a> <a id="1829" class="Symbol">_</a> <a id="1831" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1839" href="Cubical.Categories.Instances.Discrete.html#1533" class="Bound">Fp</a> <a id="1842" href="Cubical.Categories.Instances.Discrete.html#1328" class="Function Operator">●</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1851" href="Cubical.Categories.Instances.Discrete.html#1408" class="Bound">Hom[fy,f—]</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Categories.Instances.Discrete.html#1272" class="Bound">q</a><a id="1864" class="Symbol">)</a> <a id="1866" href="Cubical.Categories.Instances.Discrete.html#1501" class="Bound">id-fy</a><a id="1871" class="Symbol">)</a>         <a id="1881" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Instances.Functors.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Instances.Functors</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Comment">{-
   Category whose objects are functors and morphisms are natural transformations.

   Includes the following
   - isos in FUNCTOR are precisely the pointwise isos
   - FUNCTOR C D is univalent when D is

-}</a>

<a id="213" class="Keyword">module</a> <a id="220" href="Cubical.Categories.Instances.Functors.html" class="Module">Cubical.Categories.Instances.Functors</a> <a id="258" class="Keyword">where</a>

<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="305" class="Keyword">open</a> <a id="310" class="Keyword">import</a> <a id="317" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a> <a id="517" class="Keyword">renaming</a> <a id="526" class="Symbol">(</a><a id="527" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="533" class="Symbol">to</a> <a id="536" class="Record">isIsoC</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Cubical.Categories.Constructions.BinProduct.html" class="Module">Cubical.Categories.Constructions.BinProduct</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Cubical.Categories.Morphism.html" class="Module">Cubical.Categories.Morphism</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Cubical.Categories.NaturalTransformation.Base.html" class="Module">Cubical.Categories.NaturalTransformation.Base</a>
<a id="742" class="Keyword">open</a> <a id="747" class="Keyword">import</a> <a id="754" href="Cubical.Categories.NaturalTransformation.Properties.html" class="Module">Cubical.Categories.NaturalTransformation.Properties</a>

<a id="807" class="Keyword">private</a>
  <a id="817" class="Keyword">variable</a>
    <a id="830" href="Cubical.Categories.Instances.Functors.html#830" class="Generalizable">ℓC</a> <a id="833" href="Cubical.Categories.Instances.Functors.html#833" class="Generalizable">ℓC&#39;</a> <a id="837" href="Cubical.Categories.Instances.Functors.html#837" class="Generalizable">ℓD</a> <a id="840" href="Cubical.Categories.Instances.Functors.html#840" class="Generalizable">ℓD&#39;</a> <a id="844" href="Cubical.Categories.Instances.Functors.html#844" class="Generalizable">ℓE</a> <a id="847" href="Cubical.Categories.Instances.Functors.html#847" class="Generalizable">ℓE&#39;</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="860" class="Keyword">module</a> <a id="867" href="Cubical.Categories.Instances.Functors.html#867" class="Module">_</a> <a id="869" class="Symbol">(</a><a id="870" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="872" class="Symbol">:</a> <a id="874" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="883" href="Cubical.Categories.Instances.Functors.html#830" class="Generalizable">ℓC</a> <a id="886" href="Cubical.Categories.Instances.Functors.html#833" class="Generalizable">ℓC&#39;</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">(</a><a id="892" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="894" class="Symbol">:</a> <a id="896" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="905" href="Cubical.Categories.Instances.Functors.html#837" class="Generalizable">ℓD</a> <a id="908" href="Cubical.Categories.Instances.Functors.html#840" class="Generalizable">ℓD&#39;</a><a id="911" class="Symbol">)</a> <a id="913" class="Keyword">where</a>
  <a id="921" class="Keyword">open</a> <a id="926" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="937" class="Keyword">open</a> <a id="942" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>
  <a id="953" class="Keyword">open</a> <a id="958" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="969" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="988" class="Symbol">(</a><a id="989" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="995" class="Symbol">(</a><a id="996" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1002" href="Cubical.Categories.Instances.Functors.html#883" class="Bound">ℓC</a> <a id="1005" href="Cubical.Categories.Instances.Functors.html#886" class="Bound">ℓC&#39;</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1017" href="Cubical.Categories.Instances.Functors.html#905" class="Bound">ℓD</a> <a id="1020" href="Cubical.Categories.Instances.Functors.html#908" class="Bound">ℓD&#39;</a><a id="1023" class="Symbol">))</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1040" href="Cubical.Categories.Instances.Functors.html#883" class="Bound">ℓC</a> <a id="1043" href="Cubical.Categories.Instances.Functors.html#886" class="Bound">ℓC&#39;</a><a id="1046" class="Symbol">)</a> <a id="1048" href="Cubical.Categories.Instances.Functors.html#908" class="Bound">ℓD&#39;</a><a id="1051" class="Symbol">)</a>
  <a id="1055" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1058" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a>           <a id="1076" class="Symbol">=</a> <a id="1078" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1086" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="1088" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a>
  <a id="1092" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="1101" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a>     <a id="1113" class="Symbol">=</a> <a id="1115" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a>
  <a id="1126" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1129" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="1137" class="Symbol">{</a><a id="1138" href="Cubical.Categories.Instances.Functors.html#1138" class="Bound">F</a><a id="1139" class="Symbol">}</a>       <a id="1147" class="Symbol">=</a> <a id="1149" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="1157" href="Cubical.Categories.Instances.Functors.html#1138" class="Bound">F</a>
  <a id="1161" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="1165" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a>          <a id="1182" class="Symbol">=</a> <a id="1184" href="Cubical.Categories.NaturalTransformation.Base.html#3763" class="Function">seqTrans</a>
  <a id="1195" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1200" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="1208" href="Cubical.Categories.Instances.Functors.html#1208" class="Bound">α</a>       <a id="1216" class="Symbol">=</a> <a id="1218" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="1235" class="Symbol">λ</a> <a id="1237" href="Cubical.Categories.Instances.Functors.html#1237" class="Bound">i</a> <a id="1239" href="Cubical.Categories.Instances.Functors.html#1239" class="Bound">x</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1245" class="Symbol">.</a><a id="1246" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.Categories.Instances.Functors.html#1208" class="Bound">α</a> <a id="1254" class="Symbol">.</a><a id="1255" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1260" href="Cubical.Categories.Instances.Functors.html#1239" class="Bound">x</a><a id="1261" class="Symbol">)</a> <a id="1263" href="Cubical.Categories.Instances.Functors.html#1237" class="Bound">i</a>
  <a id="1267" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1272" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="1280" href="Cubical.Categories.Instances.Functors.html#1280" class="Bound">α</a>       <a id="1288" class="Symbol">=</a> <a id="1290" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="1307" class="Symbol">λ</a> <a id="1309" href="Cubical.Categories.Instances.Functors.html#1309" class="Bound">i</a> <a id="1311" href="Cubical.Categories.Instances.Functors.html#1311" class="Bound">x</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1317" class="Symbol">.</a><a id="1318" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Categories.Instances.Functors.html#1280" class="Bound">α</a> <a id="1326" class="Symbol">.</a><a id="1327" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1332" href="Cubical.Categories.Instances.Functors.html#1311" class="Bound">x</a><a id="1333" class="Symbol">)</a> <a id="1335" href="Cubical.Categories.Instances.Functors.html#1309" class="Bound">i</a>
  <a id="1339" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1346" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="1354" href="Cubical.Categories.Instances.Functors.html#1354" class="Bound">α</a> <a id="1356" href="Cubical.Categories.Instances.Functors.html#1356" class="Bound">β</a> <a id="1358" href="Cubical.Categories.Instances.Functors.html#1358" class="Bound">γ</a> <a id="1360" class="Symbol">=</a> <a id="1362" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="1379" class="Symbol">λ</a> <a id="1381" href="Cubical.Categories.Instances.Functors.html#1381" class="Bound">i</a> <a id="1383" href="Cubical.Categories.Instances.Functors.html#1383" class="Bound">x</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1389" class="Symbol">.</a><a id="1390" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Cubical.Categories.Instances.Functors.html#1354" class="Bound">α</a> <a id="1400" class="Symbol">.</a><a id="1401" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1406" href="Cubical.Categories.Instances.Functors.html#1383" class="Bound">x</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Categories.Instances.Functors.html#1356" class="Bound">β</a> <a id="1412" class="Symbol">.</a><a id="1413" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1418" href="Cubical.Categories.Instances.Functors.html#1383" class="Bound">x</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Cubical.Categories.Instances.Functors.html#1358" class="Bound">γ</a> <a id="1424" class="Symbol">.</a><a id="1425" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1430" href="Cubical.Categories.Instances.Functors.html#1383" class="Bound">x</a><a id="1431" class="Symbol">)</a> <a id="1433" href="Cubical.Categories.Instances.Functors.html#1381" class="Bound">i</a>
  <a id="1437" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1446" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a>     <a id="1458" class="Symbol">=</a> <a id="1460" href="Cubical.Categories.NaturalTransformation.Properties.html#3453" class="Function">isSetNatTrans</a>

  <a id="1477" class="Keyword">open</a> <a id="1482" href="Cubical.Categories.Instances.Functors.html#536" class="Module">isIsoC</a> <a id="1489" class="Keyword">renaming</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1503" class="Symbol">to</a> <a id="1506" class="Field">invC</a><a id="1510" class="Symbol">)</a>
  <a id="1514" class="Comment">-- componentwise iso is an iso in Functor</a>
  <a id="1558" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="1569" class="Symbol">:</a> <a id="1571" class="Symbol">∀</a> <a id="1573" class="Symbol">{</a><a id="1574" href="Cubical.Categories.Instances.Functors.html#1574" class="Bound">F</a> <a id="1576" href="Cubical.Categories.Instances.Functors.html#1576" class="Bound">G</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1588" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="1590" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Cubical.Categories.Instances.Functors.html#1594" class="Bound">α</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Cubical.Categories.Instances.Functors.html#1574" class="Bound">F</a> <a id="1600" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="1602" href="Cubical.Categories.Instances.Functors.html#1576" class="Bound">G</a><a id="1603" class="Symbol">)</a>
             <a id="1618" class="Symbol">→</a> <a id="1620" class="Symbol">(∀</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.Categories.Instances.Functors.html#1624" class="Bound">c</a> <a id="1626" class="Symbol">:</a> <a id="1628" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="1630" class="Symbol">.</a><a id="1631" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Cubical.Categories.Instances.Functors.html#536" class="Record">isIsoC</a> <a id="1644" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.Categories.Instances.Functors.html#1594" class="Bound">α</a> <a id="1649" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1651" href="Cubical.Categories.Instances.Functors.html#1624" class="Bound">c</a> <a id="1653" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="1654" class="Symbol">))</a>
             <a id="1670" class="Symbol">→</a> <a id="1672" href="Cubical.Categories.Instances.Functors.html#536" class="Record">isIsoC</a> <a id="1679" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="1687" href="Cubical.Categories.Instances.Functors.html#1594" class="Bound">α</a>
  <a id="1691" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="1702" href="Cubical.Categories.Instances.Functors.html#1702" class="Bound">α</a> <a id="1704" href="Cubical.Categories.Instances.Functors.html#1704" class="Bound">is</a> <a id="1707" class="Symbol">.</a><a id="1708" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a> <a id="1713" class="Symbol">.</a><a id="1714" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1719" href="Cubical.Categories.Instances.Functors.html#1719" class="Bound">c</a> <a id="1721" class="Symbol">=</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Categories.Instances.Functors.html#1704" class="Bound">is</a> <a id="1727" href="Cubical.Categories.Instances.Functors.html#1719" class="Bound">c</a><a id="1728" class="Symbol">)</a> <a id="1730" class="Symbol">.</a><a id="1731" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a>
  <a id="1738" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="1749" class="Symbol">{</a><a id="1750" href="Cubical.Categories.Instances.Functors.html#1750" class="Bound">F</a><a id="1751" class="Symbol">}</a> <a id="1753" class="Symbol">{</a><a id="1754" href="Cubical.Categories.Instances.Functors.html#1754" class="Bound">G</a><a id="1755" class="Symbol">}</a> <a id="1757" href="Cubical.Categories.Instances.Functors.html#1757" class="Bound">α</a> <a id="1759" href="Cubical.Categories.Instances.Functors.html#1759" class="Bound">is</a> <a id="1762" class="Symbol">.</a><a id="1763" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a> <a id="1768" class="Symbol">.</a><a id="1769" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="1775" class="Symbol">{</a><a id="1776" href="Cubical.Categories.Instances.Functors.html#1776" class="Bound">c</a><a id="1777" class="Symbol">}</a> <a id="1779" class="Symbol">{</a><a id="1780" href="Cubical.Categories.Instances.Functors.html#1780" class="Bound">d</a><a id="1781" class="Symbol">}</a> <a id="1783" href="Cubical.Categories.Instances.Functors.html#1783" class="Bound">f</a>
    <a id="1789" class="Symbol">=</a> <a id="1791" href="Cubical.Categories.Morphism.html#3109" class="Function">invMoveL</a> <a id="1800" href="Cubical.Categories.Instances.Functors.html#2090" class="Function">areInv-αc</a>
               <a id="1825" class="Symbol">(</a> <a id="1827" href="Cubical.Categories.Instances.Functors.html#1757" class="Bound">α</a> <a id="1829" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1831" href="Cubical.Categories.Instances.Functors.html#1776" class="Bound">c</a> <a id="1833" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="1835" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1838" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1840" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Cubical.Categories.Instances.Functors.html#1754" class="Bound">G</a> <a id="1845" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1847" href="Cubical.Categories.Instances.Functors.html#1783" class="Bound">f</a> <a id="1849" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1851" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1854" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1856" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1858" href="Cubical.Categories.Instances.Functors.html#1759" class="Bound">is</a> <a id="1861" href="Cubical.Categories.Instances.Functors.html#1780" class="Bound">d</a> <a id="1863" class="Symbol">.</a><a id="1864" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a><a id="1868" class="Symbol">)</a>
               <a id="1885" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1888" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1895" class="Symbol">.</a><a id="1896" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1903" class="Symbol">_</a> <a id="1905" class="Symbol">_</a> <a id="1907" class="Symbol">_)</a> <a id="1910" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                 <a id="1929" class="Symbol">(</a><a id="1930" href="Cubical.Categories.Instances.Functors.html#1757" class="Bound">α</a> <a id="1932" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="1934" href="Cubical.Categories.Instances.Functors.html#1776" class="Bound">c</a> <a id="1936" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="1938" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1941" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1943" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1945" href="Cubical.Categories.Instances.Functors.html#1754" class="Bound">G</a> <a id="1947" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1949" href="Cubical.Categories.Instances.Functors.html#1783" class="Bound">f</a> <a id="1951" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="1952" class="Symbol">)</a> <a id="1954" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1957" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="1959" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1961" href="Cubical.Categories.Instances.Functors.html#1759" class="Bound">is</a> <a id="1964" href="Cubical.Categories.Instances.Functors.html#1780" class="Bound">d</a> <a id="1966" class="Symbol">.</a><a id="1967" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a>
               <a id="1987" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1990" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Cubical.Categories.Morphism.html#2718" class="Function">invMoveR</a> <a id="2004" href="Cubical.Categories.Instances.Functors.html#2181" class="Function">areInv-αd</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Cubical.Categories.Instances.Functors.html#1757" class="Bound">α</a> <a id="2017" class="Symbol">.</a><a id="2018" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2024" href="Cubical.Categories.Instances.Functors.html#1783" class="Bound">f</a><a id="2025" class="Symbol">))</a> <a id="2028" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                 <a id="2047" href="Cubical.Categories.Instances.Functors.html#1750" class="Bound">F</a> <a id="2049" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2051" href="Cubical.Categories.Instances.Functors.html#1783" class="Bound">f</a> <a id="2053" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
               <a id="2070" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="2072" class="Symbol">)</a>
    <a id="2078" class="Keyword">where</a>
      <a id="2090" href="Cubical.Categories.Instances.Functors.html#2090" class="Function">areInv-αc</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="2109" class="Symbol">_</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Cubical.Categories.Instances.Functors.html#1757" class="Bound">α</a> <a id="2114" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2116" href="Cubical.Categories.Instances.Functors.html#1776" class="Bound">c</a> <a id="2118" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2119" class="Symbol">)</a> <a id="2121" class="Symbol">((</a><a id="2123" href="Cubical.Categories.Instances.Functors.html#1759" class="Bound">is</a> <a id="2126" href="Cubical.Categories.Instances.Functors.html#1776" class="Bound">c</a><a id="2127" class="Symbol">)</a> <a id="2129" class="Symbol">.</a><a id="2130" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a><a id="2134" class="Symbol">)</a>
      <a id="2142" href="Cubical.Categories.Instances.Functors.html#2090" class="Function">areInv-αc</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Categories.Instances.Functors.html#1759" class="Bound">is</a> <a id="2171" href="Cubical.Categories.Instances.Functors.html#1776" class="Bound">c</a><a id="2172" class="Symbol">)</a>

      <a id="2181" href="Cubical.Categories.Instances.Functors.html#2181" class="Function">areInv-αd</a> <a id="2191" class="Symbol">:</a> <a id="2193" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="2200" class="Symbol">_</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Cubical.Categories.Instances.Functors.html#1757" class="Bound">α</a> <a id="2205" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2207" href="Cubical.Categories.Instances.Functors.html#1780" class="Bound">d</a> <a id="2209" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">((</a><a id="2214" href="Cubical.Categories.Instances.Functors.html#1759" class="Bound">is</a> <a id="2217" href="Cubical.Categories.Instances.Functors.html#1780" class="Bound">d</a><a id="2218" class="Symbol">)</a> <a id="2220" class="Symbol">.</a><a id="2221" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a><a id="2225" class="Symbol">)</a>
      <a id="2233" href="Cubical.Categories.Instances.Functors.html#2181" class="Function">areInv-αd</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Cubical.Categories.Instances.Functors.html#1759" class="Bound">is</a> <a id="2262" href="Cubical.Categories.Instances.Functors.html#1780" class="Bound">d</a><a id="2263" class="Symbol">)</a>
  <a id="2267" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="2278" href="Cubical.Categories.Instances.Functors.html#2278" class="Bound">α</a> <a id="2280" href="Cubical.Categories.Instances.Functors.html#2280" class="Bound">is</a> <a id="2283" class="Symbol">.</a><a id="2284" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2288" class="Symbol">=</a> <a id="2290" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2315" class="Symbol">(λ</a> <a id="2318" href="Cubical.Categories.Instances.Functors.html#2318" class="Bound">c</a> <a id="2320" class="Symbol">→</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Cubical.Categories.Instances.Functors.html#2280" class="Bound">is</a> <a id="2326" href="Cubical.Categories.Instances.Functors.html#2318" class="Bound">c</a><a id="2327" class="Symbol">)</a> <a id="2329" class="Symbol">.</a><a id="2330" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a><a id="2333" class="Symbol">))</a>
  <a id="2338" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="2349" href="Cubical.Categories.Instances.Functors.html#2349" class="Bound">α</a> <a id="2351" href="Cubical.Categories.Instances.Functors.html#2351" class="Bound">is</a> <a id="2354" class="Symbol">.</a><a id="2355" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="2359" class="Symbol">=</a> <a id="2361" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2386" class="Symbol">(λ</a> <a id="2389" href="Cubical.Categories.Instances.Functors.html#2389" class="Bound">c</a> <a id="2391" class="Symbol">→</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Categories.Instances.Functors.html#2351" class="Bound">is</a> <a id="2397" href="Cubical.Categories.Instances.Functors.html#2389" class="Bound">c</a><a id="2398" class="Symbol">)</a> <a id="2400" class="Symbol">.</a><a id="2401" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a><a id="2404" class="Symbol">))</a>

  <a id="2410" class="Comment">-- iso is componentwise iso in Functor</a>
  <a id="2451" href="Cubical.Categories.Instances.Functors.html#2451" class="Function">FUNCTORIso&#39;</a> <a id="2463" class="Symbol">:</a> <a id="2465" class="Symbol">∀</a> <a id="2467" class="Symbol">{</a><a id="2468" href="Cubical.Categories.Instances.Functors.html#2468" class="Bound">F</a> <a id="2470" href="Cubical.Categories.Instances.Functors.html#2470" class="Bound">G</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2482" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="2484" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="2485" class="Symbol">}</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Cubical.Categories.Instances.Functors.html#2488" class="Bound">α</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Cubical.Categories.Instances.Functors.html#2468" class="Bound">F</a> <a id="2494" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="2496" href="Cubical.Categories.Instances.Functors.html#2470" class="Bound">G</a><a id="2497" class="Symbol">)</a>
             <a id="2512" class="Symbol">→</a> <a id="2514" href="Cubical.Categories.Instances.Functors.html#536" class="Record">isIsoC</a> <a id="2521" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="2529" href="Cubical.Categories.Instances.Functors.html#2488" class="Bound">α</a>
             <a id="2544" class="Symbol">→</a> <a id="2546" class="Symbol">((</a><a id="2548" href="Cubical.Categories.Instances.Functors.html#2548" class="Bound">c</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="2554" class="Symbol">.</a><a id="2555" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="Cubical.Categories.Instances.Functors.html#536" class="Record">isIsoC</a> <a id="2568" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Cubical.Categories.Instances.Functors.html#2488" class="Bound">α</a> <a id="2573" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2575" href="Cubical.Categories.Instances.Functors.html#2548" class="Bound">c</a> <a id="2577" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2578" class="Symbol">))</a>
  <a id="2583" href="Cubical.Categories.Instances.Functors.html#2451" class="Function">FUNCTORIso&#39;</a> <a id="2595" href="Cubical.Categories.Instances.Functors.html#2595" class="Bound">α</a> <a id="2597" href="Cubical.Categories.Instances.Functors.html#2597" class="Bound">isom</a> <a id="2602" href="Cubical.Categories.Instances.Functors.html#2602" class="Bound">c</a> <a id="2604" class="Symbol">.</a><a id="2605" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a> <a id="2610" class="Symbol">=</a> <a id="2612" href="Cubical.Categories.Instances.Functors.html#2597" class="Bound">isom</a> <a id="2617" class="Symbol">.</a><a id="2618" href="Cubical.Categories.Instances.Functors.html#1506" class="Field">invC</a> <a id="2623" class="Symbol">.</a><a id="2624" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2629" href="Cubical.Categories.Instances.Functors.html#2602" class="Bound">c</a>
  <a id="2633" href="Cubical.Categories.Instances.Functors.html#2451" class="Function">FUNCTORIso&#39;</a> <a id="2645" href="Cubical.Categories.Instances.Functors.html#2645" class="Bound">α</a> <a id="2647" href="Cubical.Categories.Instances.Functors.html#2647" class="Bound">isom</a> <a id="2652" href="Cubical.Categories.Instances.Functors.html#2652" class="Bound">c</a> <a id="2654" class="Symbol">.</a><a id="2655" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2659" href="Cubical.Categories.Instances.Functors.html#2659" class="Bound">i</a> <a id="2661" class="Symbol">=</a> <a id="2663" href="Cubical.Categories.Instances.Functors.html#2647" class="Bound">isom</a> <a id="2668" class="Symbol">.</a><a id="2669" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2673" href="Cubical.Categories.Instances.Functors.html#2659" class="Bound">i</a> <a id="2675" class="Symbol">.</a><a id="2676" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2681" href="Cubical.Categories.Instances.Functors.html#2652" class="Bound">c</a>
  <a id="2685" href="Cubical.Categories.Instances.Functors.html#2451" class="Function">FUNCTORIso&#39;</a> <a id="2697" href="Cubical.Categories.Instances.Functors.html#2697" class="Bound">α</a> <a id="2699" href="Cubical.Categories.Instances.Functors.html#2699" class="Bound">isom</a> <a id="2704" href="Cubical.Categories.Instances.Functors.html#2704" class="Bound">c</a> <a id="2706" class="Symbol">.</a><a id="2707" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="2711" href="Cubical.Categories.Instances.Functors.html#2711" class="Bound">i</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Cubical.Categories.Instances.Functors.html#2699" class="Bound">isom</a> <a id="2720" class="Symbol">.</a><a id="2721" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="2725" href="Cubical.Categories.Instances.Functors.html#2711" class="Bound">i</a> <a id="2727" class="Symbol">.</a><a id="2728" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2733" href="Cubical.Categories.Instances.Functors.html#2704" class="Bound">c</a>

  <a id="2738" class="Keyword">open</a> <a id="2743" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="2749" class="Keyword">open</a> <a id="2754" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Module">NatIso</a>

  <a id="2764" href="Cubical.Categories.Instances.Functors.html#2764" class="Function">FUNCTORIso→NatIso</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">{</a><a id="2785" href="Cubical.Categories.Instances.Functors.html#2785" class="Bound">F</a> <a id="2787" href="Cubical.Categories.Instances.Functors.html#2787" class="Bound">G</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2799" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="2801" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="2802" class="Symbol">}</a> <a id="2804" class="Symbol">→</a> <a id="2806" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2813" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="2821" href="Cubical.Categories.Instances.Functors.html#2785" class="Bound">F</a> <a id="2823" href="Cubical.Categories.Instances.Functors.html#2787" class="Bound">G</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="2834" href="Cubical.Categories.Instances.Functors.html#2785" class="Bound">F</a> <a id="2836" href="Cubical.Categories.Instances.Functors.html#2787" class="Bound">G</a>
  <a id="2840" href="Cubical.Categories.Instances.Functors.html#2764" class="Function">FUNCTORIso→NatIso</a> <a id="2858" href="Cubical.Categories.Instances.Functors.html#2858" class="Bound">α</a> <a id="2860" class="Symbol">.</a><a id="2861" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="2867" class="Symbol">=</a> <a id="2869" href="Cubical.Categories.Instances.Functors.html#2858" class="Bound">α</a> <a id="2871" class="Symbol">.</a><a id="2872" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="2878" href="Cubical.Categories.Instances.Functors.html#2764" class="Function">FUNCTORIso→NatIso</a> <a id="2896" href="Cubical.Categories.Instances.Functors.html#2896" class="Bound">α</a> <a id="2898" class="Symbol">.</a><a id="2899" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Cubical.Categories.Instances.Functors.html#2451" class="Function">FUNCTORIso&#39;</a> <a id="2918" class="Symbol">_</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Cubical.Categories.Instances.Functors.html#2896" class="Bound">α</a> <a id="2923" class="Symbol">.</a><a id="2924" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2927" class="Symbol">)</a>

  <a id="2932" href="Cubical.Categories.Instances.Functors.html#2932" class="Function">NatIso→FUNCTORIso</a> <a id="2950" class="Symbol">:</a> <a id="2952" class="Symbol">{</a><a id="2953" href="Cubical.Categories.Instances.Functors.html#2953" class="Bound">F</a> <a id="2955" href="Cubical.Categories.Instances.Functors.html#2955" class="Bound">G</a> <a id="2957" class="Symbol">:</a> <a id="2959" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2967" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="2969" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="2970" class="Symbol">}</a> <a id="2972" class="Symbol">→</a> <a id="2974" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="2981" href="Cubical.Categories.Instances.Functors.html#2953" class="Bound">F</a> <a id="2983" href="Cubical.Categories.Instances.Functors.html#2955" class="Bound">G</a> <a id="2985" class="Symbol">→</a> <a id="2987" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2994" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="3002" href="Cubical.Categories.Instances.Functors.html#2953" class="Bound">F</a> <a id="3004" href="Cubical.Categories.Instances.Functors.html#2955" class="Bound">G</a>
  <a id="3008" href="Cubical.Categories.Instances.Functors.html#2932" class="Function">NatIso→FUNCTORIso</a> <a id="3026" href="Cubical.Categories.Instances.Functors.html#3026" class="Bound">α</a> <a id="3028" class="Symbol">=</a> <a id="3030" href="Cubical.Categories.Instances.Functors.html#3026" class="Bound">α</a> <a id="3032" class="Symbol">.</a><a id="3033" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="3039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3041" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="3052" class="Symbol">_</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Cubical.Categories.Instances.Functors.html#3026" class="Bound">α</a> <a id="3057" class="Symbol">.</a><a id="3058" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a><a id="3062" class="Symbol">)</a>

  <a id="3067" href="Cubical.Categories.Instances.Functors.html#3067" class="Function">Path→FUNCTORIso→NatIso</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">{</a><a id="3093" href="Cubical.Categories.Instances.Functors.html#3093" class="Bound">F</a> <a id="3095" href="Cubical.Categories.Instances.Functors.html#3095" class="Bound">G</a> <a id="3097" class="Symbol">:</a> <a id="3099" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3107" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="3109" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="3110" class="Symbol">}</a> <a id="3112" class="Symbol">→</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Cubical.Categories.Instances.Functors.html#3115" class="Bound">p</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Cubical.Categories.Instances.Functors.html#3093" class="Bound">F</a> <a id="3121" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3123" href="Cubical.Categories.Instances.Functors.html#3095" class="Bound">G</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">→</a> <a id="3128" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="3141" href="Cubical.Categories.Instances.Functors.html#3115" class="Bound">p</a> <a id="3143" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3145" href="Cubical.Categories.Instances.Functors.html#2764" class="Function">FUNCTORIso→NatIso</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3174" href="Cubical.Categories.Instances.Functors.html#3115" class="Bound">p</a><a id="3175" class="Symbol">)</a>
  <a id="3179" href="Cubical.Categories.Instances.Functors.html#3067" class="Function">Path→FUNCTORIso→NatIso</a> <a id="3202" class="Symbol">{</a><a id="3203" class="Argument">F</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Cubical.Categories.Instances.Functors.html#3207" class="Bound">F</a><a id="3208" class="Symbol">}</a> <a id="3210" href="Cubical.Categories.Instances.Functors.html#3210" class="Bound">p</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3216" class="Symbol">(λ</a> <a id="3219" href="Cubical.Categories.Instances.Functors.html#3219" class="Bound">_</a> <a id="3221" href="Cubical.Categories.Instances.Functors.html#3221" class="Bound">p</a> <a id="3223" class="Symbol">→</a> <a id="3225" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="3238" href="Cubical.Categories.Instances.Functors.html#3221" class="Bound">p</a> <a id="3240" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3242" href="Cubical.Categories.Instances.Functors.html#2764" class="Function">FUNCTORIso→NatIso</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3271" href="Cubical.Categories.Instances.Functors.html#3221" class="Bound">p</a><a id="3272" class="Symbol">))</a> <a id="3275" class="Symbol">(</a><a id="3276" href="Cubical.Categories.NaturalTransformation.Base.html#7303" class="Function">NatIso≡</a> <a id="3284" href="Cubical.Categories.Instances.Functors.html#3313" class="Function">refl-helper</a><a id="3295" class="Symbol">)</a> <a id="3297" href="Cubical.Categories.Instances.Functors.html#3210" class="Bound">p</a>
    <a id="3303" class="Keyword">where</a>
    <a id="3313" href="Cubical.Categories.Instances.Functors.html#3313" class="Function">refl-helper</a> <a id="3325" class="Symbol">:</a> <a id="3327" class="Symbol">_</a>
    <a id="3333" href="Cubical.Categories.Instances.Functors.html#3313" class="Function">refl-helper</a> <a id="3345" href="Cubical.Categories.Instances.Functors.html#3345" class="Bound">i</a> <a id="3347" href="Cubical.Categories.Instances.Functors.html#3347" class="Bound">x</a> <a id="3349" class="Symbol">=</a> <a id="3351" class="Symbol">((λ</a> <a id="3355" href="Cubical.Categories.Instances.Functors.html#3355" class="Bound">i</a> <a id="3357" class="Symbol">→</a> <a id="3359" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="3374" class="Symbol">{</a><a id="3375" class="Argument">C</a> <a id="3377" class="Symbol">=</a> <a id="3379" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="3380" class="Symbol">}</a> <a id="3382" class="Symbol">{</a><a id="3383" class="Argument">x</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Cubical.Categories.Instances.Functors.html#3207" class="Bound">F</a> <a id="3389" class="Symbol">.</a><a id="3390" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3395" href="Cubical.Categories.Instances.Functors.html#3347" class="Bound">x</a><a id="3396" class="Symbol">}</a> <a id="3398" href="Cubical.Categories.Instances.Functors.html#3355" class="Bound">i</a> <a id="3400" class="Symbol">.</a><a id="3401" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3404" class="Symbol">)</a>
      <a id="3412" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3414" class="Symbol">(λ</a> <a id="3417" href="Cubical.Categories.Instances.Functors.html#3417" class="Bound">i</a> <a id="3419" class="Symbol">→</a> <a id="3421" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="3436" class="Symbol">{</a><a id="3437" class="Argument">C</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a><a id="3448" class="Symbol">}</a> <a id="3450" class="Symbol">{</a><a id="3451" class="Argument">x</a> <a id="3453" class="Symbol">=</a> <a id="3455" href="Cubical.Categories.Instances.Functors.html#3207" class="Bound">F</a><a id="3456" class="Symbol">}</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3461" href="Cubical.Categories.Instances.Functors.html#3417" class="Bound">i</a><a id="3462" class="Symbol">)</a> <a id="3464" class="Symbol">.</a><a id="3465" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3469" class="Symbol">.</a><a id="3470" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3475" href="Cubical.Categories.Instances.Functors.html#3347" class="Bound">x</a><a id="3476" class="Symbol">))</a> <a id="3479" href="Cubical.Categories.Instances.Functors.html#3345" class="Bound">i</a>

  <a id="3484" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">{</a><a id="3509" href="Cubical.Categories.Instances.Functors.html#3509" class="Bound">F</a> <a id="3511" href="Cubical.Categories.Instances.Functors.html#3511" class="Bound">G</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3523" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="3525" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="3526" class="Symbol">}</a> <a id="3528" class="Symbol">→</a> <a id="3530" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3542" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="3550" href="Cubical.Categories.Instances.Functors.html#3509" class="Bound">F</a> <a id="3552" href="Cubical.Categories.Instances.Functors.html#3511" class="Bound">G</a><a id="3553" class="Symbol">)</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="3563" href="Cubical.Categories.Instances.Functors.html#3509" class="Bound">F</a> <a id="3565" href="Cubical.Categories.Instances.Functors.html#3511" class="Bound">G</a><a id="3566" class="Symbol">)</a>
  <a id="3570" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a> <a id="3592" class="Symbol">.</a><a id="3593" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3597" class="Symbol">=</a> <a id="3599" href="Cubical.Categories.Instances.Functors.html#2764" class="Function">FUNCTORIso→NatIso</a>
  <a id="3619" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a> <a id="3641" class="Symbol">.</a><a id="3642" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3646" class="Symbol">=</a> <a id="3648" href="Cubical.Categories.Instances.Functors.html#2932" class="Function">NatIso→FUNCTORIso</a>
  <a id="3668" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a> <a id="3690" class="Symbol">.</a><a id="3691" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3700" href="Cubical.Categories.Instances.Functors.html#3700" class="Bound">α</a> <a id="3702" href="Cubical.Categories.Instances.Functors.html#3702" class="Bound">i</a> <a id="3704" class="Symbol">.</a><a id="3705" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="3711" class="Symbol">=</a> <a id="3713" href="Cubical.Categories.Instances.Functors.html#3700" class="Bound">α</a> <a id="3715" class="Symbol">.</a><a id="3716" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a>
  <a id="3724" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a> <a id="3746" class="Symbol">.</a><a id="3747" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3756" href="Cubical.Categories.Instances.Functors.html#3756" class="Bound">α</a> <a id="3758" href="Cubical.Categories.Instances.Functors.html#3758" class="Bound">i</a> <a id="3760" class="Symbol">.</a><a id="3761" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="3766" class="Symbol">=</a>
    <a id="3772" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3785" class="Symbol">(λ</a> <a id="3788" href="Cubical.Categories.Instances.Functors.html#3788" class="Bound">i</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3800" class="Symbol">(λ</a> <a id="3803" href="Cubical.Categories.Instances.Functors.html#3803" class="Bound">_</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="3819" class="Symbol">_))</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Cubical.Categories.Instances.Functors.html#2451" class="Function">FUNCTORIso&#39;</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Categories.Instances.Functors.html#3756" class="Bound">α</a> <a id="3839" class="Symbol">.</a><a id="3840" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a><a id="3845" class="Symbol">)</a> <a id="3847" class="Symbol">(</a><a id="3848" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="3859" class="Symbol">_</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Categories.Instances.Functors.html#3756" class="Bound">α</a> <a id="3864" class="Symbol">.</a><a id="3865" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a><a id="3869" class="Symbol">)))</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.Categories.Instances.Functors.html#3756" class="Bound">α</a> <a id="3876" class="Symbol">.</a><a id="3877" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a><a id="3881" class="Symbol">)</a> <a id="3883" href="Cubical.Categories.Instances.Functors.html#3758" class="Bound">i</a>
  <a id="3887" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a> <a id="3909" class="Symbol">.</a><a id="3910" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3918" href="Cubical.Categories.Instances.Functors.html#3918" class="Bound">α</a> <a id="3920" href="Cubical.Categories.Instances.Functors.html#3920" class="Bound">i</a> <a id="3922" class="Symbol">.</a><a id="3923" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Cubical.Categories.Instances.Functors.html#3918" class="Bound">α</a> <a id="3931" class="Symbol">.</a><a id="3932" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="3938" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a> <a id="3960" class="Symbol">.</a><a id="3961" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3969" href="Cubical.Categories.Instances.Functors.html#3969" class="Bound">α</a> <a id="3971" href="Cubical.Categories.Instances.Functors.html#3971" class="Bound">i</a> <a id="3973" class="Symbol">.</a><a id="3974" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3978" class="Symbol">=</a>
    <a id="3984" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3997" class="Symbol">(λ</a> <a id="4000" href="Cubical.Categories.Instances.Functors.html#4000" class="Bound">i</a> <a id="4002" class="Symbol">→</a> <a id="4004" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="4016" class="Symbol">_)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Cubical.Categories.Instances.Functors.html#1558" class="Function">FUNCTORIso</a> <a id="4031" class="Symbol">_</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.Categories.Instances.Functors.html#2451" class="Function">FUNCTORIso&#39;</a> <a id="4046" class="Symbol">_</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.Categories.Instances.Functors.html#3969" class="Bound">α</a> <a id="4051" class="Symbol">.</a><a id="4052" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4055" class="Symbol">)))</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Cubical.Categories.Instances.Functors.html#3969" class="Bound">α</a> <a id="4062" class="Symbol">.</a><a id="4063" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4066" class="Symbol">)</a> <a id="4068" href="Cubical.Categories.Instances.Functors.html#3971" class="Bound">i</a>

  <a id="4073" href="Cubical.Categories.Instances.Functors.html#4073" class="Function">FUNCTORIso≃NatIso</a> <a id="4091" class="Symbol">:</a> <a id="4093" class="Symbol">{</a><a id="4094" href="Cubical.Categories.Instances.Functors.html#4094" class="Bound">F</a> <a id="4096" href="Cubical.Categories.Instances.Functors.html#4096" class="Bound">G</a> <a id="4098" class="Symbol">:</a> <a id="4100" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4108" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="4110" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a><a id="4111" class="Symbol">}</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4122" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="4130" href="Cubical.Categories.Instances.Functors.html#4094" class="Bound">F</a> <a id="4132" href="Cubical.Categories.Instances.Functors.html#4096" class="Bound">G</a> <a id="4134" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4136" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="4143" href="Cubical.Categories.Instances.Functors.html#4094" class="Bound">F</a> <a id="4145" href="Cubical.Categories.Instances.Functors.html#4096" class="Bound">G</a>
  <a id="4149" href="Cubical.Categories.Instances.Functors.html#4073" class="Function">FUNCTORIso≃NatIso</a> <a id="4167" class="Symbol">=</a> <a id="4169" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="4180" href="Cubical.Categories.Instances.Functors.html#3484" class="Function">Iso-FUNCTORIso-NatIso</a>


  <a id="4206" class="Comment">-- Functor Category is Univalent if the Target Category is Univalent</a>

  <a id="4278" class="Keyword">open</a> <a id="4283" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a>

  <a id="4298" href="Cubical.Categories.Instances.Functors.html#4298" class="Function">isUnivalentFUNCTOR</a> <a id="4317" class="Symbol">:</a> <a id="4319" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="4331" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="4347" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a>
  <a id="4357" href="Cubical.Categories.Instances.Functors.html#4298" class="Function">isUnivalentFUNCTOR</a> <a id="4376" href="Cubical.Categories.Instances.Functors.html#4376" class="Bound">isUnivD</a> <a id="4384" class="Symbol">.</a><a id="4385" href="Cubical.Categories.Category.Base.html#3742" class="Field">univ</a> <a id="4390" class="Symbol">_</a> <a id="4392" class="Symbol">_</a> <a id="4394" class="Symbol">=</a>
    <a id="4400" href="Cubical.Foundations.Equiv.Properties.html#9934" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="4434" class="Symbol">_</a> <a id="4436" href="Cubical.Categories.Instances.Functors.html#4073" class="Function">FUNCTORIso≃NatIso</a>
      <a id="4460" class="Symbol">(</a><a id="4461" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4467" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4475" class="Symbol">(λ</a> <a id="4478" href="Cubical.Categories.Instances.Functors.html#4478" class="Bound">i</a> <a id="4480" href="Cubical.Categories.Instances.Functors.html#4480" class="Bound">p</a> <a id="4482" class="Symbol">→</a> <a id="4484" href="Cubical.Categories.Instances.Functors.html#3067" class="Function">Path→FUNCTORIso→NatIso</a> <a id="4507" href="Cubical.Categories.Instances.Functors.html#4480" class="Bound">p</a> <a id="4509" href="Cubical.Categories.Instances.Functors.html#4478" class="Bound">i</a><a id="4510" class="Symbol">)</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Categories.NaturalTransformation.Properties.html#4602" class="Function">Path≃NatIso</a> <a id="4525" href="Cubical.Categories.Instances.Functors.html#4376" class="Bound">isUnivD</a> <a id="4533" class="Symbol">.</a><a id="4534" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4537" class="Symbol">))</a>

  <a id="4543" href="Cubical.Categories.Instances.Functors.html#4543" class="Function">appF</a> <a id="4548" class="Symbol">:</a> <a id="4550" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.Categories.Instances.Functors.html#969" class="Function">FUNCTOR</a> <a id="4567" href="Cubical.Categories.Constructions.BinProduct.html#422" class="Function Operator">×C</a> <a id="4570" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a><a id="4571" class="Symbol">)</a> <a id="4573" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a>
  <a id="4577" href="Cubical.Categories.Instances.Functors.html#4543" class="Function">appF</a> <a id="4582" class="Symbol">.</a><a id="4583" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Cubical.Categories.Instances.Functors.html#4589" class="Bound">F</a> <a id="4591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4593" href="Cubical.Categories.Instances.Functors.html#4593" class="Bound">c</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">=</a> <a id="4598" href="Cubical.Categories.Instances.Functors.html#4589" class="Bound">F</a> <a id="4600" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="4602" href="Cubical.Categories.Instances.Functors.html#4593" class="Bound">c</a> <a id="4604" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
  <a id="4608" href="Cubical.Categories.Instances.Functors.html#4543" class="Function">appF</a> <a id="4613" class="Symbol">.</a><a id="4614" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4620" class="Symbol">{</a><a id="4621" href="Cubical.Categories.Instances.Functors.html#4621" class="Bound">F</a> <a id="4623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4625" href="Cubical.Categories.Instances.Functors.html#4625" class="Bound">c</a><a id="4626" class="Symbol">}</a> <a id="4628" class="Symbol">{</a><a id="4629" href="Cubical.Categories.Instances.Functors.html#4629" class="Bound">G</a> <a id="4631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4633" href="Cubical.Categories.Instances.Functors.html#4633" class="Bound">d</a><a id="4634" class="Symbol">}</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Cubical.Categories.Instances.Functors.html#4637" class="Bound">α</a> <a id="4639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4641" href="Cubical.Categories.Instances.Functors.html#4641" class="Bound">f</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">=</a> <a id="4646" href="Cubical.Categories.Instances.Functors.html#4637" class="Bound">α</a> <a id="4648" class="Symbol">.</a><a id="4649" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4654" href="Cubical.Categories.Instances.Functors.html#4633" class="Bound">d</a> <a id="4656" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="4659" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4661" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="4663" href="Cubical.Categories.Instances.Functors.html#4621" class="Bound">F</a> <a id="4665" class="Symbol">.</a><a id="4666" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4672" href="Cubical.Categories.Instances.Functors.html#4641" class="Bound">f</a>
  <a id="4676" href="Cubical.Categories.Instances.Functors.html#4543" class="Function">appF</a> <a id="4681" class="Symbol">.</a><a id="4682" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="4687" class="Symbol">{</a><a id="4688" href="Cubical.Categories.Instances.Functors.html#4688" class="Bound">F</a> <a id="4690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4692" href="Cubical.Categories.Instances.Functors.html#4692" class="Bound">c</a><a id="4693" class="Symbol">}</a> <a id="4695" class="Symbol">=</a>
    <a id="4701" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4703" class="Symbol">.</a><a id="4704" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="4707" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="4710" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4712" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="4714" href="Cubical.Categories.Instances.Functors.html#4688" class="Bound">F</a> <a id="4716" class="Symbol">.</a><a id="4717" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="4726" class="Symbol">.</a><a id="4727" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="4729" class="Symbol">)</a> <a id="4731" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4734" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4736" class="Symbol">.</a><a id="4737" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="4742" class="Symbol">(</a><a id="4743" href="Cubical.Categories.Instances.Functors.html#4688" class="Bound">F</a> <a id="4745" class="Symbol">.</a><a id="4746" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="4755" class="Symbol">.</a><a id="4756" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="4758" class="Symbol">))</a> <a id="4761" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4767" href="Cubical.Categories.Instances.Functors.html#4688" class="Bound">F</a> <a id="4769" class="Symbol">.</a><a id="4770" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="4779" class="Symbol">.</a><a id="4780" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="4782" class="Symbol">)</a> <a id="4784" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4787" href="Cubical.Categories.Instances.Functors.html#4688" class="Bound">F</a> <a id="4789" class="Symbol">.</a><a id="4790" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="4795" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4801" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4803" class="Symbol">.</a><a id="4804" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="4807" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="4811" href="Cubical.Categories.Instances.Functors.html#4543" class="Function">appF</a> <a id="4816" class="Symbol">.</a><a id="4817" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4823" class="Symbol">{</a><a id="4824" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="4826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4828" href="Cubical.Categories.Instances.Functors.html#4828" class="Bound">c</a><a id="4829" class="Symbol">}{</a><a id="4831" href="Cubical.Categories.Instances.Functors.html#4831" class="Bound">G</a> <a id="4833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4835" href="Cubical.Categories.Instances.Functors.html#4835" class="Bound">d</a><a id="4836" class="Symbol">}{</a><a id="4838" href="Cubical.Categories.Instances.Functors.html#4838" class="Bound">H</a> <a id="4840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4842" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a><a id="4843" class="Symbol">}</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="4848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4850" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="4851" class="Symbol">)</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="4856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4858" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="4860" class="Symbol">)</a> <a id="4862" class="Symbol">=</a>
    <a id="4868" class="Symbol">(</a><a id="4869" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="4871" class="Symbol">.</a><a id="4872" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4877" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="4879" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="4882" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4884" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="4886" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="4888" class="Symbol">.</a><a id="4889" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4894" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a><a id="4895" class="Symbol">)</a> <a id="4897" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="4900" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4902" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="4904" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="4906" class="Symbol">.</a><a id="4907" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4913" class="Symbol">(</a><a id="4914" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="4916" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="4919" href="Cubical.Categories.Instances.Functors.html#870" class="Bound">C</a> <a id="4921" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="4923" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="4924" class="Symbol">)</a>
      <a id="4932" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4935" class="Symbol">(λ</a> <a id="4938" href="Cubical.Categories.Instances.Functors.html#4938" class="Bound">i</a> <a id="4940" class="Symbol">→</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="4945" class="Symbol">.</a><a id="4946" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4951" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="4953" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="4956" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4958" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="4960" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="4962" class="Symbol">.</a><a id="4963" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4968" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a><a id="4969" class="Symbol">)</a> <a id="4971" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="4974" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="4976" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="4978" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="4980" class="Symbol">.</a><a id="4981" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4987" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a> <a id="4989" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="4991" href="Cubical.Categories.Instances.Functors.html#4938" class="Bound">i</a><a id="4992" class="Symbol">)</a> <a id="4994" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5000" class="Symbol">(</a><a id="5001" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5003" class="Symbol">.</a><a id="5004" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5009" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5011" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5014" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5016" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5018" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5020" class="Symbol">.</a><a id="5021" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5026" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a><a id="5027" class="Symbol">)</a> <a id="5029" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5032" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5034" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5039" class="Symbol">.</a><a id="5040" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5046" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="5048" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5051" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5053" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5055" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5057" class="Symbol">.</a><a id="5058" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5064" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5065" class="Symbol">)</a>
      <a id="5073" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5076" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5083" class="Symbol">.</a><a id="5084" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5091" class="Symbol">_</a> <a id="5093" class="Symbol">_</a> <a id="5095" class="Symbol">_)</a> <a id="5098" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5104" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5106" class="Symbol">.</a><a id="5107" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5112" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5114" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5117" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5119" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5124" class="Symbol">.</a><a id="5125" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5130" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5132" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5135" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5137" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5142" class="Symbol">.</a><a id="5143" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5149" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="5151" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5154" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5156" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5158" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5160" class="Symbol">.</a><a id="5161" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5167" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5168" class="Symbol">))</a>
      <a id="5177" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5180" class="Symbol">(λ</a> <a id="5183" href="Cubical.Categories.Instances.Functors.html#5183" class="Bound">i</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5189" class="Symbol">.</a><a id="5190" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5195" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a>
                <a id="5213" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5216" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5218" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5220" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5222" class="Symbol">.</a><a id="5223" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5233" class="Symbol">.</a><a id="5234" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5240" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5241" class="Symbol">)</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5246" class="Symbol">.</a><a id="5247" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5253" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a><a id="5254" class="Symbol">)</a> <a id="5256" class="Symbol">(</a><a id="5257" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5259" class="Symbol">.</a><a id="5260" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5265" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a><a id="5266" class="Symbol">)</a> <a id="5268" href="Cubical.Categories.Instances.Functors.html#5183" class="Bound">i</a><a id="5269" class="Symbol">)</a> <a id="5271" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5277" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5279" class="Symbol">.</a><a id="5280" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5285" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5287" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5290" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5292" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5294" class="Symbol">((</a><a id="5296" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5298" class="Symbol">.</a><a id="5299" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5304" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5306" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5309" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5311" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5313" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5315" class="Symbol">.</a><a id="5316" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5322" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a><a id="5323" class="Symbol">)</a> <a id="5325" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5328" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5330" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5332" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5334" class="Symbol">.</a><a id="5335" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5341" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5342" class="Symbol">)</a>
      <a id="5350" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5353" class="Symbol">(λ</a> <a id="5356" href="Cubical.Categories.Instances.Functors.html#5356" class="Bound">i</a> <a id="5358" class="Symbol">→</a> <a id="5360" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5362" class="Symbol">.</a><a id="5363" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5368" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5370" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5373" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5375" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5377" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5379" class="Symbol">.</a><a id="5380" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="5386" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="5388" href="Cubical.Categories.Instances.Functors.html#5356" class="Bound">i</a> <a id="5390" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5393" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5395" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5397" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5399" class="Symbol">.</a><a id="5400" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5406" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5407" class="Symbol">)</a> <a id="5409" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5415" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5417" class="Symbol">.</a><a id="5418" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5423" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5425" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5428" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5430" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5432" class="Symbol">((</a><a id="5434" href="Cubical.Categories.Instances.Functors.html#4831" class="Bound">G</a> <a id="5436" class="Symbol">.</a><a id="5437" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5443" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="5445" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5448" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5450" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5452" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5454" class="Symbol">.</a><a id="5455" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5460" href="Cubical.Categories.Instances.Functors.html#4835" class="Bound">d</a><a id="5461" class="Symbol">)</a> <a id="5463" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5466" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5468" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5470" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5472" class="Symbol">.</a><a id="5473" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5479" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5480" class="Symbol">)</a>
      <a id="5488" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5491" class="Symbol">(λ</a> <a id="5494" href="Cubical.Categories.Instances.Functors.html#5494" class="Bound">i</a> <a id="5496" class="Symbol">→</a> <a id="5498" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5500" class="Symbol">.</a><a id="5501" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5506" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a>
                <a id="5524" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5527" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5529" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5531" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5533" class="Symbol">.</a><a id="5534" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5541" class="Symbol">(</a><a id="5542" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5544" class="Symbol">.</a><a id="5545" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5551" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5552" class="Symbol">)</a> <a id="5554" class="Symbol">(</a><a id="5555" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5557" class="Symbol">.</a><a id="5558" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5563" href="Cubical.Categories.Instances.Functors.html#4835" class="Bound">d</a><a id="5564" class="Symbol">)</a> <a id="5566" class="Symbol">(</a><a id="5567" href="Cubical.Categories.Instances.Functors.html#4831" class="Bound">G</a> <a id="5569" class="Symbol">.</a><a id="5570" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5576" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a><a id="5577" class="Symbol">)</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5582" href="Cubical.Categories.Instances.Functors.html#5494" class="Bound">i</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">)</a> <a id="5587" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5593" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5595" class="Symbol">.</a><a id="5596" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5601" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5603" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5606" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5608" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5610" class="Symbol">(</a><a id="5611" href="Cubical.Categories.Instances.Functors.html#4831" class="Bound">G</a> <a id="5613" class="Symbol">.</a><a id="5614" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5620" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a> <a id="5622" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5625" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5627" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5632" class="Symbol">.</a><a id="5633" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5638" href="Cubical.Categories.Instances.Functors.html#4835" class="Bound">d</a> <a id="5640" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5643" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5645" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5647" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5649" class="Symbol">.</a><a id="5650" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5656" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5657" class="Symbol">))</a>
      <a id="5666" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5669" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5671" class="Symbol">.</a><a id="5672" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5679" class="Symbol">_</a> <a id="5681" class="Symbol">_</a> <a id="5683" class="Symbol">_</a> <a id="5685" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5691" class="Symbol">(</a><a id="5692" href="Cubical.Categories.Instances.Functors.html#4854" class="Bound">β</a> <a id="5694" class="Symbol">.</a><a id="5695" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5700" href="Cubical.Categories.Instances.Functors.html#4842" class="Bound">e</a> <a id="5702" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5705" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5707" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5709" href="Cubical.Categories.Instances.Functors.html#4831" class="Bound">G</a> <a id="5711" class="Symbol">.</a><a id="5712" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5718" href="Cubical.Categories.Instances.Functors.html#4858" class="Bound">g</a><a id="5719" class="Symbol">)</a> <a id="5721" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5724" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5726" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5728" class="Symbol">(</a><a id="5729" href="Cubical.Categories.Instances.Functors.html#4846" class="Bound">α</a> <a id="5731" class="Symbol">.</a><a id="5732" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5737" href="Cubical.Categories.Instances.Functors.html#4835" class="Bound">d</a> <a id="5739" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="5742" href="Cubical.Categories.Instances.Functors.html#892" class="Bound">D</a> <a id="5744" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="5746" href="Cubical.Categories.Instances.Functors.html#4824" class="Bound">F</a> <a id="5748" class="Symbol">.</a><a id="5749" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5755" href="Cubical.Categories.Instances.Functors.html#4850" class="Bound">f</a><a id="5756" class="Symbol">)</a> <a id="5758" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Instances.Sets.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Instances.Sets</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.Instances.Sets.html" class="Module">Cubical.Categories.Instances.Sets</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Cubical.Categories.NaturalTransformation.html" class="Module">Cubical.Categories.NaturalTransformation</a>

<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Cubical.Categories.Limits.html" class="Module">Cubical.Categories.Limits</a>

<a id="535" class="Keyword">open</a> <a id="540" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="549" class="Keyword">hiding</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">_∘_</a><a id="560" class="Symbol">)</a>

<a id="563" class="Keyword">module</a> <a id="570" href="Cubical.Categories.Instances.Sets.html#570" class="Module">_</a> <a id="572" href="Cubical.Categories.Instances.Sets.html#572" class="Bound">ℓ</a> <a id="574" class="Keyword">where</a>
  <a id="582" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="586" class="Symbol">:</a> <a id="588" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="597" class="Symbol">(</a><a id="598" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="604" href="Cubical.Categories.Instances.Sets.html#572" class="Bound">ℓ</a><a id="605" class="Symbol">)</a> <a id="607" href="Cubical.Categories.Instances.Sets.html#572" class="Bound">ℓ</a>
  <a id="611" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="614" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="618" class="Symbol">=</a> <a id="620" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="625" href="Cubical.Categories.Instances.Sets.html#572" class="Bound">ℓ</a>
  <a id="629" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="638" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="642" class="Symbol">(</a><a id="643" href="Cubical.Categories.Instances.Sets.html#643" class="Bound">A</a> <a id="645" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="647" class="Symbol">_)</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Categories.Instances.Sets.html#651" class="Bound">B</a> <a id="653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="655" class="Symbol">_)</a> <a id="658" class="Symbol">=</a> <a id="660" href="Cubical.Categories.Instances.Sets.html#643" class="Bound">A</a> <a id="662" class="Symbol">→</a> <a id="664" href="Cubical.Categories.Instances.Sets.html#651" class="Bound">B</a>
  <a id="668" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="671" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="675" href="Cubical.Categories.Instances.Sets.html#675" class="Bound">x</a> <a id="677" class="Symbol">=</a> <a id="679" href="Cubical.Categories.Instances.Sets.html#675" class="Bound">x</a>
  <a id="683" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="687" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="691" href="Cubical.Categories.Instances.Sets.html#691" class="Bound">f</a> <a id="693" href="Cubical.Categories.Instances.Sets.html#693" class="Bound">g</a> <a id="695" href="Cubical.Categories.Instances.Sets.html#695" class="Bound">x</a> <a id="697" class="Symbol">=</a> <a id="699" href="Cubical.Categories.Instances.Sets.html#693" class="Bound">g</a> <a id="701" class="Symbol">(</a><a id="702" href="Cubical.Categories.Instances.Sets.html#691" class="Bound">f</a> <a id="704" href="Cubical.Categories.Instances.Sets.html#695" class="Bound">x</a><a id="705" class="Symbol">)</a>
  <a id="709" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="714" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="718" href="Cubical.Categories.Instances.Sets.html#718" class="Bound">f</a> <a id="720" class="Symbol">=</a> <a id="722" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="729" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="734" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="738" href="Cubical.Categories.Instances.Sets.html#738" class="Bound">f</a> <a id="740" class="Symbol">=</a> <a id="742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="749" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="756" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="760" href="Cubical.Categories.Instances.Sets.html#760" class="Bound">f</a> <a id="762" href="Cubical.Categories.Instances.Sets.html#762" class="Bound">g</a> <a id="764" href="Cubical.Categories.Instances.Sets.html#764" class="Bound">h</a> <a id="766" class="Symbol">=</a> <a id="768" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="775" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="784" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="788" class="Symbol">{</a><a id="789" href="Cubical.Categories.Instances.Sets.html#789" class="Bound">A</a><a id="790" class="Symbol">}</a> <a id="792" class="Symbol">{</a><a id="793" href="Cubical.Categories.Instances.Sets.html#793" class="Bound">B</a><a id="794" class="Symbol">}</a> <a id="796" class="Symbol">=</a> <a id="798" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="805" class="Symbol">(λ</a> <a id="808" href="Cubical.Categories.Instances.Sets.html#808" class="Bound">_</a> <a id="810" class="Symbol">→</a> <a id="812" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="816" href="Cubical.Categories.Instances.Sets.html#793" class="Bound">B</a><a id="817" class="Symbol">)</a>

<a id="820" class="Keyword">private</a>
  <a id="830" class="Keyword">variable</a>
    <a id="843" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a> <a id="845" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="857" class="Keyword">open</a> <a id="862" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="871" class="Comment">-- Hom functors</a>
<a id="_[-,_]"></a><a id="887" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">_[-,_]</a> <a id="894" class="Symbol">:</a> <a id="896" class="Symbol">(</a><a id="897" href="Cubical.Categories.Instances.Sets.html#897" class="Bound">C</a> <a id="899" class="Symbol">:</a> <a id="901" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="910" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a> <a id="912" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a><a id="914" class="Symbol">)</a> <a id="916" class="Symbol">→</a> <a id="918" class="Symbol">(</a><a id="919" href="Cubical.Categories.Instances.Sets.html#919" class="Bound">c</a> <a id="921" class="Symbol">:</a> <a id="923" href="Cubical.Categories.Instances.Sets.html#897" class="Bound">C</a> <a id="925" class="Symbol">.</a><a id="926" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="928" class="Symbol">)</a> <a id="930" class="Symbol">→</a> <a id="932" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Categories.Instances.Sets.html#897" class="Bound">C</a> <a id="943" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">(</a><a id="949" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="953" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a><a id="955" class="Symbol">)</a>
<a id="957" class="Symbol">(</a><a id="958" href="Cubical.Categories.Instances.Sets.html#958" class="Bound">C</a> <a id="960" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">[-,</a> <a id="964" href="Cubical.Categories.Instances.Sets.html#964" class="Bound">c</a> <a id="966" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">]</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">.</a><a id="970" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="975" href="Cubical.Categories.Instances.Sets.html#975" class="Bound">x</a>    <a id="980" class="Symbol">=</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Categories.Instances.Sets.html#958" class="Bound">C</a> <a id="985" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="987" href="Cubical.Categories.Instances.Sets.html#975" class="Bound">x</a> <a id="989" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="991" href="Cubical.Categories.Instances.Sets.html#964" class="Bound">c</a> <a id="993" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="994" class="Symbol">)</a> <a id="996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="998" href="Cubical.Categories.Instances.Sets.html#958" class="Bound">C</a> <a id="1000" class="Symbol">.</a><a id="1001" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a>
<a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Categories.Instances.Sets.html#1011" class="Bound">C</a> <a id="1013" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">[-,</a> <a id="1017" href="Cubical.Categories.Instances.Sets.html#1017" class="Bound">c</a> <a id="1019" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">]</a><a id="1020" class="Symbol">)</a> <a id="1022" class="Symbol">.</a><a id="1023" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1029" href="Cubical.Categories.Instances.Sets.html#1029" class="Bound">f</a> <a id="1031" href="Cubical.Categories.Instances.Sets.html#1031" class="Bound">k</a> <a id="1033" class="Symbol">=</a> <a id="1035" href="Cubical.Categories.Instances.Sets.html#1029" class="Bound">f</a> <a id="1037" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1040" href="Cubical.Categories.Instances.Sets.html#1011" class="Bound">C</a> <a id="1042" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1044" href="Cubical.Categories.Instances.Sets.html#1031" class="Bound">k</a>
<a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.Categories.Instances.Sets.html#1047" class="Bound">C</a> <a id="1049" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">[-,</a> <a id="1053" href="Cubical.Categories.Instances.Sets.html#1053" class="Bound">c</a> <a id="1055" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">]</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">.</a><a id="1059" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>      <a id="1069" class="Symbol">=</a> <a id="1071" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1078" class="Symbol">λ</a> <a id="1080" href="Cubical.Categories.Instances.Sets.html#1080" class="Bound">_</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Cubical.Categories.Instances.Sets.html#1047" class="Bound">C</a> <a id="1086" class="Symbol">.</a><a id="1087" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1092" class="Symbol">_</a>
<a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Categories.Instances.Sets.html#1095" class="Bound">C</a> <a id="1097" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">[-,</a> <a id="1101" href="Cubical.Categories.Instances.Sets.html#1101" class="Bound">c</a> <a id="1103" href="Cubical.Categories.Instances.Sets.html#887" class="Function Operator">]</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">.</a><a id="1107" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1113" class="Symbol">_</a> <a id="1115" class="Symbol">_</a> <a id="1117" class="Symbol">=</a> <a id="1119" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1126" class="Symbol">λ</a> <a id="1128" href="Cubical.Categories.Instances.Sets.html#1128" class="Bound">_</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Cubical.Categories.Instances.Sets.html#1095" class="Bound">C</a> <a id="1134" class="Symbol">.</a><a id="1135" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1142" class="Symbol">_</a> <a id="1144" class="Symbol">_</a> <a id="1146" class="Symbol">_</a>

<a id="_[_,-]"></a><a id="1149" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">_[_,-]</a> <a id="1156" class="Symbol">:</a> <a id="1158" class="Symbol">(</a><a id="1159" href="Cubical.Categories.Instances.Sets.html#1159" class="Bound">C</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1172" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a> <a id="1174" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">→</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Cubical.Categories.Instances.Sets.html#1181" class="Bound">c</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Cubical.Categories.Instances.Sets.html#1159" class="Bound">C</a> <a id="1187" class="Symbol">.</a><a id="1188" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1190" class="Symbol">)→</a> <a id="1193" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1201" href="Cubical.Categories.Instances.Sets.html#1159" class="Bound">C</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="1208" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a><a id="1210" class="Symbol">)</a>
<a id="1212" class="Symbol">(</a><a id="1213" href="Cubical.Categories.Instances.Sets.html#1213" class="Bound">C</a> <a id="1215" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">[</a> <a id="1217" href="Cubical.Categories.Instances.Sets.html#1217" class="Bound">c</a> <a id="1219" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">,-]</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">.</a><a id="1225" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1230" href="Cubical.Categories.Instances.Sets.html#1230" class="Bound">x</a>    <a id="1235" class="Symbol">=</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.Categories.Instances.Sets.html#1213" class="Bound">C</a> <a id="1240" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1242" href="Cubical.Categories.Instances.Sets.html#1217" class="Bound">c</a> <a id="1244" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1246" href="Cubical.Categories.Instances.Sets.html#1230" class="Bound">x</a> <a id="1248" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1249" class="Symbol">)</a> <a id="1251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1253" href="Cubical.Categories.Instances.Sets.html#1213" class="Bound">C</a> <a id="1255" class="Symbol">.</a><a id="1256" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a>
<a id="1265" class="Symbol">(</a><a id="1266" href="Cubical.Categories.Instances.Sets.html#1266" class="Bound">C</a> <a id="1268" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">[</a> <a id="1270" href="Cubical.Categories.Instances.Sets.html#1270" class="Bound">c</a> <a id="1272" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">,-]</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">.</a><a id="1278" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1284" href="Cubical.Categories.Instances.Sets.html#1284" class="Bound">f</a> <a id="1286" href="Cubical.Categories.Instances.Sets.html#1286" class="Bound">k</a> <a id="1288" class="Symbol">=</a> <a id="1290" href="Cubical.Categories.Instances.Sets.html#1286" class="Bound">k</a> <a id="1292" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1295" href="Cubical.Categories.Instances.Sets.html#1266" class="Bound">C</a> <a id="1297" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1299" href="Cubical.Categories.Instances.Sets.html#1284" class="Bound">f</a>
<a id="1301" class="Symbol">(</a><a id="1302" href="Cubical.Categories.Instances.Sets.html#1302" class="Bound">C</a> <a id="1304" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">[</a> <a id="1306" href="Cubical.Categories.Instances.Sets.html#1306" class="Bound">c</a> <a id="1308" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">,-]</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">.</a><a id="1314" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>      <a id="1324" class="Symbol">=</a> <a id="1326" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1333" class="Symbol">λ</a> <a id="1335" href="Cubical.Categories.Instances.Sets.html#1335" class="Bound">_</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.Categories.Instances.Sets.html#1302" class="Bound">C</a> <a id="1341" class="Symbol">.</a><a id="1342" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1347" class="Symbol">_</a>
<a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.Categories.Instances.Sets.html#1350" class="Bound">C</a> <a id="1352" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">[</a> <a id="1354" href="Cubical.Categories.Instances.Sets.html#1354" class="Bound">c</a> <a id="1356" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">,-]</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">.</a><a id="1362" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1368" class="Symbol">_</a> <a id="1370" class="Symbol">_</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1381" class="Symbol">λ</a> <a id="1383" href="Cubical.Categories.Instances.Sets.html#1383" class="Bound">_</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Cubical.Categories.Instances.Sets.html#1350" class="Bound">C</a> <a id="1394" class="Symbol">.</a><a id="1395" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1402" class="Symbol">_</a> <a id="1404" class="Symbol">_</a> <a id="1406" class="Symbol">_)</a>

<a id="1410" class="Comment">-- Lift functor</a>
<a id="LiftF"></a><a id="1426" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="1447" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a><a id="1448" class="Symbol">)</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1462" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a> <a id="1464" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a><a id="1466" class="Symbol">))</a>
<a id="1469" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="1475" class="Symbol">{</a><a id="1476" href="Cubical.Categories.Instances.Sets.html#1476" class="Bound">ℓ</a><a id="1477" class="Symbol">}{</a><a id="1479" href="Cubical.Categories.Instances.Sets.html#1479" class="Bound">ℓ&#39;</a><a id="1481" class="Symbol">}</a> <a id="1483" class="Symbol">.</a><a id="1484" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1489" href="Cubical.Categories.Instances.Sets.html#1489" class="Bound">A</a> <a id="1491" class="Symbol">=</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1499" class="Symbol">{</a><a id="1500" href="Cubical.Categories.Instances.Sets.html#1476" class="Bound">ℓ</a><a id="1501" class="Symbol">}{</a><a id="1503" href="Cubical.Categories.Instances.Sets.html#1479" class="Bound">ℓ&#39;</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.Categories.Instances.Sets.html#1489" class="Bound">A</a> <a id="1510" class="Symbol">.</a><a id="1511" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1514" class="Symbol">))</a> <a id="1517" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1519" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="1534" class="Number">2</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Categories.Instances.Sets.html#1489" class="Bound">A</a> <a id="1539" class="Symbol">.</a><a id="1540" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1543" class="Symbol">)</a>
<a id="1545" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="1551" class="Symbol">.</a><a id="1552" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1558" href="Cubical.Categories.Instances.Sets.html#1558" class="Bound">f</a> <a id="1560" href="Cubical.Categories.Instances.Sets.html#1560" class="Bound">x</a> <a id="1562" class="Symbol">=</a> <a id="1564" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Cubical.Categories.Instances.Sets.html#1558" class="Bound">f</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Cubical.Categories.Instances.Sets.html#1560" class="Bound">x</a> <a id="1575" class="Symbol">.</a><a id="1576" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="1581" class="Symbol">))</a>
<a id="1584" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="1590" class="Symbol">.</a><a id="1591" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1596" class="Symbol">=</a> <a id="1598" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1603" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="1609" class="Symbol">.</a><a id="1610" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1616" href="Cubical.Categories.Instances.Sets.html#1616" class="Bound">f</a> <a id="1618" href="Cubical.Categories.Instances.Sets.html#1618" class="Bound">g</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1629" class="Symbol">λ</a> <a id="1631" href="Cubical.Categories.Instances.Sets.html#1631" class="Bound">x</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1641" class="Keyword">module</a> <a id="1648" href="Cubical.Categories.Instances.Sets.html#1648" class="Module">_</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Cubical.Categories.Instances.Sets.html#1651" class="Bound">ℓ</a> <a id="1653" href="Cubical.Categories.Instances.Sets.html#1653" class="Bound">ℓ&#39;</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1663" class="Symbol">}</a> <a id="1665" class="Keyword">where</a>
  <a id="1673" href="Cubical.Categories.Instances.Sets.html#1673" class="Function">isFullyFaithfulLiftF</a> <a id="1694" class="Symbol">:</a> <a id="1696" href="Cubical.Categories.Functor.Base.html#1015" class="Function">isFullyFaithful</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="1719" class="Symbol">{</a><a id="1720" href="Cubical.Categories.Instances.Sets.html#1651" class="Bound">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">{</a><a id="1724" href="Cubical.Categories.Instances.Sets.html#1653" class="Bound">ℓ&#39;</a><a id="1726" class="Symbol">})</a>
  <a id="1731" href="Cubical.Categories.Instances.Sets.html#1673" class="Function">isFullyFaithfulLiftF</a> <a id="1752" href="Cubical.Categories.Instances.Sets.html#1752" class="Bound">X</a> <a id="1754" href="Cubical.Categories.Instances.Sets.html#1754" class="Bound">Y</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="1771" href="Cubical.Categories.Instances.Sets.html#1807" class="Function">LiftFIso</a>
    <a id="1784" class="Keyword">where</a>
    <a id="1794" class="Keyword">open</a> <a id="1799" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
    <a id="1807" href="Cubical.Categories.Instances.Sets.html#1807" class="Function">LiftFIso</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.Categories.Instances.Sets.html#1752" class="Bound">X</a> <a id="1825" class="Symbol">.</a><a id="1826" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Cubical.Categories.Instances.Sets.html#1754" class="Bound">Y</a> <a id="1834" class="Symbol">.</a><a id="1835" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1838" class="Symbol">)</a>
                   <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1865" class="Symbol">{</a><a id="1866" href="Cubical.Categories.Instances.Sets.html#1651" class="Bound">ℓ</a><a id="1867" class="Symbol">}{</a><a id="1869" href="Cubical.Categories.Instances.Sets.html#1653" class="Bound">ℓ&#39;</a><a id="1871" class="Symbol">}</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Cubical.Categories.Instances.Sets.html#1752" class="Bound">X</a> <a id="1876" class="Symbol">.</a><a id="1877" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1889" class="Symbol">{</a><a id="1890" href="Cubical.Categories.Instances.Sets.html#1651" class="Bound">ℓ</a><a id="1891" class="Symbol">}{</a><a id="1893" href="Cubical.Categories.Instances.Sets.html#1653" class="Bound">ℓ&#39;</a><a id="1895" class="Symbol">}</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.Categories.Instances.Sets.html#1754" class="Bound">Y</a> <a id="1900" class="Symbol">.</a><a id="1901" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1904" class="Symbol">))</a>
    <a id="1911" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1915" href="Cubical.Categories.Instances.Sets.html#1807" class="Function">LiftFIso</a> <a id="1924" class="Symbol">=</a> <a id="1926" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="1932" class="Symbol">.</a><a id="1933" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Cubical.Categories.Instances.Sets.html#1752" class="Bound">X</a><a id="1941" class="Symbol">}</a> <a id="1943" class="Symbol">{</a><a id="1944" href="Cubical.Categories.Instances.Sets.html#1754" class="Bound">Y</a><a id="1945" class="Symbol">}</a>
    <a id="1951" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1955" href="Cubical.Categories.Instances.Sets.html#1807" class="Function">LiftFIso</a> <a id="1964" class="Symbol">=</a> <a id="1966" class="Symbol">λ</a> <a id="1968" href="Cubical.Categories.Instances.Sets.html#1968" class="Bound">f</a> <a id="1970" href="Cubical.Categories.Instances.Sets.html#1970" class="Bound">x</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Cubical.Categories.Instances.Sets.html#1968" class="Bound">f</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1982" href="Cubical.Categories.Instances.Sets.html#1970" class="Bound">x</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">.</a><a id="1986" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a>
    <a id="1996" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="2005" href="Cubical.Categories.Instances.Sets.html#1807" class="Function">LiftFIso</a> <a id="2014" class="Symbol">=</a> <a id="2016" class="Symbol">λ</a> <a id="2018" href="Cubical.Categories.Instances.Sets.html#2018" class="Bound">_</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2029" class="Symbol">λ</a> <a id="2031" href="Cubical.Categories.Instances.Sets.html#2031" class="Bound">_</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2044" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="2052" href="Cubical.Categories.Instances.Sets.html#1807" class="Function">LiftFIso</a> <a id="2061" class="Symbol">=</a> <a id="2063" class="Symbol">λ</a> <a id="2065" href="Cubical.Categories.Instances.Sets.html#2065" class="Bound">_</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2076" class="Symbol">λ</a> <a id="2078" href="Cubical.Categories.Instances.Sets.html#2078" class="Bound">_</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2088" class="Keyword">module</a> <a id="2095" href="Cubical.Categories.Instances.Sets.html#2095" class="Module">_</a> <a id="2097" class="Symbol">{</a><a id="2098" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2111" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a> <a id="2113" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a><a id="2115" class="Symbol">}</a> <a id="2117" class="Symbol">{</a><a id="2118" href="Cubical.Categories.Instances.Sets.html#2118" class="Bound">F</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2130" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="2137" href="Cubical.Categories.Instances.Sets.html#845" class="Generalizable">ℓ&#39;</a><a id="2139" class="Symbol">)}</a> <a id="2142" class="Keyword">where</a>
  <a id="2150" class="Keyword">open</a> <a id="2155" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

  <a id="2167" class="Comment">-- natural transformations by pre/post composition</a>
  <a id="2220" href="Cubical.Categories.Instances.Sets.html#2220" class="Function">preComp</a> <a id="2228" class="Symbol">:</a> <a id="2230" class="Symbol">{</a><a id="2231" href="Cubical.Categories.Instances.Sets.html#2231" class="Bound">x</a> <a id="2233" href="Cubical.Categories.Instances.Sets.html#2233" class="Bound">y</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2239" class="Symbol">.</a><a id="2240" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2242" class="Symbol">}</a>
          <a id="2254" class="Symbol">→</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Cubical.Categories.Instances.Sets.html#2257" class="Bound">f</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2263" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2265" href="Cubical.Categories.Instances.Sets.html#2231" class="Bound">x</a> <a id="2267" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2269" href="Cubical.Categories.Instances.Sets.html#2233" class="Bound">y</a> <a id="2271" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2272" class="Symbol">)</a>
          <a id="2284" class="Symbol">→</a> <a id="2286" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2288" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">[</a> <a id="2290" href="Cubical.Categories.Instances.Sets.html#2231" class="Bound">x</a> <a id="2292" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">,-]</a> <a id="2296" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="2298" href="Cubical.Categories.Instances.Sets.html#2118" class="Bound">F</a>
          <a id="2310" class="Symbol">→</a> <a id="2312" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2314" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">[</a> <a id="2316" href="Cubical.Categories.Instances.Sets.html#2233" class="Bound">y</a> <a id="2318" href="Cubical.Categories.Instances.Sets.html#1149" class="Function Operator">,-]</a> <a id="2322" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="2324" href="Cubical.Categories.Instances.Sets.html#2118" class="Bound">F</a>
  <a id="2328" href="Cubical.Categories.Instances.Sets.html#2220" class="Function">preComp</a> <a id="2336" href="Cubical.Categories.Instances.Sets.html#2336" class="Bound">f</a> <a id="2338" href="Cubical.Categories.Instances.Sets.html#2338" class="Bound">α</a> <a id="2340" class="Symbol">.</a><a id="2341" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2346" href="Cubical.Categories.Instances.Sets.html#2346" class="Bound">c</a> <a id="2348" href="Cubical.Categories.Instances.Sets.html#2348" class="Bound">k</a> <a id="2350" class="Symbol">=</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Categories.Instances.Sets.html#2338" class="Bound">α</a> <a id="2355" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2357" href="Cubical.Categories.Instances.Sets.html#2346" class="Bound">c</a> <a id="2359" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2360" class="Symbol">)</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Cubical.Categories.Instances.Sets.html#2336" class="Bound">f</a> <a id="2365" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2368" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2370" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2372" href="Cubical.Categories.Instances.Sets.html#2348" class="Bound">k</a><a id="2373" class="Symbol">)</a>
  <a id="2377" href="Cubical.Categories.Instances.Sets.html#2220" class="Function">preComp</a> <a id="2385" href="Cubical.Categories.Instances.Sets.html#2385" class="Bound">f</a> <a id="2387" href="Cubical.Categories.Instances.Sets.html#2387" class="Bound">α</a> <a id="2389" class="Symbol">.</a><a id="2390" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2396" class="Symbol">{</a><a id="2397" class="Argument">x</a> <a id="2399" class="Symbol">=</a> <a id="2401" href="Cubical.Categories.Instances.Sets.html#2401" class="Bound">c</a><a id="2402" class="Symbol">}</a> <a id="2404" class="Symbol">{</a><a id="2405" href="Cubical.Categories.Instances.Sets.html#2405" class="Bound">d</a><a id="2406" class="Symbol">}</a> <a id="2408" href="Cubical.Categories.Instances.Sets.html#2408" class="Bound">k</a>
    <a id="2414" class="Symbol">=</a> <a id="2416" class="Symbol">(λ</a> <a id="2419" href="Cubical.Categories.Instances.Sets.html#2419" class="Bound">l</a> <a id="2421" class="Symbol">→</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Categories.Instances.Sets.html#2387" class="Bound">α</a> <a id="2426" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2428" href="Cubical.Categories.Instances.Sets.html#2405" class="Bound">d</a> <a id="2430" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2431" class="Symbol">)</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Cubical.Categories.Instances.Sets.html#2385" class="Bound">f</a> <a id="2436" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2439" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2441" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Cubical.Categories.Instances.Sets.html#2419" class="Bound">l</a> <a id="2446" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2449" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2451" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2453" href="Cubical.Categories.Instances.Sets.html#2408" class="Bound">k</a><a id="2454" class="Symbol">)))</a>
    <a id="2462" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="2465" href="Cubical.Categories.Instances.Sets.html#2465" class="Bound">i</a> <a id="2467" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="2470" class="Symbol">(λ</a> <a id="2473" href="Cubical.Categories.Instances.Sets.html#2473" class="Bound">l</a> <a id="2475" class="Symbol">→</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Cubical.Categories.Instances.Sets.html#2387" class="Bound">α</a> <a id="2480" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2482" href="Cubical.Categories.Instances.Sets.html#2405" class="Bound">d</a> <a id="2484" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2485" class="Symbol">)</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="2495" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2497" href="Cubical.Categories.Instances.Sets.html#2385" class="Bound">f</a> <a id="2499" href="Cubical.Categories.Instances.Sets.html#2473" class="Bound">l</a> <a id="2501" href="Cubical.Categories.Instances.Sets.html#2408" class="Bound">k</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2506" href="Cubical.Categories.Instances.Sets.html#2465" class="Bound">i</a><a id="2507" class="Symbol">)))</a> <a id="2511" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
      <a id="2519" class="Symbol">(λ</a> <a id="2522" href="Cubical.Categories.Instances.Sets.html#2522" class="Bound">l</a> <a id="2524" class="Symbol">→</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Categories.Instances.Sets.html#2387" class="Bound">α</a> <a id="2529" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2531" href="Cubical.Categories.Instances.Sets.html#2405" class="Bound">d</a> <a id="2533" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2534" class="Symbol">)</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Cubical.Categories.Instances.Sets.html#2385" class="Bound">f</a> <a id="2539" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2542" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2544" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2546" href="Cubical.Categories.Instances.Sets.html#2522" class="Bound">l</a> <a id="2548" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2551" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2553" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2555" href="Cubical.Categories.Instances.Sets.html#2408" class="Bound">k</a><a id="2556" class="Symbol">))</a>
    <a id="2563" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="2566" href="Cubical.Categories.Instances.Sets.html#2566" class="Bound">i</a> <a id="2568" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="2571" class="Symbol">(λ</a> <a id="2574" href="Cubical.Categories.Instances.Sets.html#2574" class="Bound">l</a> <a id="2576" class="Symbol">→</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Categories.Instances.Sets.html#2387" class="Bound">α</a> <a id="2581" class="Symbol">.</a><a id="2582" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2588" href="Cubical.Categories.Instances.Sets.html#2408" class="Bound">k</a><a id="2589" class="Symbol">)</a> <a id="2591" href="Cubical.Categories.Instances.Sets.html#2566" class="Bound">i</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Categories.Instances.Sets.html#2385" class="Bound">f</a> <a id="2596" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2599" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2601" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2603" href="Cubical.Categories.Instances.Sets.html#2574" class="Bound">l</a><a id="2604" class="Symbol">))</a> <a id="2607" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
      <a id="2615" class="Symbol">(λ</a> <a id="2618" href="Cubical.Categories.Instances.Sets.html#2618" class="Bound">l</a> <a id="2620" class="Symbol">→</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Cubical.Categories.Instances.Sets.html#2118" class="Bound">F</a> <a id="2625" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2627" href="Cubical.Categories.Instances.Sets.html#2408" class="Bound">k</a> <a id="2629" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="2630" class="Symbol">)</a> <a id="2632" class="Symbol">((</a><a id="2634" href="Cubical.Categories.Instances.Sets.html#2387" class="Bound">α</a> <a id="2636" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="2638" href="Cubical.Categories.Instances.Sets.html#2401" class="Bound">c</a> <a id="2640" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Cubical.Categories.Instances.Sets.html#2385" class="Bound">f</a> <a id="2646" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2649" href="Cubical.Categories.Instances.Sets.html#2098" class="Bound">C</a> <a id="2651" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2653" href="Cubical.Categories.Instances.Sets.html#2618" class="Bound">l</a><a id="2654" class="Symbol">)))</a>
    <a id="2662" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="2665" class="Comment">-- properties</a>
<a id="2679" class="Comment">-- TODO: move to own file</a>
<a id="2705" class="Keyword">open</a> <a id="2710" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a> <a id="2716" class="Keyword">renaming</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2730" class="Symbol">to</a> <a id="2733" class="Field">cInv</a><a id="2737" class="Symbol">)</a>
<a id="2739" class="Keyword">open</a> <a id="2744" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="2749" class="Keyword">module</a> <a id="2756" href="Cubical.Categories.Instances.Sets.html#2756" class="Module">_</a> <a id="2758" class="Symbol">{</a><a id="2759" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a> <a id="2761" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a> <a id="2763" class="Symbol">:</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="2770" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">.</a><a id="2774" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2777" class="Symbol">}</a> <a id="2779" class="Keyword">where</a>

  <a id="2788" href="Cubical.Categories.Instances.Sets.html#2788" class="Function">Iso→CatIso</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2810" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2818" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a><a id="2819" class="Symbol">)</a>
             <a id="2834" class="Symbol">→</a> <a id="2836" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="2848" href="Cubical.Categories.Instances.Sets.html#2770" class="Bound">ℓ</a><a id="2849" class="Symbol">)</a> <a id="2851" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a> <a id="2853" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a>
  <a id="2857" href="Cubical.Categories.Instances.Sets.html#2788" class="Function">Iso→CatIso</a> <a id="2868" href="Cubical.Categories.Instances.Sets.html#2868" class="Bound">is</a> <a id="2871" class="Symbol">.</a><a id="2872" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Cubical.Categories.Instances.Sets.html#2868" class="Bound">is</a> <a id="2881" class="Symbol">.</a><a id="2882" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a>
  <a id="2888" href="Cubical.Categories.Instances.Sets.html#2788" class="Function">Iso→CatIso</a> <a id="2899" href="Cubical.Categories.Instances.Sets.html#2899" class="Bound">is</a> <a id="2902" class="Symbol">.</a><a id="2903" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2907" class="Symbol">.</a><a id="2908" href="Cubical.Categories.Instances.Sets.html#2733" class="Field">cInv</a> <a id="2913" class="Symbol">=</a> <a id="2915" href="Cubical.Categories.Instances.Sets.html#2899" class="Bound">is</a> <a id="2918" class="Symbol">.</a><a id="2919" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>
  <a id="2925" href="Cubical.Categories.Instances.Sets.html#2788" class="Function">Iso→CatIso</a> <a id="2936" href="Cubical.Categories.Instances.Sets.html#2936" class="Bound">is</a> <a id="2939" class="Symbol">.</a><a id="2940" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2944" class="Symbol">.</a><a id="2945" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2958" class="Symbol">λ</a> <a id="2960" href="Cubical.Categories.Instances.Sets.html#2960" class="Bound">b</a> <a id="2962" class="Symbol">→</a> <a id="2964" href="Cubical.Categories.Instances.Sets.html#2936" class="Bound">is</a> <a id="2967" class="Symbol">.</a><a id="2968" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="2977" href="Cubical.Categories.Instances.Sets.html#2960" class="Bound">b</a> <a id="2979" class="Comment">-- is .rightInv</a>
  <a id="2997" href="Cubical.Categories.Instances.Sets.html#2788" class="Function">Iso→CatIso</a> <a id="3008" href="Cubical.Categories.Instances.Sets.html#3008" class="Bound">is</a> <a id="3011" class="Symbol">.</a><a id="3012" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3016" class="Symbol">.</a><a id="3017" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="3021" class="Symbol">=</a> <a id="3023" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3030" class="Symbol">λ</a> <a id="3032" href="Cubical.Categories.Instances.Sets.html#3032" class="Bound">b</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Cubical.Categories.Instances.Sets.html#3008" class="Bound">is</a> <a id="3039" class="Symbol">.</a><a id="3040" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3048" href="Cubical.Categories.Instances.Sets.html#3032" class="Bound">b</a> <a id="3050" class="Comment">-- is .rightInv</a>

  <a id="3069" href="Cubical.Categories.Instances.Sets.html#3069" class="Function">CatIso→Iso</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="3094" href="Cubical.Categories.Instances.Sets.html#2770" class="Bound">ℓ</a><a id="3095" class="Symbol">)</a> <a id="3097" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a> <a id="3099" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a>
             <a id="3114" class="Symbol">→</a> <a id="3116" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3125" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a><a id="3126" class="Symbol">)</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3133" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a><a id="3134" class="Symbol">)</a>
  <a id="3138" href="Cubical.Categories.Instances.Sets.html#3069" class="Function">CatIso→Iso</a> <a id="3149" href="Cubical.Categories.Instances.Sets.html#3149" class="Bound">cis</a> <a id="3153" class="Symbol">.</a><a id="3154" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3158" class="Symbol">=</a> <a id="3160" href="Cubical.Categories.Instances.Sets.html#3149" class="Bound">cis</a> <a id="3164" class="Symbol">.</a><a id="3165" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="3171" href="Cubical.Categories.Instances.Sets.html#3069" class="Function">CatIso→Iso</a> <a id="3182" href="Cubical.Categories.Instances.Sets.html#3182" class="Bound">cis</a> <a id="3186" class="Symbol">.</a><a id="3187" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Cubical.Categories.Instances.Sets.html#3182" class="Bound">cis</a> <a id="3197" class="Symbol">.</a><a id="3198" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3202" class="Symbol">.</a><a id="3203" href="Cubical.Categories.Instances.Sets.html#2733" class="Field">cInv</a>
  <a id="3210" href="Cubical.Categories.Instances.Sets.html#3069" class="Function">CatIso→Iso</a> <a id="3221" href="Cubical.Categories.Instances.Sets.html#3221" class="Bound">cis</a> <a id="3225" class="Symbol">.</a><a id="3226" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3235" class="Symbol">=</a> <a id="3237" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3245" class="Symbol">λ</a> <a id="3247" href="Cubical.Categories.Instances.Sets.html#3247" class="Bound">b</a> <a id="3249" class="Symbol">→</a> <a id="3251" href="Cubical.Categories.Instances.Sets.html#3221" class="Bound">cis</a> <a id="3255" class="Symbol">.</a><a id="3256" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3260" class="Symbol">.</a><a id="3261" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="3265" href="Cubical.Categories.Instances.Sets.html#3247" class="Bound">b</a>
  <a id="3269" href="Cubical.Categories.Instances.Sets.html#3069" class="Function">CatIso→Iso</a> <a id="3280" href="Cubical.Categories.Instances.Sets.html#3280" class="Bound">cis</a> <a id="3284" class="Symbol">.</a><a id="3285" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a>  <a id="3294" class="Symbol">=</a> <a id="3296" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3304" class="Symbol">λ</a> <a id="3306" href="Cubical.Categories.Instances.Sets.html#3306" class="Bound">b</a> <a id="3308" class="Symbol">→</a> <a id="3310" href="Cubical.Categories.Instances.Sets.html#3280" class="Bound">cis</a> <a id="3314" class="Symbol">.</a><a id="3315" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3319" class="Symbol">.</a><a id="3320" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="3324" href="Cubical.Categories.Instances.Sets.html#3306" class="Bound">b</a>


  <a id="3330" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3345" class="Symbol">:</a> <a id="3347" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3361" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a><a id="3362" class="Symbol">)</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3369" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a><a id="3370" class="Symbol">))</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="3386" href="Cubical.Categories.Instances.Sets.html#2770" class="Bound">ℓ</a><a id="3387" class="Symbol">)</a> <a id="3389" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a> <a id="3391" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a><a id="3392" class="Symbol">)</a>
  <a id="3396" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3400" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3415" class="Symbol">=</a> <a id="3417" href="Cubical.Categories.Instances.Sets.html#2788" class="Function">Iso→CatIso</a>
  <a id="3430" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3434" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3449" class="Symbol">=</a> <a id="3451" href="Cubical.Categories.Instances.Sets.html#3069" class="Function">CatIso→Iso</a>
  <a id="3464" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3473" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3488" href="Cubical.Categories.Instances.Sets.html#3488" class="Bound">b</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3499" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3512" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3527" href="Cubical.Categories.Instances.Sets.html#3527" class="Bound">a</a> <a id="3529" href="Cubical.Categories.Instances.Sets.html#3529" class="Bound">i</a><a id="3530" class="Symbol">)</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3538" href="Cubical.Categories.Instances.Sets.html#3527" class="Bound">a</a>
  <a id="3542" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3555" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3570" href="Cubical.Categories.Instances.Sets.html#3570" class="Bound">a</a> <a id="3572" href="Cubical.Categories.Instances.Sets.html#3572" class="Bound">i</a><a id="3573" class="Symbol">)</a> <a id="3575" class="Symbol">=</a> <a id="3577" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3581" href="Cubical.Categories.Instances.Sets.html#3570" class="Bound">a</a>
  <a id="3585" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3603" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3618" href="Cubical.Categories.Instances.Sets.html#3618" class="Bound">a</a> <a id="3620" href="Cubical.Categories.Instances.Sets.html#3620" class="Bound">i</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">=</a> <a id="3625" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3634" href="Cubical.Categories.Instances.Sets.html#3618" class="Bound">a</a>
  <a id="3638" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3655" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a> <a id="3670" href="Cubical.Categories.Instances.Sets.html#3670" class="Bound">a</a> <a id="3672" href="Cubical.Categories.Instances.Sets.html#3672" class="Bound">i</a><a id="3673" class="Symbol">)</a> <a id="3675" class="Symbol">=</a> <a id="3677" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3685" href="Cubical.Categories.Instances.Sets.html#3670" class="Bound">a</a>

  <a id="3690" href="Cubical.Categories.Instances.Sets.html#3690" class="Function">Iso-CatIso-≡</a> <a id="3703" class="Symbol">:</a> <a id="3705" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="3722" href="Cubical.Categories.Instances.Sets.html#2770" class="Bound">ℓ</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a> <a id="3727" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Categories.Instances.Sets.html#2759" class="Bound">A</a> <a id="3733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3735" href="Cubical.Categories.Instances.Sets.html#2761" class="Bound">B</a><a id="3736" class="Symbol">)</a>
  <a id="3740" href="Cubical.Categories.Instances.Sets.html#3690" class="Function">Iso-CatIso-≡</a> <a id="3753" class="Symbol">=</a> <a id="3755" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="3771" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a><a id="3785" class="Symbol">)</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.HLevels.html#32153" class="Function">hSet-Iso-Iso-≡</a> <a id="3803" class="Symbol">_</a> <a id="3805" class="Symbol">_)</a>

<a id="3809" class="Comment">-- SET is univalent</a>

<a id="isUnivalentSET"></a><a id="3830" href="Cubical.Categories.Instances.Sets.html#3830" class="Function">isUnivalentSET</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="3859" class="Symbol">{</a><a id="3860" class="Argument">ℓ&#39;</a> <a id="3863" class="Symbol">=</a> <a id="3865" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="3873" class="Symbol">_)</a>
<a id="3876" href="Cubical.Categories.Category.Base.html#3742" class="Field">isUnivalent.univ</a> <a id="3893" href="Cubical.Categories.Instances.Sets.html#3830" class="Function">isUnivalentSET</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Categories.Instances.Sets.html#3909" class="Bound">A</a> <a id="3911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3913" href="Cubical.Categories.Instances.Sets.html#3913" class="Bound">isSet-A</a><a id="3920" class="Symbol">)</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Cubical.Categories.Instances.Sets.html#3923" class="Bound">B</a> <a id="3925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3927" href="Cubical.Categories.Instances.Sets.html#3927" class="Bound">isSet-B</a><a id="3934" class="Symbol">)</a>  <a id="3937" class="Symbol">=</a>
   <a id="3942" href="Cubical.Foundations.Equiv.html#10917" class="Function">precomposesToId→Equiv</a>
      <a id="3970" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3980" class="Symbol">_</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3990" href="Cubical.Categories.Instances.Sets.html#4035" class="Function">w</a><a id="3991" class="Symbol">)</a> <a id="3993" class="Symbol">(</a><a id="3994" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="4007" href="Cubical.Categories.Instances.Sets.html#3690" class="Function">Iso-CatIso-≡</a><a id="4019" class="Symbol">)</a>
   <a id="4024" class="Keyword">where</a>
     <a id="4035" href="Cubical.Categories.Instances.Sets.html#4035" class="Function">w</a> <a id="4037" class="Symbol">:</a> <a id="4039" class="Symbol">_</a>
     <a id="4046" href="Cubical.Categories.Instances.Sets.html#4035" class="Function">w</a> <a id="4048" href="Cubical.Categories.Instances.Sets.html#4048" class="Bound">ci</a> <a id="4051" class="Symbol">=</a>
       <a id="4060" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a>
         <a id="4075" class="Symbol">(</a><a id="4076" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="4086" class="Symbol">(</a><a id="4087" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="4098" class="Symbol">(</a><a id="4099" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="4106" href="Cubical.Categories.Instances.Sets.html#3330" class="Function">Iso-Iso-CatIso</a><a id="4120" class="Symbol">)))</a>
         <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="4147" href="Cubical.Categories.Instances.Sets.html#3913" class="Bound">isSet-A</a> <a id="4155" href="Cubical.Categories.Instances.Sets.html#3927" class="Bound">isSet-B</a>
            <a id="4175" class="Symbol">(λ</a> <a id="4178" href="Cubical.Categories.Instances.Sets.html#4178" class="Bound">x</a> <a id="4180" href="Cubical.Categories.Instances.Sets.html#4180" class="Bound">i</a> <a id="4182" class="Symbol">→</a> <a id="4184" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4191" class="Symbol">(λ</a> <a id="4194" href="Cubical.Categories.Instances.Sets.html#4194" class="Bound">_</a> <a id="4196" class="Symbol">→</a> <a id="4198" href="Cubical.Categories.Instances.Sets.html#3923" class="Bound">B</a><a id="4199" class="Symbol">)</a> <a id="4201" href="Cubical.Categories.Instances.Sets.html#4180" class="Bound">i</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Cubical.Categories.Instances.Sets.html#4048" class="Bound">ci</a> <a id="4207" class="Symbol">.</a><a id="4208" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4220" class="Symbol">(λ</a> <a id="4223" href="Cubical.Categories.Instances.Sets.html#4223" class="Bound">_</a> <a id="4225" class="Symbol">→</a> <a id="4227" href="Cubical.Categories.Instances.Sets.html#3909" class="Bound">A</a><a id="4228" class="Symbol">)</a> <a id="4230" href="Cubical.Categories.Instances.Sets.html#4180" class="Bound">i</a> <a id="4232" href="Cubical.Categories.Instances.Sets.html#4178" class="Bound">x</a><a id="4233" class="Symbol">)))</a>
            <a id="4249" class="Symbol">(λ</a> <a id="4252" href="Cubical.Categories.Instances.Sets.html#4252" class="Bound">x</a> <a id="4254" href="Cubical.Categories.Instances.Sets.html#4254" class="Bound">i</a> <a id="4256" class="Symbol">→</a> <a id="4258" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4265" class="Symbol">(λ</a> <a id="4268" href="Cubical.Categories.Instances.Sets.html#4268" class="Bound">_</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Cubical.Categories.Instances.Sets.html#3909" class="Bound">A</a><a id="4273" class="Symbol">)</a> <a id="4275" href="Cubical.Categories.Instances.Sets.html#4254" class="Bound">i</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Cubical.Categories.Instances.Sets.html#4048" class="Bound">ci</a> <a id="4281" class="Symbol">.</a><a id="4282" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4286" class="Symbol">.</a><a id="4287" href="Cubical.Categories.Instances.Sets.html#2733" class="Field">cInv</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4300" class="Symbol">(λ</a> <a id="4303" href="Cubical.Categories.Instances.Sets.html#4303" class="Bound">_</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="Cubical.Categories.Instances.Sets.html#3923" class="Bound">B</a><a id="4308" class="Symbol">)</a> <a id="4310" href="Cubical.Categories.Instances.Sets.html#4254" class="Bound">i</a> <a id="4312" href="Cubical.Categories.Instances.Sets.html#4252" class="Bound">x</a><a id="4313" class="Symbol">))))</a>

<a id="4319" class="Keyword">module</a> <a id="4326" href="Cubical.Categories.Instances.Sets.html#4326" class="Module">_</a> <a id="4328" class="Symbol">{</a><a id="4329" href="Cubical.Categories.Instances.Sets.html#4329" class="Bound">A</a><a id="4330" class="Symbol">}{</a><a id="4332" href="Cubical.Categories.Instances.Sets.html#4332" class="Bound">B</a><a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Cubical.Categories.Instances.Sets.html#4336" class="Bound">f</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="4352" href="Cubical.Categories.Instances.Sets.html#843" class="Generalizable">ℓ</a><a id="4353" class="Symbol">)</a> <a id="4355" href="Cubical.Categories.Instances.Sets.html#4329" class="Bound">A</a> <a id="4357" href="Cubical.Categories.Instances.Sets.html#4332" class="Bound">B</a><a id="4358" class="Symbol">)</a> <a id="4360" href="Cubical.Categories.Instances.Sets.html#4360" class="Bound">a</a> <a id="4362" class="Keyword">where</a>
  <a id="4370" class="Keyword">open</a> <a id="4375" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a>
  <a id="4389" class="Comment">-- univalence of SET behaves as expected</a>
  <a id="4432" href="Cubical.Categories.Instances.Sets.html#4432" class="Function">univSetβ</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4453" class="Symbol">(</a><a id="4454" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4459" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="4477" href="Cubical.Categories.Instances.Sets.html#3830" class="Function">isUnivalentSET</a> <a id="4492" href="Cubical.Categories.Instances.Sets.html#4336" class="Bound">f</a><a id="4493" class="Symbol">))</a> <a id="4496" href="Cubical.Categories.Instances.Sets.html#4360" class="Bound">a</a>
             <a id="4511" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4513" href="Cubical.Categories.Instances.Sets.html#4336" class="Bound">f</a> <a id="4515" class="Symbol">.</a><a id="4516" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4520" href="Cubical.Categories.Instances.Sets.html#4360" class="Bound">a</a>
  <a id="4524" href="Cubical.Categories.Instances.Sets.html#4432" class="Function">univSetβ</a> <a id="4533" class="Symbol">=</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4550" class="Symbol">_</a>
    <a id="4556" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4558" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4572" class="Symbol">_</a>
    <a id="4578" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4580" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4594" class="Symbol">_</a>
    <a id="4600" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Cubical.Categories.Instances.Sets.html#4336" class="Bound">f</a> <a id="4610" class="Symbol">.</a><a id="4611" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4614" class="Symbol">)</a> <a id="4616" class="Symbol">(</a><a id="4617" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4631" class="Symbol">_</a> <a id="4633" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4635" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4649" class="Symbol">_</a> <a id="4651" class="Symbol">))</a>


<a id="4656" class="Comment">-- SET is complete</a>
<a id="4675" class="Keyword">open</a> <a id="4680" href="Cubical.Categories.Limits.Limits.html#6636" class="Module">LimCone</a>
<a id="4688" class="Keyword">open</a> <a id="4693" href="Cubical.Categories.Limits.Limits.html#872" class="Module">Cone</a>

<a id="completeSET"></a><a id="4699" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a> <a id="4711" class="Symbol">:</a> <a id="4713" class="Symbol">∀</a> <a id="4715" class="Symbol">{</a><a id="4716" href="Cubical.Categories.Instances.Sets.html#4716" class="Bound">ℓJ</a> <a id="4719" href="Cubical.Categories.Instances.Sets.html#4719" class="Bound">ℓJ&#39;</a><a id="4722" class="Symbol">}</a> <a id="4724" class="Symbol">→</a> <a id="4726" href="Cubical.Categories.Limits.Limits.html#16969" class="Function">Limits</a> <a id="4733" class="Symbol">{</a><a id="4734" href="Cubical.Categories.Instances.Sets.html#4716" class="Bound">ℓJ</a><a id="4736" class="Symbol">}</a> <a id="4738" class="Symbol">{</a><a id="4739" href="Cubical.Categories.Instances.Sets.html#4719" class="Bound">ℓJ&#39;</a><a id="4742" class="Symbol">}</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="4749" class="Symbol">(</a><a id="4750" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4756" href="Cubical.Categories.Instances.Sets.html#4716" class="Bound">ℓJ</a> <a id="4759" href="Cubical.Categories.Instances.Sets.html#4719" class="Bound">ℓJ&#39;</a><a id="4762" class="Symbol">))</a>
<a id="4765" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a> <a id="4782" href="Cubical.Categories.Instances.Sets.html#4782" class="Bound">J</a> <a id="4784" href="Cubical.Categories.Instances.Sets.html#4784" class="Bound">D</a><a id="4785" class="Symbol">)</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="4794" href="Cubical.Categories.Instances.Sets.html#4784" class="Bound">D</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="4803" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4805" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="4820" class="Number">2</a> <a id="4822" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a><a id="4831" class="Symbol">)</a> <a id="4833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4835" href="Cubical.Categories.Limits.Limits.html#2817" class="Function">isSetCone</a> <a id="4845" href="Cubical.Categories.Instances.Sets.html#4784" class="Bound">D</a> <a id="4847" class="Symbol">_</a>
<a id="4849" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4857" class="Symbol">(</a><a id="4858" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a> <a id="4879" href="Cubical.Categories.Instances.Sets.html#4879" class="Bound">J</a> <a id="4881" href="Cubical.Categories.Instances.Sets.html#4881" class="Bound">D</a><a id="4882" class="Symbol">))</a> <a id="4885" href="Cubical.Categories.Instances.Sets.html#4885" class="Bound">j</a> <a id="4887" href="Cubical.Categories.Instances.Sets.html#4887" class="Bound">e</a> <a id="4889" class="Symbol">=</a> <a id="4891" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4899" href="Cubical.Categories.Instances.Sets.html#4887" class="Bound">e</a> <a id="4901" href="Cubical.Categories.Instances.Sets.html#4885" class="Bound">j</a> <a id="4903" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="4907" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="4932" class="Symbol">(</a><a id="4933" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a> <a id="4945" href="Cubical.Categories.Instances.Sets.html#4945" class="Bound">J</a> <a id="4947" href="Cubical.Categories.Instances.Sets.html#4947" class="Bound">D</a><a id="4948" class="Symbol">))</a> <a id="4951" href="Cubical.Categories.Instances.Sets.html#4951" class="Bound">j</a> <a id="4953" href="Cubical.Categories.Instances.Sets.html#4953" class="Bound">i</a> <a id="4955" href="Cubical.Categories.Instances.Sets.html#4955" class="Bound">e</a> <a id="4957" class="Symbol">=</a> <a id="4959" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="4975" href="Cubical.Categories.Instances.Sets.html#4955" class="Bound">e</a> <a id="4977" href="Cubical.Categories.Instances.Sets.html#4951" class="Bound">j</a> <a id="4979" href="Cubical.Categories.Instances.Sets.html#4953" class="Bound">i</a> <a id="4981" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="4985" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="4994" class="Symbol">(</a><a id="4995" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a> <a id="5007" href="Cubical.Categories.Instances.Sets.html#5007" class="Bound">J</a> <a id="5009" href="Cubical.Categories.Instances.Sets.html#5009" class="Bound">D</a><a id="5010" class="Symbol">)</a> <a id="5012" href="Cubical.Categories.Instances.Sets.html#5012" class="Bound">c</a> <a id="5014" href="Cubical.Categories.Instances.Sets.html#5014" class="Bound">cc</a> <a id="5017" class="Symbol">=</a>
  <a id="5021" href="Cubical.Data.Sigma.Properties.html#3234" class="Function">uniqueExists</a>
    <a id="5038" class="Symbol">(λ</a> <a id="5041" href="Cubical.Categories.Instances.Sets.html#5041" class="Bound">x</a> <a id="5043" class="Symbol">→</a> <a id="5045" href="Cubical.Categories.Limits.Limits.html#962" class="InductiveConstructor">cone</a> <a id="5050" class="Symbol">(λ</a> <a id="5053" href="Cubical.Categories.Instances.Sets.html#5053" class="Bound">v</a> <a id="5055" href="Cubical.Categories.Instances.Sets.html#5055" class="Bound">_</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="5067" href="Cubical.Categories.Instances.Sets.html#5014" class="Bound">cc</a> <a id="5070" href="Cubical.Categories.Instances.Sets.html#5053" class="Bound">v</a> <a id="5072" href="Cubical.Categories.Instances.Sets.html#5041" class="Bound">x</a><a id="5073" class="Symbol">)</a> <a id="5075" class="Symbol">(λ</a> <a id="5078" href="Cubical.Categories.Instances.Sets.html#5078" class="Bound">e</a> <a id="5080" href="Cubical.Categories.Instances.Sets.html#5080" class="Bound">i</a> <a id="5082" href="Cubical.Categories.Instances.Sets.html#5082" class="Bound">_</a> <a id="5084" class="Symbol">→</a> <a id="5086" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="5102" href="Cubical.Categories.Instances.Sets.html#5014" class="Bound">cc</a> <a id="5105" href="Cubical.Categories.Instances.Sets.html#5078" class="Bound">e</a> <a id="5107" href="Cubical.Categories.Instances.Sets.html#5080" class="Bound">i</a> <a id="5109" href="Cubical.Categories.Instances.Sets.html#5041" class="Bound">x</a><a id="5110" class="Symbol">))</a>
    <a id="5117" class="Symbol">(λ</a> <a id="5120" href="Cubical.Categories.Instances.Sets.html#5120" class="Bound">_</a> <a id="5122" class="Symbol">→</a> <a id="5124" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5131" class="Symbol">(λ</a> <a id="5134" href="Cubical.Categories.Instances.Sets.html#5134" class="Bound">_</a> <a id="5136" class="Symbol">→</a> <a id="5138" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5142" class="Symbol">))</a>
    <a id="5149" class="Symbol">(λ</a> <a id="5152" href="Cubical.Categories.Instances.Sets.html#5152" class="Bound">x</a> <a id="5154" class="Symbol">→</a> <a id="5156" href="Cubical.Categories.Limits.Limits.html#4981" class="Function">isPropIsConeMor</a> <a id="5172" href="Cubical.Categories.Instances.Sets.html#5014" class="Bound">cc</a> <a id="5175" class="Symbol">(</a><a id="5176" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a> <a id="5197" href="Cubical.Categories.Instances.Sets.html#5007" class="Bound">J</a> <a id="5199" href="Cubical.Categories.Instances.Sets.html#5009" class="Bound">D</a><a id="5200" class="Symbol">))</a> <a id="5203" href="Cubical.Categories.Instances.Sets.html#5152" class="Bound">x</a><a id="5204" class="Symbol">)</a>
    <a id="5210" class="Symbol">(λ</a> <a id="5213" href="Cubical.Categories.Instances.Sets.html#5213" class="Bound">x</a> <a id="5215" href="Cubical.Categories.Instances.Sets.html#5215" class="Bound">hx</a> <a id="5218" class="Symbol">→</a> <a id="5220" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5227" class="Symbol">(λ</a> <a id="5230" href="Cubical.Categories.Instances.Sets.html#5230" class="Bound">d</a> <a id="5232" class="Symbol">→</a> <a id="5234" href="Cubical.Categories.Limits.Limits.html#1163" class="Function">cone≡</a> <a id="5240" class="Symbol">λ</a> <a id="5242" href="Cubical.Categories.Instances.Sets.html#5242" class="Bound">u</a> <a id="5244" class="Symbol">→</a> <a id="5246" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5253" class="Symbol">(λ</a> <a id="5256" href="Cubical.Categories.Instances.Sets.html#5256" class="Bound">_</a> <a id="5258" class="Symbol">→</a> <a id="5260" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Cubical.Categories.Instances.Sets.html#5215" class="Bound">hx</a> <a id="5277" href="Cubical.Categories.Instances.Sets.html#5242" class="Bound">u</a><a id="5278" class="Symbol">)</a> <a id="5280" href="Cubical.Categories.Instances.Sets.html#5230" class="Bound">d</a><a id="5281" class="Symbol">))))</a>



<a id="5289" class="Keyword">module</a> <a id="5296" href="Cubical.Categories.Instances.Sets.html#5296" class="Module">_</a> <a id="5298" class="Symbol">{</a><a id="5299" href="Cubical.Categories.Instances.Sets.html#5299" class="Bound">ℓ</a><a id="5300" class="Symbol">}</a> <a id="5302" class="Keyword">where</a>

<a id="5309" class="Comment">-- While pullbacks can be obtained from limits</a>
<a id="5356" class="Comment">-- (using `completeSET` &amp; `LimitsOfShapeCospanCat→Pullbacks` from `Cubical.Categories.Limits.Pullback`),</a>
<a id="5461" class="Comment">-- this direct construction can be more convenient when only pullbacks are needed.</a>
<a id="5544" class="Comment">-- It also has better behavior in terms of inferring implicit arguments</a>

 <a id="5618" class="Keyword">open</a> <a id="5623" href="Cubical.Categories.Limits.Pullback.html#1315" class="Module">Pullback</a>

 <a id="5634" href="Cubical.Categories.Instances.Sets.html#5634" class="Function">PullbacksSET</a> <a id="5647" class="Symbol">:</a> <a id="5649" href="Cubical.Categories.Limits.Pullback.html#2728" class="Function">Pullbacks</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="5664" href="Cubical.Categories.Instances.Sets.html#5299" class="Bound">ℓ</a><a id="5665" class="Symbol">)</a>
 <a id="5668" href="Cubical.Categories.Instances.Sets.html#5634" class="Function">PullbacksSET</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="5689" href="Cubical.Categories.Instances.Sets.html#5689" class="Bound">l</a> <a id="5691" href="Cubical.Categories.Instances.Sets.html#5691" class="Bound">m</a> <a id="5693" href="Cubical.Categories.Instances.Sets.html#5693" class="Bound">r</a> <a id="5695" href="Cubical.Categories.Instances.Sets.html#5695" class="Bound">s₁</a> <a id="5698" href="Cubical.Categories.Instances.Sets.html#5698" class="Bound">s₂</a><a id="5700" class="Symbol">)</a> <a id="5702" class="Symbol">=</a> <a id="5704" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a>
  <a id="5709" class="Keyword">where</a>
  <a id="5717" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="5720" class="Symbol">:</a> <a id="5722" href="Cubical.Categories.Limits.Pullback.html#1315" class="Record">Pullback</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="5736" href="Cubical.Categories.Instances.Sets.html#5299" class="Bound">ℓ</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="5747" href="Cubical.Categories.Instances.Sets.html#5689" class="Bound">l</a> <a id="5749" href="Cubical.Categories.Instances.Sets.html#5691" class="Bound">m</a> <a id="5751" href="Cubical.Categories.Instances.Sets.html#5693" class="Bound">r</a> <a id="5753" href="Cubical.Categories.Instances.Sets.html#5695" class="Bound">s₁</a> <a id="5756" href="Cubical.Categories.Instances.Sets.html#5698" class="Bound">s₂</a><a id="5758" class="Symbol">)</a>
  <a id="5762" href="Cubical.Categories.Limits.Pullback.html#1382" class="Field">pbOb</a> <a id="5767" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="5770" class="Symbol">=</a> <a id="5772" class="Symbol">_</a> <a id="5774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5776" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="5783" class="Symbol">(</a><a id="5784" href="Cubical.Foundations.HLevels.html#15043" class="Function">isSet×</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5796" href="Cubical.Categories.Instances.Sets.html#5689" class="Bound">l</a><a id="5797" class="Symbol">)</a> <a id="5799" class="Symbol">(</a><a id="5800" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5804" href="Cubical.Categories.Instances.Sets.html#5693" class="Bound">r</a><a id="5805" class="Symbol">))</a>
   <a id="5811" class="Symbol">(</a><a id="5812" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="5820" class="Symbol">λ</a> <a id="5822" href="Cubical.Categories.Instances.Sets.html#5822" class="Bound">x</a> <a id="5824" href="Cubical.Categories.Instances.Sets.html#5824" class="Bound">y</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="5843" class="Number">2</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5850" href="Cubical.Categories.Instances.Sets.html#5691" class="Bound">m</a><a id="5851" class="Symbol">)</a> <a id="5853" class="Symbol">(</a><a id="5854" href="Cubical.Categories.Instances.Sets.html#5695" class="Bound">s₁</a> <a id="5857" href="Cubical.Categories.Instances.Sets.html#5822" class="Bound">x</a><a id="5858" class="Symbol">)</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.Categories.Instances.Sets.html#5698" class="Bound">s₂</a> <a id="5864" href="Cubical.Categories.Instances.Sets.html#5824" class="Bound">y</a><a id="5865" class="Symbol">))</a>
  <a id="5870" href="Cubical.Categories.Limits.Pullback.html#1399" class="Field">pbPr₁</a> <a id="5876" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="5879" class="Symbol">=</a> <a id="5881" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5885" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5887" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="5893" href="Cubical.Categories.Limits.Pullback.html#1434" class="Field">pbPr₂</a> <a id="5899" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="5902" class="Symbol">=</a> <a id="5904" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5908" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5910" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="5916" href="Cubical.Categories.Limits.Pullback.html#1469" class="Field">pbCommutes</a> <a id="5927" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="5930" class="Symbol">=</a> <a id="5932" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5939" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="5945" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5954" class="Symbol">(</a><a id="5955" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="5964" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="5967" href="Cubical.Categories.Instances.Sets.html#5967" class="Bound">h</a> <a id="5969" href="Cubical.Categories.Instances.Sets.html#5969" class="Bound">k</a> <a id="5971" href="Cubical.Categories.Instances.Sets.html#5971" class="Bound">H&#39;</a><a id="5973" class="Symbol">))</a> <a id="5976" href="Cubical.Categories.Instances.Sets.html#5976" class="Bound">d</a> <a id="5978" class="Symbol">=</a> <a id="5980" class="Symbol">_</a> <a id="5982" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5984" class="Symbol">(</a><a id="5985" href="Cubical.Categories.Instances.Sets.html#5971" class="Bound">H&#39;</a> <a id="5988" href="Cubical.Foundations.Prelude.html#12203" class="Function Operator">≡$</a> <a id="5991" href="Cubical.Categories.Instances.Sets.html#5976" class="Bound">d</a><a id="5992" class="Symbol">)</a>
  <a id="5996" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6000" class="Symbol">(</a><a id="6001" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="6015" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="6018" href="Cubical.Categories.Instances.Sets.html#6018" class="Bound">h</a> <a id="6020" href="Cubical.Categories.Instances.Sets.html#6020" class="Bound">k</a> <a id="6022" href="Cubical.Categories.Instances.Sets.html#6022" class="Bound">H&#39;</a><a id="6024" class="Symbol">))</a> <a id="6027" class="Symbol">=</a> <a id="6029" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6036" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6043" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="6057" href="Cubical.Categories.Instances.Sets.html#5717" class="Function">pb</a> <a id="6060" href="Cubical.Categories.Instances.Sets.html#6060" class="Bound">h</a> <a id="6062" href="Cubical.Categories.Instances.Sets.html#6062" class="Bound">k</a> <a id="6064" href="Cubical.Categories.Instances.Sets.html#6064" class="Bound">H&#39;</a><a id="6066" class="Symbol">)</a> <a id="6068" href="Cubical.Categories.Instances.Sets.html#6068" class="Bound">y</a> <a id="6070" class="Symbol">=</a>
   <a id="6075" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a>
    <a id="6086" class="Symbol">(λ</a> <a id="6089" href="Cubical.Categories.Instances.Sets.html#6089" class="Bound">_</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Cubical.Foundations.HLevels.html#19499" class="Function">isSet→</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6114" href="Cubical.Categories.Instances.Sets.html#5689" class="Bound">l</a><a id="6115" class="Symbol">)</a> <a id="6117" class="Symbol">_</a> <a id="6119" class="Symbol">_)</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Cubical.Foundations.HLevels.html#19499" class="Function">isSet→</a> <a id="6130" class="Symbol">(</a><a id="6131" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6135" href="Cubical.Categories.Instances.Sets.html#5693" class="Bound">r</a><a id="6136" class="Symbol">)</a> <a id="6138" class="Symbol">_</a> <a id="6140" class="Symbol">_))</a>
     <a id="6149" class="Symbol">(</a><a id="6150" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6157" class="Symbol">λ</a> <a id="6159" href="Cubical.Categories.Instances.Sets.html#6159" class="Bound">x</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="6170" class="Symbol">(λ</a> <a id="6173" href="Cubical.Categories.Instances.Sets.html#6173" class="Bound">_</a> <a id="6175" class="Symbol">→</a> <a id="6177" class="Symbol">(</a><a id="6178" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6182" href="Cubical.Categories.Instances.Sets.html#5691" class="Bound">m</a><a id="6183" class="Symbol">)</a> <a id="6185" class="Symbol">_</a> <a id="6187" class="Symbol">_)</a>
        <a id="6198" class="Symbol">λ</a> <a id="6200" href="Cubical.Categories.Instances.Sets.html#6200" class="Bound">i</a> <a id="6202" class="Symbol">→</a> <a id="6204" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6208" class="Symbol">(</a><a id="6209" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6213" href="Cubical.Categories.Instances.Sets.html#6068" class="Bound">y</a><a id="6214" class="Symbol">)</a> <a id="6216" href="Cubical.Categories.Instances.Sets.html#6200" class="Bound">i</a> <a id="6218" href="Cubical.Categories.Instances.Sets.html#6159" class="Bound">x</a> <a id="6220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6222" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6231" href="Cubical.Categories.Instances.Sets.html#6068" class="Bound">y</a><a id="6232" class="Symbol">)</a> <a id="6234" href="Cubical.Categories.Instances.Sets.html#6200" class="Bound">i</a> <a id="6236" href="Cubical.Categories.Instances.Sets.html#6159" class="Bound">x</a><a id="6237" class="Symbol">)</a>

<a id="6240" class="Comment">-- LiftF : SET ℓ → SET (ℓ-suc ℓ) preserves &quot;small&quot; limits</a>
<a id="6298" class="Comment">-- i.e. limits over diagram shapes J : Category ℓ ℓ</a>
<a id="6350" class="Keyword">module</a> <a id="6357" href="Cubical.Categories.Instances.Sets.html#6357" class="Module">_</a> <a id="6359" class="Symbol">{</a><a id="6360" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a> <a id="6362" class="Symbol">:</a> <a id="6364" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6369" class="Symbol">}</a> <a id="6371" class="Keyword">where</a>
  <a id="6379" href="Cubical.Categories.Instances.Sets.html#6379" class="Function">preservesLimitsLiftF</a> <a id="6400" class="Symbol">:</a> <a id="6402" href="Cubical.Categories.Limits.Limits.html#17991" class="Function">preservesLimits</a> <a id="6418" class="Symbol">{</a><a id="6419" class="Argument">ℓJ</a> <a id="6422" class="Symbol">=</a> <a id="6424" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="6425" class="Symbol">}</a> <a id="6427" class="Symbol">{</a><a id="6428" class="Argument">ℓJ&#39;</a> <a id="6432" class="Symbol">=</a> <a id="6434" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="6435" class="Symbol">}</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="6444" class="Symbol">{</a><a id="6445" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="6446" class="Symbol">}</a> <a id="6448" class="Symbol">{</a><a id="6449" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6455" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="6456" class="Symbol">})</a>
  <a id="6461" href="Cubical.Categories.Instances.Sets.html#6379" class="Function">preservesLimitsLiftF</a> <a id="6482" class="Symbol">=</a> <a id="6484" href="Cubical.Categories.Limits.Limits.html#18285" class="Function">preservesLimitsChar</a> <a id="6504" class="Symbol">_</a>
                           <a id="6533" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a>
                           <a id="6572" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a>
                           <a id="6614" href="Cubical.Categories.Instances.Sets.html#8039" class="Function">limSetIso</a>
                           <a id="6651" class="Symbol">λ</a> <a id="6653" href="Cubical.Categories.Instances.Sets.html#6653" class="Bound">_</a> <a id="6655" href="Cubical.Categories.Instances.Sets.html#6655" class="Bound">_</a> <a id="6657" href="Cubical.Categories.Instances.Sets.html#6657" class="Bound">_</a> <a id="6659" class="Symbol">→</a> <a id="6661" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6670" class="Keyword">where</a>
    <a id="6680" class="Comment">-- SET (ℓ-suc ℓ) has limits over shapes J : Category ℓ ℓ</a>
    <a id="6741" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a> <a id="6756" class="Symbol">:</a> <a id="6758" href="Cubical.Categories.Limits.Limits.html#16969" class="Function">Limits</a> <a id="6765" class="Symbol">{</a><a id="6766" class="Argument">ℓJ</a> <a id="6769" class="Symbol">=</a> <a id="6771" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="6772" class="Symbol">}</a> <a id="6774" class="Symbol">{</a><a id="6775" class="Argument">ℓJ&#39;</a> <a id="6779" class="Symbol">=</a> <a id="6781" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="6782" class="Symbol">}</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="6789" class="Symbol">(</a><a id="6790" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6796" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="6797" class="Symbol">))</a>
    <a id="6804" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="6808" class="Symbol">(</a><a id="6809" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a> <a id="6824" href="Cubical.Categories.Instances.Sets.html#6824" class="Bound">J</a> <a id="6826" href="Cubical.Categories.Instances.Sets.html#6826" class="Bound">D</a><a id="6827" class="Symbol">)</a> <a id="6829" class="Symbol">=</a> <a id="6831" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="6836" href="Cubical.Categories.Instances.Sets.html#6826" class="Bound">D</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="6845" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6847" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="6862" class="Number">2</a> <a id="6864" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a><a id="6873" class="Symbol">)</a> <a id="6875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6877" href="Cubical.Categories.Limits.Limits.html#2817" class="Function">isSetCone</a> <a id="6887" href="Cubical.Categories.Instances.Sets.html#6826" class="Bound">D</a> <a id="6889" class="Symbol">_</a>
    <a id="6895" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="6903" class="Symbol">(</a><a id="6904" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a> <a id="6928" href="Cubical.Categories.Instances.Sets.html#6928" class="Bound">J</a> <a id="6930" href="Cubical.Categories.Instances.Sets.html#6930" class="Bound">D</a><a id="6931" class="Symbol">))</a> <a id="6934" href="Cubical.Categories.Instances.Sets.html#6934" class="Bound">j</a> <a id="6936" href="Cubical.Categories.Instances.Sets.html#6936" class="Bound">e</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="6948" href="Cubical.Categories.Instances.Sets.html#6936" class="Bound">e</a> <a id="6950" href="Cubical.Categories.Instances.Sets.html#6934" class="Bound">j</a> <a id="6952" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
    <a id="6960" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="6976" class="Symbol">(</a><a id="6977" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="6985" class="Symbol">(</a><a id="6986" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a> <a id="7001" href="Cubical.Categories.Instances.Sets.html#7001" class="Bound">J</a> <a id="7003" href="Cubical.Categories.Instances.Sets.html#7003" class="Bound">D</a><a id="7004" class="Symbol">))</a> <a id="7007" href="Cubical.Categories.Instances.Sets.html#7007" class="Bound">j</a> <a id="7009" href="Cubical.Categories.Instances.Sets.html#7009" class="Bound">i</a> <a id="7011" href="Cubical.Categories.Instances.Sets.html#7011" class="Bound">e</a> <a id="7013" class="Symbol">=</a> <a id="7015" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="7031" href="Cubical.Categories.Instances.Sets.html#7011" class="Bound">e</a> <a id="7033" href="Cubical.Categories.Instances.Sets.html#7007" class="Bound">j</a> <a id="7035" href="Cubical.Categories.Instances.Sets.html#7009" class="Bound">i</a> <a id="7037" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
    <a id="7045" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="7054" class="Symbol">(</a><a id="7055" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a> <a id="7070" href="Cubical.Categories.Instances.Sets.html#7070" class="Bound">J</a> <a id="7072" href="Cubical.Categories.Instances.Sets.html#7072" class="Bound">D</a><a id="7073" class="Symbol">)</a> <a id="7075" href="Cubical.Categories.Instances.Sets.html#7075" class="Bound">c</a> <a id="7077" href="Cubical.Categories.Instances.Sets.html#7077" class="Bound">cc</a> <a id="7080" class="Symbol">=</a>
      <a id="7088" href="Cubical.Data.Sigma.Properties.html#3234" class="Function">uniqueExists</a>
        <a id="7109" class="Symbol">(λ</a> <a id="7112" href="Cubical.Categories.Instances.Sets.html#7112" class="Bound">x</a> <a id="7114" class="Symbol">→</a> <a id="7116" href="Cubical.Categories.Limits.Limits.html#962" class="InductiveConstructor">cone</a> <a id="7121" class="Symbol">(λ</a> <a id="7124" href="Cubical.Categories.Instances.Sets.html#7124" class="Bound">v</a> <a id="7126" href="Cubical.Categories.Instances.Sets.html#7126" class="Bound">_</a> <a id="7128" class="Symbol">→</a> <a id="7130" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="7138" href="Cubical.Categories.Instances.Sets.html#7077" class="Bound">cc</a> <a id="7141" href="Cubical.Categories.Instances.Sets.html#7124" class="Bound">v</a> <a id="7143" href="Cubical.Categories.Instances.Sets.html#7112" class="Bound">x</a><a id="7144" class="Symbol">)</a> <a id="7146" class="Symbol">(λ</a> <a id="7149" href="Cubical.Categories.Instances.Sets.html#7149" class="Bound">e</a> <a id="7151" href="Cubical.Categories.Instances.Sets.html#7151" class="Bound">i</a> <a id="7153" href="Cubical.Categories.Instances.Sets.html#7153" class="Bound">_</a> <a id="7155" class="Symbol">→</a> <a id="7157" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="7173" href="Cubical.Categories.Instances.Sets.html#7077" class="Bound">cc</a> <a id="7176" href="Cubical.Categories.Instances.Sets.html#7149" class="Bound">e</a> <a id="7178" href="Cubical.Categories.Instances.Sets.html#7151" class="Bound">i</a> <a id="7180" href="Cubical.Categories.Instances.Sets.html#7112" class="Bound">x</a><a id="7181" class="Symbol">))</a>
        <a id="7192" class="Symbol">(λ</a> <a id="7195" href="Cubical.Categories.Instances.Sets.html#7195" class="Bound">_</a> <a id="7197" class="Symbol">→</a> <a id="7199" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7206" class="Symbol">(λ</a> <a id="7209" href="Cubical.Categories.Instances.Sets.html#7209" class="Bound">_</a> <a id="7211" class="Symbol">→</a> <a id="7213" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7217" class="Symbol">))</a>
        <a id="7228" class="Symbol">(λ</a> <a id="7231" href="Cubical.Categories.Instances.Sets.html#7231" class="Bound">x</a> <a id="7233" class="Symbol">→</a> <a id="7235" href="Cubical.Categories.Limits.Limits.html#4981" class="Function">isPropIsConeMor</a> <a id="7251" href="Cubical.Categories.Instances.Sets.html#7077" class="Bound">cc</a> <a id="7254" class="Symbol">(</a><a id="7255" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="7263" class="Symbol">(</a><a id="7264" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a> <a id="7279" href="Cubical.Categories.Instances.Sets.html#7070" class="Bound">J</a> <a id="7281" href="Cubical.Categories.Instances.Sets.html#7072" class="Bound">D</a><a id="7282" class="Symbol">))</a> <a id="7285" href="Cubical.Categories.Instances.Sets.html#7231" class="Bound">x</a><a id="7286" class="Symbol">)</a>
        <a id="7296" class="Symbol">(λ</a> <a id="7299" href="Cubical.Categories.Instances.Sets.html#7299" class="Bound">x</a> <a id="7301" href="Cubical.Categories.Instances.Sets.html#7301" class="Bound">hx</a> <a id="7304" class="Symbol">→</a> <a id="7306" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7313" class="Symbol">(λ</a> <a id="7316" href="Cubical.Categories.Instances.Sets.html#7316" class="Bound">d</a> <a id="7318" class="Symbol">→</a> <a id="7320" href="Cubical.Categories.Limits.Limits.html#1163" class="Function">cone≡</a> <a id="7326" class="Symbol">λ</a> <a id="7328" href="Cubical.Categories.Instances.Sets.html#7328" class="Bound">u</a> <a id="7330" class="Symbol">→</a> <a id="7332" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7339" class="Symbol">(λ</a> <a id="7342" href="Cubical.Categories.Instances.Sets.html#7342" class="Bound">_</a> <a id="7344" class="Symbol">→</a> <a id="7346" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Cubical.Categories.Instances.Sets.html#7301" class="Bound">hx</a> <a id="7363" href="Cubical.Categories.Instances.Sets.html#7328" class="Bound">u</a><a id="7364" class="Symbol">)</a> <a id="7366" href="Cubical.Categories.Instances.Sets.html#7316" class="Bound">d</a><a id="7367" class="Symbol">))))</a>

    <a id="7377" href="Cubical.Categories.Instances.Sets.html#7377" class="Function">lowerCone</a> <a id="7387" class="Symbol">:</a> <a id="7389" class="Symbol">∀</a> <a id="7391" href="Cubical.Categories.Instances.Sets.html#7391" class="Bound">J</a> <a id="7393" href="Cubical.Categories.Instances.Sets.html#7393" class="Bound">D</a>
             <a id="7408" class="Symbol">→</a> <a id="7410" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7415" class="Symbol">(</a><a id="7416" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="7422" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="7425" href="Cubical.Categories.Instances.Sets.html#7393" class="Bound">D</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="7435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7437" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="7452" class="Number">2</a> <a id="7454" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a><a id="7463" class="Symbol">)</a>
             <a id="7478" class="Symbol">→</a> <a id="7480" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7485" href="Cubical.Categories.Instances.Sets.html#7393" class="Bound">D</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="7494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7496" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="7511" class="Number">2</a> <a id="7513" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a><a id="7522" class="Symbol">)</a>
    <a id="7528" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="7536" class="Symbol">(</a><a id="7537" href="Cubical.Categories.Instances.Sets.html#7377" class="Function">lowerCone</a> <a id="7547" href="Cubical.Categories.Instances.Sets.html#7547" class="Bound">J</a> <a id="7549" href="Cubical.Categories.Instances.Sets.html#7549" class="Bound">D</a> <a id="7551" href="Cubical.Categories.Instances.Sets.html#7551" class="Bound">cc</a><a id="7553" class="Symbol">)</a> <a id="7555" href="Cubical.Categories.Instances.Sets.html#7555" class="Bound">v</a> <a id="7557" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="7561" class="Symbol">=</a> <a id="7563" href="Cubical.Categories.Instances.Sets.html#7551" class="Bound">cc</a> <a id="7566" class="Symbol">.</a><a id="7567" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="7575" href="Cubical.Categories.Instances.Sets.html#7555" class="Bound">v</a> <a id="7577" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="7581" class="Symbol">.</a><a id="7582" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a>
    <a id="7592" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="7608" class="Symbol">(</a><a id="7609" href="Cubical.Categories.Instances.Sets.html#7377" class="Function">lowerCone</a> <a id="7619" href="Cubical.Categories.Instances.Sets.html#7619" class="Bound">J</a> <a id="7621" href="Cubical.Categories.Instances.Sets.html#7621" class="Bound">D</a> <a id="7623" href="Cubical.Categories.Instances.Sets.html#7623" class="Bound">cc</a><a id="7625" class="Symbol">)</a> <a id="7627" href="Cubical.Categories.Instances.Sets.html#7627" class="Bound">e</a> <a id="7629" class="Symbol">=</a>
      <a id="7637" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7644" class="Symbol">λ</a> <a id="7646" class="Symbol">{</a> <a id="7648" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7659" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="7665" class="Symbol">(</a><a id="7666" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="7674" class="Symbol">(</a><a id="7675" href="Cubical.Categories.Instances.Sets.html#7623" class="Bound">cc</a> <a id="7678" class="Symbol">.</a><a id="7679" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="7695" href="Cubical.Categories.Instances.Sets.html#7627" class="Bound">e</a><a id="7696" class="Symbol">)</a> <a id="7698" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="7701" class="Symbol">)</a> <a id="7703" class="Symbol">}</a>

    <a id="7710" href="Cubical.Categories.Instances.Sets.html#7710" class="Function">liftCone</a> <a id="7719" class="Symbol">:</a> <a id="7721" class="Symbol">∀</a> <a id="7723" href="Cubical.Categories.Instances.Sets.html#7723" class="Bound">J</a> <a id="7725" href="Cubical.Categories.Instances.Sets.html#7725" class="Bound">D</a>
             <a id="7740" class="Symbol">→</a> <a id="7742" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7747" href="Cubical.Categories.Instances.Sets.html#7725" class="Bound">D</a> <a id="7749" class="Symbol">(</a><a id="7750" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="7756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7758" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="7773" class="Number">2</a> <a id="7775" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a><a id="7784" class="Symbol">)</a>
             <a id="7799" class="Symbol">→</a> <a id="7801" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="7813" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="7816" href="Cubical.Categories.Instances.Sets.html#7725" class="Bound">D</a><a id="7817" class="Symbol">)</a> <a id="7819" class="Symbol">(</a><a id="7820" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="7826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7828" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="7843" class="Number">2</a> <a id="7845" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a><a id="7854" class="Symbol">)</a>
    <a id="7860" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="7868" class="Symbol">(</a><a id="7869" href="Cubical.Categories.Instances.Sets.html#7710" class="Function">liftCone</a> <a id="7878" href="Cubical.Categories.Instances.Sets.html#7878" class="Bound">J</a> <a id="7880" href="Cubical.Categories.Instances.Sets.html#7880" class="Bound">D</a> <a id="7882" href="Cubical.Categories.Instances.Sets.html#7882" class="Bound">cc</a><a id="7884" class="Symbol">)</a> <a id="7886" href="Cubical.Categories.Instances.Sets.html#7886" class="Bound">v</a> <a id="7888" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="7892" class="Symbol">=</a> <a id="7894" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="7899" class="Symbol">(</a><a id="7900" href="Cubical.Categories.Instances.Sets.html#7882" class="Bound">cc</a> <a id="7903" class="Symbol">.</a><a id="7904" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="7912" href="Cubical.Categories.Instances.Sets.html#7886" class="Bound">v</a> <a id="7914" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="7917" class="Symbol">)</a>
    <a id="7923" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Cubical.Categories.Instances.Sets.html#7710" class="Function">liftCone</a> <a id="7949" href="Cubical.Categories.Instances.Sets.html#7949" class="Bound">J</a> <a id="7951" href="Cubical.Categories.Instances.Sets.html#7951" class="Bound">D</a> <a id="7953" href="Cubical.Categories.Instances.Sets.html#7953" class="Bound">cc</a><a id="7955" class="Symbol">)</a> <a id="7957" href="Cubical.Categories.Instances.Sets.html#7957" class="Bound">e</a> <a id="7959" class="Symbol">=</a>
      <a id="7967" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7974" class="Symbol">λ</a> <a id="7976" class="Symbol">{</a> <a id="7978" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="7982" class="Symbol">→</a> <a id="7984" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7989" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Cubical.Categories.Instances.Sets.html#7953" class="Bound">cc</a> <a id="8007" class="Symbol">.</a><a id="8008" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="8024" href="Cubical.Categories.Instances.Sets.html#7957" class="Bound">e</a><a id="8025" class="Symbol">)</a> <a id="8027" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="8030" class="Symbol">)</a> <a id="8032" class="Symbol">}</a>

    <a id="8039" href="Cubical.Categories.Instances.Sets.html#8039" class="Function">limSetIso</a> <a id="8049" class="Symbol">:</a> <a id="8051" class="Symbol">∀</a> <a id="8053" href="Cubical.Categories.Instances.Sets.html#8053" class="Bound">J</a> <a id="8055" href="Cubical.Categories.Instances.Sets.html#8055" class="Bound">D</a> <a id="8057" class="Symbol">→</a> <a id="8059" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="8071" class="Symbol">(</a><a id="8072" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="8078" href="Cubical.Categories.Instances.Sets.html#6360" class="Bound">ℓ</a><a id="8079" class="Symbol">))</a>
                                <a id="8114" class="Symbol">(</a><a id="8115" href="Cubical.Categories.Instances.Sets.html#6741" class="Function">completeSETSuc</a> <a id="8130" href="Cubical.Categories.Instances.Sets.html#8053" class="Bound">J</a> <a id="8132" class="Symbol">(</a><a id="8133" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a> <a id="8139" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8142" href="Cubical.Categories.Instances.Sets.html#8055" class="Bound">D</a><a id="8143" class="Symbol">)</a> <a id="8145" class="Symbol">.</a><a id="8146" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a><a id="8149" class="Symbol">)</a>
                                <a id="8183" class="Symbol">(</a><a id="8184" href="Cubical.Categories.Instances.Sets.html#1426" class="Function">LiftF</a>  <a id="8191" class="Symbol">.</a><a id="8192" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="8197" class="Symbol">(</a><a id="8198" href="Cubical.Categories.Instances.Sets.html#4699" class="Function">completeSET</a> <a id="8210" href="Cubical.Categories.Instances.Sets.html#8053" class="Bound">J</a> <a id="8212" href="Cubical.Categories.Instances.Sets.html#8055" class="Bound">D</a> <a id="8214" class="Symbol">.</a><a id="8215" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a><a id="8218" class="Symbol">))</a>
    <a id="8225" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8229" class="Symbol">(</a><a id="8230" href="Cubical.Categories.Instances.Sets.html#8039" class="Function">limSetIso</a> <a id="8240" href="Cubical.Categories.Instances.Sets.html#8240" class="Bound">J</a> <a id="8242" href="Cubical.Categories.Instances.Sets.html#8242" class="Bound">D</a><a id="8243" class="Symbol">)</a> <a id="8245" href="Cubical.Categories.Instances.Sets.html#8245" class="Bound">cc</a> <a id="8248" class="Symbol">=</a> <a id="8250" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Categories.Instances.Sets.html#7377" class="Function">lowerCone</a> <a id="8266" href="Cubical.Categories.Instances.Sets.html#8240" class="Bound">J</a> <a id="8268" href="Cubical.Categories.Instances.Sets.html#8242" class="Bound">D</a> <a id="8270" href="Cubical.Categories.Instances.Sets.html#8245" class="Bound">cc</a><a id="8272" class="Symbol">)</a>
    <a id="8278" href="Cubical.Categories.Instances.Sets.html#2733" class="Field">cInv</a> <a id="8283" class="Symbol">(</a><a id="8284" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8288" class="Symbol">(</a><a id="8289" href="Cubical.Categories.Instances.Sets.html#8039" class="Function">limSetIso</a> <a id="8299" href="Cubical.Categories.Instances.Sets.html#8299" class="Bound">J</a> <a id="8301" href="Cubical.Categories.Instances.Sets.html#8301" class="Bound">D</a><a id="8302" class="Symbol">))</a> <a id="8305" href="Cubical.Categories.Instances.Sets.html#8305" class="Bound">cc</a> <a id="8308" class="Symbol">=</a> <a id="8310" href="Cubical.Categories.Instances.Sets.html#7710" class="Function">liftCone</a> <a id="8319" href="Cubical.Categories.Instances.Sets.html#8299" class="Bound">J</a> <a id="8321" href="Cubical.Categories.Instances.Sets.html#8301" class="Bound">D</a> <a id="8323" class="Symbol">(</a><a id="8324" href="Cubical.Categories.Instances.Sets.html#8305" class="Bound">cc</a> <a id="8327" class="Symbol">.</a><a id="8328" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="8333" class="Symbol">)</a>
    <a id="8339" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="8343" class="Symbol">(</a><a id="8344" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8348" class="Symbol">(</a><a id="8349" href="Cubical.Categories.Instances.Sets.html#8039" class="Function">limSetIso</a> <a id="8359" href="Cubical.Categories.Instances.Sets.html#8359" class="Bound">J</a> <a id="8361" href="Cubical.Categories.Instances.Sets.html#8361" class="Bound">D</a><a id="8362" class="Symbol">))</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8374" class="Symbol">(λ</a> <a id="8377" href="Cubical.Categories.Instances.Sets.html#8377" class="Bound">_</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="Cubical.Foundations.Prelude.html#20741" class="Function">liftExt</a> <a id="8389" class="Symbol">(</a><a id="8390" href="Cubical.Categories.Limits.Limits.html#1163" class="Function">cone≡</a> <a id="8396" class="Symbol">λ</a> <a id="8398" href="Cubical.Categories.Instances.Sets.html#8398" class="Bound">_</a> <a id="8400" class="Symbol">→</a> <a id="8402" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8406" class="Symbol">))</a>
    <a id="8413" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8422" class="Symbol">(</a><a id="8423" href="Cubical.Categories.Instances.Sets.html#8039" class="Function">limSetIso</a> <a id="8433" href="Cubical.Categories.Instances.Sets.html#8433" class="Bound">J</a> <a id="8435" href="Cubical.Categories.Instances.Sets.html#8435" class="Bound">D</a><a id="8436" class="Symbol">))</a> <a id="8439" class="Symbol">=</a> <a id="8441" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8448" class="Symbol">(λ</a> <a id="8451" href="Cubical.Categories.Instances.Sets.html#8451" class="Bound">_</a> <a id="8453" class="Symbol">→</a> <a id="8455" href="Cubical.Categories.Limits.Limits.html#1163" class="Function">cone≡</a> <a id="8461" class="Symbol">λ</a> <a id="8463" href="Cubical.Categories.Instances.Sets.html#8463" class="Bound">_</a> <a id="8465" class="Symbol">→</a> <a id="8467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8471" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Instances.Terminal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Instances.Terminal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">open</a> <a id="7" class="Keyword">import</a> <a id="14" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Categories.Instances.Discrete.html" class="Module">Cubical.Categories.Instances.Discrete</a>

<a id="245" class="Keyword">module</a> <a id="252" href="Cubical.Categories.Instances.Terminal.html" class="Module">Cubical.Categories.Instances.Terminal</a> <a id="290" class="Keyword">where</a>

<a id="TerminalCategory"></a><a id="297" href="Cubical.Categories.Instances.Terminal.html#297" class="Function">TerminalCategory</a> <a id="314" class="Symbol">:</a> <a id="316" class="Symbol">{</a><a id="317" href="Cubical.Categories.Instances.Terminal.html#317" class="Bound">ℓ*</a> <a id="320" class="Symbol">:</a> <a id="322" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="327" class="Symbol">}</a> <a id="329" class="Symbol">→</a> <a id="331" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="340" href="Cubical.Categories.Instances.Terminal.html#317" class="Bound">ℓ*</a> <a id="343" href="Cubical.Categories.Instances.Terminal.html#317" class="Bound">ℓ*</a>
<a id="346" href="Cubical.Categories.Instances.Terminal.html#297" class="Function">TerminalCategory</a> <a id="363" class="Symbol">=</a> <a id="365" href="Cubical.Categories.Instances.Discrete.html#474" class="Function">DiscreteCategory</a> <a id="382" class="Symbol">(</a><a id="383" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="389" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="391" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="407" class="Number">3</a><a id="408" class="Symbol">)</a>

<a id="411" class="Keyword">module</a> <a id="418" href="Cubical.Categories.Instances.Terminal.html#418" class="Module">_</a> <a id="420" class="Symbol">{</a><a id="421" href="Cubical.Categories.Instances.Terminal.html#421" class="Bound">ℓC</a> <a id="424" href="Cubical.Categories.Instances.Terminal.html#424" class="Bound">ℓ&#39;C</a> <a id="428" class="Symbol">:</a> <a id="430" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="435" class="Symbol">}</a> <a id="437" class="Symbol">{</a><a id="438" href="Cubical.Categories.Instances.Terminal.html#438" class="Bound">C</a> <a id="440" class="Symbol">:</a> <a id="442" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="451" href="Cubical.Categories.Instances.Terminal.html#421" class="Bound">ℓC</a> <a id="454" href="Cubical.Categories.Instances.Terminal.html#424" class="Bound">ℓ&#39;C</a><a id="457" class="Symbol">}</a> <a id="459" class="Keyword">where</a>
  <a id="467" class="Keyword">private</a> <a id="475" class="Keyword">module</a> <a id="482" href="Cubical.Categories.Instances.Terminal.html#482" class="Module">C</a> <a id="484" class="Symbol">=</a> <a id="486" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="495" href="Cubical.Categories.Instances.Terminal.html#438" class="Bound">C</a>
  <a id="499" class="Keyword">open</a> <a id="504" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="515" href="Cubical.Categories.Instances.Terminal.html#515" class="Function">FunctorFromTerminal</a> <a id="535" class="Symbol">:</a> <a id="537" class="Symbol">{</a><a id="538" href="Cubical.Categories.Instances.Terminal.html#538" class="Bound">ℓ*</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="548" class="Symbol">}</a> <a id="550" class="Symbol">→</a> <a id="552" href="Cubical.Categories.Category.Base.html#429" class="Field">C.ob</a> <a id="557" class="Symbol">→</a> <a id="559" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="567" class="Symbol">(</a><a id="568" href="Cubical.Categories.Instances.Terminal.html#297" class="Function">TerminalCategory</a> <a id="585" class="Symbol">{</a><a id="586" href="Cubical.Categories.Instances.Terminal.html#538" class="Bound">ℓ*</a><a id="588" class="Symbol">})</a> <a id="591" href="Cubical.Categories.Instances.Terminal.html#438" class="Bound">C</a>
  <a id="595" href="Cubical.Categories.Instances.Terminal.html#515" class="Function">FunctorFromTerminal</a> <a id="615" href="Cubical.Categories.Instances.Terminal.html#615" class="Bound">c</a> <a id="617" class="Symbol">.</a><a id="618" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="623" class="Symbol">_</a> <a id="625" class="Symbol">=</a> <a id="627" href="Cubical.Categories.Instances.Terminal.html#615" class="Bound">c</a>
  <a id="631" href="Cubical.Categories.Instances.Terminal.html#515" class="Function">FunctorFromTerminal</a> <a id="651" href="Cubical.Categories.Instances.Terminal.html#651" class="Bound">c</a> <a id="653" class="Symbol">.</a><a id="654" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="660" class="Symbol">_</a> <a id="662" class="Symbol">=</a> <a id="664" href="Cubical.Categories.Category.Base.html#478" class="Field">C.id</a>
  <a id="671" href="Cubical.Categories.Instances.Terminal.html#515" class="Function">FunctorFromTerminal</a> <a id="691" href="Cubical.Categories.Instances.Terminal.html#691" class="Bound">c</a> <a id="693" class="Symbol">.</a><a id="694" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="708" href="Cubical.Categories.Instances.Terminal.html#515" class="Function">FunctorFromTerminal</a> <a id="728" href="Cubical.Categories.Instances.Terminal.html#728" class="Bound">c</a> <a id="730" class="Symbol">.</a><a id="731" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="737" class="Symbol">_</a> <a id="739" class="Symbol">_</a> <a id="741" class="Symbol">=</a> <a id="743" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="747" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="749" href="Cubical.Categories.Category.Base.html#584" class="Field">C.⋆IdL</a> <a id="756" href="Cubical.Categories.Category.Base.html#478" class="Field">C.id</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Isomorphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Isomorphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Isomorphism.html" class="Module">Cubical.Categories.Isomorphism</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="168" class="Keyword">using</a> <a id="174" class="Symbol">(</a><a id="175" href="Cubical.Foundations.Isomorphism.html#1049" class="Function">isoFunInjective</a><a id="190" class="Symbol">)</a>
<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>

<a id="363" class="Keyword">private</a>
  <a id="373" class="Keyword">variable</a>
    <a id="386" href="Cubical.Categories.Isomorphism.html#386" class="Generalizable">ℓC</a> <a id="389" href="Cubical.Categories.Isomorphism.html#389" class="Generalizable">ℓC&#39;</a> <a id="393" href="Cubical.Categories.Isomorphism.html#393" class="Generalizable">ℓD</a> <a id="396" href="Cubical.Categories.Isomorphism.html#396" class="Generalizable">ℓD&#39;</a> <a id="400" class="Symbol">:</a> <a id="402" href="Agda.Primitive.html#742" class="Postulate">Level</a>


<a id="410" class="Keyword">module</a> <a id="417" href="Cubical.Categories.Isomorphism.html#417" class="Module">_</a> <a id="419" class="Symbol">{</a><a id="420" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="422" class="Symbol">:</a> <a id="424" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="433" href="Cubical.Categories.Isomorphism.html#386" class="Generalizable">ℓC</a> <a id="436" href="Cubical.Categories.Isomorphism.html#389" class="Generalizable">ℓC&#39;</a><a id="439" class="Symbol">}</a> <a id="441" class="Keyword">where</a>

  <a id="450" class="Keyword">open</a> <a id="455" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="464" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a>
  <a id="468" class="Keyword">open</a> <a id="473" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>


  <a id="483" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="490" class="Symbol">:</a> <a id="492" class="Symbol">{</a><a id="493" href="Cubical.Categories.Isomorphism.html#493" class="Bound">x</a> <a id="495" href="Cubical.Categories.Isomorphism.html#495" class="Bound">y</a> <a id="497" class="Symbol">:</a> <a id="499" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="501" class="Symbol">}</a> <a id="503" class="Symbol">→</a> <a id="505" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="512" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="514" href="Cubical.Categories.Isomorphism.html#493" class="Bound">x</a> <a id="516" href="Cubical.Categories.Isomorphism.html#495" class="Bound">y</a> <a id="518" class="Symbol">→</a> <a id="520" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="527" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="529" href="Cubical.Categories.Isomorphism.html#495" class="Bound">y</a> <a id="531" href="Cubical.Categories.Isomorphism.html#493" class="Bound">x</a>
  <a id="535" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="542" href="Cubical.Categories.Isomorphism.html#542" class="Bound">f</a> <a id="544" class="Symbol">.</a><a id="545" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="549" class="Symbol">=</a> <a id="551" href="Cubical.Categories.Isomorphism.html#542" class="Bound">f</a> <a id="553" class="Symbol">.</a><a id="554" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="558" class="Symbol">.</a><a id="559" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
  <a id="565" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="572" href="Cubical.Categories.Isomorphism.html#572" class="Bound">f</a> <a id="574" class="Symbol">.</a><a id="575" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="579" class="Symbol">.</a><a id="580" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="584" class="Symbol">=</a> <a id="586" href="Cubical.Categories.Isomorphism.html#572" class="Bound">f</a> <a id="588" class="Symbol">.</a><a id="589" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="595" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="602" href="Cubical.Categories.Isomorphism.html#602" class="Bound">f</a> <a id="604" class="Symbol">.</a><a id="605" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="609" class="Symbol">.</a><a id="610" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="614" class="Symbol">=</a> <a id="616" href="Cubical.Categories.Isomorphism.html#602" class="Bound">f</a> <a id="618" class="Symbol">.</a><a id="619" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="623" class="Symbol">.</a><a id="624" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a>
  <a id="630" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="637" href="Cubical.Categories.Isomorphism.html#637" class="Bound">f</a> <a id="639" class="Symbol">.</a><a id="640" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="644" class="Symbol">.</a><a id="645" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="649" class="Symbol">=</a> <a id="651" href="Cubical.Categories.Isomorphism.html#637" class="Bound">f</a> <a id="653" class="Symbol">.</a><a id="654" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="658" class="Symbol">.</a><a id="659" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a>

  <a id="666" href="Cubical.Categories.Isomorphism.html#666" class="Function">invIsoIdem</a> <a id="677" class="Symbol">:</a> <a id="679" class="Symbol">{</a><a id="680" href="Cubical.Categories.Isomorphism.html#680" class="Bound">x</a> <a id="682" href="Cubical.Categories.Isomorphism.html#682" class="Bound">y</a> <a id="684" class="Symbol">:</a> <a id="686" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="688" class="Symbol">}</a> <a id="690" class="Symbol">→</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Categories.Isomorphism.html#693" class="Bound">f</a> <a id="695" class="Symbol">:</a> <a id="697" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="704" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="706" href="Cubical.Categories.Isomorphism.html#680" class="Bound">x</a> <a id="708" href="Cubical.Categories.Isomorphism.html#682" class="Bound">y</a><a id="709" class="Symbol">)</a> <a id="711" class="Symbol">→</a> <a id="713" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="720" class="Symbol">(</a><a id="721" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="728" href="Cubical.Categories.Isomorphism.html#693" class="Bound">f</a><a id="729" class="Symbol">)</a> <a id="731" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="733" href="Cubical.Categories.Isomorphism.html#693" class="Bound">f</a>
  <a id="737" href="Cubical.Categories.Isomorphism.html#666" class="Function">invIsoIdem</a> <a id="748" href="Cubical.Categories.Isomorphism.html#748" class="Bound">f</a> <a id="750" class="Symbol">=</a> <a id="752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


  <a id="761" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">{</a><a id="769" href="Cubical.Categories.Isomorphism.html#769" class="Bound">x</a> <a id="771" href="Cubical.Categories.Isomorphism.html#771" class="Bound">y</a> <a id="773" href="Cubical.Categories.Isomorphism.html#773" class="Bound">z</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="779" class="Symbol">}</a> <a id="781" class="Symbol">→</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Categories.Isomorphism.html#784" class="Bound">f</a> <a id="786" class="Symbol">:</a> <a id="788" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="795" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="797" href="Cubical.Categories.Isomorphism.html#769" class="Bound">x</a> <a id="799" href="Cubical.Categories.Isomorphism.html#771" class="Bound">y</a><a id="800" class="Symbol">)(</a><a id="802" href="Cubical.Categories.Isomorphism.html#802" class="Bound">g</a> <a id="804" class="Symbol">:</a> <a id="806" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="813" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="815" href="Cubical.Categories.Isomorphism.html#771" class="Bound">y</a> <a id="817" href="Cubical.Categories.Isomorphism.html#773" class="Bound">z</a><a id="818" class="Symbol">)</a> <a id="820" class="Symbol">→</a> <a id="822" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="829" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="831" href="Cubical.Categories.Isomorphism.html#769" class="Bound">x</a> <a id="833" href="Cubical.Categories.Isomorphism.html#773" class="Bound">z</a>
  <a id="837" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="842" href="Cubical.Categories.Isomorphism.html#842" class="Bound">f</a> <a id="844" href="Cubical.Categories.Isomorphism.html#844" class="Bound">g</a> <a id="846" class="Symbol">.</a><a id="847" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="851" class="Symbol">=</a> <a id="853" href="Cubical.Categories.Isomorphism.html#842" class="Bound">f</a> <a id="855" class="Symbol">.</a><a id="856" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="860" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="862" href="Cubical.Categories.Isomorphism.html#844" class="Bound">g</a> <a id="864" class="Symbol">.</a><a id="865" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="871" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="876" href="Cubical.Categories.Isomorphism.html#876" class="Bound">f</a> <a id="878" href="Cubical.Categories.Isomorphism.html#878" class="Bound">g</a> <a id="880" class="Symbol">.</a><a id="881" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="885" class="Symbol">.</a><a id="886" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="890" class="Symbol">=</a> <a id="892" href="Cubical.Categories.Isomorphism.html#878" class="Bound">g</a> <a id="894" class="Symbol">.</a><a id="895" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="899" class="Symbol">.</a><a id="900" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="904" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="906" href="Cubical.Categories.Isomorphism.html#876" class="Bound">f</a> <a id="908" class="Symbol">.</a><a id="909" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="913" class="Symbol">.</a><a id="914" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
  <a id="920" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="925" href="Cubical.Categories.Isomorphism.html#925" class="Bound">f</a> <a id="927" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="929" class="Symbol">.</a><a id="930" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="934" class="Symbol">.</a><a id="935" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="939" class="Symbol">=</a> <a id="941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="953" class="Symbol">_</a> <a id="955" class="Symbol">_</a> <a id="957" class="Symbol">_)</a>
    <a id="964" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="966" class="Symbol">(λ</a> <a id="969" href="Cubical.Categories.Isomorphism.html#969" class="Bound">i</a> <a id="971" class="Symbol">→</a> <a id="973" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="980" class="Symbol">(</a><a id="981" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="983" class="Symbol">.</a><a id="984" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="988" class="Symbol">.</a><a id="989" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="992" class="Symbol">)</a> <a id="994" class="Symbol">(</a><a id="995" href="Cubical.Categories.Isomorphism.html#925" class="Bound">f</a> <a id="997" class="Symbol">.</a><a id="998" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1002" class="Symbol">.</a><a id="1003" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="1006" class="Symbol">)</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Cubical.Categories.Isomorphism.html#925" class="Bound">f</a> <a id="1011" class="Symbol">.</a><a id="1012" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1015" class="Symbol">)</a> <a id="1017" href="Cubical.Categories.Isomorphism.html#969" class="Bound">i</a> <a id="1019" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1021" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="1023" class="Symbol">.</a><a id="1024" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1027" class="Symbol">)</a>
    <a id="1033" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1035" class="Symbol">(λ</a> <a id="1038" href="Cubical.Categories.Isomorphism.html#1038" class="Bound">i</a> <a id="1040" class="Symbol">→</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="1045" class="Symbol">.</a><a id="1046" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1050" class="Symbol">.</a><a id="1051" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1055" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1057" href="Cubical.Categories.Isomorphism.html#925" class="Bound">f</a> <a id="1059" class="Symbol">.</a><a id="1060" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1064" class="Symbol">.</a><a id="1065" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="1069" href="Cubical.Categories.Isomorphism.html#1038" class="Bound">i</a><a id="1070" class="Symbol">)</a> <a id="1072" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1074" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="1076" class="Symbol">.</a><a id="1077" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1080" class="Symbol">)</a>
    <a id="1086" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1088" class="Symbol">(λ</a> <a id="1091" href="Cubical.Categories.Isomorphism.html#1091" class="Bound">i</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="1103" class="Symbol">.</a><a id="1104" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1108" class="Symbol">.</a><a id="1109" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="1112" class="Symbol">)</a> <a id="1114" href="Cubical.Categories.Isomorphism.html#1091" class="Bound">i</a> <a id="1116" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1118" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="1120" class="Symbol">.</a><a id="1121" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1124" class="Symbol">)</a>
    <a id="1130" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1132" href="Cubical.Categories.Isomorphism.html#927" class="Bound">g</a> <a id="1134" class="Symbol">.</a><a id="1135" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1139" class="Symbol">.</a><a id="1140" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a>
  <a id="1146" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1151" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1153" href="Cubical.Categories.Isomorphism.html#1153" class="Bound">g</a> <a id="1155" class="Symbol">.</a><a id="1156" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1160" class="Symbol">.</a><a id="1161" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1179" class="Symbol">_</a> <a id="1181" class="Symbol">_</a> <a id="1183" class="Symbol">_)</a>
    <a id="1190" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1192" class="Symbol">(λ</a> <a id="1195" href="Cubical.Categories.Isomorphism.html#1195" class="Bound">i</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1209" class="Symbol">.</a><a id="1210" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1213" class="Symbol">)</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Cubical.Categories.Isomorphism.html#1153" class="Bound">g</a> <a id="1218" class="Symbol">.</a><a id="1219" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Categories.Isomorphism.html#1153" class="Bound">g</a> <a id="1227" class="Symbol">.</a><a id="1228" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1232" class="Symbol">.</a><a id="1233" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="1236" class="Symbol">)</a> <a id="1238" href="Cubical.Categories.Isomorphism.html#1195" class="Bound">i</a> <a id="1240" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1242" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1244" class="Symbol">.</a><a id="1245" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1249" class="Symbol">.</a><a id="1250" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="1253" class="Symbol">)</a>
    <a id="1259" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1261" class="Symbol">(λ</a> <a id="1264" href="Cubical.Categories.Isomorphism.html#1264" class="Bound">i</a> <a id="1266" class="Symbol">→</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1271" class="Symbol">.</a><a id="1272" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1276" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1278" href="Cubical.Categories.Isomorphism.html#1153" class="Bound">g</a> <a id="1280" class="Symbol">.</a><a id="1281" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1285" class="Symbol">.</a><a id="1286" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="1290" href="Cubical.Categories.Isomorphism.html#1264" class="Bound">i</a><a id="1291" class="Symbol">)</a> <a id="1293" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1295" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1297" class="Symbol">.</a><a id="1298" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1302" class="Symbol">.</a><a id="1303" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="1306" class="Symbol">)</a>
    <a id="1312" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1314" class="Symbol">(λ</a> <a id="1317" href="Cubical.Categories.Isomorphism.html#1317" class="Bound">i</a> <a id="1319" class="Symbol">→</a> <a id="1321" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1329" class="Symbol">.</a><a id="1330" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1333" class="Symbol">)</a> <a id="1335" href="Cubical.Categories.Isomorphism.html#1317" class="Bound">i</a> <a id="1337" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1339" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1341" class="Symbol">.</a><a id="1342" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1346" class="Symbol">.</a><a id="1347" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="1350" class="Symbol">)</a>
    <a id="1356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1358" href="Cubical.Categories.Isomorphism.html#1151" class="Bound">f</a> <a id="1360" class="Symbol">.</a><a id="1361" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1365" class="Symbol">.</a><a id="1366" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a>

  <a id="1373" href="Cubical.Categories.Isomorphism.html#1373" class="Function">compIso</a> <a id="1381" class="Symbol">:</a> <a id="1383" class="Symbol">{</a><a id="1384" href="Cubical.Categories.Isomorphism.html#1384" class="Bound">x</a> <a id="1386" href="Cubical.Categories.Isomorphism.html#1386" class="Bound">y</a> <a id="1388" href="Cubical.Categories.Isomorphism.html#1388" class="Bound">z</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1394" class="Symbol">}</a> <a id="1396" class="Symbol">→</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Cubical.Categories.Isomorphism.html#1399" class="Bound">g</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1410" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="1412" href="Cubical.Categories.Isomorphism.html#1386" class="Bound">y</a> <a id="1414" href="Cubical.Categories.Isomorphism.html#1388" class="Bound">z</a><a id="1415" class="Symbol">)(</a><a id="1417" href="Cubical.Categories.Isomorphism.html#1417" class="Bound">f</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1428" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="1430" href="Cubical.Categories.Isomorphism.html#1384" class="Bound">x</a> <a id="1432" href="Cubical.Categories.Isomorphism.html#1386" class="Bound">y</a><a id="1433" class="Symbol">)</a> <a id="1435" class="Symbol">→</a> <a id="1437" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1444" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="1446" href="Cubical.Categories.Isomorphism.html#1384" class="Bound">x</a> <a id="1448" href="Cubical.Categories.Isomorphism.html#1388" class="Bound">z</a>
  <a id="1452" href="Cubical.Categories.Isomorphism.html#1373" class="Function">compIso</a> <a id="1460" href="Cubical.Categories.Isomorphism.html#1460" class="Bound">g</a> <a id="1462" href="Cubical.Categories.Isomorphism.html#1462" class="Bound">f</a> <a id="1464" class="Symbol">=</a> <a id="1466" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1471" href="Cubical.Categories.Isomorphism.html#1462" class="Bound">f</a> <a id="1473" href="Cubical.Categories.Isomorphism.html#1460" class="Bound">g</a>


  <a id="1479" href="Cubical.Categories.Isomorphism.html#1479" class="Function">⋆IsoIdL</a> <a id="1487" class="Symbol">:</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Categories.Isomorphism.html#1490" class="Bound">x</a> <a id="1492" href="Cubical.Categories.Isomorphism.html#1492" class="Bound">y</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">→</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Cubical.Categories.Isomorphism.html#1503" class="Bound">f</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1514" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="1516" href="Cubical.Categories.Isomorphism.html#1490" class="Bound">x</a> <a id="1518" href="Cubical.Categories.Isomorphism.html#1492" class="Bound">y</a><a id="1519" class="Symbol">)</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1528" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="1537" href="Cubical.Categories.Isomorphism.html#1503" class="Bound">f</a> <a id="1539" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1541" href="Cubical.Categories.Isomorphism.html#1503" class="Bound">f</a>
  <a id="1545" href="Cubical.Categories.Isomorphism.html#1479" class="Function">⋆IsoIdL</a> <a id="1553" class="Symbol">_</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="1565" class="Symbol">_</a> <a id="1567" class="Symbol">_</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="1575" class="Symbol">_)</a>

  <a id="1581" href="Cubical.Categories.Isomorphism.html#1581" class="Function">⋆IsoIdR</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">{</a><a id="1592" href="Cubical.Categories.Isomorphism.html#1592" class="Bound">x</a> <a id="1594" href="Cubical.Categories.Isomorphism.html#1594" class="Bound">y</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1600" class="Symbol">}</a> <a id="1602" class="Symbol">→</a> <a id="1604" class="Symbol">(</a><a id="1605" href="Cubical.Categories.Isomorphism.html#1605" class="Bound">f</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1616" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="1618" href="Cubical.Categories.Isomorphism.html#1592" class="Bound">x</a> <a id="1620" href="Cubical.Categories.Isomorphism.html#1594" class="Bound">y</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1630" href="Cubical.Categories.Isomorphism.html#1605" class="Bound">f</a> <a id="1632" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="1641" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1643" href="Cubical.Categories.Isomorphism.html#1605" class="Bound">f</a>
  <a id="1647" href="Cubical.Categories.Isomorphism.html#1581" class="Function">⋆IsoIdR</a> <a id="1655" class="Symbol">_</a> <a id="1657" class="Symbol">=</a> <a id="1659" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="1667" class="Symbol">_</a> <a id="1669" class="Symbol">_</a> <a id="1671" class="Symbol">(</a><a id="1672" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1677" class="Symbol">_)</a>

  <a id="1683" href="Cubical.Categories.Isomorphism.html#1683" class="Function">⋆IsoInvRev</a> <a id="1694" class="Symbol">:</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Cubical.Categories.Isomorphism.html#1697" class="Bound">x</a> <a id="1699" href="Cubical.Categories.Isomorphism.html#1699" class="Bound">y</a> <a id="1701" href="Cubical.Categories.Isomorphism.html#1701" class="Bound">z</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1707" class="Symbol">}</a> <a id="1709" class="Symbol">→</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Categories.Isomorphism.html#1712" class="Bound">f</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1723" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="1725" href="Cubical.Categories.Isomorphism.html#1697" class="Bound">x</a> <a id="1727" href="Cubical.Categories.Isomorphism.html#1699" class="Bound">y</a><a id="1728" class="Symbol">)(</a><a id="1730" href="Cubical.Categories.Isomorphism.html#1730" class="Bound">g</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1741" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="1743" href="Cubical.Categories.Isomorphism.html#1699" class="Bound">y</a> <a id="1745" href="Cubical.Categories.Isomorphism.html#1701" class="Bound">z</a><a id="1746" class="Symbol">)</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1763" href="Cubical.Categories.Isomorphism.html#1712" class="Bound">f</a> <a id="1765" href="Cubical.Categories.Isomorphism.html#1730" class="Bound">g</a><a id="1766" class="Symbol">)</a> <a id="1768" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1770" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="1783" href="Cubical.Categories.Isomorphism.html#1730" class="Bound">g</a><a id="1784" class="Symbol">)</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="1794" href="Cubical.Categories.Isomorphism.html#1712" class="Bound">f</a><a id="1795" class="Symbol">)</a>
  <a id="1799" href="Cubical.Categories.Isomorphism.html#1683" class="Function">⋆IsoInvRev</a> <a id="1810" class="Symbol">_</a> <a id="1812" class="Symbol">_</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


  <a id="1825" href="Cubical.Categories.Isomorphism.html#1825" class="Function">pathToIso-∙</a> <a id="1837" class="Symbol">:</a> <a id="1839" class="Symbol">{</a><a id="1840" href="Cubical.Categories.Isomorphism.html#1840" class="Bound">x</a> <a id="1842" href="Cubical.Categories.Isomorphism.html#1842" class="Bound">y</a> <a id="1844" href="Cubical.Categories.Isomorphism.html#1844" class="Bound">z</a> <a id="1846" class="Symbol">:</a> <a id="1848" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1850" class="Symbol">}(</a><a id="1852" href="Cubical.Categories.Isomorphism.html#1852" class="Bound">p</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Cubical.Categories.Isomorphism.html#1840" class="Bound">x</a> <a id="1858" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1860" href="Cubical.Categories.Isomorphism.html#1842" class="Bound">y</a><a id="1861" class="Symbol">)(</a><a id="1863" href="Cubical.Categories.Isomorphism.html#1863" class="Bound">q</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Cubical.Categories.Isomorphism.html#1842" class="Bound">y</a> <a id="1869" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1871" href="Cubical.Categories.Isomorphism.html#1844" class="Bound">z</a><a id="1872" class="Symbol">)</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Cubical.Categories.Isomorphism.html#1852" class="Bound">p</a> <a id="1889" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1891" href="Cubical.Categories.Isomorphism.html#1863" class="Bound">q</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1896" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="1912" href="Cubical.Categories.Isomorphism.html#1852" class="Bound">p</a><a id="1913" class="Symbol">)</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="1926" href="Cubical.Categories.Isomorphism.html#1863" class="Bound">q</a><a id="1927" class="Symbol">)</a>
  <a id="1931" href="Cubical.Categories.Isomorphism.html#1825" class="Function">pathToIso-∙</a> <a id="1943" href="Cubical.Categories.Isomorphism.html#1943" class="Bound">p</a> <a id="1945" href="Cubical.Categories.Isomorphism.html#1945" class="Bound">q</a> <a id="1947" class="Symbol">=</a> <a id="1949" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="1952" class="Symbol">(λ</a> <a id="1955" href="Cubical.Categories.Isomorphism.html#1955" class="Bound">y</a> <a id="1957" href="Cubical.Categories.Isomorphism.html#1957" class="Bound">p</a> <a id="1959" href="Cubical.Categories.Isomorphism.html#1959" class="Bound">z</a> <a id="1961" href="Cubical.Categories.Isomorphism.html#1961" class="Bound">q</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Categories.Isomorphism.html#1957" class="Bound">p</a> <a id="1978" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1980" href="Cubical.Categories.Isomorphism.html#1961" class="Bound">q</a><a id="1981" class="Symbol">)</a> <a id="1983" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1985" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2001" href="Cubical.Categories.Isomorphism.html#1957" class="Bound">p</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2015" href="Cubical.Categories.Isomorphism.html#1961" class="Bound">q</a><a id="2016" class="Symbol">))</a> <a id="2019" href="Cubical.Categories.Isomorphism.html#2054" class="Function">pathToIso-∙-refl</a> <a id="2036" href="Cubical.Categories.Isomorphism.html#1943" class="Bound">p</a> <a id="2038" href="Cubical.Categories.Isomorphism.html#1945" class="Bound">q</a>
    <a id="2044" class="Keyword">where</a>
    <a id="2054" href="Cubical.Categories.Isomorphism.html#2054" class="Function">pathToIso-∙-refl</a> <a id="2071" class="Symbol">:</a> <a id="2073" class="Symbol">{</a><a id="2074" href="Cubical.Categories.Isomorphism.html#2074" class="Bound">x</a> <a id="2076" class="Symbol">:</a> <a id="2078" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2080" class="Symbol">}</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2094" class="Symbol">{</a><a id="2095" class="Argument">x</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Cubical.Categories.Isomorphism.html#2074" class="Bound">x</a><a id="2100" class="Symbol">}</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2108" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2110" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2114" class="Symbol">)</a> <a id="2116" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2118" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2134" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2151" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2155" class="Symbol">)</a>
    <a id="2161" href="Cubical.Categories.Isomorphism.html#2054" class="Function">pathToIso-∙-refl</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2185" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2200" href="Cubical.Foundations.GroupoidLaws.html#1089" class="Function">compPathRefl</a><a id="2212" class="Symbol">)</a>
      <a id="2220" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2222" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Cubical.Categories.Isomorphism.html#1479" class="Function">⋆IsoIdL</a> <a id="2235" class="Symbol">_)</a>
      <a id="2244" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2246" class="Symbol">(λ</a> <a id="2249" href="Cubical.Categories.Isomorphism.html#2249" class="Bound">i</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2277" href="Cubical.Categories.Isomorphism.html#2249" class="Bound">i</a><a id="2278" class="Symbol">))</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2292" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2296" class="Symbol">))</a>


  <a id="2303" href="Cubical.Categories.Isomorphism.html#2303" class="Function">transportPathToIso</a> <a id="2322" class="Symbol">:</a> <a id="2324" class="Symbol">{</a><a id="2325" href="Cubical.Categories.Isomorphism.html#2325" class="Bound">x</a> <a id="2327" href="Cubical.Categories.Isomorphism.html#2327" class="Bound">y</a> <a id="2329" href="Cubical.Categories.Isomorphism.html#2329" class="Bound">z</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2335" class="Symbol">}(</a><a id="2337" href="Cubical.Categories.Isomorphism.html#2337" class="Bound">f</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="2343" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2345" href="Cubical.Categories.Isomorphism.html#2325" class="Bound">x</a> <a id="2347" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2349" href="Cubical.Categories.Isomorphism.html#2327" class="Bound">y</a> <a id="2351" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2352" class="Symbol">)(</a><a id="2354" href="Cubical.Categories.Isomorphism.html#2354" class="Bound">p</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Cubical.Categories.Isomorphism.html#2327" class="Bound">y</a> <a id="2360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2362" href="Cubical.Categories.Isomorphism.html#2329" class="Bound">z</a><a id="2363" class="Symbol">)</a> <a id="2365" class="Symbol">→</a> <a id="2367" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2373" class="Symbol">(λ</a> <a id="2376" href="Cubical.Categories.Isomorphism.html#2376" class="Bound">i</a> <a id="2378" class="Symbol">→</a> <a id="2380" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="2382" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2384" href="Cubical.Categories.Isomorphism.html#2325" class="Bound">x</a> <a id="2386" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2388" href="Cubical.Categories.Isomorphism.html#2354" class="Bound">p</a> <a id="2390" href="Cubical.Categories.Isomorphism.html#2376" class="Bound">i</a> <a id="2392" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2393" class="Symbol">)</a> <a id="2395" href="Cubical.Categories.Isomorphism.html#2337" class="Bound">f</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Categories.Isomorphism.html#2337" class="Bound">f</a> <a id="2400" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2402" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2412" class="Symbol">{</a><a id="2413" class="Argument">C</a> <a id="2415" class="Symbol">=</a> <a id="2417" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="2418" class="Symbol">}</a> <a id="2420" href="Cubical.Categories.Isomorphism.html#2354" class="Bound">p</a> <a id="2422" class="Symbol">.</a><a id="2423" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2426" class="Symbol">)</a>
  <a id="2430" href="Cubical.Categories.Isomorphism.html#2303" class="Function">transportPathToIso</a> <a id="2449" class="Symbol">{</a><a id="2450" class="Argument">x</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="Cubical.Categories.Isomorphism.html#2454" class="Bound">x</a><a id="2455" class="Symbol">}</a> <a id="2457" href="Cubical.Categories.Isomorphism.html#2457" class="Bound">f</a> <a id="2459" class="Symbol">=</a> <a id="2461" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2463" class="Symbol">(λ</a> <a id="2466" href="Cubical.Categories.Isomorphism.html#2466" class="Bound">_</a> <a id="2468" href="Cubical.Categories.Isomorphism.html#2468" class="Bound">p</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2478" class="Symbol">(λ</a> <a id="2481" href="Cubical.Categories.Isomorphism.html#2481" class="Bound">i</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="2487" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2489" href="Cubical.Categories.Isomorphism.html#2454" class="Bound">x</a> <a id="2491" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2493" href="Cubical.Categories.Isomorphism.html#2468" class="Bound">p</a> <a id="2495" href="Cubical.Categories.Isomorphism.html#2481" class="Bound">i</a> <a id="2497" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2498" class="Symbol">)</a> <a id="2500" href="Cubical.Categories.Isomorphism.html#2457" class="Bound">f</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Cubical.Categories.Isomorphism.html#2457" class="Bound">f</a> <a id="2505" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2507" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2517" class="Symbol">{</a><a id="2518" class="Argument">C</a> <a id="2520" class="Symbol">=</a> <a id="2522" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="2523" class="Symbol">}</a> <a id="2525" href="Cubical.Categories.Isomorphism.html#2468" class="Bound">p</a> <a id="2527" class="Symbol">.</a><a id="2528" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2531" class="Symbol">))</a>
    <a id="2538" class="Symbol">(</a><a id="2539" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="2549" class="Symbol">_)</a> <a id="2552" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2554" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2559" class="Symbol">(λ</a> <a id="2562" href="Cubical.Categories.Isomorphism.html#2562" class="Bound">x</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Cubical.Categories.Isomorphism.html#2457" class="Bound">f</a> <a id="2568" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2570" href="Cubical.Categories.Isomorphism.html#2562" class="Bound">x</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2584" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="2604" class="Symbol">{</a><a id="2605" class="Argument">C</a> <a id="2607" class="Symbol">=</a> <a id="2609" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="2610" class="Symbol">}))))</a>


  <a id="2620" href="Cubical.Categories.Isomorphism.html#2620" class="Function">pathToIso-Comm</a> <a id="2635" class="Symbol">:</a> <a id="2637" class="Symbol">{</a><a id="2638" href="Cubical.Categories.Isomorphism.html#2638" class="Bound">x</a> <a id="2640" href="Cubical.Categories.Isomorphism.html#2640" class="Bound">y</a> <a id="2642" href="Cubical.Categories.Isomorphism.html#2642" class="Bound">z</a> <a id="2644" href="Cubical.Categories.Isomorphism.html#2644" class="Bound">w</a> <a id="2646" class="Symbol">:</a> <a id="2648" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2650" class="Symbol">}</a>
    <a id="2656" class="Symbol">→</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Cubical.Categories.Isomorphism.html#2659" class="Bound">p</a> <a id="2661" class="Symbol">:</a> <a id="2663" href="Cubical.Categories.Isomorphism.html#2638" class="Bound">x</a> <a id="2665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2667" href="Cubical.Categories.Isomorphism.html#2640" class="Bound">y</a><a id="2668" class="Symbol">)(</a><a id="2670" href="Cubical.Categories.Isomorphism.html#2670" class="Bound">q</a> <a id="2672" class="Symbol">:</a> <a id="2674" href="Cubical.Categories.Isomorphism.html#2642" class="Bound">z</a> <a id="2676" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2678" href="Cubical.Categories.Isomorphism.html#2644" class="Bound">w</a><a id="2679" class="Symbol">)</a>
    <a id="2685" class="Symbol">→</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Cubical.Categories.Isomorphism.html#2688" class="Bound">f</a> <a id="2690" class="Symbol">:</a> <a id="2692" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2697" href="Cubical.Categories.Isomorphism.html#2638" class="Bound">x</a> <a id="2699" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2701" href="Cubical.Categories.Isomorphism.html#2642" class="Bound">z</a> <a id="2703" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2704" class="Symbol">)(</a><a id="2706" href="Cubical.Categories.Isomorphism.html#2706" class="Bound">g</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2715" href="Cubical.Categories.Isomorphism.html#2640" class="Bound">y</a> <a id="2717" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2719" href="Cubical.Categories.Isomorphism.html#2644" class="Bound">w</a> <a id="2721" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2722" class="Symbol">)</a>
    <a id="2728" class="Symbol">→</a> <a id="2730" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2736" class="Symbol">(λ</a> <a id="2739" href="Cubical.Categories.Isomorphism.html#2739" class="Bound">i</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2748" href="Cubical.Categories.Isomorphism.html#2659" class="Bound">p</a> <a id="2750" href="Cubical.Categories.Isomorphism.html#2739" class="Bound">i</a> <a id="2752" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2754" href="Cubical.Categories.Isomorphism.html#2670" class="Bound">q</a> <a id="2756" href="Cubical.Categories.Isomorphism.html#2739" class="Bound">i</a> <a id="2758" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Cubical.Categories.Isomorphism.html#2688" class="Bound">f</a> <a id="2763" href="Cubical.Categories.Isomorphism.html#2706" class="Bound">g</a>
    <a id="2769" class="Symbol">→</a> <a id="2771" href="Cubical.Categories.Isomorphism.html#2688" class="Bound">f</a> <a id="2773" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2775" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2785" class="Symbol">{</a><a id="2786" class="Argument">C</a> <a id="2788" class="Symbol">=</a> <a id="2790" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="2791" class="Symbol">}</a> <a id="2793" href="Cubical.Categories.Isomorphism.html#2670" class="Bound">q</a> <a id="2795" class="Symbol">.</a><a id="2796" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2802" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="2812" class="Symbol">{</a><a id="2813" class="Argument">C</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="2818" class="Symbol">}</a> <a id="2820" href="Cubical.Categories.Isomorphism.html#2659" class="Bound">p</a> <a id="2822" class="Symbol">.</a><a id="2823" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2827" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2829" href="Cubical.Categories.Isomorphism.html#2706" class="Bound">g</a>
  <a id="2833" href="Cubical.Categories.Isomorphism.html#2620" class="Function">pathToIso-Comm</a> <a id="2848" class="Symbol">{</a><a id="2849" class="Argument">x</a> <a id="2851" class="Symbol">=</a> <a id="2853" href="Cubical.Categories.Isomorphism.html#2853" class="Bound">x</a><a id="2854" class="Symbol">}</a> <a id="2856" class="Symbol">{</a><a id="2857" class="Argument">z</a> <a id="2859" class="Symbol">=</a> <a id="2861" href="Cubical.Categories.Isomorphism.html#2861" class="Bound">z</a><a id="2862" class="Symbol">}</a> <a id="2864" href="Cubical.Categories.Isomorphism.html#2864" class="Bound">p</a> <a id="2866" href="Cubical.Categories.Isomorphism.html#2866" class="Bound">q</a> <a id="2868" class="Symbol">=</a>
    <a id="2874" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="2877" class="Symbol">(λ</a> <a id="2880" href="Cubical.Categories.Isomorphism.html#2880" class="Bound">y</a> <a id="2882" href="Cubical.Categories.Isomorphism.html#2882" class="Bound">p</a> <a id="2884" href="Cubical.Categories.Isomorphism.html#2884" class="Bound">w</a> <a id="2886" href="Cubical.Categories.Isomorphism.html#2886" class="Bound">q</a> <a id="2888" class="Symbol">→</a>
        <a id="2898" class="Symbol">(</a><a id="2899" href="Cubical.Categories.Isomorphism.html#2899" class="Bound">f</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2908" href="Cubical.Categories.Isomorphism.html#2853" class="Bound">x</a> <a id="2910" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2912" href="Cubical.Categories.Isomorphism.html#2861" class="Bound">z</a> <a id="2914" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2915" class="Symbol">)(</a><a id="2917" href="Cubical.Categories.Isomorphism.html#2917" class="Bound">g</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2926" href="Cubical.Categories.Isomorphism.html#2880" class="Bound">y</a> <a id="2928" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2930" href="Cubical.Categories.Isomorphism.html#2884" class="Bound">w</a> <a id="2932" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2933" class="Symbol">)</a>
      <a id="2941" class="Symbol">→</a> <a id="2943" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2949" class="Symbol">(λ</a> <a id="2952" href="Cubical.Categories.Isomorphism.html#2952" class="Bound">i</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2961" href="Cubical.Categories.Isomorphism.html#2882" class="Bound">p</a> <a id="2963" href="Cubical.Categories.Isomorphism.html#2952" class="Bound">i</a> <a id="2965" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2967" href="Cubical.Categories.Isomorphism.html#2886" class="Bound">q</a> <a id="2969" href="Cubical.Categories.Isomorphism.html#2952" class="Bound">i</a> <a id="2971" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2972" class="Symbol">)</a> <a id="2974" href="Cubical.Categories.Isomorphism.html#2899" class="Bound">f</a> <a id="2976" href="Cubical.Categories.Isomorphism.html#2917" class="Bound">g</a>
      <a id="2984" class="Symbol">→</a> <a id="2986" href="Cubical.Categories.Isomorphism.html#2899" class="Bound">f</a> <a id="2988" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2990" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3000" class="Symbol">{</a><a id="3001" class="Argument">C</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3006" class="Symbol">}</a> <a id="3008" href="Cubical.Categories.Isomorphism.html#2886" class="Bound">q</a> <a id="3010" class="Symbol">.</a><a id="3011" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3017" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3027" class="Symbol">{</a><a id="3028" class="Argument">C</a> <a id="3030" class="Symbol">=</a> <a id="3032" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3033" class="Symbol">}</a> <a id="3035" href="Cubical.Categories.Isomorphism.html#2882" class="Bound">p</a> <a id="3037" class="Symbol">.</a><a id="3038" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3042" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3044" href="Cubical.Categories.Isomorphism.html#2917" class="Bound">g</a><a id="3045" class="Symbol">)</a>
    <a id="3051" href="Cubical.Categories.Isomorphism.html#3078" class="Function">sqr-refl</a> <a id="3060" href="Cubical.Categories.Isomorphism.html#2864" class="Bound">p</a> <a id="3062" href="Cubical.Categories.Isomorphism.html#2866" class="Bound">q</a>
    <a id="3068" class="Keyword">where</a>
    <a id="3078" href="Cubical.Categories.Isomorphism.html#3078" class="Function">sqr-refl</a> <a id="3087" class="Symbol">:</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.Categories.Isomorphism.html#3090" class="Bound">f</a> <a id="3092" href="Cubical.Categories.Isomorphism.html#3092" class="Bound">g</a> <a id="3094" class="Symbol">:</a> <a id="3096" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3101" href="Cubical.Categories.Isomorphism.html#2853" class="Bound">x</a> <a id="3103" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3105" href="Cubical.Categories.Isomorphism.html#2861" class="Bound">z</a> <a id="3107" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3108" class="Symbol">)</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Cubical.Categories.Isomorphism.html#3090" class="Bound">f</a> <a id="3114" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3116" href="Cubical.Categories.Isomorphism.html#3092" class="Bound">g</a>
      <a id="3124" class="Symbol">→</a> <a id="3126" href="Cubical.Categories.Isomorphism.html#3090" class="Bound">f</a> <a id="3128" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3130" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3140" class="Symbol">{</a><a id="3141" class="Argument">C</a> <a id="3143" class="Symbol">=</a> <a id="3145" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3146" class="Symbol">}</a> <a id="3148" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3153" class="Symbol">.</a><a id="3154" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3158" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3160" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3170" class="Symbol">{</a><a id="3171" class="Argument">C</a> <a id="3173" class="Symbol">=</a> <a id="3175" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3176" class="Symbol">}</a> <a id="3178" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3183" class="Symbol">.</a><a id="3184" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3188" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3190" href="Cubical.Categories.Isomorphism.html#3092" class="Bound">g</a>
    <a id="3196" href="Cubical.Categories.Isomorphism.html#3078" class="Function">sqr-refl</a> <a id="3205" href="Cubical.Categories.Isomorphism.html#3205" class="Bound">f</a> <a id="3207" href="Cubical.Categories.Isomorphism.html#3207" class="Bound">g</a> <a id="3209" href="Cubical.Categories.Isomorphism.html#3209" class="Bound">p</a> <a id="3211" class="Symbol">=</a> <a id="3213" class="Symbol">(λ</a> <a id="3216" href="Cubical.Categories.Isomorphism.html#3216" class="Bound">i</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Cubical.Categories.Isomorphism.html#3205" class="Bound">f</a> <a id="3222" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3224" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="3239" class="Symbol">{</a><a id="3240" class="Argument">C</a> <a id="3242" class="Symbol">=</a> <a id="3244" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3245" class="Symbol">}</a> <a id="3247" href="Cubical.Categories.Isomorphism.html#3216" class="Bound">i</a> <a id="3249" class="Symbol">.</a><a id="3250" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3253" class="Symbol">)</a>
      <a id="3261" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3263" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="3268" class="Symbol">_</a> <a id="3270" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3272" href="Cubical.Categories.Isomorphism.html#3209" class="Bound">p</a> <a id="3274" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3276" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3286" class="Symbol">_)</a>
      <a id="3295" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3297" class="Symbol">(λ</a> <a id="3300" href="Cubical.Categories.Isomorphism.html#3300" class="Bound">i</a> <a id="3302" class="Symbol">→</a> <a id="3304" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="3319" class="Symbol">{</a><a id="3320" class="Argument">C</a> <a id="3322" class="Symbol">=</a> <a id="3324" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3325" class="Symbol">}</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3330" href="Cubical.Categories.Isomorphism.html#3300" class="Bound">i</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">.</a><a id="3334" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3338" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3340" href="Cubical.Categories.Isomorphism.html#3207" class="Bound">g</a><a id="3341" class="Symbol">)</a>

  <a id="3346" href="Cubical.Categories.Isomorphism.html#3346" class="Function">pathToIso-Square</a> <a id="3363" class="Symbol">:</a> <a id="3365" class="Symbol">{</a><a id="3366" href="Cubical.Categories.Isomorphism.html#3366" class="Bound">x</a> <a id="3368" href="Cubical.Categories.Isomorphism.html#3368" class="Bound">y</a> <a id="3370" href="Cubical.Categories.Isomorphism.html#3370" class="Bound">z</a> <a id="3372" href="Cubical.Categories.Isomorphism.html#3372" class="Bound">w</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="3378" class="Symbol">}</a>
    <a id="3384" class="Symbol">→</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Cubical.Categories.Isomorphism.html#3387" class="Bound">p</a> <a id="3389" class="Symbol">:</a> <a id="3391" href="Cubical.Categories.Isomorphism.html#3366" class="Bound">x</a> <a id="3393" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3395" href="Cubical.Categories.Isomorphism.html#3368" class="Bound">y</a><a id="3396" class="Symbol">)(</a><a id="3398" href="Cubical.Categories.Isomorphism.html#3398" class="Bound">q</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Cubical.Categories.Isomorphism.html#3370" class="Bound">z</a> <a id="3404" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3406" href="Cubical.Categories.Isomorphism.html#3372" class="Bound">w</a><a id="3407" class="Symbol">)</a>
    <a id="3413" class="Symbol">→</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Cubical.Categories.Isomorphism.html#3416" class="Bound">f</a> <a id="3418" class="Symbol">:</a> <a id="3420" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3425" href="Cubical.Categories.Isomorphism.html#3366" class="Bound">x</a> <a id="3427" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3429" href="Cubical.Categories.Isomorphism.html#3370" class="Bound">z</a> <a id="3431" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3432" class="Symbol">)(</a><a id="3434" href="Cubical.Categories.Isomorphism.html#3434" class="Bound">g</a> <a id="3436" class="Symbol">:</a> <a id="3438" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3443" href="Cubical.Categories.Isomorphism.html#3368" class="Bound">y</a> <a id="3445" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3447" href="Cubical.Categories.Isomorphism.html#3372" class="Bound">w</a> <a id="3449" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3450" class="Symbol">)</a>
    <a id="3456" class="Symbol">→</a> <a id="3458" href="Cubical.Categories.Isomorphism.html#3416" class="Bound">f</a> <a id="3460" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3462" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3472" class="Symbol">{</a><a id="3473" class="Argument">C</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3478" class="Symbol">}</a> <a id="3480" href="Cubical.Categories.Isomorphism.html#3398" class="Bound">q</a> <a id="3482" class="Symbol">.</a><a id="3483" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3487" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3489" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3499" class="Symbol">{</a><a id="3500" class="Argument">C</a> <a id="3502" class="Symbol">=</a> <a id="3504" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3505" class="Symbol">}</a> <a id="3507" href="Cubical.Categories.Isomorphism.html#3387" class="Bound">p</a> <a id="3509" class="Symbol">.</a><a id="3510" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3514" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3516" href="Cubical.Categories.Isomorphism.html#3434" class="Bound">g</a>
    <a id="3522" class="Symbol">→</a> <a id="3524" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3530" class="Symbol">(λ</a> <a id="3533" href="Cubical.Categories.Isomorphism.html#3533" class="Bound">i</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3542" href="Cubical.Categories.Isomorphism.html#3387" class="Bound">p</a> <a id="3544" href="Cubical.Categories.Isomorphism.html#3533" class="Bound">i</a> <a id="3546" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3548" href="Cubical.Categories.Isomorphism.html#3398" class="Bound">q</a> <a id="3550" href="Cubical.Categories.Isomorphism.html#3533" class="Bound">i</a> <a id="3552" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3553" class="Symbol">)</a> <a id="3555" href="Cubical.Categories.Isomorphism.html#3416" class="Bound">f</a> <a id="3557" href="Cubical.Categories.Isomorphism.html#3434" class="Bound">g</a>
  <a id="3561" href="Cubical.Categories.Isomorphism.html#3346" class="Function">pathToIso-Square</a> <a id="3578" class="Symbol">{</a><a id="3579" class="Argument">x</a> <a id="3581" class="Symbol">=</a> <a id="3583" href="Cubical.Categories.Isomorphism.html#3583" class="Bound">x</a><a id="3584" class="Symbol">}</a> <a id="3586" class="Symbol">{</a><a id="3587" class="Argument">z</a> <a id="3589" class="Symbol">=</a> <a id="3591" href="Cubical.Categories.Isomorphism.html#3591" class="Bound">z</a><a id="3592" class="Symbol">}</a> <a id="3594" href="Cubical.Categories.Isomorphism.html#3594" class="Bound">p</a> <a id="3596" href="Cubical.Categories.Isomorphism.html#3596" class="Bound">q</a> <a id="3598" class="Symbol">=</a>
    <a id="3604" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="3607" class="Symbol">(λ</a> <a id="3610" href="Cubical.Categories.Isomorphism.html#3610" class="Bound">y</a> <a id="3612" href="Cubical.Categories.Isomorphism.html#3612" class="Bound">p</a> <a id="3614" href="Cubical.Categories.Isomorphism.html#3614" class="Bound">w</a> <a id="3616" href="Cubical.Categories.Isomorphism.html#3616" class="Bound">q</a> <a id="3618" class="Symbol">→</a>
        <a id="3628" class="Symbol">(</a><a id="3629" href="Cubical.Categories.Isomorphism.html#3629" class="Bound">f</a> <a id="3631" class="Symbol">:</a> <a id="3633" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3638" href="Cubical.Categories.Isomorphism.html#3583" class="Bound">x</a> <a id="3640" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3642" href="Cubical.Categories.Isomorphism.html#3591" class="Bound">z</a> <a id="3644" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3645" class="Symbol">)(</a><a id="3647" href="Cubical.Categories.Isomorphism.html#3647" class="Bound">g</a> <a id="3649" class="Symbol">:</a> <a id="3651" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3656" href="Cubical.Categories.Isomorphism.html#3610" class="Bound">y</a> <a id="3658" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3660" href="Cubical.Categories.Isomorphism.html#3614" class="Bound">w</a> <a id="3662" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3663" class="Symbol">)</a>
      <a id="3671" class="Symbol">→</a> <a id="3673" href="Cubical.Categories.Isomorphism.html#3629" class="Bound">f</a> <a id="3675" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3677" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3687" class="Symbol">{</a><a id="3688" class="Argument">C</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3693" class="Symbol">}</a> <a id="3695" href="Cubical.Categories.Isomorphism.html#3616" class="Bound">q</a> <a id="3697" class="Symbol">.</a><a id="3698" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3702" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3704" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3714" class="Symbol">{</a><a id="3715" class="Argument">C</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3720" class="Symbol">}</a> <a id="3722" href="Cubical.Categories.Isomorphism.html#3612" class="Bound">p</a> <a id="3724" class="Symbol">.</a><a id="3725" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3729" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3731" href="Cubical.Categories.Isomorphism.html#3647" class="Bound">g</a>
      <a id="3739" class="Symbol">→</a> <a id="3741" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3747" class="Symbol">(λ</a> <a id="3750" href="Cubical.Categories.Isomorphism.html#3750" class="Bound">i</a> <a id="3752" class="Symbol">→</a> <a id="3754" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3759" href="Cubical.Categories.Isomorphism.html#3612" class="Bound">p</a> <a id="3761" href="Cubical.Categories.Isomorphism.html#3750" class="Bound">i</a> <a id="3763" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3765" href="Cubical.Categories.Isomorphism.html#3616" class="Bound">q</a> <a id="3767" href="Cubical.Categories.Isomorphism.html#3750" class="Bound">i</a> <a id="3769" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3770" class="Symbol">)</a> <a id="3772" href="Cubical.Categories.Isomorphism.html#3629" class="Bound">f</a> <a id="3774" href="Cubical.Categories.Isomorphism.html#3647" class="Bound">g</a><a id="3775" class="Symbol">)</a>
    <a id="3781" href="Cubical.Categories.Isomorphism.html#3808" class="Function">sqr-refl</a> <a id="3790" href="Cubical.Categories.Isomorphism.html#3594" class="Bound">p</a> <a id="3792" href="Cubical.Categories.Isomorphism.html#3596" class="Bound">q</a>
    <a id="3798" class="Keyword">where</a>
    <a id="3808" href="Cubical.Categories.Isomorphism.html#3808" class="Function">sqr-refl</a> <a id="3817" class="Symbol">:</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Categories.Isomorphism.html#3820" class="Bound">f</a> <a id="3822" href="Cubical.Categories.Isomorphism.html#3822" class="Bound">g</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3831" href="Cubical.Categories.Isomorphism.html#3583" class="Bound">x</a> <a id="3833" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3835" href="Cubical.Categories.Isomorphism.html#3591" class="Bound">z</a> <a id="3837" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3838" class="Symbol">)</a>
      <a id="3846" class="Symbol">→</a> <a id="3848" href="Cubical.Categories.Isomorphism.html#3820" class="Bound">f</a> <a id="3850" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3852" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3862" class="Symbol">{</a><a id="3863" class="Argument">C</a> <a id="3865" class="Symbol">=</a> <a id="3867" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3868" class="Symbol">}</a> <a id="3870" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3875" class="Symbol">.</a><a id="3876" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3880" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3882" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3892" class="Symbol">{</a><a id="3893" class="Argument">C</a> <a id="3895" class="Symbol">=</a> <a id="3897" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="3898" class="Symbol">}</a> <a id="3900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3905" class="Symbol">.</a><a id="3906" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3910" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3912" href="Cubical.Categories.Isomorphism.html#3822" class="Bound">g</a>
      <a id="3920" class="Symbol">→</a> <a id="3922" href="Cubical.Categories.Isomorphism.html#3820" class="Bound">f</a> <a id="3924" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3926" href="Cubical.Categories.Isomorphism.html#3822" class="Bound">g</a>
    <a id="3932" href="Cubical.Categories.Isomorphism.html#3808" class="Function">sqr-refl</a> <a id="3941" href="Cubical.Categories.Isomorphism.html#3941" class="Bound">f</a> <a id="3943" href="Cubical.Categories.Isomorphism.html#3943" class="Bound">g</a> <a id="3945" href="Cubical.Categories.Isomorphism.html#3945" class="Bound">p</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="3959" class="Symbol">_)</a>
      <a id="3968" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3970" class="Symbol">(λ</a> <a id="3973" href="Cubical.Categories.Isomorphism.html#3973" class="Bound">i</a> <a id="3975" class="Symbol">→</a> <a id="3977" href="Cubical.Categories.Isomorphism.html#3941" class="Bound">f</a> <a id="3979" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3981" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="3996" class="Symbol">{</a><a id="3997" class="Argument">C</a> <a id="3999" class="Symbol">=</a> <a id="4001" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="4002" class="Symbol">}</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4007" href="Cubical.Categories.Isomorphism.html#3973" class="Bound">i</a><a id="4008" class="Symbol">)</a> <a id="4010" class="Symbol">.</a><a id="4011" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4014" class="Symbol">)</a>
      <a id="4022" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4024" href="Cubical.Categories.Isomorphism.html#3945" class="Bound">p</a>
      <a id="4032" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4034" class="Symbol">(λ</a> <a id="4037" href="Cubical.Categories.Isomorphism.html#4037" class="Bound">i</a> <a id="4039" class="Symbol">→</a> <a id="4041" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a> <a id="4056" class="Symbol">{</a><a id="4057" class="Argument">C</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="4062" class="Symbol">}</a> <a id="4064" href="Cubical.Categories.Isomorphism.html#4037" class="Bound">i</a> <a id="4066" class="Symbol">.</a><a id="4067" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4071" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4073" href="Cubical.Categories.Isomorphism.html#3943" class="Bound">g</a><a id="4074" class="Symbol">)</a>
      <a id="4082" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4084" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="4089" class="Symbol">_</a>

  <a id="4094" class="Keyword">module</a> <a id="4101" href="Cubical.Categories.Isomorphism.html#4101" class="Module">_</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Cubical.Categories.Isomorphism.html#4104" class="Bound">isUnivC</a> <a id="4112" class="Symbol">:</a> <a id="4114" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="4126" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a><a id="4127" class="Symbol">)</a> <a id="4129" class="Keyword">where</a>
    <a id="4139" class="Keyword">open</a> <a id="4144" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a> <a id="4156" href="Cubical.Categories.Isomorphism.html#4104" class="Bound">isUnivC</a>


    <a id="4170" href="Cubical.Categories.Isomorphism.html#4170" class="Function">transportIsoToPath</a> <a id="4189" class="Symbol">:</a> <a id="4191" class="Symbol">{</a><a id="4192" href="Cubical.Categories.Isomorphism.html#4192" class="Bound">x</a> <a id="4194" href="Cubical.Categories.Isomorphism.html#4194" class="Bound">y</a> <a id="4196" href="Cubical.Categories.Isomorphism.html#4196" class="Bound">z</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="4202" class="Symbol">}(</a><a id="4204" href="Cubical.Categories.Isomorphism.html#4204" class="Bound">f</a> <a id="4206" class="Symbol">:</a> <a id="4208" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4210" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4212" href="Cubical.Categories.Isomorphism.html#4192" class="Bound">x</a> <a id="4214" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4216" href="Cubical.Categories.Isomorphism.html#4194" class="Bound">y</a> <a id="4218" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4219" class="Symbol">)(</a><a id="4221" href="Cubical.Categories.Isomorphism.html#4221" class="Bound">p</a> <a id="4223" class="Symbol">:</a> <a id="4225" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4232" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4234" href="Cubical.Categories.Isomorphism.html#4194" class="Bound">y</a> <a id="4236" href="Cubical.Categories.Isomorphism.html#4196" class="Bound">z</a><a id="4237" class="Symbol">)</a>
      <a id="4245" class="Symbol">→</a> <a id="4247" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4253" class="Symbol">(λ</a> <a id="4256" href="Cubical.Categories.Isomorphism.html#4256" class="Bound">i</a> <a id="4258" class="Symbol">→</a> <a id="4260" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4262" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4264" href="Cubical.Categories.Isomorphism.html#4192" class="Bound">x</a> <a id="4266" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4268" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="4281" href="Cubical.Categories.Isomorphism.html#4221" class="Bound">p</a> <a id="4283" href="Cubical.Categories.Isomorphism.html#4256" class="Bound">i</a> <a id="4285" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4286" class="Symbol">)</a> <a id="4288" href="Cubical.Categories.Isomorphism.html#4204" class="Bound">f</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.Categories.Isomorphism.html#4204" class="Bound">f</a> <a id="4293" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4295" href="Cubical.Categories.Isomorphism.html#4221" class="Bound">p</a> <a id="4297" class="Symbol">.</a><a id="4298" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4301" class="Symbol">)</a>
    <a id="4307" href="Cubical.Categories.Isomorphism.html#4170" class="Function">transportIsoToPath</a> <a id="4326" href="Cubical.Categories.Isomorphism.html#4326" class="Bound">f</a> <a id="4328" href="Cubical.Categories.Isomorphism.html#4328" class="Bound">p</a> <a id="4330" href="Cubical.Categories.Isomorphism.html#4330" class="Bound">i</a> <a id="4332" class="Symbol">=</a>
      <a id="4340" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4346" class="Symbol">(λ</a> <a id="4349" href="Cubical.Categories.Isomorphism.html#4349" class="Bound">j</a> <a id="4351" class="Symbol">→</a> <a id="4353" class="Symbol">λ</a>
        <a id="4363" class="Symbol">{</a> <a id="4365" class="Symbol">(</a><a id="4366" href="Cubical.Categories.Isomorphism.html#4330" class="Bound">i</a> <a id="4368" class="Symbol">=</a> <a id="4370" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4372" class="Symbol">)</a> <a id="4374" class="Symbol">→</a> <a id="4376" href="Cubical.Categories.Isomorphism.html#4326" class="Bound">f</a>
        <a id="4386" class="Symbol">;</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Cubical.Categories.Isomorphism.html#4330" class="Bound">i</a> <a id="4391" class="Symbol">=</a> <a id="4393" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4395" class="Symbol">)</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Cubical.Categories.Isomorphism.html#4326" class="Bound">f</a> <a id="4401" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4403" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4409" class="Symbol">(</a><a id="4410" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="4420" class="Symbol">_</a> <a id="4422" class="Symbol">_)</a> <a id="4425" href="Cubical.Categories.Isomorphism.html#4328" class="Bound">p</a> <a id="4427" href="Cubical.Categories.Isomorphism.html#4349" class="Bound">j</a> <a id="4429" class="Symbol">.</a><a id="4430" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4434" class="Symbol">})</a>
      <a id="4443" class="Symbol">(</a><a id="4444" href="Cubical.Categories.Isomorphism.html#2303" class="Function">transportPathToIso</a> <a id="4463" href="Cubical.Categories.Isomorphism.html#4326" class="Bound">f</a> <a id="4465" class="Symbol">(</a><a id="4466" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="4479" href="Cubical.Categories.Isomorphism.html#4328" class="Bound">p</a><a id="4480" class="Symbol">)</a> <a id="4482" href="Cubical.Categories.Isomorphism.html#4330" class="Bound">i</a><a id="4483" class="Symbol">)</a>

    <a id="4490" href="Cubical.Categories.Isomorphism.html#4490" class="Function">transportIsoToPathIso</a> <a id="4512" class="Symbol">:</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Cubical.Categories.Isomorphism.html#4515" class="Bound">x</a> <a id="4517" href="Cubical.Categories.Isomorphism.html#4517" class="Bound">y</a> <a id="4519" href="Cubical.Categories.Isomorphism.html#4519" class="Bound">z</a> <a id="4521" class="Symbol">:</a> <a id="4523" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="4525" class="Symbol">}(</a><a id="4527" href="Cubical.Categories.Isomorphism.html#4527" class="Bound">f</a> <a id="4529" class="Symbol">:</a> <a id="4531" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4538" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4540" href="Cubical.Categories.Isomorphism.html#4515" class="Bound">x</a> <a id="4542" href="Cubical.Categories.Isomorphism.html#4517" class="Bound">y</a><a id="4543" class="Symbol">)(</a><a id="4545" href="Cubical.Categories.Isomorphism.html#4545" class="Bound">p</a> <a id="4547" class="Symbol">:</a> <a id="4549" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4556" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4558" href="Cubical.Categories.Isomorphism.html#4517" class="Bound">y</a> <a id="4560" href="Cubical.Categories.Isomorphism.html#4519" class="Bound">z</a><a id="4561" class="Symbol">)</a>
      <a id="4569" class="Symbol">→</a> <a id="4571" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4577" class="Symbol">(λ</a> <a id="4580" href="Cubical.Categories.Isomorphism.html#4580" class="Bound">i</a> <a id="4582" class="Symbol">→</a> <a id="4584" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4591" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4593" href="Cubical.Categories.Isomorphism.html#4515" class="Bound">x</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="4609" href="Cubical.Categories.Isomorphism.html#4545" class="Bound">p</a> <a id="4611" href="Cubical.Categories.Isomorphism.html#4580" class="Bound">i</a><a id="4612" class="Symbol">))</a> <a id="4615" href="Cubical.Categories.Isomorphism.html#4527" class="Bound">f</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="4623" href="Cubical.Categories.Isomorphism.html#4527" class="Bound">f</a> <a id="4625" href="Cubical.Categories.Isomorphism.html#4545" class="Bound">p</a><a id="4626" class="Symbol">)</a>
    <a id="4632" href="Cubical.Categories.Isomorphism.html#4490" class="Function">transportIsoToPathIso</a> <a id="4654" href="Cubical.Categories.Isomorphism.html#4654" class="Bound">f</a> <a id="4656" href="Cubical.Categories.Isomorphism.html#4656" class="Bound">p</a> <a id="4658" href="Cubical.Categories.Isomorphism.html#4658" class="Bound">i</a> <a id="4660" class="Symbol">.</a><a id="4661" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4665" class="Symbol">=</a> <a id="4667" href="Cubical.Categories.Isomorphism.html#4170" class="Function">transportIsoToPath</a> <a id="4686" class="Symbol">(</a><a id="4687" href="Cubical.Categories.Isomorphism.html#4654" class="Bound">f</a> <a id="4689" class="Symbol">.</a><a id="4690" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4693" class="Symbol">)</a> <a id="4695" href="Cubical.Categories.Isomorphism.html#4656" class="Bound">p</a> <a id="4697" href="Cubical.Categories.Isomorphism.html#4658" class="Bound">i</a>
    <a id="4703" href="Cubical.Categories.Isomorphism.html#4490" class="Function">transportIsoToPathIso</a> <a id="4725" href="Cubical.Categories.Isomorphism.html#4725" class="Bound">f</a> <a id="4727" href="Cubical.Categories.Isomorphism.html#4727" class="Bound">p</a> <a id="4729" href="Cubical.Categories.Isomorphism.html#4729" class="Bound">i</a> <a id="4731" class="Symbol">.</a><a id="4732" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4736" class="Symbol">=</a>
      <a id="4744" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="4757" class="Symbol">(λ</a> <a id="4760" href="Cubical.Categories.Isomorphism.html#4760" class="Bound">i</a> <a id="4762" class="Symbol">→</a> <a id="4764" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Cubical.Categories.Isomorphism.html#4170" class="Function">transportIsoToPath</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Cubical.Categories.Isomorphism.html#4725" class="Bound">f</a> <a id="4799" class="Symbol">.</a><a id="4800" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4803" class="Symbol">)</a> <a id="4805" href="Cubical.Categories.Isomorphism.html#4727" class="Bound">p</a> <a id="4807" href="Cubical.Categories.Isomorphism.html#4760" class="Bound">i</a><a id="4808" class="Symbol">))</a> <a id="4811" class="Symbol">(</a><a id="4812" href="Cubical.Categories.Isomorphism.html#4725" class="Bound">f</a> <a id="4814" class="Symbol">.</a><a id="4815" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4818" class="Symbol">)</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="4826" href="Cubical.Categories.Isomorphism.html#4725" class="Bound">f</a> <a id="4828" href="Cubical.Categories.Isomorphism.html#4727" class="Bound">p</a> <a id="4830" class="Symbol">.</a><a id="4831" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4834" class="Symbol">)</a> <a id="4836" href="Cubical.Categories.Isomorphism.html#4729" class="Bound">i</a>


    <a id="4844" href="Cubical.Categories.Isomorphism.html#4844" class="Function">isoToPath-Square</a> <a id="4861" class="Symbol">:</a> <a id="4863" class="Symbol">{</a><a id="4864" href="Cubical.Categories.Isomorphism.html#4864" class="Bound">x</a> <a id="4866" href="Cubical.Categories.Isomorphism.html#4866" class="Bound">y</a> <a id="4868" href="Cubical.Categories.Isomorphism.html#4868" class="Bound">z</a> <a id="4870" href="Cubical.Categories.Isomorphism.html#4870" class="Bound">w</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="4876" class="Symbol">}</a>
      <a id="4884" class="Symbol">→</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Cubical.Categories.Isomorphism.html#4887" class="Bound">p</a> <a id="4889" class="Symbol">:</a> <a id="4891" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4898" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4900" href="Cubical.Categories.Isomorphism.html#4864" class="Bound">x</a> <a id="4902" href="Cubical.Categories.Isomorphism.html#4866" class="Bound">y</a><a id="4903" class="Symbol">)(</a><a id="4905" href="Cubical.Categories.Isomorphism.html#4905" class="Bound">q</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4916" href="Cubical.Categories.Isomorphism.html#420" class="Bound">C</a> <a id="4918" href="Cubical.Categories.Isomorphism.html#4868" class="Bound">z</a> <a id="4920" href="Cubical.Categories.Isomorphism.html#4870" class="Bound">w</a><a id="4921" class="Symbol">)</a>
      <a id="4929" class="Symbol">→</a> <a id="4931" class="Symbol">(</a><a id="4932" href="Cubical.Categories.Isomorphism.html#4932" class="Bound">f</a> <a id="4934" class="Symbol">:</a> <a id="4936" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="4941" href="Cubical.Categories.Isomorphism.html#4864" class="Bound">x</a> <a id="4943" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="4945" href="Cubical.Categories.Isomorphism.html#4868" class="Bound">z</a> <a id="4947" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="4948" class="Symbol">)(</a><a id="4950" href="Cubical.Categories.Isomorphism.html#4950" class="Bound">g</a> <a id="4952" class="Symbol">:</a> <a id="4954" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="4959" href="Cubical.Categories.Isomorphism.html#4866" class="Bound">y</a> <a id="4961" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="4963" href="Cubical.Categories.Isomorphism.html#4870" class="Bound">w</a> <a id="4965" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="4966" class="Symbol">)</a>
      <a id="4974" class="Symbol">→</a> <a id="4976" href="Cubical.Categories.Isomorphism.html#4932" class="Bound">f</a> <a id="4978" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4980" href="Cubical.Categories.Isomorphism.html#4905" class="Bound">q</a> <a id="4982" class="Symbol">.</a><a id="4983" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4989" href="Cubical.Categories.Isomorphism.html#4887" class="Bound">p</a> <a id="4991" class="Symbol">.</a><a id="4992" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4996" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4998" href="Cubical.Categories.Isomorphism.html#4950" class="Bound">g</a>
      <a id="5006" class="Symbol">→</a> <a id="5008" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5014" class="Symbol">(λ</a> <a id="5017" href="Cubical.Categories.Isomorphism.html#5017" class="Bound">i</a> <a id="5019" class="Symbol">→</a> <a id="5021" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="5026" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="5039" href="Cubical.Categories.Isomorphism.html#4887" class="Bound">p</a> <a id="5041" href="Cubical.Categories.Isomorphism.html#5017" class="Bound">i</a> <a id="5043" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="5045" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="5058" href="Cubical.Categories.Isomorphism.html#4905" class="Bound">q</a> <a id="5060" href="Cubical.Categories.Isomorphism.html#5017" class="Bound">i</a> <a id="5062" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="5063" class="Symbol">)</a> <a id="5065" href="Cubical.Categories.Isomorphism.html#4932" class="Bound">f</a> <a id="5067" href="Cubical.Categories.Isomorphism.html#4950" class="Bound">g</a>
    <a id="5073" href="Cubical.Categories.Isomorphism.html#4844" class="Function">isoToPath-Square</a> <a id="5090" href="Cubical.Categories.Isomorphism.html#5090" class="Bound">p</a> <a id="5092" href="Cubical.Categories.Isomorphism.html#5092" class="Bound">q</a> <a id="5094" href="Cubical.Categories.Isomorphism.html#5094" class="Bound">f</a> <a id="5096" href="Cubical.Categories.Isomorphism.html#5096" class="Bound">g</a> <a id="5098" href="Cubical.Categories.Isomorphism.html#5098" class="Bound">comm</a> <a id="5103" class="Symbol">=</a>
      <a id="5111" href="Cubical.Categories.Isomorphism.html#3346" class="Function">pathToIso-Square</a> <a id="5128" class="Symbol">(</a><a id="5129" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="5142" href="Cubical.Categories.Isomorphism.html#5090" class="Bound">p</a><a id="5143" class="Symbol">)</a> <a id="5145" class="Symbol">(</a><a id="5146" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="5159" href="Cubical.Categories.Isomorphism.html#5092" class="Bound">q</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Symbol">_</a> <a id="5164" class="Symbol">_</a>
        <a id="5174" class="Symbol">((λ</a> <a id="5178" href="Cubical.Categories.Isomorphism.html#5178" class="Bound">i</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Cubical.Categories.Isomorphism.html#5094" class="Bound">f</a> <a id="5184" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5186" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="5203" class="Symbol">_</a> <a id="5205" class="Symbol">_)</a> <a id="5208" href="Cubical.Categories.Isomorphism.html#5092" class="Bound">q</a> <a id="5210" href="Cubical.Categories.Isomorphism.html#5178" class="Bound">i</a> <a id="5212" class="Symbol">.</a><a id="5213" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="5216" class="Symbol">)</a> <a id="5218" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5220" href="Cubical.Categories.Isomorphism.html#5098" class="Bound">comm</a> <a id="5225" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5227" class="Symbol">(λ</a> <a id="5230" href="Cubical.Categories.Isomorphism.html#5230" class="Bound">i</a> <a id="5232" class="Symbol">→</a> <a id="5234" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="5251" class="Symbol">_</a> <a id="5253" class="Symbol">_)</a> <a id="5256" href="Cubical.Categories.Isomorphism.html#5090" class="Bound">p</a> <a id="5258" class="Symbol">(</a><a id="5259" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5261" href="Cubical.Categories.Isomorphism.html#5230" class="Bound">i</a><a id="5262" class="Symbol">)</a> <a id="5264" class="Symbol">.</a><a id="5265" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5269" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5271" href="Cubical.Categories.Isomorphism.html#5096" class="Bound">g</a><a id="5272" class="Symbol">))</a>


<a id="5277" class="Keyword">module</a> <a id="5284" href="Cubical.Categories.Isomorphism.html#5284" class="Module">_</a> <a id="5286" class="Symbol">{</a><a id="5287" href="Cubical.Categories.Isomorphism.html#5287" class="Bound">C</a> <a id="5289" class="Symbol">:</a> <a id="5291" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5300" href="Cubical.Categories.Isomorphism.html#386" class="Generalizable">ℓC</a> <a id="5303" href="Cubical.Categories.Isomorphism.html#389" class="Generalizable">ℓC&#39;</a><a id="5306" class="Symbol">}</a> <a id="5308" class="Keyword">where</a>

  <a id="5317" class="Keyword">open</a> <a id="5322" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="5331" href="Cubical.Categories.Isomorphism.html#5287" class="Bound">C</a>
  <a id="5335" class="Keyword">open</a> <a id="5340" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="5349" href="Cubical.Categories.Isomorphism.html#5349" class="Function">⋆InvLMove</a> <a id="5359" class="Symbol">:</a> <a id="5361" class="Symbol">{</a><a id="5362" href="Cubical.Categories.Isomorphism.html#5362" class="Bound">x</a> <a id="5364" href="Cubical.Categories.Isomorphism.html#5364" class="Bound">y</a> <a id="5366" href="Cubical.Categories.Isomorphism.html#5366" class="Bound">z</a> <a id="5368" class="Symbol">:</a> <a id="5370" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="5372" class="Symbol">}</a>
    <a id="5378" class="Symbol">(</a><a id="5379" href="Cubical.Categories.Isomorphism.html#5379" class="Bound">f</a> <a id="5381" class="Symbol">:</a> <a id="5383" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="5390" href="Cubical.Categories.Isomorphism.html#5287" class="Bound">C</a> <a id="5392" href="Cubical.Categories.Isomorphism.html#5362" class="Bound">x</a> <a id="5394" href="Cubical.Categories.Isomorphism.html#5364" class="Bound">y</a><a id="5395" class="Symbol">)</a>
    <a id="5401" class="Symbol">{</a><a id="5402" href="Cubical.Categories.Isomorphism.html#5402" class="Bound">g</a> <a id="5404" class="Symbol">:</a> <a id="5406" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="5411" href="Cubical.Categories.Isomorphism.html#5364" class="Bound">y</a> <a id="5413" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="5415" href="Cubical.Categories.Isomorphism.html#5366" class="Bound">z</a> <a id="5417" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="5418" class="Symbol">}{</a><a id="5420" href="Cubical.Categories.Isomorphism.html#5420" class="Bound">h</a> <a id="5422" class="Symbol">:</a> <a id="5424" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="5429" href="Cubical.Categories.Isomorphism.html#5362" class="Bound">x</a> <a id="5431" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="5433" href="Cubical.Categories.Isomorphism.html#5366" class="Bound">z</a> <a id="5435" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="5436" class="Symbol">}</a>
    <a id="5442" class="Symbol">→</a> <a id="5444" href="Cubical.Categories.Isomorphism.html#5379" class="Bound">f</a> <a id="5446" class="Symbol">.</a><a id="5447" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5451" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5453" href="Cubical.Categories.Isomorphism.html#5402" class="Bound">g</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5457" href="Cubical.Categories.Isomorphism.html#5420" class="Bound">h</a>
    <a id="5463" class="Symbol">→</a> <a id="5465" href="Cubical.Categories.Isomorphism.html#5402" class="Bound">g</a> <a id="5467" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5469" href="Cubical.Categories.Isomorphism.html#5379" class="Bound">f</a> <a id="5471" class="Symbol">.</a><a id="5472" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5476" class="Symbol">.</a><a id="5477" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="5481" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5483" href="Cubical.Categories.Isomorphism.html#5420" class="Bound">h</a>
  <a id="5487" href="Cubical.Categories.Isomorphism.html#5349" class="Function">⋆InvLMove</a> <a id="5497" href="Cubical.Categories.Isomorphism.html#5497" class="Bound">f</a> <a id="5499" class="Symbol">{</a><a id="5500" class="Argument">g</a> <a id="5502" class="Symbol">=</a> <a id="5504" href="Cubical.Categories.Isomorphism.html#5504" class="Bound">g</a><a id="5505" class="Symbol">}</a> <a id="5507" href="Cubical.Categories.Isomorphism.html#5507" class="Bound">p</a> <a id="5509" class="Symbol">=</a>
      <a id="5517" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="5527" class="Symbol">_)</a>
    <a id="5534" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5536" class="Symbol">(λ</a> <a id="5539" href="Cubical.Categories.Isomorphism.html#5539" class="Bound">i</a> <a id="5541" class="Symbol">→</a> <a id="5543" href="Cubical.Categories.Isomorphism.html#5497" class="Bound">f</a> <a id="5545" class="Symbol">.</a><a id="5546" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5550" class="Symbol">.</a><a id="5551" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5558" href="Cubical.Categories.Isomorphism.html#5539" class="Bound">i</a><a id="5559" class="Symbol">)</a> <a id="5561" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5563" href="Cubical.Categories.Isomorphism.html#5504" class="Bound">g</a><a id="5564" class="Symbol">)</a>
    <a id="5570" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5572" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5579" class="Symbol">_</a> <a id="5581" class="Symbol">_</a> <a id="5583" class="Symbol">_</a>
    <a id="5589" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5591" class="Symbol">(λ</a> <a id="5594" href="Cubical.Categories.Isomorphism.html#5594" class="Bound">i</a> <a id="5596" class="Symbol">→</a> <a id="5598" href="Cubical.Categories.Isomorphism.html#5497" class="Bound">f</a> <a id="5600" class="Symbol">.</a><a id="5601" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5605" class="Symbol">.</a><a id="5606" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="5610" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5612" href="Cubical.Categories.Isomorphism.html#5507" class="Bound">p</a> <a id="5614" href="Cubical.Categories.Isomorphism.html#5594" class="Bound">i</a><a id="5615" class="Symbol">)</a>

  <a id="5620" href="Cubical.Categories.Isomorphism.html#5620" class="Function">⋆InvRMove</a> <a id="5630" class="Symbol">:</a> <a id="5632" class="Symbol">{</a><a id="5633" href="Cubical.Categories.Isomorphism.html#5633" class="Bound">x</a> <a id="5635" href="Cubical.Categories.Isomorphism.html#5635" class="Bound">y</a> <a id="5637" href="Cubical.Categories.Isomorphism.html#5637" class="Bound">z</a> <a id="5639" class="Symbol">:</a> <a id="5641" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="5643" class="Symbol">}</a>
    <a id="5649" class="Symbol">(</a><a id="5650" href="Cubical.Categories.Isomorphism.html#5650" class="Bound">f</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="5661" href="Cubical.Categories.Isomorphism.html#5287" class="Bound">C</a> <a id="5663" href="Cubical.Categories.Isomorphism.html#5635" class="Bound">y</a> <a id="5665" href="Cubical.Categories.Isomorphism.html#5637" class="Bound">z</a><a id="5666" class="Symbol">)</a>
    <a id="5672" class="Symbol">{</a><a id="5673" href="Cubical.Categories.Isomorphism.html#5673" class="Bound">g</a> <a id="5675" class="Symbol">:</a> <a id="5677" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="5682" href="Cubical.Categories.Isomorphism.html#5633" class="Bound">x</a> <a id="5684" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="5686" href="Cubical.Categories.Isomorphism.html#5635" class="Bound">y</a> <a id="5688" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="5689" class="Symbol">}{</a><a id="5691" href="Cubical.Categories.Isomorphism.html#5691" class="Bound">h</a> <a id="5693" class="Symbol">:</a> <a id="5695" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="5700" href="Cubical.Categories.Isomorphism.html#5633" class="Bound">x</a> <a id="5702" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="5704" href="Cubical.Categories.Isomorphism.html#5637" class="Bound">z</a> <a id="5706" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="5707" class="Symbol">}</a>
    <a id="5713" class="Symbol">→</a> <a id="5715" href="Cubical.Categories.Isomorphism.html#5673" class="Bound">g</a> <a id="5717" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5719" href="Cubical.Categories.Isomorphism.html#5650" class="Bound">f</a> <a id="5721" class="Symbol">.</a><a id="5722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5728" href="Cubical.Categories.Isomorphism.html#5691" class="Bound">h</a>
    <a id="5734" class="Symbol">→</a> <a id="5736" href="Cubical.Categories.Isomorphism.html#5673" class="Bound">g</a> <a id="5738" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5740" href="Cubical.Categories.Isomorphism.html#5691" class="Bound">h</a> <a id="5742" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5744" href="Cubical.Categories.Isomorphism.html#5650" class="Bound">f</a> <a id="5746" class="Symbol">.</a><a id="5747" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5751" class="Symbol">.</a><a id="5752" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
  <a id="5758" href="Cubical.Categories.Isomorphism.html#5620" class="Function">⋆InvRMove</a> <a id="5768" href="Cubical.Categories.Isomorphism.html#5768" class="Bound">f</a> <a id="5770" class="Symbol">{</a><a id="5771" class="Argument">g</a> <a id="5773" class="Symbol">=</a> <a id="5775" href="Cubical.Categories.Isomorphism.html#5775" class="Bound">g</a><a id="5776" class="Symbol">}</a> <a id="5778" href="Cubical.Categories.Isomorphism.html#5778" class="Bound">p</a> <a id="5780" class="Symbol">=</a>
      <a id="5788" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5798" class="Symbol">_)</a>
    <a id="5805" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5807" class="Symbol">(λ</a> <a id="5810" href="Cubical.Categories.Isomorphism.html#5810" class="Bound">i</a> <a id="5812" class="Symbol">→</a> <a id="5814" href="Cubical.Categories.Isomorphism.html#5775" class="Bound">g</a> <a id="5816" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5818" href="Cubical.Categories.Isomorphism.html#5768" class="Bound">f</a> <a id="5820" class="Symbol">.</a><a id="5821" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5825" class="Symbol">.</a><a id="5826" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5833" href="Cubical.Categories.Isomorphism.html#5810" class="Bound">i</a><a id="5834" class="Symbol">))</a>
    <a id="5841" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5843" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5855" class="Symbol">_</a> <a id="5857" class="Symbol">_</a> <a id="5859" class="Symbol">_)</a>
    <a id="5866" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5868" class="Symbol">(λ</a> <a id="5871" href="Cubical.Categories.Isomorphism.html#5871" class="Bound">i</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="Cubical.Categories.Isomorphism.html#5778" class="Bound">p</a> <a id="5877" href="Cubical.Categories.Isomorphism.html#5871" class="Bound">i</a> <a id="5879" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5881" href="Cubical.Categories.Isomorphism.html#5768" class="Bound">f</a> <a id="5883" class="Symbol">.</a><a id="5884" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5888" class="Symbol">.</a><a id="5889" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="5892" class="Symbol">)</a>

  <a id="5897" href="Cubical.Categories.Isomorphism.html#5897" class="Function">⋆CancelL</a> <a id="5906" class="Symbol">:</a> <a id="5908" class="Symbol">{</a><a id="5909" href="Cubical.Categories.Isomorphism.html#5909" class="Bound">x</a> <a id="5911" href="Cubical.Categories.Isomorphism.html#5911" class="Bound">y</a> <a id="5913" href="Cubical.Categories.Isomorphism.html#5913" class="Bound">z</a> <a id="5915" class="Symbol">:</a> <a id="5917" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="5919" class="Symbol">}</a>
    <a id="5925" class="Symbol">(</a><a id="5926" href="Cubical.Categories.Isomorphism.html#5926" class="Bound">f</a> <a id="5928" class="Symbol">:</a> <a id="5930" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="5937" href="Cubical.Categories.Isomorphism.html#5287" class="Bound">C</a> <a id="5939" href="Cubical.Categories.Isomorphism.html#5909" class="Bound">x</a> <a id="5941" href="Cubical.Categories.Isomorphism.html#5911" class="Bound">y</a><a id="5942" class="Symbol">){</a><a id="5944" href="Cubical.Categories.Isomorphism.html#5944" class="Bound">g</a> <a id="5946" href="Cubical.Categories.Isomorphism.html#5946" class="Bound">h</a> <a id="5948" class="Symbol">:</a> <a id="5950" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="5955" href="Cubical.Categories.Isomorphism.html#5911" class="Bound">y</a> <a id="5957" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="5959" href="Cubical.Categories.Isomorphism.html#5913" class="Bound">z</a> <a id="5961" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="5962" class="Symbol">}</a>
    <a id="5968" class="Symbol">→</a> <a id="5970" href="Cubical.Categories.Isomorphism.html#5926" class="Bound">f</a> <a id="5972" class="Symbol">.</a><a id="5973" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5977" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5979" href="Cubical.Categories.Isomorphism.html#5944" class="Bound">g</a> <a id="5981" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5983" href="Cubical.Categories.Isomorphism.html#5926" class="Bound">f</a> <a id="5985" class="Symbol">.</a><a id="5986" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5990" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5992" href="Cubical.Categories.Isomorphism.html#5946" class="Bound">h</a>
    <a id="5998" class="Symbol">→</a> <a id="6000" href="Cubical.Categories.Isomorphism.html#5944" class="Bound">g</a> <a id="6002" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6004" href="Cubical.Categories.Isomorphism.html#5946" class="Bound">h</a>
  <a id="6008" href="Cubical.Categories.Isomorphism.html#5897" class="Function">⋆CancelL</a> <a id="6017" href="Cubical.Categories.Isomorphism.html#6017" class="Bound">f</a> <a id="6019" class="Symbol">{</a><a id="6020" class="Argument">g</a> <a id="6022" class="Symbol">=</a> <a id="6024" href="Cubical.Categories.Isomorphism.html#6024" class="Bound">g</a><a id="6025" class="Symbol">}</a> <a id="6027" class="Symbol">{</a><a id="6028" class="Argument">h</a> <a id="6030" class="Symbol">=</a> <a id="6032" href="Cubical.Categories.Isomorphism.html#6032" class="Bound">h</a><a id="6033" class="Symbol">}</a> <a id="6035" href="Cubical.Categories.Isomorphism.html#6035" class="Bound">p</a> <a id="6037" class="Symbol">=</a>
      <a id="6045" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="6055" class="Symbol">_)</a>
    <a id="6062" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6064" class="Symbol">(λ</a> <a id="6067" href="Cubical.Categories.Isomorphism.html#6067" class="Bound">i</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="Cubical.Categories.Isomorphism.html#6017" class="Bound">f</a> <a id="6073" class="Symbol">.</a><a id="6074" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6078" class="Symbol">.</a><a id="6079" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="6083" class="Symbol">(</a><a id="6084" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6086" href="Cubical.Categories.Isomorphism.html#6067" class="Bound">i</a><a id="6087" class="Symbol">)</a> <a id="6089" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6091" href="Cubical.Categories.Isomorphism.html#6024" class="Bound">g</a><a id="6092" class="Symbol">)</a>
    <a id="6098" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6100" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="6107" class="Symbol">_</a> <a id="6109" class="Symbol">_</a> <a id="6111" class="Symbol">_</a>
    <a id="6117" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6119" class="Symbol">(λ</a> <a id="6122" href="Cubical.Categories.Isomorphism.html#6122" class="Bound">i</a> <a id="6124" class="Symbol">→</a> <a id="6126" href="Cubical.Categories.Isomorphism.html#6017" class="Bound">f</a> <a id="6128" class="Symbol">.</a><a id="6129" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6133" class="Symbol">.</a><a id="6134" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="6138" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6140" href="Cubical.Categories.Isomorphism.html#6035" class="Bound">p</a> <a id="6142" href="Cubical.Categories.Isomorphism.html#6122" class="Bound">i</a><a id="6143" class="Symbol">)</a>
    <a id="6149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6151" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6155" class="Symbol">(</a><a id="6156" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="6163" class="Symbol">_</a> <a id="6165" class="Symbol">_</a> <a id="6167" class="Symbol">_)</a>
    <a id="6174" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6176" class="Symbol">(λ</a> <a id="6179" href="Cubical.Categories.Isomorphism.html#6179" class="Bound">i</a> <a id="6181" class="Symbol">→</a> <a id="6183" href="Cubical.Categories.Isomorphism.html#6017" class="Bound">f</a> <a id="6185" class="Symbol">.</a><a id="6186" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6190" class="Symbol">.</a><a id="6191" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="6195" href="Cubical.Categories.Isomorphism.html#6179" class="Bound">i</a> <a id="6197" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6199" href="Cubical.Categories.Isomorphism.html#6032" class="Bound">h</a><a id="6200" class="Symbol">)</a>
    <a id="6206" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6208" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="6213" class="Symbol">_</a>

  <a id="6218" href="Cubical.Categories.Isomorphism.html#6218" class="Function">⋆CancelR</a> <a id="6227" class="Symbol">:</a> <a id="6229" class="Symbol">{</a><a id="6230" href="Cubical.Categories.Isomorphism.html#6230" class="Bound">x</a> <a id="6232" href="Cubical.Categories.Isomorphism.html#6232" class="Bound">y</a> <a id="6234" href="Cubical.Categories.Isomorphism.html#6234" class="Bound">z</a> <a id="6236" class="Symbol">:</a> <a id="6238" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="6240" class="Symbol">}</a>
    <a id="6246" class="Symbol">(</a><a id="6247" href="Cubical.Categories.Isomorphism.html#6247" class="Bound">f</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="6258" href="Cubical.Categories.Isomorphism.html#5287" class="Bound">C</a> <a id="6260" href="Cubical.Categories.Isomorphism.html#6232" class="Bound">y</a> <a id="6262" href="Cubical.Categories.Isomorphism.html#6234" class="Bound">z</a><a id="6263" class="Symbol">){</a><a id="6265" href="Cubical.Categories.Isomorphism.html#6265" class="Bound">g</a> <a id="6267" href="Cubical.Categories.Isomorphism.html#6267" class="Bound">h</a> <a id="6269" class="Symbol">:</a> <a id="6271" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="6276" href="Cubical.Categories.Isomorphism.html#6230" class="Bound">x</a> <a id="6278" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="6280" href="Cubical.Categories.Isomorphism.html#6232" class="Bound">y</a> <a id="6282" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="6283" class="Symbol">}</a>
    <a id="6289" class="Symbol">→</a> <a id="6291" href="Cubical.Categories.Isomorphism.html#6265" class="Bound">g</a> <a id="6293" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6295" href="Cubical.Categories.Isomorphism.html#6247" class="Bound">f</a> <a id="6297" class="Symbol">.</a><a id="6298" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6302" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6304" href="Cubical.Categories.Isomorphism.html#6267" class="Bound">h</a> <a id="6306" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6308" href="Cubical.Categories.Isomorphism.html#6247" class="Bound">f</a> <a id="6310" class="Symbol">.</a><a id="6311" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="6319" class="Symbol">→</a> <a id="6321" href="Cubical.Categories.Isomorphism.html#6265" class="Bound">g</a> <a id="6323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6325" href="Cubical.Categories.Isomorphism.html#6267" class="Bound">h</a>
  <a id="6329" href="Cubical.Categories.Isomorphism.html#6218" class="Function">⋆CancelR</a> <a id="6338" href="Cubical.Categories.Isomorphism.html#6338" class="Bound">f</a> <a id="6340" class="Symbol">{</a><a id="6341" class="Argument">g</a> <a id="6343" class="Symbol">=</a> <a id="6345" href="Cubical.Categories.Isomorphism.html#6345" class="Bound">g</a><a id="6346" class="Symbol">}</a> <a id="6348" class="Symbol">{</a><a id="6349" class="Argument">h</a> <a id="6351" class="Symbol">=</a> <a id="6353" href="Cubical.Categories.Isomorphism.html#6353" class="Bound">h</a><a id="6354" class="Symbol">}</a> <a id="6356" href="Cubical.Categories.Isomorphism.html#6356" class="Bound">p</a> <a id="6358" class="Symbol">=</a>
      <a id="6366" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6370" class="Symbol">(</a><a id="6371" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="6376" class="Symbol">_)</a>
    <a id="6383" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6385" class="Symbol">(λ</a> <a id="6388" href="Cubical.Categories.Isomorphism.html#6388" class="Bound">i</a> <a id="6390" class="Symbol">→</a> <a id="6392" href="Cubical.Categories.Isomorphism.html#6345" class="Bound">g</a> <a id="6394" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6396" href="Cubical.Categories.Isomorphism.html#6338" class="Bound">f</a> <a id="6398" class="Symbol">.</a><a id="6399" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6403" class="Symbol">.</a><a id="6404" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6411" href="Cubical.Categories.Isomorphism.html#6388" class="Bound">i</a><a id="6412" class="Symbol">))</a>
    <a id="6419" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6421" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6425" class="Symbol">(</a><a id="6426" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="6433" class="Symbol">_</a> <a id="6435" class="Symbol">_</a> <a id="6437" class="Symbol">_)</a>
    <a id="6444" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6446" class="Symbol">(λ</a> <a id="6449" href="Cubical.Categories.Isomorphism.html#6449" class="Bound">i</a> <a id="6451" class="Symbol">→</a> <a id="6453" href="Cubical.Categories.Isomorphism.html#6356" class="Bound">p</a> <a id="6455" href="Cubical.Categories.Isomorphism.html#6449" class="Bound">i</a> <a id="6457" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6459" href="Cubical.Categories.Isomorphism.html#6338" class="Bound">f</a> <a id="6461" class="Symbol">.</a><a id="6462" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6466" class="Symbol">.</a><a id="6467" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="6470" class="Symbol">)</a>
    <a id="6476" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6478" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="6485" class="Symbol">_</a> <a id="6487" class="Symbol">_</a> <a id="6489" class="Symbol">_</a>
    <a id="6495" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6497" class="Symbol">(λ</a> <a id="6500" href="Cubical.Categories.Isomorphism.html#6500" class="Bound">i</a> <a id="6502" class="Symbol">→</a> <a id="6504" href="Cubical.Categories.Isomorphism.html#6353" class="Bound">h</a> <a id="6506" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="6508" href="Cubical.Categories.Isomorphism.html#6338" class="Bound">f</a> <a id="6510" class="Symbol">.</a><a id="6511" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6515" class="Symbol">.</a><a id="6516" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="6520" href="Cubical.Categories.Isomorphism.html#6500" class="Bound">i</a><a id="6521" class="Symbol">)</a>
    <a id="6527" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6529" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="6534" class="Symbol">_</a>


<a id="6538" class="Keyword">module</a> <a id="6545" href="Cubical.Categories.Isomorphism.html#6545" class="Module">_</a> <a id="6547" class="Symbol">{</a><a id="6548" href="Cubical.Categories.Isomorphism.html#6548" class="Bound">C</a> <a id="6550" class="Symbol">:</a> <a id="6552" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6561" href="Cubical.Categories.Isomorphism.html#386" class="Generalizable">ℓC</a> <a id="6564" href="Cubical.Categories.Isomorphism.html#389" class="Generalizable">ℓC&#39;</a><a id="6567" class="Symbol">}</a> <a id="6569" class="Keyword">where</a>

  <a id="6578" class="Keyword">open</a> <a id="6583" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="6594" class="Keyword">open</a> <a id="6599" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="6608" href="Cubical.Categories.Isomorphism.html#6608" class="Function">op-Iso</a> <a id="6615" class="Symbol">:</a> <a id="6617" class="Symbol">{</a><a id="6618" href="Cubical.Categories.Isomorphism.html#6618" class="Bound">x</a> <a id="6620" href="Cubical.Categories.Isomorphism.html#6620" class="Bound">y</a> <a id="6622" class="Symbol">:</a> <a id="6624" href="Cubical.Categories.Isomorphism.html#6548" class="Bound">C</a> <a id="6626" class="Symbol">.</a><a id="6627" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="6629" class="Symbol">}</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="6640" href="Cubical.Categories.Isomorphism.html#6548" class="Bound">C</a> <a id="6642" href="Cubical.Categories.Isomorphism.html#6618" class="Bound">x</a> <a id="6644" href="Cubical.Categories.Isomorphism.html#6620" class="Bound">y</a> <a id="6646" class="Symbol">→</a> <a id="6648" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Cubical.Categories.Isomorphism.html#6548" class="Bound">C</a> <a id="6658" href="Cubical.Categories.Category.Base.html#4469" class="Function Operator">^op</a><a id="6661" class="Symbol">)</a> <a id="6663" href="Cubical.Categories.Isomorphism.html#6618" class="Bound">x</a> <a id="6665" href="Cubical.Categories.Isomorphism.html#6620" class="Bound">y</a>
  <a id="6669" href="Cubical.Categories.Isomorphism.html#6608" class="Function">op-Iso</a> <a id="6676" href="Cubical.Categories.Isomorphism.html#6676" class="Bound">f</a> <a id="6678" class="Symbol">.</a><a id="6679" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6683" class="Symbol">=</a> <a id="6685" href="Cubical.Categories.Isomorphism.html#6676" class="Bound">f</a> <a id="6687" class="Symbol">.</a><a id="6688" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6692" class="Symbol">.</a><a id="6693" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
  <a id="6699" href="Cubical.Categories.Isomorphism.html#6608" class="Function">op-Iso</a> <a id="6706" href="Cubical.Categories.Isomorphism.html#6706" class="Bound">f</a> <a id="6708" class="Symbol">.</a><a id="6709" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6713" class="Symbol">.</a><a id="6714" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="6718" class="Symbol">=</a> <a id="6720" href="Cubical.Categories.Isomorphism.html#6706" class="Bound">f</a> <a id="6722" class="Symbol">.</a><a id="6723" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="6729" href="Cubical.Categories.Isomorphism.html#6608" class="Function">op-Iso</a> <a id="6736" href="Cubical.Categories.Isomorphism.html#6736" class="Bound">f</a> <a id="6738" class="Symbol">.</a><a id="6739" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6743" class="Symbol">.</a><a id="6744" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Cubical.Categories.Isomorphism.html#6736" class="Bound">f</a> <a id="6752" class="Symbol">.</a><a id="6753" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6757" class="Symbol">.</a><a id="6758" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a>
  <a id="6764" href="Cubical.Categories.Isomorphism.html#6608" class="Function">op-Iso</a> <a id="6771" href="Cubical.Categories.Isomorphism.html#6771" class="Bound">f</a> <a id="6773" class="Symbol">.</a><a id="6774" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6778" class="Symbol">.</a><a id="6779" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="6783" class="Symbol">=</a> <a id="6785" href="Cubical.Categories.Isomorphism.html#6771" class="Bound">f</a> <a id="6787" class="Symbol">.</a><a id="6788" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6792" class="Symbol">.</a><a id="6793" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a>


<a id="6799" class="Keyword">module</a> <a id="6806" href="Cubical.Categories.Isomorphism.html#6806" class="Module">_</a> <a id="6808" class="Symbol">{</a><a id="6809" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="6811" class="Symbol">:</a> <a id="6813" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6822" href="Cubical.Categories.Isomorphism.html#386" class="Generalizable">ℓC</a> <a id="6825" href="Cubical.Categories.Isomorphism.html#389" class="Generalizable">ℓC&#39;</a><a id="6828" class="Symbol">}{</a><a id="6830" href="Cubical.Categories.Isomorphism.html#6830" class="Bound">D</a> <a id="6832" class="Symbol">:</a> <a id="6834" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6843" href="Cubical.Categories.Isomorphism.html#393" class="Generalizable">ℓD</a> <a id="6846" href="Cubical.Categories.Isomorphism.html#396" class="Generalizable">ℓD&#39;</a><a id="6849" class="Symbol">}{</a><a id="6851" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="6853" class="Symbol">:</a> <a id="6855" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6863" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="6865" href="Cubical.Categories.Isomorphism.html#6830" class="Bound">D</a><a id="6866" class="Symbol">}</a> <a id="6868" class="Keyword">where</a>

  <a id="6877" class="Keyword">open</a> <a id="6882" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="6891" class="Keyword">hiding</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">_∘_</a><a id="6902" class="Symbol">)</a>
  <a id="6906" class="Keyword">open</a> <a id="6911" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>
  <a id="6919" class="Keyword">open</a> <a id="6924" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>


  <a id="6936" href="Cubical.Categories.Isomorphism.html#6936" class="Function">F-PresIsIso</a> <a id="6948" class="Symbol">:</a> <a id="6950" class="Symbol">{</a><a id="6951" href="Cubical.Categories.Isomorphism.html#6951" class="Bound">x</a> <a id="6953" href="Cubical.Categories.Isomorphism.html#6953" class="Bound">y</a> <a id="6955" class="Symbol">:</a> <a id="6957" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="6959" class="Symbol">.</a><a id="6960" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="6962" class="Symbol">}{</a><a id="6964" href="Cubical.Categories.Isomorphism.html#6964" class="Bound">f</a> <a id="6966" class="Symbol">:</a> <a id="6968" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="6970" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6972" href="Cubical.Categories.Isomorphism.html#6951" class="Bound">x</a> <a id="6974" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6976" href="Cubical.Categories.Isomorphism.html#6953" class="Bound">y</a> <a id="6978" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6979" class="Symbol">}</a> <a id="6981" class="Symbol">→</a> <a id="6983" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="6989" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="6991" href="Cubical.Categories.Isomorphism.html#6964" class="Bound">f</a> <a id="6993" class="Symbol">→</a> <a id="6995" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="7001" href="Cubical.Categories.Isomorphism.html#6830" class="Bound">D</a> <a id="7003" class="Symbol">(</a><a id="7004" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7006" class="Symbol">.</a><a id="7007" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7013" href="Cubical.Categories.Isomorphism.html#6964" class="Bound">f</a><a id="7014" class="Symbol">)</a>
  <a id="7018" href="Cubical.Categories.Isomorphism.html#6936" class="Function">F-PresIsIso</a> <a id="7030" href="Cubical.Categories.Isomorphism.html#7030" class="Bound">f</a> <a id="7032" class="Symbol">.</a><a id="7033" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="7037" class="Symbol">=</a> <a id="7039" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7041" class="Symbol">.</a> <a id="7043" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Categories.Isomorphism.html#7030" class="Bound">f</a> <a id="7052" class="Symbol">.</a><a id="7053" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="7056" class="Symbol">)</a>
  <a id="7060" href="Cubical.Categories.Isomorphism.html#6936" class="Function">F-PresIsIso</a> <a id="7072" href="Cubical.Categories.Isomorphism.html#7072" class="Bound">f</a> <a id="7074" class="Symbol">.</a><a id="7075" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="7079" class="Symbol">=</a> <a id="7081" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7085" class="Symbol">(</a><a id="7086" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7088" class="Symbol">.</a><a id="7089" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="7095" class="Symbol">(</a><a id="7096" href="Cubical.Categories.Isomorphism.html#7072" class="Bound">f</a> <a id="7098" class="Symbol">.</a><a id="7099" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="7102" class="Symbol">)</a> <a id="7104" class="Symbol">_)</a> <a id="7107" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7109" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7117" class="Symbol">.</a><a id="7118" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="7123" class="Symbol">)</a> <a id="7125" class="Symbol">(</a><a id="7126" href="Cubical.Categories.Isomorphism.html#7072" class="Bound">f</a> <a id="7128" class="Symbol">.</a><a id="7129" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a><a id="7132" class="Symbol">)</a> <a id="7134" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7136" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7138" class="Symbol">.</a><a id="7139" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>
  <a id="7146" href="Cubical.Categories.Isomorphism.html#6936" class="Function">F-PresIsIso</a> <a id="7158" href="Cubical.Categories.Isomorphism.html#7158" class="Bound">f</a> <a id="7160" class="Symbol">.</a><a id="7161" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="7165" class="Symbol">=</a> <a id="7167" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7171" class="Symbol">(</a><a id="7172" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7174" class="Symbol">.</a><a id="7175" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="7181" class="Symbol">_</a> <a id="7183" class="Symbol">(</a><a id="7184" href="Cubical.Categories.Isomorphism.html#7158" class="Bound">f</a> <a id="7186" class="Symbol">.</a><a id="7187" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="7190" class="Symbol">))</a> <a id="7193" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7195" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7200" class="Symbol">(</a><a id="7201" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7203" class="Symbol">.</a><a id="7204" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="7209" class="Symbol">)</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Cubical.Categories.Isomorphism.html#7158" class="Bound">f</a> <a id="7214" class="Symbol">.</a><a id="7215" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a><a id="7218" class="Symbol">)</a> <a id="7220" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7222" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7224" class="Symbol">.</a><a id="7225" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>


  <a id="7234" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7240" class="Symbol">:</a> <a id="7242" class="Symbol">{</a><a id="7243" href="Cubical.Categories.Isomorphism.html#7243" class="Bound">x</a> <a id="7245" href="Cubical.Categories.Isomorphism.html#7245" class="Bound">y</a> <a id="7247" class="Symbol">:</a> <a id="7249" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7251" class="Symbol">.</a><a id="7252" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="7254" class="Symbol">}</a> <a id="7256" class="Symbol">→</a> <a id="7258" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="7265" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7267" href="Cubical.Categories.Isomorphism.html#7243" class="Bound">x</a> <a id="7269" href="Cubical.Categories.Isomorphism.html#7245" class="Bound">y</a> <a id="7271" class="Symbol">→</a> <a id="7273" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="7280" href="Cubical.Categories.Isomorphism.html#6830" class="Bound">D</a> <a id="7282" class="Symbol">(</a><a id="7283" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7285" class="Symbol">.</a><a id="7286" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="7291" href="Cubical.Categories.Isomorphism.html#7243" class="Bound">x</a><a id="7292" class="Symbol">)</a> <a id="7294" class="Symbol">(</a><a id="7295" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7297" class="Symbol">.</a><a id="7298" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="7303" href="Cubical.Categories.Isomorphism.html#7245" class="Bound">y</a><a id="7304" class="Symbol">)</a>
  <a id="7308" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7314" href="Cubical.Categories.Isomorphism.html#7314" class="Bound">f</a> <a id="7316" class="Symbol">.</a><a id="7317" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7321" class="Symbol">=</a> <a id="7323" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7325" class="Symbol">.</a> <a id="7327" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7333" class="Symbol">(</a><a id="7334" href="Cubical.Categories.Isomorphism.html#7314" class="Bound">f</a> <a id="7336" class="Symbol">.</a><a id="7337" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7340" class="Symbol">)</a>
  <a id="7344" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7350" href="Cubical.Categories.Isomorphism.html#7350" class="Bound">f</a> <a id="7352" class="Symbol">.</a><a id="7353" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7357" class="Symbol">=</a> <a id="7359" href="Cubical.Categories.Isomorphism.html#6936" class="Function">F-PresIsIso</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Cubical.Categories.Isomorphism.html#7350" class="Bound">f</a> <a id="7374" class="Symbol">.</a><a id="7375" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7378" class="Symbol">)</a>

  <a id="7383" href="Cubical.Categories.Isomorphism.html#7383" class="Function">F-Iso-PresId</a> <a id="7396" class="Symbol">:</a> <a id="7398" class="Symbol">{</a><a id="7399" href="Cubical.Categories.Isomorphism.html#7399" class="Bound">x</a> <a id="7401" class="Symbol">:</a> <a id="7403" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7405" class="Symbol">.</a><a id="7406" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">→</a> <a id="7412" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="7428" class="Symbol">{</a><a id="7429" class="Argument">x</a> <a id="7431" class="Symbol">=</a> <a id="7433" href="Cubical.Categories.Isomorphism.html#7399" class="Bound">x</a><a id="7434" class="Symbol">})</a> <a id="7437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7439" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a>
  <a id="7450" href="Cubical.Categories.Isomorphism.html#7383" class="Function">F-Iso-PresId</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="7473" class="Symbol">_</a> <a id="7475" class="Symbol">_</a> <a id="7477" class="Symbol">(</a><a id="7478" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7480" class="Symbol">.</a><a id="7481" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="7485" class="Symbol">)</a>

  <a id="7490" href="Cubical.Categories.Isomorphism.html#7490" class="Function">F-Iso-Pres⋆</a> <a id="7502" class="Symbol">:</a> <a id="7504" class="Symbol">{</a><a id="7505" href="Cubical.Categories.Isomorphism.html#7505" class="Bound">x</a> <a id="7507" href="Cubical.Categories.Isomorphism.html#7507" class="Bound">y</a> <a id="7509" href="Cubical.Categories.Isomorphism.html#7509" class="Bound">z</a> <a id="7511" class="Symbol">:</a> <a id="7513" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7515" class="Symbol">.</a><a id="7516" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="7518" class="Symbol">}</a> <a id="7520" class="Symbol">→</a> <a id="7522" class="Symbol">(</a><a id="7523" href="Cubical.Categories.Isomorphism.html#7523" class="Bound">f</a> <a id="7525" class="Symbol">:</a> <a id="7527" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="7534" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7536" href="Cubical.Categories.Isomorphism.html#7505" class="Bound">x</a> <a id="7538" href="Cubical.Categories.Isomorphism.html#7507" class="Bound">y</a><a id="7539" class="Symbol">)(</a><a id="7541" href="Cubical.Categories.Isomorphism.html#7541" class="Bound">g</a> <a id="7543" class="Symbol">:</a> <a id="7545" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="7552" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7554" href="Cubical.Categories.Isomorphism.html#7507" class="Bound">y</a> <a id="7556" href="Cubical.Categories.Isomorphism.html#7509" class="Bound">z</a><a id="7557" class="Symbol">)</a> <a id="7559" class="Symbol">→</a> <a id="7561" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7567" class="Symbol">(</a><a id="7568" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="7573" href="Cubical.Categories.Isomorphism.html#7523" class="Bound">f</a> <a id="7575" href="Cubical.Categories.Isomorphism.html#7541" class="Bound">g</a><a id="7576" class="Symbol">)</a> <a id="7578" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7580" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="7585" class="Symbol">(</a><a id="7586" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7592" href="Cubical.Categories.Isomorphism.html#7523" class="Bound">f</a><a id="7593" class="Symbol">)</a> <a id="7595" class="Symbol">(</a><a id="7596" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7602" href="Cubical.Categories.Isomorphism.html#7541" class="Bound">g</a><a id="7603" class="Symbol">)</a>
  <a id="7607" href="Cubical.Categories.Isomorphism.html#7490" class="Function">F-Iso-Pres⋆</a> <a id="7619" class="Symbol">_</a> <a id="7621" class="Symbol">_</a> <a id="7623" class="Symbol">=</a> <a id="7625" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="7633" class="Symbol">_</a> <a id="7635" class="Symbol">_</a> <a id="7637" class="Symbol">(</a><a id="7638" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7640" class="Symbol">.</a><a id="7641" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="7647" class="Symbol">_</a> <a id="7649" class="Symbol">_)</a>


  <a id="7656" href="Cubical.Categories.Isomorphism.html#7656" class="Function">F-pathToIso</a> <a id="7668" class="Symbol">:</a> <a id="7670" class="Symbol">{</a><a id="7671" href="Cubical.Categories.Isomorphism.html#7671" class="Bound">x</a> <a id="7673" href="Cubical.Categories.Isomorphism.html#7673" class="Bound">y</a> <a id="7675" class="Symbol">:</a> <a id="7677" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7679" class="Symbol">.</a><a id="7680" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="7682" class="Symbol">}</a> <a id="7684" class="Symbol">→</a> <a id="7686" class="Symbol">(</a><a id="7687" href="Cubical.Categories.Isomorphism.html#7687" class="Bound">p</a> <a id="7689" class="Symbol">:</a> <a id="7691" href="Cubical.Categories.Isomorphism.html#7671" class="Bound">x</a> <a id="7693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7695" href="Cubical.Categories.Isomorphism.html#7673" class="Bound">y</a><a id="7696" class="Symbol">)</a> <a id="7698" class="Symbol">→</a> <a id="7700" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="7717" href="Cubical.Categories.Isomorphism.html#7687" class="Bound">p</a><a id="7718" class="Symbol">)</a> <a id="7720" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7722" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7738" class="Symbol">(</a><a id="7739" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7741" class="Symbol">.</a><a id="7742" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="7746" class="Symbol">)</a> <a id="7748" href="Cubical.Categories.Isomorphism.html#7687" class="Bound">p</a><a id="7749" class="Symbol">)</a>
  <a id="7753" href="Cubical.Categories.Isomorphism.html#7656" class="Function">F-pathToIso</a> <a id="7765" href="Cubical.Categories.Isomorphism.html#7765" class="Bound">p</a> <a id="7767" class="Symbol">=</a> <a id="7769" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7771" class="Symbol">(λ</a> <a id="7774" href="Cubical.Categories.Isomorphism.html#7774" class="Bound">y</a> <a id="7776" href="Cubical.Categories.Isomorphism.html#7776" class="Bound">p</a> <a id="7778" class="Symbol">→</a> <a id="7780" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7786" class="Symbol">(</a><a id="7787" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="7797" href="Cubical.Categories.Isomorphism.html#7776" class="Bound">p</a><a id="7798" class="Symbol">)</a> <a id="7800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7802" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="7812" class="Symbol">(</a><a id="7813" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7818" class="Symbol">(</a><a id="7819" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7821" class="Symbol">.</a><a id="7822" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="7826" class="Symbol">)</a> <a id="7828" href="Cubical.Categories.Isomorphism.html#7776" class="Bound">p</a><a id="7829" class="Symbol">))</a> <a id="7832" href="Cubical.Categories.Isomorphism.html#7865" class="Function">F-pathToIso-refl</a> <a id="7849" href="Cubical.Categories.Isomorphism.html#7765" class="Bound">p</a>
    <a id="7855" class="Keyword">where</a>
    <a id="7865" href="Cubical.Categories.Isomorphism.html#7865" class="Function">F-pathToIso-refl</a> <a id="7882" class="Symbol">:</a> <a id="7884" class="Symbol">{</a><a id="7885" href="Cubical.Categories.Isomorphism.html#7885" class="Bound">x</a> <a id="7887" class="Symbol">:</a> <a id="7889" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="7891" class="Symbol">.</a><a id="7892" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">→</a> <a id="7898" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="7915" class="Symbol">{</a><a id="7916" class="Argument">x</a> <a id="7918" class="Symbol">=</a> <a id="7920" href="Cubical.Categories.Isomorphism.html#7885" class="Bound">x</a><a id="7921" class="Symbol">}</a> <a id="7923" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7927" class="Symbol">)</a> <a id="7929" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7931" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7947" class="Symbol">(</a><a id="7948" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="7950" class="Symbol">.</a><a id="7951" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="7955" class="Symbol">)</a> <a id="7957" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7961" class="Symbol">)</a>
    <a id="7967" href="Cubical.Categories.Isomorphism.html#7865" class="Function">F-pathToIso-refl</a> <a id="7984" class="Symbol">=</a> <a id="7986" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7991" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="7997" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a>
      <a id="8018" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8020" href="Cubical.Categories.Isomorphism.html#7383" class="Function">F-Iso-PresId</a>
      <a id="8039" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8041" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8045" href="Cubical.Categories.Category.Base.html#3481" class="Function">pathToIso-refl</a>

  <a id="8063" href="Cubical.Categories.Isomorphism.html#8063" class="Function">F-pathToIso-∘</a> <a id="8077" class="Symbol">:</a> <a id="8079" class="Symbol">{</a><a id="8080" href="Cubical.Categories.Isomorphism.html#8080" class="Bound">x</a> <a id="8082" href="Cubical.Categories.Isomorphism.html#8082" class="Bound">y</a> <a id="8084" class="Symbol">:</a> <a id="8086" href="Cubical.Categories.Isomorphism.html#6809" class="Bound">C</a> <a id="8088" class="Symbol">.</a><a id="8089" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="8091" class="Symbol">}</a> <a id="8093" class="Symbol">→</a> <a id="8095" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="8101" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8103" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="8113" class="Symbol">{</a><a id="8114" class="Argument">x</a> <a id="8116" class="Symbol">=</a> <a id="8118" href="Cubical.Categories.Isomorphism.html#8080" class="Bound">x</a><a id="8119" class="Symbol">}</a> <a id="8121" class="Symbol">{</a><a id="8122" class="Argument">y</a> <a id="8124" class="Symbol">=</a> <a id="8126" href="Cubical.Categories.Isomorphism.html#8082" class="Bound">y</a><a id="8127" class="Symbol">}</a> <a id="8129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8131" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="8141" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8143" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8148" class="Symbol">(</a><a id="8149" href="Cubical.Categories.Isomorphism.html#6851" class="Bound">F</a> <a id="8151" class="Symbol">.</a><a id="8152" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="8156" class="Symbol">)</a>
  <a id="8160" href="Cubical.Categories.Isomorphism.html#8063" class="Function">F-pathToIso-∘</a> <a id="8174" href="Cubical.Categories.Isomorphism.html#8174" class="Bound">i</a> <a id="8176" href="Cubical.Categories.Isomorphism.html#8176" class="Bound">p</a> <a id="8178" class="Symbol">=</a> <a id="8180" href="Cubical.Categories.Isomorphism.html#7656" class="Function">F-pathToIso</a> <a id="8192" href="Cubical.Categories.Isomorphism.html#8176" class="Bound">p</a> <a id="8194" href="Cubical.Categories.Isomorphism.html#8174" class="Bound">i</a>

<a id="8197" class="Keyword">module</a> <a id="8204" href="Cubical.Categories.Isomorphism.html#8204" class="Module">_</a> <a id="8206" class="Symbol">{</a><a id="8207" href="Cubical.Categories.Isomorphism.html#8207" class="Bound">C</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8220" href="Cubical.Categories.Isomorphism.html#386" class="Generalizable">ℓC</a> <a id="8223" href="Cubical.Categories.Isomorphism.html#389" class="Generalizable">ℓC&#39;</a><a id="8226" class="Symbol">}{</a><a id="8228" href="Cubical.Categories.Isomorphism.html#8228" class="Bound">D</a> <a id="8230" class="Symbol">:</a> <a id="8232" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8241" href="Cubical.Categories.Isomorphism.html#393" class="Generalizable">ℓD</a> <a id="8244" href="Cubical.Categories.Isomorphism.html#396" class="Generalizable">ℓD&#39;</a><a id="8247" class="Symbol">}</a>
  <a id="8251" class="Symbol">(</a><a id="8252" href="Cubical.Categories.Isomorphism.html#8252" class="Bound">isUnivC</a> <a id="8260" class="Symbol">:</a> <a id="8262" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="8274" href="Cubical.Categories.Isomorphism.html#8207" class="Bound">C</a><a id="8275" class="Symbol">)</a> <a id="8277" class="Symbol">(</a><a id="8278" href="Cubical.Categories.Isomorphism.html#8278" class="Bound">isUnivD</a> <a id="8286" class="Symbol">:</a> <a id="8288" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="8300" href="Cubical.Categories.Isomorphism.html#8228" class="Bound">D</a><a id="8301" class="Symbol">)</a>
  <a id="8305" class="Symbol">(</a><a id="8306" href="Cubical.Categories.Isomorphism.html#8306" class="Bound">F</a> <a id="8308" class="Symbol">:</a> <a id="8310" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8318" href="Cubical.Categories.Isomorphism.html#8207" class="Bound">C</a> <a id="8320" href="Cubical.Categories.Isomorphism.html#8228" class="Bound">D</a><a id="8321" class="Symbol">)</a>
  <a id="8325" class="Keyword">where</a>
    <a id="8335" class="Keyword">open</a> <a id="8340" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a>
    <a id="8356" class="Keyword">open</a> <a id="8361" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
    <a id="8374" class="Keyword">open</a> <a id="8379" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
    <a id="8391" class="Keyword">private</a>
      <a id="8405" href="Cubical.Categories.Isomorphism.html#8405" class="Function">isoToPathC</a> <a id="8416" class="Symbol">=</a> <a id="8418" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="8431" href="Cubical.Categories.Isomorphism.html#8252" class="Bound">isUnivC</a>
      <a id="8445" href="Cubical.Categories.Isomorphism.html#8445" class="Function">isoToPathD</a> <a id="8456" class="Symbol">=</a> <a id="8458" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="8471" href="Cubical.Categories.Isomorphism.html#8278" class="Bound">isUnivD</a>

    <a id="8484" href="Cubical.Categories.Isomorphism.html#8484" class="Function">F-isoToPath</a> <a id="8496" class="Symbol">:</a> <a id="8498" class="Symbol">{</a><a id="8499" href="Cubical.Categories.Isomorphism.html#8499" class="Bound">x</a> <a id="8501" href="Cubical.Categories.Isomorphism.html#8501" class="Bound">y</a> <a id="8503" class="Symbol">:</a> <a id="8505" href="Cubical.Categories.Isomorphism.html#8207" class="Bound">C</a> <a id="8507" class="Symbol">.</a><a id="8508" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="8510" class="Symbol">}</a> <a id="8512" class="Symbol">→</a> <a id="8514" class="Symbol">(</a><a id="8515" href="Cubical.Categories.Isomorphism.html#8515" class="Bound">f</a> <a id="8517" class="Symbol">:</a> <a id="8519" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="8526" href="Cubical.Categories.Isomorphism.html#8207" class="Bound">C</a> <a id="8528" href="Cubical.Categories.Isomorphism.html#8499" class="Bound">x</a> <a id="8530" href="Cubical.Categories.Isomorphism.html#8501" class="Bound">y</a><a id="8531" class="Symbol">)</a> <a id="8533" class="Symbol">→</a>
      <a id="8541" href="Cubical.Categories.Isomorphism.html#8445" class="Function">isoToPathD</a> <a id="8552" class="Symbol">(</a><a id="8553" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="8559" class="Symbol">{</a><a id="8560" class="Argument">F</a> <a id="8562" class="Symbol">=</a> <a id="8564" href="Cubical.Categories.Isomorphism.html#8306" class="Bound">F</a><a id="8565" class="Symbol">}</a> <a id="8567" href="Cubical.Categories.Isomorphism.html#8515" class="Bound">f</a><a id="8568" class="Symbol">)</a> <a id="8570" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8572" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8577" class="Symbol">(</a><a id="8578" href="Cubical.Categories.Isomorphism.html#8306" class="Bound">F</a> <a id="8580" class="Symbol">.</a><a id="8581" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a><a id="8585" class="Symbol">)</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.Categories.Isomorphism.html#8405" class="Function">isoToPathC</a> <a id="8599" href="Cubical.Categories.Isomorphism.html#8515" class="Bound">f</a><a id="8600" class="Symbol">)</a>
    <a id="8606" href="Cubical.Categories.Isomorphism.html#8484" class="Function">F-isoToPath</a> <a id="8618" href="Cubical.Categories.Isomorphism.html#8618" class="Bound">f</a> <a id="8620" class="Symbol">=</a> <a id="8622" href="Cubical.Foundations.Isomorphism.html#1049" class="Function">isoFunInjective</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="8661" href="Cubical.Categories.Isomorphism.html#8278" class="Bound">isUnivD</a> <a id="8669" class="Symbol">_</a> <a id="8671" class="Symbol">_))</a> <a id="8675" class="Symbol">_</a> <a id="8677" class="Symbol">_</a>
      <a id="8685" class="Symbol">(</a> <a id="8687" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8693" class="Symbol">(</a><a id="8694" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="8704" href="Cubical.Categories.Isomorphism.html#8278" class="Bound">isUnivD</a> <a id="8712" class="Symbol">_</a> <a id="8714" class="Symbol">_)</a> <a id="8717" class="Symbol">_</a>
      <a id="8725" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8727" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8731" class="Symbol">(</a><a id="8732" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8736" class="Symbol">(</a><a id="8737" href="Cubical.Categories.Isomorphism.html#7656" class="Function">F-pathToIso</a> <a id="8749" class="Symbol">{</a><a id="8750" class="Argument">F</a> <a id="8752" class="Symbol">=</a> <a id="8754" href="Cubical.Categories.Isomorphism.html#8306" class="Bound">F</a><a id="8755" class="Symbol">}</a> <a id="8757" class="Symbol">(</a><a id="8758" href="Cubical.Categories.Isomorphism.html#8405" class="Function">isoToPathC</a> <a id="8769" href="Cubical.Categories.Isomorphism.html#8618" class="Bound">f</a><a id="8770" class="Symbol">))</a>
      <a id="8779" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8781" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8786" class="Symbol">(</a><a id="8787" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="8793" class="Symbol">{</a><a id="8794" class="Argument">F</a> <a id="8796" class="Symbol">=</a> <a id="8798" href="Cubical.Categories.Isomorphism.html#8306" class="Bound">F</a><a id="8799" class="Symbol">})</a> <a id="8802" class="Symbol">(</a><a id="8803" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8809" class="Symbol">(</a><a id="8810" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="8820" href="Cubical.Categories.Isomorphism.html#8252" class="Bound">isUnivC</a> <a id="8828" class="Symbol">_</a> <a id="8830" class="Symbol">_)</a> <a id="8833" href="Cubical.Categories.Isomorphism.html#8618" class="Bound">f</a><a id="8834" class="Symbol">)))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Limits.BinCoproduct.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Limits.BinCoproduct</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Binary coproducts</a>

<a id="23" class="Keyword">module</a> <a id="30" href="Cubical.Categories.Limits.BinCoproduct.html" class="Module">Cubical.Categories.Limits.BinCoproduct</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="292" class="Keyword">private</a>
  <a id="302" class="Keyword">variable</a>
    <a id="315" href="Cubical.Categories.Limits.BinCoproduct.html#315" class="Generalizable">ℓ</a> <a id="317" href="Cubical.Categories.Limits.BinCoproduct.html#317" class="Generalizable">ℓ&#39;</a> <a id="320" class="Symbol">:</a> <a id="322" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="329" class="Keyword">module</a> <a id="336" href="Cubical.Categories.Limits.BinCoproduct.html#336" class="Module">_</a> <a id="338" class="Symbol">(</a><a id="339" href="Cubical.Categories.Limits.BinCoproduct.html#339" class="Bound">C</a> <a id="341" class="Symbol">:</a> <a id="343" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="352" href="Cubical.Categories.Limits.BinCoproduct.html#315" class="Generalizable">ℓ</a> <a id="354" href="Cubical.Categories.Limits.BinCoproduct.html#317" class="Generalizable">ℓ&#39;</a><a id="356" class="Symbol">)</a> <a id="358" class="Keyword">where</a>
  <a id="366" class="Keyword">open</a> <a id="371" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="380" href="Cubical.Categories.Limits.BinCoproduct.html#339" class="Bound">C</a>

  <a id="385" class="Keyword">module</a> <a id="392" href="Cubical.Categories.Limits.BinCoproduct.html#392" class="Module">_</a> <a id="394" class="Symbol">{</a><a id="395" href="Cubical.Categories.Limits.BinCoproduct.html#395" class="Bound">x</a> <a id="397" href="Cubical.Categories.Limits.BinCoproduct.html#397" class="Bound">y</a> <a id="399" href="Cubical.Categories.Limits.BinCoproduct.html#399" class="Bound">x+y</a> <a id="403" class="Symbol">:</a> <a id="405" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="407" class="Symbol">}</a>
           <a id="420" class="Symbol">(</a><a id="421" href="Cubical.Categories.Limits.BinCoproduct.html#421" class="Bound">i₁</a> <a id="424" class="Symbol">:</a> <a id="426" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="431" href="Cubical.Categories.Limits.BinCoproduct.html#395" class="Bound">x</a> <a id="433" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="435" href="Cubical.Categories.Limits.BinCoproduct.html#399" class="Bound">x+y</a> <a id="439" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="440" class="Symbol">)</a>
           <a id="453" class="Symbol">(</a><a id="454" href="Cubical.Categories.Limits.BinCoproduct.html#454" class="Bound">i₂</a> <a id="457" class="Symbol">:</a> <a id="459" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="464" href="Cubical.Categories.Limits.BinCoproduct.html#397" class="Bound">y</a> <a id="466" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="468" href="Cubical.Categories.Limits.BinCoproduct.html#399" class="Bound">x+y</a> <a id="472" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="473" class="Symbol">)</a> <a id="475" class="Keyword">where</a>

    <a id="486" href="Cubical.Categories.Limits.BinCoproduct.html#486" class="Function">isBinCoproduct</a> <a id="501" class="Symbol">:</a> <a id="503" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="508" class="Symbol">(</a><a id="509" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="515" href="Cubical.Categories.Limits.BinCoproduct.html#352" class="Bound">ℓ</a> <a id="517" href="Cubical.Categories.Limits.BinCoproduct.html#354" class="Bound">ℓ&#39;</a><a id="519" class="Symbol">)</a>
    <a id="525" href="Cubical.Categories.Limits.BinCoproduct.html#486" class="Function">isBinCoproduct</a> <a id="540" class="Symbol">=</a> <a id="542" class="Symbol">∀</a> <a id="544" class="Symbol">{</a><a id="545" href="Cubical.Categories.Limits.BinCoproduct.html#545" class="Bound">z</a> <a id="547" class="Symbol">:</a> <a id="549" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="551" class="Symbol">}</a> <a id="553" class="Symbol">(</a><a id="554" href="Cubical.Categories.Limits.BinCoproduct.html#554" class="Bound">f₁</a> <a id="557" class="Symbol">:</a> <a id="559" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="564" href="Cubical.Categories.Limits.BinCoproduct.html#395" class="Bound">x</a> <a id="566" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="568" href="Cubical.Categories.Limits.BinCoproduct.html#545" class="Bound">z</a> <a id="570" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="571" class="Symbol">)</a> <a id="573" class="Symbol">(</a><a id="574" href="Cubical.Categories.Limits.BinCoproduct.html#574" class="Bound">f₂</a> <a id="577" class="Symbol">:</a> <a id="579" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="584" href="Cubical.Categories.Limits.BinCoproduct.html#397" class="Bound">y</a> <a id="586" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="588" href="Cubical.Categories.Limits.BinCoproduct.html#545" class="Bound">z</a> <a id="590" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="591" class="Symbol">)</a> <a id="593" class="Symbol">→</a>
        <a id="603" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="607" href="Cubical.Categories.Limits.BinCoproduct.html#607" class="Bound">f</a> <a id="609" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="611" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="616" href="Cubical.Categories.Limits.BinCoproduct.html#399" class="Bound">x+y</a> <a id="620" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="622" href="Cubical.Categories.Limits.BinCoproduct.html#545" class="Bound">z</a> <a id="624" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a> <a id="626" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="628" class="Symbol">(</a><a id="629" href="Cubical.Categories.Limits.BinCoproduct.html#421" class="Bound">i₁</a> <a id="632" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="634" href="Cubical.Categories.Limits.BinCoproduct.html#607" class="Bound">f</a> <a id="636" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="638" href="Cubical.Categories.Limits.BinCoproduct.html#554" class="Bound">f₁</a><a id="640" class="Symbol">)</a> <a id="642" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="644" class="Symbol">(</a><a id="645" href="Cubical.Categories.Limits.BinCoproduct.html#454" class="Bound">i₂</a> <a id="648" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="650" href="Cubical.Categories.Limits.BinCoproduct.html#607" class="Bound">f</a> <a id="652" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="654" href="Cubical.Categories.Limits.BinCoproduct.html#574" class="Bound">f₂</a><a id="656" class="Symbol">)</a>

    <a id="663" href="Cubical.Categories.Limits.BinCoproduct.html#663" class="Function">isPropIsBinCoproduct</a> <a id="684" class="Symbol">:</a> <a id="686" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Categories.Limits.BinCoproduct.html#486" class="Function">isBinCoproduct</a><a id="708" class="Symbol">)</a>
    <a id="714" href="Cubical.Categories.Limits.BinCoproduct.html#663" class="Function">isPropIsBinCoproduct</a> <a id="735" class="Symbol">=</a> <a id="737" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="753" class="Symbol">(λ</a> <a id="756" href="Cubical.Categories.Limits.BinCoproduct.html#756" class="Bound">_</a> <a id="758" class="Symbol">→</a> <a id="760" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="769" class="Symbol">(λ</a> <a id="772" href="Cubical.Categories.Limits.BinCoproduct.html#772" class="Bound">_</a> <a id="774" href="Cubical.Categories.Limits.BinCoproduct.html#774" class="Bound">_</a> <a id="776" class="Symbol">→</a> <a id="778" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="791" class="Symbol">))</a>


  <a id="798" class="Keyword">record</a> <a id="805" href="Cubical.Categories.Limits.BinCoproduct.html#805" class="Record">BinCoproduct</a> <a id="818" class="Symbol">(</a><a id="819" href="Cubical.Categories.Limits.BinCoproduct.html#819" class="Bound">x</a> <a id="821" href="Cubical.Categories.Limits.BinCoproduct.html#821" class="Bound">y</a> <a id="823" class="Symbol">:</a> <a id="825" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">:</a> <a id="831" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="836" class="Symbol">(</a><a id="837" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="843" href="Cubical.Categories.Limits.BinCoproduct.html#352" class="Bound">ℓ</a> <a id="845" href="Cubical.Categories.Limits.BinCoproduct.html#354" class="Bound">ℓ&#39;</a><a id="847" class="Symbol">)</a> <a id="849" class="Keyword">where</a>
    <a id="859" class="Keyword">field</a>
      <a id="871" href="Cubical.Categories.Limits.BinCoproduct.html#871" class="Field">binCoprodOb</a> <a id="883" class="Symbol">:</a> <a id="885" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
      <a id="894" href="Cubical.Categories.Limits.BinCoproduct.html#894" class="Field">binCoprodInj₁</a> <a id="908" class="Symbol">:</a> <a id="910" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="915" href="Cubical.Categories.Limits.BinCoproduct.html#819" class="Bound">x</a> <a id="917" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="919" href="Cubical.Categories.Limits.BinCoproduct.html#871" class="Field">binCoprodOb</a> <a id="931" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
      <a id="939" href="Cubical.Categories.Limits.BinCoproduct.html#939" class="Field">binCoprodInj₂</a> <a id="953" class="Symbol">:</a> <a id="955" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="960" href="Cubical.Categories.Limits.BinCoproduct.html#821" class="Bound">y</a> <a id="962" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="964" href="Cubical.Categories.Limits.BinCoproduct.html#871" class="Field">binCoprodOb</a> <a id="976" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
      <a id="984" href="Cubical.Categories.Limits.BinCoproduct.html#984" class="Field">univProp</a> <a id="993" class="Symbol">:</a> <a id="995" href="Cubical.Categories.Limits.BinCoproduct.html#486" class="Function">isBinCoproduct</a> <a id="1010" href="Cubical.Categories.Limits.BinCoproduct.html#894" class="Field">binCoprodInj₁</a> <a id="1024" href="Cubical.Categories.Limits.BinCoproduct.html#939" class="Field">binCoprodInj₂</a>


  <a id="1042" href="Cubical.Categories.Limits.BinCoproduct.html#1042" class="Function">BinCoproducts</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1070" href="Cubical.Categories.Limits.BinCoproduct.html#352" class="Bound">ℓ</a> <a id="1072" href="Cubical.Categories.Limits.BinCoproduct.html#354" class="Bound">ℓ&#39;</a><a id="1074" class="Symbol">)</a>
  <a id="1078" href="Cubical.Categories.Limits.BinCoproduct.html#1042" class="Function">BinCoproducts</a> <a id="1092" class="Symbol">=</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Categories.Limits.BinCoproduct.html#1095" class="Bound">x</a> <a id="1097" href="Cubical.Categories.Limits.BinCoproduct.html#1097" class="Bound">y</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Cubical.Categories.Limits.BinCoproduct.html#805" class="Record">BinCoproduct</a> <a id="1120" href="Cubical.Categories.Limits.BinCoproduct.html#1095" class="Bound">x</a> <a id="1122" href="Cubical.Categories.Limits.BinCoproduct.html#1097" class="Bound">y</a>

  <a id="1127" href="Cubical.Categories.Limits.BinCoproduct.html#1127" class="Function">hasBinCoproducts</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1158" href="Cubical.Categories.Limits.BinCoproduct.html#352" class="Bound">ℓ</a> <a id="1160" href="Cubical.Categories.Limits.BinCoproduct.html#354" class="Bound">ℓ&#39;</a><a id="1162" class="Symbol">)</a>
  <a id="1166" href="Cubical.Categories.Limits.BinCoproduct.html#1127" class="Function">hasBinCoproducts</a> <a id="1183" class="Symbol">=</a> <a id="1185" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1187" href="Cubical.Categories.Limits.BinCoproduct.html#1042" class="Function">BinCoproducts</a> <a id="1201" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Limits.BinProduct.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Limits.BinProduct</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Binary products</a>

<a id="21" class="Keyword">module</a> <a id="28" href="Cubical.Categories.Limits.BinProduct.html" class="Module">Cubical.Categories.Limits.BinProduct</a> <a id="65" class="Keyword">where</a>

<a id="72" class="Keyword">open</a> <a id="77" class="Keyword">import</a> <a id="84" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="193" class="Keyword">open</a> <a id="198" class="Keyword">import</a> <a id="205" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="233" class="Keyword">open</a> <a id="238" class="Keyword">import</a> <a id="245" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="288" class="Keyword">private</a>
  <a id="298" class="Keyword">variable</a>
    <a id="311" href="Cubical.Categories.Limits.BinProduct.html#311" class="Generalizable">ℓ</a> <a id="313" href="Cubical.Categories.Limits.BinProduct.html#313" class="Generalizable">ℓ&#39;</a> <a id="316" class="Symbol">:</a> <a id="318" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="325" class="Keyword">module</a> <a id="332" href="Cubical.Categories.Limits.BinProduct.html#332" class="Module">_</a> <a id="334" class="Symbol">(</a><a id="335" href="Cubical.Categories.Limits.BinProduct.html#335" class="Bound">C</a> <a id="337" class="Symbol">:</a> <a id="339" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="348" href="Cubical.Categories.Limits.BinProduct.html#311" class="Generalizable">ℓ</a> <a id="350" href="Cubical.Categories.Limits.BinProduct.html#313" class="Generalizable">ℓ&#39;</a><a id="352" class="Symbol">)</a> <a id="354" class="Keyword">where</a>
  <a id="362" class="Keyword">open</a> <a id="367" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="376" href="Cubical.Categories.Limits.BinProduct.html#335" class="Bound">C</a>

  <a id="381" class="Keyword">module</a> <a id="388" href="Cubical.Categories.Limits.BinProduct.html#388" class="Module">_</a> <a id="390" class="Symbol">{</a><a id="391" href="Cubical.Categories.Limits.BinProduct.html#391" class="Bound">x</a> <a id="393" href="Cubical.Categories.Limits.BinProduct.html#393" class="Bound">y</a> <a id="395" href="Cubical.Categories.Limits.BinProduct.html#395" class="Bound">x×y</a> <a id="399" class="Symbol">:</a> <a id="401" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="403" class="Symbol">}</a>
           <a id="416" class="Symbol">(</a><a id="417" href="Cubical.Categories.Limits.BinProduct.html#417" class="Bound">π₁</a> <a id="420" class="Symbol">:</a> <a id="422" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="427" href="Cubical.Categories.Limits.BinProduct.html#395" class="Bound">x×y</a> <a id="431" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="433" href="Cubical.Categories.Limits.BinProduct.html#391" class="Bound">x</a> <a id="435" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="436" class="Symbol">)</a>
           <a id="449" class="Symbol">(</a><a id="450" href="Cubical.Categories.Limits.BinProduct.html#450" class="Bound">π₂</a> <a id="453" class="Symbol">:</a> <a id="455" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="460" href="Cubical.Categories.Limits.BinProduct.html#395" class="Bound">x×y</a> <a id="464" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="466" href="Cubical.Categories.Limits.BinProduct.html#393" class="Bound">y</a> <a id="468" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="469" class="Symbol">)</a> <a id="471" class="Keyword">where</a>

    <a id="482" href="Cubical.Categories.Limits.BinProduct.html#482" class="Function">isBinProduct</a> <a id="495" class="Symbol">:</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="502" class="Symbol">(</a><a id="503" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="509" href="Cubical.Categories.Limits.BinProduct.html#348" class="Bound">ℓ</a> <a id="511" href="Cubical.Categories.Limits.BinProduct.html#350" class="Bound">ℓ&#39;</a><a id="513" class="Symbol">)</a>
    <a id="519" href="Cubical.Categories.Limits.BinProduct.html#482" class="Function">isBinProduct</a> <a id="532" class="Symbol">=</a> <a id="534" class="Symbol">∀</a> <a id="536" class="Symbol">{</a><a id="537" href="Cubical.Categories.Limits.BinProduct.html#537" class="Bound">z</a> <a id="539" class="Symbol">:</a> <a id="541" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="543" class="Symbol">}</a> <a id="545" class="Symbol">(</a><a id="546" href="Cubical.Categories.Limits.BinProduct.html#546" class="Bound">f₁</a> <a id="549" class="Symbol">:</a> <a id="551" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="556" href="Cubical.Categories.Limits.BinProduct.html#537" class="Bound">z</a> <a id="558" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="560" href="Cubical.Categories.Limits.BinProduct.html#391" class="Bound">x</a> <a id="562" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="563" class="Symbol">)</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.Categories.Limits.BinProduct.html#566" class="Bound">f₂</a> <a id="569" class="Symbol">:</a> <a id="571" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="576" href="Cubical.Categories.Limits.BinProduct.html#537" class="Bound">z</a> <a id="578" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="580" href="Cubical.Categories.Limits.BinProduct.html#393" class="Bound">y</a> <a id="582" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="583" class="Symbol">)</a> <a id="585" class="Symbol">→</a>
        <a id="595" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="599" href="Cubical.Categories.Limits.BinProduct.html#599" class="Bound">f</a> <a id="601" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="603" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="608" href="Cubical.Categories.Limits.BinProduct.html#537" class="Bound">z</a> <a id="610" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="612" href="Cubical.Categories.Limits.BinProduct.html#395" class="Bound">x×y</a> <a id="616" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a> <a id="618" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="620" class="Symbol">(</a><a id="621" href="Cubical.Categories.Limits.BinProduct.html#599" class="Bound">f</a> <a id="623" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="625" href="Cubical.Categories.Limits.BinProduct.html#417" class="Bound">π₁</a> <a id="628" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="630" href="Cubical.Categories.Limits.BinProduct.html#546" class="Bound">f₁</a><a id="632" class="Symbol">)</a> <a id="634" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="636" class="Symbol">(</a><a id="637" href="Cubical.Categories.Limits.BinProduct.html#599" class="Bound">f</a> <a id="639" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="641" href="Cubical.Categories.Limits.BinProduct.html#450" class="Bound">π₂</a> <a id="644" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="646" href="Cubical.Categories.Limits.BinProduct.html#566" class="Bound">f₂</a><a id="648" class="Symbol">)</a>

    <a id="655" href="Cubical.Categories.Limits.BinProduct.html#655" class="Function">isPropIsBinProduct</a> <a id="674" class="Symbol">:</a> <a id="676" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="683" class="Symbol">(</a><a id="684" href="Cubical.Categories.Limits.BinProduct.html#482" class="Function">isBinProduct</a><a id="696" class="Symbol">)</a>
    <a id="702" href="Cubical.Categories.Limits.BinProduct.html#655" class="Function">isPropIsBinProduct</a> <a id="721" class="Symbol">=</a> <a id="723" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="739" class="Symbol">(λ</a> <a id="742" href="Cubical.Categories.Limits.BinProduct.html#742" class="Bound">_</a> <a id="744" class="Symbol">→</a> <a id="746" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="755" class="Symbol">(λ</a> <a id="758" href="Cubical.Categories.Limits.BinProduct.html#758" class="Bound">_</a> <a id="760" href="Cubical.Categories.Limits.BinProduct.html#760" class="Bound">_</a> <a id="762" class="Symbol">→</a> <a id="764" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="777" class="Symbol">))</a>


  <a id="784" class="Keyword">record</a> <a id="791" href="Cubical.Categories.Limits.BinProduct.html#791" class="Record">BinProduct</a> <a id="802" class="Symbol">(</a><a id="803" href="Cubical.Categories.Limits.BinProduct.html#803" class="Bound">x</a> <a id="805" href="Cubical.Categories.Limits.BinProduct.html#805" class="Bound">y</a> <a id="807" class="Symbol">:</a> <a id="809" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">:</a> <a id="815" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="820" class="Symbol">(</a><a id="821" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="827" href="Cubical.Categories.Limits.BinProduct.html#348" class="Bound">ℓ</a> <a id="829" href="Cubical.Categories.Limits.BinProduct.html#350" class="Bound">ℓ&#39;</a><a id="831" class="Symbol">)</a> <a id="833" class="Keyword">where</a>
    <a id="843" class="Keyword">field</a>
      <a id="855" href="Cubical.Categories.Limits.BinProduct.html#855" class="Field">binProdOb</a> <a id="865" class="Symbol">:</a> <a id="867" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
      <a id="876" href="Cubical.Categories.Limits.BinProduct.html#876" class="Field">binProdPr₁</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="894" href="Cubical.Categories.Limits.BinProduct.html#855" class="Field">binProdOb</a> <a id="904" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="906" href="Cubical.Categories.Limits.BinProduct.html#803" class="Bound">x</a> <a id="908" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
      <a id="916" href="Cubical.Categories.Limits.BinProduct.html#916" class="Field">binProdPr₂</a> <a id="927" class="Symbol">:</a> <a id="929" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="934" href="Cubical.Categories.Limits.BinProduct.html#855" class="Field">binProdOb</a> <a id="944" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="946" href="Cubical.Categories.Limits.BinProduct.html#805" class="Bound">y</a> <a id="948" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a>
      <a id="956" href="Cubical.Categories.Limits.BinProduct.html#956" class="Field">univProp</a> <a id="965" class="Symbol">:</a> <a id="967" href="Cubical.Categories.Limits.BinProduct.html#482" class="Function">isBinProduct</a> <a id="980" href="Cubical.Categories.Limits.BinProduct.html#876" class="Field">binProdPr₁</a> <a id="991" href="Cubical.Categories.Limits.BinProduct.html#916" class="Field">binProdPr₂</a>


  <a id="1006" href="Cubical.Categories.Limits.BinProduct.html#1006" class="Function">BinProducts</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1032" href="Cubical.Categories.Limits.BinProduct.html#348" class="Bound">ℓ</a> <a id="1034" href="Cubical.Categories.Limits.BinProduct.html#350" class="Bound">ℓ&#39;</a><a id="1036" class="Symbol">)</a>
  <a id="1040" href="Cubical.Categories.Limits.BinProduct.html#1006" class="Function">BinProducts</a> <a id="1052" class="Symbol">=</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Cubical.Categories.Limits.BinProduct.html#1055" class="Bound">x</a> <a id="1057" href="Cubical.Categories.Limits.BinProduct.html#1057" class="Bound">y</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1063" class="Symbol">)</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Cubical.Categories.Limits.BinProduct.html#791" class="Record">BinProduct</a> <a id="1078" href="Cubical.Categories.Limits.BinProduct.html#1055" class="Bound">x</a> <a id="1080" href="Cubical.Categories.Limits.BinProduct.html#1057" class="Bound">y</a>

  <a id="1085" href="Cubical.Categories.Limits.BinProduct.html#1085" class="Function">hasBinProducts</a> <a id="1100" class="Symbol">:</a> <a id="1102" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1114" href="Cubical.Categories.Limits.BinProduct.html#348" class="Bound">ℓ</a> <a id="1116" href="Cubical.Categories.Limits.BinProduct.html#350" class="Bound">ℓ&#39;</a><a id="1118" class="Symbol">)</a>
  <a id="1122" href="Cubical.Categories.Limits.BinProduct.html#1085" class="Function">hasBinProducts</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1141" href="Cubical.Categories.Limits.BinProduct.html#1006" class="Function">BinProducts</a> <a id="1153" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Limits.Initial.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Limits.Initial</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Limits.Initial.html" class="Module">Cubical.Categories.Limits.Initial</a> <a id="42" class="Keyword">where</a>

<a id="49" class="Keyword">open</a> <a id="54" class="Keyword">import</a> <a id="61" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="173" class="Keyword">renaming</a> <a id="182" class="Symbol">(</a><a id="183" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="187" class="Symbol">to</a> <a id="190" class="Record">_≅_</a><a id="193" class="Symbol">)</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Cubical.Categories.Adjoint.html" class="Module">Cubical.Categories.Adjoint</a>

<a id="401" class="Keyword">private</a>
  <a id="411" class="Keyword">variable</a>
    <a id="424" href="Cubical.Categories.Limits.Initial.html#424" class="Generalizable">ℓ</a> <a id="426" href="Cubical.Categories.Limits.Initial.html#426" class="Generalizable">ℓ&#39;</a> <a id="429" class="Symbol">:</a> <a id="431" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="441" href="Cubical.Categories.Limits.Initial.html#441" class="Generalizable">ℓC</a> <a id="444" href="Cubical.Categories.Limits.Initial.html#444" class="Generalizable">ℓC&#39;</a> <a id="448" href="Cubical.Categories.Limits.Initial.html#448" class="Generalizable">ℓD</a> <a id="451" href="Cubical.Categories.Limits.Initial.html#451" class="Generalizable">ℓD&#39;</a> <a id="455" class="Symbol">:</a> <a id="457" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="464" class="Keyword">module</a> <a id="471" href="Cubical.Categories.Limits.Initial.html#471" class="Module">_</a> <a id="473" class="Symbol">(</a><a id="474" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a> <a id="476" class="Symbol">:</a> <a id="478" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="487" href="Cubical.Categories.Limits.Initial.html#424" class="Generalizable">ℓ</a> <a id="489" href="Cubical.Categories.Limits.Initial.html#426" class="Generalizable">ℓ&#39;</a><a id="491" class="Symbol">)</a> <a id="493" class="Keyword">where</a>
  <a id="501" class="Keyword">open</a> <a id="506" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="515" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a>

  <a id="520" href="Cubical.Categories.Limits.Initial.html#520" class="Function">isInitial</a> <a id="530" class="Symbol">:</a> <a id="532" class="Symbol">(</a><a id="533" href="Cubical.Categories.Limits.Initial.html#533" class="Bound">x</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="539" class="Symbol">)</a> <a id="541" class="Symbol">→</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="548" class="Symbol">(</a><a id="549" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="555" href="Cubical.Categories.Limits.Initial.html#487" class="Bound">ℓ</a> <a id="557" href="Cubical.Categories.Limits.Initial.html#489" class="Bound">ℓ&#39;</a><a id="559" class="Symbol">)</a>
  <a id="563" href="Cubical.Categories.Limits.Initial.html#520" class="Function">isInitial</a> <a id="573" href="Cubical.Categories.Limits.Initial.html#573" class="Bound">x</a> <a id="575" class="Symbol">=</a> <a id="577" class="Symbol">∀</a> <a id="579" class="Symbol">(</a><a id="580" href="Cubical.Categories.Limits.Initial.html#580" class="Bound">y</a> <a id="582" class="Symbol">:</a> <a id="584" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="586" class="Symbol">)</a> <a id="588" class="Symbol">→</a> <a id="590" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="598" class="Symbol">(</a><a id="599" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a> <a id="601" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="603" href="Cubical.Categories.Limits.Initial.html#573" class="Bound">x</a> <a id="605" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="607" href="Cubical.Categories.Limits.Initial.html#580" class="Bound">y</a> <a id="609" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="610" class="Symbol">)</a>

  <a id="615" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a> <a id="623" class="Symbol">:</a> <a id="625" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="630" class="Symbol">(</a><a id="631" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="637" href="Cubical.Categories.Limits.Initial.html#487" class="Bound">ℓ</a> <a id="639" href="Cubical.Categories.Limits.Initial.html#489" class="Bound">ℓ&#39;</a><a id="641" class="Symbol">)</a>
  <a id="645" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a> <a id="653" class="Symbol">=</a> <a id="655" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="658" href="Cubical.Categories.Limits.Initial.html#658" class="Bound">x</a> <a id="660" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="662" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="665" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="667" href="Cubical.Categories.Limits.Initial.html#520" class="Function">isInitial</a> <a id="677" href="Cubical.Categories.Limits.Initial.html#658" class="Bound">x</a>

  <a id="682" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="692" class="Symbol">:</a> <a id="694" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a> <a id="702" class="Symbol">→</a> <a id="704" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
  <a id="709" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="719" class="Symbol">=</a> <a id="721" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="728" href="Cubical.Categories.Limits.Initial.html#728" class="Function">initialArrow</a> <a id="741" class="Symbol">:</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Categories.Limits.Initial.html#744" class="Bound">T</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a><a id="755" class="Symbol">)</a> <a id="757" class="Symbol">(</a><a id="758" href="Cubical.Categories.Limits.Initial.html#758" class="Bound">y</a> <a id="760" class="Symbol">:</a> <a id="762" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="764" class="Symbol">)</a> <a id="766" class="Symbol">→</a> <a id="768" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a> <a id="770" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="772" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="782" href="Cubical.Categories.Limits.Initial.html#744" class="Bound">T</a> <a id="784" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="786" href="Cubical.Categories.Limits.Initial.html#758" class="Bound">y</a> <a id="788" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="792" href="Cubical.Categories.Limits.Initial.html#728" class="Function">initialArrow</a> <a id="805" href="Cubical.Categories.Limits.Initial.html#805" class="Bound">T</a> <a id="807" href="Cubical.Categories.Limits.Initial.html#807" class="Bound">y</a> <a id="809" class="Symbol">=</a> <a id="811" href="Cubical.Categories.Limits.Initial.html#805" class="Bound">T</a> <a id="813" class="Symbol">.</a><a id="814" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="818" href="Cubical.Categories.Limits.Initial.html#807" class="Bound">y</a> <a id="820" class="Symbol">.</a><a id="821" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="828" href="Cubical.Categories.Limits.Initial.html#828" class="Function">initialArrowUnique</a> <a id="847" class="Symbol">:</a> <a id="849" class="Symbol">{</a><a id="850" href="Cubical.Categories.Limits.Initial.html#850" class="Bound">T</a> <a id="852" class="Symbol">:</a> <a id="854" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a><a id="861" class="Symbol">}</a> <a id="863" class="Symbol">{</a><a id="864" href="Cubical.Categories.Limits.Initial.html#864" class="Bound">y</a> <a id="866" class="Symbol">:</a> <a id="868" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="870" class="Symbol">}</a> <a id="872" class="Symbol">(</a><a id="873" href="Cubical.Categories.Limits.Initial.html#873" class="Bound">f</a> <a id="875" class="Symbol">:</a> <a id="877" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a> <a id="879" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="881" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="891" href="Cubical.Categories.Limits.Initial.html#850" class="Bound">T</a> <a id="893" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="895" href="Cubical.Categories.Limits.Initial.html#864" class="Bound">y</a> <a id="897" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="898" class="Symbol">)</a>
                      <a id="922" class="Symbol">→</a> <a id="924" href="Cubical.Categories.Limits.Initial.html#728" class="Function">initialArrow</a> <a id="937" href="Cubical.Categories.Limits.Initial.html#850" class="Bound">T</a> <a id="939" href="Cubical.Categories.Limits.Initial.html#864" class="Bound">y</a> <a id="941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="943" href="Cubical.Categories.Limits.Initial.html#873" class="Bound">f</a>
  <a id="947" href="Cubical.Categories.Limits.Initial.html#828" class="Function">initialArrowUnique</a> <a id="966" class="Symbol">{</a><a id="967" href="Cubical.Categories.Limits.Initial.html#967" class="Bound">T</a><a id="968" class="Symbol">}</a> <a id="970" class="Symbol">{</a><a id="971" href="Cubical.Categories.Limits.Initial.html#971" class="Bound">y</a><a id="972" class="Symbol">}</a> <a id="974" href="Cubical.Categories.Limits.Initial.html#974" class="Bound">f</a> <a id="976" class="Symbol">=</a> <a id="978" href="Cubical.Categories.Limits.Initial.html#967" class="Bound">T</a> <a id="980" class="Symbol">.</a><a id="981" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="985" href="Cubical.Categories.Limits.Initial.html#971" class="Bound">y</a> <a id="987" class="Symbol">.</a><a id="988" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="992" href="Cubical.Categories.Limits.Initial.html#974" class="Bound">f</a>

  <a id="997" href="Cubical.Categories.Limits.Initial.html#997" class="Function">initialEndoIsId</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Cubical.Categories.Limits.Initial.html#1016" class="Bound">T</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Categories.Limits.Initial.html#1030" class="Bound">f</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a> <a id="1036" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1038" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="1048" href="Cubical.Categories.Limits.Initial.html#1016" class="Bound">T</a> <a id="1050" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1052" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="1062" href="Cubical.Categories.Limits.Initial.html#1016" class="Bound">T</a> <a id="1064" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1065" class="Symbol">)</a>
                   <a id="1086" class="Symbol">→</a> <a id="1088" href="Cubical.Categories.Limits.Initial.html#1030" class="Bound">f</a> <a id="1090" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1092" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
  <a id="1097" href="Cubical.Categories.Limits.Initial.html#997" class="Function">initialEndoIsId</a> <a id="1113" href="Cubical.Categories.Limits.Initial.html#1113" class="Bound">T</a> <a id="1115" href="Cubical.Categories.Limits.Initial.html#1115" class="Bound">f</a> <a id="1117" class="Symbol">=</a> <a id="1119" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Categories.Limits.Initial.html#1113" class="Bound">T</a> <a id="1137" class="Symbol">.</a><a id="1138" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="1153" href="Cubical.Categories.Limits.Initial.html#1113" class="Bound">T</a><a id="1154" class="Symbol">))</a> <a id="1157" href="Cubical.Categories.Limits.Initial.html#1115" class="Bound">f</a> <a id="1159" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

  <a id="1165" href="Cubical.Categories.Limits.Initial.html#1165" class="Function">hasInitial</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1190" href="Cubical.Categories.Limits.Initial.html#487" class="Bound">ℓ</a> <a id="1192" href="Cubical.Categories.Limits.Initial.html#489" class="Bound">ℓ&#39;</a><a id="1194" class="Symbol">)</a>
  <a id="1198" href="Cubical.Categories.Limits.Initial.html#1165" class="Function">hasInitial</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1213" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a> <a id="1221" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

  <a id="1227" class="Comment">-- Initiality of an object is a proposition.</a>
  <a id="1274" href="Cubical.Categories.Limits.Initial.html#1274" class="Function">isPropIsInitial</a> <a id="1290" class="Symbol">:</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.Categories.Limits.Initial.html#1293" class="Bound">x</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Categories.Limits.Initial.html#520" class="Function">isInitial</a> <a id="1321" href="Cubical.Categories.Limits.Initial.html#1293" class="Bound">x</a><a id="1322" class="Symbol">)</a>
  <a id="1326" href="Cubical.Categories.Limits.Initial.html#1274" class="Function">isPropIsInitial</a> <a id="1342" class="Symbol">_</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="1354" class="Symbol">λ</a> <a id="1356" href="Cubical.Categories.Limits.Initial.html#1356" class="Bound">_</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>

  <a id="1377" class="Keyword">open</a> <a id="1382" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="1391" class="Comment">-- Objects that are initial are isomorphic.</a>
  <a id="1437" href="Cubical.Categories.Limits.Initial.html#1437" class="Function">initialToIso</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Categories.Limits.Initial.html#1453" class="Bound">x</a> <a id="1455" href="Cubical.Categories.Limits.Initial.html#1455" class="Bound">y</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1477" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="1490" href="Cubical.Categories.Limits.Initial.html#1453" class="Bound">x</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="1504" href="Cubical.Categories.Limits.Initial.html#1455" class="Bound">y</a><a id="1505" class="Symbol">)</a>
  <a id="1509" href="Cubical.Categories.Limits.Initial.html#1437" class="Function">initialToIso</a> <a id="1522" href="Cubical.Categories.Limits.Initial.html#1522" class="Bound">x</a> <a id="1524" href="Cubical.Categories.Limits.Initial.html#1524" class="Bound">y</a> <a id="1526" class="Symbol">.</a><a id="1527" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1531" class="Symbol">=</a> <a id="1533" href="Cubical.Categories.Limits.Initial.html#728" class="Function">initialArrow</a> <a id="1546" href="Cubical.Categories.Limits.Initial.html#1522" class="Bound">x</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="1559" href="Cubical.Categories.Limits.Initial.html#1524" class="Bound">y</a><a id="1560" class="Symbol">)</a>
  <a id="1564" href="Cubical.Categories.Limits.Initial.html#1437" class="Function">initialToIso</a> <a id="1577" href="Cubical.Categories.Limits.Initial.html#1577" class="Bound">x</a> <a id="1579" href="Cubical.Categories.Limits.Initial.html#1579" class="Bound">y</a> <a id="1581" class="Symbol">.</a><a id="1582" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1586" class="Symbol">.</a><a id="1587" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Cubical.Categories.Limits.Initial.html#728" class="Function">initialArrow</a> <a id="1606" href="Cubical.Categories.Limits.Initial.html#1579" class="Bound">y</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Cubical.Categories.Limits.Initial.html#682" class="Function">initialOb</a> <a id="1619" href="Cubical.Categories.Limits.Initial.html#1577" class="Bound">x</a><a id="1620" class="Symbol">)</a>
  <a id="1624" href="Cubical.Categories.Limits.Initial.html#1437" class="Function">initialToIso</a> <a id="1637" href="Cubical.Categories.Limits.Initial.html#1637" class="Bound">x</a> <a id="1639" href="Cubical.Categories.Limits.Initial.html#1639" class="Bound">y</a> <a id="1641" class="Symbol">.</a><a id="1642" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1646" class="Symbol">.</a><a id="1647" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="1651" class="Symbol">=</a> <a id="1653" href="Cubical.Categories.Limits.Initial.html#997" class="Function">initialEndoIsId</a> <a id="1669" href="Cubical.Categories.Limits.Initial.html#1639" class="Bound">y</a> <a id="1671" class="Symbol">_</a>
  <a id="1675" href="Cubical.Categories.Limits.Initial.html#1437" class="Function">initialToIso</a> <a id="1688" href="Cubical.Categories.Limits.Initial.html#1688" class="Bound">x</a> <a id="1690" href="Cubical.Categories.Limits.Initial.html#1690" class="Bound">y</a> <a id="1692" class="Symbol">.</a><a id="1693" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1697" class="Symbol">.</a><a id="1698" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="Cubical.Categories.Limits.Initial.html#997" class="Function">initialEndoIsId</a> <a id="1720" href="Cubical.Categories.Limits.Initial.html#1688" class="Bound">x</a> <a id="1722" class="Symbol">_</a>

  <a id="1727" class="Keyword">open</a> <a id="1732" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a>

  <a id="1747" class="Comment">-- The type of initial objects of a univalent category is a proposition,</a>
  <a id="1822" class="Comment">-- i.e. all initial objects are equal.</a>
  <a id="1863" href="Cubical.Categories.Limits.Initial.html#1863" class="Function">isPropInitial</a> <a id="1877" class="Symbol">:</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Categories.Limits.Initial.html#1880" class="Bound">hC</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="1897" href="Cubical.Categories.Limits.Initial.html#474" class="Bound">C</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1909" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a>
  <a id="1919" href="Cubical.Categories.Limits.Initial.html#1863" class="Function">isPropInitial</a> <a id="1933" href="Cubical.Categories.Limits.Initial.html#1933" class="Bound">hC</a> <a id="1936" href="Cubical.Categories.Limits.Initial.html#1936" class="Bound">x</a> <a id="1938" href="Cubical.Categories.Limits.Initial.html#1938" class="Bound">y</a> <a id="1940" class="Symbol">=</a>
    <a id="1946" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1953" href="Cubical.Categories.Limits.Initial.html#1274" class="Function">isPropIsInitial</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="1983" href="Cubical.Categories.Limits.Initial.html#1933" class="Bound">hC</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Cubical.Categories.Limits.Initial.html#1437" class="Function">initialToIso</a> <a id="2000" href="Cubical.Categories.Limits.Initial.html#1936" class="Bound">x</a> <a id="2002" href="Cubical.Categories.Limits.Initial.html#1938" class="Bound">y</a><a id="2003" class="Symbol">))</a>

<a id="2007" class="Keyword">module</a> <a id="2014" href="Cubical.Categories.Limits.Initial.html#2014" class="Module">_</a> <a id="2016" class="Symbol">{</a><a id="2017" href="Cubical.Categories.Limits.Initial.html#2017" class="Bound">C</a> <a id="2019" class="Symbol">:</a> <a id="2021" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2030" href="Cubical.Categories.Limits.Initial.html#441" class="Generalizable">ℓC</a> <a id="2033" href="Cubical.Categories.Limits.Initial.html#444" class="Generalizable">ℓC&#39;</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Cubical.Categories.Limits.Initial.html#2039" class="Bound">D</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2052" href="Cubical.Categories.Limits.Initial.html#448" class="Generalizable">ℓD</a> <a id="2055" href="Cubical.Categories.Limits.Initial.html#451" class="Generalizable">ℓD&#39;</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Categories.Limits.Initial.html#2061" class="Bound">F</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2073" href="Cubical.Categories.Limits.Initial.html#2017" class="Bound">C</a> <a id="2075" href="Cubical.Categories.Limits.Initial.html#2039" class="Bound">D</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Keyword">where</a>
  <a id="2086" class="Keyword">open</a> <a id="2091" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="2102" class="Keyword">open</a> <a id="2107" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="2117" class="Keyword">open</a> <a id="2122" href="Cubical.Categories.Adjoint.html#4775" class="Module">NaturalBijection</a>
  <a id="2141" class="Keyword">open</a> <a id="2146" href="Cubical.Categories.Adjoint.html#4845" class="Module Operator">_⊣_</a>
  <a id="2152" class="Keyword">open</a> <a id="2157" href="Cubical.Categories.Limits.Initial.html#190" class="Module">_≅_</a>

  <a id="2164" href="Cubical.Categories.Limits.Initial.html#2164" class="Function">preservesInitial</a> <a id="2181" class="Symbol">:</a> <a id="2183" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2202" href="Cubical.Categories.Limits.Initial.html#2030" class="Bound">ℓC</a> <a id="2205" href="Cubical.Categories.Limits.Initial.html#2033" class="Bound">ℓC&#39;</a><a id="2208" class="Symbol">)</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2217" href="Cubical.Categories.Limits.Initial.html#2052" class="Bound">ℓD</a> <a id="2220" href="Cubical.Categories.Limits.Initial.html#2055" class="Bound">ℓD&#39;</a><a id="2223" class="Symbol">))</a>
  <a id="2228" href="Cubical.Categories.Limits.Initial.html#2164" class="Function">preservesInitial</a> <a id="2245" class="Symbol">=</a> <a id="2247" class="Symbol">∀</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Cubical.Categories.Limits.Initial.html#2250" class="Bound">x</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2257" href="Cubical.Categories.Limits.Initial.html#2017" class="Bound">C</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">→</a> <a id="2262" href="Cubical.Categories.Limits.Initial.html#520" class="Function">isInitial</a> <a id="2272" href="Cubical.Categories.Limits.Initial.html#2017" class="Bound">C</a> <a id="2274" href="Cubical.Categories.Limits.Initial.html#2250" class="Bound">x</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Cubical.Categories.Limits.Initial.html#520" class="Function">isInitial</a> <a id="2288" href="Cubical.Categories.Limits.Initial.html#2039" class="Bound">D</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2296" href="Cubical.Categories.Limits.Initial.html#2061" class="Bound">F</a> <a id="2298" href="Cubical.Categories.Limits.Initial.html#2250" class="Bound">x</a><a id="2299" class="Symbol">)</a>

  <a id="2304" href="Cubical.Categories.Limits.Initial.html#2304" class="Function">isLeftAdjoint→preservesInitial</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Cubical.Categories.Adjoint.html#6448" class="Function">isLeftAdjoint</a> <a id="2351" href="Cubical.Categories.Limits.Initial.html#2061" class="Bound">F</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Cubical.Categories.Limits.Initial.html#2164" class="Function">preservesInitial</a>
  <a id="2374" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Cubical.Categories.Limits.Initial.html#2304" class="Function">isLeftAdjoint→preservesInitial</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Cubical.Categories.Limits.Initial.html#2411" class="Bound">G</a> <a id="2413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2415" href="Cubical.Categories.Limits.Initial.html#2415" class="Bound">F⊣G</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Cubical.Categories.Limits.Initial.html#2420" class="Bound">x</a> <a id="2422" href="Cubical.Categories.Limits.Initial.html#2422" class="Bound">initX</a> <a id="2428" href="Cubical.Categories.Limits.Initial.html#2428" class="Bound">y</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="2436" href="Cubical.Categories.Limits.Initial.html#2415" class="Bound">F⊣G</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.Categories.Limits.Initial.html#2422" class="Bound">initX</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2458" href="Cubical.Categories.Limits.Initial.html#2411" class="Bound">G</a> <a id="2460" href="Cubical.Categories.Limits.Initial.html#2428" class="Bound">y</a><a id="2461" class="Symbol">)))</a>
  <a id="2467" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Cubical.Categories.Limits.Initial.html#2304" class="Function">isLeftAdjoint→preservesInitial</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Categories.Limits.Initial.html#2504" class="Bound">G</a> <a id="2506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2508" href="Cubical.Categories.Limits.Initial.html#2508" class="Bound">F⊣G</a><a id="2511" class="Symbol">)</a> <a id="2513" href="Cubical.Categories.Limits.Initial.html#2513" class="Bound">x</a> <a id="2515" href="Cubical.Categories.Limits.Initial.html#2515" class="Bound">initX</a> <a id="2521" href="Cubical.Categories.Limits.Initial.html#2521" class="Bound">y</a><a id="2522" class="Symbol">)</a> <a id="2524" href="Cubical.Categories.Limits.Initial.html#2524" class="Bound">ψ</a> <a id="2526" class="Symbol">=</a>
    <a id="2532" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="2535" href="Cubical.Categories.Limits.Initial.html#2508" class="Bound">F⊣G</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Cubical.Categories.Limits.Initial.html#2515" class="Bound">initX</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2557" href="Cubical.Categories.Limits.Initial.html#2504" class="Bound">G</a> <a id="2559" href="Cubical.Categories.Limits.Initial.html#2521" class="Bound">y</a><a id="2560" class="Symbol">)))</a>
      <a id="2570" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2573" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Categories.Limits.Initial.html#2508" class="Bound">F⊣G</a> <a id="2583" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">♯</a><a id="2584" class="Symbol">)</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Categories.Limits.Initial.html#2515" class="Bound">initX</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2604" href="Cubical.Categories.Limits.Initial.html#2504" class="Bound">G</a> <a id="2606" href="Cubical.Categories.Limits.Initial.html#2521" class="Bound">y</a><a id="2607" class="Symbol">))</a> <a id="2610" class="Symbol">(</a><a id="2611" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a> <a id="2614" href="Cubical.Categories.Limits.Initial.html#2508" class="Bound">F⊣G</a> <a id="2618" href="Cubical.Categories.Limits.Initial.html#2524" class="Bound">ψ</a><a id="2619" class="Symbol">))</a> <a id="2622" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2628" href="Cubical.Categories.Adjoint.html#5189" class="Function Operator">_♯</a> <a id="2631" href="Cubical.Categories.Limits.Initial.html#2508" class="Bound">F⊣G</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Categories.Adjoint.html#5096" class="Function Operator">_♭</a> <a id="2639" href="Cubical.Categories.Limits.Initial.html#2508" class="Bound">F⊣G</a> <a id="2643" href="Cubical.Categories.Limits.Initial.html#2524" class="Bound">ψ</a><a id="2644" class="Symbol">)</a>
      <a id="2652" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2655" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Cubical.Categories.Adjoint.html#4996" class="Field">adjIso</a> <a id="2671" href="Cubical.Categories.Limits.Initial.html#2508" class="Bound">F⊣G</a><a id="2674" class="Symbol">)</a> <a id="2676" href="Cubical.Categories.Limits.Initial.html#2524" class="Bound">ψ</a> <a id="2678" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2684" href="Cubical.Categories.Limits.Initial.html#2524" class="Bound">ψ</a> <a id="2686" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Limits.Limits.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Limits.Limits</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Limits.</a>
<a id="12" class="Comment">-- Heavily inspired by https://github.com/UniMath/UniMath/blob/master/UniMath/CategoryTheory/limits/graphs/limits.v</a>
<a id="128" class="Comment">-- (except we&#39;re using categories instead of graphs to index limits)</a>

<a id="198" class="Keyword">module</a> <a id="205" href="Cubical.Categories.Limits.Limits.html" class="Module">Cubical.Categories.Limits.Limits</a> <a id="238" class="Keyword">where</a>

<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Categories.Isomorphism.html" class="Module">Cubical.Categories.Isomorphism</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Cubical.Categories.NaturalTransformation.html" class="Module">Cubical.Categories.NaturalTransformation</a>

<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Cubical.Categories.Limits.Initial.html" class="Module">Cubical.Categories.Limits.Initial</a>

<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="677" class="Keyword">module</a> <a id="684" href="Cubical.Categories.Limits.Limits.html#684" class="Module">_</a> <a id="686" class="Symbol">{</a><a id="687" href="Cubical.Categories.Limits.Limits.html#687" class="Bound">ℓJ</a> <a id="690" href="Cubical.Categories.Limits.Limits.html#690" class="Bound">ℓJ&#39;</a> <a id="694" href="Cubical.Categories.Limits.Limits.html#694" class="Bound">ℓC</a> <a id="697" href="Cubical.Categories.Limits.Limits.html#697" class="Bound">ℓC&#39;</a> <a id="701" class="Symbol">:</a> <a id="703" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="708" class="Symbol">}</a> <a id="710" class="Symbol">{</a><a id="711" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="713" class="Symbol">:</a> <a id="715" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="724" href="Cubical.Categories.Limits.Limits.html#687" class="Bound">ℓJ</a> <a id="727" href="Cubical.Categories.Limits.Limits.html#690" class="Bound">ℓJ&#39;</a><a id="730" class="Symbol">}</a> <a id="732" class="Symbol">{</a><a id="733" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="746" href="Cubical.Categories.Limits.Limits.html#694" class="Bound">ℓC</a> <a id="749" href="Cubical.Categories.Limits.Limits.html#697" class="Bound">ℓC&#39;</a><a id="752" class="Symbol">}</a> <a id="754" class="Keyword">where</a>
  <a id="762" class="Keyword">open</a> <a id="767" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="778" class="Keyword">open</a> <a id="783" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="793" class="Keyword">open</a> <a id="798" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

  <a id="810" class="Keyword">private</a>
    <a id="822" href="Cubical.Categories.Limits.Limits.html#822" class="Function">ℓ</a> <a id="824" class="Symbol">=</a> <a id="826" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="832" class="Symbol">(</a><a id="833" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="839" class="Symbol">(</a><a id="840" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="846" href="Cubical.Categories.Limits.Limits.html#687" class="Bound">ℓJ</a> <a id="849" href="Cubical.Categories.Limits.Limits.html#690" class="Bound">ℓJ&#39;</a><a id="852" class="Symbol">)</a> <a id="854" href="Cubical.Categories.Limits.Limits.html#694" class="Bound">ℓC</a><a id="856" class="Symbol">)</a> <a id="858" href="Cubical.Categories.Limits.Limits.html#697" class="Bound">ℓC&#39;</a>

  <a id="865" class="Keyword">record</a> <a id="872" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Categories.Limits.Limits.html#878" class="Bound">D</a> <a id="880" class="Symbol">:</a> <a id="882" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="890" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="892" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">(</a><a id="896" href="Cubical.Categories.Limits.Limits.html#896" class="Bound">c</a> <a id="898" class="Symbol">:</a> <a id="900" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="903" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">:</a> <a id="908" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="913" class="Symbol">(</a><a id="914" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="920" class="Symbol">(</a><a id="921" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="927" href="Cubical.Categories.Limits.Limits.html#687" class="Bound">ℓJ</a> <a id="930" href="Cubical.Categories.Limits.Limits.html#690" class="Bound">ℓJ&#39;</a><a id="933" class="Symbol">)</a> <a id="935" href="Cubical.Categories.Limits.Limits.html#697" class="Bound">ℓC&#39;</a><a id="938" class="Symbol">)</a> <a id="940" class="Keyword">where</a>
    <a id="950" class="Keyword">constructor</a> <a id="962" href="Cubical.Categories.Limits.Limits.html#962" class="InductiveConstructor">cone</a>

    <a id="972" class="Keyword">field</a>
      <a id="984" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="992" class="Symbol">:</a> <a id="994" class="Symbol">(</a><a id="995" href="Cubical.Categories.Limits.Limits.html#995" class="Bound">v</a> <a id="997" class="Symbol">:</a> <a id="999" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1002" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="1009" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1011" href="Cubical.Categories.Limits.Limits.html#896" class="Bound">c</a> <a id="1013" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1015" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1020" href="Cubical.Categories.Limits.Limits.html#878" class="Bound">D</a> <a id="1022" href="Cubical.Categories.Limits.Limits.html#995" class="Bound">v</a> <a id="1024" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
      <a id="1032" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="1048" class="Symbol">:</a> <a id="1050" class="Symbol">{</a><a id="1051" href="Cubical.Categories.Limits.Limits.html#1051" class="Bound">u</a> <a id="1053" href="Cubical.Categories.Limits.Limits.html#1053" class="Bound">v</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1060" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="1061" class="Symbol">}</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Cubical.Categories.Limits.Limits.html#1064" class="Bound">e</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="1070" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1072" href="Cubical.Categories.Limits.Limits.html#1051" class="Bound">u</a> <a id="1074" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1076" href="Cubical.Categories.Limits.Limits.html#1053" class="Bound">v</a> <a id="1078" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1079" class="Symbol">)</a> <a id="1081" class="Symbol">→</a>
                        <a id="1107" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1115" href="Cubical.Categories.Limits.Limits.html#1051" class="Bound">u</a> <a id="1117" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1120" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="1122" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1124" href="Cubical.Categories.Limits.Limits.html#878" class="Bound">D</a> <a id="1126" class="Symbol">.</a><a id="1127" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1133" href="Cubical.Categories.Limits.Limits.html#1064" class="Bound">e</a> <a id="1135" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1137" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1145" href="Cubical.Categories.Limits.Limits.html#1053" class="Bound">v</a>

  <a id="1150" class="Keyword">open</a> <a id="1155" href="Cubical.Categories.Limits.Limits.html#872" class="Module">Cone</a>

  <a id="1163" href="Cubical.Categories.Limits.Limits.html#1163" class="Function">cone≡</a> <a id="1169" class="Symbol">:</a> <a id="1171" class="Symbol">{</a><a id="1172" href="Cubical.Categories.Limits.Limits.html#1172" class="Bound">D</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1184" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="1186" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="1187" class="Symbol">}</a> <a id="1189" class="Symbol">{</a><a id="1190" href="Cubical.Categories.Limits.Limits.html#1190" class="Bound">c</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1197" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="1198" class="Symbol">}</a> <a id="1200" class="Symbol">→</a> <a id="1202" class="Symbol">{</a><a id="1203" href="Cubical.Categories.Limits.Limits.html#1203" class="Bound">c1</a> <a id="1206" href="Cubical.Categories.Limits.Limits.html#1206" class="Bound">c2</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="1216" href="Cubical.Categories.Limits.Limits.html#1172" class="Bound">D</a> <a id="1218" href="Cubical.Categories.Limits.Limits.html#1190" class="Bound">c</a><a id="1219" class="Symbol">}</a>
        <a id="1229" class="Symbol">→</a> <a id="1231" class="Symbol">((</a><a id="1233" href="Cubical.Categories.Limits.Limits.html#1233" class="Bound">v</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1240" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1253" href="Cubical.Categories.Limits.Limits.html#1203" class="Bound">c1</a> <a id="1256" href="Cubical.Categories.Limits.Limits.html#1233" class="Bound">v</a> <a id="1258" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1260" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1268" href="Cubical.Categories.Limits.Limits.html#1206" class="Bound">c2</a> <a id="1271" href="Cubical.Categories.Limits.Limits.html#1233" class="Bound">v</a><a id="1272" class="Symbol">)</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Cubical.Categories.Limits.Limits.html#1203" class="Bound">c1</a> <a id="1279" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1281" href="Cubical.Categories.Limits.Limits.html#1206" class="Bound">c2</a>
  <a id="1286" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Cubical.Categories.Limits.Limits.html#1163" class="Function">cone≡</a> <a id="1301" href="Cubical.Categories.Limits.Limits.html#1301" class="Bound">h</a> <a id="1303" href="Cubical.Categories.Limits.Limits.html#1303" class="Bound">i</a><a id="1304" class="Symbol">)</a> <a id="1306" href="Cubical.Categories.Limits.Limits.html#1306" class="Bound">v</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Categories.Limits.Limits.html#1301" class="Bound">h</a> <a id="1312" href="Cubical.Categories.Limits.Limits.html#1306" class="Bound">v</a> <a id="1314" href="Cubical.Categories.Limits.Limits.html#1303" class="Bound">i</a>
  <a id="1318" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Cubical.Categories.Limits.Limits.html#1163" class="Function">cone≡</a> <a id="1341" class="Symbol">{</a><a id="1342" href="Cubical.Categories.Limits.Limits.html#1342" class="Bound">D</a><a id="1343" class="Symbol">}</a> <a id="1345" class="Symbol">{_}</a> <a id="1349" class="Symbol">{</a><a id="1350" href="Cubical.Categories.Limits.Limits.html#1350" class="Bound">c1</a><a id="1352" class="Symbol">}</a> <a id="1354" class="Symbol">{</a><a id="1355" href="Cubical.Categories.Limits.Limits.html#1355" class="Bound">c2</a><a id="1357" class="Symbol">}</a> <a id="1359" href="Cubical.Categories.Limits.Limits.html#1359" class="Bound">h</a> <a id="1361" href="Cubical.Categories.Limits.Limits.html#1361" class="Bound">i</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Symbol">{</a><a id="1365" href="Cubical.Categories.Limits.Limits.html#1365" class="Bound">u</a><a id="1366" class="Symbol">}</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Cubical.Categories.Limits.Limits.html#1369" class="Bound">v</a><a id="1370" class="Symbol">}</a> <a id="1372" href="Cubical.Categories.Limits.Limits.html#1372" class="Bound">e</a> <a id="1374" class="Symbol">=</a>
    <a id="1380" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="1393" class="Symbol">(λ</a> <a id="1396" href="Cubical.Categories.Limits.Limits.html#1396" class="Bound">j</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1409" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Categories.Limits.Limits.html#1359" class="Bound">h</a> <a id="1414" href="Cubical.Categories.Limits.Limits.html#1365" class="Bound">u</a> <a id="1416" href="Cubical.Categories.Limits.Limits.html#1396" class="Bound">j</a> <a id="1418" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1421" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="1423" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1425" href="Cubical.Categories.Limits.Limits.html#1342" class="Bound">D</a> <a id="1427" class="Symbol">.</a><a id="1428" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1434" href="Cubical.Categories.Limits.Limits.html#1372" class="Bound">e</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Categories.Limits.Limits.html#1359" class="Bound">h</a> <a id="1440" href="Cubical.Categories.Limits.Limits.html#1369" class="Bound">v</a> <a id="1442" href="Cubical.Categories.Limits.Limits.html#1396" class="Bound">j</a><a id="1443" class="Symbol">))</a>
                 <a id="1463" class="Symbol">(</a><a id="1464" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="1480" href="Cubical.Categories.Limits.Limits.html#1350" class="Bound">c1</a> <a id="1483" href="Cubical.Categories.Limits.Limits.html#1372" class="Bound">e</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="1503" href="Cubical.Categories.Limits.Limits.html#1355" class="Bound">c2</a> <a id="1506" href="Cubical.Categories.Limits.Limits.html#1372" class="Bound">e</a><a id="1507" class="Symbol">)</a> <a id="1509" href="Cubical.Categories.Limits.Limits.html#1361" class="Bound">i</a>

  <a id="1514" class="Comment">-- dependent versions</a>
  <a id="1538" href="Cubical.Categories.Limits.Limits.html#1538" class="Function">conePathP</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">{</a><a id="1551" href="Cubical.Categories.Limits.Limits.html#1551" class="Bound">D₁</a> <a id="1554" href="Cubical.Categories.Limits.Limits.html#1554" class="Bound">D₂</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1567" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="1569" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">{</a><a id="1573" href="Cubical.Categories.Limits.Limits.html#1573" class="Bound">c₁</a> <a id="1576" href="Cubical.Categories.Limits.Limits.html#1576" class="Bound">c₂</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="1584" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="1585" class="Symbol">}</a> <a id="1587" class="Symbol">{</a><a id="1588" href="Cubical.Categories.Limits.Limits.html#1588" class="Bound">cc₁</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="1599" href="Cubical.Categories.Limits.Limits.html#1551" class="Bound">D₁</a> <a id="1602" href="Cubical.Categories.Limits.Limits.html#1573" class="Bound">c₁</a><a id="1604" class="Symbol">}</a> <a id="1606" class="Symbol">{</a><a id="1607" href="Cubical.Categories.Limits.Limits.html#1607" class="Bound">cc₂</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="1618" href="Cubical.Categories.Limits.Limits.html#1554" class="Bound">D₂</a> <a id="1621" href="Cubical.Categories.Limits.Limits.html#1576" class="Bound">c₂</a><a id="1623" class="Symbol">}</a>
              <a id="1639" class="Symbol">{</a><a id="1640" href="Cubical.Categories.Limits.Limits.html#1640" class="Bound">p</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Cubical.Categories.Limits.Limits.html#1551" class="Bound">D₁</a> <a id="1647" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1649" href="Cubical.Categories.Limits.Limits.html#1554" class="Bound">D₂</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">{</a><a id="1654" href="Cubical.Categories.Limits.Limits.html#1654" class="Bound">q</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Cubical.Categories.Limits.Limits.html#1573" class="Bound">c₁</a> <a id="1661" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1663" href="Cubical.Categories.Limits.Limits.html#1576" class="Bound">c₂</a><a id="1665" class="Symbol">}</a>
            <a id="1679" class="Symbol">→</a> <a id="1681" class="Symbol">(∀</a> <a id="1684" href="Cubical.Categories.Limits.Limits.html#1684" class="Bound">v</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1694" class="Symbol">(λ</a> <a id="1697" href="Cubical.Categories.Limits.Limits.html#1697" class="Bound">i</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="1703" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1705" href="Cubical.Categories.Limits.Limits.html#1654" class="Bound">q</a> <a id="1707" href="Cubical.Categories.Limits.Limits.html#1697" class="Bound">i</a> <a id="1709" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1711" href="Cubical.Categories.Limits.Limits.html#1640" class="Bound">p</a> <a id="1713" href="Cubical.Categories.Limits.Limits.html#1697" class="Bound">i</a> <a id="1715" class="Symbol">.</a><a id="1716" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1721" href="Cubical.Categories.Limits.Limits.html#1684" class="Bound">v</a> <a id="1723" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Cubical.Categories.Limits.Limits.html#1588" class="Bound">cc₁</a> <a id="1731" class="Symbol">.</a><a id="1732" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1740" href="Cubical.Categories.Limits.Limits.html#1684" class="Bound">v</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Categories.Limits.Limits.html#1607" class="Bound">cc₂</a> <a id="1748" class="Symbol">.</a><a id="1749" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1757" href="Cubical.Categories.Limits.Limits.html#1684" class="Bound">v</a><a id="1758" class="Symbol">))</a>
            <a id="1773" class="Symbol">→</a> <a id="1775" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1781" class="Symbol">(λ</a> <a id="1784" href="Cubical.Categories.Limits.Limits.html#1784" class="Bound">i</a> <a id="1786" class="Symbol">→</a> <a id="1788" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Cubical.Categories.Limits.Limits.html#1640" class="Bound">p</a> <a id="1796" href="Cubical.Categories.Limits.Limits.html#1784" class="Bound">i</a><a id="1797" class="Symbol">)</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Cubical.Categories.Limits.Limits.html#1654" class="Bound">q</a> <a id="1802" href="Cubical.Categories.Limits.Limits.html#1784" class="Bound">i</a><a id="1803" class="Symbol">))</a> <a id="1806" href="Cubical.Categories.Limits.Limits.html#1588" class="Bound">cc₁</a> <a id="1810" href="Cubical.Categories.Limits.Limits.html#1607" class="Bound">cc₂</a>
  <a id="1816" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Cubical.Categories.Limits.Limits.html#1538" class="Function">conePathP</a> <a id="1835" href="Cubical.Categories.Limits.Limits.html#1835" class="Bound">coneOutPathP</a> <a id="1848" href="Cubical.Categories.Limits.Limits.html#1848" class="Bound">i</a><a id="1849" class="Symbol">)</a> <a id="1851" href="Cubical.Categories.Limits.Limits.html#1851" class="Bound">v</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Cubical.Categories.Limits.Limits.html#1835" class="Bound">coneOutPathP</a> <a id="1868" href="Cubical.Categories.Limits.Limits.html#1851" class="Bound">v</a> <a id="1870" href="Cubical.Categories.Limits.Limits.html#1848" class="Bound">i</a>
  <a id="1874" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Categories.Limits.Limits.html#1538" class="Function">conePathP</a> <a id="1901" class="Symbol">{</a><a id="1902" class="Argument">cc₁</a> <a id="1906" class="Symbol">=</a> <a id="1908" href="Cubical.Categories.Limits.Limits.html#1908" class="Bound">cc₁</a><a id="1911" class="Symbol">}</a> <a id="1913" class="Symbol">{</a><a id="1914" class="Argument">cc₂</a> <a id="1918" class="Symbol">=</a> <a id="1920" href="Cubical.Categories.Limits.Limits.html#1920" class="Bound">cc₂</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">{</a><a id="1926" class="Argument">p</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Cubical.Categories.Limits.Limits.html#1930" class="Bound">p</a><a id="1931" class="Symbol">}</a> <a id="1933" href="Cubical.Categories.Limits.Limits.html#1933" class="Bound">coneOutPathP</a> <a id="1946" href="Cubical.Categories.Limits.Limits.html#1946" class="Bound">i</a><a id="1947" class="Symbol">)</a> <a id="1949" class="Symbol">{</a><a id="1950" href="Cubical.Categories.Limits.Limits.html#1950" class="Bound">u</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Symbol">{</a><a id="1954" href="Cubical.Categories.Limits.Limits.html#1954" class="Bound">v</a><a id="1955" class="Symbol">}</a> <a id="1957" href="Cubical.Categories.Limits.Limits.html#1957" class="Bound">e</a> <a id="1959" class="Symbol">=</a>
    <a id="1965" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="1978" class="Symbol">(λ</a> <a id="1981" href="Cubical.Categories.Limits.Limits.html#1981" class="Bound">j</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1994" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Categories.Limits.Limits.html#1933" class="Bound">coneOutPathP</a> <a id="2010" href="Cubical.Categories.Limits.Limits.html#1950" class="Bound">u</a> <a id="2012" href="Cubical.Categories.Limits.Limits.html#1981" class="Bound">j</a> <a id="2014" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="2017" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="2019" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="2021" href="Cubical.Categories.Limits.Limits.html#1930" class="Bound">p</a> <a id="2023" href="Cubical.Categories.Limits.Limits.html#1981" class="Bound">j</a> <a id="2025" class="Symbol">.</a><a id="2026" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2032" href="Cubical.Categories.Limits.Limits.html#1957" class="Bound">e</a><a id="2033" class="Symbol">)</a>
                                   <a id="2070" class="Symbol">(</a><a id="2071" href="Cubical.Categories.Limits.Limits.html#1933" class="Bound">coneOutPathP</a> <a id="2084" href="Cubical.Categories.Limits.Limits.html#1954" class="Bound">v</a> <a id="2086" href="Cubical.Categories.Limits.Limits.html#1981" class="Bound">j</a><a id="2087" class="Symbol">))</a>
                 <a id="2107" class="Symbol">(</a><a id="2108" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="2124" href="Cubical.Categories.Limits.Limits.html#1908" class="Bound">cc₁</a> <a id="2128" href="Cubical.Categories.Limits.Limits.html#1957" class="Bound">e</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="2148" href="Cubical.Categories.Limits.Limits.html#1920" class="Bound">cc₂</a> <a id="2152" href="Cubical.Categories.Limits.Limits.html#1957" class="Bound">e</a><a id="2153" class="Symbol">)</a> <a id="2155" href="Cubical.Categories.Limits.Limits.html#1946" class="Bound">i</a>

  <a id="2160" href="Cubical.Categories.Limits.Limits.html#2160" class="Function">conePathPOb</a> <a id="2172" class="Symbol">:</a> <a id="2174" class="Symbol">{</a><a id="2175" href="Cubical.Categories.Limits.Limits.html#2175" class="Bound">D</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2187" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="2189" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="2190" class="Symbol">}</a> <a id="2192" class="Symbol">{</a><a id="2193" href="Cubical.Categories.Limits.Limits.html#2193" class="Bound">c</a> <a id="2195" href="Cubical.Categories.Limits.Limits.html#2195" class="Bound">c&#39;</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2203" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Cubical.Categories.Limits.Limits.html#2207" class="Bound">c1</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="2217" href="Cubical.Categories.Limits.Limits.html#2175" class="Bound">D</a> <a id="2219" href="Cubical.Categories.Limits.Limits.html#2193" class="Bound">c</a><a id="2220" class="Symbol">}</a> <a id="2222" class="Symbol">{</a><a id="2223" href="Cubical.Categories.Limits.Limits.html#2223" class="Bound">c2</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="2233" href="Cubical.Categories.Limits.Limits.html#2175" class="Bound">D</a> <a id="2235" href="Cubical.Categories.Limits.Limits.html#2195" class="Bound">c&#39;</a><a id="2237" class="Symbol">}</a> <a id="2239" class="Symbol">{</a><a id="2240" href="Cubical.Categories.Limits.Limits.html#2240" class="Bound">p</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Cubical.Categories.Limits.Limits.html#2193" class="Bound">c</a> <a id="2246" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2248" href="Cubical.Categories.Limits.Limits.html#2195" class="Bound">c&#39;</a><a id="2250" class="Symbol">}</a>
            <a id="2264" class="Symbol">→</a> <a id="2266" class="Symbol">(∀</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Cubical.Categories.Limits.Limits.html#2270" class="Bound">v</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2277" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="2278" class="Symbol">)</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2288" class="Symbol">(λ</a> <a id="2291" href="Cubical.Categories.Limits.Limits.html#2291" class="Bound">i</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="2297" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2299" href="Cubical.Categories.Limits.Limits.html#2240" class="Bound">p</a> <a id="2301" href="Cubical.Categories.Limits.Limits.html#2291" class="Bound">i</a> <a id="2303" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2305" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2310" href="Cubical.Categories.Limits.Limits.html#2175" class="Bound">D</a> <a id="2312" href="Cubical.Categories.Limits.Limits.html#2270" class="Bound">v</a> <a id="2314" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2315" class="Symbol">)</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="2326" href="Cubical.Categories.Limits.Limits.html#2207" class="Bound">c1</a> <a id="2329" href="Cubical.Categories.Limits.Limits.html#2270" class="Bound">v</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="2341" href="Cubical.Categories.Limits.Limits.html#2223" class="Bound">c2</a> <a id="2344" href="Cubical.Categories.Limits.Limits.html#2270" class="Bound">v</a><a id="2345" class="Symbol">))</a>
            <a id="2360" class="Symbol">→</a> <a id="2362" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2368" class="Symbol">(λ</a> <a id="2371" href="Cubical.Categories.Limits.Limits.html#2371" class="Bound">i</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="2380" href="Cubical.Categories.Limits.Limits.html#2175" class="Bound">D</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Cubical.Categories.Limits.Limits.html#2240" class="Bound">p</a> <a id="2385" href="Cubical.Categories.Limits.Limits.html#2371" class="Bound">i</a><a id="2386" class="Symbol">))</a> <a id="2389" href="Cubical.Categories.Limits.Limits.html#2207" class="Bound">c1</a> <a id="2392" href="Cubical.Categories.Limits.Limits.html#2223" class="Bound">c2</a>
  <a id="2397" href="Cubical.Categories.Limits.Limits.html#2160" class="Function">conePathPOb</a> <a id="2409" href="Cubical.Categories.Limits.Limits.html#2409" class="Bound">coneOutPathP</a> <a id="2422" class="Symbol">=</a> <a id="2424" href="Cubical.Categories.Limits.Limits.html#1538" class="Function">conePathP</a> <a id="2434" class="Symbol">{</a><a id="2435" class="Argument">p</a> <a id="2437" class="Symbol">=</a> <a id="2439" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2443" class="Symbol">}</a> <a id="2445" href="Cubical.Categories.Limits.Limits.html#2409" class="Bound">coneOutPathP</a>

  <a id="2461" href="Cubical.Categories.Limits.Limits.html#2461" class="Function">conePathPDiag</a> <a id="2475" class="Symbol">:</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Cubical.Categories.Limits.Limits.html#2478" class="Bound">D₁</a> <a id="2481" href="Cubical.Categories.Limits.Limits.html#2481" class="Bound">D₂</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2494" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="2496" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="2497" class="Symbol">}</a> <a id="2499" class="Symbol">{</a><a id="2500" href="Cubical.Categories.Limits.Limits.html#2500" class="Bound">c</a> <a id="2502" class="Symbol">:</a> <a id="2504" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2507" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="2508" class="Symbol">}</a> <a id="2510" class="Symbol">{</a><a id="2511" href="Cubical.Categories.Limits.Limits.html#2511" class="Bound">cc₁</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="2522" href="Cubical.Categories.Limits.Limits.html#2478" class="Bound">D₁</a> <a id="2525" href="Cubical.Categories.Limits.Limits.html#2500" class="Bound">c</a><a id="2526" class="Symbol">}</a> <a id="2528" class="Symbol">{</a><a id="2529" href="Cubical.Categories.Limits.Limits.html#2529" class="Bound">cc₂</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="2540" href="Cubical.Categories.Limits.Limits.html#2481" class="Bound">D₂</a> <a id="2543" href="Cubical.Categories.Limits.Limits.html#2500" class="Bound">c</a><a id="2544" class="Symbol">}</a> <a id="2546" class="Symbol">{</a><a id="2547" href="Cubical.Categories.Limits.Limits.html#2547" class="Bound">p</a> <a id="2549" class="Symbol">:</a> <a id="2551" href="Cubical.Categories.Limits.Limits.html#2478" class="Bound">D₁</a> <a id="2554" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2556" href="Cubical.Categories.Limits.Limits.html#2481" class="Bound">D₂</a><a id="2558" class="Symbol">}</a>
                <a id="2576" class="Symbol">→</a> <a id="2578" class="Symbol">(∀</a> <a id="2581" href="Cubical.Categories.Limits.Limits.html#2581" class="Bound">v</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2591" class="Symbol">(λ</a> <a id="2594" href="Cubical.Categories.Limits.Limits.html#2594" class="Bound">i</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="2600" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2602" href="Cubical.Categories.Limits.Limits.html#2500" class="Bound">c</a> <a id="2604" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2606" href="Cubical.Categories.Limits.Limits.html#2547" class="Bound">p</a> <a id="2608" href="Cubical.Categories.Limits.Limits.html#2594" class="Bound">i</a> <a id="2610" class="Symbol">.</a><a id="2611" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2616" href="Cubical.Categories.Limits.Limits.html#2581" class="Bound">v</a> <a id="2618" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Categories.Limits.Limits.html#2511" class="Bound">cc₁</a> <a id="2626" class="Symbol">.</a><a id="2627" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="2635" href="Cubical.Categories.Limits.Limits.html#2581" class="Bound">v</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Cubical.Categories.Limits.Limits.html#2529" class="Bound">cc₂</a> <a id="2643" class="Symbol">.</a><a id="2644" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="2652" href="Cubical.Categories.Limits.Limits.html#2581" class="Bound">v</a><a id="2653" class="Symbol">))</a>
                <a id="2672" class="Symbol">→</a> <a id="2674" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2680" class="Symbol">(λ</a> <a id="2683" href="Cubical.Categories.Limits.Limits.html#2683" class="Bound">i</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="2692" class="Symbol">(</a><a id="2693" href="Cubical.Categories.Limits.Limits.html#2547" class="Bound">p</a> <a id="2695" href="Cubical.Categories.Limits.Limits.html#2683" class="Bound">i</a><a id="2696" class="Symbol">)</a> <a id="2698" href="Cubical.Categories.Limits.Limits.html#2500" class="Bound">c</a><a id="2699" class="Symbol">)</a> <a id="2701" href="Cubical.Categories.Limits.Limits.html#2511" class="Bound">cc₁</a> <a id="2705" href="Cubical.Categories.Limits.Limits.html#2529" class="Bound">cc₂</a>
  <a id="2711" href="Cubical.Categories.Limits.Limits.html#2461" class="Function">conePathPDiag</a> <a id="2725" href="Cubical.Categories.Limits.Limits.html#2725" class="Bound">coneOutPathP</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Cubical.Categories.Limits.Limits.html#1538" class="Function">conePathP</a> <a id="2750" class="Symbol">{</a><a id="2751" class="Argument">q</a> <a id="2753" class="Symbol">=</a> <a id="2755" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2759" class="Symbol">}</a> <a id="2761" href="Cubical.Categories.Limits.Limits.html#2725" class="Bound">coneOutPathP</a>


  <a id="2778" class="Comment">-- TODO: can we automate this a bit?</a>
  <a id="2817" href="Cubical.Categories.Limits.Limits.html#2817" class="Function">isSetCone</a> <a id="2827" class="Symbol">:</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Cubical.Categories.Limits.Limits.html#2830" class="Bound">D</a> <a id="2832" class="Symbol">:</a> <a id="2834" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2842" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="2844" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="2845" class="Symbol">)</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.Categories.Limits.Limits.html#2848" class="Bound">c</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="2855" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="2872" href="Cubical.Categories.Limits.Limits.html#2830" class="Bound">D</a> <a id="2874" href="Cubical.Categories.Limits.Limits.html#2848" class="Bound">c</a><a id="2875" class="Symbol">)</a>
  <a id="2879" href="Cubical.Categories.Limits.Limits.html#2817" class="Function">isSetCone</a> <a id="2889" href="Cubical.Categories.Limits.Limits.html#2889" class="Bound">D</a> <a id="2891" href="Cubical.Categories.Limits.Limits.html#2891" class="Bound">c</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a> <a id="2908" href="Cubical.Categories.Limits.Limits.html#3274" class="Function">toConeΣ</a> <a id="2916" href="Cubical.Categories.Limits.Limits.html#3378" class="Function">fromConeΣ</a> <a id="2926" class="Symbol">(λ</a> <a id="2929" href="Cubical.Categories.Limits.Limits.html#2929" class="Bound">_</a> <a id="2931" class="Symbol">→</a> <a id="2933" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2937" class="Symbol">)</a>
                               <a id="2970" class="Symbol">(</a><a id="2971" href="Cubical.Foundations.HLevels.html#13473" class="Function">isSetΣSndProp</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="2993" class="Symbol">(λ</a> <a id="2996" href="Cubical.Categories.Limits.Limits.html#2996" class="Bound">_</a> <a id="2998" class="Symbol">→</a> <a id="3000" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3009" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="3010" class="Symbol">))</a>
                                              <a id="3059" class="Symbol">(λ</a> <a id="3062" href="Cubical.Categories.Limits.Limits.html#3062" class="Bound">_</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a> <a id="3083" class="Symbol">(λ</a> <a id="3086" href="Cubical.Categories.Limits.Limits.html#3086" class="Bound">_</a> <a id="3088" href="Cubical.Categories.Limits.Limits.html#3088" class="Bound">_</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3100" class="Symbol">(λ</a> <a id="3103" href="Cubical.Categories.Limits.Limits.html#3103" class="Bound">_</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3116" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3118" class="Symbol">_</a> <a id="3120" class="Symbol">_))))</a>
    <a id="3130" class="Keyword">where</a>
    <a id="3140" href="Cubical.Categories.Limits.Limits.html#3140" class="Function">ConeΣ</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3151" href="Cubical.Categories.Limits.Limits.html#3151" class="Bound">f</a> <a id="3153" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3155" class="Symbol">((</a><a id="3157" href="Cubical.Categories.Limits.Limits.html#3157" class="Bound">v</a> <a id="3159" class="Symbol">:</a> <a id="3161" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="3164" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="3165" class="Symbol">)</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3171" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3173" href="Cubical.Categories.Limits.Limits.html#2891" class="Bound">c</a> <a id="3175" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3177" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3182" href="Cubical.Categories.Limits.Limits.html#2889" class="Bound">D</a> <a id="3184" href="Cubical.Categories.Limits.Limits.html#3157" class="Bound">v</a> <a id="3186" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3187" class="Symbol">)</a> <a id="3189" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
               <a id="3206" class="Symbol">({</a><a id="3208" href="Cubical.Categories.Limits.Limits.html#3208" class="Bound">u</a> <a id="3210" href="Cubical.Categories.Limits.Limits.html#3210" class="Bound">v</a> <a id="3212" class="Symbol">:</a> <a id="3214" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="3217" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="3218" class="Symbol">}</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Categories.Limits.Limits.html#3221" class="Bound">e</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="3227" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3229" href="Cubical.Categories.Limits.Limits.html#3208" class="Bound">u</a> <a id="3231" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3233" href="Cubical.Categories.Limits.Limits.html#3210" class="Bound">v</a> <a id="3235" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3236" class="Symbol">)</a> <a id="3238" class="Symbol">→</a> <a id="3240" href="Cubical.Categories.Limits.Limits.html#3151" class="Bound">f</a> <a id="3242" href="Cubical.Categories.Limits.Limits.html#3208" class="Bound">u</a> <a id="3244" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3247" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3249" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3251" href="Cubical.Categories.Limits.Limits.html#2889" class="Bound">D</a> <a id="3253" class="Symbol">.</a><a id="3254" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3260" href="Cubical.Categories.Limits.Limits.html#3221" class="Bound">e</a> <a id="3262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3264" href="Cubical.Categories.Limits.Limits.html#3151" class="Bound">f</a> <a id="3266" href="Cubical.Categories.Limits.Limits.html#3210" class="Bound">v</a><a id="3267" class="Symbol">)</a>

    <a id="3274" href="Cubical.Categories.Limits.Limits.html#3274" class="Function">toConeΣ</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="3289" href="Cubical.Categories.Limits.Limits.html#2889" class="Bound">D</a> <a id="3291" href="Cubical.Categories.Limits.Limits.html#2891" class="Bound">c</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="Cubical.Categories.Limits.Limits.html#3140" class="Function">ConeΣ</a>
    <a id="3305" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Cubical.Categories.Limits.Limits.html#3274" class="Function">toConeΣ</a> <a id="3318" href="Cubical.Categories.Limits.Limits.html#3318" class="Bound">x</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="3331" href="Cubical.Categories.Limits.Limits.html#3318" class="Bound">x</a>
    <a id="3337" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Cubical.Categories.Limits.Limits.html#3274" class="Function">toConeΣ</a> <a id="3350" href="Cubical.Categories.Limits.Limits.html#3350" class="Bound">x</a><a id="3351" class="Symbol">)</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="3371" href="Cubical.Categories.Limits.Limits.html#3350" class="Bound">x</a>

    <a id="3378" href="Cubical.Categories.Limits.Limits.html#3378" class="Function">fromConeΣ</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="Cubical.Categories.Limits.Limits.html#3140" class="Function">ConeΣ</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="3403" href="Cubical.Categories.Limits.Limits.html#2889" class="Bound">D</a> <a id="3405" href="Cubical.Categories.Limits.Limits.html#2891" class="Bound">c</a>
    <a id="3411" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Cubical.Categories.Limits.Limits.html#3378" class="Function">fromConeΣ</a> <a id="3430" href="Cubical.Categories.Limits.Limits.html#3430" class="Bound">x</a><a id="3431" class="Symbol">)</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3439" href="Cubical.Categories.Limits.Limits.html#3430" class="Bound">x</a>
    <a id="3445" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Cubical.Categories.Limits.Limits.html#3378" class="Function">fromConeΣ</a> <a id="3472" href="Cubical.Categories.Limits.Limits.html#3472" class="Bound">x</a><a id="3473" class="Symbol">)</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3481" href="Cubical.Categories.Limits.Limits.html#3472" class="Bound">x</a>

  <a id="3486" href="Cubical.Categories.Limits.Limits.html#3486" class="Function">preCompCone</a> <a id="3498" class="Symbol">:</a> <a id="3500" class="Symbol">{</a><a id="3501" href="Cubical.Categories.Limits.Limits.html#3501" class="Bound">c1</a> <a id="3504" href="Cubical.Categories.Limits.Limits.html#3504" class="Bound">c2</a> <a id="3507" class="Symbol">:</a> <a id="3509" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="3512" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="3513" class="Symbol">}</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Cubical.Categories.Limits.Limits.html#3516" class="Bound">f</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3522" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3524" href="Cubical.Categories.Limits.Limits.html#3501" class="Bound">c1</a> <a id="3527" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3529" href="Cubical.Categories.Limits.Limits.html#3504" class="Bound">c2</a> <a id="3532" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3533" class="Symbol">)</a> <a id="3535" class="Symbol">{</a><a id="3536" href="Cubical.Categories.Limits.Limits.html#3536" class="Bound">D</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3548" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="3550" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="3551" class="Symbol">}</a>
              <a id="3567" class="Symbol">→</a> <a id="3569" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="3574" href="Cubical.Categories.Limits.Limits.html#3536" class="Bound">D</a> <a id="3576" href="Cubical.Categories.Limits.Limits.html#3504" class="Bound">c2</a> <a id="3579" class="Symbol">→</a> <a id="3581" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="3586" href="Cubical.Categories.Limits.Limits.html#3536" class="Bound">D</a> <a id="3588" href="Cubical.Categories.Limits.Limits.html#3501" class="Bound">c1</a>
  <a id="3593" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Cubical.Categories.Limits.Limits.html#3486" class="Function">preCompCone</a> <a id="3614" href="Cubical.Categories.Limits.Limits.html#3614" class="Bound">f</a> <a id="3616" href="Cubical.Categories.Limits.Limits.html#3616" class="Bound">cc</a><a id="3618" class="Symbol">)</a> <a id="3620" href="Cubical.Categories.Limits.Limits.html#3620" class="Bound">v</a> <a id="3622" class="Symbol">=</a> <a id="3624" href="Cubical.Categories.Limits.Limits.html#3614" class="Bound">f</a> <a id="3626" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3629" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3631" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3633" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="3641" href="Cubical.Categories.Limits.Limits.html#3616" class="Bound">cc</a> <a id="3644" href="Cubical.Categories.Limits.Limits.html#3620" class="Bound">v</a>
  <a id="3648" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="3664" class="Symbol">(</a><a id="3665" href="Cubical.Categories.Limits.Limits.html#3486" class="Function">preCompCone</a> <a id="3677" href="Cubical.Categories.Limits.Limits.html#3677" class="Bound">f</a> <a id="3679" href="Cubical.Categories.Limits.Limits.html#3679" class="Bound">cc</a><a id="3681" class="Symbol">)</a> <a id="3683" href="Cubical.Categories.Limits.Limits.html#3683" class="Bound">e</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3694" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3696" class="Symbol">_</a> <a id="3698" class="Symbol">_</a> <a id="3700" class="Symbol">_</a>
                                       <a id="3741" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3743" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3748" class="Symbol">(λ</a> <a id="3751" href="Cubical.Categories.Limits.Limits.html#3751" class="Bound">x</a> <a id="3753" class="Symbol">→</a> <a id="3755" href="Cubical.Categories.Limits.Limits.html#3677" class="Bound">f</a> <a id="3757" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="3760" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3762" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="3764" href="Cubical.Categories.Limits.Limits.html#3751" class="Bound">x</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="3784" href="Cubical.Categories.Limits.Limits.html#3679" class="Bound">cc</a> <a id="3787" href="Cubical.Categories.Limits.Limits.html#3683" class="Bound">e</a><a id="3788" class="Symbol">)</a>

  <a id="3793" href="Cubical.Categories.Limits.Limits.html#3793" class="Function Operator">_★_</a> <a id="3797" class="Symbol">:</a> <a id="3799" class="Symbol">{</a><a id="3800" href="Cubical.Categories.Limits.Limits.html#3800" class="Bound">c1</a> <a id="3803" href="Cubical.Categories.Limits.Limits.html#3803" class="Bound">c2</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="3811" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="3812" class="Symbol">}</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Cubical.Categories.Limits.Limits.html#3815" class="Bound">f</a> <a id="3817" class="Symbol">:</a> <a id="3819" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="3821" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="3823" href="Cubical.Categories.Limits.Limits.html#3800" class="Bound">c1</a> <a id="3826" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="3828" href="Cubical.Categories.Limits.Limits.html#3803" class="Bound">c2</a> <a id="3831" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="3832" class="Symbol">)</a> <a id="3834" class="Symbol">{</a><a id="3835" href="Cubical.Categories.Limits.Limits.html#3835" class="Bound">D</a> <a id="3837" class="Symbol">:</a> <a id="3839" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3847" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="3849" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="3850" class="Symbol">}</a> <a id="3852" class="Symbol">→</a> <a id="3854" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="3859" href="Cubical.Categories.Limits.Limits.html#3835" class="Bound">D</a> <a id="3861" href="Cubical.Categories.Limits.Limits.html#3803" class="Bound">c2</a> <a id="3864" class="Symbol">→</a> <a id="3866" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="3871" href="Cubical.Categories.Limits.Limits.html#3835" class="Bound">D</a> <a id="3873" href="Cubical.Categories.Limits.Limits.html#3800" class="Bound">c1</a>
  <a id="3878" href="Cubical.Categories.Limits.Limits.html#3793" class="Function Operator">_★_</a> <a id="3882" class="Symbol">=</a> <a id="3884" href="Cubical.Categories.Limits.Limits.html#3486" class="Function">preCompCone</a>

  <a id="3899" href="Cubical.Categories.Limits.Limits.html#3899" class="Function">natTransPostCompCone</a> <a id="3920" class="Symbol">:</a> <a id="3922" class="Symbol">{</a><a id="3923" href="Cubical.Categories.Limits.Limits.html#3923" class="Bound">c</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="3930" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="3931" class="Symbol">}</a> <a id="3933" class="Symbol">{</a><a id="3934" href="Cubical.Categories.Limits.Limits.html#3934" class="Bound">D₁</a> <a id="3937" href="Cubical.Categories.Limits.Limits.html#3937" class="Bound">D₂</a> <a id="3940" class="Symbol">:</a> <a id="3942" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3950" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="3952" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="3953" class="Symbol">}</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Categories.Limits.Limits.html#3956" class="Bound">α</a> <a id="3958" class="Symbol">:</a> <a id="3960" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="3969" href="Cubical.Categories.Limits.Limits.html#3934" class="Bound">D₁</a> <a id="3972" href="Cubical.Categories.Limits.Limits.html#3937" class="Bound">D₂</a><a id="3974" class="Symbol">)</a>
                       <a id="3999" class="Symbol">→</a> <a id="4001" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="4006" href="Cubical.Categories.Limits.Limits.html#3934" class="Bound">D₁</a> <a id="4009" href="Cubical.Categories.Limits.Limits.html#3923" class="Bound">c</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="4018" href="Cubical.Categories.Limits.Limits.html#3937" class="Bound">D₂</a> <a id="4021" href="Cubical.Categories.Limits.Limits.html#3923" class="Bound">c</a>
  <a id="4025" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.Categories.Limits.Limits.html#3899" class="Function">natTransPostCompCone</a> <a id="4055" href="Cubical.Categories.Limits.Limits.html#4055" class="Bound">α</a> <a id="4057" href="Cubical.Categories.Limits.Limits.html#4057" class="Bound">cc</a><a id="4059" class="Symbol">)</a> <a id="4061" href="Cubical.Categories.Limits.Limits.html#4061" class="Bound">u</a> <a id="4063" class="Symbol">=</a> <a id="4065" href="Cubical.Categories.Limits.Limits.html#4057" class="Bound">cc</a> <a id="4068" class="Symbol">.</a><a id="4069" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4077" href="Cubical.Categories.Limits.Limits.html#4061" class="Bound">u</a> <a id="4079" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4082" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4084" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4086" href="Cubical.Categories.Limits.Limits.html#4055" class="Bound">α</a> <a id="4088" class="Symbol">.</a><a id="4089" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4094" href="Cubical.Categories.Limits.Limits.html#4061" class="Bound">u</a>
  <a id="4098" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="4114" class="Symbol">(</a><a id="4115" href="Cubical.Categories.Limits.Limits.html#3899" class="Function">natTransPostCompCone</a> <a id="4136" class="Symbol">{</a><a id="4137" class="Argument">D₁</a> <a id="4140" class="Symbol">=</a> <a id="4142" href="Cubical.Categories.Limits.Limits.html#4142" class="Bound">D₁</a><a id="4144" class="Symbol">}</a> <a id="4146" class="Symbol">{</a><a id="4147" class="Argument">D₂</a> <a id="4150" class="Symbol">=</a> <a id="4152" href="Cubical.Categories.Limits.Limits.html#4152" class="Bound">D₂</a><a id="4154" class="Symbol">}</a> <a id="4156" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4158" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a><a id="4160" class="Symbol">)</a> <a id="4162" class="Symbol">{</a><a id="4163" class="Argument">u</a> <a id="4165" class="Symbol">=</a> <a id="4167" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a><a id="4168" class="Symbol">}</a> <a id="4170" class="Symbol">{</a><a id="4171" class="Argument">v</a> <a id="4173" class="Symbol">=</a> <a id="4175" href="Cubical.Categories.Limits.Limits.html#4175" class="Bound">v</a><a id="4176" class="Symbol">}</a>  <a id="4179" href="Cubical.Categories.Limits.Limits.html#4179" class="Bound">e</a> <a id="4181" class="Symbol">=</a>
      <a id="4189" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a> <a id="4192" class="Symbol">.</a><a id="4193" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4201" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a> <a id="4203" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4206" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4208" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4210" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4212" class="Symbol">.</a><a id="4213" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4218" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a> <a id="4220" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4223" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4225" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4227" href="Cubical.Categories.Limits.Limits.html#4152" class="Bound">D₂</a> <a id="4230" class="Symbol">.</a><a id="4231" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4237" href="Cubical.Categories.Limits.Limits.html#4179" class="Bound">e</a>
    <a id="4243" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4246" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4253" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4255" class="Symbol">_</a> <a id="4257" class="Symbol">_</a> <a id="4259" class="Symbol">_</a> <a id="4261" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4269" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a> <a id="4272" class="Symbol">.</a><a id="4273" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4281" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a> <a id="4283" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4286" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4288" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4293" class="Symbol">.</a><a id="4294" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4299" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a> <a id="4301" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4304" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4306" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4308" href="Cubical.Categories.Limits.Limits.html#4152" class="Bound">D₂</a> <a id="4311" class="Symbol">.</a><a id="4312" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4318" href="Cubical.Categories.Limits.Limits.html#4179" class="Bound">e</a><a id="4319" class="Symbol">)</a>
    <a id="4325" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4333" class="Symbol">(λ</a> <a id="4336" href="Cubical.Categories.Limits.Limits.html#4336" class="Bound">x</a> <a id="4338" class="Symbol">→</a> <a id="4340" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a> <a id="4343" class="Symbol">.</a><a id="4344" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4352" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a> <a id="4354" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4357" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4359" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4361" href="Cubical.Categories.Limits.Limits.html#4336" class="Bound">x</a><a id="4362" class="Symbol">)</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4372" class="Symbol">.</a><a id="4373" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="4379" href="Cubical.Categories.Limits.Limits.html#4179" class="Bound">e</a><a id="4380" class="Symbol">))</a> <a id="4383" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4391" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a> <a id="4394" class="Symbol">.</a><a id="4395" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4403" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a> <a id="4405" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4408" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4410" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4412" class="Symbol">(</a><a id="4413" href="Cubical.Categories.Limits.Limits.html#4142" class="Bound">D₁</a> <a id="4416" class="Symbol">.</a><a id="4417" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4423" href="Cubical.Categories.Limits.Limits.html#4179" class="Bound">e</a> <a id="4425" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4428" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4430" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4432" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4434" class="Symbol">.</a><a id="4435" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4440" href="Cubical.Categories.Limits.Limits.html#4175" class="Bound">v</a><a id="4441" class="Symbol">)</a>
    <a id="4447" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4450" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4462" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4464" class="Symbol">_</a> <a id="4466" class="Symbol">_</a> <a id="4468" class="Symbol">_)</a> <a id="4471" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4479" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a> <a id="4482" class="Symbol">.</a><a id="4483" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4491" href="Cubical.Categories.Limits.Limits.html#4167" class="Bound">u</a> <a id="4493" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4496" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4498" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4500" href="Cubical.Categories.Limits.Limits.html#4142" class="Bound">D₁</a> <a id="4503" class="Symbol">.</a><a id="4504" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4510" href="Cubical.Categories.Limits.Limits.html#4179" class="Bound">e</a> <a id="4512" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4515" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4517" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4519" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4521" class="Symbol">.</a><a id="4522" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4527" href="Cubical.Categories.Limits.Limits.html#4175" class="Bound">v</a>
    <a id="4533" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4536" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4541" class="Symbol">(λ</a> <a id="4544" href="Cubical.Categories.Limits.Limits.html#4544" class="Bound">x</a> <a id="4546" class="Symbol">→</a> <a id="4548" href="Cubical.Categories.Limits.Limits.html#4544" class="Bound">x</a> <a id="4550" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4553" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4555" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4557" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4559" class="Symbol">.</a><a id="4560" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4565" href="Cubical.Categories.Limits.Limits.html#4175" class="Bound">v</a><a id="4566" class="Symbol">)</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a> <a id="4572" class="Symbol">.</a><a id="4573" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="4589" href="Cubical.Categories.Limits.Limits.html#4179" class="Bound">e</a><a id="4590" class="Symbol">)</a> <a id="4592" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4600" href="Cubical.Categories.Limits.Limits.html#4158" class="Bound">cc</a> <a id="4603" class="Symbol">.</a><a id="4604" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4612" href="Cubical.Categories.Limits.Limits.html#4175" class="Bound">v</a> <a id="4614" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4617" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4619" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4621" href="Cubical.Categories.Limits.Limits.html#4156" class="Bound">α</a> <a id="4623" class="Symbol">.</a><a id="4624" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4629" href="Cubical.Categories.Limits.Limits.html#4175" class="Bound">v</a> <a id="4631" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="4636" href="Cubical.Categories.Limits.Limits.html#4636" class="Function Operator">_★ₙₜ_</a> <a id="4642" class="Symbol">:</a> <a id="4644" class="Symbol">{</a><a id="4645" href="Cubical.Categories.Limits.Limits.html#4645" class="Bound">c</a> <a id="4647" class="Symbol">:</a> <a id="4649" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4652" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="4653" class="Symbol">}</a> <a id="4655" class="Symbol">{</a><a id="4656" href="Cubical.Categories.Limits.Limits.html#4656" class="Bound">D₁</a> <a id="4659" href="Cubical.Categories.Limits.Limits.html#4659" class="Bound">D₂</a> <a id="4662" class="Symbol">:</a> <a id="4664" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4672" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="4674" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="4675" class="Symbol">}</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="4684" href="Cubical.Categories.Limits.Limits.html#4656" class="Bound">D₁</a> <a id="4687" href="Cubical.Categories.Limits.Limits.html#4645" class="Bound">c</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4700" href="Cubical.Categories.Limits.Limits.html#4656" class="Bound">D₁</a> <a id="4703" href="Cubical.Categories.Limits.Limits.html#4659" class="Bound">D₂</a> <a id="4706" class="Symbol">→</a> <a id="4708" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="4713" href="Cubical.Categories.Limits.Limits.html#4659" class="Bound">D₂</a> <a id="4716" href="Cubical.Categories.Limits.Limits.html#4645" class="Bound">c</a>
  <a id="4720" href="Cubical.Categories.Limits.Limits.html#4636" class="Function Operator">_★ₙₜ_</a> <a id="4726" class="Symbol">=</a> <a id="4728" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="4733" href="Cubical.Categories.Limits.Limits.html#3899" class="Function">natTransPostCompCone</a>

  <a id="4757" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="4767" class="Symbol">:</a> <a id="4769" class="Symbol">{</a><a id="4770" href="Cubical.Categories.Limits.Limits.html#4770" class="Bound">c1</a> <a id="4773" href="Cubical.Categories.Limits.Limits.html#4773" class="Bound">c2</a> <a id="4776" class="Symbol">:</a> <a id="4778" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4781" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="4782" class="Symbol">}</a> <a id="4784" class="Symbol">{</a><a id="4785" href="Cubical.Categories.Limits.Limits.html#4785" class="Bound">D</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4797" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="4799" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="4800" class="Symbol">}</a>
              <a id="4816" class="Symbol">(</a><a id="4817" href="Cubical.Categories.Limits.Limits.html#4817" class="Bound">cc1</a> <a id="4821" class="Symbol">:</a> <a id="4823" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="4828" href="Cubical.Categories.Limits.Limits.html#4785" class="Bound">D</a> <a id="4830" href="Cubical.Categories.Limits.Limits.html#4770" class="Bound">c1</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Cubical.Categories.Limits.Limits.html#4835" class="Bound">cc2</a> <a id="4839" class="Symbol">:</a> <a id="4841" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="4846" href="Cubical.Categories.Limits.Limits.html#4785" class="Bound">D</a> <a id="4848" href="Cubical.Categories.Limits.Limits.html#4773" class="Bound">c2</a><a id="4850" class="Symbol">)</a>
            <a id="4864" class="Symbol">→</a> <a id="4866" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4868" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4870" href="Cubical.Categories.Limits.Limits.html#4770" class="Bound">c1</a> <a id="4873" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4875" href="Cubical.Categories.Limits.Limits.html#4773" class="Bound">c2</a> <a id="4878" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="4880" class="Symbol">→</a> <a id="4882" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4887" class="Symbol">(</a><a id="4888" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4894" href="Cubical.Categories.Limits.Limits.html#687" class="Bound">ℓJ</a> <a id="4897" href="Cubical.Categories.Limits.Limits.html#697" class="Bound">ℓC&#39;</a><a id="4900" class="Symbol">)</a>
  <a id="4904" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="4914" href="Cubical.Categories.Limits.Limits.html#4914" class="Bound">cc1</a> <a id="4918" href="Cubical.Categories.Limits.Limits.html#4918" class="Bound">cc2</a> <a id="4922" href="Cubical.Categories.Limits.Limits.html#4922" class="Bound">f</a> <a id="4924" class="Symbol">=</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Cubical.Categories.Limits.Limits.html#4927" class="Bound">v</a> <a id="4929" class="Symbol">:</a> <a id="4931" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="4934" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="4935" class="Symbol">)</a> <a id="4937" class="Symbol">→</a> <a id="4939" href="Cubical.Categories.Limits.Limits.html#4922" class="Bound">f</a> <a id="4941" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4944" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="4946" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4948" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4956" href="Cubical.Categories.Limits.Limits.html#4918" class="Bound">cc2</a> <a id="4960" href="Cubical.Categories.Limits.Limits.html#4927" class="Bound">v</a> <a id="4962" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4964" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="4972" href="Cubical.Categories.Limits.Limits.html#4914" class="Bound">cc1</a> <a id="4976" href="Cubical.Categories.Limits.Limits.html#4927" class="Bound">v</a>

  <a id="4981" href="Cubical.Categories.Limits.Limits.html#4981" class="Function">isPropIsConeMor</a> <a id="4997" class="Symbol">:</a> <a id="4999" class="Symbol">{</a><a id="5000" href="Cubical.Categories.Limits.Limits.html#5000" class="Bound">c1</a> <a id="5003" href="Cubical.Categories.Limits.Limits.html#5003" class="Bound">c2</a> <a id="5006" class="Symbol">:</a> <a id="5008" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5011" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5012" class="Symbol">}</a> <a id="5014" class="Symbol">{</a><a id="5015" href="Cubical.Categories.Limits.Limits.html#5015" class="Bound">D</a> <a id="5017" class="Symbol">:</a> <a id="5019" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5027" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="5029" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5030" class="Symbol">}</a>
                    <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Categories.Limits.Limits.html#5053" class="Bound">cc1</a> <a id="5057" class="Symbol">:</a> <a id="5059" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5064" href="Cubical.Categories.Limits.Limits.html#5015" class="Bound">D</a> <a id="5066" href="Cubical.Categories.Limits.Limits.html#5000" class="Bound">c1</a><a id="5068" class="Symbol">)</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Cubical.Categories.Limits.Limits.html#5071" class="Bound">cc2</a> <a id="5075" class="Symbol">:</a> <a id="5077" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5082" href="Cubical.Categories.Limits.Limits.html#5015" class="Bound">D</a> <a id="5084" href="Cubical.Categories.Limits.Limits.html#5003" class="Bound">c2</a><a id="5086" class="Symbol">)</a> <a id="5088" class="Symbol">(</a><a id="5089" href="Cubical.Categories.Limits.Limits.html#5089" class="Bound">f</a> <a id="5091" class="Symbol">:</a> <a id="5093" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5095" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5097" href="Cubical.Categories.Limits.Limits.html#5000" class="Bound">c1</a> <a id="5100" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5102" href="Cubical.Categories.Limits.Limits.html#5003" class="Bound">c2</a> <a id="5105" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5106" class="Symbol">)</a>
                  <a id="5126" class="Symbol">→</a> <a id="5128" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5135" class="Symbol">(</a><a id="5136" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="5146" href="Cubical.Categories.Limits.Limits.html#5053" class="Bound">cc1</a> <a id="5150" href="Cubical.Categories.Limits.Limits.html#5071" class="Bound">cc2</a> <a id="5154" href="Cubical.Categories.Limits.Limits.html#5089" class="Bound">f</a><a id="5155" class="Symbol">)</a>
  <a id="5159" href="Cubical.Categories.Limits.Limits.html#4981" class="Function">isPropIsConeMor</a> <a id="5175" href="Cubical.Categories.Limits.Limits.html#5175" class="Bound">cc1</a> <a id="5179" href="Cubical.Categories.Limits.Limits.html#5179" class="Bound">cc2</a> <a id="5183" href="Cubical.Categories.Limits.Limits.html#5183" class="Bound">f</a> <a id="5185" class="Symbol">=</a> <a id="5187" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="5195" class="Symbol">(λ</a> <a id="5198" href="Cubical.Categories.Limits.Limits.html#5198" class="Bound">_</a> <a id="5200" class="Symbol">→</a> <a id="5202" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="5211" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5213" class="Symbol">_</a> <a id="5215" class="Symbol">_)</a>

  <a id="5221" href="Cubical.Categories.Limits.Limits.html#5221" class="Function">isConeMorId</a> <a id="5233" class="Symbol">:</a> <a id="5235" class="Symbol">{</a><a id="5236" href="Cubical.Categories.Limits.Limits.html#5236" class="Bound">c</a> <a id="5238" class="Symbol">:</a> <a id="5240" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5243" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5244" class="Symbol">}</a> <a id="5246" class="Symbol">{</a><a id="5247" href="Cubical.Categories.Limits.Limits.html#5247" class="Bound">D</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5259" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="5261" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Cubical.Categories.Limits.Limits.html#5265" class="Bound">cc</a> <a id="5268" class="Symbol">:</a> <a id="5270" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5275" href="Cubical.Categories.Limits.Limits.html#5247" class="Bound">D</a> <a id="5277" href="Cubical.Categories.Limits.Limits.html#5236" class="Bound">c</a><a id="5278" class="Symbol">)</a>
              <a id="5294" class="Symbol">→</a> <a id="5296" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="5306" href="Cubical.Categories.Limits.Limits.html#5265" class="Bound">cc</a> <a id="5309" href="Cubical.Categories.Limits.Limits.html#5265" class="Bound">cc</a> <a id="5312" class="Symbol">(</a><a id="5313" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="5316" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5317" class="Symbol">)</a>
  <a id="5321" href="Cubical.Categories.Limits.Limits.html#5221" class="Function">isConeMorId</a> <a id="5333" class="Symbol">_</a> <a id="5335" class="Symbol">_</a> <a id="5337" class="Symbol">=</a> <a id="5339" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="5344" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5346" class="Symbol">_</a>

  <a id="5351" href="Cubical.Categories.Limits.Limits.html#5351" class="Function">isConeMorSeq</a> <a id="5364" class="Symbol">:</a> <a id="5366" class="Symbol">{</a><a id="5367" href="Cubical.Categories.Limits.Limits.html#5367" class="Bound">c1</a> <a id="5370" href="Cubical.Categories.Limits.Limits.html#5370" class="Bound">c2</a> <a id="5373" href="Cubical.Categories.Limits.Limits.html#5373" class="Bound">c3</a> <a id="5376" class="Symbol">:</a> <a id="5378" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5381" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5382" class="Symbol">}</a> <a id="5384" class="Symbol">{</a><a id="5385" href="Cubical.Categories.Limits.Limits.html#5385" class="Bound">D</a> <a id="5387" class="Symbol">:</a> <a id="5389" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5397" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="5399" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5400" class="Symbol">}</a>
                 <a id="5419" class="Symbol">(</a><a id="5420" href="Cubical.Categories.Limits.Limits.html#5420" class="Bound">cc1</a> <a id="5424" class="Symbol">:</a> <a id="5426" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5431" href="Cubical.Categories.Limits.Limits.html#5385" class="Bound">D</a> <a id="5433" href="Cubical.Categories.Limits.Limits.html#5367" class="Bound">c1</a><a id="5435" class="Symbol">)</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Cubical.Categories.Limits.Limits.html#5438" class="Bound">cc2</a> <a id="5442" class="Symbol">:</a> <a id="5444" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5449" href="Cubical.Categories.Limits.Limits.html#5385" class="Bound">D</a> <a id="5451" href="Cubical.Categories.Limits.Limits.html#5370" class="Bound">c2</a><a id="5453" class="Symbol">)</a> <a id="5455" class="Symbol">(</a><a id="5456" href="Cubical.Categories.Limits.Limits.html#5456" class="Bound">cc3</a>  <a id="5461" class="Symbol">:</a> <a id="5463" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5468" href="Cubical.Categories.Limits.Limits.html#5385" class="Bound">D</a> <a id="5470" href="Cubical.Categories.Limits.Limits.html#5373" class="Bound">c3</a><a id="5472" class="Symbol">)</a>
                 <a id="5491" class="Symbol">{</a><a id="5492" href="Cubical.Categories.Limits.Limits.html#5492" class="Bound">f</a> <a id="5494" class="Symbol">:</a> <a id="5496" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5498" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5500" href="Cubical.Categories.Limits.Limits.html#5367" class="Bound">c1</a> <a id="5503" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5505" href="Cubical.Categories.Limits.Limits.html#5370" class="Bound">c2</a> <a id="5508" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5509" class="Symbol">}</a> <a id="5511" class="Symbol">{</a><a id="5512" href="Cubical.Categories.Limits.Limits.html#5512" class="Bound">g</a> <a id="5514" class="Symbol">:</a> <a id="5516" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5518" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5520" href="Cubical.Categories.Limits.Limits.html#5370" class="Bound">c2</a> <a id="5523" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5525" href="Cubical.Categories.Limits.Limits.html#5373" class="Bound">c3</a> <a id="5528" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5529" class="Symbol">}</a>
               <a id="5546" class="Symbol">→</a> <a id="5548" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="5558" href="Cubical.Categories.Limits.Limits.html#5420" class="Bound">cc1</a> <a id="5562" href="Cubical.Categories.Limits.Limits.html#5438" class="Bound">cc2</a> <a id="5566" href="Cubical.Categories.Limits.Limits.html#5492" class="Bound">f</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="5580" href="Cubical.Categories.Limits.Limits.html#5438" class="Bound">cc2</a> <a id="5584" href="Cubical.Categories.Limits.Limits.html#5456" class="Bound">cc3</a> <a id="5588" href="Cubical.Categories.Limits.Limits.html#5512" class="Bound">g</a> <a id="5590" class="Symbol">→</a> <a id="5592" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="5602" href="Cubical.Categories.Limits.Limits.html#5420" class="Bound">cc1</a> <a id="5606" href="Cubical.Categories.Limits.Limits.html#5456" class="Bound">cc3</a> <a id="5610" class="Symbol">(</a><a id="5611" href="Cubical.Categories.Limits.Limits.html#5492" class="Bound">f</a> <a id="5613" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5616" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5618" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5620" href="Cubical.Categories.Limits.Limits.html#5512" class="Bound">g</a><a id="5621" class="Symbol">)</a>
  <a id="5625" href="Cubical.Categories.Limits.Limits.html#5351" class="Function">isConeMorSeq</a> <a id="5638" href="Cubical.Categories.Limits.Limits.html#5638" class="Bound">cc1</a> <a id="5642" href="Cubical.Categories.Limits.Limits.html#5642" class="Bound">cc2</a> <a id="5646" href="Cubical.Categories.Limits.Limits.html#5646" class="Bound">cc3</a> <a id="5650" class="Symbol">{</a><a id="5651" href="Cubical.Categories.Limits.Limits.html#5651" class="Bound">f</a><a id="5652" class="Symbol">}</a> <a id="5654" class="Symbol">{</a><a id="5655" href="Cubical.Categories.Limits.Limits.html#5655" class="Bound">g</a><a id="5656" class="Symbol">}</a> <a id="5658" href="Cubical.Categories.Limits.Limits.html#5658" class="Bound">isConeMorF</a> <a id="5669" href="Cubical.Categories.Limits.Limits.html#5669" class="Bound">isConeMorG</a> <a id="5680" href="Cubical.Categories.Limits.Limits.html#5680" class="Bound">v</a> <a id="5682" class="Symbol">=</a>
    <a id="5688" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5695" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5697" class="Symbol">_</a> <a id="5699" class="Symbol">_</a> <a id="5701" class="Symbol">_</a> <a id="5703" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5706" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5711" class="Symbol">(λ</a> <a id="5714" href="Cubical.Categories.Limits.Limits.html#5714" class="Bound">x</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Cubical.Categories.Limits.Limits.html#5651" class="Bound">f</a> <a id="5720" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="5723" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5725" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="5727" href="Cubical.Categories.Limits.Limits.html#5714" class="Bound">x</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Cubical.Categories.Limits.Limits.html#5669" class="Bound">isConeMorG</a> <a id="5742" href="Cubical.Categories.Limits.Limits.html#5680" class="Bound">v</a><a id="5743" class="Symbol">)</a> <a id="5745" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5748" href="Cubical.Categories.Limits.Limits.html#5658" class="Bound">isConeMorF</a> <a id="5759" href="Cubical.Categories.Limits.Limits.html#5680" class="Bound">v</a>

  <a id="5764" href="Cubical.Categories.Limits.Limits.html#5764" class="Function">preCompConeMor</a> <a id="5779" class="Symbol">:</a> <a id="5781" class="Symbol">{</a><a id="5782" href="Cubical.Categories.Limits.Limits.html#5782" class="Bound">c1</a> <a id="5785" href="Cubical.Categories.Limits.Limits.html#5785" class="Bound">c2</a> <a id="5788" class="Symbol">:</a> <a id="5790" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5793" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5794" class="Symbol">}</a> <a id="5796" class="Symbol">(</a><a id="5797" href="Cubical.Categories.Limits.Limits.html#5797" class="Bound">f</a> <a id="5799" class="Symbol">:</a> <a id="5801" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="5803" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5805" href="Cubical.Categories.Limits.Limits.html#5782" class="Bound">c1</a> <a id="5808" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5810" href="Cubical.Categories.Limits.Limits.html#5785" class="Bound">c2</a> <a id="5813" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5814" class="Symbol">)</a> <a id="5816" class="Symbol">{</a><a id="5817" href="Cubical.Categories.Limits.Limits.html#5817" class="Bound">D</a> <a id="5819" class="Symbol">:</a> <a id="5821" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5829" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="5831" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5832" class="Symbol">}</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.Categories.Limits.Limits.html#5835" class="Bound">cc</a> <a id="5838" class="Symbol">:</a> <a id="5840" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5845" href="Cubical.Categories.Limits.Limits.html#5817" class="Bound">D</a> <a id="5847" href="Cubical.Categories.Limits.Limits.html#5785" class="Bound">c2</a><a id="5849" class="Symbol">)</a>
                 <a id="5868" class="Symbol">→</a> <a id="5870" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Cubical.Categories.Limits.Limits.html#5797" class="Bound">f</a> <a id="5883" href="Cubical.Categories.Limits.Limits.html#3793" class="Function Operator">★</a> <a id="5885" href="Cubical.Categories.Limits.Limits.html#5835" class="Bound">cc</a><a id="5887" class="Symbol">)</a> <a id="5889" href="Cubical.Categories.Limits.Limits.html#5835" class="Bound">cc</a> <a id="5892" href="Cubical.Categories.Limits.Limits.html#5797" class="Bound">f</a>
  <a id="5896" href="Cubical.Categories.Limits.Limits.html#5764" class="Function">preCompConeMor</a> <a id="5911" href="Cubical.Categories.Limits.Limits.html#5911" class="Bound">f</a> <a id="5913" href="Cubical.Categories.Limits.Limits.html#5913" class="Bound">cc</a> <a id="5916" href="Cubical.Categories.Limits.Limits.html#5916" class="Bound">v</a> <a id="5918" class="Symbol">=</a> <a id="5920" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="5928" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="5938" class="Symbol">:</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.Categories.Limits.Limits.html#5941" class="Bound">D</a> <a id="5943" class="Symbol">:</a> <a id="5945" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5953" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="5955" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5956" class="Symbol">)</a> <a id="5958" class="Symbol">(</a><a id="5959" href="Cubical.Categories.Limits.Limits.html#5959" class="Bound">c0</a> <a id="5962" class="Symbol">:</a> <a id="5964" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5967" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="5968" class="Symbol">)</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5977" href="Cubical.Categories.Limits.Limits.html#5941" class="Bound">D</a> <a id="5979" href="Cubical.Categories.Limits.Limits.html#5959" class="Bound">c0</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5989" href="Cubical.Categories.Limits.Limits.html#822" class="Function">ℓ</a>
  <a id="5993" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="6003" href="Cubical.Categories.Limits.Limits.html#6003" class="Bound">D</a> <a id="6005" href="Cubical.Categories.Limits.Limits.html#6005" class="Bound">c0</a> <a id="6008" href="Cubical.Categories.Limits.Limits.html#6008" class="Bound">cc0</a> <a id="6012" class="Symbol">=</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Cubical.Categories.Limits.Limits.html#6015" class="Bound">c</a> <a id="6017" class="Symbol">:</a> <a id="6019" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6022" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="6023" class="Symbol">)</a> <a id="6025" class="Symbol">→</a> <a id="6027" class="Symbol">(</a><a id="6028" href="Cubical.Categories.Limits.Limits.html#6028" class="Bound">cc</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="6038" href="Cubical.Categories.Limits.Limits.html#6003" class="Bound">D</a> <a id="6040" href="Cubical.Categories.Limits.Limits.html#6015" class="Bound">c</a><a id="6041" class="Symbol">)</a>
                     <a id="6064" class="Symbol">→</a> <a id="6066" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="6070" href="Cubical.Categories.Limits.Limits.html#6070" class="Bound">f</a> <a id="6072" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="6074" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="6076" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6078" href="Cubical.Categories.Limits.Limits.html#6015" class="Bound">c</a> <a id="6080" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6082" href="Cubical.Categories.Limits.Limits.html#6005" class="Bound">c0</a> <a id="6085" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="6087" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="6089" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="6099" href="Cubical.Categories.Limits.Limits.html#6028" class="Bound">cc</a> <a id="6102" href="Cubical.Categories.Limits.Limits.html#6008" class="Bound">cc0</a> <a id="6106" href="Cubical.Categories.Limits.Limits.html#6070" class="Bound">f</a>

  <a id="6111" href="Cubical.Categories.Limits.Limits.html#6111" class="Function">isPropIsLimCone</a> <a id="6127" class="Symbol">:</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Cubical.Categories.Limits.Limits.html#6130" class="Bound">D</a> <a id="6132" class="Symbol">:</a> <a id="6134" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6142" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="6144" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="6145" class="Symbol">)</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Cubical.Categories.Limits.Limits.html#6148" class="Bound">c0</a> <a id="6151" class="Symbol">:</a> <a id="6153" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6156" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="6157" class="Symbol">)</a> <a id="6159" class="Symbol">(</a><a id="6160" href="Cubical.Categories.Limits.Limits.html#6160" class="Bound">cc0</a> <a id="6164" class="Symbol">:</a> <a id="6166" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="6171" href="Cubical.Categories.Limits.Limits.html#6130" class="Bound">D</a> <a id="6173" href="Cubical.Categories.Limits.Limits.html#6148" class="Bound">c0</a><a id="6175" class="Symbol">)</a>
                  <a id="6195" class="Symbol">→</a> <a id="6197" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="6215" href="Cubical.Categories.Limits.Limits.html#6130" class="Bound">D</a> <a id="6217" href="Cubical.Categories.Limits.Limits.html#6148" class="Bound">c0</a> <a id="6220" href="Cubical.Categories.Limits.Limits.html#6160" class="Bound">cc0</a><a id="6223" class="Symbol">)</a>
  <a id="6227" href="Cubical.Categories.Limits.Limits.html#6111" class="Function">isPropIsLimCone</a> <a id="6243" href="Cubical.Categories.Limits.Limits.html#6243" class="Bound">D</a> <a id="6245" href="Cubical.Categories.Limits.Limits.html#6245" class="Bound">c0</a> <a id="6248" href="Cubical.Categories.Limits.Limits.html#6248" class="Bound">cc0</a> <a id="6252" class="Symbol">=</a> <a id="6254" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="6263" class="Symbol">λ</a> <a id="6265" href="Cubical.Categories.Limits.Limits.html#6265" class="Bound">_</a> <a id="6267" href="Cubical.Categories.Limits.Limits.html#6267" class="Bound">_</a> <a id="6269" class="Symbol">→</a> <a id="6271" href="Cubical.Foundations.HLevels.html#11802" class="Function">isProp∃!</a>

  <a id="6283" href="Cubical.Categories.Limits.Limits.html#6283" class="Function">preCompUnique</a> <a id="6297" class="Symbol">:</a> <a id="6299" class="Symbol">{</a><a id="6300" href="Cubical.Categories.Limits.Limits.html#6300" class="Bound">c1</a> <a id="6303" href="Cubical.Categories.Limits.Limits.html#6303" class="Bound">c2</a> <a id="6306" class="Symbol">:</a> <a id="6308" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6311" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="6312" class="Symbol">}</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Cubical.Categories.Limits.Limits.html#6315" class="Bound">f</a> <a id="6317" class="Symbol">:</a> <a id="6319" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="6321" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6323" href="Cubical.Categories.Limits.Limits.html#6300" class="Bound">c1</a> <a id="6326" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6328" href="Cubical.Categories.Limits.Limits.html#6303" class="Bound">c2</a> <a id="6331" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6332" class="Symbol">)</a> <a id="6334" class="Symbol">{</a><a id="6335" href="Cubical.Categories.Limits.Limits.html#6335" class="Bound">D</a> <a id="6337" class="Symbol">:</a> <a id="6339" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6347" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="6349" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="6350" class="Symbol">}</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Cubical.Categories.Limits.Limits.html#6353" class="Bound">cc</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="6363" href="Cubical.Categories.Limits.Limits.html#6335" class="Bound">D</a> <a id="6365" href="Cubical.Categories.Limits.Limits.html#6303" class="Bound">c2</a><a id="6367" class="Symbol">)</a>
                <a id="6385" class="Symbol">→</a> <a id="6387" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="6397" href="Cubical.Categories.Limits.Limits.html#6335" class="Bound">D</a> <a id="6399" href="Cubical.Categories.Limits.Limits.html#6303" class="Bound">c2</a> <a id="6402" href="Cubical.Categories.Limits.Limits.html#6353" class="Bound">cc</a>
                <a id="6421" class="Symbol">→</a> <a id="6423" class="Symbol">∀</a> <a id="6425" class="Symbol">(</a><a id="6426" href="Cubical.Categories.Limits.Limits.html#6426" class="Bound">g</a> <a id="6428" class="Symbol">:</a> <a id="6430" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="6432" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6434" href="Cubical.Categories.Limits.Limits.html#6300" class="Bound">c1</a> <a id="6437" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6439" href="Cubical.Categories.Limits.Limits.html#6303" class="Bound">c2</a> <a id="6442" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6443" class="Symbol">)</a> <a id="6445" class="Symbol">→</a> <a id="6447" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="6457" class="Symbol">(</a><a id="6458" href="Cubical.Categories.Limits.Limits.html#6315" class="Bound">f</a> <a id="6460" href="Cubical.Categories.Limits.Limits.html#3793" class="Function Operator">★</a> <a id="6462" href="Cubical.Categories.Limits.Limits.html#6353" class="Bound">cc</a><a id="6464" class="Symbol">)</a> <a id="6466" href="Cubical.Categories.Limits.Limits.html#6353" class="Bound">cc</a> <a id="6469" href="Cubical.Categories.Limits.Limits.html#6426" class="Bound">g</a> <a id="6471" class="Symbol">→</a> <a id="6473" href="Cubical.Categories.Limits.Limits.html#6426" class="Bound">g</a> <a id="6475" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6477" href="Cubical.Categories.Limits.Limits.html#6315" class="Bound">f</a>
  <a id="6481" href="Cubical.Categories.Limits.Limits.html#6283" class="Function">preCompUnique</a> <a id="6495" href="Cubical.Categories.Limits.Limits.html#6495" class="Bound">f</a> <a id="6497" href="Cubical.Categories.Limits.Limits.html#6497" class="Bound">cc</a> <a id="6500" href="Cubical.Categories.Limits.Limits.html#6500" class="Bound">ccIsLimCone</a> <a id="6512" href="Cubical.Categories.Limits.Limits.html#6512" class="Bound">g</a> <a id="6514" href="Cubical.Categories.Limits.Limits.html#6514" class="Bound">gIsConeMor</a> <a id="6525" class="Symbol">=</a>
     <a id="6532" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6537" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6541" class="Symbol">(</a><a id="6542" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Cubical.Categories.Limits.Limits.html#6500" class="Bound">ccIsLimCone</a> <a id="6570" class="Symbol">_</a> <a id="6572" class="Symbol">(</a><a id="6573" href="Cubical.Categories.Limits.Limits.html#6495" class="Bound">f</a> <a id="6575" href="Cubical.Categories.Limits.Limits.html#3793" class="Function Operator">★</a> <a id="6577" href="Cubical.Categories.Limits.Limits.html#6497" class="Bound">cc</a><a id="6579" class="Symbol">))</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Cubical.Categories.Limits.Limits.html#6512" class="Bound">g</a> <a id="6585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6587" href="Cubical.Categories.Limits.Limits.html#6514" class="Bound">gIsConeMor</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Cubical.Categories.Limits.Limits.html#6495" class="Bound">f</a> <a id="6602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6604" href="Cubical.Categories.Limits.Limits.html#5764" class="Function">preCompConeMor</a> <a id="6619" href="Cubical.Categories.Limits.Limits.html#6495" class="Bound">f</a> <a id="6621" href="Cubical.Categories.Limits.Limits.html#6497" class="Bound">cc</a><a id="6623" class="Symbol">))</a>

  <a id="6629" class="Keyword">record</a> <a id="6636" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="6647" class="Symbol">:</a> <a id="6649" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6657" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="6659" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="6660" class="Symbol">)</a> <a id="6662" class="Symbol">:</a> <a id="6664" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6669" href="Cubical.Categories.Limits.Limits.html#822" class="Function">ℓ</a> <a id="6671" class="Keyword">where</a>
    <a id="6681" class="Keyword">constructor</a> <a id="6693" href="Cubical.Categories.Limits.Limits.html#6693" class="InductiveConstructor">climCone</a>

    <a id="6707" class="Keyword">field</a>
      <a id="6719" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="6723" class="Symbol">:</a> <a id="6725" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6728" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a>
      <a id="6736" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="6744" class="Symbol">:</a> <a id="6746" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="6751" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="6753" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a>
      <a id="6763" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="6772" class="Symbol">:</a> <a id="6774" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="6784" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="6786" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="6790" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a>

    <a id="6803" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="6810" class="Symbol">:</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Cubical.Categories.Limits.Limits.html#6813" class="Bound">v</a> <a id="6815" class="Symbol">:</a> <a id="6817" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6820" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">→</a> <a id="6825" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="6827" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6829" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="6833" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6835" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="6837" class="Symbol">.</a><a id="6838" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="6843" href="Cubical.Categories.Limits.Limits.html#6813" class="Bound">v</a> <a id="6845" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
    <a id="6851" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="6858" class="Symbol">=</a> <a id="6860" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="6868" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a>

    <a id="6881" href="Cubical.Categories.Limits.Limits.html#6881" class="Function">limOutCommutes</a> <a id="6896" class="Symbol">:</a> <a id="6898" class="Symbol">{</a><a id="6899" href="Cubical.Categories.Limits.Limits.html#6899" class="Bound">u</a> <a id="6901" href="Cubical.Categories.Limits.Limits.html#6901" class="Bound">v</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6908" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="6909" class="Symbol">}</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Cubical.Categories.Limits.Limits.html#6912" class="Bound">e</a> <a id="6914" class="Symbol">:</a> <a id="6916" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="6918" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6920" href="Cubical.Categories.Limits.Limits.html#6899" class="Bound">u</a> <a id="6922" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6924" href="Cubical.Categories.Limits.Limits.html#6901" class="Bound">v</a> <a id="6926" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6927" class="Symbol">)</a>
                   <a id="6948" class="Symbol">→</a> <a id="6950" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="6957" href="Cubical.Categories.Limits.Limits.html#6899" class="Bound">u</a> <a id="6959" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6962" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="6964" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6966" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="6968" class="Symbol">.</a><a id="6969" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="6975" href="Cubical.Categories.Limits.Limits.html#6912" class="Bound">e</a> <a id="6977" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6979" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="6986" href="Cubical.Categories.Limits.Limits.html#6901" class="Bound">v</a>
    <a id="6992" href="Cubical.Categories.Limits.Limits.html#6881" class="Function">limOutCommutes</a> <a id="7007" class="Symbol">=</a> <a id="7009" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="7025" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a>

    <a id="7038" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="7047" class="Symbol">:</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Categories.Limits.Limits.html#7050" class="Bound">c</a> <a id="7052" class="Symbol">:</a> <a id="7054" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="7057" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="7058" class="Symbol">)</a> <a id="7060" class="Symbol">→</a> <a id="7062" class="Symbol">(</a><a id="7063" href="Cubical.Categories.Limits.Limits.html#7063" class="Bound">cc</a> <a id="7066" class="Symbol">:</a> <a id="7068" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7073" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="7075" href="Cubical.Categories.Limits.Limits.html#7050" class="Bound">c</a><a id="7076" class="Symbol">)</a> <a id="7078" class="Symbol">→</a> <a id="7080" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7082" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="7084" href="Cubical.Categories.Limits.Limits.html#7050" class="Bound">c</a> <a id="7086" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="7088" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="7092" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
    <a id="7098" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="7107" href="Cubical.Categories.Limits.Limits.html#7107" class="Bound">c</a> <a id="7109" href="Cubical.Categories.Limits.Limits.html#7109" class="Bound">cc</a> <a id="7112" class="Symbol">=</a> <a id="7114" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="7123" href="Cubical.Categories.Limits.Limits.html#7107" class="Bound">c</a> <a id="7125" href="Cubical.Categories.Limits.Limits.html#7109" class="Bound">cc</a> <a id="7128" class="Symbol">.</a><a id="7129" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7133" class="Symbol">.</a><a id="7134" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="7143" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="7160" class="Symbol">:</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Cubical.Categories.Limits.Limits.html#7163" class="Bound">c</a> <a id="7165" class="Symbol">:</a> <a id="7167" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="7170" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="7171" class="Symbol">)</a> <a id="7173" class="Symbol">→</a> <a id="7175" class="Symbol">(</a><a id="7176" href="Cubical.Categories.Limits.Limits.html#7176" class="Bound">cc</a> <a id="7179" class="Symbol">:</a> <a id="7181" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7186" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="7188" href="Cubical.Categories.Limits.Limits.html#7163" class="Bound">c</a><a id="7189" class="Symbol">)</a> <a id="7191" class="Symbol">(</a><a id="7192" href="Cubical.Categories.Limits.Limits.html#7192" class="Bound">u</a> <a id="7194" class="Symbol">:</a> <a id="7196" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="7199" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="7200" class="Symbol">)</a>
                     <a id="7223" class="Symbol">→</a> <a id="7225" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="7234" href="Cubical.Categories.Limits.Limits.html#7163" class="Bound">c</a> <a id="7236" href="Cubical.Categories.Limits.Limits.html#7176" class="Bound">cc</a> <a id="7239" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="7242" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7244" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="7246" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="7253" href="Cubical.Categories.Limits.Limits.html#7192" class="Bound">u</a> <a id="7255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7257" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="7265" href="Cubical.Categories.Limits.Limits.html#7176" class="Bound">cc</a> <a id="7268" href="Cubical.Categories.Limits.Limits.html#7192" class="Bound">u</a>
    <a id="7274" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="7291" href="Cubical.Categories.Limits.Limits.html#7291" class="Bound">c</a> <a id="7293" href="Cubical.Categories.Limits.Limits.html#7293" class="Bound">cc</a> <a id="7296" class="Symbol">=</a> <a id="7298" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="7307" href="Cubical.Categories.Limits.Limits.html#7291" class="Bound">c</a> <a id="7309" href="Cubical.Categories.Limits.Limits.html#7293" class="Bound">cc</a> <a id="7312" class="Symbol">.</a><a id="7313" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7317" class="Symbol">.</a><a id="7318" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

    <a id="7327" href="Cubical.Categories.Limits.Limits.html#7327" class="Function">limArrowUnique</a> <a id="7342" class="Symbol">:</a> <a id="7344" class="Symbol">(</a><a id="7345" href="Cubical.Categories.Limits.Limits.html#7345" class="Bound">c</a> <a id="7347" class="Symbol">:</a> <a id="7349" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="7352" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="7353" class="Symbol">)</a> <a id="7355" class="Symbol">→</a> <a id="7357" class="Symbol">(</a><a id="7358" href="Cubical.Categories.Limits.Limits.html#7358" class="Bound">cc</a> <a id="7361" class="Symbol">:</a> <a id="7363" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7368" href="Cubical.Categories.Limits.Limits.html#6645" class="Bound">D</a> <a id="7370" href="Cubical.Categories.Limits.Limits.html#7345" class="Bound">c</a><a id="7371" class="Symbol">)</a> <a id="7373" class="Symbol">(</a><a id="7374" href="Cubical.Categories.Limits.Limits.html#7374" class="Bound">k</a> <a id="7376" class="Symbol">:</a> <a id="7378" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7380" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="7382" href="Cubical.Categories.Limits.Limits.html#7345" class="Bound">c</a> <a id="7384" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="7386" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="7390" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="7391" class="Symbol">)</a>
                   <a id="7412" class="Symbol">→</a> <a id="7414" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="7424" href="Cubical.Categories.Limits.Limits.html#7358" class="Bound">cc</a> <a id="7427" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="7435" href="Cubical.Categories.Limits.Limits.html#7374" class="Bound">k</a> <a id="7437" class="Symbol">→</a> <a id="7439" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="7448" href="Cubical.Categories.Limits.Limits.html#7345" class="Bound">c</a> <a id="7450" href="Cubical.Categories.Limits.Limits.html#7358" class="Bound">cc</a> <a id="7453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7455" href="Cubical.Categories.Limits.Limits.html#7374" class="Bound">k</a>
    <a id="7461" href="Cubical.Categories.Limits.Limits.html#7327" class="Function">limArrowUnique</a> <a id="7476" href="Cubical.Categories.Limits.Limits.html#7476" class="Bound">c</a> <a id="7478" href="Cubical.Categories.Limits.Limits.html#7478" class="Bound">cc</a> <a id="7481" href="Cubical.Categories.Limits.Limits.html#7481" class="Bound">k</a> <a id="7483" href="Cubical.Categories.Limits.Limits.html#7483" class="Bound">hk</a> <a id="7486" class="Symbol">=</a> <a id="7488" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7493" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7497" class="Symbol">(</a><a id="7498" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="7507" href="Cubical.Categories.Limits.Limits.html#7476" class="Bound">c</a> <a id="7509" href="Cubical.Categories.Limits.Limits.html#7478" class="Bound">cc</a> <a id="7512" class="Symbol">.</a><a id="7513" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Cubical.Categories.Limits.Limits.html#7481" class="Bound">k</a> <a id="7520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7522" href="Cubical.Categories.Limits.Limits.html#7483" class="Bound">hk</a><a id="7524" class="Symbol">))</a>

  <a id="7530" class="Keyword">open</a> <a id="7535" href="Cubical.Categories.Limits.Limits.html#6636" class="Module">LimCone</a>
  <a id="7545" href="Cubical.Categories.Limits.Limits.html#7545" class="Function">limOfArrowsCone</a> <a id="7561" class="Symbol">:</a> <a id="7563" class="Symbol">{</a><a id="7564" href="Cubical.Categories.Limits.Limits.html#7564" class="Bound">D₁</a> <a id="7567" href="Cubical.Categories.Limits.Limits.html#7567" class="Bound">D₂</a> <a id="7570" class="Symbol">:</a> <a id="7572" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7580" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="7582" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="7583" class="Symbol">}</a>
                    <a id="7605" class="Symbol">(</a><a id="7606" href="Cubical.Categories.Limits.Limits.html#7606" class="Bound">CC₁</a> <a id="7610" class="Symbol">:</a> <a id="7612" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="7620" href="Cubical.Categories.Limits.Limits.html#7564" class="Bound">D₁</a><a id="7622" class="Symbol">)</a>
                  <a id="7642" class="Symbol">→</a> <a id="7644" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="7653" href="Cubical.Categories.Limits.Limits.html#7564" class="Bound">D₁</a> <a id="7656" href="Cubical.Categories.Limits.Limits.html#7567" class="Bound">D₂</a>
                  <a id="7677" class="Symbol">→</a> <a id="7679" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="7684" href="Cubical.Categories.Limits.Limits.html#7567" class="Bound">D₂</a> <a id="7687" class="Symbol">(</a><a id="7688" href="Cubical.Categories.Limits.Limits.html#7606" class="Bound">CC₁</a> <a id="7692" class="Symbol">.</a><a id="7693" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a><a id="7696" class="Symbol">)</a>
  <a id="7700" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="7708" class="Symbol">(</a><a id="7709" href="Cubical.Categories.Limits.Limits.html#7545" class="Function">limOfArrowsCone</a> <a id="7725" class="Symbol">{</a><a id="7726" href="Cubical.Categories.Limits.Limits.html#7726" class="Bound">D₁</a><a id="7728" class="Symbol">}</a> <a id="7730" class="Symbol">{</a><a id="7731" href="Cubical.Categories.Limits.Limits.html#7731" class="Bound">D₂</a><a id="7733" class="Symbol">}</a> <a id="7735" href="Cubical.Categories.Limits.Limits.html#7735" class="Bound">CC₁</a> <a id="7739" href="Cubical.Categories.Limits.Limits.html#7739" class="Bound">α</a><a id="7740" class="Symbol">)</a> <a id="7742" href="Cubical.Categories.Limits.Limits.html#7742" class="Bound">v</a> <a id="7744" class="Symbol">=</a> <a id="7746" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="7753" href="Cubical.Categories.Limits.Limits.html#7735" class="Bound">CC₁</a> <a id="7757" href="Cubical.Categories.Limits.Limits.html#7742" class="Bound">v</a> <a id="7759" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="7762" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7764" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="7766" href="Cubical.Categories.Limits.Limits.html#7739" class="Bound">α</a> <a id="7768" class="Symbol">.</a><a id="7769" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="7774" href="Cubical.Categories.Limits.Limits.html#7742" class="Bound">v</a>
  <a id="7778" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="7794" class="Symbol">(</a><a id="7795" href="Cubical.Categories.Limits.Limits.html#7545" class="Function">limOfArrowsCone</a> <a id="7811" class="Symbol">{</a><a id="7812" href="Cubical.Categories.Limits.Limits.html#7812" class="Bound">D₁</a><a id="7814" class="Symbol">}</a> <a id="7816" class="Symbol">{</a><a id="7817" href="Cubical.Categories.Limits.Limits.html#7817" class="Bound">D₂</a><a id="7819" class="Symbol">}</a> <a id="7821" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="7825" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a><a id="7826" class="Symbol">)</a> <a id="7828" class="Symbol">{</a><a id="7829" class="Argument">u</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a><a id="7834" class="Symbol">}</a> <a id="7836" class="Symbol">{</a><a id="7837" class="Argument">v</a> <a id="7839" class="Symbol">=</a> <a id="7841" href="Cubical.Categories.Limits.Limits.html#7841" class="Bound">v</a><a id="7842" class="Symbol">}</a> <a id="7844" href="Cubical.Categories.Limits.Limits.html#7844" class="Bound">e</a> <a id="7846" class="Symbol">=</a>
     <a id="7853" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="7860" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="7864" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a> <a id="7866" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="7869" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7871" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="7873" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a> <a id="7875" class="Symbol">.</a><a id="7876" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="7881" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a> <a id="7883" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="7886" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7888" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="7890" href="Cubical.Categories.Limits.Limits.html#7817" class="Bound">D₂</a> <a id="7893" class="Symbol">.</a><a id="7894" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7900" href="Cubical.Categories.Limits.Limits.html#7844" class="Bound">e</a>   <a id="7904" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7907" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="7914" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7916" class="Symbol">_</a> <a id="7918" class="Symbol">_</a> <a id="7920" class="Symbol">_</a> <a id="7922" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="7929" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="7936" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="7940" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a> <a id="7942" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="7945" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7947" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a> <a id="7952" class="Symbol">.</a><a id="7953" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="7958" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a> <a id="7960" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="7963" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="7965" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="7967" href="Cubical.Categories.Limits.Limits.html#7817" class="Bound">D₂</a> <a id="7970" class="Symbol">.</a><a id="7971" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7977" href="Cubical.Categories.Limits.Limits.html#7844" class="Bound">e</a><a id="7978" class="Symbol">)</a> <a id="7980" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7983" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7988" class="Symbol">(λ</a> <a id="7991" href="Cubical.Categories.Limits.Limits.html#7991" class="Bound">x</a> <a id="7993" class="Symbol">→</a> <a id="7995" href="Cubical.Categories.Category.Base.html#1453" class="Function">seq&#39;</a> <a id="8000" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8002" class="Symbol">(</a><a id="8003" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="8010" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="8014" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a><a id="8015" class="Symbol">)</a> <a id="8017" href="Cubical.Categories.Limits.Limits.html#7991" class="Bound">x</a><a id="8018" class="Symbol">)</a> <a id="8020" class="Symbol">(</a><a id="8021" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8025" class="Symbol">(</a><a id="8026" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a> <a id="8028" class="Symbol">.</a><a id="8029" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="8035" href="Cubical.Categories.Limits.Limits.html#7844" class="Bound">e</a><a id="8036" class="Symbol">))</a> <a id="8039" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8046" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="8053" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="8057" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a> <a id="8059" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8062" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8064" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Cubical.Categories.Limits.Limits.html#7812" class="Bound">D₁</a> <a id="8070" class="Symbol">.</a><a id="8071" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="8077" href="Cubical.Categories.Limits.Limits.html#7844" class="Bound">e</a> <a id="8079" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8082" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8084" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8086" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a> <a id="8088" class="Symbol">.</a><a id="8089" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8094" href="Cubical.Categories.Limits.Limits.html#7841" class="Bound">v</a><a id="8095" class="Symbol">)</a> <a id="8097" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8100" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8104" class="Symbol">(</a><a id="8105" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="8112" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8114" class="Symbol">_</a> <a id="8116" class="Symbol">_</a> <a id="8118" class="Symbol">_)</a> <a id="8121" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8128" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="8135" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="8139" href="Cubical.Categories.Limits.Limits.html#7833" class="Bound">u</a> <a id="8141" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8144" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8146" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8148" href="Cubical.Categories.Limits.Limits.html#7812" class="Bound">D₁</a> <a id="8151" class="Symbol">.</a><a id="8152" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="8158" href="Cubical.Categories.Limits.Limits.html#7844" class="Bound">e</a> <a id="8160" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8163" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8165" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8167" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a> <a id="8169" class="Symbol">.</a><a id="8170" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8175" href="Cubical.Categories.Limits.Limits.html#7841" class="Bound">v</a>   <a id="8179" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8182" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8187" class="Symbol">(λ</a> <a id="8190" href="Cubical.Categories.Limits.Limits.html#8190" class="Bound">x</a> <a id="8192" class="Symbol">→</a> <a id="8194" href="Cubical.Categories.Limits.Limits.html#8190" class="Bound">x</a> <a id="8196" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8199" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8201" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8203" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a> <a id="8205" class="Symbol">.</a><a id="8206" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8211" href="Cubical.Categories.Limits.Limits.html#7841" class="Bound">v</a><a id="8212" class="Symbol">)</a> <a id="8214" class="Symbol">(</a><a id="8215" href="Cubical.Categories.Limits.Limits.html#6881" class="Function">limOutCommutes</a> <a id="8230" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="8234" href="Cubical.Categories.Limits.Limits.html#7844" class="Bound">e</a><a id="8235" class="Symbol">)</a> <a id="8237" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8244" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="8251" href="Cubical.Categories.Limits.Limits.html#7821" class="Bound">CC₁</a> <a id="8255" href="Cubical.Categories.Limits.Limits.html#7841" class="Bound">v</a> <a id="8257" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8260" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8262" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8264" href="Cubical.Categories.Limits.Limits.html#7825" class="Bound">α</a> <a id="8266" class="Symbol">.</a><a id="8267" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8272" href="Cubical.Categories.Limits.Limits.html#7841" class="Bound">v</a> <a id="8274" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="8279" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="8291" class="Symbol">:</a> <a id="8293" class="Symbol">{</a><a id="8294" href="Cubical.Categories.Limits.Limits.html#8294" class="Bound">D₁</a> <a id="8297" href="Cubical.Categories.Limits.Limits.html#8297" class="Bound">D₂</a> <a id="8300" class="Symbol">:</a> <a id="8302" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8310" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="8312" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="8313" class="Symbol">}</a>
                <a id="8331" class="Symbol">(</a><a id="8332" href="Cubical.Categories.Limits.Limits.html#8332" class="Bound">CC₁</a> <a id="8336" class="Symbol">:</a> <a id="8338" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="8346" href="Cubical.Categories.Limits.Limits.html#8294" class="Bound">D₁</a><a id="8348" class="Symbol">)</a> <a id="8350" class="Symbol">(</a><a id="8351" href="Cubical.Categories.Limits.Limits.html#8351" class="Bound">CC₂</a> <a id="8355" class="Symbol">:</a> <a id="8357" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="8365" href="Cubical.Categories.Limits.Limits.html#8297" class="Bound">D₂</a><a id="8367" class="Symbol">)</a>
              <a id="8383" class="Symbol">→</a> <a id="8385" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8394" href="Cubical.Categories.Limits.Limits.html#8294" class="Bound">D₁</a> <a id="8397" href="Cubical.Categories.Limits.Limits.html#8297" class="Bound">D₂</a>
              <a id="8414" class="Symbol">→</a> <a id="8416" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8418" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="8420" href="Cubical.Categories.Limits.Limits.html#8332" class="Bound">CC₁</a> <a id="8424" class="Symbol">.</a><a id="8425" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="8429" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="8431" href="Cubical.Categories.Limits.Limits.html#8351" class="Bound">CC₂</a> <a id="8435" class="Symbol">.</a><a id="8436" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="8440" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="8444" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="8456" class="Symbol">{</a><a id="8457" href="Cubical.Categories.Limits.Limits.html#8457" class="Bound">D₁</a><a id="8459" class="Symbol">}</a> <a id="8461" class="Symbol">{</a><a id="8462" href="Cubical.Categories.Limits.Limits.html#8462" class="Bound">D₂</a><a id="8464" class="Symbol">}</a> <a id="8466" href="Cubical.Categories.Limits.Limits.html#8466" class="Bound">CC₁</a> <a id="8470" href="Cubical.Categories.Limits.Limits.html#8470" class="Bound">CC₂</a> <a id="8474" href="Cubical.Categories.Limits.Limits.html#8474" class="Bound">α</a> <a id="8476" class="Symbol">=</a> <a id="8478" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="8487" href="Cubical.Categories.Limits.Limits.html#8470" class="Bound">CC₂</a> <a id="8491" class="Symbol">(</a><a id="8492" href="Cubical.Categories.Limits.Limits.html#8466" class="Bound">CC₁</a> <a id="8496" class="Symbol">.</a><a id="8497" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a><a id="8500" class="Symbol">)</a> <a id="8502" class="Symbol">(</a><a id="8503" href="Cubical.Categories.Limits.Limits.html#7545" class="Function">limOfArrowsCone</a> <a id="8519" href="Cubical.Categories.Limits.Limits.html#8466" class="Bound">CC₁</a> <a id="8523" href="Cubical.Categories.Limits.Limits.html#8474" class="Bound">α</a><a id="8524" class="Symbol">)</a>

  <a id="8529" href="Cubical.Categories.Limits.Limits.html#8529" class="Function">limOfArrowsOut</a> <a id="8544" class="Symbol">:</a> <a id="8546" class="Symbol">{</a><a id="8547" href="Cubical.Categories.Limits.Limits.html#8547" class="Bound">D₁</a> <a id="8550" href="Cubical.Categories.Limits.Limits.html#8550" class="Bound">D₂</a> <a id="8553" class="Symbol">:</a> <a id="8555" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8563" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="8565" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="8566" class="Symbol">}</a>
                   <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.Categories.Limits.Limits.html#8588" class="Bound">CC₁</a> <a id="8592" class="Symbol">:</a> <a id="8594" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="8602" href="Cubical.Categories.Limits.Limits.html#8547" class="Bound">D₁</a><a id="8604" class="Symbol">)</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Cubical.Categories.Limits.Limits.html#8607" class="Bound">CC₂</a> <a id="8611" class="Symbol">:</a> <a id="8613" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="8621" href="Cubical.Categories.Limits.Limits.html#8550" class="Bound">D₂</a><a id="8623" class="Symbol">)</a>
                   <a id="8644" class="Symbol">(</a><a id="8645" href="Cubical.Categories.Limits.Limits.html#8645" class="Bound">α</a> <a id="8647" class="Symbol">:</a> <a id="8649" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8658" href="Cubical.Categories.Limits.Limits.html#8547" class="Bound">D₁</a> <a id="8661" href="Cubical.Categories.Limits.Limits.html#8550" class="Bound">D₂</a><a id="8663" class="Symbol">)</a> <a id="8665" class="Symbol">(</a><a id="8666" href="Cubical.Categories.Limits.Limits.html#8666" class="Bound">u</a> <a id="8668" class="Symbol">:</a> <a id="8670" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="8673" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="8674" class="Symbol">)</a>
                 <a id="8693" class="Symbol">→</a> <a id="8695" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="8707" href="Cubical.Categories.Limits.Limits.html#8588" class="Bound">CC₁</a> <a id="8711" href="Cubical.Categories.Limits.Limits.html#8607" class="Bound">CC₂</a> <a id="8715" href="Cubical.Categories.Limits.Limits.html#8645" class="Bound">α</a> <a id="8717" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8720" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8722" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8724" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="8731" href="Cubical.Categories.Limits.Limits.html#8607" class="Bound">CC₂</a> <a id="8735" href="Cubical.Categories.Limits.Limits.html#8666" class="Bound">u</a> <a id="8737" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8739" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="8746" href="Cubical.Categories.Limits.Limits.html#8588" class="Bound">CC₁</a> <a id="8750" href="Cubical.Categories.Limits.Limits.html#8666" class="Bound">u</a> <a id="8752" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="8755" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8757" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="8759" href="Cubical.Categories.Limits.Limits.html#8645" class="Bound">α</a> <a id="8761" class="Symbol">.</a><a id="8762" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8767" href="Cubical.Categories.Limits.Limits.html#8666" class="Bound">u</a>
  <a id="8771" href="Cubical.Categories.Limits.Limits.html#8529" class="Function">limOfArrowsOut</a> <a id="8786" class="Symbol">_</a> <a id="8788" href="Cubical.Categories.Limits.Limits.html#8788" class="Bound">CC₂</a> <a id="8792" class="Symbol">_</a> <a id="8794" class="Symbol">_</a> <a id="8796" class="Symbol">=</a> <a id="8798" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="8815" href="Cubical.Categories.Limits.Limits.html#8788" class="Bound">CC₂</a> <a id="8819" class="Symbol">_</a> <a id="8821" class="Symbol">_</a> <a id="8823" class="Symbol">_</a>

  <a id="8828" href="Cubical.Categories.Limits.Limits.html#8828" class="Function">limOfArrowsId</a> <a id="8842" class="Symbol">:</a> <a id="8844" class="Symbol">{</a><a id="8845" href="Cubical.Categories.Limits.Limits.html#8845" class="Bound">D</a> <a id="8847" class="Symbol">:</a> <a id="8849" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8857" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="8859" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="8860" class="Symbol">}</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Cubical.Categories.Limits.Limits.html#8863" class="Bound">CC</a> <a id="8866" class="Symbol">:</a> <a id="8868" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="8876" href="Cubical.Categories.Limits.Limits.html#8845" class="Bound">D</a><a id="8877" class="Symbol">)</a>
                <a id="8895" class="Symbol">→</a> <a id="8897" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="8909" href="Cubical.Categories.Limits.Limits.html#8863" class="Bound">CC</a> <a id="8912" href="Cubical.Categories.Limits.Limits.html#8863" class="Bound">CC</a> <a id="8915" class="Symbol">(</a><a id="8916" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="8924" href="Cubical.Categories.Limits.Limits.html#8845" class="Bound">D</a><a id="8925" class="Symbol">)</a> <a id="8927" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8929" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="8932" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a>
  <a id="8936" href="Cubical.Categories.Limits.Limits.html#8828" class="Function">limOfArrowsId</a> <a id="8950" href="Cubical.Categories.Limits.Limits.html#8950" class="Bound">CC</a> <a id="8953" class="Symbol">=</a> <a id="8955" href="Cubical.Categories.Limits.Limits.html#7327" class="Function">limArrowUnique</a> <a id="8970" href="Cubical.Categories.Limits.Limits.html#8950" class="Bound">CC</a> <a id="8973" class="Symbol">_</a> <a id="8975" class="Symbol">_</a> <a id="8977" class="Symbol">_</a> <a id="8979" class="Symbol">λ</a> <a id="8981" href="Cubical.Categories.Limits.Limits.html#8981" class="Bound">v</a> <a id="8983" class="Symbol">→</a> <a id="8985" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="8990" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="8992" class="Symbol">_</a> <a id="8994" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8996" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9000" class="Symbol">(</a><a id="9001" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="9006" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9008" class="Symbol">_)</a>

  <a id="9014" href="Cubical.Categories.Limits.Limits.html#9014" class="Function">limOfArrowsSeq</a> <a id="9029" class="Symbol">:</a> <a id="9031" class="Symbol">{</a><a id="9032" href="Cubical.Categories.Limits.Limits.html#9032" class="Bound">D₁</a> <a id="9035" href="Cubical.Categories.Limits.Limits.html#9035" class="Bound">D₂</a> <a id="9038" href="Cubical.Categories.Limits.Limits.html#9038" class="Bound">D₃</a> <a id="9041" class="Symbol">:</a> <a id="9043" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="9051" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="9053" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="9054" class="Symbol">}</a>
                   <a id="9075" class="Symbol">(</a><a id="9076" href="Cubical.Categories.Limits.Limits.html#9076" class="Bound">CC₁</a> <a id="9080" class="Symbol">:</a> <a id="9082" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="9090" href="Cubical.Categories.Limits.Limits.html#9032" class="Bound">D₁</a><a id="9092" class="Symbol">)</a> <a id="9094" class="Symbol">(</a><a id="9095" href="Cubical.Categories.Limits.Limits.html#9095" class="Bound">CC₂</a> <a id="9099" class="Symbol">:</a> <a id="9101" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="9109" href="Cubical.Categories.Limits.Limits.html#9035" class="Bound">D₂</a><a id="9111" class="Symbol">)</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Cubical.Categories.Limits.Limits.html#9114" class="Bound">CC₃</a> <a id="9118" class="Symbol">:</a> <a id="9120" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="9128" href="Cubical.Categories.Limits.Limits.html#9038" class="Bound">D₃</a><a id="9130" class="Symbol">)</a>
                   <a id="9151" class="Symbol">(</a><a id="9152" href="Cubical.Categories.Limits.Limits.html#9152" class="Bound">α</a> <a id="9154" class="Symbol">:</a> <a id="9156" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="9165" href="Cubical.Categories.Limits.Limits.html#9032" class="Bound">D₁</a> <a id="9168" href="Cubical.Categories.Limits.Limits.html#9035" class="Bound">D₂</a><a id="9170" class="Symbol">)</a> <a id="9172" class="Symbol">(</a><a id="9173" href="Cubical.Categories.Limits.Limits.html#9173" class="Bound">β</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="9186" href="Cubical.Categories.Limits.Limits.html#9035" class="Bound">D₂</a> <a id="9189" href="Cubical.Categories.Limits.Limits.html#9038" class="Bound">D₃</a><a id="9191" class="Symbol">)</a>
                 <a id="9210" class="Symbol">→</a> <a id="9212" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9224" href="Cubical.Categories.Limits.Limits.html#9076" class="Bound">CC₁</a> <a id="9228" href="Cubical.Categories.Limits.Limits.html#9114" class="Bound">CC₃</a> <a id="9232" class="Symbol">(</a><a id="9233" href="Cubical.Categories.Limits.Limits.html#9152" class="Bound">α</a> <a id="9235" href="Cubical.Categories.NaturalTransformation.Base.html#4566" class="Function Operator">●ᵛ</a> <a id="9238" href="Cubical.Categories.Limits.Limits.html#9173" class="Bound">β</a><a id="9239" class="Symbol">)</a>
                 <a id="9258" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9260" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9272" href="Cubical.Categories.Limits.Limits.html#9076" class="Bound">CC₁</a> <a id="9276" href="Cubical.Categories.Limits.Limits.html#9095" class="Bound">CC₂</a> <a id="9280" href="Cubical.Categories.Limits.Limits.html#9152" class="Bound">α</a> <a id="9282" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9285" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9287" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9289" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9301" href="Cubical.Categories.Limits.Limits.html#9095" class="Bound">CC₂</a> <a id="9305" href="Cubical.Categories.Limits.Limits.html#9114" class="Bound">CC₃</a> <a id="9309" href="Cubical.Categories.Limits.Limits.html#9173" class="Bound">β</a>
  <a id="9313" href="Cubical.Categories.Limits.Limits.html#9014" class="Function">limOfArrowsSeq</a> <a id="9328" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9332" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9336" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9340" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9342" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="9344" class="Symbol">=</a> <a id="9346" href="Cubical.Categories.Limits.Limits.html#7327" class="Function">limArrowUnique</a> <a id="9361" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9365" class="Symbol">_</a> <a id="9367" class="Symbol">_</a> <a id="9369" class="Symbol">_</a> <a id="9371" href="Cubical.Categories.Limits.Limits.html#9390" class="Function">path</a>
    <a id="9380" class="Keyword">where</a>
    <a id="9390" href="Cubical.Categories.Limits.Limits.html#9390" class="Function">path</a> <a id="9395" class="Symbol">:</a> <a id="9397" class="Symbol">∀</a> <a id="9399" href="Cubical.Categories.Limits.Limits.html#9399" class="Bound">u</a>
         <a id="9410" class="Symbol">→</a> <a id="9412" class="Symbol">(</a><a id="9413" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9425" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9429" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9433" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9435" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9438" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9440" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9442" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9454" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9458" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9462" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a><a id="9463" class="Symbol">)</a> <a id="9465" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9468" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9470" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9472" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="9479" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9483" href="Cubical.Categories.Limits.Limits.html#9399" class="Bound">u</a>
         <a id="9494" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9496" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="9503" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9507" href="Cubical.Categories.Limits.Limits.html#9399" class="Bound">u</a> <a id="9509" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9512" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9514" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9516" class="Symbol">(</a><a id="9517" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9519" class="Symbol">.</a><a id="9520" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="9525" href="Cubical.Categories.Limits.Limits.html#9399" class="Bound">u</a> <a id="9527" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9530" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9532" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9534" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="9536" class="Symbol">.</a><a id="9537" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="9542" href="Cubical.Categories.Limits.Limits.html#9399" class="Bound">u</a><a id="9543" class="Symbol">)</a>
    <a id="9549" href="Cubical.Categories.Limits.Limits.html#9390" class="Function">path</a> <a id="9554" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a> <a id="9556" class="Symbol">=</a> <a id="9558" class="Symbol">(</a><a id="9559" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9571" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9575" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9579" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9581" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9584" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9586" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9588" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9600" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9604" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9608" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a><a id="9609" class="Symbol">)</a> <a id="9611" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9614" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9616" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9618" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="9625" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9629" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a>
           <a id="9642" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9645" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="9652" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9654" class="Symbol">_</a> <a id="9656" class="Symbol">_</a> <a id="9658" class="Symbol">_</a> <a id="9660" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="9675" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9687" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9691" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9695" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9697" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9700" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9702" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9704" class="Symbol">(</a><a id="9705" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9717" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9721" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9725" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="9727" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9730" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9732" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9734" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="9741" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9745" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="9746" class="Symbol">)</a>
           <a id="9759" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9762" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9767" class="Symbol">(λ</a> <a id="9770" href="Cubical.Categories.Limits.Limits.html#9770" class="Bound">x</a> <a id="9772" class="Symbol">→</a> <a id="9774" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9786" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9790" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9794" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9796" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9799" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9801" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9803" href="Cubical.Categories.Limits.Limits.html#9770" class="Bound">x</a><a id="9804" class="Symbol">)</a> <a id="9806" class="Symbol">(</a><a id="9807" href="Cubical.Categories.Limits.Limits.html#8529" class="Function">limOfArrowsOut</a> <a id="9822" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9826" href="Cubical.Categories.Limits.Limits.html#9336" class="Bound">CC₃</a> <a id="9830" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="9832" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="9833" class="Symbol">)</a> <a id="9835" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="9850" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9862" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9866" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9870" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9872" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9875" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9877" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9879" class="Symbol">(</a><a id="9880" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="9887" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9891" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a> <a id="9893" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9896" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9898" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9900" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="9902" class="Symbol">.</a><a id="9903" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="9908" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="9909" class="Symbol">)</a>
           <a id="9922" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9925" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9929" class="Symbol">(</a><a id="9930" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="9937" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9939" class="Symbol">_</a> <a id="9941" class="Symbol">_</a> <a id="9943" class="Symbol">_)</a> <a id="9946" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="9961" class="Symbol">(</a><a id="9962" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="9974" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="9978" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="9982" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="9984" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="9987" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="9989" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="9991" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="9998" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="10002" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="10003" class="Symbol">)</a> <a id="10005" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10008" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10010" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10012" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="10014" class="Symbol">.</a><a id="10015" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10020" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a>
           <a id="10033" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10036" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10041" class="Symbol">(λ</a> <a id="10044" href="Cubical.Categories.Limits.Limits.html#10044" class="Bound">x</a> <a id="10046" class="Symbol">→</a> <a id="10048" href="Cubical.Categories.Limits.Limits.html#10044" class="Bound">x</a> <a id="10050" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10053" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10055" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10057" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="10059" class="Symbol">.</a><a id="10060" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10065" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="10066" class="Symbol">)</a> <a id="10068" class="Symbol">(</a><a id="10069" href="Cubical.Categories.Limits.Limits.html#8529" class="Function">limOfArrowsOut</a> <a id="10084" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="10088" href="Cubical.Categories.Limits.Limits.html#9332" class="Bound">CC₂</a> <a id="10092" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="10094" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="10095" class="Symbol">)</a> <a id="10097" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="10112" class="Symbol">(</a><a id="10113" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="10120" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="10124" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a> <a id="10126" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10129" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10131" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10133" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="10135" class="Symbol">.</a><a id="10136" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10141" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="10142" class="Symbol">)</a> <a id="10144" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10147" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10149" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10151" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="10153" class="Symbol">.</a><a id="10154" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10159" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a>
           <a id="10172" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10175" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="10182" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10184" class="Symbol">_</a> <a id="10186" class="Symbol">_</a> <a id="10188" class="Symbol">_</a> <a id="10190" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="10205" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="10212" href="Cubical.Categories.Limits.Limits.html#9328" class="Bound">CC₁</a> <a id="10216" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a> <a id="10218" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10221" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10223" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10225" class="Symbol">(</a><a id="10226" href="Cubical.Categories.Limits.Limits.html#9340" class="Bound">α</a> <a id="10228" class="Symbol">.</a><a id="10229" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10234" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a> <a id="10236" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10239" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10241" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10243" href="Cubical.Categories.Limits.Limits.html#9342" class="Bound">β</a> <a id="10245" class="Symbol">.</a><a id="10246" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10251" href="Cubical.Categories.Limits.Limits.html#9554" class="Bound">u</a><a id="10252" class="Symbol">)</a> <a id="10254" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="10259" href="Cubical.Categories.Limits.Limits.html#10259" class="Function">limArrowCompLimOfArrows</a> <a id="10283" class="Symbol">:</a> <a id="10285" class="Symbol">{</a><a id="10286" href="Cubical.Categories.Limits.Limits.html#10286" class="Bound">D₁</a> <a id="10289" href="Cubical.Categories.Limits.Limits.html#10289" class="Bound">D₂</a> <a id="10292" class="Symbol">:</a> <a id="10294" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="10302" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="10304" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="10305" class="Symbol">}</a>
                            <a id="10335" class="Symbol">(</a><a id="10336" href="Cubical.Categories.Limits.Limits.html#10336" class="Bound">CC₁</a> <a id="10340" class="Symbol">:</a> <a id="10342" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="10350" href="Cubical.Categories.Limits.Limits.html#10286" class="Bound">D₁</a><a id="10352" class="Symbol">)</a> <a id="10354" class="Symbol">(</a><a id="10355" href="Cubical.Categories.Limits.Limits.html#10355" class="Bound">CC₂</a> <a id="10359" class="Symbol">:</a> <a id="10361" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="10369" href="Cubical.Categories.Limits.Limits.html#10289" class="Bound">D₂</a><a id="10371" class="Symbol">)</a>
                            <a id="10401" class="Symbol">(</a><a id="10402" href="Cubical.Categories.Limits.Limits.html#10402" class="Bound">α</a> <a id="10404" class="Symbol">:</a> <a id="10406" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="10415" href="Cubical.Categories.Limits.Limits.html#10286" class="Bound">D₁</a> <a id="10418" href="Cubical.Categories.Limits.Limits.html#10289" class="Bound">D₂</a><a id="10420" class="Symbol">)</a>
                            <a id="10450" class="Symbol">(</a><a id="10451" href="Cubical.Categories.Limits.Limits.html#10451" class="Bound">c</a> <a id="10453" class="Symbol">:</a> <a id="10455" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="10458" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="10459" class="Symbol">)</a> <a id="10461" class="Symbol">(</a><a id="10462" href="Cubical.Categories.Limits.Limits.html#10462" class="Bound">cc</a> <a id="10465" class="Symbol">:</a> <a id="10467" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="10472" href="Cubical.Categories.Limits.Limits.html#10286" class="Bound">D₁</a> <a id="10475" href="Cubical.Categories.Limits.Limits.html#10451" class="Bound">c</a><a id="10476" class="Symbol">)</a>
    <a id="10482" class="Symbol">→</a> <a id="10484" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="10493" href="Cubical.Categories.Limits.Limits.html#10355" class="Bound">CC₂</a> <a id="10497" class="Symbol">_</a> <a id="10499" class="Symbol">(</a><a id="10500" href="Cubical.Categories.Limits.Limits.html#10462" class="Bound">cc</a> <a id="10503" href="Cubical.Categories.Limits.Limits.html#4636" class="Function Operator">★ₙₜ</a> <a id="10507" href="Cubical.Categories.Limits.Limits.html#10402" class="Bound">α</a><a id="10508" class="Symbol">)</a> <a id="10510" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10512" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="10521" href="Cubical.Categories.Limits.Limits.html#10336" class="Bound">CC₁</a> <a id="10525" class="Symbol">_</a> <a id="10527" href="Cubical.Categories.Limits.Limits.html#10462" class="Bound">cc</a> <a id="10530" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10533" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10535" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10537" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="10549" href="Cubical.Categories.Limits.Limits.html#10336" class="Bound">CC₁</a> <a id="10553" href="Cubical.Categories.Limits.Limits.html#10355" class="Bound">CC₂</a> <a id="10557" href="Cubical.Categories.Limits.Limits.html#10402" class="Bound">α</a>
  <a id="10561" href="Cubical.Categories.Limits.Limits.html#10259" class="Function">limArrowCompLimOfArrows</a> <a id="10585" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="10589" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="10593" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="10595" href="Cubical.Categories.Limits.Limits.html#10595" class="Bound">c</a> <a id="10597" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="10600" class="Symbol">=</a> <a id="10602" href="Cubical.Categories.Limits.Limits.html#7327" class="Function">limArrowUnique</a> <a id="10617" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="10621" class="Symbol">_</a> <a id="10623" class="Symbol">_</a> <a id="10625" class="Symbol">_</a> <a id="10627" href="Cubical.Categories.Limits.Limits.html#10655" class="Function">isConeMorComp</a>
    <a id="10645" class="Keyword">where</a>
    <a id="10655" href="Cubical.Categories.Limits.Limits.html#10655" class="Function">isConeMorComp</a> <a id="10669" class="Symbol">:</a> <a id="10671" class="Symbol">∀</a> <a id="10673" class="Symbol">(</a><a id="10674" href="Cubical.Categories.Limits.Limits.html#10674" class="Bound">u</a> <a id="10676" class="Symbol">:</a> <a id="10678" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="10681" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a><a id="10682" class="Symbol">)</a>
                  <a id="10702" class="Symbol">→</a> <a id="10704" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="10713" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="10717" class="Symbol">_</a> <a id="10719" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="10722" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10725" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10727" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10729" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="10741" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="10745" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="10749" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="10751" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10754" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10756" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10758" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="10765" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="10769" href="Cubical.Categories.Limits.Limits.html#10674" class="Bound">u</a>
                  <a id="10789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10791" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="10794" class="Symbol">.</a><a id="10795" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="10803" href="Cubical.Categories.Limits.Limits.html#10674" class="Bound">u</a> <a id="10805" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10808" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10810" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10812" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="10814" class="Symbol">.</a><a id="10815" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="10820" href="Cubical.Categories.Limits.Limits.html#10674" class="Bound">u</a>
    <a id="10826" href="Cubical.Categories.Limits.Limits.html#10655" class="Function">isConeMorComp</a> <a id="10840" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a> <a id="10842" class="Symbol">=</a>
        <a id="10852" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="10861" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="10865" class="Symbol">_</a> <a id="10867" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="10870" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10873" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10875" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10877" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="10889" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="10893" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="10897" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="10899" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10902" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10904" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10906" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="10913" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="10917" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a>
      <a id="10925" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10928" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="10935" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10937" class="Symbol">_</a> <a id="10939" class="Symbol">_</a> <a id="10941" class="Symbol">_</a> <a id="10943" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="10953" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="10962" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="10966" class="Symbol">_</a> <a id="10968" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="10971" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="10974" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="10976" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="10978" class="Symbol">(</a><a id="10979" href="Cubical.Categories.Limits.Limits.html#8279" class="Function">limOfArrows</a> <a id="10991" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="10995" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="10999" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="11001" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11004" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11006" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11008" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="11015" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="11019" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a><a id="11020" class="Symbol">)</a>
      <a id="11028" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11031" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11036" class="Symbol">(λ</a> <a id="11039" href="Cubical.Categories.Limits.Limits.html#11039" class="Bound">x</a> <a id="11041" class="Symbol">→</a> <a id="11043" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="11052" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="11056" class="Symbol">_</a> <a id="11058" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="11061" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11064" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11066" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11068" href="Cubical.Categories.Limits.Limits.html#11039" class="Bound">x</a><a id="11069" class="Symbol">)</a> <a id="11071" class="Symbol">(</a><a id="11072" href="Cubical.Categories.Limits.Limits.html#8529" class="Function">limOfArrowsOut</a> <a id="11087" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="11091" href="Cubical.Categories.Limits.Limits.html#10589" class="Bound">CC₂</a> <a id="11095" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="11097" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a><a id="11098" class="Symbol">)</a> <a id="11100" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="11110" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="11119" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="11123" class="Symbol">_</a> <a id="11125" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="11128" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11131" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11133" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11135" class="Symbol">(</a><a id="11136" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="11143" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="11147" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a> <a id="11149" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11152" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11154" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11156" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="11158" class="Symbol">.</a><a id="11159" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="11164" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a><a id="11165" class="Symbol">)</a>
      <a id="11173" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11176" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11180" class="Symbol">(</a><a id="11181" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="11188" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11190" class="Symbol">_</a> <a id="11192" class="Symbol">_</a> <a id="11194" class="Symbol">_)</a> <a id="11197" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="11207" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="11216" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="11220" class="Symbol">_</a> <a id="11222" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="11225" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11228" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11230" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11232" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="11239" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="11243" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a> <a id="11245" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11248" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11250" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11252" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="11254" class="Symbol">.</a><a id="11255" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="11260" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a>
      <a id="11268" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11271" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11276" class="Symbol">(λ</a> <a id="11279" href="Cubical.Categories.Limits.Limits.html#11279" class="Bound">x</a> <a id="11281" class="Symbol">→</a> <a id="11283" href="Cubical.Categories.Limits.Limits.html#11279" class="Bound">x</a> <a id="11285" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11288" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11290" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11292" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="11294" class="Symbol">.</a><a id="11295" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="11300" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a><a id="11301" class="Symbol">)</a> <a id="11303" class="Symbol">(</a><a id="11304" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="11321" href="Cubical.Categories.Limits.Limits.html#10585" class="Bound">CC₁</a> <a id="11325" class="Symbol">_</a> <a id="11327" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="11330" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a><a id="11331" class="Symbol">)</a> <a id="11333" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="11343" href="Cubical.Categories.Limits.Limits.html#10597" class="Bound">cc</a> <a id="11346" class="Symbol">.</a><a id="11347" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="11355" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a> <a id="11357" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="11360" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11362" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="11364" href="Cubical.Categories.Limits.Limits.html#10593" class="Bound">α</a> <a id="11366" class="Symbol">.</a><a id="11367" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="11372" href="Cubical.Categories.Limits.Limits.html#10840" class="Bound">u</a> <a id="11374" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="11379" class="Comment">-- any two limits are isomorphic up to a unique cone isomorphism</a>
  <a id="11446" class="Keyword">open</a> <a id="11451" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>
  <a id="11459" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="11466" class="Symbol">:</a> <a id="11468" class="Symbol">(</a><a id="11469" href="Cubical.Categories.Limits.Limits.html#11469" class="Bound">D</a> <a id="11471" class="Symbol">:</a> <a id="11473" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="11481" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="11483" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="11484" class="Symbol">)</a> <a id="11486" class="Symbol">(</a><a id="11487" href="Cubical.Categories.Limits.Limits.html#11487" class="Bound">L₁</a> <a id="11490" href="Cubical.Categories.Limits.Limits.html#11490" class="Bound">L₂</a> <a id="11493" class="Symbol">:</a> <a id="11495" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="11503" href="Cubical.Categories.Limits.Limits.html#11469" class="Bound">D</a><a id="11504" class="Symbol">)</a>
         <a id="11515" class="Symbol">→</a> <a id="11517" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="11521" href="Cubical.Categories.Limits.Limits.html#11521" class="Bound">e</a> <a id="11523" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="11525" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="11532" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11534" class="Symbol">(</a><a id="11535" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="11539" href="Cubical.Categories.Limits.Limits.html#11487" class="Bound">L₁</a><a id="11541" class="Symbol">)</a> <a id="11543" class="Symbol">(</a><a id="11544" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="11548" href="Cubical.Categories.Limits.Limits.html#11490" class="Bound">L₂</a><a id="11550" class="Symbol">)</a> <a id="11552" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="11554" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="11564" class="Symbol">(</a><a id="11565" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11573" href="Cubical.Categories.Limits.Limits.html#11487" class="Bound">L₁</a><a id="11575" class="Symbol">)</a> <a id="11577" class="Symbol">(</a><a id="11578" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11586" href="Cubical.Categories.Limits.Limits.html#11490" class="Bound">L₂</a><a id="11588" class="Symbol">)</a> <a id="11590" class="Symbol">(</a><a id="11591" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11595" href="Cubical.Categories.Limits.Limits.html#11521" class="Bound">e</a><a id="11596" class="Symbol">)</a>
  <a id="11600" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11604" class="Symbol">(</a><a id="11605" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11609" class="Symbol">(</a><a id="11610" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11614" class="Symbol">(</a><a id="11615" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="11622" href="Cubical.Categories.Limits.Limits.html#11622" class="Bound">D</a> <a id="11624" href="Cubical.Categories.Limits.Limits.html#11624" class="Bound">L₁</a> <a id="11627" href="Cubical.Categories.Limits.Limits.html#11627" class="Bound">L₂</a><a id="11629" class="Symbol">)))</a> <a id="11633" class="Symbol">=</a> <a id="11635" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="11644" href="Cubical.Categories.Limits.Limits.html#11627" class="Bound">L₂</a> <a id="11647" class="Symbol">_</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11658" href="Cubical.Categories.Limits.Limits.html#11624" class="Bound">L₁</a><a id="11660" class="Symbol">)</a>
  <a id="11664" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="11668" class="Symbol">(</a><a id="11669" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11673" class="Symbol">(</a><a id="11674" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11678" class="Symbol">(</a><a id="11679" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11683" class="Symbol">(</a><a id="11684" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="11691" href="Cubical.Categories.Limits.Limits.html#11691" class="Bound">D</a> <a id="11693" href="Cubical.Categories.Limits.Limits.html#11693" class="Bound">L₁</a> <a id="11696" href="Cubical.Categories.Limits.Limits.html#11696" class="Bound">L₂</a><a id="11698" class="Symbol">))))</a> <a id="11703" class="Symbol">=</a> <a id="11705" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="11714" href="Cubical.Categories.Limits.Limits.html#11693" class="Bound">L₁</a> <a id="11717" class="Symbol">_</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11728" href="Cubical.Categories.Limits.Limits.html#11696" class="Bound">L₂</a><a id="11730" class="Symbol">)</a>
  <a id="11734" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="11738" class="Symbol">(</a><a id="11739" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11743" class="Symbol">(</a><a id="11744" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="11761" href="Cubical.Categories.Limits.Limits.html#11761" class="Bound">D</a> <a id="11763" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a> <a id="11766" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="11768" class="Symbol">))))</a> <a id="11773" class="Symbol">=</a> <a id="11775" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11780" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11784" class="Symbol">(</a><a id="11785" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="11800" class="Symbol">(</a><a id="11801" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="11810" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a> <a id="11813" class="Symbol">_</a> <a id="11815" class="Symbol">(</a><a id="11816" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11824" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="11826" class="Symbol">))</a>
                                            <a id="11873" class="Symbol">(_</a> <a id="11876" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11878" href="Cubical.Categories.Limits.Limits.html#11942" class="Function">isConeMorComp</a><a id="11891" class="Symbol">)</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="11897" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="11899" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11901" href="Cubical.Categories.Limits.Limits.html#5221" class="Function">isConeMorId</a> <a id="11913" class="Symbol">(</a><a id="11914" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11922" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="11924" class="Symbol">)))</a>
    <a id="11932" class="Keyword">where</a>
    <a id="11942" href="Cubical.Categories.Limits.Limits.html#11942" class="Function">isConeMorComp</a> <a id="11956" class="Symbol">:</a> <a id="11958" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="11968" class="Symbol">(</a><a id="11969" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11977" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="11979" class="Symbol">)</a> <a id="11981" class="Symbol">(</a><a id="11982" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="11990" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="11992" class="Symbol">)</a>
                      <a id="12016" class="Symbol">(</a><a id="12017" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12026" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a> <a id="12029" class="Symbol">(</a><a id="12030" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12034" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12036" class="Symbol">)</a> <a id="12038" class="Symbol">(</a><a id="12039" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12047" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12049" class="Symbol">)</a> <a id="12051" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12054" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12056" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12058" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12067" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a> <a id="12070" class="Symbol">(</a><a id="12071" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12075" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12077" class="Symbol">)</a> <a id="12079" class="Symbol">(</a><a id="12080" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12088" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12090" class="Symbol">))</a>
    <a id="12097" href="Cubical.Categories.Limits.Limits.html#11942" class="Function">isConeMorComp</a> <a id="12111" href="Cubical.Categories.Limits.Limits.html#12111" class="Bound">v</a> <a id="12113" class="Symbol">=</a>
        <a id="12123" class="Symbol">(</a><a id="12124" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12133" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a> <a id="12136" class="Symbol">(</a><a id="12137" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12141" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12143" class="Symbol">)</a> <a id="12145" class="Symbol">(</a><a id="12146" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12154" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12156" class="Symbol">)</a> <a id="12158" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12161" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12163" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12165" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12174" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a> <a id="12177" class="Symbol">(</a><a id="12178" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12182" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12184" class="Symbol">)</a> <a id="12186" class="Symbol">(</a><a id="12187" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12195" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12197" class="Symbol">))</a>
                                          <a id="12242" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12245" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12247" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12249" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="12257" class="Symbol">(</a><a id="12258" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12266" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12268" class="Symbol">)</a> <a id="12270" href="Cubical.Categories.Limits.Limits.html#12111" class="Bound">v</a>
      <a id="12278" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12281" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="12288" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12290" class="Symbol">_</a> <a id="12292" class="Symbol">_</a> <a id="12294" class="Symbol">_</a> <a id="12296" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12306" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12315" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a> <a id="12318" class="Symbol">(</a><a id="12319" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12323" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12325" class="Symbol">)</a> <a id="12327" class="Symbol">(</a><a id="12328" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12336" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12338" class="Symbol">)</a>
          <a id="12350" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12353" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12355" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12357" class="Symbol">(</a><a id="12358" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12367" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a> <a id="12370" class="Symbol">(</a><a id="12371" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12375" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12377" class="Symbol">)</a> <a id="12379" class="Symbol">(</a><a id="12380" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12388" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12390" class="Symbol">)</a> <a id="12392" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12395" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12397" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12399" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="12407" class="Symbol">(</a><a id="12408" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12416" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12418" class="Symbol">)</a> <a id="12420" href="Cubical.Categories.Limits.Limits.html#12111" class="Bound">v</a><a id="12421" class="Symbol">)</a>
      <a id="12429" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12432" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12437" class="Symbol">(λ</a> <a id="12440" href="Cubical.Categories.Limits.Limits.html#12440" class="Bound">x</a> <a id="12442" class="Symbol">→</a> <a id="12444" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12453" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a> <a id="12456" class="Symbol">(</a><a id="12457" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12461" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12463" class="Symbol">)</a> <a id="12465" class="Symbol">(</a><a id="12466" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12474" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12476" class="Symbol">)</a> <a id="12478" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12481" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12483" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12485" href="Cubical.Categories.Limits.Limits.html#12440" class="Bound">x</a><a id="12486" class="Symbol">)</a>
              <a id="12502" class="Symbol">(</a><a id="12503" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="12520" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a> <a id="12523" class="Symbol">_</a> <a id="12525" class="Symbol">(</a><a id="12526" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12534" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12536" class="Symbol">)</a> <a id="12538" href="Cubical.Categories.Limits.Limits.html#12111" class="Bound">v</a><a id="12539" class="Symbol">)</a> <a id="12541" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12551" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="12560" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a> <a id="12563" class="Symbol">(</a><a id="12564" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="12568" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12570" class="Symbol">)</a> <a id="12572" class="Symbol">(</a><a id="12573" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12581" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12583" class="Symbol">)</a>
          <a id="12595" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="12598" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12600" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="12602" class="Symbol">(</a><a id="12603" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="12611" class="Symbol">(</a><a id="12612" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12620" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a><a id="12622" class="Symbol">)</a> <a id="12624" href="Cubical.Categories.Limits.Limits.html#12111" class="Bound">v</a><a id="12625" class="Symbol">)</a>
      <a id="12633" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12636" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="12653" href="Cubical.Categories.Limits.Limits.html#11763" class="Bound">L₁</a> <a id="12656" class="Symbol">_</a> <a id="12658" class="Symbol">(</a><a id="12659" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12667" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12669" class="Symbol">)</a> <a id="12671" href="Cubical.Categories.Limits.Limits.html#12111" class="Bound">v</a> <a id="12673" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="12683" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12700" href="Cubical.Categories.Limits.Limits.html#11766" class="Bound">L₂</a><a id="12702" class="Symbol">)</a> <a id="12704" href="Cubical.Categories.Limits.Limits.html#12111" class="Bound">v</a> <a id="12706" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="12710" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="12714" class="Symbol">(</a><a id="12715" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12719" class="Symbol">(</a><a id="12720" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12724" class="Symbol">(</a><a id="12725" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12729" class="Symbol">(</a><a id="12730" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="12737" href="Cubical.Categories.Limits.Limits.html#12737" class="Bound">D</a> <a id="12739" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a> <a id="12742" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="12744" class="Symbol">))))</a> <a id="12749" class="Symbol">=</a> <a id="12751" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12756" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="12776" class="Symbol">(</a><a id="12777" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="12786" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a> <a id="12789" class="Symbol">_</a> <a id="12791" class="Symbol">(</a><a id="12792" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12800" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="12802" class="Symbol">))</a>
                                            <a id="12849" class="Symbol">(_</a> <a id="12852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12854" href="Cubical.Categories.Limits.Limits.html#12918" class="Function">isConeMorComp</a><a id="12867" class="Symbol">)</a> <a id="12869" class="Symbol">(</a><a id="12870" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="12873" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="12875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12877" href="Cubical.Categories.Limits.Limits.html#5221" class="Function">isConeMorId</a> <a id="12889" class="Symbol">(</a><a id="12890" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12898" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="12900" class="Symbol">)))</a>
    <a id="12908" class="Keyword">where</a>
    <a id="12918" href="Cubical.Categories.Limits.Limits.html#12918" class="Function">isConeMorComp</a> <a id="12932" class="Symbol">:</a> <a id="12934" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="12944" class="Symbol">(</a><a id="12945" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12953" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="12955" class="Symbol">)</a> <a id="12957" class="Symbol">(</a><a id="12958" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="12966" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="12968" class="Symbol">)</a>
                      <a id="12992" class="Symbol">(</a><a id="12993" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13002" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a> <a id="13005" class="Symbol">(</a><a id="13006" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13010" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13012" class="Symbol">)</a> <a id="13014" class="Symbol">(</a><a id="13015" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13023" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13025" class="Symbol">)</a> <a id="13027" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13030" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13032" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13034" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13043" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a> <a id="13046" class="Symbol">(</a><a id="13047" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13051" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13053" class="Symbol">)</a> <a id="13055" class="Symbol">(</a><a id="13056" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13064" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13066" class="Symbol">))</a>
    <a id="13073" href="Cubical.Categories.Limits.Limits.html#12918" class="Function">isConeMorComp</a> <a id="13087" href="Cubical.Categories.Limits.Limits.html#13087" class="Bound">v</a> <a id="13089" class="Symbol">=</a>
        <a id="13099" class="Symbol">(</a><a id="13100" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13109" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a> <a id="13112" class="Symbol">(</a><a id="13113" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13117" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13119" class="Symbol">)</a> <a id="13121" class="Symbol">(</a><a id="13122" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13130" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13132" class="Symbol">)</a> <a id="13134" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13137" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13139" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13141" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13150" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a> <a id="13153" class="Symbol">(</a><a id="13154" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13158" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13160" class="Symbol">)</a> <a id="13162" class="Symbol">(</a><a id="13163" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13171" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13173" class="Symbol">))</a>
                                          <a id="13218" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13221" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13223" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13225" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="13233" class="Symbol">(</a><a id="13234" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13242" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13244" class="Symbol">)</a> <a id="13246" href="Cubical.Categories.Limits.Limits.html#13087" class="Bound">v</a>
      <a id="13254" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13257" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="13264" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13266" class="Symbol">_</a> <a id="13268" class="Symbol">_</a> <a id="13270" class="Symbol">_</a> <a id="13272" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="13282" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13291" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a> <a id="13294" class="Symbol">(</a><a id="13295" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13299" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13301" class="Symbol">)</a> <a id="13303" class="Symbol">(</a><a id="13304" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13312" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13314" class="Symbol">)</a>
          <a id="13326" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13329" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13331" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13333" class="Symbol">(</a><a id="13334" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13343" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a> <a id="13346" class="Symbol">(</a><a id="13347" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13351" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13353" class="Symbol">)</a> <a id="13355" class="Symbol">(</a><a id="13356" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13364" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13366" class="Symbol">)</a> <a id="13368" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13371" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13373" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13375" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="13383" class="Symbol">(</a><a id="13384" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13392" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13394" class="Symbol">)</a> <a id="13396" href="Cubical.Categories.Limits.Limits.html#13087" class="Bound">v</a><a id="13397" class="Symbol">)</a>
      <a id="13405" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13408" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13413" class="Symbol">(λ</a> <a id="13416" href="Cubical.Categories.Limits.Limits.html#13416" class="Bound">x</a> <a id="13418" class="Symbol">→</a> <a id="13420" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13429" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a> <a id="13432" class="Symbol">(</a><a id="13433" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13437" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13439" class="Symbol">)</a> <a id="13441" class="Symbol">(</a><a id="13442" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13450" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13452" class="Symbol">)</a> <a id="13454" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13457" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13459" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13461" href="Cubical.Categories.Limits.Limits.html#13416" class="Bound">x</a><a id="13462" class="Symbol">)</a>
              <a id="13478" class="Symbol">(</a><a id="13479" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="13496" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a> <a id="13499" class="Symbol">_</a> <a id="13501" class="Symbol">(</a><a id="13502" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13510" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13512" class="Symbol">)</a> <a id="13514" href="Cubical.Categories.Limits.Limits.html#13087" class="Bound">v</a><a id="13515" class="Symbol">)</a> <a id="13517" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="13527" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="13536" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a> <a id="13539" class="Symbol">(</a><a id="13540" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="13544" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13546" class="Symbol">)</a> <a id="13548" class="Symbol">(</a><a id="13549" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13557" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13559" class="Symbol">)</a>
          <a id="13571" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="13574" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="13576" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="13578" class="Symbol">(</a><a id="13579" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="13587" class="Symbol">(</a><a id="13588" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13596" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a><a id="13598" class="Symbol">)</a> <a id="13600" href="Cubical.Categories.Limits.Limits.html#13087" class="Bound">v</a><a id="13601" class="Symbol">)</a>
      <a id="13609" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13612" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="13629" href="Cubical.Categories.Limits.Limits.html#12742" class="Bound">L₂</a> <a id="13632" class="Symbol">_</a> <a id="13634" class="Symbol">(</a><a id="13635" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13643" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13645" class="Symbol">)</a> <a id="13647" href="Cubical.Categories.Limits.Limits.html#13087" class="Bound">v</a> <a id="13649" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="13659" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="13667" class="Symbol">(</a><a id="13668" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13676" href="Cubical.Categories.Limits.Limits.html#12739" class="Bound">L₁</a><a id="13678" class="Symbol">)</a> <a id="13680" href="Cubical.Categories.Limits.Limits.html#13087" class="Bound">v</a> <a id="13682" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="13687" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13691" class="Symbol">(</a><a id="13692" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13696" class="Symbol">(</a><a id="13697" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="13704" href="Cubical.Categories.Limits.Limits.html#13704" class="Bound">D</a> <a id="13706" href="Cubical.Categories.Limits.Limits.html#13706" class="Bound">L₁</a> <a id="13709" href="Cubical.Categories.Limits.Limits.html#13709" class="Bound">L₂</a><a id="13711" class="Symbol">))</a> <a id="13714" class="Symbol">=</a> <a id="13716" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="13733" href="Cubical.Categories.Limits.Limits.html#13709" class="Bound">L₂</a> <a id="13736" class="Symbol">_</a> <a id="13738" class="Symbol">_</a>
  <a id="13742" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13746" class="Symbol">(</a><a id="13747" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="13754" href="Cubical.Categories.Limits.Limits.html#13754" class="Bound">D</a> <a id="13756" href="Cubical.Categories.Limits.Limits.html#13756" class="Bound">L₁</a> <a id="13759" href="Cubical.Categories.Limits.Limits.html#13759" class="Bound">L₂</a><a id="13761" class="Symbol">)</a> <a id="13763" class="Symbol">(</a><a id="13764" href="Cubical.Categories.Limits.Limits.html#13764" class="Bound">e</a> <a id="13766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13768" href="Cubical.Categories.Limits.Limits.html#13768" class="Bound">isConeMorE</a><a id="13778" class="Symbol">)</a> <a id="13780" class="Symbol">=</a> <a id="13782" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a>
      <a id="13795" class="Symbol">(λ</a> <a id="13798" href="Cubical.Categories.Limits.Limits.html#13798" class="Bound">_</a> <a id="13800" class="Symbol">→</a> <a id="13802" href="Cubical.Categories.Limits.Limits.html#4981" class="Function">isPropIsConeMor</a> <a id="13818" class="Symbol">(</a><a id="13819" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13827" href="Cubical.Categories.Limits.Limits.html#13756" class="Bound">L₁</a><a id="13829" class="Symbol">)</a> <a id="13831" class="Symbol">(</a><a id="13832" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="13840" href="Cubical.Categories.Limits.Limits.html#13759" class="Bound">L₂</a><a id="13842" class="Symbol">)</a> <a id="13844" class="Symbol">_)</a>
      <a id="13853" class="Symbol">(</a><a id="13854" href="Cubical.Categories.Category.Base.html#2675" class="Function">CatIso≡</a> <a id="13862" class="Symbol">_</a> <a id="13864" class="Symbol">_</a> <a id="13866" class="Symbol">(</a><a id="13867" href="Cubical.Categories.Limits.Limits.html#7327" class="Function">limArrowUnique</a> <a id="13882" href="Cubical.Categories.Limits.Limits.html#13759" class="Bound">L₂</a> <a id="13885" class="Symbol">_</a> <a id="13887" class="Symbol">_</a> <a id="13889" class="Symbol">(</a><a id="13890" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13894" href="Cubical.Categories.Limits.Limits.html#13764" class="Bound">e</a><a id="13895" class="Symbol">)</a> <a id="13897" href="Cubical.Categories.Limits.Limits.html#13768" class="Bound">isConeMorE</a><a id="13907" class="Symbol">))</a>

  <a id="13913" class="Comment">-- if the index category of the diagram has an initial object,</a>
  <a id="13978" class="Comment">-- we get a canonical limiting cone</a>
  <a id="14016" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14032" class="Symbol">:</a> <a id="14034" class="Symbol">(</a><a id="14035" href="Cubical.Categories.Limits.Limits.html#14035" class="Bound">D</a> <a id="14037" class="Symbol">:</a> <a id="14039" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="14047" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="14049" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="14050" class="Symbol">)</a> <a id="14052" class="Symbol">→</a> <a id="14054" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a> <a id="14062" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="14064" class="Symbol">→</a> <a id="14066" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="14074" href="Cubical.Categories.Limits.Limits.html#14035" class="Bound">D</a>
  <a id="14078" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="14082" class="Symbol">(</a><a id="14083" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14099" href="Cubical.Categories.Limits.Limits.html#14099" class="Bound">D</a> <a id="14101" class="Symbol">(</a><a id="14102" href="Cubical.Categories.Limits.Limits.html#14102" class="Bound">j</a> <a id="14104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14106" href="Cubical.Categories.Limits.Limits.html#14106" class="Bound">isInitJ</a><a id="14113" class="Symbol">))</a> <a id="14116" class="Symbol">=</a> <a id="14118" href="Cubical.Categories.Limits.Limits.html#14099" class="Bound">D</a> <a id="14120" class="Symbol">.</a><a id="14121" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="14126" href="Cubical.Categories.Limits.Limits.html#14102" class="Bound">j</a>
  <a id="14130" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="14138" class="Symbol">(</a><a id="14139" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="14147" class="Symbol">(</a><a id="14148" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14164" href="Cubical.Categories.Limits.Limits.html#14164" class="Bound">D</a> <a id="14166" class="Symbol">(</a><a id="14167" href="Cubical.Categories.Limits.Limits.html#14167" class="Bound">j</a> <a id="14169" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14171" href="Cubical.Categories.Limits.Limits.html#14171" class="Bound">isInitJ</a><a id="14178" class="Symbol">)))</a> <a id="14182" href="Cubical.Categories.Limits.Limits.html#14182" class="Bound">k</a> <a id="14184" class="Symbol">=</a> <a id="14186" href="Cubical.Categories.Limits.Limits.html#14164" class="Bound">D</a> <a id="14188" class="Symbol">.</a><a id="14189" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="14195" class="Symbol">(</a><a id="14196" href="Cubical.Categories.Limits.Limits.html#14171" class="Bound">isInitJ</a> <a id="14204" href="Cubical.Categories.Limits.Limits.html#14182" class="Bound">k</a> <a id="14206" class="Symbol">.</a><a id="14207" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14210" class="Symbol">)</a>
  <a id="14214" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="14230" class="Symbol">(</a><a id="14231" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="14239" class="Symbol">(</a><a id="14240" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14256" href="Cubical.Categories.Limits.Limits.html#14256" class="Bound">D</a> <a id="14258" class="Symbol">(</a><a id="14259" href="Cubical.Categories.Limits.Limits.html#14259" class="Bound">j</a> <a id="14261" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14263" href="Cubical.Categories.Limits.Limits.html#14263" class="Bound">isInitJ</a><a id="14270" class="Symbol">)))</a> <a id="14274" href="Cubical.Categories.Limits.Limits.html#14274" class="Bound">f</a> <a id="14276" class="Symbol">=</a>
                      <a id="14300" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14304" class="Symbol">(</a><a id="14305" href="Cubical.Categories.Limits.Limits.html#14256" class="Bound">D</a> <a id="14307" class="Symbol">.</a><a id="14308" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="14314" class="Symbol">_</a> <a id="14316" class="Symbol">_)</a> <a id="14319" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14321" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14326" class="Symbol">(</a><a id="14327" href="Cubical.Categories.Limits.Limits.html#14256" class="Bound">D</a> <a id="14329" class="Symbol">.</a><a id="14330" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="14335" class="Symbol">)</a> <a id="14337" class="Symbol">(</a><a id="14338" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14342" class="Symbol">(</a><a id="14343" href="Cubical.Categories.Limits.Limits.html#14263" class="Bound">isInitJ</a> <a id="14351" class="Symbol">_</a> <a id="14353" class="Symbol">.</a><a id="14354" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14358" class="Symbol">_))</a>
  <a id="14364" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14368" class="Symbol">(</a><a id="14369" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14373" class="Symbol">(</a><a id="14374" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="14383" class="Symbol">(</a><a id="14384" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14400" href="Cubical.Categories.Limits.Limits.html#14400" class="Bound">D</a> <a id="14402" class="Symbol">(</a><a id="14403" href="Cubical.Categories.Limits.Limits.html#14403" class="Bound">j</a> <a id="14405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14407" href="Cubical.Categories.Limits.Limits.html#14407" class="Bound">isInitJ</a><a id="14414" class="Symbol">))</a> <a id="14417" href="Cubical.Categories.Limits.Limits.html#14417" class="Bound">c</a> <a id="14419" href="Cubical.Categories.Limits.Limits.html#14419" class="Bound">cc</a><a id="14421" class="Symbol">))</a> <a id="14424" class="Symbol">=</a> <a id="14426" href="Cubical.Categories.Limits.Limits.html#14419" class="Bound">cc</a> <a id="14429" class="Symbol">.</a><a id="14430" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="14438" href="Cubical.Categories.Limits.Limits.html#14403" class="Bound">j</a>
                                                                <a id="14504" class="Comment">-- canonical arrow c → D(j)</a>
  <a id="14534" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14538" class="Symbol">(</a><a id="14539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14543" class="Symbol">(</a><a id="14544" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="14553" class="Symbol">(</a><a id="14554" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14570" href="Cubical.Categories.Limits.Limits.html#14570" class="Bound">D</a> <a id="14572" class="Symbol">(</a><a id="14573" href="Cubical.Categories.Limits.Limits.html#14573" class="Bound">j</a> <a id="14575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14577" href="Cubical.Categories.Limits.Limits.html#14577" class="Bound">isInitJ</a><a id="14584" class="Symbol">))</a> <a id="14587" href="Cubical.Categories.Limits.Limits.html#14587" class="Bound">c</a> <a id="14589" href="Cubical.Categories.Limits.Limits.html#14589" class="Bound">cc</a><a id="14591" class="Symbol">))</a> <a id="14594" href="Cubical.Categories.Limits.Limits.html#14594" class="Bound">k</a> <a id="14596" class="Symbol">=</a>
                                                         <a id="14655" href="Cubical.Categories.Limits.Limits.html#14589" class="Bound">cc</a> <a id="14658" class="Symbol">.</a><a id="14659" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="14675" class="Symbol">(</a><a id="14676" href="Cubical.Categories.Limits.Limits.html#14577" class="Bound">isInitJ</a> <a id="14684" href="Cubical.Categories.Limits.Limits.html#14594" class="Bound">k</a> <a id="14686" class="Symbol">.</a><a id="14687" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14690" class="Symbol">)</a>
                                                         <a id="14749" class="Comment">-- is a cone morphism</a>
  <a id="14773" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14777" class="Symbol">(</a><a id="14778" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="14787" class="Symbol">(</a><a id="14788" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14804" href="Cubical.Categories.Limits.Limits.html#14804" class="Bound">D</a> <a id="14806" class="Symbol">(</a><a id="14807" href="Cubical.Categories.Limits.Limits.html#14807" class="Bound">j</a> <a id="14809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14811" href="Cubical.Categories.Limits.Limits.html#14811" class="Bound">isInitJ</a><a id="14818" class="Symbol">))</a> <a id="14821" href="Cubical.Categories.Limits.Limits.html#14821" class="Bound">c</a> <a id="14823" href="Cubical.Categories.Limits.Limits.html#14823" class="Bound">cc</a><a id="14825" class="Symbol">)</a> <a id="14827" class="Symbol">(</a><a id="14828" href="Cubical.Categories.Limits.Limits.html#14828" class="Bound">f</a> <a id="14830" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14832" href="Cubical.Categories.Limits.Limits.html#14832" class="Bound">isConeMorF</a><a id="14842" class="Symbol">)</a> <a id="14844" class="Symbol">=</a> <a id="14846" class="Comment">-- and indeed unique</a>
    <a id="14871" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a>
      <a id="14884" class="Symbol">(λ</a> <a id="14887" href="Cubical.Categories.Limits.Limits.html#14887" class="Bound">_</a> <a id="14889" class="Symbol">→</a> <a id="14891" href="Cubical.Categories.Limits.Limits.html#4981" class="Function">isPropIsConeMor</a> <a id="14907" href="Cubical.Categories.Limits.Limits.html#14823" class="Bound">cc</a> <a id="14910" class="Symbol">(</a><a id="14911" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="14919" class="Symbol">(</a><a id="14920" href="Cubical.Categories.Limits.Limits.html#14016" class="Function">Initial→LimCone</a> <a id="14936" href="Cubical.Categories.Limits.Limits.html#14804" class="Bound">D</a> <a id="14938" class="Symbol">(</a><a id="14939" href="Cubical.Categories.Limits.Limits.html#14807" class="Bound">j</a> <a id="14941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14943" href="Cubical.Categories.Limits.Limits.html#14811" class="Bound">isInitJ</a><a id="14950" class="Symbol">)))</a> <a id="14954" class="Symbol">_)</a>
        <a id="14965" class="Symbol">(</a><a id="14966" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14970" class="Symbol">(</a><a id="14971" href="Cubical.Categories.Limits.Limits.html#14832" class="Bound">isConeMorF</a> <a id="14982" href="Cubical.Categories.Limits.Limits.html#14807" class="Bound">j</a><a id="14983" class="Symbol">)</a> <a id="14985" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14988" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14993" class="Symbol">(λ</a> <a id="14996" href="Cubical.Categories.Limits.Limits.html#14996" class="Bound">x</a> <a id="14998" class="Symbol">→</a> <a id="15000" href="Cubical.Categories.Limits.Limits.html#14828" class="Bound">f</a> <a id="15002" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="15005" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="15007" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="15009" href="Cubical.Categories.Limits.Limits.html#14996" class="Bound">x</a><a id="15010" class="Symbol">)</a> <a id="15012" class="Symbol">(</a><a id="15013" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15019" class="Symbol">(λ</a> <a id="15022" href="Cubical.Categories.Limits.Limits.html#15022" class="Bound">x</a> <a id="15024" class="Symbol">→</a> <a id="15026" href="Cubical.Categories.Limits.Limits.html#14804" class="Bound">D</a> <a id="15028" class="Symbol">.</a><a id="15029" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="15035" href="Cubical.Categories.Limits.Limits.html#15022" class="Bound">x</a> <a id="15037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15039" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="15042" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="15043" class="Symbol">)</a>
                                                              <a id="15107" class="Symbol">(</a><a id="15108" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15112" class="Symbol">(</a><a id="15113" href="Cubical.Categories.Limits.Limits.html#14811" class="Bound">isInitJ</a> <a id="15121" href="Cubical.Categories.Limits.Limits.html#14807" class="Bound">j</a> <a id="15123" class="Symbol">.</a><a id="15124" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15128" class="Symbol">_))</a> <a id="15132" class="Symbol">(</a><a id="15133" href="Cubical.Categories.Limits.Limits.html#14804" class="Bound">D</a> <a id="15135" class="Symbol">.</a><a id="15136" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="15140" class="Symbol">))</a>
                            <a id="15171" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15174" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="15179" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="15181" href="Cubical.Categories.Limits.Limits.html#14828" class="Bound">f</a><a id="15182" class="Symbol">)</a>

  <a id="15187" class="Comment">-- cones that respect isomorphisms are limiting cones</a>
  <a id="15243" href="Cubical.Categories.Limits.Limits.html#15243" class="Function">Iso→LimCone</a> <a id="15255" class="Symbol">:</a> <a id="15257" class="Symbol">{</a><a id="15258" href="Cubical.Categories.Limits.Limits.html#15258" class="Bound">D</a> <a id="15260" class="Symbol">:</a> <a id="15262" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="15270" href="Cubical.Categories.Limits.Limits.html#711" class="Bound">J</a> <a id="15272" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="15273" class="Symbol">}</a> <a id="15275" class="Symbol">{</a><a id="15276" href="Cubical.Categories.Limits.Limits.html#15276" class="Bound">c₁</a> <a id="15279" href="Cubical.Categories.Limits.Limits.html#15279" class="Bound">c₂</a> <a id="15282" class="Symbol">:</a> <a id="15284" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="15287" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a><a id="15288" class="Symbol">}</a> <a id="15290" class="Symbol">(</a><a id="15291" href="Cubical.Categories.Limits.Limits.html#15291" class="Bound">cc₁</a> <a id="15295" class="Symbol">:</a> <a id="15297" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="15302" href="Cubical.Categories.Limits.Limits.html#15258" class="Bound">D</a> <a id="15304" href="Cubical.Categories.Limits.Limits.html#15276" class="Bound">c₁</a><a id="15306" class="Symbol">)</a> <a id="15308" class="Symbol">(</a><a id="15309" href="Cubical.Categories.Limits.Limits.html#15309" class="Bound">e</a> <a id="15311" class="Symbol">:</a> <a id="15313" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="15320" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="15322" href="Cubical.Categories.Limits.Limits.html#15276" class="Bound">c₁</a> <a id="15325" href="Cubical.Categories.Limits.Limits.html#15279" class="Bound">c₂</a><a id="15327" class="Symbol">)</a>
              <a id="15343" class="Symbol">→</a> <a id="15345" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="15355" class="Symbol">_</a> <a id="15357" class="Symbol">_</a> <a id="15359" href="Cubical.Categories.Limits.Limits.html#15291" class="Bound">cc₁</a>
              <a id="15377" class="Symbol">→</a> <a id="15379" class="Symbol">(</a><a id="15380" href="Cubical.Categories.Limits.Limits.html#15380" class="Bound">cc₂</a> <a id="15384" class="Symbol">:</a> <a id="15386" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="15391" href="Cubical.Categories.Limits.Limits.html#15258" class="Bound">D</a> <a id="15393" href="Cubical.Categories.Limits.Limits.html#15279" class="Bound">c₂</a><a id="15395" class="Symbol">)</a>
              <a id="15411" class="Symbol">→</a> <a id="15413" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="15423" href="Cubical.Categories.Limits.Limits.html#15291" class="Bound">cc₁</a> <a id="15427" href="Cubical.Categories.Limits.Limits.html#15380" class="Bound">cc₂</a> <a id="15431" class="Symbol">(</a><a id="15432" href="Cubical.Categories.Limits.Limits.html#15309" class="Bound">e</a> <a id="15434" class="Symbol">.</a><a id="15435" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="15438" class="Symbol">)</a>
              <a id="15454" class="Symbol">→</a> <a id="15456" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="15466" class="Symbol">_</a> <a id="15468" class="Symbol">_</a> <a id="15470" href="Cubical.Categories.Limits.Limits.html#15380" class="Bound">cc₂</a>
  <a id="15476" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15480" class="Symbol">(</a><a id="15481" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15485" class="Symbol">(</a><a id="15486" href="Cubical.Categories.Limits.Limits.html#15243" class="Function">Iso→LimCone</a> <a id="15498" href="Cubical.Categories.Limits.Limits.html#15498" class="Bound">cc₁</a> <a id="15502" href="Cubical.Categories.Limits.Limits.html#15502" class="Bound">e</a> <a id="15504" href="Cubical.Categories.Limits.Limits.html#15504" class="Bound">isLimConeCC₁</a> <a id="15517" href="Cubical.Categories.Limits.Limits.html#15517" class="Bound">cc₂</a> <a id="15521" href="Cubical.Categories.Limits.Limits.html#15521" class="Bound">isConeMorE</a> <a id="15532" href="Cubical.Categories.Limits.Limits.html#15532" class="Bound">d</a> <a id="15534" href="Cubical.Categories.Limits.Limits.html#15534" class="Bound">cd</a><a id="15536" class="Symbol">))</a> <a id="15539" class="Symbol">=</a>
    <a id="15545" href="Cubical.Categories.Limits.Limits.html#15504" class="Bound">isLimConeCC₁</a> <a id="15558" href="Cubical.Categories.Limits.Limits.html#15532" class="Bound">d</a> <a id="15560" href="Cubical.Categories.Limits.Limits.html#15534" class="Bound">cd</a> <a id="15563" class="Symbol">.</a><a id="15564" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15568" class="Symbol">.</a><a id="15569" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15573" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="15576" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="15578" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="15580" href="Cubical.Categories.Limits.Limits.html#15502" class="Bound">e</a> <a id="15582" class="Symbol">.</a><a id="15583" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="15589" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15593" class="Symbol">(</a><a id="15594" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15598" class="Symbol">(</a><a id="15599" href="Cubical.Categories.Limits.Limits.html#15243" class="Function">Iso→LimCone</a> <a id="15611" href="Cubical.Categories.Limits.Limits.html#15611" class="Bound">cc₁</a> <a id="15615" href="Cubical.Categories.Limits.Limits.html#15615" class="Bound">e</a> <a id="15617" href="Cubical.Categories.Limits.Limits.html#15617" class="Bound">isLimConeCC₁</a> <a id="15630" href="Cubical.Categories.Limits.Limits.html#15630" class="Bound">cc₂</a> <a id="15634" href="Cubical.Categories.Limits.Limits.html#15634" class="Bound">isConeMorE</a> <a id="15645" href="Cubical.Categories.Limits.Limits.html#15645" class="Bound">d</a> <a id="15647" href="Cubical.Categories.Limits.Limits.html#15647" class="Bound">cd</a><a id="15649" class="Symbol">))</a> <a id="15652" class="Symbol">=</a>
    <a id="15658" href="Cubical.Categories.Limits.Limits.html#5351" class="Function">isConeMorSeq</a> <a id="15671" href="Cubical.Categories.Limits.Limits.html#15647" class="Bound">cd</a> <a id="15674" href="Cubical.Categories.Limits.Limits.html#15611" class="Bound">cc₁</a> <a id="15678" href="Cubical.Categories.Limits.Limits.html#15630" class="Bound">cc₂</a> <a id="15682" class="Symbol">(</a><a id="15683" href="Cubical.Categories.Limits.Limits.html#15617" class="Bound">isLimConeCC₁</a> <a id="15696" href="Cubical.Categories.Limits.Limits.html#15645" class="Bound">d</a> <a id="15698" href="Cubical.Categories.Limits.Limits.html#15647" class="Bound">cd</a> <a id="15701" class="Symbol">.</a><a id="15702" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15706" class="Symbol">.</a><a id="15707" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15710" class="Symbol">)</a> <a id="15712" href="Cubical.Categories.Limits.Limits.html#15634" class="Bound">isConeMorE</a>
  <a id="15725" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15729" class="Symbol">(</a><a id="15730" href="Cubical.Categories.Limits.Limits.html#15243" class="Function">Iso→LimCone</a> <a id="15742" href="Cubical.Categories.Limits.Limits.html#15742" class="Bound">cc₁</a> <a id="15746" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="15748" href="Cubical.Categories.Limits.Limits.html#15748" class="Bound">isLimConeCC₁</a> <a id="15761" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="15765" href="Cubical.Categories.Limits.Limits.html#15765" class="Bound">isConeMorE</a> <a id="15776" href="Cubical.Categories.Limits.Limits.html#15776" class="Bound">d</a> <a id="15778" href="Cubical.Categories.Limits.Limits.html#15778" class="Bound">cd</a><a id="15780" class="Symbol">)</a> <a id="15782" class="Symbol">(</a><a id="15783" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="15785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15787" href="Cubical.Categories.Limits.Limits.html#15787" class="Bound">isConeMorF</a><a id="15797" class="Symbol">)</a> <a id="15799" class="Symbol">=</a>
    <a id="15805" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="15812" class="Symbol">(</a><a id="15813" href="Cubical.Categories.Limits.Limits.html#4981" class="Function">isPropIsConeMor</a> <a id="15829" href="Cubical.Categories.Limits.Limits.html#15778" class="Bound">cd</a> <a id="15832" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a><a id="15835" class="Symbol">)</a> <a id="15837" href="Cubical.Categories.Limits.Limits.html#16566" class="Function">path</a>
    <a id="15846" class="Keyword">where</a>
    <a id="15856" href="Cubical.Categories.Limits.Limits.html#15856" class="Function">isConeMorE⁻¹</a> <a id="15869" class="Symbol">:</a> <a id="15871" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="15881" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="15885" href="Cubical.Categories.Limits.Limits.html#15742" class="Bound">cc₁</a> <a id="15889" class="Symbol">(</a><a id="15890" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="15892" class="Symbol">.</a><a id="15893" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15897" class="Symbol">.</a><a id="15898" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="15901" class="Symbol">)</a>
    <a id="15907" href="Cubical.Categories.Limits.Limits.html#15856" class="Function">isConeMorE⁻¹</a> <a id="15920" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a> <a id="15922" class="Symbol">=</a>
      <a id="15930" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="15932" class="Symbol">.</a><a id="15933" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15937" class="Symbol">.</a><a id="15938" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="15942" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="15945" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="15947" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="15949" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="15957" href="Cubical.Categories.Limits.Limits.html#15742" class="Bound">cc₁</a> <a id="15961" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a> <a id="15963" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15966" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15971" class="Symbol">(λ</a> <a id="15974" href="Cubical.Categories.Limits.Limits.html#15974" class="Bound">x</a> <a id="15976" class="Symbol">→</a> <a id="15978" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="15980" class="Symbol">.</a><a id="15981" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15985" class="Symbol">.</a><a id="15986" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="15990" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="15993" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="15995" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="15997" href="Cubical.Categories.Limits.Limits.html#15974" class="Bound">x</a><a id="15998" class="Symbol">)</a> <a id="16000" class="Symbol">(</a><a id="16001" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16005" class="Symbol">(</a><a id="16006" href="Cubical.Categories.Limits.Limits.html#15765" class="Bound">isConeMorE</a> <a id="16017" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a><a id="16018" class="Symbol">))</a> <a id="16021" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="16029" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16031" class="Symbol">.</a><a id="16032" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16036" class="Symbol">.</a><a id="16037" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="16041" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16044" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16046" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16048" class="Symbol">(</a><a id="16049" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16051" class="Symbol">.</a><a id="16052" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16056" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16059" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16061" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16063" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="16071" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="16075" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a><a id="16076" class="Symbol">)</a> <a id="16078" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16081" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16085" class="Symbol">(</a><a id="16086" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="16093" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16095" class="Symbol">_</a> <a id="16097" class="Symbol">_</a> <a id="16099" class="Symbol">_)</a> <a id="16102" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="16110" class="Symbol">(</a><a id="16111" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16113" class="Symbol">.</a><a id="16114" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16118" class="Symbol">.</a><a id="16119" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="16123" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16126" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16128" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16130" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16132" class="Symbol">.</a><a id="16133" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="16136" class="Symbol">)</a> <a id="16138" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16141" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16143" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16145" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="16153" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="16157" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a> <a id="16159" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16162" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16167" class="Symbol">(λ</a> <a id="16170" href="Cubical.Categories.Limits.Limits.html#16170" class="Bound">x</a> <a id="16172" class="Symbol">→</a> <a id="16174" href="Cubical.Categories.Limits.Limits.html#16170" class="Bound">x</a> <a id="16176" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16179" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16181" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16183" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="16191" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="16195" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a><a id="16196" class="Symbol">)</a>
                                                              <a id="16260" class="Symbol">(</a><a id="16261" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16263" class="Symbol">.</a><a id="16264" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16268" class="Symbol">.</a><a id="16269" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a><a id="16272" class="Symbol">)</a> <a id="16274" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="16282" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="16285" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16287" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16290" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16292" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16294" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="16302" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="16306" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a> <a id="16308" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16311" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="16316" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16318" class="Symbol">_</a> <a id="16320" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="16328" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="16336" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="16340" href="Cubical.Categories.Limits.Limits.html#15920" class="Bound">v</a> <a id="16342" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="16349" href="Cubical.Categories.Limits.Limits.html#16349" class="Function">p</a> <a id="16351" class="Symbol">:</a> <a id="16353" href="Cubical.Categories.Limits.Limits.html#15748" class="Bound">isLimConeCC₁</a> <a id="16366" href="Cubical.Categories.Limits.Limits.html#15776" class="Bound">d</a> <a id="16368" href="Cubical.Categories.Limits.Limits.html#15778" class="Bound">cd</a> <a id="16371" class="Symbol">.</a><a id="16372" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16376" class="Symbol">.</a><a id="16377" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16381" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16383" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="16385" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16388" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16390" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16392" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16394" class="Symbol">.</a><a id="16395" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16399" class="Symbol">.</a><a id="16400" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
    <a id="16408" href="Cubical.Categories.Limits.Limits.html#16349" class="Function">p</a> <a id="16410" class="Symbol">=</a> <a id="16412" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16417" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16421" class="Symbol">(</a><a id="16422" href="Cubical.Categories.Limits.Limits.html#15748" class="Bound">isLimConeCC₁</a> <a id="16435" href="Cubical.Categories.Limits.Limits.html#15776" class="Bound">d</a> <a id="16437" href="Cubical.Categories.Limits.Limits.html#15778" class="Bound">cd</a> <a id="16440" class="Symbol">.</a><a id="16441" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16445" class="Symbol">(</a> <a id="16447" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="16449" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16452" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16454" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16456" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16458" class="Symbol">.</a><a id="16459" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16463" class="Symbol">.</a><a id="16464" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
                                         <a id="16509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16511" href="Cubical.Categories.Limits.Limits.html#5351" class="Function">isConeMorSeq</a> <a id="16524" href="Cubical.Categories.Limits.Limits.html#15778" class="Bound">cd</a> <a id="16527" href="Cubical.Categories.Limits.Limits.html#15761" class="Bound">cc₂</a> <a id="16531" href="Cubical.Categories.Limits.Limits.html#15742" class="Bound">cc₁</a> <a id="16535" href="Cubical.Categories.Limits.Limits.html#15787" class="Bound">isConeMorF</a> <a id="16546" href="Cubical.Categories.Limits.Limits.html#15856" class="Function">isConeMorE⁻¹</a><a id="16558" class="Symbol">))</a>

    <a id="16566" href="Cubical.Categories.Limits.Limits.html#16566" class="Function">path</a> <a id="16571" class="Symbol">:</a> <a id="16573" href="Cubical.Categories.Limits.Limits.html#15748" class="Bound">isLimConeCC₁</a> <a id="16586" href="Cubical.Categories.Limits.Limits.html#15776" class="Bound">d</a> <a id="16588" href="Cubical.Categories.Limits.Limits.html#15778" class="Bound">cd</a> <a id="16591" class="Symbol">.</a><a id="16592" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16596" class="Symbol">.</a><a id="16597" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16601" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16604" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16606" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16608" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16610" class="Symbol">.</a><a id="16611" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16615" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16617" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a>
    <a id="16623" href="Cubical.Categories.Limits.Limits.html#16566" class="Function">path</a> <a id="16628" class="Symbol">=</a> <a id="16630" href="Cubical.Categories.Limits.Limits.html#15748" class="Bound">isLimConeCC₁</a> <a id="16643" href="Cubical.Categories.Limits.Limits.html#15776" class="Bound">d</a> <a id="16645" href="Cubical.Categories.Limits.Limits.html#15778" class="Bound">cd</a> <a id="16648" class="Symbol">.</a><a id="16649" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16653" class="Symbol">.</a><a id="16654" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16658" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16661" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16663" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16665" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16667" class="Symbol">.</a><a id="16668" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16672" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16675" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16680" class="Symbol">(λ</a> <a id="16683" href="Cubical.Categories.Limits.Limits.html#16683" class="Bound">x</a> <a id="16685" class="Symbol">→</a> <a id="16687" href="Cubical.Categories.Limits.Limits.html#16683" class="Bound">x</a> <a id="16689" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16692" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16694" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16696" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16698" class="Symbol">.</a><a id="16699" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="16702" class="Symbol">)</a> <a id="16704" href="Cubical.Categories.Limits.Limits.html#16349" class="Function">p</a> <a id="16706" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="16719" class="Symbol">(</a><a id="16720" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="16722" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16725" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16727" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16729" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16731" class="Symbol">.</a><a id="16732" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16736" class="Symbol">.</a><a id="16737" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="16740" class="Symbol">)</a> <a id="16742" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16745" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16747" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16749" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16751" class="Symbol">.</a><a id="16752" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16756" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16759" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="16766" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16768" class="Symbol">_</a> <a id="16770" class="Symbol">_</a> <a id="16772" class="Symbol">_</a> <a id="16774" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="16787" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="16789" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16792" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16794" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16796" class="Symbol">(</a><a id="16797" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16799" class="Symbol">.</a><a id="16800" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16804" class="Symbol">.</a><a id="16805" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="16809" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16812" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16814" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16816" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16818" class="Symbol">.</a><a id="16819" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="16822" class="Symbol">)</a> <a id="16824" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16827" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16832" class="Symbol">(λ</a> <a id="16835" href="Cubical.Categories.Limits.Limits.html#16835" class="Bound">x</a> <a id="16837" class="Symbol">→</a> <a id="16839" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="16841" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16844" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16846" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16848" href="Cubical.Categories.Limits.Limits.html#16835" class="Bound">x</a><a id="16849" class="Symbol">)</a> <a id="16851" class="Symbol">(</a><a id="16852" href="Cubical.Categories.Limits.Limits.html#15746" class="Bound">e</a> <a id="16854" class="Symbol">.</a><a id="16855" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16859" class="Symbol">.</a><a id="16860" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a><a id="16863" class="Symbol">)</a> <a id="16865" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="16878" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="16880" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="16883" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16885" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="16887" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="16890" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16892" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16895" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="16900" href="Cubical.Categories.Limits.Limits.html#733" class="Bound">C</a> <a id="16902" class="Symbol">_</a> <a id="16904" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="16917" href="Cubical.Categories.Limits.Limits.html#15783" class="Bound">f</a> <a id="16919" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="16922" class="Comment">-- A category is complete if it has all limits</a>
<a id="Limits"></a><a id="16969" href="Cubical.Categories.Limits.Limits.html#16969" class="Function">Limits</a> <a id="16976" class="Symbol">:</a> <a id="16978" class="Symbol">{</a><a id="16979" href="Cubical.Categories.Limits.Limits.html#16979" class="Bound">ℓJ</a> <a id="16982" href="Cubical.Categories.Limits.Limits.html#16982" class="Bound">ℓJ&#39;</a> <a id="16986" href="Cubical.Categories.Limits.Limits.html#16986" class="Bound">ℓC</a> <a id="16989" href="Cubical.Categories.Limits.Limits.html#16989" class="Bound">ℓC&#39;</a> <a id="16993" class="Symbol">:</a> <a id="16995" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17000" class="Symbol">}</a> <a id="17002" class="Symbol">→</a> <a id="17004" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17013" href="Cubical.Categories.Limits.Limits.html#16986" class="Bound">ℓC</a> <a id="17016" href="Cubical.Categories.Limits.Limits.html#16989" class="Bound">ℓC&#39;</a> <a id="17020" class="Symbol">→</a> <a id="17022" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17027" class="Symbol">_</a>
<a id="17029" href="Cubical.Categories.Limits.Limits.html#16969" class="Function">Limits</a> <a id="17036" class="Symbol">{</a><a id="17037" href="Cubical.Categories.Limits.Limits.html#17037" class="Bound">ℓJ</a><a id="17039" class="Symbol">}</a> <a id="17041" class="Symbol">{</a><a id="17042" href="Cubical.Categories.Limits.Limits.html#17042" class="Bound">ℓJ&#39;</a><a id="17045" class="Symbol">}</a> <a id="17047" href="Cubical.Categories.Limits.Limits.html#17047" class="Bound">C</a> <a id="17049" class="Symbol">=</a> <a id="17051" class="Symbol">(</a><a id="17052" href="Cubical.Categories.Limits.Limits.html#17052" class="Bound">J</a> <a id="17054" class="Symbol">:</a> <a id="17056" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17065" href="Cubical.Categories.Limits.Limits.html#17037" class="Bound">ℓJ</a> <a id="17068" href="Cubical.Categories.Limits.Limits.html#17042" class="Bound">ℓJ&#39;</a><a id="17071" class="Symbol">)</a> <a id="17073" class="Symbol">→</a> <a id="17075" class="Symbol">(</a><a id="17076" href="Cubical.Categories.Limits.Limits.html#17076" class="Bound">D</a> <a id="17078" class="Symbol">:</a> <a id="17080" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="17088" href="Cubical.Categories.Limits.Limits.html#17052" class="Bound">J</a> <a id="17090" href="Cubical.Categories.Limits.Limits.html#17047" class="Bound">C</a><a id="17091" class="Symbol">)</a> <a id="17093" class="Symbol">→</a> <a id="17095" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="17103" href="Cubical.Categories.Limits.Limits.html#17076" class="Bound">D</a>

<a id="hasLimits"></a><a id="17106" href="Cubical.Categories.Limits.Limits.html#17106" class="Function">hasLimits</a> <a id="17116" class="Symbol">:</a> <a id="17118" class="Symbol">{</a><a id="17119" href="Cubical.Categories.Limits.Limits.html#17119" class="Bound">ℓJ</a> <a id="17122" href="Cubical.Categories.Limits.Limits.html#17122" class="Bound">ℓJ&#39;</a> <a id="17126" href="Cubical.Categories.Limits.Limits.html#17126" class="Bound">ℓC</a> <a id="17129" href="Cubical.Categories.Limits.Limits.html#17129" class="Bound">ℓC&#39;</a> <a id="17133" class="Symbol">:</a> <a id="17135" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17140" class="Symbol">}</a> <a id="17142" class="Symbol">→</a> <a id="17144" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17153" href="Cubical.Categories.Limits.Limits.html#17126" class="Bound">ℓC</a> <a id="17156" href="Cubical.Categories.Limits.Limits.html#17129" class="Bound">ℓC&#39;</a> <a id="17160" class="Symbol">→</a> <a id="17162" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17167" class="Symbol">_</a>
<a id="17169" href="Cubical.Categories.Limits.Limits.html#17106" class="Function">hasLimits</a> <a id="17179" class="Symbol">{</a><a id="17180" href="Cubical.Categories.Limits.Limits.html#17180" class="Bound">ℓJ</a><a id="17182" class="Symbol">}</a> <a id="17184" class="Symbol">{</a><a id="17185" href="Cubical.Categories.Limits.Limits.html#17185" class="Bound">ℓJ&#39;</a><a id="17188" class="Symbol">}</a> <a id="17190" href="Cubical.Categories.Limits.Limits.html#17190" class="Bound">C</a> <a id="17192" class="Symbol">=</a> <a id="17194" class="Symbol">(</a><a id="17195" href="Cubical.Categories.Limits.Limits.html#17195" class="Bound">J</a> <a id="17197" class="Symbol">:</a> <a id="17199" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17208" href="Cubical.Categories.Limits.Limits.html#17180" class="Bound">ℓJ</a> <a id="17211" href="Cubical.Categories.Limits.Limits.html#17185" class="Bound">ℓJ&#39;</a><a id="17214" class="Symbol">)</a> <a id="17216" class="Symbol">→</a> <a id="17218" class="Symbol">(</a><a id="17219" href="Cubical.Categories.Limits.Limits.html#17219" class="Bound">D</a> <a id="17221" class="Symbol">:</a> <a id="17223" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="17231" href="Cubical.Categories.Limits.Limits.html#17195" class="Bound">J</a> <a id="17233" href="Cubical.Categories.Limits.Limits.html#17190" class="Bound">C</a><a id="17234" class="Symbol">)</a> <a id="17236" class="Symbol">→</a> <a id="17238" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="17240" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="17248" href="Cubical.Categories.Limits.Limits.html#17219" class="Bound">D</a> <a id="17250" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="17254" class="Comment">-- Limits of a specific shape J in a category C</a>
<a id="LimitsOfShape"></a><a id="17302" href="Cubical.Categories.Limits.Limits.html#17302" class="Function">LimitsOfShape</a> <a id="17316" class="Symbol">:</a> <a id="17318" class="Symbol">{</a><a id="17319" href="Cubical.Categories.Limits.Limits.html#17319" class="Bound">ℓJ</a> <a id="17322" href="Cubical.Categories.Limits.Limits.html#17322" class="Bound">ℓJ&#39;</a> <a id="17326" href="Cubical.Categories.Limits.Limits.html#17326" class="Bound">ℓC</a> <a id="17329" href="Cubical.Categories.Limits.Limits.html#17329" class="Bound">ℓC&#39;</a> <a id="17333" class="Symbol">:</a> <a id="17335" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17340" class="Symbol">}</a> <a id="17342" class="Symbol">→</a> <a id="17344" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17353" href="Cubical.Categories.Limits.Limits.html#17319" class="Bound">ℓJ</a> <a id="17356" href="Cubical.Categories.Limits.Limits.html#17322" class="Bound">ℓJ&#39;</a> <a id="17360" class="Symbol">→</a> <a id="17362" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17371" href="Cubical.Categories.Limits.Limits.html#17326" class="Bound">ℓC</a> <a id="17374" href="Cubical.Categories.Limits.Limits.html#17329" class="Bound">ℓC&#39;</a> <a id="17378" class="Symbol">→</a> <a id="17380" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17385" class="Symbol">_</a>
<a id="17387" href="Cubical.Categories.Limits.Limits.html#17302" class="Function">LimitsOfShape</a> <a id="17401" href="Cubical.Categories.Limits.Limits.html#17401" class="Bound">J</a> <a id="17403" href="Cubical.Categories.Limits.Limits.html#17403" class="Bound">C</a> <a id="17405" class="Symbol">=</a> <a id="17407" class="Symbol">(</a><a id="17408" href="Cubical.Categories.Limits.Limits.html#17408" class="Bound">D</a> <a id="17410" class="Symbol">:</a> <a id="17412" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="17420" href="Cubical.Categories.Limits.Limits.html#17401" class="Bound">J</a> <a id="17422" href="Cubical.Categories.Limits.Limits.html#17403" class="Bound">C</a><a id="17423" class="Symbol">)</a> <a id="17425" class="Symbol">→</a> <a id="17427" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="17435" href="Cubical.Categories.Limits.Limits.html#17408" class="Bound">D</a>


<a id="17439" class="Comment">-- precomposition with a functor and preservation of limits</a>
<a id="17499" class="Keyword">module</a> <a id="17506" href="Cubical.Categories.Limits.Limits.html#17506" class="Module">_</a> <a id="17508" class="Symbol">{</a><a id="17509" href="Cubical.Categories.Limits.Limits.html#17509" class="Bound">ℓJ</a> <a id="17512" href="Cubical.Categories.Limits.Limits.html#17512" class="Bound">ℓJ&#39;</a> <a id="17516" href="Cubical.Categories.Limits.Limits.html#17516" class="Bound">ℓC1</a> <a id="17520" href="Cubical.Categories.Limits.Limits.html#17520" class="Bound">ℓC1&#39;</a> <a id="17525" href="Cubical.Categories.Limits.Limits.html#17525" class="Bound">ℓC2</a> <a id="17529" href="Cubical.Categories.Limits.Limits.html#17529" class="Bound">ℓC2&#39;</a> <a id="17534" class="Symbol">:</a> <a id="17536" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17541" class="Symbol">}</a>
         <a id="17552" class="Symbol">{</a><a id="17553" href="Cubical.Categories.Limits.Limits.html#17553" class="Bound">C1</a> <a id="17556" class="Symbol">:</a> <a id="17558" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17567" href="Cubical.Categories.Limits.Limits.html#17516" class="Bound">ℓC1</a> <a id="17571" href="Cubical.Categories.Limits.Limits.html#17520" class="Bound">ℓC1&#39;</a><a id="17575" class="Symbol">}</a> <a id="17577" class="Symbol">{</a><a id="17578" href="Cubical.Categories.Limits.Limits.html#17578" class="Bound">C2</a> <a id="17581" class="Symbol">:</a> <a id="17583" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17592" href="Cubical.Categories.Limits.Limits.html#17525" class="Bound">ℓC2</a> <a id="17596" href="Cubical.Categories.Limits.Limits.html#17529" class="Bound">ℓC2&#39;</a><a id="17600" class="Symbol">}</a>
         <a id="17611" class="Symbol">(</a><a id="17612" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="17614" class="Symbol">:</a> <a id="17616" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="17624" href="Cubical.Categories.Limits.Limits.html#17553" class="Bound">C1</a> <a id="17627" href="Cubical.Categories.Limits.Limits.html#17578" class="Bound">C2</a><a id="17629" class="Symbol">)</a> <a id="17631" class="Keyword">where</a>
  <a id="17639" class="Keyword">open</a> <a id="17644" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="17655" class="Keyword">open</a> <a id="17660" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="17670" class="Keyword">open</a> <a id="17675" href="Cubical.Categories.Limits.Limits.html#872" class="Module">Cone</a>

  <a id="17683" class="Comment">-- same as F-cone!!!</a>
  <a id="17706" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="17713" class="Symbol">:</a> <a id="17715" class="Symbol">{</a><a id="17716" href="Cubical.Categories.Limits.Limits.html#17716" class="Bound">J</a> <a id="17718" class="Symbol">:</a> <a id="17720" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="17729" href="Cubical.Categories.Limits.Limits.html#17509" class="Bound">ℓJ</a> <a id="17732" href="Cubical.Categories.Limits.Limits.html#17512" class="Bound">ℓJ&#39;</a><a id="17735" class="Symbol">}</a> <a id="17737" class="Symbol">{</a><a id="17738" href="Cubical.Categories.Limits.Limits.html#17738" class="Bound">D</a> <a id="17740" class="Symbol">:</a> <a id="17742" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="17750" href="Cubical.Categories.Limits.Limits.html#17716" class="Bound">J</a> <a id="17752" href="Cubical.Categories.Limits.Limits.html#17553" class="Bound">C1</a><a id="17754" class="Symbol">}</a> <a id="17756" class="Symbol">{</a><a id="17757" href="Cubical.Categories.Limits.Limits.html#17757" class="Bound">x</a> <a id="17759" class="Symbol">:</a> <a id="17761" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="17764" href="Cubical.Categories.Limits.Limits.html#17553" class="Bound">C1</a><a id="17766" class="Symbol">}</a>
          <a id="17778" class="Symbol">→</a> <a id="17780" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="17785" href="Cubical.Categories.Limits.Limits.html#17738" class="Bound">D</a> <a id="17787" href="Cubical.Categories.Limits.Limits.html#17757" class="Bound">x</a> <a id="17789" class="Symbol">→</a> <a id="17791" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="17796" class="Symbol">(</a><a id="17797" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="17806" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="17808" href="Cubical.Categories.Limits.Limits.html#17738" class="Bound">D</a><a id="17809" class="Symbol">)</a> <a id="17811" class="Symbol">(</a><a id="17812" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="17814" class="Symbol">.</a><a id="17815" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="17820" href="Cubical.Categories.Limits.Limits.html#17757" class="Bound">x</a><a id="17821" class="Symbol">)</a>
  <a id="17825" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="17833" class="Symbol">(</a><a id="17834" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="17841" href="Cubical.Categories.Limits.Limits.html#17841" class="Bound">ccx</a><a id="17844" class="Symbol">)</a> <a id="17846" href="Cubical.Categories.Limits.Limits.html#17846" class="Bound">v</a> <a id="17848" class="Symbol">=</a> <a id="17850" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="17852" class="Symbol">.</a><a id="17853" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="17859" class="Symbol">(</a><a id="17860" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="17868" href="Cubical.Categories.Limits.Limits.html#17841" class="Bound">ccx</a> <a id="17872" href="Cubical.Categories.Limits.Limits.html#17846" class="Bound">v</a><a id="17873" class="Symbol">)</a>
  <a id="17877" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="17893" class="Symbol">(</a><a id="17894" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="17901" href="Cubical.Categories.Limits.Limits.html#17901" class="Bound">ccx</a><a id="17904" class="Symbol">)</a> <a id="17906" href="Cubical.Categories.Limits.Limits.html#17906" class="Bound">e</a> <a id="17908" class="Symbol">=</a>
    <a id="17914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17918" class="Symbol">(</a><a id="17919" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="17925" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="17927" class="Symbol">(</a><a id="17928" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="17936" href="Cubical.Categories.Limits.Limits.html#17901" class="Bound">ccx</a> <a id="17940" class="Symbol">_)</a> <a id="17943" class="Symbol">_)</a> <a id="17946" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17948" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17953" class="Symbol">(</a><a id="17954" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="17956" class="Symbol">.</a><a id="17957" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="17962" class="Symbol">)</a> <a id="17964" class="Symbol">(</a><a id="17965" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="17981" href="Cubical.Categories.Limits.Limits.html#17901" class="Bound">ccx</a> <a id="17985" href="Cubical.Categories.Limits.Limits.html#17906" class="Bound">e</a><a id="17986" class="Symbol">)</a>

  <a id="17991" href="Cubical.Categories.Limits.Limits.html#17991" class="Function">preservesLimits</a> <a id="18007" class="Symbol">:</a> <a id="18009" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18014" class="Symbol">_</a>
  <a id="18018" href="Cubical.Categories.Limits.Limits.html#17991" class="Function">preservesLimits</a> <a id="18034" class="Symbol">=</a> <a id="18036" class="Symbol">∀</a> <a id="18038" class="Symbol">{</a><a id="18039" href="Cubical.Categories.Limits.Limits.html#18039" class="Bound">J</a> <a id="18041" class="Symbol">:</a> <a id="18043" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="18052" href="Cubical.Categories.Limits.Limits.html#17509" class="Bound">ℓJ</a> <a id="18055" href="Cubical.Categories.Limits.Limits.html#17512" class="Bound">ℓJ&#39;</a><a id="18058" class="Symbol">}</a> <a id="18060" class="Symbol">{</a><a id="18061" href="Cubical.Categories.Limits.Limits.html#18061" class="Bound">D</a> <a id="18063" class="Symbol">:</a> <a id="18065" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="18073" href="Cubical.Categories.Limits.Limits.html#18039" class="Bound">J</a> <a id="18075" href="Cubical.Categories.Limits.Limits.html#17553" class="Bound">C1</a><a id="18077" class="Symbol">}</a> <a id="18079" class="Symbol">{</a><a id="18080" href="Cubical.Categories.Limits.Limits.html#18080" class="Bound">L</a> <a id="18082" class="Symbol">:</a> <a id="18084" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="18087" href="Cubical.Categories.Limits.Limits.html#17553" class="Bound">C1</a><a id="18089" class="Symbol">}</a>
                      <a id="18113" class="Symbol">(</a><a id="18114" href="Cubical.Categories.Limits.Limits.html#18114" class="Bound">ccL</a> <a id="18118" class="Symbol">:</a> <a id="18120" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="18125" href="Cubical.Categories.Limits.Limits.html#18061" class="Bound">D</a> <a id="18127" href="Cubical.Categories.Limits.Limits.html#18080" class="Bound">L</a><a id="18128" class="Symbol">)</a>
                  <a id="18148" class="Symbol">→</a> <a id="18150" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="18160" class="Symbol">_</a> <a id="18162" class="Symbol">_</a> <a id="18164" href="Cubical.Categories.Limits.Limits.html#18114" class="Bound">ccL</a> <a id="18168" class="Symbol">→</a> <a id="18170" href="Cubical.Categories.Limits.Limits.html#5928" class="Function">isLimCone</a> <a id="18180" class="Symbol">(</a><a id="18181" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="18190" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18192" href="Cubical.Categories.Limits.Limits.html#18061" class="Bound">D</a><a id="18193" class="Symbol">)</a> <a id="18195" class="Symbol">(</a><a id="18196" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18198" class="Symbol">.</a><a id="18199" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="18204" href="Cubical.Categories.Limits.Limits.html#18080" class="Bound">L</a><a id="18205" class="Symbol">)</a> <a id="18207" class="Symbol">(</a><a id="18208" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="18215" href="Cubical.Categories.Limits.Limits.html#18114" class="Bound">ccL</a><a id="18218" class="Symbol">)</a>

  <a id="18223" class="Comment">-- characterizing limit preserving functors</a>
  <a id="18269" class="Keyword">open</a> <a id="18274" href="Cubical.Categories.Limits.Limits.html#6636" class="Module">LimCone</a>

  <a id="18285" href="Cubical.Categories.Limits.Limits.html#18285" class="Function">preservesLimitsChar</a> <a id="18305" class="Symbol">:</a> <a id="18307" class="Symbol">(</a><a id="18308" href="Cubical.Categories.Limits.Limits.html#18308" class="Bound">L₁</a> <a id="18311" class="Symbol">:</a> <a id="18313" href="Cubical.Categories.Limits.Limits.html#16969" class="Function">Limits</a> <a id="18320" class="Symbol">{</a><a id="18321" href="Cubical.Categories.Limits.Limits.html#17509" class="Bound">ℓJ</a><a id="18323" class="Symbol">}</a> <a id="18325" class="Symbol">{</a><a id="18326" href="Cubical.Categories.Limits.Limits.html#17512" class="Bound">ℓJ&#39;</a><a id="18329" class="Symbol">}</a> <a id="18331" href="Cubical.Categories.Limits.Limits.html#17553" class="Bound">C1</a><a id="18333" class="Symbol">)</a> <a id="18335" class="Symbol">(</a><a id="18336" href="Cubical.Categories.Limits.Limits.html#18336" class="Bound">L₂</a> <a id="18339" class="Symbol">:</a> <a id="18341" href="Cubical.Categories.Limits.Limits.html#16969" class="Function">Limits</a> <a id="18348" class="Symbol">{</a><a id="18349" href="Cubical.Categories.Limits.Limits.html#17509" class="Bound">ℓJ</a><a id="18351" class="Symbol">}</a> <a id="18353" class="Symbol">{</a><a id="18354" href="Cubical.Categories.Limits.Limits.html#17512" class="Bound">ℓJ&#39;</a><a id="18357" class="Symbol">}</a> <a id="18359" href="Cubical.Categories.Limits.Limits.html#17578" class="Bound">C2</a><a id="18361" class="Symbol">)</a>
     <a id="18368" class="Symbol">→</a> <a id="18370" class="Symbol">(</a><a id="18371" href="Cubical.Categories.Limits.Limits.html#18371" class="Bound">e</a> <a id="18373" class="Symbol">:</a> <a id="18375" class="Symbol">∀</a> <a id="18377" href="Cubical.Categories.Limits.Limits.html#18377" class="Bound">J</a> <a id="18379" href="Cubical.Categories.Limits.Limits.html#18379" class="Bound">D</a> <a id="18381" class="Symbol">→</a> <a id="18383" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="18390" href="Cubical.Categories.Limits.Limits.html#17578" class="Bound">C2</a> <a id="18393" class="Symbol">(</a><a id="18394" href="Cubical.Categories.Limits.Limits.html#18336" class="Bound">L₂</a> <a id="18397" href="Cubical.Categories.Limits.Limits.html#18377" class="Bound">J</a> <a id="18399" class="Symbol">(</a><a id="18400" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18402" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="18405" href="Cubical.Categories.Limits.Limits.html#18379" class="Bound">D</a><a id="18406" class="Symbol">)</a> <a id="18408" class="Symbol">.</a><a id="18409" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a><a id="18412" class="Symbol">)</a> <a id="18414" class="Symbol">(</a><a id="18415" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18417" class="Symbol">.</a><a id="18418" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="18423" class="Symbol">(</a><a id="18424" href="Cubical.Categories.Limits.Limits.html#18308" class="Bound">L₁</a> <a id="18427" href="Cubical.Categories.Limits.Limits.html#18377" class="Bound">J</a> <a id="18429" href="Cubical.Categories.Limits.Limits.html#18379" class="Bound">D</a> <a id="18431" class="Symbol">.</a><a id="18432" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a><a id="18435" class="Symbol">)))</a>
     <a id="18444" class="Symbol">→</a> <a id="18446" class="Symbol">(∀</a> <a id="18449" href="Cubical.Categories.Limits.Limits.html#18449" class="Bound">J</a> <a id="18451" href="Cubical.Categories.Limits.Limits.html#18451" class="Bound">D</a> <a id="18453" class="Symbol">→</a> <a id="18455" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="18465" class="Symbol">(</a><a id="18466" href="Cubical.Categories.Limits.Limits.html#18336" class="Bound">L₂</a> <a id="18469" href="Cubical.Categories.Limits.Limits.html#18449" class="Bound">J</a> <a id="18471" class="Symbol">(</a><a id="18472" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18474" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="18477" href="Cubical.Categories.Limits.Limits.html#18451" class="Bound">D</a><a id="18478" class="Symbol">)</a> <a id="18480" class="Symbol">.</a><a id="18481" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a><a id="18488" class="Symbol">)</a> <a id="18490" class="Symbol">(</a><a id="18491" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="18498" class="Symbol">(</a><a id="18499" href="Cubical.Categories.Limits.Limits.html#18308" class="Bound">L₁</a> <a id="18502" href="Cubical.Categories.Limits.Limits.html#18449" class="Bound">J</a> <a id="18504" href="Cubical.Categories.Limits.Limits.html#18451" class="Bound">D</a> <a id="18506" class="Symbol">.</a><a id="18507" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a><a id="18514" class="Symbol">))</a> <a id="18517" class="Symbol">(</a><a id="18518" href="Cubical.Categories.Limits.Limits.html#18371" class="Bound">e</a> <a id="18520" href="Cubical.Categories.Limits.Limits.html#18449" class="Bound">J</a> <a id="18522" href="Cubical.Categories.Limits.Limits.html#18451" class="Bound">D</a> <a id="18524" class="Symbol">.</a><a id="18525" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="18528" class="Symbol">))</a>
     <a id="18536" class="Symbol">→</a> <a id="18538" href="Cubical.Categories.Limits.Limits.html#17991" class="Function">preservesLimits</a>
  <a id="18556" href="Cubical.Categories.Limits.Limits.html#18285" class="Function">preservesLimitsChar</a> <a id="18576" href="Cubical.Categories.Limits.Limits.html#18576" class="Bound">L₁</a> <a id="18579" href="Cubical.Categories.Limits.Limits.html#18579" class="Bound">L₂</a> <a id="18582" href="Cubical.Categories.Limits.Limits.html#18582" class="Bound">e</a> <a id="18584" href="Cubical.Categories.Limits.Limits.html#18584" class="Bound">isConeMorE</a> <a id="18595" class="Symbol">{</a><a id="18596" class="Argument">J</a> <a id="18598" class="Symbol">=</a> <a id="18600" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a><a id="18601" class="Symbol">}</a> <a id="18603" class="Symbol">{</a><a id="18604" class="Argument">D</a> <a id="18606" class="Symbol">=</a> <a id="18608" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="18609" class="Symbol">}</a> <a id="18611" class="Symbol">{</a><a id="18612" class="Argument">L</a> <a id="18614" class="Symbol">=</a> <a id="18616" href="Cubical.Categories.Limits.Limits.html#18616" class="Bound">c</a><a id="18617" class="Symbol">}</a> <a id="18619" href="Cubical.Categories.Limits.Limits.html#18619" class="Bound">cc</a> <a id="18622" href="Cubical.Categories.Limits.Limits.html#18622" class="Bound">isLimConeCC</a> <a id="18634" class="Symbol">=</a>
    <a id="18640" href="Cubical.Categories.Limits.Limits.html#15243" class="Function">Iso→LimCone</a> <a id="18652" class="Symbol">(</a><a id="18653" href="Cubical.Categories.Limits.Limits.html#18579" class="Bound">L₂</a> <a id="18656" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="18658" class="Symbol">(</a><a id="18659" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18661" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="18664" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="18665" class="Symbol">)</a> <a id="18667" class="Symbol">.</a><a id="18668" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a><a id="18675" class="Symbol">)</a> <a id="18677" href="Cubical.Categories.Limits.Limits.html#18863" class="Function">f</a> <a id="18679" class="Symbol">(</a><a id="18680" href="Cubical.Categories.Limits.Limits.html#18579" class="Bound">L₂</a> <a id="18683" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="18685" class="Symbol">(</a><a id="18686" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18688" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="18691" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="18692" class="Symbol">)</a> <a id="18694" class="Symbol">.</a><a id="18695" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a><a id="18703" class="Symbol">)</a> <a id="18705" class="Symbol">(</a><a id="18706" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="18713" href="Cubical.Categories.Limits.Limits.html#18619" class="Bound">cc</a><a id="18715" class="Symbol">)</a> <a id="18717" href="Cubical.Categories.Limits.Limits.html#19001" class="Function">isConeMorF</a>
    <a id="18732" class="Keyword">where</a>
    <a id="18742" href="Cubical.Categories.Limits.Limits.html#18742" class="Function">theCLimCone</a> <a id="18754" class="Symbol">:</a> <a id="18756" href="Cubical.Categories.Limits.Limits.html#6636" class="Record">LimCone</a> <a id="18764" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a>
    <a id="18770" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="18774" href="Cubical.Categories.Limits.Limits.html#18742" class="Function">theCLimCone</a> <a id="18786" class="Symbol">=</a> <a id="18788" href="Cubical.Categories.Limits.Limits.html#18616" class="Bound">c</a>
    <a id="18794" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a> <a id="18802" href="Cubical.Categories.Limits.Limits.html#18742" class="Function">theCLimCone</a> <a id="18814" class="Symbol">=</a> <a id="18816" href="Cubical.Categories.Limits.Limits.html#18619" class="Bound">cc</a>
    <a id="18823" href="Cubical.Categories.Limits.Limits.html#6763" class="Field">univProp</a> <a id="18832" href="Cubical.Categories.Limits.Limits.html#18742" class="Function">theCLimCone</a> <a id="18844" class="Symbol">=</a> <a id="18846" href="Cubical.Categories.Limits.Limits.html#18622" class="Bound">isLimConeCC</a>

    <a id="18863" href="Cubical.Categories.Limits.Limits.html#18863" class="Function">f</a> <a id="18865" class="Symbol">:</a> <a id="18867" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="18874" href="Cubical.Categories.Limits.Limits.html#17578" class="Bound">C2</a> <a id="18877" class="Symbol">(</a><a id="18878" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="18882" class="Symbol">(</a><a id="18883" href="Cubical.Categories.Limits.Limits.html#18579" class="Bound">L₂</a> <a id="18886" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="18888" class="Symbol">(</a><a id="18889" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="18898" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18900" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="18901" class="Symbol">)))</a> <a id="18905" class="Symbol">(</a><a id="18906" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="18908" class="Symbol">.</a><a id="18909" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="18914" href="Cubical.Categories.Limits.Limits.html#18616" class="Bound">c</a><a id="18915" class="Symbol">)</a>
    <a id="18921" href="Cubical.Categories.Limits.Limits.html#18863" class="Function">f</a> <a id="18923" class="Symbol">=</a> <a id="18925" href="Cubical.Categories.Isomorphism.html#761" class="Function">⋆Iso</a> <a id="18930" class="Symbol">(</a><a id="18931" href="Cubical.Categories.Limits.Limits.html#18582" class="Bound">e</a> <a id="18933" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="18935" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="18936" class="Symbol">)</a> <a id="18938" class="Symbol">(</a><a id="18939" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="18945" class="Symbol">{</a><a id="18946" class="Argument">F</a> <a id="18948" class="Symbol">=</a> <a id="18950" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a><a id="18951" class="Symbol">}</a> <a id="18953" class="Symbol">(</a><a id="18954" href="Cubical.Categories.Limits.Limits.html#11459" class="Function">LimIso</a> <a id="18961" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a> <a id="18963" class="Symbol">(</a><a id="18964" href="Cubical.Categories.Limits.Limits.html#18576" class="Bound">L₁</a> <a id="18967" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="18969" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="18970" class="Symbol">)</a> <a id="18972" href="Cubical.Categories.Limits.Limits.html#18742" class="Function">theCLimCone</a> <a id="18984" class="Symbol">.</a><a id="18985" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18989" class="Symbol">.</a><a id="18990" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="18993" class="Symbol">))</a>

    <a id="19001" href="Cubical.Categories.Limits.Limits.html#19001" class="Function">isConeMorF</a> <a id="19012" class="Symbol">:</a> <a id="19014" href="Cubical.Categories.Limits.Limits.html#4757" class="Function">isConeMor</a> <a id="19024" class="Symbol">(</a><a id="19025" href="Cubical.Categories.Limits.Limits.html#18579" class="Bound">L₂</a> <a id="19028" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="19030" class="Symbol">(</a><a id="19031" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="19040" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="19042" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="19043" class="Symbol">)</a> <a id="19045" class="Symbol">.</a><a id="19046" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a><a id="19053" class="Symbol">)</a> <a id="19055" class="Symbol">(</a><a id="19056" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="19063" href="Cubical.Categories.Limits.Limits.html#18619" class="Bound">cc</a><a id="19065" class="Symbol">)</a> <a id="19067" class="Symbol">(</a><a id="19068" href="Cubical.Categories.Limits.Limits.html#18863" class="Function">f</a> <a id="19070" class="Symbol">.</a><a id="19071" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="19074" class="Symbol">)</a>
    <a id="19080" href="Cubical.Categories.Limits.Limits.html#19001" class="Function">isConeMorF</a> <a id="19091" class="Symbol">=</a> <a id="19093" href="Cubical.Categories.Limits.Limits.html#5351" class="Function">isConeMorSeq</a> <a id="19106" class="Symbol">(</a><a id="19107" href="Cubical.Categories.Limits.Limits.html#18579" class="Bound">L₂</a> <a id="19110" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="19112" class="Symbol">(</a><a id="19113" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="19122" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="19124" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="19125" class="Symbol">)</a> <a id="19127" class="Symbol">.</a><a id="19128" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a><a id="19135" class="Symbol">)</a>
                              <a id="19167" class="Symbol">(</a><a id="19168" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="19175" class="Symbol">(</a><a id="19176" href="Cubical.Categories.Limits.Limits.html#18576" class="Bound">L₁</a> <a id="19179" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="19181" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a> <a id="19183" class="Symbol">.</a><a id="19184" href="Cubical.Categories.Limits.Limits.html#6736" class="Field">limCone</a><a id="19191" class="Symbol">))</a>
                              <a id="19224" class="Symbol">(</a><a id="19225" href="Cubical.Categories.Limits.Limits.html#17706" class="Function">F-cone</a> <a id="19232" href="Cubical.Categories.Limits.Limits.html#18619" class="Bound">cc</a><a id="19234" class="Symbol">)</a>
                  <a id="19254" class="Symbol">(</a><a id="19255" href="Cubical.Categories.Limits.Limits.html#18584" class="Bound">isConeMorE</a> <a id="19266" href="Cubical.Categories.Limits.Limits.html#18600" class="Bound">J</a> <a id="19268" href="Cubical.Categories.Limits.Limits.html#18608" class="Bound">D</a><a id="19269" class="Symbol">)</a>
                  <a id="19289" class="Symbol">(λ</a> <a id="19292" href="Cubical.Categories.Limits.Limits.html#19292" class="Bound">v</a> <a id="19294" class="Symbol">→</a> <a id="19296" href="Cubical.Categories.Functor.Base.html#1512" class="Function">F-triangle</a> <a id="19307" href="Cubical.Categories.Limits.Limits.html#17612" class="Bound">F</a> <a id="19309" class="Symbol">(</a><a id="19310" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="19327" href="Cubical.Categories.Limits.Limits.html#18742" class="Function">theCLimCone</a> <a id="19339" class="Symbol">_</a> <a id="19341" class="Symbol">_</a> <a id="19343" class="Symbol">_))</a>

  <a id="19350" class="Comment">-- TODO: prove that right adjoints preserve limits</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Limits.Pullback.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Limits.Pullback</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Limits.Pullback.html" class="Module">Cubical.Categories.Limits.Pullback</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.Categories.Instances.Cospan.html" class="Module">Cubical.Categories.Instances.Cospan</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Cubical.Categories.Limits.Limits.html" class="Module">Cubical.Categories.Limits.Limits</a>

<a id="420" class="Keyword">private</a>
  <a id="430" class="Keyword">variable</a>
    <a id="443" href="Cubical.Categories.Limits.Pullback.html#443" class="Generalizable">ℓ</a> <a id="445" href="Cubical.Categories.Limits.Pullback.html#445" class="Generalizable">ℓ&#39;</a> <a id="448" class="Symbol">:</a> <a id="450" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="457" class="Keyword">module</a> <a id="464" href="Cubical.Categories.Limits.Pullback.html#464" class="Module">_</a> <a id="466" class="Symbol">(</a><a id="467" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="469" class="Symbol">:</a> <a id="471" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="480" href="Cubical.Categories.Limits.Pullback.html#443" class="Generalizable">ℓ</a> <a id="482" href="Cubical.Categories.Limits.Pullback.html#445" class="Generalizable">ℓ&#39;</a><a id="484" class="Symbol">)</a> <a id="486" class="Keyword">where</a>

  <a id="495" class="Keyword">open</a> <a id="500" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="509" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a>
  <a id="513" class="Keyword">open</a> <a id="518" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="529" class="Keyword">record</a> <a id="536" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="550" class="Symbol">(</a><a id="551" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="557" href="Cubical.Categories.Limits.Pullback.html#480" class="Bound">ℓ</a> <a id="559" href="Cubical.Categories.Limits.Pullback.html#482" class="Bound">ℓ&#39;</a><a id="561" class="Symbol">)</a> <a id="563" class="Keyword">where</a>
    <a id="573" class="Keyword">constructor</a> <a id="585" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a>
    <a id="596" class="Keyword">field</a>
      <a id="608" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="610" href="Cubical.Categories.Limits.Pullback.html#610" class="Field">m</a> <a id="612" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="614" class="Symbol">:</a> <a id="616" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
      <a id="625" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="628" class="Symbol">:</a> <a id="630" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="632" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="634" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="636" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="638" href="Cubical.Categories.Limits.Pullback.html#610" class="Field">m</a> <a id="640" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
      <a id="648" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a> <a id="651" class="Symbol">:</a> <a id="653" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="655" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="657" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="659" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="661" href="Cubical.Categories.Limits.Pullback.html#610" class="Field">m</a> <a id="663" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>

  <a id="668" class="Keyword">open</a> <a id="673" href="Cubical.Categories.Limits.Pullback.html#536" class="Module">Cospan</a>

  <a id="683" href="Cubical.Categories.Limits.Pullback.html#683" class="Function">isPullback</a> <a id="694" class="Symbol">:</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Categories.Limits.Pullback.html#697" class="Bound">cspn</a> <a id="702" class="Symbol">:</a> <a id="704" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">→</a>
    <a id="718" class="Symbol">{</a><a id="719" href="Cubical.Categories.Limits.Pullback.html#719" class="Bound">c</a> <a id="721" class="Symbol">:</a> <a id="723" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="725" class="Symbol">}</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Categories.Limits.Pullback.html#728" class="Bound">p₁</a> <a id="731" class="Symbol">:</a> <a id="733" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="735" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="737" href="Cubical.Categories.Limits.Pullback.html#719" class="Bound">c</a> <a id="739" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="741" href="Cubical.Categories.Limits.Pullback.html#697" class="Bound">cspn</a> <a id="746" class="Symbol">.</a><a id="747" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="749" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">(</a><a id="753" href="Cubical.Categories.Limits.Pullback.html#753" class="Bound">p₂</a> <a id="756" class="Symbol">:</a> <a id="758" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="760" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="762" href="Cubical.Categories.Limits.Pullback.html#719" class="Bound">c</a> <a id="764" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="766" href="Cubical.Categories.Limits.Pullback.html#697" class="Bound">cspn</a> <a id="771" class="Symbol">.</a><a id="772" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="774" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="775" class="Symbol">)</a>
    <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Categories.Limits.Pullback.html#782" class="Bound">H</a> <a id="784" class="Symbol">:</a> <a id="786" href="Cubical.Categories.Limits.Pullback.html#728" class="Bound">p₁</a> <a id="789" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="791" href="Cubical.Categories.Limits.Pullback.html#697" class="Bound">cspn</a> <a id="796" class="Symbol">.</a><a id="797" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="802" href="Cubical.Categories.Limits.Pullback.html#753" class="Bound">p₂</a> <a id="805" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="807" href="Cubical.Categories.Limits.Pullback.html#697" class="Bound">cspn</a> <a id="812" class="Symbol">.</a><a id="813" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a><a id="815" class="Symbol">)</a> <a id="817" class="Symbol">→</a> <a id="819" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="824" class="Symbol">(</a><a id="825" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="831" href="Cubical.Categories.Limits.Pullback.html#480" class="Bound">ℓ</a> <a id="833" href="Cubical.Categories.Limits.Pullback.html#482" class="Bound">ℓ&#39;</a><a id="835" class="Symbol">)</a>
  <a id="839" href="Cubical.Categories.Limits.Pullback.html#683" class="Function">isPullback</a> <a id="850" href="Cubical.Categories.Limits.Pullback.html#850" class="Bound">cspn</a> <a id="855" class="Symbol">{</a><a id="856" href="Cubical.Categories.Limits.Pullback.html#856" class="Bound">c</a><a id="857" class="Symbol">}</a> <a id="859" href="Cubical.Categories.Limits.Pullback.html#859" class="Bound">p₁</a> <a id="862" href="Cubical.Categories.Limits.Pullback.html#862" class="Bound">p₂</a> <a id="865" href="Cubical.Categories.Limits.Pullback.html#865" class="Bound">H</a> <a id="867" class="Symbol">=</a>
    <a id="873" class="Symbol">∀</a> <a id="875" class="Symbol">{</a><a id="876" href="Cubical.Categories.Limits.Pullback.html#876" class="Bound">d</a><a id="877" class="Symbol">}</a> <a id="879" class="Symbol">(</a><a id="880" href="Cubical.Categories.Limits.Pullback.html#880" class="Bound">h</a> <a id="882" class="Symbol">:</a> <a id="884" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="886" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="888" href="Cubical.Categories.Limits.Pullback.html#876" class="Bound">d</a> <a id="890" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="892" href="Cubical.Categories.Limits.Pullback.html#850" class="Bound">cspn</a> <a id="897" class="Symbol">.</a><a id="898" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="900" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="901" class="Symbol">)</a> <a id="903" class="Symbol">(</a><a id="904" href="Cubical.Categories.Limits.Pullback.html#904" class="Bound">k</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="910" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="912" href="Cubical.Categories.Limits.Pullback.html#876" class="Bound">d</a> <a id="914" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="916" href="Cubical.Categories.Limits.Pullback.html#850" class="Bound">cspn</a> <a id="921" class="Symbol">.</a><a id="922" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="924" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="925" class="Symbol">)</a>
          <a id="937" class="Symbol">(</a><a id="938" href="Cubical.Categories.Limits.Pullback.html#938" class="Bound">H&#39;</a> <a id="941" class="Symbol">:</a> <a id="943" href="Cubical.Categories.Limits.Pullback.html#880" class="Bound">h</a> <a id="945" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="947" href="Cubical.Categories.Limits.Pullback.html#850" class="Bound">cspn</a> <a id="952" class="Symbol">.</a><a id="953" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="956" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="958" href="Cubical.Categories.Limits.Pullback.html#904" class="Bound">k</a> <a id="960" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="962" href="Cubical.Categories.Limits.Pullback.html#850" class="Bound">cspn</a> <a id="967" class="Symbol">.</a><a id="968" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a><a id="970" class="Symbol">)</a>
    <a id="976" class="Symbol">→</a> <a id="978" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="982" href="Cubical.Categories.Limits.Pullback.html#982" class="Bound">hk</a> <a id="985" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="987" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="989" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="991" href="Cubical.Categories.Limits.Pullback.html#876" class="Bound">d</a> <a id="993" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="995" href="Cubical.Categories.Limits.Pullback.html#856" class="Bound">c</a> <a id="997" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="999" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Categories.Limits.Pullback.html#880" class="Bound">h</a> <a id="1004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1006" href="Cubical.Categories.Limits.Pullback.html#982" class="Bound">hk</a> <a id="1009" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1011" href="Cubical.Categories.Limits.Pullback.html#859" class="Bound">p₁</a><a id="1013" class="Symbol">)</a> <a id="1015" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Categories.Limits.Pullback.html#904" class="Bound">k</a> <a id="1020" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1022" href="Cubical.Categories.Limits.Pullback.html#982" class="Bound">hk</a> <a id="1025" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1027" href="Cubical.Categories.Limits.Pullback.html#862" class="Bound">p₂</a><a id="1029" class="Symbol">)</a>

  <a id="1034" href="Cubical.Categories.Limits.Pullback.html#1034" class="Function">isPropIsPullback</a> <a id="1051" class="Symbol">:</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Categories.Limits.Pullback.html#1054" class="Bound">cspn</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">→</a>
    <a id="1075" class="Symbol">{</a><a id="1076" href="Cubical.Categories.Limits.Pullback.html#1076" class="Bound">c</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Cubical.Categories.Limits.Pullback.html#1085" class="Bound">p₁</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1092" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1094" href="Cubical.Categories.Limits.Pullback.html#1076" class="Bound">c</a> <a id="1096" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1098" href="Cubical.Categories.Limits.Pullback.html#1054" class="Bound">cspn</a> <a id="1103" class="Symbol">.</a><a id="1104" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="1106" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1107" class="Symbol">)</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Categories.Limits.Pullback.html#1110" class="Bound">p₂</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1117" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1119" href="Cubical.Categories.Limits.Pullback.html#1076" class="Bound">c</a> <a id="1121" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1123" href="Cubical.Categories.Limits.Pullback.html#1054" class="Bound">cspn</a> <a id="1128" class="Symbol">.</a><a id="1129" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="1131" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1132" class="Symbol">)</a>
    <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Categories.Limits.Pullback.html#1139" class="Bound">H</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Cubical.Categories.Limits.Pullback.html#1085" class="Bound">p₁</a> <a id="1146" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1148" href="Cubical.Categories.Limits.Pullback.html#1054" class="Bound">cspn</a> <a id="1153" class="Symbol">.</a><a id="1154" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="1157" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1159" href="Cubical.Categories.Limits.Pullback.html#1110" class="Bound">p₂</a> <a id="1162" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1164" href="Cubical.Categories.Limits.Pullback.html#1054" class="Bound">cspn</a> <a id="1169" class="Symbol">.</a><a id="1170" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Cubical.Categories.Limits.Pullback.html#683" class="Function">isPullback</a> <a id="1195" href="Cubical.Categories.Limits.Pullback.html#1054" class="Bound">cspn</a> <a id="1200" href="Cubical.Categories.Limits.Pullback.html#1085" class="Bound">p₁</a> <a id="1203" href="Cubical.Categories.Limits.Pullback.html#1110" class="Bound">p₂</a> <a id="1206" href="Cubical.Categories.Limits.Pullback.html#1139" class="Bound">H</a><a id="1207" class="Symbol">)</a>
  <a id="1211" href="Cubical.Categories.Limits.Pullback.html#1034" class="Function">isPropIsPullback</a> <a id="1228" href="Cubical.Categories.Limits.Pullback.html#1228" class="Bound">cspn</a> <a id="1233" href="Cubical.Categories.Limits.Pullback.html#1233" class="Bound">p₁</a> <a id="1236" href="Cubical.Categories.Limits.Pullback.html#1236" class="Bound">p₂</a> <a id="1239" href="Cubical.Categories.Limits.Pullback.html#1239" class="Bound">H</a> <a id="1241" class="Symbol">=</a>
    <a id="1247" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="1263" class="Symbol">(λ</a> <a id="1266" href="Cubical.Categories.Limits.Pullback.html#1266" class="Bound">x</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="1279" class="Symbol">λ</a> <a id="1281" href="Cubical.Categories.Limits.Pullback.html#1281" class="Bound">h</a> <a id="1283" href="Cubical.Categories.Limits.Pullback.html#1283" class="Bound">k</a> <a id="1285" href="Cubical.Categories.Limits.Pullback.html#1285" class="Bound">H&#39;</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="1303" class="Symbol">)</a>

  <a id="1308" class="Keyword">record</a> <a id="1315" href="Cubical.Categories.Limits.Pullback.html#1315" class="Record">Pullback</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1354" href="Cubical.Categories.Limits.Pullback.html#480" class="Bound">ℓ</a> <a id="1356" href="Cubical.Categories.Limits.Pullback.html#482" class="Bound">ℓ&#39;</a><a id="1358" class="Symbol">)</a> <a id="1360" class="Keyword">where</a>
    <a id="1370" class="Keyword">field</a>
      <a id="1382" href="Cubical.Categories.Limits.Pullback.html#1382" class="Field">pbOb</a>  <a id="1388" class="Symbol">:</a> <a id="1390" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
      <a id="1399" href="Cubical.Categories.Limits.Pullback.html#1399" class="Field">pbPr₁</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1409" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1411" href="Cubical.Categories.Limits.Pullback.html#1382" class="Field">pbOb</a> <a id="1416" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1418" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1423" class="Symbol">.</a><a id="1424" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="1426" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
      <a id="1434" href="Cubical.Categories.Limits.Pullback.html#1434" class="Field">pbPr₂</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1444" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1446" href="Cubical.Categories.Limits.Pullback.html#1382" class="Field">pbOb</a> <a id="1451" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1453" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1458" class="Symbol">.</a><a id="1459" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="1461" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
      <a id="1469" href="Cubical.Categories.Limits.Pullback.html#1469" class="Field">pbCommutes</a> <a id="1480" class="Symbol">:</a> <a id="1482" href="Cubical.Categories.Limits.Pullback.html#1399" class="Field">pbPr₁</a> <a id="1488" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1490" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1495" class="Symbol">.</a><a id="1496" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="1499" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1501" href="Cubical.Categories.Limits.Pullback.html#1434" class="Field">pbPr₂</a> <a id="1507" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1509" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1514" class="Symbol">.</a><a id="1515" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a>
      <a id="1524" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Cubical.Categories.Limits.Pullback.html#683" class="Function">isPullback</a> <a id="1546" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1551" href="Cubical.Categories.Limits.Pullback.html#1399" class="Field">pbPr₁</a> <a id="1557" href="Cubical.Categories.Limits.Pullback.html#1434" class="Field">pbPr₂</a> <a id="1563" href="Cubical.Categories.Limits.Pullback.html#1469" class="Field">pbCommutes</a>

    <a id="1579" href="Cubical.Categories.Limits.Pullback.html#1579" class="Function">pullbackArrow</a> <a id="1593" class="Symbol">:</a>
      <a id="1601" class="Symbol">{</a><a id="1602" href="Cubical.Categories.Limits.Pullback.html#1602" class="Bound">c</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1608" class="Symbol">}</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Cubical.Categories.Limits.Pullback.html#1611" class="Bound">p₁</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1618" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1620" href="Cubical.Categories.Limits.Pullback.html#1602" class="Bound">c</a> <a id="1622" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1624" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1629" class="Symbol">.</a><a id="1630" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="1632" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Cubical.Categories.Limits.Pullback.html#1636" class="Bound">p₂</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1643" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1645" href="Cubical.Categories.Limits.Pullback.html#1602" class="Bound">c</a> <a id="1647" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1649" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1654" class="Symbol">.</a><a id="1655" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="1657" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1658" class="Symbol">)</a>
      <a id="1666" class="Symbol">(</a><a id="1667" href="Cubical.Categories.Limits.Pullback.html#1667" class="Bound">H</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Cubical.Categories.Limits.Pullback.html#1611" class="Bound">p₁</a> <a id="1674" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1676" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1681" class="Symbol">.</a><a id="1682" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="1685" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1687" href="Cubical.Categories.Limits.Pullback.html#1636" class="Bound">p₂</a> <a id="1690" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1692" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1697" class="Symbol">.</a><a id="1698" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a><a id="1700" class="Symbol">)</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1706" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1708" href="Cubical.Categories.Limits.Pullback.html#1602" class="Bound">c</a> <a id="1710" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1712" href="Cubical.Categories.Limits.Pullback.html#1382" class="Field">pbOb</a> <a id="1717" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
    <a id="1723" href="Cubical.Categories.Limits.Pullback.html#1579" class="Function">pullbackArrow</a> <a id="1737" href="Cubical.Categories.Limits.Pullback.html#1737" class="Bound">p₁</a> <a id="1740" href="Cubical.Categories.Limits.Pullback.html#1740" class="Bound">p₂</a> <a id="1743" href="Cubical.Categories.Limits.Pullback.html#1743" class="Bound">H</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="1756" href="Cubical.Categories.Limits.Pullback.html#1737" class="Bound">p₁</a> <a id="1759" href="Cubical.Categories.Limits.Pullback.html#1740" class="Bound">p₂</a> <a id="1762" href="Cubical.Categories.Limits.Pullback.html#1743" class="Bound">H</a> <a id="1764" class="Symbol">.</a><a id="1765" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1769" class="Symbol">.</a><a id="1770" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="1779" href="Cubical.Categories.Limits.Pullback.html#1779" class="Function">pullbackArrowUnique</a> <a id="1799" class="Symbol">:</a>
        <a id="1809" class="Symbol">{</a><a id="1810" href="Cubical.Categories.Limits.Pullback.html#1810" class="Bound">c</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">{</a><a id="1819" href="Cubical.Categories.Limits.Pullback.html#1819" class="Bound">p₁</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1826" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1828" href="Cubical.Categories.Limits.Pullback.html#1810" class="Bound">c</a> <a id="1830" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1832" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1837" class="Symbol">.</a><a id="1838" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="1840" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1841" class="Symbol">}</a> <a id="1843" class="Symbol">{</a><a id="1844" href="Cubical.Categories.Limits.Pullback.html#1844" class="Bound">p₂</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1851" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1853" href="Cubical.Categories.Limits.Pullback.html#1810" class="Bound">c</a> <a id="1855" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1857" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1862" class="Symbol">.</a><a id="1863" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="1865" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1866" class="Symbol">}</a>
        <a id="1876" class="Symbol">{</a><a id="1877" href="Cubical.Categories.Limits.Pullback.html#1877" class="Bound">H</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Cubical.Categories.Limits.Pullback.html#1819" class="Bound">p₁</a> <a id="1884" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1886" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1891" class="Symbol">.</a><a id="1892" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="1895" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1897" href="Cubical.Categories.Limits.Pullback.html#1844" class="Bound">p₂</a> <a id="1900" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1902" href="Cubical.Categories.Limits.Pullback.html#1325" class="Bound">cspn</a> <a id="1907" class="Symbol">.</a><a id="1908" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a><a id="1910" class="Symbol">}</a>
        <a id="1920" class="Symbol">{</a><a id="1921" href="Cubical.Categories.Limits.Pullback.html#1921" class="Bound">pbArrow&#39;</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="1934" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1936" href="Cubical.Categories.Limits.Pullback.html#1810" class="Bound">c</a> <a id="1938" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1940" href="Cubical.Categories.Limits.Pullback.html#1382" class="Field">pbOb</a> <a id="1945" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1946" class="Symbol">}</a>
        <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Categories.Limits.Pullback.html#1957" class="Bound">H₁</a> <a id="1960" class="Symbol">:</a> <a id="1962" href="Cubical.Categories.Limits.Pullback.html#1819" class="Bound">p₁</a> <a id="1965" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1967" href="Cubical.Categories.Limits.Pullback.html#1921" class="Bound">pbArrow&#39;</a> <a id="1976" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1978" href="Cubical.Categories.Limits.Pullback.html#1399" class="Field">pbPr₁</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Cubical.Categories.Limits.Pullback.html#1986" class="Bound">H₂</a> <a id="1989" class="Symbol">:</a> <a id="1991" href="Cubical.Categories.Limits.Pullback.html#1844" class="Bound">p₂</a> <a id="1994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1996" href="Cubical.Categories.Limits.Pullback.html#1921" class="Bound">pbArrow&#39;</a> <a id="2005" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2007" href="Cubical.Categories.Limits.Pullback.html#1434" class="Field">pbPr₂</a><a id="2012" class="Symbol">)</a>
        <a id="2022" class="Symbol">→</a> <a id="2024" href="Cubical.Categories.Limits.Pullback.html#1579" class="Function">pullbackArrow</a> <a id="2038" href="Cubical.Categories.Limits.Pullback.html#1819" class="Bound">p₁</a> <a id="2041" href="Cubical.Categories.Limits.Pullback.html#1844" class="Bound">p₂</a> <a id="2044" href="Cubical.Categories.Limits.Pullback.html#1877" class="Bound">H</a> <a id="2046" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2048" href="Cubical.Categories.Limits.Pullback.html#1921" class="Bound">pbArrow&#39;</a>
    <a id="2061" href="Cubical.Categories.Limits.Pullback.html#1779" class="Function">pullbackArrowUnique</a> <a id="2081" href="Cubical.Categories.Limits.Pullback.html#2081" class="Bound">H₁</a> <a id="2084" href="Cubical.Categories.Limits.Pullback.html#2084" class="Bound">H₂</a> <a id="2087" class="Symbol">=</a>
        <a id="2097" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2102" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="2116" class="Symbol">_</a> <a id="2118" class="Symbol">_</a> <a id="2120" class="Symbol">_</a> <a id="2122" class="Symbol">.</a><a id="2123" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2127" class="Symbol">(_</a> <a id="2130" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Cubical.Categories.Limits.Pullback.html#2081" class="Bound">H₁</a> <a id="2136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2138" href="Cubical.Categories.Limits.Pullback.html#2084" class="Bound">H₂</a><a id="2140" class="Symbol">)))</a>


  <a id="2148" class="Keyword">open</a> <a id="2153" href="Cubical.Categories.Limits.Pullback.html#1315" class="Module">Pullback</a>


  <a id="2166" href="Cubical.Categories.Limits.Pullback.html#2166" class="Function">pullbackArrowPr₁</a> <a id="2183" class="Symbol">:</a>
    <a id="2189" class="Symbol">{</a><a id="2190" href="Cubical.Categories.Limits.Pullback.html#2190" class="Bound">cspn</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a><a id="2203" class="Symbol">}</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Categories.Limits.Pullback.html#2206" class="Bound">pb</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Cubical.Categories.Limits.Pullback.html#1315" class="Record">Pullback</a> <a id="2220" href="Cubical.Categories.Limits.Pullback.html#2190" class="Bound">cspn</a><a id="2224" class="Symbol">)</a>
    <a id="2230" class="Symbol">{</a><a id="2231" href="Cubical.Categories.Limits.Pullback.html#2231" class="Bound">c</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2237" class="Symbol">}</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Cubical.Categories.Limits.Pullback.html#2240" class="Bound">p₁</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="2247" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2249" href="Cubical.Categories.Limits.Pullback.html#2231" class="Bound">c</a> <a id="2251" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2253" href="Cubical.Categories.Limits.Pullback.html#2190" class="Bound">cspn</a> <a id="2258" class="Symbol">.</a><a id="2259" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="2261" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Cubical.Categories.Limits.Pullback.html#2265" class="Bound">p₂</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="2272" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2274" href="Cubical.Categories.Limits.Pullback.html#2231" class="Bound">c</a> <a id="2276" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2278" href="Cubical.Categories.Limits.Pullback.html#2190" class="Bound">cspn</a> <a id="2283" class="Symbol">.</a><a id="2284" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="2286" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2287" class="Symbol">)</a>
    <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Categories.Limits.Pullback.html#2294" class="Bound">H</a> <a id="2296" class="Symbol">:</a> <a id="2298" href="Cubical.Categories.Limits.Pullback.html#2240" class="Bound">p₁</a> <a id="2301" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2303" href="Cubical.Categories.Limits.Pullback.html#2190" class="Bound">cspn</a> <a id="2308" class="Symbol">.</a><a id="2309" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="2312" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2314" href="Cubical.Categories.Limits.Pullback.html#2265" class="Bound">p₂</a> <a id="2317" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2319" href="Cubical.Categories.Limits.Pullback.html#2190" class="Bound">cspn</a> <a id="2324" class="Symbol">.</a><a id="2325" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a><a id="2327" class="Symbol">)</a> <a id="2329" class="Symbol">→</a>
    <a id="2335" href="Cubical.Categories.Limits.Pullback.html#2240" class="Bound">p₁</a> <a id="2338" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2340" href="Cubical.Categories.Limits.Pullback.html#1579" class="Function">pullbackArrow</a> <a id="2354" href="Cubical.Categories.Limits.Pullback.html#2206" class="Bound">pb</a> <a id="2357" href="Cubical.Categories.Limits.Pullback.html#2240" class="Bound">p₁</a> <a id="2360" href="Cubical.Categories.Limits.Pullback.html#2265" class="Bound">p₂</a> <a id="2363" href="Cubical.Categories.Limits.Pullback.html#2294" class="Bound">H</a> <a id="2365" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2367" href="Cubical.Categories.Limits.Pullback.html#1399" class="Field">pbPr₁</a> <a id="2373" href="Cubical.Categories.Limits.Pullback.html#2206" class="Bound">pb</a>
  <a id="2378" href="Cubical.Categories.Limits.Pullback.html#2166" class="Function">pullbackArrowPr₁</a> <a id="2395" href="Cubical.Categories.Limits.Pullback.html#2395" class="Bound">pb</a> <a id="2398" href="Cubical.Categories.Limits.Pullback.html#2398" class="Bound">p₁</a> <a id="2401" href="Cubical.Categories.Limits.Pullback.html#2401" class="Bound">p₂</a> <a id="2404" href="Cubical.Categories.Limits.Pullback.html#2404" class="Bound">H</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Cubical.Categories.Limits.Pullback.html#2395" class="Bound">pb</a> <a id="2411" class="Symbol">.</a><a id="2412" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="2421" href="Cubical.Categories.Limits.Pullback.html#2398" class="Bound">p₁</a> <a id="2424" href="Cubical.Categories.Limits.Pullback.html#2401" class="Bound">p₂</a> <a id="2427" href="Cubical.Categories.Limits.Pullback.html#2404" class="Bound">H</a> <a id="2429" class="Symbol">.</a><a id="2430" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2434" class="Symbol">.</a><a id="2435" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2439" class="Symbol">.</a><a id="2440" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="2447" href="Cubical.Categories.Limits.Pullback.html#2447" class="Function">pullbackArrowPr₂</a> <a id="2464" class="Symbol">:</a>
    <a id="2470" class="Symbol">{</a><a id="2471" href="Cubical.Categories.Limits.Pullback.html#2471" class="Bound">cspn</a> <a id="2476" class="Symbol">:</a> <a id="2478" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a><a id="2484" class="Symbol">}</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Categories.Limits.Pullback.html#2487" class="Bound">pb</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Cubical.Categories.Limits.Pullback.html#1315" class="Record">Pullback</a> <a id="2501" href="Cubical.Categories.Limits.Pullback.html#2471" class="Bound">cspn</a><a id="2505" class="Symbol">)</a>
    <a id="2511" class="Symbol">{</a><a id="2512" href="Cubical.Categories.Limits.Pullback.html#2512" class="Bound">c</a> <a id="2514" class="Symbol">:</a> <a id="2516" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Cubical.Categories.Limits.Pullback.html#2521" class="Bound">p₁</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="2528" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2530" href="Cubical.Categories.Limits.Pullback.html#2512" class="Bound">c</a> <a id="2532" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2534" href="Cubical.Categories.Limits.Pullback.html#2471" class="Bound">cspn</a> <a id="2539" class="Symbol">.</a><a id="2540" href="Cubical.Categories.Limits.Pullback.html#608" class="Field">l</a> <a id="2542" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Cubical.Categories.Limits.Pullback.html#2546" class="Bound">p₂</a> <a id="2549" class="Symbol">:</a> <a id="2551" href="Cubical.Categories.Limits.Pullback.html#467" class="Bound">C</a> <a id="2553" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2555" href="Cubical.Categories.Limits.Pullback.html#2512" class="Bound">c</a> <a id="2557" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2559" href="Cubical.Categories.Limits.Pullback.html#2471" class="Bound">cspn</a> <a id="2564" class="Symbol">.</a><a id="2565" href="Cubical.Categories.Limits.Pullback.html#612" class="Field">r</a> <a id="2567" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2568" class="Symbol">)</a>
    <a id="2574" class="Symbol">(</a><a id="2575" href="Cubical.Categories.Limits.Pullback.html#2575" class="Bound">H</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Cubical.Categories.Limits.Pullback.html#2521" class="Bound">p₁</a> <a id="2582" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2584" href="Cubical.Categories.Limits.Pullback.html#2471" class="Bound">cspn</a> <a id="2589" class="Symbol">.</a><a id="2590" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a> <a id="2593" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2595" href="Cubical.Categories.Limits.Pullback.html#2546" class="Bound">p₂</a> <a id="2598" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2600" href="Cubical.Categories.Limits.Pullback.html#2471" class="Bound">cspn</a> <a id="2605" class="Symbol">.</a><a id="2606" href="Cubical.Categories.Limits.Pullback.html#648" class="Field">s₂</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">→</a>
    <a id="2616" href="Cubical.Categories.Limits.Pullback.html#2546" class="Bound">p₂</a> <a id="2619" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2621" href="Cubical.Categories.Limits.Pullback.html#1579" class="Function">pullbackArrow</a> <a id="2635" href="Cubical.Categories.Limits.Pullback.html#2487" class="Bound">pb</a> <a id="2638" href="Cubical.Categories.Limits.Pullback.html#2521" class="Bound">p₁</a> <a id="2641" href="Cubical.Categories.Limits.Pullback.html#2546" class="Bound">p₂</a> <a id="2644" href="Cubical.Categories.Limits.Pullback.html#2575" class="Bound">H</a> <a id="2646" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2648" href="Cubical.Categories.Limits.Pullback.html#1434" class="Field">pbPr₂</a> <a id="2654" href="Cubical.Categories.Limits.Pullback.html#2487" class="Bound">pb</a>
  <a id="2659" href="Cubical.Categories.Limits.Pullback.html#2447" class="Function">pullbackArrowPr₂</a> <a id="2676" href="Cubical.Categories.Limits.Pullback.html#2676" class="Bound">pb</a> <a id="2679" href="Cubical.Categories.Limits.Pullback.html#2679" class="Bound">p₁</a> <a id="2682" href="Cubical.Categories.Limits.Pullback.html#2682" class="Bound">p₂</a> <a id="2685" href="Cubical.Categories.Limits.Pullback.html#2685" class="Bound">H</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Cubical.Categories.Limits.Pullback.html#2676" class="Bound">pb</a> <a id="2692" class="Symbol">.</a><a id="2693" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="2702" href="Cubical.Categories.Limits.Pullback.html#2679" class="Bound">p₁</a> <a id="2705" href="Cubical.Categories.Limits.Pullback.html#2682" class="Bound">p₂</a> <a id="2708" href="Cubical.Categories.Limits.Pullback.html#2685" class="Bound">H</a> <a id="2710" class="Symbol">.</a><a id="2711" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2715" class="Symbol">.</a><a id="2716" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2720" class="Symbol">.</a><a id="2721" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="2728" href="Cubical.Categories.Limits.Pullback.html#2728" class="Function">Pullbacks</a> <a id="2738" class="Symbol">:</a> <a id="2740" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2752" href="Cubical.Categories.Limits.Pullback.html#480" class="Bound">ℓ</a> <a id="2754" href="Cubical.Categories.Limits.Pullback.html#482" class="Bound">ℓ&#39;</a><a id="2756" class="Symbol">)</a>
  <a id="2760" href="Cubical.Categories.Limits.Pullback.html#2728" class="Function">Pullbacks</a> <a id="2770" class="Symbol">=</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Cubical.Categories.Limits.Pullback.html#2773" class="Bound">cspn</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a><a id="2786" class="Symbol">)</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Cubical.Categories.Limits.Pullback.html#1315" class="Record">Pullback</a> <a id="2799" href="Cubical.Categories.Limits.Pullback.html#2773" class="Bound">cspn</a>

  <a id="2807" href="Cubical.Categories.Limits.Pullback.html#2807" class="Function">hasPullbacks</a> <a id="2820" class="Symbol">:</a> <a id="2822" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2827" class="Symbol">(</a><a id="2828" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2834" href="Cubical.Categories.Limits.Pullback.html#480" class="Bound">ℓ</a> <a id="2836" href="Cubical.Categories.Limits.Pullback.html#482" class="Bound">ℓ&#39;</a><a id="2838" class="Symbol">)</a>
  <a id="2842" href="Cubical.Categories.Limits.Pullback.html#2807" class="Function">hasPullbacks</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2859" href="Cubical.Categories.Limits.Pullback.html#2728" class="Function">Pullbacks</a> <a id="2869" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>


<a id="2874" class="Comment">-- Pullbacks from limits</a>
<a id="2899" class="Keyword">module</a> <a id="2906" href="Cubical.Categories.Limits.Pullback.html#2906" class="Module">_</a> <a id="2908" class="Symbol">{</a><a id="2909" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2922" href="Cubical.Categories.Limits.Pullback.html#443" class="Generalizable">ℓ</a> <a id="2924" href="Cubical.Categories.Limits.Pullback.html#445" class="Generalizable">ℓ&#39;</a><a id="2926" class="Symbol">}</a> <a id="2928" class="Keyword">where</a>
  <a id="2936" class="Keyword">open</a> <a id="2941" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="2950" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a>
  <a id="2954" class="Keyword">open</a> <a id="2959" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="2969" class="Keyword">open</a> <a id="2974" href="Cubical.Categories.Limits.Pullback.html#1315" class="Module">Pullback</a>
  <a id="2985" class="Keyword">open</a> <a id="2990" href="Cubical.Categories.Limits.Limits.html#6636" class="Module">LimCone</a>
  <a id="3000" class="Keyword">open</a> <a id="3005" href="Cubical.Categories.Limits.Limits.html#872" class="Module">Cone</a>
  <a id="3012" class="Keyword">open</a> <a id="3017" href="Cubical.Categories.Limits.Pullback.html#536" class="Module">Cospan</a>

  <a id="3027" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Cubical.Categories.Limits.Pullback.html#536" class="Record">Cospan</a> <a id="3048" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a> <a id="3050" class="Symbol">→</a> <a id="3052" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3060" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="3070" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a>
  <a id="3074" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3086" class="Symbol">(</a><a id="3087" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3094" href="Cubical.Categories.Limits.Pullback.html#3094" class="Bound">l</a> <a id="3096" href="Cubical.Categories.Limits.Pullback.html#3096" class="Bound">m</a> <a id="3098" href="Cubical.Categories.Limits.Pullback.html#3098" class="Bound">r</a> <a id="3100" href="Cubical.Categories.Limits.Pullback.html#3100" class="Bound">f</a> <a id="3102" href="Cubical.Categories.Limits.Pullback.html#3102" class="Bound">g</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">.</a><a id="3106" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3111" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="3113" class="Symbol">=</a> <a id="3115" href="Cubical.Categories.Limits.Pullback.html#3094" class="Bound">l</a>
  <a id="3119" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3139" href="Cubical.Categories.Limits.Pullback.html#3139" class="Bound">l</a> <a id="3141" href="Cubical.Categories.Limits.Pullback.html#3141" class="Bound">m</a> <a id="3143" href="Cubical.Categories.Limits.Pullback.html#3143" class="Bound">r</a> <a id="3145" href="Cubical.Categories.Limits.Pullback.html#3145" class="Bound">f</a> <a id="3147" href="Cubical.Categories.Limits.Pullback.html#3147" class="Bound">g</a><a id="3148" class="Symbol">)</a> <a id="3150" class="Symbol">.</a><a id="3151" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3156" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="3158" class="Symbol">=</a> <a id="3160" href="Cubical.Categories.Limits.Pullback.html#3141" class="Bound">m</a>
  <a id="3164" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3184" href="Cubical.Categories.Limits.Pullback.html#3184" class="Bound">l</a> <a id="3186" href="Cubical.Categories.Limits.Pullback.html#3186" class="Bound">m</a> <a id="3188" href="Cubical.Categories.Limits.Pullback.html#3188" class="Bound">r</a> <a id="3190" href="Cubical.Categories.Limits.Pullback.html#3190" class="Bound">f</a> <a id="3192" href="Cubical.Categories.Limits.Pullback.html#3192" class="Bound">g</a><a id="3193" class="Symbol">)</a> <a id="3195" class="Symbol">.</a><a id="3196" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3201" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Cubical.Categories.Limits.Pullback.html#3188" class="Bound">r</a>
  <a id="3209" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3229" href="Cubical.Categories.Limits.Pullback.html#3229" class="Bound">l</a> <a id="3231" href="Cubical.Categories.Limits.Pullback.html#3231" class="Bound">m</a> <a id="3233" href="Cubical.Categories.Limits.Pullback.html#3233" class="Bound">r</a> <a id="3235" href="Cubical.Categories.Limits.Pullback.html#3235" class="Bound">f</a> <a id="3237" href="Cubical.Categories.Limits.Pullback.html#3237" class="Bound">g</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">.</a><a id="3241" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3247" class="Symbol">{</a><a id="3248" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3249" class="Symbol">}</a> <a id="3251" class="Symbol">{</a><a id="3252" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3253" class="Symbol">}</a> <a id="3255" href="Cubical.Categories.Limits.Pullback.html#3255" class="Bound">k</a> <a id="3257" class="Symbol">=</a> <a id="3259" href="Cubical.Categories.Limits.Pullback.html#3235" class="Bound">f</a>
  <a id="3263" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3275" class="Symbol">(</a><a id="3276" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3283" href="Cubical.Categories.Limits.Pullback.html#3283" class="Bound">l</a> <a id="3285" href="Cubical.Categories.Limits.Pullback.html#3285" class="Bound">m</a> <a id="3287" href="Cubical.Categories.Limits.Pullback.html#3287" class="Bound">r</a> <a id="3289" href="Cubical.Categories.Limits.Pullback.html#3289" class="Bound">f</a> <a id="3291" href="Cubical.Categories.Limits.Pullback.html#3291" class="Bound">g</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">.</a><a id="3295" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3301" class="Symbol">{</a><a id="3302" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="3303" class="Symbol">}</a> <a id="3305" class="Symbol">{</a><a id="3306" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3307" class="Symbol">}</a> <a id="3309" href="Cubical.Categories.Limits.Pullback.html#3309" class="Bound">k</a> <a id="3311" class="Symbol">=</a> <a id="3313" href="Cubical.Categories.Limits.Pullback.html#3291" class="Bound">g</a>
  <a id="3317" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3337" href="Cubical.Categories.Limits.Pullback.html#3337" class="Bound">l</a> <a id="3339" href="Cubical.Categories.Limits.Pullback.html#3339" class="Bound">m</a> <a id="3341" href="Cubical.Categories.Limits.Pullback.html#3341" class="Bound">r</a> <a id="3343" href="Cubical.Categories.Limits.Pullback.html#3343" class="Bound">f</a> <a id="3345" href="Cubical.Categories.Limits.Pullback.html#3345" class="Bound">g</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">.</a><a id="3349" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3355" class="Symbol">{</a><a id="3356" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">{</a><a id="3360" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3361" class="Symbol">}</a> <a id="3363" href="Cubical.Categories.Limits.Pullback.html#3363" class="Bound">k</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
  <a id="3372" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3392" href="Cubical.Categories.Limits.Pullback.html#3392" class="Bound">l</a> <a id="3394" href="Cubical.Categories.Limits.Pullback.html#3394" class="Bound">m</a> <a id="3396" href="Cubical.Categories.Limits.Pullback.html#3396" class="Bound">r</a> <a id="3398" href="Cubical.Categories.Limits.Pullback.html#3398" class="Bound">f</a> <a id="3400" href="Cubical.Categories.Limits.Pullback.html#3400" class="Bound">g</a><a id="3401" class="Symbol">)</a> <a id="3403" class="Symbol">.</a><a id="3404" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3410" class="Symbol">{</a><a id="3411" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3412" class="Symbol">}</a> <a id="3414" class="Symbol">{</a><a id="3415" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3416" class="Symbol">}</a> <a id="3418" href="Cubical.Categories.Limits.Pullback.html#3418" class="Bound">k</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
  <a id="3427" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3447" href="Cubical.Categories.Limits.Pullback.html#3447" class="Bound">l</a> <a id="3449" href="Cubical.Categories.Limits.Pullback.html#3449" class="Bound">m</a> <a id="3451" href="Cubical.Categories.Limits.Pullback.html#3451" class="Bound">r</a> <a id="3453" href="Cubical.Categories.Limits.Pullback.html#3453" class="Bound">f</a> <a id="3455" href="Cubical.Categories.Limits.Pullback.html#3455" class="Bound">g</a><a id="3456" class="Symbol">)</a> <a id="3458" class="Symbol">.</a><a id="3459" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3465" class="Symbol">{</a><a id="3466" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="3467" class="Symbol">}</a> <a id="3469" class="Symbol">{</a><a id="3470" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="3471" class="Symbol">}</a> <a id="3473" href="Cubical.Categories.Limits.Pullback.html#3473" class="Bound">k</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
  <a id="3482" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3502" href="Cubical.Categories.Limits.Pullback.html#3502" class="Bound">l</a> <a id="3504" href="Cubical.Categories.Limits.Pullback.html#3504" class="Bound">m</a> <a id="3506" href="Cubical.Categories.Limits.Pullback.html#3506" class="Bound">r</a> <a id="3508" href="Cubical.Categories.Limits.Pullback.html#3508" class="Bound">f</a> <a id="3510" href="Cubical.Categories.Limits.Pullback.html#3510" class="Bound">g</a><a id="3511" class="Symbol">)</a> <a id="3513" class="Symbol">.</a><a id="3514" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="3519" class="Symbol">{</a><a id="3520" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3521" class="Symbol">}</a> <a id="3523" class="Symbol">=</a> <a id="3525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3532" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3552" href="Cubical.Categories.Limits.Pullback.html#3552" class="Bound">l</a> <a id="3554" href="Cubical.Categories.Limits.Pullback.html#3554" class="Bound">m</a> <a id="3556" href="Cubical.Categories.Limits.Pullback.html#3556" class="Bound">r</a> <a id="3558" href="Cubical.Categories.Limits.Pullback.html#3558" class="Bound">f</a> <a id="3560" href="Cubical.Categories.Limits.Pullback.html#3560" class="Bound">g</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">.</a><a id="3564" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="3569" class="Symbol">{</a><a id="3570" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3571" class="Symbol">}</a> <a id="3573" class="Symbol">=</a> <a id="3575" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3582" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3602" href="Cubical.Categories.Limits.Pullback.html#3602" class="Bound">l</a> <a id="3604" href="Cubical.Categories.Limits.Pullback.html#3604" class="Bound">m</a> <a id="3606" href="Cubical.Categories.Limits.Pullback.html#3606" class="Bound">r</a> <a id="3608" href="Cubical.Categories.Limits.Pullback.html#3608" class="Bound">f</a> <a id="3610" href="Cubical.Categories.Limits.Pullback.html#3610" class="Bound">g</a><a id="3611" class="Symbol">)</a> <a id="3613" class="Symbol">.</a><a id="3614" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="3619" class="Symbol">{</a><a id="3620" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Symbol">=</a> <a id="3625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3632" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3644" class="Symbol">(</a><a id="3645" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3652" href="Cubical.Categories.Limits.Pullback.html#3652" class="Bound">l</a> <a id="3654" href="Cubical.Categories.Limits.Pullback.html#3654" class="Bound">m</a> <a id="3656" href="Cubical.Categories.Limits.Pullback.html#3656" class="Bound">r</a> <a id="3658" href="Cubical.Categories.Limits.Pullback.html#3658" class="Bound">f</a> <a id="3660" href="Cubical.Categories.Limits.Pullback.html#3660" class="Bound">g</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">.</a><a id="3664" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3670" class="Symbol">{</a><a id="3671" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3672" class="Symbol">}</a> <a id="3674" class="Symbol">{</a><a id="3675" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3676" class="Symbol">}</a> <a id="3678" class="Symbol">{</a><a id="3679" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3680" class="Symbol">}</a> <a id="3682" href="Cubical.Categories.Limits.Pullback.html#3682" class="Bound">φ</a> <a id="3684" href="Cubical.Categories.Limits.Pullback.html#3684" class="Bound">ψ</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3698" class="Symbol">_)</a>
  <a id="3703" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3723" href="Cubical.Categories.Limits.Pullback.html#3723" class="Bound">l</a> <a id="3725" href="Cubical.Categories.Limits.Pullback.html#3725" class="Bound">m</a> <a id="3727" href="Cubical.Categories.Limits.Pullback.html#3727" class="Bound">r</a> <a id="3729" href="Cubical.Categories.Limits.Pullback.html#3729" class="Bound">f</a> <a id="3731" href="Cubical.Categories.Limits.Pullback.html#3731" class="Bound">g</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">.</a><a id="3735" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3741" class="Symbol">{</a><a id="3742" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3743" class="Symbol">}</a> <a id="3745" class="Symbol">{</a><a id="3746" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">{</a><a id="3750" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3751" class="Symbol">}</a> <a id="3753" href="Cubical.Categories.Limits.Pullback.html#3753" class="Bound">φ</a> <a id="3755" href="Cubical.Categories.Limits.Pullback.html#3755" class="Bound">ψ</a> <a id="3757" class="Symbol">=</a> <a id="3759" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3769" class="Symbol">_)</a>
  <a id="3774" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3794" href="Cubical.Categories.Limits.Pullback.html#3794" class="Bound">l</a> <a id="3796" href="Cubical.Categories.Limits.Pullback.html#3796" class="Bound">m</a> <a id="3798" href="Cubical.Categories.Limits.Pullback.html#3798" class="Bound">r</a> <a id="3800" href="Cubical.Categories.Limits.Pullback.html#3800" class="Bound">f</a> <a id="3802" href="Cubical.Categories.Limits.Pullback.html#3802" class="Bound">g</a><a id="3803" class="Symbol">)</a> <a id="3805" class="Symbol">.</a><a id="3806" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3812" class="Symbol">{</a><a id="3813" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="3814" class="Symbol">}</a> <a id="3816" class="Symbol">{</a><a id="3817" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3818" class="Symbol">}</a> <a id="3820" class="Symbol">{</a><a id="3821" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3822" class="Symbol">}</a> <a id="3824" href="Cubical.Categories.Limits.Pullback.html#3824" class="Bound">φ</a> <a id="3826" href="Cubical.Categories.Limits.Pullback.html#3826" class="Bound">ψ</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3834" class="Symbol">(</a><a id="3835" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="3840" class="Symbol">_)</a>
  <a id="3845" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3865" href="Cubical.Categories.Limits.Pullback.html#3865" class="Bound">l</a> <a id="3867" href="Cubical.Categories.Limits.Pullback.html#3867" class="Bound">m</a> <a id="3869" href="Cubical.Categories.Limits.Pullback.html#3869" class="Bound">r</a> <a id="3871" href="Cubical.Categories.Limits.Pullback.html#3871" class="Bound">f</a> <a id="3873" href="Cubical.Categories.Limits.Pullback.html#3873" class="Bound">g</a><a id="3874" class="Symbol">)</a> <a id="3876" class="Symbol">.</a><a id="3877" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3883" class="Symbol">{</a><a id="3884" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3885" class="Symbol">}</a> <a id="3887" class="Symbol">{</a><a id="3888" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3889" class="Symbol">}</a> <a id="3891" class="Symbol">{</a><a id="3892" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="3893" class="Symbol">}</a> <a id="3895" href="Cubical.Categories.Limits.Pullback.html#3895" class="Bound">φ</a> <a id="3897" href="Cubical.Categories.Limits.Pullback.html#3897" class="Bound">ψ</a> <a id="3899" class="Symbol">=</a> <a id="3901" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3911" class="Symbol">_)</a>
  <a id="3916" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="3936" href="Cubical.Categories.Limits.Pullback.html#3936" class="Bound">l</a> <a id="3938" href="Cubical.Categories.Limits.Pullback.html#3938" class="Bound">m</a> <a id="3940" href="Cubical.Categories.Limits.Pullback.html#3940" class="Bound">r</a> <a id="3942" href="Cubical.Categories.Limits.Pullback.html#3942" class="Bound">f</a> <a id="3944" href="Cubical.Categories.Limits.Pullback.html#3944" class="Bound">g</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">.</a><a id="3948" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="3954" class="Symbol">{</a><a id="3955" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="3956" class="Symbol">}</a> <a id="3958" class="Symbol">{</a><a id="3959" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="3960" class="Symbol">}</a> <a id="3962" class="Symbol">{</a><a id="3963" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="3964" class="Symbol">}</a> <a id="3966" href="Cubical.Categories.Limits.Pullback.html#3966" class="Bound">φ</a> <a id="3968" href="Cubical.Categories.Limits.Pullback.html#3968" class="Bound">ψ</a> <a id="3970" class="Symbol">=</a> <a id="3972" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3982" class="Symbol">_)</a>
  <a id="3987" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="4007" href="Cubical.Categories.Limits.Pullback.html#4007" class="Bound">l</a> <a id="4009" href="Cubical.Categories.Limits.Pullback.html#4009" class="Bound">m</a> <a id="4011" href="Cubical.Categories.Limits.Pullback.html#4011" class="Bound">r</a> <a id="4013" href="Cubical.Categories.Limits.Pullback.html#4013" class="Bound">f</a> <a id="4015" href="Cubical.Categories.Limits.Pullback.html#4015" class="Bound">g</a><a id="4016" class="Symbol">)</a> <a id="4018" class="Symbol">.</a><a id="4019" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4025" class="Symbol">{</a><a id="4026" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="4027" class="Symbol">}</a> <a id="4029" class="Symbol">{</a><a id="4030" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="4031" class="Symbol">}</a> <a id="4033" class="Symbol">{</a><a id="4034" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="4035" class="Symbol">}</a> <a id="4037" href="Cubical.Categories.Limits.Pullback.html#4037" class="Bound">φ</a> <a id="4039" href="Cubical.Categories.Limits.Pullback.html#4039" class="Bound">ψ</a> <a id="4041" class="Symbol">=</a> <a id="4043" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="4053" class="Symbol">_)</a>
  <a id="4058" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4070" class="Symbol">(</a><a id="4071" href="Cubical.Categories.Limits.Pullback.html#585" class="InductiveConstructor">cospan</a> <a id="4078" href="Cubical.Categories.Limits.Pullback.html#4078" class="Bound">l</a> <a id="4080" href="Cubical.Categories.Limits.Pullback.html#4080" class="Bound">m</a> <a id="4082" href="Cubical.Categories.Limits.Pullback.html#4082" class="Bound">r</a> <a id="4084" href="Cubical.Categories.Limits.Pullback.html#4084" class="Bound">f</a> <a id="4086" href="Cubical.Categories.Limits.Pullback.html#4086" class="Bound">g</a><a id="4087" class="Symbol">)</a> <a id="4089" class="Symbol">.</a><a id="4090" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="4096" class="Symbol">{</a><a id="4097" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="4098" class="Symbol">}</a> <a id="4100" class="Symbol">{</a><a id="4101" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="4102" class="Symbol">}</a> <a id="4104" class="Symbol">{</a><a id="4105" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="4106" class="Symbol">}</a> <a id="4108" href="Cubical.Categories.Limits.Pullback.html#4108" class="Bound">φ</a> <a id="4110" href="Cubical.Categories.Limits.Pullback.html#4110" class="Bound">ψ</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="4124" class="Symbol">_)</a>

  <a id="4130" href="Cubical.Categories.Limits.Pullback.html#4130" class="Function">LimitsOfShapeCospanCat→Pullbacks</a> <a id="4163" class="Symbol">:</a> <a id="4165" href="Cubical.Categories.Limits.Limits.html#17302" class="Function">LimitsOfShape</a> <a id="4179" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a> <a id="4189" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a> <a id="4191" class="Symbol">→</a> <a id="4193" href="Cubical.Categories.Limits.Pullback.html#2728" class="Function">Pullbacks</a> <a id="4203" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a>
  <a id="4207" href="Cubical.Categories.Limits.Pullback.html#1382" class="Field">pbOb</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Cubical.Categories.Limits.Pullback.html#4130" class="Function">LimitsOfShapeCospanCat→Pullbacks</a> <a id="4246" href="Cubical.Categories.Limits.Pullback.html#4246" class="Bound">H</a> <a id="4248" href="Cubical.Categories.Limits.Pullback.html#4248" class="Bound">cspn</a><a id="4252" class="Symbol">)</a> <a id="4254" class="Symbol">=</a> <a id="4256" href="Cubical.Categories.Limits.Limits.html#6719" class="Field">lim</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Categories.Limits.Pullback.html#4246" class="Bound">H</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4276" href="Cubical.Categories.Limits.Pullback.html#4248" class="Bound">cspn</a><a id="4280" class="Symbol">))</a>
  <a id="4285" href="Cubical.Categories.Limits.Pullback.html#1399" class="Field">pbPr₁</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Cubical.Categories.Limits.Pullback.html#4130" class="Function">LimitsOfShapeCospanCat→Pullbacks</a> <a id="4325" href="Cubical.Categories.Limits.Pullback.html#4325" class="Bound">H</a> <a id="4327" href="Cubical.Categories.Limits.Pullback.html#4327" class="Bound">cspn</a><a id="4331" class="Symbol">)</a> <a id="4333" class="Symbol">=</a> <a id="4335" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Cubical.Categories.Limits.Pullback.html#4325" class="Bound">H</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4358" href="Cubical.Categories.Limits.Pullback.html#4327" class="Bound">cspn</a><a id="4362" class="Symbol">))</a> <a id="4365" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a>
  <a id="4369" href="Cubical.Categories.Limits.Pullback.html#1434" class="Field">pbPr₂</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Categories.Limits.Pullback.html#4130" class="Function">LimitsOfShapeCospanCat→Pullbacks</a> <a id="4409" href="Cubical.Categories.Limits.Pullback.html#4409" class="Bound">H</a> <a id="4411" href="Cubical.Categories.Limits.Pullback.html#4411" class="Bound">cspn</a><a id="4415" class="Symbol">)</a> <a id="4417" class="Symbol">=</a> <a id="4419" href="Cubical.Categories.Limits.Limits.html#6803" class="Function">limOut</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Categories.Limits.Pullback.html#4409" class="Bound">H</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4442" href="Cubical.Categories.Limits.Pullback.html#4411" class="Bound">cspn</a><a id="4446" class="Symbol">))</a> <a id="4449" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a>
  <a id="4453" href="Cubical.Categories.Limits.Pullback.html#1469" class="Field">pbCommutes</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Cubical.Categories.Limits.Pullback.html#4130" class="Function">LimitsOfShapeCospanCat→Pullbacks</a> <a id="4498" href="Cubical.Categories.Limits.Pullback.html#4498" class="Bound">H</a> <a id="4500" href="Cubical.Categories.Limits.Pullback.html#4500" class="Bound">cspn</a><a id="4504" class="Symbol">)</a> <a id="4506" class="Symbol">=</a> <a id="4508" href="Cubical.Categories.Limits.Limits.html#6881" class="Function">limOutCommutes</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Cubical.Categories.Limits.Pullback.html#4498" class="Bound">H</a> <a id="4526" class="Symbol">(</a><a id="4527" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4539" href="Cubical.Categories.Limits.Pullback.html#4500" class="Bound">cspn</a><a id="4543" class="Symbol">))</a> <a id="4546" class="Symbol">{</a><a id="4547" class="Argument">v</a> <a id="4549" class="Symbol">=</a> <a id="4551" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="4552" class="Symbol">}</a> <a id="4554" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
                          <a id="4583" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4585" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Cubical.Categories.Limits.Limits.html#6881" class="Function">limOutCommutes</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Cubical.Categories.Limits.Pullback.html#4498" class="Bound">H</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4621" href="Cubical.Categories.Limits.Pullback.html#4500" class="Bound">cspn</a><a id="4625" class="Symbol">))</a> <a id="4628" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="4630" class="Symbol">)</a>
  <a id="4634" href="Cubical.Categories.Limits.Pullback.html#1524" class="Field">univProp</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Categories.Limits.Pullback.html#4130" class="Function">LimitsOfShapeCospanCat→Pullbacks</a> <a id="4677" href="Cubical.Categories.Limits.Pullback.html#4677" class="Bound">H</a> <a id="4679" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">{</a><a id="4686" class="Argument">d</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Cubical.Categories.Limits.Pullback.html#4690" class="Bound">d</a><a id="4691" class="Symbol">}</a> <a id="4693" href="Cubical.Categories.Limits.Pullback.html#4693" class="Bound">h</a> <a id="4695" href="Cubical.Categories.Limits.Pullback.html#4695" class="Bound">k</a> <a id="4697" href="Cubical.Categories.Limits.Pullback.html#4697" class="Bound">H&#39;</a> <a id="4700" class="Symbol">=</a>
    <a id="4706" href="Cubical.Data.Sigma.Properties.html#3234" class="Function">uniqueExists</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Cubical.Categories.Limits.Limits.html#7038" class="Function">limArrow</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.Categories.Limits.Pullback.html#4677" class="Bound">H</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4745" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a><a id="4749" class="Symbol">))</a> <a id="4752" href="Cubical.Categories.Limits.Pullback.html#4690" class="Bound">d</a> <a id="4754" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a><a id="4756" class="Symbol">)</a>
                 <a id="4775" class="Symbol">(</a> <a id="4777" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.Categories.Limits.Pullback.html#4677" class="Bound">H</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4815" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a><a id="4819" class="Symbol">))</a> <a id="4822" href="Cubical.Categories.Limits.Pullback.html#4690" class="Bound">d</a> <a id="4824" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="4827" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="4828" class="Symbol">)</a>
                 <a id="4847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4849" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Cubical.Categories.Limits.Limits.html#7143" class="Function">limArrowCommutes</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Categories.Limits.Pullback.html#4677" class="Bound">H</a> <a id="4874" class="Symbol">(</a><a id="4875" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="4887" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a><a id="4891" class="Symbol">))</a> <a id="4894" href="Cubical.Categories.Limits.Pullback.html#4690" class="Bound">d</a> <a id="4896" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="4899" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="4900" class="Symbol">))</a>
                 <a id="4920" class="Symbol">(λ</a> <a id="4923" href="Cubical.Categories.Limits.Pullback.html#4923" class="Bound">_</a> <a id="4925" class="Symbol">→</a> <a id="4927" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="4945" class="Symbol">_</a> <a id="4947" class="Symbol">_)</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="4960" class="Symbol">_</a> <a id="4962" class="Symbol">_))</a>
                 <a id="4983" class="Symbol">λ</a> <a id="4985" href="Cubical.Categories.Limits.Pullback.html#4985" class="Bound">a&#39;</a> <a id="4988" href="Cubical.Categories.Limits.Pullback.html#4988" class="Bound">ha&#39;</a> <a id="4992" class="Symbol">→</a> <a id="4994" href="Cubical.Categories.Limits.Limits.html#7327" class="Function">limArrowUnique</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Cubical.Categories.Limits.Pullback.html#4677" class="Bound">H</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="5025" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a><a id="5029" class="Symbol">))</a> <a id="5032" href="Cubical.Categories.Limits.Pullback.html#4690" class="Bound">d</a> <a id="5034" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5037" href="Cubical.Categories.Limits.Pullback.html#4985" class="Bound">a&#39;</a>
                               <a id="5071" class="Symbol">(λ</a> <a id="5074" class="Symbol">{</a> <a id="5076" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Cubical.Categories.Limits.Pullback.html#4988" class="Bound">ha&#39;</a> <a id="5089" class="Symbol">.</a><a id="5090" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="5093" class="Symbol">)</a>
                                  <a id="5129" class="Symbol">;</a> <a id="5131" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="5133" class="Symbol">→</a> <a id="5135" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Cubical.Categories.Limits.Pullback.html#4985" class="Bound">a&#39;</a> <a id="5144" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆_</a><a id="5146" class="Symbol">)</a> <a id="5148" class="Symbol">(</a><a id="5149" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Cubical.Categories.Limits.Limits.html#6881" class="Function">limOutCommutes</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Cubical.Categories.Limits.Pullback.html#4677" class="Bound">H</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="5185" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a><a id="5189" class="Symbol">))</a> <a id="5192" class="Symbol">{</a><a id="5193" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="5194" class="Symbol">}</a> <a id="5196" class="Symbol">{</a><a id="5197" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="5198" class="Symbol">}</a> <a id="5200" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="5202" class="Symbol">))</a>
                                      <a id="5243" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5246" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5250" class="Symbol">(</a><a id="5251" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5258" class="Symbol">_</a> <a id="5260" class="Symbol">_</a> <a id="5262" class="Symbol">_)</a>
                                      <a id="5303" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5306" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5311" class="Symbol">(</a><a id="5312" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆</a> <a id="5315" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a> <a id="5320" class="Symbol">.</a><a id="5321" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a><a id="5323" class="Symbol">)</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Categories.Limits.Pullback.html#4988" class="Bound">ha&#39;</a> <a id="5335" class="Symbol">.</a><a id="5336" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="5339" class="Symbol">))</a>
                                  <a id="5376" class="Symbol">;</a> <a id="5378" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Cubical.Categories.Limits.Pullback.html#4988" class="Bound">ha&#39;</a> <a id="5391" class="Symbol">.</a><a id="5392" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5395" class="Symbol">)</a> <a id="5397" class="Symbol">})</a>
    <a id="5404" class="Keyword">where</a>
    <a id="5414" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5417" class="Symbol">:</a> <a id="5419" href="Cubical.Categories.Limits.Limits.html#872" class="Record">Cone</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.Categories.Limits.Pullback.html#3027" class="Function">Cospan→Func</a> <a id="5437" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a><a id="5441" class="Symbol">)</a> <a id="5443" href="Cubical.Categories.Limits.Pullback.html#4690" class="Bound">d</a>
    <a id="5449" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="5457" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5460" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="Cubical.Categories.Limits.Pullback.html#4693" class="Bound">h</a>
    <a id="5470" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="5478" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5481" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a> <a id="5483" class="Symbol">=</a> <a id="5485" href="Cubical.Categories.Limits.Pullback.html#4693" class="Bound">h</a> <a id="5487" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5489" href="Cubical.Categories.Limits.Pullback.html#4679" class="Bound">cspn</a> <a id="5494" class="Symbol">.</a><a id="5495" href="Cubical.Categories.Limits.Pullback.html#625" class="Field">s₁</a>
    <a id="5502" href="Cubical.Categories.Limits.Limits.html#984" class="Field">coneOut</a> <a id="5510" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5513" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a> <a id="5515" class="Symbol">=</a> <a id="5517" href="Cubical.Categories.Limits.Pullback.html#4695" class="Bound">k</a>
    <a id="5523" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="5539" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5542" class="Symbol">{</a><a id="5543" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="5544" class="Symbol">}</a> <a id="5546" class="Symbol">{</a><a id="5547" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="5548" class="Symbol">}</a> <a id="5550" href="Cubical.Categories.Limits.Pullback.html#5550" class="Bound">e</a> <a id="5552" class="Symbol">=</a> <a id="5554" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5559" href="Cubical.Categories.Limits.Pullback.html#4693" class="Bound">h</a>
    <a id="5565" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="5581" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5584" class="Symbol">{</a><a id="5585" href="Cubical.Categories.Instances.Cospan.html#237" class="InductiveConstructor">⓪</a><a id="5586" class="Symbol">}</a> <a id="5588" class="Symbol">{</a><a id="5589" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="5590" class="Symbol">}</a> <a id="5592" href="Cubical.Categories.Limits.Pullback.html#5592" class="Bound">e</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="5605" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="5621" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5624" class="Symbol">{</a><a id="5625" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="5626" class="Symbol">}</a> <a id="5628" class="Symbol">{</a><a id="5629" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="5630" class="Symbol">}</a> <a id="5632" href="Cubical.Categories.Limits.Pullback.html#5632" class="Bound">e</a> <a id="5634" class="Symbol">=</a> <a id="5636" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5641" class="Symbol">_</a>
    <a id="5647" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="5663" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5666" class="Symbol">{</a><a id="5667" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="5668" class="Symbol">}</a> <a id="5670" class="Symbol">{</a><a id="5671" href="Cubical.Categories.Instances.Cospan.html#245" class="InductiveConstructor">①</a><a id="5672" class="Symbol">}</a> <a id="5674" href="Cubical.Categories.Limits.Pullback.html#5674" class="Bound">e</a> <a id="5676" class="Symbol">=</a> <a id="5678" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5682" href="Cubical.Categories.Limits.Pullback.html#4697" class="Bound">H&#39;</a>
    <a id="5689" href="Cubical.Categories.Limits.Limits.html#1032" class="Field">coneOutCommutes</a> <a id="5705" href="Cubical.Categories.Limits.Pullback.html#5414" class="Function">cc</a> <a id="5708" class="Symbol">{</a><a id="5709" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="5710" class="Symbol">}</a> <a id="5712" class="Symbol">{</a><a id="5713" href="Cubical.Categories.Instances.Cospan.html#253" class="InductiveConstructor">②</a><a id="5714" class="Symbol">}</a> <a id="5716" href="Cubical.Categories.Limits.Pullback.html#5716" class="Bound">e</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5725" href="Cubical.Categories.Limits.Pullback.html#4695" class="Bound">k</a>

  <a id="5730" href="Cubical.Categories.Limits.Pullback.html#5730" class="Function">Limits→Pullbacks</a> <a id="5747" class="Symbol">:</a> <a id="5749" href="Cubical.Categories.Limits.Limits.html#16969" class="Function">Limits</a> <a id="5756" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a> <a id="5758" class="Symbol">→</a> <a id="5760" href="Cubical.Categories.Limits.Pullback.html#2728" class="Function">Pullbacks</a> <a id="5770" href="Cubical.Categories.Limits.Pullback.html#2909" class="Bound">C</a>
  <a id="5774" href="Cubical.Categories.Limits.Pullback.html#5730" class="Function">Limits→Pullbacks</a> <a id="5791" href="Cubical.Categories.Limits.Pullback.html#5791" class="Bound">H</a> <a id="5793" class="Symbol">=</a> <a id="5795" href="Cubical.Categories.Limits.Pullback.html#4130" class="Function">LimitsOfShapeCospanCat→Pullbacks</a> <a id="5828" class="Symbol">(</a><a id="5829" href="Cubical.Categories.Limits.Pullback.html#5791" class="Bound">H</a> <a id="5831" href="Cubical.Categories.Instances.Cospan.html#260" class="Function">CospanCat</a><a id="5840" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Limits.Terminal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Limits.Terminal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Limits.Terminal.html" class="Module">Cubical.Categories.Limits.Terminal</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Cubical.Categories.Isomorphism.html" class="Module">Cubical.Categories.Isomorphism</a>

<a id="339" class="Keyword">private</a>
  <a id="349" class="Keyword">variable</a>
    <a id="362" href="Cubical.Categories.Limits.Terminal.html#362" class="Generalizable">ℓ</a> <a id="364" href="Cubical.Categories.Limits.Terminal.html#364" class="Generalizable">ℓ&#39;</a> <a id="367" href="Cubical.Categories.Limits.Terminal.html#367" class="Generalizable">ℓc</a> <a id="370" href="Cubical.Categories.Limits.Terminal.html#370" class="Generalizable">ℓc&#39;</a> <a id="374" href="Cubical.Categories.Limits.Terminal.html#374" class="Generalizable">ℓd</a> <a id="377" href="Cubical.Categories.Limits.Terminal.html#377" class="Generalizable">ℓd&#39;</a> <a id="381" class="Symbol">:</a> <a id="383" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="390" class="Keyword">module</a> <a id="397" href="Cubical.Categories.Limits.Terminal.html#397" class="Module">_</a> <a id="399" class="Symbol">(</a><a id="400" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="402" class="Symbol">:</a> <a id="404" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="413" href="Cubical.Categories.Limits.Terminal.html#362" class="Generalizable">ℓ</a> <a id="415" href="Cubical.Categories.Limits.Terminal.html#364" class="Generalizable">ℓ&#39;</a><a id="417" class="Symbol">)</a> <a id="419" class="Keyword">where</a>
  <a id="427" class="Keyword">open</a> <a id="432" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="441" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a>

  <a id="446" href="Cubical.Categories.Limits.Terminal.html#446" class="Function">isTerminal</a> <a id="457" class="Symbol">:</a> <a id="459" class="Symbol">(</a><a id="460" href="Cubical.Categories.Limits.Terminal.html#460" class="Bound">x</a> <a id="462" class="Symbol">:</a> <a id="464" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="466" class="Symbol">)</a> <a id="468" class="Symbol">→</a> <a id="470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="475" class="Symbol">(</a><a id="476" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="482" href="Cubical.Categories.Limits.Terminal.html#413" class="Bound">ℓ</a> <a id="484" href="Cubical.Categories.Limits.Terminal.html#415" class="Bound">ℓ&#39;</a><a id="486" class="Symbol">)</a>
  <a id="490" href="Cubical.Categories.Limits.Terminal.html#446" class="Function">isTerminal</a> <a id="501" href="Cubical.Categories.Limits.Terminal.html#501" class="Bound">x</a> <a id="503" class="Symbol">=</a> <a id="505" class="Symbol">∀</a> <a id="507" class="Symbol">(</a><a id="508" href="Cubical.Categories.Limits.Terminal.html#508" class="Bound">y</a> <a id="510" class="Symbol">:</a> <a id="512" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="514" class="Symbol">)</a> <a id="516" class="Symbol">→</a> <a id="518" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="526" class="Symbol">(</a><a id="527" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="529" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="531" href="Cubical.Categories.Limits.Terminal.html#508" class="Bound">y</a> <a id="533" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="535" href="Cubical.Categories.Limits.Terminal.html#501" class="Bound">x</a> <a id="537" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="538" class="Symbol">)</a>

  <a id="543" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a> <a id="552" class="Symbol">:</a> <a id="554" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="559" class="Symbol">(</a><a id="560" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="566" href="Cubical.Categories.Limits.Terminal.html#413" class="Bound">ℓ</a> <a id="568" href="Cubical.Categories.Limits.Terminal.html#415" class="Bound">ℓ&#39;</a><a id="570" class="Symbol">)</a>
  <a id="574" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a> <a id="583" class="Symbol">=</a> <a id="585" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="588" href="Cubical.Categories.Limits.Terminal.html#588" class="Bound">x</a> <a id="590" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="592" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="595" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="597" href="Cubical.Categories.Limits.Terminal.html#446" class="Function">isTerminal</a> <a id="608" href="Cubical.Categories.Limits.Terminal.html#588" class="Bound">x</a>

  <a id="613" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="624" class="Symbol">:</a> <a id="626" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a> <a id="635" class="Symbol">→</a> <a id="637" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
  <a id="642" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="653" class="Symbol">=</a> <a id="655" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="662" href="Cubical.Categories.Limits.Terminal.html#662" class="Function">terminalArrow</a> <a id="676" class="Symbol">:</a> <a id="678" class="Symbol">(</a><a id="679" href="Cubical.Categories.Limits.Terminal.html#679" class="Bound">T</a> <a id="681" class="Symbol">:</a> <a id="683" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a><a id="691" class="Symbol">)</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Categories.Limits.Terminal.html#694" class="Bound">y</a> <a id="696" class="Symbol">:</a> <a id="698" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">→</a> <a id="704" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="706" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="708" href="Cubical.Categories.Limits.Terminal.html#694" class="Bound">y</a> <a id="710" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="712" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="723" href="Cubical.Categories.Limits.Terminal.html#679" class="Bound">T</a> <a id="725" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="729" href="Cubical.Categories.Limits.Terminal.html#662" class="Function">terminalArrow</a> <a id="743" href="Cubical.Categories.Limits.Terminal.html#743" class="Bound">T</a> <a id="745" href="Cubical.Categories.Limits.Terminal.html#745" class="Bound">y</a> <a id="747" class="Symbol">=</a> <a id="749" href="Cubical.Categories.Limits.Terminal.html#743" class="Bound">T</a> <a id="751" class="Symbol">.</a><a id="752" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="756" href="Cubical.Categories.Limits.Terminal.html#745" class="Bound">y</a> <a id="758" class="Symbol">.</a><a id="759" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="766" href="Cubical.Categories.Limits.Terminal.html#766" class="Function">terminalArrowUnique</a> <a id="786" class="Symbol">:</a> <a id="788" class="Symbol">{</a><a id="789" href="Cubical.Categories.Limits.Terminal.html#789" class="Bound">T</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a><a id="801" class="Symbol">}</a> <a id="803" class="Symbol">{</a><a id="804" href="Cubical.Categories.Limits.Terminal.html#804" class="Bound">y</a> <a id="806" class="Symbol">:</a> <a id="808" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="810" class="Symbol">}</a> <a id="812" class="Symbol">(</a><a id="813" href="Cubical.Categories.Limits.Terminal.html#813" class="Bound">f</a> <a id="815" class="Symbol">:</a> <a id="817" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="819" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="821" href="Cubical.Categories.Limits.Terminal.html#804" class="Bound">y</a> <a id="823" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="825" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="836" href="Cubical.Categories.Limits.Terminal.html#789" class="Bound">T</a> <a id="838" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="839" class="Symbol">)</a>
                      <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Categories.Limits.Terminal.html#662" class="Function">terminalArrow</a> <a id="879" href="Cubical.Categories.Limits.Terminal.html#789" class="Bound">T</a> <a id="881" href="Cubical.Categories.Limits.Terminal.html#804" class="Bound">y</a> <a id="883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="885" href="Cubical.Categories.Limits.Terminal.html#813" class="Bound">f</a>
  <a id="889" href="Cubical.Categories.Limits.Terminal.html#766" class="Function">terminalArrowUnique</a> <a id="909" class="Symbol">{</a><a id="910" href="Cubical.Categories.Limits.Terminal.html#910" class="Bound">T</a><a id="911" class="Symbol">}</a> <a id="913" class="Symbol">{</a><a id="914" href="Cubical.Categories.Limits.Terminal.html#914" class="Bound">y</a><a id="915" class="Symbol">}</a> <a id="917" href="Cubical.Categories.Limits.Terminal.html#917" class="Bound">f</a> <a id="919" class="Symbol">=</a> <a id="921" href="Cubical.Categories.Limits.Terminal.html#910" class="Bound">T</a> <a id="923" class="Symbol">.</a><a id="924" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="928" href="Cubical.Categories.Limits.Terminal.html#914" class="Bound">y</a> <a id="930" class="Symbol">.</a><a id="931" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="935" href="Cubical.Categories.Limits.Terminal.html#917" class="Bound">f</a>

  <a id="940" href="Cubical.Categories.Limits.Terminal.html#940" class="Function">terminalEndoIsId</a> <a id="957" class="Symbol">:</a> <a id="959" class="Symbol">(</a><a id="960" href="Cubical.Categories.Limits.Terminal.html#960" class="Bound">T</a> <a id="962" class="Symbol">:</a> <a id="964" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a><a id="972" class="Symbol">)</a> <a id="974" class="Symbol">(</a><a id="975" href="Cubical.Categories.Limits.Terminal.html#975" class="Bound">f</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="981" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="983" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="994" href="Cubical.Categories.Limits.Terminal.html#960" class="Bound">T</a> <a id="996" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="998" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="1009" href="Cubical.Categories.Limits.Terminal.html#960" class="Bound">T</a> <a id="1011" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1012" class="Symbol">)</a>
                   <a id="1033" class="Symbol">→</a> <a id="1035" href="Cubical.Categories.Limits.Terminal.html#975" class="Bound">f</a> <a id="1037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1039" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
  <a id="1044" href="Cubical.Categories.Limits.Terminal.html#940" class="Function">terminalEndoIsId</a> <a id="1061" href="Cubical.Categories.Limits.Terminal.html#1061" class="Bound">T</a> <a id="1063" href="Cubical.Categories.Limits.Terminal.html#1063" class="Bound">f</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Cubical.Categories.Limits.Terminal.html#1061" class="Bound">T</a> <a id="1085" class="Symbol">.</a><a id="1086" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="1102" href="Cubical.Categories.Limits.Terminal.html#1061" class="Bound">T</a><a id="1103" class="Symbol">))</a> <a id="1106" href="Cubical.Categories.Limits.Terminal.html#1063" class="Bound">f</a> <a id="1108" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

  <a id="1114" href="Cubical.Categories.Limits.Terminal.html#1114" class="Function">hasTerminal</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1140" href="Cubical.Categories.Limits.Terminal.html#413" class="Bound">ℓ</a> <a id="1142" href="Cubical.Categories.Limits.Terminal.html#415" class="Bound">ℓ&#39;</a><a id="1144" class="Symbol">)</a>
  <a id="1148" href="Cubical.Categories.Limits.Terminal.html#1114" class="Function">hasTerminal</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1164" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a> <a id="1173" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

  <a id="1179" class="Comment">-- Terminality of an object is a proposition.</a>
  <a id="1227" href="Cubical.Categories.Limits.Terminal.html#1227" class="Function">isPropIsTerminal</a> <a id="1244" class="Symbol">:</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Categories.Limits.Terminal.html#1247" class="Bound">x</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Cubical.Categories.Limits.Terminal.html#446" class="Function">isTerminal</a> <a id="1276" href="Cubical.Categories.Limits.Terminal.html#1247" class="Bound">x</a><a id="1277" class="Symbol">)</a>
  <a id="1281" href="Cubical.Categories.Limits.Terminal.html#1227" class="Function">isPropIsTerminal</a> <a id="1298" class="Symbol">_</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="1310" class="Symbol">λ</a> <a id="1312" href="Cubical.Categories.Limits.Terminal.html#1312" class="Bound">_</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>

  <a id="1333" class="Keyword">open</a> <a id="1338" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="1347" class="Comment">-- Objects that are terminal are isomorphic.</a>
  <a id="1394" href="Cubical.Categories.Limits.Terminal.html#1394" class="Function">terminalToIso</a> <a id="1408" class="Symbol">:</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Categories.Limits.Terminal.html#1411" class="Bound">x</a> <a id="1413" href="Cubical.Categories.Limits.Terminal.html#1413" class="Bound">y</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1436" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="1438" class="Symbol">(</a><a id="1439" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="1450" href="Cubical.Categories.Limits.Terminal.html#1411" class="Bound">x</a><a id="1451" class="Symbol">)</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="1465" href="Cubical.Categories.Limits.Terminal.html#1413" class="Bound">y</a><a id="1466" class="Symbol">)</a>
  <a id="1470" href="Cubical.Categories.Limits.Terminal.html#1394" class="Function">terminalToIso</a> <a id="1484" href="Cubical.Categories.Limits.Terminal.html#1484" class="Bound">x</a> <a id="1486" href="Cubical.Categories.Limits.Terminal.html#1486" class="Bound">y</a> <a id="1488" class="Symbol">.</a><a id="1489" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Cubical.Categories.Limits.Terminal.html#662" class="Function">terminalArrow</a> <a id="1509" href="Cubical.Categories.Limits.Terminal.html#1486" class="Bound">y</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="1523" href="Cubical.Categories.Limits.Terminal.html#1484" class="Bound">x</a><a id="1524" class="Symbol">)</a>
  <a id="1528" href="Cubical.Categories.Limits.Terminal.html#1394" class="Function">terminalToIso</a> <a id="1542" href="Cubical.Categories.Limits.Terminal.html#1542" class="Bound">x</a> <a id="1544" href="Cubical.Categories.Limits.Terminal.html#1544" class="Bound">y</a> <a id="1546" class="Symbol">.</a><a id="1547" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1551" class="Symbol">.</a><a id="1552" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Cubical.Categories.Limits.Terminal.html#662" class="Function">terminalArrow</a> <a id="1572" href="Cubical.Categories.Limits.Terminal.html#1542" class="Bound">x</a> <a id="1574" class="Symbol">(</a><a id="1575" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="1586" href="Cubical.Categories.Limits.Terminal.html#1544" class="Bound">y</a><a id="1587" class="Symbol">)</a>
  <a id="1591" href="Cubical.Categories.Limits.Terminal.html#1394" class="Function">terminalToIso</a> <a id="1605" href="Cubical.Categories.Limits.Terminal.html#1605" class="Bound">x</a> <a id="1607" href="Cubical.Categories.Limits.Terminal.html#1607" class="Bound">y</a> <a id="1609" class="Symbol">.</a><a id="1610" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1614" class="Symbol">.</a><a id="1615" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="1619" class="Symbol">=</a> <a id="1621" href="Cubical.Categories.Limits.Terminal.html#940" class="Function">terminalEndoIsId</a> <a id="1638" href="Cubical.Categories.Limits.Terminal.html#1607" class="Bound">y</a> <a id="1640" class="Symbol">_</a>
  <a id="1644" href="Cubical.Categories.Limits.Terminal.html#1394" class="Function">terminalToIso</a> <a id="1658" href="Cubical.Categories.Limits.Terminal.html#1658" class="Bound">x</a> <a id="1660" href="Cubical.Categories.Limits.Terminal.html#1660" class="Bound">y</a> <a id="1662" class="Symbol">.</a><a id="1663" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1667" class="Symbol">.</a><a id="1668" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Cubical.Categories.Limits.Terminal.html#940" class="Function">terminalEndoIsId</a> <a id="1691" href="Cubical.Categories.Limits.Terminal.html#1658" class="Bound">x</a> <a id="1693" class="Symbol">_</a>

  <a id="1698" href="Cubical.Categories.Limits.Terminal.html#1698" class="Function">isoToTerminal</a> <a id="1712" class="Symbol">:</a> <a id="1714" class="Symbol">∀</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Cubical.Categories.Limits.Terminal.html#1717" class="Bound">x</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a><a id="1729" class="Symbol">)</a> <a id="1731" href="Cubical.Categories.Limits.Terminal.html#1731" class="Bound">y</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="1742" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Categories.Limits.Terminal.html#613" class="Function">terminalOb</a> <a id="1756" href="Cubical.Categories.Limits.Terminal.html#1717" class="Bound">x</a><a id="1757" class="Symbol">)</a> <a id="1759" href="Cubical.Categories.Limits.Terminal.html#1731" class="Bound">y</a> <a id="1761" class="Symbol">→</a> <a id="1763" href="Cubical.Categories.Limits.Terminal.html#446" class="Function">isTerminal</a> <a id="1774" href="Cubical.Categories.Limits.Terminal.html#1731" class="Bound">y</a>
  <a id="1778" href="Cubical.Categories.Limits.Terminal.html#1698" class="Function">isoToTerminal</a> <a id="1792" href="Cubical.Categories.Limits.Terminal.html#1792" class="Bound">x</a> <a id="1794" href="Cubical.Categories.Limits.Terminal.html#1794" class="Bound">y</a> <a id="1796" href="Cubical.Categories.Limits.Terminal.html#1796" class="Bound">x≅y</a> <a id="1800" href="Cubical.Categories.Limits.Terminal.html#1800" class="Bound">y&#39;</a> <a id="1803" class="Symbol">.</a><a id="1804" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Cubical.Categories.Limits.Terminal.html#1796" class="Bound">x≅y</a> <a id="1814" class="Symbol">.</a><a id="1815" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1819" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="1822" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="1824" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="1826" href="Cubical.Categories.Limits.Terminal.html#662" class="Function">terminalArrow</a> <a id="1840" href="Cubical.Categories.Limits.Terminal.html#1792" class="Bound">x</a> <a id="1842" href="Cubical.Categories.Limits.Terminal.html#1800" class="Bound">y&#39;</a>
  <a id="1847" href="Cubical.Categories.Limits.Terminal.html#1698" class="Function">isoToTerminal</a> <a id="1861" href="Cubical.Categories.Limits.Terminal.html#1861" class="Bound">x</a> <a id="1863" href="Cubical.Categories.Limits.Terminal.html#1863" class="Bound">y</a> <a id="1865" href="Cubical.Categories.Limits.Terminal.html#1865" class="Bound">x≅y</a> <a id="1869" href="Cubical.Categories.Limits.Terminal.html#1869" class="Bound">y&#39;</a> <a id="1872" class="Symbol">.</a><a id="1873" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1877" href="Cubical.Categories.Limits.Terminal.html#1877" class="Bound">f</a> <a id="1879" class="Symbol">=</a>
    <a id="1885" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Categories.Isomorphism.html#5620" class="Function">⋆InvRMove</a>
          <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="1918" href="Cubical.Categories.Limits.Terminal.html#1865" class="Bound">x≅y</a><a id="1921" class="Symbol">)</a>
          <a id="1933" class="Symbol">(</a><a id="1934" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Cubical.Categories.Limits.Terminal.html#766" class="Function">terminalArrowUnique</a> <a id="1959" class="Symbol">{</a><a id="1960" class="Argument">T</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Cubical.Categories.Limits.Terminal.html#1861" class="Bound">x</a><a id="1965" class="Symbol">}</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.Categories.Isomorphism.html#483" class="Function">invIso</a> <a id="1975" href="Cubical.Categories.Limits.Terminal.html#1865" class="Bound">x≅y</a> <a id="1979" class="Symbol">.</a><a id="1980" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1984" href="Cubical.Categories.Category.Base.html#1614" class="Function">∘⟨</a> <a id="1987" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a> <a id="1989" href="Cubical.Categories.Category.Base.html#1614" class="Function">⟩</a> <a id="1991" href="Cubical.Categories.Limits.Terminal.html#1877" class="Bound">f</a><a id="1992" class="Symbol">))))</a>

  <a id="2000" class="Keyword">open</a> <a id="2005" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a>

  <a id="2020" class="Comment">-- The type of terminal objects of a univalent category is a proposition,</a>
  <a id="2096" class="Comment">-- i.e. all terminal objects are equal.</a>
  <a id="2138" href="Cubical.Categories.Limits.Terminal.html#2138" class="Function">isPropTerminal</a> <a id="2153" class="Symbol">:</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Categories.Limits.Terminal.html#2156" class="Bound">hC</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="2173" href="Cubical.Categories.Limits.Terminal.html#400" class="Bound">C</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2185" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a>
  <a id="2196" href="Cubical.Categories.Limits.Terminal.html#2138" class="Function">isPropTerminal</a> <a id="2211" href="Cubical.Categories.Limits.Terminal.html#2211" class="Bound">hC</a> <a id="2214" href="Cubical.Categories.Limits.Terminal.html#2214" class="Bound">x</a> <a id="2216" href="Cubical.Categories.Limits.Terminal.html#2216" class="Bound">y</a> <a id="2218" class="Symbol">=</a>
    <a id="2224" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="2231" href="Cubical.Categories.Limits.Terminal.html#1227" class="Function">isPropIsTerminal</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="2262" href="Cubical.Categories.Limits.Terminal.html#2211" class="Bound">hC</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Cubical.Categories.Limits.Terminal.html#1394" class="Function">terminalToIso</a> <a id="2280" href="Cubical.Categories.Limits.Terminal.html#2214" class="Bound">x</a> <a id="2282" href="Cubical.Categories.Limits.Terminal.html#2216" class="Bound">y</a><a id="2283" class="Symbol">))</a>

<a id="preservesTerminals"></a><a id="2287" href="Cubical.Categories.Limits.Terminal.html#2287" class="Function">preservesTerminals</a> <a id="2306" class="Symbol">:</a> <a id="2308" class="Symbol">∀</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Cubical.Categories.Limits.Terminal.html#2311" class="Bound">C</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2324" href="Cubical.Categories.Limits.Terminal.html#367" class="Generalizable">ℓc</a> <a id="2327" href="Cubical.Categories.Limits.Terminal.html#370" class="Generalizable">ℓc&#39;</a><a id="2330" class="Symbol">)(</a><a id="2332" href="Cubical.Categories.Limits.Terminal.html#2332" class="Bound">D</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2345" href="Cubical.Categories.Limits.Terminal.html#374" class="Generalizable">ℓd</a> <a id="2348" href="Cubical.Categories.Limits.Terminal.html#377" class="Generalizable">ℓd&#39;</a><a id="2351" class="Symbol">)</a>
                   <a id="2372" class="Symbol">→</a> <a id="2374" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2382" href="Cubical.Categories.Limits.Terminal.html#2311" class="Bound">C</a> <a id="2384" href="Cubical.Categories.Limits.Terminal.html#2332" class="Bound">D</a>
                   <a id="2405" class="Symbol">→</a> <a id="2407" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2433" href="Cubical.Categories.Limits.Terminal.html#367" class="Generalizable">ℓc</a> <a id="2436" href="Cubical.Categories.Limits.Terminal.html#370" class="Generalizable">ℓc&#39;</a><a id="2439" class="Symbol">)</a> <a id="2441" href="Cubical.Categories.Limits.Terminal.html#374" class="Generalizable">ℓd</a><a id="2443" class="Symbol">)</a> <a id="2445" href="Cubical.Categories.Limits.Terminal.html#377" class="Generalizable">ℓd&#39;</a><a id="2448" class="Symbol">)</a>
<a id="2450" href="Cubical.Categories.Limits.Terminal.html#2287" class="Function">preservesTerminals</a> <a id="2469" href="Cubical.Categories.Limits.Terminal.html#2469" class="Bound">C</a> <a id="2471" href="Cubical.Categories.Limits.Terminal.html#2471" class="Bound">D</a> <a id="2473" href="Cubical.Categories.Limits.Terminal.html#2473" class="Bound">F</a> <a id="2475" class="Symbol">=</a> <a id="2477" class="Symbol">∀</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Cubical.Categories.Limits.Terminal.html#2480" class="Bound">term</a> <a id="2485" class="Symbol">:</a> <a id="2487" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a> <a id="2496" href="Cubical.Categories.Limits.Terminal.html#2469" class="Bound">C</a><a id="2497" class="Symbol">)</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Cubical.Categories.Limits.Terminal.html#446" class="Function">isTerminal</a> <a id="2512" href="Cubical.Categories.Limits.Terminal.html#2471" class="Bound">D</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.Categories.Limits.Terminal.html#2473" class="Bound">F</a> <a id="2517" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2519" href="Cubical.Categories.Limits.Terminal.html#2480" class="Bound">term</a> <a id="2524" class="Symbol">.</a><a id="2525" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2529" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="2530" class="Symbol">)</a>

<a id="preserveAnyTerminal→PreservesTerminals"></a><a id="2533" href="Cubical.Categories.Limits.Terminal.html#2533" class="Function">preserveAnyTerminal→PreservesTerminals</a> <a id="2572" class="Symbol">:</a> <a id="2574" class="Symbol">∀</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Categories.Limits.Terminal.html#2577" class="Bound">C</a> <a id="2579" class="Symbol">:</a> <a id="2581" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2590" href="Cubical.Categories.Limits.Terminal.html#367" class="Generalizable">ℓc</a> <a id="2593" href="Cubical.Categories.Limits.Terminal.html#370" class="Generalizable">ℓc&#39;</a><a id="2596" class="Symbol">)(</a><a id="2598" href="Cubical.Categories.Limits.Terminal.html#2598" class="Bound">D</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2611" href="Cubical.Categories.Limits.Terminal.html#374" class="Generalizable">ℓd</a> <a id="2614" href="Cubical.Categories.Limits.Terminal.html#377" class="Generalizable">ℓd&#39;</a><a id="2617" class="Symbol">)</a>
  <a id="2621" class="Symbol">→</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Categories.Limits.Terminal.html#2624" class="Bound">F</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2636" href="Cubical.Categories.Limits.Terminal.html#2577" class="Bound">C</a> <a id="2638" href="Cubical.Categories.Limits.Terminal.html#2598" class="Bound">D</a><a id="2639" class="Symbol">)</a>
  <a id="2643" class="Symbol">→</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Cubical.Categories.Limits.Terminal.html#2646" class="Bound">term</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Cubical.Categories.Limits.Terminal.html#543" class="Function">Terminal</a> <a id="2662" href="Cubical.Categories.Limits.Terminal.html#2577" class="Bound">C</a><a id="2663" class="Symbol">)</a> <a id="2665" class="Symbol">→</a> <a id="2667" href="Cubical.Categories.Limits.Terminal.html#446" class="Function">isTerminal</a> <a id="2678" href="Cubical.Categories.Limits.Terminal.html#2598" class="Bound">D</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Cubical.Categories.Limits.Terminal.html#2624" class="Bound">F</a> <a id="2683" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2685" href="Cubical.Categories.Limits.Terminal.html#2646" class="Bound">term</a> <a id="2690" class="Symbol">.</a><a id="2691" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2695" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="2696" class="Symbol">)</a>
  <a id="2700" class="Symbol">→</a> <a id="2702" href="Cubical.Categories.Limits.Terminal.html#2287" class="Function">preservesTerminals</a> <a id="2721" href="Cubical.Categories.Limits.Terminal.html#2577" class="Bound">C</a> <a id="2723" href="Cubical.Categories.Limits.Terminal.html#2598" class="Bound">D</a> <a id="2725" href="Cubical.Categories.Limits.Terminal.html#2624" class="Bound">F</a>
<a id="2727" href="Cubical.Categories.Limits.Terminal.html#2533" class="Function">preserveAnyTerminal→PreservesTerminals</a> <a id="2766" href="Cubical.Categories.Limits.Terminal.html#2766" class="Bound">C</a> <a id="2768" href="Cubical.Categories.Limits.Terminal.html#2768" class="Bound">D</a> <a id="2770" href="Cubical.Categories.Limits.Terminal.html#2770" class="Bound">F</a> <a id="2772" href="Cubical.Categories.Limits.Terminal.html#2772" class="Bound">term</a> <a id="2777" href="Cubical.Categories.Limits.Terminal.html#2777" class="Bound">D-preserves-term</a> <a id="2794" href="Cubical.Categories.Limits.Terminal.html#2794" class="Bound">term&#39;</a> <a id="2800" class="Symbol">=</a>
  <a id="2804" href="Cubical.Categories.Limits.Terminal.html#1698" class="Function">isoToTerminal</a> <a id="2818" href="Cubical.Categories.Limits.Terminal.html#2768" class="Bound">D</a>
                <a id="2836" class="Symbol">((</a><a id="2838" href="Cubical.Categories.Limits.Terminal.html#2770" class="Bound">F</a> <a id="2840" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2842" href="Cubical.Categories.Limits.Terminal.html#2772" class="Bound">term</a> <a id="2847" class="Symbol">.</a><a id="2848" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2852" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="2853" class="Symbol">)</a> <a id="2855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2857" href="Cubical.Categories.Limits.Terminal.html#2777" class="Bound">D-preserves-term</a><a id="2873" class="Symbol">)</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Cubical.Categories.Limits.Terminal.html#2770" class="Bound">F</a> <a id="2878" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="2880" href="Cubical.Categories.Limits.Terminal.html#2794" class="Bound">term&#39;</a> <a id="2886" class="Symbol">.</a><a id="2887" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2891" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="2892" class="Symbol">)</a>
                <a id="2910" class="Symbol">(</a><a id="2911" href="Cubical.Categories.Isomorphism.html#7234" class="Function">F-Iso</a> <a id="2917" class="Symbol">{</a><a id="2918" class="Argument">F</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Cubical.Categories.Limits.Terminal.html#2770" class="Bound">F</a><a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.Categories.Limits.Terminal.html#1394" class="Function">terminalToIso</a> <a id="2940" href="Cubical.Categories.Limits.Terminal.html#2766" class="Bound">C</a> <a id="2942" href="Cubical.Categories.Limits.Terminal.html#2772" class="Bound">term</a> <a id="2947" href="Cubical.Categories.Limits.Terminal.html#2794" class="Bound">term&#39;</a><a id="2952" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Limits.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Limits</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Limits.html" class="Module">Cubical.Categories.Limits</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.Categories.Limits.Limits.html" class="Module">Cubical.Categories.Limits.Limits</a> <a id="86" class="Keyword">public</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Categories.Limits.BinProduct.html" class="Module">Cubical.Categories.Limits.BinProduct</a> <a id="142" class="Keyword">public</a>
<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="Cubical.Categories.Limits.BinCoproduct.html" class="Module">Cubical.Categories.Limits.BinCoproduct</a> <a id="200" class="Keyword">public</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Categories.Limits.Initial.html" class="Module">Cubical.Categories.Limits.Initial</a> <a id="253" class="Keyword">public</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Categories.Limits.Terminal.html" class="Module">Cubical.Categories.Limits.Terminal</a> <a id="307" class="Keyword">public</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Cubical.Categories.Limits.Pullback.html" class="Module">Cubical.Categories.Limits.Pullback</a> <a id="361" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Categories.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.Morphism.html" class="Module">Cubical.Categories.Morphism</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>


<a id="196" class="Keyword">private</a>
  <a id="206" class="Keyword">variable</a>
    <a id="219" href="Cubical.Categories.Morphism.html#219" class="Generalizable">ℓ</a> <a id="221" href="Cubical.Categories.Morphism.html#221" class="Generalizable">ℓ&#39;</a> <a id="224" class="Symbol">:</a> <a id="226" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="233" class="Comment">-- C needs to be explicit for these definitions as Agda can&#39;t infer it</a>
<a id="304" class="Keyword">module</a> <a id="311" href="Cubical.Categories.Morphism.html#311" class="Module">_</a> <a id="313" class="Symbol">(</a><a id="314" href="Cubical.Categories.Morphism.html#314" class="Bound">C</a> <a id="316" class="Symbol">:</a> <a id="318" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="327" href="Cubical.Categories.Morphism.html#219" class="Generalizable">ℓ</a> <a id="329" href="Cubical.Categories.Morphism.html#221" class="Generalizable">ℓ&#39;</a><a id="331" class="Symbol">)</a> <a id="333" class="Keyword">where</a>
  <a id="341" class="Keyword">open</a> <a id="346" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="355" href="Cubical.Categories.Morphism.html#314" class="Bound">C</a>

  <a id="360" class="Keyword">private</a>
    <a id="372" class="Keyword">variable</a>
      <a id="387" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="389" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="391" href="Cubical.Categories.Morphism.html#391" class="Generalizable">z</a> <a id="393" href="Cubical.Categories.Morphism.html#393" class="Generalizable">v</a> <a id="395" href="Cubical.Categories.Morphism.html#395" class="Generalizable">w</a> <a id="397" class="Symbol">:</a> <a id="399" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>

  <a id="405" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="413" class="Symbol">:</a> <a id="415" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="420" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="422" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="424" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="426" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a> <a id="428" class="Symbol">→</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="435" class="Symbol">(</a><a id="436" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="442" href="Cubical.Categories.Morphism.html#327" class="Bound">ℓ</a> <a id="444" href="Cubical.Categories.Morphism.html#329" class="Bound">ℓ&#39;</a><a id="446" class="Symbol">)</a>
  <a id="450" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="458" class="Symbol">{</a><a id="459" href="Cubical.Categories.Morphism.html#459" class="Bound">x</a><a id="460" class="Symbol">}</a> <a id="462" class="Symbol">{</a><a id="463" href="Cubical.Categories.Morphism.html#463" class="Bound">y</a><a id="464" class="Symbol">}</a> <a id="466" href="Cubical.Categories.Morphism.html#466" class="Bound">f</a> <a id="468" class="Symbol">=</a>
    <a id="474" class="Symbol">∀</a> <a id="476" class="Symbol">{</a><a id="477" href="Cubical.Categories.Morphism.html#477" class="Bound">z</a><a id="478" class="Symbol">}</a> <a id="480" class="Symbol">{</a><a id="481" href="Cubical.Categories.Morphism.html#481" class="Bound">a</a> <a id="483" href="Cubical.Categories.Morphism.html#483" class="Bound">a&#39;</a> <a id="486" class="Symbol">:</a> <a id="488" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="493" href="Cubical.Categories.Morphism.html#477" class="Bound">z</a> <a id="495" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="497" href="Cubical.Categories.Morphism.html#459" class="Bound">x</a> <a id="499" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="500" class="Symbol">}</a> <a id="502" class="Symbol">→</a> <a id="504" href="Cubical.Categories.Morphism.html#466" class="Bound">f</a> <a id="506" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="508" href="Cubical.Categories.Morphism.html#481" class="Bound">a</a> <a id="510" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="512" href="Cubical.Categories.Morphism.html#466" class="Bound">f</a> <a id="514" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="516" href="Cubical.Categories.Morphism.html#483" class="Bound">a&#39;</a> <a id="519" class="Symbol">→</a> <a id="521" href="Cubical.Categories.Morphism.html#481" class="Bound">a</a> <a id="523" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="525" href="Cubical.Categories.Morphism.html#483" class="Bound">a&#39;</a>

  <a id="531" href="Cubical.Categories.Morphism.html#531" class="Function">isPropIsMonic</a> <a id="545" class="Symbol">:</a> <a id="547" class="Symbol">(</a><a id="548" href="Cubical.Categories.Morphism.html#548" class="Bound">f</a> <a id="550" class="Symbol">:</a> <a id="552" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="557" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="559" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="561" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="563" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="564" class="Symbol">)</a> <a id="566" class="Symbol">→</a> <a id="568" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="575" class="Symbol">(</a><a id="576" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="584" href="Cubical.Categories.Morphism.html#548" class="Bound">f</a><a id="585" class="Symbol">)</a>
  <a id="589" href="Cubical.Categories.Morphism.html#531" class="Function">isPropIsMonic</a> <a id="603" class="Symbol">_</a> <a id="605" class="Symbol">=</a> <a id="607" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="623" class="Symbol">(λ</a> <a id="626" href="Cubical.Categories.Morphism.html#626" class="Bound">_</a> <a id="628" class="Symbol">→</a> <a id="630" class="Symbol">(</a><a id="631" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a>
    <a id="652" class="Symbol">(λ</a> <a id="655" href="Cubical.Categories.Morphism.html#655" class="Bound">a</a> <a id="657" href="Cubical.Categories.Morphism.html#657" class="Bound">a&#39;</a> <a id="660" class="Symbol">→</a> <a id="662" class="Symbol">(</a><a id="663" href="Cubical.Foundations.HLevels.html#18774" class="Function">isProp→</a> <a id="671" class="Symbol">(</a><a id="672" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="688" class="Number">1</a> <a id="690" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="699" href="Cubical.Categories.Morphism.html#655" class="Bound">a</a> <a id="701" href="Cubical.Categories.Morphism.html#657" class="Bound">a&#39;</a><a id="703" class="Symbol">)))))</a>

  <a id="712" href="Cubical.Categories.Morphism.html#712" class="Function">postcompCreatesMonic</a> <a id="733" class="Symbol">:</a> <a id="735" class="Symbol">(</a><a id="736" href="Cubical.Categories.Morphism.html#736" class="Bound">f</a> <a id="738" class="Symbol">:</a> <a id="740" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="745" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="747" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="749" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="751" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="752" class="Symbol">)</a> <a id="754" class="Symbol">(</a><a id="755" href="Cubical.Categories.Morphism.html#755" class="Bound">g</a> <a id="757" class="Symbol">:</a> <a id="759" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="764" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="766" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="768" href="Cubical.Categories.Morphism.html#391" class="Generalizable">z</a> <a id="770" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="771" class="Symbol">)</a>
    <a id="777" class="Symbol">→</a> <a id="779" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="787" class="Symbol">(</a><a id="788" href="Cubical.Categories.Morphism.html#736" class="Bound">f</a> <a id="790" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="792" href="Cubical.Categories.Morphism.html#755" class="Bound">g</a><a id="793" class="Symbol">)</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="805" href="Cubical.Categories.Morphism.html#736" class="Bound">f</a>
  <a id="809" href="Cubical.Categories.Morphism.html#712" class="Function">postcompCreatesMonic</a> <a id="830" href="Cubical.Categories.Morphism.html#830" class="Bound">f</a> <a id="832" href="Cubical.Categories.Morphism.html#832" class="Bound">g</a> <a id="834" href="Cubical.Categories.Morphism.html#834" class="Bound">monic</a> <a id="840" class="Symbol">{</a><a id="841" class="Argument">a</a> <a id="843" class="Symbol">=</a> <a id="845" href="Cubical.Categories.Morphism.html#845" class="Bound">a</a><a id="846" class="Symbol">}</a> <a id="848" class="Symbol">{</a><a id="849" class="Argument">a&#39;</a> <a id="852" class="Symbol">=</a> <a id="854" href="Cubical.Categories.Morphism.html#854" class="Bound">a&#39;</a><a id="856" class="Symbol">}</a> <a id="858" href="Cubical.Categories.Morphism.html#858" class="Bound">fa≡fa&#39;</a> <a id="865" class="Symbol">=</a>
    <a id="871" href="Cubical.Categories.Morphism.html#834" class="Bound">monic</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="890" href="Cubical.Categories.Morphism.html#845" class="Bound">a</a> <a id="892" href="Cubical.Categories.Morphism.html#830" class="Bound">f</a> <a id="894" href="Cubical.Categories.Morphism.html#832" class="Bound">g</a><a id="895" class="Symbol">)</a> <a id="897" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="899" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="904" class="Symbol">(</a><a id="905" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆</a> <a id="908" href="Cubical.Categories.Morphism.html#832" class="Bound">g</a><a id="909" class="Symbol">)</a> <a id="911" href="Cubical.Categories.Morphism.html#858" class="Bound">fa≡fa&#39;</a> <a id="918" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="920" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="927" href="Cubical.Categories.Morphism.html#854" class="Bound">a&#39;</a> <a id="930" href="Cubical.Categories.Morphism.html#830" class="Bound">f</a> <a id="932" href="Cubical.Categories.Morphism.html#832" class="Bound">g</a><a id="933" class="Symbol">)</a>

  <a id="938" href="Cubical.Categories.Morphism.html#938" class="Function">monicComp</a> <a id="948" class="Symbol">:</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Categories.Morphism.html#951" class="Bound">f</a> <a id="953" class="Symbol">:</a> <a id="955" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="960" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="962" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="964" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="966" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">(</a><a id="970" href="Cubical.Categories.Morphism.html#970" class="Bound">g</a> <a id="972" class="Symbol">:</a> <a id="974" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="979" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="981" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="983" href="Cubical.Categories.Morphism.html#391" class="Generalizable">z</a> <a id="985" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="986" class="Symbol">)</a>
    <a id="992" class="Symbol">→</a> <a id="994" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="1002" href="Cubical.Categories.Morphism.html#951" class="Bound">f</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="1014" href="Cubical.Categories.Morphism.html#970" class="Bound">g</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Cubical.Categories.Morphism.html#951" class="Bound">f</a> <a id="1029" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1031" href="Cubical.Categories.Morphism.html#970" class="Bound">g</a><a id="1032" class="Symbol">)</a>
  <a id="1036" href="Cubical.Categories.Morphism.html#938" class="Function">monicComp</a> <a id="1046" href="Cubical.Categories.Morphism.html#1046" class="Bound">f</a> <a id="1048" href="Cubical.Categories.Morphism.html#1048" class="Bound">g</a> <a id="1050" href="Cubical.Categories.Morphism.html#1050" class="Bound">mon-f</a> <a id="1056" href="Cubical.Categories.Morphism.html#1056" class="Bound">mon-g</a> <a id="1062" class="Symbol">{</a><a id="1063" class="Argument">a</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="Cubical.Categories.Morphism.html#1067" class="Bound">a</a><a id="1068" class="Symbol">}</a> <a id="1070" class="Symbol">{</a><a id="1071" class="Argument">a&#39;</a> <a id="1074" class="Symbol">=</a> <a id="1076" href="Cubical.Categories.Morphism.html#1076" class="Bound">a&#39;</a><a id="1078" class="Symbol">}</a> <a id="1080" href="Cubical.Categories.Morphism.html#1080" class="Bound">eq</a> <a id="1083" class="Symbol">=</a>
    <a id="1089" href="Cubical.Categories.Morphism.html#1050" class="Bound">mon-f</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Categories.Morphism.html#1056" class="Bound">mon-g</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1110" href="Cubical.Categories.Morphism.html#1067" class="Bound">a</a> <a id="1112" href="Cubical.Categories.Morphism.html#1046" class="Bound">f</a> <a id="1114" href="Cubical.Categories.Morphism.html#1048" class="Bound">g</a> <a id="1116" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1118" href="Cubical.Categories.Morphism.html#1080" class="Bound">eq</a> <a id="1121" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1123" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1135" href="Cubical.Categories.Morphism.html#1076" class="Bound">a&#39;</a> <a id="1138" href="Cubical.Categories.Morphism.html#1046" class="Bound">f</a> <a id="1140" href="Cubical.Categories.Morphism.html#1048" class="Bound">g</a><a id="1141" class="Symbol">)))</a>

  <a id="1148" href="Cubical.Categories.Morphism.html#1148" class="Function">monicId</a> <a id="1156" class="Symbol">:</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Cubical.Categories.Morphism.html#1159" class="Bound">x</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="1181" class="Symbol">{</a><a id="1182" href="Cubical.Categories.Morphism.html#1159" class="Bound">x</a><a id="1183" class="Symbol">})</a>
  <a id="1188" href="Cubical.Categories.Morphism.html#1148" class="Function">monicId</a> <a id="1196" class="Symbol">{</a><a id="1197" class="Argument">a</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Categories.Morphism.html#1201" class="Bound">a</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">{</a><a id="1205" class="Argument">a&#39;</a> <a id="1208" class="Symbol">=</a> <a id="1210" href="Cubical.Categories.Morphism.html#1210" class="Bound">a&#39;</a><a id="1212" class="Symbol">}</a> <a id="1214" href="Cubical.Categories.Morphism.html#1214" class="Bound">eq</a> <a id="1217" class="Symbol">=</a> <a id="1219" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1229" href="Cubical.Categories.Morphism.html#1201" class="Bound">a</a><a id="1230" class="Symbol">)</a> <a id="1232" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1234" href="Cubical.Categories.Morphism.html#1214" class="Bound">eq</a> <a id="1237" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1239" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="1244" href="Cubical.Categories.Morphism.html#1210" class="Bound">a&#39;</a>

  <a id="1250" href="Cubical.Categories.Morphism.html#1250" class="Function">retraction⇒monic</a> <a id="1267" class="Symbol">:</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Cubical.Categories.Morphism.html#1270" class="Bound">f</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1279" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="1281" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1283" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="1285" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Categories.Morphism.html#1289" class="Bound">lInv</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1301" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="1303" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1305" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="1307" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1308" class="Symbol">)</a>
    <a id="1314" class="Symbol">→</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Categories.Morphism.html#1289" class="Bound">lInv</a> <a id="1322" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="1324" href="Cubical.Categories.Morphism.html#1270" class="Bound">f</a> <a id="1326" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1328" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">→</a> <a id="1334" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="1342" href="Cubical.Categories.Morphism.html#1270" class="Bound">f</a>
  <a id="1346" href="Cubical.Categories.Morphism.html#1250" class="Function">retraction⇒monic</a> <a id="1363" href="Cubical.Categories.Morphism.html#1363" class="Bound">f</a> <a id="1365" href="Cubical.Categories.Morphism.html#1365" class="Bound">lInv</a> <a id="1370" href="Cubical.Categories.Morphism.html#1370" class="Bound">eq</a> <a id="1373" class="Symbol">=</a>
    <a id="1379" href="Cubical.Categories.Morphism.html#712" class="Function">postcompCreatesMonic</a> <a id="1400" href="Cubical.Categories.Morphism.html#1363" class="Bound">f</a> <a id="1402" href="Cubical.Categories.Morphism.html#1365" class="Bound">lInv</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1414" href="Cubical.Categories.Morphism.html#405" class="Function">isMonic</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1427" href="Cubical.Categories.Morphism.html#1370" class="Bound">eq</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Cubical.Categories.Morphism.html#1148" class="Function">monicId</a><a id="1438" class="Symbol">)</a>

  <a id="1443" href="Cubical.Categories.Morphism.html#1443" class="Function">isEpic</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1458" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="1460" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1462" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="1464" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1481" href="Cubical.Categories.Morphism.html#327" class="Bound">ℓ</a> <a id="1483" href="Cubical.Categories.Morphism.html#329" class="Bound">ℓ&#39;</a><a id="1485" class="Symbol">)</a>
  <a id="1489" href="Cubical.Categories.Morphism.html#1443" class="Function">isEpic</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Cubical.Categories.Morphism.html#1497" class="Bound">x</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">{</a><a id="1501" href="Cubical.Categories.Morphism.html#1501" class="Bound">y</a><a id="1502" class="Symbol">}</a> <a id="1504" href="Cubical.Categories.Morphism.html#1504" class="Bound">g</a> <a id="1506" class="Symbol">=</a>
    <a id="1512" class="Symbol">∀</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Cubical.Categories.Morphism.html#1515" class="Bound">z</a><a id="1516" class="Symbol">}</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Cubical.Categories.Morphism.html#1519" class="Bound">b</a> <a id="1521" href="Cubical.Categories.Morphism.html#1521" class="Bound">b&#39;</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1531" href="Cubical.Categories.Morphism.html#1501" class="Bound">y</a> <a id="1533" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1535" href="Cubical.Categories.Morphism.html#1515" class="Bound">z</a> <a id="1537" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1538" class="Symbol">}</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Cubical.Categories.Morphism.html#1519" class="Bound">b</a> <a id="1544" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="1546" href="Cubical.Categories.Morphism.html#1504" class="Bound">g</a> <a id="1548" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1550" href="Cubical.Categories.Morphism.html#1521" class="Bound">b&#39;</a> <a id="1553" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="1555" href="Cubical.Categories.Morphism.html#1504" class="Bound">g</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Cubical.Categories.Morphism.html#1519" class="Bound">b</a> <a id="1561" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1563" href="Cubical.Categories.Morphism.html#1521" class="Bound">b&#39;</a>

  <a id="1569" href="Cubical.Categories.Morphism.html#1569" class="Function">isPropIsEpic</a> <a id="1582" class="Symbol">:</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Cubical.Categories.Morphism.html#1585" class="Bound">f</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1594" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="1596" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1598" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="1600" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1601" class="Symbol">)</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Categories.Morphism.html#1443" class="Function">isEpic</a> <a id="1620" href="Cubical.Categories.Morphism.html#1585" class="Bound">f</a><a id="1621" class="Symbol">)</a>
  <a id="1625" href="Cubical.Categories.Morphism.html#1569" class="Function">isPropIsEpic</a> <a id="1638" class="Symbol">_</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="1658" class="Symbol">(λ</a> <a id="1661" href="Cubical.Categories.Morphism.html#1661" class="Bound">_</a> <a id="1663" class="Symbol">→</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a>
    <a id="1687" class="Symbol">(λ</a> <a id="1690" href="Cubical.Categories.Morphism.html#1690" class="Bound">a</a> <a id="1692" href="Cubical.Categories.Morphism.html#1692" class="Bound">a&#39;</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Cubical.Foundations.HLevels.html#18774" class="Function">isProp→</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="1723" class="Number">1</a> <a id="1725" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="1734" href="Cubical.Categories.Morphism.html#1690" class="Bound">a</a> <a id="1736" href="Cubical.Categories.Morphism.html#1692" class="Bound">a&#39;</a><a id="1738" class="Symbol">)))))</a>

  <a id="1747" href="Cubical.Categories.Morphism.html#1747" class="Function">precompCreatesEpic</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Cubical.Categories.Morphism.html#1769" class="Bound">f</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1778" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="1780" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1782" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="1784" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1785" class="Symbol">)</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Cubical.Categories.Morphism.html#1788" class="Bound">g</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="1797" href="Cubical.Categories.Morphism.html#391" class="Generalizable">z</a> <a id="1799" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="1801" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="1803" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="1804" class="Symbol">)</a>
    <a id="1810" class="Symbol">→</a> <a id="1812" href="Cubical.Categories.Morphism.html#1443" class="Function">isEpic</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Cubical.Categories.Morphism.html#1788" class="Bound">g</a> <a id="1822" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="1824" href="Cubical.Categories.Morphism.html#1769" class="Bound">f</a><a id="1825" class="Symbol">)</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Cubical.Categories.Morphism.html#1443" class="Function">isEpic</a> <a id="1836" href="Cubical.Categories.Morphism.html#1769" class="Bound">f</a>
  <a id="1840" href="Cubical.Categories.Morphism.html#1747" class="Function">precompCreatesEpic</a> <a id="1859" href="Cubical.Categories.Morphism.html#1859" class="Bound">f</a> <a id="1861" href="Cubical.Categories.Morphism.html#1861" class="Bound">g</a> <a id="1863" href="Cubical.Categories.Morphism.html#1863" class="Bound">epic</a> <a id="1868" class="Symbol">{</a><a id="1869" class="Argument">b</a> <a id="1871" class="Symbol">=</a> <a id="1873" href="Cubical.Categories.Morphism.html#1873" class="Bound">b</a><a id="1874" class="Symbol">}</a> <a id="1876" class="Symbol">{</a><a id="1877" class="Argument">b&#39;</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="Cubical.Categories.Morphism.html#1882" class="Bound">b&#39;</a><a id="1884" class="Symbol">}</a> <a id="1886" href="Cubical.Categories.Morphism.html#1886" class="Bound">bf≡b&#39;f</a> <a id="1893" class="Symbol">=</a>
    <a id="1899" href="Cubical.Categories.Morphism.html#1863" class="Bound">epic</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1912" href="Cubical.Categories.Morphism.html#1861" class="Bound">g</a> <a id="1914" href="Cubical.Categories.Morphism.html#1859" class="Bound">f</a> <a id="1916" href="Cubical.Categories.Morphism.html#1873" class="Bound">b</a> <a id="1918" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1920" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Cubical.Categories.Morphism.html#1861" class="Bound">g</a> <a id="1928" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆_</a><a id="1930" class="Symbol">)</a> <a id="1932" href="Cubical.Categories.Morphism.html#1886" class="Bound">bf≡b&#39;f</a> <a id="1939" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="1953" href="Cubical.Categories.Morphism.html#1861" class="Bound">g</a> <a id="1955" href="Cubical.Categories.Morphism.html#1859" class="Bound">f</a> <a id="1957" href="Cubical.Categories.Morphism.html#1882" class="Bound">b&#39;</a><a id="1959" class="Symbol">))</a>

  <a id="1965" class="Comment">-- A morphism is split monic if it has a *retraction*</a>
  <a id="2021" href="Cubical.Categories.Morphism.html#2021" class="Function">isSplitMon</a> <a id="2032" class="Symbol">:</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2040" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="2042" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2044" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="2046" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2056" href="Cubical.Categories.Morphism.html#329" class="Bound">ℓ&#39;</a>
  <a id="2061" href="Cubical.Categories.Morphism.html#2021" class="Function">isSplitMon</a> <a id="2072" class="Symbol">{</a><a id="2073" href="Cubical.Categories.Morphism.html#2073" class="Bound">x</a><a id="2074" class="Symbol">}</a> <a id="2076" class="Symbol">{</a><a id="2077" href="Cubical.Categories.Morphism.html#2077" class="Bound">y</a><a id="2078" class="Symbol">}</a> <a id="2080" href="Cubical.Categories.Morphism.html#2080" class="Bound">f</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="2087" href="Cubical.Categories.Morphism.html#2087" class="Bound">r</a> <a id="2089" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="2091" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2096" href="Cubical.Categories.Morphism.html#2077" class="Bound">y</a> <a id="2098" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2100" href="Cubical.Categories.Morphism.html#2073" class="Bound">x</a> <a id="2102" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a> <a id="2104" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="2106" href="Cubical.Categories.Morphism.html#2087" class="Bound">r</a> <a id="2108" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="2110" href="Cubical.Categories.Morphism.html#2080" class="Bound">f</a> <a id="2112" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2114" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

  <a id="2120" class="Comment">-- A morphism is split epic if it has a *section*</a>
  <a id="2172" href="Cubical.Categories.Morphism.html#2172" class="Function">isSplitEpi</a> <a id="2183" class="Symbol">:</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2191" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="2193" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2195" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="2197" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2207" href="Cubical.Categories.Morphism.html#329" class="Bound">ℓ&#39;</a>
  <a id="2212" href="Cubical.Categories.Morphism.html#2172" class="Function">isSplitEpi</a> <a id="2223" class="Symbol">{</a><a id="2224" href="Cubical.Categories.Morphism.html#2224" class="Bound">x</a><a id="2225" class="Symbol">}</a> <a id="2227" class="Symbol">{</a><a id="2228" href="Cubical.Categories.Morphism.html#2228" class="Bound">y</a><a id="2229" class="Symbol">}</a> <a id="2231" href="Cubical.Categories.Morphism.html#2231" class="Bound">g</a> <a id="2233" class="Symbol">=</a> <a id="2235" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="2238" href="Cubical.Categories.Morphism.html#2238" class="Bound">s</a> <a id="2240" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="2242" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2247" href="Cubical.Categories.Morphism.html#2228" class="Bound">y</a> <a id="2249" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2251" href="Cubical.Categories.Morphism.html#2224" class="Bound">x</a> <a id="2253" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a> <a id="2255" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="2257" href="Cubical.Categories.Morphism.html#2231" class="Bound">g</a> <a id="2259" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="2261" href="Cubical.Categories.Morphism.html#2238" class="Bound">s</a> <a id="2263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2265" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

  <a id="2271" class="Keyword">record</a> <a id="2278" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.Categories.Morphism.html#2286" class="Bound">f</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2295" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="2297" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2299" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="2301" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2302" class="Symbol">)</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Cubical.Categories.Morphism.html#2305" class="Bound">g</a> <a id="2307" class="Symbol">:</a> <a id="2309" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2314" href="Cubical.Categories.Morphism.html#389" class="Generalizable">y</a> <a id="2316" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2318" href="Cubical.Categories.Morphism.html#387" class="Generalizable">x</a> <a id="2320" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2321" class="Symbol">)</a> <a id="2323" class="Symbol">:</a> <a id="2325" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2330" href="Cubical.Categories.Morphism.html#329" class="Bound">ℓ&#39;</a> <a id="2333" class="Keyword">where</a>
    <a id="2343" class="Keyword">field</a>
      <a id="2355" href="Cubical.Categories.Morphism.html#2355" class="Field">sec</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Cubical.Categories.Morphism.html#2305" class="Bound">g</a> <a id="2363" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2365" href="Cubical.Categories.Morphism.html#2286" class="Bound">f</a> <a id="2367" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2369" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
      <a id="2378" href="Cubical.Categories.Morphism.html#2378" class="Field">ret</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="Cubical.Categories.Morphism.html#2286" class="Bound">f</a> <a id="2386" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2388" href="Cubical.Categories.Morphism.html#2305" class="Bound">g</a> <a id="2390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2392" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>


<a id="2397" class="Comment">-- C can be implicit here</a>
<a id="2423" class="Keyword">module</a> <a id="2430" href="Cubical.Categories.Morphism.html#2430" class="Module">_</a> <a id="2432" class="Symbol">{</a><a id="2433" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="2435" class="Symbol">:</a> <a id="2437" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="2446" href="Cubical.Categories.Morphism.html#219" class="Generalizable">ℓ</a> <a id="2448" href="Cubical.Categories.Morphism.html#221" class="Generalizable">ℓ&#39;</a><a id="2450" class="Symbol">}</a> <a id="2452" class="Keyword">where</a>
  <a id="2460" class="Keyword">open</a> <a id="2465" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="2474" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a>

  <a id="2479" class="Keyword">private</a>
    <a id="2491" class="Keyword">variable</a>
      <a id="2506" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="2508" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="2510" href="Cubical.Categories.Morphism.html#2510" class="Generalizable">z</a> <a id="2512" href="Cubical.Categories.Morphism.html#2512" class="Generalizable">v</a> <a id="2514" href="Cubical.Categories.Morphism.html#2514" class="Generalizable">w</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>

  <a id="2524" class="Keyword">open</a> <a id="2529" href="Cubical.Categories.Morphism.html#2278" class="Module">areInv</a>

  <a id="2539" href="Cubical.Categories.Morphism.html#2539" class="Function">symAreInv</a> <a id="2549" class="Symbol">:</a> <a id="2551" class="Symbol">{</a><a id="2552" href="Cubical.Categories.Morphism.html#2552" class="Bound">f</a> <a id="2554" class="Symbol">:</a> <a id="2556" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2561" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="2563" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2565" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="2567" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2568" class="Symbol">}</a> <a id="2570" class="Symbol">{</a><a id="2571" href="Cubical.Categories.Morphism.html#2571" class="Bound">g</a> <a id="2573" class="Symbol">:</a> <a id="2575" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2580" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="2582" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2584" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="2586" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="2598" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="2600" href="Cubical.Categories.Morphism.html#2552" class="Bound">f</a> <a id="2602" href="Cubical.Categories.Morphism.html#2571" class="Bound">g</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="2613" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="2615" href="Cubical.Categories.Morphism.html#2571" class="Bound">g</a> <a id="2617" href="Cubical.Categories.Morphism.html#2552" class="Bound">f</a>
  <a id="2621" href="Cubical.Categories.Morphism.html#2355" class="Field">sec</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Categories.Morphism.html#2539" class="Function">symAreInv</a> <a id="2636" href="Cubical.Categories.Morphism.html#2636" class="Bound">x</a><a id="2637" class="Symbol">)</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Cubical.Categories.Morphism.html#2378" class="Field">ret</a> <a id="2645" href="Cubical.Categories.Morphism.html#2636" class="Bound">x</a>
  <a id="2649" href="Cubical.Categories.Morphism.html#2378" class="Field">ret</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Cubical.Categories.Morphism.html#2539" class="Function">symAreInv</a> <a id="2664" href="Cubical.Categories.Morphism.html#2664" class="Bound">x</a><a id="2665" class="Symbol">)</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Cubical.Categories.Morphism.html#2355" class="Field">sec</a> <a id="2673" href="Cubical.Categories.Morphism.html#2664" class="Bound">x</a>

  <a id="2678" class="Comment">-- equational reasoning with inverses</a>
  <a id="2718" href="Cubical.Categories.Morphism.html#2718" class="Function">invMoveR</a> <a id="2727" class="Symbol">:</a> <a id="2729" class="Symbol">∀</a> <a id="2731" class="Symbol">{</a><a id="2732" href="Cubical.Categories.Morphism.html#2732" class="Bound">f</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2741" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="2743" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2745" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="2747" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2748" class="Symbol">}</a> <a id="2750" class="Symbol">{</a><a id="2751" href="Cubical.Categories.Morphism.html#2751" class="Bound">g</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2760" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="2762" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2764" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="2766" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2767" class="Symbol">}</a> <a id="2769" class="Symbol">{</a><a id="2770" href="Cubical.Categories.Morphism.html#2770" class="Bound">h</a> <a id="2772" class="Symbol">:</a> <a id="2774" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2779" href="Cubical.Categories.Morphism.html#2510" class="Generalizable">z</a> <a id="2781" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2783" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="2785" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2786" class="Symbol">}</a> <a id="2788" class="Symbol">{</a><a id="2789" href="Cubical.Categories.Morphism.html#2789" class="Bound">k</a> <a id="2791" class="Symbol">:</a> <a id="2793" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="2798" href="Cubical.Categories.Morphism.html#2510" class="Generalizable">z</a> <a id="2800" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="2802" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="2804" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="2805" class="Symbol">}</a>
           <a id="2818" class="Symbol">→</a> <a id="2820" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="2827" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="2829" href="Cubical.Categories.Morphism.html#2732" class="Bound">f</a> <a id="2831" href="Cubical.Categories.Morphism.html#2751" class="Bound">g</a>
           <a id="2844" class="Symbol">→</a> <a id="2846" href="Cubical.Categories.Morphism.html#2770" class="Bound">h</a> <a id="2848" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2850" href="Cubical.Categories.Morphism.html#2732" class="Bound">f</a> <a id="2852" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2854" href="Cubical.Categories.Morphism.html#2789" class="Bound">k</a>
           <a id="2867" class="Symbol">→</a> <a id="2869" href="Cubical.Categories.Morphism.html#2770" class="Bound">h</a> <a id="2871" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2873" href="Cubical.Categories.Morphism.html#2789" class="Bound">k</a> <a id="2875" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2877" href="Cubical.Categories.Morphism.html#2751" class="Bound">g</a>
  <a id="2881" href="Cubical.Categories.Morphism.html#2718" class="Function">invMoveR</a> <a id="2890" class="Symbol">{</a><a id="2891" class="Argument">f</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Cubical.Categories.Morphism.html#2895" class="Bound">f</a><a id="2896" class="Symbol">}</a> <a id="2898" class="Symbol">{</a><a id="2899" href="Cubical.Categories.Morphism.html#2899" class="Bound">g</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Categories.Morphism.html#2903" class="Bound">h</a><a id="2904" class="Symbol">}</a> <a id="2906" class="Symbol">{</a><a id="2907" href="Cubical.Categories.Morphism.html#2907" class="Bound">k</a><a id="2908" class="Symbol">}</a> <a id="2910" href="Cubical.Categories.Morphism.html#2910" class="Bound">ai</a> <a id="2913" href="Cubical.Categories.Morphism.html#2913" class="Bound">p</a>
    <a id="2919" class="Symbol">=</a> <a id="2921" href="Cubical.Categories.Morphism.html#2903" class="Bound">h</a>
    <a id="2927" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2930" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="2940" class="Symbol">_)</a> <a id="2943" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Categories.Morphism.html#2903" class="Bound">h</a> <a id="2954" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="2956" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="2958" class="Symbol">)</a>
    <a id="2964" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2967" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2972" class="Symbol">(</a><a id="2973" href="Cubical.Categories.Morphism.html#2903" class="Bound">h</a> <a id="2975" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆_</a><a id="2977" class="Symbol">)</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Cubical.Categories.Morphism.html#2910" class="Bound">ai</a> <a id="2988" class="Symbol">.</a><a id="2989" href="Cubical.Categories.Morphism.html#2378" class="Field">ret</a><a id="2992" class="Symbol">))</a> <a id="2995" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3003" class="Symbol">(</a><a id="3004" href="Cubical.Categories.Morphism.html#2903" class="Bound">h</a> <a id="3006" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3008" class="Symbol">(</a><a id="3009" href="Cubical.Categories.Morphism.html#2895" class="Bound">f</a> <a id="3011" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3013" href="Cubical.Categories.Morphism.html#2899" class="Bound">g</a><a id="3014" class="Symbol">))</a>
    <a id="3021" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3024" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3036" class="Symbol">_</a> <a id="3038" class="Symbol">_</a> <a id="3040" class="Symbol">_)</a> <a id="3043" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3051" class="Symbol">((</a><a id="3053" href="Cubical.Categories.Morphism.html#2903" class="Bound">h</a> <a id="3055" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3057" href="Cubical.Categories.Morphism.html#2895" class="Bound">f</a><a id="3058" class="Symbol">)</a> <a id="3060" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3062" href="Cubical.Categories.Morphism.html#2899" class="Bound">g</a><a id="3063" class="Symbol">)</a>
    <a id="3069" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3072" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆</a> <a id="3081" href="Cubical.Categories.Morphism.html#2899" class="Bound">g</a><a id="3082" class="Symbol">)</a> <a id="3084" href="Cubical.Categories.Morphism.html#2913" class="Bound">p</a> <a id="3086" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3094" href="Cubical.Categories.Morphism.html#2907" class="Bound">k</a> <a id="3096" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3098" href="Cubical.Categories.Morphism.html#2899" class="Bound">g</a>
    <a id="3104" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="3109" href="Cubical.Categories.Morphism.html#3109" class="Function">invMoveL</a> <a id="3118" class="Symbol">:</a> <a id="3120" class="Symbol">∀</a> <a id="3122" class="Symbol">{</a><a id="3123" href="Cubical.Categories.Morphism.html#3123" class="Bound">f</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3132" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="3134" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3136" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="3138" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">{</a><a id="3142" href="Cubical.Categories.Morphism.html#3142" class="Bound">g</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3151" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="3153" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3155" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="3157" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3158" class="Symbol">}</a> <a id="3160" class="Symbol">{</a><a id="3161" href="Cubical.Categories.Morphism.html#3161" class="Bound">h</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3170" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="3172" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3174" href="Cubical.Categories.Morphism.html#2510" class="Generalizable">z</a> <a id="3176" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3177" class="Symbol">}</a> <a id="3179" class="Symbol">{</a><a id="3180" href="Cubical.Categories.Morphism.html#3180" class="Bound">k</a> <a id="3182" class="Symbol">:</a> <a id="3184" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3189" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="3191" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3193" href="Cubical.Categories.Morphism.html#2510" class="Generalizable">z</a> <a id="3195" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3196" class="Symbol">}</a>
          <a id="3208" class="Symbol">→</a> <a id="3210" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="3217" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="3219" href="Cubical.Categories.Morphism.html#3123" class="Bound">f</a> <a id="3221" href="Cubical.Categories.Morphism.html#3142" class="Bound">g</a>
          <a id="3233" class="Symbol">→</a> <a id="3235" href="Cubical.Categories.Morphism.html#3123" class="Bound">f</a> <a id="3237" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3239" href="Cubical.Categories.Morphism.html#3161" class="Bound">h</a> <a id="3241" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3243" href="Cubical.Categories.Morphism.html#3180" class="Bound">k</a>
          <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Categories.Morphism.html#3161" class="Bound">h</a> <a id="3259" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3261" href="Cubical.Categories.Morphism.html#3142" class="Bound">g</a> <a id="3263" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3265" href="Cubical.Categories.Morphism.html#3180" class="Bound">k</a>
  <a id="3269" href="Cubical.Categories.Morphism.html#3109" class="Function">invMoveL</a> <a id="3278" class="Symbol">{</a><a id="3279" class="Argument">f</a> <a id="3281" class="Symbol">=</a> <a id="3283" href="Cubical.Categories.Morphism.html#3283" class="Bound">f</a><a id="3284" class="Symbol">}</a> <a id="3286" class="Symbol">{</a><a id="3287" href="Cubical.Categories.Morphism.html#3287" class="Bound">g</a><a id="3288" class="Symbol">}</a> <a id="3290" class="Symbol">{</a><a id="3291" href="Cubical.Categories.Morphism.html#3291" class="Bound">h</a><a id="3292" class="Symbol">}</a> <a id="3294" class="Symbol">{</a><a id="3295" href="Cubical.Categories.Morphism.html#3295" class="Bound">k</a><a id="3296" class="Symbol">}</a> <a id="3298" href="Cubical.Categories.Morphism.html#3298" class="Bound">ai</a> <a id="3301" href="Cubical.Categories.Morphism.html#3301" class="Bound">p</a>
    <a id="3307" class="Symbol">=</a> <a id="3309" href="Cubical.Categories.Morphism.html#3291" class="Bound">h</a>
    <a id="3315" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3318" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3328" class="Symbol">_)</a> <a id="3331" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3339" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="3342" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3344" href="Cubical.Categories.Morphism.html#3291" class="Bound">h</a>
    <a id="3350" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3353" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆</a> <a id="3362" href="Cubical.Categories.Morphism.html#3291" class="Bound">h</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Cubical.Categories.Morphism.html#3298" class="Bound">ai</a> <a id="3374" class="Symbol">.</a><a id="3375" href="Cubical.Categories.Morphism.html#2355" class="Field">sec</a><a id="3378" class="Symbol">))</a> <a id="3381" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3389" class="Symbol">(</a><a id="3390" href="Cubical.Categories.Morphism.html#3287" class="Bound">g</a> <a id="3392" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3394" href="Cubical.Categories.Morphism.html#3283" class="Bound">f</a><a id="3395" class="Symbol">)</a> <a id="3397" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3399" href="Cubical.Categories.Morphism.html#3291" class="Bound">h</a>
    <a id="3405" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3408" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="3415" class="Symbol">_</a> <a id="3417" class="Symbol">_</a> <a id="3419" class="Symbol">_</a> <a id="3421" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3429" href="Cubical.Categories.Morphism.html#3287" class="Bound">g</a> <a id="3431" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Cubical.Categories.Morphism.html#3283" class="Bound">f</a> <a id="3436" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3438" href="Cubical.Categories.Morphism.html#3291" class="Bound">h</a><a id="3439" class="Symbol">)</a>
    <a id="3445" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3448" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3453" class="Symbol">(</a><a id="3454" href="Cubical.Categories.Morphism.html#3287" class="Bound">g</a> <a id="3456" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆_</a><a id="3458" class="Symbol">)</a> <a id="3460" href="Cubical.Categories.Morphism.html#3301" class="Bound">p</a> <a id="3462" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3470" class="Symbol">(</a><a id="3471" href="Cubical.Categories.Morphism.html#3287" class="Bound">g</a> <a id="3473" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3475" href="Cubical.Categories.Morphism.html#3295" class="Bound">k</a><a id="3476" class="Symbol">)</a>
    <a id="3482" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="3487" href="Cubical.Categories.Morphism.html#3487" class="Function">invFlipSq</a> <a id="3497" class="Symbol">:</a> <a id="3499" class="Symbol">{</a><a id="3500" href="Cubical.Categories.Morphism.html#3500" class="Bound">f₁⁻¹</a> <a id="3505" class="Symbol">:</a> <a id="3507" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3512" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="3514" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3516" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="3518" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3519" class="Symbol">}</a> <a id="3521" class="Symbol">{</a><a id="3522" href="Cubical.Categories.Morphism.html#3522" class="Bound">f₁</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3532" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="3534" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3536" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="3538" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3539" class="Symbol">}</a>
              <a id="3555" class="Symbol">{</a><a id="3556" href="Cubical.Categories.Morphism.html#3556" class="Bound">f₂⁻¹</a> <a id="3561" class="Symbol">:</a> <a id="3563" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3568" href="Cubical.Categories.Morphism.html#2512" class="Generalizable">v</a> <a id="3570" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3572" href="Cubical.Categories.Morphism.html#2514" class="Generalizable">w</a> <a id="3574" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3575" class="Symbol">}</a> <a id="3577" class="Symbol">{</a><a id="3578" href="Cubical.Categories.Morphism.html#3578" class="Bound">f₂</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3588" href="Cubical.Categories.Morphism.html#2514" class="Generalizable">w</a> <a id="3590" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3592" href="Cubical.Categories.Morphism.html#2512" class="Generalizable">v</a> <a id="3594" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3595" class="Symbol">}</a>
              <a id="3611" class="Symbol">{</a><a id="3612" href="Cubical.Categories.Morphism.html#3612" class="Bound">g</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3621" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="3623" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3625" href="Cubical.Categories.Morphism.html#2512" class="Generalizable">v</a> <a id="3627" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3628" class="Symbol">}</a> <a id="3630" class="Symbol">{</a><a id="3631" href="Cubical.Categories.Morphism.html#3631" class="Bound">h</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="3640" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="3642" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="3644" href="Cubical.Categories.Morphism.html#2514" class="Generalizable">w</a> <a id="3646" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="3647" class="Symbol">}</a>
            <a id="3661" class="Symbol">→</a> <a id="3663" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="3670" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="3672" href="Cubical.Categories.Morphism.html#3522" class="Bound">f₁</a> <a id="3675" href="Cubical.Categories.Morphism.html#3500" class="Bound">f₁⁻¹</a> <a id="3680" class="Symbol">→</a> <a id="3682" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="3689" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="3691" href="Cubical.Categories.Morphism.html#3578" class="Bound">f₂</a> <a id="3694" href="Cubical.Categories.Morphism.html#3556" class="Bound">f₂⁻¹</a>
            <a id="3711" class="Symbol">→</a> <a id="3713" href="Cubical.Categories.Morphism.html#3631" class="Bound">h</a> <a id="3715" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3717" href="Cubical.Categories.Morphism.html#3578" class="Bound">f₂</a> <a id="3720" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3722" href="Cubical.Categories.Morphism.html#3522" class="Bound">f₁</a> <a id="3725" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3727" href="Cubical.Categories.Morphism.html#3612" class="Bound">g</a>
            <a id="3741" class="Symbol">→</a> <a id="3743" href="Cubical.Categories.Morphism.html#3612" class="Bound">g</a> <a id="3745" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3747" href="Cubical.Categories.Morphism.html#3556" class="Bound">f₂⁻¹</a> <a id="3752" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3754" href="Cubical.Categories.Morphism.html#3500" class="Bound">f₁⁻¹</a> <a id="3759" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3761" href="Cubical.Categories.Morphism.html#3631" class="Bound">h</a>
  <a id="3765" href="Cubical.Categories.Morphism.html#3487" class="Function">invFlipSq</a> <a id="3775" class="Symbol">{</a><a id="3776" class="Argument">f₁⁻¹</a> <a id="3781" class="Symbol">=</a> <a id="3783" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a><a id="3787" class="Symbol">}</a> <a id="3789" class="Symbol">{</a><a id="3790" href="Cubical.Categories.Morphism.html#3790" class="Bound">f₁</a><a id="3792" class="Symbol">}</a> <a id="3794" class="Symbol">{</a><a id="3795" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="3799" class="Symbol">}</a> <a id="3801" class="Symbol">{</a><a id="3802" href="Cubical.Categories.Morphism.html#3802" class="Bound">f₂</a><a id="3804" class="Symbol">}</a> <a id="3806" class="Symbol">{</a><a id="3807" href="Cubical.Categories.Morphism.html#3807" class="Bound">g</a><a id="3808" class="Symbol">}</a> <a id="3810" class="Symbol">{</a><a id="3811" href="Cubical.Categories.Morphism.html#3811" class="Bound">h</a><a id="3812" class="Symbol">}</a> <a id="3814" href="Cubical.Categories.Morphism.html#3814" class="Bound">inv₁</a> <a id="3819" href="Cubical.Categories.Morphism.html#3819" class="Bound">inv₂</a> <a id="3824" href="Cubical.Categories.Morphism.html#3824" class="Bound">sq</a> <a id="3827" class="Symbol">=</a>
    <a id="3833" href="Cubical.Categories.Morphism.html#3807" class="Bound">g</a> <a id="3835" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3837" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a>                <a id="3857" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3860" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆</a> <a id="3869" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="3873" class="Symbol">)</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3886" class="Symbol">_))</a> <a id="3890" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="3900" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3902" href="Cubical.Categories.Morphism.html#3807" class="Bound">g</a><a id="3903" class="Symbol">)</a> <a id="3905" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3907" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a>         <a id="3920" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3923" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3928" class="Symbol">(λ</a> <a id="3931" href="Cubical.Categories.Morphism.html#3931" class="Bound">m</a> <a id="3933" class="Symbol">→</a> <a id="3935" class="Symbol">(</a><a id="3936" href="Cubical.Categories.Morphism.html#3931" class="Bound">m</a> <a id="3938" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3940" href="Cubical.Categories.Morphism.html#3807" class="Bound">g</a><a id="3941" class="Symbol">)</a> <a id="3943" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3945" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Cubical.Categories.Morphism.html#3814" class="Bound">inv₁</a> <a id="3962" class="Symbol">.</a><a id="3963" href="Cubical.Categories.Morphism.html#2355" class="Field">sec</a><a id="3966" class="Symbol">))</a> <a id="3969" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="3975" class="Symbol">((</a><a id="3977" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="3982" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3984" href="Cubical.Categories.Morphism.html#3790" class="Bound">f₁</a><a id="3986" class="Symbol">)</a> <a id="3988" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3990" href="Cubical.Categories.Morphism.html#3807" class="Bound">g</a><a id="3991" class="Symbol">)</a> <a id="3993" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="3995" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a> <a id="4000" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆</a> <a id="4012" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="4016" class="Symbol">)</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4026" class="Symbol">_</a> <a id="4028" class="Symbol">_</a> <a id="4030" class="Symbol">_)</a> <a id="4033" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4039" class="Symbol">(</a><a id="4040" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4045" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Cubical.Categories.Morphism.html#3790" class="Bound">f₁</a> <a id="4051" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4053" href="Cubical.Categories.Morphism.html#3807" class="Bound">g</a><a id="4054" class="Symbol">))</a> <a id="4057" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4059" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a> <a id="4064" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4067" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4074" class="Symbol">_</a> <a id="4076" class="Symbol">_</a> <a id="4078" class="Symbol">_</a> <a id="4080" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4086" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4091" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4093" class="Symbol">((</a><a id="4095" href="Cubical.Categories.Morphism.html#3790" class="Bound">f₁</a> <a id="4098" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4100" href="Cubical.Categories.Morphism.html#3807" class="Bound">g</a><a id="4101" class="Symbol">)</a> <a id="4103" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4105" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="4109" class="Symbol">)</a> <a id="4111" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4114" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4119" class="Symbol">(λ</a> <a id="4122" href="Cubical.Categories.Morphism.html#4122" class="Bound">m</a> <a id="4124" class="Symbol">→</a> <a id="4126" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4131" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Categories.Morphism.html#4122" class="Bound">m</a> <a id="4136" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4138" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="4142" class="Symbol">))</a> <a id="4145" class="Symbol">(</a><a id="4146" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4150" href="Cubical.Categories.Morphism.html#3824" class="Bound">sq</a><a id="4152" class="Symbol">)</a> <a id="4154" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4160" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4165" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4167" class="Symbol">((</a><a id="4169" href="Cubical.Categories.Morphism.html#3811" class="Bound">h</a> <a id="4171" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4173" href="Cubical.Categories.Morphism.html#3802" class="Bound">f₂</a><a id="4175" class="Symbol">)</a> <a id="4177" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4179" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="4183" class="Symbol">)</a> <a id="4185" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4188" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4199" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆_</a><a id="4201" class="Symbol">)</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4211" class="Symbol">_</a> <a id="4213" class="Symbol">_</a> <a id="4215" class="Symbol">_)</a> <a id="4218" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4224" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4229" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Cubical.Categories.Morphism.html#3811" class="Bound">h</a> <a id="4234" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Categories.Morphism.html#3802" class="Bound">f₂</a> <a id="4240" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4242" href="Cubical.Categories.Morphism.html#3795" class="Bound">f₂⁻¹</a><a id="4246" class="Symbol">))</a> <a id="4249" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4252" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4257" class="Symbol">(λ</a> <a id="4260" href="Cubical.Categories.Morphism.html#4260" class="Bound">m</a> <a id="4262" class="Symbol">→</a> <a id="4264" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4269" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Cubical.Categories.Morphism.html#3811" class="Bound">h</a> <a id="4274" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4276" href="Cubical.Categories.Morphism.html#4260" class="Bound">m</a><a id="4277" class="Symbol">))</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Cubical.Categories.Morphism.html#3819" class="Bound">inv₂</a> <a id="4286" class="Symbol">.</a><a id="4287" href="Cubical.Categories.Morphism.html#2378" class="Field">ret</a><a id="4290" class="Symbol">)</a> <a id="4292" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4298" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4303" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Cubical.Categories.Morphism.html#3811" class="Bound">h</a> <a id="4308" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4310" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="4312" class="Symbol">)</a>         <a id="4322" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4325" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4336" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆_</a><a id="4338" class="Symbol">)</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="4346" class="Symbol">_)</a> <a id="4349" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4355" href="Cubical.Categories.Morphism.html#3783" class="Bound">f₁⁻¹</a> <a id="4360" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="4362" href="Cubical.Categories.Morphism.html#3811" class="Bound">h</a> <a id="4364" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="4369" class="Keyword">open</a> <a id="4374" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>

  <a id="4383" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="4396" class="Symbol">:</a> <a id="4398" class="Symbol">∀</a> <a id="4400" class="Symbol">{</a><a id="4401" href="Cubical.Categories.Morphism.html#4401" class="Bound">f</a> <a id="4403" class="Symbol">:</a> <a id="4405" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[</a> <a id="4410" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="4412" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">,</a> <a id="4414" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="4416" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">]</a><a id="4417" class="Symbol">}</a>
               <a id="4434" class="Symbol">→</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Cubical.Categories.Morphism.html#4437" class="Bound">isI</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="4449" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4451" href="Cubical.Categories.Morphism.html#4401" class="Bound">f</a><a id="4452" class="Symbol">)</a>
               <a id="4469" class="Symbol">→</a> <a id="4471" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="4478" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4480" href="Cubical.Categories.Morphism.html#4401" class="Bound">f</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Cubical.Categories.Morphism.html#4437" class="Bound">isI</a> <a id="4487" class="Symbol">.</a><a id="4488" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="4491" class="Symbol">)</a>
  <a id="4495" href="Cubical.Categories.Morphism.html#2355" class="Field">sec</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="4513" href="Cubical.Categories.Morphism.html#4513" class="Bound">isI</a><a id="4516" class="Symbol">)</a> <a id="4518" class="Symbol">=</a> <a id="4520" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="4524" href="Cubical.Categories.Morphism.html#4513" class="Bound">isI</a>
  <a id="4530" href="Cubical.Categories.Morphism.html#2378" class="Field">ret</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="4548" href="Cubical.Categories.Morphism.html#4548" class="Bound">isI</a><a id="4551" class="Symbol">)</a> <a id="4553" class="Symbol">=</a> <a id="4555" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="4559" href="Cubical.Categories.Morphism.html#4548" class="Bound">isI</a>


  <a id="4567" class="Comment">-- Back and forth between isIso and CatIso</a>

  <a id="4613" href="Cubical.Categories.Morphism.html#4613" class="Function">isIso→CatIso</a> <a id="4626" class="Symbol">:</a> <a id="4628" class="Symbol">∀</a> <a id="4630" class="Symbol">{</a><a id="4631" href="Cubical.Categories.Morphism.html#4631" class="Bound">f</a> <a id="4633" class="Symbol">:</a> <a id="4635" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4637" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="4639" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="4641" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="4643" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a> <a id="4645" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="4646" class="Symbol">}</a>
               <a id="4663" class="Symbol">→</a> <a id="4665" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="4671" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4673" href="Cubical.Categories.Morphism.html#4631" class="Bound">f</a>
               <a id="4690" class="Symbol">→</a> <a id="4692" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4699" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4701" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="4703" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a>
  <a id="4707" href="Cubical.Categories.Morphism.html#4613" class="Function">isIso→CatIso</a> <a id="4720" href="Cubical.Categories.Morphism.html#4720" class="Bound">x</a> <a id="4722" class="Symbol">=</a> <a id="4724" class="Symbol">_</a> <a id="4726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4728" href="Cubical.Categories.Morphism.html#4720" class="Bound">x</a>

  <a id="4733" href="Cubical.Categories.Morphism.html#4733" class="Function">CatIso→isIso</a> <a id="4746" class="Symbol">:</a> <a id="4748" class="Symbol">(</a><a id="4749" href="Cubical.Categories.Morphism.html#4749" class="Bound">cIso</a> <a id="4754" class="Symbol">:</a> <a id="4756" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4763" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4765" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="4767" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a><a id="4768" class="Symbol">)</a>
               <a id="4785" class="Symbol">→</a> <a id="4787" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="4793" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4795" class="Symbol">(</a><a id="4796" href="Cubical.Categories.Morphism.html#4749" class="Bound">cIso</a> <a id="4801" class="Symbol">.</a><a id="4802" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4805" class="Symbol">)</a>
  <a id="4809" href="Cubical.Categories.Morphism.html#4733" class="Function">CatIso→isIso</a> <a id="4822" class="Symbol">=</a> <a id="4824" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="4831" href="Cubical.Categories.Morphism.html#4831" class="Function">CatIso→areInv</a> <a id="4845" class="Symbol">:</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Cubical.Categories.Morphism.html#4848" class="Bound">cIso</a> <a id="4853" class="Symbol">:</a> <a id="4855" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="4862" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4864" href="Cubical.Categories.Morphism.html#2506" class="Generalizable">x</a> <a id="4866" href="Cubical.Categories.Morphism.html#2508" class="Generalizable">y</a><a id="4867" class="Symbol">)</a>
                <a id="4885" class="Symbol">→</a> <a id="4887" href="Cubical.Categories.Morphism.html#2278" class="Record">areInv</a> <a id="4894" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Cubical.Categories.Morphism.html#4848" class="Bound">cIso</a> <a id="4902" class="Symbol">.</a><a id="4903" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4906" class="Symbol">)</a> <a id="4908" class="Symbol">(</a><a id="4909" href="Cubical.Categories.Morphism.html#4848" class="Bound">cIso</a> <a id="4914" class="Symbol">.</a><a id="4915" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4919" class="Symbol">.</a><a id="4920" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="4923" class="Symbol">)</a>
  <a id="4927" href="Cubical.Categories.Morphism.html#4831" class="Function">CatIso→areInv</a> <a id="4941" href="Cubical.Categories.Morphism.html#4941" class="Bound">cIso</a> <a id="4946" class="Symbol">=</a> <a id="4948" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="4961" class="Symbol">(</a><a id="4962" href="Cubical.Categories.Morphism.html#4733" class="Function">CatIso→isIso</a> <a id="4975" href="Cubical.Categories.Morphism.html#4941" class="Bound">cIso</a><a id="4979" class="Symbol">)</a>

  <a id="4984" class="Comment">-- reverse of an iso is also an iso</a>
  <a id="5022" href="Cubical.Categories.Morphism.html#5022" class="Function">symCatIso</a> <a id="5032" class="Symbol">:</a> <a id="5034" class="Symbol">∀</a> <a id="5036" class="Symbol">{</a><a id="5037" href="Cubical.Categories.Morphism.html#5037" class="Bound">x</a> <a id="5039" href="Cubical.Categories.Morphism.html#5039" class="Bound">y</a><a id="5040" class="Symbol">}</a>
             <a id="5055" class="Symbol">→</a> <a id="5057" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="5064" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="5066" href="Cubical.Categories.Morphism.html#5037" class="Bound">x</a> <a id="5068" href="Cubical.Categories.Morphism.html#5039" class="Bound">y</a>
             <a id="5083" class="Symbol">→</a> <a id="5085" href="Cubical.Categories.Category.Base.html#2575" class="Function">CatIso</a> <a id="5092" href="Cubical.Categories.Morphism.html#2433" class="Bound">C</a> <a id="5094" href="Cubical.Categories.Morphism.html#5039" class="Bound">y</a> <a id="5096" href="Cubical.Categories.Morphism.html#5037" class="Bound">x</a>
  <a id="5100" href="Cubical.Categories.Morphism.html#5022" class="Function">symCatIso</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Cubical.Categories.Morphism.html#5111" class="Bound">mor</a> <a id="5115" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5117" href="Cubical.Categories.Category.Base.html#1899" class="InductiveConstructor">isiso</a> <a id="5123" href="Cubical.Categories.Morphism.html#5123" class="Bound">inv</a> <a id="5127" href="Cubical.Categories.Morphism.html#5127" class="Bound">sec</a> <a id="5131" href="Cubical.Categories.Morphism.html#5131" class="Bound">ret</a><a id="5134" class="Symbol">)</a> <a id="5136" class="Symbol">=</a> <a id="5138" href="Cubical.Categories.Morphism.html#5123" class="Bound">inv</a> <a id="5142" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5144" href="Cubical.Categories.Category.Base.html#1899" class="InductiveConstructor">isiso</a> <a id="5150" href="Cubical.Categories.Morphism.html#5111" class="Bound">mor</a> <a id="5154" href="Cubical.Categories.Morphism.html#5131" class="Bound">ret</a> <a id="5158" href="Cubical.Categories.Morphism.html#5127" class="Bound">sec</a>
</pre></body></html>


==> anc/html/Cubical.Categories.NaturalTransformation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.NaturalTransformation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Categories.NaturalTransformation.Base.html" class="Module">Cubical.Categories.NaturalTransformation.Base</a> <a id="54" class="Keyword">where</a>

<a id="61" class="Keyword">open</a> <a id="66" class="Keyword">import</a> <a id="73" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="101" class="Keyword">open</a> <a id="106" class="Keyword">import</a> <a id="113" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="228" class="Keyword">renaming</a> <a id="237" class="Symbol">(</a><a id="238" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="242" class="Symbol">to</a> <a id="245" class="InductiveConstructor">iIso</a><a id="249" class="Symbol">)</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a> <a id="322" class="Keyword">renaming</a> <a id="331" class="Symbol">(</a><a id="332" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="338" class="Symbol">to</a> <a id="341" class="Record">isIsoC</a><a id="347" class="Symbol">)</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Cubical.Categories.Functor.Properties.html" class="Module">Cubical.Categories.Functor.Properties</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Cubical.Categories.Commutativity.html" class="Module">Cubical.Categories.Commutativity</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Cubical.Categories.Morphism.html" class="Module">Cubical.Categories.Morphism</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Cubical.Categories.Isomorphism.html" class="Module">Cubical.Categories.Isomorphism</a>

<a id="572" class="Keyword">private</a>
  <a id="582" class="Keyword">variable</a>
    <a id="595" href="Cubical.Categories.NaturalTransformation.Base.html#595" class="Generalizable">ℓA</a> <a id="598" href="Cubical.Categories.NaturalTransformation.Base.html#598" class="Generalizable">ℓA&#39;</a> <a id="602" href="Cubical.Categories.NaturalTransformation.Base.html#602" class="Generalizable">ℓB</a> <a id="605" href="Cubical.Categories.NaturalTransformation.Base.html#605" class="Generalizable">ℓB&#39;</a> <a id="609" href="Cubical.Categories.NaturalTransformation.Base.html#609" class="Generalizable">ℓC</a> <a id="612" href="Cubical.Categories.NaturalTransformation.Base.html#612" class="Generalizable">ℓC&#39;</a> <a id="616" href="Cubical.Categories.NaturalTransformation.Base.html#616" class="Generalizable">ℓD</a> <a id="619" href="Cubical.Categories.NaturalTransformation.Base.html#619" class="Generalizable">ℓD&#39;</a> <a id="623" class="Symbol">:</a> <a id="625" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="632" class="Keyword">module</a> <a id="639" href="Cubical.Categories.NaturalTransformation.Base.html#639" class="Module">_</a> <a id="641" class="Symbol">{</a><a id="642" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="644" class="Symbol">:</a> <a id="646" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="655" href="Cubical.Categories.NaturalTransformation.Base.html#609" class="Generalizable">ℓC</a> <a id="658" href="Cubical.Categories.NaturalTransformation.Base.html#612" class="Generalizable">ℓC&#39;</a><a id="661" class="Symbol">}</a> <a id="663" class="Symbol">{</a><a id="664" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="666" class="Symbol">:</a> <a id="668" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="677" href="Cubical.Categories.NaturalTransformation.Base.html#616" class="Generalizable">ℓD</a> <a id="680" href="Cubical.Categories.NaturalTransformation.Base.html#619" class="Generalizable">ℓD&#39;</a><a id="683" class="Symbol">}</a> <a id="685" class="Keyword">where</a>
  <a id="693" class="Comment">-- syntax for sequencing in category D</a>
  <a id="734" class="Keyword">infixl</a> <a id="741" class="Number">15</a> <a id="744" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">_⋆ᴰ_</a>
  <a id="751" class="Keyword">private</a>
    <a id="763" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">_⋆ᴰ_</a> <a id="768" class="Symbol">:</a> <a id="770" class="Symbol">∀</a> <a id="772" class="Symbol">{</a><a id="773" href="Cubical.Categories.NaturalTransformation.Base.html#773" class="Bound">x</a> <a id="775" href="Cubical.Categories.NaturalTransformation.Base.html#775" class="Bound">y</a> <a id="777" href="Cubical.Categories.NaturalTransformation.Base.html#777" class="Bound">z</a><a id="778" class="Symbol">}</a> <a id="780" class="Symbol">(</a><a id="781" href="Cubical.Categories.NaturalTransformation.Base.html#781" class="Bound">f</a> <a id="783" class="Symbol">:</a> <a id="785" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="787" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="789" href="Cubical.Categories.NaturalTransformation.Base.html#773" class="Bound">x</a> <a id="791" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="793" href="Cubical.Categories.NaturalTransformation.Base.html#775" class="Bound">y</a> <a id="795" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="796" class="Symbol">)</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Categories.NaturalTransformation.Base.html#799" class="Bound">g</a> <a id="801" class="Symbol">:</a> <a id="803" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="805" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="807" href="Cubical.Categories.NaturalTransformation.Base.html#775" class="Bound">y</a> <a id="809" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="811" href="Cubical.Categories.NaturalTransformation.Base.html#777" class="Bound">z</a> <a id="813" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="814" class="Symbol">)</a> <a id="816" class="Symbol">→</a> <a id="818" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="820" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="822" href="Cubical.Categories.NaturalTransformation.Base.html#773" class="Bound">x</a> <a id="824" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="826" href="Cubical.Categories.NaturalTransformation.Base.html#777" class="Bound">z</a> <a id="828" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
    <a id="834" href="Cubical.Categories.NaturalTransformation.Base.html#834" class="Bound">f</a> <a id="836" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="839" href="Cubical.Categories.NaturalTransformation.Base.html#839" class="Bound">g</a> <a id="841" class="Symbol">=</a> <a id="843" href="Cubical.Categories.NaturalTransformation.Base.html#834" class="Bound">f</a> <a id="845" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="848" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="850" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="852" href="Cubical.Categories.NaturalTransformation.Base.html#839" class="Bound">g</a>

  <a id="857" class="Keyword">open</a> <a id="862" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
  <a id="873" class="Keyword">open</a> <a id="878" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="889" class="Comment">-- type aliases because it gets tedious typing it out all the time</a>
  <a id="958" href="Cubical.Categories.NaturalTransformation.Base.html#958" class="Function">N-ob-Type</a> <a id="968" class="Symbol">:</a> <a id="970" class="Symbol">(</a><a id="971" href="Cubical.Categories.NaturalTransformation.Base.html#971" class="Bound">F</a> <a id="973" href="Cubical.Categories.NaturalTransformation.Base.html#973" class="Bound">G</a> <a id="975" class="Symbol">:</a> <a id="977" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="985" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="987" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="988" class="Symbol">)</a> <a id="990" class="Symbol">→</a> <a id="992" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="997" class="Symbol">_</a>
  <a id="1001" href="Cubical.Categories.NaturalTransformation.Base.html#958" class="Function">N-ob-Type</a> <a id="1011" href="Cubical.Categories.NaturalTransformation.Base.html#1011" class="Bound">F</a> <a id="1013" href="Cubical.Categories.NaturalTransformation.Base.html#1013" class="Bound">G</a> <a id="1015" class="Symbol">=</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Categories.NaturalTransformation.Base.html#1018" class="Bound">x</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1024" class="Symbol">.</a><a id="1025" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="1033" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a><a id="1034" class="Symbol">(</a><a id="1035" href="Cubical.Categories.NaturalTransformation.Base.html#1011" class="Bound">F</a> <a id="1037" class="Symbol">.</a><a id="1038" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1043" href="Cubical.Categories.NaturalTransformation.Base.html#1018" class="Bound">x</a><a id="1044" class="Symbol">)</a> <a id="1046" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Cubical.Categories.NaturalTransformation.Base.html#1013" class="Bound">G</a> <a id="1051" class="Symbol">.</a><a id="1052" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1057" href="Cubical.Categories.NaturalTransformation.Base.html#1018" class="Bound">x</a><a id="1058" class="Symbol">)</a><a id="1059" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>

  <a id="1064" href="Cubical.Categories.NaturalTransformation.Base.html#1064" class="Function">N-hom-Type</a> <a id="1075" class="Symbol">:</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Categories.NaturalTransformation.Base.html#1078" class="Bound">F</a> <a id="1080" href="Cubical.Categories.NaturalTransformation.Base.html#1080" class="Bound">G</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1092" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1094" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="1095" class="Symbol">)</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Cubical.Categories.NaturalTransformation.Base.html#958" class="Function">N-ob-Type</a> <a id="1109" href="Cubical.Categories.NaturalTransformation.Base.html#1078" class="Bound">F</a> <a id="1111" href="Cubical.Categories.NaturalTransformation.Base.html#1080" class="Bound">G</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1120" class="Symbol">_</a>
  <a id="1124" href="Cubical.Categories.NaturalTransformation.Base.html#1064" class="Function">N-hom-Type</a> <a id="1135" href="Cubical.Categories.NaturalTransformation.Base.html#1135" class="Bound">F</a> <a id="1137" href="Cubical.Categories.NaturalTransformation.Base.html#1137" class="Bound">G</a> <a id="1139" href="Cubical.Categories.NaturalTransformation.Base.html#1139" class="Bound">ϕ</a> <a id="1141" class="Symbol">=</a> <a id="1143" class="Symbol">{</a><a id="1144" href="Cubical.Categories.NaturalTransformation.Base.html#1144" class="Bound">x</a> <a id="1146" href="Cubical.Categories.NaturalTransformation.Base.html#1146" class="Bound">y</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1152" class="Symbol">.</a><a id="1153" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1155" class="Symbol">}</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Categories.NaturalTransformation.Base.html#1158" class="Bound">f</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1164" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1166" href="Cubical.Categories.NaturalTransformation.Base.html#1144" class="Bound">x</a> <a id="1168" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1170" href="Cubical.Categories.NaturalTransformation.Base.html#1146" class="Bound">y</a> <a id="1172" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1173" class="Symbol">)</a> <a id="1175" class="Symbol">→</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Categories.NaturalTransformation.Base.html#1135" class="Bound">F</a> <a id="1180" class="Symbol">.</a><a id="1181" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1187" href="Cubical.Categories.NaturalTransformation.Base.html#1158" class="Bound">f</a><a id="1188" class="Symbol">)</a> <a id="1190" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Cubical.Categories.NaturalTransformation.Base.html#1139" class="Bound">ϕ</a> <a id="1196" href="Cubical.Categories.NaturalTransformation.Base.html#1146" class="Bound">y</a><a id="1197" class="Symbol">)</a> <a id="1199" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Cubical.Categories.NaturalTransformation.Base.html#1139" class="Bound">ϕ</a> <a id="1204" href="Cubical.Categories.NaturalTransformation.Base.html#1144" class="Bound">x</a><a id="1205" class="Symbol">)</a> <a id="1207" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Cubical.Categories.NaturalTransformation.Base.html#1137" class="Bound">G</a> <a id="1213" class="Symbol">.</a><a id="1214" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1220" href="Cubical.Categories.NaturalTransformation.Base.html#1158" class="Bound">f</a><a id="1221" class="Symbol">)</a>

  <a id="1226" class="Keyword">record</a> <a id="1233" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.Categories.NaturalTransformation.Base.html#1243" class="Bound">F</a> <a id="1245" href="Cubical.Categories.NaturalTransformation.Base.html#1245" class="Bound">G</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1257" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1259" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1283" href="Cubical.Categories.NaturalTransformation.Base.html#655" class="Bound">ℓC</a> <a id="1286" href="Cubical.Categories.NaturalTransformation.Base.html#658" class="Bound">ℓC&#39;</a><a id="1289" class="Symbol">)</a> <a id="1291" href="Cubical.Categories.NaturalTransformation.Base.html#680" class="Bound">ℓD&#39;</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Keyword">where</a>
    <a id="1306" class="Keyword">constructor</a> <a id="1318" href="Cubical.Categories.NaturalTransformation.Base.html#1318" class="InductiveConstructor">natTrans</a>
    <a id="1331" class="Keyword">field</a>
      <a id="1343" class="Comment">-- components of the natural transformation</a>
      <a id="1393" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Cubical.Categories.NaturalTransformation.Base.html#958" class="Function">N-ob-Type</a> <a id="1410" href="Cubical.Categories.NaturalTransformation.Base.html#1243" class="Bound">F</a> <a id="1412" href="Cubical.Categories.NaturalTransformation.Base.html#1245" class="Bound">G</a>
      <a id="1420" class="Comment">-- naturality condition</a>
      <a id="1450" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="1456" class="Symbol">:</a>  <a id="1459" href="Cubical.Categories.NaturalTransformation.Base.html#1064" class="Function">N-hom-Type</a> <a id="1470" href="Cubical.Categories.NaturalTransformation.Base.html#1243" class="Bound">F</a> <a id="1472" href="Cubical.Categories.NaturalTransformation.Base.html#1245" class="Bound">G</a> <a id="1474" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a>

  <a id="1482" class="Keyword">record</a> <a id="1489" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Categories.NaturalTransformation.Base.html#1497" class="Bound">F</a> <a id="1499" href="Cubical.Categories.NaturalTransformation.Base.html#1499" class="Bound">G</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1511" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1513" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="1514" class="Symbol">):</a> <a id="1517" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1536" href="Cubical.Categories.NaturalTransformation.Base.html#655" class="Bound">ℓC</a> <a id="1539" href="Cubical.Categories.NaturalTransformation.Base.html#658" class="Bound">ℓC&#39;</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1551" href="Cubical.Categories.NaturalTransformation.Base.html#677" class="Bound">ℓD</a> <a id="1554" href="Cubical.Categories.NaturalTransformation.Base.html#680" class="Bound">ℓD&#39;</a><a id="1557" class="Symbol">))</a> <a id="1560" class="Keyword">where</a>
    <a id="1570" class="Keyword">field</a>
      <a id="1582" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="1599" href="Cubical.Categories.NaturalTransformation.Base.html#1497" class="Bound">F</a> <a id="1601" href="Cubical.Categories.NaturalTransformation.Base.html#1499" class="Bound">G</a>
    <a id="1607" class="Keyword">open</a> <a id="1612" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a> <a id="1621" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a>

    <a id="1632" class="Keyword">field</a>
      <a id="1644" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1649" class="Symbol">:</a> <a id="1651" class="Symbol">∀</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Categories.NaturalTransformation.Base.html#1654" class="Bound">x</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1660" class="Symbol">.</a><a id="1661" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1663" class="Symbol">)</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Cubical.Categories.NaturalTransformation.Base.html#341" class="Record">isIsoC</a> <a id="1674" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Function">N-ob</a> <a id="1682" href="Cubical.Categories.NaturalTransformation.Base.html#1654" class="Bound">x</a><a id="1683" class="Symbol">)</a>

    <a id="1690" class="Keyword">open</a> <a id="1695" href="Cubical.Categories.NaturalTransformation.Base.html#341" class="Module">isIsoC</a>

    <a id="1707" class="Comment">-- the three other commuting squares</a>
    <a id="1748" href="Cubical.Categories.NaturalTransformation.Base.html#1748" class="Function">sqRL</a> <a id="1753" class="Symbol">:</a> <a id="1755" class="Symbol">∀</a> <a id="1757" class="Symbol">{</a><a id="1758" href="Cubical.Categories.NaturalTransformation.Base.html#1758" class="Bound">x</a> <a id="1760" href="Cubical.Categories.NaturalTransformation.Base.html#1760" class="Bound">y</a> <a id="1762" class="Symbol">:</a> <a id="1764" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1766" class="Symbol">.</a><a id="1767" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">{</a><a id="1772" href="Cubical.Categories.NaturalTransformation.Base.html#1772" class="Bound">f</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1778" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1780" href="Cubical.Categories.NaturalTransformation.Base.html#1758" class="Bound">x</a> <a id="1782" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1784" href="Cubical.Categories.NaturalTransformation.Base.html#1760" class="Bound">y</a> <a id="1786" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1787" class="Symbol">}</a>
         <a id="1798" class="Symbol">→</a> <a id="1800" href="Cubical.Categories.NaturalTransformation.Base.html#1497" class="Bound">F</a> <a id="1802" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1804" href="Cubical.Categories.NaturalTransformation.Base.html#1772" class="Bound">f</a> <a id="1806" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1808" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Function">N-ob</a> <a id="1816" href="Cubical.Categories.NaturalTransformation.Base.html#1758" class="Bound">x</a><a id="1817" class="Symbol">)</a> <a id="1819" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="1822" href="Cubical.Categories.NaturalTransformation.Base.html#1499" class="Bound">G</a> <a id="1824" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1826" href="Cubical.Categories.NaturalTransformation.Base.html#1772" class="Bound">f</a> <a id="1828" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1830" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1839" href="Cubical.Categories.NaturalTransformation.Base.html#1760" class="Bound">y</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">.</a><a id="1843" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
    <a id="1851" href="Cubical.Categories.NaturalTransformation.Base.html#1748" class="Function">sqRL</a> <a id="1856" class="Symbol">{</a><a id="1857" href="Cubical.Categories.NaturalTransformation.Base.html#1857" class="Bound">x</a><a id="1858" class="Symbol">}</a> <a id="1860" class="Symbol">{</a><a id="1861" href="Cubical.Categories.NaturalTransformation.Base.html#1861" class="Bound">y</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Cubical.Categories.NaturalTransformation.Base.html#1865" class="Bound">f</a><a id="1866" class="Symbol">}</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Cubical.Categories.Morphism.html#2718" class="Function">invMoveR</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1899" href="Cubical.Categories.NaturalTransformation.Base.html#1861" class="Bound">y</a><a id="1900" class="Symbol">))</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Function">N-hom</a> <a id="1910" href="Cubical.Categories.NaturalTransformation.Base.html#1865" class="Bound">f</a><a id="1911" class="Symbol">)</a>

    <a id="1918" href="Cubical.Categories.NaturalTransformation.Base.html#1918" class="Function">sqLL</a> <a id="1923" class="Symbol">:</a> <a id="1925" class="Symbol">∀</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Cubical.Categories.NaturalTransformation.Base.html#1928" class="Bound">x</a> <a id="1930" href="Cubical.Categories.NaturalTransformation.Base.html#1930" class="Bound">y</a> <a id="1932" class="Symbol">:</a> <a id="1934" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1936" class="Symbol">.</a><a id="1937" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1939" class="Symbol">}</a> <a id="1941" class="Symbol">{</a><a id="1942" href="Cubical.Categories.NaturalTransformation.Base.html#1942" class="Bound">f</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="1948" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1950" href="Cubical.Categories.NaturalTransformation.Base.html#1928" class="Bound">x</a> <a id="1952" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1954" href="Cubical.Categories.NaturalTransformation.Base.html#1930" class="Bound">y</a> <a id="1956" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1957" class="Symbol">}</a>
         <a id="1968" class="Symbol">→</a> <a id="1970" href="Cubical.Categories.NaturalTransformation.Base.html#1499" class="Bound">G</a> <a id="1972" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1974" href="Cubical.Categories.NaturalTransformation.Base.html#1942" class="Bound">f</a> <a id="1976" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1978" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1987" href="Cubical.Categories.NaturalTransformation.Base.html#1930" class="Bound">y</a><a id="1988" class="Symbol">)</a> <a id="1990" class="Symbol">.</a><a id="1991" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="2003" href="Cubical.Categories.NaturalTransformation.Base.html#1928" class="Bound">x</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">.</a><a id="2007" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2011" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="2014" href="Cubical.Categories.NaturalTransformation.Base.html#1497" class="Bound">F</a> <a id="2016" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2018" href="Cubical.Categories.NaturalTransformation.Base.html#1942" class="Bound">f</a> <a id="2020" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
    <a id="2026" href="Cubical.Categories.NaturalTransformation.Base.html#1918" class="Function">sqLL</a> <a id="2031" class="Symbol">{</a><a id="2032" href="Cubical.Categories.NaturalTransformation.Base.html#2032" class="Bound">x</a><a id="2033" class="Symbol">}</a> <a id="2035" class="Symbol">{</a><a id="2036" href="Cubical.Categories.NaturalTransformation.Base.html#2036" class="Bound">y</a><a id="2037" class="Symbol">}</a> <a id="2039" class="Symbol">{</a><a id="2040" href="Cubical.Categories.NaturalTransformation.Base.html#2040" class="Bound">f</a><a id="2041" class="Symbol">}</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Cubical.Categories.Morphism.html#3109" class="Function">invMoveL</a> <a id="2054" class="Symbol">(</a><a id="2055" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="2074" href="Cubical.Categories.NaturalTransformation.Base.html#2032" class="Bound">x</a><a id="2075" class="Symbol">))</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2083" href="Cubical.Categories.NaturalTransformation.Base.html#2110" class="Function">sqRL&#39;</a><a id="2088" class="Symbol">)</a>
      <a id="2096" class="Keyword">where</a>
        <a id="2110" href="Cubical.Categories.NaturalTransformation.Base.html#2110" class="Function">sqRL&#39;</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Cubical.Categories.NaturalTransformation.Base.html#1497" class="Bound">F</a> <a id="2120" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2122" href="Cubical.Categories.NaturalTransformation.Base.html#2040" class="Bound">f</a> <a id="2124" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2126" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Function">N-ob</a> <a id="2134" href="Cubical.Categories.NaturalTransformation.Base.html#2032" class="Bound">x</a><a id="2135" class="Symbol">)</a> <a id="2137" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="2140" class="Symbol">(</a> <a id="2142" href="Cubical.Categories.NaturalTransformation.Base.html#1499" class="Bound">G</a> <a id="2144" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2146" href="Cubical.Categories.NaturalTransformation.Base.html#2040" class="Bound">f</a> <a id="2148" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2150" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="2159" href="Cubical.Categories.NaturalTransformation.Base.html#2036" class="Bound">y</a><a id="2160" class="Symbol">)</a> <a id="2162" class="Symbol">.</a><a id="2163" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2167" class="Symbol">)</a>
        <a id="2177" href="Cubical.Categories.NaturalTransformation.Base.html#2110" class="Function">sqRL&#39;</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Cubical.Categories.NaturalTransformation.Base.html#1748" class="Function">sqRL</a> <a id="2190" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="2195" class="Symbol">.</a><a id="2196" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="2203" class="Symbol">_</a> <a id="2205" class="Symbol">_</a> <a id="2207" class="Symbol">_)</a>

    <a id="2215" href="Cubical.Categories.NaturalTransformation.Base.html#2215" class="Function">sqLR</a> <a id="2220" class="Symbol">:</a> <a id="2222" class="Symbol">∀</a> <a id="2224" class="Symbol">{</a><a id="2225" href="Cubical.Categories.NaturalTransformation.Base.html#2225" class="Bound">x</a> <a id="2227" href="Cubical.Categories.NaturalTransformation.Base.html#2227" class="Bound">y</a> <a id="2229" class="Symbol">:</a> <a id="2231" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2233" class="Symbol">.</a><a id="2234" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2236" class="Symbol">}</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Cubical.Categories.NaturalTransformation.Base.html#2239" class="Bound">f</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2245" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2247" href="Cubical.Categories.NaturalTransformation.Base.html#2225" class="Bound">x</a> <a id="2249" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2251" href="Cubical.Categories.NaturalTransformation.Base.html#2227" class="Bound">y</a> <a id="2253" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2254" class="Symbol">}</a>
         <a id="2265" class="Symbol">→</a> <a id="2267" href="Cubical.Categories.NaturalTransformation.Base.html#1499" class="Bound">G</a> <a id="2269" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2271" href="Cubical.Categories.NaturalTransformation.Base.html#2239" class="Bound">f</a> <a id="2273" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2275" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="2283" href="Cubical.Categories.NaturalTransformation.Base.html#2225" class="Bound">x</a><a id="2284" class="Symbol">)</a> <a id="2286" class="Symbol">.</a><a id="2287" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="2291" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="2294" href="Cubical.Categories.NaturalTransformation.Base.html#1497" class="Bound">F</a> <a id="2296" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2298" href="Cubical.Categories.NaturalTransformation.Base.html#2239" class="Bound">f</a> <a id="2300" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2302" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Function">N-ob</a> <a id="2311" href="Cubical.Categories.NaturalTransformation.Base.html#2227" class="Bound">y</a><a id="2312" class="Symbol">)</a>
    <a id="2318" href="Cubical.Categories.NaturalTransformation.Base.html#2215" class="Function">sqLR</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Cubical.Categories.NaturalTransformation.Base.html#2324" class="Bound">x</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Cubical.Categories.NaturalTransformation.Base.html#2328" class="Bound">y</a><a id="2329" class="Symbol">}</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Cubical.Categories.NaturalTransformation.Base.html#2332" class="Bound">f</a><a id="2333" class="Symbol">}</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Cubical.Categories.Morphism.html#2718" class="Function">invMoveR</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Cubical.Categories.Morphism.html#2539" class="Function">symAreInv</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Categories.Morphism.html#4383" class="Function">isIso→areInv</a> <a id="2371" class="Symbol">(</a><a id="2372" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="2377" href="Cubical.Categories.NaturalTransformation.Base.html#2328" class="Bound">y</a><a id="2378" class="Symbol">)))</a> <a id="2382" href="Cubical.Categories.NaturalTransformation.Base.html#1918" class="Function">sqLL</a>

  <a id="2390" class="Keyword">open</a> <a id="2395" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>
  <a id="2406" class="Keyword">open</a> <a id="2411" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Module">NatIso</a>

  <a id="2421" class="Keyword">infix</a> <a id="2427" class="Number">10</a> <a id="2430" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">_⇒_</a>
  <a id="2436" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">_⇒_</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2450" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2452" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2464" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2466" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2489" href="Cubical.Categories.NaturalTransformation.Base.html#655" class="Bound">ℓC</a> <a id="2492" href="Cubical.Categories.NaturalTransformation.Base.html#658" class="Bound">ℓC&#39;</a><a id="2495" class="Symbol">)</a> <a id="2497" href="Cubical.Categories.NaturalTransformation.Base.html#680" class="Bound">ℓD&#39;</a><a id="2500" class="Symbol">)</a>
  <a id="2504" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">_⇒_</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a>

  <a id="2522" class="Keyword">infix</a> <a id="2528" class="Number">9</a> <a id="2530" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">_≅ᶜ_</a>
  <a id="2537" class="Comment">-- c superscript to indicate that this is in the context of categories</a>
  <a id="2610" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">_≅ᶜ_</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2625" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2627" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2639" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2641" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2664" href="Cubical.Categories.NaturalTransformation.Base.html#655" class="Bound">ℓC</a> <a id="2667" href="Cubical.Categories.NaturalTransformation.Base.html#658" class="Bound">ℓC&#39;</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2679" href="Cubical.Categories.NaturalTransformation.Base.html#677" class="Bound">ℓD</a> <a id="2682" href="Cubical.Categories.NaturalTransformation.Base.html#680" class="Bound">ℓD&#39;</a><a id="2685" class="Symbol">))</a>
  <a id="2690" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">_≅ᶜ_</a> <a id="2695" class="Symbol">=</a> <a id="2697" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a>

  <a id="2707" class="Comment">-- component of a natural transformation</a>
  <a id="2750" class="Keyword">infix</a> <a id="2756" class="Number">30</a> <a id="2759" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">_⟦_⟧</a>
  <a id="2766" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">_⟦_⟧</a> <a id="2771" class="Symbol">:</a> <a id="2773" class="Symbol">∀</a> <a id="2775" class="Symbol">{</a><a id="2776" href="Cubical.Categories.NaturalTransformation.Base.html#2776" class="Bound">F</a> <a id="2778" href="Cubical.Categories.NaturalTransformation.Base.html#2778" class="Bound">G</a> <a id="2780" class="Symbol">:</a> <a id="2782" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2790" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2792" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="2793" class="Symbol">}</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Cubical.Categories.NaturalTransformation.Base.html#2776" class="Bound">F</a> <a id="2799" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="2801" href="Cubical.Categories.NaturalTransformation.Base.html#2778" class="Bound">G</a> <a id="2803" class="Symbol">→</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Cubical.Categories.NaturalTransformation.Base.html#2806" class="Bound">x</a> <a id="2808" class="Symbol">:</a> <a id="2810" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2812" class="Symbol">.</a><a id="2813" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2815" class="Symbol">)</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="2821" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2823" href="Cubical.Categories.NaturalTransformation.Base.html#2776" class="Bound">F</a> <a id="2825" class="Symbol">.</a><a id="2826" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2831" href="Cubical.Categories.NaturalTransformation.Base.html#2806" class="Bound">x</a> <a id="2833" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2835" href="Cubical.Categories.NaturalTransformation.Base.html#2778" class="Bound">G</a> <a id="2837" class="Symbol">.</a><a id="2838" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2843" href="Cubical.Categories.NaturalTransformation.Base.html#2806" class="Bound">x</a> <a id="2845" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
  <a id="2849" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">_⟦_⟧</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a>

  <a id="2864" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="2872" class="Symbol">:</a> <a id="2874" class="Symbol">(</a><a id="2875" href="Cubical.Categories.NaturalTransformation.Base.html#2875" class="Bound">F</a> <a id="2877" class="Symbol">:</a> <a id="2879" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2887" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="2889" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="2903" href="Cubical.Categories.NaturalTransformation.Base.html#2875" class="Bound">F</a> <a id="2905" href="Cubical.Categories.NaturalTransformation.Base.html#2875" class="Bound">F</a>
  <a id="2909" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="2917" href="Cubical.Categories.NaturalTransformation.Base.html#2917" class="Bound">F</a> <a id="2919" class="Symbol">.</a><a id="2920" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2925" href="Cubical.Categories.NaturalTransformation.Base.html#2925" class="Bound">x</a>  <a id="2928" class="Symbol">=</a> <a id="2930" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="2932" class="Symbol">.</a><a id="2933" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>
  <a id="2938" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="2946" href="Cubical.Categories.NaturalTransformation.Base.html#2946" class="Bound">F</a> <a id="2948" class="Symbol">.</a><a id="2949" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="2955" href="Cubical.Categories.NaturalTransformation.Base.html#2955" class="Bound">f</a> <a id="2957" class="Symbol">=</a>
      <a id="2965" class="Symbol">(</a><a id="2966" href="Cubical.Categories.NaturalTransformation.Base.html#2946" class="Bound">F</a> <a id="2968" class="Symbol">.</a><a id="2969" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2975" href="Cubical.Categories.NaturalTransformation.Base.html#2955" class="Bound">f</a><a id="2976" class="Symbol">)</a> <a id="2978" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="2990" href="Cubical.Categories.NaturalTransformation.Base.html#2946" class="Bound">F</a> <a id="2992" class="Symbol">.</a><a id="2993" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2998" class="Symbol">_)</a>
    <a id="3005" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3008" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="3010" class="Symbol">.</a><a id="3011" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="3016" class="Symbol">_</a> <a id="3018" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3026" href="Cubical.Categories.NaturalTransformation.Base.html#2946" class="Bound">F</a> <a id="3028" class="Symbol">.</a><a id="3029" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3035" href="Cubical.Categories.NaturalTransformation.Base.html#2955" class="Bound">f</a>
    <a id="3041" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3044" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="3051" class="Symbol">.</a><a id="3052" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="3057" class="Symbol">_)</a> <a id="3060" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="3071" class="Symbol">.</a><a id="3072" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a><a id="3074" class="Symbol">)</a> <a id="3076" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Categories.NaturalTransformation.Base.html#2946" class="Bound">F</a> <a id="3082" class="Symbol">.</a><a id="3083" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3089" href="Cubical.Categories.NaturalTransformation.Base.html#2955" class="Bound">f</a><a id="3090" class="Symbol">)</a>
    <a id="3096" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="3101" href="Cubical.Categories.NaturalTransformation.Base.html#3101" class="Function Operator">1[_]</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Cubical.Categories.NaturalTransformation.Base.html#3109" class="Bound">F</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3121" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="3123" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">→</a> <a id="3128" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="3137" href="Cubical.Categories.NaturalTransformation.Base.html#3109" class="Bound">F</a> <a id="3139" href="Cubical.Categories.NaturalTransformation.Base.html#3109" class="Bound">F</a>
  <a id="3143" href="Cubical.Categories.NaturalTransformation.Base.html#3101" class="Function Operator">1[_]</a> <a id="3148" class="Symbol">=</a> <a id="3150" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a>

  <a id="3161" href="Cubical.Categories.NaturalTransformation.Base.html#3161" class="Function">idNatIso</a> <a id="3170" class="Symbol">:</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Categories.NaturalTransformation.Base.html#3173" class="Bound">F</a> <a id="3175" class="Symbol">:</a> <a id="3177" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3185" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="3187" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="3199" href="Cubical.Categories.NaturalTransformation.Base.html#3173" class="Bound">F</a> <a id="3201" href="Cubical.Categories.NaturalTransformation.Base.html#3173" class="Bound">F</a>
  <a id="3205" href="Cubical.Categories.NaturalTransformation.Base.html#3161" class="Function">idNatIso</a> <a id="3214" href="Cubical.Categories.NaturalTransformation.Base.html#3214" class="Bound">F</a> <a id="3216" class="Symbol">.</a><a id="3217" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="3233" href="Cubical.Categories.NaturalTransformation.Base.html#3214" class="Bound">F</a>
  <a id="3237" href="Cubical.Categories.NaturalTransformation.Base.html#3161" class="Function">idNatIso</a> <a id="3246" href="Cubical.Categories.NaturalTransformation.Base.html#3246" class="Bound">F</a> <a id="3248" class="Symbol">.</a><a id="3249" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="3254" class="Symbol">_</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Cubical.Categories.Category.Base.html#3053" class="Function">idCatIso</a> <a id="3267" class="Symbol">.</a><a id="3268" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>


  <a id="3276" class="Comment">-- Natural isomorphism induced by path of functors</a>

  <a id="3330" href="Cubical.Categories.NaturalTransformation.Base.html#3330" class="Function">pathToNatTrans</a> <a id="3345" class="Symbol">:</a> <a id="3347" class="Symbol">{</a><a id="3348" href="Cubical.Categories.NaturalTransformation.Base.html#3348" class="Bound">F</a> <a id="3350" href="Cubical.Categories.NaturalTransformation.Base.html#3350" class="Bound">G</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3362" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="3364" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3365" class="Symbol">}</a> <a id="3367" class="Symbol">→</a> <a id="3369" href="Cubical.Categories.NaturalTransformation.Base.html#3348" class="Bound">F</a> <a id="3371" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3373" href="Cubical.Categories.NaturalTransformation.Base.html#3350" class="Bound">G</a> <a id="3375" class="Symbol">→</a> <a id="3377" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="3386" href="Cubical.Categories.NaturalTransformation.Base.html#3348" class="Bound">F</a> <a id="3388" href="Cubical.Categories.NaturalTransformation.Base.html#3350" class="Bound">G</a>
  <a id="3392" href="Cubical.Categories.NaturalTransformation.Base.html#3330" class="Function">pathToNatTrans</a> <a id="3407" href="Cubical.Categories.NaturalTransformation.Base.html#3407" class="Bound">p</a> <a id="3409" class="Symbol">.</a><a id="3410" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3415" href="Cubical.Categories.NaturalTransformation.Base.html#3415" class="Bound">x</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3429" class="Symbol">{</a><a id="3430" class="Argument">C</a> <a id="3432" class="Symbol">=</a> <a id="3434" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3435" class="Symbol">}</a> <a id="3437" class="Symbol">(λ</a> <a id="3440" href="Cubical.Categories.NaturalTransformation.Base.html#3440" class="Bound">i</a> <a id="3442" class="Symbol">→</a> <a id="3444" href="Cubical.Categories.NaturalTransformation.Base.html#3407" class="Bound">p</a> <a id="3446" href="Cubical.Categories.NaturalTransformation.Base.html#3440" class="Bound">i</a> <a id="3448" class="Symbol">.</a><a id="3449" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="3454" href="Cubical.Categories.NaturalTransformation.Base.html#3415" class="Bound">x</a><a id="3455" class="Symbol">)</a> <a id="3457" class="Symbol">.</a><a id="3458" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="3464" href="Cubical.Categories.NaturalTransformation.Base.html#3330" class="Function">pathToNatTrans</a> <a id="3479" class="Symbol">{</a><a id="3480" class="Argument">F</a> <a id="3482" class="Symbol">=</a> <a id="3484" href="Cubical.Categories.NaturalTransformation.Base.html#3484" class="Bound">F</a><a id="3485" class="Symbol">}</a> <a id="3487" class="Symbol">{</a><a id="3488" class="Argument">G</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Cubical.Categories.NaturalTransformation.Base.html#3492" class="Bound">G</a><a id="3493" class="Symbol">}</a> <a id="3495" href="Cubical.Categories.NaturalTransformation.Base.html#3495" class="Bound">p</a> <a id="3497" class="Symbol">.</a><a id="3498" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="3504" class="Symbol">{</a><a id="3505" class="Argument">x</a> <a id="3507" class="Symbol">=</a> <a id="3509" href="Cubical.Categories.NaturalTransformation.Base.html#3509" class="Bound">x</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">{</a><a id="3513" class="Argument">y</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Cubical.Categories.NaturalTransformation.Base.html#3517" class="Bound">y</a><a id="3518" class="Symbol">}</a> <a id="3520" href="Cubical.Categories.NaturalTransformation.Base.html#3520" class="Bound">f</a> <a id="3522" class="Symbol">=</a>
    <a id="3528" href="Cubical.Categories.Isomorphism.html#2620" class="Function">pathToIso-Comm</a> <a id="3543" class="Symbol">{</a><a id="3544" class="Argument">C</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3549" class="Symbol">}</a> <a id="3551" class="Symbol">_</a> <a id="3553" class="Symbol">_</a> <a id="3555" class="Symbol">_</a> <a id="3557" class="Symbol">_</a> <a id="3559" class="Symbol">(λ</a> <a id="3562" href="Cubical.Categories.NaturalTransformation.Base.html#3562" class="Bound">i</a> <a id="3564" class="Symbol">→</a> <a id="3566" href="Cubical.Categories.NaturalTransformation.Base.html#3495" class="Bound">p</a> <a id="3568" href="Cubical.Categories.NaturalTransformation.Base.html#3562" class="Bound">i</a> <a id="3570" class="Symbol">.</a><a id="3571" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3577" href="Cubical.Categories.NaturalTransformation.Base.html#3520" class="Bound">f</a><a id="3578" class="Symbol">)</a>

  <a id="3583" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="3596" class="Symbol">:</a> <a id="3598" class="Symbol">{</a><a id="3599" href="Cubical.Categories.NaturalTransformation.Base.html#3599" class="Bound">F</a> <a id="3601" href="Cubical.Categories.NaturalTransformation.Base.html#3601" class="Bound">G</a> <a id="3603" class="Symbol">:</a> <a id="3605" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3613" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="3615" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3616" class="Symbol">}</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="Cubical.Categories.NaturalTransformation.Base.html#3599" class="Bound">F</a> <a id="3622" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3624" href="Cubical.Categories.NaturalTransformation.Base.html#3601" class="Bound">G</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="3635" href="Cubical.Categories.NaturalTransformation.Base.html#3599" class="Bound">F</a> <a id="3637" href="Cubical.Categories.NaturalTransformation.Base.html#3601" class="Bound">G</a>
  <a id="3641" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="3654" href="Cubical.Categories.NaturalTransformation.Base.html#3654" class="Bound">p</a> <a id="3656" class="Symbol">.</a><a id="3657" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="3663" class="Symbol">=</a> <a id="3665" href="Cubical.Categories.NaturalTransformation.Base.html#3330" class="Function">pathToNatTrans</a> <a id="3680" href="Cubical.Categories.NaturalTransformation.Base.html#3654" class="Bound">p</a>
  <a id="3684" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="3697" href="Cubical.Categories.NaturalTransformation.Base.html#3697" class="Bound">p</a> <a id="3699" class="Symbol">.</a><a id="3700" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="3705" href="Cubical.Categories.NaturalTransformation.Base.html#3705" class="Bound">x</a> <a id="3707" class="Symbol">=</a> <a id="3709" href="Cubical.Categories.Category.Base.html#3349" class="Function">pathToIso</a> <a id="3719" class="Symbol">{</a><a id="3720" class="Argument">C</a> <a id="3722" class="Symbol">=</a> <a id="3724" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3725" class="Symbol">}</a> <a id="3727" class="Symbol">_</a> <a id="3729" class="Symbol">.</a><a id="3730" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>


  <a id="3738" class="Comment">-- vertical sequencing</a>
  <a id="3763" href="Cubical.Categories.NaturalTransformation.Base.html#3763" class="Function">seqTrans</a> <a id="3772" class="Symbol">:</a> <a id="3774" class="Symbol">{</a><a id="3775" href="Cubical.Categories.NaturalTransformation.Base.html#3775" class="Bound">F</a> <a id="3777" href="Cubical.Categories.NaturalTransformation.Base.html#3777" class="Bound">G</a> <a id="3779" href="Cubical.Categories.NaturalTransformation.Base.html#3779" class="Bound">H</a> <a id="3781" class="Symbol">:</a> <a id="3783" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3791" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="3793" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="3794" class="Symbol">}</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Cubical.Categories.NaturalTransformation.Base.html#3797" class="Bound">α</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="3810" href="Cubical.Categories.NaturalTransformation.Base.html#3775" class="Bound">F</a> <a id="3812" href="Cubical.Categories.NaturalTransformation.Base.html#3777" class="Bound">G</a><a id="3813" class="Symbol">)</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.Categories.NaturalTransformation.Base.html#3816" class="Bound">β</a> <a id="3818" class="Symbol">:</a> <a id="3820" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="3829" href="Cubical.Categories.NaturalTransformation.Base.html#3777" class="Bound">G</a> <a id="3831" href="Cubical.Categories.NaturalTransformation.Base.html#3779" class="Bound">H</a><a id="3832" class="Symbol">)</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="3845" href="Cubical.Categories.NaturalTransformation.Base.html#3775" class="Bound">F</a> <a id="3847" href="Cubical.Categories.NaturalTransformation.Base.html#3779" class="Bound">H</a>
  <a id="3851" href="Cubical.Categories.NaturalTransformation.Base.html#3763" class="Function">seqTrans</a> <a id="3860" href="Cubical.Categories.NaturalTransformation.Base.html#3860" class="Bound">α</a> <a id="3862" href="Cubical.Categories.NaturalTransformation.Base.html#3862" class="Bound">β</a> <a id="3864" class="Symbol">.</a><a id="3865" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3870" href="Cubical.Categories.NaturalTransformation.Base.html#3870" class="Bound">x</a> <a id="3872" class="Symbol">=</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.Categories.NaturalTransformation.Base.html#3860" class="Bound">α</a> <a id="3877" class="Symbol">.</a><a id="3878" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3883" href="Cubical.Categories.NaturalTransformation.Base.html#3870" class="Bound">x</a><a id="3884" class="Symbol">)</a> <a id="3886" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Categories.NaturalTransformation.Base.html#3862" class="Bound">β</a> <a id="3892" class="Symbol">.</a><a id="3893" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3898" href="Cubical.Categories.NaturalTransformation.Base.html#3870" class="Bound">x</a><a id="3899" class="Symbol">)</a>
  <a id="3903" href="Cubical.Categories.NaturalTransformation.Base.html#3763" class="Function">seqTrans</a> <a id="3912" class="Symbol">{</a><a id="3913" href="Cubical.Categories.NaturalTransformation.Base.html#3913" class="Bound">F</a><a id="3914" class="Symbol">}</a> <a id="3916" class="Symbol">{</a><a id="3917" href="Cubical.Categories.NaturalTransformation.Base.html#3917" class="Bound">G</a><a id="3918" class="Symbol">}</a> <a id="3920" class="Symbol">{</a><a id="3921" href="Cubical.Categories.NaturalTransformation.Base.html#3921" class="Bound">H</a><a id="3922" class="Symbol">}</a> <a id="3924" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="3926" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="3928" class="Symbol">.</a><a id="3929" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="3935" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a> <a id="3937" class="Symbol">=</a>
    <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Categories.NaturalTransformation.Base.html#3913" class="Bound">F</a> <a id="3946" class="Symbol">.</a><a id="3947" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3953" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a><a id="3954" class="Symbol">)</a> <a id="3956" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="3959" class="Symbol">((</a><a id="3961" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="3963" class="Symbol">.</a><a id="3964" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3969" class="Symbol">_)</a> <a id="3972" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="3978" class="Symbol">.</a><a id="3979" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3984" class="Symbol">_))</a>
      <a id="3994" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3997" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="4004" class="Symbol">.</a><a id="4005" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4012" class="Symbol">_</a> <a id="4014" class="Symbol">_</a> <a id="4016" class="Symbol">_)</a> <a id="4019" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4025" class="Symbol">((</a><a id="4027" href="Cubical.Categories.NaturalTransformation.Base.html#3913" class="Bound">F</a> <a id="4029" class="Symbol">.</a><a id="4030" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4036" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a><a id="4037" class="Symbol">)</a> <a id="4039" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="4045" class="Symbol">.</a><a id="4046" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4051" class="Symbol">_))</a> <a id="4055" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="4061" class="Symbol">.</a><a id="4062" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4067" class="Symbol">_)</a>
      <a id="4076" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="4079" href="Cubical.Categories.NaturalTransformation.Base.html#4079" class="Bound">i</a> <a id="4081" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="4087" class="Symbol">.</a><a id="4088" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="4094" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a> <a id="4096" href="Cubical.Categories.NaturalTransformation.Base.html#4079" class="Bound">i</a><a id="4097" class="Symbol">)</a> <a id="4099" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4102" class="Symbol">(</a><a id="4103" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="4105" class="Symbol">.</a><a id="4106" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4111" class="Symbol">_)</a> <a id="4114" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
    <a id="4120" class="Symbol">((</a><a id="4122" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="4124" class="Symbol">.</a><a id="4125" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4130" class="Symbol">_)</a> <a id="4133" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Cubical.Categories.NaturalTransformation.Base.html#3917" class="Bound">G</a> <a id="4139" class="Symbol">.</a><a id="4140" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4146" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a><a id="4147" class="Symbol">))</a> <a id="4150" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="4156" class="Symbol">.</a><a id="4157" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4162" class="Symbol">_)</a>
      <a id="4171" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4174" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="4176" class="Symbol">.</a><a id="4177" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4184" class="Symbol">_</a> <a id="4186" class="Symbol">_</a> <a id="4188" class="Symbol">_</a> <a id="4190" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="4199" class="Symbol">.</a><a id="4200" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4205" class="Symbol">_)</a> <a id="4208" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4211" class="Symbol">((</a><a id="4213" href="Cubical.Categories.NaturalTransformation.Base.html#3917" class="Bound">G</a> <a id="4215" class="Symbol">.</a><a id="4216" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4222" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a><a id="4223" class="Symbol">)</a> <a id="4225" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="4231" class="Symbol">.</a><a id="4232" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4237" class="Symbol">_))</a>
      <a id="4247" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="4250" href="Cubical.Categories.NaturalTransformation.Base.html#4250" class="Bound">i</a> <a id="4252" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="4258" class="Symbol">.</a><a id="4259" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4264" class="Symbol">_)</a> <a id="4267" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4270" class="Symbol">(</a><a id="4271" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="4273" class="Symbol">.</a><a id="4274" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="4280" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a> <a id="4282" href="Cubical.Categories.NaturalTransformation.Base.html#4250" class="Bound">i</a><a id="4283" class="Symbol">)</a> <a id="4285" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
    <a id="4291" class="Symbol">(</a><a id="4292" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="4294" class="Symbol">.</a><a id="4295" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4300" class="Symbol">_)</a> <a id="4303" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4306" class="Symbol">((</a><a id="4308" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="4310" class="Symbol">.</a><a id="4311" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4316" class="Symbol">_)</a> <a id="4319" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Categories.NaturalTransformation.Base.html#3921" class="Bound">H</a> <a id="4325" class="Symbol">.</a><a id="4326" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4332" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a><a id="4333" class="Symbol">))</a>
      <a id="4342" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4345" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="4352" class="Symbol">.</a><a id="4353" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4360" class="Symbol">_</a> <a id="4362" class="Symbol">_</a> <a id="4364" class="Symbol">_)</a> <a id="4367" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4373" class="Symbol">((</a><a id="4375" href="Cubical.Categories.NaturalTransformation.Base.html#3924" class="Bound">α</a> <a id="4377" class="Symbol">.</a><a id="4378" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4383" class="Symbol">_)</a> <a id="4386" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Categories.NaturalTransformation.Base.html#3926" class="Bound">β</a> <a id="4392" class="Symbol">.</a><a id="4393" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4398" class="Symbol">_))</a> <a id="4402" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Cubical.Categories.NaturalTransformation.Base.html#3921" class="Bound">H</a> <a id="4408" class="Symbol">.</a><a id="4409" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4415" href="Cubical.Categories.NaturalTransformation.Base.html#3935" class="Bound">f</a><a id="4416" class="Symbol">)</a>
      <a id="4424" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="4429" href="Cubical.Categories.NaturalTransformation.Base.html#4429" class="Function">compTrans</a> <a id="4439" class="Symbol">:</a> <a id="4441" class="Symbol">{</a><a id="4442" href="Cubical.Categories.NaturalTransformation.Base.html#4442" class="Bound">F</a> <a id="4444" href="Cubical.Categories.NaturalTransformation.Base.html#4444" class="Bound">G</a> <a id="4446" href="Cubical.Categories.NaturalTransformation.Base.html#4446" class="Bound">H</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4458" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="4460" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="4461" class="Symbol">}</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Cubical.Categories.NaturalTransformation.Base.html#4464" class="Bound">β</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4477" href="Cubical.Categories.NaturalTransformation.Base.html#4444" class="Bound">G</a> <a id="4479" href="Cubical.Categories.NaturalTransformation.Base.html#4446" class="Bound">H</a><a id="4480" class="Symbol">)</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Cubical.Categories.NaturalTransformation.Base.html#4483" class="Bound">α</a> <a id="4485" class="Symbol">:</a> <a id="4487" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4496" href="Cubical.Categories.NaturalTransformation.Base.html#4442" class="Bound">F</a> <a id="4498" href="Cubical.Categories.NaturalTransformation.Base.html#4444" class="Bound">G</a><a id="4499" class="Symbol">)</a> <a id="4501" class="Symbol">→</a> <a id="4503" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4512" href="Cubical.Categories.NaturalTransformation.Base.html#4442" class="Bound">F</a> <a id="4514" href="Cubical.Categories.NaturalTransformation.Base.html#4446" class="Bound">H</a>
  <a id="4518" href="Cubical.Categories.NaturalTransformation.Base.html#4429" class="Function">compTrans</a> <a id="4528" href="Cubical.Categories.NaturalTransformation.Base.html#4528" class="Bound">β</a> <a id="4530" href="Cubical.Categories.NaturalTransformation.Base.html#4530" class="Bound">α</a> <a id="4532" class="Symbol">=</a> <a id="4534" href="Cubical.Categories.NaturalTransformation.Base.html#3763" class="Function">seqTrans</a> <a id="4543" href="Cubical.Categories.NaturalTransformation.Base.html#4530" class="Bound">α</a> <a id="4545" href="Cubical.Categories.NaturalTransformation.Base.html#4528" class="Bound">β</a>

  <a id="4550" class="Keyword">infixl</a> <a id="4557" class="Number">8</a> <a id="4559" href="Cubical.Categories.NaturalTransformation.Base.html#4566" class="Function Operator">_●ᵛ_</a>
  <a id="4566" href="Cubical.Categories.NaturalTransformation.Base.html#4566" class="Function Operator">_●ᵛ_</a> <a id="4571" class="Symbol">:</a> <a id="4573" class="Symbol">{</a><a id="4574" href="Cubical.Categories.NaturalTransformation.Base.html#4574" class="Bound">F</a> <a id="4576" href="Cubical.Categories.NaturalTransformation.Base.html#4576" class="Bound">G</a> <a id="4578" href="Cubical.Categories.NaturalTransformation.Base.html#4578" class="Bound">H</a> <a id="4580" class="Symbol">:</a> <a id="4582" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4590" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="4592" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="4593" class="Symbol">}</a> <a id="4595" class="Symbol">→</a> <a id="4597" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4606" href="Cubical.Categories.NaturalTransformation.Base.html#4574" class="Bound">F</a> <a id="4608" href="Cubical.Categories.NaturalTransformation.Base.html#4576" class="Bound">G</a> <a id="4610" class="Symbol">→</a> <a id="4612" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4621" href="Cubical.Categories.NaturalTransformation.Base.html#4576" class="Bound">G</a> <a id="4623" href="Cubical.Categories.NaturalTransformation.Base.html#4578" class="Bound">H</a> <a id="4625" class="Symbol">→</a> <a id="4627" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4636" href="Cubical.Categories.NaturalTransformation.Base.html#4574" class="Bound">F</a> <a id="4638" href="Cubical.Categories.NaturalTransformation.Base.html#4578" class="Bound">H</a>
  <a id="4642" href="Cubical.Categories.NaturalTransformation.Base.html#4566" class="Function Operator">_●ᵛ_</a> <a id="4647" class="Symbol">=</a> <a id="4649" href="Cubical.Categories.NaturalTransformation.Base.html#3763" class="Function">seqTrans</a>


  <a id="4662" class="Comment">-- vertically sequence natural transformations whose</a>
  <a id="4717" class="Comment">-- common functor is not definitional equal</a>
  <a id="4763" href="Cubical.Categories.NaturalTransformation.Base.html#4763" class="Function">seqTransP</a> <a id="4773" class="Symbol">:</a> <a id="4775" class="Symbol">{</a><a id="4776" href="Cubical.Categories.NaturalTransformation.Base.html#4776" class="Bound">F</a> <a id="4778" href="Cubical.Categories.NaturalTransformation.Base.html#4778" class="Bound">G</a> <a id="4780" href="Cubical.Categories.NaturalTransformation.Base.html#4780" class="Bound">G&#39;</a> <a id="4783" href="Cubical.Categories.NaturalTransformation.Base.html#4783" class="Bound">H</a> <a id="4785" class="Symbol">:</a> <a id="4787" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4795" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="4797" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="4798" class="Symbol">}</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Cubical.Categories.NaturalTransformation.Base.html#4801" class="Bound">p</a> <a id="4803" class="Symbol">:</a> <a id="4805" href="Cubical.Categories.NaturalTransformation.Base.html#4778" class="Bound">G</a> <a id="4807" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4809" href="Cubical.Categories.NaturalTransformation.Base.html#4780" class="Bound">G&#39;</a><a id="4811" class="Symbol">)</a>
            <a id="4825" class="Symbol">→</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Cubical.Categories.NaturalTransformation.Base.html#4828" class="Bound">α</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4841" href="Cubical.Categories.NaturalTransformation.Base.html#4776" class="Bound">F</a> <a id="4843" href="Cubical.Categories.NaturalTransformation.Base.html#4778" class="Bound">G</a><a id="4844" class="Symbol">)</a> <a id="4846" class="Symbol">(</a><a id="4847" href="Cubical.Categories.NaturalTransformation.Base.html#4847" class="Bound">β</a> <a id="4849" class="Symbol">:</a> <a id="4851" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4860" href="Cubical.Categories.NaturalTransformation.Base.html#4780" class="Bound">G&#39;</a> <a id="4863" href="Cubical.Categories.NaturalTransformation.Base.html#4783" class="Bound">H</a><a id="4864" class="Symbol">)</a>
            <a id="4878" class="Symbol">→</a> <a id="4880" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="4889" href="Cubical.Categories.NaturalTransformation.Base.html#4776" class="Bound">F</a> <a id="4891" href="Cubical.Categories.NaturalTransformation.Base.html#4783" class="Bound">H</a>
  <a id="4895" href="Cubical.Categories.NaturalTransformation.Base.html#4763" class="Function">seqTransP</a> <a id="4905" class="Symbol">{</a><a id="4906" href="Cubical.Categories.NaturalTransformation.Base.html#4906" class="Bound">F</a><a id="4907" class="Symbol">}</a> <a id="4909" class="Symbol">{</a><a id="4910" href="Cubical.Categories.NaturalTransformation.Base.html#4910" class="Bound">G</a><a id="4911" class="Symbol">}</a> <a id="4913" class="Symbol">{</a><a id="4914" href="Cubical.Categories.NaturalTransformation.Base.html#4914" class="Bound">G&#39;</a><a id="4916" class="Symbol">}</a> <a id="4918" class="Symbol">{</a><a id="4919" href="Cubical.Categories.NaturalTransformation.Base.html#4919" class="Bound">H</a><a id="4920" class="Symbol">}</a> <a id="4922" href="Cubical.Categories.NaturalTransformation.Base.html#4922" class="Bound">p</a> <a id="4924" href="Cubical.Categories.NaturalTransformation.Base.html#4924" class="Bound">α</a> <a id="4926" href="Cubical.Categories.NaturalTransformation.Base.html#4926" class="Bound">β</a> <a id="4928" class="Symbol">.</a><a id="4929" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="4934" href="Cubical.Categories.NaturalTransformation.Base.html#4934" class="Bound">x</a>
    <a id="4940" class="Comment">-- sequence morphisms with non-judgementally equal (co)domain</a>
    <a id="5006" class="Symbol">=</a> <a id="5008" href="Cubical.Categories.Category.Properties.html#1725" class="Function">seqP</a> <a id="5013" class="Symbol">{</a><a id="5014" class="Argument">C</a> <a id="5016" class="Symbol">=</a> <a id="5018" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="5019" class="Symbol">}</a> <a id="5021" class="Symbol">{</a><a id="5022" class="Argument">p</a> <a id="5024" class="Symbol">=</a> <a id="5026" href="Cubical.Categories.NaturalTransformation.Base.html#5070" class="Function">Gx≡G&#39;x</a><a id="5032" class="Symbol">}</a> <a id="5034" class="Symbol">(</a><a id="5035" href="Cubical.Categories.NaturalTransformation.Base.html#4924" class="Bound">α</a> <a id="5037" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="5039" href="Cubical.Categories.NaturalTransformation.Base.html#4934" class="Bound">x</a> <a id="5041" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="5042" class="Symbol">)</a> <a id="5044" class="Symbol">(</a><a id="5045" href="Cubical.Categories.NaturalTransformation.Base.html#4926" class="Bound">β</a> <a id="5047" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="5049" href="Cubical.Categories.NaturalTransformation.Base.html#4934" class="Bound">x</a> <a id="5051" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="5052" class="Symbol">)</a>
    <a id="5058" class="Keyword">where</a>
      <a id="5070" href="Cubical.Categories.NaturalTransformation.Base.html#5070" class="Function">Gx≡G&#39;x</a> <a id="5077" class="Symbol">:</a> <a id="5079" class="Symbol">∀</a> <a id="5081" class="Symbol">{</a><a id="5082" href="Cubical.Categories.NaturalTransformation.Base.html#5082" class="Bound">x</a><a id="5083" class="Symbol">}</a> <a id="5085" class="Symbol">→</a> <a id="5087" href="Cubical.Categories.NaturalTransformation.Base.html#4910" class="Bound">G</a> <a id="5089" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5091" href="Cubical.Categories.NaturalTransformation.Base.html#5082" class="Bound">x</a> <a id="5093" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5095" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5097" href="Cubical.Categories.NaturalTransformation.Base.html#4914" class="Bound">G&#39;</a> <a id="5100" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5102" href="Cubical.Categories.NaturalTransformation.Base.html#5082" class="Bound">x</a> <a id="5104" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
      <a id="5112" href="Cubical.Categories.NaturalTransformation.Base.html#5070" class="Function">Gx≡G&#39;x</a> <a id="5119" class="Symbol">{</a><a id="5120" href="Cubical.Categories.NaturalTransformation.Base.html#5120" class="Bound">x</a><a id="5121" class="Symbol">}</a> <a id="5123" href="Cubical.Categories.NaturalTransformation.Base.html#5123" class="Bound">i</a> <a id="5125" class="Symbol">=</a> <a id="5127" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Categories.NaturalTransformation.Base.html#4922" class="Bound">p</a> <a id="5135" href="Cubical.Categories.NaturalTransformation.Base.html#5123" class="Bound">i</a><a id="5136" class="Symbol">)</a> <a id="5138" href="Cubical.Categories.NaturalTransformation.Base.html#5120" class="Bound">x</a>
  <a id="5142" href="Cubical.Categories.NaturalTransformation.Base.html#4763" class="Function">seqTransP</a> <a id="5152" class="Symbol">{</a><a id="5153" href="Cubical.Categories.NaturalTransformation.Base.html#5153" class="Bound">F</a><a id="5154" class="Symbol">}</a> <a id="5156" class="Symbol">{</a><a id="5157" href="Cubical.Categories.NaturalTransformation.Base.html#5157" class="Bound">G</a><a id="5158" class="Symbol">}</a> <a id="5160" class="Symbol">{</a><a id="5161" href="Cubical.Categories.NaturalTransformation.Base.html#5161" class="Bound">G&#39;</a><a id="5163" class="Symbol">}</a> <a id="5165" class="Symbol">{</a><a id="5166" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a><a id="5167" class="Symbol">}</a> <a id="5169" href="Cubical.Categories.NaturalTransformation.Base.html#5169" class="Bound">p</a> <a id="5171" href="Cubical.Categories.NaturalTransformation.Base.html#5171" class="Bound">α</a> <a id="5173" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="5175" class="Symbol">.</a><a id="5176" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="5182" class="Symbol">{</a><a id="5183" class="Argument">x</a> <a id="5185" class="Symbol">=</a> <a id="5187" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a><a id="5188" class="Symbol">}</a> <a id="5190" class="Symbol">{</a><a id="5191" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a><a id="5192" class="Symbol">}</a> <a id="5194" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a>
    <a id="5200" class="Comment">-- compose the two commuting squares</a>
    <a id="5241" class="Comment">-- 1. α&#39;s commuting square</a>
    <a id="5272" class="Comment">-- 2. β&#39;s commuting square, but extended to G since β is only G&#39; ≡&gt; H</a>
    <a id="5346" class="Symbol">=</a> <a id="5348" href="Cubical.Categories.Commutativity.html#223" class="Function">compSq</a> <a id="5355" class="Symbol">{</a><a id="5356" class="Argument">C</a> <a id="5358" class="Symbol">=</a> <a id="5360" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="5361" class="Symbol">}</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Cubical.Categories.NaturalTransformation.Base.html#5171" class="Bound">α</a> <a id="5366" class="Symbol">.</a><a id="5367" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="5373" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a><a id="5374" class="Symbol">)</a> <a id="5376" href="Cubical.Categories.NaturalTransformation.Base.html#6586" class="Function">βSq</a>
    <a id="5384" class="Keyword">where</a>
      <a id="5396" class="Comment">-- functor equality implies equality of actions on objects and morphisms</a>
      <a id="5475" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a> <a id="5482" class="Symbol">:</a> <a id="5484" href="Cubical.Categories.NaturalTransformation.Base.html#5157" class="Bound">G</a> <a id="5486" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5488" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a> <a id="5490" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5494" href="Cubical.Categories.NaturalTransformation.Base.html#5161" class="Bound">G&#39;</a> <a id="5497" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5499" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a> <a id="5501" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
      <a id="5509" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a> <a id="5516" href="Cubical.Categories.NaturalTransformation.Base.html#5516" class="Bound">i</a> <a id="5518" class="Symbol">=</a> <a id="5520" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5525" class="Symbol">(</a><a id="5526" href="Cubical.Categories.NaturalTransformation.Base.html#5169" class="Bound">p</a> <a id="5528" href="Cubical.Categories.NaturalTransformation.Base.html#5516" class="Bound">i</a><a id="5529" class="Symbol">)</a> <a id="5531" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a>

      <a id="5540" href="Cubical.Categories.NaturalTransformation.Base.html#5540" class="Function">Gy≡G&#39;y</a> <a id="5547" class="Symbol">:</a> <a id="5549" href="Cubical.Categories.NaturalTransformation.Base.html#5157" class="Bound">G</a> <a id="5551" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5553" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="5555" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5557" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5559" href="Cubical.Categories.NaturalTransformation.Base.html#5161" class="Bound">G&#39;</a> <a id="5562" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5564" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="5566" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a>
      <a id="5574" href="Cubical.Categories.NaturalTransformation.Base.html#5540" class="Function">Gy≡G&#39;y</a> <a id="5581" href="Cubical.Categories.NaturalTransformation.Base.html#5581" class="Bound">i</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="5590" class="Symbol">(</a><a id="5591" href="Cubical.Categories.NaturalTransformation.Base.html#5169" class="Bound">p</a> <a id="5593" href="Cubical.Categories.NaturalTransformation.Base.html#5581" class="Bound">i</a><a id="5594" class="Symbol">)</a> <a id="5596" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a>

      <a id="5605" href="Cubical.Categories.NaturalTransformation.Base.html#5605" class="Function">Gf≡G&#39;f</a> <a id="5612" class="Symbol">:</a> <a id="5614" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5620" class="Symbol">(λ</a> <a id="5623" href="Cubical.Categories.NaturalTransformation.Base.html#5623" class="Bound">i</a> <a id="5625" class="Symbol">→</a> <a id="5627" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="5629" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5631" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a> <a id="5638" href="Cubical.Categories.NaturalTransformation.Base.html#5623" class="Bound">i</a> <a id="5640" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5642" href="Cubical.Categories.NaturalTransformation.Base.html#5540" class="Function">Gy≡G&#39;y</a> <a id="5649" href="Cubical.Categories.NaturalTransformation.Base.html#5623" class="Bound">i</a> <a id="5651" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5652" class="Symbol">)</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Cubical.Categories.NaturalTransformation.Base.html#5157" class="Bound">G</a> <a id="5657" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5659" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="5661" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="5662" class="Symbol">)</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Cubical.Categories.NaturalTransformation.Base.html#5161" class="Bound">G&#39;</a> <a id="5668" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5670" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="5672" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="5673" class="Symbol">)</a>
      <a id="5681" href="Cubical.Categories.NaturalTransformation.Base.html#5605" class="Function">Gf≡G&#39;f</a> <a id="5688" href="Cubical.Categories.NaturalTransformation.Base.html#5688" class="Bound">i</a> <a id="5690" class="Symbol">=</a> <a id="5692" href="Cubical.Categories.NaturalTransformation.Base.html#5169" class="Bound">p</a> <a id="5694" href="Cubical.Categories.NaturalTransformation.Base.html#5688" class="Bound">i</a> <a id="5696" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="5698" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="5700" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>

      <a id="5709" class="Comment">-- components of β extended out to Gx and Gy respectively</a>
      <a id="5773" href="Cubical.Categories.NaturalTransformation.Base.html#5773" class="Function">βx&#39;</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5785" class="Symbol">(λ</a> <a id="5788" href="Cubical.Categories.NaturalTransformation.Base.html#5788" class="Bound">a</a> <a id="5790" class="Symbol">→</a> <a id="5792" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="5794" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5796" href="Cubical.Categories.NaturalTransformation.Base.html#5788" class="Bound">a</a> <a id="5798" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5800" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="5802" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5804" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a> <a id="5806" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5808" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5809" class="Symbol">)</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5816" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a><a id="5822" class="Symbol">)</a> <a id="5824" class="Symbol">(</a><a id="5825" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="5827" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="5829" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a> <a id="5831" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="5832" class="Symbol">)</a>
      <a id="5840" href="Cubical.Categories.NaturalTransformation.Base.html#5840" class="Function">βy&#39;</a> <a id="5844" class="Symbol">=</a> <a id="5846" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5852" class="Symbol">(λ</a> <a id="5855" href="Cubical.Categories.NaturalTransformation.Base.html#5855" class="Bound">a</a> <a id="5857" class="Symbol">→</a> <a id="5859" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="5861" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5863" href="Cubical.Categories.NaturalTransformation.Base.html#5855" class="Bound">a</a> <a id="5865" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5867" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="5869" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5871" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="5873" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5875" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5876" class="Symbol">)</a> <a id="5878" class="Symbol">(</a><a id="5879" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5883" href="Cubical.Categories.NaturalTransformation.Base.html#5540" class="Function">Gy≡G&#39;y</a><a id="5889" class="Symbol">)</a> <a id="5891" class="Symbol">(</a><a id="5892" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="5894" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="5896" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="5898" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="5899" class="Symbol">)</a>

      <a id="5908" class="Comment">-- extensions are equal to originals</a>
      <a id="5951" href="Cubical.Categories.NaturalTransformation.Base.html#5951" class="Function">βy&#39;≡βy</a> <a id="5958" class="Symbol">:</a> <a id="5960" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5966" class="Symbol">(λ</a> <a id="5969" href="Cubical.Categories.NaturalTransformation.Base.html#5969" class="Bound">i</a> <a id="5971" class="Symbol">→</a> <a id="5973" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="5975" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="5977" href="Cubical.Categories.NaturalTransformation.Base.html#5540" class="Function">Gy≡G&#39;y</a> <a id="5984" href="Cubical.Categories.NaturalTransformation.Base.html#5969" class="Bound">i</a> <a id="5986" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="5988" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="5990" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="5992" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="5994" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="5996" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="5997" class="Symbol">)</a> <a id="5999" href="Cubical.Categories.NaturalTransformation.Base.html#5840" class="Function">βy&#39;</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="6006" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="6008" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="6010" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="6011" class="Symbol">)</a>
      <a id="6019" href="Cubical.Categories.NaturalTransformation.Base.html#5951" class="Function">βy&#39;≡βy</a> <a id="6026" class="Symbol">=</a> <a id="6028" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="6033" class="Symbol">(</a><a id="6034" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="6042" class="Symbol">{</a><a id="6043" class="Argument">A</a> <a id="6045" class="Symbol">=</a> <a id="6047" class="Symbol">λ</a> <a id="6049" href="Cubical.Categories.NaturalTransformation.Base.html#6049" class="Bound">i</a> <a id="6051" class="Symbol">→</a> <a id="6053" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6055" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6057" href="Cubical.Categories.NaturalTransformation.Base.html#5540" class="Function">Gy≡G&#39;y</a> <a id="6064" class="Symbol">(</a><a id="6065" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6067" href="Cubical.Categories.NaturalTransformation.Base.html#6049" class="Bound">i</a><a id="6068" class="Symbol">)</a> <a id="6070" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6072" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6074" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="6076" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="6078" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="6080" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6081" class="Symbol">}</a> <a id="6083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6087" class="Symbol">)</a>

      <a id="6096" href="Cubical.Categories.NaturalTransformation.Base.html#6096" class="Function">βx≡βx&#39;</a> <a id="6103" class="Symbol">:</a> <a id="6105" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6111" class="Symbol">(λ</a> <a id="6114" href="Cubical.Categories.NaturalTransformation.Base.html#6114" class="Bound">i</a> <a id="6116" class="Symbol">→</a> <a id="6118" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6120" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6122" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6132" href="Cubical.Categories.NaturalTransformation.Base.html#6114" class="Bound">i</a><a id="6133" class="Symbol">)</a> <a id="6135" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6137" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6139" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="6141" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a> <a id="6143" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="6145" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6146" class="Symbol">)</a> <a id="6148" class="Symbol">(</a><a id="6149" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="6151" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="6153" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a> <a id="6155" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="6156" class="Symbol">)</a> <a id="6158" href="Cubical.Categories.NaturalTransformation.Base.html#5773" class="Function">βx&#39;</a>
      <a id="6168" href="Cubical.Categories.NaturalTransformation.Base.html#6096" class="Function">βx≡βx&#39;</a> <a id="6175" class="Symbol">=</a> <a id="6177" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="6185" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

      <a id="6197" class="Comment">-- left wall of square</a>
      <a id="6226" href="Cubical.Categories.NaturalTransformation.Base.html#6226" class="Function">left</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6239" class="Symbol">(λ</a> <a id="6242" href="Cubical.Categories.NaturalTransformation.Base.html#6242" class="Bound">i</a> <a id="6244" class="Symbol">→</a> <a id="6246" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6248" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6250" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a> <a id="6257" href="Cubical.Categories.NaturalTransformation.Base.html#6242" class="Bound">i</a> <a id="6259" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6261" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6263" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="6265" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="6267" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="6269" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6270" class="Symbol">)</a> <a id="6272" class="Symbol">(</a><a id="6273" href="Cubical.Categories.NaturalTransformation.Base.html#5157" class="Bound">G</a> <a id="6275" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6277" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6279" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="6281" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6284" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6286" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6288" href="Cubical.Categories.NaturalTransformation.Base.html#5840" class="Function">βy&#39;</a><a id="6291" class="Symbol">)</a> <a id="6293" class="Symbol">(</a><a id="6294" href="Cubical.Categories.NaturalTransformation.Base.html#5161" class="Bound">G&#39;</a> <a id="6297" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6299" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6301" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="6303" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6306" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6308" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6310" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="6312" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="6314" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="6316" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a><a id="6317" class="Symbol">)</a>
      <a id="6325" href="Cubical.Categories.NaturalTransformation.Base.html#6226" class="Function">left</a> <a id="6330" href="Cubical.Categories.NaturalTransformation.Base.html#6330" class="Bound">i</a> <a id="6332" class="Symbol">=</a> <a id="6334" href="Cubical.Categories.NaturalTransformation.Base.html#5605" class="Function">Gf≡G&#39;f</a> <a id="6341" href="Cubical.Categories.NaturalTransformation.Base.html#6330" class="Bound">i</a> <a id="6343" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6346" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6348" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6350" href="Cubical.Categories.NaturalTransformation.Base.html#5951" class="Function">βy&#39;≡βy</a> <a id="6357" href="Cubical.Categories.NaturalTransformation.Base.html#6330" class="Bound">i</a>

      <a id="6366" class="Comment">-- right wall of square</a>
      <a id="6396" href="Cubical.Categories.NaturalTransformation.Base.html#6396" class="Function">right</a> <a id="6402" class="Symbol">:</a> <a id="6404" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6410" class="Symbol">(λ</a> <a id="6413" href="Cubical.Categories.NaturalTransformation.Base.html#6413" class="Bound">i</a> <a id="6415" class="Symbol">→</a> <a id="6417" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6419" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6421" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6431" href="Cubical.Categories.NaturalTransformation.Base.html#6413" class="Bound">i</a><a id="6432" class="Symbol">)</a> <a id="6434" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6436" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6438" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="6440" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="6442" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="6444" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6445" class="Symbol">)</a> <a id="6447" class="Symbol">(</a><a id="6448" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="6450" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="6452" href="Cubical.Categories.NaturalTransformation.Base.html#5187" class="Bound">x</a> <a id="6454" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="6456" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6459" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6461" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6463" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6465" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6467" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6469" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="6470" class="Symbol">)</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Cubical.Categories.NaturalTransformation.Base.html#5773" class="Function">βx&#39;</a> <a id="6477" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6480" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6482" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6484" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6486" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6488" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6490" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="6491" class="Symbol">)</a>
      <a id="6499" href="Cubical.Categories.NaturalTransformation.Base.html#6396" class="Function">right</a> <a id="6505" href="Cubical.Categories.NaturalTransformation.Base.html#6505" class="Bound">i</a> <a id="6507" class="Symbol">=</a> <a id="6509" href="Cubical.Categories.NaturalTransformation.Base.html#6096" class="Function">βx≡βx&#39;</a> <a id="6516" href="Cubical.Categories.NaturalTransformation.Base.html#6505" class="Bound">i</a> <a id="6518" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6521" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6523" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6530" class="Symbol">{</a><a id="6531" class="Argument">x</a> <a id="6533" class="Symbol">=</a> <a id="6535" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6537" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6539" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6541" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="6542" class="Symbol">}</a> <a id="6544" href="Cubical.Categories.NaturalTransformation.Base.html#6505" class="Bound">i</a>

      <a id="6553" class="Comment">-- putting it all together</a>
      <a id="6586" href="Cubical.Categories.NaturalTransformation.Base.html#6586" class="Function">βSq</a> <a id="6590" class="Symbol">:</a> <a id="6592" href="Cubical.Categories.NaturalTransformation.Base.html#5157" class="Bound">G</a> <a id="6594" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6596" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6598" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="6600" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6603" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6605" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6607" href="Cubical.Categories.NaturalTransformation.Base.html#5840" class="Function">βy&#39;</a> <a id="6611" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6613" href="Cubical.Categories.NaturalTransformation.Base.html#5773" class="Function">βx&#39;</a> <a id="6617" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="6620" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6622" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="6624" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6626" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="6628" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6630" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
      <a id="6638" href="Cubical.Categories.NaturalTransformation.Base.html#6586" class="Function">βSq</a> <a id="6642" href="Cubical.Categories.NaturalTransformation.Base.html#6642" class="Bound">i</a> <a id="6644" class="Symbol">=</a> <a id="6646" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="6651" class="Symbol">(λ</a> <a id="6654" href="Cubical.Categories.NaturalTransformation.Base.html#6654" class="Bound">k</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="6660" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6662" href="Cubical.Categories.NaturalTransformation.Base.html#5475" class="Function">Gx≡G&#39;x</a> <a id="6669" class="Symbol">(</a><a id="6670" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6672" href="Cubical.Categories.NaturalTransformation.Base.html#6654" class="Bound">k</a><a id="6673" class="Symbol">)</a> <a id="6675" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6677" href="Cubical.Categories.NaturalTransformation.Base.html#5166" class="Bound">H</a> <a id="6679" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="6681" href="Cubical.Categories.NaturalTransformation.Base.html#5191" class="Bound">y</a> <a id="6683" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="6685" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="6686" class="Symbol">)</a>
                   <a id="6707" class="Symbol">(λ</a> <a id="6710" href="Cubical.Categories.NaturalTransformation.Base.html#6710" class="Bound">j</a> <a id="6712" class="Symbol">→</a> <a id="6714" class="Symbol">λ</a> <a id="6716" class="Symbol">{</a> <a id="6718" class="Symbol">(</a><a id="6719" href="Cubical.Categories.NaturalTransformation.Base.html#6642" class="Bound">i</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6725" class="Symbol">)</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Cubical.Categories.NaturalTransformation.Base.html#6226" class="Function">left</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6737" href="Cubical.Categories.NaturalTransformation.Base.html#6710" class="Bound">j</a><a id="6738" class="Symbol">)</a>
                            <a id="6768" class="Symbol">;</a> <a id="6770" class="Symbol">(</a><a id="6771" href="Cubical.Categories.NaturalTransformation.Base.html#6642" class="Bound">i</a> <a id="6773" class="Symbol">=</a> <a id="6775" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6777" class="Symbol">)</a> <a id="6779" class="Symbol">→</a> <a id="6781" href="Cubical.Categories.NaturalTransformation.Base.html#6396" class="Function">right</a> <a id="6787" href="Cubical.Categories.NaturalTransformation.Base.html#6710" class="Bound">j</a> <a id="6789" class="Symbol">})</a>
                   <a id="6811" class="Symbol">(</a><a id="6812" href="Cubical.Categories.NaturalTransformation.Base.html#5173" class="Bound">β</a> <a id="6814" class="Symbol">.</a><a id="6815" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="6821" href="Cubical.Categories.NaturalTransformation.Base.html#5194" class="Bound">f</a> <a id="6823" href="Cubical.Categories.NaturalTransformation.Base.html#6642" class="Bound">i</a><a id="6824" class="Symbol">)</a>

  <a id="6829" class="Keyword">module</a> <a id="6836" href="Cubical.Categories.NaturalTransformation.Base.html#6836" class="Module">_</a> <a id="6838" class="Symbol">{</a><a id="6839" href="Cubical.Categories.NaturalTransformation.Base.html#6839" class="Bound">F</a> <a id="6841" href="Cubical.Categories.NaturalTransformation.Base.html#6841" class="Bound">G</a> <a id="6843" class="Symbol">:</a> <a id="6845" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6853" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="6855" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="6856" class="Symbol">}</a> <a id="6858" class="Symbol">{</a><a id="6859" href="Cubical.Categories.NaturalTransformation.Base.html#6859" class="Bound">α</a> <a id="6861" href="Cubical.Categories.NaturalTransformation.Base.html#6861" class="Bound">β</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="6874" href="Cubical.Categories.NaturalTransformation.Base.html#6839" class="Bound">F</a> <a id="6876" href="Cubical.Categories.NaturalTransformation.Base.html#6841" class="Bound">G</a><a id="6877" class="Symbol">}</a> <a id="6879" class="Keyword">where</a>
    <a id="6889" class="Keyword">open</a> <a id="6894" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
    <a id="6907" class="Keyword">open</a> <a id="6912" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
    <a id="6924" class="Keyword">open</a> <a id="6929" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

    <a id="6943" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="6960" class="Symbol">:</a> <a id="6962" href="Cubical.Categories.NaturalTransformation.Base.html#6859" class="Bound">α</a> <a id="6964" class="Symbol">.</a><a id="6965" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="6970" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6972" href="Cubical.Categories.NaturalTransformation.Base.html#6861" class="Bound">β</a> <a id="6974" class="Symbol">.</a><a id="6975" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="6980" class="Symbol">→</a> <a id="6982" href="Cubical.Categories.NaturalTransformation.Base.html#6859" class="Bound">α</a> <a id="6984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6986" href="Cubical.Categories.NaturalTransformation.Base.html#6861" class="Bound">β</a>
    <a id="6992" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="7009" href="Cubical.Categories.NaturalTransformation.Base.html#7009" class="Bound">p</a> <a id="7011" href="Cubical.Categories.NaturalTransformation.Base.html#7011" class="Bound">i</a> <a id="7013" class="Symbol">.</a><a id="7014" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="7019" class="Symbol">=</a> <a id="7021" href="Cubical.Categories.NaturalTransformation.Base.html#7009" class="Bound">p</a> <a id="7023" href="Cubical.Categories.NaturalTransformation.Base.html#7011" class="Bound">i</a>
    <a id="7029" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="7046" href="Cubical.Categories.NaturalTransformation.Base.html#7046" class="Bound">p</a> <a id="7048" href="Cubical.Categories.NaturalTransformation.Base.html#7048" class="Bound">i</a> <a id="7050" class="Symbol">.</a><a id="7051" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="7057" href="Cubical.Categories.NaturalTransformation.Base.html#7057" class="Bound">f</a> <a id="7059" class="Symbol">=</a> <a id="7061" href="Cubical.Categories.NaturalTransformation.Base.html#7087" class="Function">rem</a> <a id="7065" href="Cubical.Categories.NaturalTransformation.Base.html#7048" class="Bound">i</a>
      <a id="7073" class="Keyword">where</a>
        <a id="7087" href="Cubical.Categories.NaturalTransformation.Base.html#7087" class="Function">rem</a> <a id="7091" class="Symbol">:</a> <a id="7093" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7099" class="Symbol">(λ</a> <a id="7102" href="Cubical.Categories.NaturalTransformation.Base.html#7102" class="Bound">i</a> <a id="7104" class="Symbol">→</a> <a id="7106" class="Symbol">(</a><a id="7107" href="Cubical.Categories.NaturalTransformation.Base.html#6839" class="Bound">F</a> <a id="7109" class="Symbol">.</a><a id="7110" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7116" href="Cubical.Categories.NaturalTransformation.Base.html#7057" class="Bound">f</a><a id="7117" class="Symbol">)</a> <a id="7119" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="7122" class="Symbol">(</a><a id="7123" href="Cubical.Categories.NaturalTransformation.Base.html#7046" class="Bound">p</a> <a id="7125" href="Cubical.Categories.NaturalTransformation.Base.html#7102" class="Bound">i</a> <a id="7127" class="Symbol">_)</a> <a id="7130" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7132" class="Symbol">(</a><a id="7133" href="Cubical.Categories.NaturalTransformation.Base.html#7046" class="Bound">p</a> <a id="7135" href="Cubical.Categories.NaturalTransformation.Base.html#7102" class="Bound">i</a> <a id="7137" class="Symbol">_)</a> <a id="7140" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="7143" class="Symbol">(</a><a id="7144" href="Cubical.Categories.NaturalTransformation.Base.html#6841" class="Bound">G</a> <a id="7146" class="Symbol">.</a><a id="7147" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7153" href="Cubical.Categories.NaturalTransformation.Base.html#7057" class="Bound">f</a><a id="7154" class="Symbol">))</a>
                    <a id="7177" class="Symbol">(</a><a id="7178" href="Cubical.Categories.NaturalTransformation.Base.html#6859" class="Bound">α</a> <a id="7180" class="Symbol">.</a><a id="7181" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="7187" href="Cubical.Categories.NaturalTransformation.Base.html#7057" class="Bound">f</a><a id="7188" class="Symbol">)</a> <a id="7190" class="Symbol">(</a><a id="7191" href="Cubical.Categories.NaturalTransformation.Base.html#6861" class="Bound">β</a> <a id="7193" class="Symbol">.</a><a id="7194" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="7200" href="Cubical.Categories.NaturalTransformation.Base.html#7057" class="Bound">f</a><a id="7201" class="Symbol">)</a>
        <a id="7211" href="Cubical.Categories.NaturalTransformation.Base.html#7087" class="Function">rem</a> <a id="7215" class="Symbol">=</a> <a id="7217" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7225" class="Symbol">(</a><a id="7226" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="7228" class="Symbol">.</a><a id="7229" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="7238" class="Symbol">_</a> <a id="7240" class="Symbol">_</a> <a id="7242" class="Symbol">_</a> <a id="7244" class="Symbol">_)</a>


  <a id="7251" class="Comment">-- `constructor` for path of natural isomorphisms</a>
  <a id="7303" href="Cubical.Categories.NaturalTransformation.Base.html#7303" class="Function">NatIso≡</a> <a id="7311" class="Symbol">:</a> <a id="7313" class="Symbol">{</a><a id="7314" href="Cubical.Categories.NaturalTransformation.Base.html#7314" class="Bound">F</a> <a id="7316" href="Cubical.Categories.NaturalTransformation.Base.html#7316" class="Bound">G</a> <a id="7318" class="Symbol">:</a> <a id="7320" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7328" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="7330" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="7331" class="Symbol">}{</a><a id="7333" href="Cubical.Categories.NaturalTransformation.Base.html#7333" class="Bound">f</a> <a id="7335" href="Cubical.Categories.NaturalTransformation.Base.html#7335" class="Bound">g</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="7346" href="Cubical.Categories.NaturalTransformation.Base.html#7314" class="Bound">F</a> <a id="7348" href="Cubical.Categories.NaturalTransformation.Base.html#7316" class="Bound">G</a><a id="7349" class="Symbol">}</a> <a id="7351" class="Symbol">→</a> <a id="7353" href="Cubical.Categories.NaturalTransformation.Base.html#7333" class="Bound">f</a> <a id="7355" class="Symbol">.</a><a id="7356" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="7362" class="Symbol">.</a><a id="7363" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="7368" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7370" href="Cubical.Categories.NaturalTransformation.Base.html#7335" class="Bound">g</a> <a id="7372" class="Symbol">.</a><a id="7373" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="7379" class="Symbol">.</a><a id="7380" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="7385" class="Symbol">→</a> <a id="7387" href="Cubical.Categories.NaturalTransformation.Base.html#7333" class="Bound">f</a> <a id="7389" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7391" href="Cubical.Categories.NaturalTransformation.Base.html#7335" class="Bound">g</a>
  <a id="7395" href="Cubical.Categories.NaturalTransformation.Base.html#7303" class="Function">NatIso≡</a> <a id="7403" class="Symbol">{</a><a id="7404" class="Argument">f</a> <a id="7406" class="Symbol">=</a> <a id="7408" href="Cubical.Categories.NaturalTransformation.Base.html#7408" class="Bound">f</a><a id="7409" class="Symbol">}</a> <a id="7411" class="Symbol">{</a><a id="7412" href="Cubical.Categories.NaturalTransformation.Base.html#7412" class="Bound">g</a><a id="7413" class="Symbol">}</a> <a id="7415" href="Cubical.Categories.NaturalTransformation.Base.html#7415" class="Bound">p</a> <a id="7417" href="Cubical.Categories.NaturalTransformation.Base.html#7417" class="Bound">i</a> <a id="7419" class="Symbol">.</a><a id="7420" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="7426" class="Symbol">=</a> <a id="7428" href="Cubical.Categories.NaturalTransformation.Base.html#6943" class="Function">makeNatTransPath</a> <a id="7445" class="Symbol">{</a><a id="7446" class="Argument">α</a> <a id="7448" class="Symbol">=</a> <a id="7450" href="Cubical.Categories.NaturalTransformation.Base.html#7408" class="Bound">f</a> <a id="7452" class="Symbol">.</a><a id="7453" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a><a id="7458" class="Symbol">}</a> <a id="7460" class="Symbol">{</a><a id="7461" class="Argument">β</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="Cubical.Categories.NaturalTransformation.Base.html#7412" class="Bound">g</a> <a id="7467" class="Symbol">.</a><a id="7468" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a><a id="7473" class="Symbol">}</a> <a id="7475" href="Cubical.Categories.NaturalTransformation.Base.html#7415" class="Bound">p</a> <a id="7477" href="Cubical.Categories.NaturalTransformation.Base.html#7417" class="Bound">i</a>
  <a id="7481" href="Cubical.Categories.NaturalTransformation.Base.html#7303" class="Function">NatIso≡</a> <a id="7489" class="Symbol">{</a><a id="7490" class="Argument">f</a> <a id="7492" class="Symbol">=</a> <a id="7494" href="Cubical.Categories.NaturalTransformation.Base.html#7494" class="Bound">f</a><a id="7495" class="Symbol">}</a> <a id="7497" class="Symbol">{</a><a id="7498" href="Cubical.Categories.NaturalTransformation.Base.html#7498" class="Bound">g</a><a id="7499" class="Symbol">}</a> <a id="7501" href="Cubical.Categories.NaturalTransformation.Base.html#7501" class="Bound">p</a> <a id="7503" href="Cubical.Categories.NaturalTransformation.Base.html#7503" class="Bound">i</a> <a id="7505" class="Symbol">.</a><a id="7506" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="7511" href="Cubical.Categories.NaturalTransformation.Base.html#7511" class="Bound">x</a> <a id="7513" class="Symbol">=</a>
    <a id="7519" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="7532" class="Symbol">(λ</a> <a id="7535" href="Cubical.Categories.NaturalTransformation.Base.html#7535" class="Bound">i</a> <a id="7537" class="Symbol">→</a> <a id="7539" href="Cubical.Categories.Category.Base.html#2010" class="Function">isPropIsIso</a> <a id="7551" class="Symbol">(</a><a id="7552" href="Cubical.Categories.NaturalTransformation.Base.html#7303" class="Function">NatIso≡</a> <a id="7560" class="Symbol">{</a><a id="7561" class="Argument">f</a> <a id="7563" class="Symbol">=</a> <a id="7565" href="Cubical.Categories.NaturalTransformation.Base.html#7494" class="Bound">f</a><a id="7566" class="Symbol">}</a> <a id="7568" class="Symbol">{</a><a id="7569" href="Cubical.Categories.NaturalTransformation.Base.html#7498" class="Bound">g</a><a id="7570" class="Symbol">}</a> <a id="7572" href="Cubical.Categories.NaturalTransformation.Base.html#7501" class="Bound">p</a> <a id="7574" href="Cubical.Categories.NaturalTransformation.Base.html#7535" class="Bound">i</a> <a id="7576" class="Symbol">.</a><a id="7577" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="7583" class="Symbol">.</a><a id="7584" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="7589" href="Cubical.Categories.NaturalTransformation.Base.html#7511" class="Bound">x</a><a id="7590" class="Symbol">))</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Cubical.Categories.NaturalTransformation.Base.html#7494" class="Bound">f</a> <a id="7596" class="Symbol">.</a><a id="7597" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="7602" class="Symbol">_)</a> <a id="7605" class="Symbol">(</a><a id="7606" href="Cubical.Categories.NaturalTransformation.Base.html#7498" class="Bound">g</a> <a id="7608" class="Symbol">.</a><a id="7609" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="7614" class="Symbol">_)</a> <a id="7617" href="Cubical.Categories.NaturalTransformation.Base.html#7503" class="Bound">i</a>


  <a id="7623" class="Keyword">module</a> <a id="7630" href="Cubical.Categories.NaturalTransformation.Base.html#7630" class="Module">_</a>  <a id="7633" class="Symbol">{</a><a id="7634" href="Cubical.Categories.NaturalTransformation.Base.html#7634" class="Bound">F</a> <a id="7636" href="Cubical.Categories.NaturalTransformation.Base.html#7636" class="Bound">F&#39;</a> <a id="7639" href="Cubical.Categories.NaturalTransformation.Base.html#7639" class="Bound">G</a> <a id="7641" href="Cubical.Categories.NaturalTransformation.Base.html#7641" class="Bound">G&#39;</a> <a id="7644" class="Symbol">:</a> <a id="7646" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7654" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="7656" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a><a id="7657" class="Symbol">}</a> <a id="7659" class="Symbol">{</a><a id="7660" href="Cubical.Categories.NaturalTransformation.Base.html#7660" class="Bound">α</a> <a id="7662" class="Symbol">:</a> <a id="7664" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="7673" href="Cubical.Categories.NaturalTransformation.Base.html#7634" class="Bound">F</a> <a id="7675" href="Cubical.Categories.NaturalTransformation.Base.html#7639" class="Bound">G</a><a id="7676" class="Symbol">}</a> <a id="7678" class="Symbol">{</a><a id="7679" href="Cubical.Categories.NaturalTransformation.Base.html#7679" class="Bound">β</a> <a id="7681" class="Symbol">:</a> <a id="7683" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="7692" href="Cubical.Categories.NaturalTransformation.Base.html#7636" class="Bound">F&#39;</a> <a id="7695" href="Cubical.Categories.NaturalTransformation.Base.html#7641" class="Bound">G&#39;</a><a id="7697" class="Symbol">}</a> <a id="7699" class="Keyword">where</a>
    <a id="7709" class="Keyword">open</a> <a id="7714" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
    <a id="7727" class="Keyword">open</a> <a id="7732" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
    <a id="7744" class="Keyword">open</a> <a id="7749" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>
    <a id="7762" href="Cubical.Categories.NaturalTransformation.Base.html#7762" class="Function">makeNatTransPathP</a> <a id="7780" class="Symbol">:</a> <a id="7782" class="Symbol">∀</a> <a id="7784" class="Symbol">(</a><a id="7785" href="Cubical.Categories.NaturalTransformation.Base.html#7785" class="Bound">p</a> <a id="7787" class="Symbol">:</a> <a id="7789" href="Cubical.Categories.NaturalTransformation.Base.html#7634" class="Bound">F</a> <a id="7791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7793" href="Cubical.Categories.NaturalTransformation.Base.html#7636" class="Bound">F&#39;</a><a id="7795" class="Symbol">)</a> <a id="7797" class="Symbol">(</a><a id="7798" href="Cubical.Categories.NaturalTransformation.Base.html#7798" class="Bound">q</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="Cubical.Categories.NaturalTransformation.Base.html#7639" class="Bound">G</a> <a id="7804" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7806" href="Cubical.Categories.NaturalTransformation.Base.html#7641" class="Bound">G&#39;</a><a id="7808" class="Symbol">)</a>
                      <a id="7832" class="Symbol">→</a> <a id="7834" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7840" class="Symbol">(λ</a> <a id="7843" href="Cubical.Categories.NaturalTransformation.Base.html#7843" class="Bound">i</a> <a id="7845" class="Symbol">→</a> <a id="7847" class="Symbol">(</a><a id="7848" href="Cubical.Categories.NaturalTransformation.Base.html#7848" class="Bound">x</a> <a id="7850" class="Symbol">:</a> <a id="7852" href="Cubical.Categories.NaturalTransformation.Base.html#642" class="Bound">C</a> <a id="7854" class="Symbol">.</a><a id="7855" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="7857" class="Symbol">)</a> <a id="7859" class="Symbol">→</a> <a id="7861" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="7863" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="7865" class="Symbol">(</a><a id="7866" href="Cubical.Categories.NaturalTransformation.Base.html#7785" class="Bound">p</a> <a id="7868" href="Cubical.Categories.NaturalTransformation.Base.html#7843" class="Bound">i</a><a id="7869" class="Symbol">)</a> <a id="7871" class="Symbol">.</a><a id="7872" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="7877" href="Cubical.Categories.NaturalTransformation.Base.html#7848" class="Bound">x</a> <a id="7879" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Cubical.Categories.NaturalTransformation.Base.html#7798" class="Bound">q</a> <a id="7884" href="Cubical.Categories.NaturalTransformation.Base.html#7843" class="Bound">i</a><a id="7885" class="Symbol">)</a> <a id="7887" class="Symbol">.</a><a id="7888" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="7893" href="Cubical.Categories.NaturalTransformation.Base.html#7848" class="Bound">x</a> <a id="7895" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="7896" class="Symbol">)</a>
                              <a id="7928" class="Symbol">(</a><a id="7929" href="Cubical.Categories.NaturalTransformation.Base.html#7660" class="Bound">α</a> <a id="7931" class="Symbol">.</a><a id="7932" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a><a id="7936" class="Symbol">)</a> <a id="7938" class="Symbol">(</a><a id="7939" href="Cubical.Categories.NaturalTransformation.Base.html#7679" class="Bound">β</a> <a id="7941" class="Symbol">.</a><a id="7942" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a><a id="7946" class="Symbol">)</a>
                      <a id="7970" class="Symbol">→</a> <a id="7972" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7978" class="Symbol">(λ</a> <a id="7981" href="Cubical.Categories.NaturalTransformation.Base.html#7981" class="Bound">i</a> <a id="7983" class="Symbol">→</a> <a id="7985" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Cubical.Categories.NaturalTransformation.Base.html#7785" class="Bound">p</a> <a id="7997" href="Cubical.Categories.NaturalTransformation.Base.html#7981" class="Bound">i</a><a id="7998" class="Symbol">)</a> <a id="8000" class="Symbol">(</a><a id="8001" href="Cubical.Categories.NaturalTransformation.Base.html#7798" class="Bound">q</a> <a id="8003" href="Cubical.Categories.NaturalTransformation.Base.html#7981" class="Bound">i</a><a id="8004" class="Symbol">))</a> <a id="8007" href="Cubical.Categories.NaturalTransformation.Base.html#7660" class="Bound">α</a> <a id="8009" href="Cubical.Categories.NaturalTransformation.Base.html#7679" class="Bound">β</a>
    <a id="8015" href="Cubical.Categories.NaturalTransformation.Base.html#7762" class="Function">makeNatTransPathP</a> <a id="8033" href="Cubical.Categories.NaturalTransformation.Base.html#8033" class="Bound">p</a> <a id="8035" href="Cubical.Categories.NaturalTransformation.Base.html#8035" class="Bound">q</a> <a id="8037" href="Cubical.Categories.NaturalTransformation.Base.html#8037" class="Bound">P</a> <a id="8039" href="Cubical.Categories.NaturalTransformation.Base.html#8039" class="Bound">i</a> <a id="8041" class="Symbol">.</a><a id="8042" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8047" class="Symbol">=</a> <a id="8049" href="Cubical.Categories.NaturalTransformation.Base.html#8037" class="Bound">P</a> <a id="8051" href="Cubical.Categories.NaturalTransformation.Base.html#8039" class="Bound">i</a>
    <a id="8057" href="Cubical.Categories.NaturalTransformation.Base.html#7762" class="Function">makeNatTransPathP</a> <a id="8075" href="Cubical.Categories.NaturalTransformation.Base.html#8075" class="Bound">p</a> <a id="8077" href="Cubical.Categories.NaturalTransformation.Base.html#8077" class="Bound">q</a> <a id="8079" href="Cubical.Categories.NaturalTransformation.Base.html#8079" class="Bound">P</a> <a id="8081" href="Cubical.Categories.NaturalTransformation.Base.html#8081" class="Bound">i</a> <a id="8083" class="Symbol">.</a><a id="8084" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="8090" href="Cubical.Categories.NaturalTransformation.Base.html#8090" class="Bound">f</a> <a id="8092" class="Symbol">=</a> <a id="8094" href="Cubical.Categories.NaturalTransformation.Base.html#8120" class="Function">rem</a> <a id="8098" href="Cubical.Categories.NaturalTransformation.Base.html#8081" class="Bound">i</a>
      <a id="8106" class="Keyword">where</a>
        <a id="8120" href="Cubical.Categories.NaturalTransformation.Base.html#8120" class="Function">rem</a> <a id="8124" class="Symbol">:</a> <a id="8126" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8132" class="Symbol">(λ</a> <a id="8135" href="Cubical.Categories.NaturalTransformation.Base.html#8135" class="Bound">i</a> <a id="8137" class="Symbol">→</a> <a id="8139" class="Symbol">((</a><a id="8141" href="Cubical.Categories.NaturalTransformation.Base.html#8075" class="Bound">p</a> <a id="8143" href="Cubical.Categories.NaturalTransformation.Base.html#8135" class="Bound">i</a><a id="8144" class="Symbol">)</a> <a id="8146" class="Symbol">.</a><a id="8147" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="8153" href="Cubical.Categories.NaturalTransformation.Base.html#8090" class="Bound">f</a><a id="8154" class="Symbol">)</a> <a id="8156" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="8159" class="Symbol">(</a><a id="8160" href="Cubical.Categories.NaturalTransformation.Base.html#8079" class="Bound">P</a> <a id="8162" href="Cubical.Categories.NaturalTransformation.Base.html#8135" class="Bound">i</a> <a id="8164" class="Symbol">_)</a> <a id="8167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8169" class="Symbol">(</a><a id="8170" href="Cubical.Categories.NaturalTransformation.Base.html#8079" class="Bound">P</a> <a id="8172" href="Cubical.Categories.NaturalTransformation.Base.html#8135" class="Bound">i</a> <a id="8174" class="Symbol">_)</a> <a id="8177" href="Cubical.Categories.NaturalTransformation.Base.html#763" class="Function Operator">⋆ᴰ</a> <a id="8180" class="Symbol">((</a><a id="8182" href="Cubical.Categories.NaturalTransformation.Base.html#8077" class="Bound">q</a> <a id="8184" href="Cubical.Categories.NaturalTransformation.Base.html#8135" class="Bound">i</a><a id="8185" class="Symbol">)</a> <a id="8187" class="Symbol">.</a><a id="8188" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="8194" href="Cubical.Categories.NaturalTransformation.Base.html#8090" class="Bound">f</a><a id="8195" class="Symbol">))</a>
                    <a id="8218" class="Symbol">(</a><a id="8219" href="Cubical.Categories.NaturalTransformation.Base.html#7660" class="Bound">α</a> <a id="8221" class="Symbol">.</a><a id="8222" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="8228" href="Cubical.Categories.NaturalTransformation.Base.html#8090" class="Bound">f</a><a id="8229" class="Symbol">)</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Cubical.Categories.NaturalTransformation.Base.html#7679" class="Bound">β</a> <a id="8234" class="Symbol">.</a><a id="8235" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="8241" href="Cubical.Categories.NaturalTransformation.Base.html#8090" class="Bound">f</a><a id="8242" class="Symbol">)</a>
        <a id="8252" href="Cubical.Categories.NaturalTransformation.Base.html#8120" class="Function">rem</a> <a id="8256" class="Symbol">=</a> <a id="8258" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="8266" class="Symbol">(</a><a id="8267" href="Cubical.Categories.NaturalTransformation.Base.html#664" class="Bound">D</a> <a id="8269" class="Symbol">.</a><a id="8270" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="8279" class="Symbol">_</a> <a id="8281" class="Symbol">_</a> <a id="8283" class="Symbol">_</a> <a id="8285" class="Symbol">_)</a>

<a id="8289" class="Keyword">module</a> <a id="8296" href="Cubical.Categories.NaturalTransformation.Base.html#8296" class="Module">_</a> <a id="8298" class="Symbol">{</a><a id="8299" href="Cubical.Categories.NaturalTransformation.Base.html#8299" class="Bound">B</a> <a id="8301" class="Symbol">:</a> <a id="8303" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8312" href="Cubical.Categories.NaturalTransformation.Base.html#602" class="Generalizable">ℓB</a> <a id="8315" href="Cubical.Categories.NaturalTransformation.Base.html#605" class="Generalizable">ℓB&#39;</a><a id="8318" class="Symbol">}</a> <a id="8320" class="Symbol">{</a><a id="8321" href="Cubical.Categories.NaturalTransformation.Base.html#8321" class="Bound">C</a> <a id="8323" class="Symbol">:</a> <a id="8325" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8334" href="Cubical.Categories.NaturalTransformation.Base.html#609" class="Generalizable">ℓC</a> <a id="8337" href="Cubical.Categories.NaturalTransformation.Base.html#612" class="Generalizable">ℓC&#39;</a><a id="8340" class="Symbol">}</a> <a id="8342" class="Symbol">{</a><a id="8343" href="Cubical.Categories.NaturalTransformation.Base.html#8343" class="Bound">D</a> <a id="8345" class="Symbol">:</a> <a id="8347" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="8356" href="Cubical.Categories.NaturalTransformation.Base.html#616" class="Generalizable">ℓD</a> <a id="8359" href="Cubical.Categories.NaturalTransformation.Base.html#619" class="Generalizable">ℓD&#39;</a><a id="8362" class="Symbol">}</a> <a id="8364" class="Keyword">where</a>
  <a id="8372" class="Keyword">open</a> <a id="8377" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>
  <a id="8388" class="Comment">-- whiskering</a>
  <a id="8404" class="Comment">-- αF</a>
  <a id="8412" href="Cubical.Categories.NaturalTransformation.Base.html#8412" class="Function Operator">_∘ˡ_</a> <a id="8417" class="Symbol">:</a> <a id="8419" class="Symbol">∀</a> <a id="8421" class="Symbol">{</a><a id="8422" href="Cubical.Categories.NaturalTransformation.Base.html#8422" class="Bound">G</a> <a id="8424" href="Cubical.Categories.NaturalTransformation.Base.html#8424" class="Bound">H</a> <a id="8426" class="Symbol">:</a> <a id="8428" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8436" href="Cubical.Categories.NaturalTransformation.Base.html#8321" class="Bound">C</a> <a id="8438" href="Cubical.Categories.NaturalTransformation.Base.html#8343" class="Bound">D</a><a id="8439" class="Symbol">}</a> <a id="8441" class="Symbol">(</a><a id="8442" href="Cubical.Categories.NaturalTransformation.Base.html#8442" class="Bound">α</a> <a id="8444" class="Symbol">:</a> <a id="8446" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8455" href="Cubical.Categories.NaturalTransformation.Base.html#8422" class="Bound">G</a> <a id="8457" href="Cubical.Categories.NaturalTransformation.Base.html#8424" class="Bound">H</a><a id="8458" class="Symbol">)</a> <a id="8460" class="Symbol">→</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Cubical.Categories.NaturalTransformation.Base.html#8463" class="Bound">F</a> <a id="8465" class="Symbol">:</a> <a id="8467" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8475" href="Cubical.Categories.NaturalTransformation.Base.html#8299" class="Bound">B</a> <a id="8477" href="Cubical.Categories.NaturalTransformation.Base.html#8321" class="Bound">C</a><a id="8478" class="Symbol">)</a>
        <a id="8488" class="Symbol">→</a> <a id="8490" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8499" class="Symbol">(</a><a id="8500" href="Cubical.Categories.NaturalTransformation.Base.html#8422" class="Bound">G</a> <a id="8502" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8505" href="Cubical.Categories.NaturalTransformation.Base.html#8463" class="Bound">F</a><a id="8506" class="Symbol">)</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Cubical.Categories.NaturalTransformation.Base.html#8424" class="Bound">H</a> <a id="8511" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8514" href="Cubical.Categories.NaturalTransformation.Base.html#8463" class="Bound">F</a><a id="8515" class="Symbol">)</a>
  <a id="8519" class="Symbol">(</a><a id="8520" href="Cubical.Categories.NaturalTransformation.Base.html#8412" class="Function Operator">_∘ˡ_</a> <a id="8525" class="Symbol">{</a><a id="8526" href="Cubical.Categories.NaturalTransformation.Base.html#8526" class="Bound">G</a><a id="8527" class="Symbol">}</a> <a id="8529" class="Symbol">{</a><a id="8530" href="Cubical.Categories.NaturalTransformation.Base.html#8530" class="Bound">H</a><a id="8531" class="Symbol">}</a> <a id="8533" href="Cubical.Categories.NaturalTransformation.Base.html#8533" class="Bound">α</a> <a id="8535" href="Cubical.Categories.NaturalTransformation.Base.html#8535" class="Bound">F</a><a id="8536" class="Symbol">)</a> <a id="8538" class="Symbol">.</a><a id="8539" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8544" href="Cubical.Categories.NaturalTransformation.Base.html#8544" class="Bound">x</a> <a id="8546" class="Symbol">=</a> <a id="8548" href="Cubical.Categories.NaturalTransformation.Base.html#8533" class="Bound">α</a> <a id="8550" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="8552" href="Cubical.Categories.NaturalTransformation.Base.html#8535" class="Bound">F</a> <a id="8554" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="8556" href="Cubical.Categories.NaturalTransformation.Base.html#8544" class="Bound">x</a> <a id="8558" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a> <a id="8560" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a>
  <a id="8564" class="Symbol">(</a><a id="8565" href="Cubical.Categories.NaturalTransformation.Base.html#8412" class="Function Operator">_∘ˡ_</a> <a id="8570" class="Symbol">{</a><a id="8571" href="Cubical.Categories.NaturalTransformation.Base.html#8571" class="Bound">G</a><a id="8572" class="Symbol">}</a> <a id="8574" class="Symbol">{</a><a id="8575" href="Cubical.Categories.NaturalTransformation.Base.html#8575" class="Bound">H</a><a id="8576" class="Symbol">}</a> <a id="8578" href="Cubical.Categories.NaturalTransformation.Base.html#8578" class="Bound">α</a> <a id="8580" href="Cubical.Categories.NaturalTransformation.Base.html#8580" class="Bound">F</a><a id="8581" class="Symbol">)</a> <a id="8583" class="Symbol">.</a><a id="8584" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="8590" href="Cubical.Categories.NaturalTransformation.Base.html#8590" class="Bound">f</a> <a id="8592" class="Symbol">=</a> <a id="8594" class="Symbol">(</a><a id="8595" href="Cubical.Categories.NaturalTransformation.Base.html#8578" class="Bound">α</a> <a id="8597" class="Symbol">.</a><a id="8598" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a><a id="8603" class="Symbol">)</a> <a id="8605" class="Symbol">_</a>

  <a id="8610" class="Comment">-- Kβ</a>
  <a id="8618" href="Cubical.Categories.NaturalTransformation.Base.html#8618" class="Function Operator">_∘ʳ_</a> <a id="8623" class="Symbol">:</a> <a id="8625" class="Symbol">∀</a> <a id="8627" class="Symbol">(</a><a id="8628" href="Cubical.Categories.NaturalTransformation.Base.html#8628" class="Bound">K</a> <a id="8630" class="Symbol">:</a> <a id="8632" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8640" href="Cubical.Categories.NaturalTransformation.Base.html#8321" class="Bound">C</a> <a id="8642" href="Cubical.Categories.NaturalTransformation.Base.html#8343" class="Bound">D</a><a id="8643" class="Symbol">)</a> <a id="8645" class="Symbol">→</a> <a id="8647" class="Symbol">{</a><a id="8648" href="Cubical.Categories.NaturalTransformation.Base.html#8648" class="Bound">G</a> <a id="8650" href="Cubical.Categories.NaturalTransformation.Base.html#8650" class="Bound">H</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8662" href="Cubical.Categories.NaturalTransformation.Base.html#8299" class="Bound">B</a> <a id="8664" href="Cubical.Categories.NaturalTransformation.Base.html#8321" class="Bound">C</a><a id="8665" class="Symbol">}</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Cubical.Categories.NaturalTransformation.Base.html#8668" class="Bound">β</a> <a id="8670" class="Symbol">:</a> <a id="8672" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8681" href="Cubical.Categories.NaturalTransformation.Base.html#8648" class="Bound">G</a> <a id="8683" href="Cubical.Categories.NaturalTransformation.Base.html#8650" class="Bound">H</a><a id="8684" class="Symbol">)</a>
       <a id="8693" class="Symbol">→</a> <a id="8695" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8704" class="Symbol">(</a><a id="8705" href="Cubical.Categories.NaturalTransformation.Base.html#8628" class="Bound">K</a> <a id="8707" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8710" href="Cubical.Categories.NaturalTransformation.Base.html#8648" class="Bound">G</a><a id="8711" class="Symbol">)</a> <a id="8713" class="Symbol">(</a><a id="8714" href="Cubical.Categories.NaturalTransformation.Base.html#8628" class="Bound">K</a> <a id="8716" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8719" href="Cubical.Categories.NaturalTransformation.Base.html#8650" class="Bound">H</a><a id="8720" class="Symbol">)</a>
  <a id="8724" class="Symbol">(</a><a id="8725" href="Cubical.Categories.NaturalTransformation.Base.html#8618" class="Function Operator">_∘ʳ_</a> <a id="8730" href="Cubical.Categories.NaturalTransformation.Base.html#8730" class="Bound">K</a> <a id="8732" class="Symbol">{</a><a id="8733" href="Cubical.Categories.NaturalTransformation.Base.html#8733" class="Bound">G</a><a id="8734" class="Symbol">}</a> <a id="8736" class="Symbol">{</a><a id="8737" href="Cubical.Categories.NaturalTransformation.Base.html#8737" class="Bound">H</a><a id="8738" class="Symbol">}</a> <a id="8740" href="Cubical.Categories.NaturalTransformation.Base.html#8740" class="Bound">β</a><a id="8741" class="Symbol">)</a> <a id="8743" class="Symbol">.</a><a id="8744" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="8749" href="Cubical.Categories.NaturalTransformation.Base.html#8749" class="Bound">x</a> <a id="8751" class="Symbol">=</a> <a id="8753" href="Cubical.Categories.NaturalTransformation.Base.html#8730" class="Bound">K</a> <a id="8755" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="8757" href="Cubical.Categories.NaturalTransformation.Base.html#8740" class="Bound">β</a> <a id="8759" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟦</a> <a id="8761" href="Cubical.Categories.NaturalTransformation.Base.html#8749" class="Bound">x</a> <a id="8763" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">⟧</a> <a id="8765" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
  <a id="8769" class="Symbol">(</a><a id="8770" href="Cubical.Categories.NaturalTransformation.Base.html#8618" class="Function Operator">_∘ʳ_</a> <a id="8775" href="Cubical.Categories.NaturalTransformation.Base.html#8775" class="Bound">K</a> <a id="8777" class="Symbol">{</a><a id="8778" href="Cubical.Categories.NaturalTransformation.Base.html#8778" class="Bound">G</a><a id="8779" class="Symbol">}</a> <a id="8781" class="Symbol">{</a><a id="8782" href="Cubical.Categories.NaturalTransformation.Base.html#8782" class="Bound">H</a><a id="8783" class="Symbol">}</a> <a id="8785" href="Cubical.Categories.NaturalTransformation.Base.html#8785" class="Bound">β</a><a id="8786" class="Symbol">)</a> <a id="8788" class="Symbol">.</a><a id="8789" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="8795" href="Cubical.Categories.NaturalTransformation.Base.html#8795" class="Bound">f</a> <a id="8797" class="Symbol">=</a> <a id="8799" href="Cubical.Categories.Functor.Properties.html#4043" class="Function">preserveCommF</a> <a id="8813" href="Cubical.Categories.NaturalTransformation.Base.html#8775" class="Bound">K</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Cubical.Categories.NaturalTransformation.Base.html#8785" class="Bound">β</a> <a id="8818" class="Symbol">.</a><a id="8819" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="8825" href="Cubical.Categories.NaturalTransformation.Base.html#8795" class="Bound">f</a><a id="8826" class="Symbol">)</a>

  <a id="8831" href="Cubical.Categories.NaturalTransformation.Base.html#8831" class="Function">whiskerTrans</a> <a id="8844" class="Symbol">:</a> <a id="8846" class="Symbol">{</a><a id="8847" href="Cubical.Categories.NaturalTransformation.Base.html#8847" class="Bound">F</a> <a id="8849" href="Cubical.Categories.NaturalTransformation.Base.html#8849" class="Bound">F&#39;</a> <a id="8852" class="Symbol">:</a> <a id="8854" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8862" href="Cubical.Categories.NaturalTransformation.Base.html#8299" class="Bound">B</a> <a id="8864" href="Cubical.Categories.NaturalTransformation.Base.html#8321" class="Bound">C</a><a id="8865" class="Symbol">}</a> <a id="8867" class="Symbol">{</a><a id="8868" href="Cubical.Categories.NaturalTransformation.Base.html#8868" class="Bound">G</a> <a id="8870" href="Cubical.Categories.NaturalTransformation.Base.html#8870" class="Bound">G&#39;</a> <a id="8873" class="Symbol">:</a> <a id="8875" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="8883" href="Cubical.Categories.NaturalTransformation.Base.html#8321" class="Bound">C</a> <a id="8885" href="Cubical.Categories.NaturalTransformation.Base.html#8343" class="Bound">D</a><a id="8886" class="Symbol">}</a> <a id="8888" class="Symbol">(</a><a id="8889" href="Cubical.Categories.NaturalTransformation.Base.html#8889" class="Bound">β</a> <a id="8891" class="Symbol">:</a> <a id="8893" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8902" href="Cubical.Categories.NaturalTransformation.Base.html#8868" class="Bound">G</a> <a id="8904" href="Cubical.Categories.NaturalTransformation.Base.html#8870" class="Bound">G&#39;</a><a id="8906" class="Symbol">)</a> <a id="8908" class="Symbol">(</a><a id="8909" href="Cubical.Categories.NaturalTransformation.Base.html#8909" class="Bound">α</a> <a id="8911" class="Symbol">:</a> <a id="8913" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8922" href="Cubical.Categories.NaturalTransformation.Base.html#8847" class="Bound">F</a> <a id="8924" href="Cubical.Categories.NaturalTransformation.Base.html#8849" class="Bound">F&#39;</a><a id="8926" class="Symbol">)</a>
    <a id="8932" class="Symbol">→</a> <a id="8934" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Cubical.Categories.NaturalTransformation.Base.html#8868" class="Bound">G</a> <a id="8946" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8949" href="Cubical.Categories.NaturalTransformation.Base.html#8847" class="Bound">F</a><a id="8950" class="Symbol">)</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Cubical.Categories.NaturalTransformation.Base.html#8870" class="Bound">G&#39;</a> <a id="8956" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="8959" href="Cubical.Categories.NaturalTransformation.Base.html#8849" class="Bound">F&#39;</a><a id="8961" class="Symbol">)</a>
  <a id="8965" href="Cubical.Categories.NaturalTransformation.Base.html#8831" class="Function">whiskerTrans</a> <a id="8978" class="Symbol">{</a><a id="8979" href="Cubical.Categories.NaturalTransformation.Base.html#8979" class="Bound">F</a><a id="8980" class="Symbol">}{</a><a id="8982" href="Cubical.Categories.NaturalTransformation.Base.html#8982" class="Bound">F&#39;</a><a id="8984" class="Symbol">}{</a><a id="8986" href="Cubical.Categories.NaturalTransformation.Base.html#8986" class="Bound">G</a><a id="8987" class="Symbol">}{</a><a id="8989" href="Cubical.Categories.NaturalTransformation.Base.html#8989" class="Bound">G&#39;</a><a id="8991" class="Symbol">}</a> <a id="8993" href="Cubical.Categories.NaturalTransformation.Base.html#8993" class="Bound">β</a> <a id="8995" href="Cubical.Categories.NaturalTransformation.Base.html#8995" class="Bound">α</a> <a id="8997" class="Symbol">=</a> <a id="8999" href="Cubical.Categories.NaturalTransformation.Base.html#4429" class="Function">compTrans</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Cubical.Categories.NaturalTransformation.Base.html#8993" class="Bound">β</a> <a id="9012" href="Cubical.Categories.NaturalTransformation.Base.html#8412" class="Function Operator">∘ˡ</a> <a id="9015" href="Cubical.Categories.NaturalTransformation.Base.html#8982" class="Bound">F&#39;</a><a id="9017" class="Symbol">)</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Cubical.Categories.NaturalTransformation.Base.html#8986" class="Bound">G</a> <a id="9022" href="Cubical.Categories.NaturalTransformation.Base.html#8618" class="Function Operator">∘ʳ</a> <a id="9025" href="Cubical.Categories.NaturalTransformation.Base.html#8995" class="Bound">α</a><a id="9026" class="Symbol">)</a>

<a id="9029" class="Keyword">module</a> <a id="9036" href="Cubical.Categories.NaturalTransformation.Base.html#9036" class="Module">_</a> <a id="9038" class="Symbol">{</a><a id="9039" href="Cubical.Categories.NaturalTransformation.Base.html#9039" class="Bound">B</a> <a id="9041" class="Symbol">:</a> <a id="9043" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="9052" href="Cubical.Categories.NaturalTransformation.Base.html#602" class="Generalizable">ℓB</a> <a id="9055" href="Cubical.Categories.NaturalTransformation.Base.html#605" class="Generalizable">ℓB&#39;</a><a id="9058" class="Symbol">}</a> <a id="9060" class="Symbol">{</a><a id="9061" href="Cubical.Categories.NaturalTransformation.Base.html#9061" class="Bound">C</a> <a id="9063" class="Symbol">:</a> <a id="9065" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="9074" href="Cubical.Categories.NaturalTransformation.Base.html#609" class="Generalizable">ℓC</a> <a id="9077" href="Cubical.Categories.NaturalTransformation.Base.html#612" class="Generalizable">ℓC&#39;</a><a id="9080" class="Symbol">}</a> <a id="9082" class="Symbol">{</a><a id="9083" href="Cubical.Categories.NaturalTransformation.Base.html#9083" class="Bound">D</a> <a id="9085" class="Symbol">:</a> <a id="9087" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="9096" href="Cubical.Categories.NaturalTransformation.Base.html#616" class="Generalizable">ℓD</a> <a id="9099" href="Cubical.Categories.NaturalTransformation.Base.html#619" class="Generalizable">ℓD&#39;</a><a id="9102" class="Symbol">}</a> <a id="9104" class="Keyword">where</a>
  <a id="9112" class="Keyword">open</a> <a id="9117" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Module">NatIso</a>
  <a id="9126" class="Comment">-- whiskering</a>
  <a id="9142" class="Comment">-- αF</a>
  <a id="9150" href="Cubical.Categories.NaturalTransformation.Base.html#9150" class="Function Operator">_∘ˡⁱ_</a> <a id="9156" class="Symbol">:</a> <a id="9158" class="Symbol">∀</a> <a id="9160" class="Symbol">{</a><a id="9161" href="Cubical.Categories.NaturalTransformation.Base.html#9161" class="Bound">G</a> <a id="9163" href="Cubical.Categories.NaturalTransformation.Base.html#9163" class="Bound">H</a> <a id="9165" class="Symbol">:</a> <a id="9167" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="9175" href="Cubical.Categories.NaturalTransformation.Base.html#9061" class="Bound">C</a> <a id="9177" href="Cubical.Categories.NaturalTransformation.Base.html#9083" class="Bound">D</a><a id="9178" class="Symbol">}</a> <a id="9180" class="Symbol">(</a><a id="9181" href="Cubical.Categories.NaturalTransformation.Base.html#9181" class="Bound">α</a> <a id="9183" class="Symbol">:</a> <a id="9185" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="9192" href="Cubical.Categories.NaturalTransformation.Base.html#9161" class="Bound">G</a> <a id="9194" href="Cubical.Categories.NaturalTransformation.Base.html#9163" class="Bound">H</a><a id="9195" class="Symbol">)</a> <a id="9197" class="Symbol">→</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Cubical.Categories.NaturalTransformation.Base.html#9200" class="Bound">F</a> <a id="9202" class="Symbol">:</a> <a id="9204" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="9212" href="Cubical.Categories.NaturalTransformation.Base.html#9039" class="Bound">B</a> <a id="9214" href="Cubical.Categories.NaturalTransformation.Base.html#9061" class="Bound">C</a><a id="9215" class="Symbol">)</a>
        <a id="9225" class="Symbol">→</a> <a id="9227" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="9234" class="Symbol">(</a><a id="9235" href="Cubical.Categories.NaturalTransformation.Base.html#9161" class="Bound">G</a> <a id="9237" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="9240" href="Cubical.Categories.NaturalTransformation.Base.html#9200" class="Bound">F</a><a id="9241" class="Symbol">)</a> <a id="9243" class="Symbol">(</a><a id="9244" href="Cubical.Categories.NaturalTransformation.Base.html#9163" class="Bound">H</a> <a id="9246" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="9249" href="Cubical.Categories.NaturalTransformation.Base.html#9200" class="Bound">F</a><a id="9250" class="Symbol">)</a>
  <a id="9254" href="Cubical.Categories.NaturalTransformation.Base.html#9150" class="Function Operator">_∘ˡⁱ_</a> <a id="9260" class="Symbol">{</a><a id="9261" href="Cubical.Categories.NaturalTransformation.Base.html#9261" class="Bound">G</a><a id="9262" class="Symbol">}</a> <a id="9264" class="Symbol">{</a><a id="9265" href="Cubical.Categories.NaturalTransformation.Base.html#9265" class="Bound">H</a><a id="9266" class="Symbol">}</a> <a id="9268" href="Cubical.Categories.NaturalTransformation.Base.html#9268" class="Bound">α</a> <a id="9270" href="Cubical.Categories.NaturalTransformation.Base.html#9270" class="Bound">F</a> <a id="9272" class="Symbol">.</a><a id="9273" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="9279" class="Symbol">=</a> <a id="9281" href="Cubical.Categories.NaturalTransformation.Base.html#9268" class="Bound">α</a> <a id="9283" class="Symbol">.</a><a id="9284" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="9290" href="Cubical.Categories.NaturalTransformation.Base.html#8412" class="Function Operator">∘ˡ</a> <a id="9293" href="Cubical.Categories.NaturalTransformation.Base.html#9270" class="Bound">F</a>
  <a id="9297" href="Cubical.Categories.NaturalTransformation.Base.html#9150" class="Function Operator">_∘ˡⁱ_</a> <a id="9303" class="Symbol">{</a><a id="9304" href="Cubical.Categories.NaturalTransformation.Base.html#9304" class="Bound">G</a><a id="9305" class="Symbol">}</a> <a id="9307" class="Symbol">{</a><a id="9308" href="Cubical.Categories.NaturalTransformation.Base.html#9308" class="Bound">H</a><a id="9309" class="Symbol">}</a> <a id="9311" href="Cubical.Categories.NaturalTransformation.Base.html#9311" class="Bound">α</a> <a id="9313" href="Cubical.Categories.NaturalTransformation.Base.html#9313" class="Bound">F</a> <a id="9315" class="Symbol">.</a><a id="9316" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="9321" href="Cubical.Categories.NaturalTransformation.Base.html#9321" class="Bound">x</a> <a id="9323" class="Symbol">=</a> <a id="9325" href="Cubical.Categories.NaturalTransformation.Base.html#9311" class="Bound">α</a> <a id="9327" class="Symbol">.</a><a id="9328" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Cubical.Categories.NaturalTransformation.Base.html#9313" class="Bound">F</a> <a id="9336" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="9338" href="Cubical.Categories.NaturalTransformation.Base.html#9321" class="Bound">x</a> <a id="9340" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="9341" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Categories.NaturalTransformation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.NaturalTransformation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">


<a id="3" class="Keyword">module</a> <a id="10" href="Cubical.Categories.NaturalTransformation.Properties.html" class="Module">Cubical.Categories.NaturalTransformation.Properties</a> <a id="62" class="Keyword">where</a>

<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="318" class="Keyword">renaming</a> <a id="327" class="Symbol">(</a><a id="328" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="332" class="Symbol">to</a> <a id="335" class="InductiveConstructor">iIso</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a> <a id="412" class="Keyword">renaming</a> <a id="421" class="Symbol">(</a><a id="422" href="Cubical.Categories.Category.Base.html#1813" class="Record">isIso</a> <a id="428" class="Symbol">to</a> <a id="431" class="Record">isIsoC</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Cubical.Categories.Functor.Properties.html" class="Module">Cubical.Categories.Functor.Properties</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Cubical.Categories.Morphism.html" class="Module">Cubical.Categories.Morphism</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Categories.Isomorphism.html" class="Module">Cubical.Categories.Isomorphism</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Cubical.Categories.NaturalTransformation.Base.html" class="Module">Cubical.Categories.NaturalTransformation.Base</a>

<a id="675" class="Keyword">private</a>
  <a id="685" class="Keyword">variable</a>
    <a id="698" href="Cubical.Categories.NaturalTransformation.Properties.html#698" class="Generalizable">ℓB</a> <a id="701" href="Cubical.Categories.NaturalTransformation.Properties.html#701" class="Generalizable">ℓB&#39;</a> <a id="705" href="Cubical.Categories.NaturalTransformation.Properties.html#705" class="Generalizable">ℓC</a> <a id="708" href="Cubical.Categories.NaturalTransformation.Properties.html#708" class="Generalizable">ℓC&#39;</a> <a id="712" href="Cubical.Categories.NaturalTransformation.Properties.html#712" class="Generalizable">ℓD</a> <a id="715" href="Cubical.Categories.NaturalTransformation.Properties.html#715" class="Generalizable">ℓD&#39;</a> <a id="719" href="Cubical.Categories.NaturalTransformation.Properties.html#719" class="Generalizable">ℓE</a> <a id="722" href="Cubical.Categories.NaturalTransformation.Properties.html#722" class="Generalizable">ℓE&#39;</a> <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="738" href="Cubical.Categories.NaturalTransformation.Properties.html#738" class="Generalizable">C</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="751" href="Cubical.Categories.NaturalTransformation.Properties.html#705" class="Generalizable">ℓC</a> <a id="754" href="Cubical.Categories.NaturalTransformation.Properties.html#708" class="Generalizable">ℓC&#39;</a>
    <a id="762" href="Cubical.Categories.NaturalTransformation.Properties.html#762" class="Generalizable">D</a> <a id="764" class="Symbol">:</a> <a id="766" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="775" href="Cubical.Categories.NaturalTransformation.Properties.html#712" class="Generalizable">ℓD</a> <a id="778" href="Cubical.Categories.NaturalTransformation.Properties.html#715" class="Generalizable">ℓD&#39;</a>
    <a id="786" href="Cubical.Categories.NaturalTransformation.Properties.html#786" class="Generalizable">F</a> <a id="788" href="Cubical.Categories.NaturalTransformation.Properties.html#788" class="Generalizable">F&#39;</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="801" href="Cubical.Categories.NaturalTransformation.Properties.html#738" class="Generalizable">C</a> <a id="803" href="Cubical.Categories.NaturalTransformation.Properties.html#762" class="Generalizable">D</a>

<a id="806" class="Keyword">open</a> <a id="811" href="Cubical.Categories.NaturalTransformation.Properties.html#431" class="Module">isIsoC</a>
<a id="818" class="Keyword">open</a> <a id="823" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Module">NatIso</a>
<a id="830" class="Keyword">open</a> <a id="835" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>
<a id="844" class="Keyword">open</a> <a id="849" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="858" class="Keyword">open</a> <a id="863" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
<a id="871" class="Keyword">open</a> <a id="876" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="881" class="Keyword">module</a> <a id="888" href="Cubical.Categories.NaturalTransformation.Properties.html#888" class="Module">_</a> <a id="890" class="Symbol">{</a><a id="891" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="893" class="Symbol">:</a> <a id="895" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="904" href="Cubical.Categories.NaturalTransformation.Properties.html#705" class="Generalizable">ℓC</a> <a id="907" href="Cubical.Categories.NaturalTransformation.Properties.html#708" class="Generalizable">ℓC&#39;</a><a id="910" class="Symbol">}</a> <a id="912" class="Symbol">{</a><a id="913" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a> <a id="915" class="Symbol">:</a> <a id="917" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="926" href="Cubical.Categories.NaturalTransformation.Properties.html#712" class="Generalizable">ℓD</a> <a id="929" href="Cubical.Categories.NaturalTransformation.Properties.html#715" class="Generalizable">ℓD&#39;</a><a id="932" class="Symbol">}</a> <a id="934" class="Keyword">where</a>
  <a id="942" class="Keyword">private</a>
    <a id="954" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">_⋆ᴰ_</a> <a id="959" class="Symbol">:</a> <a id="961" class="Symbol">∀</a> <a id="963" class="Symbol">{</a><a id="964" href="Cubical.Categories.NaturalTransformation.Properties.html#964" class="Bound">x</a> <a id="966" href="Cubical.Categories.NaturalTransformation.Properties.html#966" class="Bound">y</a> <a id="968" href="Cubical.Categories.NaturalTransformation.Properties.html#968" class="Bound">z</a><a id="969" class="Symbol">}</a> <a id="971" class="Symbol">(</a><a id="972" href="Cubical.Categories.NaturalTransformation.Properties.html#972" class="Bound">f</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a> <a id="978" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="980" href="Cubical.Categories.NaturalTransformation.Properties.html#964" class="Bound">x</a> <a id="982" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="984" href="Cubical.Categories.NaturalTransformation.Properties.html#966" class="Bound">y</a> <a id="986" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="987" class="Symbol">)</a> <a id="989" class="Symbol">(</a><a id="990" href="Cubical.Categories.NaturalTransformation.Properties.html#990" class="Bound">g</a> <a id="992" class="Symbol">:</a> <a id="994" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a> <a id="996" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="998" href="Cubical.Categories.NaturalTransformation.Properties.html#966" class="Bound">y</a> <a id="1000" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1002" href="Cubical.Categories.NaturalTransformation.Properties.html#968" class="Bound">z</a> <a id="1004" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a> <a id="1011" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1013" href="Cubical.Categories.NaturalTransformation.Properties.html#964" class="Bound">x</a> <a id="1015" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1017" href="Cubical.Categories.NaturalTransformation.Properties.html#968" class="Bound">z</a> <a id="1019" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
    <a id="1025" href="Cubical.Categories.NaturalTransformation.Properties.html#1025" class="Bound">f</a> <a id="1027" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">⋆ᴰ</a> <a id="1030" href="Cubical.Categories.NaturalTransformation.Properties.html#1030" class="Bound">g</a> <a id="1032" class="Symbol">=</a> <a id="1034" href="Cubical.Categories.NaturalTransformation.Properties.html#1025" class="Bound">f</a> <a id="1036" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="1039" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a> <a id="1041" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="1043" href="Cubical.Categories.NaturalTransformation.Properties.html#1030" class="Bound">g</a>

  <a id="1048" class="Comment">-- natural isomorphism is symmetric</a>
  <a id="1086" href="Cubical.Categories.NaturalTransformation.Properties.html#1086" class="Function">symNatIso</a> <a id="1096" class="Symbol">:</a> <a id="1098" class="Symbol">∀</a> <a id="1100" class="Symbol">{</a><a id="1101" href="Cubical.Categories.NaturalTransformation.Properties.html#1101" class="Bound">F</a> <a id="1103" href="Cubical.Categories.NaturalTransformation.Properties.html#1103" class="Bound">G</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1115" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="1117" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a><a id="1118" class="Symbol">}</a>
            <a id="1132" class="Symbol">→</a> <a id="1134" href="Cubical.Categories.NaturalTransformation.Properties.html#1101" class="Bound">F</a> <a id="1136" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">≅ᶜ</a> <a id="1139" href="Cubical.Categories.NaturalTransformation.Properties.html#1103" class="Bound">G</a>
            <a id="1153" class="Symbol">→</a> <a id="1155" href="Cubical.Categories.NaturalTransformation.Properties.html#1103" class="Bound">G</a> <a id="1157" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">≅ᶜ</a> <a id="1160" href="Cubical.Categories.NaturalTransformation.Properties.html#1101" class="Bound">F</a>
  <a id="1164" href="Cubical.Categories.NaturalTransformation.Properties.html#1086" class="Function">symNatIso</a> <a id="1174" href="Cubical.Categories.NaturalTransformation.Properties.html#1174" class="Bound">η</a> <a id="1176" class="Symbol">.</a><a id="1177" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="1183" class="Symbol">.</a><a id="1184" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1189" href="Cubical.Categories.NaturalTransformation.Properties.html#1189" class="Bound">x</a> <a id="1191" class="Symbol">=</a> <a id="1193" href="Cubical.Categories.NaturalTransformation.Properties.html#1174" class="Bound">η</a> <a id="1195" class="Symbol">.</a><a id="1196" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1201" href="Cubical.Categories.NaturalTransformation.Properties.html#1189" class="Bound">x</a> <a id="1203" class="Symbol">.</a><a id="1204" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
  <a id="1210" href="Cubical.Categories.NaturalTransformation.Properties.html#1086" class="Function">symNatIso</a> <a id="1220" href="Cubical.Categories.NaturalTransformation.Properties.html#1220" class="Bound">η</a> <a id="1222" class="Symbol">.</a><a id="1223" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="1229" class="Symbol">.</a><a id="1230" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="1236" class="Symbol">_</a> <a id="1238" class="Symbol">=</a> <a id="1240" href="Cubical.Categories.NaturalTransformation.Base.html#1918" class="Function">sqLL</a> <a id="1245" href="Cubical.Categories.NaturalTransformation.Properties.html#1220" class="Bound">η</a>
  <a id="1249" href="Cubical.Categories.NaturalTransformation.Properties.html#1086" class="Function">symNatIso</a> <a id="1259" href="Cubical.Categories.NaturalTransformation.Properties.html#1259" class="Bound">η</a> <a id="1261" class="Symbol">.</a><a id="1262" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1267" href="Cubical.Categories.NaturalTransformation.Properties.html#1267" class="Bound">x</a> <a id="1269" class="Symbol">.</a><a id="1270" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Cubical.Categories.NaturalTransformation.Properties.html#1259" class="Bound">η</a> <a id="1278" class="Symbol">.</a><a id="1279" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="1285" class="Symbol">.</a><a id="1286" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="1291" href="Cubical.Categories.NaturalTransformation.Properties.html#1267" class="Bound">x</a>
  <a id="1295" href="Cubical.Categories.NaturalTransformation.Properties.html#1086" class="Function">symNatIso</a> <a id="1305" href="Cubical.Categories.NaturalTransformation.Properties.html#1305" class="Bound">η</a> <a id="1307" class="Symbol">.</a><a id="1308" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1313" href="Cubical.Categories.NaturalTransformation.Properties.html#1313" class="Bound">x</a> <a id="1315" class="Symbol">.</a><a id="1316" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Cubical.Categories.NaturalTransformation.Properties.html#1305" class="Bound">η</a> <a id="1324" class="Symbol">.</a><a id="1325" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1330" href="Cubical.Categories.NaturalTransformation.Properties.html#1313" class="Bound">x</a> <a id="1332" class="Symbol">.</a><a id="1333" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a>
  <a id="1339" href="Cubical.Categories.NaturalTransformation.Properties.html#1086" class="Function">symNatIso</a> <a id="1349" href="Cubical.Categories.NaturalTransformation.Properties.html#1349" class="Bound">η</a> <a id="1351" class="Symbol">.</a><a id="1352" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1357" href="Cubical.Categories.NaturalTransformation.Properties.html#1357" class="Bound">x</a> <a id="1359" class="Symbol">.</a><a id="1360" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="Cubical.Categories.NaturalTransformation.Properties.html#1349" class="Bound">η</a> <a id="1368" class="Symbol">.</a><a id="1369" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="1374" href="Cubical.Categories.NaturalTransformation.Properties.html#1357" class="Bound">x</a> <a id="1376" class="Symbol">.</a><a id="1377" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a>

  <a id="1384" class="Comment">-- Properties</a>

  <a id="1401" class="Comment">-- path helpers</a>
  <a id="1419" class="Keyword">module</a> <a id="1426" href="Cubical.Categories.NaturalTransformation.Properties.html#1426" class="Module">NatTransP</a> <a id="1436" class="Keyword">where</a>

    <a id="1447" class="Keyword">module</a> <a id="1454" href="Cubical.Categories.NaturalTransformation.Properties.html#1454" class="Module">_</a> <a id="1456" class="Symbol">{</a><a id="1457" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="1459" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1471" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="1473" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Keyword">where</a>

      <a id="1489" class="Comment">-- same as Sigma version</a>
      <a id="1520" href="Cubical.Categories.NaturalTransformation.Properties.html#1520" class="Function">NatTransΣ</a> <a id="1530" class="Symbol">:</a> <a id="1532" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1551" href="Cubical.Categories.NaturalTransformation.Properties.html#904" class="Bound">ℓC</a> <a id="1554" href="Cubical.Categories.NaturalTransformation.Properties.html#907" class="Bound">ℓC&#39;</a><a id="1557" class="Symbol">)</a> <a id="1559" href="Cubical.Categories.NaturalTransformation.Properties.html#929" class="Bound">ℓD&#39;</a><a id="1562" class="Symbol">)</a>
      <a id="1570" href="Cubical.Categories.NaturalTransformation.Properties.html#1520" class="Function">NatTransΣ</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1585" href="Cubical.Categories.NaturalTransformation.Properties.html#1585" class="Bound">ob</a> <a id="1588" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1590" class="Symbol">((</a><a id="1592" href="Cubical.Categories.NaturalTransformation.Properties.html#1592" class="Bound">x</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="1598" class="Symbol">.</a><a id="1599" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1601" class="Symbol">)</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a> <a id="1607" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a><a id="1608" class="Symbol">(</a><a id="1609" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="1611" class="Symbol">.</a><a id="1612" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1617" href="Cubical.Categories.NaturalTransformation.Properties.html#1592" class="Bound">x</a><a id="1618" class="Symbol">)</a> <a id="1620" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a> <a id="1625" class="Symbol">.</a><a id="1626" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1631" href="Cubical.Categories.NaturalTransformation.Properties.html#1592" class="Bound">x</a><a id="1632" class="Symbol">)</a><a id="1633" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1634" class="Symbol">)</a> <a id="1636" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                     <a id="1659" class="Symbol">({</a><a id="1661" href="Cubical.Categories.NaturalTransformation.Properties.html#1661" class="Bound">x</a> <a id="1663" href="Cubical.Categories.NaturalTransformation.Properties.html#1663" class="Bound">y</a> <a id="1665" class="Symbol">:</a> <a id="1667" class="Symbol">_</a> <a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">(</a><a id="1672" href="Cubical.Categories.NaturalTransformation.Properties.html#1672" class="Bound">f</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="1678" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1680" href="Cubical.Categories.NaturalTransformation.Properties.html#1661" class="Bound">x</a> <a id="1682" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1684" href="Cubical.Categories.NaturalTransformation.Properties.html#1663" class="Bound">y</a> <a id="1686" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">→</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="1694" class="Symbol">.</a><a id="1695" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1701" href="Cubical.Categories.NaturalTransformation.Properties.html#1672" class="Bound">f</a><a id="1702" class="Symbol">)</a> <a id="1704" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">⋆ᴰ</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Cubical.Categories.NaturalTransformation.Properties.html#1585" class="Bound">ob</a> <a id="1711" href="Cubical.Categories.NaturalTransformation.Properties.html#1663" class="Bound">y</a><a id="1712" class="Symbol">)</a> <a id="1714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Cubical.Categories.NaturalTransformation.Properties.html#1585" class="Bound">ob</a> <a id="1720" href="Cubical.Categories.NaturalTransformation.Properties.html#1661" class="Bound">x</a><a id="1721" class="Symbol">)</a> <a id="1723" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">⋆ᴰ</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a> <a id="1729" class="Symbol">.</a><a id="1730" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1736" href="Cubical.Categories.NaturalTransformation.Properties.html#1672" class="Bound">f</a><a id="1737" class="Symbol">))</a>

      <a id="1747" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="1776" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="1778" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a><a id="1779" class="Symbol">)</a> <a id="1781" href="Cubical.Categories.NaturalTransformation.Properties.html#1520" class="Function">NatTransΣ</a>
      <a id="1797" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a> <a id="1810" class="Symbol">.</a><a id="1811" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Cubical.Categories.NaturalTransformation.Base.html#1318" class="InductiveConstructor">natTrans</a> <a id="1825" href="Cubical.Categories.NaturalTransformation.Properties.html#1825" class="Bound">N-ob</a> <a id="1830" href="Cubical.Categories.NaturalTransformation.Properties.html#1830" class="Bound">N-hom</a><a id="1835" class="Symbol">)</a> <a id="1837" class="Symbol">=</a> <a id="1839" href="Cubical.Categories.NaturalTransformation.Properties.html#1825" class="Bound">N-ob</a> <a id="1844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1846" href="Cubical.Categories.NaturalTransformation.Properties.html#1830" class="Bound">N-hom</a>
      <a id="1858" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a> <a id="1871" class="Symbol">.</a><a id="1872" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Cubical.Categories.NaturalTransformation.Properties.html#1877" class="Bound">N-ob</a> <a id="1882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1884" href="Cubical.Categories.NaturalTransformation.Properties.html#1884" class="Bound">N-hom</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">=</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Cubical.Categories.NaturalTransformation.Base.html#1318" class="InductiveConstructor">natTrans</a> <a id="1903" href="Cubical.Categories.NaturalTransformation.Properties.html#1877" class="Bound">N-ob</a> <a id="1908" href="Cubical.Categories.NaturalTransformation.Properties.html#1884" class="Bound">N-hom</a><a id="1913" class="Symbol">)</a>
      <a id="1921" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a> <a id="1934" class="Symbol">.</a><a id="1935" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="1944" class="Symbol">_</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="1959" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a> <a id="1972" class="Symbol">.</a><a id="1973" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="1981" class="Symbol">_</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

      <a id="1997" href="Cubical.Categories.NaturalTransformation.Properties.html#1997" class="Function">NatTrans≡Σ</a> <a id="2008" class="Symbol">:</a> <a id="2010" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="2019" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="2021" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a> <a id="2023" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2025" href="Cubical.Categories.NaturalTransformation.Properties.html#1520" class="Function">NatTransΣ</a>
      <a id="2041" href="Cubical.Categories.NaturalTransformation.Properties.html#1997" class="Function">NatTrans≡Σ</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="2064" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a>

      <a id="2084" class="Comment">-- introducing paths</a>
      <a id="2111" href="Cubical.Categories.NaturalTransformation.Properties.html#2111" class="Function">NatTrans-≡-intro</a> <a id="2128" class="Symbol">:</a> <a id="2130" class="Symbol">∀</a> <a id="2132" class="Symbol">{</a><a id="2133" href="Cubical.Categories.NaturalTransformation.Properties.html#2133" class="Bound">αo</a> <a id="2136" href="Cubical.Categories.NaturalTransformation.Properties.html#2136" class="Bound">βo</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Cubical.Categories.NaturalTransformation.Base.html#958" class="Function">N-ob-Type</a> <a id="2151" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="2153" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a><a id="2154" class="Symbol">}</a>
                           <a id="2183" class="Symbol">{</a><a id="2184" href="Cubical.Categories.NaturalTransformation.Properties.html#2184" class="Bound">αh</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Cubical.Categories.NaturalTransformation.Base.html#1064" class="Function">N-hom-Type</a> <a id="2200" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="2202" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a> <a id="2204" href="Cubical.Categories.NaturalTransformation.Properties.html#2133" class="Bound">αo</a><a id="2206" class="Symbol">}</a>
                           <a id="2235" class="Symbol">{</a><a id="2236" href="Cubical.Categories.NaturalTransformation.Properties.html#2236" class="Bound">βh</a> <a id="2239" class="Symbol">:</a> <a id="2241" href="Cubical.Categories.NaturalTransformation.Base.html#1064" class="Function">N-hom-Type</a> <a id="2252" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="2254" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a> <a id="2256" href="Cubical.Categories.NaturalTransformation.Properties.html#2136" class="Bound">βo</a><a id="2258" class="Symbol">}</a>
                       <a id="2283" class="Symbol">→</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.Categories.NaturalTransformation.Properties.html#2286" class="Bound">p</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="Cubical.Categories.NaturalTransformation.Properties.html#2133" class="Bound">αo</a> <a id="2293" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2295" href="Cubical.Categories.NaturalTransformation.Properties.html#2136" class="Bound">βo</a><a id="2297" class="Symbol">)</a>
                       <a id="2322" class="Symbol">→</a> <a id="2324" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2330" class="Symbol">(λ</a> <a id="2333" href="Cubical.Categories.NaturalTransformation.Properties.html#2333" class="Bound">i</a> <a id="2335" class="Symbol">→</a> <a id="2337" class="Symbol">({</a><a id="2339" href="Cubical.Categories.NaturalTransformation.Properties.html#2339" class="Bound">x</a> <a id="2341" href="Cubical.Categories.NaturalTransformation.Properties.html#2341" class="Bound">y</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="2347" class="Symbol">.</a><a id="2348" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="2350" class="Symbol">}</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Categories.NaturalTransformation.Properties.html#2353" class="Bound">f</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="2359" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="2361" href="Cubical.Categories.NaturalTransformation.Properties.html#2339" class="Bound">x</a> <a id="2363" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="2365" href="Cubical.Categories.NaturalTransformation.Properties.html#2341" class="Bound">y</a> <a id="2367" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Symbol">→</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a> <a id="2375" class="Symbol">.</a><a id="2376" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2382" href="Cubical.Categories.NaturalTransformation.Properties.html#2353" class="Bound">f</a><a id="2383" class="Symbol">)</a> <a id="2385" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">⋆ᴰ</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Cubical.Categories.NaturalTransformation.Properties.html#2286" class="Bound">p</a> <a id="2391" href="Cubical.Categories.NaturalTransformation.Properties.html#2333" class="Bound">i</a> <a id="2393" href="Cubical.Categories.NaturalTransformation.Properties.html#2341" class="Bound">y</a><a id="2394" class="Symbol">)</a> <a id="2396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.Categories.NaturalTransformation.Properties.html#2286" class="Bound">p</a> <a id="2401" href="Cubical.Categories.NaturalTransformation.Properties.html#2333" class="Bound">i</a> <a id="2403" href="Cubical.Categories.NaturalTransformation.Properties.html#2339" class="Bound">x</a><a id="2404" class="Symbol">)</a> <a id="2406" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">⋆ᴰ</a> <a id="2409" class="Symbol">(</a><a id="2410" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a> <a id="2412" class="Symbol">.</a><a id="2413" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2419" href="Cubical.Categories.NaturalTransformation.Properties.html#2353" class="Bound">f</a><a id="2420" class="Symbol">)))</a> <a id="2424" href="Cubical.Categories.NaturalTransformation.Properties.html#2184" class="Bound">αh</a> <a id="2427" href="Cubical.Categories.NaturalTransformation.Properties.html#2236" class="Bound">βh</a>
                       <a id="2453" class="Symbol">→</a> <a id="2455" href="Cubical.Categories.NaturalTransformation.Base.html#1318" class="InductiveConstructor">natTrans</a> <a id="2464" class="Symbol">{</a><a id="2465" class="Argument">F</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Cubical.Categories.NaturalTransformation.Properties.html#1457" class="Bound">F</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="Cubical.Categories.NaturalTransformation.Properties.html#1459" class="Bound">G</a><a id="2474" class="Symbol">}</a> <a id="2476" href="Cubical.Categories.NaturalTransformation.Properties.html#2133" class="Bound">αo</a> <a id="2479" href="Cubical.Categories.NaturalTransformation.Properties.html#2184" class="Bound">αh</a> <a id="2482" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2484" href="Cubical.Categories.NaturalTransformation.Base.html#1318" class="InductiveConstructor">natTrans</a> <a id="2493" href="Cubical.Categories.NaturalTransformation.Properties.html#2136" class="Bound">βo</a> <a id="2496" href="Cubical.Categories.NaturalTransformation.Properties.html#2236" class="Bound">βh</a>
      <a id="2505" href="Cubical.Categories.NaturalTransformation.Properties.html#2111" class="Function">NatTrans-≡-intro</a> <a id="2522" href="Cubical.Categories.NaturalTransformation.Properties.html#2522" class="Bound">p</a> <a id="2524" href="Cubical.Categories.NaturalTransformation.Properties.html#2524" class="Bound">q</a> <a id="2526" href="Cubical.Categories.NaturalTransformation.Properties.html#2526" class="Bound">i</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Cubical.Categories.NaturalTransformation.Base.html#1318" class="InductiveConstructor">natTrans</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Cubical.Categories.NaturalTransformation.Properties.html#2522" class="Bound">p</a> <a id="2542" href="Cubical.Categories.NaturalTransformation.Properties.html#2526" class="Bound">i</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Cubical.Categories.NaturalTransformation.Properties.html#2524" class="Bound">q</a> <a id="2548" href="Cubical.Categories.NaturalTransformation.Properties.html#2526" class="Bound">i</a><a id="2549" class="Symbol">)</a>

  <a id="2554" class="Keyword">module</a> <a id="2561" href="Cubical.Categories.NaturalTransformation.Properties.html#2561" class="Module">_</a> <a id="2563" class="Symbol">{</a><a id="2564" href="Cubical.Categories.NaturalTransformation.Properties.html#2564" class="Bound">F</a> <a id="2566" href="Cubical.Categories.NaturalTransformation.Properties.html#2566" class="Bound">G</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2578" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="2580" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a><a id="2581" class="Symbol">}</a> <a id="2583" class="Symbol">{</a><a id="2584" href="Cubical.Categories.NaturalTransformation.Properties.html#2584" class="Bound">α</a> <a id="2586" href="Cubical.Categories.NaturalTransformation.Properties.html#2586" class="Bound">β</a> <a id="2588" class="Symbol">:</a> <a id="2590" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="2599" href="Cubical.Categories.NaturalTransformation.Properties.html#2564" class="Bound">F</a> <a id="2601" href="Cubical.Categories.NaturalTransformation.Properties.html#2566" class="Bound">G</a><a id="2602" class="Symbol">}</a> <a id="2604" class="Keyword">where</a>
      <a id="2616" class="Keyword">open</a> <a id="2621" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
      <a id="2631" class="Keyword">private</a>
        <a id="2647" href="Cubical.Categories.NaturalTransformation.Properties.html#2647" class="Function">αOb</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Cubical.Categories.NaturalTransformation.Properties.html#2584" class="Bound">α</a> <a id="2655" class="Symbol">.</a><a id="2656" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a>
        <a id="2669" href="Cubical.Categories.NaturalTransformation.Properties.html#2669" class="Function">βOb</a> <a id="2673" class="Symbol">=</a> <a id="2675" href="Cubical.Categories.NaturalTransformation.Properties.html#2586" class="Bound">β</a> <a id="2677" class="Symbol">.</a><a id="2678" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a>
        <a id="2691" href="Cubical.Categories.NaturalTransformation.Properties.html#2691" class="Function">αHom</a> <a id="2696" class="Symbol">=</a> <a id="2698" href="Cubical.Categories.NaturalTransformation.Properties.html#2584" class="Bound">α</a> <a id="2700" class="Symbol">.</a><a id="2701" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a>
        <a id="2715" href="Cubical.Categories.NaturalTransformation.Properties.html#2715" class="Function">βHom</a> <a id="2720" class="Symbol">=</a> <a id="2722" href="Cubical.Categories.NaturalTransformation.Properties.html#2586" class="Bound">β</a> <a id="2724" class="Symbol">.</a><a id="2725" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a>
      <a id="2737" class="Comment">-- path between natural transformations is the same as a pair of paths (between ob and hom)</a>
      <a id="2835" href="Cubical.Categories.NaturalTransformation.Properties.html#2835" class="Function">NTPathIsoPathΣ</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Cubical.Categories.NaturalTransformation.Properties.html#2584" class="Bound">α</a> <a id="2859" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2861" href="Cubical.Categories.NaturalTransformation.Properties.html#2586" class="Bound">β</a><a id="2862" class="Symbol">)</a>
                         <a id="2889" class="Symbol">(</a><a id="2890" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2893" href="Cubical.Categories.NaturalTransformation.Properties.html#2893" class="Bound">p</a> <a id="2895" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Categories.NaturalTransformation.Properties.html#2647" class="Function">αOb</a> <a id="2902" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2904" href="Cubical.Categories.NaturalTransformation.Properties.html#2669" class="Function">βOb</a><a id="2907" class="Symbol">)</a> <a id="2909" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                              <a id="2941" class="Symbol">(</a><a id="2942" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2948" class="Symbol">(λ</a> <a id="2951" href="Cubical.Categories.NaturalTransformation.Properties.html#2951" class="Bound">i</a> <a id="2953" class="Symbol">→</a> <a id="2955" class="Symbol">({</a><a id="2957" href="Cubical.Categories.NaturalTransformation.Properties.html#2957" class="Bound">x</a> <a id="2959" href="Cubical.Categories.NaturalTransformation.Properties.html#2959" class="Bound">y</a> <a id="2961" class="Symbol">:</a> <a id="2963" class="Symbol">_}</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Categories.NaturalTransformation.Properties.html#2967" class="Bound">f</a> <a id="2969" class="Symbol">:</a> <a id="2971" class="Symbol">_)</a> <a id="2974" class="Symbol">→</a> <a id="2976" href="Cubical.Categories.NaturalTransformation.Properties.html#2564" class="Bound">F</a> <a id="2978" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="2980" href="Cubical.Categories.NaturalTransformation.Properties.html#2967" class="Bound">f</a> <a id="2982" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="2984" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">⋆ᴰ</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Cubical.Categories.NaturalTransformation.Properties.html#2893" class="Bound">p</a> <a id="2990" href="Cubical.Categories.NaturalTransformation.Properties.html#2951" class="Bound">i</a> <a id="2992" href="Cubical.Categories.NaturalTransformation.Properties.html#2959" class="Bound">y</a><a id="2993" class="Symbol">)</a> <a id="2995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Cubical.Categories.NaturalTransformation.Properties.html#2893" class="Bound">p</a> <a id="3000" href="Cubical.Categories.NaturalTransformation.Properties.html#2951" class="Bound">i</a> <a id="3002" href="Cubical.Categories.NaturalTransformation.Properties.html#2957" class="Bound">x</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Cubical.Categories.NaturalTransformation.Properties.html#954" class="Function Operator">⋆ᴰ</a> <a id="3008" href="Cubical.Categories.NaturalTransformation.Properties.html#2566" class="Bound">G</a> <a id="3010" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="3012" href="Cubical.Categories.NaturalTransformation.Properties.html#2967" class="Bound">f</a> <a id="3014" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="3015" class="Symbol">))</a>
                                  <a id="3052" href="Cubical.Categories.NaturalTransformation.Properties.html#2691" class="Function">αHom</a>
                                  <a id="3091" href="Cubical.Categories.NaturalTransformation.Properties.html#2715" class="Function">βHom</a><a id="3095" class="Symbol">))</a>
      <a id="3104" href="Cubical.Categories.NaturalTransformation.Properties.html#2835" class="Function">NTPathIsoPathΣ</a> <a id="3119" class="Symbol">.</a><a id="3120" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3124" href="Cubical.Categories.NaturalTransformation.Properties.html#3124" class="Bound">p</a> <a id="3126" class="Symbol">=</a> <a id="3128" class="Symbol">(λ</a> <a id="3131" href="Cubical.Categories.NaturalTransformation.Properties.html#3131" class="Bound">i</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Cubical.Categories.NaturalTransformation.Properties.html#3124" class="Bound">p</a> <a id="3137" href="Cubical.Categories.NaturalTransformation.Properties.html#3131" class="Bound">i</a> <a id="3139" class="Symbol">.</a><a id="3140" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a><a id="3144" class="Symbol">)</a> <a id="3146" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3148" class="Symbol">(λ</a> <a id="3151" href="Cubical.Categories.NaturalTransformation.Properties.html#3151" class="Bound">i</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.Categories.NaturalTransformation.Properties.html#3124" class="Bound">p</a> <a id="3157" href="Cubical.Categories.NaturalTransformation.Properties.html#3151" class="Bound">i</a> <a id="3159" class="Symbol">.</a><a id="3160" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a><a id="3165" class="Symbol">)</a>
      <a id="3173" href="Cubical.Categories.NaturalTransformation.Properties.html#2835" class="Function">NTPathIsoPathΣ</a> <a id="3188" class="Symbol">.</a><a id="3189" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Cubical.Categories.NaturalTransformation.Properties.html#3194" class="Bound">po</a> <a id="3197" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3199" href="Cubical.Categories.NaturalTransformation.Properties.html#3199" class="Bound">ph</a><a id="3201" class="Symbol">)</a> <a id="3203" href="Cubical.Categories.NaturalTransformation.Properties.html#3203" class="Bound">i</a> <a id="3205" class="Symbol">=</a> <a id="3207" class="Keyword">record</a> <a id="3214" class="Symbol">{</a> <a id="3216" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="3221" class="Symbol">=</a> <a id="3223" href="Cubical.Categories.NaturalTransformation.Properties.html#3194" class="Bound">po</a> <a id="3226" href="Cubical.Categories.NaturalTransformation.Properties.html#3203" class="Bound">i</a> <a id="3228" class="Symbol">;</a> <a id="3230" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Cubical.Categories.NaturalTransformation.Properties.html#3199" class="Bound">ph</a> <a id="3241" href="Cubical.Categories.NaturalTransformation.Properties.html#3203" class="Bound">i</a> <a id="3243" class="Symbol">}</a>
      <a id="3251" href="Cubical.Categories.NaturalTransformation.Properties.html#2835" class="Function">NTPathIsoPathΣ</a> <a id="3266" class="Symbol">.</a><a id="3267" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3276" href="Cubical.Categories.NaturalTransformation.Properties.html#3276" class="Bound">pσ</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="3292" href="Cubical.Categories.NaturalTransformation.Properties.html#2835" class="Function">NTPathIsoPathΣ</a> <a id="3307" class="Symbol">.</a><a id="3308" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3316" href="Cubical.Categories.NaturalTransformation.Properties.html#3316" class="Bound">p</a> <a id="3318" class="Symbol">=</a> <a id="3320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

      <a id="3332" href="Cubical.Categories.NaturalTransformation.Properties.html#3332" class="Function">NTPath≃PathΣ</a> <a id="3345" class="Symbol">=</a> <a id="3347" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="3358" href="Cubical.Categories.NaturalTransformation.Properties.html#2835" class="Function">NTPathIsoPathΣ</a>

      <a id="3380" href="Cubical.Categories.NaturalTransformation.Properties.html#3380" class="Function">NTPath≡PathΣ</a> <a id="3393" class="Symbol">=</a> <a id="3395" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3398" href="Cubical.Categories.NaturalTransformation.Properties.html#3332" class="Function">NTPath≃PathΣ</a>

  <a id="3414" class="Keyword">module</a> <a id="3421" href="Cubical.Categories.NaturalTransformation.Properties.html#3421" class="Module">_</a> <a id="3423" class="Keyword">where</a>
    <a id="3433" class="Keyword">open</a> <a id="3438" href="Cubical.Categories.NaturalTransformation.Properties.html#1426" class="Module">NatTransP</a>

    <a id="3453" href="Cubical.Categories.NaturalTransformation.Properties.html#3453" class="Function">isSetNatTrans</a> <a id="3467" class="Symbol">:</a> <a id="3469" class="Symbol">{</a><a id="3470" href="Cubical.Categories.NaturalTransformation.Properties.html#3470" class="Bound">F</a> <a id="3472" href="Cubical.Categories.NaturalTransformation.Properties.html#3472" class="Bound">G</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3484" href="Cubical.Categories.NaturalTransformation.Properties.html#891" class="Bound">C</a> <a id="3486" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a><a id="3487" class="Symbol">}</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Record">NatTrans</a> <a id="3507" href="Cubical.Categories.NaturalTransformation.Properties.html#3470" class="Bound">F</a> <a id="3509" href="Cubical.Categories.NaturalTransformation.Properties.html#3472" class="Bound">G</a><a id="3510" class="Symbol">)</a>
    <a id="3516" href="Cubical.Categories.NaturalTransformation.Properties.html#3453" class="Function">isSetNatTrans</a> <a id="3530" class="Symbol">=</a>
      <a id="3538" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3556" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a><a id="3568" class="Symbol">)</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3575" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a><a id="3587" class="Symbol">)</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3598" href="Cubical.Categories.NaturalTransformation.Properties.html#1747" class="Function">NatTransIsoΣ</a><a id="3610" class="Symbol">)</a>
                   <a id="3631" class="Symbol">(</a><a id="3632" href="Cubical.Foundations.HLevels.html#13473" class="Function">isSetΣSndProp</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="3654" class="Symbol">(λ</a> <a id="3657" href="Cubical.Categories.NaturalTransformation.Properties.html#3657" class="Bound">_</a> <a id="3659" class="Symbol">→</a> <a id="3661" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3670" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a><a id="3671" class="Symbol">))</a>
                                  <a id="3708" class="Symbol">(λ</a> <a id="3711" href="Cubical.Categories.NaturalTransformation.Properties.html#3711" class="Bound">_</a> <a id="3713" class="Symbol">→</a> <a id="3715" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a> <a id="3732" class="Symbol">(λ</a> <a id="3735" href="Cubical.Categories.NaturalTransformation.Properties.html#3735" class="Bound">_</a> <a id="3737" href="Cubical.Categories.NaturalTransformation.Properties.html#3737" class="Bound">_</a> <a id="3739" class="Symbol">→</a> <a id="3741" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3749" class="Symbol">(λ</a> <a id="3752" href="Cubical.Categories.NaturalTransformation.Properties.html#3752" class="Bound">_</a> <a id="3754" class="Symbol">→</a> <a id="3756" href="Cubical.Categories.Category.Base.html#807" class="Field">isSetHom</a> <a id="3765" href="Cubical.Categories.NaturalTransformation.Properties.html#913" class="Bound">D</a> <a id="3767" class="Symbol">_</a> <a id="3769" class="Symbol">_))))</a>


<a id="3777" class="Comment">-- Natural isomorphism is path when the target category is univalent.</a>

<a id="3848" class="Keyword">module</a> <a id="3855" href="Cubical.Categories.NaturalTransformation.Properties.html#3855" class="Module">_</a>
  <a id="3859" class="Symbol">(</a><a id="3860" href="Cubical.Categories.NaturalTransformation.Properties.html#3860" class="Bound">isUnivD</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="Cubical.Categories.Category.Base.html#3672" class="Record">isUnivalent</a> <a id="3882" href="Cubical.Categories.NaturalTransformation.Properties.html#762" class="Generalizable">D</a><a id="3883" class="Symbol">)</a>
  <a id="3887" class="Symbol">{</a><a id="3888" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="3890" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="3902" href="Cubical.Categories.NaturalTransformation.Properties.html#738" class="Generalizable">C</a> <a id="3904" href="Cubical.Categories.NaturalTransformation.Properties.html#762" class="Generalizable">D</a><a id="3905" class="Symbol">}</a> <a id="3907" class="Keyword">where</a>

  <a id="3916" class="Keyword">open</a> <a id="3921" href="Cubical.Categories.Category.Base.html#3672" class="Module">isUnivalent</a> <a id="3933" href="Cubical.Categories.NaturalTransformation.Properties.html#3860" class="Bound">isUnivD</a>

  <a id="3944" href="Cubical.Categories.NaturalTransformation.Properties.html#3944" class="Function">NatIsoToPath</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="3966" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="3968" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a> <a id="3970" class="Symbol">→</a> <a id="3972" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="3974" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3976" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a>
  <a id="3980" href="Cubical.Categories.NaturalTransformation.Properties.html#3944" class="Function">NatIsoToPath</a> <a id="3993" href="Cubical.Categories.NaturalTransformation.Properties.html#3993" class="Bound">niso</a> <a id="3998" class="Symbol">=</a>
    <a id="4004" href="Cubical.Categories.Functor.Base.html#1852" class="Function">Functor≡</a> <a id="4013" class="Symbol">(λ</a> <a id="4016" href="Cubical.Categories.NaturalTransformation.Properties.html#4016" class="Bound">x</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Cubical.Categories.Category.Base.html#4025" class="Function">CatIsoToPath</a> <a id="4033" class="Symbol">(_</a> <a id="4036" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4038" href="Cubical.Categories.NaturalTransformation.Properties.html#3993" class="Bound">niso</a> <a id="4043" class="Symbol">.</a><a id="4044" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4049" href="Cubical.Categories.NaturalTransformation.Properties.html#4016" class="Bound">x</a><a id="4050" class="Symbol">))</a>
      <a id="4059" class="Symbol">(λ</a> <a id="4062" href="Cubical.Categories.NaturalTransformation.Properties.html#4062" class="Bound">f</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="Cubical.Categories.Isomorphism.html#4844" class="Function">isoToPath-Square</a> <a id="4083" href="Cubical.Categories.NaturalTransformation.Properties.html#3860" class="Bound">isUnivD</a> <a id="4091" class="Symbol">_</a> <a id="4093" class="Symbol">_</a> <a id="4095" class="Symbol">_</a> <a id="4097" class="Symbol">_</a> <a id="4099" class="Symbol">(</a><a id="4100" href="Cubical.Categories.NaturalTransformation.Properties.html#3993" class="Bound">niso</a> <a id="4105" class="Symbol">.</a><a id="4106" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="4112" class="Symbol">.</a><a id="4113" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="4119" href="Cubical.Categories.NaturalTransformation.Properties.html#4062" class="Bound">f</a><a id="4120" class="Symbol">))</a>

  <a id="4126" href="Cubical.Categories.NaturalTransformation.Properties.html#4126" class="Function">NatIso→Path→NatIso</a> <a id="4145" class="Symbol">:</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.Categories.NaturalTransformation.Properties.html#4148" class="Bound">niso</a> <a id="4153" class="Symbol">:</a> <a id="4155" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="4162" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="4164" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a><a id="4165" class="Symbol">)</a> <a id="4167" class="Symbol">→</a> <a id="4169" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Cubical.Categories.NaturalTransformation.Properties.html#3944" class="Function">NatIsoToPath</a> <a id="4196" href="Cubical.Categories.NaturalTransformation.Properties.html#4148" class="Bound">niso</a><a id="4200" class="Symbol">)</a> <a id="4202" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4204" href="Cubical.Categories.NaturalTransformation.Properties.html#4148" class="Bound">niso</a>
  <a id="4211" href="Cubical.Categories.NaturalTransformation.Properties.html#4126" class="Function">NatIso→Path→NatIso</a> <a id="4230" href="Cubical.Categories.NaturalTransformation.Properties.html#4230" class="Bound">niso</a> <a id="4235" class="Symbol">=</a> <a id="4237" href="Cubical.Categories.NaturalTransformation.Base.html#7303" class="Function">NatIso≡</a> <a id="4245" class="Symbol">(λ</a> <a id="4248" href="Cubical.Categories.NaturalTransformation.Properties.html#4248" class="Bound">i</a> <a id="4250" href="Cubical.Categories.NaturalTransformation.Properties.html#4250" class="Bound">x</a> <a id="4252" class="Symbol">→</a> <a id="4254" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="4271" class="Symbol">_</a> <a id="4273" class="Symbol">_)</a> <a id="4276" class="Symbol">(_</a> <a id="4279" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4281" href="Cubical.Categories.NaturalTransformation.Properties.html#4230" class="Bound">niso</a> <a id="4286" class="Symbol">.</a><a id="4287" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4292" href="Cubical.Categories.NaturalTransformation.Properties.html#4250" class="Bound">x</a><a id="4293" class="Symbol">)</a> <a id="4295" href="Cubical.Categories.NaturalTransformation.Properties.html#4248" class="Bound">i</a> <a id="4297" class="Symbol">.</a><a id="4298" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4301" class="Symbol">)</a>

  <a id="4306" href="Cubical.Categories.NaturalTransformation.Properties.html#4306" class="Function">Path→NatIso→Path</a> <a id="4323" class="Symbol">:</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Cubical.Categories.NaturalTransformation.Properties.html#4326" class="Bound">p</a> <a id="4328" class="Symbol">:</a> <a id="4330" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="4332" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4334" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a><a id="4335" class="Symbol">)</a> <a id="4337" class="Symbol">→</a> <a id="4339" href="Cubical.Categories.NaturalTransformation.Properties.html#3944" class="Function">NatIsoToPath</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="4366" href="Cubical.Categories.NaturalTransformation.Properties.html#4326" class="Bound">p</a><a id="4367" class="Symbol">)</a> <a id="4369" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4371" href="Cubical.Categories.NaturalTransformation.Properties.html#4326" class="Bound">p</a>
  <a id="4375" href="Cubical.Categories.NaturalTransformation.Properties.html#4306" class="Function">Path→NatIso→Path</a> <a id="4392" href="Cubical.Categories.NaturalTransformation.Properties.html#4392" class="Bound">p</a> <a id="4394" class="Symbol">=</a> <a id="4396" href="Cubical.Categories.Functor.Base.html#3482" class="Function">FunctorPath≡</a> <a id="4409" class="Symbol">(λ</a> <a id="4412" href="Cubical.Categories.NaturalTransformation.Properties.html#4412" class="Bound">i</a> <a id="4414" href="Cubical.Categories.NaturalTransformation.Properties.html#4414" class="Bound">j</a> <a id="4416" href="Cubical.Categories.NaturalTransformation.Properties.html#4416" class="Bound">x</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Categories.Category.Base.html#3855" class="Function">univEquiv</a> <a id="4437" class="Symbol">_</a> <a id="4439" class="Symbol">_)</a> <a id="4442" class="Symbol">(λ</a> <a id="4445" href="Cubical.Categories.NaturalTransformation.Properties.html#4445" class="Bound">i</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="Cubical.Categories.NaturalTransformation.Properties.html#4392" class="Bound">p</a> <a id="4451" href="Cubical.Categories.NaturalTransformation.Properties.html#4445" class="Bound">i</a> <a id="4453" class="Symbol">.</a><a id="4454" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="4459" href="Cubical.Categories.NaturalTransformation.Properties.html#4416" class="Bound">x</a><a id="4460" class="Symbol">)</a> <a id="4462" href="Cubical.Categories.NaturalTransformation.Properties.html#4412" class="Bound">i</a> <a id="4464" href="Cubical.Categories.NaturalTransformation.Properties.html#4414" class="Bound">j</a><a id="4465" class="Symbol">)</a>

  <a id="4470" href="Cubical.Categories.NaturalTransformation.Properties.html#4470" class="Function">Iso-Path-NatIso</a> <a id="4486" class="Symbol">:</a> <a id="4488" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4492" class="Symbol">(</a><a id="4493" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="4495" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4497" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a><a id="4498" class="Symbol">)</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="4508" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="4510" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a><a id="4511" class="Symbol">)</a>
  <a id="4515" href="Cubical.Categories.NaturalTransformation.Properties.html#4470" class="Function">Iso-Path-NatIso</a> <a id="4531" class="Symbol">=</a> <a id="4533" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4537" href="Cubical.Categories.NaturalTransformation.Base.html#3583" class="Function">pathToNatIso</a> <a id="4550" href="Cubical.Categories.NaturalTransformation.Properties.html#3944" class="Function">NatIsoToPath</a> <a id="4563" href="Cubical.Categories.NaturalTransformation.Properties.html#4126" class="Function">NatIso→Path→NatIso</a> <a id="4582" href="Cubical.Categories.NaturalTransformation.Properties.html#4306" class="Function">Path→NatIso→Path</a>

  <a id="4602" href="Cubical.Categories.NaturalTransformation.Properties.html#4602" class="Function">Path≃NatIso</a> <a id="4614" class="Symbol">:</a> <a id="4616" class="Symbol">(</a><a id="4617" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="4619" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4621" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a><a id="4622" class="Symbol">)</a> <a id="4624" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4626" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="4633" href="Cubical.Categories.NaturalTransformation.Properties.html#3888" class="Bound">F</a> <a id="4635" href="Cubical.Categories.NaturalTransformation.Properties.html#3890" class="Bound">G</a>
  <a id="4639" href="Cubical.Categories.NaturalTransformation.Properties.html#4602" class="Function">Path≃NatIso</a> <a id="4651" class="Symbol">=</a> <a id="4653" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="4664" href="Cubical.Categories.NaturalTransformation.Properties.html#4470" class="Function">Iso-Path-NatIso</a>
<a id="4680" class="Keyword">module</a> <a id="4687" href="Cubical.Categories.NaturalTransformation.Properties.html#4687" class="Module">_</a> <a id="4689" class="Symbol">{</a><a id="4690" href="Cubical.Categories.NaturalTransformation.Properties.html#4690" class="Bound">C</a> <a id="4692" class="Symbol">:</a> <a id="4694" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4703" href="Cubical.Categories.NaturalTransformation.Properties.html#705" class="Generalizable">ℓC</a> <a id="4706" href="Cubical.Categories.NaturalTransformation.Properties.html#708" class="Generalizable">ℓC&#39;</a><a id="4709" class="Symbol">}</a> <a id="4711" class="Symbol">{</a><a id="4712" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="4714" class="Symbol">:</a> <a id="4716" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="4725" href="Cubical.Categories.NaturalTransformation.Properties.html#712" class="Generalizable">ℓD</a> <a id="4728" href="Cubical.Categories.NaturalTransformation.Properties.html#715" class="Generalizable">ℓD&#39;</a><a id="4731" class="Symbol">}</a> <a id="4733" class="Keyword">where</a>
  <a id="4741" href="Cubical.Categories.NaturalTransformation.Properties.html#4741" class="Function">seqNatIso</a> <a id="4751" class="Symbol">:</a> <a id="4753" class="Symbol">{</a><a id="4754" href="Cubical.Categories.NaturalTransformation.Properties.html#4754" class="Bound">F</a> <a id="4756" href="Cubical.Categories.NaturalTransformation.Properties.html#4756" class="Bound">G</a> <a id="4758" href="Cubical.Categories.NaturalTransformation.Properties.html#4758" class="Bound">H</a> <a id="4760" class="Symbol">:</a> <a id="4762" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="4770" href="Cubical.Categories.NaturalTransformation.Properties.html#4690" class="Bound">C</a> <a id="4772" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a><a id="4773" class="Symbol">}</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="4784" href="Cubical.Categories.NaturalTransformation.Properties.html#4754" class="Bound">F</a> <a id="4786" href="Cubical.Categories.NaturalTransformation.Properties.html#4756" class="Bound">G</a> <a id="4788" class="Symbol">→</a> <a id="4790" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="4797" href="Cubical.Categories.NaturalTransformation.Properties.html#4756" class="Bound">G</a> <a id="4799" href="Cubical.Categories.NaturalTransformation.Properties.html#4758" class="Bound">H</a> <a id="4801" class="Symbol">→</a> <a id="4803" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="4810" href="Cubical.Categories.NaturalTransformation.Properties.html#4754" class="Bound">F</a> <a id="4812" href="Cubical.Categories.NaturalTransformation.Properties.html#4758" class="Bound">H</a>
  <a id="4816" href="Cubical.Categories.NaturalTransformation.Properties.html#4741" class="Function">seqNatIso</a> <a id="4826" href="Cubical.Categories.NaturalTransformation.Properties.html#4826" class="Bound">ı</a> <a id="4828" href="Cubical.Categories.NaturalTransformation.Properties.html#4828" class="Bound">ı&#39;</a> <a id="4831" class="Symbol">.</a><a id="4832" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Cubical.Categories.NaturalTransformation.Base.html#3763" class="Function">seqTrans</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Cubical.Categories.NaturalTransformation.Properties.html#4826" class="Bound">ı</a> <a id="4852" class="Symbol">.</a><a id="4853" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a><a id="4858" class="Symbol">)</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Cubical.Categories.NaturalTransformation.Properties.html#4828" class="Bound">ı&#39;</a> <a id="4864" class="Symbol">.</a><a id="4865" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a><a id="4870" class="Symbol">)</a>
  <a id="4874" href="Cubical.Categories.NaturalTransformation.Properties.html#4741" class="Function">seqNatIso</a> <a id="4884" href="Cubical.Categories.NaturalTransformation.Properties.html#4884" class="Bound">ı</a> <a id="4886" href="Cubical.Categories.NaturalTransformation.Properties.html#4886" class="Bound">ı&#39;</a> <a id="4889" class="Symbol">.</a><a id="4890" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4895" href="Cubical.Categories.NaturalTransformation.Properties.html#4895" class="Bound">x</a> <a id="4897" class="Symbol">.</a><a id="4898" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="4902" class="Symbol">=</a> <a id="4904" href="Cubical.Categories.NaturalTransformation.Properties.html#4886" class="Bound">ı&#39;</a> <a id="4907" class="Symbol">.</a><a id="4908" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4913" href="Cubical.Categories.NaturalTransformation.Properties.html#4895" class="Bound">x</a> <a id="4915" class="Symbol">.</a><a id="4916" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="4920" href="Cubical.Categories.Category.Base.html#1453" class="Function">⋆⟨</a> <a id="4923" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="4925" href="Cubical.Categories.Category.Base.html#1453" class="Function">⟩</a> <a id="4927" href="Cubical.Categories.NaturalTransformation.Properties.html#4884" class="Bound">ı</a> <a id="4929" class="Symbol">.</a><a id="4930" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4935" href="Cubical.Categories.NaturalTransformation.Properties.html#4895" class="Bound">x</a> <a id="4937" class="Symbol">.</a><a id="4938" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a>
  <a id="4944" href="Cubical.Categories.NaturalTransformation.Properties.html#4741" class="Function">seqNatIso</a> <a id="4954" href="Cubical.Categories.NaturalTransformation.Properties.html#4954" class="Bound">ı</a> <a id="4956" href="Cubical.Categories.NaturalTransformation.Properties.html#4956" class="Bound">ı&#39;</a> <a id="4959" class="Symbol">.</a><a id="4960" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="4965" href="Cubical.Categories.NaturalTransformation.Properties.html#4965" class="Bound">x</a> <a id="4967" class="Symbol">.</a><a id="4968" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="4972" class="Symbol">=</a>
    <a id="4978" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="4980" class="Symbol">.</a><a id="4981" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="4988" class="Symbol">_</a> <a id="4990" class="Symbol">_</a> <a id="4992" class="Symbol">_</a>
    <a id="4998" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5000" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">_⋆_</a> <a id="5010" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Categories.NaturalTransformation.Properties.html#4956" class="Bound">ı&#39;</a> <a id="5016" class="Symbol">.</a><a id="5017" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5022" href="Cubical.Categories.NaturalTransformation.Properties.html#4965" class="Bound">x</a> <a id="5024" class="Symbol">.</a><a id="5025" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="5028" class="Symbol">))</a>
      <a id="5037" class="Symbol">(</a><a id="5038" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5045" class="Symbol">.</a><a id="5046" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5053" class="Symbol">_</a> <a id="5055" class="Symbol">_</a> <a id="5057" class="Symbol">_)</a>
      <a id="5066" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5068" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5076" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">∘</a> <a id="5078" href="Cubical.Categories.NaturalTransformation.Properties.html#4956" class="Bound">ı&#39;</a> <a id="5081" class="Symbol">.</a><a id="5082" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5088" class="Symbol">.</a><a id="5089" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5094" href="Cubical.Categories.NaturalTransformation.Properties.html#4965" class="Bound">x</a><a id="5095" class="Symbol">)</a> <a id="5097" class="Symbol">(</a><a id="5098" href="Cubical.Categories.NaturalTransformation.Properties.html#4954" class="Bound">ı</a> <a id="5100" class="Symbol">.</a><a id="5101" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5106" href="Cubical.Categories.NaturalTransformation.Properties.html#4965" class="Bound">x</a> <a id="5108" class="Symbol">.</a><a id="5109" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a><a id="5112" class="Symbol">)</a>
      <a id="5120" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5122" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5124" class="Symbol">.</a><a id="5125" href="Cubical.Categories.Category.Base.html#584" class="Field">⋆IdL</a> <a id="5130" class="Symbol">(</a><a id="5131" href="Cubical.Categories.NaturalTransformation.Properties.html#4956" class="Bound">ı&#39;</a> <a id="5134" class="Symbol">.</a><a id="5135" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5141" class="Symbol">.</a><a id="5142" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5147" href="Cubical.Categories.NaturalTransformation.Properties.html#4965" class="Bound">x</a><a id="5148" class="Symbol">))</a>
    <a id="5155" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5157" href="Cubical.Categories.NaturalTransformation.Properties.html#4956" class="Bound">ı&#39;</a> <a id="5160" class="Symbol">.</a><a id="5161" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5166" href="Cubical.Categories.NaturalTransformation.Properties.html#4965" class="Bound">x</a> <a id="5168" class="Symbol">.</a><a id="5169" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a>
  <a id="5175" href="Cubical.Categories.NaturalTransformation.Properties.html#4741" class="Function">seqNatIso</a> <a id="5185" href="Cubical.Categories.NaturalTransformation.Properties.html#5185" class="Bound">ı</a> <a id="5187" href="Cubical.Categories.NaturalTransformation.Properties.html#5187" class="Bound">ı&#39;</a> <a id="5190" class="Symbol">.</a><a id="5191" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5196" href="Cubical.Categories.NaturalTransformation.Properties.html#5196" class="Bound">x</a> <a id="5198" class="Symbol">.</a><a id="5199" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="5203" class="Symbol">=</a>
    <a id="5209" class="Symbol">(</a><a id="5210" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5217" class="Symbol">.</a><a id="5218" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5225" class="Symbol">_</a> <a id="5227" class="Symbol">_</a> <a id="5229" class="Symbol">_))</a>
    <a id="5237" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5239" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5244" class="Symbol">(</a><a id="5245" href="Cubical.Categories.Category.Base.html#901" class="Function Operator">_∘_</a> <a id="5249" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Cubical.Categories.NaturalTransformation.Properties.html#5185" class="Bound">ı</a> <a id="5254" class="Symbol">.</a><a id="5255" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5260" href="Cubical.Categories.NaturalTransformation.Properties.html#5196" class="Bound">x</a> <a id="5262" class="Symbol">.</a><a id="5263" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a><a id="5266" class="Symbol">))</a>
      <a id="5275" class="Symbol">(</a><a id="5276" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5278" class="Symbol">.</a><a id="5279" href="Cubical.Categories.Category.Base.html#686" class="Field">⋆Assoc</a> <a id="5286" class="Symbol">_</a> <a id="5288" class="Symbol">_</a> <a id="5290" class="Symbol">_</a>
      <a id="5298" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5300" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5305" class="Symbol">(</a><a id="5306" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5308" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">⋆</a> <a id="5310" href="Cubical.Categories.NaturalTransformation.Properties.html#5185" class="Bound">ı</a> <a id="5312" class="Symbol">.</a><a id="5313" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5319" class="Symbol">.</a><a id="5320" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5325" href="Cubical.Categories.NaturalTransformation.Properties.html#5196" class="Bound">x</a><a id="5326" class="Symbol">)</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Cubical.Categories.NaturalTransformation.Properties.html#5187" class="Bound">ı&#39;</a> <a id="5332" class="Symbol">.</a><a id="5333" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5338" href="Cubical.Categories.NaturalTransformation.Properties.html#5196" class="Bound">x</a> <a id="5340" class="Symbol">.</a><a id="5341" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a><a id="5344" class="Symbol">)</a>
      <a id="5352" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5354" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a> <a id="5356" class="Symbol">.</a><a id="5357" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Cubical.Categories.NaturalTransformation.Properties.html#5185" class="Bound">ı</a> <a id="5365" class="Symbol">.</a><a id="5366" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5372" class="Symbol">.</a><a id="5373" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5378" href="Cubical.Categories.NaturalTransformation.Properties.html#5196" class="Bound">x</a><a id="5379" class="Symbol">))</a>
    <a id="5386" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5388" href="Cubical.Categories.NaturalTransformation.Properties.html#5185" class="Bound">ı</a> <a id="5390" class="Symbol">.</a><a id="5391" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5396" href="Cubical.Categories.NaturalTransformation.Properties.html#5196" class="Bound">x</a> <a id="5398" class="Symbol">.</a><a id="5399" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a>

  <a id="5406" href="Cubical.Categories.NaturalTransformation.Properties.html#5406" class="Function">CAT⋆IdR</a> <a id="5414" class="Symbol">:</a> <a id="5416" class="Symbol">{</a><a id="5417" href="Cubical.Categories.NaturalTransformation.Properties.html#5417" class="Bound">F</a> <a id="5419" class="Symbol">:</a> <a id="5421" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5429" href="Cubical.Categories.NaturalTransformation.Properties.html#4690" class="Bound">C</a> <a id="5431" href="Cubical.Categories.NaturalTransformation.Properties.html#4712" class="Bound">D</a><a id="5432" class="Symbol">}</a> <a id="5434" class="Symbol">→</a> <a id="5436" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Cubical.Categories.Functor.Base.html#4140" class="Function">Id</a> <a id="5447" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="5450" href="Cubical.Categories.NaturalTransformation.Properties.html#5417" class="Bound">F</a><a id="5451" class="Symbol">)</a> <a id="5453" href="Cubical.Categories.NaturalTransformation.Properties.html#5417" class="Bound">F</a>
  <a id="5457" href="Cubical.Categories.NaturalTransformation.Properties.html#5406" class="Function">CAT⋆IdR</a> <a id="5465" class="Symbol">{</a><a id="5466" href="Cubical.Categories.NaturalTransformation.Properties.html#5466" class="Bound">F</a><a id="5467" class="Symbol">}</a> <a id="5469" class="Symbol">.</a><a id="5470" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5476" class="Symbol">.</a><a id="5477" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5482" class="Symbol">=</a> <a id="5484" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="5492" href="Cubical.Categories.NaturalTransformation.Properties.html#5466" class="Bound">F</a> <a id="5494" class="Symbol">.</a><a id="5495" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a>
  <a id="5502" href="Cubical.Categories.NaturalTransformation.Properties.html#5406" class="Function">CAT⋆IdR</a> <a id="5510" class="Symbol">{</a><a id="5511" href="Cubical.Categories.NaturalTransformation.Properties.html#5511" class="Bound">F</a><a id="5512" class="Symbol">}</a> <a id="5514" class="Symbol">.</a><a id="5515" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5521" class="Symbol">.</a><a id="5522" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="5528" class="Symbol">=</a> <a id="5530" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="5538" href="Cubical.Categories.NaturalTransformation.Properties.html#5511" class="Bound">F</a> <a id="5540" class="Symbol">.</a><a id="5541" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a>
  <a id="5549" href="Cubical.Categories.NaturalTransformation.Properties.html#5406" class="Function">CAT⋆IdR</a> <a id="5557" class="Symbol">{</a><a id="5558" href="Cubical.Categories.NaturalTransformation.Properties.html#5558" class="Bound">F</a><a id="5559" class="Symbol">}</a> <a id="5561" class="Symbol">.</a><a id="5562" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5567" class="Symbol">=</a> <a id="5569" href="Cubical.Categories.NaturalTransformation.Base.html#3161" class="Function">idNatIso</a> <a id="5578" href="Cubical.Categories.NaturalTransformation.Properties.html#5558" class="Bound">F</a> <a id="5580" class="Symbol">.</a><a id="5581" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a>

<a id="5587" class="Keyword">module</a> <a id="5594" href="Cubical.Categories.NaturalTransformation.Properties.html#5594" class="Module">_</a> <a id="5596" class="Symbol">{</a><a id="5597" href="Cubical.Categories.NaturalTransformation.Properties.html#5597" class="Bound">B</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5610" href="Cubical.Categories.NaturalTransformation.Properties.html#698" class="Generalizable">ℓB</a> <a id="5613" href="Cubical.Categories.NaturalTransformation.Properties.html#701" class="Generalizable">ℓB&#39;</a><a id="5616" class="Symbol">}{</a><a id="5618" href="Cubical.Categories.NaturalTransformation.Properties.html#5618" class="Bound">C</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5631" href="Cubical.Categories.NaturalTransformation.Properties.html#705" class="Generalizable">ℓC</a> <a id="5634" href="Cubical.Categories.NaturalTransformation.Properties.html#708" class="Generalizable">ℓC&#39;</a><a id="5637" class="Symbol">}{</a><a id="5639" href="Cubical.Categories.NaturalTransformation.Properties.html#5639" class="Bound">D</a> <a id="5641" class="Symbol">:</a> <a id="5643" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="5652" href="Cubical.Categories.NaturalTransformation.Properties.html#712" class="Generalizable">ℓD</a> <a id="5655" href="Cubical.Categories.NaturalTransformation.Properties.html#715" class="Generalizable">ℓD&#39;</a><a id="5658" class="Symbol">}</a> <a id="5660" class="Keyword">where</a>
  <a id="5668" href="Cubical.Categories.NaturalTransformation.Properties.html#5668" class="Function Operator">_∘ʳi_</a> <a id="5674" class="Symbol">:</a> <a id="5676" class="Symbol">∀</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Cubical.Categories.NaturalTransformation.Properties.html#5679" class="Bound">K</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5691" href="Cubical.Categories.NaturalTransformation.Properties.html#5618" class="Bound">C</a> <a id="5693" href="Cubical.Categories.NaturalTransformation.Properties.html#5639" class="Bound">D</a><a id="5694" class="Symbol">)</a> <a id="5696" class="Symbol">→</a> <a id="5698" class="Symbol">{</a><a id="5699" href="Cubical.Categories.NaturalTransformation.Properties.html#5699" class="Bound">G</a> <a id="5701" href="Cubical.Categories.NaturalTransformation.Properties.html#5701" class="Bound">H</a> <a id="5703" class="Symbol">:</a> <a id="5705" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5713" href="Cubical.Categories.NaturalTransformation.Properties.html#5597" class="Bound">B</a> <a id="5715" href="Cubical.Categories.NaturalTransformation.Properties.html#5618" class="Bound">C</a><a id="5716" class="Symbol">}</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Cubical.Categories.NaturalTransformation.Properties.html#5719" class="Bound">β</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="5730" href="Cubical.Categories.NaturalTransformation.Properties.html#5699" class="Bound">G</a> <a id="5732" href="Cubical.Categories.NaturalTransformation.Properties.html#5701" class="Bound">H</a><a id="5733" class="Symbol">)</a>
       <a id="5742" class="Symbol">→</a> <a id="5744" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Cubical.Categories.NaturalTransformation.Properties.html#5679" class="Bound">K</a> <a id="5754" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="5757" href="Cubical.Categories.NaturalTransformation.Properties.html#5699" class="Bound">G</a><a id="5758" class="Symbol">)</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Cubical.Categories.NaturalTransformation.Properties.html#5679" class="Bound">K</a> <a id="5763" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="5766" href="Cubical.Categories.NaturalTransformation.Properties.html#5701" class="Bound">H</a><a id="5767" class="Symbol">)</a>
  <a id="5771" href="Cubical.Categories.NaturalTransformation.Properties.html#5668" class="Function Operator">_∘ʳi_</a> <a id="5777" href="Cubical.Categories.NaturalTransformation.Properties.html#5777" class="Bound">K</a> <a id="5779" href="Cubical.Categories.NaturalTransformation.Properties.html#5779" class="Bound">β</a> <a id="5781" class="Symbol">.</a><a id="5782" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5788" class="Symbol">=</a> <a id="5790" href="Cubical.Categories.NaturalTransformation.Properties.html#5777" class="Bound">K</a> <a id="5792" href="Cubical.Categories.NaturalTransformation.Base.html#8618" class="Function Operator">∘ʳ</a> <a id="5795" href="Cubical.Categories.NaturalTransformation.Properties.html#5779" class="Bound">β</a> <a id="5797" class="Symbol">.</a><a id="5798" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a>
  <a id="5806" href="Cubical.Categories.NaturalTransformation.Properties.html#5668" class="Function Operator">_∘ʳi_</a> <a id="5812" href="Cubical.Categories.NaturalTransformation.Properties.html#5812" class="Bound">K</a> <a id="5814" href="Cubical.Categories.NaturalTransformation.Properties.html#5814" class="Bound">β</a> <a id="5816" class="Symbol">.</a><a id="5817" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5822" href="Cubical.Categories.NaturalTransformation.Properties.html#5822" class="Bound">x</a> <a id="5824" class="Symbol">=</a> <a id="5826" href="Cubical.Categories.Functor.Properties.html#1576" class="Function">preserveIsosF</a> <a id="5840" class="Symbol">{</a><a id="5841" class="Argument">F</a> <a id="5843" class="Symbol">=</a> <a id="5845" href="Cubical.Categories.NaturalTransformation.Properties.html#5812" class="Bound">K</a><a id="5846" class="Symbol">}</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Categories.NaturalTransformation.Properties.html#5814" class="Bound">β</a> <a id="5851" class="Symbol">.</a><a id="5852" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="5858" class="Symbol">.</a><a id="5859" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="5864" class="Symbol">_</a> <a id="5866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5868" href="Cubical.Categories.NaturalTransformation.Properties.html#5814" class="Bound">β</a> <a id="5870" class="Symbol">.</a><a id="5871" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="5876" href="Cubical.Categories.NaturalTransformation.Properties.html#5822" class="Bound">x</a><a id="5877" class="Symbol">)</a> <a id="5879" class="Symbol">.</a><a id="5880" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="5887" class="Keyword">open</a> <a id="5892" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
  <a id="5902" href="Cubical.Categories.NaturalTransformation.Properties.html#5902" class="Function Operator">_∘ˡi_</a> <a id="5908" class="Symbol">:</a> <a id="5910" class="Symbol">∀</a> <a id="5912" class="Symbol">(</a><a id="5913" href="Cubical.Categories.NaturalTransformation.Properties.html#5913" class="Bound">K</a> <a id="5915" class="Symbol">:</a> <a id="5917" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5925" href="Cubical.Categories.NaturalTransformation.Properties.html#5597" class="Bound">B</a> <a id="5927" href="Cubical.Categories.NaturalTransformation.Properties.html#5618" class="Bound">C</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" class="Symbol">{</a><a id="5933" href="Cubical.Categories.NaturalTransformation.Properties.html#5933" class="Bound">G</a> <a id="5935" href="Cubical.Categories.NaturalTransformation.Properties.html#5935" class="Bound">H</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5947" href="Cubical.Categories.NaturalTransformation.Properties.html#5618" class="Bound">C</a> <a id="5949" href="Cubical.Categories.NaturalTransformation.Properties.html#5639" class="Bound">D</a><a id="5950" class="Symbol">}</a> <a id="5952" class="Symbol">(</a><a id="5953" href="Cubical.Categories.NaturalTransformation.Properties.html#5953" class="Bound">β</a> <a id="5955" class="Symbol">:</a> <a id="5957" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="5964" href="Cubical.Categories.NaturalTransformation.Properties.html#5933" class="Bound">G</a> <a id="5966" href="Cubical.Categories.NaturalTransformation.Properties.html#5935" class="Bound">H</a><a id="5967" class="Symbol">)</a>
       <a id="5976" class="Symbol">→</a> <a id="5978" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Categories.NaturalTransformation.Properties.html#5933" class="Bound">G</a> <a id="5988" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="5991" href="Cubical.Categories.NaturalTransformation.Properties.html#5913" class="Bound">K</a><a id="5992" class="Symbol">)</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Cubical.Categories.NaturalTransformation.Properties.html#5935" class="Bound">H</a> <a id="5997" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6000" href="Cubical.Categories.NaturalTransformation.Properties.html#5913" class="Bound">K</a><a id="6001" class="Symbol">)</a>
  <a id="6005" href="Cubical.Categories.NaturalTransformation.Properties.html#5902" class="Function Operator">_∘ˡi_</a> <a id="6011" href="Cubical.Categories.NaturalTransformation.Properties.html#6011" class="Bound">K</a> <a id="6013" href="Cubical.Categories.NaturalTransformation.Properties.html#6013" class="Bound">β</a> <a id="6015" class="Symbol">.</a><a id="6016" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="6022" class="Symbol">=</a> <a id="6024" href="Cubical.Categories.NaturalTransformation.Properties.html#6013" class="Bound">β</a> <a id="6026" class="Symbol">.</a><a id="6027" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="6033" href="Cubical.Categories.NaturalTransformation.Base.html#8412" class="Function Operator">∘ˡ</a> <a id="6036" href="Cubical.Categories.NaturalTransformation.Properties.html#6011" class="Bound">K</a>
  <a id="6040" href="Cubical.Categories.NaturalTransformation.Properties.html#5902" class="Function Operator">_∘ˡi_</a> <a id="6046" href="Cubical.Categories.NaturalTransformation.Properties.html#6046" class="Bound">K</a> <a id="6048" href="Cubical.Categories.NaturalTransformation.Properties.html#6048" class="Bound">β</a> <a id="6050" class="Symbol">.</a><a id="6051" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6056" href="Cubical.Categories.NaturalTransformation.Properties.html#6056" class="Bound">b</a>  <a id="6059" class="Symbol">=</a> <a id="6061" href="Cubical.Categories.NaturalTransformation.Properties.html#6048" class="Bound">β</a> <a id="6063" class="Symbol">.</a><a id="6064" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6069" class="Symbol">(</a><a id="6070" href="Cubical.Categories.NaturalTransformation.Properties.html#6046" class="Bound">K</a> <a id="6072" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟅</a> <a id="6074" href="Cubical.Categories.NaturalTransformation.Properties.html#6056" class="Bound">b</a> <a id="6076" href="Cubical.Categories.Functor.Base.html#3683" class="Function Operator">⟆</a><a id="6077" class="Symbol">)</a>

  <a id="6082" href="Cubical.Categories.NaturalTransformation.Properties.html#6082" class="Function">CAT⋆Assoc</a> <a id="6092" class="Symbol">:</a> <a id="6094" class="Symbol">{</a><a id="6095" href="Cubical.Categories.NaturalTransformation.Properties.html#6095" class="Bound">E</a> <a id="6097" class="Symbol">:</a> <a id="6099" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="6108" href="Cubical.Categories.NaturalTransformation.Properties.html#719" class="Generalizable">ℓE</a> <a id="6111" href="Cubical.Categories.NaturalTransformation.Properties.html#722" class="Generalizable">ℓE&#39;</a><a id="6114" class="Symbol">}</a>
            <a id="6128" class="Symbol">(</a><a id="6129" href="Cubical.Categories.NaturalTransformation.Properties.html#6129" class="Bound">F</a> <a id="6131" class="Symbol">:</a> <a id="6133" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6141" href="Cubical.Categories.NaturalTransformation.Properties.html#5597" class="Bound">B</a> <a id="6143" href="Cubical.Categories.NaturalTransformation.Properties.html#5618" class="Bound">C</a><a id="6144" class="Symbol">)(</a><a id="6146" href="Cubical.Categories.NaturalTransformation.Properties.html#6146" class="Bound">G</a> <a id="6148" class="Symbol">:</a> <a id="6150" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6158" href="Cubical.Categories.NaturalTransformation.Properties.html#5618" class="Bound">C</a> <a id="6160" href="Cubical.Categories.NaturalTransformation.Properties.html#5639" class="Bound">D</a><a id="6161" class="Symbol">)(</a><a id="6163" href="Cubical.Categories.NaturalTransformation.Properties.html#6163" class="Bound">H</a> <a id="6165" class="Symbol">:</a> <a id="6167" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6175" href="Cubical.Categories.NaturalTransformation.Properties.html#5639" class="Bound">D</a> <a id="6177" href="Cubical.Categories.NaturalTransformation.Properties.html#6095" class="Bound">E</a><a id="6178" class="Symbol">)</a>
            <a id="6192" class="Symbol">→</a> <a id="6194" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Cubical.Categories.NaturalTransformation.Properties.html#6163" class="Bound">H</a> <a id="6204" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Cubical.Categories.NaturalTransformation.Properties.html#6146" class="Bound">G</a> <a id="6210" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6213" href="Cubical.Categories.NaturalTransformation.Properties.html#6129" class="Bound">F</a><a id="6214" class="Symbol">))</a> <a id="6217" class="Symbol">((</a><a id="6219" href="Cubical.Categories.NaturalTransformation.Properties.html#6163" class="Bound">H</a> <a id="6221" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6224" href="Cubical.Categories.NaturalTransformation.Properties.html#6146" class="Bound">G</a><a id="6225" class="Symbol">)</a> <a id="6227" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6230" href="Cubical.Categories.NaturalTransformation.Properties.html#6129" class="Bound">F</a><a id="6231" class="Symbol">)</a>
  <a id="6235" href="Cubical.Categories.NaturalTransformation.Properties.html#6082" class="Function">CAT⋆Assoc</a> <a id="6245" href="Cubical.Categories.NaturalTransformation.Properties.html#6245" class="Bound">F</a> <a id="6247" href="Cubical.Categories.NaturalTransformation.Properties.html#6247" class="Bound">G</a> <a id="6249" href="Cubical.Categories.NaturalTransformation.Properties.html#6249" class="Bound">H</a> <a id="6251" class="Symbol">.</a><a id="6252" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="6258" class="Symbol">.</a><a id="6259" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="6264" class="Symbol">=</a> <a id="6266" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="6274" class="Symbol">((</a><a id="6276" href="Cubical.Categories.NaturalTransformation.Properties.html#6249" class="Bound">H</a> <a id="6278" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6281" href="Cubical.Categories.NaturalTransformation.Properties.html#6247" class="Bound">G</a><a id="6282" class="Symbol">)</a> <a id="6284" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6287" href="Cubical.Categories.NaturalTransformation.Properties.html#6245" class="Bound">F</a><a id="6288" class="Symbol">)</a> <a id="6290" class="Symbol">.</a><a id="6291" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a>
  <a id="6298" href="Cubical.Categories.NaturalTransformation.Properties.html#6082" class="Function">CAT⋆Assoc</a> <a id="6308" href="Cubical.Categories.NaturalTransformation.Properties.html#6308" class="Bound">F</a> <a id="6310" href="Cubical.Categories.NaturalTransformation.Properties.html#6310" class="Bound">G</a> <a id="6312" href="Cubical.Categories.NaturalTransformation.Properties.html#6312" class="Bound">H</a> <a id="6314" class="Symbol">.</a><a id="6315" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="6321" class="Symbol">.</a><a id="6322" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="6328" class="Symbol">=</a> <a id="6330" href="Cubical.Categories.NaturalTransformation.Base.html#2864" class="Function">idTrans</a> <a id="6338" class="Symbol">((</a><a id="6340" href="Cubical.Categories.NaturalTransformation.Properties.html#6312" class="Bound">H</a> <a id="6342" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6345" href="Cubical.Categories.NaturalTransformation.Properties.html#6310" class="Bound">G</a><a id="6346" class="Symbol">)</a> <a id="6348" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6351" href="Cubical.Categories.NaturalTransformation.Properties.html#6308" class="Bound">F</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">.</a><a id="6355" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a>
  <a id="6363" href="Cubical.Categories.NaturalTransformation.Properties.html#6082" class="Function">CAT⋆Assoc</a> <a id="6373" href="Cubical.Categories.NaturalTransformation.Properties.html#6373" class="Bound">F</a> <a id="6375" href="Cubical.Categories.NaturalTransformation.Properties.html#6375" class="Bound">G</a> <a id="6377" href="Cubical.Categories.NaturalTransformation.Properties.html#6377" class="Bound">H</a> <a id="6379" class="Symbol">.</a><a id="6380" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6385" class="Symbol">=</a> <a id="6387" href="Cubical.Categories.NaturalTransformation.Base.html#3161" class="Function">idNatIso</a> <a id="6396" class="Symbol">((</a><a id="6398" href="Cubical.Categories.NaturalTransformation.Properties.html#6377" class="Bound">H</a> <a id="6400" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6403" href="Cubical.Categories.NaturalTransformation.Properties.html#6375" class="Bound">G</a><a id="6404" class="Symbol">)</a> <a id="6406" href="Cubical.Categories.Functor.Base.html#4744" class="Function Operator">∘F</a> <a id="6409" href="Cubical.Categories.NaturalTransformation.Properties.html#6373" class="Bound">F</a><a id="6410" class="Symbol">)</a> <a id="6412" class="Symbol">.</a><a id="6413" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a>



<a id="⇒^opFiso"></a><a id="6421" href="Cubical.Categories.NaturalTransformation.Properties.html#6421" class="Function">⇒^opFiso</a> <a id="6430" class="Symbol">:</a> <a id="6432" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6436" class="Symbol">(</a><a id="6437" href="Cubical.Categories.NaturalTransformation.Properties.html#786" class="Generalizable">F</a> <a id="6439" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="6441" href="Cubical.Categories.NaturalTransformation.Properties.html#788" class="Generalizable">F&#39;</a><a id="6443" class="Symbol">)</a> <a id="6445" class="Symbol">(</a><a id="6446" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">_^opF</a> <a id="6452" class="Symbol">{</a><a id="6453" class="Argument">C</a> <a id="6455" class="Symbol">=</a> <a id="6457" href="Cubical.Categories.NaturalTransformation.Properties.html#738" class="Generalizable">C</a><a id="6458" class="Symbol">}</a> <a id="6460" class="Symbol">{</a><a id="6461" class="Argument">D</a> <a id="6463" class="Symbol">=</a> <a id="6465" href="Cubical.Categories.NaturalTransformation.Properties.html#762" class="Generalizable">D</a><a id="6466" class="Symbol">}</a> <a id="6468" href="Cubical.Categories.NaturalTransformation.Properties.html#788" class="Generalizable">F&#39;</a> <a id="6471" href="Cubical.Categories.NaturalTransformation.Base.html#2436" class="Function Operator">⇒</a> <a id="6473" href="Cubical.Categories.NaturalTransformation.Properties.html#786" class="Generalizable">F</a> <a id="6475" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a> <a id="6480" class="Symbol">)</a>
<a id="6482" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="6487" class="Symbol">(</a><a id="6488" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6492" href="Cubical.Categories.NaturalTransformation.Properties.html#6421" class="Function">⇒^opFiso</a> <a id="6501" href="Cubical.Categories.NaturalTransformation.Properties.html#6501" class="Bound">x</a><a id="6502" class="Symbol">)</a> <a id="6504" class="Symbol">=</a> <a id="6506" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="6511" href="Cubical.Categories.NaturalTransformation.Properties.html#6501" class="Bound">x</a>
<a id="6513" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="6519" class="Symbol">(</a><a id="6520" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6524" href="Cubical.Categories.NaturalTransformation.Properties.html#6421" class="Function">⇒^opFiso</a> <a id="6533" href="Cubical.Categories.NaturalTransformation.Properties.html#6533" class="Bound">x</a><a id="6534" class="Symbol">)</a> <a id="6536" href="Cubical.Categories.NaturalTransformation.Properties.html#6536" class="Bound">f</a> <a id="6538" class="Symbol">=</a> <a id="6540" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6544" class="Symbol">(</a><a id="6545" href="Cubical.Categories.NaturalTransformation.Base.html#1450" class="Field">N-hom</a> <a id="6551" href="Cubical.Categories.NaturalTransformation.Properties.html#6533" class="Bound">x</a> <a id="6553" href="Cubical.Categories.NaturalTransformation.Properties.html#6536" class="Bound">f</a><a id="6554" class="Symbol">)</a>
<a id="6556" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6560" href="Cubical.Categories.NaturalTransformation.Properties.html#6421" class="Function">⇒^opFiso</a> <a id="6569" class="Symbol">=</a> <a id="6571" class="Symbol">_</a>
<a id="6573" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6582" href="Cubical.Categories.NaturalTransformation.Properties.html#6421" class="Function">⇒^opFiso</a> <a id="6591" class="Symbol">_</a> <a id="6593" class="Symbol">=</a> <a id="6595" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6600" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6608" href="Cubical.Categories.NaturalTransformation.Properties.html#6421" class="Function">⇒^opFiso</a> <a id="6617" class="Symbol">_</a> <a id="6619" class="Symbol">=</a> <a id="6621" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="congNatIso^opFiso"></a><a id="6627" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="6645" class="Symbol">:</a> <a id="6647" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Cubical.Categories.NaturalTransformation.Properties.html#786" class="Generalizable">F</a> <a id="6654" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">≅ᶜ</a> <a id="6657" href="Cubical.Categories.NaturalTransformation.Properties.html#788" class="Generalizable">F&#39;</a><a id="6659" class="Symbol">)</a> <a id="6661" class="Symbol">(</a><a id="6662" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">_^opF</a>  <a id="6669" class="Symbol">{</a><a id="6670" class="Argument">C</a> <a id="6672" class="Symbol">=</a> <a id="6674" href="Cubical.Categories.NaturalTransformation.Properties.html#738" class="Generalizable">C</a><a id="6675" class="Symbol">}</a> <a id="6677" class="Symbol">{</a><a id="6678" class="Argument">D</a> <a id="6680" class="Symbol">=</a> <a id="6682" href="Cubical.Categories.NaturalTransformation.Properties.html#762" class="Generalizable">D</a><a id="6683" class="Symbol">}</a> <a id="6685" href="Cubical.Categories.NaturalTransformation.Properties.html#788" class="Generalizable">F&#39;</a>  <a id="6689" href="Cubical.Categories.NaturalTransformation.Base.html#2610" class="Function Operator">≅ᶜ</a> <a id="6692" href="Cubical.Categories.NaturalTransformation.Properties.html#786" class="Generalizable">F</a> <a id="6694" href="Cubical.Categories.Functor.Base.html#5007" class="Function Operator">^opF</a> <a id="6699" class="Symbol">)</a>
<a id="6701" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="6707" class="Symbol">(</a><a id="6708" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6712" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="6730" href="Cubical.Categories.NaturalTransformation.Properties.html#6730" class="Bound">x</a><a id="6731" class="Symbol">)</a> <a id="6733" class="Symbol">=</a> <a id="6735" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6743" href="Cubical.Categories.NaturalTransformation.Properties.html#6421" class="Function">⇒^opFiso</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">trans</a> <a id="6759" href="Cubical.Categories.NaturalTransformation.Properties.html#6730" class="Bound">x</a><a id="6760" class="Symbol">)</a>
<a id="6762" href="Cubical.Categories.Category.Base.html#1917" class="Field">inv</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6777" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="6795" href="Cubical.Categories.NaturalTransformation.Properties.html#6795" class="Bound">x</a><a id="6796" class="Symbol">)</a> <a id="6798" href="Cubical.Categories.NaturalTransformation.Properties.html#6798" class="Bound">x₁</a><a id="6800" class="Symbol">)</a> <a id="6802" class="Symbol">=</a> <a id="6804" class="Symbol">_</a>
<a id="6806" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6816" class="Symbol">(</a><a id="6817" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6821" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="6839" href="Cubical.Categories.NaturalTransformation.Properties.html#6839" class="Bound">x</a><a id="6840" class="Symbol">)</a> <a id="6842" href="Cubical.Categories.NaturalTransformation.Properties.html#6842" class="Bound">x₁</a><a id="6844" class="Symbol">)</a> <a id="6846" class="Symbol">=</a> <a id="6848" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="6852" class="Symbol">(</a><a id="6853" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6858" href="Cubical.Categories.NaturalTransformation.Properties.html#6839" class="Bound">x</a> <a id="6860" href="Cubical.Categories.NaturalTransformation.Properties.html#6842" class="Bound">x₁</a><a id="6862" class="Symbol">)</a>
<a id="6864" href="Cubical.Categories.Category.Base.html#1970" class="Field">ret</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6879" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="6897" href="Cubical.Categories.NaturalTransformation.Properties.html#6897" class="Bound">x</a><a id="6898" class="Symbol">)</a> <a id="6900" href="Cubical.Categories.NaturalTransformation.Properties.html#6900" class="Bound">x₁</a><a id="6902" class="Symbol">)</a> <a id="6904" class="Symbol">=</a> <a id="6906" href="Cubical.Categories.Category.Base.html#1939" class="Field">sec</a> <a id="6910" class="Symbol">(</a><a id="6911" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">nIso</a> <a id="6916" href="Cubical.Categories.NaturalTransformation.Properties.html#6897" class="Bound">x</a> <a id="6918" href="Cubical.Categories.NaturalTransformation.Properties.html#6900" class="Bound">x₁</a><a id="6920" class="Symbol">)</a>
<a id="6922" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6926" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="6944" class="Symbol">=</a> <a id="6946" class="Symbol">_</a>
<a id="6948" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6957" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="6975" class="Symbol">_</a> <a id="6977" class="Symbol">=</a> <a id="6979" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6984" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6992" href="Cubical.Categories.NaturalTransformation.Properties.html#6627" class="Function">congNatIso^opFiso</a> <a id="7010" class="Symbol">_</a> <a id="7012" class="Symbol">=</a> <a id="7014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Categories.NaturalTransformation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.NaturalTransformation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.NaturalTransformation.html" class="Module">Cubical.Categories.NaturalTransformation</a> <a id="50" class="Keyword">where</a>

<a id="57" class="Keyword">open</a> <a id="62" class="Keyword">import</a> <a id="69" href="Cubical.Categories.NaturalTransformation.Base.html" class="Module">Cubical.Categories.NaturalTransformation.Base</a> <a id="115" class="Keyword">public</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Categories.NaturalTransformation.Properties.html" class="Module">Cubical.Categories.NaturalTransformation.Properties</a> <a id="186" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Categories.UnderlyingGraph.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Categories.UnderlyingGraph</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Categories.UnderlyingGraph.html" class="Module">Cubical.Categories.UnderlyingGraph</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Cubical.Data.Graph.Base.html" class="Module">Cubical.Data.Graph.Base</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Categories.Functor.html" class="Module">Cubical.Categories.Functor</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Categories.Isomorphism.html" class="Module">Cubical.Categories.Isomorphism</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Categories.Morphism.html" class="Module">Cubical.Categories.Morphism</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Cubical.Categories.NaturalTransformation.html" class="Module">Cubical.Categories.NaturalTransformation</a> <a id="420" class="Keyword">hiding</a> <a id="427" class="Symbol">(</a><a id="428" href="Cubical.Categories.NaturalTransformation.Base.html#2766" class="Function Operator">_⟦_⟧</a><a id="432" class="Symbol">)</a>

<a id="435" class="Keyword">private</a>
  <a id="445" class="Keyword">variable</a>
    <a id="458" href="Cubical.Categories.UnderlyingGraph.html#458" class="Generalizable">ℓc</a> <a id="461" href="Cubical.Categories.UnderlyingGraph.html#461" class="Generalizable">ℓc&#39;</a> <a id="465" href="Cubical.Categories.UnderlyingGraph.html#465" class="Generalizable">ℓd</a> <a id="468" href="Cubical.Categories.UnderlyingGraph.html#468" class="Generalizable">ℓd&#39;</a> <a id="472" href="Cubical.Categories.UnderlyingGraph.html#472" class="Generalizable">ℓe</a> <a id="475" href="Cubical.Categories.UnderlyingGraph.html#475" class="Generalizable">ℓe&#39;</a> <a id="479" href="Cubical.Categories.UnderlyingGraph.html#479" class="Generalizable">ℓg</a> <a id="482" href="Cubical.Categories.UnderlyingGraph.html#482" class="Generalizable">ℓg&#39;</a> <a id="486" href="Cubical.Categories.UnderlyingGraph.html#486" class="Generalizable">ℓh</a> <a id="489" href="Cubical.Categories.UnderlyingGraph.html#489" class="Generalizable">ℓh&#39;</a> <a id="493" class="Symbol">:</a> <a id="495" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="502" class="Keyword">open</a> <a id="507" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="516" class="Keyword">open</a> <a id="521" href="Cubical.Categories.Category.Base.html#1813" class="Module">isIso</a>
<a id="527" class="Keyword">open</a> <a id="532" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>
<a id="540" class="Keyword">open</a> <a id="545" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Module">NatIso</a> <a id="552" class="Keyword">hiding</a> <a id="559" class="Symbol">(</a><a id="560" href="Cubical.Categories.NaturalTransformation.Base.html#1748" class="Function">sqRL</a><a id="564" class="Symbol">;</a> <a id="566" href="Cubical.Categories.NaturalTransformation.Base.html#1918" class="Function">sqLL</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>

<a id="587" class="Comment">-- Underlying graph of a category</a>
<a id="Cat→Graph"></a><a id="621" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="631" class="Symbol">:</a> <a id="633" class="Symbol">∀</a> <a id="635" class="Symbol">{</a><a id="636" href="Cubical.Categories.UnderlyingGraph.html#636" class="Bound">ℓc</a> <a id="639" href="Cubical.Categories.UnderlyingGraph.html#639" class="Bound">ℓc&#39;</a><a id="642" class="Symbol">}</a> <a id="644" class="Symbol">(</a><a id="645" href="Cubical.Categories.UnderlyingGraph.html#645" class="Bound">𝓒</a> <a id="647" class="Symbol">:</a> <a id="649" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="658" href="Cubical.Categories.UnderlyingGraph.html#636" class="Bound">ℓc</a> <a id="661" href="Cubical.Categories.UnderlyingGraph.html#639" class="Bound">ℓc&#39;</a><a id="664" class="Symbol">)</a> <a id="666" class="Symbol">→</a> <a id="668" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="674" href="Cubical.Categories.UnderlyingGraph.html#636" class="Bound">ℓc</a> <a id="677" href="Cubical.Categories.UnderlyingGraph.html#639" class="Bound">ℓc&#39;</a>
<a id="681" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="691" href="Cubical.Categories.UnderlyingGraph.html#691" class="Bound">𝓒</a> <a id="693" class="Symbol">.</a><a id="694" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Categories.UnderlyingGraph.html#691" class="Bound">𝓒</a> <a id="703" class="Symbol">.</a><a id="704" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
<a id="707" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="717" href="Cubical.Categories.UnderlyingGraph.html#717" class="Bound">𝓒</a> <a id="719" class="Symbol">.</a><a id="720" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="725" class="Symbol">=</a> <a id="727" href="Cubical.Categories.UnderlyingGraph.html#717" class="Bound">𝓒</a> <a id="729" class="Symbol">.</a><a id="730" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a>

<a id="Functor→GraphHom"></a><a id="740" href="Cubical.Categories.UnderlyingGraph.html#740" class="Function">Functor→GraphHom</a> <a id="757" class="Symbol">:</a> <a id="759" class="Symbol">∀</a> <a id="761" class="Symbol">{</a><a id="762" href="Cubical.Categories.UnderlyingGraph.html#762" class="Bound">ℓc</a> <a id="765" href="Cubical.Categories.UnderlyingGraph.html#765" class="Bound">ℓc&#39;</a> <a id="769" href="Cubical.Categories.UnderlyingGraph.html#769" class="Bound">ℓd</a> <a id="772" href="Cubical.Categories.UnderlyingGraph.html#772" class="Bound">ℓd&#39;</a><a id="775" class="Symbol">}</a> <a id="777" class="Symbol">{</a><a id="778" href="Cubical.Categories.UnderlyingGraph.html#778" class="Bound">𝓒</a> <a id="780" class="Symbol">:</a> <a id="782" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="791" href="Cubical.Categories.UnderlyingGraph.html#762" class="Bound">ℓc</a> <a id="794" href="Cubical.Categories.UnderlyingGraph.html#765" class="Bound">ℓc&#39;</a><a id="797" class="Symbol">}</a> <a id="799" class="Symbol">{</a><a id="800" href="Cubical.Categories.UnderlyingGraph.html#800" class="Bound">𝓓</a> <a id="802" class="Symbol">:</a> <a id="804" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="813" href="Cubical.Categories.UnderlyingGraph.html#769" class="Bound">ℓd</a> <a id="816" href="Cubical.Categories.UnderlyingGraph.html#772" class="Bound">ℓd&#39;</a><a id="819" class="Symbol">}</a>
       <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Categories.UnderlyingGraph.html#829" class="Bound">F</a> <a id="831" class="Symbol">:</a> <a id="833" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="841" href="Cubical.Categories.UnderlyingGraph.html#778" class="Bound">𝓒</a> <a id="843" href="Cubical.Categories.UnderlyingGraph.html#800" class="Bound">𝓓</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="868" href="Cubical.Categories.UnderlyingGraph.html#778" class="Bound">𝓒</a><a id="869" class="Symbol">)</a> <a id="871" class="Symbol">(</a><a id="872" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="882" href="Cubical.Categories.UnderlyingGraph.html#800" class="Bound">𝓓</a><a id="883" class="Symbol">)</a>
<a id="885" href="Cubical.Categories.UnderlyingGraph.html#740" class="Function">Functor→GraphHom</a> <a id="902" href="Cubical.Categories.UnderlyingGraph.html#902" class="Bound">F</a> <a id="904" class="Symbol">.</a><a id="905" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">_$g_</a> <a id="910" class="Symbol">=</a> <a id="912" href="Cubical.Categories.Functor.Base.html#578" class="Field">Functor.F-ob</a> <a id="925" href="Cubical.Categories.UnderlyingGraph.html#902" class="Bound">F</a>
<a id="927" href="Cubical.Categories.UnderlyingGraph.html#740" class="Function">Functor→GraphHom</a> <a id="944" href="Cubical.Categories.UnderlyingGraph.html#944" class="Bound">F</a> <a id="946" class="Symbol">.</a><a id="947" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">_&lt;$g&gt;_</a> <a id="954" class="Symbol">=</a> <a id="956" href="Cubical.Categories.Functor.Base.html#604" class="Field">Functor.F-hom</a> <a id="970" href="Cubical.Categories.UnderlyingGraph.html#944" class="Bound">F</a>

<a id="973" class="Keyword">module</a> <a id="980" href="Cubical.Categories.UnderlyingGraph.html#980" class="Module">_</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Categories.UnderlyingGraph.html#983" class="Bound">G</a> <a id="985" class="Symbol">:</a> <a id="987" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="993" href="Cubical.Categories.UnderlyingGraph.html#479" class="Generalizable">ℓg</a> <a id="996" href="Cubical.Categories.UnderlyingGraph.html#482" class="Generalizable">ℓg&#39;</a><a id="999" class="Symbol">)</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Categories.UnderlyingGraph.html#1002" class="Bound">𝓒</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1015" href="Cubical.Categories.UnderlyingGraph.html#458" class="Generalizable">ℓc</a> <a id="1018" href="Cubical.Categories.UnderlyingGraph.html#461" class="Generalizable">ℓc&#39;</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Keyword">where</a>
  <a id="1031" class="Comment">-- Interpretation of a graph in a category</a>
  <a id="1076" href="Cubical.Categories.UnderlyingGraph.html#1076" class="Function">Interp</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1090" class="Symbol">_</a>
  <a id="1094" href="Cubical.Categories.UnderlyingGraph.html#1076" class="Function">Interp</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1112" href="Cubical.Categories.UnderlyingGraph.html#983" class="Bound">G</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="1125" href="Cubical.Categories.UnderlyingGraph.html#1002" class="Bound">𝓒</a><a id="1126" class="Symbol">)</a>
<a id="_⋆Interp_"></a><a id="1128" href="Cubical.Categories.UnderlyingGraph.html#1128" class="Function Operator">_⋆Interp_</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">∀</a> <a id="1142" class="Symbol">{</a><a id="1143" href="Cubical.Categories.UnderlyingGraph.html#1143" class="Bound">G</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1153" href="Cubical.Categories.UnderlyingGraph.html#479" class="Generalizable">ℓg</a> <a id="1156" href="Cubical.Categories.UnderlyingGraph.html#482" class="Generalizable">ℓg&#39;</a><a id="1159" class="Symbol">}</a>
              <a id="1175" class="Symbol">{</a><a id="1176" href="Cubical.Categories.UnderlyingGraph.html#1176" class="Bound">𝓒</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1189" href="Cubical.Categories.UnderlyingGraph.html#458" class="Generalizable">ℓc</a> <a id="1192" href="Cubical.Categories.UnderlyingGraph.html#461" class="Generalizable">ℓc&#39;</a><a id="1195" class="Symbol">}</a>
              <a id="1211" class="Symbol">{</a><a id="1212" href="Cubical.Categories.UnderlyingGraph.html#1212" class="Bound">𝓓</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1225" href="Cubical.Categories.UnderlyingGraph.html#465" class="Generalizable">ℓd</a> <a id="1228" href="Cubical.Categories.UnderlyingGraph.html#468" class="Generalizable">ℓd&#39;</a><a id="1231" class="Symbol">}</a>
              <a id="1247" class="Symbol">(</a><a id="1248" href="Cubical.Categories.UnderlyingGraph.html#1248" class="Bound">ı</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Cubical.Categories.UnderlyingGraph.html#1076" class="Function">Interp</a> <a id="1259" href="Cubical.Categories.UnderlyingGraph.html#1143" class="Bound">G</a> <a id="1261" href="Cubical.Categories.UnderlyingGraph.html#1176" class="Bound">𝓒</a><a id="1262" class="Symbol">)</a>
              <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Categories.UnderlyingGraph.html#1279" class="Bound">F</a> <a id="1281" class="Symbol">:</a> <a id="1283" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1291" href="Cubical.Categories.UnderlyingGraph.html#1176" class="Bound">𝓒</a> <a id="1293" href="Cubical.Categories.UnderlyingGraph.html#1212" class="Bound">𝓓</a><a id="1294" class="Symbol">)</a>
              <a id="1310" class="Symbol">→</a> <a id="1312" href="Cubical.Categories.UnderlyingGraph.html#1076" class="Function">Interp</a> <a id="1319" href="Cubical.Categories.UnderlyingGraph.html#1143" class="Bound">G</a> <a id="1321" href="Cubical.Categories.UnderlyingGraph.html#1212" class="Bound">𝓓</a>
<a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Categories.UnderlyingGraph.html#1324" class="Bound">ı</a> <a id="1326" href="Cubical.Categories.UnderlyingGraph.html#1128" class="Function Operator">⋆Interp</a> <a id="1334" href="Cubical.Categories.UnderlyingGraph.html#1334" class="Bound">F</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">.</a><a id="1338" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">_$g_</a> <a id="1343" href="Cubical.Categories.UnderlyingGraph.html#1343" class="Bound">x</a> <a id="1345" class="Symbol">=</a> <a id="1347" href="Cubical.Categories.Functor.Base.html#578" class="Field">Functor.F-ob</a> <a id="1360" href="Cubical.Categories.UnderlyingGraph.html#1334" class="Bound">F</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Categories.UnderlyingGraph.html#1324" class="Bound">ı</a> <a id="1365" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="1368" href="Cubical.Categories.UnderlyingGraph.html#1343" class="Bound">x</a><a id="1369" class="Symbol">)</a>
<a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Categories.UnderlyingGraph.html#1372" class="Bound">ı</a> <a id="1374" href="Cubical.Categories.UnderlyingGraph.html#1128" class="Function Operator">⋆Interp</a> <a id="1382" href="Cubical.Categories.UnderlyingGraph.html#1382" class="Bound">F</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">.</a><a id="1386" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">_&lt;$g&gt;_</a> <a id="1393" href="Cubical.Categories.UnderlyingGraph.html#1393" class="Bound">e</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Cubical.Categories.Functor.Base.html#604" class="Field">Functor.F-hom</a> <a id="1411" href="Cubical.Categories.UnderlyingGraph.html#1382" class="Bound">F</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Cubical.Categories.UnderlyingGraph.html#1372" class="Bound">ı</a> <a id="1416" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="1421" href="Cubical.Categories.UnderlyingGraph.html#1393" class="Bound">e</a><a id="1422" class="Symbol">)</a>

<a id="_∘Interp_"></a><a id="1425" href="Cubical.Categories.UnderlyingGraph.html#1425" class="Function Operator">_∘Interp_</a> <a id="1435" class="Symbol">:</a> <a id="1437" class="Symbol">∀</a> <a id="1439" class="Symbol">{</a><a id="1440" href="Cubical.Categories.UnderlyingGraph.html#1440" class="Bound">G</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1450" href="Cubical.Categories.UnderlyingGraph.html#479" class="Generalizable">ℓg</a> <a id="1453" href="Cubical.Categories.UnderlyingGraph.html#482" class="Generalizable">ℓg&#39;</a><a id="1456" class="Symbol">}</a>
              <a id="1472" class="Symbol">{</a><a id="1473" href="Cubical.Categories.UnderlyingGraph.html#1473" class="Bound">𝓒</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1486" href="Cubical.Categories.UnderlyingGraph.html#458" class="Generalizable">ℓc</a> <a id="1489" href="Cubical.Categories.UnderlyingGraph.html#461" class="Generalizable">ℓc&#39;</a><a id="1492" class="Symbol">}</a>
              <a id="1508" class="Symbol">{</a><a id="1509" href="Cubical.Categories.UnderlyingGraph.html#1509" class="Bound">𝓓</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1522" href="Cubical.Categories.UnderlyingGraph.html#465" class="Generalizable">ℓd</a> <a id="1525" href="Cubical.Categories.UnderlyingGraph.html#468" class="Generalizable">ℓd&#39;</a><a id="1528" class="Symbol">}</a>
              <a id="1544" class="Symbol">(</a><a id="1545" href="Cubical.Categories.UnderlyingGraph.html#1545" class="Bound">F</a> <a id="1547" class="Symbol">:</a> <a id="1549" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1557" href="Cubical.Categories.UnderlyingGraph.html#1473" class="Bound">𝓒</a> <a id="1559" href="Cubical.Categories.UnderlyingGraph.html#1509" class="Bound">𝓓</a><a id="1560" class="Symbol">)</a>
              <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Categories.UnderlyingGraph.html#1577" class="Bound">ı</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Cubical.Categories.UnderlyingGraph.html#1076" class="Function">Interp</a> <a id="1588" href="Cubical.Categories.UnderlyingGraph.html#1440" class="Bound">G</a> <a id="1590" href="Cubical.Categories.UnderlyingGraph.html#1473" class="Bound">𝓒</a><a id="1591" class="Symbol">)</a>
              <a id="1607" class="Symbol">→</a> <a id="1609" href="Cubical.Categories.UnderlyingGraph.html#1076" class="Function">Interp</a> <a id="1616" href="Cubical.Categories.UnderlyingGraph.html#1440" class="Bound">G</a> <a id="1618" href="Cubical.Categories.UnderlyingGraph.html#1509" class="Bound">𝓓</a>
<a id="1620" href="Cubical.Categories.UnderlyingGraph.html#1620" class="Bound">F</a> <a id="1622" href="Cubical.Categories.UnderlyingGraph.html#1425" class="Function Operator">∘Interp</a> <a id="1630" href="Cubical.Categories.UnderlyingGraph.html#1630" class="Bound">ı</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Cubical.Categories.UnderlyingGraph.html#1630" class="Bound">ı</a> <a id="1636" href="Cubical.Categories.UnderlyingGraph.html#1128" class="Function Operator">⋆Interp</a> <a id="1644" href="Cubical.Categories.UnderlyingGraph.html#1620" class="Bound">F</a>
</pre></body></html>


==> anc/html/Cubical.Core.Glue.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Core.Glue</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file contains:

- Definitions equivalences

- Glue types

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a> <a id="178" class="Keyword">public</a>
  <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a> <a id="195" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a>       <a id="209" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {B : Type ℓ&#39;} (f : A → B) → Type (ℓ ⊔ ℓ&#39;)</a>

        <a id="285" class="Symbol">;</a> <a id="287" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>   <a id="301" class="Comment">-- ∀ (y : B) → isContr (fiber f y)</a>

        <a id="345" class="Symbol">;</a> <a id="347" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>           <a id="361" class="Comment">-- ∀ {ℓ ℓ&#39;} (A : Type ℓ) (B : Type ℓ&#39;) → Type (ℓ ⊔ ℓ&#39;)</a>

        <a id="425" class="Symbol">;</a> <a id="427" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a>      <a id="441" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {B : Type ℓ&#39;} → A ≃ B → A → B</a>

        <a id="505" class="Symbol">;</a> <a id="507" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a>    <a id="521" class="Comment">-- ∀ {ℓ ℓ&#39;} (T : Type ℓ) (A : Type ℓ&#39;) (w : T ≃ A) (a : A) φ →</a>
                        <a id="608" class="Comment">-- Partial φ (fiber (equivFun w) a) → fiber (equivFun w) a</a>

        <a id="676" class="Symbol">;</a> <a id="678" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a>      <a id="692" class="Comment">-- ∀ {ℓ ℓ&#39;} (A : Type ℓ) {φ : I} (T : Partial φ (Type ℓ&#39;))</a>
                        <a id="775" class="Comment">-- → (e : PartialP φ (λ o → T o ≃ A)) → Type ℓ&#39;</a>

        <a id="832" class="Symbol">;</a> <a id="834" href="Agda.Builtin.Cubical.Glue.html#531" class="Primitive">prim^unglue</a>   <a id="848" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {φ : I} {T : Partial φ (Type ℓ&#39;)}</a>
                        <a id="931" class="Comment">-- → {e : PartialP φ (λ o → T o ≃ A)} → primGlue A T e → A</a>

        <a id="999" class="Comment">-- The ∀ operation on I. This is commented out as it is not currently used for anything</a>
        <a id="1095" class="Comment">-- ; primFaceForall -- (I → I) → I</a>
        <a id="1138" class="Symbol">)</a>
  <a id="1142" class="Keyword">renaming</a> <a id="1151" class="Symbol">(</a> <a id="1153" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">prim^glue</a>   <a id="1165" class="Symbol">to</a> <a id="1168" class="Primitive">glue</a>         <a id="1181" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {φ : I} {T : Partial φ (Type ℓ&#39;)}</a>
                                         <a id="1281" class="Comment">-- → {e : PartialP φ (λ o → T o ≃ A)}</a>
                                         <a id="1360" class="Comment">-- → PartialP φ T → A → primGlue A T e</a>
           <a id="1410" class="Symbol">)</a>

<a id="1413" class="Keyword">private</a>
  <a id="1423" class="Keyword">variable</a>
    <a id="1436" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a> <a id="1438" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="1441" class="Symbol">:</a> <a id="1443" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1450" class="Comment">-- Uncurry Glue to make it more pleasant to use</a>
<a id="Glue"></a><a id="1498" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1503" class="Symbol">:</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Core.Glue.html#1506" class="Bound">A</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1515" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Cubical.Core.Glue.html#1519" class="Bound">φ</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1524" class="Symbol">}</a>
       <a id="1533" class="Symbol">→</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Cubical.Core.Glue.html#1536" class="Bound">Te</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1549" href="Cubical.Core.Glue.html#1519" class="Bound">φ</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1555" href="Cubical.Core.Glue.html#1555" class="Bound">T</a> <a id="1557" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1564" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="1567" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1569" href="Cubical.Core.Glue.html#1555" class="Bound">T</a> <a id="1571" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1573" href="Cubical.Core.Glue.html#1506" class="Bound">A</a><a id="1574" class="Symbol">))</a>
       <a id="1584" class="Symbol">→</a> <a id="1586" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1591" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a>
<a id="1594" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1599" href="Cubical.Core.Glue.html#1599" class="Bound">A</a> <a id="1601" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="1615" href="Cubical.Core.Glue.html#1599" class="Bound">A</a> <a id="1617" class="Symbol">(λ</a> <a id="1620" href="Cubical.Core.Glue.html#1620" class="Bound">x</a> <a id="1622" class="Symbol">→</a> <a id="1624" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1627" href="Cubical.Core.Glue.html#1620" class="Bound">x</a> <a id="1629" class="Symbol">.</a><a id="1630" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">(λ</a> <a id="1638" href="Cubical.Core.Glue.html#1638" class="Bound">x</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1645" href="Cubical.Core.Glue.html#1638" class="Bound">x</a> <a id="1647" class="Symbol">.</a><a id="1648" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1651" class="Symbol">)</a>

<a id="1654" class="Comment">-- Make the φ argument of prim^unglue explicit</a>
<a id="unglue"></a><a id="1701" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Cubical.Core.Glue.html#1711" class="Bound">A</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1720" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1726" class="Symbol">:</a> <a id="1728" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1744" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1752" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a><a id="1754" class="Symbol">)}</a>
         <a id="1766" class="Symbol">{</a><a id="1767" href="Cubical.Core.Glue.html#1767" class="Bound">e</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1780" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1782" class="Symbol">(λ</a> <a id="1785" href="Cubical.Core.Glue.html#1785" class="Bound">o</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1791" href="Cubical.Core.Glue.html#1785" class="Bound">o</a> <a id="1793" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1795" href="Cubical.Core.Glue.html#1711" class="Bound">A</a><a id="1796" class="Symbol">)}</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="1810" href="Cubical.Core.Glue.html#1711" class="Bound">A</a> <a id="1812" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1814" href="Cubical.Core.Glue.html#1767" class="Bound">e</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="Cubical.Core.Glue.html#1711" class="Bound">A</a>
<a id="1820" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1827" href="Cubical.Core.Glue.html#1827" class="Bound">φ</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Agda.Builtin.Cubical.Glue.html#531" class="Primitive">prim^unglue</a> <a id="1843" class="Symbol">{</a><a id="1844" class="Argument">φ</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Cubical.Core.Glue.html#1827" class="Bound">φ</a><a id="1849" class="Symbol">}</a>

<a id="1852" class="Comment">-- People unfamiliar with [Glue], [glue] and [uglue] can find the types below more</a>
<a id="1935" class="Comment">-- informative as they demonstrate the computational behavior.</a>
<a id="1998" class="Comment">--</a>
<a id="2001" class="Comment">-- Full inference rules can be found in Section 6 of CCHM:</a>
<a id="2060" class="Comment">-- https://arxiv.org/pdf/1611.02108.pdf</a>
<a id="2100" class="Comment">-- Cubical Type Theory: a constructive interpretation of the univalence axiom</a>
<a id="2178" class="Comment">-- Cyril Cohen, Thierry Coquand, Simon Huber, Anders Mörtberg</a>
<a id="2240" class="Keyword">private</a>

  <a id="2251" class="Keyword">module</a> <a id="GluePrims"></a><a id="2258" href="Cubical.Core.Glue.html#2258" class="Module">GluePrims</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2278" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">{</a><a id="2282" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2284" class="Symbol">:</a> <a id="2286" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2287" class="Symbol">}</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2303" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2309" href="Cubical.Core.Glue.html#2309" class="Bound">T</a> <a id="2311" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2313" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2318" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="2321" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2323" href="Cubical.Core.Glue.html#2309" class="Bound">T</a> <a id="2325" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2327" href="Cubical.Core.Glue.html#2269" class="Bound">A</a><a id="2328" class="Symbol">))</a> <a id="2331" class="Keyword">where</a>
    <a id="GluePrims.T"></a><a id="2341" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2353" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2361" href="Cubical.Core.Glue.html#2318" class="Bound">ℓ&#39;</a><a id="2363" class="Symbol">)</a>
    <a id="2369" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2371" href="Cubical.Core.Glue.html#2371" class="Bound">φ1</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2379" href="Cubical.Core.Glue.html#2371" class="Bound">φ1</a> <a id="2382" class="Symbol">.</a><a id="2383" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="GluePrims.e"></a><a id="2391" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2404" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2406" class="Symbol">(λ</a> <a id="2409" href="Cubical.Core.Glue.html#2409" class="Bound">φ</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2415" href="Cubical.Core.Glue.html#2409" class="Bound">φ</a> <a id="2417" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2419" href="Cubical.Core.Glue.html#2269" class="Bound">A</a><a id="2420" class="Symbol">)</a>
    <a id="2426" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="2428" href="Cubical.Core.Glue.html#2428" class="Bound">φ1</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2436" href="Cubical.Core.Glue.html#2428" class="Bound">φ1</a> <a id="2439" class="Symbol">.</a><a id="2440" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

    <a id="2449" class="Comment">-- Glue can be seen as a subtype of Type that, at φ, is definitionally equal to the left type</a>
    <a id="2547" class="Comment">-- of the given equivalences.</a>
    <a id="GluePrims.Glue-S"></a><a id="2581" href="Cubical.Core.Glue.html#2581" class="Function">Glue-S</a> <a id="2588" class="Symbol">:</a> <a id="2590" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2595" href="Cubical.Core.Glue.html#2318" class="Bound">ℓ&#39;</a> <a id="2598" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="2600" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2602" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="2604" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2606" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="2612" href="Cubical.Core.Glue.html#2581" class="Function">Glue-S</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2631" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2633" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2635" class="Symbol">)</a>

    <a id="2642" class="Comment">-- Which means partial elements of T are partial elements of Glue</a>
    <a id="GluePrims.coeT→G"></a><a id="2712" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="2719" class="Symbol">:</a>
      <a id="2727" class="Symbol">∀</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Cubical.Core.Glue.html#2730" class="Bound">t</a> <a id="2732" class="Symbol">:</a> <a id="2734" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2743" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2745" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="2746" class="Symbol">)</a>
      <a id="2754" class="Symbol">→</a> <a id="2756" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2764" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2772" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2774" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2776" class="Symbol">)</a>
    <a id="2782" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="2789" href="Cubical.Core.Glue.html#2789" class="Bound">t</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Cubical.Core.Glue.html#2789" class="Bound">t</a> <a id="2804" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>

    <a id="2813" class="Comment">-- ... and elements of Glue can be seen as partial elements of T</a>
    <a id="GluePrims.coeG→T"></a><a id="2882" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="2889" class="Symbol">:</a>
      <a id="2897" class="Symbol">∀</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Core.Glue.html#2900" class="Bound">g</a> <a id="2902" class="Symbol">:</a> <a id="2904" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2909" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2911" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2913" class="Symbol">)</a>
      <a id="2921" class="Symbol">→</a> <a id="2923" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2932" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2934" href="Cubical.Core.Glue.html#2341" class="Function">T</a>
    <a id="2940" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="2947" href="Cubical.Core.Glue.html#2947" class="Bound">g</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Cubical.Core.Glue.html#2947" class="Bound">g</a>

    <a id="2967" class="Comment">-- What about elements that are applied to the equivalences?</a>
    <a id="GluePrims.trans-e"></a><a id="3032" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3040" class="Symbol">:</a>
      <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Core.Glue.html#3051" class="Bound">t</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="3064" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3066" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="3067" class="Symbol">)</a>
      <a id="3075" class="Symbol">→</a> <a id="3077" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3085" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3087" href="Cubical.Core.Glue.html#2269" class="Bound">A</a>
    <a id="3093" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3101" href="Cubical.Core.Glue.html#3101" class="Bound">t</a> <a id="3103" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a> <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="3120" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Core.Glue.html#3101" class="Bound">t</a> <a id="3127" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a><a id="3129" class="Symbol">)</a>

    <a id="3136" class="Comment">-- glue gives a partial element of Glue given an element of A. Note that it &quot;undoes&quot;</a>
    <a id="3225" class="Comment">-- the application of the equivalences!</a>
    <a id="GluePrims.glue-S"></a><a id="3269" href="Cubical.Core.Glue.html#3269" class="Function">glue-S</a> <a id="3276" class="Symbol">:</a>
      <a id="3284" class="Symbol">∀</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3289" class="Symbol">:</a> <a id="3291" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="3300" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3302" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="3303" class="Symbol">)</a>
      <a id="3311" class="Symbol">→</a> <a id="3313" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3315" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3317" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3319" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3321" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3329" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3331" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
      <a id="3339" class="Symbol">→</a> <a id="3341" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3346" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3348" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="3351" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3353" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3355" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3357" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="3364" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3366" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="3372" href="Cubical.Core.Glue.html#3269" class="Function">glue-S</a> <a id="3379" href="Cubical.Core.Glue.html#3379" class="Bound">t</a> <a id="3381" href="Cubical.Core.Glue.html#3381" class="Bound">s</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="3395" href="Cubical.Core.Glue.html#3379" class="Bound">t</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3403" href="Cubical.Core.Glue.html#3381" class="Bound">s</a><a id="3404" class="Symbol">))</a>

    <a id="3412" class="Comment">-- typechecking glue enforces this, e.g. you can not simply write</a>
    <a id="3482" class="Comment">-- glue-bad : (t : PartialP φ T) → A → Glue A Te</a>
    <a id="3535" class="Comment">-- glue-bad t s = glue t s</a>

    <a id="3567" class="Comment">-- unglue does the inverse:</a>
    <a id="GluePrims.unglue-S"></a><a id="3599" href="Cubical.Core.Glue.html#3599" class="Function">unglue-S</a> <a id="3608" class="Symbol">:</a>
      <a id="3616" class="Symbol">∀</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Cubical.Core.Glue.html#3619" class="Bound">b</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3628" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3630" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="3632" class="Symbol">)</a>
      <a id="3640" class="Symbol">→</a> <a id="3642" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3644" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3646" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3648" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3650" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="3666" href="Cubical.Core.Glue.html#3619" class="Bound">b</a><a id="3667" class="Symbol">)</a> <a id="3669" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="3675" href="Cubical.Core.Glue.html#3599" class="Function">unglue-S</a> <a id="3684" href="Cubical.Core.Glue.html#3684" class="Bound">b</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="3700" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3702" href="Cubical.Core.Glue.html#3684" class="Bound">b</a><a id="3703" class="Symbol">)</a>

  <a id="3708" class="Keyword">module</a> <a id="GlueTransp"></a><a id="3715" href="Cubical.Core.Glue.html#3715" class="Module">GlueTransp</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3740" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="3747" class="Symbol">:</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.Core.Glue.html#3750" class="Bound">i</a> <a id="3752" class="Symbol">:</a> <a id="3754" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">→</a> <a id="3759" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Cubical.Core.Glue.html#3750" class="Bound">i</a> <a id="3770" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3772" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3774" href="Cubical.Core.Glue.html#3750" class="Bound">i</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3781" href="Cubical.Core.Glue.html#3781" class="Bound">T</a> <a id="3783" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3785" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3790" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="3793" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3795" href="Cubical.Core.Glue.html#3781" class="Bound">T</a> <a id="3797" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3799" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3801" href="Cubical.Core.Glue.html#3750" class="Bound">i</a><a id="3802" class="Symbol">))</a> <a id="3805" class="Keyword">where</a>
    <a id="GlueTransp.A0"></a><a id="3815" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="GlueTransp.A1"></a><a id="3818" href="Cubical.Core.Glue.html#3818" class="Function">A1</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3828" href="Cubical.Core.Glue.html#3740" class="Bound">ℓ</a>
    <a id="3834" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3841" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
    <a id="3848" href="Cubical.Core.Glue.html#3818" class="Function">A1</a> <a id="3851" class="Symbol">=</a> <a id="3853" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3855" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
    <a id="GlueTransp.T"></a><a id="3862" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3864" class="Symbol">:</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Core.Glue.html#3867" class="Bound">i</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3872" class="Symbol">)</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.Core.Glue.html#3867" class="Bound">i</a> <a id="3887" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3889" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3891" href="Cubical.Core.Glue.html#3867" class="Bound">i</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3900" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a><a id="3902" class="Symbol">)</a>
    <a id="3908" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3910" href="Cubical.Core.Glue.html#3910" class="Bound">i</a> <a id="3912" href="Cubical.Core.Glue.html#3912" class="Bound">φ</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="3919" href="Cubical.Core.Glue.html#3910" class="Bound">i</a> <a id="3921" href="Cubical.Core.Glue.html#3912" class="Bound">φ</a> <a id="3923" class="Symbol">.</a><a id="3924" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="GlueTransp.e"></a><a id="3932" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="3934" class="Symbol">:</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3942" class="Symbol">)</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3958" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3960" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3962" href="Cubical.Core.Glue.html#3937" class="Bound">i</a><a id="3963" class="Symbol">)</a> <a id="3965" class="Symbol">(λ</a> <a id="3968" href="Cubical.Core.Glue.html#3968" class="Bound">φ</a> <a id="3970" class="Symbol">→</a> <a id="3972" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3974" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3976" href="Cubical.Core.Glue.html#3968" class="Bound">φ</a> <a id="3978" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3980" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3982" href="Cubical.Core.Glue.html#3937" class="Bound">i</a><a id="3983" class="Symbol">)</a>
    <a id="3989" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="3991" href="Cubical.Core.Glue.html#3991" class="Bound">i</a> <a id="3993" href="Cubical.Core.Glue.html#3993" class="Bound">φ</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="4000" href="Cubical.Core.Glue.html#3991" class="Bound">i</a> <a id="4002" href="Cubical.Core.Glue.html#3993" class="Bound">φ</a> <a id="4004" class="Symbol">.</a><a id="4005" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
    <a id="GlueTransp.T0"></a><a id="4013" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="GlueTransp.T1"></a><a id="4016" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4019" class="Symbol">:</a> <a id="4021" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4026" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a>
    <a id="4033" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="4040" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4043" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
    <a id="4051" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4054" class="Symbol">=</a> <a id="4056" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="4058" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4061" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
    <a id="GlueTransp.e0"></a><a id="4069" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4072" class="Symbol">:</a> <a id="4074" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="4077" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4079" href="Cubical.Core.Glue.html#3815" class="Function">A0</a>
    <a id="4086" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4089" class="Symbol">=</a> <a id="4091" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="4093" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4096" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
    <a id="GlueTransp.e1"></a><a id="4104" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4112" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4114" href="Cubical.Core.Glue.html#3818" class="Function">A1</a>
    <a id="4121" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4124" class="Symbol">=</a> <a id="4126" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="4128" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4131" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>

    <a id="GlueTransp.transportA"></a><a id="4140" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Cubical.Core.Glue.html#3818" class="Function">A1</a>
    <a id="4165" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4176" class="Symbol">=</a> <a id="4178" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4185" class="Symbol">(λ</a> <a id="4188" href="Cubical.Core.Glue.html#4188" class="Bound">i</a> <a id="4190" class="Symbol">→</a> <a id="4192" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="4194" href="Cubical.Core.Glue.html#4188" class="Bound">i</a><a id="4195" class="Symbol">)</a> <a id="4197" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>

    <a id="4205" class="Comment">-- copied over from Foundations/Equiv for readability, can&#39;t directly import due to cyclic dependency</a>
    <a id="GlueTransp.invEq"></a><a id="4311" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">∀</a> <a id="4321" class="Symbol">{</a><a id="4322" href="Cubical.Core.Glue.html#4322" class="Bound">X</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4331" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a><a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">{</a><a id="4336" href="Cubical.Core.Glue.html#4336" class="Bound">ℓ&#39;&#39;</a><a id="4339" class="Symbol">}</a> <a id="4341" class="Symbol">{</a><a id="4342" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a> <a id="4344" class="Symbol">:</a> <a id="4346" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4351" href="Cubical.Core.Glue.html#4336" class="Bound">ℓ&#39;&#39;</a><a id="4354" class="Symbol">}</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Cubical.Core.Glue.html#4357" class="Bound">w</a> <a id="4359" class="Symbol">:</a> <a id="4361" href="Cubical.Core.Glue.html#4322" class="Bound">X</a> <a id="4363" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4365" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">→</a> <a id="4370" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Cubical.Core.Glue.html#4322" class="Bound">X</a>
    <a id="4380" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4386" href="Cubical.Core.Glue.html#4386" class="Bound">w</a> <a id="4388" href="Cubical.Core.Glue.html#4388" class="Bound">y</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Cubical.Core.Glue.html#4386" class="Bound">w</a> <a id="4394" class="Symbol">.</a><a id="4395" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4399" class="Symbol">.</a><a id="4400" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="4412" href="Cubical.Core.Glue.html#4388" class="Bound">y</a> <a id="4414" class="Symbol">.</a><a id="4415" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4419" class="Symbol">.</a><a id="4420" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="4429" class="Comment">-- transport in Glue reduces to transport in A + the application of the equivalences in forward and backward</a>
    <a id="4542" class="Comment">-- direction.</a>
    <a id="GlueTransp.transp-S"></a><a id="4560" href="Cubical.Core.Glue.html#4560" class="Function">transp-S</a> <a id="4569" class="Symbol">:</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Cubical.Core.Glue.html#4572" class="Bound">t0</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Cubical.Core.Glue.html#4013" class="Function">T0</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">→</a> <a id="4583" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4586" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4588" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4591" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4593" class="Symbol">(λ</a> <a id="4596" href="Cubical.Core.Glue.html#4596" class="Symbol">_</a> <a id="4598" class="Symbol">→</a> <a id="4600" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4606" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4631" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4634" href="Cubical.Core.Glue.html#4572" class="Bound">t0</a><a id="4636" class="Symbol">)))</a> <a id="4640" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="4646" href="Cubical.Core.Glue.html#4560" class="Function">transp-S</a> <a id="4655" href="Cubical.Core.Glue.html#4655" class="Bound">t0</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4672" class="Symbol">(λ</a> <a id="4675" href="Cubical.Core.Glue.html#4675" class="Bound">i</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="4684" class="Symbol">(</a><a id="4685" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="4687" href="Cubical.Core.Glue.html#4675" class="Bound">i</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="4694" href="Cubical.Core.Glue.html#4675" class="Bound">i</a><a id="4695" class="Symbol">))</a> <a id="4698" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4701" href="Cubical.Core.Glue.html#4655" class="Bound">t0</a><a id="4703" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Core.Primitives.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Core.Primitives</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
This file document and export the main primitives of Cubical Agda. It
also defines some basic derived operations (composition and filling).

-}</a>
<a id="148" class="Keyword">module</a> <a id="155" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="179" class="Keyword">where</a>

<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a> <a id="224" class="Keyword">public</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="268" class="Keyword">public</a>
  <a id="277" class="Keyword">renaming</a> <a id="286" class="Symbol">(</a><a id="287" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">primSubOut</a> <a id="298" class="Symbol">to</a> <a id="301" class="Primitive">outS</a><a id="305" class="Symbol">)</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="342" class="Keyword">public</a>
  <a id="351" class="Keyword">renaming</a> <a id="360" class="Symbol">(</a> <a id="362" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a>       <a id="377" class="Symbol">to</a> <a id="380" class="Primitive">_∧_</a>  <a id="385" class="Comment">-- I → I → I</a>
           <a id="409" class="Symbol">;</a> <a id="411" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a>       <a id="426" class="Symbol">to</a> <a id="429" class="Primitive">_∨_</a>  <a id="434" class="Comment">-- I → I → I</a>
           <a id="458" class="Symbol">;</a> <a id="460" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a>       <a id="475" class="Symbol">to</a> <a id="478" class="Primitive">~_</a>   <a id="483" class="Comment">-- I → I</a>
           <a id="503" class="Symbol">;</a> <a id="505" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a>     <a id="520" class="Symbol">to</a> <a id="523" class="Postulate">empty</a>
           <a id="540" class="Symbol">;</a> <a id="542" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a>       <a id="557" class="Symbol">to</a> <a id="560" class="Primitive">comp</a>
           <a id="576" class="Symbol">;</a> <a id="578" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a>      <a id="593" class="Symbol">to</a> <a id="596" class="Primitive">hcomp</a>
           <a id="613" class="Symbol">;</a> <a id="615" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a>     <a id="630" class="Symbol">to</a> <a id="633" class="Primitive">transp</a>
           <a id="651" class="Symbol">;</a> <a id="653" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a>        <a id="668" class="Symbol">to</a> <a id="671" class="Postulate">1=1</a> <a id="675" class="Symbol">)</a>

<a id="678" class="Comment">-- These two are to make sure all the primitives are loaded and ready</a>
<a id="748" class="Comment">-- to compute hcomp/transp for the universe.</a>
<a id="793" class="Keyword">import</a> <a id="800" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a>
<a id="826" class="Comment">-- HCompU is already imported from Glue, and older Agda versions do</a>
<a id="894" class="Comment">-- not have it. So we comment it out for now.</a>
<a id="940" class="Comment">-- import Agda.Builtin.Cubical.HCompU</a>

<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="1006" class="Keyword">public</a>
  <a id="1015" class="Keyword">using</a>    <a id="1024" class="Symbol">(</a> <a id="1026" href="Agda.Primitive.html#742" class="Postulate">Level</a>
           <a id="1043" class="Symbol">;</a> <a id="1045" href="Agda.Primitive.html#429" class="Primitive">SSet</a> <a id="1050" class="Symbol">)</a>
  <a id="1054" class="Keyword">renaming</a> <a id="1063" class="Symbol">(</a> <a id="1065" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1071" class="Symbol">to</a> <a id="1074" class="Primitive">ℓ-zero</a>
           <a id="1092" class="Symbol">;</a> <a id="1094" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1100" class="Symbol">to</a> <a id="1103" class="Primitive">ℓ-suc</a>
           <a id="1120" class="Symbol">;</a> <a id="1122" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1128" class="Symbol">to</a> <a id="1131" class="Primitive Operator">ℓ-max</a>
           <a id="1148" class="Symbol">;</a> <a id="1150" href="Agda.Primitive.html#388" class="Primitive">Set</a>   <a id="1156" class="Symbol">to</a> <a id="1159" class="Primitive">Type</a>
           <a id="1175" class="Symbol">;</a> <a id="1177" href="Agda.Primitive.html#512" class="Primitive">Setω</a>  <a id="1183" class="Symbol">to</a> <a id="1186" class="Primitive">Typeω</a> <a id="1192" class="Symbol">)</a>
<a id="1194" class="Keyword">open</a> <a id="1199" class="Keyword">import</a> <a id="1206" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="1225" class="Keyword">public</a>

<a id="1233" class="Comment">-- This file document the Cubical Agda primitives. The primitives</a>
<a id="1299" class="Comment">-- themselves are bound by the Agda files imported above.</a>

<a id="1358" class="Comment">-- * The Interval</a>
<a id="1376" class="Comment">-- I : IUniv</a>

<a id="1390" class="Comment">-- Endpoints, Connections, Reversal</a>
<a id="1426" class="Comment">-- i0 i1   : I</a>
<a id="1441" class="Comment">-- _∧_ _∨_ : I → I → I</a>
<a id="1464" class="Comment">-- ~_      : I → I</a>


<a id="1485" class="Comment">-- * Dependent path type. (Path over Path)</a>

<a id="1529" class="Comment">-- Introduced with lambda abstraction and eliminated with application,</a>
<a id="1600" class="Comment">-- just like function types.</a>

<a id="1630" class="Comment">-- PathP : ∀ {ℓ} (A : I → Type ℓ) → A i0 → A i1 → Type ℓ</a>

<a id="1688" class="Keyword">infix</a> <a id="1694" class="Number">4</a> <a id="1696" href="Cubical.Core.Primitives.html#1704" class="Function Operator">_[_≡_]</a>

<a id="_[_≡_]"></a><a id="1704" href="Cubical.Core.Primitives.html#1704" class="Function Operator">_[_≡_]</a> <a id="1711" class="Symbol">:</a> <a id="1713" class="Symbol">∀</a> <a id="1715" class="Symbol">{</a><a id="1716" href="Cubical.Core.Primitives.html#1716" class="Bound">ℓ</a><a id="1717" class="Symbol">}</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Core.Primitives.html#1720" class="Bound">A</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1733" href="Cubical.Core.Primitives.html#1716" class="Bound">ℓ</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" href="Cubical.Core.Primitives.html#1720" class="Bound">A</a> <a id="1740" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Cubical.Core.Primitives.html#1720" class="Bound">A</a> <a id="1747" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1757" href="Cubical.Core.Primitives.html#1716" class="Bound">ℓ</a>
<a id="1759" href="Cubical.Core.Primitives.html#1704" class="Function Operator">_[_≡_]</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a>


<a id="1776" class="Comment">-- Non dependent path types</a>

<a id="Path"></a><a id="1805" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1810" class="Symbol">:</a> <a id="1812" class="Symbol">∀</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Cubical.Core.Primitives.html#1815" class="Bound">ℓ</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Cubical.Core.Primitives.html#1819" class="Bound">A</a> <a id="1821" class="Symbol">:</a> <a id="1823" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1828" href="Cubical.Core.Primitives.html#1815" class="Bound">ℓ</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.Core.Primitives.html#1819" class="Bound">A</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Cubical.Core.Primitives.html#1819" class="Bound">A</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1846" href="Cubical.Core.Primitives.html#1815" class="Bound">ℓ</a>
<a id="1848" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1853" href="Cubical.Core.Primitives.html#1853" class="Bound">A</a> <a id="1855" href="Cubical.Core.Primitives.html#1855" class="Bound">a</a> <a id="1857" href="Cubical.Core.Primitives.html#1857" class="Bound">b</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1867" class="Symbol">(λ</a> <a id="1870" href="Cubical.Core.Primitives.html#1870" class="Bound">_</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Cubical.Core.Primitives.html#1853" class="Bound">A</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Cubical.Core.Primitives.html#1855" class="Bound">a</a> <a id="1879" href="Cubical.Core.Primitives.html#1857" class="Bound">b</a>

<a id="1882" class="Comment">-- PathP (λ i → A) x y gets printed as x ≡ y when A does not mention i.</a>
<a id="1954" class="Comment">--  _≡_ : ∀ {ℓ} {A : Type ℓ} → A → A → Type ℓ</a>
<a id="2000" class="Comment">--  _≡_ {A = A} = PathP (λ _ → A)</a>


<a id="2036" class="Comment">-- * @IsOne r@ represents the constraint &quot;r = i1&quot;.</a>
<a id="2087" class="Comment">-- Often we will use &quot;φ&quot; for elements of I, when we intend to use them</a>
<a id="2158" class="Comment">-- with IsOne (or Partial[P]).</a>
<a id="2189" class="Comment">-- IsOne : I → SSet ℓ-zero</a>

<a id="2217" class="Comment">-- i1 is indeed equal to i1.</a>
<a id="2246" class="Comment">-- 1=1 : IsOne i1</a>


<a id="2266" class="Comment">-- * Types of partial elements, and their dependent version.</a>

<a id="2328" class="Comment">-- &quot;Partial φ A&quot; is a special version of &quot;IsOne φ → A&quot; with a more</a>
<a id="2395" class="Comment">-- extensional judgmental equality.</a>
<a id="2431" class="Comment">-- &quot;PartialP φ A&quot; allows &quot;A&quot; to be defined only on &quot;φ&quot;.</a>

<a id="2488" class="Comment">-- Partial : ∀ {ℓ} → I → Type ℓ → SSet ℓ</a>
<a id="2529" class="Comment">-- PartialP : ∀ {ℓ} → (φ : I) → Partial φ (Type ℓ) → SSet ℓ</a>

<a id="2590" class="Comment">-- Partial elements are introduced by pattern matching with (r = i0)</a>
<a id="2659" class="Comment">-- or (r = i1) constraints, like so:</a>

<a id="2697" class="Keyword">private</a>
  <a id="sys"></a><a id="2707" href="Cubical.Core.Primitives.html#2707" class="Function">sys</a> <a id="2711" class="Symbol">:</a> <a id="2713" class="Symbol">∀</a> <a id="2715" href="Cubical.Core.Primitives.html#2715" class="Bound">i</a> <a id="2717" class="Symbol">→</a> <a id="2719" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Core.Primitives.html#2715" class="Bound">i</a> <a id="2730" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2732" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2734" href="Cubical.Core.Primitives.html#2715" class="Bound">i</a><a id="2735" class="Symbol">)</a> <a id="2737" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="2745" href="Cubical.Core.Primitives.html#2707" class="Function">sys</a> <a id="2749" href="Cubical.Core.Primitives.html#2749" class="Bound">i</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Cubical.Core.Primitives.html#2749" class="Bound">i</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2758" class="Symbol">)</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
  <a id="2770" href="Cubical.Core.Primitives.html#2707" class="Function">sys</a> <a id="2774" href="Cubical.Core.Primitives.html#2774" class="Bound">i</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Core.Primitives.html#2774" class="Bound">i</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">=</a> <a id="2787" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>

  <a id="2804" class="Comment">-- It also works with pattern matching lambdas:</a>
  <a id="2854" class="Comment">--  http://wiki.portal.chalmers.se/agda/pmwiki.php?n=ReferenceManual.PatternMatchingLambdas</a>
  <a id="sys&#39;"></a><a id="2948" href="Cubical.Core.Primitives.html#2948" class="Function">sys&#39;</a> <a id="2953" class="Symbol">:</a> <a id="2955" class="Symbol">∀</a> <a id="2957" href="Cubical.Core.Primitives.html#2957" class="Bound">i</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Core.Primitives.html#2957" class="Bound">i</a> <a id="2972" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2974" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2976" href="Cubical.Core.Primitives.html#2957" class="Bound">i</a><a id="2977" class="Symbol">)</a> <a id="2979" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="2987" href="Cubical.Core.Primitives.html#2948" class="Function">sys&#39;</a> <a id="2992" href="Cubical.Core.Primitives.html#2992" class="Bound">i</a> <a id="2994" class="Symbol">=</a> <a id="2996" class="Symbol">λ</a> <a id="2998" class="Symbol">{</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Core.Primitives.html#2992" class="Bound">i</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
             <a id="3030" class="Symbol">;</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Cubical.Core.Primitives.html#2992" class="Bound">i</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3039" class="Symbol">)</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
             <a id="3070" class="Symbol">}</a>

  <a id="3075" class="Comment">-- When the cases overlap they must agree.</a>
  <a id="sys2"></a><a id="3120" href="Cubical.Core.Primitives.html#3120" class="Function">sys2</a> <a id="3125" class="Symbol">:</a> <a id="3127" class="Symbol">∀</a> <a id="3129" href="Cubical.Core.Primitives.html#3129" class="Bound">i</a> <a id="3131" href="Cubical.Core.Primitives.html#3131" class="Bound">j</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Cubical.Core.Primitives.html#3129" class="Bound">i</a> <a id="3146" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.Core.Primitives.html#3129" class="Bound">i</a> <a id="3151" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3153" href="Cubical.Core.Primitives.html#3131" class="Bound">j</a><a id="3154" class="Symbol">))</a> <a id="3157" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="3165" href="Cubical.Core.Primitives.html#3120" class="Function">sys2</a> <a id="3170" href="Cubical.Core.Primitives.html#3170" class="Bound">i</a> <a id="3172" href="Cubical.Core.Primitives.html#3172" class="Bound">j</a> <a id="3174" class="Symbol">=</a> <a id="3176" class="Symbol">λ</a> <a id="3178" class="Symbol">{</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Core.Primitives.html#3170" class="Bound">i</a> <a id="3183" class="Symbol">=</a> <a id="3185" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3187" class="Symbol">)</a>          <a id="3198" class="Symbol">→</a> <a id="3200" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
               <a id="3221" class="Symbol">;</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Cubical.Core.Primitives.html#3170" class="Bound">i</a> <a id="3226" class="Symbol">=</a> <a id="3228" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3230" class="Symbol">)</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Cubical.Core.Primitives.html#3172" class="Bound">j</a> <a id="3235" class="Symbol">=</a> <a id="3237" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3239" class="Symbol">)</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
               <a id="3264" class="Symbol">}</a>

  <a id="3269" class="Comment">-- (i0 = i1) is actually absurd.</a>
  <a id="sys3"></a><a id="3304" href="Cubical.Core.Primitives.html#3304" class="Function">sys3</a> <a id="3309" class="Symbol">:</a> <a id="3311" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3319" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3322" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="3330" href="Cubical.Core.Primitives.html#3304" class="Function">sys3</a> <a id="3335" class="Symbol">=</a> <a id="3337" class="Symbol">λ</a> <a id="3339" class="Symbol">{</a> <a id="3341" class="Symbol">()</a> <a id="3344" class="Symbol">}</a>


<a id="3348" class="Comment">-- * There are cubical subtypes as in CCHM. Note that these are not</a>
<a id="3416" class="Comment">-- fibrant (hence in SSet ℓ):</a>

<a id="_[_↦_]"></a><a id="3447" href="Cubical.Core.Primitives.html#3447" class="Function Operator">_[_↦_]</a> <a id="3454" class="Symbol">:</a> <a id="3456" class="Symbol">∀</a> <a id="3458" class="Symbol">{</a><a id="3459" href="Cubical.Core.Primitives.html#3459" class="Bound">ℓ</a><a id="3460" class="Symbol">}</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Cubical.Core.Primitives.html#3463" class="Bound">A</a> <a id="3465" class="Symbol">:</a> <a id="3467" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="3472" href="Cubical.Core.Primitives.html#3459" class="Bound">ℓ</a><a id="3473" class="Symbol">)</a> <a id="3475" class="Symbol">(</a><a id="3476" href="Cubical.Core.Primitives.html#3476" class="Bound">φ</a> <a id="3478" class="Symbol">:</a> <a id="3480" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Cubical.Core.Primitives.html#3484" class="Bound">u</a> <a id="3486" class="Symbol">:</a> <a id="3488" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3496" href="Cubical.Core.Primitives.html#3476" class="Bound">φ</a> <a id="3498" href="Cubical.Core.Primitives.html#3463" class="Bound">A</a><a id="3499" class="Symbol">)</a> <a id="3501" class="Symbol">→</a> <a id="3503" href="Agda.Primitive.html#429" class="Primitive">SSet</a> <a id="3508" href="Cubical.Core.Primitives.html#3459" class="Bound">ℓ</a>
<a id="3510" href="Cubical.Core.Primitives.html#3510" class="Bound">A</a> <a id="3512" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3514" href="Cubical.Core.Primitives.html#3514" class="Bound">φ</a> <a id="3516" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3518" href="Cubical.Core.Primitives.html#3518" class="Bound">u</a> <a id="3520" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a> <a id="3522" class="Symbol">=</a> <a id="3524" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="3528" href="Cubical.Core.Primitives.html#3510" class="Bound">A</a> <a id="3530" href="Cubical.Core.Primitives.html#3514" class="Bound">φ</a> <a id="3532" href="Cubical.Core.Primitives.html#3518" class="Bound">u</a>

<a id="3535" class="Keyword">infix</a> <a id="3541" class="Number">4</a> <a id="3543" href="Cubical.Core.Primitives.html#3447" class="Function Operator">_[_↦_]</a>

<a id="3551" class="Comment">-- Any element u : A can be seen as an element of A [ φ ↦ u ] which</a>
<a id="3619" class="Comment">-- agrees with u on φ:</a>

<a id="3643" class="Comment">-- inS : ∀ {ℓ} {A : Type ℓ} {φ} (u : A) → A [ φ ↦ (λ _ → u) ]</a>

<a id="3706" class="Comment">-- One can also forget that an element agrees with u on φ:</a>

<a id="3766" class="Comment">-- outS : ∀ {ℓ} {A : Type ℓ} {φ : I} {u : Partial φ A} → A [ φ ↦ u ] → A</a>


<a id="3841" class="Comment">-- * Composition operation according to [CCHM 18].</a>
<a id="3892" class="Comment">-- When calling &quot;comp A φ u a&quot; Agda makes sure that &quot;a&quot; agrees with &quot;u i0&quot; on &quot;φ&quot;.</a>
<a id="3975" class="Comment">-- compCCHM : ∀ {ℓ} (A : (i : I) → Type ℓ) (φ : I) (u : ∀ i → Partial φ (A i)) (a : A i0) → A i1</a>

<a id="4073" class="Comment">-- Note: this is not recommended to use, instead use the CHM</a>
<a id="4134" class="Comment">-- primitives! The reason is that these work with HITs and produce</a>
<a id="4201" class="Comment">-- fewer empty systems.</a>


<a id="4227" class="Comment">-- * Generalized transport and homogeneous composition [CHM 18].</a>

<a id="4293" class="Comment">-- When calling &quot;transp A φ a&quot; Agda makes sure that &quot;A&quot; is constant on &quot;φ&quot; (see below).</a>
<a id="4381" class="Comment">-- transp : ∀ {ℓ} (A : I → Type ℓ) (φ : I) (a : A i0) → A i1</a>

<a id="4443" class="Comment">-- &quot;A&quot; being constant on &quot;φ&quot; means that &quot;A&quot; should be a constant function whenever the</a>
<a id="4530" class="Comment">-- constraint &quot;φ = i1&quot; is satisfied. For example:</a>
<a id="4580" class="Comment">-- - If &quot;φ&quot; is &quot;i0&quot; then &quot;A&quot; can be anything, since this condition is vacuously true.</a>
<a id="4666" class="Comment">-- - If &quot;φ&quot; is &quot;i1&quot; then &quot;A&quot; must be a constant function.</a>
<a id="4724" class="Comment">-- - If &quot;φ&quot; is some in-scope variable &quot;i&quot; then &quot;A&quot; only needs to be a constant function</a>
<a id="4812" class="Comment">--   when substituting &quot;i1&quot; for &quot;i&quot;.</a>

<a id="4850" class="Comment">-- When calling &quot;hcomp A φ u a&quot; Agda makes sure that &quot;a&quot; agrees with &quot;u i0&quot; on &quot;φ&quot;.</a>
<a id="4934" class="Comment">-- hcomp : ∀ {ℓ} {A : Type ℓ} {φ : I} (u : I → Partial φ A) (a : A) → A</a>

<a id="5007" class="Keyword">private</a>
  <a id="5017" class="Keyword">variable</a>
    <a id="5030" href="Cubical.Core.Primitives.html#5030" class="Generalizable">ℓ</a>  <a id="5033" class="Symbol">:</a> <a id="5035" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="5045" href="Cubical.Core.Primitives.html#5045" class="Generalizable">ℓ&#39;</a> <a id="5048" class="Symbol">:</a> <a id="5050" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="5061" class="Comment">-- Homogeneous filling</a>
<a id="hfill"></a><a id="5084" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5090" class="Symbol">:</a> <a id="5092" class="Symbol">{</a><a id="5093" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a> <a id="5095" class="Symbol">:</a> <a id="5097" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="5102" href="Cubical.Core.Primitives.html#5030" class="Generalizable">ℓ</a><a id="5103" class="Symbol">}</a>
        <a id="5113" class="Symbol">{</a><a id="5114" href="Cubical.Core.Primitives.html#5114" class="Bound">φ</a> <a id="5116" class="Symbol">:</a> <a id="5118" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5119" class="Symbol">}</a>
        <a id="5129" class="Symbol">(</a><a id="5130" href="Cubical.Core.Primitives.html#5130" class="Bound">u</a> <a id="5132" class="Symbol">:</a> <a id="5134" class="Symbol">∀</a> <a id="5136" href="Cubical.Core.Primitives.html#5136" class="Bound">i</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5148" href="Cubical.Core.Primitives.html#5114" class="Bound">φ</a> <a id="5150" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a><a id="5151" class="Symbol">)</a>
        <a id="5161" class="Symbol">(</a><a id="5162" href="Cubical.Core.Primitives.html#5162" class="Bound">u0</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a> <a id="5169" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5171" href="Cubical.Core.Primitives.html#5114" class="Bound">φ</a> <a id="5173" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5175" href="Cubical.Core.Primitives.html#5130" class="Bound">u</a> <a id="5177" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5180" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="5181" class="Symbol">)</a>
        <a id="5191" class="Comment">-----------------------</a>
        <a id="5223" class="Symbol">(</a><a id="5224" href="Cubical.Core.Primitives.html#5224" class="Bound">i</a> <a id="5226" class="Symbol">:</a> <a id="5228" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5229" class="Symbol">)</a> <a id="5231" class="Symbol">→</a> <a id="5233" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a>
<a id="5235" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5241" class="Symbol">{</a><a id="5242" class="Argument">φ</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Cubical.Core.Primitives.html#5246" class="Bound">φ</a><a id="5247" class="Symbol">}</a> <a id="5249" href="Cubical.Core.Primitives.html#5249" class="Bound">u</a> <a id="5251" href="Cubical.Core.Primitives.html#5251" class="Bound">u0</a> <a id="5254" href="Cubical.Core.Primitives.html#5254" class="Bound">i</a> <a id="5256" class="Symbol">=</a>
  <a id="5260" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5266" class="Symbol">(λ</a> <a id="5269" href="Cubical.Core.Primitives.html#5269" class="Bound">j</a> <a id="5271" class="Symbol">→</a> <a id="5273" class="Symbol">λ</a> <a id="5275" class="Symbol">{</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Cubical.Core.Primitives.html#5246" class="Bound">φ</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5284" class="Symbol">)</a> <a id="5286" class="Symbol">→</a> <a id="5288" href="Cubical.Core.Primitives.html#5249" class="Bound">u</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Cubical.Core.Primitives.html#5254" class="Bound">i</a> <a id="5293" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5295" href="Cubical.Core.Primitives.html#5269" class="Bound">j</a><a id="5296" class="Symbol">)</a> <a id="5298" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                 <a id="5319" class="Symbol">;</a> <a id="5321" class="Symbol">(</a><a id="5322" href="Cubical.Core.Primitives.html#5254" class="Bound">i</a> <a id="5324" class="Symbol">=</a> <a id="5326" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5328" class="Symbol">)</a> <a id="5330" class="Symbol">→</a> <a id="5332" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5337" href="Cubical.Core.Primitives.html#5251" class="Bound">u0</a> <a id="5340" class="Symbol">})</a>
        <a id="5351" class="Symbol">(</a><a id="5352" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5357" href="Cubical.Core.Primitives.html#5251" class="Bound">u0</a><a id="5359" class="Symbol">)</a>

<a id="5362" class="Comment">-- Heterogeneous composition can defined as in CHM, however we use the</a>
<a id="5433" class="Comment">-- builtin one as it doesn&#39;t require u0 to be a cubical subtype. This</a>
<a id="5503" class="Comment">-- reduces the number of inS&#39;s a lot.</a>
<a id="5541" class="Comment">-- comp : (A : ∀ i → Type (ℓ&#39; i))</a>
<a id="5575" class="Comment">--        {φ : I}</a>
<a id="5593" class="Comment">--        (u : ∀ i → Partial φ (A i))</a>
<a id="5631" class="Comment">--        (u0 : A i0 [ φ ↦ u i0 ])</a>
<a id="5666" class="Comment">--      → ---------------------------</a>
<a id="5704" class="Comment">--        A i1</a>
<a id="5719" class="Comment">-- comp A {φ = φ} u u0 =</a>
<a id="5744" class="Comment">--   hcomp (λ i → λ { (φ = i1) → transp (λ j → A (i ∨ j)) i (u _ 1=1) })</a>
<a id="5817" class="Comment">--         (transp A i0 (outS u0))</a>

<a id="5853" class="Comment">-- Heterogeneous filling defined using comp</a>
<a id="fill"></a><a id="5897" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="5902" class="Symbol">:</a> <a id="5904" class="Symbol">(</a><a id="5905" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="5907" class="Symbol">:</a> <a id="5909" class="Symbol">∀</a> <a id="5911" href="Cubical.Core.Primitives.html#5911" class="Bound">i</a> <a id="5913" class="Symbol">→</a> <a id="5915" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="5920" class="Symbol">(</a><a id="5921" href="Cubical.Core.Primitives.html#5045" class="Generalizable">ℓ&#39;</a> <a id="5924" href="Cubical.Core.Primitives.html#5911" class="Bound">i</a><a id="5925" class="Symbol">))</a>
       <a id="5935" class="Symbol">{</a><a id="5936" href="Cubical.Core.Primitives.html#5936" class="Bound">φ</a> <a id="5938" class="Symbol">:</a> <a id="5940" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5941" class="Symbol">}</a>
       <a id="5950" class="Symbol">(</a><a id="5951" href="Cubical.Core.Primitives.html#5951" class="Bound">u</a> <a id="5953" class="Symbol">:</a> <a id="5955" class="Symbol">∀</a> <a id="5957" href="Cubical.Core.Primitives.html#5957" class="Bound">i</a> <a id="5959" class="Symbol">→</a> <a id="5961" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5969" href="Cubical.Core.Primitives.html#5936" class="Bound">φ</a> <a id="5971" class="Symbol">(</a><a id="5972" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="5974" href="Cubical.Core.Primitives.html#5957" class="Bound">i</a><a id="5975" class="Symbol">))</a>
       <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Core.Primitives.html#5986" class="Bound">u0</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="5993" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5996" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5998" href="Cubical.Core.Primitives.html#5936" class="Bound">φ</a> <a id="6000" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="6002" href="Cubical.Core.Primitives.html#5951" class="Bound">u</a> <a id="6004" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="6007" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="6008" class="Symbol">)</a>
       <a id="6017" class="Comment">---------------------------</a>
       <a id="6052" class="Symbol">(</a><a id="6053" href="Cubical.Core.Primitives.html#6053" class="Bound">i</a> <a id="6055" class="Symbol">:</a> <a id="6057" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="6058" class="Symbol">)</a> <a id="6060" class="Symbol">→</a> <a id="6062" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="6064" href="Cubical.Core.Primitives.html#6053" class="Bound">i</a>
<a id="6066" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="6071" href="Cubical.Core.Primitives.html#6071" class="Bound">A</a> <a id="6073" class="Symbol">{</a><a id="6074" class="Argument">φ</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="Cubical.Core.Primitives.html#6078" class="Bound">φ</a><a id="6079" class="Symbol">}</a> <a id="6081" href="Cubical.Core.Primitives.html#6081" class="Bound">u</a> <a id="6083" href="Cubical.Core.Primitives.html#6083" class="Bound">u0</a> <a id="6086" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6088" class="Symbol">=</a>
  <a id="6092" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="6097" class="Symbol">(λ</a> <a id="6100" href="Cubical.Core.Primitives.html#6100" class="Bound">j</a> <a id="6102" class="Symbol">→</a> <a id="6104" href="Cubical.Core.Primitives.html#6071" class="Bound">A</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6109" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6111" href="Cubical.Core.Primitives.html#6100" class="Bound">j</a><a id="6112" class="Symbol">))</a>
       <a id="6122" class="Symbol">(λ</a> <a id="6125" href="Cubical.Core.Primitives.html#6125" class="Bound">j</a> <a id="6127" class="Symbol">→</a> <a id="6129" class="Symbol">λ</a> <a id="6131" class="Symbol">{</a> <a id="6133" class="Symbol">(</a><a id="6134" href="Cubical.Core.Primitives.html#6078" class="Bound">φ</a> <a id="6136" class="Symbol">=</a> <a id="6138" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6140" class="Symbol">)</a> <a id="6142" class="Symbol">→</a> <a id="6144" href="Cubical.Core.Primitives.html#6081" class="Bound">u</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6149" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6151" href="Cubical.Core.Primitives.html#6125" class="Bound">j</a><a id="6152" class="Symbol">)</a> <a id="6154" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                <a id="6174" class="Symbol">;</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6183" class="Symbol">)</a> <a id="6185" class="Symbol">→</a> <a id="6187" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="6192" href="Cubical.Core.Primitives.html#6083" class="Bound">u0</a> <a id="6195" class="Symbol">})</a>
       <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="6211" href="Cubical.Core.Primitives.html#6083" class="Bound">u0</a><a id="6213" class="Symbol">)</a>

<a id="6216" class="Comment">-- Σ-types</a>
<a id="6227" class="Keyword">infix</a> <a id="6233" class="Number">2</a> <a id="6235" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a>

<a id="Σ-syntax"></a><a id="6245" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="6254" class="Symbol">:</a> <a id="6256" class="Symbol">∀</a> <a id="6258" class="Symbol">{</a><a id="6259" href="Cubical.Core.Primitives.html#6259" class="Bound">ℓ</a> <a id="6261" href="Cubical.Core.Primitives.html#6261" class="Bound">ℓ&#39;</a><a id="6263" class="Symbol">}</a> <a id="6265" class="Symbol">(</a><a id="6266" href="Cubical.Core.Primitives.html#6266" class="Bound">A</a> <a id="6268" class="Symbol">:</a> <a id="6270" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="6275" href="Cubical.Core.Primitives.html#6259" class="Bound">ℓ</a><a id="6276" class="Symbol">)</a> <a id="6278" class="Symbol">(</a><a id="6279" href="Cubical.Core.Primitives.html#6279" class="Bound">B</a> <a id="6281" class="Symbol">:</a> <a id="6283" href="Cubical.Core.Primitives.html#6266" class="Bound">A</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="6292" href="Cubical.Core.Primitives.html#6261" class="Bound">ℓ&#39;</a><a id="6294" class="Symbol">)</a> <a id="6296" class="Symbol">→</a> <a id="6298" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Cubical.Core.Primitives.html#1131" class="Primitive">ℓ-max</a> <a id="6310" href="Cubical.Core.Primitives.html#6259" class="Bound">ℓ</a> <a id="6312" href="Cubical.Core.Primitives.html#6261" class="Bound">ℓ&#39;</a><a id="6314" class="Symbol">)</a>
<a id="6316" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="6325" class="Symbol">=</a> <a id="6327" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a>

<a id="6330" class="Keyword">syntax</a> <a id="6337" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="6346" class="Bound">A</a> <a id="6348" class="Symbol">(λ</a> <a id="6351" class="Bound">x</a> <a id="6353" class="Symbol">→</a> <a id="6355" class="Bound">B</a><a id="6356" class="Symbol">)</a> <a id="6358" class="Symbol">=</a> <a id="6360" class="Function">Σ[</a> <a id="6363" class="Bound">x</a> <a id="6365" class="Function">∈</a> <a id="6367" class="Bound">A</a> <a id="6369" class="Function">]</a> <a id="6371" class="Bound">B</a>
</pre></body></html>


==> anc/html/Cubical.Data.Bool.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="223" class="Comment">-- Obtain the booleans</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="276" class="Keyword">public</a>

<a id="284" class="Keyword">private</a>
  <a id="294" class="Keyword">variable</a>
    <a id="307" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a> <a id="309" class="Symbol">:</a> <a id="311" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="321" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="323" class="Symbol">:</a> <a id="325" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="330" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a>

<a id="333" class="Keyword">infixr</a> <a id="340" class="Number">6</a> <a id="342" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">_and_</a>
<a id="348" class="Keyword">infixr</a> <a id="355" class="Number">5</a> <a id="357" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a>
<a id="362" class="Keyword">infix</a>  <a id="369" class="Number">0</a> <a id="371" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then_else_</a>

<a id="not"></a><a id="386" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="397" class="Symbol">→</a> <a id="399" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="404" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="408" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="413" class="Symbol">=</a> <a id="415" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="421" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="425" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="431" class="Symbol">=</a> <a id="433" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_or_"></a><a id="439" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a> <a id="444" class="Symbol">:</a> <a id="446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="451" class="Symbol">→</a> <a id="453" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="458" class="Symbol">→</a> <a id="460" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="471" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="474" href="Cubical.Data.Bool.Base.html#474" class="Bound">x</a> <a id="476" class="Symbol">=</a> <a id="478" href="Cubical.Data.Bool.Base.html#474" class="Bound">x</a>
<a id="480" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="486" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="489" class="Symbol">_</a> <a id="491" class="Symbol">=</a> <a id="493" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_and_"></a><a id="499" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">_and_</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="512" class="Symbol">→</a> <a id="514" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="519" class="Symbol">→</a> <a id="521" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="526" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="532" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="536" class="Symbol">_</a> <a id="538" class="Symbol">=</a> <a id="540" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="546" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="552" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="556" href="Cubical.Data.Bool.Base.html#556" class="Bound">x</a> <a id="558" class="Symbol">=</a> <a id="560" href="Cubical.Data.Bool.Base.html#556" class="Bound">x</a>

<a id="563" class="Comment">-- xor / mod-2 addition</a>
<a id="_⊕_"></a><a id="587" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">_⊕_</a> <a id="591" class="Symbol">:</a> <a id="593" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="598" class="Symbol">→</a> <a id="600" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="605" class="Symbol">→</a> <a id="607" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="612" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="618" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="620" href="Cubical.Data.Bool.Base.html#620" class="Bound">x</a> <a id="622" class="Symbol">=</a> <a id="624" href="Cubical.Data.Bool.Base.html#620" class="Bound">x</a>
<a id="626" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="632" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="634" href="Cubical.Data.Bool.Base.html#634" class="Bound">x</a> <a id="636" class="Symbol">=</a> <a id="638" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="642" href="Cubical.Data.Bool.Base.html#634" class="Bound">x</a>

<a id="if_then_else_"></a><a id="645" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then_else_</a> <a id="659" class="Symbol">:</a> <a id="661" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="666" class="Symbol">→</a> <a id="668" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="670" class="Symbol">→</a> <a id="672" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="674" class="Symbol">→</a> <a id="676" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="678" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="681" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="687" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="692" href="Cubical.Data.Bool.Base.html#692" class="Bound">x</a> <a id="694" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="699" href="Cubical.Data.Bool.Base.html#699" class="Bound">y</a> <a id="701" class="Symbol">=</a> <a id="703" href="Cubical.Data.Bool.Base.html#692" class="Bound">x</a>
<a id="705" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="708" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="714" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="719" href="Cubical.Data.Bool.Base.html#719" class="Bound">x</a> <a id="721" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="726" href="Cubical.Data.Bool.Base.html#726" class="Bound">y</a> <a id="728" class="Symbol">=</a> <a id="730" href="Cubical.Data.Bool.Base.html#726" class="Bound">y</a>

<a id="_≟_"></a><a id="733" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a> <a id="737" class="Symbol">:</a> <a id="739" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="748" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="753" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="759" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="761" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="767" class="Symbol">=</a> <a id="769" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="773" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="778" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="784" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="786" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="792" class="Symbol">=</a> <a id="794" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="797" class="Symbol">λ</a> <a id="799" href="Cubical.Data.Bool.Base.html#799" class="Bound">p</a> <a id="801" class="Symbol">→</a> <a id="803" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="809" class="Symbol">(λ</a> <a id="812" href="Cubical.Data.Bool.Base.html#812" class="Bound">b</a> <a id="814" class="Symbol">→</a> <a id="816" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="819" href="Cubical.Data.Bool.Base.html#812" class="Bound">b</a> <a id="821" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="826" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="828" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="833" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="837" class="Symbol">)</a> <a id="839" href="Cubical.Data.Bool.Base.html#799" class="Bound">p</a> <a id="841" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="846" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="852" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="854" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="860" class="Symbol">=</a> <a id="862" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="865" class="Symbol">λ</a> <a id="867" href="Cubical.Data.Bool.Base.html#867" class="Bound">p</a> <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="877" class="Symbol">(λ</a> <a id="880" href="Cubical.Data.Bool.Base.html#880" class="Bound">b</a> <a id="882" class="Symbol">→</a> <a id="884" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="887" href="Cubical.Data.Bool.Base.html#880" class="Bound">b</a> <a id="889" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="894" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="899" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="904" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="905" class="Symbol">)</a> <a id="907" href="Cubical.Data.Bool.Base.html#867" class="Bound">p</a> <a id="909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="914" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="920" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="922" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="928" class="Symbol">=</a> <a id="930" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="934" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Dec→Bool"></a><a id="940" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="955" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="957" class="Symbol">→</a> <a id="959" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="964" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="978" href="Cubical.Data.Bool.Base.html#978" class="Bound">p</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">=</a> <a id="983" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="988" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1001" href="Cubical.Data.Bool.Base.html#1001" class="Bound">¬p</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">=</a> <a id="1007" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1014" class="Comment">-- Helpers for automatic proof</a>
<a id="Bool→Type"></a><a id="1045" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1070" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1080" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1092" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1102" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="Bool→Type*"></a><a id="1113" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1131" class="Symbol">→</a> <a id="1133" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1138" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a>
<a id="1140" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1151" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="1164" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1175" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>

<a id="True"></a><a id="1187" href="Cubical.Data.Bool.Base.html#1187" class="Function">True</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1198" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1208" href="Cubical.Data.Bool.Base.html#1187" class="Function">True</a> <a id="1213" href="Cubical.Data.Bool.Base.html#1213" class="Bound">Q</a> <a id="1215" class="Symbol">=</a> <a id="1217" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="1237" href="Cubical.Data.Bool.Base.html#1213" class="Bound">Q</a><a id="1238" class="Symbol">)</a>

<a id="False"></a><a id="1241" href="Cubical.Data.Bool.Base.html#1241" class="Function">False</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1253" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1263" href="Cubical.Data.Bool.Base.html#1241" class="Function">False</a> <a id="1269" href="Cubical.Data.Bool.Base.html#1269" class="Bound">Q</a> <a id="1271" class="Symbol">=</a> <a id="1273" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="1298" href="Cubical.Data.Bool.Base.html#1269" class="Bound">Q</a><a id="1299" class="Symbol">))</a>

<a id="toWitness"></a><a id="1303" href="Cubical.Data.Bool.Base.html#1303" class="Function">toWitness</a> <a id="1313" class="Symbol">:</a> <a id="1315" class="Symbol">{</a><a id="1316" href="Cubical.Data.Bool.Base.html#1316" class="Bound">Q</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1324" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a><a id="1325" class="Symbol">}</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Cubical.Data.Bool.Base.html#1187" class="Function">True</a> <a id="1334" href="Cubical.Data.Bool.Base.html#1316" class="Bound">Q</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="1340" href="Cubical.Data.Bool.Base.html#1303" class="Function">toWitness</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">Q</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1359" href="Cubical.Data.Bool.Base.html#1359" class="Bound">p</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">_</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="Cubical.Data.Bool.Base.html#1359" class="Bound">p</a>

<a id="toWitnessFalse"></a><a id="1369" href="Cubical.Data.Bool.Base.html#1369" class="Function">toWitnessFalse</a> <a id="1384" class="Symbol">:</a> <a id="1386" class="Symbol">{</a><a id="1387" href="Cubical.Data.Bool.Base.html#1387" class="Bound">Q</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1395" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Cubical.Data.Bool.Base.html#1241" class="Function">False</a> <a id="1406" href="Cubical.Data.Bool.Base.html#1387" class="Bound">Q</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1412" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="1414" href="Cubical.Data.Bool.Base.html#1369" class="Function">toWitnessFalse</a> <a id="1429" class="Symbol">{</a><a id="1430" class="Argument">Q</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1437" href="Cubical.Data.Bool.Base.html#1437" class="Bound">¬p</a><a id="1439" class="Symbol">}</a> <a id="1441" class="Symbol">_</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Cubical.Data.Bool.Base.html#1437" class="Bound">¬p</a>

<a id="dichotomyBool"></a><a id="1449" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="1463" class="Symbol">:</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Cubical.Data.Bool.Base.html#1466" class="Bound">x</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">→</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Cubical.Data.Bool.Base.html#1466" class="Bound">x</a> <a id="1481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1483" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1487" class="Symbol">)</a> <a id="1489" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Data.Bool.Base.html#1466" class="Bound">x</a> <a id="1494" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1496" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1501" class="Symbol">)</a>
<a id="1503" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="1517" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1523" class="Symbol">=</a> <a id="1525" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1534" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="1548" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1554" class="Symbol">=</a> <a id="1556" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="dichotomyBoolSym"></a><a id="1566" href="Cubical.Data.Bool.Base.html#1566" class="Function">dichotomyBoolSym</a> <a id="1583" class="Symbol">:</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.Data.Bool.Base.html#1586" class="Bound">x</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">→</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Data.Bool.Base.html#1586" class="Bound">x</a> <a id="1601" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1603" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Data.Bool.Base.html#1586" class="Bound">x</a> <a id="1615" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1617" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1621" class="Symbol">)</a>
<a id="1623" href="Cubical.Data.Bool.Base.html#1566" class="Function">dichotomyBoolSym</a> <a id="1640" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1652" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1657" href="Cubical.Data.Bool.Base.html#1566" class="Function">dichotomyBoolSym</a> <a id="1674" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1691" class="Comment">-- TODO: this should be uncommented and implemented using instance arguments</a>
<a id="1768" class="Comment">-- _==_ : {dA : Discrete A} → A → A → Bool</a>
<a id="1811" class="Comment">-- _==_ {dA = dA} x y = Dec→Bool (dA x y)</a>

<a id="1854" class="Comment">-- Universe lifted booleans</a>
<a id="Bool*"></a><a id="1882" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1888" class="Symbol">:</a> <a id="1890" class="Symbol">∀</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Cubical.Data.Bool.Base.html#1893" class="Bound">ℓ</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1903" href="Cubical.Data.Bool.Base.html#1893" class="Bound">ℓ</a>
<a id="1905" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1918" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="true*"></a><a id="1924" href="Cubical.Data.Bool.Base.html#1924" class="Function">true*</a> <a id="1930" class="Symbol">:</a> <a id="1932" class="Symbol">∀</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Cubical.Data.Bool.Base.html#1935" class="Bound">ℓ</a><a id="1936" class="Symbol">}</a> <a id="1938" class="Symbol">→</a> <a id="1940" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1946" class="Symbol">{</a><a id="1947" href="Cubical.Data.Bool.Base.html#1935" class="Bound">ℓ</a><a id="1948" class="Symbol">}</a>
<a id="1950" href="Cubical.Data.Bool.Base.html#1924" class="Function">true*</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1963" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="false*"></a><a id="1969" href="Cubical.Data.Bool.Base.html#1969" class="Function">false*</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">∀</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Cubical.Data.Bool.Base.html#1981" class="Bound">ℓ</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1992" class="Symbol">{</a><a id="1993" href="Cubical.Data.Bool.Base.html#1981" class="Bound">ℓ</a><a id="1994" class="Symbol">}</a>
<a id="1996" href="Cubical.Data.Bool.Base.html#1969" class="Function">false*</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="2010" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="2017" class="Comment">-- Pointed version</a>
<a id="Bool*∙"></a><a id="2036" href="Cubical.Data.Bool.Base.html#2036" class="Function">Bool*∙</a> <a id="2043" class="Symbol">:</a> <a id="2045" class="Symbol">∀</a> <a id="2047" class="Symbol">{</a><a id="2048" href="Cubical.Data.Bool.Base.html#2048" class="Bound">ℓ</a><a id="2049" class="Symbol">}</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2056" href="Cubical.Data.Bool.Base.html#2056" class="Bound">X</a> <a id="2058" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2060" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2065" href="Cubical.Data.Bool.Base.html#2048" class="Bound">ℓ</a> <a id="2067" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2069" href="Cubical.Data.Bool.Base.html#2056" class="Bound">X</a>
<a id="2071" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2075" href="Cubical.Data.Bool.Base.html#2036" class="Function">Bool*∙</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a>
<a id="2090" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2094" href="Cubical.Data.Bool.Base.html#2036" class="Function">Bool*∙</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Cubical.Data.Bool.Base.html#1924" class="Function">true*</a>
</pre></body></html>


==> anc/html/Cubical.Data.Bool.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.Properties.html" class="Module">Cubical.Data.Bool.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Functions.Involution.html" class="Module">Cubical.Functions.Involution</a>

<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="443" class="Keyword">hiding</a> <a id="450" class="Symbol">(</a><a id="451" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a><a id="455" class="Symbol">)</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="523" class="Keyword">hiding</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="568" class="Symbol">as</a> <a id="571" class="Module">Empty</a> <a id="577" class="Keyword">hiding</a> <a id="584" class="Symbol">(</a><a id="585" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="663" class="Symbol">;</a> <a id="665" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="727" class="Keyword">hiding</a> <a id="734" class="Symbol">(</a><a id="735" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a><a id="739" class="Symbol">;</a> <a id="741" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a><a id="744" class="Symbol">)</a>

<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="785" class="Keyword">private</a>
  <a id="795" class="Keyword">variable</a>
    <a id="808" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a> <a id="810" class="Symbol">:</a> <a id="812" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="822" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="831" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a>

<a id="elim"></a><a id="834" href="Cubical.Data.Bool.Properties.html#834" class="Function">elim</a> <a id="839" class="Symbol">:</a> <a id="841" class="Symbol">∀</a> <a id="843" class="Symbol">{</a><a id="844" href="Cubical.Data.Bool.Properties.html#844" class="Bound">ℓ</a><a id="845" class="Symbol">}</a> <a id="847" class="Symbol">{</a><a id="848" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="850" class="Symbol">:</a> <a id="852" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="857" class="Symbol">→</a> <a id="859" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="864" href="Cubical.Data.Bool.Properties.html#844" class="Bound">ℓ</a><a id="865" class="Symbol">}</a>
  <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="873" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="880" class="Symbol">→</a> <a id="882" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="884" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="892" class="Symbol">→</a> <a id="894" class="Symbol">(</a><a id="895" href="Cubical.Data.Bool.Properties.html#895" class="Bound">b</a> <a id="897" class="Symbol">:</a> <a id="899" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="903" class="Symbol">)</a> <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="909" href="Cubical.Data.Bool.Properties.html#895" class="Bound">b</a>
<a id="911" href="Cubical.Data.Bool.Properties.html#834" class="Function">elim</a> <a id="916" href="Cubical.Data.Bool.Properties.html#916" class="Bound">t</a> <a id="918" href="Cubical.Data.Bool.Properties.html#918" class="Bound">f</a> <a id="920" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Data.Bool.Properties.html#918" class="Bound">f</a>
<a id="930" href="Cubical.Data.Bool.Properties.html#834" class="Function">elim</a> <a id="935" href="Cubical.Data.Bool.Properties.html#935" class="Bound">t</a> <a id="937" href="Cubical.Data.Bool.Properties.html#937" class="Bound">f</a> <a id="939" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="945" class="Symbol">=</a> <a id="947" href="Cubical.Data.Bool.Properties.html#935" class="Bound">t</a>

<a id="notnot"></a><a id="950" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="957" class="Symbol">:</a> <a id="959" class="Symbol">∀</a> <a id="961" href="Cubical.Data.Bool.Properties.html#961" class="Bound">x</a> <a id="963" class="Symbol">→</a> <a id="965" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="969" class="Symbol">(</a><a id="970" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="974" href="Cubical.Data.Bool.Properties.html#961" class="Bound">x</a><a id="975" class="Symbol">)</a> <a id="977" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="979" href="Cubical.Data.Bool.Properties.html#961" class="Bound">x</a>
<a id="981" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="988" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="994" class="Symbol">=</a> <a id="996" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1001" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="1008" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="notIso"></a><a id="1022" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1035" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1040" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1045" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1053" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1060" class="Symbol">=</a> <a id="1062" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1066" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1074" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1087" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1100" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>
<a id="1116" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1128" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="notIsEquiv"></a><a id="1145" href="Cubical.Data.Bool.Properties.html#1145" class="Function">notIsEquiv</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1166" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1170" href="Cubical.Data.Bool.Properties.html#1145" class="Function">notIsEquiv</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Functions.Involution.html#501" class="Function">involIsEquiv</a> <a id="1196" class="Symbol">{</a><a id="1197" class="Argument">f</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1204" class="Symbol">}</a> <a id="1206" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="notEquiv"></a><a id="1214" href="Cubical.Data.Bool.Properties.html#1214" class="Function">notEquiv</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1230" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1232" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1237" href="Cubical.Data.Bool.Properties.html#1214" class="Function">notEquiv</a> <a id="1246" class="Symbol">=</a> <a id="1248" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a> <a id="1259" class="Symbol">{</a><a id="1260" class="Argument">f</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1267" class="Symbol">}</a> <a id="1269" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="notEq"></a><a id="1277" href="Cubical.Data.Bool.Properties.html#1277" class="Function">notEq</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1290" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1292" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1297" href="Cubical.Data.Bool.Properties.html#1277" class="Function">notEq</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="1315" class="Symbol">{</a><a id="1316" class="Argument">f</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1323" class="Symbol">}</a> <a id="1325" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="1333" class="Keyword">private</a>
  <a id="1343" class="Comment">-- This computes to false as expected</a>
  <a id="nfalse"></a><a id="1383" href="Cubical.Data.Bool.Properties.html#1383" class="Function">nfalse</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="1399" href="Cubical.Data.Bool.Properties.html#1383" class="Function">nfalse</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1415" class="Symbol">(λ</a> <a id="1418" href="Cubical.Data.Bool.Properties.html#1418" class="Bound">i</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.Data.Bool.Properties.html#1277" class="Function">notEq</a> <a id="1428" href="Cubical.Data.Bool.Properties.html#1418" class="Bound">i</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1434" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

  <a id="1442" class="Comment">-- Sanity check</a>
  <a id="nfalsepath"></a><a id="1460" href="Cubical.Data.Bool.Properties.html#1460" class="Function">nfalsepath</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Cubical.Data.Bool.Properties.html#1383" class="Function">nfalse</a> <a id="1480" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1482" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="1490" href="Cubical.Data.Bool.Properties.html#1460" class="Function">nfalsepath</a> <a id="1501" class="Symbol">=</a> <a id="1503" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="K-Bool"></a><a id="1509" href="Cubical.Data.Bool.Properties.html#1509" class="Function">K-Bool</a>
  <a id="1518" class="Symbol">:</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Data.Bool.Properties.html#1521" class="Bound">P</a> <a id="1523" class="Symbol">:</a> <a id="1525" class="Symbol">{</a><a id="1526" href="Cubical.Data.Bool.Properties.html#1526" class="Bound">b</a> <a id="1528" class="Symbol">:</a> <a id="1530" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1534" class="Symbol">}</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Cubical.Data.Bool.Properties.html#1526" class="Bound">b</a> <a id="1540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1542" href="Cubical.Data.Bool.Properties.html#1526" class="Bound">b</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1551" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="1552" class="Symbol">)</a>
  <a id="1556" class="Symbol">→</a> <a id="1558" class="Symbol">(∀{</a><a id="1561" href="Cubical.Data.Bool.Properties.html#1561" class="Bound">b</a><a id="1562" class="Symbol">}</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Cubical.Data.Bool.Properties.html#1521" class="Bound">P</a> <a id="1568" class="Symbol">{</a><a id="1569" href="Cubical.Data.Bool.Properties.html#1561" class="Bound">b</a><a id="1570" class="Symbol">}</a> <a id="1572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1576" class="Symbol">)</a>
  <a id="1580" class="Symbol">→</a> <a id="1582" class="Symbol">∀{</a><a id="1584" href="Cubical.Data.Bool.Properties.html#1584" class="Bound">b</a><a id="1585" class="Symbol">}</a> <a id="1587" class="Symbol">→</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Data.Bool.Properties.html#1590" class="Bound">q</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Cubical.Data.Bool.Properties.html#1584" class="Bound">b</a> <a id="1596" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1598" href="Cubical.Data.Bool.Properties.html#1584" class="Bound">b</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Cubical.Data.Bool.Properties.html#1521" class="Bound">P</a> <a id="1605" href="Cubical.Data.Bool.Properties.html#1590" class="Bound">q</a>
<a id="1607" href="Cubical.Data.Bool.Properties.html#1509" class="Function">K-Bool</a> <a id="1614" href="Cubical.Data.Bool.Properties.html#1614" class="Bound">P</a> <a id="1616" href="Cubical.Data.Bool.Properties.html#1616" class="Bound">Pr</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1631" class="Symbol">(λ{</a> <a id="1635" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1641" href="Cubical.Data.Bool.Properties.html#1641" class="Bound">q</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Cubical.Data.Bool.Properties.html#1614" class="Bound">P</a> <a id="1647" href="Cubical.Data.Bool.Properties.html#1641" class="Bound">q</a> <a id="1649" class="Symbol">;</a> <a id="1651" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1656" class="Symbol">_</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1665" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1667" class="Symbol">})</a> <a id="1670" href="Cubical.Data.Bool.Properties.html#1616" class="Bound">Pr</a>
<a id="1673" href="Cubical.Data.Bool.Properties.html#1509" class="Function">K-Bool</a> <a id="1680" href="Cubical.Data.Bool.Properties.html#1680" class="Bound">P</a> <a id="1682" href="Cubical.Data.Bool.Properties.html#1682" class="Bound">Pr</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1690" class="Symbol">}</a>  <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1697" class="Symbol">(λ{</a> <a id="1701" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1706" href="Cubical.Data.Bool.Properties.html#1706" class="Bound">q</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Cubical.Data.Bool.Properties.html#1680" class="Bound">P</a> <a id="1712" href="Cubical.Data.Bool.Properties.html#1706" class="Bound">q</a> <a id="1714" class="Symbol">;</a> <a id="1716" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1722" class="Symbol">_</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1731" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1733" class="Symbol">})</a> <a id="1736" href="Cubical.Data.Bool.Properties.html#1682" class="Bound">Pr</a>

<a id="isSetBool"></a><a id="1740" href="Cubical.Data.Bool.Properties.html#1740" class="Function">isSetBool</a> <a id="1750" class="Symbol">:</a> <a id="1752" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1758" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1763" href="Cubical.Data.Bool.Properties.html#1740" class="Function">isSetBool</a> <a id="1773" href="Cubical.Data.Bool.Properties.html#1773" class="Bound">a</a> <a id="1775" href="Cubical.Data.Bool.Properties.html#1775" class="Bound">b</a> <a id="1777" class="Symbol">=</a> <a id="1779" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1781" class="Symbol">(λ</a> <a id="1784" href="Cubical.Data.Bool.Properties.html#1784" class="Bound">_</a> <a id="1786" href="Cubical.Data.Bool.Properties.html#1786" class="Bound">p</a> <a id="1788" class="Symbol">→</a> <a id="1790" class="Symbol">∀</a> <a id="1792" href="Cubical.Data.Bool.Properties.html#1792" class="Bound">q</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Cubical.Data.Bool.Properties.html#1786" class="Bound">p</a> <a id="1798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1800" href="Cubical.Data.Bool.Properties.html#1792" class="Bound">q</a><a id="1801" class="Symbol">)</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Cubical.Data.Bool.Properties.html#1509" class="Function">K-Bool</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1817" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡_</a><a id="1819" class="Symbol">)</a> <a id="1821" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1825" class="Symbol">)</a>

<a id="true≢false"></a><a id="1828" href="Cubical.Data.Bool.Properties.html#1828" class="Function">true≢false</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1843" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1848" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1850" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="1856" href="Cubical.Data.Bool.Properties.html#1828" class="Function">true≢false</a> <a id="1867" href="Cubical.Data.Bool.Properties.html#1867" class="Bound">p</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1877" class="Symbol">(λ</a> <a id="1880" href="Cubical.Data.Bool.Properties.html#1880" class="Bound">b</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="1887" href="Cubical.Data.Bool.Properties.html#1880" class="Bound">b</a> <a id="1889" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="1894" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1899" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1904" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Cubical.Data.Bool.Properties.html#1867" class="Bound">p</a> <a id="1909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="false≢true"></a><a id="1915" href="Cubical.Data.Bool.Properties.html#1915" class="Function">false≢true</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1930" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1938" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1943" href="Cubical.Data.Bool.Properties.html#1915" class="Function">false≢true</a> <a id="1954" href="Cubical.Data.Bool.Properties.html#1954" class="Bound">p</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1964" class="Symbol">(λ</a> <a id="1967" href="Cubical.Data.Bool.Properties.html#1967" class="Bound">b</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="1974" href="Cubical.Data.Bool.Properties.html#1967" class="Bound">b</a> <a id="1976" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="1981" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1983" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1988" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1992" class="Symbol">)</a> <a id="1994" href="Cubical.Data.Bool.Properties.html#1954" class="Bound">p</a> <a id="1996" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="¬true→false"></a><a id="2002" href="Cubical.Data.Bool.Properties.html#2002" class="Function">¬true→false</a> <a id="2014" class="Symbol">:</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Cubical.Data.Bool.Properties.html#2017" class="Bound">x</a> <a id="2019" class="Symbol">:</a> <a id="2021" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2025" class="Symbol">)</a> <a id="2027" class="Symbol">→</a> <a id="2029" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2031" href="Cubical.Data.Bool.Properties.html#2017" class="Bound">x</a> <a id="2033" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2035" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2040" class="Symbol">→</a> <a id="2042" href="Cubical.Data.Bool.Properties.html#2017" class="Bound">x</a> <a id="2044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2046" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2052" href="Cubical.Data.Bool.Properties.html#2002" class="Function">¬true→false</a> <a id="2064" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2070" class="Symbol">_</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2079" href="Cubical.Data.Bool.Properties.html#2002" class="Function">¬true→false</a> <a id="2091" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2096" href="Cubical.Data.Bool.Properties.html#2096" class="Bound">p</a> <a id="2098" class="Symbol">=</a> <a id="2100" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Cubical.Data.Bool.Properties.html#2096" class="Bound">p</a> <a id="2113" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2117" class="Symbol">)</a>

<a id="¬false→true"></a><a id="2120" href="Cubical.Data.Bool.Properties.html#2120" class="Function">¬false→true</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Data.Bool.Properties.html#2135" class="Bound">x</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2149" href="Cubical.Data.Bool.Properties.html#2135" class="Bound">x</a> <a id="2151" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2153" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="Cubical.Data.Bool.Properties.html#2135" class="Bound">x</a> <a id="2163" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2165" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2170" href="Cubical.Data.Bool.Properties.html#2120" class="Function">¬false→true</a> <a id="2182" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2188" href="Cubical.Data.Bool.Properties.html#2188" class="Bound">p</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Cubical.Data.Bool.Properties.html#2188" class="Bound">p</a> <a id="2205" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2209" class="Symbol">)</a>
<a id="2211" href="Cubical.Data.Bool.Properties.html#2120" class="Function">¬false→true</a> <a id="2223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2228" class="Symbol">_</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="not≢const"></a><a id="2238" href="Cubical.Data.Bool.Properties.html#2238" class="Function">not≢const</a> <a id="2248" class="Symbol">:</a> <a id="2250" class="Symbol">∀</a> <a id="2252" href="Cubical.Data.Bool.Properties.html#2252" class="Bound">x</a> <a id="2254" class="Symbol">→</a> <a id="2256" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2258" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="2262" href="Cubical.Data.Bool.Properties.html#2252" class="Bound">x</a> <a id="2264" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2266" href="Cubical.Data.Bool.Properties.html#2252" class="Bound">x</a>
<a id="2268" href="Cubical.Data.Bool.Properties.html#2238" class="Function">not≢const</a> <a id="2278" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="Cubical.Data.Bool.Properties.html#1828" class="Function">true≢false</a>
<a id="2297" href="Cubical.Data.Bool.Properties.html#2238" class="Function">not≢const</a> <a id="2307" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2313" class="Symbol">=</a> <a id="2315" href="Cubical.Data.Bool.Properties.html#1915" class="Function">false≢true</a>

<a id="2327" class="Comment">-- or properties</a>
<a id="or-zeroˡ"></a><a id="2344" href="Cubical.Data.Bool.Properties.html#2344" class="Function">or-zeroˡ</a> <a id="2353" class="Symbol">:</a> <a id="2355" class="Symbol">∀</a> <a id="2357" href="Cubical.Data.Bool.Properties.html#2357" class="Bound">x</a> <a id="2359" class="Symbol">→</a> <a id="2361" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2366" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2369" href="Cubical.Data.Bool.Properties.html#2357" class="Bound">x</a> <a id="2371" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2373" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2378" href="Cubical.Data.Bool.Properties.html#2344" class="Function">or-zeroˡ</a> <a id="2387" class="Symbol">_</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-zeroʳ"></a><a id="2397" href="Cubical.Data.Bool.Properties.html#2397" class="Function">or-zeroʳ</a> <a id="2406" class="Symbol">:</a> <a id="2408" class="Symbol">∀</a> <a id="2410" href="Cubical.Data.Bool.Properties.html#2410" class="Bound">x</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Cubical.Data.Bool.Properties.html#2410" class="Bound">x</a> <a id="2416" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2419" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2424" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2426" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2431" href="Cubical.Data.Bool.Properties.html#2397" class="Function">or-zeroʳ</a> <a id="2440" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2446" class="Symbol">=</a> <a id="2448" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2453" href="Cubical.Data.Bool.Properties.html#2397" class="Function">or-zeroʳ</a> <a id="2462" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2468" class="Symbol">=</a> <a id="2470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-identityˡ"></a><a id="2476" href="Cubical.Data.Bool.Properties.html#2476" class="Function">or-identityˡ</a> <a id="2489" class="Symbol">:</a> <a id="2491" class="Symbol">∀</a> <a id="2493" href="Cubical.Data.Bool.Properties.html#2493" class="Bound">x</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2503" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2506" href="Cubical.Data.Bool.Properties.html#2493" class="Bound">x</a> <a id="2508" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2510" href="Cubical.Data.Bool.Properties.html#2493" class="Bound">x</a>
<a id="2512" href="Cubical.Data.Bool.Properties.html#2476" class="Function">or-identityˡ</a> <a id="2525" class="Symbol">_</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-identityʳ"></a><a id="2535" href="Cubical.Data.Bool.Properties.html#2535" class="Function">or-identityʳ</a> <a id="2548" class="Symbol">:</a> <a id="2550" class="Symbol">∀</a> <a id="2552" href="Cubical.Data.Bool.Properties.html#2552" class="Bound">x</a> <a id="2554" class="Symbol">→</a> <a id="2556" href="Cubical.Data.Bool.Properties.html#2552" class="Bound">x</a> <a id="2558" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2561" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2567" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2569" href="Cubical.Data.Bool.Properties.html#2552" class="Bound">x</a>
<a id="2571" href="Cubical.Data.Bool.Properties.html#2535" class="Function">or-identityʳ</a> <a id="2584" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2590" class="Symbol">=</a> <a id="2592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2597" href="Cubical.Data.Bool.Properties.html#2535" class="Function">or-identityʳ</a> <a id="2610" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2616" class="Symbol">=</a> <a id="2618" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-comm"></a><a id="2624" href="Cubical.Data.Bool.Properties.html#2624" class="Function">or-comm</a>      <a id="2637" class="Symbol">:</a> <a id="2639" class="Symbol">∀</a> <a id="2641" href="Cubical.Data.Bool.Properties.html#2641" class="Bound">x</a> <a id="2643" href="Cubical.Data.Bool.Properties.html#2643" class="Bound">y</a> <a id="2645" class="Symbol">→</a> <a id="2647" href="Cubical.Data.Bool.Properties.html#2641" class="Bound">x</a> <a id="2649" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2652" href="Cubical.Data.Bool.Properties.html#2643" class="Bound">y</a> <a id="2654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2656" href="Cubical.Data.Bool.Properties.html#2643" class="Bound">y</a> <a id="2658" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2661" href="Cubical.Data.Bool.Properties.html#2641" class="Bound">x</a>
<a id="2663" href="Cubical.Data.Bool.Properties.html#2624" class="Function">or-comm</a> <a id="2671" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2677" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2683" class="Symbol">=</a> <a id="2685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2690" href="Cubical.Data.Bool.Properties.html#2624" class="Function">or-comm</a> <a id="2698" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2704" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2710" class="Symbol">=</a> <a id="2712" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2717" href="Cubical.Data.Bool.Properties.html#2624" class="Function">or-comm</a> <a id="2725" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2731" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2744" href="Cubical.Data.Bool.Properties.html#2624" class="Function">or-comm</a> <a id="2752" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2758" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2764" class="Symbol">=</a> <a id="2766" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-assoc"></a><a id="2772" href="Cubical.Data.Bool.Properties.html#2772" class="Function">or-assoc</a>     <a id="2785" class="Symbol">:</a> <a id="2787" class="Symbol">∀</a> <a id="2789" href="Cubical.Data.Bool.Properties.html#2789" class="Bound">x</a> <a id="2791" href="Cubical.Data.Bool.Properties.html#2791" class="Bound">y</a> <a id="2793" href="Cubical.Data.Bool.Properties.html#2793" class="Bound">z</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Cubical.Data.Bool.Properties.html#2789" class="Bound">x</a> <a id="2799" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Cubical.Data.Bool.Properties.html#2791" class="Bound">y</a> <a id="2805" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2808" href="Cubical.Data.Bool.Properties.html#2793" class="Bound">z</a><a id="2809" class="Symbol">)</a> <a id="2811" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Data.Bool.Properties.html#2789" class="Bound">x</a> <a id="2816" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2819" href="Cubical.Data.Bool.Properties.html#2791" class="Bound">y</a><a id="2820" class="Symbol">)</a> <a id="2822" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2825" href="Cubical.Data.Bool.Properties.html#2793" class="Bound">z</a>
<a id="2827" href="Cubical.Data.Bool.Properties.html#2772" class="Function">or-assoc</a> <a id="2836" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2842" href="Cubical.Data.Bool.Properties.html#2842" class="Bound">y</a> <a id="2844" href="Cubical.Data.Bool.Properties.html#2844" class="Bound">z</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2853" href="Cubical.Data.Bool.Properties.html#2772" class="Function">or-assoc</a> <a id="2862" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2868" href="Cubical.Data.Bool.Properties.html#2868" class="Bound">y</a> <a id="2870" href="Cubical.Data.Bool.Properties.html#2870" class="Bound">z</a> <a id="2872" class="Symbol">=</a> <a id="2874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-idem"></a><a id="2880" href="Cubical.Data.Bool.Properties.html#2880" class="Function">or-idem</a>      <a id="2893" class="Symbol">:</a> <a id="2895" class="Symbol">∀</a> <a id="2897" href="Cubical.Data.Bool.Properties.html#2897" class="Bound">x</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Cubical.Data.Bool.Properties.html#2897" class="Bound">x</a> <a id="2903" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2906" href="Cubical.Data.Bool.Properties.html#2897" class="Bound">x</a> <a id="2908" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2910" href="Cubical.Data.Bool.Properties.html#2897" class="Bound">x</a>
<a id="2912" href="Cubical.Data.Bool.Properties.html#2880" class="Function">or-idem</a> <a id="2920" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2933" href="Cubical.Data.Bool.Properties.html#2880" class="Function">or-idem</a> <a id="2941" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2947" class="Symbol">=</a> <a id="2949" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2955" class="Comment">-- and properties</a>
<a id="and-zeroˡ"></a><a id="2973" href="Cubical.Data.Bool.Properties.html#2973" class="Function">and-zeroˡ</a> <a id="2983" class="Symbol">:</a> <a id="2985" class="Symbol">∀</a> <a id="2987" href="Cubical.Data.Bool.Properties.html#2987" class="Bound">x</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2997" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3001" href="Cubical.Data.Bool.Properties.html#2987" class="Bound">x</a> <a id="3003" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3005" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3011" href="Cubical.Data.Bool.Properties.html#2973" class="Function">and-zeroˡ</a> <a id="3021" class="Symbol">_</a> <a id="3023" class="Symbol">=</a> <a id="3025" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-zeroʳ"></a><a id="3031" href="Cubical.Data.Bool.Properties.html#3031" class="Function">and-zeroʳ</a> <a id="3041" class="Symbol">:</a> <a id="3043" class="Symbol">∀</a> <a id="3045" href="Cubical.Data.Bool.Properties.html#3045" class="Bound">x</a> <a id="3047" class="Symbol">→</a> <a id="3049" href="Cubical.Data.Bool.Properties.html#3045" class="Bound">x</a> <a id="3051" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3055" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3063" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3069" href="Cubical.Data.Bool.Properties.html#3031" class="Function">and-zeroʳ</a> <a id="3079" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3085" class="Symbol">=</a> <a id="3087" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3092" href="Cubical.Data.Bool.Properties.html#3031" class="Function">and-zeroʳ</a> <a id="3102" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3108" class="Symbol">=</a> <a id="3110" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-identityˡ"></a><a id="3116" href="Cubical.Data.Bool.Properties.html#3116" class="Function">and-identityˡ</a> <a id="3130" class="Symbol">:</a> <a id="3132" class="Symbol">∀</a> <a id="3134" href="Cubical.Data.Bool.Properties.html#3134" class="Bound">x</a> <a id="3136" class="Symbol">→</a> <a id="3138" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3143" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3147" href="Cubical.Data.Bool.Properties.html#3134" class="Bound">x</a> <a id="3149" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3151" href="Cubical.Data.Bool.Properties.html#3134" class="Bound">x</a>
<a id="3153" href="Cubical.Data.Bool.Properties.html#3116" class="Function">and-identityˡ</a> <a id="3167" class="Symbol">_</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-identityʳ"></a><a id="3177" href="Cubical.Data.Bool.Properties.html#3177" class="Function">and-identityʳ</a> <a id="3191" class="Symbol">:</a> <a id="3193" class="Symbol">∀</a> <a id="3195" href="Cubical.Data.Bool.Properties.html#3195" class="Bound">x</a> <a id="3197" class="Symbol">→</a> <a id="3199" href="Cubical.Data.Bool.Properties.html#3195" class="Bound">x</a> <a id="3201" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3205" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3210" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3212" href="Cubical.Data.Bool.Properties.html#3195" class="Bound">x</a>
<a id="3214" href="Cubical.Data.Bool.Properties.html#3177" class="Function">and-identityʳ</a> <a id="3228" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3234" class="Symbol">=</a> <a id="3236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3241" href="Cubical.Data.Bool.Properties.html#3177" class="Function">and-identityʳ</a> <a id="3255" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3261" class="Symbol">=</a> <a id="3263" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-comm"></a><a id="3269" href="Cubical.Data.Bool.Properties.html#3269" class="Function">and-comm</a>      <a id="3283" class="Symbol">:</a> <a id="3285" class="Symbol">∀</a> <a id="3287" href="Cubical.Data.Bool.Properties.html#3287" class="Bound">x</a> <a id="3289" href="Cubical.Data.Bool.Properties.html#3289" class="Bound">y</a> <a id="3291" class="Symbol">→</a> <a id="3293" href="Cubical.Data.Bool.Properties.html#3287" class="Bound">x</a> <a id="3295" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3299" href="Cubical.Data.Bool.Properties.html#3289" class="Bound">y</a> <a id="3301" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3303" href="Cubical.Data.Bool.Properties.html#3289" class="Bound">y</a> <a id="3305" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3309" href="Cubical.Data.Bool.Properties.html#3287" class="Bound">x</a>
<a id="3311" href="Cubical.Data.Bool.Properties.html#3269" class="Function">and-comm</a> <a id="3320" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3326" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3339" href="Cubical.Data.Bool.Properties.html#3269" class="Function">and-comm</a> <a id="3348" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3354" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3360" class="Symbol">=</a> <a id="3362" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3367" href="Cubical.Data.Bool.Properties.html#3269" class="Function">and-comm</a> <a id="3376" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3382" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3388" class="Symbol">=</a> <a id="3390" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3395" href="Cubical.Data.Bool.Properties.html#3269" class="Function">and-comm</a> <a id="3404" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3410" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3416" class="Symbol">=</a> <a id="3418" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-assoc"></a><a id="3424" href="Cubical.Data.Bool.Properties.html#3424" class="Function">and-assoc</a>     <a id="3438" class="Symbol">:</a> <a id="3440" class="Symbol">∀</a> <a id="3442" href="Cubical.Data.Bool.Properties.html#3442" class="Bound">x</a> <a id="3444" href="Cubical.Data.Bool.Properties.html#3444" class="Bound">y</a> <a id="3446" href="Cubical.Data.Bool.Properties.html#3446" class="Bound">z</a> <a id="3448" class="Symbol">→</a> <a id="3450" href="Cubical.Data.Bool.Properties.html#3442" class="Bound">x</a> <a id="3452" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Data.Bool.Properties.html#3444" class="Bound">y</a> <a id="3459" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3463" href="Cubical.Data.Bool.Properties.html#3446" class="Bound">z</a><a id="3464" class="Symbol">)</a> <a id="3466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Cubical.Data.Bool.Properties.html#3442" class="Bound">x</a> <a id="3471" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3475" href="Cubical.Data.Bool.Properties.html#3444" class="Bound">y</a><a id="3476" class="Symbol">)</a> <a id="3478" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3482" href="Cubical.Data.Bool.Properties.html#3446" class="Bound">z</a>
<a id="3484" href="Cubical.Data.Bool.Properties.html#3424" class="Function">and-assoc</a> <a id="3494" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3500" href="Cubical.Data.Bool.Properties.html#3500" class="Bound">y</a> <a id="3502" href="Cubical.Data.Bool.Properties.html#3502" class="Bound">z</a> <a id="3504" class="Symbol">=</a> <a id="3506" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3511" href="Cubical.Data.Bool.Properties.html#3424" class="Function">and-assoc</a> <a id="3521" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3527" href="Cubical.Data.Bool.Properties.html#3527" class="Bound">y</a> <a id="3529" href="Cubical.Data.Bool.Properties.html#3529" class="Bound">z</a> <a id="3531" class="Symbol">=</a> <a id="3533" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-idem"></a><a id="3539" href="Cubical.Data.Bool.Properties.html#3539" class="Function">and-idem</a>      <a id="3553" class="Symbol">:</a> <a id="3555" class="Symbol">∀</a> <a id="3557" href="Cubical.Data.Bool.Properties.html#3557" class="Bound">x</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="Cubical.Data.Bool.Properties.html#3557" class="Bound">x</a> <a id="3563" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3567" href="Cubical.Data.Bool.Properties.html#3557" class="Bound">x</a> <a id="3569" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3571" href="Cubical.Data.Bool.Properties.html#3557" class="Bound">x</a>
<a id="3573" href="Cubical.Data.Bool.Properties.html#3539" class="Function">and-idem</a> <a id="3582" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3595" href="Cubical.Data.Bool.Properties.html#3539" class="Function">and-idem</a> <a id="3604" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3610" class="Symbol">=</a> <a id="3612" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3618" class="Comment">-- xor properties</a>
<a id="⊕-identityʳ"></a><a id="3636" href="Cubical.Data.Bool.Properties.html#3636" class="Function">⊕-identityʳ</a> <a id="3648" class="Symbol">:</a> <a id="3650" class="Symbol">∀</a> <a id="3652" href="Cubical.Data.Bool.Properties.html#3652" class="Bound">x</a> <a id="3654" class="Symbol">→</a> <a id="3656" href="Cubical.Data.Bool.Properties.html#3652" class="Bound">x</a> <a id="3658" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3660" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3668" href="Cubical.Data.Bool.Properties.html#3652" class="Bound">x</a>
<a id="3670" href="Cubical.Data.Bool.Properties.html#3636" class="Function">⊕-identityʳ</a> <a id="3682" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3695" href="Cubical.Data.Bool.Properties.html#3636" class="Function">⊕-identityʳ</a> <a id="3707" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3712" class="Symbol">=</a> <a id="3714" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊕-comm"></a><a id="3720" href="Cubical.Data.Bool.Properties.html#3720" class="Function">⊕-comm</a> <a id="3727" class="Symbol">:</a> <a id="3729" class="Symbol">∀</a> <a id="3731" href="Cubical.Data.Bool.Properties.html#3731" class="Bound">x</a> <a id="3733" href="Cubical.Data.Bool.Properties.html#3733" class="Bound">y</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="Cubical.Data.Bool.Properties.html#3731" class="Bound">x</a> <a id="3739" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3741" href="Cubical.Data.Bool.Properties.html#3733" class="Bound">y</a> <a id="3743" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3745" href="Cubical.Data.Bool.Properties.html#3733" class="Bound">y</a> <a id="3747" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3749" href="Cubical.Data.Bool.Properties.html#3731" class="Bound">x</a>
<a id="3751" href="Cubical.Data.Bool.Properties.html#3720" class="Function">⊕-comm</a> <a id="3758" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3764" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3777" href="Cubical.Data.Bool.Properties.html#3720" class="Function">⊕-comm</a> <a id="3784" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3790" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3796" class="Symbol">=</a> <a id="3798" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3803" href="Cubical.Data.Bool.Properties.html#3720" class="Function">⊕-comm</a> <a id="3810" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3816" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3829" href="Cubical.Data.Bool.Properties.html#3720" class="Function">⊕-comm</a> <a id="3836" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3842" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3848" class="Symbol">=</a> <a id="3850" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊕-assoc"></a><a id="3856" href="Cubical.Data.Bool.Properties.html#3856" class="Function">⊕-assoc</a> <a id="3864" class="Symbol">:</a> <a id="3866" class="Symbol">∀</a> <a id="3868" href="Cubical.Data.Bool.Properties.html#3868" class="Bound">x</a> <a id="3870" href="Cubical.Data.Bool.Properties.html#3870" class="Bound">y</a> <a id="3872" href="Cubical.Data.Bool.Properties.html#3872" class="Bound">z</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Cubical.Data.Bool.Properties.html#3868" class="Bound">x</a> <a id="3878" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Cubical.Data.Bool.Properties.html#3870" class="Bound">y</a> <a id="3883" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3885" href="Cubical.Data.Bool.Properties.html#3872" class="Bound">z</a><a id="3886" class="Symbol">)</a> <a id="3888" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Data.Bool.Properties.html#3868" class="Bound">x</a> <a id="3893" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3895" href="Cubical.Data.Bool.Properties.html#3870" class="Bound">y</a><a id="3896" class="Symbol">)</a> <a id="3898" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3900" href="Cubical.Data.Bool.Properties.html#3872" class="Bound">z</a>
<a id="3902" href="Cubical.Data.Bool.Properties.html#3856" class="Function">⊕-assoc</a> <a id="3910" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3916" href="Cubical.Data.Bool.Properties.html#3916" class="Bound">y</a> <a id="3918" href="Cubical.Data.Bool.Properties.html#3918" class="Bound">z</a> <a id="3920" class="Symbol">=</a> <a id="3922" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3927" href="Cubical.Data.Bool.Properties.html#3856" class="Function">⊕-assoc</a> <a id="3935" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3940" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3946" href="Cubical.Data.Bool.Properties.html#3946" class="Bound">z</a> <a id="3948" class="Symbol">=</a> <a id="3950" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3955" href="Cubical.Data.Bool.Properties.html#3856" class="Function">⊕-assoc</a> <a id="3963" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3968" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3973" href="Cubical.Data.Bool.Properties.html#3973" class="Bound">z</a> <a id="3975" class="Symbol">=</a> <a id="3977" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="3984" href="Cubical.Data.Bool.Properties.html#3973" class="Bound">z</a>

<a id="not-⊕ˡ"></a><a id="3987" href="Cubical.Data.Bool.Properties.html#3987" class="Function">not-⊕ˡ</a> <a id="3994" class="Symbol">:</a> <a id="3996" class="Symbol">∀</a> <a id="3998" href="Cubical.Data.Bool.Properties.html#3998" class="Bound">x</a> <a id="4000" href="Cubical.Data.Bool.Properties.html#4000" class="Bound">y</a> <a id="4002" class="Symbol">→</a> <a id="4004" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Cubical.Data.Bool.Properties.html#3998" class="Bound">x</a> <a id="4011" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4013" href="Cubical.Data.Bool.Properties.html#4000" class="Bound">y</a><a id="4014" class="Symbol">)</a> <a id="4016" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4018" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4022" href="Cubical.Data.Bool.Properties.html#3998" class="Bound">x</a> <a id="4024" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4026" href="Cubical.Data.Bool.Properties.html#4000" class="Bound">y</a>
<a id="4028" href="Cubical.Data.Bool.Properties.html#3987" class="Function">not-⊕ˡ</a> <a id="4035" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4041" href="Cubical.Data.Bool.Properties.html#4041" class="Bound">y</a> <a id="4043" class="Symbol">=</a> <a id="4045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4050" href="Cubical.Data.Bool.Properties.html#3987" class="Function">not-⊕ˡ</a> <a id="4057" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4063" href="Cubical.Data.Bool.Properties.html#4063" class="Bound">y</a> <a id="4065" class="Symbol">=</a> <a id="4067" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="4074" href="Cubical.Data.Bool.Properties.html#4063" class="Bound">y</a>

<a id="⊕-invol"></a><a id="4077" href="Cubical.Data.Bool.Properties.html#4077" class="Function">⊕-invol</a> <a id="4085" class="Symbol">:</a> <a id="4087" class="Symbol">∀</a> <a id="4089" href="Cubical.Data.Bool.Properties.html#4089" class="Bound">x</a> <a id="4091" href="Cubical.Data.Bool.Properties.html#4091" class="Bound">y</a> <a id="4093" class="Symbol">→</a> <a id="4095" href="Cubical.Data.Bool.Properties.html#4089" class="Bound">x</a> <a id="4097" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4099" class="Symbol">(</a><a id="4100" href="Cubical.Data.Bool.Properties.html#4089" class="Bound">x</a> <a id="4102" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4104" href="Cubical.Data.Bool.Properties.html#4091" class="Bound">y</a><a id="4105" class="Symbol">)</a> <a id="4107" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4109" href="Cubical.Data.Bool.Properties.html#4091" class="Bound">y</a>
<a id="4111" href="Cubical.Data.Bool.Properties.html#4077" class="Function">⊕-invol</a> <a id="4119" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4125" href="Cubical.Data.Bool.Properties.html#4125" class="Bound">x</a> <a id="4127" class="Symbol">=</a> <a id="4129" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4134" href="Cubical.Data.Bool.Properties.html#4077" class="Function">⊕-invol</a> <a id="4142" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4148" href="Cubical.Data.Bool.Properties.html#4148" class="Bound">x</a> <a id="4150" class="Symbol">=</a> <a id="4152" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="4159" href="Cubical.Data.Bool.Properties.html#4148" class="Bound">x</a>

<a id="isEquiv-⊕"></a><a id="4162" href="Cubical.Data.Bool.Properties.html#4162" class="Function">isEquiv-⊕</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">∀</a> <a id="4176" href="Cubical.Data.Bool.Properties.html#4176" class="Bound">x</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Cubical.Data.Bool.Properties.html#4176" class="Bound">x</a> <a id="4191" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕_</a><a id="4193" class="Symbol">)</a>
<a id="4195" href="Cubical.Data.Bool.Properties.html#4162" class="Function">isEquiv-⊕</a> <a id="4205" href="Cubical.Data.Bool.Properties.html#4205" class="Bound">x</a> <a id="4207" class="Symbol">=</a> <a id="4209" href="Cubical.Functions.Involution.html#501" class="Function">involIsEquiv</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Cubical.Data.Bool.Properties.html#4077" class="Function">⊕-invol</a> <a id="4231" href="Cubical.Data.Bool.Properties.html#4205" class="Bound">x</a><a id="4232" class="Symbol">)</a>

<a id="⊕-Path"></a><a id="4235" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="4242" class="Symbol">:</a> <a id="4244" class="Symbol">∀</a> <a id="4246" href="Cubical.Data.Bool.Properties.html#4246" class="Bound">x</a> <a id="4248" class="Symbol">→</a> <a id="4250" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4257" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4262" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="4269" href="Cubical.Data.Bool.Properties.html#4269" class="Bound">x</a> <a id="4271" class="Symbol">=</a> <a id="4273" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="4283" class="Symbol">{</a><a id="4284" class="Argument">f</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Cubical.Data.Bool.Properties.html#4269" class="Bound">x</a> <a id="4290" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕_</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Cubical.Data.Bool.Properties.html#4077" class="Function">⊕-invol</a> <a id="4303" href="Cubical.Data.Bool.Properties.html#4269" class="Bound">x</a><a id="4304" class="Symbol">)</a>

<a id="⊕-Path-refl"></a><a id="4307" href="Cubical.Data.Bool.Properties.html#4307" class="Function">⊕-Path-refl</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="4328" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4334" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4336" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4341" href="Cubical.Data.Bool.Properties.html#4307" class="Function">⊕-Path-refl</a> <a id="4353" class="Symbol">=</a> <a id="4355" href="Cubical.Foundations.Transport.html#4631" class="Function">isInjectiveTransport</a> <a id="4376" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="¬transportNot"></a><a id="4382" href="Cubical.Data.Bool.Properties.html#4382" class="Function">¬transportNot</a> <a id="4396" class="Symbol">:</a> <a id="4398" class="Symbol">∀(</a><a id="4400" href="Cubical.Data.Bool.Properties.html#4400" class="Bound">P</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4409" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4411" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4415" class="Symbol">)</a> <a id="4417" href="Cubical.Data.Bool.Properties.html#4417" class="Bound">b</a> <a id="4419" class="Symbol">→</a> <a id="4421" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4434" href="Cubical.Data.Bool.Properties.html#4400" class="Bound">P</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4441" href="Cubical.Data.Bool.Properties.html#4417" class="Bound">b</a><a id="4442" class="Symbol">)</a> <a id="4444" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4446" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4456" href="Cubical.Data.Bool.Properties.html#4400" class="Bound">P</a> <a id="4458" href="Cubical.Data.Bool.Properties.html#4417" class="Bound">b</a><a id="4459" class="Symbol">)</a>
<a id="4461" href="Cubical.Data.Bool.Properties.html#4382" class="Function">¬transportNot</a> <a id="4475" href="Cubical.Data.Bool.Properties.html#4475" class="Bound">P</a> <a id="4477" href="Cubical.Data.Bool.Properties.html#4477" class="Bound">b</a> <a id="4479" href="Cubical.Data.Bool.Properties.html#4479" class="Bound">eq</a> <a id="4482" class="Symbol">=</a> <a id="4484" href="Cubical.Data.Bool.Properties.html#2238" class="Function">not≢const</a> <a id="4494" href="Cubical.Data.Bool.Properties.html#4477" class="Bound">b</a> <a id="4496" href="Cubical.Data.Bool.Properties.html#4510" class="Function">sub</a>
  <a id="4502" class="Keyword">where</a>
  <a id="4510" href="Cubical.Data.Bool.Properties.html#4510" class="Function">sub</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4520" href="Cubical.Data.Bool.Properties.html#4477" class="Bound">b</a> <a id="4522" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4524" href="Cubical.Data.Bool.Properties.html#4477" class="Bound">b</a>
  <a id="4528" href="Cubical.Data.Bool.Properties.html#4510" class="Function">sub</a> <a id="4532" class="Symbol">=</a> <a id="4534" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4540" class="Symbol">{</a><a id="4541" class="Argument">A</a> <a id="4543" class="Symbol">=</a> <a id="4545" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4556" class="Symbol">}</a> <a id="4558" class="Symbol">(λ</a> <a id="4561" href="Cubical.Data.Bool.Properties.html#4561" class="Bound">f</a> <a id="4563" class="Symbol">→</a> <a id="4565" href="Cubical.Data.Bool.Properties.html#4561" class="Bound">f</a> <a id="4567" class="Symbol">(</a><a id="4568" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4572" href="Cubical.Data.Bool.Properties.html#4477" class="Bound">b</a><a id="4573" class="Symbol">)</a> <a id="4575" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4577" href="Cubical.Data.Bool.Properties.html#4561" class="Bound">f</a> <a id="4579" href="Cubical.Data.Bool.Properties.html#4477" class="Bound">b</a><a id="4580" class="Symbol">)</a>
          <a id="4592" class="Symbol">(λ</a> <a id="4595" href="Cubical.Data.Bool.Properties.html#4595" class="Bound">i</a> <a id="4597" href="Cubical.Data.Bool.Properties.html#4597" class="Bound">c</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="4621" href="Cubical.Data.Bool.Properties.html#4475" class="Bound">P</a> <a id="4623" href="Cubical.Data.Bool.Properties.html#4597" class="Bound">c</a> <a id="4625" href="Cubical.Data.Bool.Properties.html#4595" class="Bound">i</a><a id="4626" class="Symbol">)</a> <a id="4628" class="Symbol">(</a><a id="4629" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4646" href="Cubical.Data.Bool.Properties.html#4475" class="Bound">P</a><a id="4647" class="Symbol">)</a> <a id="4649" href="Cubical.Data.Bool.Properties.html#4479" class="Bound">eq</a><a id="4651" class="Symbol">)</a>

<a id="4654" class="Keyword">module</a> <a id="BoolReflection"></a><a id="4661" href="Cubical.Data.Bool.Properties.html#4661" class="Module">BoolReflection</a> <a id="4676" class="Keyword">where</a>
  <a id="4684" class="Keyword">data</a> <a id="BoolReflection.Table"></a><a id="4689" href="Cubical.Data.Bool.Properties.html#4689" class="Datatype">Table</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Data.Bool.Properties.html#4696" class="Bound">A</a> <a id="4698" class="Symbol">:</a> <a id="4700" href="Agda.Primitive.html#388" class="Primitive">Type₀</a><a id="4705" class="Symbol">)</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Cubical.Data.Bool.Properties.html#4708" class="Bound">P</a> <a id="4710" class="Symbol">:</a> <a id="4712" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4717" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4719" href="Cubical.Data.Bool.Properties.html#4696" class="Bound">A</a><a id="4720" class="Symbol">)</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="4730" class="Keyword">where</a>
    <a id="BoolReflection.Table.inspect"></a><a id="4740" href="Cubical.Data.Bool.Properties.html#4740" class="InductiveConstructor">inspect</a> <a id="4748" class="Symbol">:</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Cubical.Data.Bool.Properties.html#4751" class="Bound">b</a> <a id="4753" href="Cubical.Data.Bool.Properties.html#4753" class="Bound">c</a> <a id="4755" class="Symbol">:</a> <a id="4757" href="Cubical.Data.Bool.Properties.html#4696" class="Bound">A</a><a id="4758" class="Symbol">)</a>
            <a id="4772" class="Symbol">→</a> <a id="4774" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4784" href="Cubical.Data.Bool.Properties.html#4708" class="Bound">P</a> <a id="4786" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4792" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4794" href="Cubical.Data.Bool.Properties.html#4751" class="Bound">b</a>
            <a id="4808" class="Symbol">→</a> <a id="4810" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4820" href="Cubical.Data.Bool.Properties.html#4708" class="Bound">P</a> <a id="4822" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4827" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4829" href="Cubical.Data.Bool.Properties.html#4753" class="Bound">c</a>
            <a id="4843" class="Symbol">→</a> <a id="4845" href="Cubical.Data.Bool.Properties.html#4689" class="Datatype">Table</a> <a id="4851" href="Cubical.Data.Bool.Properties.html#4696" class="Bound">A</a> <a id="4853" href="Cubical.Data.Bool.Properties.html#4708" class="Bound">P</a>

  <a id="BoolReflection.table"></a><a id="4858" href="Cubical.Data.Bool.Properties.html#4858" class="Function">table</a> <a id="4864" class="Symbol">:</a> <a id="4866" class="Symbol">∀</a> <a id="4868" href="Cubical.Data.Bool.Properties.html#4868" class="Bound">P</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="Cubical.Data.Bool.Properties.html#4689" class="Datatype">Table</a> <a id="4878" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4883" href="Cubical.Data.Bool.Properties.html#4868" class="Bound">P</a>
  <a id="4887" href="Cubical.Data.Bool.Properties.html#4858" class="Function">table</a> <a id="4893" class="Symbol">=</a> <a id="4895" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4897" href="Cubical.Data.Bool.Properties.html#4689" class="Datatype">Table</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Cubical.Data.Bool.Properties.html#4740" class="InductiveConstructor">inspect</a> <a id="4912" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4918" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4923" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4928" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4932" class="Symbol">)</a>

  <a id="BoolReflection.reflLemma"></a><a id="4937" href="Cubical.Data.Bool.Properties.html#4937" class="Function">reflLemma</a> <a id="4947" class="Symbol">:</a> <a id="4949" class="Symbol">(</a><a id="4950" href="Cubical.Data.Bool.Properties.html#4950" class="Bound">P</a> <a id="4952" class="Symbol">:</a> <a id="4954" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4959" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4961" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4965" class="Symbol">)</a>
         <a id="4976" class="Symbol">→</a> <a id="4978" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4988" href="Cubical.Data.Bool.Properties.html#4950" class="Bound">P</a> <a id="4990" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4998" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
         <a id="5013" class="Symbol">→</a> <a id="5015" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5025" href="Cubical.Data.Bool.Properties.html#4950" class="Bound">P</a> <a id="5027" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5032" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5034" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
         <a id="5048" class="Symbol">→</a> <a id="5050" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5060" href="Cubical.Data.Bool.Properties.html#4950" class="Bound">P</a> <a id="5062" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5064" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5074" class="Symbol">(</a><a id="5075" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="5082" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5087" class="Symbol">)</a>
  <a id="5091" href="Cubical.Data.Bool.Properties.html#4937" class="Function">reflLemma</a> <a id="5101" href="Cubical.Data.Bool.Properties.html#5101" class="Bound">P</a> <a id="5103" href="Cubical.Data.Bool.Properties.html#5103" class="Bound">ff</a> <a id="5106" href="Cubical.Data.Bool.Properties.html#5106" class="Bound">tt</a> <a id="5109" href="Cubical.Data.Bool.Properties.html#5109" class="Bound">i</a> <a id="5111" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5117" class="Symbol">=</a> <a id="5119" href="Cubical.Data.Bool.Properties.html#5103" class="Bound">ff</a> <a id="5122" href="Cubical.Data.Bool.Properties.html#5109" class="Bound">i</a>
  <a id="5126" href="Cubical.Data.Bool.Properties.html#4937" class="Function">reflLemma</a> <a id="5136" href="Cubical.Data.Bool.Properties.html#5136" class="Bound">P</a> <a id="5138" href="Cubical.Data.Bool.Properties.html#5138" class="Bound">ff</a> <a id="5141" href="Cubical.Data.Bool.Properties.html#5141" class="Bound">tt</a> <a id="5144" href="Cubical.Data.Bool.Properties.html#5144" class="Bound">i</a> <a id="5146" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5151" class="Symbol">=</a> <a id="5153" href="Cubical.Data.Bool.Properties.html#5141" class="Bound">tt</a> <a id="5156" href="Cubical.Data.Bool.Properties.html#5144" class="Bound">i</a>

  <a id="BoolReflection.notLemma"></a><a id="5161" href="Cubical.Data.Bool.Properties.html#5161" class="Function">notLemma</a> <a id="5170" class="Symbol">:</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Cubical.Data.Bool.Properties.html#5173" class="Bound">P</a> <a id="5175" class="Symbol">:</a> <a id="5177" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="5182" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5184" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5188" class="Symbol">)</a>
         <a id="5199" class="Symbol">→</a> <a id="5201" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5211" href="Cubical.Data.Bool.Properties.html#5173" class="Bound">P</a> <a id="5213" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5221" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
         <a id="5235" class="Symbol">→</a> <a id="5237" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5247" href="Cubical.Data.Bool.Properties.html#5173" class="Bound">P</a> <a id="5249" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5254" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5256" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
         <a id="5271" class="Symbol">→</a> <a id="5273" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5283" href="Cubical.Data.Bool.Properties.html#5173" class="Bound">P</a> <a id="5285" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5287" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="5305" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5309" class="Symbol">)</a>
  <a id="5313" href="Cubical.Data.Bool.Properties.html#5161" class="Function">notLemma</a> <a id="5322" href="Cubical.Data.Bool.Properties.html#5322" class="Bound">P</a> <a id="5324" href="Cubical.Data.Bool.Properties.html#5324" class="Bound">ft</a> <a id="5327" href="Cubical.Data.Bool.Properties.html#5327" class="Bound">tf</a> <a id="5330" href="Cubical.Data.Bool.Properties.html#5330" class="Bound">i</a> <a id="5332" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5338" class="Symbol">=</a> <a id="5340" href="Cubical.Data.Bool.Properties.html#5324" class="Bound">ft</a> <a id="5343" href="Cubical.Data.Bool.Properties.html#5330" class="Bound">i</a>
  <a id="5347" href="Cubical.Data.Bool.Properties.html#5161" class="Function">notLemma</a> <a id="5356" href="Cubical.Data.Bool.Properties.html#5356" class="Bound">P</a> <a id="5358" href="Cubical.Data.Bool.Properties.html#5358" class="Bound">ft</a> <a id="5361" href="Cubical.Data.Bool.Properties.html#5361" class="Bound">tf</a> <a id="5364" href="Cubical.Data.Bool.Properties.html#5364" class="Bound">i</a> <a id="5366" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5372" class="Symbol">=</a> <a id="5374" href="Cubical.Data.Bool.Properties.html#5361" class="Bound">tf</a> <a id="5377" href="Cubical.Data.Bool.Properties.html#5364" class="Bound">i</a>

  <a id="BoolReflection.categorize"></a><a id="5382" href="Cubical.Data.Bool.Properties.html#5382" class="Function">categorize</a> <a id="5393" class="Symbol">:</a> <a id="5395" class="Symbol">∀</a> <a id="5397" href="Cubical.Data.Bool.Properties.html#5397" class="Bound">P</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5411" href="Cubical.Data.Bool.Properties.html#5397" class="Bound">P</a> <a id="5413" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5415" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5425" class="Symbol">(</a><a id="5426" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5444" href="Cubical.Data.Bool.Properties.html#5397" class="Bound">P</a> <a id="5446" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5451" class="Symbol">))</a>
  <a id="5456" href="Cubical.Data.Bool.Properties.html#5382" class="Function">categorize</a> <a id="5467" href="Cubical.Data.Bool.Properties.html#5467" class="Bound">P</a> <a id="5469" class="Keyword">with</a> <a id="5474" href="Cubical.Data.Bool.Properties.html#4858" class="Function">table</a> <a id="5480" href="Cubical.Data.Bool.Properties.html#5467" class="Bound">P</a>
  <a id="5484" href="Cubical.Data.Bool.Properties.html#5382" class="Function">categorize</a> <a id="5495" href="Cubical.Data.Bool.Properties.html#5495" class="Bound">P</a> <a id="5497" class="Symbol">|</a> <a id="5499" href="Cubical.Data.Bool.Properties.html#4740" class="InductiveConstructor">inspect</a> <a id="5507" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5513" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5518" href="Cubical.Data.Bool.Properties.html#5518" class="Bound">p</a> <a id="5520" href="Cubical.Data.Bool.Properties.html#5520" class="Bound">q</a>
    <a id="5526" class="Symbol">=</a> <a id="5528" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5534" class="Symbol">(λ</a> <a id="5537" href="Cubical.Data.Bool.Properties.html#5537" class="Bound">b</a> <a id="5539" class="Symbol">→</a> <a id="5541" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5551" href="Cubical.Data.Bool.Properties.html#5495" class="Bound">P</a> <a id="5553" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5555" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="5573" href="Cubical.Data.Bool.Properties.html#5537" class="Bound">b</a><a id="5574" class="Symbol">))</a> <a id="5577" class="Symbol">(</a><a id="5578" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5582" href="Cubical.Data.Bool.Properties.html#5518" class="Bound">p</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">(</a><a id="5586" href="Cubical.Data.Bool.Properties.html#4937" class="Function">reflLemma</a> <a id="5596" href="Cubical.Data.Bool.Properties.html#5495" class="Bound">P</a> <a id="5598" href="Cubical.Data.Bool.Properties.html#5518" class="Bound">p</a> <a id="5600" href="Cubical.Data.Bool.Properties.html#5520" class="Bound">q</a><a id="5601" class="Symbol">)</a>
  <a id="5605" href="Cubical.Data.Bool.Properties.html#5382" class="Function">categorize</a> <a id="5616" href="Cubical.Data.Bool.Properties.html#5616" class="Bound">P</a> <a id="5618" class="Symbol">|</a> <a id="5620" href="Cubical.Data.Bool.Properties.html#4740" class="InductiveConstructor">inspect</a> <a id="5628" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5633" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5639" href="Cubical.Data.Bool.Properties.html#5639" class="Bound">p</a> <a id="5641" href="Cubical.Data.Bool.Properties.html#5641" class="Bound">q</a>
    <a id="5647" class="Symbol">=</a> <a id="5649" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5655" class="Symbol">(λ</a> <a id="5658" href="Cubical.Data.Bool.Properties.html#5658" class="Bound">b</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5672" href="Cubical.Data.Bool.Properties.html#5616" class="Bound">P</a> <a id="5674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5676" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="5694" href="Cubical.Data.Bool.Properties.html#5658" class="Bound">b</a><a id="5695" class="Symbol">))</a> <a id="5698" class="Symbol">(</a><a id="5699" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5703" href="Cubical.Data.Bool.Properties.html#5639" class="Bound">p</a><a id="5704" class="Symbol">)</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Cubical.Data.Bool.Properties.html#5161" class="Function">notLemma</a> <a id="5716" href="Cubical.Data.Bool.Properties.html#5616" class="Bound">P</a> <a id="5718" href="Cubical.Data.Bool.Properties.html#5639" class="Bound">p</a> <a id="5720" href="Cubical.Data.Bool.Properties.html#5641" class="Bound">q</a><a id="5721" class="Symbol">)</a>
  <a id="5725" href="Cubical.Data.Bool.Properties.html#5382" class="Function">categorize</a> <a id="5736" href="Cubical.Data.Bool.Properties.html#5736" class="Bound">P</a> <a id="5738" class="Symbol">|</a> <a id="5740" href="Cubical.Data.Bool.Properties.html#4740" class="InductiveConstructor">inspect</a> <a id="5748" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5754" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5760" href="Cubical.Data.Bool.Properties.html#5760" class="Bound">p</a> <a id="5762" href="Cubical.Data.Bool.Properties.html#5762" class="Bound">q</a>
    <a id="5768" class="Symbol">=</a> <a id="5770" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Cubical.Data.Bool.Properties.html#4382" class="Function">¬transportNot</a> <a id="5795" href="Cubical.Data.Bool.Properties.html#5736" class="Bound">P</a> <a id="5797" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Data.Bool.Properties.html#5762" class="Bound">q</a> <a id="5806" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5808" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5812" href="Cubical.Data.Bool.Properties.html#5760" class="Bound">p</a><a id="5813" class="Symbol">))</a>
  <a id="5818" href="Cubical.Data.Bool.Properties.html#5382" class="Function">categorize</a> <a id="5829" href="Cubical.Data.Bool.Properties.html#5829" class="Bound">P</a> <a id="5831" class="Symbol">|</a> <a id="5833" href="Cubical.Data.Bool.Properties.html#4740" class="InductiveConstructor">inspect</a> <a id="5841" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5846" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5851" href="Cubical.Data.Bool.Properties.html#5851" class="Bound">p</a> <a id="5853" href="Cubical.Data.Bool.Properties.html#5853" class="Bound">q</a>
    <a id="5859" class="Symbol">=</a> <a id="5861" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Cubical.Data.Bool.Properties.html#4382" class="Function">¬transportNot</a> <a id="5886" href="Cubical.Data.Bool.Properties.html#5829" class="Bound">P</a> <a id="5888" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.Data.Bool.Properties.html#5853" class="Bound">q</a> <a id="5897" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5899" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5903" href="Cubical.Data.Bool.Properties.html#5851" class="Bound">p</a><a id="5904" class="Symbol">))</a>

  <a id="BoolReflection.⊕-complete"></a><a id="5910" href="Cubical.Data.Bool.Properties.html#5910" class="Function">⊕-complete</a> <a id="5921" class="Symbol">:</a> <a id="5923" class="Symbol">∀</a> <a id="5925" href="Cubical.Data.Bool.Properties.html#5925" class="Bound">P</a> <a id="5927" class="Symbol">→</a> <a id="5929" href="Cubical.Data.Bool.Properties.html#5925" class="Bound">P</a> <a id="5931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5933" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5951" href="Cubical.Data.Bool.Properties.html#5925" class="Bound">P</a> <a id="5953" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5958" class="Symbol">)</a>
  <a id="5962" href="Cubical.Data.Bool.Properties.html#5910" class="Function">⊕-complete</a> <a id="5973" href="Cubical.Data.Bool.Properties.html#5973" class="Bound">P</a> <a id="5975" class="Symbol">=</a> <a id="5977" href="Cubical.Foundations.Transport.html#4631" class="Function">isInjectiveTransport</a> <a id="5998" class="Symbol">(</a><a id="5999" href="Cubical.Data.Bool.Properties.html#5382" class="Function">categorize</a> <a id="6010" href="Cubical.Data.Bool.Properties.html#5973" class="Bound">P</a><a id="6011" class="Symbol">)</a>

  <a id="BoolReflection.⊕-comp"></a><a id="6016" href="Cubical.Data.Bool.Properties.html#6016" class="Function">⊕-comp</a> <a id="6023" class="Symbol">:</a> <a id="6025" class="Symbol">∀</a> <a id="6027" href="Cubical.Data.Bool.Properties.html#6027" class="Bound">p</a> <a id="6029" href="Cubical.Data.Bool.Properties.html#6029" class="Bound">q</a> <a id="6031" class="Symbol">→</a> <a id="6033" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="6040" href="Cubical.Data.Bool.Properties.html#6027" class="Bound">p</a> <a id="6042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6044" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="6051" href="Cubical.Data.Bool.Properties.html#6029" class="Bound">q</a> <a id="6053" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6055" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Cubical.Data.Bool.Properties.html#6029" class="Bound">q</a> <a id="6065" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="6067" href="Cubical.Data.Bool.Properties.html#6027" class="Bound">p</a><a id="6068" class="Symbol">)</a>
  <a id="6072" href="Cubical.Data.Bool.Properties.html#6016" class="Function">⊕-comp</a> <a id="6079" href="Cubical.Data.Bool.Properties.html#6079" class="Bound">p</a> <a id="6081" href="Cubical.Data.Bool.Properties.html#6081" class="Bound">q</a> <a id="6083" class="Symbol">=</a> <a id="6085" href="Cubical.Foundations.Transport.html#4631" class="Function">isInjectiveTransport</a> <a id="6106" class="Symbol">(λ</a> <a id="6109" href="Cubical.Data.Bool.Properties.html#6109" class="Bound">i</a> <a id="6111" href="Cubical.Data.Bool.Properties.html#6111" class="Bound">x</a> <a id="6113" class="Symbol">→</a> <a id="6115" href="Cubical.Data.Bool.Properties.html#3856" class="Function">⊕-assoc</a> <a id="6123" href="Cubical.Data.Bool.Properties.html#6081" class="Bound">q</a> <a id="6125" href="Cubical.Data.Bool.Properties.html#6079" class="Bound">p</a> <a id="6127" href="Cubical.Data.Bool.Properties.html#6111" class="Bound">x</a> <a id="6129" href="Cubical.Data.Bool.Properties.html#6109" class="Bound">i</a><a id="6130" class="Symbol">)</a>

  <a id="6135" class="Keyword">open</a> <a id="6140" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="BoolReflection.reflectIso"></a><a id="6147" href="Cubical.Data.Bool.Properties.html#6147" class="Function">reflectIso</a> <a id="6158" class="Symbol">:</a> <a id="6160" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6164" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6169" class="Symbol">(</a><a id="6170" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6175" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6177" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6181" class="Symbol">)</a>
  <a id="6185" href="Cubical.Data.Bool.Properties.html#6147" class="Function">reflectIso</a> <a id="6196" class="Symbol">.</a><a id="6197" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6201" class="Symbol">=</a> <a id="6203" href="Cubical.Data.Bool.Properties.html#4235" class="Function">⊕-Path</a>
  <a id="6212" href="Cubical.Data.Bool.Properties.html#6147" class="Function">reflectIso</a> <a id="6223" class="Symbol">.</a><a id="6224" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6228" href="Cubical.Data.Bool.Properties.html#6228" class="Bound">P</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6242" href="Cubical.Data.Bool.Properties.html#6228" class="Bound">P</a> <a id="6244" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6252" href="Cubical.Data.Bool.Properties.html#6147" class="Function">reflectIso</a> <a id="6263" class="Symbol">.</a><a id="6264" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6272" class="Symbol">=</a> <a id="6274" href="Cubical.Data.Bool.Properties.html#3636" class="Function">⊕-identityʳ</a>
  <a id="6288" href="Cubical.Data.Bool.Properties.html#6147" class="Function">reflectIso</a> <a id="6299" class="Symbol">.</a><a id="6300" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6309" href="Cubical.Data.Bool.Properties.html#6309" class="Bound">P</a> <a id="6311" class="Symbol">=</a> <a id="6313" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Cubical.Data.Bool.Properties.html#5910" class="Function">⊕-complete</a> <a id="6329" href="Cubical.Data.Bool.Properties.html#6309" class="Bound">P</a><a id="6330" class="Symbol">)</a>

  <a id="BoolReflection.reflectEquiv"></a><a id="6335" href="Cubical.Data.Bool.Properties.html#6335" class="Function">reflectEquiv</a> <a id="6348" class="Symbol">:</a> <a id="6350" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6355" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6357" class="Symbol">(</a><a id="6358" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6365" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6369" class="Symbol">)</a>
  <a id="6373" href="Cubical.Data.Bool.Properties.html#6335" class="Function">reflectEquiv</a> <a id="6386" class="Symbol">=</a> <a id="6388" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6399" href="Cubical.Data.Bool.Properties.html#6147" class="Function">reflectIso</a>

<a id="_≤_"></a><a id="6411" href="Cubical.Data.Bool.Properties.html#6411" class="Function Operator">_≤_</a> <a id="6415" class="Symbol">:</a> <a id="6417" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6422" class="Symbol">→</a> <a id="6424" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6429" class="Symbol">→</a> <a id="6431" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="6436" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6441" href="Cubical.Data.Bool.Properties.html#6411" class="Function Operator">≤</a> <a id="6443" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6449" class="Symbol">=</a> <a id="6451" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6453" class="CatchallClause Symbol">_</a><a id="6454" class="CatchallClause"> </a><a id="6455" href="Cubical.Data.Bool.Properties.html#6411" class="CatchallClause Function Operator">≤</a><a id="6456" class="CatchallClause"> </a><a id="6457" class="CatchallClause Symbol">_</a> <a id="6459" class="Symbol">=</a> <a id="6461" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="_≥_"></a><a id="6467" href="Cubical.Data.Bool.Properties.html#6467" class="Function Operator">_≥_</a> <a id="6471" class="Symbol">:</a> <a id="6473" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6478" class="Symbol">→</a> <a id="6480" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6485" class="Symbol">→</a> <a id="6487" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="6492" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6498" href="Cubical.Data.Bool.Properties.html#6467" class="Function Operator">≥</a> <a id="6500" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6505" class="Symbol">=</a> <a id="6507" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6509" class="CatchallClause Symbol">_</a><a id="6510" class="CatchallClause"> </a><a id="6511" href="Cubical.Data.Bool.Properties.html#6467" class="CatchallClause Function Operator">≥</a><a id="6512" class="CatchallClause"> </a><a id="6513" class="CatchallClause Symbol">_</a> <a id="6515" class="Symbol">=</a> <a id="6517" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="isProp≤"></a><a id="6523" href="Cubical.Data.Bool.Properties.html#6523" class="Function">isProp≤</a> <a id="6531" class="Symbol">:</a> <a id="6533" class="Symbol">∀</a> <a id="6535" href="Cubical.Data.Bool.Properties.html#6535" class="Bound">b</a> <a id="6537" href="Cubical.Data.Bool.Properties.html#6537" class="Bound">c</a> <a id="6539" class="Symbol">→</a> <a id="6541" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6548" class="Symbol">(</a><a id="6549" href="Cubical.Data.Bool.Properties.html#6535" class="Bound">b</a> <a id="6551" href="Cubical.Data.Bool.Properties.html#6411" class="Function Operator">≤</a> <a id="6553" href="Cubical.Data.Bool.Properties.html#6537" class="Bound">c</a><a id="6554" class="Symbol">)</a>
<a id="6556" href="Cubical.Data.Bool.Properties.html#6523" class="Function">isProp≤</a>  <a id="6565" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6570" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6576" class="Symbol">=</a> <a id="6578" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="6586" href="Cubical.Data.Bool.Properties.html#6523" class="Function">isProp≤</a>  <a id="6595" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6601" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6606" class="Symbol">=</a> <a id="6608" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6619" href="Cubical.Data.Bool.Properties.html#6523" class="Function">isProp≤</a> <a id="6627" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6633" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6639" class="Symbol">=</a> <a id="6641" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6652" href="Cubical.Data.Bool.Properties.html#6523" class="Function">isProp≤</a> <a id="6660" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>  <a id="6667" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6672" class="Symbol">=</a> <a id="6674" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isProp≥"></a><a id="6686" href="Cubical.Data.Bool.Properties.html#6686" class="Function">isProp≥</a> <a id="6694" class="Symbol">:</a> <a id="6696" class="Symbol">∀</a> <a id="6698" href="Cubical.Data.Bool.Properties.html#6698" class="Bound">b</a> <a id="6700" href="Cubical.Data.Bool.Properties.html#6700" class="Bound">c</a> <a id="6702" class="Symbol">→</a> <a id="6704" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Cubical.Data.Bool.Properties.html#6698" class="Bound">b</a> <a id="6714" href="Cubical.Data.Bool.Properties.html#6467" class="Function Operator">≥</a> <a id="6716" href="Cubical.Data.Bool.Properties.html#6700" class="Bound">c</a><a id="6717" class="Symbol">)</a>
<a id="6719" href="Cubical.Data.Bool.Properties.html#6686" class="Function">isProp≥</a> <a id="6727" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>  <a id="6734" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6739" class="Symbol">=</a> <a id="6741" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="6749" href="Cubical.Data.Bool.Properties.html#6686" class="Function">isProp≥</a>  <a id="6758" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6764" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6769" class="Symbol">=</a> <a id="6771" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6782" href="Cubical.Data.Bool.Properties.html#6686" class="Function">isProp≥</a> <a id="6790" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6796" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6802" class="Symbol">=</a> <a id="6804" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6815" href="Cubical.Data.Bool.Properties.html#6686" class="Function">isProp≥</a>  <a id="6824" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6829" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isProp-Bool→Type"></a><a id="6849" href="Cubical.Data.Bool.Properties.html#6849" class="Function">isProp-Bool→Type</a> <a id="6866" class="Symbol">:</a> <a id="6868" class="Symbol">∀</a> <a id="6870" href="Cubical.Data.Bool.Properties.html#6870" class="Bound">b</a> <a id="6872" class="Symbol">→</a> <a id="6874" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6881" class="Symbol">(</a><a id="6882" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="6892" href="Cubical.Data.Bool.Properties.html#6870" class="Bound">b</a><a id="6893" class="Symbol">)</a>
<a id="6895" href="Cubical.Data.Bool.Properties.html#6849" class="Function">isProp-Bool→Type</a> <a id="6912" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6918" class="Symbol">=</a> <a id="6920" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="6928" href="Cubical.Data.Bool.Properties.html#6849" class="Function">isProp-Bool→Type</a> <a id="6945" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6950" class="Symbol">=</a> <a id="6952" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isPropDep-Bool→Type"></a><a id="6964" href="Cubical.Data.Bool.Properties.html#6964" class="Function">isPropDep-Bool→Type</a> <a id="6984" class="Symbol">:</a> <a id="6986" href="Cubical.Foundations.HLevels.html#25436" class="Function">isPropDep</a> <a id="6996" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a>
<a id="7006" href="Cubical.Data.Bool.Properties.html#6964" class="Function">isPropDep-Bool→Type</a> <a id="7026" class="Symbol">=</a> <a id="7028" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="7053" class="Number">1</a> <a id="7055" href="Cubical.Data.Bool.Properties.html#6849" class="Function">isProp-Bool→Type</a>

<a id="IsoBool→∙"></a><a id="7073" href="Cubical.Data.Bool.Properties.html#7073" class="Function">IsoBool→∙</a> <a id="7083" class="Symbol">:</a> <a id="7085" class="Symbol">∀</a> <a id="7087" class="Symbol">{</a><a id="7088" href="Cubical.Data.Bool.Properties.html#7088" class="Bound">ℓ</a><a id="7089" class="Symbol">}</a> <a id="7091" class="Symbol">{</a><a id="7092" href="Cubical.Data.Bool.Properties.html#7092" class="Bound">A</a> <a id="7094" class="Symbol">:</a> <a id="7096" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7104" href="Cubical.Data.Bool.Properties.html#7088" class="Bound">ℓ</a><a id="7105" class="Symbol">}</a> <a id="7107" class="Symbol">→</a> <a id="7109" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7113" class="Symbol">((</a><a id="7115" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="7120" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7122" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7126" class="Symbol">)</a> <a id="7128" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="7131" href="Cubical.Data.Bool.Properties.html#7092" class="Bound">A</a><a id="7132" class="Symbol">)</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7139" href="Cubical.Data.Bool.Properties.html#7092" class="Bound">A</a><a id="7140" class="Symbol">)</a>
<a id="7142" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7150" href="Cubical.Data.Bool.Properties.html#7073" class="Function">IsoBool→∙</a> <a id="7160" href="Cubical.Data.Bool.Properties.html#7160" class="Bound">f</a> <a id="7162" class="Symbol">=</a> <a id="7164" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7168" href="Cubical.Data.Bool.Properties.html#7160" class="Bound">f</a> <a id="7170" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="7176" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7189" href="Cubical.Data.Bool.Properties.html#7073" class="Function">IsoBool→∙</a> <a id="7199" href="Cubical.Data.Bool.Properties.html#7199" class="Bound">a</a><a id="7200" class="Symbol">)</a> <a id="7202" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7208" class="Symbol">=</a> <a id="7210" href="Cubical.Data.Bool.Properties.html#7199" class="Bound">a</a>
<a id="7212" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7225" class="Symbol">(</a><a id="7226" href="Cubical.Data.Bool.Properties.html#7073" class="Function">IsoBool→∙</a> <a id="7236" class="Symbol">{</a><a id="7237" class="Argument">A</a> <a id="7239" class="Symbol">=</a> <a id="7241" href="Cubical.Data.Bool.Properties.html#7241" class="Bound">A</a><a id="7242" class="Symbol">})</a> <a id="7245" href="Cubical.Data.Bool.Properties.html#7245" class="Bound">a</a><a id="7246" class="Symbol">)</a> <a id="7248" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7253" class="Symbol">=</a> <a id="7255" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7258" href="Cubical.Data.Bool.Properties.html#7241" class="Bound">A</a>
<a id="7260" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7264" class="Symbol">(</a><a id="7265" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7273" href="Cubical.Data.Bool.Properties.html#7073" class="Function">IsoBool→∙</a> <a id="7283" href="Cubical.Data.Bool.Properties.html#7283" class="Bound">a</a><a id="7284" class="Symbol">)</a> <a id="7286" class="Symbol">=</a> <a id="7288" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7293" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="7306" href="Cubical.Data.Bool.Properties.html#7073" class="Function">IsoBool→∙</a> <a id="7316" href="Cubical.Data.Bool.Properties.html#7316" class="Bound">a</a> <a id="7318" class="Symbol">=</a> <a id="7320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7325" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="7337" href="Cubical.Data.Bool.Properties.html#7073" class="Function">IsoBool→∙</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Cubical.Data.Bool.Properties.html#7348" class="Bound">f</a> <a id="7350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7352" href="Cubical.Data.Bool.Properties.html#7352" class="Bound">p</a><a id="7353" class="Symbol">)</a> <a id="7355" class="Symbol">=</a>
  <a id="7359" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7366" class="Symbol">((</a><a id="7368" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7375" class="Symbol">(λ</a> <a id="7378" class="Symbol">{</a> <a id="7380" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7386" class="Symbol">→</a> <a id="7388" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7393" class="Symbol">;</a> <a id="7395" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7406" href="Cubical.Data.Bool.Properties.html#7352" class="Bound">p</a><a id="7407" class="Symbol">}))</a>
        <a id="7419" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7421" class="Symbol">λ</a> <a id="7423" href="Cubical.Data.Bool.Properties.html#7423" class="Bound">i</a> <a id="7425" href="Cubical.Data.Bool.Properties.html#7425" class="Bound">j</a> <a id="7427" class="Symbol">→</a> <a id="7429" href="Cubical.Data.Bool.Properties.html#7352" class="Bound">p</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7434" href="Cubical.Data.Bool.Properties.html#7423" class="Bound">i</a> <a id="7436" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7438" href="Cubical.Data.Bool.Properties.html#7425" class="Bound">j</a><a id="7439" class="Symbol">))</a>

<a id="7443" class="Comment">-- import here to avoid conflicts</a>
<a id="7477" class="Keyword">open</a> <a id="7482" class="Keyword">import</a> <a id="7489" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="7508" class="Comment">-- relation to hProp</a>

<a id="BoolProp≃BoolProp*"></a><a id="7530" href="Cubical.Data.Bool.Properties.html#7530" class="Function">BoolProp≃BoolProp*</a> <a id="7549" class="Symbol">:</a> <a id="7551" class="Symbol">{</a><a id="7552" href="Cubical.Data.Bool.Properties.html#7552" class="Bound">a</a> <a id="7554" class="Symbol">:</a> <a id="7556" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="7560" class="Symbol">}</a> <a id="7562" class="Symbol">→</a> <a id="7564" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7574" href="Cubical.Data.Bool.Properties.html#7552" class="Bound">a</a> <a id="7576" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7578" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="7589" class="Symbol">{</a><a id="7590" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="7591" class="Symbol">}</a> <a id="7593" href="Cubical.Data.Bool.Properties.html#7552" class="Bound">a</a>
<a id="7595" href="Cubical.Data.Bool.Properties.html#7530" class="Function">BoolProp≃BoolProp*</a> <a id="7614" class="Symbol">{</a><a id="7615" class="Argument">a</a> <a id="7617" class="Symbol">=</a> <a id="7619" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7623" class="Symbol">}</a> <a id="7625" class="Symbol">=</a> <a id="7627" href="Cubical.Data.Unit.Properties.html#3123" class="Function">Unit≃Unit*</a>
<a id="7638" href="Cubical.Data.Bool.Properties.html#7530" class="Function">BoolProp≃BoolProp*</a> <a id="7657" class="Symbol">{</a><a id="7658" class="Argument">a</a> <a id="7660" class="Symbol">=</a> <a id="7662" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="7667" class="Symbol">}</a> <a id="7669" class="Symbol">=</a> <a id="7671" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="7684" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="7694" href="Cubical.Data.Empty.Base.html#199" class="Function">Empty.rec*</a>

<a id="Bool→TypeInj"></a><a id="7706" href="Cubical.Data.Bool.Properties.html#7706" class="Function">Bool→TypeInj</a> <a id="7719" class="Symbol">:</a> <a id="7721" class="Symbol">(</a><a id="7722" href="Cubical.Data.Bool.Properties.html#7722" class="Bound">a</a> <a id="7724" href="Cubical.Data.Bool.Properties.html#7724" class="Bound">b</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="7732" class="Symbol">)</a> <a id="7734" class="Symbol">→</a> <a id="7736" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7746" href="Cubical.Data.Bool.Properties.html#7722" class="Bound">a</a> <a id="7748" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7750" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7760" href="Cubical.Data.Bool.Properties.html#7724" class="Bound">b</a> <a id="7762" class="Symbol">→</a> <a id="7764" href="Cubical.Data.Bool.Properties.html#7722" class="Bound">a</a> <a id="7766" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7768" href="Cubical.Data.Bool.Properties.html#7724" class="Bound">b</a>
<a id="7770" href="Cubical.Data.Bool.Properties.html#7706" class="Function">Bool→TypeInj</a> <a id="7783" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7788" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7793" class="Symbol">_</a> <a id="7795" class="Symbol">=</a> <a id="7797" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7802" href="Cubical.Data.Bool.Properties.html#7706" class="Function">Bool→TypeInj</a> <a id="7815" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7820" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7826" href="Cubical.Data.Bool.Properties.html#7826" class="Bound">p</a> <a id="7828" class="Symbol">=</a> <a id="7830" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="7840" class="Symbol">(</a><a id="7841" href="Cubical.Data.Bool.Properties.html#7826" class="Bound">p</a> <a id="7843" class="Symbol">.</a><a id="7844" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7848" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="7850" class="Symbol">)</a>
<a id="7852" href="Cubical.Data.Bool.Properties.html#7706" class="Function">Bool→TypeInj</a> <a id="7865" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7871" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7876" href="Cubical.Data.Bool.Properties.html#7876" class="Bound">p</a> <a id="7878" class="Symbol">=</a> <a id="7880" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="7890" class="Symbol">(</a><a id="7891" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7897" href="Cubical.Data.Bool.Properties.html#7876" class="Bound">p</a> <a id="7899" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="7901" class="Symbol">)</a>
<a id="7903" href="Cubical.Data.Bool.Properties.html#7706" class="Function">Bool→TypeInj</a> <a id="7916" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7922" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7928" class="Symbol">_</a> <a id="7930" class="Symbol">=</a> <a id="7932" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool→TypeInj*"></a><a id="7938" href="Cubical.Data.Bool.Properties.html#7938" class="Function">Bool→TypeInj*</a> <a id="7952" class="Symbol">:</a> <a id="7954" class="Symbol">(</a><a id="7955" href="Cubical.Data.Bool.Properties.html#7955" class="Bound">a</a> <a id="7957" href="Cubical.Data.Bool.Properties.html#7957" class="Bound">b</a> <a id="7959" class="Symbol">:</a> <a id="7961" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="7965" class="Symbol">)</a> <a id="7967" class="Symbol">→</a> <a id="7969" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="7980" class="Symbol">{</a><a id="7981" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="7982" class="Symbol">}</a> <a id="7984" href="Cubical.Data.Bool.Properties.html#7955" class="Bound">a</a> <a id="7986" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7988" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="7999" class="Symbol">{</a><a id="8000" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8001" class="Symbol">}</a> <a id="8003" href="Cubical.Data.Bool.Properties.html#7957" class="Bound">b</a> <a id="8005" class="Symbol">→</a> <a id="8007" href="Cubical.Data.Bool.Properties.html#7955" class="Bound">a</a> <a id="8009" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8011" href="Cubical.Data.Bool.Properties.html#7957" class="Bound">b</a>
<a id="8013" href="Cubical.Data.Bool.Properties.html#7938" class="Function">Bool→TypeInj*</a> <a id="8027" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8032" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8037" class="Symbol">_</a> <a id="8039" class="Symbol">=</a> <a id="8041" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8046" href="Cubical.Data.Bool.Properties.html#7938" class="Function">Bool→TypeInj*</a> <a id="8060" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8065" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8071" href="Cubical.Data.Bool.Properties.html#8071" class="Bound">p</a> <a id="8073" class="Symbol">=</a> <a id="8075" href="Cubical.Data.Empty.Base.html#199" class="Function">Empty.rec*</a> <a id="8086" class="Symbol">(</a><a id="8087" href="Cubical.Data.Bool.Properties.html#8071" class="Bound">p</a> <a id="8089" class="Symbol">.</a><a id="8090" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8094" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="8097" class="Symbol">)</a>
<a id="8099" href="Cubical.Data.Bool.Properties.html#7938" class="Function">Bool→TypeInj*</a> <a id="8113" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8119" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8124" href="Cubical.Data.Bool.Properties.html#8124" class="Bound">p</a> <a id="8126" class="Symbol">=</a> <a id="8128" href="Cubical.Data.Empty.Base.html#199" class="Function">Empty.rec*</a> <a id="8139" class="Symbol">(</a><a id="8140" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8146" href="Cubical.Data.Bool.Properties.html#8124" class="Bound">p</a> <a id="8148" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="8151" class="Symbol">)</a>
<a id="8153" href="Cubical.Data.Bool.Properties.html#7938" class="Function">Bool→TypeInj*</a> <a id="8167" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8173" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8179" class="Symbol">_</a> <a id="8181" class="Symbol">=</a> <a id="8183" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isPropBool→Type"></a><a id="8189" href="Cubical.Data.Bool.Properties.html#8189" class="Function">isPropBool→Type</a> <a id="8205" class="Symbol">:</a> <a id="8207" class="Symbol">{</a><a id="8208" href="Cubical.Data.Bool.Properties.html#8208" class="Bound">a</a> <a id="8210" class="Symbol">:</a> <a id="8212" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8216" class="Symbol">}</a> <a id="8218" class="Symbol">→</a> <a id="8220" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8227" class="Symbol">(</a><a id="8228" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8238" href="Cubical.Data.Bool.Properties.html#8208" class="Bound">a</a><a id="8239" class="Symbol">)</a>
<a id="8241" href="Cubical.Data.Bool.Properties.html#8189" class="Function">isPropBool→Type</a> <a id="8257" class="Symbol">{</a><a id="8258" class="Argument">a</a> <a id="8260" class="Symbol">=</a> <a id="8262" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8266" class="Symbol">}</a> <a id="8268" class="Symbol">=</a> <a id="8270" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="8281" href="Cubical.Data.Bool.Properties.html#8189" class="Function">isPropBool→Type</a> <a id="8297" class="Symbol">{</a><a id="8298" class="Argument">a</a> <a id="8300" class="Symbol">=</a> <a id="8302" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8307" class="Symbol">}</a> <a id="8309" class="Symbol">=</a> <a id="8311" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>

<a id="isPropBool→Type*"></a><a id="8320" href="Cubical.Data.Bool.Properties.html#8320" class="Function">isPropBool→Type*</a> <a id="8337" class="Symbol">:</a> <a id="8339" class="Symbol">{</a><a id="8340" href="Cubical.Data.Bool.Properties.html#8340" class="Bound">a</a> <a id="8342" class="Symbol">:</a> <a id="8344" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8348" class="Symbol">}</a> <a id="8350" class="Symbol">→</a> <a id="8352" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="8371" class="Symbol">{</a><a id="8372" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8373" class="Symbol">}</a> <a id="8375" href="Cubical.Data.Bool.Properties.html#8340" class="Bound">a</a><a id="8376" class="Symbol">)</a>
<a id="8378" href="Cubical.Data.Bool.Properties.html#8320" class="Function">isPropBool→Type*</a> <a id="8395" class="Symbol">{</a><a id="8396" class="Argument">a</a> <a id="8398" class="Symbol">=</a> <a id="8400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8404" class="Symbol">}</a> <a id="8406" class="Symbol">=</a> <a id="8408" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a>
<a id="8420" href="Cubical.Data.Bool.Properties.html#8320" class="Function">isPropBool→Type*</a> <a id="8437" class="Symbol">{</a><a id="8438" class="Argument">a</a> <a id="8440" class="Symbol">=</a> <a id="8442" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8447" class="Symbol">}</a> <a id="8449" class="Symbol">=</a> <a id="8451" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a>

<a id="DecBool→Type"></a><a id="8461" href="Cubical.Data.Bool.Properties.html#8461" class="Function">DecBool→Type</a> <a id="8474" class="Symbol">:</a> <a id="8476" class="Symbol">{</a><a id="8477" href="Cubical.Data.Bool.Properties.html#8477" class="Bound">a</a> <a id="8479" class="Symbol">:</a> <a id="8481" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8485" class="Symbol">}</a> <a id="8487" class="Symbol">→</a> <a id="8489" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8493" class="Symbol">(</a><a id="8494" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8504" href="Cubical.Data.Bool.Properties.html#8477" class="Bound">a</a><a id="8505" class="Symbol">)</a>
<a id="8507" href="Cubical.Data.Bool.Properties.html#8461" class="Function">DecBool→Type</a> <a id="8520" class="Symbol">{</a><a id="8521" class="Argument">a</a> <a id="8523" class="Symbol">=</a> <a id="8525" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8529" class="Symbol">}</a> <a id="8531" class="Symbol">=</a> <a id="8533" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8537" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8540" href="Cubical.Data.Bool.Properties.html#8461" class="Function">DecBool→Type</a> <a id="8553" class="Symbol">{</a><a id="8554" class="Argument">a</a> <a id="8556" class="Symbol">=</a> <a id="8558" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8563" class="Symbol">}</a> <a id="8565" class="Symbol">=</a> <a id="8567" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8570" class="Symbol">(λ</a> <a id="8573" href="Cubical.Data.Bool.Properties.html#8573" class="Bound">x</a> <a id="8575" class="Symbol">→</a> <a id="8577" href="Cubical.Data.Bool.Properties.html#8573" class="Bound">x</a><a id="8578" class="Symbol">)</a>

<a id="DecBool→Type*"></a><a id="8581" href="Cubical.Data.Bool.Properties.html#8581" class="Function">DecBool→Type*</a> <a id="8595" class="Symbol">:</a> <a id="8597" class="Symbol">{</a><a id="8598" href="Cubical.Data.Bool.Properties.html#8598" class="Bound">a</a> <a id="8600" class="Symbol">:</a> <a id="8602" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8606" class="Symbol">}</a> <a id="8608" class="Symbol">→</a> <a id="8610" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8614" class="Symbol">(</a><a id="8615" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="8626" class="Symbol">{</a><a id="8627" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8628" class="Symbol">}</a> <a id="8630" href="Cubical.Data.Bool.Properties.html#8598" class="Bound">a</a><a id="8631" class="Symbol">)</a>
<a id="8633" href="Cubical.Data.Bool.Properties.html#8581" class="Function">DecBool→Type*</a> <a id="8647" class="Symbol">{</a><a id="8648" class="Argument">a</a> <a id="8650" class="Symbol">=</a> <a id="8652" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8656" class="Symbol">}</a> <a id="8658" class="Symbol">=</a> <a id="8660" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8664" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="8668" href="Cubical.Data.Bool.Properties.html#8581" class="Function">DecBool→Type*</a> <a id="8682" class="Symbol">{</a><a id="8683" class="Argument">a</a> <a id="8685" class="Symbol">=</a> <a id="8687" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8692" class="Symbol">}</a> <a id="8694" class="Symbol">=</a> <a id="8696" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8699" class="Symbol">(λ</a> <a id="8702" class="Symbol">(</a><a id="8703" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="8708" href="Cubical.Data.Bool.Properties.html#8708" class="Bound">x</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">→</a> <a id="8713" href="Cubical.Data.Bool.Properties.html#8708" class="Bound">x</a><a id="8714" class="Symbol">)</a>

<a id="Dec→DecBool"></a><a id="8717" href="Cubical.Data.Bool.Properties.html#8717" class="Function">Dec→DecBool</a> <a id="8729" class="Symbol">:</a> <a id="8731" class="Symbol">{</a><a id="8732" href="Cubical.Data.Bool.Properties.html#8732" class="Bound">P</a> <a id="8734" class="Symbol">:</a> <a id="8736" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8741" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8742" class="Symbol">}</a> <a id="8744" class="Symbol">→</a> <a id="8746" class="Symbol">(</a><a id="8747" href="Cubical.Data.Bool.Properties.html#8747" class="Bound">dec</a> <a id="8751" class="Symbol">:</a> <a id="8753" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8757" href="Cubical.Data.Bool.Properties.html#8732" class="Bound">P</a><a id="8758" class="Symbol">)</a> <a id="8760" class="Symbol">→</a> <a id="8762" href="Cubical.Data.Bool.Properties.html#8732" class="Bound">P</a> <a id="8764" class="Symbol">→</a> <a id="8766" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8776" class="Symbol">(</a><a id="8777" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="8786" href="Cubical.Data.Bool.Properties.html#8747" class="Bound">dec</a><a id="8789" class="Symbol">)</a>
<a id="8791" href="Cubical.Data.Bool.Properties.html#8717" class="Function">Dec→DecBool</a> <a id="8803" class="Symbol">(</a><a id="8804" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8808" href="Cubical.Data.Bool.Properties.html#8808" class="Bound">p</a><a id="8809" class="Symbol">)</a> <a id="8811" class="Symbol">_</a> <a id="8813" class="Symbol">=</a> <a id="8815" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8818" href="Cubical.Data.Bool.Properties.html#8717" class="Function">Dec→DecBool</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8834" href="Cubical.Data.Bool.Properties.html#8834" class="Bound">¬p</a><a id="8836" class="Symbol">)</a> <a id="8838" href="Cubical.Data.Bool.Properties.html#8838" class="Bound">q</a> <a id="8840" class="Symbol">=</a> <a id="8842" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="8852" class="Symbol">(</a><a id="8853" href="Cubical.Data.Bool.Properties.html#8834" class="Bound">¬p</a> <a id="8856" href="Cubical.Data.Bool.Properties.html#8838" class="Bound">q</a><a id="8857" class="Symbol">)</a>

<a id="DecBool→Dec"></a><a id="8860" href="Cubical.Data.Bool.Properties.html#8860" class="Function">DecBool→Dec</a> <a id="8872" class="Symbol">:</a> <a id="8874" class="Symbol">{</a><a id="8875" href="Cubical.Data.Bool.Properties.html#8875" class="Bound">P</a> <a id="8877" class="Symbol">:</a> <a id="8879" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8884" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8885" class="Symbol">}</a> <a id="8887" class="Symbol">→</a> <a id="8889" class="Symbol">(</a><a id="8890" href="Cubical.Data.Bool.Properties.html#8890" class="Bound">dec</a> <a id="8894" class="Symbol">:</a> <a id="8896" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8900" href="Cubical.Data.Bool.Properties.html#8875" class="Bound">P</a><a id="8901" class="Symbol">)</a> <a id="8903" class="Symbol">→</a> <a id="8905" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8915" class="Symbol">(</a><a id="8916" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="8925" href="Cubical.Data.Bool.Properties.html#8890" class="Bound">dec</a><a id="8928" class="Symbol">)</a> <a id="8930" class="Symbol">→</a> <a id="8932" href="Cubical.Data.Bool.Properties.html#8875" class="Bound">P</a>
<a id="8934" href="Cubical.Data.Bool.Properties.html#8860" class="Function">DecBool→Dec</a> <a id="8946" class="Symbol">(</a><a id="8947" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8951" href="Cubical.Data.Bool.Properties.html#8951" class="Bound">p</a><a id="8952" class="Symbol">)</a> <a id="8954" class="Symbol">_</a> <a id="8956" class="Symbol">=</a> <a id="8958" href="Cubical.Data.Bool.Properties.html#8951" class="Bound">p</a>

<a id="Dec≃DecBool"></a><a id="8961" href="Cubical.Data.Bool.Properties.html#8961" class="Function">Dec≃DecBool</a> <a id="8973" class="Symbol">:</a> <a id="8975" class="Symbol">{</a><a id="8976" href="Cubical.Data.Bool.Properties.html#8976" class="Bound">P</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8985" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8986" class="Symbol">}</a> <a id="8988" class="Symbol">→</a> <a id="8990" class="Symbol">(</a><a id="8991" href="Cubical.Data.Bool.Properties.html#8991" class="Bound">h</a> <a id="8993" class="Symbol">:</a> <a id="8995" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9002" href="Cubical.Data.Bool.Properties.html#8976" class="Bound">P</a><a id="9003" class="Symbol">)(</a><a id="9005" href="Cubical.Data.Bool.Properties.html#9005" class="Bound">dec</a> <a id="9009" class="Symbol">:</a> <a id="9011" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9015" href="Cubical.Data.Bool.Properties.html#8976" class="Bound">P</a><a id="9016" class="Symbol">)</a> <a id="9018" class="Symbol">→</a> <a id="9020" href="Cubical.Data.Bool.Properties.html#8976" class="Bound">P</a> <a id="9022" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9024" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9034" class="Symbol">(</a><a id="9035" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9044" href="Cubical.Data.Bool.Properties.html#9005" class="Bound">dec</a><a id="9047" class="Symbol">)</a>
<a id="9049" href="Cubical.Data.Bool.Properties.html#8961" class="Function">Dec≃DecBool</a> <a id="9061" href="Cubical.Data.Bool.Properties.html#9061" class="Bound">h</a> <a id="9063" href="Cubical.Data.Bool.Properties.html#9063" class="Bound">dec</a> <a id="9067" class="Symbol">=</a> <a id="9069" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="9086" href="Cubical.Data.Bool.Properties.html#9061" class="Bound">h</a> <a id="9088" href="Cubical.Data.Bool.Properties.html#8189" class="Function">isPropBool→Type</a> <a id="9104" class="Symbol">(</a><a id="9105" href="Cubical.Data.Bool.Properties.html#8717" class="Function">Dec→DecBool</a> <a id="9117" href="Cubical.Data.Bool.Properties.html#9063" class="Bound">dec</a><a id="9120" class="Symbol">)</a> <a id="9122" class="Symbol">(</a><a id="9123" href="Cubical.Data.Bool.Properties.html#8860" class="Function">DecBool→Dec</a> <a id="9135" href="Cubical.Data.Bool.Properties.html#9063" class="Bound">dec</a><a id="9138" class="Symbol">)</a>

<a id="Bool≡BoolDec"></a><a id="9141" href="Cubical.Data.Bool.Properties.html#9141" class="Function">Bool≡BoolDec</a> <a id="9154" class="Symbol">:</a> <a id="9156" class="Symbol">{</a><a id="9157" href="Cubical.Data.Bool.Properties.html#9157" class="Bound">a</a> <a id="9159" class="Symbol">:</a> <a id="9161" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="9165" class="Symbol">}</a> <a id="9167" class="Symbol">→</a> <a id="9169" href="Cubical.Data.Bool.Properties.html#9157" class="Bound">a</a> <a id="9171" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9173" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9182" class="Symbol">(</a><a id="9183" href="Cubical.Data.Bool.Properties.html#8461" class="Function">DecBool→Type</a> <a id="9196" class="Symbol">{</a><a id="9197" class="Argument">a</a> <a id="9199" class="Symbol">=</a> <a id="9201" href="Cubical.Data.Bool.Properties.html#9157" class="Bound">a</a><a id="9202" class="Symbol">})</a>
<a id="9205" href="Cubical.Data.Bool.Properties.html#9141" class="Function">Bool≡BoolDec</a> <a id="9218" class="Symbol">{</a><a id="9219" class="Argument">a</a> <a id="9221" class="Symbol">=</a> <a id="9223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="9227" class="Symbol">}</a> <a id="9229" class="Symbol">=</a> <a id="9231" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9236" href="Cubical.Data.Bool.Properties.html#9141" class="Function">Bool≡BoolDec</a> <a id="9249" class="Symbol">{</a><a id="9250" class="Argument">a</a> <a id="9252" class="Symbol">=</a> <a id="9254" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9259" class="Symbol">}</a> <a id="9261" class="Symbol">=</a> <a id="9263" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Dec→DecBool*"></a><a id="9269" href="Cubical.Data.Bool.Properties.html#9269" class="Function">Dec→DecBool*</a> <a id="9282" class="Symbol">:</a> <a id="9284" class="Symbol">{</a><a id="9285" href="Cubical.Data.Bool.Properties.html#9285" class="Bound">P</a> <a id="9287" class="Symbol">:</a> <a id="9289" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9294" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9295" class="Symbol">}</a> <a id="9297" class="Symbol">→</a> <a id="9299" class="Symbol">(</a><a id="9300" href="Cubical.Data.Bool.Properties.html#9300" class="Bound">dec</a> <a id="9304" class="Symbol">:</a> <a id="9306" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9310" href="Cubical.Data.Bool.Properties.html#9285" class="Bound">P</a><a id="9311" class="Symbol">)</a> <a id="9313" class="Symbol">→</a> <a id="9315" href="Cubical.Data.Bool.Properties.html#9285" class="Bound">P</a> <a id="9317" class="Symbol">→</a> <a id="9319" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9330" class="Symbol">{</a><a id="9331" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9332" class="Symbol">}</a> <a id="9334" class="Symbol">(</a><a id="9335" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9344" href="Cubical.Data.Bool.Properties.html#9300" class="Bound">dec</a><a id="9347" class="Symbol">)</a>
<a id="9349" href="Cubical.Data.Bool.Properties.html#9269" class="Function">Dec→DecBool*</a> <a id="9362" class="Symbol">(</a><a id="9363" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9367" href="Cubical.Data.Bool.Properties.html#9367" class="Bound">p</a><a id="9368" class="Symbol">)</a> <a id="9370" class="Symbol">_</a> <a id="9372" class="Symbol">=</a> <a id="9374" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="9378" href="Cubical.Data.Bool.Properties.html#9269" class="Function">Dec→DecBool*</a> <a id="9391" class="Symbol">(</a><a id="9392" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9395" href="Cubical.Data.Bool.Properties.html#9395" class="Bound">¬p</a><a id="9397" class="Symbol">)</a> <a id="9399" href="Cubical.Data.Bool.Properties.html#9399" class="Bound">q</a> <a id="9401" class="Symbol">=</a> <a id="9403" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="9413" class="Symbol">(</a><a id="9414" href="Cubical.Data.Bool.Properties.html#9395" class="Bound">¬p</a> <a id="9417" href="Cubical.Data.Bool.Properties.html#9399" class="Bound">q</a><a id="9418" class="Symbol">)</a>

<a id="DecBool→Dec*"></a><a id="9421" href="Cubical.Data.Bool.Properties.html#9421" class="Function">DecBool→Dec*</a> <a id="9434" class="Symbol">:</a> <a id="9436" class="Symbol">{</a><a id="9437" href="Cubical.Data.Bool.Properties.html#9437" class="Bound">P</a> <a id="9439" class="Symbol">:</a> <a id="9441" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9446" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9447" class="Symbol">}</a> <a id="9449" class="Symbol">→</a> <a id="9451" class="Symbol">(</a><a id="9452" href="Cubical.Data.Bool.Properties.html#9452" class="Bound">dec</a> <a id="9456" class="Symbol">:</a> <a id="9458" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9462" href="Cubical.Data.Bool.Properties.html#9437" class="Bound">P</a><a id="9463" class="Symbol">)</a> <a id="9465" class="Symbol">→</a> <a id="9467" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9478" class="Symbol">{</a><a id="9479" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9480" class="Symbol">}</a> <a id="9482" class="Symbol">(</a><a id="9483" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9492" href="Cubical.Data.Bool.Properties.html#9452" class="Bound">dec</a><a id="9495" class="Symbol">)</a> <a id="9497" class="Symbol">→</a> <a id="9499" href="Cubical.Data.Bool.Properties.html#9437" class="Bound">P</a>
<a id="9501" href="Cubical.Data.Bool.Properties.html#9421" class="Function">DecBool→Dec*</a> <a id="9514" class="Symbol">(</a><a id="9515" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9519" href="Cubical.Data.Bool.Properties.html#9519" class="Bound">p</a><a id="9520" class="Symbol">)</a> <a id="9522" class="Symbol">_</a> <a id="9524" class="Symbol">=</a> <a id="9526" href="Cubical.Data.Bool.Properties.html#9519" class="Bound">p</a>

<a id="Dec≃DecBool*"></a><a id="9529" href="Cubical.Data.Bool.Properties.html#9529" class="Function">Dec≃DecBool*</a> <a id="9542" class="Symbol">:</a> <a id="9544" class="Symbol">{</a><a id="9545" href="Cubical.Data.Bool.Properties.html#9545" class="Bound">P</a> <a id="9547" class="Symbol">:</a> <a id="9549" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9554" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9555" class="Symbol">}</a> <a id="9557" class="Symbol">→</a> <a id="9559" class="Symbol">(</a><a id="9560" href="Cubical.Data.Bool.Properties.html#9560" class="Bound">h</a> <a id="9562" class="Symbol">:</a> <a id="9564" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9571" href="Cubical.Data.Bool.Properties.html#9545" class="Bound">P</a><a id="9572" class="Symbol">)(</a><a id="9574" href="Cubical.Data.Bool.Properties.html#9574" class="Bound">dec</a> <a id="9578" class="Symbol">:</a> <a id="9580" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9584" href="Cubical.Data.Bool.Properties.html#9545" class="Bound">P</a><a id="9585" class="Symbol">)</a> <a id="9587" class="Symbol">→</a> <a id="9589" href="Cubical.Data.Bool.Properties.html#9545" class="Bound">P</a> <a id="9591" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9593" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9604" class="Symbol">{</a><a id="9605" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9606" class="Symbol">}</a> <a id="9608" class="Symbol">(</a><a id="9609" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9618" href="Cubical.Data.Bool.Properties.html#9574" class="Bound">dec</a><a id="9621" class="Symbol">)</a>
<a id="9623" href="Cubical.Data.Bool.Properties.html#9529" class="Function">Dec≃DecBool*</a> <a id="9636" href="Cubical.Data.Bool.Properties.html#9636" class="Bound">h</a> <a id="9638" href="Cubical.Data.Bool.Properties.html#9638" class="Bound">dec</a> <a id="9642" class="Symbol">=</a> <a id="9644" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="9661" href="Cubical.Data.Bool.Properties.html#9636" class="Bound">h</a> <a id="9663" href="Cubical.Data.Bool.Properties.html#8320" class="Function">isPropBool→Type*</a> <a id="9680" class="Symbol">(</a><a id="9681" href="Cubical.Data.Bool.Properties.html#9269" class="Function">Dec→DecBool*</a> <a id="9694" href="Cubical.Data.Bool.Properties.html#9638" class="Bound">dec</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Symbol">(</a><a id="9700" href="Cubical.Data.Bool.Properties.html#9421" class="Function">DecBool→Dec*</a> <a id="9713" href="Cubical.Data.Bool.Properties.html#9638" class="Bound">dec</a><a id="9716" class="Symbol">)</a>

<a id="Bool≡BoolDec*"></a><a id="9719" href="Cubical.Data.Bool.Properties.html#9719" class="Function">Bool≡BoolDec*</a> <a id="9733" class="Symbol">:</a> <a id="9735" class="Symbol">{</a><a id="9736" href="Cubical.Data.Bool.Properties.html#9736" class="Bound">a</a> <a id="9738" class="Symbol">:</a> <a id="9740" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="9744" class="Symbol">}</a> <a id="9746" class="Symbol">→</a> <a id="9748" href="Cubical.Data.Bool.Properties.html#9736" class="Bound">a</a> <a id="9750" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9752" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Cubical.Data.Bool.Properties.html#8581" class="Function">DecBool→Type*</a> <a id="9776" class="Symbol">{</a><a id="9777" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9778" class="Symbol">}</a> <a id="9780" class="Symbol">{</a><a id="9781" class="Argument">a</a> <a id="9783" class="Symbol">=</a> <a id="9785" href="Cubical.Data.Bool.Properties.html#9736" class="Bound">a</a><a id="9786" class="Symbol">})</a>
<a id="9789" href="Cubical.Data.Bool.Properties.html#9719" class="Function">Bool≡BoolDec*</a> <a id="9803" class="Symbol">{</a><a id="9804" class="Argument">a</a> <a id="9806" class="Symbol">=</a> <a id="9808" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="9812" class="Symbol">}</a> <a id="9814" class="Symbol">=</a> <a id="9816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9821" href="Cubical.Data.Bool.Properties.html#9719" class="Function">Bool≡BoolDec*</a> <a id="9835" class="Symbol">{</a><a id="9836" class="Argument">a</a> <a id="9838" class="Symbol">=</a> <a id="9840" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9845" class="Symbol">}</a> <a id="9847" class="Symbol">=</a> <a id="9849" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool→Type×"></a><a id="9855" href="Cubical.Data.Bool.Properties.html#9855" class="Function">Bool→Type×</a> <a id="9866" class="Symbol">:</a> <a id="9868" class="Symbol">(</a><a id="9869" href="Cubical.Data.Bool.Properties.html#9869" class="Bound">a</a> <a id="9871" href="Cubical.Data.Bool.Properties.html#9871" class="Bound">b</a> <a id="9873" class="Symbol">:</a> <a id="9875" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="9879" class="Symbol">)</a> <a id="9881" class="Symbol">→</a> <a id="9883" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Cubical.Data.Bool.Properties.html#9869" class="Bound">a</a> <a id="9896" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="9900" href="Cubical.Data.Bool.Properties.html#9871" class="Bound">b</a><a id="9901" class="Symbol">)</a> <a id="9903" class="Symbol">→</a> <a id="9905" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9915" href="Cubical.Data.Bool.Properties.html#9869" class="Bound">a</a> <a id="9917" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9919" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9929" href="Cubical.Data.Bool.Properties.html#9871" class="Bound">b</a>
<a id="9931" href="Cubical.Data.Bool.Properties.html#9855" class="Function">Bool→Type×</a> <a id="9942" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9947" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9952" class="Symbol">_</a> <a id="9954" class="Symbol">=</a> <a id="9956" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="9959" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9961" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="9964" href="Cubical.Data.Bool.Properties.html#9855" class="Function">Bool→Type×</a> <a id="9975" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9980" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9986" href="Cubical.Data.Bool.Properties.html#9986" class="Bound">p</a> <a id="9988" class="Symbol">=</a> <a id="9990" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10000" href="Cubical.Data.Bool.Properties.html#9986" class="Bound">p</a>
<a id="10002" href="Cubical.Data.Bool.Properties.html#9855" class="Function">Bool→Type×</a> <a id="10013" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10019" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10024" href="Cubical.Data.Bool.Properties.html#10024" class="Bound">p</a> <a id="10026" class="Symbol">=</a> <a id="10028" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10038" href="Cubical.Data.Bool.Properties.html#10024" class="Bound">p</a>
<a id="10040" href="Cubical.Data.Bool.Properties.html#9855" class="Function">Bool→Type×</a> <a id="10051" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10057" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10063" href="Cubical.Data.Bool.Properties.html#10063" class="Bound">p</a> <a id="10065" class="Symbol">=</a> <a id="10067" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10077" href="Cubical.Data.Bool.Properties.html#10063" class="Bound">p</a>

<a id="Bool→Type×&#39;"></a><a id="10080" href="Cubical.Data.Bool.Properties.html#10080" class="Function">Bool→Type×&#39;</a> <a id="10092" class="Symbol">:</a> <a id="10094" class="Symbol">(</a><a id="10095" href="Cubical.Data.Bool.Properties.html#10095" class="Bound">a</a> <a id="10097" href="Cubical.Data.Bool.Properties.html#10097" class="Bound">b</a> <a id="10099" class="Symbol">:</a> <a id="10101" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10105" class="Symbol">)</a> <a id="10107" class="Symbol">→</a> <a id="10109" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10119" href="Cubical.Data.Bool.Properties.html#10095" class="Bound">a</a> <a id="10121" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10123" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10133" href="Cubical.Data.Bool.Properties.html#10097" class="Bound">b</a> <a id="10135" class="Symbol">→</a> <a id="10137" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10147" class="Symbol">(</a><a id="10148" href="Cubical.Data.Bool.Properties.html#10095" class="Bound">a</a> <a id="10150" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="10154" href="Cubical.Data.Bool.Properties.html#10097" class="Bound">b</a><a id="10155" class="Symbol">)</a>
<a id="10157" href="Cubical.Data.Bool.Properties.html#10080" class="Function">Bool→Type×&#39;</a> <a id="10169" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10174" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10179" class="Symbol">_</a> <a id="10181" class="Symbol">=</a> <a id="10183" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10186" href="Cubical.Data.Bool.Properties.html#10080" class="Function">Bool→Type×&#39;</a> <a id="10198" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10203" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10209" class="Symbol">(_</a> <a id="10212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10214" href="Cubical.Data.Bool.Properties.html#10214" class="Bound">p</a><a id="10215" class="Symbol">)</a> <a id="10217" class="Symbol">=</a> <a id="10219" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10229" href="Cubical.Data.Bool.Properties.html#10214" class="Bound">p</a>
<a id="10231" href="Cubical.Data.Bool.Properties.html#10080" class="Function">Bool→Type×&#39;</a> <a id="10243" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10249" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10254" class="Symbol">(</a><a id="10255" href="Cubical.Data.Bool.Properties.html#10255" class="Bound">p</a> <a id="10257" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10259" class="Symbol">_)</a> <a id="10262" class="Symbol">=</a> <a id="10264" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10274" href="Cubical.Data.Bool.Properties.html#10255" class="Bound">p</a>
<a id="10276" href="Cubical.Data.Bool.Properties.html#10080" class="Function">Bool→Type×&#39;</a> <a id="10288" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10294" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10300" class="Symbol">(</a><a id="10301" href="Cubical.Data.Bool.Properties.html#10301" class="Bound">p</a> <a id="10303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10305" class="Symbol">_)</a> <a id="10308" class="Symbol">=</a> <a id="10310" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10320" href="Cubical.Data.Bool.Properties.html#10301" class="Bound">p</a>

<a id="Bool→Type×≃"></a><a id="10323" href="Cubical.Data.Bool.Properties.html#10323" class="Function">Bool→Type×≃</a> <a id="10335" class="Symbol">:</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Data.Bool.Properties.html#10338" class="Bound">a</a> <a id="10340" href="Cubical.Data.Bool.Properties.html#10340" class="Bound">b</a> <a id="10342" class="Symbol">:</a> <a id="10344" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10348" class="Symbol">)</a> <a id="10350" class="Symbol">→</a> <a id="10352" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10362" href="Cubical.Data.Bool.Properties.html#10338" class="Bound">a</a> <a id="10364" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10366" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10376" href="Cubical.Data.Bool.Properties.html#10340" class="Bound">b</a> <a id="10378" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10380" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10390" class="Symbol">(</a><a id="10391" href="Cubical.Data.Bool.Properties.html#10338" class="Bound">a</a> <a id="10393" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="10397" href="Cubical.Data.Bool.Properties.html#10340" class="Bound">b</a><a id="10398" class="Symbol">)</a>
<a id="10400" href="Cubical.Data.Bool.Properties.html#10323" class="Function">Bool→Type×≃</a> <a id="10412" href="Cubical.Data.Bool.Properties.html#10412" class="Bound">a</a> <a id="10414" href="Cubical.Data.Bool.Properties.html#10414" class="Bound">b</a> <a id="10416" class="Symbol">=</a>
  <a id="10420" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="10437" class="Symbol">(</a><a id="10438" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="10446" href="Cubical.Data.Bool.Properties.html#8189" class="Function">isPropBool→Type</a> <a id="10462" href="Cubical.Data.Bool.Properties.html#8189" class="Function">isPropBool→Type</a><a id="10477" class="Symbol">)</a> <a id="10479" href="Cubical.Data.Bool.Properties.html#8189" class="Function">isPropBool→Type</a>
    <a id="10499" class="Symbol">(</a><a id="10500" href="Cubical.Data.Bool.Properties.html#10080" class="Function">Bool→Type×&#39;</a> <a id="10512" href="Cubical.Data.Bool.Properties.html#10412" class="Bound">a</a> <a id="10514" href="Cubical.Data.Bool.Properties.html#10414" class="Bound">b</a><a id="10515" class="Symbol">)</a> <a id="10517" class="Symbol">(</a><a id="10518" href="Cubical.Data.Bool.Properties.html#9855" class="Function">Bool→Type×</a> <a id="10529" href="Cubical.Data.Bool.Properties.html#10412" class="Bound">a</a> <a id="10531" href="Cubical.Data.Bool.Properties.html#10414" class="Bound">b</a><a id="10532" class="Symbol">)</a>

<a id="Bool→Type⊎"></a><a id="10535" href="Cubical.Data.Bool.Properties.html#10535" class="Function">Bool→Type⊎</a> <a id="10546" class="Symbol">:</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Cubical.Data.Bool.Properties.html#10549" class="Bound">a</a> <a id="10551" href="Cubical.Data.Bool.Properties.html#10551" class="Bound">b</a> <a id="10553" class="Symbol">:</a> <a id="10555" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10559" class="Symbol">)</a> <a id="10561" class="Symbol">→</a> <a id="10563" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Cubical.Data.Bool.Properties.html#10549" class="Bound">a</a> <a id="10576" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="10579" href="Cubical.Data.Bool.Properties.html#10551" class="Bound">b</a><a id="10580" class="Symbol">)</a> <a id="10582" class="Symbol">→</a> <a id="10584" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10594" href="Cubical.Data.Bool.Properties.html#10549" class="Bound">a</a> <a id="10596" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10598" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10608" href="Cubical.Data.Bool.Properties.html#10551" class="Bound">b</a>
<a id="10610" href="Cubical.Data.Bool.Properties.html#10535" class="Function">Bool→Type⊎</a> <a id="10621" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10626" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10631" class="Symbol">_</a> <a id="10633" class="Symbol">=</a> <a id="10635" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10639" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10642" href="Cubical.Data.Bool.Properties.html#10535" class="Function">Bool→Type⊎</a> <a id="10653" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10658" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10664" class="Symbol">_</a> <a id="10666" class="Symbol">=</a> <a id="10668" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10672" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10675" href="Cubical.Data.Bool.Properties.html#10535" class="Function">Bool→Type⊎</a> <a id="10686" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10692" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10697" class="Symbol">_</a> <a id="10699" class="Symbol">=</a> <a id="10701" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10705" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10708" href="Cubical.Data.Bool.Properties.html#10535" class="Function">Bool→Type⊎</a> <a id="10719" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10725" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10731" href="Cubical.Data.Bool.Properties.html#10731" class="Bound">p</a> <a id="10733" class="Symbol">=</a> <a id="10735" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10745" href="Cubical.Data.Bool.Properties.html#10731" class="Bound">p</a>

<a id="Bool→Type⊎&#39;"></a><a id="10748" href="Cubical.Data.Bool.Properties.html#10748" class="Function">Bool→Type⊎&#39;</a> <a id="10760" class="Symbol">:</a> <a id="10762" class="Symbol">(</a><a id="10763" href="Cubical.Data.Bool.Properties.html#10763" class="Bound">a</a> <a id="10765" href="Cubical.Data.Bool.Properties.html#10765" class="Bound">b</a> <a id="10767" class="Symbol">:</a> <a id="10769" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10773" class="Symbol">)</a> <a id="10775" class="Symbol">→</a> <a id="10777" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10787" href="Cubical.Data.Bool.Properties.html#10763" class="Bound">a</a> <a id="10789" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10791" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10801" href="Cubical.Data.Bool.Properties.html#10765" class="Bound">b</a> <a id="10803" class="Symbol">→</a> <a id="10805" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10815" class="Symbol">(</a><a id="10816" href="Cubical.Data.Bool.Properties.html#10763" class="Bound">a</a> <a id="10818" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="10821" href="Cubical.Data.Bool.Properties.html#10765" class="Bound">b</a><a id="10822" class="Symbol">)</a>
<a id="10824" href="Cubical.Data.Bool.Properties.html#10748" class="Function">Bool→Type⊎&#39;</a> <a id="10836" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10841" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10846" class="Symbol">_</a> <a id="10848" class="Symbol">=</a> <a id="10850" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10853" href="Cubical.Data.Bool.Properties.html#10748" class="Function">Bool→Type⊎&#39;</a> <a id="10865" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10870" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10876" class="Symbol">_</a> <a id="10878" class="Symbol">=</a> <a id="10880" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10883" href="Cubical.Data.Bool.Properties.html#10748" class="Function">Bool→Type⊎&#39;</a> <a id="10895" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10901" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10906" class="Symbol">_</a> <a id="10908" class="Symbol">=</a> <a id="10910" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10913" href="Cubical.Data.Bool.Properties.html#10748" class="Function">Bool→Type⊎&#39;</a> <a id="10925" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10931" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10937" class="Symbol">(</a><a id="10938" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10942" href="Cubical.Data.Bool.Properties.html#10942" class="Bound">p</a><a id="10943" class="Symbol">)</a> <a id="10945" class="Symbol">=</a> <a id="10947" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10957" href="Cubical.Data.Bool.Properties.html#10942" class="Bound">p</a>
<a id="10959" href="Cubical.Data.Bool.Properties.html#10748" class="Function">Bool→Type⊎&#39;</a> <a id="10971" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10977" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10988" href="Cubical.Data.Bool.Properties.html#10988" class="Bound">p</a><a id="10989" class="Symbol">)</a> <a id="10991" class="Symbol">=</a> <a id="10993" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="11003" href="Cubical.Data.Bool.Properties.html#10988" class="Bound">p</a>

<a id="PropBoolP→P"></a><a id="11006" href="Cubical.Data.Bool.Properties.html#11006" class="Function">PropBoolP→P</a> <a id="11018" class="Symbol">:</a> <a id="11020" class="Symbol">(</a><a id="11021" href="Cubical.Data.Bool.Properties.html#11021" class="Bound">dec</a> <a id="11025" class="Symbol">:</a> <a id="11027" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11031" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a><a id="11032" class="Symbol">)</a> <a id="11034" class="Symbol">→</a> <a id="11036" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11046" class="Symbol">(</a><a id="11047" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="11056" href="Cubical.Data.Bool.Properties.html#11021" class="Bound">dec</a><a id="11059" class="Symbol">)</a> <a id="11061" class="Symbol">→</a> <a id="11063" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a>
<a id="11065" href="Cubical.Data.Bool.Properties.html#11006" class="Function">PropBoolP→P</a> <a id="11077" class="Symbol">(</a><a id="11078" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11082" href="Cubical.Data.Bool.Properties.html#11082" class="Bound">p</a><a id="11083" class="Symbol">)</a> <a id="11085" class="Symbol">_</a> <a id="11087" class="Symbol">=</a> <a id="11089" href="Cubical.Data.Bool.Properties.html#11082" class="Bound">p</a>

<a id="P→PropBoolP"></a><a id="11092" href="Cubical.Data.Bool.Properties.html#11092" class="Function">P→PropBoolP</a> <a id="11104" class="Symbol">:</a> <a id="11106" class="Symbol">(</a><a id="11107" href="Cubical.Data.Bool.Properties.html#11107" class="Bound">dec</a> <a id="11111" class="Symbol">:</a> <a id="11113" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11117" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a><a id="11118" class="Symbol">)</a> <a id="11120" class="Symbol">→</a> <a id="11122" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a> <a id="11124" class="Symbol">→</a> <a id="11126" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11136" class="Symbol">(</a><a id="11137" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="11146" href="Cubical.Data.Bool.Properties.html#11107" class="Bound">dec</a><a id="11149" class="Symbol">)</a>
<a id="11151" href="Cubical.Data.Bool.Properties.html#11092" class="Function">P→PropBoolP</a> <a id="11163" class="Symbol">(</a><a id="11164" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11168" href="Cubical.Data.Bool.Properties.html#11168" class="Bound">p</a><a id="11169" class="Symbol">)</a> <a id="11171" class="Symbol">_</a> <a id="11173" class="Symbol">=</a> <a id="11175" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="11178" href="Cubical.Data.Bool.Properties.html#11092" class="Function">P→PropBoolP</a> <a id="11190" class="Symbol">(</a><a id="11191" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11194" href="Cubical.Data.Bool.Properties.html#11194" class="Bound">¬p</a><a id="11196" class="Symbol">)</a> <a id="11198" class="Symbol">=</a> <a id="11200" href="Cubical.Data.Bool.Properties.html#11194" class="Bound">¬p</a>

<a id="Bool≡"></a><a id="11204" href="Cubical.Data.Bool.Properties.html#11204" class="Function">Bool≡</a> <a id="11210" class="Symbol">:</a> <a id="11212" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="11217" class="Symbol">→</a> <a id="11219" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="11224" class="Symbol">→</a> <a id="11226" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="11231" href="Cubical.Data.Bool.Properties.html#11204" class="Function">Bool≡</a> <a id="11237" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11242" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11247" class="Symbol">=</a> <a id="11249" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="11254" href="Cubical.Data.Bool.Properties.html#11204" class="Function">Bool≡</a> <a id="11260" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11265" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11271" class="Symbol">=</a> <a id="11273" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="11279" href="Cubical.Data.Bool.Properties.html#11204" class="Function">Bool≡</a> <a id="11285" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11291" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11296" class="Symbol">=</a> <a id="11298" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="11304" href="Cubical.Data.Bool.Properties.html#11204" class="Function">Bool≡</a> <a id="11310" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11316" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11322" class="Symbol">=</a> <a id="11324" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="Bool≡≃"></a><a id="11330" href="Cubical.Data.Bool.Properties.html#11330" class="Function">Bool≡≃</a> <a id="11337" class="Symbol">:</a> <a id="11339" class="Symbol">(</a><a id="11340" href="Cubical.Data.Bool.Properties.html#11340" class="Bound">a</a> <a id="11342" href="Cubical.Data.Bool.Properties.html#11342" class="Bound">b</a> <a id="11344" class="Symbol">:</a> <a id="11346" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11350" class="Symbol">)</a> <a id="11352" class="Symbol">→</a> <a id="11354" class="Symbol">(</a><a id="11355" href="Cubical.Data.Bool.Properties.html#11340" class="Bound">a</a> <a id="11357" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11359" href="Cubical.Data.Bool.Properties.html#11342" class="Bound">b</a><a id="11360" class="Symbol">)</a> <a id="11362" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11364" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Cubical.Data.Bool.Properties.html#11204" class="Function">Bool≡</a> <a id="11381" href="Cubical.Data.Bool.Properties.html#11340" class="Bound">a</a> <a id="11383" href="Cubical.Data.Bool.Properties.html#11342" class="Bound">b</a><a id="11384" class="Symbol">)</a>
<a id="11386" href="Cubical.Data.Bool.Properties.html#11330" class="Function">Bool≡≃</a> <a id="11393" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11398" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11403" class="Symbol">=</a> <a id="11405" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="11419" class="Symbol">(</a><a id="11420" href="Cubical.Foundations.HLevels.html#24154" class="Function">inhProp→isContr</a> <a id="11436" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11441" class="Symbol">(</a><a id="11442" href="Cubical.Data.Bool.Properties.html#1740" class="Function">isSetBool</a> <a id="11452" class="Symbol">_</a> <a id="11454" class="Symbol">_))</a>
<a id="11458" href="Cubical.Data.Bool.Properties.html#11330" class="Function">Bool≡≃</a> <a id="11465" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11470" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11476" class="Symbol">=</a> <a id="11478" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="11491" href="Cubical.Data.Bool.Properties.html#1828" class="Function">true≢false</a> <a id="11502" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a>
<a id="11512" href="Cubical.Data.Bool.Properties.html#11330" class="Function">Bool≡≃</a> <a id="11519" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11525" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11530" class="Symbol">=</a> <a id="11532" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="11545" href="Cubical.Data.Bool.Properties.html#1915" class="Function">false≢true</a> <a id="11556" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a>
<a id="11566" href="Cubical.Data.Bool.Properties.html#11330" class="Function">Bool≡≃</a> <a id="11573" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11579" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11585" class="Symbol">=</a> <a id="11587" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Cubical.Foundations.HLevels.html#24154" class="Function">inhProp→isContr</a> <a id="11618" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11623" class="Symbol">(</a><a id="11624" href="Cubical.Data.Bool.Properties.html#1740" class="Function">isSetBool</a> <a id="11634" class="Symbol">_</a> <a id="11636" class="Symbol">_))</a>
<a id="11640" class="Keyword">open</a> <a id="11645" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="11650" class="Comment">-- Bool is equivalent to bi-point type</a>

<a id="Iso-⊤⊎⊤-Bool"></a><a id="11690" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11703" class="Symbol">:</a> <a id="11705" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11709" class="Symbol">(</a><a id="11710" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="11715" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11717" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="11721" class="Symbol">)</a> <a id="11723" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="11728" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11741" class="Symbol">.</a><a id="11742" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11746" class="Symbol">(</a><a id="11747" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11751" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11753" class="Symbol">)</a> <a id="11755" class="Symbol">=</a> <a id="11757" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="11762" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11775" class="Symbol">.</a><a id="11776" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11780" class="Symbol">(</a><a id="11781" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11785" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11787" class="Symbol">)</a> <a id="11789" class="Symbol">=</a> <a id="11791" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="11797" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11810" class="Symbol">.</a><a id="11811" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11815" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11820" class="Symbol">=</a> <a id="11822" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11826" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="11829" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11842" class="Symbol">.</a><a id="11843" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11847" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11853" class="Symbol">=</a> <a id="11855" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11859" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="11862" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11875" class="Symbol">.</a><a id="11876" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11889" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11891" class="Symbol">)</a> <a id="11893" class="Symbol">=</a> <a id="11895" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11900" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11913" class="Symbol">.</a><a id="11914" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="11922" class="Symbol">(</a><a id="11923" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11927" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11929" class="Symbol">)</a> <a id="11931" class="Symbol">=</a> <a id="11933" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11938" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11951" class="Symbol">.</a><a id="11952" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="11961" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11966" class="Symbol">=</a> <a id="11968" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11973" href="Cubical.Data.Bool.Properties.html#11690" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11986" class="Symbol">.</a><a id="11987" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="11996" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12002" class="Symbol">=</a> <a id="12004" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="separatedBool"></a><a id="12010" href="Cubical.Data.Bool.Properties.html#12010" class="Function">separatedBool</a> <a id="12024" class="Symbol">:</a> <a id="12026" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="12036" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="12041" href="Cubical.Data.Bool.Properties.html#12010" class="Function">separatedBool</a> <a id="12055" class="Symbol">=</a> <a id="12057" href="Cubical.Relation.Nullary.Properties.html#7140" class="Function">Discrete→Separated</a> <a id="12076" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a>


<a id="Bool→Bool→∙Bool"></a><a id="12082" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a> <a id="12098" class="Symbol">:</a> <a id="12100" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12105" class="Symbol">→</a> <a id="12107" class="Symbol">(</a><a id="12108" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12115" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12119" class="Symbol">)</a> <a id="12121" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="12124" class="Symbol">(</a><a id="12125" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12130" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12132" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12136" class="Symbol">)</a>
<a id="12138" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a> <a id="12154" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12160" class="Symbol">=</a> <a id="12162" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="12169" class="Symbol">_</a>
<a id="12171" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a> <a id="12187" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12192" class="Symbol">=</a> <a id="12194" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="12201" class="Symbol">_</a> <a id="12203" class="Symbol">_</a>

<a id="Iso-Bool→∙Bool-Bool"></a><a id="12206" href="Cubical.Data.Bool.Properties.html#12206" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12226" class="Symbol">:</a> <a id="12228" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12232" class="Symbol">((</a><a id="12234" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12241" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12245" class="Symbol">)</a> <a id="12247" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="12250" class="Symbol">(</a><a id="12251" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12258" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12262" class="Symbol">))</a> <a id="12265" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="12270" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12278" href="Cubical.Data.Bool.Properties.html#12206" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12298" href="Cubical.Data.Bool.Properties.html#12298" class="Bound">f</a> <a id="12300" class="Symbol">=</a> <a id="12302" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12306" href="Cubical.Data.Bool.Properties.html#12298" class="Bound">f</a> <a id="12308" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="12314" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12322" href="Cubical.Data.Bool.Properties.html#12206" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12342" class="Symbol">=</a> <a id="12344" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a>
<a id="12360" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12373" href="Cubical.Data.Bool.Properties.html#12206" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12399" class="Symbol">=</a> <a id="12401" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12406" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12419" href="Cubical.Data.Bool.Properties.html#12206" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12439" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12444" class="Symbol">=</a> <a id="12446" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12451" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="12463" href="Cubical.Data.Bool.Properties.html#12206" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12483" href="Cubical.Data.Bool.Properties.html#12483" class="Bound">f</a> <a id="12485" class="Symbol">=</a> <a id="12487" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12494" class="Symbol">(λ</a> <a id="12497" href="Cubical.Data.Bool.Properties.html#12497" class="Bound">_</a> <a id="12499" class="Symbol">→</a> <a id="12501" href="Cubical.Data.Bool.Properties.html#1740" class="Function">isSetBool</a> <a id="12511" class="Symbol">_</a> <a id="12513" class="Symbol">_)</a> <a id="12516" class="Symbol">(</a><a id="12517" href="Cubical.Data.Bool.Properties.html#12540" class="Function">help</a> <a id="12522" class="Symbol">_</a> <a id="12524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12528" class="Symbol">)</a>
  <a id="12532" class="Keyword">where</a>
  <a id="12540" href="Cubical.Data.Bool.Properties.html#12540" class="Function">help</a> <a id="12545" class="Symbol">:</a> <a id="12547" class="Symbol">(</a><a id="12548" href="Cubical.Data.Bool.Properties.html#12548" class="Bound">x</a> <a id="12550" class="Symbol">:</a> <a id="12552" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12556" class="Symbol">)</a> <a id="12558" class="Symbol">→</a> <a id="12560" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12564" href="Cubical.Data.Bool.Properties.html#12483" class="Bound">f</a> <a id="12566" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12574" href="Cubical.Data.Bool.Properties.html#12548" class="Bound">x</a>
    <a id="12580" class="Symbol">→</a> <a id="12582" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a> <a id="12598" class="Symbol">(</a><a id="12599" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12603" href="Cubical.Data.Bool.Properties.html#12483" class="Bound">f</a> <a id="12605" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="12610" class="Symbol">)</a> <a id="12612" class="Symbol">.</a><a id="12613" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12619" href="Cubical.Data.Bool.Properties.html#12483" class="Bound">f</a> <a id="12621" class="Symbol">.</a><a id="12622" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="12628" href="Cubical.Data.Bool.Properties.html#12540" class="Function">help</a> <a id="12633" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12639" href="Cubical.Data.Bool.Properties.html#12639" class="Bound">p</a> <a id="12641" class="Symbol">=</a> <a id="12643" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
    <a id="12654" class="Symbol">λ</a> <a id="12656" class="Symbol">{</a> <a id="12658" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12664" class="Symbol">→</a> <a id="12666" class="Symbol">(λ</a> <a id="12669" href="Cubical.Data.Bool.Properties.html#12669" class="Bound">j</a> <a id="12671" class="Symbol">→</a> <a id="12673" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a> <a id="12689" class="Symbol">(</a><a id="12690" href="Cubical.Data.Bool.Properties.html#12639" class="Bound">p</a> <a id="12692" href="Cubical.Data.Bool.Properties.html#12669" class="Bound">j</a><a id="12693" class="Symbol">)</a> <a id="12695" class="Symbol">.</a><a id="12696" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12700" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="12705" class="Symbol">)</a> <a id="12707" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12709" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12713" href="Cubical.Data.Bool.Properties.html#12639" class="Bound">p</a>
      <a id="12721" class="Symbol">;</a> <a id="12723" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12728" class="Symbol">→</a> <a id="12730" class="Symbol">(λ</a> <a id="12733" href="Cubical.Data.Bool.Properties.html#12733" class="Bound">j</a> <a id="12735" class="Symbol">→</a> <a id="12737" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Cubical.Data.Bool.Properties.html#12639" class="Bound">p</a> <a id="12756" href="Cubical.Data.Bool.Properties.html#12733" class="Bound">j</a><a id="12757" class="Symbol">)</a> <a id="12759" class="Symbol">.</a><a id="12760" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12764" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12768" class="Symbol">)</a> <a id="12770" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12772" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12776" class="Symbol">(</a><a id="12777" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12781" href="Cubical.Data.Bool.Properties.html#12483" class="Bound">f</a><a id="12782" class="Symbol">)}</a>
  <a id="12787" href="Cubical.Data.Bool.Properties.html#12540" class="Function">help</a> <a id="12792" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12797" href="Cubical.Data.Bool.Properties.html#12797" class="Bound">p</a> <a id="12799" class="Symbol">=</a> <a id="12801" class="Symbol">(λ</a> <a id="12804" href="Cubical.Data.Bool.Properties.html#12804" class="Bound">j</a> <a id="12806" class="Symbol">→</a> <a id="12808" href="Cubical.Data.Bool.Properties.html#12082" class="Function">Bool→Bool→∙Bool</a> <a id="12824" class="Symbol">(</a><a id="12825" href="Cubical.Data.Bool.Properties.html#12797" class="Bound">p</a> <a id="12827" href="Cubical.Data.Bool.Properties.html#12804" class="Bound">j</a><a id="12828" class="Symbol">)</a> <a id="12830" class="Symbol">.</a><a id="12831" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12834" class="Symbol">)</a>
              <a id="12850" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12852" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="12859" class="Symbol">λ</a> <a id="12861" class="Symbol">{</a> <a id="12863" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12869" class="Symbol">→</a> <a id="12871" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12875" href="Cubical.Data.Bool.Properties.html#12797" class="Bound">p</a> <a id="12877" class="Symbol">;</a> <a id="12879" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12884" class="Symbol">→</a> <a id="12886" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12890" class="Symbol">(</a><a id="12891" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12895" href="Cubical.Data.Bool.Properties.html#12483" class="Bound">f</a><a id="12896" class="Symbol">)}</a>

<a id="ΣBool"></a><a id="12900" href="Cubical.Data.Bool.Properties.html#12900" class="Function">ΣBool</a> <a id="12906" class="Symbol">:</a> <a id="12908" class="Symbol">(</a><a id="12909" href="Cubical.Data.Bool.Properties.html#12909" class="Bound">b</a> <a id="12911" class="Symbol">:</a> <a id="12913" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12917" class="Symbol">)</a> <a id="12919" class="Symbol">(</a><a id="12920" href="Cubical.Data.Bool.Properties.html#12920" class="Bound">c</a> <a id="12922" class="Symbol">:</a> <a id="12924" class="Symbol">(</a><a id="12925" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="12935" href="Cubical.Data.Bool.Properties.html#12909" class="Bound">b</a><a id="12936" class="Symbol">)</a> <a id="12938" class="Symbol">→</a> <a id="12940" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12944" class="Symbol">)</a> <a id="12946" class="Symbol">→</a> <a id="12948" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="12953" href="Cubical.Data.Bool.Properties.html#12900" class="Function">ΣBool</a> <a id="12959" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12965" href="Cubical.Data.Bool.Properties.html#12965" class="Bound">c</a> <a id="12967" class="Symbol">=</a> <a id="12969" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="12975" href="Cubical.Data.Bool.Properties.html#12900" class="Function">ΣBool</a> <a id="12981" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12986" href="Cubical.Data.Bool.Properties.html#12986" class="Bound">c</a> <a id="12988" class="Symbol">=</a> <a id="12990" href="Cubical.Data.Bool.Properties.html#12986" class="Bound">c</a> <a id="12992" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="ΣBoolΣIso"></a><a id="12996" href="Cubical.Data.Bool.Properties.html#12996" class="Function">ΣBoolΣIso</a> <a id="13006" class="Symbol">:</a> <a id="13008" class="Symbol">{</a><a id="13009" href="Cubical.Data.Bool.Properties.html#13009" class="Bound">b</a> <a id="13011" class="Symbol">:</a> <a id="13013" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13017" class="Symbol">}</a> <a id="13019" class="Symbol">{</a><a id="13020" href="Cubical.Data.Bool.Properties.html#13020" class="Bound">c</a> <a id="13022" class="Symbol">:</a> <a id="13024" class="Symbol">(</a><a id="13025" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13035" href="Cubical.Data.Bool.Properties.html#13009" class="Bound">b</a><a id="13036" class="Symbol">)</a> <a id="13038" class="Symbol">→</a> <a id="13040" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13044" class="Symbol">}</a> <a id="13046" class="Symbol">→</a>
  <a id="13050" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13054" class="Symbol">(</a><a id="13055" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13065" class="Symbol">(</a><a id="13066" href="Cubical.Data.Bool.Properties.html#12900" class="Function">ΣBool</a> <a id="13072" href="Cubical.Data.Bool.Properties.html#13009" class="Bound">b</a> <a id="13074" href="Cubical.Data.Bool.Properties.html#13020" class="Bound">c</a><a id="13075" class="Symbol">))</a> <a id="13078" class="Symbol">(</a><a id="13079" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13082" href="Cubical.Data.Bool.Properties.html#13082" class="Bound">z</a> <a id="13084" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13086" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13096" href="Cubical.Data.Bool.Properties.html#13009" class="Bound">b</a> <a id="13098" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13100" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13110" class="Symbol">(</a><a id="13111" href="Cubical.Data.Bool.Properties.html#13020" class="Bound">c</a> <a id="13113" href="Cubical.Data.Bool.Properties.html#13082" class="Bound">z</a><a id="13114" class="Symbol">))</a>

<a id="13118" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13126" class="Symbol">(</a><a id="13127" href="Cubical.Data.Bool.Properties.html#12996" class="Function">ΣBoolΣIso</a> <a id="13137" class="Symbol">{</a><a id="13138" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13142" class="Symbol">})</a> <a id="13145" href="Cubical.Data.Bool.Properties.html#13145" class="Bound">x</a> <a id="13147" class="Symbol">=</a> <a id="13149" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="13152" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13154" href="Cubical.Data.Bool.Properties.html#13145" class="Bound">x</a>
<a id="13156" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13164" class="Symbol">(</a><a id="13165" href="Cubical.Data.Bool.Properties.html#12996" class="Function">ΣBoolΣIso</a> <a id="13175" class="Symbol">{</a><a id="13176" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13180" class="Symbol">})</a> <a id="13183" href="Cubical.Data.Bool.Properties.html#13183" class="Bound">x</a> <a id="13185" class="Symbol">=</a> <a id="13187" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13191" href="Cubical.Data.Bool.Properties.html#13183" class="Bound">x</a>
<a id="13193" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="13205" class="Symbol">(</a><a id="13206" href="Cubical.Data.Bool.Properties.html#12996" class="Function">ΣBoolΣIso</a> <a id="13216" class="Symbol">{</a><a id="13217" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13221" class="Symbol">})</a> <a id="13224" class="Symbol">_</a> <a id="13226" class="Symbol">=</a> <a id="13228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13233" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="13246" class="Symbol">(</a><a id="13247" href="Cubical.Data.Bool.Properties.html#12996" class="Function">ΣBoolΣIso</a> <a id="13257" class="Symbol">{</a><a id="13258" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13262" class="Symbol">})</a> <a id="13265" class="Symbol">_</a> <a id="13267" class="Symbol">=</a> <a id="13269" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ΣBool≃Σ"></a><a id="13275" href="Cubical.Data.Bool.Properties.html#13275" class="Function">ΣBool≃Σ</a> <a id="13283" class="Symbol">:</a> <a id="13285" class="Symbol">{</a><a id="13286" href="Cubical.Data.Bool.Properties.html#13286" class="Bound">b</a> <a id="13288" class="Symbol">:</a> <a id="13290" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13294" class="Symbol">}</a> <a id="13296" class="Symbol">{</a><a id="13297" href="Cubical.Data.Bool.Properties.html#13297" class="Bound">c</a> <a id="13299" class="Symbol">:</a> <a id="13301" class="Symbol">(</a><a id="13302" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13312" href="Cubical.Data.Bool.Properties.html#13286" class="Bound">b</a><a id="13313" class="Symbol">)</a> <a id="13315" class="Symbol">→</a> <a id="13317" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13321" class="Symbol">}</a> <a id="13323" class="Symbol">→</a>
  <a id="13327" class="Symbol">(</a><a id="13328" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13338" class="Symbol">(</a><a id="13339" href="Cubical.Data.Bool.Properties.html#12900" class="Function">ΣBool</a> <a id="13345" href="Cubical.Data.Bool.Properties.html#13286" class="Bound">b</a> <a id="13347" href="Cubical.Data.Bool.Properties.html#13297" class="Bound">c</a><a id="13348" class="Symbol">))</a> <a id="13351" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13353" class="Symbol">(</a><a id="13354" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13357" href="Cubical.Data.Bool.Properties.html#13357" class="Bound">z</a> <a id="13359" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13361" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13371" href="Cubical.Data.Bool.Properties.html#13286" class="Bound">b</a> <a id="13373" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13375" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13385" class="Symbol">(</a><a id="13386" href="Cubical.Data.Bool.Properties.html#13297" class="Bound">c</a> <a id="13388" href="Cubical.Data.Bool.Properties.html#13357" class="Bound">z</a><a id="13389" class="Symbol">))</a>
<a id="13392" href="Cubical.Data.Bool.Properties.html#13275" class="Function">ΣBool≃Σ</a> <a id="13400" class="Symbol">=</a> <a id="13402" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="13413" href="Cubical.Data.Bool.Properties.html#12996" class="Function">ΣBoolΣIso</a>
</pre></body></html>


==> anc/html/Cubical.Data.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="68" class="Keyword">public</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Data.Bool.Properties.html" class="Module">Cubical.Data.Bool.Properties</a> <a id="117" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Empty.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">private</a>
  <a id="90" class="Keyword">variable</a>
    <a id="103" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a> <a id="105" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a> <a id="108" class="Symbol">:</a> <a id="110" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="117" class="Keyword">data</a> <a id="⊥"></a><a id="122" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="124" class="Symbol">:</a> <a id="126" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="132" class="Keyword">where</a>

<a id="⊥*"></a><a id="139" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="142" class="Symbol">:</a> <a id="144" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="149" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a>
<a id="151" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="154" class="Symbol">=</a> <a id="156" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="161" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="rec"></a><a id="164" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="168" class="Symbol">:</a> <a id="170" class="Symbol">{</a><a id="171" href="Cubical.Data.Empty.Base.html#171" class="Bound">A</a> <a id="173" class="Symbol">:</a> <a id="175" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="180" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="181" class="Symbol">}</a> <a id="183" class="Symbol">→</a> <a id="185" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="187" class="Symbol">→</a> <a id="189" href="Cubical.Data.Empty.Base.html#171" class="Bound">A</a>
<a id="191" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="195" class="Symbol">()</a>

<a id="rec*"></a><a id="199" href="Cubical.Data.Empty.Base.html#199" class="Function">rec*</a> <a id="204" class="Symbol">:</a> <a id="206" class="Symbol">{</a><a id="207" href="Cubical.Data.Empty.Base.html#207" class="Bound">A</a> <a id="209" class="Symbol">:</a> <a id="211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="216" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="217" class="Symbol">}</a> <a id="219" class="Symbol">→</a> <a id="221" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="224" class="Symbol">{</a><a id="225" class="Argument">ℓ</a> <a id="227" class="Symbol">=</a> <a id="229" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="231" class="Symbol">}</a> <a id="233" class="Symbol">→</a> <a id="235" href="Cubical.Data.Empty.Base.html#207" class="Bound">A</a>
<a id="237" href="Cubical.Data.Empty.Base.html#199" class="Function">rec*</a> <a id="242" class="Symbol">()</a>

<a id="elim"></a><a id="246" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a> <a id="251" class="Symbol">:</a> <a id="253" class="Symbol">{</a><a id="254" href="Cubical.Data.Empty.Base.html#254" class="Bound">A</a> <a id="256" class="Symbol">:</a> <a id="258" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="260" class="Symbol">→</a> <a id="262" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="267" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="268" class="Symbol">}</a> <a id="270" class="Symbol">→</a> <a id="272" class="Symbol">(</a><a id="273" href="Cubical.Data.Empty.Base.html#273" class="Bound">x</a> <a id="275" class="Symbol">:</a> <a id="277" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="278" class="Symbol">)</a> <a id="280" class="Symbol">→</a> <a id="282" href="Cubical.Data.Empty.Base.html#254" class="Bound">A</a> <a id="284" href="Cubical.Data.Empty.Base.html#273" class="Bound">x</a>
<a id="286" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a> <a id="291" class="Symbol">()</a>

<a id="elim*"></a><a id="295" href="Cubical.Data.Empty.Base.html#295" class="Function">elim*</a> <a id="301" class="Symbol">:</a> <a id="303" class="Symbol">{</a><a id="304" href="Cubical.Data.Empty.Base.html#304" class="Bound">A</a> <a id="306" class="Symbol">:</a> <a id="308" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="311" class="Symbol">{</a><a id="312" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="314" class="Symbol">}</a> <a id="316" class="Symbol">→</a> <a id="318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="323" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="324" class="Symbol">}</a> <a id="326" class="Symbol">→</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.Data.Empty.Base.html#329" class="Bound">x</a> <a id="331" class="Symbol">:</a> <a id="333" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="336" class="Symbol">{</a><a id="337" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="339" class="Symbol">})</a> <a id="342" class="Symbol">→</a> <a id="344" href="Cubical.Data.Empty.Base.html#304" class="Bound">A</a> <a id="346" href="Cubical.Data.Empty.Base.html#329" class="Bound">x</a>
<a id="348" href="Cubical.Data.Empty.Base.html#295" class="Function">elim*</a> <a id="354" class="Symbol">()</a>
</pre></body></html>


==> anc/html/Cubical.Data.Empty.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a>

<a id="isProp⊥"></a><a id="205" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="213" class="Symbol">:</a> <a id="215" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="222" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="224" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="232" class="Symbol">()</a>

<a id="isProp⊥*"></a><a id="236" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a> <a id="245" class="Symbol">:</a> <a id="247" class="Symbol">∀</a> <a id="249" class="Symbol">{</a><a id="250" href="Cubical.Data.Empty.Properties.html#250" class="Bound">ℓ</a><a id="251" class="Symbol">}</a> <a id="253" class="Symbol">→</a> <a id="255" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="262" class="Symbol">{</a><a id="263" href="Cubical.Data.Empty.Properties.html#250" class="Bound">ℓ</a><a id="264" class="Symbol">}</a> <a id="266" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
<a id="269" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a> <a id="278" class="Symbol">_</a> <a id="280" class="Symbol">()</a>

<a id="isContr⊥→A"></a><a id="284" href="Cubical.Data.Empty.Properties.html#284" class="Function">isContr⊥→A</a> <a id="295" class="Symbol">:</a> <a id="297" class="Symbol">∀</a> <a id="299" class="Symbol">{</a><a id="300" href="Cubical.Data.Empty.Properties.html#300" class="Bound">ℓ</a><a id="301" class="Symbol">}</a> <a id="303" class="Symbol">{</a><a id="304" href="Cubical.Data.Empty.Properties.html#304" class="Bound">A</a> <a id="306" class="Symbol">:</a> <a id="308" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="313" href="Cubical.Data.Empty.Properties.html#300" class="Bound">ℓ</a><a id="314" class="Symbol">}</a> <a id="316" class="Symbol">→</a> <a id="318" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="326" class="Symbol">(</a><a id="327" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="329" class="Symbol">→</a> <a id="331" href="Cubical.Data.Empty.Properties.html#304" class="Bound">A</a><a id="332" class="Symbol">)</a>
<a id="334" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="338" href="Cubical.Data.Empty.Properties.html#284" class="Function">isContr⊥→A</a> <a id="349" class="Symbol">()</a>
<a id="352" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="356" href="Cubical.Data.Empty.Properties.html#284" class="Function">isContr⊥→A</a> <a id="367" href="Cubical.Data.Empty.Properties.html#367" class="Bound">f</a> <a id="369" href="Cubical.Data.Empty.Properties.html#369" class="Bound">i</a> <a id="371" class="Symbol">()</a>

<a id="isContrΠ⊥"></a><a id="375" href="Cubical.Data.Empty.Properties.html#375" class="Function">isContrΠ⊥</a> <a id="385" class="Symbol">:</a> <a id="387" class="Symbol">∀</a> <a id="389" class="Symbol">{</a><a id="390" href="Cubical.Data.Empty.Properties.html#390" class="Bound">ℓ</a><a id="391" class="Symbol">}</a> <a id="393" class="Symbol">{</a><a id="394" href="Cubical.Data.Empty.Properties.html#394" class="Bound">A</a> <a id="396" class="Symbol">:</a> <a id="398" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="400" class="Symbol">→</a> <a id="402" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="407" href="Cubical.Data.Empty.Properties.html#390" class="Bound">ℓ</a><a id="408" class="Symbol">}</a> <a id="410" class="Symbol">→</a> <a id="412" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="420" class="Symbol">((</a><a id="422" href="Cubical.Data.Empty.Properties.html#422" class="Bound">x</a> <a id="424" class="Symbol">:</a> <a id="426" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="427" class="Symbol">)</a> <a id="429" class="Symbol">→</a> <a id="431" href="Cubical.Data.Empty.Properties.html#394" class="Bound">A</a> <a id="433" href="Cubical.Data.Empty.Properties.html#422" class="Bound">x</a><a id="434" class="Symbol">)</a>
<a id="436" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="440" href="Cubical.Data.Empty.Properties.html#375" class="Function">isContrΠ⊥</a> <a id="450" class="Symbol">()</a>
<a id="453" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="457" href="Cubical.Data.Empty.Properties.html#375" class="Function">isContrΠ⊥</a> <a id="467" href="Cubical.Data.Empty.Properties.html#467" class="Bound">f</a> <a id="469" href="Cubical.Data.Empty.Properties.html#469" class="Bound">i</a> <a id="471" class="Symbol">()</a>

<a id="isContrΠ⊥*"></a><a id="475" href="Cubical.Data.Empty.Properties.html#475" class="Function">isContrΠ⊥*</a> <a id="486" class="Symbol">:</a> <a id="488" class="Symbol">∀</a> <a id="490" class="Symbol">{</a><a id="491" href="Cubical.Data.Empty.Properties.html#491" class="Bound">ℓ</a> <a id="493" href="Cubical.Data.Empty.Properties.html#493" class="Bound">ℓ&#39;</a><a id="495" class="Symbol">}</a> <a id="497" class="Symbol">{</a><a id="498" href="Cubical.Data.Empty.Properties.html#498" class="Bound">A</a> <a id="500" class="Symbol">:</a> <a id="502" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="505" class="Symbol">{</a><a id="506" href="Cubical.Data.Empty.Properties.html#491" class="Bound">ℓ</a><a id="507" class="Symbol">}</a> <a id="509" class="Symbol">→</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="516" href="Cubical.Data.Empty.Properties.html#493" class="Bound">ℓ&#39;</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">→</a> <a id="522" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="530" class="Symbol">((</a><a id="532" href="Cubical.Data.Empty.Properties.html#532" class="Bound">x</a> <a id="534" class="Symbol">:</a> <a id="536" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a><a id="538" class="Symbol">)</a> <a id="540" class="Symbol">→</a> <a id="542" href="Cubical.Data.Empty.Properties.html#498" class="Bound">A</a> <a id="544" href="Cubical.Data.Empty.Properties.html#532" class="Bound">x</a><a id="545" class="Symbol">)</a>
<a id="547" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="551" href="Cubical.Data.Empty.Properties.html#475" class="Function">isContrΠ⊥*</a> <a id="562" class="Symbol">()</a>
<a id="565" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="569" href="Cubical.Data.Empty.Properties.html#475" class="Function">isContrΠ⊥*</a> <a id="580" href="Cubical.Data.Empty.Properties.html#580" class="Bound">f</a> <a id="582" href="Cubical.Data.Empty.Properties.html#582" class="Bound">i</a> <a id="584" class="Symbol">()</a>

<a id="uninhabEquiv"></a><a id="588" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="601" class="Symbol">:</a> <a id="603" class="Symbol">∀</a> <a id="605" class="Symbol">{</a><a id="606" href="Cubical.Data.Empty.Properties.html#606" class="Bound">ℓ</a> <a id="608" href="Cubical.Data.Empty.Properties.html#608" class="Bound">ℓ&#39;</a><a id="610" class="Symbol">}</a> <a id="612" class="Symbol">{</a><a id="613" href="Cubical.Data.Empty.Properties.html#613" class="Bound">A</a> <a id="615" class="Symbol">:</a> <a id="617" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="622" href="Cubical.Data.Empty.Properties.html#606" class="Bound">ℓ</a><a id="623" class="Symbol">}</a> <a id="625" class="Symbol">{</a><a id="626" href="Cubical.Data.Empty.Properties.html#626" class="Bound">B</a> <a id="628" class="Symbol">:</a> <a id="630" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="635" href="Cubical.Data.Empty.Properties.html#608" class="Bound">ℓ&#39;</a><a id="637" class="Symbol">}</a>
  <a id="641" class="Symbol">→</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Data.Empty.Properties.html#613" class="Bound">A</a> <a id="646" class="Symbol">→</a> <a id="648" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">→</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Data.Empty.Properties.html#626" class="Bound">B</a> <a id="656" class="Symbol">→</a> <a id="658" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="659" class="Symbol">)</a> <a id="661" class="Symbol">→</a> <a id="663" href="Cubical.Data.Empty.Properties.html#613" class="Bound">A</a> <a id="665" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="667" href="Cubical.Data.Empty.Properties.html#626" class="Bound">B</a>
<a id="669" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="682" href="Cubical.Data.Empty.Properties.html#682" class="Bound">¬a</a> <a id="685" href="Cubical.Data.Empty.Properties.html#685" class="Bound">¬b</a> <a id="688" class="Symbol">=</a> <a id="690" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="701" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a>
  <a id="708" class="Keyword">where</a>
  <a id="716" class="Keyword">open</a> <a id="721" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="727" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="732" class="Symbol">:</a> <a id="734" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="738" class="Symbol">_</a> <a id="740" class="Symbol">_</a>
  <a id="744" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="749" class="Symbol">.</a><a id="750" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="754" href="Cubical.Data.Empty.Properties.html#754" class="Bound">a</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Data.Empty.Properties.html#682" class="Bound">¬a</a> <a id="766" href="Cubical.Data.Empty.Properties.html#754" class="Bound">a</a><a id="767" class="Symbol">)</a>
  <a id="771" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="776" class="Symbol">.</a><a id="777" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="781" href="Cubical.Data.Empty.Properties.html#781" class="Bound">b</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="789" class="Symbol">(</a><a id="790" href="Cubical.Data.Empty.Properties.html#685" class="Bound">¬b</a> <a id="793" href="Cubical.Data.Empty.Properties.html#781" class="Bound">b</a><a id="794" class="Symbol">)</a>
  <a id="798" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="803" class="Symbol">.</a><a id="804" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="813" href="Cubical.Data.Empty.Properties.html#813" class="Bound">b</a> <a id="815" class="Symbol">=</a> <a id="817" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.Data.Empty.Properties.html#685" class="Bound">¬b</a> <a id="825" href="Cubical.Data.Empty.Properties.html#813" class="Bound">b</a><a id="826" class="Symbol">)</a>
  <a id="830" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="835" class="Symbol">.</a><a id="836" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="844" href="Cubical.Data.Empty.Properties.html#844" class="Bound">a</a> <a id="846" class="Symbol">=</a> <a id="848" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="852" class="Symbol">(</a><a id="853" href="Cubical.Data.Empty.Properties.html#682" class="Bound">¬a</a> <a id="856" href="Cubical.Data.Empty.Properties.html#844" class="Bound">a</a><a id="857" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="70" class="Keyword">public</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a> <a id="119" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Equality.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Equality.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- Basic definitions for the inductively defined equality type

- J, path composition, some laws for path composition, ap, transport

- equivalences

- equational reasoning combinators

-}</a>


<a id="192" class="Keyword">module</a> <a id="199" href="Cubical.Data.Equality.Base.html" class="Module">Cubical.Data.Equality.Base</a> <a id="226" class="Keyword">where</a>

<a id="233" class="Keyword">open</a> <a id="238" class="Keyword">import</a> <a id="245" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="273" class="Keyword">public</a>
  <a id="282" class="Keyword">using</a> <a id="288" class="Symbol">(</a><a id="289" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="293" class="Symbol">;</a> <a id="295" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="300" class="Symbol">;</a> <a id="302" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="308" class="Symbol">;</a> <a id="310" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a><a id="315" class="Symbol">;</a> <a id="317" href="Agda.Primitive.html#961" class="Primitive Operator">ℓ-max</a><a id="322" class="Symbol">;</a> <a id="324" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="325" class="Symbol">;</a> <a id="327" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a><a id="335" class="Symbol">;</a> <a id="337" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="340" class="Symbol">)</a>
  <a id="344" class="Keyword">renaming</a> <a id="353" class="Symbol">(</a><a id="354" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="358" class="Symbol">to</a> <a id="361" class="Field">pr₁</a><a id="364" class="Symbol">;</a> <a id="366" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="370" class="Symbol">to</a> <a id="373" class="Field">pr₂</a><a id="376" class="Symbol">)</a>

<a id="379" class="Comment">-- Import the builtin equality type defined as an inductive family</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="480" class="Keyword">public</a>

<a id="488" class="Keyword">private</a>
 <a id="497" class="Keyword">variable</a>
  <a id="508" href="Cubical.Data.Equality.Base.html#508" class="Generalizable">a</a> <a id="510" href="Cubical.Data.Equality.Base.html#510" class="Generalizable">b</a> <a id="512" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a> <a id="514" href="Cubical.Data.Equality.Base.html#514" class="Generalizable">ℓ&#39;</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="527" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="529" class="Symbol">:</a> <a id="531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="536" href="Cubical.Data.Equality.Base.html#508" class="Generalizable">a</a>
  <a id="540" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="549" href="Cubical.Data.Equality.Base.html#510" class="Generalizable">b</a>
  <a id="553" href="Cubical.Data.Equality.Base.html#553" class="Generalizable">x</a> <a id="555" href="Cubical.Data.Equality.Base.html#555" class="Generalizable">y</a> <a id="557" href="Cubical.Data.Equality.Base.html#557" class="Generalizable">z</a> <a id="559" class="Symbol">:</a> <a id="561" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a>

<a id="J"></a><a id="564" href="Cubical.Data.Equality.Base.html#564" class="Function">J</a> <a id="566" class="Symbol">:</a> <a id="568" class="Symbol">(</a><a id="569" href="Cubical.Data.Equality.Base.html#569" class="Bound">M</a> <a id="571" class="Symbol">:</a> <a id="573" class="Symbol">(</a><a id="574" href="Cubical.Data.Equality.Base.html#574" class="Bound">y</a> <a id="576" class="Symbol">:</a> <a id="578" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="579" class="Symbol">)</a> <a id="581" class="Symbol">(</a><a id="582" href="Cubical.Data.Equality.Base.html#582" class="Bound">p</a> <a id="584" class="Symbol">:</a> <a id="586" href="Cubical.Data.Equality.Base.html#553" class="Generalizable">x</a> <a id="588" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="590" href="Cubical.Data.Equality.Base.html#574" class="Bound">y</a><a id="591" class="Symbol">)</a> <a id="593" class="Symbol">→</a> <a id="595" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="600" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="601" class="Symbol">)</a> <a id="603" class="Symbol">→</a> <a id="605" href="Cubical.Data.Equality.Base.html#569" class="Bound">M</a> <a id="607" href="Cubical.Data.Equality.Base.html#553" class="Generalizable">x</a> <a id="609" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="614" class="Symbol">→</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Data.Equality.Base.html#617" class="Bound">p</a> <a id="619" class="Symbol">:</a> <a id="621" href="Cubical.Data.Equality.Base.html#553" class="Generalizable">x</a> <a id="623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="625" href="Cubical.Data.Equality.Base.html#555" class="Generalizable">y</a><a id="626" class="Symbol">)</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Data.Equality.Base.html#569" class="Bound">M</a> <a id="632" href="Cubical.Data.Equality.Base.html#555" class="Generalizable">y</a> <a id="634" href="Cubical.Data.Equality.Base.html#617" class="Bound">p</a>
<a id="636" href="Cubical.Data.Equality.Base.html#564" class="Function">J</a> <a id="638" href="Cubical.Data.Equality.Base.html#638" class="Bound">M</a> <a id="640" href="Cubical.Data.Equality.Base.html#640" class="Bound">m</a> <a id="642" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="647" class="Symbol">=</a> <a id="649" href="Cubical.Data.Equality.Base.html#640" class="Bound">m</a>

<a id="ap"></a><a id="652" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="655" class="Symbol">:</a> <a id="657" class="Symbol">(</a><a id="658" href="Cubical.Data.Equality.Base.html#658" class="Bound">f</a> <a id="660" class="Symbol">:</a> <a id="662" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="664" class="Symbol">→</a> <a id="666" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">{</a><a id="670" href="Cubical.Data.Equality.Base.html#670" class="Bound">x</a> <a id="672" href="Cubical.Data.Equality.Base.html#672" class="Bound">y</a> <a id="674" class="Symbol">:</a> <a id="676" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">→</a> <a id="681" href="Cubical.Data.Equality.Base.html#670" class="Bound">x</a> <a id="683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="685" href="Cubical.Data.Equality.Base.html#672" class="Bound">y</a> <a id="687" class="Symbol">→</a> <a id="689" href="Cubical.Data.Equality.Base.html#658" class="Bound">f</a> <a id="691" href="Cubical.Data.Equality.Base.html#670" class="Bound">x</a> <a id="693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="695" href="Cubical.Data.Equality.Base.html#658" class="Bound">f</a> <a id="697" href="Cubical.Data.Equality.Base.html#672" class="Bound">y</a>
<a id="699" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="702" href="Cubical.Data.Equality.Base.html#702" class="Bound">f</a> <a id="704" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="709" class="Symbol">=</a> <a id="711" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="717" class="Keyword">infixr</a> <a id="724" class="Number">30</a> <a id="727" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">_∙_</a>
<a id="_∙_"></a><a id="731" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">_∙_</a> <a id="735" class="Symbol">:</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Data.Equality.Base.html#738" class="Bound">x</a> <a id="740" href="Cubical.Data.Equality.Base.html#740" class="Bound">y</a> <a id="742" href="Cubical.Data.Equality.Base.html#742" class="Bound">z</a> <a id="744" class="Symbol">:</a> <a id="746" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">→</a> <a id="751" href="Cubical.Data.Equality.Base.html#738" class="Bound">x</a> <a id="753" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="755" href="Cubical.Data.Equality.Base.html#740" class="Bound">y</a> <a id="757" class="Symbol">→</a> <a id="759" href="Cubical.Data.Equality.Base.html#740" class="Bound">y</a> <a id="761" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="763" href="Cubical.Data.Equality.Base.html#742" class="Bound">z</a> <a id="765" class="Symbol">→</a> <a id="767" href="Cubical.Data.Equality.Base.html#738" class="Bound">x</a> <a id="769" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="771" href="Cubical.Data.Equality.Base.html#742" class="Bound">z</a>
<a id="773" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="778" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="780" href="Cubical.Data.Equality.Base.html#780" class="Bound">q</a> <a id="782" class="Symbol">=</a> <a id="784" href="Cubical.Data.Equality.Base.html#780" class="Bound">q</a>

<a id="787" class="Keyword">infixr</a> <a id="794" class="Number">2</a> <a id="796" href="Cubical.Data.Equality.Base.html#803" class="Function">step-≡</a>
<a id="step-≡"></a><a id="803" href="Cubical.Data.Equality.Base.html#803" class="Function">step-≡</a> <a id="810" class="Symbol">:</a> <a id="812" class="Symbol">(</a><a id="813" href="Cubical.Data.Equality.Base.html#813" class="Bound">x</a> <a id="815" class="Symbol">:</a> <a id="817" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="818" class="Symbol">)</a> <a id="820" class="Symbol">{</a><a id="821" href="Cubical.Data.Equality.Base.html#821" class="Bound">y</a> <a id="823" href="Cubical.Data.Equality.Base.html#823" class="Bound">z</a> <a id="825" class="Symbol">:</a> <a id="827" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="828" class="Symbol">}</a> <a id="830" class="Symbol">→</a> <a id="832" href="Cubical.Data.Equality.Base.html#821" class="Bound">y</a> <a id="834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="836" href="Cubical.Data.Equality.Base.html#823" class="Bound">z</a> <a id="838" class="Symbol">→</a> <a id="840" href="Cubical.Data.Equality.Base.html#813" class="Bound">x</a> <a id="842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="844" href="Cubical.Data.Equality.Base.html#821" class="Bound">y</a> <a id="846" class="Symbol">→</a> <a id="848" href="Cubical.Data.Equality.Base.html#813" class="Bound">x</a> <a id="850" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="852" href="Cubical.Data.Equality.Base.html#823" class="Bound">z</a>
<a id="854" href="Cubical.Data.Equality.Base.html#803" class="Function">step-≡</a> <a id="861" class="Symbol">_</a> <a id="863" href="Cubical.Data.Equality.Base.html#863" class="Bound">p</a> <a id="865" href="Cubical.Data.Equality.Base.html#865" class="Bound">q</a> <a id="867" class="Symbol">=</a> <a id="869" href="Cubical.Data.Equality.Base.html#865" class="Bound">q</a> <a id="871" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="873" href="Cubical.Data.Equality.Base.html#863" class="Bound">p</a>

<a id="876" class="Keyword">syntax</a> <a id="883" href="Cubical.Data.Equality.Base.html#803" class="Function">step-≡</a> <a id="890" class="Bound">x</a> <a id="892" class="Bound">y</a> <a id="894" class="Bound">p</a> <a id="896" class="Symbol">=</a> <a id="898" class="Bound">x</a> <a id="900" class="Function">≡⟨</a> <a id="903" class="Bound">p</a> <a id="905" class="Function">⟩</a> <a id="907" class="Bound">y</a>

<a id="910" class="Keyword">infix</a>  <a id="917" class="Number">3</a> <a id="919" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">_∎</a>
<a id="_∎"></a><a id="922" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">_∎</a> <a id="925" class="Symbol">:</a> <a id="927" class="Symbol">(</a><a id="928" href="Cubical.Data.Equality.Base.html#928" class="Bound">x</a> <a id="930" class="Symbol">:</a> <a id="932" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="933" class="Symbol">)</a> <a id="935" class="Symbol">→</a> <a id="937" href="Cubical.Data.Equality.Base.html#928" class="Bound">x</a> <a id="939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="941" href="Cubical.Data.Equality.Base.html#928" class="Bound">x</a>
<a id="943" class="Symbol">_</a> <a id="945" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a> <a id="947" class="Symbol">=</a> <a id="949" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="transport"></a><a id="955" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="965" class="Symbol">:</a> <a id="967" class="Symbol">∀</a> <a id="969" class="Symbol">(</a><a id="970" href="Cubical.Data.Equality.Base.html#970" class="Bound">C</a> <a id="972" class="Symbol">:</a> <a id="974" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="976" class="Symbol">→</a> <a id="978" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="983" href="Cubical.Data.Equality.Base.html#514" class="Generalizable">ℓ&#39;</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">{</a><a id="988" href="Cubical.Data.Equality.Base.html#988" class="Bound">x</a> <a id="990" href="Cubical.Data.Equality.Base.html#990" class="Bound">y</a> <a id="992" class="Symbol">:</a> <a id="994" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="995" class="Symbol">}</a> <a id="997" class="Symbol">→</a> <a id="999" href="Cubical.Data.Equality.Base.html#988" class="Bound">x</a> <a id="1001" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1003" href="Cubical.Data.Equality.Base.html#990" class="Bound">y</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Cubical.Data.Equality.Base.html#970" class="Bound">C</a> <a id="1009" href="Cubical.Data.Equality.Base.html#988" class="Bound">x</a> <a id="1011" class="Symbol">→</a> <a id="1013" href="Cubical.Data.Equality.Base.html#970" class="Bound">C</a> <a id="1015" href="Cubical.Data.Equality.Base.html#990" class="Bound">y</a>
<a id="1017" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1027" href="Cubical.Data.Equality.Base.html#1027" class="Bound">C</a> <a id="1029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1034" href="Cubical.Data.Equality.Base.html#1034" class="Bound">b</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Cubical.Data.Equality.Base.html#1034" class="Bound">b</a>

<a id="sym"></a><a id="1041" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1045" class="Symbol">:</a> <a id="1047" class="Symbol">{</a><a id="1048" href="Cubical.Data.Equality.Base.html#1048" class="Bound">x</a> <a id="1050" href="Cubical.Data.Equality.Base.html#1050" class="Bound">y</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1055" class="Symbol">}</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Cubical.Data.Equality.Base.html#1048" class="Bound">x</a> <a id="1061" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1063" href="Cubical.Data.Equality.Base.html#1050" class="Bound">y</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Cubical.Data.Equality.Base.html#1050" class="Bound">y</a> <a id="1069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1071" href="Cubical.Data.Equality.Base.html#1048" class="Bound">x</a>
<a id="1073" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="assoc"></a><a id="1090" href="Cubical.Data.Equality.Base.html#1090" class="Function">assoc</a> <a id="1096" class="Symbol">:</a> <a id="1098" class="Symbol">{</a><a id="1099" href="Cubical.Data.Equality.Base.html#1099" class="Bound">x</a> <a id="1101" href="Cubical.Data.Equality.Base.html#1101" class="Bound">y</a> <a id="1103" href="Cubical.Data.Equality.Base.html#1103" class="Bound">z</a> <a id="1105" href="Cubical.Data.Equality.Base.html#1105" class="Bound">w</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1110" class="Symbol">}</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Data.Equality.Base.html#1113" class="Bound">p</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Cubical.Data.Equality.Base.html#1099" class="Bound">x</a> <a id="1119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1121" href="Cubical.Data.Equality.Base.html#1101" class="Bound">y</a><a id="1122" class="Symbol">)</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Cubical.Data.Equality.Base.html#1125" class="Bound">q</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Cubical.Data.Equality.Base.html#1101" class="Bound">y</a> <a id="1131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1133" href="Cubical.Data.Equality.Base.html#1103" class="Bound">z</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Cubical.Data.Equality.Base.html#1137" class="Bound">r</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Cubical.Data.Equality.Base.html#1103" class="Bound">z</a> <a id="1143" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1145" href="Cubical.Data.Equality.Base.html#1105" class="Bound">w</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">→</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Cubical.Data.Equality.Base.html#1113" class="Bound">p</a> <a id="1153" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1155" href="Cubical.Data.Equality.Base.html#1125" class="Bound">q</a><a id="1156" class="Symbol">)</a> <a id="1158" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1160" href="Cubical.Data.Equality.Base.html#1137" class="Bound">r</a> <a id="1162" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1164" href="Cubical.Data.Equality.Base.html#1113" class="Bound">p</a> <a id="1166" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Cubical.Data.Equality.Base.html#1125" class="Bound">q</a> <a id="1171" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1173" href="Cubical.Data.Equality.Base.html#1137" class="Bound">r</a><a id="1174" class="Symbol">)</a>
<a id="1176" href="Cubical.Data.Equality.Base.html#1090" class="Function">assoc</a> <a id="1182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1187" href="Cubical.Data.Equality.Base.html#1187" class="Bound">p</a> <a id="1189" href="Cubical.Data.Equality.Base.html#1189" class="Bound">q</a> <a id="1191" class="Symbol">=</a> <a id="1193" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="unitR"></a><a id="1199" href="Cubical.Data.Equality.Base.html#1199" class="Function">unitR</a> <a id="1205" class="Symbol">:</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Cubical.Data.Equality.Base.html#1208" class="Bound">x</a> <a id="1210" href="Cubical.Data.Equality.Base.html#1210" class="Bound">y</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1215" class="Symbol">}</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Cubical.Data.Equality.Base.html#1218" class="Bound">p</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Cubical.Data.Equality.Base.html#1208" class="Bound">x</a> <a id="1224" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1226" href="Cubical.Data.Equality.Base.html#1210" class="Bound">y</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="Cubical.Data.Equality.Base.html#1218" class="Bound">p</a> <a id="1233" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1235" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1242" href="Cubical.Data.Equality.Base.html#1218" class="Bound">p</a>
<a id="1244" href="Cubical.Data.Equality.Base.html#1199" class="Function">unitR</a> <a id="1250" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="invL"></a><a id="1263" href="Cubical.Data.Equality.Base.html#1263" class="Function">invL</a> <a id="1268" class="Symbol">:</a>  <a id="1271" class="Symbol">{</a><a id="1272" href="Cubical.Data.Equality.Base.html#1272" class="Bound">x</a> <a id="1274" href="Cubical.Data.Equality.Base.html#1274" class="Bound">y</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1279" class="Symbol">}</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Cubical.Data.Equality.Base.html#1282" class="Bound">p</a> <a id="1284" class="Symbol">:</a> <a id="1286" href="Cubical.Data.Equality.Base.html#1272" class="Bound">x</a> <a id="1288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1290" href="Cubical.Data.Equality.Base.html#1274" class="Bound">y</a><a id="1291" class="Symbol">)</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1299" href="Cubical.Data.Equality.Base.html#1282" class="Bound">p</a> <a id="1301" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1303" href="Cubical.Data.Equality.Base.html#1282" class="Bound">p</a> <a id="1305" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1307" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1312" href="Cubical.Data.Equality.Base.html#1263" class="Function">invL</a> <a id="1317" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1322" class="Symbol">=</a> <a id="1324" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="invR"></a><a id="1330" href="Cubical.Data.Equality.Base.html#1330" class="Function">invR</a> <a id="1335" class="Symbol">:</a>  <a id="1338" class="Symbol">{</a><a id="1339" href="Cubical.Data.Equality.Base.html#1339" class="Bound">x</a> <a id="1341" href="Cubical.Data.Equality.Base.html#1341" class="Bound">y</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Data.Equality.Base.html#1349" class="Bound">p</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Cubical.Data.Equality.Base.html#1339" class="Bound">x</a> <a id="1355" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1357" href="Cubical.Data.Equality.Base.html#1341" class="Bound">y</a><a id="1358" class="Symbol">)</a> <a id="1360" class="Symbol">→</a> <a id="1362" href="Cubical.Data.Equality.Base.html#1349" class="Bound">p</a> <a id="1364" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1366" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1370" href="Cubical.Data.Equality.Base.html#1349" class="Bound">p</a> <a id="1372" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1379" href="Cubical.Data.Equality.Base.html#1330" class="Function">invR</a> <a id="1384" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1389" class="Symbol">=</a> <a id="1391" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="transport-path"></a><a id="1398" href="Cubical.Data.Equality.Base.html#1398" class="Function">transport-path</a> <a id="1413" class="Symbol">:</a> <a id="1415" class="Symbol">{</a><a id="1416" href="Cubical.Data.Equality.Base.html#1416" class="Bound">x</a> <a id="1418" href="Cubical.Data.Equality.Base.html#1418" class="Bound">y</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1423" class="Symbol">}</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Cubical.Data.Equality.Base.html#1426" class="Bound">f</a> <a id="1428" href="Cubical.Data.Equality.Base.html#1428" class="Bound">g</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="1434" class="Symbol">→</a> <a id="1436" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Cubical.Data.Equality.Base.html#1440" class="Bound">p</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Cubical.Data.Equality.Base.html#1416" class="Bound">x</a> <a id="1446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1448" href="Cubical.Data.Equality.Base.html#1418" class="Bound">y</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Data.Equality.Base.html#1452" class="Bound">q</a> <a id="1454" class="Symbol">:</a> <a id="1456" href="Cubical.Data.Equality.Base.html#1426" class="Bound">f</a> <a id="1458" href="Cubical.Data.Equality.Base.html#1416" class="Bound">x</a> <a id="1460" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1462" href="Cubical.Data.Equality.Base.html#1428" class="Bound">g</a> <a id="1464" href="Cubical.Data.Equality.Base.html#1416" class="Bound">x</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1479" class="Symbol">(λ</a> <a id="1482" href="Cubical.Data.Equality.Base.html#1482" class="Bound">x</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Cubical.Data.Equality.Base.html#1426" class="Bound">f</a> <a id="1488" href="Cubical.Data.Equality.Base.html#1482" class="Bound">x</a> <a id="1490" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1492" href="Cubical.Data.Equality.Base.html#1428" class="Bound">g</a> <a id="1494" href="Cubical.Data.Equality.Base.html#1482" class="Bound">x</a><a id="1495" class="Symbol">)</a> <a id="1497" href="Cubical.Data.Equality.Base.html#1440" class="Bound">p</a> <a id="1499" href="Cubical.Data.Equality.Base.html#1452" class="Bound">q</a> <a id="1501" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1503" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1511" href="Cubical.Data.Equality.Base.html#1426" class="Bound">f</a> <a id="1513" href="Cubical.Data.Equality.Base.html#1440" class="Bound">p</a><a id="1514" class="Symbol">)</a> <a id="1516" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1518" href="Cubical.Data.Equality.Base.html#1452" class="Bound">q</a> <a id="1520" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1522" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1525" href="Cubical.Data.Equality.Base.html#1428" class="Bound">g</a> <a id="1527" href="Cubical.Data.Equality.Base.html#1440" class="Bound">p</a>
<a id="1529" href="Cubical.Data.Equality.Base.html#1398" class="Function">transport-path</a> <a id="1544" href="Cubical.Data.Equality.Base.html#1544" class="Bound">f</a> <a id="1546" href="Cubical.Data.Equality.Base.html#1546" class="Bound">g</a> <a id="1548" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1553" href="Cubical.Data.Equality.Base.html#1553" class="Bound">q</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Cubical.Data.Equality.Base.html#1199" class="Function">unitR</a> <a id="1568" href="Cubical.Data.Equality.Base.html#1553" class="Bound">q</a><a id="1569" class="Symbol">)</a>

<a id="ap-∙"></a><a id="1572" href="Cubical.Data.Equality.Base.html#1572" class="Function">ap-∙</a> <a id="1577" class="Symbol">:</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Cubical.Data.Equality.Base.html#1580" class="Bound">x</a> <a id="1582" href="Cubical.Data.Equality.Base.html#1582" class="Bound">y</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Data.Equality.Base.html#1590" class="Bound">f</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Data.Equality.Base.html#1602" class="Bound">p</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Cubical.Data.Equality.Base.html#1580" class="Bound">x</a> <a id="1608" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1610" href="Cubical.Data.Equality.Base.html#1582" class="Bound">y</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Cubical.Data.Equality.Base.html#1614" class="Bound">q</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Cubical.Data.Equality.Base.html#1582" class="Bound">y</a> <a id="1620" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1622" href="Cubical.Data.Equality.Base.html#557" class="Generalizable">z</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1630" href="Cubical.Data.Equality.Base.html#1590" class="Bound">f</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Cubical.Data.Equality.Base.html#1602" class="Bound">p</a> <a id="1635" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1637" href="Cubical.Data.Equality.Base.html#1614" class="Bound">q</a><a id="1638" class="Symbol">)</a> <a id="1640" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1642" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1645" href="Cubical.Data.Equality.Base.html#1590" class="Bound">f</a> <a id="1647" href="Cubical.Data.Equality.Base.html#1602" class="Bound">p</a> <a id="1649" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="1651" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1654" href="Cubical.Data.Equality.Base.html#1590" class="Bound">f</a> <a id="1656" href="Cubical.Data.Equality.Base.html#1614" class="Bound">q</a>
<a id="1658" href="Cubical.Data.Equality.Base.html#1572" class="Function">ap-∙</a> <a id="1663" href="Cubical.Data.Equality.Base.html#1663" class="Bound">f</a> <a id="1665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1670" href="Cubical.Data.Equality.Base.html#1670" class="Bound">q</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="ap-const"></a><a id="1680" href="Cubical.Data.Equality.Base.html#1680" class="Function">ap-const</a> <a id="1689" class="Symbol">:</a> <a id="1691" class="Symbol">{</a><a id="1692" href="Cubical.Data.Equality.Base.html#1692" class="Bound">x</a> <a id="1694" href="Cubical.Data.Equality.Base.html#1694" class="Bound">y</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1699" class="Symbol">}</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Cubical.Data.Equality.Base.html#1702" class="Bound">p</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Cubical.Data.Equality.Base.html#1692" class="Bound">x</a> <a id="1708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1710" href="Cubical.Data.Equality.Base.html#1694" class="Bound">y</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Cubical.Data.Equality.Base.html#1714" class="Bound">u</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1726" class="Symbol">(λ</a> <a id="1729" href="Cubical.Data.Equality.Base.html#1729" class="Bound">_</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Cubical.Data.Equality.Base.html#1714" class="Bound">u</a><a id="1734" class="Symbol">)</a> <a id="1736" href="Cubical.Data.Equality.Base.html#1702" class="Bound">p</a> <a id="1738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1740" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1745" href="Cubical.Data.Equality.Base.html#1680" class="Function">ap-const</a> <a id="1754" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1759" class="Symbol">_</a> <a id="1761" class="Symbol">=</a> <a id="1763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="sym-ap"></a><a id="1769" href="Cubical.Data.Equality.Base.html#1769" class="Function">sym-ap</a> <a id="1776" class="Symbol">:</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Cubical.Data.Equality.Base.html#1779" class="Bound">f</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">{</a><a id="1791" href="Cubical.Data.Equality.Base.html#1791" class="Bound">x</a> <a id="1793" href="Cubical.Data.Equality.Base.html#1793" class="Bound">y</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1798" class="Symbol">}</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Cubical.Data.Equality.Base.html#1801" class="Bound">p</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Cubical.Data.Equality.Base.html#1791" class="Bound">x</a> <a id="1807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1809" href="Cubical.Data.Equality.Base.html#1793" class="Bound">y</a><a id="1810" class="Symbol">)</a> <a id="1812" class="Symbol">→</a> <a id="1814" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1822" href="Cubical.Data.Equality.Base.html#1779" class="Bound">f</a> <a id="1824" href="Cubical.Data.Equality.Base.html#1801" class="Bound">p</a><a id="1825" class="Symbol">)</a> <a id="1827" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1829" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1832" href="Cubical.Data.Equality.Base.html#1779" class="Bound">f</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1839" href="Cubical.Data.Equality.Base.html#1801" class="Bound">p</a><a id="1840" class="Symbol">)</a>
<a id="1842" href="Cubical.Data.Equality.Base.html#1769" class="Function">sym-ap</a> <a id="1849" href="Cubical.Data.Equality.Base.html#1849" class="Bound">f</a> <a id="1851" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="sym-invol"></a><a id="1864" href="Cubical.Data.Equality.Base.html#1864" class="Function">sym-invol</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">{</a><a id="1877" href="Cubical.Data.Equality.Base.html#1877" class="Bound">x</a> <a id="1879" href="Cubical.Data.Equality.Base.html#1879" class="Bound">y</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1884" class="Symbol">}</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Cubical.Data.Equality.Base.html#1887" class="Bound">p</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Cubical.Data.Equality.Base.html#1877" class="Bound">x</a> <a id="1893" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1895" href="Cubical.Data.Equality.Base.html#1879" class="Bound">y</a><a id="1896" class="Symbol">)</a> <a id="1898" class="Symbol">→</a> <a id="1900" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1909" href="Cubical.Data.Equality.Base.html#1887" class="Bound">p</a><a id="1910" class="Symbol">)</a> <a id="1912" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1914" href="Cubical.Data.Equality.Base.html#1887" class="Bound">p</a>
<a id="1916" href="Cubical.Data.Equality.Base.html#1864" class="Function">sym-invol</a> <a id="1926" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="apd"></a><a id="1939" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="1943" class="Symbol">:</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Cubical.Data.Equality.Base.html#1946" class="Bound">C</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1959" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="1960" class="Symbol">}</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Data.Equality.Base.html#1963" class="Bound">f</a> <a id="1965" class="Symbol">:</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.Data.Equality.Base.html#1968" class="Bound">x</a> <a id="1970" class="Symbol">:</a> <a id="1972" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1973" class="Symbol">)</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Cubical.Data.Equality.Base.html#1946" class="Bound">C</a> <a id="1979" href="Cubical.Data.Equality.Base.html#1968" class="Bound">x</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">{</a><a id="1983" href="Cubical.Data.Equality.Base.html#1983" class="Bound">x</a> <a id="1985" href="Cubical.Data.Equality.Base.html#1985" class="Bound">y</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="1990" class="Symbol">}</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Cubical.Data.Equality.Base.html#1993" class="Bound">p</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Cubical.Data.Equality.Base.html#1983" class="Bound">x</a> <a id="1999" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2001" href="Cubical.Data.Equality.Base.html#1985" class="Bound">y</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="2016" href="Cubical.Data.Equality.Base.html#1946" class="Bound">C</a> <a id="2018" href="Cubical.Data.Equality.Base.html#1993" class="Bound">p</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Data.Equality.Base.html#1963" class="Bound">f</a> <a id="2023" href="Cubical.Data.Equality.Base.html#1983" class="Bound">x</a><a id="2024" class="Symbol">)</a> <a id="2026" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2028" href="Cubical.Data.Equality.Base.html#1963" class="Bound">f</a> <a id="2030" href="Cubical.Data.Equality.Base.html#1985" class="Bound">y</a>
<a id="2032" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="2036" href="Cubical.Data.Equality.Base.html#2036" class="Bound">f</a> <a id="2038" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="2052" class="Comment">-- Equivalences expressed using ≡ everywhere</a>
<a id="fiber"></a><a id="2097" href="Cubical.Data.Equality.Base.html#2097" class="Function">fiber</a> <a id="2103" class="Symbol">:</a> <a id="2105" class="Symbol">∀</a> <a id="2107" class="Symbol">{</a><a id="2108" href="Cubical.Data.Equality.Base.html#2108" class="Bound">A</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2117" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="2118" class="Symbol">}</a> <a id="2120" class="Symbol">{</a><a id="2121" href="Cubical.Data.Equality.Base.html#2121" class="Bound">B</a> <a id="2123" class="Symbol">:</a> <a id="2125" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2130" href="Cubical.Data.Equality.Base.html#514" class="Generalizable">ℓ&#39;</a><a id="2132" class="Symbol">}</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Data.Equality.Base.html#2135" class="Bound">f</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Cubical.Data.Equality.Base.html#2108" class="Bound">A</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Cubical.Data.Equality.Base.html#2121" class="Bound">B</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Data.Equality.Base.html#2147" class="Bound">y</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Cubical.Data.Equality.Base.html#2121" class="Bound">B</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2168" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a> <a id="2170" href="Cubical.Data.Equality.Base.html#514" class="Generalizable">ℓ&#39;</a><a id="2172" class="Symbol">)</a>
<a id="2174" href="Cubical.Data.Equality.Base.html#2097" class="Function">fiber</a> <a id="2180" class="Symbol">{</a><a id="2181" class="Argument">A</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Cubical.Data.Equality.Base.html#2185" class="Bound">A</a><a id="2186" class="Symbol">}</a> <a id="2188" href="Cubical.Data.Equality.Base.html#2188" class="Bound">f</a> <a id="2190" href="Cubical.Data.Equality.Base.html#2190" class="Bound">y</a> <a id="2192" class="Symbol">=</a> <a id="2194" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2197" href="Cubical.Data.Equality.Base.html#2197" class="Bound">x</a> <a id="2199" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2201" href="Cubical.Data.Equality.Base.html#2185" class="Bound">A</a> <a id="2203" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2205" href="Cubical.Data.Equality.Base.html#2188" class="Bound">f</a> <a id="2207" href="Cubical.Data.Equality.Base.html#2197" class="Bound">x</a> <a id="2209" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2211" href="Cubical.Data.Equality.Base.html#2190" class="Bound">y</a>

<a id="isContr"></a><a id="2214" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2229" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a> <a id="2231" class="Symbol">→</a> <a id="2233" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2238" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a>
<a id="2240" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="2248" href="Cubical.Data.Equality.Base.html#2248" class="Bound">A</a> <a id="2250" class="Symbol">=</a> <a id="2252" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2255" href="Cubical.Data.Equality.Base.html#2255" class="Bound">x</a> <a id="2257" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2259" href="Cubical.Data.Equality.Base.html#2248" class="Bound">A</a> <a id="2261" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2263" class="Symbol">(∀</a> <a id="2266" href="Cubical.Data.Equality.Base.html#2266" class="Bound">y</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="Cubical.Data.Equality.Base.html#2255" class="Bound">x</a> <a id="2272" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2274" href="Cubical.Data.Equality.Base.html#2266" class="Bound">y</a><a id="2275" class="Symbol">)</a>

<a id="isProp"></a><a id="2278" href="Cubical.Data.Equality.Base.html#2278" class="Function">isProp</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2292" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a> <a id="2294" class="Symbol">→</a> <a id="2296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2301" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a>
<a id="2303" href="Cubical.Data.Equality.Base.html#2278" class="Function">isProp</a> <a id="2310" href="Cubical.Data.Equality.Base.html#2310" class="Bound">A</a> <a id="2312" class="Symbol">=</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Cubical.Data.Equality.Base.html#2315" class="Bound">x</a> <a id="2317" href="Cubical.Data.Equality.Base.html#2317" class="Bound">y</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Cubical.Data.Equality.Base.html#2310" class="Bound">A</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Cubical.Data.Equality.Base.html#2315" class="Bound">x</a> <a id="2328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2330" href="Cubical.Data.Equality.Base.html#2317" class="Bound">y</a>

<a id="2333" class="Keyword">record</a> <a id="isEquiv"></a><a id="2340" href="Cubical.Data.Equality.Base.html#2340" class="Record">isEquiv</a> <a id="2348" class="Symbol">{</a><a id="2349" href="Cubical.Data.Equality.Base.html#2349" class="Bound">A</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2358" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="2359" class="Symbol">}</a> <a id="2361" class="Symbol">{</a><a id="2362" href="Cubical.Data.Equality.Base.html#2362" class="Bound">B</a> <a id="2364" class="Symbol">:</a> <a id="2366" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2371" href="Cubical.Data.Equality.Base.html#514" class="Generalizable">ℓ&#39;</a><a id="2373" class="Symbol">}</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.Data.Equality.Base.html#2376" class="Bound">f</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="Cubical.Data.Equality.Base.html#2349" class="Bound">A</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Cubical.Data.Equality.Base.html#2362" class="Bound">B</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2401" href="Cubical.Data.Equality.Base.html#2358" class="Bound">ℓ</a> <a id="2403" href="Cubical.Data.Equality.Base.html#2371" class="Bound">ℓ&#39;</a><a id="2405" class="Symbol">)</a> <a id="2407" class="Keyword">where</a>
  <a id="2415" class="Keyword">field</a> <a id="isEquiv.equiv-proof"></a><a id="2421" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Cubical.Data.Equality.Base.html#2436" class="Bound">y</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Cubical.Data.Equality.Base.html#2362" class="Bound">B</a><a id="2441" class="Symbol">)</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.Data.Equality.Base.html#2097" class="Function">fiber</a> <a id="2460" href="Cubical.Data.Equality.Base.html#2376" class="Bound">f</a> <a id="2462" href="Cubical.Data.Equality.Base.html#2436" class="Bound">y</a><a id="2463" class="Symbol">)</a>
<a id="2465" class="Keyword">open</a> <a id="2470" href="Cubical.Data.Equality.Base.html#2340" class="Module">isEquiv</a> <a id="2478" class="Keyword">public</a>

<a id="2486" class="Keyword">infix</a> <a id="2492" class="Number">4</a> <a id="2494" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">_≃_</a>
<a id="_≃_"></a><a id="2498" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">_≃_</a> <a id="2502" class="Symbol">:</a> <a id="2504" class="Symbol">∀</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Data.Equality.Base.html#2507" class="Bound">A</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2516" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="2517" class="Symbol">)</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Cubical.Data.Equality.Base.html#2520" class="Bound">B</a> <a id="2522" class="Symbol">:</a> <a id="2524" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2529" href="Cubical.Data.Equality.Base.html#514" class="Generalizable">ℓ&#39;</a><a id="2531" class="Symbol">)</a> <a id="2533" class="Symbol">→</a> <a id="2535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2547" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a> <a id="2549" href="Cubical.Data.Equality.Base.html#514" class="Generalizable">ℓ&#39;</a><a id="2551" class="Symbol">)</a>
<a id="2553" href="Cubical.Data.Equality.Base.html#2553" class="Bound">A</a> <a id="2555" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="2557" href="Cubical.Data.Equality.Base.html#2557" class="Bound">B</a> <a id="2559" class="Symbol">=</a> <a id="2561" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2564" href="Cubical.Data.Equality.Base.html#2564" class="Bound">f</a> <a id="2566" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Cubical.Data.Equality.Base.html#2553" class="Bound">A</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Cubical.Data.Equality.Base.html#2557" class="Bound">B</a><a id="2574" class="Symbol">)</a> <a id="2576" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Data.Equality.Base.html#2340" class="Record">isEquiv</a> <a id="2587" href="Cubical.Data.Equality.Base.html#2564" class="Bound">f</a><a id="2588" class="Symbol">)</a>

<a id="equivFun"></a><a id="2591" href="Cubical.Data.Equality.Base.html#2591" class="Function">equivFun</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="2604" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="2606" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a> <a id="2608" class="Symbol">→</a> <a id="2610" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a>
<a id="2616" href="Cubical.Data.Equality.Base.html#2591" class="Function">equivFun</a> <a id="2625" href="Cubical.Data.Equality.Base.html#2625" class="Bound">e</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Cubical.Data.Equality.Base.html#2625" class="Bound">e</a> <a id="2631" class="Symbol">.</a><a id="2632" href="Cubical.Data.Equality.Base.html#361" class="Field">pr₁</a>

<a id="equivIsEquiv"></a><a id="2637" href="Cubical.Data.Equality.Base.html#2637" class="Function">equivIsEquiv</a> <a id="2650" class="Symbol">:</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Cubical.Data.Equality.Base.html#2653" class="Bound">e</a> <a id="2655" class="Symbol">:</a> <a id="2657" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="2659" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="2661" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Cubical.Data.Equality.Base.html#2340" class="Record">isEquiv</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Cubical.Data.Equality.Base.html#2591" class="Function">equivFun</a> <a id="2684" href="Cubical.Data.Equality.Base.html#2653" class="Bound">e</a><a id="2685" class="Symbol">)</a>
<a id="2687" href="Cubical.Data.Equality.Base.html#2637" class="Function">equivIsEquiv</a> <a id="2700" href="Cubical.Data.Equality.Base.html#2700" class="Bound">e</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Cubical.Data.Equality.Base.html#2700" class="Bound">e</a> <a id="2706" class="Symbol">.</a><a id="2707" href="Cubical.Data.Equality.Base.html#373" class="Field">pr₂</a>

<a id="equivCtr"></a><a id="2712" href="Cubical.Data.Equality.Base.html#2712" class="Function">equivCtr</a> <a id="2721" class="Symbol">:</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Cubical.Data.Equality.Base.html#2724" class="Bound">e</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="2730" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="2732" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="2733" class="Symbol">)</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Cubical.Data.Equality.Base.html#2736" class="Bound">y</a> <a id="2738" class="Symbol">:</a> <a id="2740" href="Cubical.Data.Equality.Base.html#540" class="Generalizable">B</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.Data.Equality.Base.html#2097" class="Function">fiber</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Cubical.Data.Equality.Base.html#2591" class="Function">equivFun</a> <a id="2761" href="Cubical.Data.Equality.Base.html#2724" class="Bound">e</a><a id="2762" class="Symbol">)</a> <a id="2764" href="Cubical.Data.Equality.Base.html#2736" class="Bound">y</a>
<a id="2766" href="Cubical.Data.Equality.Base.html#2712" class="Function">equivCtr</a> <a id="2775" href="Cubical.Data.Equality.Base.html#2775" class="Bound">e</a> <a id="2777" href="Cubical.Data.Equality.Base.html#2777" class="Bound">y</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Cubical.Data.Equality.Base.html#2775" class="Bound">e</a> <a id="2783" class="Symbol">.</a><a id="2784" href="Cubical.Data.Equality.Base.html#373" class="Field">pr₂</a> <a id="2788" class="Symbol">.</a><a id="2789" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="2801" href="Cubical.Data.Equality.Base.html#2777" class="Bound">y</a> <a id="2803" class="Symbol">.</a><a id="2804" href="Cubical.Data.Equality.Base.html#361" class="Field">pr₁</a>

<a id="id"></a><a id="2809" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="2812" class="Symbol">:</a> <a id="2814" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a> <a id="2816" class="Symbol">→</a> <a id="2818" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a>
<a id="2820" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="2823" href="Cubical.Data.Equality.Base.html#2823" class="Bound">x</a> <a id="2825" class="Symbol">=</a> <a id="2827" href="Cubical.Data.Equality.Base.html#2823" class="Bound">x</a>

<a id="isEquivId"></a><a id="2830" href="Cubical.Data.Equality.Base.html#2830" class="Function">isEquivId</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Cubical.Data.Equality.Base.html#2340" class="Record">isEquiv</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="2854" class="Symbol">{</a><a id="2855" class="Argument">A</a> <a id="2857" class="Symbol">=</a> <a id="2859" href="Cubical.Data.Equality.Base.html#527" class="Generalizable">A</a><a id="2860" class="Symbol">})</a>
<a id="2863" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="2875" href="Cubical.Data.Equality.Base.html#2830" class="Function">isEquivId</a> <a id="2885" href="Cubical.Data.Equality.Base.html#2885" class="Bound">y</a> <a id="2887" class="Symbol">=</a> <a id="2889" class="Symbol">(</a><a id="2890" href="Cubical.Data.Equality.Base.html#2885" class="Bound">y</a> <a id="2892" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2898" class="Symbol">)</a> <a id="2900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2902" class="Symbol">λ</a> <a id="2904" class="Keyword">where</a> <a id="2910" class="Symbol">(_</a> <a id="2913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2915" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2919" class="Symbol">)</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="HEq"></a><a id="2929" href="Cubical.Data.Equality.Base.html#2929" class="Function">HEq</a> <a id="2933" class="Symbol">:</a> <a id="2935" class="Symbol">{</a><a id="2936" href="Cubical.Data.Equality.Base.html#2936" class="Bound">A0</a> <a id="2939" href="Cubical.Data.Equality.Base.html#2939" class="Bound">A1</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2949" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="2950" class="Symbol">}(</a><a id="2952" href="Cubical.Data.Equality.Base.html#2952" class="Bound">Aeq</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Cubical.Data.Equality.Base.html#2936" class="Bound">A0</a> <a id="2961" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2963" href="Cubical.Data.Equality.Base.html#2939" class="Bound">A1</a><a id="2965" class="Symbol">)</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Cubical.Data.Equality.Base.html#2968" class="Bound">a0</a> <a id="2971" class="Symbol">:</a> <a id="2973" href="Cubical.Data.Equality.Base.html#2936" class="Bound">A0</a><a id="2975" class="Symbol">)(</a><a id="2977" href="Cubical.Data.Equality.Base.html#2977" class="Bound">a1</a> <a id="2980" class="Symbol">:</a> <a id="2982" href="Cubical.Data.Equality.Base.html#2939" class="Bound">A1</a><a id="2984" class="Symbol">)</a> <a id="2986" class="Symbol">→</a> <a id="2988" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2993" class="Symbol">_</a>
<a id="2995" href="Cubical.Data.Equality.Base.html#2929" class="Function">HEq</a> <a id="2999" href="Cubical.Data.Equality.Base.html#2999" class="Bound">Aeq</a> <a id="3003" href="Cubical.Data.Equality.Base.html#3003" class="Bound">a0</a> <a id="3006" href="Cubical.Data.Equality.Base.html#3006" class="Bound">a1</a> <a id="3009" class="Symbol">=</a> <a id="3011" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="3021" class="Symbol">(λ</a> <a id="3024" href="Cubical.Data.Equality.Base.html#3024" class="Bound">A</a> <a id="3026" class="Symbol">→</a> <a id="3028" href="Cubical.Data.Equality.Base.html#3024" class="Bound">A</a><a id="3029" class="Symbol">)</a> <a id="3031" href="Cubical.Data.Equality.Base.html#2999" class="Bound">Aeq</a> <a id="3035" href="Cubical.Data.Equality.Base.html#3003" class="Bound">a0</a> <a id="3038" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3040" href="Cubical.Data.Equality.Base.html#3006" class="Bound">a1</a>

<a id="singlP"></a><a id="3044" href="Cubical.Data.Equality.Base.html#3044" class="Function">singlP</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">{</a><a id="3054" href="Cubical.Data.Equality.Base.html#3054" class="Bound">A0</a> <a id="3057" href="Cubical.Data.Equality.Base.html#3057" class="Bound">A1</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3067" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="3068" class="Symbol">}(</a><a id="3070" href="Cubical.Data.Equality.Base.html#3070" class="Bound">Aeq</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Cubical.Data.Equality.Base.html#3054" class="Bound">A0</a> <a id="3079" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3081" href="Cubical.Data.Equality.Base.html#3057" class="Bound">A1</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Data.Equality.Base.html#3086" class="Bound">a</a> <a id="3088" class="Symbol">:</a> <a id="3090" href="Cubical.Data.Equality.Base.html#3054" class="Bound">A0</a><a id="3092" class="Symbol">)</a> <a id="3094" class="Symbol">→</a> <a id="3096" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3101" class="Symbol">_</a>
<a id="3103" href="Cubical.Data.Equality.Base.html#3044" class="Function">singlP</a> <a id="3110" class="Symbol">{</a><a id="3111" class="Argument">A1</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Cubical.Data.Equality.Base.html#3116" class="Bound">A1</a><a id="3118" class="Symbol">}</a> <a id="3120" href="Cubical.Data.Equality.Base.html#3120" class="Bound">Aeq</a> <a id="3124" href="Cubical.Data.Equality.Base.html#3124" class="Bound">a</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3131" href="Cubical.Data.Equality.Base.html#3131" class="Bound">x</a> <a id="3133" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3135" href="Cubical.Data.Equality.Base.html#3116" class="Bound">A1</a> <a id="3138" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3140" href="Cubical.Data.Equality.Base.html#2929" class="Function">HEq</a> <a id="3144" href="Cubical.Data.Equality.Base.html#3120" class="Bound">Aeq</a> <a id="3148" href="Cubical.Data.Equality.Base.html#3124" class="Bound">a</a> <a id="3150" href="Cubical.Data.Equality.Base.html#3131" class="Bound">x</a>

<a id="singl"></a><a id="3153" href="Cubical.Data.Equality.Base.html#3153" class="Function">singl</a> <a id="3159" class="Symbol">:</a> <a id="3161" class="Symbol">{</a><a id="3162" href="Cubical.Data.Equality.Base.html#3162" class="Bound">A</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3171" href="Cubical.Data.Equality.Base.html#512" class="Generalizable">ℓ</a><a id="3172" class="Symbol">}(</a><a id="3174" href="Cubical.Data.Equality.Base.html#3174" class="Bound">a</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Data.Equality.Base.html#3162" class="Bound">A</a><a id="3179" class="Symbol">)</a> <a id="3181" class="Symbol">→</a> <a id="3183" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3188" class="Symbol">_</a>
<a id="3190" href="Cubical.Data.Equality.Base.html#3153" class="Function">singl</a> <a id="3196" class="Symbol">{</a><a id="3197" class="Argument">A</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Cubical.Data.Equality.Base.html#3201" class="Bound">A</a><a id="3202" class="Symbol">}</a> <a id="3204" href="Cubical.Data.Equality.Base.html#3204" class="Bound">a</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Cubical.Data.Equality.Base.html#3044" class="Function">singlP</a> <a id="3215" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3220" href="Cubical.Data.Equality.Base.html#3204" class="Bound">a</a>
</pre></body></html>


==> anc/html/Cubical.Data.Equality.Conversion.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Equality.Conversion</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- Conversion between paths and the inductively defined equality type

- Path and _≡_ are equal (Path≡Eq)

- conversion between dependent paths and PathP (pathOver→PathP and PathP→pathOver)

- cong-PathP→apd-pathOver for HIT β rules (see S¹ loop case)

-}</a>

<a id="258" class="Keyword">module</a> <a id="265" href="Cubical.Data.Equality.Conversion.html" class="Module">Cubical.Data.Equality.Conversion</a> <a id="298" class="Keyword">where</a>

<a id="305" class="Keyword">open</a> <a id="310" class="Keyword">import</a> <a id="317" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
  <a id="347" class="Keyword">hiding</a> <a id="354" class="Symbol">(</a><a id="355" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="359" class="Symbol">;</a> <a id="361" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="368" class="Symbol">;</a> <a id="370" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a> <a id="373" class="Symbol">;</a> <a id="375" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="388" class="Symbol">)</a>
  <a id="392" class="Keyword">renaming</a> <a id="401" class="Symbol">(</a> <a id="403" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>      <a id="413" class="Symbol">to</a> <a id="416" class="Function">reflPath</a>
           <a id="436" class="Symbol">;</a> <a id="438" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="448" class="Symbol">to</a> <a id="451" class="Function">transportPath</a>
           <a id="476" class="Symbol">;</a> <a id="478" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a>         <a id="488" class="Symbol">to</a> <a id="491" class="Function">JPath</a>
           <a id="508" class="Symbol">;</a> <a id="510" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a>     <a id="520" class="Symbol">to</a> <a id="523" class="Function">JPathRefl</a>
           <a id="544" class="Symbol">;</a> <a id="546" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a>       <a id="556" class="Symbol">to</a> <a id="559" class="Function">symPath</a>
           <a id="578" class="Symbol">;</a> <a id="580" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>       <a id="590" class="Symbol">to</a> <a id="593" class="Function Operator">compPath</a>
           <a id="613" class="Symbol">;</a> <a id="615" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a>      <a id="625" class="Symbol">to</a> <a id="628" class="Function">congPath</a>
           <a id="648" class="Symbol">;</a> <a id="650" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>     <a id="660" class="Symbol">to</a> <a id="663" class="Function">substPath</a>
           <a id="684" class="Symbol">;</a> <a id="686" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="696" class="Symbol">to</a> <a id="699" class="Function">substPathReflPath</a>
           <a id="728" class="Symbol">;</a> <a id="730" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>    <a id="740" class="Symbol">to</a> <a id="743" class="Function">funExtPath</a>
           <a id="765" class="Symbol">;</a> <a id="767" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a>   <a id="777" class="Symbol">to</a> <a id="780" class="Function">isContrPath</a>
           <a id="803" class="Symbol">;</a> <a id="805" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a>    <a id="815" class="Symbol">to</a> <a id="818" class="Function">isPropPath</a>
           <a id="840" class="Symbol">)</a>
<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
  <a id="882" class="Keyword">renaming</a> <a id="891" class="Symbol">(</a> <a id="893" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a>     <a id="903" class="Symbol">to</a> <a id="906" class="Function">fiberPath</a>
           <a id="927" class="Symbol">;</a> <a id="929" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a>   <a id="939" class="Symbol">to</a> <a id="942" class="Record">isEquivPath</a>
           <a id="965" class="Symbol">;</a> <a id="967" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>       <a id="977" class="Symbol">to</a> <a id="980" class="Function Operator">EquivPath</a>
           <a id="1001" class="Symbol">;</a> <a id="1003" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a>  <a id="1013" class="Symbol">to</a> <a id="1016" class="Function">equivFunPath</a>
           <a id="1040" class="Symbol">;</a> <a id="1042" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1056" class="Symbol">to</a> <a id="1059" class="Function">isPropIsEquivPath</a>
           <a id="1088" class="Symbol">)</a>
  <a id="1092" class="Keyword">hiding</a>   <a id="1101" class="Symbol">(</a> <a id="1103" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a>
           <a id="1123" class="Symbol">;</a> <a id="1125" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="1138" class="Symbol">)</a>
<a id="1140" class="Keyword">open</a> <a id="1145" class="Keyword">import</a> <a id="1152" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
  <a id="1186" class="Keyword">using</a> <a id="1192" class="Symbol">()</a>
  <a id="1197" class="Keyword">renaming</a> <a id="1206" class="Symbol">(</a> <a id="1208" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1212" class="Symbol">to</a> <a id="1215" class="Record">IsoPath</a>
           <a id="1234" class="Symbol">;</a> <a id="1236" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1240" class="Symbol">to</a> <a id="1243" class="InductiveConstructor">isoPath</a>
           <a id="1262" class="Symbol">;</a> <a id="1264" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="1274" class="Symbol">to</a> <a id="1277" class="Function">isoPathToPath</a>
           <a id="1302" class="Symbol">;</a> <a id="1304" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1315" class="Symbol">to</a> <a id="1318" class="Function">isoPathToEquivPath</a>
           <a id="1348" class="Symbol">)</a>

<a id="1351" class="Keyword">open</a> <a id="1356" class="Keyword">import</a> <a id="1363" href="Cubical.Data.Equality.Base.html" class="Module">Cubical.Data.Equality.Base</a>

<a id="1391" class="Keyword">private</a>
 <a id="1400" class="Keyword">variable</a>
  <a id="1411" href="Cubical.Data.Equality.Conversion.html#1411" class="Generalizable">a</a> <a id="1413" href="Cubical.Data.Equality.Conversion.html#1413" class="Generalizable">b</a> <a id="1415" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a> <a id="1417" href="Cubical.Data.Equality.Conversion.html#1417" class="Generalizable">ℓ&#39;</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="1430" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1439" href="Cubical.Data.Equality.Conversion.html#1411" class="Generalizable">a</a>
  <a id="1443" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a> <a id="1445" class="Symbol">:</a> <a id="1447" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1452" href="Cubical.Data.Equality.Conversion.html#1413" class="Generalizable">b</a>
  <a id="1456" href="Cubical.Data.Equality.Conversion.html#1456" class="Generalizable">x</a> <a id="1458" href="Cubical.Data.Equality.Conversion.html#1458" class="Generalizable">y</a> <a id="1460" href="Cubical.Data.Equality.Conversion.html#1460" class="Generalizable">z</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a>

<a id="1467" class="Comment">--------------------------------------------------------------------------------</a>
<a id="1548" class="Comment">-- Paths</a>

<a id="congPathd"></a><a id="1558" href="Cubical.Data.Equality.Conversion.html#1558" class="Function">congPathd</a> <a id="1568" class="Symbol">:</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Cubical.Data.Equality.Conversion.html#1571" class="Bound">C</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1584" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="1585" class="Symbol">}</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Data.Equality.Conversion.html#1588" class="Bound">f</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Data.Equality.Conversion.html#1593" class="Bound">x</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="1598" class="Symbol">)</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Cubical.Data.Equality.Conversion.html#1571" class="Bound">C</a> <a id="1604" href="Cubical.Data.Equality.Conversion.html#1593" class="Bound">x</a><a id="1605" class="Symbol">)</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Cubical.Data.Equality.Conversion.html#1608" class="Bound">x</a> <a id="1610" href="Cubical.Data.Equality.Conversion.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="1615" class="Symbol">}</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.Data.Equality.Conversion.html#1618" class="Bound">p</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1627" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="1629" href="Cubical.Data.Equality.Conversion.html#1608" class="Bound">x</a> <a id="1631" href="Cubical.Data.Equality.Conversion.html#1610" class="Bound">y</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">→</a> <a id="1636" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Cubical.Data.Equality.Conversion.html#1571" class="Bound">C</a> <a id="1644" href="Cubical.Data.Equality.Conversion.html#1610" class="Bound">y</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Cubical.Data.Equality.Conversion.html#663" class="Function">substPath</a> <a id="1658" href="Cubical.Data.Equality.Conversion.html#1571" class="Bound">C</a> <a id="1660" href="Cubical.Data.Equality.Conversion.html#1618" class="Bound">p</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Cubical.Data.Equality.Conversion.html#1588" class="Bound">f</a> <a id="1665" href="Cubical.Data.Equality.Conversion.html#1608" class="Bound">x</a><a id="1666" class="Symbol">))</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Cubical.Data.Equality.Conversion.html#1588" class="Bound">f</a> <a id="1672" href="Cubical.Data.Equality.Conversion.html#1610" class="Bound">y</a><a id="1673" class="Symbol">)</a>
<a id="1675" href="Cubical.Data.Equality.Conversion.html#1558" class="Function">congPathd</a> <a id="1685" href="Cubical.Data.Equality.Conversion.html#1685" class="Bound">f</a> <a id="1687" href="Cubical.Data.Equality.Conversion.html#1687" class="Bound">p</a> <a id="1689" class="Symbol">=</a> <a id="1691" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="1711" href="Cubical.Data.Equality.Conversion.html#1685" class="Bound">f</a> <a id="1713" href="Cubical.Data.Equality.Conversion.html#1687" class="Bound">p</a><a id="1714" class="Symbol">)</a>

<a id="1717" class="Comment">-- Equality between Path and equality</a>
<a id="eqToPath"></a><a id="1755" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="1764" class="Symbol">:</a> <a id="1766" class="Symbol">{</a><a id="1767" href="Cubical.Data.Equality.Conversion.html#1767" class="Bound">x</a> <a id="1769" href="Cubical.Data.Equality.Conversion.html#1769" class="Bound">y</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="1774" class="Symbol">}</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Cubical.Data.Equality.Conversion.html#1767" class="Bound">x</a> <a id="1780" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1782" href="Cubical.Data.Equality.Conversion.html#1769" class="Bound">y</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1791" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="1793" href="Cubical.Data.Equality.Conversion.html#1767" class="Bound">x</a> <a id="1795" href="Cubical.Data.Equality.Conversion.html#1769" class="Bound">y</a>
<a id="1797" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="1806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a>

<a id="pathToEq"></a><a id="1823" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1832" class="Symbol">:</a> <a id="1834" class="Symbol">{</a><a id="1835" href="Cubical.Data.Equality.Conversion.html#1835" class="Bound">x</a> <a id="1837" href="Cubical.Data.Equality.Conversion.html#1837" class="Bound">y</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="1842" class="Symbol">}</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1851" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="1853" href="Cubical.Data.Equality.Conversion.html#1835" class="Bound">x</a> <a id="1855" href="Cubical.Data.Equality.Conversion.html#1837" class="Bound">y</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Cubical.Data.Equality.Conversion.html#1835" class="Bound">x</a> <a id="1861" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1863" href="Cubical.Data.Equality.Conversion.html#1837" class="Bound">y</a>
<a id="1865" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1874" class="Symbol">{</a><a id="1875" class="Argument">x</a> <a id="1877" class="Symbol">=</a> <a id="1879" href="Cubical.Data.Equality.Conversion.html#1879" class="Bound">x</a><a id="1880" class="Symbol">}</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="1890" class="Symbol">(λ</a> <a id="1893" href="Cubical.Data.Equality.Conversion.html#1893" class="Bound">y</a> <a id="1895" href="Cubical.Data.Equality.Conversion.html#1895" class="Bound">_</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Cubical.Data.Equality.Conversion.html#1879" class="Bound">x</a> <a id="1901" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1903" href="Cubical.Data.Equality.Conversion.html#1893" class="Bound">y</a><a id="1904" class="Symbol">)</a> <a id="1906" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pathToEq-reflPath"></a><a id="1912" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="1930" class="Symbol">:</a> <a id="1932" class="Symbol">{</a><a id="1933" href="Cubical.Data.Equality.Conversion.html#1933" class="Bound">x</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1951" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="1960" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1962" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1967" class="Symbol">{</a><a id="1968" class="Argument">x</a> <a id="1970" class="Symbol">=</a> <a id="1972" href="Cubical.Data.Equality.Conversion.html#1933" class="Bound">x</a><a id="1973" class="Symbol">}</a>
<a id="1975" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="1993" class="Symbol">{</a><a id="1994" class="Argument">x</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Cubical.Data.Equality.Conversion.html#1998" class="Bound">x</a><a id="1999" class="Symbol">}</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Cubical.Data.Equality.Conversion.html#523" class="Function">JPathRefl</a> <a id="2023" class="Symbol">(λ</a> <a id="2026" href="Cubical.Data.Equality.Conversion.html#2026" class="Bound">y</a> <a id="2028" href="Cubical.Data.Equality.Conversion.html#2028" class="Bound">_</a> <a id="2030" class="Symbol">→</a> <a id="2032" href="Cubical.Data.Equality.Conversion.html#1998" class="Bound">x</a> <a id="2034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2036" href="Cubical.Data.Equality.Conversion.html#2026" class="Bound">y</a><a id="2037" class="Symbol">)</a> <a id="2039" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2043" class="Symbol">)</a>

<a id="eqToPath-pathToEq"></a><a id="2046" href="Cubical.Data.Equality.Conversion.html#2046" class="Function">eqToPath-pathToEq</a> <a id="2064" class="Symbol">:</a> <a id="2066" class="Symbol">{</a><a id="2067" href="Cubical.Data.Equality.Conversion.html#2067" class="Bound">x</a> <a id="2069" href="Cubical.Data.Equality.Conversion.html#2069" class="Bound">y</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2074" class="Symbol">}</a> <a id="2076" class="Symbol">→</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Cubical.Data.Equality.Conversion.html#2079" class="Bound">p</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2088" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="2090" href="Cubical.Data.Equality.Conversion.html#2067" class="Bound">x</a> <a id="2092" href="Cubical.Data.Equality.Conversion.html#2069" class="Bound">y</a><a id="2093" class="Symbol">)</a> <a id="2095" class="Symbol">→</a> <a id="2097" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2102" class="Symbol">_</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2124" href="Cubical.Data.Equality.Conversion.html#2079" class="Bound">p</a><a id="2125" class="Symbol">))</a> <a id="2128" href="Cubical.Data.Equality.Conversion.html#2079" class="Bound">p</a>
<a id="2130" href="Cubical.Data.Equality.Conversion.html#2046" class="Function">eqToPath-pathToEq</a> <a id="2148" href="Cubical.Data.Equality.Conversion.html#2148" class="Bound">p</a> <a id="2150" class="Symbol">=</a>
  <a id="2154" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="2160" class="Symbol">(λ</a> <a id="2163" href="Cubical.Data.Equality.Conversion.html#2163" class="Bound">_</a> <a id="2165" href="Cubical.Data.Equality.Conversion.html#2165" class="Bound">h</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2174" class="Symbol">_</a> <a id="2176" class="Symbol">(</a><a id="2177" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2196" href="Cubical.Data.Equality.Conversion.html#2165" class="Bound">h</a><a id="2197" class="Symbol">))</a> <a id="2200" href="Cubical.Data.Equality.Conversion.html#2165" class="Bound">h</a><a id="2201" class="Symbol">)</a>
        <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="2221" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="2245" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2249" class="Symbol">))</a> <a id="2252" href="Cubical.Data.Equality.Conversion.html#2148" class="Bound">p</a>

<a id="pathToEq-eqToPath"></a><a id="2255" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="2273" class="Symbol">:</a> <a id="2275" class="Symbol">{</a><a id="2276" href="Cubical.Data.Equality.Conversion.html#2276" class="Bound">x</a> <a id="2278" href="Cubical.Data.Equality.Conversion.html#2278" class="Bound">y</a> <a id="2280" class="Symbol">:</a> <a id="2282" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2283" class="Symbol">}</a> <a id="2285" class="Symbol">→</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Cubical.Data.Equality.Conversion.html#2288" class="Bound">p</a> <a id="2290" class="Symbol">:</a> <a id="2292" href="Cubical.Data.Equality.Conversion.html#2276" class="Bound">x</a> <a id="2294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2296" href="Cubical.Data.Equality.Conversion.html#2278" class="Bound">y</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2306" class="Symbol">_</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2318" class="Symbol">(</a><a id="2319" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="2328" href="Cubical.Data.Equality.Conversion.html#2288" class="Bound">p</a><a id="2329" class="Symbol">))</a> <a id="2332" href="Cubical.Data.Equality.Conversion.html#2288" class="Bound">p</a>
<a id="2334" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="2352" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2357" class="Symbol">=</a> <a id="2359" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="2373" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="PathIsoEq"></a><a id="2379" href="Cubical.Data.Equality.Conversion.html#2379" class="Function">PathIsoEq</a> <a id="2389" class="Symbol">:</a> <a id="2391" class="Symbol">{</a><a id="2392" href="Cubical.Data.Equality.Conversion.html#2392" class="Bound">x</a> <a id="2394" href="Cubical.Data.Equality.Conversion.html#2394" class="Bound">y</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">→</a> <a id="2403" href="Cubical.Data.Equality.Conversion.html#1215" class="Record">IsoPath</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2417" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="2419" href="Cubical.Data.Equality.Conversion.html#2392" class="Bound">x</a> <a id="2421" href="Cubical.Data.Equality.Conversion.html#2394" class="Bound">y</a><a id="2422" class="Symbol">)</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Cubical.Data.Equality.Conversion.html#2392" class="Bound">x</a> <a id="2427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2429" href="Cubical.Data.Equality.Conversion.html#2394" class="Bound">y</a><a id="2430" class="Symbol">)</a>
<a id="2432" href="Cubical.Data.Equality.Conversion.html#2379" class="Function">PathIsoEq</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Cubical.Data.Equality.Conversion.html#1243" class="InductiveConstructor">isoPath</a> <a id="2452" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2461" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="2470" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="2488" href="Cubical.Data.Equality.Conversion.html#2046" class="Function">eqToPath-pathToEq</a>

<a id="PathPathEq"></a><a id="2507" href="Cubical.Data.Equality.Conversion.html#2507" class="Function">PathPathEq</a> <a id="2518" class="Symbol">:</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Cubical.Data.Equality.Conversion.html#2521" class="Bound">x</a> <a id="2523" href="Cubical.Data.Equality.Conversion.html#2523" class="Bound">y</a> <a id="2525" class="Symbol">:</a> <a id="2527" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2528" class="Symbol">}</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2537" class="Symbol">_</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2545" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="2547" href="Cubical.Data.Equality.Conversion.html#2521" class="Bound">x</a> <a id="2549" href="Cubical.Data.Equality.Conversion.html#2523" class="Bound">y</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Cubical.Data.Equality.Conversion.html#2521" class="Bound">x</a> <a id="2555" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2557" href="Cubical.Data.Equality.Conversion.html#2523" class="Bound">y</a><a id="2558" class="Symbol">)</a>
<a id="2560" href="Cubical.Data.Equality.Conversion.html#2507" class="Function">PathPathEq</a> <a id="2571" class="Symbol">=</a> <a id="2573" href="Cubical.Data.Equality.Conversion.html#1277" class="Function">isoPathToPath</a> <a id="2587" href="Cubical.Data.Equality.Conversion.html#2379" class="Function">PathIsoEq</a>

<a id="Path≡Eq"></a><a id="2598" href="Cubical.Data.Equality.Conversion.html#2598" class="Function">Path≡Eq</a> <a id="2606" class="Symbol">:</a> <a id="2608" class="Symbol">{</a><a id="2609" href="Cubical.Data.Equality.Conversion.html#2609" class="Bound">x</a> <a id="2611" href="Cubical.Data.Equality.Conversion.html#2611" class="Bound">y</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2616" class="Symbol">}</a> <a id="2618" class="Symbol">→</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="2626" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="2628" href="Cubical.Data.Equality.Conversion.html#2609" class="Bound">x</a> <a id="2630" href="Cubical.Data.Equality.Conversion.html#2611" class="Bound">y</a><a id="2631" class="Symbol">)</a> <a id="2633" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Data.Equality.Conversion.html#2609" class="Bound">x</a> <a id="2638" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2640" href="Cubical.Data.Equality.Conversion.html#2611" class="Bound">y</a><a id="2641" class="Symbol">)</a>
<a id="2643" href="Cubical.Data.Equality.Conversion.html#2598" class="Function">Path≡Eq</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2662" href="Cubical.Data.Equality.Conversion.html#2507" class="Function">PathPathEq</a>

<a id="happly"></a><a id="2674" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="2681" class="Symbol">:</a> <a id="2683" class="Symbol">{</a><a id="2684" href="Cubical.Data.Equality.Conversion.html#2684" class="Bound">B</a> <a id="2686" class="Symbol">:</a> <a id="2688" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2697" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="2698" class="Symbol">}</a> <a id="2700" class="Symbol">{</a><a id="2701" href="Cubical.Data.Equality.Conversion.html#2701" class="Bound">f</a> <a id="2703" href="Cubical.Data.Equality.Conversion.html#2703" class="Bound">g</a> <a id="2705" class="Symbol">:</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Cubical.Data.Equality.Conversion.html#2708" class="Bound">x</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Cubical.Data.Equality.Conversion.html#2684" class="Bound">B</a> <a id="2719" href="Cubical.Data.Equality.Conversion.html#2708" class="Bound">x</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Cubical.Data.Equality.Conversion.html#2701" class="Bound">f</a> <a id="2726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2728" href="Cubical.Data.Equality.Conversion.html#2703" class="Bound">g</a> <a id="2730" class="Symbol">→</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Cubical.Data.Equality.Conversion.html#2733" class="Bound">x</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">→</a> <a id="2742" href="Cubical.Data.Equality.Conversion.html#2701" class="Bound">f</a> <a id="2744" href="Cubical.Data.Equality.Conversion.html#2733" class="Bound">x</a> <a id="2746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2748" href="Cubical.Data.Equality.Conversion.html#2703" class="Bound">g</a> <a id="2750" href="Cubical.Data.Equality.Conversion.html#2733" class="Bound">x</a>
<a id="2752" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="2759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2764" href="Cubical.Data.Equality.Conversion.html#2764" class="Bound">x</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2774" class="Comment">-- We get funExt by going back and forth between Path and Eq</a>
<a id="funExt"></a><a id="2835" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="2842" class="Symbol">:</a> <a id="2844" class="Symbol">{</a><a id="2845" href="Cubical.Data.Equality.Conversion.html#2845" class="Bound">B</a> <a id="2847" class="Symbol">:</a> <a id="2849" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2858" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="2859" class="Symbol">}</a> <a id="2861" class="Symbol">{</a><a id="2862" href="Cubical.Data.Equality.Conversion.html#2862" class="Bound">f</a> <a id="2864" href="Cubical.Data.Equality.Conversion.html#2864" class="Bound">g</a> <a id="2866" class="Symbol">:</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Cubical.Data.Equality.Conversion.html#2869" class="Bound">x</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2874" class="Symbol">)</a> <a id="2876" class="Symbol">→</a> <a id="2878" href="Cubical.Data.Equality.Conversion.html#2845" class="Bound">B</a> <a id="2880" href="Cubical.Data.Equality.Conversion.html#2869" class="Bound">x</a><a id="2881" class="Symbol">}</a> <a id="2883" class="Symbol">→</a> <a id="2885" class="Symbol">((</a><a id="2887" href="Cubical.Data.Equality.Conversion.html#2887" class="Bound">x</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="2892" class="Symbol">)</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="Cubical.Data.Equality.Conversion.html#2862" class="Bound">f</a> <a id="2898" href="Cubical.Data.Equality.Conversion.html#2887" class="Bound">x</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Cubical.Data.Equality.Conversion.html#2864" class="Bound">g</a> <a id="2904" href="Cubical.Data.Equality.Conversion.html#2887" class="Bound">x</a><a id="2905" class="Symbol">)</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Cubical.Data.Equality.Conversion.html#2862" class="Bound">f</a> <a id="2911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2913" href="Cubical.Data.Equality.Conversion.html#2864" class="Bound">g</a>
<a id="2915" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="2922" href="Cubical.Data.Equality.Conversion.html#2922" class="Bound">p</a> <a id="2924" class="Symbol">=</a> <a id="2926" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2935" class="Symbol">(λ</a> <a id="2938" href="Cubical.Data.Equality.Conversion.html#2938" class="Bound">i</a> <a id="2940" href="Cubical.Data.Equality.Conversion.html#2940" class="Bound">x</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.Data.Equality.Conversion.html#2922" class="Bound">p</a> <a id="2956" href="Cubical.Data.Equality.Conversion.html#2940" class="Bound">x</a><a id="2957" class="Symbol">)</a> <a id="2959" href="Cubical.Data.Equality.Conversion.html#2938" class="Bound">i</a><a id="2960" class="Symbol">)</a>

<a id="funExtRefl"></a><a id="2963" href="Cubical.Data.Equality.Conversion.html#2963" class="Function">funExtRefl</a> <a id="2974" class="Symbol">:</a> <a id="2976" class="Symbol">{</a><a id="2977" href="Cubical.Data.Equality.Conversion.html#2977" class="Bound">B</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="2983" class="Symbol">→</a> <a id="2985" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2990" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="2991" class="Symbol">}</a> <a id="2993" class="Symbol">{</a><a id="2994" href="Cubical.Data.Equality.Conversion.html#2994" class="Bound">f</a> <a id="2996" class="Symbol">:</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Data.Equality.Conversion.html#2999" class="Bound">x</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="3004" class="Symbol">)</a> <a id="3006" class="Symbol">→</a> <a id="3008" href="Cubical.Data.Equality.Conversion.html#2977" class="Bound">B</a> <a id="3010" href="Cubical.Data.Equality.Conversion.html#2999" class="Bound">x</a><a id="3011" class="Symbol">}</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="3022" class="Symbol">(λ</a> <a id="3025" href="Cubical.Data.Equality.Conversion.html#3025" class="Bound">x</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3034" class="Symbol">{</a><a id="3035" class="Argument">x</a> <a id="3037" class="Symbol">=</a> <a id="3039" href="Cubical.Data.Equality.Conversion.html#2994" class="Bound">f</a> <a id="3041" href="Cubical.Data.Equality.Conversion.html#3025" class="Bound">x</a><a id="3042" class="Symbol">})</a> <a id="3045" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3047" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3052" href="Cubical.Data.Equality.Conversion.html#2963" class="Function">funExtRefl</a> <a id="3063" class="Symbol">=</a> <a id="3065" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a>

<a id="Σ≡Prop"></a><a id="3084" href="Cubical.Data.Equality.Conversion.html#3084" class="Function">Σ≡Prop</a> <a id="3091" class="Symbol">:</a> <a id="3093" class="Symbol">{</a><a id="3094" href="Cubical.Data.Equality.Conversion.html#3094" class="Bound">P</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="3100" class="Symbol">→</a> <a id="3102" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3107" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="3108" class="Symbol">}</a> <a id="3110" class="Symbol">→</a> <a id="3112" class="Symbol">((</a><a id="3114" href="Cubical.Data.Equality.Conversion.html#3114" class="Bound">x</a> <a id="3116" class="Symbol">:</a> <a id="3118" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">→</a> <a id="3123" href="Cubical.Data.Equality.Base.html#2278" class="Function">isProp</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Cubical.Data.Equality.Conversion.html#3094" class="Bound">P</a> <a id="3133" href="Cubical.Data.Equality.Conversion.html#3114" class="Bound">x</a><a id="3134" class="Symbol">))</a> <a id="3137" class="Symbol">→</a>  <a id="3140" class="Symbol">{</a><a id="3141" href="Cubical.Data.Equality.Conversion.html#3141" class="Bound">u</a> <a id="3143" href="Cubical.Data.Equality.Conversion.html#3143" class="Bound">v</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3149" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="3151" href="Cubical.Data.Equality.Conversion.html#3094" class="Bound">P</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Cubical.Data.Equality.Conversion.html#3141" class="Bound">u</a> <a id="3158" class="Symbol">.</a><a id="3159" href="Cubical.Data.Equality.Base.html#361" class="Field">pr₁</a> <a id="3163" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3165" href="Cubical.Data.Equality.Conversion.html#3143" class="Bound">v</a> <a id="3167" class="Symbol">.</a><a id="3168" href="Cubical.Data.Equality.Base.html#361" class="Field">pr₁</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Cubical.Data.Equality.Conversion.html#3141" class="Bound">u</a> <a id="3176" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3178" href="Cubical.Data.Equality.Conversion.html#3143" class="Bound">v</a>
<a id="3180" href="Cubical.Data.Equality.Conversion.html#3084" class="Function">Σ≡Prop</a> <a id="3187" href="Cubical.Data.Equality.Conversion.html#3187" class="Bound">p</a> <a id="3189" class="Symbol">{</a><a id="3190" class="Argument">v</a> <a id="3192" class="Symbol">=</a> <a id="3194" class="Symbol">(</a><a id="3195" href="Cubical.Data.Equality.Conversion.html#3195" class="Bound">x</a> <a id="3197" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3199" href="Cubical.Data.Equality.Conversion.html#3199" class="Bound">y</a><a id="3200" class="Symbol">)}</a> <a id="3203" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Cubical.Data.Equality.Conversion.html#3195" class="Bound">x</a> <a id="3216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Data.Equality.Conversion.html#3187" class="Bound">p</a> <a id="3223" href="Cubical.Data.Equality.Conversion.html#3195" class="Bound">x</a> <a id="3225" class="Symbol">_</a> <a id="3227" href="Cubical.Data.Equality.Conversion.html#3199" class="Bound">y</a><a id="3228" class="Symbol">)</a>

<a id="3231" class="Comment">-- Some lemmas relating the definitions for Path and ≡</a>
<a id="substPath≡transport&#39;"></a><a id="3286" href="Cubical.Data.Equality.Conversion.html#3286" class="Function">substPath≡transport&#39;</a> <a id="3307" class="Symbol">:</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Cubical.Data.Equality.Conversion.html#3310" class="Bound">C</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="3316" class="Symbol">→</a> <a id="3318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3323" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="3324" class="Symbol">)</a> <a id="3326" class="Symbol">{</a><a id="3327" href="Cubical.Data.Equality.Conversion.html#3327" class="Bound">x</a> <a id="3329" href="Cubical.Data.Equality.Conversion.html#3329" class="Bound">y</a> <a id="3331" class="Symbol">:</a> <a id="3333" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="3334" class="Symbol">}</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Cubical.Data.Equality.Conversion.html#3337" class="Bound">b</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Cubical.Data.Equality.Conversion.html#3310" class="Bound">C</a> <a id="3343" href="Cubical.Data.Equality.Conversion.html#3327" class="Bound">x</a><a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Cubical.Data.Equality.Conversion.html#3347" class="Bound">p</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="Cubical.Data.Equality.Conversion.html#3327" class="Bound">x</a> <a id="3353" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3355" href="Cubical.Data.Equality.Conversion.html#3329" class="Bound">y</a><a id="3356" class="Symbol">)</a> <a id="3358" class="Symbol">→</a> <a id="3360" href="Cubical.Data.Equality.Conversion.html#663" class="Function">substPath</a> <a id="3370" href="Cubical.Data.Equality.Conversion.html#3310" class="Bound">C</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="3382" href="Cubical.Data.Equality.Conversion.html#3347" class="Bound">p</a><a id="3383" class="Symbol">)</a> <a id="3385" href="Cubical.Data.Equality.Conversion.html#3337" class="Bound">b</a> <a id="3387" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3389" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="3399" href="Cubical.Data.Equality.Conversion.html#3310" class="Bound">C</a> <a id="3401" href="Cubical.Data.Equality.Conversion.html#3347" class="Bound">p</a> <a id="3403" href="Cubical.Data.Equality.Conversion.html#3337" class="Bound">b</a>
<a id="3405" href="Cubical.Data.Equality.Conversion.html#3286" class="Function">substPath≡transport&#39;</a> <a id="3426" href="Cubical.Data.Equality.Conversion.html#3426" class="Bound">C</a> <a id="3428" href="Cubical.Data.Equality.Conversion.html#3428" class="Bound">b</a> <a id="3430" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3461" href="Cubical.Data.Equality.Conversion.html#3428" class="Bound">b</a><a id="3462" class="Symbol">)</a>

<a id="substPath≡transport"></a><a id="3465" href="Cubical.Data.Equality.Conversion.html#3465" class="Function">substPath≡transport</a> <a id="3485" class="Symbol">:</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Cubical.Data.Equality.Conversion.html#3488" class="Bound">C</a> <a id="3490" class="Symbol">:</a> <a id="3492" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="3494" class="Symbol">→</a> <a id="3496" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3501" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="3502" class="Symbol">)</a> <a id="3504" class="Symbol">{</a><a id="3505" href="Cubical.Data.Equality.Conversion.html#3505" class="Bound">x</a> <a id="3507" href="Cubical.Data.Equality.Conversion.html#3507" class="Bound">y</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="3512" class="Symbol">}</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Cubical.Data.Equality.Conversion.html#3515" class="Bound">b</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="Cubical.Data.Equality.Conversion.html#3488" class="Bound">C</a> <a id="3521" href="Cubical.Data.Equality.Conversion.html#3505" class="Bound">x</a><a id="3522" class="Symbol">)</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Cubical.Data.Equality.Conversion.html#3525" class="Bound">p</a> <a id="3527" class="Symbol">:</a> <a id="3529" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="3534" class="Symbol">_</a> <a id="3536" href="Cubical.Data.Equality.Conversion.html#3505" class="Bound">x</a> <a id="3538" href="Cubical.Data.Equality.Conversion.html#3507" class="Bound">y</a><a id="3539" class="Symbol">)</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Cubical.Data.Equality.Conversion.html#663" class="Function">substPath</a> <a id="3553" href="Cubical.Data.Equality.Conversion.html#3488" class="Bound">C</a> <a id="3555" href="Cubical.Data.Equality.Conversion.html#3525" class="Bound">p</a> <a id="3557" href="Cubical.Data.Equality.Conversion.html#3515" class="Bound">b</a> <a id="3559" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3561" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="3571" href="Cubical.Data.Equality.Conversion.html#3488" class="Bound">C</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="3583" href="Cubical.Data.Equality.Conversion.html#3525" class="Bound">p</a><a id="3584" class="Symbol">)</a> <a id="3586" href="Cubical.Data.Equality.Conversion.html#3515" class="Bound">b</a>
<a id="3588" href="Cubical.Data.Equality.Conversion.html#3465" class="Function">substPath≡transport</a> <a id="3608" href="Cubical.Data.Equality.Conversion.html#3608" class="Bound">C</a> <a id="3610" href="Cubical.Data.Equality.Conversion.html#3610" class="Bound">b</a> <a id="3612" href="Cubical.Data.Equality.Conversion.html#3612" class="Bound">p</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="3619" class="Symbol">(λ</a> <a id="3622" href="Cubical.Data.Equality.Conversion.html#3622" class="Bound">x</a> <a id="3624" class="Symbol">→</a> <a id="3626" href="Cubical.Data.Equality.Conversion.html#663" class="Function">substPath</a> <a id="3636" href="Cubical.Data.Equality.Conversion.html#3608" class="Bound">C</a> <a id="3638" href="Cubical.Data.Equality.Conversion.html#3622" class="Bound">x</a> <a id="3640" href="Cubical.Data.Equality.Conversion.html#3610" class="Bound">b</a><a id="3641" class="Symbol">)</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Cubical.Data.Equality.Conversion.html#559" class="Function">symPath</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Cubical.Data.Equality.Conversion.html#2046" class="Function">eqToPath-pathToEq</a> <a id="3681" href="Cubical.Data.Equality.Conversion.html#3612" class="Bound">p</a><a id="3682" class="Symbol">)))</a>
                          <a id="3712" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="3714" href="Cubical.Data.Equality.Conversion.html#3286" class="Function">substPath≡transport&#39;</a> <a id="3735" href="Cubical.Data.Equality.Conversion.html#3608" class="Bound">C</a> <a id="3737" href="Cubical.Data.Equality.Conversion.html#3610" class="Bound">b</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="3749" href="Cubical.Data.Equality.Conversion.html#3612" class="Bound">p</a><a id="3750" class="Symbol">)</a>


<a id="congPath≡ap"></a><a id="3754" href="Cubical.Data.Equality.Conversion.html#3754" class="Function">congPath≡ap</a> <a id="3766" class="Symbol">:</a> <a id="3768" class="Symbol">{</a><a id="3769" href="Cubical.Data.Equality.Conversion.html#3769" class="Bound">x</a> <a id="3771" href="Cubical.Data.Equality.Conversion.html#3771" class="Bound">y</a> <a id="3773" class="Symbol">:</a> <a id="3775" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="3776" class="Symbol">}</a> <a id="3778" class="Symbol">→</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.Data.Equality.Conversion.html#3781" class="Bound">f</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="3790" class="Symbol">)</a> <a id="3792" class="Symbol">(</a><a id="3793" href="Cubical.Data.Equality.Conversion.html#3793" class="Bound">p</a> <a id="3795" class="Symbol">:</a> <a id="3797" href="Cubical.Data.Equality.Conversion.html#3769" class="Bound">x</a> <a id="3799" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3801" href="Cubical.Data.Equality.Conversion.html#3771" class="Bound">y</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="3815" href="Cubical.Data.Equality.Conversion.html#3781" class="Bound">f</a> <a id="3817" class="Symbol">(</a><a id="3818" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="3827" href="Cubical.Data.Equality.Conversion.html#3793" class="Bound">p</a><a id="3828" class="Symbol">)</a> <a id="3830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3832" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="3845" href="Cubical.Data.Equality.Conversion.html#3781" class="Bound">f</a> <a id="3847" href="Cubical.Data.Equality.Conversion.html#3793" class="Bound">p</a><a id="3848" class="Symbol">)</a>
<a id="3850" href="Cubical.Data.Equality.Conversion.html#3754" class="Function">congPath≡ap</a> <a id="3862" href="Cubical.Data.Equality.Conversion.html#3862" class="Bound">f</a> <a id="3864" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3869" class="Symbol">=</a> <a id="3871" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="ap≡congPath"></a><a id="3877" href="Cubical.Data.Equality.Conversion.html#3877" class="Function">ap≡congPath</a> <a id="3889" class="Symbol">:</a> <a id="3891" class="Symbol">{</a><a id="3892" href="Cubical.Data.Equality.Conversion.html#3892" class="Bound">x</a> <a id="3894" href="Cubical.Data.Equality.Conversion.html#3894" class="Bound">y</a> <a id="3896" class="Symbol">:</a> <a id="3898" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="3899" class="Symbol">}</a> <a id="3901" class="Symbol">→</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Cubical.Data.Equality.Conversion.html#3904" class="Bound">f</a> <a id="3906" class="Symbol">:</a> <a id="3908" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="3910" class="Symbol">→</a> <a id="3912" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="3913" class="Symbol">)</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Cubical.Data.Equality.Conversion.html#3916" class="Bound">p</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="3925" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="3927" href="Cubical.Data.Equality.Conversion.html#3892" class="Bound">x</a> <a id="3929" href="Cubical.Data.Equality.Conversion.html#3894" class="Bound">y</a><a id="3930" class="Symbol">)</a> <a id="3932" class="Symbol">→</a> <a id="3934" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="3937" href="Cubical.Data.Equality.Conversion.html#3904" class="Bound">f</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="3949" href="Cubical.Data.Equality.Conversion.html#3916" class="Bound">p</a><a id="3950" class="Symbol">)</a> <a id="3952" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3954" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="3973" href="Cubical.Data.Equality.Conversion.html#3904" class="Bound">f</a> <a id="3975" href="Cubical.Data.Equality.Conversion.html#3916" class="Bound">p</a><a id="3976" class="Symbol">)</a>
<a id="3978" href="Cubical.Data.Equality.Conversion.html#3877" class="Function">ap≡congPath</a> <a id="3990" class="Symbol">{</a><a id="3991" class="Argument">x</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="Cubical.Data.Equality.Conversion.html#3995" class="Bound">x</a><a id="3996" class="Symbol">}</a> <a id="3998" href="Cubical.Data.Equality.Conversion.html#3998" class="Bound">f</a> <a id="4000" href="Cubical.Data.Equality.Conversion.html#4000" class="Bound">p</a> <a id="4002" class="Symbol">=</a> <a id="4004" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="4010" class="Symbol">(λ</a> <a id="4013" href="Cubical.Data.Equality.Conversion.html#4013" class="Bound">_</a> <a id="4015" href="Cubical.Data.Equality.Conversion.html#4015" class="Bound">q</a> <a id="4017" class="Symbol">→</a> <a id="4019" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="4022" href="Cubical.Data.Equality.Conversion.html#3998" class="Bound">f</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="4034" href="Cubical.Data.Equality.Conversion.html#4015" class="Bound">q</a><a id="4035" class="Symbol">)</a> <a id="4037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4039" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="4058" href="Cubical.Data.Equality.Conversion.html#3998" class="Bound">f</a> <a id="4060" href="Cubical.Data.Equality.Conversion.html#4015" class="Bound">q</a><a id="4061" class="Symbol">))</a> <a id="4064" href="Cubical.Data.Equality.Conversion.html#4080" class="Function">rem</a> <a id="4068" href="Cubical.Data.Equality.Conversion.html#4000" class="Bound">p</a>
  <a id="4072" class="Keyword">where</a>
  <a id="4080" href="Cubical.Data.Equality.Conversion.html#4080" class="Function">rem</a> <a id="4084" class="Symbol">:</a> <a id="4086" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="4089" href="Cubical.Data.Equality.Conversion.html#3998" class="Bound">f</a> <a id="4091" class="Symbol">(</a><a id="4092" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4099" class="Symbol">(λ</a> <a id="4102" href="Cubical.Data.Equality.Conversion.html#4102" class="Bound">i</a> <a id="4104" class="Symbol">→</a> <a id="4106" href="Cubical.Data.Equality.Conversion.html#3995" class="Bound">x</a> <a id="4108" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4110" href="Cubical.Data.Equality.Conversion.html#3995" class="Bound">x</a><a id="4111" class="Symbol">)</a> <a id="4113" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4116" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4120" class="Symbol">)</a> <a id="4122" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4124" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4131" class="Symbol">(λ</a> <a id="4134" href="Cubical.Data.Equality.Conversion.html#4134" class="Bound">i</a> <a id="4136" class="Symbol">→</a> <a id="4138" href="Cubical.Data.Equality.Conversion.html#3998" class="Bound">f</a> <a id="4140" href="Cubical.Data.Equality.Conversion.html#3995" class="Bound">x</a> <a id="4142" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4144" href="Cubical.Data.Equality.Conversion.html#3998" class="Bound">f</a> <a id="4146" href="Cubical.Data.Equality.Conversion.html#3995" class="Bound">x</a><a id="4147" class="Symbol">)</a> <a id="4149" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4152" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4159" href="Cubical.Data.Equality.Conversion.html#4080" class="Function">rem</a> <a id="4163" class="Symbol">=</a> <a id="4165" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.Data.Equality.Conversion.html#593" class="Function">compPath</a> <a id="4184" class="Symbol">(λ</a> <a id="4187" href="Cubical.Data.Equality.Conversion.html#4187" class="Bound">i</a> <a id="4189" class="Symbol">→</a> <a id="4191" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="4194" href="Cubical.Data.Equality.Conversion.html#3998" class="Bound">f</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4211" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4216" href="Cubical.Data.Equality.Conversion.html#4187" class="Bound">i</a><a id="4217" class="Symbol">))</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Data.Equality.Conversion.html#559" class="Function">symPath</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4244" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4248" class="Symbol">)))</a>




<a id="4256" class="Comment">-- Functions for going between the various definitions. This could</a>
<a id="4323" class="Comment">-- also be achieved by making lines in the universe and transporting</a>
<a id="4392" class="Comment">-- back and forth along them.</a>

<a id="fiberPathToFiber"></a><a id="4423" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="4440" class="Symbol">:</a> <a id="4442" class="Symbol">{</a><a id="4443" href="Cubical.Data.Equality.Conversion.html#4443" class="Bound">f</a> <a id="4445" class="Symbol">:</a> <a id="4447" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="4449" class="Symbol">→</a> <a id="4451" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4452" class="Symbol">}</a> <a id="4454" class="Symbol">{</a><a id="4455" href="Cubical.Data.Equality.Conversion.html#4455" class="Bound">y</a> <a id="4457" class="Symbol">:</a> <a id="4459" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4460" class="Symbol">}</a> <a id="4462" class="Symbol">→</a> <a id="4464" href="Cubical.Data.Equality.Conversion.html#906" class="Function">fiberPath</a> <a id="4474" href="Cubical.Data.Equality.Conversion.html#4443" class="Bound">f</a> <a id="4476" href="Cubical.Data.Equality.Conversion.html#4455" class="Bound">y</a> <a id="4478" class="Symbol">→</a> <a id="4480" href="Cubical.Data.Equality.Base.html#2097" class="Function">fiber</a> <a id="4486" href="Cubical.Data.Equality.Conversion.html#4443" class="Bound">f</a> <a id="4488" href="Cubical.Data.Equality.Conversion.html#4455" class="Bound">y</a>
<a id="4490" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Cubical.Data.Equality.Conversion.html#4508" class="Bound">x</a> <a id="4510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4512" href="Cubical.Data.Equality.Conversion.html#4512" class="Bound">p</a><a id="4513" class="Symbol">)</a> <a id="4515" class="Symbol">=</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Cubical.Data.Equality.Conversion.html#4508" class="Bound">x</a> <a id="4520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4522" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="4531" href="Cubical.Data.Equality.Conversion.html#4512" class="Bound">p</a><a id="4532" class="Symbol">)</a>

<a id="fiberToFiberPath"></a><a id="4535" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="4552" class="Symbol">:</a> <a id="4554" class="Symbol">{</a><a id="4555" href="Cubical.Data.Equality.Conversion.html#4555" class="Bound">f</a> <a id="4557" class="Symbol">:</a> <a id="4559" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="4561" class="Symbol">→</a> <a id="4563" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4564" class="Symbol">}</a> <a id="4566" class="Symbol">{</a><a id="4567" href="Cubical.Data.Equality.Conversion.html#4567" class="Bound">y</a> <a id="4569" class="Symbol">:</a> <a id="4571" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4572" class="Symbol">}</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="Cubical.Data.Equality.Base.html#2097" class="Function">fiber</a> <a id="4582" href="Cubical.Data.Equality.Conversion.html#4555" class="Bound">f</a> <a id="4584" href="Cubical.Data.Equality.Conversion.html#4567" class="Bound">y</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="Cubical.Data.Equality.Conversion.html#906" class="Function">fiberPath</a> <a id="4598" href="Cubical.Data.Equality.Conversion.html#4555" class="Bound">f</a> <a id="4600" href="Cubical.Data.Equality.Conversion.html#4567" class="Bound">y</a>
<a id="4602" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Cubical.Data.Equality.Conversion.html#4620" class="Bound">x</a> <a id="4622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4624" href="Cubical.Data.Equality.Conversion.html#4624" class="Bound">p</a><a id="4625" class="Symbol">)</a> <a id="4627" class="Symbol">=</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Data.Equality.Conversion.html#4620" class="Bound">x</a> <a id="4632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4634" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="4643" href="Cubical.Data.Equality.Conversion.html#4624" class="Bound">p</a><a id="4644" class="Symbol">)</a>

<a id="fiberToFiber"></a><a id="4647" href="Cubical.Data.Equality.Conversion.html#4647" class="Function">fiberToFiber</a> <a id="4660" class="Symbol">:</a> <a id="4662" class="Symbol">{</a><a id="4663" href="Cubical.Data.Equality.Conversion.html#4663" class="Bound">f</a> <a id="4665" class="Symbol">:</a> <a id="4667" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="4669" class="Symbol">→</a> <a id="4671" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4672" class="Symbol">}</a> <a id="4674" class="Symbol">{</a><a id="4675" href="Cubical.Data.Equality.Conversion.html#4675" class="Bound">y</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4680" class="Symbol">}</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Data.Equality.Conversion.html#4683" class="Bound">p</a> <a id="4685" class="Symbol">:</a> <a id="4687" href="Cubical.Data.Equality.Base.html#2097" class="Function">fiber</a> <a id="4693" href="Cubical.Data.Equality.Conversion.html#4663" class="Bound">f</a> <a id="4695" href="Cubical.Data.Equality.Conversion.html#4675" class="Bound">y</a><a id="4696" class="Symbol">)</a> <a id="4698" class="Symbol">→</a> <a id="4700" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="4705" class="Symbol">_</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="4725" class="Symbol">(</a><a id="4726" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="4743" href="Cubical.Data.Equality.Conversion.html#4683" class="Bound">p</a><a id="4744" class="Symbol">))</a> <a id="4747" href="Cubical.Data.Equality.Conversion.html#4683" class="Bound">p</a>
<a id="4749" href="Cubical.Data.Equality.Conversion.html#4647" class="Function">fiberToFiber</a> <a id="4762" class="Symbol">(</a><a id="4763" href="Cubical.Data.Equality.Conversion.html#4763" class="Bound">x</a> <a id="4765" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4767" href="Cubical.Data.Equality.Conversion.html#4767" class="Bound">p</a><a id="4768" class="Symbol">)</a> <a id="4770" href="Cubical.Data.Equality.Conversion.html#4770" class="Bound">i</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="Cubical.Data.Equality.Conversion.html#4763" class="Bound">x</a> <a id="4776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4778" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="4796" href="Cubical.Data.Equality.Conversion.html#4767" class="Bound">p</a> <a id="4798" href="Cubical.Data.Equality.Conversion.html#4770" class="Bound">i</a>

<a id="fiberPathToFiberPath"></a><a id="4801" href="Cubical.Data.Equality.Conversion.html#4801" class="Function">fiberPathToFiberPath</a> <a id="4822" class="Symbol">:</a> <a id="4824" class="Symbol">{</a><a id="4825" href="Cubical.Data.Equality.Conversion.html#4825" class="Bound">f</a> <a id="4827" class="Symbol">:</a> <a id="4829" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="4831" class="Symbol">→</a> <a id="4833" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4834" class="Symbol">}</a> <a id="4836" class="Symbol">{</a><a id="4837" href="Cubical.Data.Equality.Conversion.html#4837" class="Bound">y</a> <a id="4839" class="Symbol">:</a> <a id="4841" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a><a id="4842" class="Symbol">}</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Cubical.Data.Equality.Conversion.html#4845" class="Bound">p</a> <a id="4847" class="Symbol">:</a> <a id="4849" href="Cubical.Data.Equality.Conversion.html#906" class="Function">fiberPath</a> <a id="4859" href="Cubical.Data.Equality.Conversion.html#4825" class="Bound">f</a> <a id="4861" href="Cubical.Data.Equality.Conversion.html#4837" class="Bound">y</a><a id="4862" class="Symbol">)</a> <a id="4864" class="Symbol">→</a> <a id="4866" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="4871" class="Symbol">_</a> <a id="4873" class="Symbol">(</a><a id="4874" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="4909" href="Cubical.Data.Equality.Conversion.html#4845" class="Bound">p</a><a id="4910" class="Symbol">))</a> <a id="4913" href="Cubical.Data.Equality.Conversion.html#4845" class="Bound">p</a>
<a id="4915" href="Cubical.Data.Equality.Conversion.html#4801" class="Function">fiberPathToFiberPath</a> <a id="4936" class="Symbol">(</a><a id="4937" href="Cubical.Data.Equality.Conversion.html#4937" class="Bound">x</a> <a id="4939" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4941" href="Cubical.Data.Equality.Conversion.html#4941" class="Bound">p</a><a id="4942" class="Symbol">)</a> <a id="4944" href="Cubical.Data.Equality.Conversion.html#4944" class="Bound">i</a> <a id="4946" class="Symbol">=</a> <a id="4948" href="Cubical.Data.Equality.Conversion.html#4937" class="Bound">x</a> <a id="4950" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4952" href="Cubical.Data.Equality.Conversion.html#2046" class="Function">eqToPath-pathToEq</a> <a id="4970" href="Cubical.Data.Equality.Conversion.html#4941" class="Bound">p</a> <a id="4972" href="Cubical.Data.Equality.Conversion.html#4944" class="Bound">i</a>

<a id="isContrPathToIsContr"></a><a id="4975" href="Cubical.Data.Equality.Conversion.html#4975" class="Function">isContrPathToIsContr</a> <a id="4996" class="Symbol">:</a> <a id="4998" href="Cubical.Data.Equality.Conversion.html#780" class="Function">isContrPath</a> <a id="5010" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="5012" class="Symbol">→</a> <a id="5014" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="5022" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a>
<a id="5024" href="Cubical.Data.Equality.Conversion.html#4975" class="Function">isContrPathToIsContr</a> <a id="5045" class="Symbol">(</a><a id="5046" href="Cubical.Data.Equality.Conversion.html#5046" class="Bound">ctr</a> <a id="5050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5052" href="Cubical.Data.Equality.Conversion.html#5052" class="Bound">p</a><a id="5053" class="Symbol">)</a> <a id="5055" class="Symbol">=</a> <a id="5057" class="Symbol">(</a><a id="5058" href="Cubical.Data.Equality.Conversion.html#5046" class="Bound">ctr</a> <a id="5062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5064" class="Symbol">λ</a> <a id="5066" href="Cubical.Data.Equality.Conversion.html#5066" class="Bound">y</a> <a id="5068" class="Symbol">→</a> <a id="5070" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="5079" class="Symbol">(</a><a id="5080" href="Cubical.Data.Equality.Conversion.html#5052" class="Bound">p</a> <a id="5082" href="Cubical.Data.Equality.Conversion.html#5066" class="Bound">y</a><a id="5083" class="Symbol">))</a>

<a id="isContrToIsContrPath"></a><a id="5087" href="Cubical.Data.Equality.Conversion.html#5087" class="Function">isContrToIsContrPath</a> <a id="5108" class="Symbol">:</a> <a id="5110" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="5118" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="5120" class="Symbol">→</a> <a id="5122" href="Cubical.Data.Equality.Conversion.html#780" class="Function">isContrPath</a> <a id="5134" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a>
<a id="5136" href="Cubical.Data.Equality.Conversion.html#5087" class="Function">isContrToIsContrPath</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Cubical.Data.Equality.Conversion.html#5158" class="Bound">ctr</a> <a id="5162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5164" href="Cubical.Data.Equality.Conversion.html#5164" class="Bound">p</a><a id="5165" class="Symbol">)</a> <a id="5167" class="Symbol">=</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Cubical.Data.Equality.Conversion.html#5158" class="Bound">ctr</a> <a id="5174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5176" class="Symbol">λ</a> <a id="5178" href="Cubical.Data.Equality.Conversion.html#5178" class="Bound">y</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Cubical.Data.Equality.Conversion.html#5164" class="Bound">p</a> <a id="5194" href="Cubical.Data.Equality.Conversion.html#5178" class="Bound">y</a><a id="5195" class="Symbol">))</a>

<a id="isPropPathToIsProp"></a><a id="5199" href="Cubical.Data.Equality.Conversion.html#5199" class="Function">isPropPathToIsProp</a> <a id="5218" class="Symbol">:</a> <a id="5220" href="Cubical.Data.Equality.Conversion.html#818" class="Function">isPropPath</a> <a id="5231" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="5233" class="Symbol">→</a> <a id="5235" href="Cubical.Data.Equality.Base.html#2278" class="Function">isProp</a> <a id="5242" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a>
<a id="5244" href="Cubical.Data.Equality.Conversion.html#5199" class="Function">isPropPathToIsProp</a> <a id="5263" href="Cubical.Data.Equality.Conversion.html#5263" class="Bound">H</a> <a id="5265" href="Cubical.Data.Equality.Conversion.html#5265" class="Bound">x</a> <a id="5267" href="Cubical.Data.Equality.Conversion.html#5267" class="Bound">y</a> <a id="5269" class="Symbol">=</a> <a id="5271" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Cubical.Data.Equality.Conversion.html#5263" class="Bound">H</a> <a id="5283" href="Cubical.Data.Equality.Conversion.html#5265" class="Bound">x</a> <a id="5285" href="Cubical.Data.Equality.Conversion.html#5267" class="Bound">y</a><a id="5286" class="Symbol">)</a>

<a id="isPropToIsPropPath"></a><a id="5289" href="Cubical.Data.Equality.Conversion.html#5289" class="Function">isPropToIsPropPath</a> <a id="5308" class="Symbol">:</a> <a id="5310" href="Cubical.Data.Equality.Base.html#2278" class="Function">isProp</a> <a id="5317" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="5319" class="Symbol">→</a> <a id="5321" href="Cubical.Data.Equality.Conversion.html#818" class="Function">isPropPath</a> <a id="5332" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a>
<a id="5334" href="Cubical.Data.Equality.Conversion.html#5289" class="Function">isPropToIsPropPath</a> <a id="5353" href="Cubical.Data.Equality.Conversion.html#5353" class="Bound">H</a> <a id="5355" href="Cubical.Data.Equality.Conversion.html#5355" class="Bound">x</a> <a id="5357" href="Cubical.Data.Equality.Conversion.html#5357" class="Bound">y</a> <a id="5359" class="Symbol">=</a> <a id="5361" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Cubical.Data.Equality.Conversion.html#5353" class="Bound">H</a> <a id="5373" href="Cubical.Data.Equality.Conversion.html#5355" class="Bound">x</a> <a id="5375" href="Cubical.Data.Equality.Conversion.html#5357" class="Bound">y</a><a id="5376" class="Symbol">)</a>

<a id="5379" class="Comment">-- Specialized helper lemmas for going back and forth between</a>
<a id="5441" class="Comment">-- isContrPath and isContr:</a>

<a id="5470" class="Keyword">private</a>
  <a id="helper1"></a><a id="5480" href="Cubical.Data.Equality.Conversion.html#5480" class="Function">helper1</a> <a id="5488" class="Symbol">:</a> <a id="5490" class="Symbol">{</a><a id="5491" href="Cubical.Data.Equality.Conversion.html#5491" class="Bound">A</a> <a id="5493" href="Cubical.Data.Equality.Conversion.html#5493" class="Bound">B</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5502" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="5503" class="Symbol">}</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Cubical.Data.Equality.Conversion.html#5506" class="Bound">f</a> <a id="5508" class="Symbol">:</a> <a id="5510" href="Cubical.Data.Equality.Conversion.html#5491" class="Bound">A</a> <a id="5512" class="Symbol">→</a> <a id="5514" href="Cubical.Data.Equality.Conversion.html#5493" class="Bound">B</a><a id="5515" class="Symbol">)</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Cubical.Data.Equality.Conversion.html#5518" class="Bound">g</a> <a id="5520" class="Symbol">:</a> <a id="5522" href="Cubical.Data.Equality.Conversion.html#5493" class="Bound">B</a> <a id="5524" class="Symbol">→</a> <a id="5526" href="Cubical.Data.Equality.Conversion.html#5491" class="Bound">A</a><a id="5527" class="Symbol">)</a> <a id="5529" class="Symbol">(</a><a id="5530" href="Cubical.Data.Equality.Conversion.html#5530" class="Bound">h</a> <a id="5532" class="Symbol">:</a> <a id="5534" class="Symbol">∀</a> <a id="5536" href="Cubical.Data.Equality.Conversion.html#5536" class="Bound">y</a> <a id="5538" class="Symbol">→</a> <a id="5540" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="5545" class="Symbol">_</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Data.Equality.Conversion.html#5506" class="Bound">f</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Cubical.Data.Equality.Conversion.html#5518" class="Bound">g</a> <a id="5553" href="Cubical.Data.Equality.Conversion.html#5536" class="Bound">y</a><a id="5554" class="Symbol">))</a> <a id="5557" href="Cubical.Data.Equality.Conversion.html#5536" class="Bound">y</a><a id="5558" class="Symbol">)</a>
          <a id="5570" class="Symbol">→</a> <a id="5572" href="Cubical.Data.Equality.Conversion.html#780" class="Function">isContrPath</a> <a id="5584" href="Cubical.Data.Equality.Conversion.html#5491" class="Bound">A</a> <a id="5586" class="Symbol">→</a> <a id="5588" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="5596" href="Cubical.Data.Equality.Conversion.html#5493" class="Bound">B</a>
  <a id="5600" href="Cubical.Data.Equality.Conversion.html#5480" class="Function">helper1</a> <a id="5608" href="Cubical.Data.Equality.Conversion.html#5608" class="Bound">f</a> <a id="5610" href="Cubical.Data.Equality.Conversion.html#5610" class="Bound">g</a> <a id="5612" href="Cubical.Data.Equality.Conversion.html#5612" class="Bound">h</a> <a id="5614" class="Symbol">(</a><a id="5615" href="Cubical.Data.Equality.Conversion.html#5615" class="Bound">x</a> <a id="5617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5619" href="Cubical.Data.Equality.Conversion.html#5619" class="Bound">p</a><a id="5620" class="Symbol">)</a> <a id="5622" class="Symbol">=</a>
    <a id="5628" class="Symbol">(</a><a id="5629" href="Cubical.Data.Equality.Conversion.html#5608" class="Bound">f</a> <a id="5631" href="Cubical.Data.Equality.Conversion.html#5615" class="Bound">x</a> <a id="5633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5635" class="Symbol">λ</a> <a id="5637" href="Cubical.Data.Equality.Conversion.html#5637" class="Bound">y</a> <a id="5639" class="Symbol">→</a> <a id="5641" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="5650" class="Symbol">(λ</a> <a id="5653" href="Cubical.Data.Equality.Conversion.html#5653" class="Bound">i</a> <a id="5655" class="Symbol">→</a> <a id="5657" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5663" class="Symbol">(λ</a> <a id="5666" href="Cubical.Data.Equality.Conversion.html#5666" class="Bound">j</a> <a id="5668" class="Symbol">→</a> <a id="5670" class="Symbol">λ</a> <a id="5672" class="Symbol">{</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Cubical.Data.Equality.Conversion.html#5653" class="Bound">i</a> <a id="5677" class="Symbol">=</a> <a id="5679" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5681" class="Symbol">)</a> <a id="5683" class="Symbol">→</a> <a id="5685" href="Cubical.Data.Equality.Conversion.html#5608" class="Bound">f</a> <a id="5687" href="Cubical.Data.Equality.Conversion.html#5615" class="Bound">x</a>
                                                <a id="5737" class="Symbol">;</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Cubical.Data.Equality.Conversion.html#5653" class="Bound">i</a> <a id="5742" class="Symbol">=</a> <a id="5744" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5746" class="Symbol">)</a> <a id="5748" class="Symbol">→</a> <a id="5750" href="Cubical.Data.Equality.Conversion.html#5612" class="Bound">h</a> <a id="5752" href="Cubical.Data.Equality.Conversion.html#5637" class="Bound">y</a> <a id="5754" href="Cubical.Data.Equality.Conversion.html#5666" class="Bound">j</a> <a id="5756" class="Symbol">})</a>
                                       <a id="5798" class="Symbol">(</a><a id="5799" href="Cubical.Data.Equality.Conversion.html#5608" class="Bound">f</a> <a id="5801" class="Symbol">(</a><a id="5802" href="Cubical.Data.Equality.Conversion.html#5619" class="Bound">p</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Cubical.Data.Equality.Conversion.html#5610" class="Bound">g</a> <a id="5807" href="Cubical.Data.Equality.Conversion.html#5637" class="Bound">y</a><a id="5808" class="Symbol">)</a> <a id="5810" href="Cubical.Data.Equality.Conversion.html#5653" class="Bound">i</a><a id="5811" class="Symbol">))))</a>

  <a id="helper2"></a><a id="5819" href="Cubical.Data.Equality.Conversion.html#5819" class="Function">helper2</a> <a id="5827" class="Symbol">:</a> <a id="5829" class="Symbol">{</a><a id="5830" href="Cubical.Data.Equality.Conversion.html#5830" class="Bound">A</a> <a id="5832" href="Cubical.Data.Equality.Conversion.html#5832" class="Bound">B</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5841" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="5842" class="Symbol">}</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Data.Equality.Conversion.html#5845" class="Bound">f</a> <a id="5847" class="Symbol">:</a> <a id="5849" href="Cubical.Data.Equality.Conversion.html#5830" class="Bound">A</a> <a id="5851" class="Symbol">→</a> <a id="5853" href="Cubical.Data.Equality.Conversion.html#5832" class="Bound">B</a><a id="5854" class="Symbol">)</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Cubical.Data.Equality.Conversion.html#5857" class="Bound">g</a> <a id="5859" class="Symbol">:</a> <a id="5861" href="Cubical.Data.Equality.Conversion.html#5832" class="Bound">B</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Cubical.Data.Equality.Conversion.html#5830" class="Bound">A</a><a id="5866" class="Symbol">)</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Cubical.Data.Equality.Conversion.html#5869" class="Bound">h</a> <a id="5871" class="Symbol">:</a> <a id="5873" class="Symbol">∀</a> <a id="5875" href="Cubical.Data.Equality.Conversion.html#5875" class="Bound">y</a> <a id="5877" class="Symbol">→</a> <a id="5879" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="5884" class="Symbol">_</a> <a id="5886" class="Symbol">(</a><a id="5887" href="Cubical.Data.Equality.Conversion.html#5857" class="Bound">g</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Cubical.Data.Equality.Conversion.html#5845" class="Bound">f</a> <a id="5892" href="Cubical.Data.Equality.Conversion.html#5875" class="Bound">y</a><a id="5893" class="Symbol">))</a> <a id="5896" href="Cubical.Data.Equality.Conversion.html#5875" class="Bound">y</a><a id="5897" class="Symbol">)</a>
          <a id="5909" class="Symbol">→</a> <a id="5911" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="5919" href="Cubical.Data.Equality.Conversion.html#5832" class="Bound">B</a> <a id="5921" class="Symbol">→</a> <a id="5923" href="Cubical.Data.Equality.Conversion.html#780" class="Function">isContrPath</a> <a id="5935" href="Cubical.Data.Equality.Conversion.html#5830" class="Bound">A</a>
  <a id="5939" href="Cubical.Data.Equality.Conversion.html#5819" class="Function">helper2</a> <a id="5947" class="Symbol">{</a><a id="5948" class="Argument">A</a> <a id="5950" class="Symbol">=</a> <a id="5952" href="Cubical.Data.Equality.Conversion.html#5952" class="Bound">A</a><a id="5953" class="Symbol">}</a> <a id="5955" href="Cubical.Data.Equality.Conversion.html#5955" class="Bound">f</a> <a id="5957" href="Cubical.Data.Equality.Conversion.html#5957" class="Bound">g</a> <a id="5959" href="Cubical.Data.Equality.Conversion.html#5959" class="Bound">h</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Data.Equality.Conversion.html#5962" class="Bound">x</a> <a id="5964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5966" href="Cubical.Data.Equality.Conversion.html#5966" class="Bound">p</a><a id="5967" class="Symbol">)</a> <a id="5969" class="Symbol">=</a> <a id="5971" class="Symbol">(</a><a id="5972" href="Cubical.Data.Equality.Conversion.html#5957" class="Bound">g</a> <a id="5974" href="Cubical.Data.Equality.Conversion.html#5962" class="Bound">x</a> <a id="5976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5978" class="Symbol">λ</a> <a id="5980" href="Cubical.Data.Equality.Conversion.html#5980" class="Bound">y</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="5993" class="Symbol">(</a><a id="5994" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="5997" href="Cubical.Data.Equality.Conversion.html#5957" class="Bound">g</a> <a id="5999" class="Symbol">(</a><a id="6000" href="Cubical.Data.Equality.Conversion.html#5966" class="Bound">p</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Data.Equality.Conversion.html#5955" class="Bound">f</a> <a id="6005" href="Cubical.Data.Equality.Conversion.html#5980" class="Bound">y</a><a id="6006" class="Symbol">))</a> <a id="6009" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="6011" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="6020" class="Symbol">(</a><a id="6021" href="Cubical.Data.Equality.Conversion.html#5959" class="Bound">h</a> <a id="6023" href="Cubical.Data.Equality.Conversion.html#5980" class="Bound">y</a><a id="6024" class="Symbol">)))</a>

<a id="6029" class="Comment">-- This proof is essentially the one for proving that isContr with</a>
<a id="6096" class="Comment">-- Path is a proposition, but as we are working with ≡ we have to</a>
<a id="6162" class="Comment">-- insert a lot of conversion functions.</a>
<a id="6203" class="Comment">-- TODO: prove this directly following the HoTT proof?</a>
<a id="isPropIsContr"></a><a id="6258" href="Cubical.Data.Equality.Conversion.html#6258" class="Function">isPropIsContr</a> <a id="6272" class="Symbol">:</a> <a id="6274" class="Symbol">(</a><a id="6275" href="Cubical.Data.Equality.Conversion.html#6275" class="Bound">p1</a> <a id="6278" href="Cubical.Data.Equality.Conversion.html#6278" class="Bound">p2</a> <a id="6281" class="Symbol">:</a> <a id="6283" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="6291" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="6292" class="Symbol">)</a> <a id="6294" class="Symbol">→</a> <a id="6296" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Cubical.Data.Equality.Base.html#2214" class="Function">isContr</a> <a id="6310" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="6311" class="Symbol">)</a> <a id="6313" href="Cubical.Data.Equality.Conversion.html#6275" class="Bound">p1</a> <a id="6316" href="Cubical.Data.Equality.Conversion.html#6278" class="Bound">p2</a>
<a id="6319" href="Cubical.Data.Equality.Conversion.html#6258" class="Function">isPropIsContr</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Cubical.Data.Equality.Conversion.html#6334" class="Bound">a0</a> <a id="6337" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6339" href="Cubical.Data.Equality.Conversion.html#6339" class="Bound">p0</a><a id="6341" class="Symbol">)</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Cubical.Data.Equality.Conversion.html#6344" class="Bound">a1</a> <a id="6347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6349" href="Cubical.Data.Equality.Conversion.html#6349" class="Bound">p1</a><a id="6351" class="Symbol">)</a> <a id="6353" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a> <a id="6355" class="Symbol">=</a>
  <a id="6359" class="Symbol">(</a> <a id="6361" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="6370" class="Symbol">(</a><a id="6371" href="Cubical.Data.Equality.Conversion.html#6339" class="Bound">p0</a> <a id="6374" href="Cubical.Data.Equality.Conversion.html#6344" class="Bound">a1</a><a id="6376" class="Symbol">)</a> <a id="6378" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a> <a id="6380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="6386" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6392" class="Symbol">(λ</a> <a id="6395" href="Cubical.Data.Equality.Conversion.html#6395" class="Bound">i</a> <a id="6397" class="Symbol">→</a> <a id="6399" class="Symbol">λ</a> <a id="6401" class="Symbol">{</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a> <a id="6406" class="Symbol">=</a> <a id="6408" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6410" class="Symbol">)</a> <a id="6412" class="Symbol">→</a>  <a id="6415" class="Symbol">λ</a> <a id="6417" href="Cubical.Data.Equality.Conversion.html#6417" class="Bound">x</a> <a id="6419" class="Symbol">→</a> <a id="6421" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="6439" class="Symbol">(</a><a id="6440" href="Cubical.Data.Equality.Conversion.html#6339" class="Bound">p0</a> <a id="6443" href="Cubical.Data.Equality.Conversion.html#6417" class="Bound">x</a><a id="6444" class="Symbol">)</a> <a id="6446" href="Cubical.Data.Equality.Conversion.html#6395" class="Bound">i</a>
                   <a id="6467" class="Symbol">;</a> <a id="6469" class="Symbol">(</a><a id="6470" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a> <a id="6472" class="Symbol">=</a> <a id="6474" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6476" class="Symbol">)</a> <a id="6478" class="Symbol">→</a>  <a id="6481" class="Symbol">λ</a> <a id="6483" href="Cubical.Data.Equality.Conversion.html#6483" class="Bound">x</a> <a id="6485" class="Symbol">→</a> <a id="6487" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="6505" class="Symbol">(</a><a id="6506" href="Cubical.Data.Equality.Conversion.html#6349" class="Bound">p1</a> <a id="6509" href="Cubical.Data.Equality.Conversion.html#6483" class="Bound">x</a><a id="6510" class="Symbol">)</a> <a id="6512" href="Cubical.Data.Equality.Conversion.html#6395" class="Bound">i</a> <a id="6514" class="Symbol">})</a>
          <a id="6527" class="Symbol">(λ</a> <a id="6530" href="Cubical.Data.Equality.Conversion.html#6530" class="Bound">x</a> <a id="6532" class="Symbol">→</a> <a id="6534" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="6543" class="Symbol">(λ</a> <a id="6546" href="Cubical.Data.Equality.Conversion.html#6546" class="Bound">i</a> <a id="6548" class="Symbol">→</a> <a id="6550" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6556" class="Symbol">(λ</a> <a id="6559" href="Cubical.Data.Equality.Conversion.html#6559" class="Bound">k</a> <a id="6561" class="Symbol">→</a> <a id="6563" class="Symbol">λ</a> <a id="6565" class="Symbol">{</a> <a id="6567" class="Symbol">(</a><a id="6568" href="Cubical.Data.Equality.Conversion.html#6546" class="Bound">i</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6574" class="Symbol">)</a> <a id="6576" class="Symbol">→</a> <a id="6578" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Cubical.Data.Equality.Conversion.html#6339" class="Bound">p0</a> <a id="6591" href="Cubical.Data.Equality.Conversion.html#6344" class="Bound">a1</a><a id="6593" class="Symbol">)</a> <a id="6595" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a>
                                                <a id="6645" class="Symbol">;</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Cubical.Data.Equality.Conversion.html#6546" class="Bound">i</a> <a id="6650" class="Symbol">=</a> <a id="6652" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6654" class="Symbol">)</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="6667" class="Symbol">(</a><a id="6668" href="Cubical.Data.Equality.Conversion.html#6339" class="Bound">p0</a> <a id="6671" href="Cubical.Data.Equality.Conversion.html#6530" class="Bound">x</a><a id="6672" class="Symbol">)</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a> <a id="6677" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6679" href="Cubical.Data.Equality.Conversion.html#6559" class="Bound">k</a><a id="6680" class="Symbol">)</a>
                                                <a id="6730" class="Symbol">;</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a> <a id="6735" class="Symbol">=</a> <a id="6737" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6739" class="Symbol">)</a> <a id="6741" class="Symbol">→</a> <a id="6743" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Cubical.Data.Equality.Conversion.html#6339" class="Bound">p0</a> <a id="6756" href="Cubical.Data.Equality.Conversion.html#6530" class="Bound">x</a><a id="6757" class="Symbol">)</a> <a id="6759" class="Symbol">(</a><a id="6760" href="Cubical.Data.Equality.Conversion.html#6546" class="Bound">i</a> <a id="6762" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6764" href="Cubical.Data.Equality.Conversion.html#6559" class="Bound">k</a><a id="6765" class="Symbol">)</a>
                                                <a id="6815" class="Symbol">;</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a> <a id="6820" class="Symbol">=</a> <a id="6822" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6824" class="Symbol">)</a> <a id="6826" class="Symbol">→</a> <a id="6828" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="6837" class="Symbol">(</a><a id="6838" href="Cubical.Data.Equality.Conversion.html#6349" class="Bound">p1</a> <a id="6841" href="Cubical.Data.Equality.Conversion.html#6530" class="Bound">x</a><a id="6842" class="Symbol">)</a> <a id="6844" href="Cubical.Data.Equality.Conversion.html#6546" class="Bound">i</a> <a id="6846" class="Symbol">})</a>
                                       <a id="6888" class="Symbol">(</a><a id="6889" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Cubical.Data.Equality.Conversion.html#6339" class="Bound">p0</a> <a id="6902" class="Symbol">(</a><a id="6903" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Cubical.Data.Equality.Conversion.html#6349" class="Bound">p1</a> <a id="6916" href="Cubical.Data.Equality.Conversion.html#6530" class="Bound">x</a><a id="6917" class="Symbol">)</a> <a id="6919" href="Cubical.Data.Equality.Conversion.html#6546" class="Bound">i</a><a id="6920" class="Symbol">))</a> <a id="6923" href="Cubical.Data.Equality.Conversion.html#6353" class="Bound">j</a><a id="6924" class="Symbol">))))</a>

<a id="6930" class="Comment">-- We now prove that isEquiv is a proposition</a>
<a id="isPropIsEquiv"></a><a id="6976" href="Cubical.Data.Equality.Conversion.html#6976" class="Function">isPropIsEquiv</a> <a id="6990" class="Symbol">:</a> <a id="6992" class="Symbol">{</a><a id="6993" href="Cubical.Data.Equality.Conversion.html#6993" class="Bound">A</a> <a id="6995" href="Cubical.Data.Equality.Conversion.html#6995" class="Bound">B</a> <a id="6997" class="Symbol">:</a> <a id="6999" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7004" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="7005" class="Symbol">}</a> <a id="7007" class="Symbol">{</a><a id="7008" href="Cubical.Data.Equality.Conversion.html#7008" class="Bound">f</a> <a id="7010" class="Symbol">:</a> <a id="7012" href="Cubical.Data.Equality.Conversion.html#6993" class="Bound">A</a> <a id="7014" class="Symbol">→</a> <a id="7016" href="Cubical.Data.Equality.Conversion.html#6995" class="Bound">B</a><a id="7017" class="Symbol">}</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Cubical.Data.Equality.Conversion.html#7020" class="Bound">h1</a> <a id="7023" href="Cubical.Data.Equality.Conversion.html#7023" class="Bound">h2</a> <a id="7026" class="Symbol">:</a> <a id="7028" href="Cubical.Data.Equality.Base.html#2340" class="Record">isEquiv</a> <a id="7036" href="Cubical.Data.Equality.Conversion.html#7008" class="Bound">f</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">→</a> <a id="7041" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="7046" class="Symbol">_</a> <a id="7048" href="Cubical.Data.Equality.Conversion.html#7020" class="Bound">h1</a> <a id="7051" href="Cubical.Data.Equality.Conversion.html#7023" class="Bound">h2</a>
<a id="7054" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="7066" class="Symbol">(</a><a id="7067" href="Cubical.Data.Equality.Conversion.html#6976" class="Function">isPropIsEquiv</a> <a id="7081" href="Cubical.Data.Equality.Conversion.html#7081" class="Bound">h1</a> <a id="7084" href="Cubical.Data.Equality.Conversion.html#7084" class="Bound">h2</a> <a id="7087" href="Cubical.Data.Equality.Conversion.html#7087" class="Bound">i</a><a id="7088" class="Symbol">)</a> <a id="7090" href="Cubical.Data.Equality.Conversion.html#7090" class="Bound">y</a> <a id="7092" class="Symbol">=</a> <a id="7094" href="Cubical.Data.Equality.Conversion.html#6258" class="Function">isPropIsContr</a> <a id="7108" class="Symbol">(</a><a id="7109" href="Cubical.Data.Equality.Conversion.html#7081" class="Bound">h1</a> <a id="7112" class="Symbol">.</a><a id="7113" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="7125" href="Cubical.Data.Equality.Conversion.html#7090" class="Bound">y</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">(</a><a id="7129" href="Cubical.Data.Equality.Conversion.html#7084" class="Bound">h2</a> <a id="7132" class="Symbol">.</a><a id="7133" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="7145" href="Cubical.Data.Equality.Conversion.html#7090" class="Bound">y</a><a id="7146" class="Symbol">)</a> <a id="7148" href="Cubical.Data.Equality.Conversion.html#7087" class="Bound">i</a>

<a id="equivToEquivPath"></a><a id="7151" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="7168" class="Symbol">:</a> <a id="7170" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="7172" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="7174" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a> <a id="7176" class="Symbol">→</a> <a id="7178" href="Cubical.Data.Equality.Conversion.html#980" class="Function">EquivPath</a> <a id="7188" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="7190" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a>
<a id="7192" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="7209" class="Symbol">(</a><a id="7210" href="Cubical.Data.Equality.Conversion.html#7210" class="Bound">f</a> <a id="7212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7214" href="Cubical.Data.Equality.Conversion.html#7214" class="Bound">p</a><a id="7215" class="Symbol">)</a> <a id="7217" class="Symbol">=</a>
  <a id="7221" class="Symbol">(</a><a id="7222" href="Cubical.Data.Equality.Conversion.html#7210" class="Bound">f</a> <a id="7224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7226" class="Symbol">λ</a> <a id="7228" class="Symbol">{</a> <a id="7230" class="Symbol">.</a><a id="7231" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7243" href="Cubical.Data.Equality.Conversion.html#7243" class="Bound">y</a> <a id="7245" class="Symbol">→</a> <a id="7247" href="Cubical.Data.Equality.Conversion.html#5819" class="Function">helper2</a> <a id="7255" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="7272" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="7289" href="Cubical.Data.Equality.Conversion.html#4801" class="Function">fiberPathToFiberPath</a> <a id="7310" class="Symbol">(</a><a id="7311" href="Cubical.Data.Equality.Conversion.html#7214" class="Bound">p</a> <a id="7313" class="Symbol">.</a><a id="7314" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="7326" href="Cubical.Data.Equality.Conversion.html#7243" class="Bound">y</a><a id="7327" class="Symbol">)</a> <a id="7329" class="Symbol">})</a>

<a id="7333" class="Comment">-- Go from a Path equivalence to an ≡ equivalence</a>
<a id="equivPathToEquiv"></a><a id="7383" href="Cubical.Data.Equality.Conversion.html#7383" class="Function">equivPathToEquiv</a> <a id="7400" class="Symbol">:</a> <a id="7402" href="Cubical.Data.Equality.Conversion.html#980" class="Function">EquivPath</a> <a id="7412" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="7414" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a> <a id="7416" class="Symbol">→</a> <a id="7418" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="7420" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="7422" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a>
<a id="7424" href="Cubical.Data.Equality.Conversion.html#7383" class="Function">equivPathToEquiv</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Data.Equality.Conversion.html#7442" class="Bound">f</a> <a id="7444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7446" href="Cubical.Data.Equality.Conversion.html#7446" class="Bound">p</a><a id="7447" class="Symbol">)</a> <a id="7449" class="Symbol">=</a>
  <a id="7453" class="Symbol">(</a><a id="7454" href="Cubical.Data.Equality.Conversion.html#7442" class="Bound">f</a> <a id="7456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7458" class="Symbol">λ</a> <a id="7460" class="Symbol">{</a> <a id="7462" class="Symbol">.</a><a id="7463" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="7475" href="Cubical.Data.Equality.Conversion.html#7475" class="Bound">y</a> <a id="7477" class="Symbol">→</a> <a id="7479" href="Cubical.Data.Equality.Conversion.html#5480" class="Function">helper1</a> <a id="7487" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="7504" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="7521" href="Cubical.Data.Equality.Conversion.html#4647" class="Function">fiberToFiber</a> <a id="7534" class="Symbol">(</a><a id="7535" href="Cubical.Data.Equality.Conversion.html#7446" class="Bound">p</a> <a id="7537" class="Symbol">.</a><a id="7538" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7550" href="Cubical.Data.Equality.Conversion.html#7475" class="Bound">y</a><a id="7551" class="Symbol">)</a> <a id="7553" class="Symbol">})</a>

<a id="equivToEquiv"></a><a id="7557" href="Cubical.Data.Equality.Conversion.html#7557" class="Function">equivToEquiv</a> <a id="7570" class="Symbol">:</a> <a id="7572" class="Symbol">{</a><a id="7573" href="Cubical.Data.Equality.Conversion.html#7573" class="Bound">A</a> <a id="7575" href="Cubical.Data.Equality.Conversion.html#7575" class="Bound">B</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7584" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="7585" class="Symbol">}</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Cubical.Data.Equality.Conversion.html#7588" class="Bound">p</a> <a id="7590" class="Symbol">:</a> <a id="7592" href="Cubical.Data.Equality.Conversion.html#7573" class="Bound">A</a> <a id="7594" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="7596" href="Cubical.Data.Equality.Conversion.html#7575" class="Bound">B</a><a id="7597" class="Symbol">)</a> <a id="7599" class="Symbol">→</a> <a id="7601" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="7606" class="Symbol">_</a> <a id="7608" class="Symbol">(</a><a id="7609" href="Cubical.Data.Equality.Conversion.html#7383" class="Function">equivPathToEquiv</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="7644" href="Cubical.Data.Equality.Conversion.html#7588" class="Bound">p</a><a id="7645" class="Symbol">))</a> <a id="7648" href="Cubical.Data.Equality.Conversion.html#7588" class="Bound">p</a>
<a id="7650" href="Cubical.Data.Equality.Conversion.html#7557" class="Function">equivToEquiv</a> <a id="7663" class="Symbol">(</a><a id="7664" href="Cubical.Data.Equality.Conversion.html#7664" class="Bound">f</a> <a id="7666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7668" href="Cubical.Data.Equality.Conversion.html#7668" class="Bound">p</a><a id="7669" class="Symbol">)</a> <a id="7671" href="Cubical.Data.Equality.Conversion.html#7671" class="Bound">i</a> <a id="7673" class="Symbol">=</a>
  <a id="7677" class="Symbol">(</a><a id="7678" href="Cubical.Data.Equality.Conversion.html#7664" class="Bound">f</a> <a id="7680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7682" href="Cubical.Data.Equality.Conversion.html#6976" class="Function">isPropIsEquiv</a> <a id="7696" class="Symbol">(λ</a> <a id="7699" class="Symbol">{</a> <a id="7701" class="Symbol">.</a><a id="7702" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="7714" href="Cubical.Data.Equality.Conversion.html#7714" class="Bound">y</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="Cubical.Data.Equality.Conversion.html#5480" class="Function">helper1</a> <a id="7726" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="7743" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="7760" href="Cubical.Data.Equality.Conversion.html#4647" class="Function">fiberToFiber</a>
                                             <a id="7818" class="Symbol">(</a><a id="7819" href="Cubical.Data.Equality.Conversion.html#5819" class="Function">helper2</a> <a id="7827" href="Cubical.Data.Equality.Conversion.html#4423" class="Function">fiberPathToFiber</a> <a id="7844" href="Cubical.Data.Equality.Conversion.html#4535" class="Function">fiberToFiberPath</a> <a id="7861" href="Cubical.Data.Equality.Conversion.html#4801" class="Function">fiberPathToFiberPath</a> <a id="7882" class="Symbol">(</a><a id="7883" href="Cubical.Data.Equality.Conversion.html#7668" class="Bound">p</a> <a id="7885" class="Symbol">.</a><a id="7886" href="Cubical.Data.Equality.Base.html#2421" class="Field">equiv-proof</a> <a id="7898" href="Cubical.Data.Equality.Conversion.html#7714" class="Bound">y</a><a id="7899" class="Symbol">))</a> <a id="7902" class="Symbol">})</a> <a id="7905" href="Cubical.Data.Equality.Conversion.html#7668" class="Bound">p</a> <a id="7907" href="Cubical.Data.Equality.Conversion.html#7671" class="Bound">i</a><a id="7908" class="Symbol">)</a>

<a id="equivPathToEquivPath"></a><a id="7911" href="Cubical.Data.Equality.Conversion.html#7911" class="Function">equivPathToEquivPath</a> <a id="7932" class="Symbol">:</a> <a id="7934" class="Symbol">{</a><a id="7935" href="Cubical.Data.Equality.Conversion.html#7935" class="Bound">A</a> <a id="7937" href="Cubical.Data.Equality.Conversion.html#7937" class="Bound">B</a> <a id="7939" class="Symbol">:</a> <a id="7941" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7946" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="7947" class="Symbol">}</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Cubical.Data.Equality.Conversion.html#7950" class="Bound">p</a> <a id="7952" class="Symbol">:</a> <a id="7954" href="Cubical.Data.Equality.Conversion.html#980" class="Function">EquivPath</a> <a id="7964" href="Cubical.Data.Equality.Conversion.html#7935" class="Bound">A</a> <a id="7966" href="Cubical.Data.Equality.Conversion.html#7937" class="Bound">B</a><a id="7967" class="Symbol">)</a> <a id="7969" class="Symbol">→</a> <a id="7971" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="7976" class="Symbol">_</a> <a id="7978" class="Symbol">(</a><a id="7979" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="7996" class="Symbol">(</a><a id="7997" href="Cubical.Data.Equality.Conversion.html#7383" class="Function">equivPathToEquiv</a> <a id="8014" href="Cubical.Data.Equality.Conversion.html#7950" class="Bound">p</a><a id="8015" class="Symbol">))</a> <a id="8018" href="Cubical.Data.Equality.Conversion.html#7950" class="Bound">p</a>
<a id="8020" href="Cubical.Data.Equality.Conversion.html#7911" class="Function">equivPathToEquivPath</a> <a id="8041" class="Symbol">(</a><a id="8042" href="Cubical.Data.Equality.Conversion.html#8042" class="Bound">f</a> <a id="8044" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8046" href="Cubical.Data.Equality.Conversion.html#8046" class="Bound">p</a><a id="8047" class="Symbol">)</a> <a id="8049" href="Cubical.Data.Equality.Conversion.html#8049" class="Bound">i</a> <a id="8051" class="Symbol">=</a>
  <a id="8055" class="Symbol">(</a> <a id="8057" href="Cubical.Data.Equality.Conversion.html#8042" class="Bound">f</a> <a id="8059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8061" href="Cubical.Data.Equality.Conversion.html#1059" class="Function">isPropIsEquivPath</a> <a id="8079" href="Cubical.Data.Equality.Conversion.html#8042" class="Bound">f</a> <a id="8081" class="Symbol">(</a><a id="8082" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Cubical.Data.Equality.Conversion.html#7383" class="Function">equivPathToEquiv</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Cubical.Data.Equality.Conversion.html#8042" class="Bound">f</a> <a id="8120" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8122" href="Cubical.Data.Equality.Conversion.html#8046" class="Bound">p</a><a id="8123" class="Symbol">))</a> <a id="8126" class="Symbol">.</a><a id="8127" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8130" class="Symbol">)</a> <a id="8132" href="Cubical.Data.Equality.Conversion.html#8046" class="Bound">p</a> <a id="8134" href="Cubical.Data.Equality.Conversion.html#8049" class="Bound">i</a> <a id="8136" class="Symbol">)</a>

<a id="equivPath≡Equiv"></a><a id="8139" href="Cubical.Data.Equality.Conversion.html#8139" class="Function">equivPath≡Equiv</a> <a id="8155" class="Symbol">:</a> <a id="8157" class="Symbol">{</a><a id="8158" href="Cubical.Data.Equality.Conversion.html#8158" class="Bound">A</a> <a id="8160" href="Cubical.Data.Equality.Conversion.html#8160" class="Bound">B</a> <a id="8162" class="Symbol">:</a> <a id="8164" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8169" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="8170" class="Symbol">}</a> <a id="8172" class="Symbol">→</a> <a id="8174" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="8179" class="Symbol">_</a> <a id="8181" class="Symbol">(</a><a id="8182" href="Cubical.Data.Equality.Conversion.html#980" class="Function">EquivPath</a> <a id="8192" href="Cubical.Data.Equality.Conversion.html#8158" class="Bound">A</a> <a id="8194" href="Cubical.Data.Equality.Conversion.html#8160" class="Bound">B</a><a id="8195" class="Symbol">)</a> <a id="8197" class="Symbol">(</a><a id="8198" href="Cubical.Data.Equality.Conversion.html#8158" class="Bound">A</a> <a id="8200" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="8202" href="Cubical.Data.Equality.Conversion.html#8160" class="Bound">B</a><a id="8203" class="Symbol">)</a>
<a id="8205" href="Cubical.Data.Equality.Conversion.html#8139" class="Function">equivPath≡Equiv</a> <a id="8221" class="Symbol">{</a><a id="8222" href="Cubical.Data.Equality.Conversion.html#8222" class="Bound">ℓ</a><a id="8223" class="Symbol">}</a> <a id="8225" class="Symbol">=</a> <a id="8227" href="Cubical.Data.Equality.Conversion.html#1277" class="Function">isoPathToPath</a> <a id="8241" class="Symbol">(</a><a id="8242" href="Cubical.Data.Equality.Conversion.html#1243" class="InductiveConstructor">isoPath</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Cubical.Data.Equality.Conversion.html#7383" class="Function">equivPathToEquiv</a> <a id="8268" class="Symbol">{</a><a id="8269" href="Cubical.Data.Equality.Conversion.html#8222" class="Bound">ℓ</a><a id="8270" class="Symbol">})</a> <a id="8273" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="8290" href="Cubical.Data.Equality.Conversion.html#7557" class="Function">equivToEquiv</a> <a id="8303" href="Cubical.Data.Equality.Conversion.html#7911" class="Function">equivPathToEquivPath</a><a id="8323" class="Symbol">)</a>

<a id="path≡Eq"></a><a id="8326" href="Cubical.Data.Equality.Conversion.html#8326" class="Function">path≡Eq</a> <a id="8334" class="Symbol">:</a> <a id="8336" class="Symbol">{</a><a id="8337" href="Cubical.Data.Equality.Conversion.html#8337" class="Bound">A</a> <a id="8339" href="Cubical.Data.Equality.Conversion.html#8339" class="Bound">B</a> <a id="8341" class="Symbol">:</a> <a id="8343" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8348" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="8349" class="Symbol">}</a> <a id="8351" class="Symbol">→</a> <a id="8353" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="8358" class="Symbol">_</a> <a id="8360" class="Symbol">(</a><a id="8361" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="8366" class="Symbol">_</a> <a id="8368" href="Cubical.Data.Equality.Conversion.html#8337" class="Bound">A</a> <a id="8370" href="Cubical.Data.Equality.Conversion.html#8339" class="Bound">B</a><a id="8371" class="Symbol">)</a> <a id="8373" class="Symbol">(</a><a id="8374" href="Cubical.Data.Equality.Conversion.html#8337" class="Bound">A</a> <a id="8376" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8378" href="Cubical.Data.Equality.Conversion.html#8339" class="Bound">B</a><a id="8379" class="Symbol">)</a>
<a id="8381" href="Cubical.Data.Equality.Conversion.html#8326" class="Function">path≡Eq</a> <a id="8389" class="Symbol">=</a> <a id="8391" href="Cubical.Data.Equality.Conversion.html#1277" class="Function">isoPathToPath</a> <a id="8405" class="Symbol">(</a><a id="8406" href="Cubical.Data.Equality.Conversion.html#1243" class="InductiveConstructor">isoPath</a> <a id="8414" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="8423" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="8432" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="8450" href="Cubical.Data.Equality.Conversion.html#2046" class="Function">eqToPath-pathToEq</a><a id="8467" class="Symbol">)</a>


<a id="8471" class="Comment">--------------------------------------------------------------------------------</a>
<a id="8552" class="Comment">-- Isomorphisms</a>

<a id="8569" class="Keyword">record</a> <a id="Iso"></a><a id="8576" href="Cubical.Data.Equality.Conversion.html#8576" class="Record">Iso</a> <a id="8580" class="Symbol">{</a><a id="8581" href="Cubical.Data.Equality.Conversion.html#8581" class="Bound">ℓ</a> <a id="8583" href="Cubical.Data.Equality.Conversion.html#8583" class="Bound">ℓ&#39;</a><a id="8585" class="Symbol">}</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.Data.Equality.Conversion.html#8588" class="Bound">A</a> <a id="8590" class="Symbol">:</a> <a id="8592" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8597" href="Cubical.Data.Equality.Conversion.html#8581" class="Bound">ℓ</a><a id="8598" class="Symbol">)</a> <a id="8600" class="Symbol">(</a><a id="8601" href="Cubical.Data.Equality.Conversion.html#8601" class="Bound">B</a> <a id="8603" class="Symbol">:</a> <a id="8605" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8610" href="Cubical.Data.Equality.Conversion.html#8583" class="Bound">ℓ&#39;</a><a id="8612" class="Symbol">)</a> <a id="8614" class="Symbol">:</a> <a id="8616" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8621" class="Symbol">(</a><a id="8622" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="8628" href="Cubical.Data.Equality.Conversion.html#8581" class="Bound">ℓ</a> <a id="8630" href="Cubical.Data.Equality.Conversion.html#8583" class="Bound">ℓ&#39;</a><a id="8632" class="Symbol">)</a> <a id="8634" class="Keyword">where</a>
  <a id="8642" class="Keyword">no-eta-equality</a>
  <a id="8660" class="Keyword">constructor</a> <a id="iso"></a><a id="8672" href="Cubical.Data.Equality.Conversion.html#8672" class="InductiveConstructor">iso</a>
  <a id="8678" class="Keyword">pattern</a>
  <a id="8688" class="Keyword">field</a>
    <a id="Iso.fun"></a><a id="8698" href="Cubical.Data.Equality.Conversion.html#8698" class="Field">fun</a> <a id="8702" class="Symbol">:</a> <a id="8704" href="Cubical.Data.Equality.Conversion.html#8588" class="Bound">A</a> <a id="8706" class="Symbol">→</a> <a id="8708" href="Cubical.Data.Equality.Conversion.html#8601" class="Bound">B</a>
    <a id="Iso.inv"></a><a id="8714" href="Cubical.Data.Equality.Conversion.html#8714" class="Field">inv</a> <a id="8718" class="Symbol">:</a> <a id="8720" href="Cubical.Data.Equality.Conversion.html#8601" class="Bound">B</a> <a id="8722" class="Symbol">→</a> <a id="8724" href="Cubical.Data.Equality.Conversion.html#8588" class="Bound">A</a>
    <a id="Iso.rightInv"></a><a id="8730" href="Cubical.Data.Equality.Conversion.html#8730" class="Field">rightInv</a> <a id="8739" class="Symbol">:</a> <a id="8741" class="Symbol">(</a><a id="8742" href="Cubical.Data.Equality.Conversion.html#8742" class="Bound">b</a> <a id="8744" class="Symbol">:</a> <a id="8746" href="Cubical.Data.Equality.Conversion.html#8601" class="Bound">B</a><a id="8747" class="Symbol">)</a> <a id="8749" class="Symbol">→</a> <a id="8751" href="Cubical.Data.Equality.Conversion.html#8698" class="Field">fun</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Cubical.Data.Equality.Conversion.html#8714" class="Field">inv</a> <a id="8760" href="Cubical.Data.Equality.Conversion.html#8742" class="Bound">b</a><a id="8761" class="Symbol">)</a> <a id="8763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8765" href="Cubical.Data.Equality.Conversion.html#8742" class="Bound">b</a>
    <a id="Iso.leftInv"></a><a id="8771" href="Cubical.Data.Equality.Conversion.html#8771" class="Field">leftInv</a>  <a id="8780" class="Symbol">:</a> <a id="8782" class="Symbol">(</a><a id="8783" href="Cubical.Data.Equality.Conversion.html#8783" class="Bound">a</a> <a id="8785" class="Symbol">:</a> <a id="8787" href="Cubical.Data.Equality.Conversion.html#8588" class="Bound">A</a><a id="8788" class="Symbol">)</a> <a id="8790" class="Symbol">→</a> <a id="8792" href="Cubical.Data.Equality.Conversion.html#8714" class="Field">inv</a> <a id="8796" class="Symbol">(</a><a id="8797" href="Cubical.Data.Equality.Conversion.html#8698" class="Field">fun</a> <a id="8801" href="Cubical.Data.Equality.Conversion.html#8783" class="Bound">a</a><a id="8802" class="Symbol">)</a> <a id="8804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8806" href="Cubical.Data.Equality.Conversion.html#8783" class="Bound">a</a>

<a id="isoToIsoPath"></a><a id="8809" href="Cubical.Data.Equality.Conversion.html#8809" class="Function">isoToIsoPath</a> <a id="8822" class="Symbol">:</a> <a id="8824" href="Cubical.Data.Equality.Conversion.html#8576" class="Record">Iso</a> <a id="8828" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="8830" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a> <a id="8832" class="Symbol">→</a> <a id="8834" href="Cubical.Data.Equality.Conversion.html#1215" class="Record">IsoPath</a> <a id="8842" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="8844" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a>
<a id="8846" href="Cubical.Data.Equality.Conversion.html#8809" class="Function">isoToIsoPath</a> <a id="8859" class="Symbol">(</a><a id="8860" href="Cubical.Data.Equality.Conversion.html#8672" class="InductiveConstructor">iso</a> <a id="8864" href="Cubical.Data.Equality.Conversion.html#8864" class="Bound">f</a> <a id="8866" href="Cubical.Data.Equality.Conversion.html#8866" class="Bound">g</a> <a id="8868" href="Cubical.Data.Equality.Conversion.html#8868" class="Bound">η</a> <a id="8870" href="Cubical.Data.Equality.Conversion.html#8870" class="Bound">ε</a><a id="8871" class="Symbol">)</a> <a id="8873" class="Symbol">=</a> <a id="8875" href="Cubical.Data.Equality.Conversion.html#1243" class="InductiveConstructor">isoPath</a> <a id="8883" href="Cubical.Data.Equality.Conversion.html#8864" class="Bound">f</a> <a id="8885" href="Cubical.Data.Equality.Conversion.html#8866" class="Bound">g</a> <a id="8887" class="Symbol">(λ</a> <a id="8890" href="Cubical.Data.Equality.Conversion.html#8890" class="Bound">b</a> <a id="8892" class="Symbol">→</a> <a id="8894" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Cubical.Data.Equality.Conversion.html#8868" class="Bound">η</a> <a id="8906" href="Cubical.Data.Equality.Conversion.html#8890" class="Bound">b</a><a id="8907" class="Symbol">))</a> <a id="8910" class="Symbol">(λ</a> <a id="8913" href="Cubical.Data.Equality.Conversion.html#8913" class="Bound">a</a> <a id="8915" class="Symbol">→</a> <a id="8917" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="8926" class="Symbol">(</a><a id="8927" href="Cubical.Data.Equality.Conversion.html#8870" class="Bound">ε</a> <a id="8929" href="Cubical.Data.Equality.Conversion.html#8913" class="Bound">a</a><a id="8930" class="Symbol">))</a>

<a id="isoToEquiv"></a><a id="8934" href="Cubical.Data.Equality.Conversion.html#8934" class="Function">isoToEquiv</a> <a id="8945" class="Symbol">:</a> <a id="8947" href="Cubical.Data.Equality.Conversion.html#8576" class="Record">Iso</a> <a id="8951" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="8953" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a> <a id="8955" class="Symbol">→</a> <a id="8957" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="8959" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="8961" href="Cubical.Data.Equality.Conversion.html#1443" class="Generalizable">B</a>
<a id="8963" href="Cubical.Data.Equality.Conversion.html#8934" class="Function">isoToEquiv</a> <a id="8974" href="Cubical.Data.Equality.Conversion.html#8974" class="Bound">f</a> <a id="8976" class="Symbol">=</a> <a id="8978" href="Cubical.Data.Equality.Conversion.html#7383" class="Function">equivPathToEquiv</a> <a id="8995" class="Symbol">(</a><a id="8996" href="Cubical.Data.Equality.Conversion.html#1318" class="Function">isoPathToEquivPath</a> <a id="9015" class="Symbol">(</a><a id="9016" href="Cubical.Data.Equality.Conversion.html#8809" class="Function">isoToIsoPath</a> <a id="9029" href="Cubical.Data.Equality.Conversion.html#8974" class="Bound">f</a><a id="9030" class="Symbol">))</a>


<a id="9035" class="Comment">--------------------------------------------------------------------------------</a>
<a id="9116" class="Comment">-- dependent paths and PathP</a>

<a id="9146" class="Comment">-- similar to https://www.cse.chalmers.se/~nad/listings/equality/Equality.Path.Isomorphisms.html</a>
<a id="9243" class="Comment">-- used for eliminators and β rules for HITs</a>

<a id="transportPathToEq→transportPath"></a><a id="9289" href="Cubical.Data.Equality.Conversion.html#9289" class="Function">transportPathToEq→transportPath</a> <a id="9321" class="Symbol">:</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Cubical.Data.Equality.Conversion.html#9324" class="Bound">P</a> <a id="9326" class="Symbol">:</a> <a id="9328" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="9330" class="Symbol">→</a> <a id="9332" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9337" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="9338" class="Symbol">)</a> <a id="9340" class="Symbol">(</a><a id="9341" href="Cubical.Data.Equality.Conversion.html#9341" class="Bound">p</a> <a id="9343" class="Symbol">:</a> <a id="9345" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="9350" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="9352" href="Cubical.Data.Equality.Conversion.html#1456" class="Generalizable">x</a> <a id="9354" href="Cubical.Data.Equality.Conversion.html#1458" class="Generalizable">y</a><a id="9355" class="Symbol">)</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Cubical.Data.Equality.Conversion.html#9358" class="Bound">u</a> <a id="9360" class="Symbol">:</a> <a id="9362" href="Cubical.Data.Equality.Conversion.html#9324" class="Bound">P</a> <a id="9364" href="Cubical.Data.Equality.Conversion.html#1456" class="Generalizable">x</a><a id="9365" class="Symbol">)</a> <a id="9367" class="Symbol">→</a> <a id="9369" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="9379" href="Cubical.Data.Equality.Conversion.html#9324" class="Bound">P</a> <a id="9381" class="Symbol">(</a><a id="9382" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="9391" href="Cubical.Data.Equality.Conversion.html#9341" class="Bound">p</a><a id="9392" class="Symbol">)</a> <a id="9394" href="Cubical.Data.Equality.Conversion.html#9358" class="Bound">u</a> <a id="9396" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9398" href="Cubical.Data.Equality.Conversion.html#663" class="Function">substPath</a> <a id="9408" href="Cubical.Data.Equality.Conversion.html#9324" class="Bound">P</a> <a id="9410" href="Cubical.Data.Equality.Conversion.html#9341" class="Bound">p</a> <a id="9412" href="Cubical.Data.Equality.Conversion.html#9358" class="Bound">u</a>
<a id="9414" href="Cubical.Data.Equality.Conversion.html#9289" class="Function">transportPathToEq→transportPath</a> <a id="9446" class="Symbol">{</a><a id="9447" class="Argument">x</a> <a id="9449" class="Symbol">=</a> <a id="9451" href="Cubical.Data.Equality.Conversion.html#9451" class="Bound">x</a><a id="9452" class="Symbol">}</a> <a id="9454" href="Cubical.Data.Equality.Conversion.html#9454" class="Bound">P</a> <a id="9456" class="Symbol">=</a> <a id="9458" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="9464" class="Symbol">(λ</a> <a id="9467" href="Cubical.Data.Equality.Conversion.html#9467" class="Bound">y</a> <a id="9469" href="Cubical.Data.Equality.Conversion.html#9469" class="Bound">p</a> <a id="9471" class="Symbol">→</a> <a id="9473" class="Symbol">(</a><a id="9474" href="Cubical.Data.Equality.Conversion.html#9474" class="Bound">u</a> <a id="9476" class="Symbol">:</a> <a id="9478" href="Cubical.Data.Equality.Conversion.html#9454" class="Bound">P</a> <a id="9480" href="Cubical.Data.Equality.Conversion.html#9451" class="Bound">x</a><a id="9481" class="Symbol">)</a> <a id="9483" class="Symbol">→</a> <a id="9485" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="9495" href="Cubical.Data.Equality.Conversion.html#9454" class="Bound">P</a> <a id="9497" class="Symbol">(</a><a id="9498" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="9507" href="Cubical.Data.Equality.Conversion.html#9469" class="Bound">p</a><a id="9508" class="Symbol">)</a> <a id="9510" href="Cubical.Data.Equality.Conversion.html#9474" class="Bound">u</a> <a id="9512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9514" href="Cubical.Data.Equality.Conversion.html#663" class="Function">substPath</a> <a id="9524" href="Cubical.Data.Equality.Conversion.html#9454" class="Bound">P</a> <a id="9526" href="Cubical.Data.Equality.Conversion.html#9469" class="Bound">p</a> <a id="9528" href="Cubical.Data.Equality.Conversion.html#9474" class="Bound">u</a><a id="9529" class="Symbol">)</a>
  <a id="9533" class="Symbol">λ</a> <a id="9535" href="Cubical.Data.Equality.Conversion.html#9535" class="Bound">u</a> <a id="9537" class="Symbol">→</a> <a id="9539" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="9542" class="Symbol">(λ</a> <a id="9545" href="Cubical.Data.Equality.Conversion.html#9545" class="Bound">t</a> <a id="9547" class="Symbol">→</a> <a id="9549" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="9559" href="Cubical.Data.Equality.Conversion.html#9454" class="Bound">P</a> <a id="9561" href="Cubical.Data.Equality.Conversion.html#9545" class="Bound">t</a> <a id="9563" href="Cubical.Data.Equality.Conversion.html#9535" class="Bound">u</a><a id="9564" class="Symbol">)</a> <a id="9566" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="9584" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="9586" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="9590" class="Symbol">(</a><a id="9591" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="9600" class="Symbol">(</a><a id="9601" href="Cubical.Data.Equality.Conversion.html#699" class="Function">substPathReflPath</a> <a id="9619" class="Symbol">{</a><a id="9620" class="Argument">B</a> <a id="9622" class="Symbol">=</a> <a id="9624" href="Cubical.Data.Equality.Conversion.html#9454" class="Bound">P</a><a id="9625" class="Symbol">}</a> <a id="9627" href="Cubical.Data.Equality.Conversion.html#9535" class="Bound">u</a><a id="9628" class="Symbol">))</a>

<a id="9632" class="Keyword">module</a> <a id="9639" href="Cubical.Data.Equality.Conversion.html#9639" class="Module">_</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9644" class="Symbol">:</a> <a id="9646" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="9648" class="Symbol">→</a> <a id="9650" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9655" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="9656" class="Symbol">)</a> <a id="9658" class="Symbol">{</a><a id="9659" href="Cubical.Data.Equality.Conversion.html#9659" class="Bound">x</a> <a id="9661" href="Cubical.Data.Equality.Conversion.html#9661" class="Bound">y</a> <a id="9663" class="Symbol">:</a> <a id="9665" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="9666" class="Symbol">}</a> <a id="9668" class="Symbol">{</a><a id="9669" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="9671" class="Symbol">:</a> <a id="9673" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9675" href="Cubical.Data.Equality.Conversion.html#9659" class="Bound">x</a><a id="9676" class="Symbol">}</a> <a id="9678" class="Symbol">{</a><a id="9679" href="Cubical.Data.Equality.Conversion.html#9679" class="Bound">v</a> <a id="9681" class="Symbol">:</a> <a id="9683" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9685" href="Cubical.Data.Equality.Conversion.html#9661" class="Bound">y</a><a id="9686" class="Symbol">}</a> <a id="9688" class="Keyword">where</a>
  <a id="9696" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="9711" class="Symbol">:</a> <a id="9713" class="Symbol">(</a><a id="9714" href="Cubical.Data.Equality.Conversion.html#9714" class="Bound">p</a> <a id="9716" class="Symbol">:</a> <a id="9718" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="9723" class="Symbol">_</a> <a id="9725" href="Cubical.Data.Equality.Conversion.html#9659" class="Bound">x</a> <a id="9727" href="Cubical.Data.Equality.Conversion.html#9661" class="Bound">y</a><a id="9728" class="Symbol">)</a> <a id="9730" class="Symbol">→</a> <a id="9732" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="9742" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9744" class="Symbol">(</a><a id="9745" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="9754" href="Cubical.Data.Equality.Conversion.html#9714" class="Bound">p</a><a id="9755" class="Symbol">)</a> <a id="9757" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="9759" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9761" href="Cubical.Data.Equality.Conversion.html#9679" class="Bound">v</a> <a id="9763" class="Symbol">→</a> <a id="9765" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9771" class="Symbol">(λ</a> <a id="9774" href="Cubical.Data.Equality.Conversion.html#9774" class="Bound">i</a> <a id="9776" class="Symbol">→</a> <a id="9778" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Cubical.Data.Equality.Conversion.html#9714" class="Bound">p</a> <a id="9783" href="Cubical.Data.Equality.Conversion.html#9774" class="Bound">i</a><a id="9784" class="Symbol">))</a> <a id="9787" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="9789" href="Cubical.Data.Equality.Conversion.html#9679" class="Bound">v</a>
  <a id="9793" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="9808" href="Cubical.Data.Equality.Conversion.html#9808" class="Bound">p</a> <a id="9810" href="Cubical.Data.Equality.Conversion.html#9810" class="Bound">q</a> <a id="9812" class="Symbol">=</a>
    <a id="9818" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="9824" class="Symbol">(λ</a> <a id="9827" href="Cubical.Data.Equality.Conversion.html#9827" class="Bound">y</a> <a id="9829" href="Cubical.Data.Equality.Conversion.html#9829" class="Bound">p</a> <a id="9831" class="Symbol">→</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Cubical.Data.Equality.Conversion.html#9834" class="Bound">v</a> <a id="9836" class="Symbol">:</a> <a id="9838" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9840" href="Cubical.Data.Equality.Conversion.html#9827" class="Bound">y</a><a id="9841" class="Symbol">)</a> <a id="9843" class="Symbol">→</a> <a id="9845" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="9855" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9857" class="Symbol">(</a><a id="9858" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="9867" href="Cubical.Data.Equality.Conversion.html#9829" class="Bound">p</a><a id="9868" class="Symbol">)</a> <a id="9870" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="9872" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9874" href="Cubical.Data.Equality.Conversion.html#9834" class="Bound">v</a> <a id="9876" class="Symbol">→</a> <a id="9878" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9884" class="Symbol">(λ</a> <a id="9887" href="Cubical.Data.Equality.Conversion.html#9887" class="Bound">i</a> <a id="9889" class="Symbol">→</a> <a id="9891" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Cubical.Data.Equality.Conversion.html#9829" class="Bound">p</a> <a id="9896" href="Cubical.Data.Equality.Conversion.html#9887" class="Bound">i</a><a id="9897" class="Symbol">))</a> <a id="9900" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="9902" href="Cubical.Data.Equality.Conversion.html#9834" class="Bound">v</a><a id="9903" class="Symbol">)</a>
      <a id="9911" class="Symbol">(λ</a> <a id="9914" href="Cubical.Data.Equality.Conversion.html#9914" class="Bound">v</a> <a id="9916" href="Cubical.Data.Equality.Conversion.html#9916" class="Bound">q</a> <a id="9918" class="Symbol">→</a> <a id="9920" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="9929" class="Symbol">(</a><a id="9930" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="9933" class="Symbol">(λ</a> <a id="9936" href="Cubical.Data.Equality.Conversion.html#9936" class="Bound">r</a> <a id="9938" class="Symbol">→</a> <a id="9940" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="9950" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="9952" href="Cubical.Data.Equality.Conversion.html#9936" class="Bound">r</a> <a id="9954" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a><a id="9955" class="Symbol">)</a> <a id="9957" class="Symbol">(</a><a id="9958" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="9962" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="9979" class="Symbol">)</a> <a id="9981" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="9983" href="Cubical.Data.Equality.Conversion.html#9916" class="Bound">q</a><a id="9984" class="Symbol">))</a> <a id="9987" href="Cubical.Data.Equality.Conversion.html#9808" class="Bound">p</a> <a id="9989" href="Cubical.Data.Equality.Conversion.html#9679" class="Bound">v</a> <a id="9991" href="Cubical.Data.Equality.Conversion.html#9810" class="Bound">q</a>

  <a id="9996" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="10011" class="Symbol">:</a> <a id="10013" class="Symbol">(</a><a id="10014" href="Cubical.Data.Equality.Conversion.html#10014" class="Bound">p</a> <a id="10016" class="Symbol">:</a> <a id="10018" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="10023" class="Symbol">_</a> <a id="10025" href="Cubical.Data.Equality.Conversion.html#9659" class="Bound">x</a> <a id="10027" href="Cubical.Data.Equality.Conversion.html#9661" class="Bound">y</a><a id="10028" class="Symbol">)</a> <a id="10030" class="Symbol">→</a> <a id="10032" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10038" class="Symbol">(λ</a> <a id="10041" href="Cubical.Data.Equality.Conversion.html#10041" class="Bound">i</a> <a id="10043" class="Symbol">→</a> <a id="10045" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="10047" class="Symbol">(</a><a id="10048" href="Cubical.Data.Equality.Conversion.html#10014" class="Bound">p</a> <a id="10050" href="Cubical.Data.Equality.Conversion.html#10041" class="Bound">i</a><a id="10051" class="Symbol">))</a> <a id="10054" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="10056" href="Cubical.Data.Equality.Conversion.html#9679" class="Bound">v</a> <a id="10058" class="Symbol">→</a> <a id="10060" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10070" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="10072" class="Symbol">(</a><a id="10073" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10082" href="Cubical.Data.Equality.Conversion.html#10014" class="Bound">p</a><a id="10083" class="Symbol">)</a> <a id="10085" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="10087" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10089" href="Cubical.Data.Equality.Conversion.html#9679" class="Bound">v</a>
  <a id="10093" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="10108" href="Cubical.Data.Equality.Conversion.html#10108" class="Bound">p</a> <a id="10110" href="Cubical.Data.Equality.Conversion.html#10110" class="Bound">q</a> <a id="10112" class="Symbol">=</a> <a id="10114" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="10120" class="Symbol">(λ</a> <a id="10123" href="Cubical.Data.Equality.Conversion.html#10123" class="Bound">y</a> <a id="10125" href="Cubical.Data.Equality.Conversion.html#10125" class="Bound">p</a> <a id="10127" class="Symbol">→</a> <a id="10129" class="Symbol">(</a><a id="10130" href="Cubical.Data.Equality.Conversion.html#10130" class="Bound">v</a> <a id="10132" class="Symbol">:</a> <a id="10134" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="10136" href="Cubical.Data.Equality.Conversion.html#10123" class="Bound">y</a><a id="10137" class="Symbol">)</a> <a id="10139" class="Symbol">(</a><a id="10140" href="Cubical.Data.Equality.Conversion.html#10140" class="Bound">q</a> <a id="10142" class="Symbol">:</a> <a id="10144" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10150" class="Symbol">(λ</a> <a id="10153" href="Cubical.Data.Equality.Conversion.html#10153" class="Bound">i</a> <a id="10155" class="Symbol">→</a> <a id="10157" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="10159" class="Symbol">(</a><a id="10160" href="Cubical.Data.Equality.Conversion.html#10125" class="Bound">p</a> <a id="10162" href="Cubical.Data.Equality.Conversion.html#10153" class="Bound">i</a><a id="10163" class="Symbol">))</a> <a id="10166" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="10168" href="Cubical.Data.Equality.Conversion.html#10130" class="Bound">v</a><a id="10169" class="Symbol">)</a> <a id="10171" class="Symbol">→</a> <a id="10173" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10183" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="10185" class="Symbol">(</a><a id="10186" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10195" href="Cubical.Data.Equality.Conversion.html#10125" class="Bound">p</a><a id="10196" class="Symbol">)</a> <a id="10198" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a> <a id="10200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10202" href="Cubical.Data.Equality.Conversion.html#10130" class="Bound">v</a><a id="10203" class="Symbol">)</a>
    <a id="10209" class="Symbol">(λ</a> <a id="10212" href="Cubical.Data.Equality.Conversion.html#10212" class="Bound">v</a> <a id="10214" href="Cubical.Data.Equality.Conversion.html#10214" class="Bound">q</a> <a id="10216" class="Symbol">→</a> <a id="10218" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="10221" class="Symbol">(λ</a> <a id="10224" href="Cubical.Data.Equality.Conversion.html#10224" class="Bound">t</a> <a id="10226" class="Symbol">→</a> <a id="10228" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10238" href="Cubical.Data.Equality.Conversion.html#9642" class="Bound">P</a> <a id="10240" href="Cubical.Data.Equality.Conversion.html#10224" class="Bound">t</a> <a id="10242" href="Cubical.Data.Equality.Conversion.html#9669" class="Bound">u</a><a id="10243" class="Symbol">)</a> <a id="10245" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="10263" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="10265" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10274" href="Cubical.Data.Equality.Conversion.html#10214" class="Bound">q</a><a id="10275" class="Symbol">)</a> <a id="10277" href="Cubical.Data.Equality.Conversion.html#10108" class="Bound">p</a> <a id="10279" class="Symbol">_</a> <a id="10281" href="Cubical.Data.Equality.Conversion.html#10110" class="Bound">q</a>

<a id="10284" class="Keyword">module</a> <a id="10291" href="Cubical.Data.Equality.Conversion.html#10291" class="Module">_</a> <a id="10293" class="Symbol">(</a><a id="10294" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10296" class="Symbol">:</a> <a id="10298" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="10300" class="Symbol">→</a> <a id="10302" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10307" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="10308" class="Symbol">)</a> <a id="10310" class="Symbol">{</a><a id="10311" href="Cubical.Data.Equality.Conversion.html#10311" class="Bound">x</a> <a id="10313" class="Symbol">:</a> <a id="10315" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="10316" class="Symbol">}</a> <a id="10318" class="Symbol">{</a><a id="10319" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a> <a id="10321" href="Cubical.Data.Equality.Conversion.html#10321" class="Bound">v</a> <a id="10323" class="Symbol">:</a> <a id="10325" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10327" href="Cubical.Data.Equality.Conversion.html#10311" class="Bound">x</a><a id="10328" class="Symbol">}</a> <a id="10330" class="Keyword">where</a>
  <a id="10338" href="Cubical.Data.Equality.Conversion.html#10338" class="Function">pathOver→PathP-reflPath</a> <a id="10362" class="Symbol">:</a> <a id="10364" class="Symbol">(</a><a id="10365" href="Cubical.Data.Equality.Conversion.html#10365" class="Bound">q</a> <a id="10367" class="Symbol">:</a> <a id="10369" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10379" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10391" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a><a id="10399" class="Symbol">)</a> <a id="10401" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a> <a id="10403" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10405" href="Cubical.Data.Equality.Conversion.html#10321" class="Bound">v</a><a id="10406" class="Symbol">)</a> <a id="10408" class="Symbol">→</a>
    <a id="10414" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="10429" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10431" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="10440" href="Cubical.Data.Equality.Conversion.html#10365" class="Bound">q</a> <a id="10442" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10444" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="10453" class="Symbol">(</a><a id="10454" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="10457" class="Symbol">(λ</a> <a id="10460" href="Cubical.Data.Equality.Conversion.html#10460" class="Bound">t</a> <a id="10462" class="Symbol">→</a> <a id="10464" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10474" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10476" href="Cubical.Data.Equality.Conversion.html#10460" class="Bound">t</a> <a id="10478" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a><a id="10479" class="Symbol">)</a> <a id="10481" class="Symbol">(</a><a id="10482" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="10486" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="10503" class="Symbol">)</a> <a id="10505" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="10507" href="Cubical.Data.Equality.Conversion.html#10365" class="Bound">q</a><a id="10508" class="Symbol">)</a>
  <a id="10512" href="Cubical.Data.Equality.Conversion.html#10338" class="Function">pathOver→PathP-reflPath</a> <a id="10536" href="Cubical.Data.Equality.Conversion.html#10536" class="Bound">q</a> <a id="10538" class="Symbol">=</a> <a id="10540" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10549" class="Symbol">λ</a> <a id="10551" href="Cubical.Data.Equality.Conversion.html#10551" class="Bound">i</a> <a id="10553" class="Symbol">→</a>
    <a id="10559" href="Cubical.Data.Equality.Conversion.html#523" class="Function">JPathRefl</a> <a id="10569" class="Symbol">(λ</a> <a id="10572" href="Cubical.Data.Equality.Conversion.html#10572" class="Bound">y</a> <a id="10574" href="Cubical.Data.Equality.Conversion.html#10574" class="Bound">p</a> <a id="10576" class="Symbol">→</a> <a id="10578" class="Symbol">(</a><a id="10579" href="Cubical.Data.Equality.Conversion.html#10579" class="Bound">v</a> <a id="10581" class="Symbol">:</a> <a id="10583" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10585" href="Cubical.Data.Equality.Conversion.html#10572" class="Bound">y</a><a id="10586" class="Symbol">)</a> <a id="10588" class="Symbol">→</a> <a id="10590" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10600" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10602" class="Symbol">(</a><a id="10603" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10612" href="Cubical.Data.Equality.Conversion.html#10574" class="Bound">p</a><a id="10613" class="Symbol">)</a> <a id="10615" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a> <a id="10617" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10619" href="Cubical.Data.Equality.Conversion.html#10579" class="Bound">v</a> <a id="10621" class="Symbol">→</a> <a id="10623" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10629" class="Symbol">(λ</a> <a id="10632" href="Cubical.Data.Equality.Conversion.html#10632" class="Bound">i</a> <a id="10634" class="Symbol">→</a> <a id="10636" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10638" class="Symbol">(</a><a id="10639" href="Cubical.Data.Equality.Conversion.html#10574" class="Bound">p</a> <a id="10641" href="Cubical.Data.Equality.Conversion.html#10632" class="Bound">i</a><a id="10642" class="Symbol">))</a> <a id="10645" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a> <a id="10647" href="Cubical.Data.Equality.Conversion.html#10579" class="Bound">v</a><a id="10648" class="Symbol">)</a>
      <a id="10656" class="Symbol">(λ</a> <a id="10659" href="Cubical.Data.Equality.Conversion.html#10659" class="Bound">v</a> <a id="10661" href="Cubical.Data.Equality.Conversion.html#10661" class="Bound">q</a> <a id="10663" class="Symbol">→</a> <a id="10665" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="10674" class="Symbol">(</a><a id="10675" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="10678" class="Symbol">(λ</a> <a id="10681" href="Cubical.Data.Equality.Conversion.html#10681" class="Bound">r</a> <a id="10683" class="Symbol">→</a> <a id="10685" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10695" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10697" href="Cubical.Data.Equality.Conversion.html#10681" class="Bound">r</a> <a id="10699" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a><a id="10700" class="Symbol">)</a> <a id="10702" class="Symbol">(</a><a id="10703" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="10707" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="10724" class="Symbol">)</a> <a id="10726" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="10728" href="Cubical.Data.Equality.Conversion.html#10661" class="Bound">q</a><a id="10729" class="Symbol">))</a> <a id="10732" href="Cubical.Data.Equality.Conversion.html#10551" class="Bound">i</a> <a id="10734" class="Symbol">_</a> <a id="10736" href="Cubical.Data.Equality.Conversion.html#10536" class="Bound">q</a>

  <a id="10741" href="Cubical.Data.Equality.Conversion.html#10741" class="Function">PathP→pathOver-reflPath</a> <a id="10765" class="Symbol">:</a> <a id="10767" class="Symbol">(</a><a id="10768" href="Cubical.Data.Equality.Conversion.html#10768" class="Bound">q</a> <a id="10770" class="Symbol">:</a> <a id="10772" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10778" class="Symbol">(λ</a> <a id="10781" href="Cubical.Data.Equality.Conversion.html#10781" class="Bound">i</a> <a id="10783" class="Symbol">→</a> <a id="10785" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10787" href="Cubical.Data.Equality.Conversion.html#10311" class="Bound">x</a><a id="10788" class="Symbol">)</a> <a id="10790" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a> <a id="10792" href="Cubical.Data.Equality.Conversion.html#10321" class="Bound">v</a><a id="10793" class="Symbol">)</a> <a id="10795" class="Symbol">→</a>
    <a id="10801" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="10816" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10818" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="10827" href="Cubical.Data.Equality.Conversion.html#10768" class="Bound">q</a> <a id="10829" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10831" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="10834" class="Symbol">(λ</a> <a id="10837" href="Cubical.Data.Equality.Conversion.html#10837" class="Bound">t</a> <a id="10839" class="Symbol">→</a> <a id="10841" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="10851" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10853" href="Cubical.Data.Equality.Conversion.html#10837" class="Bound">t</a> <a id="10855" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a><a id="10856" class="Symbol">)</a> <a id="10858" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="10876" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="10878" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10887" href="Cubical.Data.Equality.Conversion.html#10768" class="Bound">q</a>
  <a id="10891" href="Cubical.Data.Equality.Conversion.html#10741" class="Function">PathP→pathOver-reflPath</a> <a id="10915" href="Cubical.Data.Equality.Conversion.html#10915" class="Bound">q</a> <a id="10917" class="Symbol">=</a> <a id="10919" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="10928" class="Symbol">λ</a> <a id="10930" href="Cubical.Data.Equality.Conversion.html#10930" class="Bound">i</a> <a id="10932" class="Symbol">→</a>
    <a id="10938" href="Cubical.Data.Equality.Conversion.html#523" class="Function">JPathRefl</a> <a id="10948" class="Symbol">(λ</a> <a id="10951" href="Cubical.Data.Equality.Conversion.html#10951" class="Bound">y</a> <a id="10953" href="Cubical.Data.Equality.Conversion.html#10953" class="Bound">p</a> <a id="10955" class="Symbol">→</a> <a id="10957" class="Symbol">(</a><a id="10958" href="Cubical.Data.Equality.Conversion.html#10958" class="Bound">v</a> <a id="10960" class="Symbol">:</a> <a id="10962" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10964" href="Cubical.Data.Equality.Conversion.html#10951" class="Bound">y</a><a id="10965" class="Symbol">)</a> <a id="10967" class="Symbol">(</a><a id="10968" href="Cubical.Data.Equality.Conversion.html#10968" class="Bound">q</a> <a id="10970" class="Symbol">:</a> <a id="10972" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10978" class="Symbol">(λ</a> <a id="10981" href="Cubical.Data.Equality.Conversion.html#10981" class="Bound">i</a> <a id="10983" class="Symbol">→</a> <a id="10985" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="10987" class="Symbol">(</a><a id="10988" href="Cubical.Data.Equality.Conversion.html#10953" class="Bound">p</a> <a id="10990" href="Cubical.Data.Equality.Conversion.html#10981" class="Bound">i</a><a id="10991" class="Symbol">))</a> <a id="10994" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a> <a id="10996" href="Cubical.Data.Equality.Conversion.html#10958" class="Bound">v</a><a id="10997" class="Symbol">)</a> <a id="10999" class="Symbol">→</a> <a id="11001" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="11011" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="11013" class="Symbol">(</a><a id="11014" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="11023" href="Cubical.Data.Equality.Conversion.html#10953" class="Bound">p</a><a id="11024" class="Symbol">)</a> <a id="11026" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a> <a id="11028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11030" href="Cubical.Data.Equality.Conversion.html#10958" class="Bound">v</a><a id="11031" class="Symbol">)</a>
      <a id="11039" class="Symbol">(λ</a> <a id="11042" href="Cubical.Data.Equality.Conversion.html#11042" class="Bound">v</a> <a id="11044" href="Cubical.Data.Equality.Conversion.html#11044" class="Bound">q</a> <a id="11046" class="Symbol">→</a> <a id="11048" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11051" class="Symbol">(λ</a> <a id="11054" href="Cubical.Data.Equality.Conversion.html#11054" class="Bound">t</a> <a id="11056" class="Symbol">→</a> <a id="11058" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="11068" href="Cubical.Data.Equality.Conversion.html#10294" class="Bound">P</a> <a id="11070" href="Cubical.Data.Equality.Conversion.html#11054" class="Bound">t</a> <a id="11072" href="Cubical.Data.Equality.Conversion.html#10319" class="Bound">u</a><a id="11073" class="Symbol">)</a> <a id="11075" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="11093" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="11095" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="11104" href="Cubical.Data.Equality.Conversion.html#11044" class="Bound">q</a><a id="11105" class="Symbol">)</a> <a id="11107" href="Cubical.Data.Equality.Conversion.html#10930" class="Bound">i</a> <a id="11109" class="Symbol">_</a> <a id="11111" href="Cubical.Data.Equality.Conversion.html#10915" class="Bound">q</a>

<a id="apd-pathToEq≡PathP→pathOver-cong"></a><a id="11114" href="Cubical.Data.Equality.Conversion.html#11114" class="Function">apd-pathToEq≡PathP→pathOver-cong</a> <a id="11147" class="Symbol">:</a> <a id="11149" class="Symbol">{</a><a id="11150" href="Cubical.Data.Equality.Conversion.html#11150" class="Bound">P</a> <a id="11152" class="Symbol">:</a> <a id="11154" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="11156" class="Symbol">→</a> <a id="11158" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11163" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="11164" class="Symbol">}</a> <a id="11166" class="Symbol">{</a><a id="11167" href="Cubical.Data.Equality.Conversion.html#11167" class="Bound">x</a> <a id="11169" href="Cubical.Data.Equality.Conversion.html#11169" class="Bound">y</a> <a id="11171" class="Symbol">:</a> <a id="11173" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="11174" class="Symbol">}</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Cubical.Data.Equality.Conversion.html#11177" class="Bound">f</a> <a id="11179" class="Symbol">:</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Cubical.Data.Equality.Conversion.html#11182" class="Bound">x</a> <a id="11184" class="Symbol">:</a> <a id="11186" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="11187" class="Symbol">)</a> <a id="11189" class="Symbol">→</a> <a id="11191" href="Cubical.Data.Equality.Conversion.html#11150" class="Bound">P</a> <a id="11193" href="Cubical.Data.Equality.Conversion.html#11182" class="Bound">x</a><a id="11194" class="Symbol">)</a> <a id="11196" class="Symbol">(</a><a id="11197" href="Cubical.Data.Equality.Conversion.html#11197" class="Bound">p</a> <a id="11199" class="Symbol">:</a> <a id="11201" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="11206" class="Symbol">_</a> <a id="11208" href="Cubical.Data.Equality.Conversion.html#11167" class="Bound">x</a> <a id="11210" href="Cubical.Data.Equality.Conversion.html#11169" class="Bound">y</a><a id="11211" class="Symbol">)</a> <a id="11213" class="Symbol">→</a>
  <a id="11217" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="11221" href="Cubical.Data.Equality.Conversion.html#11177" class="Bound">f</a> <a id="11223" class="Symbol">(</a><a id="11224" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="11233" href="Cubical.Data.Equality.Conversion.html#11197" class="Bound">p</a><a id="11234" class="Symbol">)</a> <a id="11236" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11238" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="11253" href="Cubical.Data.Equality.Conversion.html#11150" class="Bound">P</a> <a id="11255" href="Cubical.Data.Equality.Conversion.html#11197" class="Bound">p</a> <a id="11257" class="Symbol">(</a><a id="11258" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="11267" href="Cubical.Data.Equality.Conversion.html#11177" class="Bound">f</a> <a id="11269" href="Cubical.Data.Equality.Conversion.html#11197" class="Bound">p</a><a id="11270" class="Symbol">)</a>
<a id="11272" href="Cubical.Data.Equality.Conversion.html#11114" class="Function">apd-pathToEq≡PathP→pathOver-cong</a> <a id="11305" class="Symbol">{</a><a id="11306" class="Argument">P</a> <a id="11308" class="Symbol">=</a> <a id="11310" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a><a id="11311" class="Symbol">}</a> <a id="11313" class="Symbol">{</a><a id="11314" class="Argument">x</a> <a id="11316" class="Symbol">=</a> <a id="11318" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11319" class="Symbol">}</a> <a id="11321" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11323" class="Symbol">=</a> <a id="11325" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="11331" class="Symbol">(λ</a> <a id="11334" href="Cubical.Data.Equality.Conversion.html#11334" class="Bound">_</a> <a id="11336" href="Cubical.Data.Equality.Conversion.html#11336" class="Bound">p</a> <a id="11338" class="Symbol">→</a> <a id="11340" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="11344" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11346" class="Symbol">(</a><a id="11347" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="11356" href="Cubical.Data.Equality.Conversion.html#11336" class="Bound">p</a><a id="11357" class="Symbol">)</a> <a id="11359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11361" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="11376" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="11378" href="Cubical.Data.Equality.Conversion.html#11336" class="Bound">p</a> <a id="11380" class="Symbol">(</a><a id="11381" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="11390" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11392" href="Cubical.Data.Equality.Conversion.html#11336" class="Bound">p</a><a id="11393" class="Symbol">))</a>
  <a id="11398" class="Keyword">let</a> <a id="11402" href="Cubical.Data.Equality.Conversion.html#11402" class="Bound">step1</a> <a id="11408" class="Symbol">=</a> <a id="11410" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11414" class="Symbol">(</a><a id="11415" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="11419" class="Symbol">(λ</a> <a id="11422" class="Symbol">(</a><a id="11423" href="Cubical.Data.Equality.Conversion.html#11423" class="Bound">p</a> <a id="11425" class="Symbol">:</a> <a id="11427" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a> <a id="11429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11431" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11432" class="Symbol">)</a> <a id="11434" class="Symbol">→</a> <a id="11436" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="11440" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11442" href="Cubical.Data.Equality.Conversion.html#11423" class="Bound">p</a><a id="11443" class="Symbol">)</a> <a id="11445" class="Symbol">(</a><a id="11446" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11450" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="11467" class="Symbol">))</a>
      <a id="11476" href="Cubical.Data.Equality.Conversion.html#11476" class="Bound">step2</a> <a id="11482" class="Symbol">=</a> <a id="11484" href="Cubical.Data.Equality.Base.html#1398" class="Function">transport-path</a> <a id="11499" class="Symbol">(λ</a> <a id="11502" href="Cubical.Data.Equality.Conversion.html#11502" class="Bound">p</a> <a id="11504" class="Symbol">→</a> <a id="11506" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="11516" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="11518" href="Cubical.Data.Equality.Conversion.html#11502" class="Bound">p</a> <a id="11520" class="Symbol">(</a><a id="11521" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11523" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11524" class="Symbol">))</a> <a id="11527" class="Symbol">(λ</a> <a id="11530" href="Cubical.Data.Equality.Conversion.html#11530" class="Bound">_</a> <a id="11532" class="Symbol">→</a> <a id="11534" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11536" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11537" class="Symbol">)</a> <a id="11539" class="Symbol">(</a><a id="11540" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11544" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="11561" class="Symbol">)</a> <a id="11563" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
      <a id="11574" href="Cubical.Data.Equality.Conversion.html#11574" class="Bound">step3</a> <a id="11580" class="Symbol">=</a> <a id="11582" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11585" class="Symbol">(λ</a> <a id="11588" href="Cubical.Data.Equality.Conversion.html#11588" class="Bound">t</a> <a id="11590" class="Symbol">→</a> <a id="11592" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11600" class="Symbol">(λ</a> <a id="11603" href="Cubical.Data.Equality.Conversion.html#11603" class="Bound">p</a> <a id="11605" class="Symbol">→</a> <a id="11607" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="11617" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="11619" href="Cubical.Data.Equality.Conversion.html#11603" class="Bound">p</a> <a id="11621" class="Symbol">(</a><a id="11622" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11624" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11625" class="Symbol">))</a> <a id="11628" class="Symbol">(</a><a id="11629" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11633" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="11650" class="Symbol">))</a> <a id="11653" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="11655" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11660" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="11662" href="Cubical.Data.Equality.Conversion.html#11588" class="Bound">t</a><a id="11663" class="Symbol">)</a>
        <a id="11673" class="Symbol">(</a><a id="11674" href="Cubical.Data.Equality.Base.html#1680" class="Function">ap-const</a> <a id="11683" class="Symbol">{</a><a id="11684" class="Argument">A</a> <a id="11686" class="Symbol">=</a> <a id="11688" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a> <a id="11690" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11692" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11693" class="Symbol">}</a> <a id="11695" class="Symbol">(</a><a id="11696" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11700" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="11717" class="Symbol">)</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11722" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11723" class="Symbol">))</a>
      <a id="11732" href="Cubical.Data.Equality.Conversion.html#11732" class="Bound">step4</a> <a id="11738" class="Symbol">=</a> <a id="11740" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11743" class="Symbol">(λ</a> <a id="11746" href="Cubical.Data.Equality.Conversion.html#11746" class="Bound">t</a> <a id="11748" class="Symbol">→</a> <a id="11750" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11754" href="Cubical.Data.Equality.Conversion.html#11746" class="Bound">t</a> <a id="11756" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="11758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="11762" class="Symbol">)</a> <a id="11764" class="Symbol">(</a><a id="11765" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11769" class="Symbol">(</a><a id="11770" href="Cubical.Data.Equality.Base.html#1769" class="Function">sym-ap</a> <a id="11777" class="Symbol">(λ</a> <a id="11780" href="Cubical.Data.Equality.Conversion.html#11780" class="Bound">p</a> <a id="11782" class="Symbol">→</a> <a id="11784" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="11794" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="11796" href="Cubical.Data.Equality.Conversion.html#11780" class="Bound">p</a> <a id="11798" class="Symbol">(</a><a id="11799" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11801" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11802" class="Symbol">))</a> <a id="11805" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="11822" class="Symbol">))</a>
      <a id="11831" href="Cubical.Data.Equality.Conversion.html#11831" class="Bound">step5</a> <a id="11837" class="Symbol">=</a> <a id="11839" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">_∙</a> <a id="11846" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="11850" class="Symbol">)</a> <a id="11852" class="Symbol">(</a><a id="11853" href="Cubical.Data.Equality.Base.html#1864" class="Function">sym-invol</a> <a id="11863" class="Symbol">(</a><a id="11864" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11867" class="Symbol">(λ</a> <a id="11870" href="Cubical.Data.Equality.Conversion.html#11870" class="Bound">p</a> <a id="11872" class="Symbol">→</a> <a id="11874" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="11884" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="11886" href="Cubical.Data.Equality.Conversion.html#11870" class="Bound">p</a> <a id="11888" class="Symbol">(</a><a id="11889" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11891" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11892" class="Symbol">))</a> <a id="11895" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="11912" class="Symbol">))</a>
      <a id="11921" href="Cubical.Data.Equality.Conversion.html#11921" class="Bound">step6</a> <a id="11927" class="Symbol">=</a> <a id="11929" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11932" class="Symbol">(</a><a id="11933" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="11936" class="Symbol">(λ</a> <a id="11939" href="Cubical.Data.Equality.Conversion.html#11939" class="Bound">t</a> <a id="11941" class="Symbol">→</a> <a id="11943" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="11953" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="11955" href="Cubical.Data.Equality.Conversion.html#11939" class="Bound">t</a> <a id="11957" class="Symbol">(</a><a id="11958" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="11960" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="11961" class="Symbol">))</a> <a id="11964" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="11982" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙_</a><a id="11984" class="Symbol">)</a> <a id="11986" class="Symbol">(</a><a id="11987" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="11991" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="12008" class="Symbol">)</a>
      <a id="12016" href="Cubical.Data.Equality.Conversion.html#12016" class="Bound">step7</a> <a id="12022" class="Symbol">=</a> <a id="12024" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12028" class="Symbol">(</a><a id="12029" href="Cubical.Data.Equality.Conversion.html#10741" class="Function">PathP→pathOver-reflPath</a> <a id="12053" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="12055" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a><a id="12063" class="Symbol">)</a>

  <a id="12068" class="Keyword">in</a>  <a id="12072" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="12076" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12078" class="Symbol">(</a><a id="12079" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="12088" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a><a id="12096" class="Symbol">)</a>                                                                                              <a id="12191" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="12194" href="Cubical.Data.Equality.Conversion.html#11402" class="Bound">step1</a> <a id="12200" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="12208" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="12218" class="Symbol">(λ</a> <a id="12221" href="Cubical.Data.Equality.Conversion.html#12221" class="Bound">p</a> <a id="12223" class="Symbol">→</a> <a id="12225" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="12235" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="12237" href="Cubical.Data.Equality.Conversion.html#12221" class="Bound">p</a> <a id="12239" class="Symbol">(</a><a id="12240" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12242" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12243" class="Symbol">)</a> <a id="12245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12247" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12249" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12250" class="Symbol">)</a> <a id="12252" class="Symbol">(</a><a id="12253" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12257" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="12274" class="Symbol">)</a> <a id="12276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                                               <a id="12327" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="12330" href="Cubical.Data.Equality.Conversion.html#11476" class="Bound">step2</a> <a id="12336" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="12344" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12348" class="Symbol">(</a><a id="12349" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="12352" class="Symbol">(λ</a> <a id="12355" href="Cubical.Data.Equality.Conversion.html#12355" class="Bound">p</a> <a id="12357" class="Symbol">→</a> <a id="12359" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="12369" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="12371" href="Cubical.Data.Equality.Conversion.html#12355" class="Bound">p</a> <a id="12373" class="Symbol">(</a><a id="12374" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12376" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12377" class="Symbol">))</a> <a id="12380" class="Symbol">(</a><a id="12381" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12385" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="12402" class="Symbol">))</a> <a id="12405" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="12407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12412" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="12414" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="12417" class="Symbol">(λ</a> <a id="12420" class="Symbol">(</a><a id="12421" href="Cubical.Data.Equality.Conversion.html#12421" class="Bound">_</a> <a id="12423" class="Symbol">:</a> <a id="12425" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a> <a id="12427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12429" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12430" class="Symbol">)</a> <a id="12432" class="Symbol">→</a> <a id="12434" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12436" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12437" class="Symbol">)</a> <a id="12439" class="Symbol">(</a><a id="12440" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12444" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="12461" class="Symbol">)</a> <a id="12463" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="12466" href="Cubical.Data.Equality.Conversion.html#11574" class="Bound">step3</a> <a id="12472" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="12480" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12484" class="Symbol">(</a><a id="12485" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="12488" class="Symbol">(λ</a> <a id="12491" href="Cubical.Data.Equality.Conversion.html#12491" class="Bound">p</a> <a id="12493" class="Symbol">→</a> <a id="12495" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="12505" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="12507" href="Cubical.Data.Equality.Conversion.html#12491" class="Bound">p</a> <a id="12509" class="Symbol">(</a><a id="12510" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12512" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12513" class="Symbol">))</a> <a id="12516" class="Symbol">(</a><a id="12517" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12521" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="12538" class="Symbol">))</a> <a id="12541" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="12543" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                                                    <a id="12599" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="12602" href="Cubical.Data.Equality.Conversion.html#11732" class="Bound">step4</a> <a id="12608" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="12616" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12620" class="Symbol">(</a><a id="12621" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="12625" class="Symbol">(</a><a id="12626" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="12629" class="Symbol">(λ</a> <a id="12632" href="Cubical.Data.Equality.Conversion.html#12632" class="Bound">p</a> <a id="12634" class="Symbol">→</a> <a id="12636" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="12646" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="12648" href="Cubical.Data.Equality.Conversion.html#12632" class="Bound">p</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12653" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12654" class="Symbol">))</a> <a id="12657" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="12674" class="Symbol">))</a> <a id="12677" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="12679" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                                                    <a id="12735" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="12738" href="Cubical.Data.Equality.Conversion.html#11831" class="Bound">step5</a> <a id="12744" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="12752" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="12755" class="Symbol">(λ</a> <a id="12758" href="Cubical.Data.Equality.Conversion.html#12758" class="Bound">t</a> <a id="12760" class="Symbol">→</a> <a id="12762" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="12772" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="12774" href="Cubical.Data.Equality.Conversion.html#12758" class="Bound">t</a> <a id="12776" class="Symbol">(</a><a id="12777" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12779" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12780" class="Symbol">))</a> <a id="12783" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="12801" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="12803" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                                                                <a id="12871" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="12874" href="Cubical.Data.Equality.Conversion.html#11921" class="Bound">step6</a> <a id="12880" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="12888" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="12891" class="Symbol">(λ</a> <a id="12894" href="Cubical.Data.Equality.Conversion.html#12894" class="Bound">t</a> <a id="12896" class="Symbol">→</a> <a id="12898" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="12908" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="12910" href="Cubical.Data.Equality.Conversion.html#12894" class="Bound">t</a> <a id="12912" class="Symbol">(</a><a id="12913" href="Cubical.Data.Equality.Conversion.html#11321" class="Bound">f</a> <a id="12915" href="Cubical.Data.Equality.Conversion.html#11318" class="Bound">x</a><a id="12916" class="Symbol">))</a> <a id="12919" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="12937" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="12939" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="12948" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a>                                                   <a id="13007" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="13010" href="Cubical.Data.Equality.Conversion.html#12016" class="Bound">step7</a> <a id="13016" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="13024" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="13039" href="Cubical.Data.Equality.Conversion.html#11310" class="Bound">P</a> <a id="13041" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="13050" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="13059" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a>

<a id="13062" class="Keyword">module</a> <a id="13069" href="Cubical.Data.Equality.Conversion.html#13069" class="Module">_</a> <a id="13071" class="Symbol">(</a><a id="13072" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13074" class="Symbol">:</a> <a id="13076" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="13078" class="Symbol">→</a> <a id="13080" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13085" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="13086" class="Symbol">)</a> <a id="13088" class="Symbol">{</a><a id="13089" href="Cubical.Data.Equality.Conversion.html#13089" class="Bound">x</a> <a id="13091" href="Cubical.Data.Equality.Conversion.html#13091" class="Bound">y</a> <a id="13093" class="Symbol">:</a> <a id="13095" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="13096" class="Symbol">}</a> <a id="13098" class="Symbol">{</a><a id="13099" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a> <a id="13101" class="Symbol">:</a> <a id="13103" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13105" href="Cubical.Data.Equality.Conversion.html#13089" class="Bound">x</a><a id="13106" class="Symbol">}</a> <a id="13108" class="Symbol">{</a><a id="13109" href="Cubical.Data.Equality.Conversion.html#13109" class="Bound">v</a> <a id="13111" class="Symbol">:</a> <a id="13113" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13115" href="Cubical.Data.Equality.Conversion.html#13091" class="Bound">y</a><a id="13116" class="Symbol">}</a> <a id="13118" class="Keyword">where</a>
  <a id="13126" class="Comment">-- TODO</a>
  <a id="13136" class="Comment">-- PathP→pathOver→PathP : (p : Path _ x y) (q : PathP (λ i → P (p i)) u v) → pathOver→PathP P p (PathP→pathOver P p q) ≡ q</a>
  <a id="13261" class="Comment">-- PathP→pathOver→PathP p q = {!!}</a>

  <a id="13299" href="Cubical.Data.Equality.Conversion.html#13299" class="Function">pathOver→PathP→pathOver</a> <a id="13323" class="Symbol">:</a> <a id="13325" class="Symbol">(</a><a id="13326" href="Cubical.Data.Equality.Conversion.html#13326" class="Bound">p</a> <a id="13328" class="Symbol">:</a> <a id="13330" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="13335" class="Symbol">_</a> <a id="13337" href="Cubical.Data.Equality.Conversion.html#13089" class="Bound">x</a> <a id="13339" href="Cubical.Data.Equality.Conversion.html#13091" class="Bound">y</a><a id="13340" class="Symbol">)</a> <a id="13342" class="Symbol">(</a><a id="13343" href="Cubical.Data.Equality.Conversion.html#13343" class="Bound">q</a> <a id="13345" class="Symbol">:</a> <a id="13347" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="13357" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13359" class="Symbol">(</a><a id="13360" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="13369" href="Cubical.Data.Equality.Conversion.html#13326" class="Bound">p</a><a id="13370" class="Symbol">)</a> <a id="13372" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a> <a id="13374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13376" href="Cubical.Data.Equality.Conversion.html#13109" class="Bound">v</a><a id="13377" class="Symbol">)</a> <a id="13379" class="Symbol">→</a> <a id="13381" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="13396" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13398" href="Cubical.Data.Equality.Conversion.html#13326" class="Bound">p</a> <a id="13400" class="Symbol">(</a><a id="13401" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="13416" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13418" href="Cubical.Data.Equality.Conversion.html#13326" class="Bound">p</a> <a id="13420" href="Cubical.Data.Equality.Conversion.html#13343" class="Bound">q</a><a id="13421" class="Symbol">)</a> <a id="13423" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13425" href="Cubical.Data.Equality.Conversion.html#13343" class="Bound">q</a>
  <a id="13429" href="Cubical.Data.Equality.Conversion.html#13299" class="Function">pathOver→PathP→pathOver</a> <a id="13453" href="Cubical.Data.Equality.Conversion.html#13453" class="Bound">p</a> <a id="13455" href="Cubical.Data.Equality.Conversion.html#13455" class="Bound">q</a> <a id="13457" class="Symbol">=</a>
    <a id="13463" href="Cubical.Data.Equality.Conversion.html#491" class="Function">JPath</a> <a id="13469" class="Symbol">(λ</a> <a id="13472" href="Cubical.Data.Equality.Conversion.html#13472" class="Bound">y</a> <a id="13474" href="Cubical.Data.Equality.Conversion.html#13474" class="Bound">p</a> <a id="13476" class="Symbol">→</a> <a id="13478" class="Symbol">{</a><a id="13479" href="Cubical.Data.Equality.Conversion.html#13479" class="Bound">v</a> <a id="13481" class="Symbol">:</a> <a id="13483" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13485" href="Cubical.Data.Equality.Conversion.html#13472" class="Bound">y</a><a id="13486" class="Symbol">}</a> <a id="13488" class="Symbol">(</a><a id="13489" href="Cubical.Data.Equality.Conversion.html#13489" class="Bound">q</a> <a id="13491" class="Symbol">:</a> <a id="13493" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="13503" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13505" class="Symbol">(</a><a id="13506" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="13515" href="Cubical.Data.Equality.Conversion.html#13474" class="Bound">p</a><a id="13516" class="Symbol">)</a> <a id="13518" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a> <a id="13520" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13522" href="Cubical.Data.Equality.Conversion.html#13479" class="Bound">v</a><a id="13523" class="Symbol">)</a> <a id="13525" class="Symbol">→</a> <a id="13527" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="13542" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13544" href="Cubical.Data.Equality.Conversion.html#13474" class="Bound">p</a> <a id="13546" class="Symbol">(</a><a id="13547" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="13562" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13564" href="Cubical.Data.Equality.Conversion.html#13474" class="Bound">p</a> <a id="13566" href="Cubical.Data.Equality.Conversion.html#13489" class="Bound">q</a><a id="13567" class="Symbol">)</a> <a id="13569" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13571" href="Cubical.Data.Equality.Conversion.html#13489" class="Bound">q</a><a id="13572" class="Symbol">)</a> <a id="13574" class="Symbol">(λ</a> <a id="13577" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a> <a id="13579" class="Symbol">→</a>
      <a id="13587" class="Keyword">let</a> <a id="13591" href="Cubical.Data.Equality.Conversion.html#13591" class="Bound">step1</a> <a id="13597" class="Symbol">=</a> <a id="13599" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="13602" class="Symbol">(</a><a id="13603" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="13618" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13620" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a><a id="13628" class="Symbol">)</a> <a id="13630" class="Symbol">(</a><a id="13631" href="Cubical.Data.Equality.Conversion.html#10338" class="Function">pathOver→PathP-reflPath</a> <a id="13655" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13657" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="13658" class="Symbol">)</a>
          <a id="13670" href="Cubical.Data.Equality.Conversion.html#13670" class="Bound">step2</a> <a id="13676" class="Symbol">=</a> <a id="13678" href="Cubical.Data.Equality.Conversion.html#10741" class="Function">PathP→pathOver-reflPath</a> <a id="13702" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13704" class="Symbol">(</a><a id="13705" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="13714" class="Symbol">(</a><a id="13715" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="13718" class="Symbol">(λ</a> <a id="13721" href="Cubical.Data.Equality.Conversion.html#13721" class="Bound">t</a> <a id="13723" class="Symbol">→</a> <a id="13725" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="13735" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13737" href="Cubical.Data.Equality.Conversion.html#13721" class="Bound">t</a> <a id="13739" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="13740" class="Symbol">)</a> <a id="13742" class="Symbol">(</a><a id="13743" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="13747" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="13764" class="Symbol">)</a> <a id="13766" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="13768" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="13769" class="Symbol">))</a>
          <a id="13782" href="Cubical.Data.Equality.Conversion.html#13782" class="Bound">step3</a> <a id="13788" class="Symbol">=</a> <a id="13790" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="13793" class="Symbol">(</a><a id="13794" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="13797" class="Symbol">(λ</a> <a id="13800" href="Cubical.Data.Equality.Conversion.html#13800" class="Bound">t</a> <a id="13802" class="Symbol">→</a> <a id="13804" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="13814" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13816" href="Cubical.Data.Equality.Conversion.html#13800" class="Bound">t</a> <a id="13818" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="13819" class="Symbol">)</a> <a id="13821" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="13839" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙_</a><a id="13841" class="Symbol">)</a>
            <a id="13855" class="Symbol">(</a><a id="13856" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="13865" class="Symbol">(</a><a id="13866" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="13884" class="Symbol">(</a><a id="13885" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="13888" class="Symbol">(λ</a> <a id="13891" href="Cubical.Data.Equality.Conversion.html#13891" class="Bound">t</a> <a id="13893" class="Symbol">→</a> <a id="13895" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="13905" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13907" href="Cubical.Data.Equality.Conversion.html#13891" class="Bound">t</a> <a id="13909" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="13910" class="Symbol">)</a> <a id="13912" class="Symbol">(</a><a id="13913" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="13917" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="13934" class="Symbol">)</a> <a id="13936" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="13938" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="13939" class="Symbol">)))</a>
          <a id="13953" href="Cubical.Data.Equality.Conversion.html#13953" class="Bound">step4</a> <a id="13959" class="Symbol">=</a> <a id="13961" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="13965" class="Symbol">(</a><a id="13966" href="Cubical.Data.Equality.Base.html#1090" class="Function">assoc</a> <a id="13972" class="Symbol">(</a><a id="13973" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="13976" class="Symbol">(λ</a> <a id="13979" href="Cubical.Data.Equality.Conversion.html#13979" class="Bound">t</a> <a id="13981" class="Symbol">→</a> <a id="13983" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="13993" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="13995" href="Cubical.Data.Equality.Conversion.html#13979" class="Bound">t</a> <a id="13997" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="13998" class="Symbol">)</a> <a id="14000" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14017" class="Symbol">)</a> <a id="14019" class="Symbol">(</a><a id="14020" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14023" class="Symbol">(λ</a> <a id="14026" href="Cubical.Data.Equality.Conversion.html#14026" class="Bound">t</a> <a id="14028" class="Symbol">→</a> <a id="14030" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14040" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14042" href="Cubical.Data.Equality.Conversion.html#14026" class="Bound">t</a> <a id="14044" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14045" class="Symbol">)</a> <a id="14047" class="Symbol">(</a><a id="14048" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="14052" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14069" class="Symbol">))</a> <a id="14072" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="14073" class="Symbol">)</a>
          <a id="14085" href="Cubical.Data.Equality.Conversion.html#14085" class="Bound">step5</a> <a id="14091" class="Symbol">=</a> <a id="14093" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">_∙</a> <a id="14100" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="14101" class="Symbol">)</a> <a id="14103" class="Symbol">(</a><a id="14104" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="14108" class="Symbol">(</a><a id="14109" href="Cubical.Data.Equality.Base.html#1572" class="Function">ap-∙</a> <a id="14114" class="Symbol">(λ</a> <a id="14117" href="Cubical.Data.Equality.Conversion.html#14117" class="Bound">t</a> <a id="14119" class="Symbol">→</a> <a id="14121" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14131" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14133" href="Cubical.Data.Equality.Conversion.html#14117" class="Bound">t</a> <a id="14135" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14136" class="Symbol">)</a> <a id="14138" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="14156" class="Symbol">(</a><a id="14157" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="14161" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14178" class="Symbol">)))</a>
          <a id="14192" href="Cubical.Data.Equality.Conversion.html#14192" class="Bound">step6</a> <a id="14198" class="Symbol">=</a> <a id="14200" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14203" class="Symbol">(λ</a> <a id="14206" href="Cubical.Data.Equality.Conversion.html#14206" class="Bound">t</a> <a id="14208" class="Symbol">→</a> <a id="14210" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14213" class="Symbol">(λ</a> <a id="14216" href="Cubical.Data.Equality.Conversion.html#14216" class="Bound">t</a> <a id="14218" class="Symbol">→</a> <a id="14220" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14230" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14232" href="Cubical.Data.Equality.Conversion.html#14216" class="Bound">t</a> <a id="14234" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14235" class="Symbol">)</a> <a id="14237" href="Cubical.Data.Equality.Conversion.html#14206" class="Bound">t</a> <a id="14239" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14241" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="14242" class="Symbol">)</a> <a id="14244" class="Symbol">(</a><a id="14245" href="Cubical.Data.Equality.Base.html#1330" class="Function">invR</a> <a id="14250" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14267" class="Symbol">)</a>

      <a id="14276" class="Keyword">in</a>  <a id="14280" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="14295" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14297" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="14306" class="Symbol">(</a><a id="14307" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="14322" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14324" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="14333" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="14334" class="Symbol">)</a>                                                                     <a id="14404" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="14407" href="Cubical.Data.Equality.Conversion.html#13591" class="Bound">step1</a> <a id="14413" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
          <a id="14425" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="14440" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14442" href="Cubical.Data.Equality.Conversion.html#416" class="Function">reflPath</a> <a id="14451" class="Symbol">(</a><a id="14452" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="14461" class="Symbol">(</a><a id="14462" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14465" class="Symbol">(λ</a> <a id="14468" href="Cubical.Data.Equality.Conversion.html#14468" class="Bound">t</a> <a id="14470" class="Symbol">→</a> <a id="14472" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14482" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14484" href="Cubical.Data.Equality.Conversion.html#14468" class="Bound">t</a> <a id="14486" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14487" class="Symbol">)</a> <a id="14489" class="Symbol">(</a><a id="14490" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="14494" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14511" class="Symbol">)</a> <a id="14513" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14515" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="14516" class="Symbol">))</a>                               <a id="14549" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="14552" href="Cubical.Data.Equality.Conversion.html#13670" class="Bound">step2</a> <a id="14558" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
          <a id="14570" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14573" class="Symbol">(λ</a> <a id="14576" href="Cubical.Data.Equality.Conversion.html#14576" class="Bound">t</a> <a id="14578" class="Symbol">→</a> <a id="14580" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14590" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14592" href="Cubical.Data.Equality.Conversion.html#14576" class="Bound">t</a> <a id="14594" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14595" class="Symbol">)</a> <a id="14597" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="14615" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14617" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="14626" class="Symbol">(</a><a id="14627" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="14636" class="Symbol">(</a><a id="14637" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14640" class="Symbol">(λ</a> <a id="14643" href="Cubical.Data.Equality.Conversion.html#14643" class="Bound">t</a> <a id="14645" class="Symbol">→</a> <a id="14647" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14657" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14659" href="Cubical.Data.Equality.Conversion.html#14643" class="Bound">t</a> <a id="14661" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14662" class="Symbol">)</a> <a id="14664" class="Symbol">(</a><a id="14665" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="14669" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14686" class="Symbol">)</a> <a id="14688" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14690" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a><a id="14691" class="Symbol">))</a> <a id="14694" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="14697" href="Cubical.Data.Equality.Conversion.html#13782" class="Bound">step3</a> <a id="14703" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
          <a id="14715" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14718" class="Symbol">(λ</a> <a id="14721" href="Cubical.Data.Equality.Conversion.html#14721" class="Bound">t</a> <a id="14723" class="Symbol">→</a> <a id="14725" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14735" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14737" href="Cubical.Data.Equality.Conversion.html#14721" class="Bound">t</a> <a id="14739" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14740" class="Symbol">)</a> <a id="14742" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="14760" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14762" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14765" class="Symbol">(λ</a> <a id="14768" href="Cubical.Data.Equality.Conversion.html#14768" class="Bound">t</a> <a id="14770" class="Symbol">→</a> <a id="14772" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14782" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14784" href="Cubical.Data.Equality.Conversion.html#14768" class="Bound">t</a> <a id="14786" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14787" class="Symbol">)</a> <a id="14789" class="Symbol">(</a><a id="14790" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="14794" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14811" class="Symbol">)</a> <a id="14813" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14815" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a>                       <a id="14839" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="14842" href="Cubical.Data.Equality.Conversion.html#13953" class="Bound">step4</a> <a id="14848" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
          <a id="14860" class="Symbol">(</a><a id="14861" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14864" class="Symbol">(λ</a> <a id="14867" href="Cubical.Data.Equality.Conversion.html#14867" class="Bound">t</a> <a id="14869" class="Symbol">→</a> <a id="14871" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14881" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14883" href="Cubical.Data.Equality.Conversion.html#14867" class="Bound">t</a> <a id="14885" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14886" class="Symbol">)</a> <a id="14888" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="14906" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14908" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="14911" class="Symbol">(λ</a> <a id="14914" href="Cubical.Data.Equality.Conversion.html#14914" class="Bound">t</a> <a id="14916" class="Symbol">→</a> <a id="14918" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="14928" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="14930" href="Cubical.Data.Equality.Conversion.html#14914" class="Bound">t</a> <a id="14932" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="14933" class="Symbol">)</a> <a id="14935" class="Symbol">(</a><a id="14936" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="14940" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="14957" class="Symbol">))</a> <a id="14960" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="14962" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a>                     <a id="14984" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="14987" href="Cubical.Data.Equality.Conversion.html#14085" class="Bound">step5</a> <a id="14993" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
          <a id="15005" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="15008" class="Symbol">(λ</a> <a id="15011" href="Cubical.Data.Equality.Conversion.html#15011" class="Bound">t</a> <a id="15013" class="Symbol">→</a> <a id="15015" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="15025" href="Cubical.Data.Equality.Conversion.html#13072" class="Bound">P</a> <a id="15027" href="Cubical.Data.Equality.Conversion.html#15011" class="Bound">t</a> <a id="15029" href="Cubical.Data.Equality.Conversion.html#13099" class="Bound">u</a><a id="15030" class="Symbol">)</a> <a id="15032" class="Symbol">(</a><a id="15033" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="15051" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="15053" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="15057" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a><a id="15074" class="Symbol">)</a> <a id="15076" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="15078" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a>                                                  <a id="15129" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="15132" href="Cubical.Data.Equality.Conversion.html#14192" class="Bound">step6</a> <a id="15138" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
          <a id="15150" href="Cubical.Data.Equality.Conversion.html#13577" class="Bound">q</a> <a id="15152" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a><a id="15153" class="Symbol">)</a> <a id="15155" href="Cubical.Data.Equality.Conversion.html#13453" class="Bound">p</a> <a id="15157" href="Cubical.Data.Equality.Conversion.html#13455" class="Bound">q</a>


<a id="cong-PathP→apd-pathOver"></a><a id="15161" href="Cubical.Data.Equality.Conversion.html#15161" class="Function">cong-PathP→apd-pathOver</a> <a id="15185" class="Symbol">:</a> <a id="15187" class="Symbol">(</a><a id="15188" href="Cubical.Data.Equality.Conversion.html#15188" class="Bound">P</a> <a id="15190" class="Symbol">:</a> <a id="15192" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a> <a id="15194" class="Symbol">→</a> <a id="15196" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15201" href="Cubical.Data.Equality.Conversion.html#1415" class="Generalizable">ℓ</a><a id="15202" class="Symbol">)</a> <a id="15204" class="Symbol">{</a><a id="15205" href="Cubical.Data.Equality.Conversion.html#15205" class="Bound">x</a> <a id="15207" href="Cubical.Data.Equality.Conversion.html#15207" class="Bound">y</a> <a id="15209" class="Symbol">:</a> <a id="15211" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="15212" class="Symbol">}</a> <a id="15214" class="Symbol">(</a><a id="15215" href="Cubical.Data.Equality.Conversion.html#15215" class="Bound">f</a> <a id="15217" class="Symbol">:</a> <a id="15219" class="Symbol">(</a><a id="15220" href="Cubical.Data.Equality.Conversion.html#15220" class="Bound">x</a> <a id="15222" class="Symbol">:</a> <a id="15224" href="Cubical.Data.Equality.Conversion.html#1430" class="Generalizable">A</a><a id="15225" class="Symbol">)</a> <a id="15227" class="Symbol">→</a> <a id="15229" href="Cubical.Data.Equality.Conversion.html#15188" class="Bound">P</a> <a id="15231" href="Cubical.Data.Equality.Conversion.html#15220" class="Bound">x</a><a id="15232" class="Symbol">)</a>
  <a id="15236" class="Symbol">→</a> <a id="15238" class="Symbol">(</a><a id="15239" href="Cubical.Data.Equality.Conversion.html#15239" class="Bound">p</a> <a id="15241" class="Symbol">:</a> <a id="15243" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="15248" class="Symbol">_</a> <a id="15250" href="Cubical.Data.Equality.Conversion.html#15205" class="Bound">x</a> <a id="15252" href="Cubical.Data.Equality.Conversion.html#15207" class="Bound">y</a><a id="15253" class="Symbol">)</a> <a id="15255" class="Symbol">(</a><a id="15256" href="Cubical.Data.Equality.Conversion.html#15256" class="Bound">q</a> <a id="15258" class="Symbol">:</a> <a id="15260" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="15270" href="Cubical.Data.Equality.Conversion.html#15188" class="Bound">P</a> <a id="15272" class="Symbol">(</a><a id="15273" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="15282" href="Cubical.Data.Equality.Conversion.html#15239" class="Bound">p</a><a id="15283" class="Symbol">)</a> <a id="15285" class="Symbol">(</a><a id="15286" href="Cubical.Data.Equality.Conversion.html#15215" class="Bound">f</a> <a id="15288" href="Cubical.Data.Equality.Conversion.html#15205" class="Bound">x</a><a id="15289" class="Symbol">)</a> <a id="15291" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15293" href="Cubical.Data.Equality.Conversion.html#15215" class="Bound">f</a> <a id="15295" href="Cubical.Data.Equality.Conversion.html#15207" class="Bound">y</a><a id="15296" class="Symbol">)</a>
  <a id="15300" class="Symbol">→</a> <a id="15302" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="15311" href="Cubical.Data.Equality.Conversion.html#15215" class="Bound">f</a> <a id="15313" href="Cubical.Data.Equality.Conversion.html#15239" class="Bound">p</a> <a id="15315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15317" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="15332" href="Cubical.Data.Equality.Conversion.html#15188" class="Bound">P</a> <a id="15334" href="Cubical.Data.Equality.Conversion.html#15239" class="Bound">p</a> <a id="15336" href="Cubical.Data.Equality.Conversion.html#15256" class="Bound">q</a> <a id="15338" class="Symbol">→</a> <a id="15340" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="15344" href="Cubical.Data.Equality.Conversion.html#15215" class="Bound">f</a> <a id="15346" class="Symbol">(</a><a id="15347" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="15356" href="Cubical.Data.Equality.Conversion.html#15239" class="Bound">p</a><a id="15357" class="Symbol">)</a> <a id="15359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15361" href="Cubical.Data.Equality.Conversion.html#15256" class="Bound">q</a>
<a id="15363" href="Cubical.Data.Equality.Conversion.html#15161" class="Function">cong-PathP→apd-pathOver</a> <a id="15387" class="Symbol">{</a><a id="15388" class="Argument">A</a> <a id="15390" class="Symbol">=</a> <a id="15392" href="Cubical.Data.Equality.Conversion.html#15392" class="Bound">A</a><a id="15393" class="Symbol">}</a> <a id="15395" href="Cubical.Data.Equality.Conversion.html#15395" class="Bound">P</a> <a id="15397" class="Symbol">{</a><a id="15398" class="Argument">x</a> <a id="15400" class="Symbol">=</a> <a id="15402" href="Cubical.Data.Equality.Conversion.html#15402" class="Bound">x</a><a id="15403" class="Symbol">}</a> <a id="15405" href="Cubical.Data.Equality.Conversion.html#15405" class="Bound">f</a> <a id="15407" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a> <a id="15409" href="Cubical.Data.Equality.Conversion.html#15409" class="Bound">q</a> <a id="15411" href="Cubical.Data.Equality.Conversion.html#15411" class="Bound">r</a> <a id="15413" class="Symbol">=</a>
  <a id="15417" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="15421" href="Cubical.Data.Equality.Conversion.html#15405" class="Bound">f</a> <a id="15423" class="Symbol">(</a><a id="15424" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="15433" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a><a id="15434" class="Symbol">)</a>                        <a id="15459" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="15462" href="Cubical.Data.Equality.Conversion.html#11114" class="Function">apd-pathToEq≡PathP→pathOver-cong</a> <a id="15495" href="Cubical.Data.Equality.Conversion.html#15405" class="Bound">f</a> <a id="15497" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a> <a id="15499" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
  <a id="15503" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="15518" href="Cubical.Data.Equality.Conversion.html#15395" class="Bound">P</a> <a id="15520" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a> <a id="15522" class="Symbol">(</a><a id="15523" href="Cubical.Data.Equality.Conversion.html#628" class="Function">congPath</a> <a id="15532" href="Cubical.Data.Equality.Conversion.html#15405" class="Bound">f</a> <a id="15534" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a><a id="15535" class="Symbol">)</a>         <a id="15545" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="15548" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="15551" class="Symbol">(</a><a id="15552" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="15567" href="Cubical.Data.Equality.Conversion.html#15395" class="Bound">P</a> <a id="15569" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a><a id="15570" class="Symbol">)</a> <a id="15572" href="Cubical.Data.Equality.Conversion.html#15411" class="Bound">r</a> <a id="15574" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
  <a id="15578" href="Cubical.Data.Equality.Conversion.html#9996" class="Function">PathP→pathOver</a> <a id="15593" href="Cubical.Data.Equality.Conversion.html#15395" class="Bound">P</a> <a id="15595" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a> <a id="15597" class="Symbol">(</a><a id="15598" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="15613" href="Cubical.Data.Equality.Conversion.html#15395" class="Bound">P</a> <a id="15615" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a> <a id="15617" href="Cubical.Data.Equality.Conversion.html#15409" class="Bound">q</a><a id="15618" class="Symbol">)</a> <a id="15620" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="15623" href="Cubical.Data.Equality.Conversion.html#13299" class="Function">pathOver→PathP→pathOver</a> <a id="15647" href="Cubical.Data.Equality.Conversion.html#15395" class="Bound">P</a> <a id="15649" href="Cubical.Data.Equality.Conversion.html#15407" class="Bound">p</a> <a id="15651" href="Cubical.Data.Equality.Conversion.html#15409" class="Bound">q</a> <a id="15653" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
  <a id="15657" href="Cubical.Data.Equality.Conversion.html#15409" class="Bound">q</a> <a id="15659" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Cubical.Data.Equality.FunctionExtensionality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Equality.FunctionExtensionality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

- Function Extensionality stated in terms of the inductively defined equality type

- Function Extensionality is stated as in the book: the function happly is defined
  in terms of J and satisfies happly refl = refl by definition

-}</a>
<a id="239" class="Keyword">module</a> <a id="246" href="Cubical.Data.Equality.FunctionExtensionality.html" class="Module">Cubical.Data.Equality.FunctionExtensionality</a> <a id="291" class="Keyword">where</a>

<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
  <a id="340" class="Keyword">hiding</a> <a id="347" class="Symbol">(</a><a id="348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="352" class="Symbol">;</a> <a id="354" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="361" class="Symbol">;</a> <a id="363" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a> <a id="366" class="Symbol">;</a> <a id="368" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="381" class="Symbol">)</a>
  <a id="385" class="Keyword">renaming</a> <a id="394" class="Symbol">(</a> <a id="396" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>      <a id="406" class="Symbol">to</a> <a id="409" class="Function">reflPath</a>
           <a id="429" class="Symbol">;</a> <a id="431" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="441" class="Symbol">to</a> <a id="444" class="Function">transportPath</a>
           <a id="469" class="Symbol">;</a> <a id="471" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a>         <a id="481" class="Symbol">to</a> <a id="484" class="Function">JPath</a>
           <a id="501" class="Symbol">;</a> <a id="503" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a>     <a id="513" class="Symbol">to</a> <a id="516" class="Function">JPathRefl</a>
           <a id="537" class="Symbol">;</a> <a id="539" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a>       <a id="549" class="Symbol">to</a> <a id="552" class="Function">symPath</a>
           <a id="571" class="Symbol">;</a> <a id="573" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>       <a id="583" class="Symbol">to</a> <a id="586" class="Function Operator">compPath</a>
           <a id="606" class="Symbol">;</a> <a id="608" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a>      <a id="618" class="Symbol">to</a> <a id="621" class="Function">congPath</a>
           <a id="641" class="Symbol">;</a> <a id="643" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>     <a id="653" class="Symbol">to</a> <a id="656" class="Function">substPath</a>
           <a id="677" class="Symbol">;</a> <a id="679" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="689" class="Symbol">to</a> <a id="692" class="Function">substPathReflPath</a>
           <a id="721" class="Symbol">;</a> <a id="723" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>    <a id="733" class="Symbol">to</a> <a id="736" class="Function">funExtPath</a>
           <a id="758" class="Symbol">;</a> <a id="760" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a>   <a id="770" class="Symbol">to</a> <a id="773" class="Function">isContrPath</a>
           <a id="796" class="Symbol">;</a> <a id="798" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a>    <a id="808" class="Symbol">to</a> <a id="811" class="Function">isPropPath</a>
           <a id="833" class="Symbol">)</a>

<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Cubical.Data.Equality.Base.html" class="Module">Cubical.Data.Equality.Base</a>
<a id="875" class="Keyword">open</a> <a id="880" class="Keyword">import</a> <a id="887" href="Cubical.Data.Equality.Conversion.html" class="Module">Cubical.Data.Equality.Conversion</a>

<a id="921" class="Keyword">private</a>
  <a id="931" class="Keyword">variable</a>
    <a id="944" href="Cubical.Data.Equality.FunctionExtensionality.html#944" class="Generalizable">a</a> <a id="946" href="Cubical.Data.Equality.FunctionExtensionality.html#946" class="Generalizable">ℓ</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="960" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a> <a id="962" class="Symbol">:</a> <a id="964" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="969" href="Cubical.Data.Equality.FunctionExtensionality.html#944" class="Generalizable">a</a>
    <a id="975" href="Cubical.Data.Equality.FunctionExtensionality.html#975" class="Generalizable">P</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a> <a id="981" class="Symbol">→</a> <a id="983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="988" href="Cubical.Data.Equality.FunctionExtensionality.html#946" class="Generalizable">ℓ</a>

<a id="happlyFunExt"></a><a id="991" href="Cubical.Data.Equality.FunctionExtensionality.html#991" class="Function">happlyFunExt</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Data.Equality.FunctionExtensionality.html#1007" class="Bound">f</a> <a id="1009" href="Cubical.Data.Equality.FunctionExtensionality.html#1009" class="Bound">g</a> <a id="1011" class="Symbol">:</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Cubical.Data.Equality.FunctionExtensionality.html#1014" class="Bound">x</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Data.Equality.FunctionExtensionality.html#975" class="Generalizable">P</a> <a id="1025" href="Cubical.Data.Equality.FunctionExtensionality.html#1014" class="Bound">x</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Data.Equality.FunctionExtensionality.html#1029" class="Bound">p</a> <a id="1031" class="Symbol">:</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Data.Equality.FunctionExtensionality.html#1034" class="Bound">x</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Cubical.Data.Equality.FunctionExtensionality.html#1007" class="Bound">f</a> <a id="1045" href="Cubical.Data.Equality.FunctionExtensionality.html#1034" class="Bound">x</a> <a id="1047" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1049" href="Cubical.Data.Equality.FunctionExtensionality.html#1009" class="Bound">g</a> <a id="1051" href="Cubical.Data.Equality.FunctionExtensionality.html#1034" class="Bound">x</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="1071" href="Cubical.Data.Equality.FunctionExtensionality.html#1029" class="Bound">p</a><a id="1072" class="Symbol">)</a> <a id="1074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1076" href="Cubical.Data.Equality.FunctionExtensionality.html#1029" class="Bound">p</a>
<a id="1078" href="Cubical.Data.Equality.FunctionExtensionality.html#991" class="Function">happlyFunExt</a> <a id="1091" href="Cubical.Data.Equality.FunctionExtensionality.html#1091" class="Bound">f</a> <a id="1093" href="Cubical.Data.Equality.FunctionExtensionality.html#1093" class="Bound">g</a> <a id="1095" href="Cubical.Data.Equality.FunctionExtensionality.html#1095" class="Bound">p</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="1106" class="Symbol">λ</a> <a id="1108" href="Cubical.Data.Equality.FunctionExtensionality.html#1108" class="Bound">x</a> <a id="1110" class="Symbol">→</a>
    <a id="1116" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1133" class="Symbol">(λ</a> <a id="1136" href="Cubical.Data.Equality.FunctionExtensionality.html#1136" class="Bound">i</a> <a id="1138" href="Cubical.Data.Equality.FunctionExtensionality.html#1138" class="Bound">x</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Cubical.Data.Equality.FunctionExtensionality.html#1095" class="Bound">p</a> <a id="1154" href="Cubical.Data.Equality.FunctionExtensionality.html#1138" class="Bound">x</a><a id="1155" class="Symbol">)</a> <a id="1157" href="Cubical.Data.Equality.FunctionExtensionality.html#1136" class="Bound">i</a><a id="1158" class="Symbol">))</a> <a id="1161" href="Cubical.Data.Equality.FunctionExtensionality.html#1108" class="Bound">x</a>   <a id="1165" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1168" href="Cubical.Data.Equality.FunctionExtensionality.html#1367" class="Function">lem</a> <a id="1172" href="Cubical.Data.Equality.FunctionExtensionality.html#1091" class="Bound">f</a> <a id="1174" href="Cubical.Data.Equality.FunctionExtensionality.html#1093" class="Bound">g</a> <a id="1176" class="Symbol">(λ</a> <a id="1179" href="Cubical.Data.Equality.FunctionExtensionality.html#1179" class="Bound">i</a> <a id="1181" href="Cubical.Data.Equality.FunctionExtensionality.html#1181" class="Bound">x</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Data.Equality.FunctionExtensionality.html#1095" class="Bound">p</a> <a id="1197" href="Cubical.Data.Equality.FunctionExtensionality.html#1181" class="Bound">x</a><a id="1198" class="Symbol">)</a> <a id="1200" href="Cubical.Data.Equality.FunctionExtensionality.html#1179" class="Bound">i</a><a id="1201" class="Symbol">)</a> <a id="1203" href="Cubical.Data.Equality.FunctionExtensionality.html#1108" class="Bound">x</a> <a id="1205" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
    <a id="1211" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Cubical.Data.Equality.FunctionExtensionality.html#1095" class="Bound">p</a> <a id="1233" href="Cubical.Data.Equality.FunctionExtensionality.html#1108" class="Bound">x</a><a id="1234" class="Symbol">))</a>                        <a id="1260" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1263" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Cubical.Data.Equality.FunctionExtensionality.html#1095" class="Bound">p</a> <a id="1294" href="Cubical.Data.Equality.FunctionExtensionality.html#1108" class="Bound">x</a><a id="1295" class="Symbol">))</a> <a id="1298" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
    <a id="1304" href="Cubical.Data.Equality.FunctionExtensionality.html#1095" class="Bound">p</a> <a id="1306" href="Cubical.Data.Equality.FunctionExtensionality.html#1108" class="Bound">x</a>                                              <a id="1353" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a>
  <a id="1357" class="Keyword">where</a>
    <a id="1367" href="Cubical.Data.Equality.FunctionExtensionality.html#1367" class="Function">lem</a> <a id="1371" class="Symbol">:</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Data.Equality.FunctionExtensionality.html#1374" class="Bound">f</a> <a id="1376" href="Cubical.Data.Equality.FunctionExtensionality.html#1376" class="Bound">g</a> <a id="1378" class="Symbol">:</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Cubical.Data.Equality.FunctionExtensionality.html#1381" class="Bound">x</a> <a id="1383" class="Symbol">:</a> <a id="1385" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a><a id="1386" class="Symbol">)</a> <a id="1388" class="Symbol">→</a> <a id="1390" href="Cubical.Data.Equality.FunctionExtensionality.html#975" class="Generalizable">P</a> <a id="1392" href="Cubical.Data.Equality.FunctionExtensionality.html#1381" class="Bound">x</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Cubical.Data.Equality.FunctionExtensionality.html#1396" class="Bound">p</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1405" class="Symbol">_</a> <a id="1407" href="Cubical.Data.Equality.FunctionExtensionality.html#1374" class="Bound">f</a> <a id="1409" href="Cubical.Data.Equality.FunctionExtensionality.html#1376" class="Bound">g</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Equality.FunctionExtensionality.html#1413" class="Bound">x</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1439" href="Cubical.Data.Equality.FunctionExtensionality.html#1396" class="Bound">p</a><a id="1440" class="Symbol">)</a> <a id="1442" href="Cubical.Data.Equality.FunctionExtensionality.html#1413" class="Bound">x</a> <a id="1444" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1446" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1455" class="Symbol">(λ</a> <a id="1458" href="Cubical.Data.Equality.FunctionExtensionality.html#1458" class="Bound">i</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Cubical.Data.Equality.FunctionExtensionality.html#1396" class="Bound">p</a> <a id="1464" href="Cubical.Data.Equality.FunctionExtensionality.html#1458" class="Bound">i</a> <a id="1466" href="Cubical.Data.Equality.FunctionExtensionality.html#1413" class="Bound">x</a><a id="1467" class="Symbol">)</a>
    <a id="1473" href="Cubical.Data.Equality.FunctionExtensionality.html#1367" class="Function">lem</a> <a id="1477" href="Cubical.Data.Equality.FunctionExtensionality.html#1477" class="Bound">f</a> <a id="1479" href="Cubical.Data.Equality.FunctionExtensionality.html#1479" class="Bound">g</a> <a id="1481" class="Symbol">=</a> <a id="1483" href="Cubical.Data.Equality.FunctionExtensionality.html#484" class="Function">JPath</a> <a id="1489" class="Symbol">(λ</a> <a id="1492" href="Cubical.Data.Equality.FunctionExtensionality.html#1492" class="Bound">g</a> <a id="1494" href="Cubical.Data.Equality.FunctionExtensionality.html#1494" class="Bound">p</a> <a id="1496" class="Symbol">→</a> <a id="1498" class="Symbol">∀</a> <a id="1500" href="Cubical.Data.Equality.FunctionExtensionality.html#1500" class="Bound">x</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1521" href="Cubical.Data.Equality.FunctionExtensionality.html#1494" class="Bound">p</a><a id="1522" class="Symbol">)</a> <a id="1524" href="Cubical.Data.Equality.FunctionExtensionality.html#1500" class="Bound">x</a> <a id="1526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1528" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1537" class="Symbol">(λ</a> <a id="1540" href="Cubical.Data.Equality.FunctionExtensionality.html#1540" class="Bound">i</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Cubical.Data.Equality.FunctionExtensionality.html#1494" class="Bound">p</a> <a id="1546" href="Cubical.Data.Equality.FunctionExtensionality.html#1540" class="Bound">i</a> <a id="1548" href="Cubical.Data.Equality.FunctionExtensionality.html#1500" class="Bound">x</a><a id="1549" class="Symbol">))</a> <a id="1552" class="Symbol">λ</a> <a id="1554" href="Cubical.Data.Equality.FunctionExtensionality.html#1554" class="Bound">x</a> <a id="1556" class="Symbol">→</a>
      <a id="1564" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1581" class="Symbol">λ</a> <a id="1583" href="Cubical.Data.Equality.FunctionExtensionality.html#1583" class="Bound">i</a> <a id="1585" class="Symbol">→</a> <a id="1587" href="Cubical.Data.Equality.FunctionExtensionality.html#1477" class="Bound">f</a><a id="1588" class="Symbol">)</a> <a id="1590" href="Cubical.Data.Equality.FunctionExtensionality.html#1554" class="Bound">x</a>   <a id="1594" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1597" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1600" class="Symbol">(λ</a> <a id="1603" href="Cubical.Data.Equality.FunctionExtensionality.html#1603" class="Bound">p</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1614" class="Symbol">{</a><a id="1615" class="Argument">f</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Cubical.Data.Equality.FunctionExtensionality.html#1477" class="Bound">f</a><a id="1620" class="Symbol">}</a> <a id="1622" href="Cubical.Data.Equality.FunctionExtensionality.html#1603" class="Bound">p</a> <a id="1624" href="Cubical.Data.Equality.FunctionExtensionality.html#1554" class="Bound">x</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="1645" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="1653" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1666" class="Symbol">{</a><a id="1667" class="Argument">x</a> <a id="1669" class="Symbol">=</a> <a id="1671" href="Cubical.Data.Equality.FunctionExtensionality.html#1477" class="Bound">f</a><a id="1672" class="Symbol">})</a> <a id="1675" href="Cubical.Data.Equality.FunctionExtensionality.html#1554" class="Bound">x</a>       <a id="1683" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1686" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="1690" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a> <a id="1708" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
      <a id="1716" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1725" href="Cubical.Data.Equality.FunctionExtensionality.html#409" class="Function">reflPath</a>             <a id="1746" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a>

<a id="funExtHapply"></a><a id="1749" href="Cubical.Data.Equality.FunctionExtensionality.html#1749" class="Function">funExtHapply</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Cubical.Data.Equality.FunctionExtensionality.html#1765" class="Bound">f</a> <a id="1767" href="Cubical.Data.Equality.FunctionExtensionality.html#1767" class="Bound">g</a> <a id="1769" class="Symbol">:</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Cubical.Data.Equality.FunctionExtensionality.html#1772" class="Bound">x</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Cubical.Data.Equality.FunctionExtensionality.html#975" class="Generalizable">P</a> <a id="1783" href="Cubical.Data.Equality.FunctionExtensionality.html#1772" class="Bound">x</a><a id="1784" class="Symbol">)</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Cubical.Data.Equality.FunctionExtensionality.html#1787" class="Bound">p</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="Cubical.Data.Equality.FunctionExtensionality.html#1765" class="Bound">f</a> <a id="1793" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1795" href="Cubical.Data.Equality.FunctionExtensionality.html#1767" class="Bound">g</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1815" href="Cubical.Data.Equality.FunctionExtensionality.html#1787" class="Bound">p</a><a id="1816" class="Symbol">)</a> <a id="1818" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1820" href="Cubical.Data.Equality.FunctionExtensionality.html#1787" class="Bound">p</a>
<a id="1822" href="Cubical.Data.Equality.FunctionExtensionality.html#1749" class="Function">funExtHapply</a> <a id="1835" href="Cubical.Data.Equality.FunctionExtensionality.html#1835" class="Bound">f</a> <a id="1837" class="DottedPattern Symbol">.</a><a id="1838" href="Cubical.Data.Equality.FunctionExtensionality.html#1835" class="DottedPattern Bound">f</a> <a id="1840" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Cubical.Data.Equality.Conversion.html#2963" class="Function">funExtRefl</a>

<a id="functionExtensionality"></a><a id="1859" href="Cubical.Data.Equality.FunctionExtensionality.html#1859" class="Function">functionExtensionality</a> <a id="1882" class="Symbol">:</a> <a id="1884" class="Symbol">{</a><a id="1885" href="Cubical.Data.Equality.FunctionExtensionality.html#1885" class="Bound">f</a> <a id="1887" href="Cubical.Data.Equality.FunctionExtensionality.html#1887" class="Bound">g</a> <a id="1889" class="Symbol">:</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Cubical.Data.Equality.FunctionExtensionality.html#1892" class="Bound">x</a> <a id="1894" class="Symbol">:</a> <a id="1896" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a><a id="1897" class="Symbol">)</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Cubical.Data.Equality.FunctionExtensionality.html#975" class="Generalizable">P</a> <a id="1903" href="Cubical.Data.Equality.FunctionExtensionality.html#1892" class="Bound">x</a><a id="1904" class="Symbol">}</a> <a id="1906" class="Symbol">→</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Cubical.Data.Equality.FunctionExtensionality.html#1885" class="Bound">f</a> <a id="1911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1913" href="Cubical.Data.Equality.FunctionExtensionality.html#1887" class="Bound">g</a><a id="1914" class="Symbol">)</a> <a id="1916" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="1918" class="Symbol">((</a><a id="1920" href="Cubical.Data.Equality.FunctionExtensionality.html#1920" class="Bound">x</a> <a id="1922" class="Symbol">:</a> <a id="1924" href="Cubical.Data.Equality.FunctionExtensionality.html#960" class="Generalizable">A</a><a id="1925" class="Symbol">)</a> <a id="1927" class="Symbol">→</a> <a id="1929" href="Cubical.Data.Equality.FunctionExtensionality.html#1885" class="Bound">f</a> <a id="1931" href="Cubical.Data.Equality.FunctionExtensionality.html#1920" class="Bound">x</a> <a id="1933" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1935" href="Cubical.Data.Equality.FunctionExtensionality.html#1887" class="Bound">g</a> <a id="1937" href="Cubical.Data.Equality.FunctionExtensionality.html#1920" class="Bound">x</a><a id="1938" class="Symbol">)</a>
<a id="1940" href="Cubical.Data.Equality.FunctionExtensionality.html#1859" class="Function">functionExtensionality</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Cubical.Data.Equality.Conversion.html#8934" class="Function">isoToEquiv</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Cubical.Data.Equality.Conversion.html#8672" class="InductiveConstructor">iso</a> <a id="1981" href="Cubical.Data.Equality.Conversion.html#2674" class="Function">happly</a> <a id="1988" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Cubical.Data.Equality.FunctionExtensionality.html#991" class="Function">happlyFunExt</a> <a id="2009" class="Symbol">_</a> <a id="2011" class="Symbol">_)</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Cubical.Data.Equality.FunctionExtensionality.html#1749" class="Function">funExtHapply</a> <a id="2028" class="Symbol">_</a> <a id="2030" class="Symbol">_))</a>
</pre></body></html>


==> anc/html/Cubical.Data.Equality.PropositionalTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Equality.PropositionalTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- Propositional truncation for the inductively defined equality type ≡, using paths internally -}</a>

<a id="101" class="Keyword">module</a> <a id="108" href="Cubical.Data.Equality.PropositionalTruncation.html" class="Module">Cubical.Data.Equality.PropositionalTruncation</a> <a id="154" class="Keyword">where</a>

<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>
  <a id="212" class="Keyword">using</a> <a id="218" class="Symbol">()</a>
  <a id="223" class="Keyword">renaming</a> <a id="232" class="Symbol">(</a> <a id="234" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="238" class="Symbol">to</a> <a id="241" class="Function">recPropTruncPath</a>
           <a id="269" class="Symbol">;</a> <a id="271" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="276" class="Symbol">to</a> <a id="279" class="Function">elimPropTruncPath</a>
           <a id="308" class="Symbol">;</a> <a id="310" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="318" class="Symbol">to</a> <a id="321" class="InductiveConstructor">squash₁Path</a>
           <a id="344" class="Symbol">)</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="396" class="Keyword">using</a> <a id="402" class="Symbol">(</a><a id="403" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a><a id="407" class="Symbol">;</a> <a id="409" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="413" class="Symbol">)</a> <a id="415" class="Keyword">public</a>

<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Data.Equality.Base.html" class="Module">Cubical.Data.Equality.Base</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Cubical.Data.Equality.Conversion.html" class="Module">Cubical.Data.Equality.Conversion</a>

<a id="508" class="Keyword">private</a>
 <a id="517" class="Keyword">variable</a>
  <a id="528" href="Cubical.Data.Equality.PropositionalTruncation.html#528" class="Generalizable">ℓ</a> <a id="530" href="Cubical.Data.Equality.PropositionalTruncation.html#530" class="Generalizable">ℓ&#39;</a> <a id="533" class="Symbol">:</a> <a id="535" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="543" href="Cubical.Data.Equality.PropositionalTruncation.html#543" class="Generalizable">A</a> <a id="545" href="Cubical.Data.Equality.PropositionalTruncation.html#545" class="Generalizable">B</a> <a id="547" class="Symbol">:</a> <a id="549" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="554" href="Cubical.Data.Equality.PropositionalTruncation.html#528" class="Generalizable">ℓ</a>
  <a id="558" href="Cubical.Data.Equality.PropositionalTruncation.html#558" class="Generalizable">x</a> <a id="560" href="Cubical.Data.Equality.PropositionalTruncation.html#560" class="Generalizable">y</a> <a id="562" href="Cubical.Data.Equality.PropositionalTruncation.html#562" class="Generalizable">z</a> <a id="564" class="Symbol">:</a> <a id="566" href="Cubical.Data.Equality.PropositionalTruncation.html#543" class="Generalizable">A</a>

<a id="squash₁"></a><a id="569" href="Cubical.Data.Equality.PropositionalTruncation.html#569" class="Function">squash₁</a> <a id="577" class="Symbol">:</a> <a id="579" class="Symbol">(</a><a id="580" href="Cubical.Data.Equality.PropositionalTruncation.html#580" class="Bound">x</a> <a id="582" href="Cubical.Data.Equality.PropositionalTruncation.html#582" class="Bound">y</a> <a id="584" class="Symbol">:</a> <a id="586" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="588" href="Cubical.Data.Equality.PropositionalTruncation.html#543" class="Generalizable">A</a> <a id="590" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="592" class="Symbol">)</a> <a id="594" class="Symbol">→</a> <a id="596" href="Cubical.Data.Equality.PropositionalTruncation.html#580" class="Bound">x</a> <a id="598" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="600" href="Cubical.Data.Equality.PropositionalTruncation.html#582" class="Bound">y</a>
<a id="602" href="Cubical.Data.Equality.PropositionalTruncation.html#569" class="Function">squash₁</a> <a id="610" href="Cubical.Data.Equality.PropositionalTruncation.html#610" class="Bound">x</a> <a id="612" href="Cubical.Data.Equality.PropositionalTruncation.html#612" class="Bound">y</a> <a id="614" class="Symbol">=</a> <a id="616" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="625" class="Symbol">(</a><a id="626" href="Cubical.Data.Equality.PropositionalTruncation.html#321" class="InductiveConstructor">squash₁Path</a> <a id="638" href="Cubical.Data.Equality.PropositionalTruncation.html#610" class="Bound">x</a> <a id="640" href="Cubical.Data.Equality.PropositionalTruncation.html#612" class="Bound">y</a><a id="641" class="Symbol">)</a>

<a id="∥∥-rec"></a><a id="644" href="Cubical.Data.Equality.PropositionalTruncation.html#644" class="Function">∥∥-rec</a> <a id="651" class="Symbol">:</a> <a id="653" class="Symbol">{</a><a id="654" href="Cubical.Data.Equality.PropositionalTruncation.html#654" class="Bound">A</a> <a id="656" class="Symbol">:</a> <a id="658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="663" href="Cubical.Data.Equality.PropositionalTruncation.html#528" class="Generalizable">ℓ</a><a id="664" class="Symbol">}</a> <a id="666" class="Symbol">{</a><a id="667" href="Cubical.Data.Equality.PropositionalTruncation.html#667" class="Bound">P</a> <a id="669" class="Symbol">:</a> <a id="671" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="676" href="Cubical.Data.Equality.PropositionalTruncation.html#530" class="Generalizable">ℓ&#39;</a><a id="678" class="Symbol">}</a> <a id="680" class="Symbol">→</a> <a id="682" href="Cubical.Data.Equality.Base.html#2278" class="Function">isProp</a> <a id="689" href="Cubical.Data.Equality.PropositionalTruncation.html#667" class="Bound">P</a> <a id="691" class="Symbol">→</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Data.Equality.PropositionalTruncation.html#654" class="Bound">A</a> <a id="696" class="Symbol">→</a> <a id="698" href="Cubical.Data.Equality.PropositionalTruncation.html#667" class="Bound">P</a><a id="699" class="Symbol">)</a> <a id="701" class="Symbol">→</a> <a id="703" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="705" href="Cubical.Data.Equality.PropositionalTruncation.html#654" class="Bound">A</a> <a id="707" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="710" class="Symbol">→</a> <a id="712" href="Cubical.Data.Equality.PropositionalTruncation.html#667" class="Bound">P</a>
<a id="714" href="Cubical.Data.Equality.PropositionalTruncation.html#644" class="Function">∥∥-rec</a> <a id="721" href="Cubical.Data.Equality.PropositionalTruncation.html#721" class="Bound">Pprop</a> <a id="727" class="Symbol">=</a> <a id="729" href="Cubical.Data.Equality.PropositionalTruncation.html#241" class="Function">recPropTruncPath</a> <a id="746" class="Symbol">(</a><a id="747" href="Cubical.Data.Equality.Conversion.html#5289" class="Function">isPropToIsPropPath</a> <a id="766" href="Cubical.Data.Equality.PropositionalTruncation.html#721" class="Bound">Pprop</a><a id="771" class="Symbol">)</a>

<a id="∥∥-elim"></a><a id="774" href="Cubical.Data.Equality.PropositionalTruncation.html#774" class="Function">∥∥-elim</a> <a id="782" class="Symbol">:</a> <a id="784" class="Symbol">{</a><a id="785" href="Cubical.Data.Equality.PropositionalTruncation.html#785" class="Bound">A</a> <a id="787" class="Symbol">:</a> <a id="789" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="794" href="Cubical.Data.Equality.PropositionalTruncation.html#528" class="Generalizable">ℓ</a><a id="795" class="Symbol">}</a> <a id="797" class="Symbol">{</a><a id="798" href="Cubical.Data.Equality.PropositionalTruncation.html#798" class="Bound">P</a> <a id="800" class="Symbol">:</a> <a id="802" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="804" href="Cubical.Data.Equality.PropositionalTruncation.html#785" class="Bound">A</a> <a id="806" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="809" class="Symbol">→</a> <a id="811" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="816" href="Cubical.Data.Equality.PropositionalTruncation.html#530" class="Generalizable">ℓ&#39;</a><a id="818" class="Symbol">}</a> <a id="820" class="Symbol">→</a> <a id="822" class="Symbol">((</a><a id="824" href="Cubical.Data.Equality.PropositionalTruncation.html#824" class="Bound">a</a> <a id="826" class="Symbol">:</a> <a id="828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="830" href="Cubical.Data.Equality.PropositionalTruncation.html#785" class="Bound">A</a> <a id="832" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="834" class="Symbol">)</a> <a id="836" class="Symbol">→</a> <a id="838" href="Cubical.Data.Equality.Base.html#2278" class="Function">isProp</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Data.Equality.PropositionalTruncation.html#798" class="Bound">P</a> <a id="848" href="Cubical.Data.Equality.PropositionalTruncation.html#824" class="Bound">a</a><a id="849" class="Symbol">))</a> <a id="852" class="Symbol">→</a>
                <a id="870" class="Symbol">((</a><a id="872" href="Cubical.Data.Equality.PropositionalTruncation.html#872" class="Bound">x</a> <a id="874" class="Symbol">:</a> <a id="876" href="Cubical.Data.Equality.PropositionalTruncation.html#785" class="Bound">A</a><a id="877" class="Symbol">)</a> <a id="879" class="Symbol">→</a> <a id="881" href="Cubical.Data.Equality.PropositionalTruncation.html#798" class="Bound">P</a> <a id="883" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="885" href="Cubical.Data.Equality.PropositionalTruncation.html#872" class="Bound">x</a> <a id="887" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">→</a> <a id="893" class="Symbol">(</a><a id="894" href="Cubical.Data.Equality.PropositionalTruncation.html#894" class="Bound">a</a> <a id="896" class="Symbol">:</a> <a id="898" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="900" href="Cubical.Data.Equality.PropositionalTruncation.html#785" class="Bound">A</a> <a id="902" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.Data.Equality.PropositionalTruncation.html#798" class="Bound">P</a> <a id="910" href="Cubical.Data.Equality.PropositionalTruncation.html#894" class="Bound">a</a>
<a id="912" href="Cubical.Data.Equality.PropositionalTruncation.html#774" class="Function">∥∥-elim</a> <a id="920" href="Cubical.Data.Equality.PropositionalTruncation.html#920" class="Bound">Pprop</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Data.Equality.PropositionalTruncation.html#279" class="Function">elimPropTruncPath</a> <a id="946" class="Symbol">(λ</a> <a id="949" href="Cubical.Data.Equality.PropositionalTruncation.html#949" class="Bound">a</a> <a id="951" class="Symbol">→</a> <a id="953" href="Cubical.Data.Equality.Conversion.html#5289" class="Function">isPropToIsPropPath</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Data.Equality.PropositionalTruncation.html#920" class="Bound">Pprop</a> <a id="979" href="Cubical.Data.Equality.PropositionalTruncation.html#949" class="Bound">a</a><a id="980" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Data.Equality.S1.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Equality.S1</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- The circle using _≡_

- loop path-&quot;constructor&quot; using _≡_

- recursion and induction scheme

- β-rules for recursion and induction in terms of _≡_

-}</a>

<a id="156" class="Keyword">module</a> <a id="163" href="Cubical.Data.Equality.S1.html" class="Module">Cubical.Data.Equality.S1</a> <a id="188" class="Keyword">where</a>

<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
  <a id="237" class="Keyword">using</a> <a id="243" class="Symbol">(</a><a id="244" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a><a id="249" class="Symbol">)</a>
  <a id="253" class="Keyword">renaming</a> <a id="262" class="Symbol">(</a><a id="263" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="268" class="Symbol">to</a> <a id="271" class="Function">congPath</a><a id="279" class="Symbol">)</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a> <a id="310" class="Symbol">as</a> <a id="313" class="Module">S1</a> <a id="316" class="Keyword">public</a>
  <a id="325" class="Keyword">using</a> <a id="331" class="Symbol">(</a><a id="332" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="334" class="Symbol">;</a> <a id="336" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a> <a id="371" class="Symbol">as</a> <a id="374" class="Module">S1</a>
  <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">()</a>
  <a id="390" class="Keyword">renaming</a> <a id="399" class="Symbol">(</a><a id="400" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="405" class="Symbol">to</a> <a id="408" class="InductiveConstructor">loopPath</a><a id="416" class="Symbol">)</a>

<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Cubical.Data.Int.html" class="Module">Cubical.Data.Int</a>

<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Cubical.Data.Equality.Base.html" class="Module">Cubical.Data.Equality.Base</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Cubical.Data.Equality.Conversion.html" class="Module">Cubical.Data.Equality.Conversion</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Cubical.Data.Equality.Univalence.html" class="Module">Cubical.Data.Equality.Univalence</a>

<a id="608" class="Keyword">private</a>
 <a id="617" class="Keyword">variable</a>
  <a id="628" href="Cubical.Data.Equality.S1.html#628" class="Generalizable">a</a> <a id="630" href="Cubical.Data.Equality.S1.html#630" class="Generalizable">ℓ</a> <a id="632" href="Cubical.Data.Equality.S1.html#632" class="Generalizable">ℓ&#39;</a> <a id="635" class="Symbol">:</a> <a id="637" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="645" href="Cubical.Data.Equality.S1.html#645" class="Generalizable">A</a> <a id="647" class="Symbol">:</a> <a id="649" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="654" href="Cubical.Data.Equality.S1.html#628" class="Generalizable">a</a>

<a id="loop"></a><a id="657" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="662" class="Symbol">:</a> <a id="664" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="669" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="671" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="676" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="681" class="Symbol">=</a> <a id="683" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="692" href="Cubical.Data.Equality.S1.html#408" class="InductiveConstructor">loopPath</a>

<a id="S¹-rec"></a><a id="702" href="Cubical.Data.Equality.S1.html#702" class="Function">S¹-rec</a> <a id="709" class="Symbol">:</a> <a id="711" class="Symbol">{</a><a id="712" href="Cubical.Data.Equality.S1.html#712" class="Bound">A</a> <a id="714" class="Symbol">:</a> <a id="716" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="721" href="Cubical.Data.Equality.S1.html#630" class="Generalizable">ℓ</a><a id="722" class="Symbol">}</a> <a id="724" class="Symbol">(</a><a id="725" href="Cubical.Data.Equality.S1.html#725" class="Bound">b</a> <a id="727" class="Symbol">:</a> <a id="729" href="Cubical.Data.Equality.S1.html#712" class="Bound">A</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Data.Equality.S1.html#733" class="Bound">l</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Data.Equality.S1.html#725" class="Bound">b</a> <a id="739" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="741" href="Cubical.Data.Equality.S1.html#725" class="Bound">b</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">→</a> <a id="746" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="749" class="Symbol">→</a> <a id="751" href="Cubical.Data.Equality.S1.html#712" class="Bound">A</a>
<a id="753" href="Cubical.Data.Equality.S1.html#702" class="Function">S¹-rec</a> <a id="760" href="Cubical.Data.Equality.S1.html#760" class="Bound">b</a> <a id="762" href="Cubical.Data.Equality.S1.html#762" class="Bound">l</a> <a id="764" class="Symbol">=</a> <a id="766" href="Cubical.HITs.S1.Properties.html#411" class="Function">S1.rec</a> <a id="773" href="Cubical.Data.Equality.S1.html#760" class="Bound">b</a> <a id="775" class="Symbol">(</a><a id="776" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="785" href="Cubical.Data.Equality.S1.html#762" class="Bound">l</a><a id="786" class="Symbol">)</a>

<a id="S¹-rec-loop"></a><a id="789" href="Cubical.Data.Equality.S1.html#789" class="Function">S¹-rec-loop</a> <a id="801" class="Symbol">:</a> <a id="803" class="Symbol">(</a><a id="804" href="Cubical.Data.Equality.S1.html#804" class="Bound">b</a> <a id="806" class="Symbol">:</a> <a id="808" href="Cubical.Data.Equality.S1.html#645" class="Generalizable">A</a><a id="809" class="Symbol">)</a> <a id="811" class="Symbol">(</a><a id="812" href="Cubical.Data.Equality.S1.html#812" class="Bound">l</a> <a id="814" class="Symbol">:</a> <a id="816" href="Cubical.Data.Equality.S1.html#804" class="Bound">b</a> <a id="818" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="820" href="Cubical.Data.Equality.S1.html#804" class="Bound">b</a><a id="821" class="Symbol">)</a> <a id="823" class="Symbol">→</a> <a id="825" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Data.Equality.S1.html#702" class="Function">S¹-rec</a> <a id="836" href="Cubical.Data.Equality.S1.html#804" class="Bound">b</a> <a id="838" href="Cubical.Data.Equality.S1.html#812" class="Bound">l</a><a id="839" class="Symbol">)</a> <a id="841" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="848" href="Cubical.Data.Equality.S1.html#812" class="Bound">l</a>
<a id="850" href="Cubical.Data.Equality.S1.html#789" class="Function">S¹-rec-loop</a> <a id="862" href="Cubical.Data.Equality.S1.html#862" class="Bound">b</a> <a id="864" href="Cubical.Data.Equality.S1.html#864" class="Bound">l</a> <a id="866" class="Symbol">=</a>
  <a id="870" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Data.Equality.S1.html#702" class="Function">S¹-rec</a> <a id="881" href="Cubical.Data.Equality.S1.html#862" class="Bound">b</a> <a id="883" href="Cubical.Data.Equality.S1.html#864" class="Bound">l</a><a id="884" class="Symbol">)</a> <a id="886" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a>                      <a id="912" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="915" href="Cubical.Data.Equality.Conversion.html#3877" class="Function">ap≡congPath</a> <a id="927" class="Symbol">(</a><a id="928" href="Cubical.Data.Equality.S1.html#702" class="Function">S¹-rec</a> <a id="935" href="Cubical.Data.Equality.S1.html#862" class="Bound">b</a> <a id="937" href="Cubical.Data.Equality.S1.html#864" class="Bound">l</a><a id="938" class="Symbol">)</a> <a id="940" href="Cubical.Data.Equality.S1.html#408" class="InductiveConstructor">loopPath</a> <a id="949" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
  <a id="953" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="962" class="Symbol">(</a><a id="963" href="Cubical.Data.Equality.S1.html#271" class="Function">congPath</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Data.Equality.S1.html#702" class="Function">S¹-rec</a> <a id="980" href="Cubical.Data.Equality.S1.html#862" class="Bound">b</a> <a id="982" href="Cubical.Data.Equality.S1.html#864" class="Bound">l</a><a id="983" class="Symbol">)</a> <a id="985" href="Cubical.Data.Equality.S1.html#408" class="InductiveConstructor">loopPath</a><a id="993" class="Symbol">)</a> <a id="995" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1003" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
  <a id="1007" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Cubical.Data.Equality.Conversion.html#1755" class="Function">eqToPath</a> <a id="1026" href="Cubical.Data.Equality.S1.html#864" class="Bound">l</a><a id="1027" class="Symbol">)</a>                     <a id="1049" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1052" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Cubical.Data.Equality.Conversion.html#2255" class="Function">pathToEq-eqToPath</a> <a id="1080" href="Cubical.Data.Equality.S1.html#864" class="Bound">l</a><a id="1081" class="Symbol">)</a> <a id="1083" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
  <a id="1087" href="Cubical.Data.Equality.S1.html#864" class="Bound">l</a> <a id="1089" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a>

<a id="S¹-elimPath"></a><a id="1092" href="Cubical.Data.Equality.S1.html#1092" class="Function">S¹-elimPath</a> <a id="1104" class="Symbol">:</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Cubical.Data.Equality.S1.html#1107" class="Bound">P</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1121" href="Cubical.Data.Equality.S1.html#630" class="Generalizable">ℓ</a><a id="1122" class="Symbol">)</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Cubical.Data.Equality.S1.html#1125" class="Bound">b</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Cubical.Data.Equality.S1.html#1107" class="Bound">P</a> <a id="1131" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Cubical.Data.Equality.S1.html#1138" class="Bound">l</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1148" class="Symbol">(λ</a> <a id="1151" href="Cubical.Data.Equality.S1.html#1151" class="Bound">i</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Cubical.Data.Equality.S1.html#1107" class="Bound">P</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Data.Equality.S1.html#408" class="InductiveConstructor">loopPath</a> <a id="1167" href="Cubical.Data.Equality.S1.html#1151" class="Bound">i</a><a id="1168" class="Symbol">))</a> <a id="1171" href="Cubical.Data.Equality.S1.html#1125" class="Bound">b</a> <a id="1173" href="Cubical.Data.Equality.S1.html#1125" class="Bound">b</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">→</a> <a id="1178" class="Symbol">(</a><a id="1179" href="Cubical.Data.Equality.S1.html#1179" class="Bound">x</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="1185" class="Symbol">)</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="Cubical.Data.Equality.S1.html#1107" class="Bound">P</a> <a id="1191" href="Cubical.Data.Equality.S1.html#1179" class="Bound">x</a>
<a id="1193" href="Cubical.Data.Equality.S1.html#1092" class="Function">S¹-elimPath</a> <a id="1205" class="Symbol">_</a> <a id="1207" href="Cubical.Data.Equality.S1.html#1207" class="Bound">b</a> <a id="1209" href="Cubical.Data.Equality.S1.html#1209" class="Bound">l</a> <a id="1211" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>         <a id="1224" class="Symbol">=</a> <a id="1226" href="Cubical.Data.Equality.S1.html#1207" class="Bound">b</a>
<a id="1228" href="Cubical.Data.Equality.S1.html#1092" class="Function">S¹-elimPath</a> <a id="1240" class="Symbol">_</a> <a id="1242" href="Cubical.Data.Equality.S1.html#1242" class="Bound">b</a> <a id="1244" href="Cubical.Data.Equality.S1.html#1244" class="Bound">l</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Data.Equality.S1.html#408" class="InductiveConstructor">loopPath</a> <a id="1256" href="Cubical.Data.Equality.S1.html#1256" class="Bound">i</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Cubical.Data.Equality.S1.html#1244" class="Bound">l</a> <a id="1263" href="Cubical.Data.Equality.S1.html#1256" class="Bound">i</a>

<a id="S¹-elim"></a><a id="1266" href="Cubical.Data.Equality.S1.html#1266" class="Function">S¹-elim</a> <a id="1274" class="Symbol">:</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Cubical.Data.Equality.S1.html#1277" class="Bound">P</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1291" href="Cubical.Data.Equality.S1.html#630" class="Generalizable">ℓ</a><a id="1292" class="Symbol">)</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Cubical.Data.Equality.S1.html#1295" class="Bound">b</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Cubical.Data.Equality.S1.html#1277" class="Bound">P</a> <a id="1301" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">(</a><a id="1308" href="Cubical.Data.Equality.S1.html#1308" class="Bound">l</a> <a id="1310" class="Symbol">:</a> <a id="1312" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1322" href="Cubical.Data.Equality.S1.html#1277" class="Bound">P</a> <a id="1324" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="1329" href="Cubical.Data.Equality.S1.html#1295" class="Bound">b</a> <a id="1331" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1333" href="Cubical.Data.Equality.S1.html#1295" class="Bound">b</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">→</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Cubical.Data.Equality.S1.html#1339" class="Bound">x</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Cubical.Data.Equality.S1.html#1277" class="Bound">P</a> <a id="1351" href="Cubical.Data.Equality.S1.html#1339" class="Bound">x</a>
<a id="1353" href="Cubical.Data.Equality.S1.html#1266" class="Function">S¹-elim</a> <a id="1361" href="Cubical.Data.Equality.S1.html#1361" class="Bound">P</a> <a id="1363" href="Cubical.Data.Equality.S1.html#1363" class="Bound">b</a> <a id="1365" href="Cubical.Data.Equality.S1.html#1365" class="Bound">l</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Cubical.Data.Equality.S1.html#1092" class="Function">S¹-elimPath</a> <a id="1381" href="Cubical.Data.Equality.S1.html#1361" class="Bound">P</a> <a id="1383" href="Cubical.Data.Equality.S1.html#1363" class="Bound">b</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Cubical.Data.Equality.Conversion.html#9696" class="Function">pathOver→PathP</a> <a id="1401" href="Cubical.Data.Equality.S1.html#1361" class="Bound">P</a> <a id="1403" href="Cubical.Data.Equality.S1.html#408" class="InductiveConstructor">loopPath</a> <a id="1412" href="Cubical.Data.Equality.S1.html#1365" class="Bound">l</a><a id="1413" class="Symbol">)</a>

<a id="S¹-elim-base"></a><a id="1416" href="Cubical.Data.Equality.S1.html#1416" class="Function">S¹-elim-base</a> <a id="1429" class="Symbol">:</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Cubical.Data.Equality.S1.html#1432" class="Bound">C</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1446" href="Cubical.Data.Equality.S1.html#630" class="Generalizable">ℓ</a><a id="1447" class="Symbol">)</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Data.Equality.S1.html#1450" class="Bound">b</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Cubical.Data.Equality.S1.html#1432" class="Bound">C</a> <a id="1456" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="1460" class="Symbol">)</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Data.Equality.S1.html#1463" class="Bound">l</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1477" href="Cubical.Data.Equality.S1.html#1432" class="Bound">C</a> <a id="1479" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="1484" href="Cubical.Data.Equality.S1.html#1450" class="Bound">b</a> <a id="1486" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1488" href="Cubical.Data.Equality.S1.html#1450" class="Bound">b</a><a id="1489" class="Symbol">)</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="Cubical.Data.Equality.S1.html#1266" class="Function">S¹-elim</a> <a id="1501" href="Cubical.Data.Equality.S1.html#1432" class="Bound">C</a> <a id="1503" href="Cubical.Data.Equality.S1.html#1450" class="Bound">b</a> <a id="1505" href="Cubical.Data.Equality.S1.html#1463" class="Bound">l</a> <a id="1507" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1514" href="Cubical.Data.Equality.S1.html#1450" class="Bound">b</a>
<a id="1516" href="Cubical.Data.Equality.S1.html#1416" class="Function">S¹-elim-base</a> <a id="1529" href="Cubical.Data.Equality.S1.html#1529" class="Bound">C</a> <a id="1531" href="Cubical.Data.Equality.S1.html#1531" class="Bound">b</a> <a id="1533" href="Cubical.Data.Equality.S1.html#1533" class="Bound">l</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="S¹-elim-loop"></a><a id="1543" href="Cubical.Data.Equality.S1.html#1543" class="Function">S¹-elim-loop</a> <a id="1556" class="Symbol">:</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Cubical.Data.Equality.S1.html#1559" class="Bound">C</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1573" href="Cubical.Data.Equality.S1.html#630" class="Generalizable">ℓ</a><a id="1574" class="Symbol">)</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Data.Equality.S1.html#1577" class="Bound">b</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Cubical.Data.Equality.S1.html#1559" class="Bound">C</a> <a id="1583" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="1587" class="Symbol">)</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Data.Equality.S1.html#1590" class="Bound">l</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1604" href="Cubical.Data.Equality.S1.html#1559" class="Bound">C</a> <a id="1606" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="1611" href="Cubical.Data.Equality.S1.html#1577" class="Bound">b</a> <a id="1613" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1615" href="Cubical.Data.Equality.S1.html#1577" class="Bound">b</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Cubical.Data.Equality.Base.html#1939" class="Function">apd</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Cubical.Data.Equality.S1.html#1266" class="Function">S¹-elim</a> <a id="1633" href="Cubical.Data.Equality.S1.html#1559" class="Bound">C</a> <a id="1635" href="Cubical.Data.Equality.S1.html#1577" class="Bound">b</a> <a id="1637" href="Cubical.Data.Equality.S1.html#1590" class="Bound">l</a><a id="1638" class="Symbol">)</a> <a id="1640" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="1645" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1647" href="Cubical.Data.Equality.S1.html#1590" class="Bound">l</a>
<a id="1649" href="Cubical.Data.Equality.S1.html#1543" class="Function">S¹-elim-loop</a> <a id="1662" href="Cubical.Data.Equality.S1.html#1662" class="Bound">C</a> <a id="1664" href="Cubical.Data.Equality.S1.html#1664" class="Bound">b</a> <a id="1666" href="Cubical.Data.Equality.S1.html#1666" class="Bound">l</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Cubical.Data.Equality.Conversion.html#15161" class="Function">cong-PathP→apd-pathOver</a> <a id="1694" href="Cubical.Data.Equality.S1.html#1662" class="Bound">C</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Cubical.Data.Equality.S1.html#1266" class="Function">S¹-elim</a> <a id="1705" href="Cubical.Data.Equality.S1.html#1662" class="Bound">C</a> <a id="1707" href="Cubical.Data.Equality.S1.html#1664" class="Bound">b</a> <a id="1709" href="Cubical.Data.Equality.S1.html#1666" class="Bound">l</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Cubical.Data.Equality.S1.html#408" class="InductiveConstructor">loopPath</a> <a id="1721" href="Cubical.Data.Equality.S1.html#1666" class="Bound">l</a> <a id="1723" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="1730" class="Comment">-- We now compute some winding numbers to check that everything computes as expected</a>

<a id="Cover"></a><a id="1816" href="Cubical.Data.Equality.S1.html#1816" class="Function">Cover</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1835" href="Cubical.Data.Equality.S1.html#1816" class="Function">Cover</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Cubical.Data.Equality.S1.html#702" class="Function">S¹-rec</a> <a id="1850" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1862" href="Cubical.Data.Int.Properties.html#23619" class="Function">sucPathℤ</a><a id="1870" class="Symbol">)</a>

<a id="ΩS¹"></a><a id="1873" href="Cubical.Data.Equality.S1.html#1873" class="Function">ΩS¹</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1885" href="Cubical.Data.Equality.S1.html#1873" class="Function">ΩS¹</a> <a id="1889" class="Symbol">=</a> <a id="1891" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1896" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1898" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="encode"></a><a id="1904" href="Cubical.Data.Equality.S1.html#1904" class="Function">encode</a> <a id="1911" class="Symbol">:</a> <a id="1913" class="Symbol">{</a><a id="1914" href="Cubical.Data.Equality.S1.html#1914" class="Bound">x</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="1920" class="Symbol">}</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1929" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1931" href="Cubical.Data.Equality.S1.html#1914" class="Bound">x</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="Cubical.Data.Equality.S1.html#1816" class="Function">Cover</a> <a id="1941" href="Cubical.Data.Equality.S1.html#1914" class="Bound">x</a>
<a id="1943" href="Cubical.Data.Equality.S1.html#1904" class="Function">encode</a> <a id="1950" href="Cubical.Data.Equality.S1.html#1950" class="Bound">p</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1964" href="Cubical.Data.Equality.S1.html#1816" class="Function">Cover</a> <a id="1970" href="Cubical.Data.Equality.S1.html#1950" class="Bound">p</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1977" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1981" class="Symbol">)</a>

<a id="winding"></a><a id="1984" href="Cubical.Data.Equality.S1.html#1984" class="Function">winding</a> <a id="1992" class="Symbol">:</a> <a id="1994" href="Cubical.Data.Equality.S1.html#1873" class="Function">ΩS¹</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="2002" href="Cubical.Data.Equality.S1.html#1984" class="Function">winding</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Cubical.Data.Equality.S1.html#1904" class="Function">encode</a> <a id="2019" class="Symbol">{</a><a id="2020" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="2024" class="Symbol">}</a>

<a id="loop^"></a><a id="2027" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2033" class="Symbol">:</a> <a id="2035" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Cubical.Data.Equality.S1.html#1873" class="Function">ΩS¹</a>
<a id="2043" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2054" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2058" class="Symbol">)</a>       <a id="2066" class="Symbol">=</a> <a id="2068" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2073" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2089" href="Cubical.Data.Equality.S1.html#2089" class="Bound">n</a><a id="2090" class="Symbol">))</a>    <a id="2096" class="Symbol">=</a> <a id="2098" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2109" href="Cubical.Data.Equality.S1.html#2089" class="Bound">n</a><a id="2110" class="Symbol">)</a> <a id="2112" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="2114" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a>
<a id="2119" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="2133" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2137" class="Symbol">)</a>    <a id="2142" class="Symbol">=</a> <a id="2144" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="2148" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a>
<a id="2153" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2172" href="Cubical.Data.Equality.S1.html#2172" class="Bound">n</a><a id="2173" class="Symbol">))</a> <a id="2176" class="Symbol">=</a> <a id="2178" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="2192" href="Cubical.Data.Equality.S1.html#2172" class="Bound">n</a><a id="2193" class="Symbol">)</a> <a id="2195" href="Cubical.Data.Equality.Base.html#731" class="Function Operator">∙</a> <a id="2197" href="Cubical.Data.Equality.Base.html#1041" class="Function">sym</a> <a id="2201" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a>

<a id="2207" class="Keyword">private</a>
  <a id="test-winding-refl"></a><a id="2217" href="Cubical.Data.Equality.S1.html#2217" class="Function">test-winding-refl</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Cubical.Data.Equality.S1.html#1984" class="Function">winding</a> <a id="2245" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2250" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2252" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2256" class="Number">0</a>
  <a id="2260" href="Cubical.Data.Equality.S1.html#2217" class="Function">test-winding-refl</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="test-winding-loop"></a><a id="2288" href="Cubical.Data.Equality.S1.html#2288" class="Function">test-winding-loop</a> <a id="2306" class="Symbol">:</a> <a id="2308" href="Cubical.Data.Equality.S1.html#1984" class="Function">winding</a> <a id="2316" href="Cubical.Data.Equality.S1.html#657" class="Function">loop</a> <a id="2321" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2323" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2327" class="Number">1</a>
  <a id="2331" href="Cubical.Data.Equality.S1.html#2288" class="Function">test-winding-loop</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="test-winding-pos5"></a><a id="2359" href="Cubical.Data.Equality.S1.html#2359" class="Function">test-winding-pos5</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Cubical.Data.Equality.S1.html#1984" class="Function">winding</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2399" class="Number">2</a><a id="2400" class="Symbol">))</a> <a id="2403" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2405" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2409" class="Number">2</a>
  <a id="2413" href="Cubical.Data.Equality.S1.html#2359" class="Function">test-winding-pos5</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="test-winding-neg5"></a><a id="2441" href="Cubical.Data.Equality.S1.html#2441" class="Function">test-winding-neg5</a> <a id="2459" class="Symbol">:</a> <a id="2461" href="Cubical.Data.Equality.S1.html#1984" class="Function">winding</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.Data.Equality.S1.html#2027" class="Function">loop^</a> <a id="2476" class="Symbol">(</a><a id="2477" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="2484" class="Number">2</a><a id="2485" class="Symbol">))</a> <a id="2488" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2490" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="2497" class="Number">2</a>
  <a id="2501" href="Cubical.Data.Equality.S1.html#2441" class="Function">test-winding-neg5</a> <a id="2519" class="Symbol">=</a> <a id="2521" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>


==> anc/html/Cubical.Data.Equality.Univalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Equality.Univalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- Univalence in terms of _≡_

- Univalence stated in terms of the inductively defined equality type

- Univalence is stated as in the book: the function idToEquiv is an equivalence

-}</a>

<a id="188" class="Keyword">module</a> <a id="195" href="Cubical.Data.Equality.Univalence.html" class="Module">Cubical.Data.Equality.Univalence</a> <a id="228" class="Keyword">where</a>

<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
  <a id="277" class="Keyword">using</a> <a id="283" class="Symbol">()</a>
  <a id="288" class="Keyword">renaming</a> <a id="297" class="Symbol">(</a> <a id="299" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>      <a id="309" class="Symbol">to</a> <a id="312" class="Function">reflPath</a>
           <a id="332" class="Symbol">;</a> <a id="334" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>     <a id="344" class="Symbol">to</a> <a id="347" class="Function">substPath</a>
           <a id="368" class="Symbol">)</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
  <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">()</a>
  <a id="421" class="Keyword">renaming</a> <a id="430" class="Symbol">(</a> <a id="432" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="446" class="Symbol">to</a> <a id="449" class="Function">isPropIsEquivPath</a>
           <a id="478" class="Symbol">;</a> <a id="480" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a>       <a id="494" class="Symbol">to</a> <a id="497" class="Function">idEquivPath</a>
           <a id="520" class="Symbol">)</a>

<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
  <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">()</a>
  <a id="579" class="Keyword">renaming</a> <a id="588" class="Symbol">(</a> <a id="590" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>        <a id="600" class="Symbol">to</a> <a id="603" class="Function">uaPath</a>
           <a id="621" class="Symbol">;</a> <a id="623" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a>       <a id="633" class="Symbol">to</a> <a id="636" class="Function">uaPathβ</a>
           <a id="655" class="Symbol">;</a> <a id="657" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="667" class="Symbol">to</a> <a id="670" class="Function">uaIdEquivPath</a>
           <a id="695" class="Symbol">)</a>

<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Cubical.Data.Equality.Base.html" class="Module">Cubical.Data.Equality.Base</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Cubical.Data.Equality.Conversion.html" class="Module">Cubical.Data.Equality.Conversion</a>

<a id="783" class="Keyword">private</a>
 <a id="792" class="Keyword">variable</a>
  <a id="803" href="Cubical.Data.Equality.Univalence.html#803" class="Generalizable">a</a> <a id="805" href="Cubical.Data.Equality.Univalence.html#805" class="Generalizable">b</a> <a id="807" href="Cubical.Data.Equality.Univalence.html#807" class="Generalizable">ℓ</a> <a id="809" href="Cubical.Data.Equality.Univalence.html#809" class="Generalizable">ℓ&#39;</a> <a id="812" class="Symbol">:</a> <a id="814" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="822" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="831" href="Cubical.Data.Equality.Univalence.html#803" class="Generalizable">a</a>
  <a id="835" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="844" href="Cubical.Data.Equality.Univalence.html#805" class="Generalizable">b</a>
  <a id="848" href="Cubical.Data.Equality.Univalence.html#848" class="Generalizable">x</a> <a id="850" href="Cubical.Data.Equality.Univalence.html#850" class="Generalizable">y</a> <a id="852" href="Cubical.Data.Equality.Univalence.html#852" class="Generalizable">z</a> <a id="854" class="Symbol">:</a> <a id="856" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a>

<a id="idToEquiv"></a><a id="859" href="Cubical.Data.Equality.Univalence.html#859" class="Function">idToEquiv</a> <a id="869" class="Symbol">:</a> <a id="871" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="873" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="875" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a> <a id="877" class="Symbol">→</a> <a id="879" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="881" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="883" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a>
<a id="885" href="Cubical.Data.Equality.Univalence.html#859" class="Function">idToEquiv</a> <a id="895" class="Symbol">{</a><a id="896" class="Argument">A</a> <a id="898" class="Symbol">=</a> <a id="900" href="Cubical.Data.Equality.Univalence.html#900" class="Bound">A</a><a id="901" class="Symbol">}</a> <a id="903" href="Cubical.Data.Equality.Univalence.html#903" class="Bound">p</a> <a id="905" class="Symbol">=</a> <a id="907" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="917" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="920" href="Cubical.Data.Equality.Univalence.html#903" class="Bound">p</a> <a id="922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="924" href="Cubical.Data.Equality.Base.html#564" class="Function">J</a> <a id="926" class="Symbol">(λ</a> <a id="929" href="Cubical.Data.Equality.Univalence.html#929" class="Bound">B</a> <a id="931" href="Cubical.Data.Equality.Univalence.html#931" class="Bound">p</a> <a id="933" class="Symbol">→</a> <a id="935" href="Cubical.Data.Equality.Base.html#2340" class="Record">isEquiv</a> <a id="943" class="Symbol">{</a><a id="944" class="Argument">A</a> <a id="946" class="Symbol">=</a> <a id="948" href="Cubical.Data.Equality.Univalence.html#900" class="Bound">A</a><a id="949" class="Symbol">}</a> <a id="951" class="Symbol">{</a><a id="952" class="Argument">B</a> <a id="954" class="Symbol">=</a> <a id="956" href="Cubical.Data.Equality.Univalence.html#929" class="Bound">B</a><a id="957" class="Symbol">}</a> <a id="959" class="Symbol">(</a><a id="960" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="970" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="973" href="Cubical.Data.Equality.Univalence.html#931" class="Bound">p</a><a id="974" class="Symbol">))</a> <a id="977" href="Cubical.Data.Equality.Base.html#2830" class="Function">isEquivId</a> <a id="987" href="Cubical.Data.Equality.Univalence.html#903" class="Bound">p</a>

<a id="ua"></a><a id="990" href="Cubical.Data.Equality.Univalence.html#990" class="Function">ua</a> <a id="993" class="Symbol">:</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="998" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="1000" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">→</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="1008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1010" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a><a id="1011" class="Symbol">)</a>
<a id="1013" href="Cubical.Data.Equality.Univalence.html#990" class="Function">ua</a> <a id="1016" href="Cubical.Data.Equality.Univalence.html#1016" class="Bound">e</a> <a id="1018" class="Symbol">=</a> <a id="1020" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Data.Equality.Univalence.html#603" class="Function">uaPath</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="1055" href="Cubical.Data.Equality.Univalence.html#1016" class="Bound">e</a><a id="1056" class="Symbol">))</a>

<a id="uaβ"></a><a id="1060" href="Cubical.Data.Equality.Univalence.html#1060" class="Function">uaβ</a> <a id="1064" class="Symbol">:</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.Data.Equality.Univalence.html#1067" class="Bound">e</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="1073" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="1075" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a><a id="1076" class="Symbol">)</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1090" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Cubical.Data.Equality.Univalence.html#990" class="Function">ua</a> <a id="1097" href="Cubical.Data.Equality.Univalence.html#1067" class="Bound">e</a><a id="1098" class="Symbol">)</a> <a id="1100" href="Cubical.Data.Equality.Univalence.html#848" class="Generalizable">x</a> <a id="1102" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1104" href="Cubical.Data.Equality.Base.html#2591" class="Function">equivFun</a> <a id="1113" href="Cubical.Data.Equality.Univalence.html#1067" class="Bound">e</a> <a id="1115" href="Cubical.Data.Equality.Univalence.html#848" class="Generalizable">x</a>
<a id="1117" href="Cubical.Data.Equality.Univalence.html#1060" class="Function">uaβ</a> <a id="1121" class="Symbol">{</a><a id="1122" class="Argument">x</a> <a id="1124" class="Symbol">=</a> <a id="1126" href="Cubical.Data.Equality.Univalence.html#1126" class="Bound">x</a><a id="1127" class="Symbol">}</a> <a id="1129" href="Cubical.Data.Equality.Univalence.html#1129" class="Bound">e</a><a id="1130" class="Symbol">@(</a><a id="1132" href="Cubical.Data.Equality.Univalence.html#1132" class="Bound">f</a> <a id="1134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1136" href="Cubical.Data.Equality.Univalence.html#1136" class="Bound">p</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">=</a>
    <a id="1145" href="Cubical.Data.Equality.Base.html#955" class="Function">transport</a> <a id="1155" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="1158" class="Symbol">(</a><a id="1159" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Cubical.Data.Equality.Univalence.html#603" class="Function">uaPath</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="1194" href="Cubical.Data.Equality.Univalence.html#1129" class="Bound">e</a><a id="1195" class="Symbol">)))</a> <a id="1199" href="Cubical.Data.Equality.Univalence.html#1126" class="Bound">x</a> <a id="1201" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1204" href="Cubical.Data.Equality.Univalence.html#1305" class="Function">step1</a> <a id="1210" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
    <a id="1216" href="Cubical.Data.Equality.Univalence.html#347" class="Function">substPath</a> <a id="1226" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Cubical.Data.Equality.Univalence.html#603" class="Function">uaPath</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="1255" href="Cubical.Data.Equality.Univalence.html#1129" class="Bound">e</a><a id="1256" class="Symbol">))</a> <a id="1259" href="Cubical.Data.Equality.Univalence.html#1126" class="Bound">x</a>            <a id="1272" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1275" href="Cubical.Data.Equality.Univalence.html#1384" class="Function">step2</a> <a id="1281" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
    <a id="1287" href="Cubical.Data.Equality.Univalence.html#1132" class="Bound">f</a> <a id="1289" href="Cubical.Data.Equality.Univalence.html#1126" class="Bound">x</a> <a id="1291" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a>
  <a id="1295" class="Keyword">where</a>
    <a id="1305" href="Cubical.Data.Equality.Univalence.html#1305" class="Function">step1</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Cubical.Data.Equality.Conversion.html#9289" class="Function">transportPathToEq→transportPath</a> <a id="1345" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Data.Equality.Univalence.html#603" class="Function">uaPath</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="1374" href="Cubical.Data.Equality.Univalence.html#1129" class="Bound">e</a><a id="1375" class="Symbol">))</a> <a id="1378" href="Cubical.Data.Equality.Univalence.html#1126" class="Bound">x</a>
    <a id="1384" href="Cubical.Data.Equality.Univalence.html#1384" class="Function">step2</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Cubical.Data.Equality.Univalence.html#636" class="Function">uaPathβ</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="1428" href="Cubical.Data.Equality.Univalence.html#1129" class="Bound">e</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Cubical.Data.Equality.Univalence.html#1126" class="Bound">x</a><a id="1432" class="Symbol">)</a>

<a id="uaId"></a><a id="1435" href="Cubical.Data.Equality.Univalence.html#1435" class="Function">uaId</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Cubical.Data.Equality.Univalence.html#990" class="Function">ua</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="1449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1451" href="Cubical.Data.Equality.Base.html#2830" class="Function">isEquivId</a><a id="1460" class="Symbol">)</a> <a id="1462" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1464" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1469" class="Symbol">{</a><a id="1470" class="Argument">x</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a><a id="1475" class="Symbol">}</a>
<a id="1477" href="Cubical.Data.Equality.Univalence.html#1435" class="Function">uaId</a> <a id="1482" class="Symbol">=</a>
    <a id="1488" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.Data.Equality.Univalence.html#603" class="Function">uaPath</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Data.Equality.Conversion.html#7151" class="Function">equivToEquivPath</a> <a id="1523" class="Symbol">(</a><a id="1524" href="Cubical.Data.Equality.Base.html#2809" class="Function">id</a> <a id="1527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1529" href="Cubical.Data.Equality.Base.html#2830" class="Function">isEquivId</a><a id="1538" class="Symbol">)))</a> <a id="1542" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1545" href="Cubical.Data.Equality.Univalence.html#1714" class="Function">step1</a> <a id="1551" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
    <a id="1557" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Cubical.Data.Equality.Univalence.html#603" class="Function">uaPath</a> <a id="1574" class="Symbol">(</a><a id="1575" href="Cubical.Data.Equality.Univalence.html#497" class="Function">idEquivPath</a> <a id="1587" class="Symbol">_))</a>                     <a id="1611" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1614" href="Cubical.Data.Equality.Univalence.html#1818" class="Function">step2</a> <a id="1620" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
    <a id="1626" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1635" href="Cubical.Data.Equality.Univalence.html#312" class="Function">reflPath</a>                                     <a id="1680" href="Cubical.Data.Equality.Base.html#803" class="Function">≡⟨</a> <a id="1683" href="Cubical.Data.Equality.Univalence.html#1867" class="Function">step3</a> <a id="1689" href="Cubical.Data.Equality.Base.html#803" class="Function">⟩</a>
    <a id="1695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1700" href="Cubical.Data.Equality.Base.html#922" class="Function Operator">∎</a>
  <a id="1704" class="Keyword">where</a>
    <a id="1714" href="Cubical.Data.Equality.Univalence.html#1714" class="Function">step1</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1725" class="Symbol">(λ</a> <a id="1728" href="Cubical.Data.Equality.Univalence.html#1728" class="Bound">t</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Cubical.Data.Equality.Univalence.html#603" class="Function">uaPath</a> <a id="1749" href="Cubical.Data.Equality.Univalence.html#1728" class="Bound">t</a><a id="1750" class="Symbol">))</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Cubical.Data.Equality.Conversion.html#3084" class="Function">Σ≡Prop</a> <a id="1761" class="Symbol">(λ</a> <a id="1764" href="Cubical.Data.Equality.Univalence.html#1764" class="Bound">f</a> <a id="1766" href="Cubical.Data.Equality.Univalence.html#1766" class="Bound">g</a> <a id="1768" href="Cubical.Data.Equality.Univalence.html#1768" class="Bound">h</a> <a id="1770" class="Symbol">→</a> <a id="1772" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Cubical.Data.Equality.Univalence.html#449" class="Function">isPropIsEquivPath</a> <a id="1800" href="Cubical.Data.Equality.Univalence.html#1764" class="Bound">f</a> <a id="1802" href="Cubical.Data.Equality.Univalence.html#1766" class="Bound">g</a> <a id="1804" href="Cubical.Data.Equality.Univalence.html#1768" class="Bound">h</a><a id="1805" class="Symbol">))</a> <a id="1808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1812" class="Symbol">)</a>
    <a id="1818" href="Cubical.Data.Equality.Univalence.html#1818" class="Function">step2</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="Cubical.Data.Equality.Base.html#652" class="Function">ap</a> <a id="1829" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="1848" href="Cubical.Data.Equality.Univalence.html#670" class="Function">uaIdEquivPath</a><a id="1861" class="Symbol">)</a>
    <a id="1867" href="Cubical.Data.Equality.Univalence.html#1867" class="Function">step3</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Cubical.Data.Equality.Conversion.html#1912" class="Function">pathToEq-reflPath</a>

<a id="univalence"></a><a id="1894" href="Cubical.Data.Equality.Univalence.html#1894" class="Function">univalence</a> <a id="1905" class="Symbol">:</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="1910" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1912" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a><a id="1913" class="Symbol">)</a> <a id="1915" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Data.Equality.Univalence.html#822" class="Generalizable">A</a> <a id="1920" href="Cubical.Data.Equality.Base.html#2498" class="Function Operator">≃</a> <a id="1922" href="Cubical.Data.Equality.Univalence.html#835" class="Generalizable">B</a><a id="1923" class="Symbol">)</a>
<a id="1925" href="Cubical.Data.Equality.Univalence.html#1894" class="Function">univalence</a> <a id="1936" class="Symbol">=</a>
  <a id="1940" href="Cubical.Data.Equality.Conversion.html#8934" class="Function">isoToEquiv</a>
    <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.Equality.Conversion.html#8672" class="InductiveConstructor">iso</a> <a id="1960" href="Cubical.Data.Equality.Univalence.html#859" class="Function">idToEquiv</a> <a id="1970" href="Cubical.Data.Equality.Univalence.html#990" class="Function">ua</a>
         <a id="1982" class="Symbol">(λ</a> <a id="1985" href="Cubical.Data.Equality.Univalence.html#1985" class="Bound">e</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="Cubical.Data.Equality.Conversion.html#3084" class="Function">Σ≡Prop</a> <a id="1996" class="Symbol">(λ</a> <a id="1999" href="Cubical.Data.Equality.Univalence.html#1999" class="Bound">_</a> <a id="2001" href="Cubical.Data.Equality.Univalence.html#2001" class="Bound">f</a> <a id="2003" href="Cubical.Data.Equality.Univalence.html#2003" class="Bound">g</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Cubical.Data.Equality.Conversion.html#1823" class="Function">pathToEq</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Cubical.Data.Equality.Conversion.html#6976" class="Function">isPropIsEquiv</a> <a id="2031" href="Cubical.Data.Equality.Univalence.html#2001" class="Bound">f</a> <a id="2033" href="Cubical.Data.Equality.Univalence.html#2003" class="Bound">g</a><a id="2034" class="Symbol">))</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Cubical.Data.Equality.Conversion.html#2835" class="Function">funExt</a> <a id="2045" class="Symbol">λ</a> <a id="2047" href="Cubical.Data.Equality.Univalence.html#2047" class="Bound">_</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Cubical.Data.Equality.Univalence.html#1060" class="Function">uaβ</a> <a id="2055" href="Cubical.Data.Equality.Univalence.html#1985" class="Bound">e</a><a id="2056" class="Symbol">))</a>
         <a id="2068" class="Symbol">(λ</a> <a id="2071" class="Keyword">where</a> <a id="2077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Cubical.Data.Equality.Univalence.html#1435" class="Function">uaId</a><a id="2088" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Data.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This module converts between the path types and the inductively
defined equality types. It provides the following for the inductively
defined equality type _≡_.

- Basic theory for _≡_ (J, ap, transport, ...)

- A proof of function extensionality using _≡_

- A proof of univalence for _≡_ and equivalences using _≡_

- S¹ and propositional truncation with (path) constructors, eliminators
  and β rules all in terms of _≡_.

-}</a>

<a id="435" class="Keyword">module</a> <a id="442" href="Cubical.Data.Equality.html" class="Module">Cubical.Data.Equality</a> <a id="464" class="Keyword">where</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Cubical.Data.Equality.Base.html" class="Module">Cubical.Data.Equality.Base</a> <a id="510" class="Keyword">public</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Cubical.Data.Equality.Conversion.html" class="Module">Cubical.Data.Equality.Conversion</a> <a id="562" class="Keyword">public</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Cubical.Data.Equality.FunctionExtensionality.html" class="Module">Cubical.Data.Equality.FunctionExtensionality</a> <a id="626" class="Keyword">public</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Cubical.Data.Equality.Univalence.html" class="Module">Cubical.Data.Equality.Univalence</a> <a id="678" class="Keyword">public</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Cubical.Data.Equality.S1.html" class="Module">Cubical.Data.Equality.S1</a> <a id="722" class="Keyword">public</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Cubical.Data.Equality.PropositionalTruncation.html" class="Module">Cubical.Data.Equality.PropositionalTruncation</a> <a id="787" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Fin.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="226" class="Symbol">as</a> <a id="229" class="Module">⊥</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="260" class="Keyword">using</a> <a id="266" class="Symbol">(</a><a id="267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="269" class="Symbol">;</a> <a id="271" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="276" class="Symbol">;</a> <a id="278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="282" class="Symbol">;</a> <a id="284" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="288" class="Symbol">;</a> <a id="290" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a><a id="295" class="Symbol">)</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Data.Nat.Order.Recursive.html" class="Module">Cubical.Data.Nat.Order.Recursive</a> <a id="377" class="Keyword">using</a> <a id="383" class="Symbol">()</a> <a id="386" class="Keyword">renaming</a> <a id="395" class="Symbol">(</a><a id="396" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">_≤_</a> <a id="400" class="Symbol">to</a> <a id="403" class="Function Operator">_≤′_</a><a id="407" class="Symbol">)</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="479" class="Symbol">;</a> <a id="481" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">_⊎?_</a><a id="485" class="Symbol">;</a> <a id="487" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="490" class="Symbol">;</a> <a id="492" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="495" class="Symbol">)</a>

<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="536" class="Comment">-- Finite types.</a>
<a id="553" class="Comment">--</a>
<a id="556" class="Comment">-- Currently it is most convenient to define these as a subtype of the</a>
<a id="627" class="Comment">-- natural numbers, because indexed inductive definitions don&#39;t behave</a>
<a id="698" class="Comment">-- well with cubical Agda. This definition also has some more general</a>
<a id="768" class="Comment">-- attractive properties, of course, such as easy conversion back to</a>
<a id="837" class="Comment">-- ℕ.</a>
<a id="Fin"></a><a id="843" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="847" class="Symbol">:</a> <a id="849" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="851" class="Symbol">→</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="859" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="863" href="Cubical.Data.Fin.Base.html#863" class="Bound">n</a> <a id="865" class="Symbol">=</a> <a id="867" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="870" href="Cubical.Data.Fin.Base.html#870" class="Bound">k</a> <a id="872" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="874" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="876" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="878" href="Cubical.Data.Fin.Base.html#870" class="Bound">k</a> <a id="880" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="882" href="Cubical.Data.Fin.Base.html#863" class="Bound">n</a>

<a id="885" class="Keyword">private</a>
  <a id="895" class="Keyword">variable</a>
    <a id="908" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="922" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="924" class="Symbol">:</a> <a id="926" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="fzero"></a><a id="929" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="935" class="Symbol">:</a> <a id="937" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="941" class="Symbol">(</a><a id="942" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="946" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="947" class="Symbol">)</a>
<a id="949" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="955" class="Symbol">=</a> <a id="957" class="Symbol">(</a><a id="958" class="Number">0</a> <a id="960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="962" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="972" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a><a id="978" class="Symbol">)</a>

<a id="fone"></a><a id="981" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a> <a id="986" class="Symbol">:</a> <a id="988" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="992" class="Symbol">(</a><a id="993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="997" class="Symbol">(</a><a id="998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1002" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1003" class="Symbol">))</a>
<a id="1006" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a> <a id="1011" class="Symbol">=</a> <a id="1013" class="Symbol">(</a><a id="1014" class="Number">1</a> <a id="1016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1018" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="1039" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a><a id="1045" class="Symbol">))</a>

<a id="fzero≠fone"></a><a id="1049" href="Cubical.Data.Fin.Base.html#1049" class="Function">fzero≠fone</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1064" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="1070" class="Symbol">{</a><a id="1071" class="Argument">k</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1079" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1080" class="Symbol">}</a> <a id="1082" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1084" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a>
<a id="1089" href="Cubical.Data.Fin.Base.html#1049" class="Function">fzero≠fone</a> <a id="1100" href="Cubical.Data.Fin.Base.html#1100" class="Bound">p</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1116" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1120" href="Cubical.Data.Fin.Base.html#1100" class="Bound">p</a><a id="1121" class="Symbol">)</a>

<a id="1124" class="Comment">-- It is easy, using this representation, to take the successor of a</a>
<a id="1193" class="Comment">-- number as a number in the next largest finite type.</a>
<a id="fsuc"></a><a id="1248" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1259" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1272" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1273" class="Symbol">)</a>
<a id="1275" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Data.Fin.Base.html#1281" class="Bound">k</a> <a id="1283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1285" href="Cubical.Data.Fin.Base.html#1285" class="Bound">l</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">=</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1295" href="Cubical.Data.Fin.Base.html#1281" class="Bound">k</a> <a id="1297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1299" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="1309" href="Cubical.Data.Fin.Base.html#1285" class="Bound">l</a><a id="1310" class="Symbol">)</a>

<a id="finj"></a><a id="1313" href="Cubical.Data.Fin.Base.html#1313" class="Function">finj</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1324" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1337" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1338" class="Symbol">)</a>
<a id="1340" href="Cubical.Data.Fin.Base.html#1313" class="Function">finj</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Cubical.Data.Fin.Base.html#1346" class="Bound">k</a> <a id="1348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1350" href="Cubical.Data.Fin.Base.html#1350" class="Bound">l</a><a id="1351" class="Symbol">)</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Data.Fin.Base.html#1346" class="Bound">k</a> <a id="1357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1359" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="1367" href="Cubical.Data.Fin.Base.html#1350" class="Bound">l</a> <a id="1369" class="Symbol">(</a><a id="1370" class="Number">1</a> <a id="1372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1374" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1378" class="Symbol">)</a>

<a id="1381" class="Comment">-- predecessors too</a>
<a id="predFin"></a><a id="1401" href="Cubical.Data.Fin.Base.html#1401" class="Function">predFin</a> <a id="1409" class="Symbol">:</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Data.Fin.Base.html#1412" class="Bound">m</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1435" href="Cubical.Data.Fin.Base.html#1412" class="Bound">m</a><a id="1436" class="Symbol">))</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1450" href="Cubical.Data.Fin.Base.html#1412" class="Bound">m</a><a id="1451" class="Symbol">)</a>
<a id="1453" href="Cubical.Data.Fin.Base.html#1401" class="Function">predFin</a> <a id="1461" href="Cubical.Data.Fin.Base.html#1461" class="Bound">m</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1471" href="Cubical.Data.Fin.Base.html#1471" class="Bound">w</a><a id="1472" class="Symbol">)</a> <a id="1474" class="Symbol">=</a> <a id="1476" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>
<a id="1482" href="Cubical.Data.Fin.Base.html#1401" class="Function">predFin</a> <a id="1490" href="Cubical.Data.Fin.Base.html#1490" class="Bound">m</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1497" href="Cubical.Data.Fin.Base.html#1497" class="Bound">n</a> <a id="1499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1501" href="Cubical.Data.Fin.Base.html#1501" class="Bound">w</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Cubical.Data.Fin.Base.html#1497" class="Bound">n</a> <a id="1508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1510" href="Cubical.Data.Nat.Order.html#3596" class="Function">predℕ-≤-predℕ</a> <a id="1524" href="Cubical.Data.Fin.Base.html#1501" class="Bound">w</a>

<a id="1527" class="Comment">-- Conversion back to ℕ is trivial...</a>
<a id="toℕ"></a><a id="1565" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1569" class="Symbol">:</a> <a id="1571" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1575" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1581" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1585" class="Symbol">=</a> <a id="1587" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="1592" class="Comment">-- ... and injective.</a>
<a id="toℕ-injective"></a><a id="1614" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="1628" class="Symbol">:</a> <a id="1630" class="Symbol">∀{</a><a id="1632" href="Cubical.Data.Fin.Base.html#1632" class="Bound">fj</a> <a id="1635" href="Cubical.Data.Fin.Base.html#1635" class="Bound">fk</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1644" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1645" class="Symbol">}</a> <a id="1647" class="Symbol">→</a> <a id="1649" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1653" href="Cubical.Data.Fin.Base.html#1632" class="Bound">fj</a> <a id="1656" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1658" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1662" href="Cubical.Data.Fin.Base.html#1635" class="Bound">fk</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Cubical.Data.Fin.Base.html#1632" class="Bound">fj</a> <a id="1670" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1672" href="Cubical.Data.Fin.Base.html#1635" class="Bound">fk</a>
<a id="1675" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="1689" class="Symbol">{</a><a id="1690" class="Argument">fj</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Data.Fin.Base.html#1695" class="Bound">fj</a><a id="1697" class="Symbol">}</a> <a id="1699" class="Symbol">{</a><a id="1700" href="Cubical.Data.Fin.Base.html#1700" class="Bound">fk</a><a id="1702" class="Symbol">}</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1713" class="Symbol">(λ</a> <a id="1716" href="Cubical.Data.Fin.Base.html#1716" class="Bound">_</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="1727" class="Symbol">)</a>

<a id="1730" class="Comment">-- Conversion from ℕ with a recursive definition of ≤</a>

<a id="fromℕ≤"></a><a id="1785" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1792" class="Symbol">:</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Cubical.Data.Fin.Base.html#1795" class="Bound">m</a> <a id="1797" href="Cubical.Data.Fin.Base.html#1797" class="Bound">n</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Cubical.Data.Fin.Base.html#1795" class="Bound">m</a> <a id="1808" href="Cubical.Data.Fin.Base.html#403" class="Function Operator">≤′</a> <a id="1811" href="Cubical.Data.Fin.Base.html#1797" class="Bound">n</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1824" href="Cubical.Data.Fin.Base.html#1797" class="Bound">n</a><a id="1825" class="Symbol">)</a>
<a id="1827" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1834" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1842" class="Symbol">_</a>       <a id="1850" class="Symbol">_</a>    <a id="1855" class="Symbol">=</a> <a id="1857" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>
<a id="1863" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1875" href="Cubical.Data.Fin.Base.html#1875" class="Bound">m</a><a id="1876" class="Symbol">)</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1883" href="Cubical.Data.Fin.Base.html#1883" class="Bound">n</a><a id="1884" class="Symbol">)</a> <a id="1886" href="Cubical.Data.Fin.Base.html#1886" class="Bound">m≤n</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1905" href="Cubical.Data.Fin.Base.html#1875" class="Bound">m</a> <a id="1907" href="Cubical.Data.Fin.Base.html#1883" class="Bound">n</a> <a id="1909" href="Cubical.Data.Fin.Base.html#1886" class="Bound">m≤n</a><a id="1912" class="Symbol">)</a>

<a id="1915" class="Comment">-- A case analysis helper for induction.</a>
<a id="fsplit"></a><a id="1956" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a>
  <a id="1965" class="Symbol">:</a> <a id="1967" class="Symbol">∀(</a><a id="1969" href="Cubical.Data.Fin.Base.html#1969" class="Bound">fj</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1983" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1984" class="Symbol">))</a>
  <a id="1989" class="Symbol">→</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="1998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2000" href="Cubical.Data.Fin.Base.html#1969" class="Bound">fj</a><a id="2002" class="Symbol">)</a> <a id="2004" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2010" href="Cubical.Data.Fin.Base.html#2010" class="Bound">fk</a> <a id="2013" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2015" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2019" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="2021" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2023" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2028" href="Cubical.Data.Fin.Base.html#2010" class="Bound">fk</a> <a id="2031" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2033" href="Cubical.Data.Fin.Base.html#1969" class="Bound">fj</a><a id="2035" class="Symbol">)</a>
<a id="2037" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="2044" class="Symbol">(</a><a id="2045" class="Number">0</a> <a id="2047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2049" href="Cubical.Data.Fin.Base.html#2049" class="Bound">k&lt;sn</a><a id="2053" class="Symbol">)</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="2076" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2080" class="Symbol">)</a>
<a id="2082" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2094" href="Cubical.Data.Fin.Base.html#2094" class="Bound">k</a> <a id="2096" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2098" href="Cubical.Data.Fin.Base.html#2098" class="Bound">k&lt;sn</a><a id="2102" class="Symbol">)</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2110" class="Symbol">((</a><a id="2112" href="Cubical.Data.Fin.Base.html#2094" class="Bound">k</a> <a id="2114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2116" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="2128" href="Cubical.Data.Fin.Base.html#2098" class="Bound">k&lt;sn</a><a id="2132" class="Symbol">)</a> <a id="2134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2136" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="2150" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2154" class="Symbol">)</a>

<a id="inject&lt;"></a><a id="2157" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="2165" class="Symbol">:</a> <a id="2167" class="Symbol">∀</a> <a id="2169" class="Symbol">{</a><a id="2170" href="Cubical.Data.Fin.Base.html#2170" class="Bound">m</a> <a id="2172" href="Cubical.Data.Fin.Base.html#2172" class="Bound">n</a><a id="2173" class="Symbol">}</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Data.Fin.Base.html#2176" class="Bound">m&lt;n</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Cubical.Data.Fin.Base.html#2170" class="Bound">m</a> <a id="2184" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="2186" href="Cubical.Data.Fin.Base.html#2172" class="Bound">n</a><a id="2187" class="Symbol">)</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2195" href="Cubical.Data.Fin.Base.html#2170" class="Bound">m</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2203" href="Cubical.Data.Fin.Base.html#2172" class="Bound">n</a>
<a id="2205" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="2213" href="Cubical.Data.Fin.Base.html#2213" class="Bound">m&lt;n</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Data.Fin.Base.html#2218" class="Bound">k</a> <a id="2220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2222" href="Cubical.Data.Fin.Base.html#2222" class="Bound">k&lt;m</a><a id="2225" class="Symbol">)</a> <a id="2227" class="Symbol">=</a> <a id="2229" href="Cubical.Data.Fin.Base.html#2218" class="Bound">k</a> <a id="2231" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2233" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="2241" href="Cubical.Data.Fin.Base.html#2222" class="Bound">k&lt;m</a> <a id="2245" href="Cubical.Data.Fin.Base.html#2213" class="Bound">m&lt;n</a>

<a id="injectSuc"></a><a id="2250" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="2260" class="Symbol">:</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Cubical.Data.Fin.Base.html#2263" class="Bound">n</a> <a id="2265" class="Symbol">:</a> <a id="2267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2268" class="Symbol">}</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2276" href="Cubical.Data.Fin.Base.html#2263" class="Bound">n</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2289" href="Cubical.Data.Fin.Base.html#2263" class="Bound">n</a><a id="2290" class="Symbol">)</a>
<a id="2292" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="2302" class="Symbol">{</a><a id="2303" class="Argument">n</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="Cubical.Data.Fin.Base.html#2307" class="Bound">n</a><a id="2308" class="Symbol">}</a> <a id="2310" class="Symbol">=</a> <a id="2312" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="2320" class="Symbol">(</a><a id="2321" class="Number">0</a> <a id="2323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2325" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2329" class="Symbol">)</a>

<a id="flast"></a><a id="2332" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2349" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="2350" class="Symbol">)</a>
<a id="2352" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="2358" class="Symbol">{</a><a id="2359" class="Argument">k</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Cubical.Data.Fin.Base.html#2363" class="Bound">k</a><a id="2364" class="Symbol">}</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Cubical.Data.Fin.Base.html#2363" class="Bound">k</a> <a id="2370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2372" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="2382" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>

<a id="2390" class="Comment">-- Fin 0 is empty</a>
<a id="¬Fin0"></a><a id="2408" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2418" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2422" class="Number">0</a>
<a id="2424" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Data.Fin.Base.html#2431" class="Bound">k</a> <a id="2433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2435" href="Cubical.Data.Fin.Base.html#2435" class="Bound">k&lt;0</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="2451" href="Cubical.Data.Fin.Base.html#2435" class="Bound">k&lt;0</a>

<a id="2456" class="Comment">-- The full inductive family eliminator for finite types.</a>
<a id="elim"></a><a id="2514" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a>
  <a id="2521" class="Symbol">:</a> <a id="2523" class="Symbol">∀(</a><a id="2525" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2527" class="Symbol">:</a> <a id="2529" class="Symbol">∀{</a><a id="2531" href="Cubical.Data.Fin.Base.html#2531" class="Bound">k</a><a id="2532" class="Symbol">}</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2540" href="Cubical.Data.Fin.Base.html#2531" class="Bound">k</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2549" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a><a id="2550" class="Symbol">)</a>
  <a id="2554" class="Symbol">→</a> <a id="2556" class="Symbol">(∀{</a><a id="2559" href="Cubical.Data.Fin.Base.html#2559" class="Bound">k</a><a id="2560" class="Symbol">}</a> <a id="2562" class="Symbol">→</a> <a id="2564" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2566" class="Symbol">{</a><a id="2567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2571" href="Cubical.Data.Fin.Base.html#2559" class="Bound">k</a><a id="2572" class="Symbol">}</a> <a id="2574" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="2579" class="Symbol">)</a>
  <a id="2583" class="Symbol">→</a> <a id="2585" class="Symbol">(∀{</a><a id="2588" href="Cubical.Data.Fin.Base.html#2588" class="Bound">k</a><a id="2589" class="Symbol">}</a> <a id="2591" class="Symbol">{</a><a id="2592" href="Cubical.Data.Fin.Base.html#2592" class="Bound">fn</a> <a id="2595" class="Symbol">:</a> <a id="2597" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2601" href="Cubical.Data.Fin.Base.html#2588" class="Bound">k</a><a id="2602" class="Symbol">}</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2608" href="Cubical.Data.Fin.Base.html#2592" class="Bound">fn</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2621" href="Cubical.Data.Fin.Base.html#2592" class="Bound">fn</a><a id="2623" class="Symbol">))</a>
  <a id="2628" class="Symbol">→</a> <a id="2630" class="Symbol">{</a><a id="2631" href="Cubical.Data.Fin.Base.html#2631" class="Bound">k</a> <a id="2633" class="Symbol">:</a> <a id="2635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2636" class="Symbol">}</a> <a id="2638" class="Symbol">→</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Data.Fin.Base.html#2641" class="Bound">fn</a> <a id="2644" class="Symbol">:</a> <a id="2646" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2650" href="Cubical.Data.Fin.Base.html#2631" class="Bound">k</a><a id="2651" class="Symbol">)</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2657" href="Cubical.Data.Fin.Base.html#2641" class="Bound">fn</a>
<a id="2660" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a> <a id="2665" href="Cubical.Data.Fin.Base.html#2665" class="Bound">P</a> <a id="2667" href="Cubical.Data.Fin.Base.html#2667" class="Bound">fz</a> <a id="2670" href="Cubical.Data.Fin.Base.html#2670" class="Bound">fs</a> <a id="2673" class="Symbol">{</a><a id="2674" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2678" class="Symbol">}</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2688" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2690" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a>
<a id="2696" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a> <a id="2701" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2703" href="Cubical.Data.Fin.Base.html#2703" class="Bound">fz</a> <a id="2706" href="Cubical.Data.Fin.Base.html#2706" class="Bound">fs</a> <a id="2709" class="Symbol">{</a><a id="2710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2714" href="Cubical.Data.Fin.Base.html#2714" class="Bound">k</a><a id="2715" class="Symbol">}</a> <a id="2717" href="Cubical.Data.Fin.Base.html#2717" class="Bound">fj</a>
  <a id="2722" class="Symbol">=</a> <a id="2724" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="2729" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="2736" href="Cubical.Data.Fin.Base.html#2717" class="Bound">fj</a> <a id="2739" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="2746" class="Symbol">(λ</a> <a id="2749" href="Cubical.Data.Fin.Base.html#2749" class="Bound">_</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2755" href="Cubical.Data.Fin.Base.html#2717" class="Bound">fj</a><a id="2757" class="Symbol">)</a> <a id="2759" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="2762" class="Symbol">λ</a>
  <a id="2766" class="Symbol">{</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2773" href="Cubical.Data.Fin.Base.html#2773" class="Bound">p</a><a id="2774" class="Symbol">)</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2784" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2786" href="Cubical.Data.Fin.Base.html#2773" class="Bound">p</a> <a id="2788" href="Cubical.Data.Fin.Base.html#2703" class="Bound">fz</a>
  <a id="2793" class="Symbol">;</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Cubical.Data.Fin.Base.html#2801" class="Bound">fk</a> <a id="2804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2806" href="Cubical.Data.Fin.Base.html#2806" class="Bound">p</a><a id="2807" class="Symbol">))</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2818" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2820" href="Cubical.Data.Fin.Base.html#2806" class="Bound">p</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.Data.Fin.Base.html#2706" class="Bound">fs</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a> <a id="2832" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2834" href="Cubical.Data.Fin.Base.html#2703" class="Bound">fz</a> <a id="2837" href="Cubical.Data.Fin.Base.html#2706" class="Bound">fs</a> <a id="2840" href="Cubical.Data.Fin.Base.html#2801" class="Bound">fk</a><a id="2842" class="Symbol">))</a>
  <a id="2847" class="Symbol">}</a>

<a id="any?"></a><a id="2850" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="2855" class="Symbol">:</a> <a id="2857" class="Symbol">∀</a> <a id="2859" class="Symbol">{</a><a id="2860" href="Cubical.Data.Fin.Base.html#2860" class="Bound">n</a><a id="2861" class="Symbol">}</a> <a id="2863" class="Symbol">{</a><a id="2864" href="Cubical.Data.Fin.Base.html#2864" class="Bound">P</a> <a id="2866" class="Symbol">:</a> <a id="2868" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2872" href="Cubical.Data.Fin.Base.html#2860" class="Bound">n</a> <a id="2874" class="Symbol">→</a> <a id="2876" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2881" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a><a id="2882" class="Symbol">}</a> <a id="2884" class="Symbol">→</a> <a id="2886" class="Symbol">(∀</a> <a id="2889" href="Cubical.Data.Fin.Base.html#2889" class="Bound">i</a> <a id="2891" class="Symbol">→</a> <a id="2893" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Data.Fin.Base.html#2864" class="Bound">P</a> <a id="2900" href="Cubical.Data.Fin.Base.html#2889" class="Bound">i</a><a id="2901" class="Symbol">))</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2918" href="Cubical.Data.Fin.Base.html#2860" class="Bound">n</a><a id="2919" class="Symbol">)</a> <a id="2921" href="Cubical.Data.Fin.Base.html#2864" class="Bound">P</a><a id="2922" class="Symbol">)</a>
<a id="2924" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="2929" class="Symbol">{</a><a id="2930" class="Argument">n</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2938" class="Symbol">}</a>  <a id="2941" class="Symbol">{</a><a id="2942" class="Argument">P</a> <a id="2944" class="Symbol">=</a> <a id="2946" class="Symbol">_}</a> <a id="2949" href="Cubical.Data.Fin.Base.html#2949" class="Bound">P?</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2957" class="Symbol">(λ</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Cubical.Data.Fin.Base.html#2961" class="Bound">x</a> <a id="2963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2965" class="Symbol">_)</a> <a id="2968" class="Symbol">→</a> <a id="2970" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="2976" href="Cubical.Data.Fin.Base.html#2961" class="Bound">x</a><a id="2977" class="Symbol">)</a>
<a id="2979" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="2984" class="Symbol">{</a><a id="2985" class="Argument">n</a> <a id="2987" class="Symbol">=</a> <a id="2989" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2993" href="Cubical.Data.Fin.Base.html#2993" class="Bound">n</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">{</a><a id="2997" class="Argument">P</a> <a id="2999" class="Symbol">=</a> <a id="3001" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a><a id="3002" class="Symbol">}</a> <a id="3004" href="Cubical.Data.Fin.Base.html#3004" class="Bound">P?</a> <a id="3007" class="Symbol">=</a>
  <a id="3011" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a>
    <a id="3022" class="Symbol">(λ</a>
      <a id="3031" class="Symbol">{</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3038" href="Cubical.Data.Fin.Base.html#3038" class="Bound">P0</a><a id="3040" class="Symbol">)</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="3050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.Data.Fin.Base.html#3038" class="Bound">P0</a>
      <a id="3061" class="Symbol">;</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Data.Fin.Base.html#3069" class="Bound">x</a> <a id="3071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3073" href="Cubical.Data.Fin.Base.html#3073" class="Bound">Px</a><a id="3075" class="Symbol">))</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="3085" href="Cubical.Data.Fin.Base.html#3069" class="Bound">x</a> <a id="3087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3089" href="Cubical.Data.Fin.Base.html#3073" class="Bound">Px</a>
      <a id="3098" class="Symbol">}</a>
    <a id="3104" class="Symbol">)</a>
    <a id="3110" class="Symbol">(λ</a> <a id="3113" href="Cubical.Data.Fin.Base.html#3113" class="Bound">n</a> <a id="3115" href="Cubical.Data.Fin.Base.html#3115" class="Bound">h</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Cubical.Data.Fin.Base.html#3113" class="Bound">n</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Cubical.Data.Fin.Base.html#3180" class="Function">helper</a> <a id="3129" href="Cubical.Data.Fin.Base.html#3115" class="Bound">h</a><a id="3130" class="Symbol">))</a>
    <a id="3137" class="Symbol">(</a><a id="3138" href="Cubical.Data.Fin.Base.html#3004" class="Bound">P?</a> <a id="3141" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="3147" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">⊎?</a> <a id="3150" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Data.Fin.Base.html#3004" class="Bound">P?</a> <a id="3159" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3161" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a><a id="3165" class="Symbol">))</a>
  <a id="3170" class="Keyword">where</a>
    <a id="3180" href="Cubical.Data.Fin.Base.html#3180" class="Function">helper</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3201" href="Cubical.Data.Fin.Base.html#2993" class="Bound">n</a><a id="3202" class="Symbol">))</a> <a id="3205" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3211" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="3217" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3219" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3226" href="Cubical.Data.Fin.Base.html#2993" class="Bound">n</a><a id="3227" class="Symbol">)</a> <a id="3229" class="Symbol">λ</a> <a id="3231" href="Cubical.Data.Fin.Base.html#3231" class="Bound">z</a> <a id="3233" class="Symbol">→</a> <a id="3235" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="3243" href="Cubical.Data.Fin.Base.html#3231" class="Bound">z</a><a id="3244" class="Symbol">)</a>
    <a id="3250" href="Cubical.Data.Fin.Base.html#3180" class="Function">helper</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Data.Fin.Base.html#3258" class="Bound">x</a> <a id="3260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3262" href="Cubical.Data.Fin.Base.html#3262" class="Bound">Px</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Keyword">with</a> <a id="3271" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="3278" href="Cubical.Data.Fin.Base.html#3258" class="Bound">x</a>
    <a id="3284" class="Symbol">...</a> <a id="3288" class="Symbol">|</a> <a id="3290" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3294" href="Cubical.Data.Fin.Base.html#3294" class="Bound">x≡0</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3311" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3318" href="Cubical.Data.Fin.Base.html#3294" class="Bound">x≡0</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Bound">Px</a><a id="3325" class="Symbol">)</a>
    <a id="3331" class="Symbol">...</a> <a id="3335" class="Symbol">|</a> <a id="3337" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Cubical.Data.Fin.Base.html#3342" class="Bound">k</a> <a id="3344" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3346" href="Cubical.Data.Fin.Base.html#3346" class="Bound">x≡sk</a><a id="3350" class="Symbol">)</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Cubical.Data.Fin.Base.html#3342" class="Bound">k</a> <a id="3361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3363" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3369" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3376" href="Cubical.Data.Fin.Base.html#3346" class="Bound">x≡sk</a><a id="3380" class="Symbol">)</a> <a id="3382" class="Bound">Px</a><a id="3384" class="Symbol">)</a>

<a id="FinPathℕ"></a><a id="3387" href="Cubical.Data.Fin.Base.html#3387" class="Function">FinPathℕ</a> <a id="3396" class="Symbol">:</a> <a id="3398" class="Symbol">{</a><a id="3399" href="Cubical.Data.Fin.Base.html#3399" class="Bound">n</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3404" class="Symbol">}</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Cubical.Data.Fin.Base.html#3407" class="Bound">x</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3415" href="Cubical.Data.Fin.Base.html#3399" class="Bound">n</a><a id="3416" class="Symbol">)</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Data.Fin.Base.html#3419" class="Bound">y</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3424" class="Symbol">)</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3432" href="Cubical.Data.Fin.Base.html#3407" class="Bound">x</a> <a id="3434" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3436" href="Cubical.Data.Fin.Base.html#3419" class="Bound">y</a> <a id="3438" class="Symbol">→</a> <a id="3440" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3443" href="Cubical.Data.Fin.Base.html#3443" class="Bound">p</a> <a id="3445" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3447" class="Symbol">_</a> <a id="3449" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Cubical.Data.Fin.Base.html#3407" class="Bound">x</a> <a id="3454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Data.Fin.Base.html#3419" class="Bound">y</a> <a id="3459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3461" href="Cubical.Data.Fin.Base.html#3443" class="Bound">p</a><a id="3462" class="Symbol">))</a>
<a id="3465" href="Cubical.Data.Fin.Base.html#3387" class="Function">FinPathℕ</a> <a id="3474" class="Symbol">{</a><a id="3475" class="Argument">n</a> <a id="3477" class="Symbol">=</a> <a id="3479" href="Cubical.Data.Fin.Base.html#3479" class="Bound">n</a><a id="3480" class="Symbol">}</a> <a id="3482" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a> <a id="3484" href="Cubical.Data.Fin.Base.html#3484" class="Bound">y</a> <a id="3486" href="Cubical.Data.Fin.Base.html#3486" class="Bound">p</a> <a id="3488" class="Symbol">=</a>
    <a id="3494" class="Symbol">((</a><a id="3496" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3505" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a><a id="3506" class="Symbol">))</a> <a id="3509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3517" class="Symbol">(λ</a> <a id="3520" href="Cubical.Data.Fin.Base.html#3520" class="Bound">y</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3533" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a><a id="3534" class="Symbol">)</a> <a id="3536" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3538" href="Cubical.Data.Fin.Base.html#3520" class="Bound">y</a><a id="3539" class="Symbol">)</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3556" href="Cubical.Data.Fin.Base.html#3486" class="Bound">p</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3562" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3566" class="Symbol">(</a><a id="3567" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3571" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a><a id="3572" class="Symbol">)))</a>
  <a id="3578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="3588" class="Symbol">(λ</a> <a id="3591" href="Cubical.Data.Fin.Base.html#3591" class="Bound">_</a> <a id="3593" class="Symbol">→</a> <a id="3595" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="3602" class="Symbol">)</a> <a id="3604" href="Cubical.Data.Fin.Base.html#3486" class="Bound">p</a><a id="3605" class="Symbol">)</a>

<a id="FinVec"></a><a id="3608" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3615" class="Symbol">:</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Cubical.Data.Fin.Base.html#3618" class="Bound">A</a> <a id="3620" class="Symbol">:</a> <a id="3622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3627" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Cubical.Data.Fin.Base.html#3631" class="Bound">n</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">→</a> <a id="3640" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3645" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="3647" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3654" href="Cubical.Data.Fin.Base.html#3654" class="Bound">A</a> <a id="3656" href="Cubical.Data.Fin.Base.html#3656" class="Bound">n</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3664" href="Cubical.Data.Fin.Base.html#3656" class="Bound">n</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Cubical.Data.Fin.Base.html#3654" class="Bound">A</a>

<a id="FinFamily"></a><a id="3671" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3681" class="Symbol">:</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Data.Fin.Base.html#3684" class="Bound">n</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3689" class="Symbol">)</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Cubical.Data.Fin.Base.html#3692" class="Bound">ℓ</a> <a id="3694" class="Symbol">:</a> <a id="3696" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">→</a> <a id="3705" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="3717" href="Cubical.Data.Fin.Base.html#3692" class="Bound">ℓ</a><a id="3718" class="Symbol">)</a>
<a id="3720" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3730" href="Cubical.Data.Fin.Base.html#3730" class="Bound">n</a> <a id="3732" href="Cubical.Data.Fin.Base.html#3732" class="Bound">ℓ</a> <a id="3734" class="Symbol">=</a> <a id="3736" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3749" href="Cubical.Data.Fin.Base.html#3732" class="Bound">ℓ</a><a id="3750" class="Symbol">)</a> <a id="3752" href="Cubical.Data.Fin.Base.html#3730" class="Bound">n</a>

<a id="FinFamily∙"></a><a id="3755" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3766" class="Symbol">:</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Data.Fin.Base.html#3769" class="Bound">n</a> <a id="3771" class="Symbol">:</a> <a id="3773" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3774" class="Symbol">)</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Cubical.Data.Fin.Base.html#3777" class="Bound">ℓ</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="3802" href="Cubical.Data.Fin.Base.html#3777" class="Bound">ℓ</a><a id="3803" class="Symbol">)</a>
<a id="3805" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3816" href="Cubical.Data.Fin.Base.html#3816" class="Bound">n</a> <a id="3818" href="Cubical.Data.Fin.Base.html#3818" class="Bound">ℓ</a> <a id="3820" class="Symbol">=</a> <a id="3822" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3838" href="Cubical.Data.Fin.Base.html#3818" class="Bound">ℓ</a><a id="3839" class="Symbol">)</a> <a id="3841" href="Cubical.Data.Fin.Base.html#3816" class="Bound">n</a>

<a id="predFinFamily"></a><a id="3844" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="3858" class="Symbol">:</a> <a id="3860" class="Symbol">{</a><a id="3861" href="Cubical.Data.Fin.Base.html#3861" class="Bound">n</a> <a id="3863" class="Symbol">:</a> <a id="3865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3885" href="Cubical.Data.Fin.Base.html#3861" class="Bound">n</a><a id="3886" class="Symbol">)</a> <a id="3888" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="3890" class="Symbol">→</a> <a id="3892" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3902" href="Cubical.Data.Fin.Base.html#3861" class="Bound">n</a> <a id="3904" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="3906" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="3920" href="Cubical.Data.Fin.Base.html#3920" class="Bound">A</a> <a id="3922" href="Cubical.Data.Fin.Base.html#3922" class="Bound">n</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Cubical.Data.Fin.Base.html#3920" class="Bound">A</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Cubical.Data.Fin.Base.html#1313" class="Function">finj</a> <a id="3934" href="Cubical.Data.Fin.Base.html#3922" class="Bound">n</a><a id="3935" class="Symbol">)</a>

<a id="predFinFamily∙"></a><a id="3938" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="3953" class="Symbol">:</a> <a id="3955" class="Symbol">{</a><a id="3956" href="Cubical.Data.Fin.Base.html#3956" class="Bound">n</a> <a id="3958" class="Symbol">:</a> <a id="3960" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3961" class="Symbol">}</a> <a id="3963" class="Symbol">→</a> <a id="3965" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3981" href="Cubical.Data.Fin.Base.html#3956" class="Bound">n</a><a id="3982" class="Symbol">)</a> <a id="3984" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3999" href="Cubical.Data.Fin.Base.html#3956" class="Bound">n</a> <a id="4001" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="4003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="4023" href="Cubical.Data.Fin.Base.html#4023" class="Bound">A</a> <a id="4025" href="Cubical.Data.Fin.Base.html#4025" class="Bound">x</a><a id="4026" class="Symbol">)</a> <a id="4028" class="Symbol">=</a> <a id="4030" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4049" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4051" href="Cubical.Data.Fin.Base.html#4023" class="Bound">A</a><a id="4052" class="Symbol">)</a> <a id="4054" href="Cubical.Data.Fin.Base.html#4025" class="Bound">x</a>
<a id="4056" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="4076" href="Cubical.Data.Fin.Base.html#4076" class="Bound">A</a> <a id="4078" href="Cubical.Data.Fin.Base.html#4078" class="Bound">x</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Data.Fin.Base.html#4076" class="Bound">A</a> <a id="4090" class="Symbol">_)</a>

<a id="prodFinFamily"></a><a id="4094" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4108" class="Symbol">:</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Cubical.Data.Fin.Base.html#4111" class="Bound">n</a> <a id="4113" class="Symbol">:</a> <a id="4115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4116" class="Symbol">)</a> <a id="4118" class="Symbol">→</a> <a id="4120" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4135" href="Cubical.Data.Fin.Base.html#4111" class="Bound">n</a><a id="4136" class="Symbol">)</a> <a id="4138" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4147" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="4149" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4163" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4168" href="Cubical.Data.Fin.Base.html#4168" class="Bound">A</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Cubical.Data.Fin.Base.html#4168" class="Bound">A</a> <a id="4174" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>
<a id="4180" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4199" href="Cubical.Data.Fin.Base.html#4199" class="Bound">n</a><a id="4200" class="Symbol">)</a> <a id="4202" href="Cubical.Data.Fin.Base.html#4202" class="Bound">A</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4220" href="Cubical.Data.Fin.Base.html#4199" class="Bound">n</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="4237" href="Cubical.Data.Fin.Base.html#4202" class="Bound">A</a><a id="4238" class="Symbol">)</a> <a id="4240" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4242" href="Cubical.Data.Fin.Base.html#4202" class="Bound">A</a> <a id="4244" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a>

<a id="prodFinFamily∙"></a><a id="4251" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4266" class="Symbol">:</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Cubical.Data.Fin.Base.html#4269" class="Bound">n</a> <a id="4271" class="Symbol">:</a> <a id="4273" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4274" class="Symbol">)</a> <a id="4276" class="Symbol">→</a> <a id="4278" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4294" href="Cubical.Data.Fin.Base.html#4269" class="Bound">n</a><a id="4295" class="Symbol">)</a> <a id="4297" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="4299" class="Symbol">→</a> <a id="4301" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4309" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="4311" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4331" href="Cubical.Data.Fin.Base.html#4331" class="Bound">n</a> <a id="4333" href="Cubical.Data.Fin.Base.html#4333" class="Bound">A</a><a id="4334" class="Symbol">)</a> <a id="4336" class="Symbol">=</a> <a id="4338" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4352" href="Cubical.Data.Fin.Base.html#4331" class="Bound">n</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4359" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4361" href="Cubical.Data.Fin.Base.html#4333" class="Bound">A</a><a id="4362" class="Symbol">)</a>
<a id="4364" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4384" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4389" href="Cubical.Data.Fin.Base.html#4389" class="Bound">A</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Cubical.Data.Fin.Base.html#4389" class="Bound">A</a> <a id="4401" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="4406" class="Symbol">)</a>
<a id="4408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4412" class="Symbol">(</a><a id="4413" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4433" href="Cubical.Data.Fin.Base.html#4433" class="Bound">n</a><a id="4434" class="Symbol">)</a> <a id="4436" href="Cubical.Data.Fin.Base.html#4436" class="Bound">A</a><a id="4437" class="Symbol">)</a> <a id="4439" class="Symbol">=</a>
  <a id="4443" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4463" href="Cubical.Data.Fin.Base.html#4433" class="Bound">n</a> <a id="4465" class="Symbol">(</a><a id="4466" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="4481" href="Cubical.Data.Fin.Base.html#4436" class="Bound">A</a><a id="4482" class="Symbol">))</a> <a id="4485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4487" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Cubical.Data.Fin.Base.html#4436" class="Bound">A</a> <a id="4494" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="4499" class="Symbol">)</a>

<a id="4502" class="Comment">-- summation</a>
<a id="sumFinGen"></a><a id="4515" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4525" class="Symbol">:</a> <a id="4527" class="Symbol">∀</a> <a id="4529" class="Symbol">{</a><a id="4530" href="Cubical.Data.Fin.Base.html#4530" class="Bound">ℓ</a><a id="4531" class="Symbol">}</a> <a id="4533" class="Symbol">{</a><a id="4534" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a> <a id="4536" class="Symbol">:</a> <a id="4538" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4543" href="Cubical.Data.Fin.Base.html#4530" class="Bound">ℓ</a><a id="4544" class="Symbol">}</a> <a id="4546" class="Symbol">{</a><a id="4547" href="Cubical.Data.Fin.Base.html#4547" class="Bound">n</a> <a id="4549" class="Symbol">:</a> <a id="4551" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4552" class="Symbol">}</a> <a id="4554" class="Symbol">(</a><a id="4555" href="Cubical.Data.Fin.Base.html#4555" class="Bound Operator">_+_</a> <a id="4559" class="Symbol">:</a> <a id="4561" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a> <a id="4563" class="Symbol">→</a> <a id="4565" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a> <a id="4567" class="Symbol">→</a> <a id="4569" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a><a id="4570" class="Symbol">)</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Data.Fin.Base.html#4573" class="Bound">0A</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Data.Fin.Base.html#4582" class="Bound">f</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="4590" href="Cubical.Data.Fin.Base.html#4547" class="Bound">n</a> <a id="4592" class="Symbol">→</a> <a id="4594" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a><a id="4595" class="Symbol">)</a> <a id="4597" class="Symbol">→</a> <a id="4599" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a>
<a id="4601" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4611" class="Symbol">{</a><a id="4612" class="Argument">n</a> <a id="4614" class="Symbol">=</a> <a id="4616" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4620" class="Symbol">}</a> <a id="4622" href="Cubical.Data.Fin.Base.html#4622" class="Bound Operator">_+_</a> <a id="4626" href="Cubical.Data.Fin.Base.html#4626" class="Bound">0A</a> <a id="4629" href="Cubical.Data.Fin.Base.html#4629" class="Bound">f</a> <a id="4631" class="Symbol">=</a> <a id="4633" href="Cubical.Data.Fin.Base.html#4626" class="Bound">0A</a>
<a id="4636" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4646" class="Symbol">{</a><a id="4647" class="Argument">n</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4655" href="Cubical.Data.Fin.Base.html#4655" class="Bound">n</a><a id="4656" class="Symbol">}</a> <a id="4658" href="Cubical.Data.Fin.Base.html#4658" class="Bound Operator">_+_</a> <a id="4662" href="Cubical.Data.Fin.Base.html#4662" class="Bound">0A</a> <a id="4665" href="Cubical.Data.Fin.Base.html#4665" class="Bound">f</a> <a id="4667" class="Symbol">=</a> <a id="4669" href="Cubical.Data.Fin.Base.html#4665" class="Bound">f</a> <a id="4671" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="4677" href="Cubical.Data.Fin.Base.html#4658" class="Bound Operator">+</a> <a id="4679" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4689" href="Cubical.Data.Fin.Base.html#4658" class="Bound Operator">_+_</a> <a id="4693" href="Cubical.Data.Fin.Base.html#4662" class="Bound">0A</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Cubical.Data.Fin.Base.html#4665" class="Bound">f</a> <a id="4699" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4701" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a><a id="4710" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.Fin.Inductive.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Inductive.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Comment">-- Definition of Fin n in terms of the inductively defined &lt;</a>

<a id="64" class="Keyword">module</a> <a id="71" href="Cubical.Data.Fin.Inductive.Base.html" class="Module">Cubical.Data.Fin.Inductive.Base</a> <a id="103" class="Keyword">where</a>

<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="332" class="Symbol">as</a> <a id="335" class="Module">⊥</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="406" class="Comment">-- Fin defined using &lt;ᵗ</a>
<a id="Fin"></a><a id="430" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="434" class="Symbol">:</a> <a id="436" class="Symbol">(</a><a id="437" href="Cubical.Data.Fin.Inductive.Base.html#437" class="Bound">n</a> <a id="439" class="Symbol">:</a> <a id="441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="442" class="Symbol">)</a> <a id="444" class="Symbol">→</a> <a id="446" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="451" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="455" href="Cubical.Data.Fin.Inductive.Base.html#455" class="Bound">n</a> <a id="457" class="Symbol">=</a> <a id="459" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="462" href="Cubical.Data.Fin.Inductive.Base.html#462" class="Bound">m</a> <a id="464" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="466" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="468" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="470" class="Symbol">(</a><a id="471" href="Cubical.Data.Fin.Inductive.Base.html#462" class="Bound">m</a> <a id="473" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="476" href="Cubical.Data.Fin.Inductive.Base.html#455" class="Bound">n</a><a id="477" class="Symbol">)</a>

<a id="fsuc"></a><a id="480" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="485" class="Symbol">:</a> <a id="487" class="Symbol">{</a><a id="488" href="Cubical.Data.Fin.Inductive.Base.html#488" class="Bound">n</a> <a id="490" class="Symbol">:</a> <a id="492" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="493" class="Symbol">}</a> <a id="495" class="Symbol">→</a> <a id="497" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="501" href="Cubical.Data.Fin.Inductive.Base.html#488" class="Bound">n</a> <a id="503" class="Symbol">→</a> <a id="505" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="509" class="Symbol">(</a><a id="510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="514" href="Cubical.Data.Fin.Inductive.Base.html#488" class="Bound">n</a><a id="515" class="Symbol">)</a>
<a id="517" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="521" class="Symbol">(</a><a id="522" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="527" class="Symbol">{</a><a id="528" class="Argument">n</a> <a id="530" class="Symbol">=</a> <a id="532" href="Cubical.Data.Fin.Inductive.Base.html#532" class="Bound">n</a><a id="533" class="Symbol">}</a> <a id="535" class="Symbol">(</a><a id="536" href="Cubical.Data.Fin.Inductive.Base.html#536" class="Bound">x</a> <a id="538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="540" href="Cubical.Data.Fin.Inductive.Base.html#540" class="Bound">p</a><a id="541" class="Symbol">))</a> <a id="544" class="Symbol">=</a> <a id="546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="550" href="Cubical.Data.Fin.Inductive.Base.html#536" class="Bound">x</a>
<a id="552" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="562" class="Symbol">{</a><a id="563" class="Argument">n</a> <a id="565" class="Symbol">=</a> <a id="567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="571" href="Cubical.Data.Fin.Inductive.Base.html#571" class="Bound">n</a><a id="572" class="Symbol">}</a> <a id="574" class="Symbol">(</a><a id="575" href="Cubical.Data.Fin.Inductive.Base.html#575" class="Bound">x</a> <a id="577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="579" href="Cubical.Data.Fin.Inductive.Base.html#579" class="Bound">p</a><a id="580" class="Symbol">))</a> <a id="583" class="Symbol">=</a> <a id="585" href="Cubical.Data.Fin.Inductive.Base.html#579" class="Bound">p</a>

<a id="injectSuc"></a><a id="588" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="598" class="Symbol">:</a> <a id="600" class="Symbol">{</a><a id="601" href="Cubical.Data.Fin.Inductive.Base.html#601" class="Bound">n</a> <a id="603" class="Symbol">:</a> <a id="605" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="606" class="Symbol">}</a> <a id="608" class="Symbol">→</a> <a id="610" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="614" href="Cubical.Data.Fin.Inductive.Base.html#601" class="Bound">n</a> <a id="616" class="Symbol">→</a> <a id="618" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="622" class="Symbol">(</a><a id="623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="627" href="Cubical.Data.Fin.Inductive.Base.html#601" class="Bound">n</a><a id="628" class="Symbol">)</a>
<a id="630" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="634" class="Symbol">(</a><a id="635" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="645" class="Symbol">{</a><a id="646" class="Argument">n</a> <a id="648" class="Symbol">=</a> <a id="650" href="Cubical.Data.Fin.Inductive.Base.html#650" class="Bound">n</a><a id="651" class="Symbol">}</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Data.Fin.Inductive.Base.html#654" class="Bound">x</a> <a id="656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="658" href="Cubical.Data.Fin.Inductive.Base.html#658" class="Bound">p</a><a id="659" class="Symbol">))</a> <a id="662" class="Symbol">=</a> <a id="664" href="Cubical.Data.Fin.Inductive.Base.html#654" class="Bound">x</a>
<a id="666" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="681" class="Symbol">{</a><a id="682" class="Argument">n</a> <a id="684" class="Symbol">=</a> <a id="686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="690" href="Cubical.Data.Fin.Inductive.Base.html#690" class="Bound">n</a><a id="691" class="Symbol">}</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Data.Fin.Inductive.Base.html#694" class="Bound">x</a> <a id="696" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="698" href="Cubical.Data.Fin.Inductive.Base.html#698" class="Bound">p</a><a id="699" class="Symbol">))</a> <a id="702" class="Symbol">=</a> <a id="704" href="Cubical.Data.Nat.Order.Inductive.html#1196" class="Function">&lt;ᵗ-trans-suc</a> <a id="717" class="Symbol">{</a><a id="718" class="Argument">n</a> <a id="720" class="Symbol">=</a> <a id="722" href="Cubical.Data.Fin.Inductive.Base.html#694" class="Bound">x</a><a id="723" class="Symbol">}</a> <a id="725" href="Cubical.Data.Fin.Inductive.Base.html#698" class="Bound">p</a>

<a id="flast"></a><a id="728" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="734" class="Symbol">:</a> <a id="736" class="Symbol">{</a><a id="737" href="Cubical.Data.Fin.Inductive.Base.html#737" class="Bound">m</a> <a id="739" class="Symbol">:</a> <a id="741" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="742" class="Symbol">}</a> <a id="744" class="Symbol">→</a> <a id="746" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="750" class="Symbol">(</a><a id="751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="755" href="Cubical.Data.Fin.Inductive.Base.html#737" class="Bound">m</a><a id="756" class="Symbol">)</a>
<a id="758" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="769" class="Symbol">{</a><a id="770" class="Argument">m</a> <a id="772" class="Symbol">=</a> <a id="774" href="Cubical.Data.Fin.Inductive.Base.html#774" class="Bound">m</a><a id="775" class="Symbol">})</a> <a id="778" class="Symbol">=</a> <a id="780" href="Cubical.Data.Fin.Inductive.Base.html#774" class="Bound">m</a>
<a id="782" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="786" class="Symbol">(</a><a id="787" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="793" class="Symbol">{</a><a id="794" class="Argument">m</a> <a id="796" class="Symbol">=</a> <a id="798" href="Cubical.Data.Fin.Inductive.Base.html#798" class="Bound">m</a><a id="799" class="Symbol">})</a> <a id="802" class="Symbol">=</a> <a id="804" href="Cubical.Data.Nat.Order.Inductive.html#1106" class="Function">&lt;ᵗsucm</a> <a id="811" class="Symbol">{</a><a id="812" class="Argument">m</a> <a id="814" class="Symbol">=</a> <a id="816" href="Cubical.Data.Fin.Inductive.Base.html#798" class="Bound">m</a><a id="817" class="Symbol">}</a>

<a id="fzero"></a><a id="820" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a> <a id="826" class="Symbol">:</a> <a id="828" class="Symbol">{</a><a id="829" href="Cubical.Data.Fin.Inductive.Base.html#829" class="Bound">m</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="834" class="Symbol">}</a> <a id="836" class="Symbol">→</a> <a id="838" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="842" class="Symbol">(</a><a id="843" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="847" href="Cubical.Data.Fin.Inductive.Base.html#829" class="Bound">m</a><a id="848" class="Symbol">)</a>
<a id="850" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a> <a id="856" class="Symbol">=</a> <a id="858" class="Number">0</a> <a id="860" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="862" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="fone"></a><a id="866" href="Cubical.Data.Fin.Inductive.Base.html#866" class="Function">fone</a> <a id="871" class="Symbol">:</a> <a id="873" class="Symbol">∀</a> <a id="875" class="Symbol">{</a><a id="876" href="Cubical.Data.Fin.Inductive.Base.html#876" class="Bound">m</a><a id="877" class="Symbol">}</a> <a id="879" class="Symbol">→</a> <a id="881" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="885" class="Symbol">(</a><a id="886" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="890" class="Symbol">(</a><a id="891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="895" href="Cubical.Data.Fin.Inductive.Base.html#876" class="Bound">m</a><a id="896" class="Symbol">))</a>
<a id="899" href="Cubical.Data.Fin.Inductive.Base.html#866" class="Function">fone</a> <a id="904" class="Symbol">{</a><a id="905" href="Cubical.Data.Fin.Inductive.Base.html#905" class="Bound">m</a><a id="906" class="Symbol">}</a> <a id="908" class="Symbol">=</a> <a id="910" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="914" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="919" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="921" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="925" class="Comment">-- Sums</a>
<a id="sumFinGen"></a><a id="933" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">∀</a> <a id="947" class="Symbol">{</a><a id="948" href="Cubical.Data.Fin.Inductive.Base.html#948" class="Bound">ℓ</a><a id="949" class="Symbol">}</a> <a id="951" class="Symbol">{</a><a id="952" href="Cubical.Data.Fin.Inductive.Base.html#952" class="Bound">A</a> <a id="954" class="Symbol">:</a> <a id="956" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="961" href="Cubical.Data.Fin.Inductive.Base.html#948" class="Bound">ℓ</a><a id="962" class="Symbol">}</a> <a id="964" class="Symbol">{</a><a id="965" href="Cubical.Data.Fin.Inductive.Base.html#965" class="Bound">n</a> <a id="967" class="Symbol">:</a> <a id="969" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="970" class="Symbol">}</a>
  <a id="974" class="Symbol">(</a><a id="975" href="Cubical.Data.Fin.Inductive.Base.html#975" class="Bound Operator">_+_</a> <a id="979" class="Symbol">:</a> <a id="981" href="Cubical.Data.Fin.Inductive.Base.html#952" class="Bound">A</a> <a id="983" class="Symbol">→</a> <a id="985" href="Cubical.Data.Fin.Inductive.Base.html#952" class="Bound">A</a> <a id="987" class="Symbol">→</a> <a id="989" href="Cubical.Data.Fin.Inductive.Base.html#952" class="Bound">A</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Data.Fin.Inductive.Base.html#993" class="Bound">0A</a> <a id="996" class="Symbol">:</a> <a id="998" href="Cubical.Data.Fin.Inductive.Base.html#952" class="Bound">A</a><a id="999" class="Symbol">)</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Data.Fin.Inductive.Base.html#1002" class="Bound">f</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1010" href="Cubical.Data.Fin.Inductive.Base.html#965" class="Bound">n</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.Data.Fin.Inductive.Base.html#952" class="Bound">A</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Cubical.Data.Fin.Inductive.Base.html#952" class="Bound">A</a>
<a id="1021" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="1031" class="Symbol">{</a><a id="1032" class="Argument">n</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1040" class="Symbol">}</a> <a id="1042" href="Cubical.Data.Fin.Inductive.Base.html#1042" class="Bound Operator">_+_</a> <a id="1046" href="Cubical.Data.Fin.Inductive.Base.html#1046" class="Bound">0A</a> <a id="1049" href="Cubical.Data.Fin.Inductive.Base.html#1049" class="Bound">f</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.Data.Fin.Inductive.Base.html#1046" class="Bound">0A</a>
<a id="1056" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="1066" class="Symbol">{</a><a id="1067" class="Argument">n</a> <a id="1069" class="Symbol">=</a> <a id="1071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1075" href="Cubical.Data.Fin.Inductive.Base.html#1075" class="Bound">n</a><a id="1076" class="Symbol">}</a> <a id="1078" href="Cubical.Data.Fin.Inductive.Base.html#1078" class="Bound Operator">_+_</a> <a id="1082" href="Cubical.Data.Fin.Inductive.Base.html#1082" class="Bound">0A</a> <a id="1085" href="Cubical.Data.Fin.Inductive.Base.html#1085" class="Bound">f</a> <a id="1087" class="Symbol">=</a>
  <a id="1091" href="Cubical.Data.Fin.Inductive.Base.html#1085" class="Bound">f</a> <a id="1093" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="1099" href="Cubical.Data.Fin.Inductive.Base.html#1078" class="Bound Operator">+</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="1112" class="Symbol">{</a><a id="1113" class="Argument">n</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Cubical.Data.Fin.Inductive.Base.html#1075" class="Bound">n</a><a id="1118" class="Symbol">})</a> <a id="1121" href="Cubical.Data.Fin.Inductive.Base.html#1078" class="Bound Operator">_+_</a> <a id="1125" href="Cubical.Data.Fin.Inductive.Base.html#1082" class="Bound">0A</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Cubical.Data.Fin.Inductive.Base.html#1085" class="Bound">f</a> <a id="1131" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1133" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a><a id="1142" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.Fin.Inductive.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Inductive.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--lossy-unification</a> <a id="33" class="Symbol">#-}</a>

<a id="38" class="Keyword">module</a> <a id="45" href="Cubical.Data.Fin.Inductive.Properties.html" class="Module">Cubical.Data.Fin.Inductive.Properties</a> <a id="83" class="Keyword">where</a>

<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Cubical.Data.Fin.Inductive.Base.html" class="Module">Cubical.Data.Fin.Inductive.Base</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="360" class="Symbol">as</a> <a id="363" class="Module">⊥</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="485" class="Symbol">as</a> <a id="488" class="Module">⊎</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="525" class="Symbol">as</a> <a id="528" class="Module">OrderOld</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>
<a id="582" class="Keyword">open</a> <a id="587" class="Keyword">import</a> <a id="594" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a> <a id="616" class="Symbol">as</a> <a id="619" class="Module">FinOld</a>
  <a id="628" class="Keyword">hiding</a> <a id="635" class="Symbol">(</a><a id="636" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="640" class="Symbol">;</a> <a id="642" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="652" class="Symbol">;</a> <a id="654" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="659" class="Symbol">;</a> <a id="661" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="667" class="Symbol">;</a> <a id="669" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="675" class="Symbol">;</a> <a id="677" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="683" class="Symbol">;</a> <a id="685" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a><a id="694" class="Symbol">)</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Cubical.Data.Fin.Properties.html" class="Module">Cubical.Data.Fin.Properties</a> <a id="736" class="Symbol">as</a> <a id="739" class="Module">FinOldProps</a>
  <a id="753" class="Keyword">hiding</a> <a id="760" class="Symbol">(</a><a id="761" href="Cubical.Data.Fin.Properties.html#25629" class="Function">sumFinGen0</a> <a id="772" class="Symbol">;</a> <a id="774" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="783" class="Symbol">;</a> <a id="785" href="Cubical.Data.Fin.Properties.html#26040" class="Function">sumFin-choose</a> <a id="799" class="Symbol">;</a> <a id="801" href="Cubical.Data.Fin.Properties.html#27328" class="Function">sumFinGenHom</a> <a id="814" class="Symbol">;</a> <a id="816" href="Cubical.Data.Fin.Properties.html#27831" class="Function">sumFinGenId</a><a id="827" class="Symbol">)</a>

<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="868" class="Keyword">open</a> <a id="873" class="Keyword">import</a> <a id="880" href="Cubical.Algebra.AbGroup.Base.html" class="Module">Cubical.Algebra.AbGroup.Base</a> <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a><a id="921" class="Symbol">)</a>

<a id="Fin≡"></a><a id="924" href="Cubical.Data.Fin.Inductive.Properties.html#924" class="Function">Fin≡</a> <a id="929" class="Symbol">:</a> <a id="931" class="Symbol">{</a><a id="932" href="Cubical.Data.Fin.Inductive.Properties.html#932" class="Bound">m</a> <a id="934" class="Symbol">:</a> <a id="936" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="937" class="Symbol">}</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.Data.Fin.Inductive.Properties.html#940" class="Bound">a</a> <a id="942" href="Cubical.Data.Fin.Inductive.Properties.html#942" class="Bound">b</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="950" href="Cubical.Data.Fin.Inductive.Properties.html#932" class="Bound">m</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="959" href="Cubical.Data.Fin.Inductive.Properties.html#940" class="Bound">a</a> <a id="961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="963" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="967" href="Cubical.Data.Fin.Inductive.Properties.html#942" class="Bound">b</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Data.Fin.Inductive.Properties.html#940" class="Bound">a</a> <a id="973" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="975" href="Cubical.Data.Fin.Inductive.Properties.html#942" class="Bound">b</a>
<a id="977" href="Cubical.Data.Fin.Inductive.Properties.html#924" class="Function">Fin≡</a> <a id="982" class="Symbol">{</a><a id="983" href="Cubical.Data.Fin.Inductive.Properties.html#983" class="Bound">m</a><a id="984" class="Symbol">}</a> <a id="986" class="Symbol">(</a><a id="987" href="Cubical.Data.Fin.Inductive.Properties.html#987" class="Bound">a</a> <a id="989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="991" href="Cubical.Data.Fin.Inductive.Properties.html#991" class="Bound">Ha</a><a id="993" class="Symbol">)</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Data.Fin.Inductive.Properties.html#996" class="Bound">b</a> <a id="998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1000" href="Cubical.Data.Fin.Inductive.Properties.html#1000" class="Bound">Hb</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Cubical.Data.Fin.Inductive.Properties.html#1004" class="Bound">H</a> <a id="1006" href="Cubical.Data.Fin.Inductive.Properties.html#1006" class="Bound">i</a> <a id="1008" class="Symbol">=</a>
  <a id="1012" class="Symbol">(</a><a id="1013" href="Cubical.Data.Fin.Inductive.Properties.html#1004" class="Bound">H</a> <a id="1015" href="Cubical.Data.Fin.Inductive.Properties.html#1006" class="Bound">i</a> <a id="1017" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1019" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="1025" class="Symbol">(λ</a> <a id="1028" href="Cubical.Data.Fin.Inductive.Properties.html#1028" class="Bound">j</a> <a id="1030" class="Symbol">→</a> <a id="1032" class="Symbol">λ</a> <a id="1034" class="Symbol">{</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Data.Fin.Inductive.Properties.html#1006" class="Bound">i</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Cubical.Data.Fin.Inductive.Properties.html#991" class="Bound">Ha</a>
                        <a id="1074" class="Symbol">;</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Cubical.Data.Fin.Inductive.Properties.html#1006" class="Bound">i</a> <a id="1079" class="Symbol">=</a> <a id="1081" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a> <a id="1096" class="Symbol">{</a><a id="1097" href="Cubical.Data.Fin.Inductive.Properties.html#996" class="Bound">b</a><a id="1098" class="Symbol">}{</a><a id="1100" href="Cubical.Data.Fin.Inductive.Properties.html#983" class="Bound">m</a><a id="1101" class="Symbol">}</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1111" class="Symbol">(λ</a> <a id="1114" href="Cubical.Data.Fin.Inductive.Properties.html#1114" class="Bound">j</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Data.Fin.Inductive.Properties.html#1004" class="Bound">H</a> <a id="1120" href="Cubical.Data.Fin.Inductive.Properties.html#1114" class="Bound">j</a> <a id="1122" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1125" href="Cubical.Data.Fin.Inductive.Properties.html#983" class="Bound">m</a><a id="1126" class="Symbol">)</a> <a id="1128" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1131" href="Cubical.Data.Fin.Inductive.Properties.html#991" class="Bound">Ha</a><a id="1133" class="Symbol">)</a> <a id="1135" href="Cubical.Data.Fin.Inductive.Properties.html#1000" class="Bound">Hb</a> <a id="1138" href="Cubical.Data.Fin.Inductive.Properties.html#1028" class="Bound">j</a> <a id="1140" class="Symbol">})</a>
               <a id="1158" class="Symbol">(</a><a id="1159" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1166" class="Symbol">(λ</a> <a id="1169" href="Cubical.Data.Fin.Inductive.Properties.html#1169" class="Bound">j</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Cubical.Data.Fin.Inductive.Properties.html#1004" class="Bound">H</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Data.Fin.Inductive.Properties.html#1006" class="Bound">i</a> <a id="1178" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1180" href="Cubical.Data.Fin.Inductive.Properties.html#1169" class="Bound">j</a><a id="1181" class="Symbol">)</a> <a id="1183" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1186" href="Cubical.Data.Fin.Inductive.Properties.html#983" class="Bound">m</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1192" href="Cubical.Data.Fin.Inductive.Properties.html#1006" class="Bound">i</a><a id="1193" class="Symbol">)</a> <a id="1195" href="Cubical.Data.Fin.Inductive.Properties.html#991" class="Bound">Ha</a><a id="1197" class="Symbol">))</a>

<a id="fsuc-injectSuc"></a><a id="1201" href="Cubical.Data.Fin.Inductive.Properties.html#1201" class="Function">fsuc-injectSuc</a> <a id="1216" class="Symbol">:</a> <a id="1218" class="Symbol">{</a><a id="1219" href="Cubical.Data.Fin.Inductive.Properties.html#1219" class="Bound">m</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1224" class="Symbol">}</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Cubical.Data.Fin.Inductive.Properties.html#1227" class="Bound">n</a> <a id="1229" class="Symbol">:</a> <a id="1231" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1235" href="Cubical.Data.Fin.Inductive.Properties.html#1219" class="Bound">m</a><a id="1236" class="Symbol">)</a>
  <a id="1240" class="Symbol">→</a> <a id="1242" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="1252" class="Symbol">{</a><a id="1253" class="Argument">n</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1261" href="Cubical.Data.Fin.Inductive.Properties.html#1219" class="Bound">m</a><a id="1262" class="Symbol">}</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="1270" class="Symbol">{</a><a id="1271" class="Argument">n</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Cubical.Data.Fin.Inductive.Properties.html#1219" class="Bound">m</a><a id="1276" class="Symbol">}</a> <a id="1278" href="Cubical.Data.Fin.Inductive.Properties.html#1227" class="Bound">n</a><a id="1279" class="Symbol">)</a> <a id="1281" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1283" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="1299" href="Cubical.Data.Fin.Inductive.Properties.html#1227" class="Bound">n</a><a id="1300" class="Symbol">)</a>
<a id="1302" href="Cubical.Data.Fin.Inductive.Properties.html#1201" class="Function">fsuc-injectSuc</a> <a id="1317" class="Symbol">{</a><a id="1318" class="Argument">m</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1326" href="Cubical.Data.Fin.Inductive.Properties.html#1326" class="Bound">m</a><a id="1327" class="Symbol">}</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Data.Fin.Inductive.Properties.html#1330" class="Bound">x</a> <a id="1332" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1334" href="Cubical.Data.Fin.Inductive.Properties.html#1334" class="Bound">p</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">=</a> <a id="1339" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="elimFin"></a><a id="1346" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="1354" class="Symbol">:</a> <a id="1356" class="Symbol">∀</a> <a id="1358" class="Symbol">{</a><a id="1359" href="Cubical.Data.Fin.Inductive.Properties.html#1359" class="Bound">ℓ</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">{</a><a id="1363" href="Cubical.Data.Fin.Inductive.Properties.html#1363" class="Bound">m</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">{</a><a id="1371" href="Cubical.Data.Fin.Inductive.Properties.html#1371" class="Bound">A</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1384" href="Cubical.Data.Fin.Inductive.Properties.html#1363" class="Bound">m</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1394" href="Cubical.Data.Fin.Inductive.Properties.html#1359" class="Bound">ℓ</a><a id="1395" class="Symbol">}</a>
                 <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Data.Fin.Inductive.Properties.html#1415" class="Bound">max</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="Cubical.Data.Fin.Inductive.Properties.html#1371" class="Bound">A</a> <a id="1423" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="1428" class="Symbol">)</a>
                 <a id="1447" class="Symbol">(</a><a id="1448" href="Cubical.Data.Fin.Inductive.Properties.html#1448" class="Bound">f</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Data.Fin.Inductive.Properties.html#1453" class="Bound">x</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1461" href="Cubical.Data.Fin.Inductive.Properties.html#1363" class="Bound">m</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Cubical.Data.Fin.Inductive.Properties.html#1371" class="Bound">A</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="1479" href="Cubical.Data.Fin.Inductive.Properties.html#1453" class="Bound">x</a><a id="1480" class="Symbol">))</a>
              <a id="1497" class="Symbol">→</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Cubical.Data.Fin.Inductive.Properties.html#1500" class="Bound">x</a> <a id="1502" class="Symbol">:</a> <a id="1504" class="Symbol">_)</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Cubical.Data.Fin.Inductive.Properties.html#1371" class="Bound">A</a> <a id="1511" href="Cubical.Data.Fin.Inductive.Properties.html#1500" class="Bound">x</a>
<a id="1513" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="1521" class="Symbol">{</a><a id="1522" class="Argument">m</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1530" class="Symbol">}</a> <a id="1532" class="Symbol">{</a><a id="1533" class="Argument">A</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="Cubical.Data.Fin.Inductive.Properties.html#1537" class="Bound">A</a><a id="1538" class="Symbol">}</a> <a id="1540" href="Cubical.Data.Fin.Inductive.Properties.html#1540" class="Bound">max</a> <a id="1544" href="Cubical.Data.Fin.Inductive.Properties.html#1544" class="Bound">f</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1554" href="Cubical.Data.Fin.Inductive.Properties.html#1554" class="Bound">p</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Symbol">=</a> <a id="1559" href="Cubical.Data.Fin.Inductive.Properties.html#1540" class="Bound">max</a>
<a id="1563" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="1571" class="Symbol">{</a><a id="1572" class="Argument">m</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1580" href="Cubical.Data.Fin.Inductive.Properties.html#1580" class="Bound">m</a><a id="1581" class="Symbol">}</a> <a id="1583" class="Symbol">{</a><a id="1584" class="Argument">A</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Cubical.Data.Fin.Inductive.Properties.html#1588" class="Bound">A</a><a id="1589" class="Symbol">}</a> <a id="1591" href="Cubical.Data.Fin.Inductive.Properties.html#1591" class="Bound">max</a> <a id="1595" href="Cubical.Data.Fin.Inductive.Properties.html#1595" class="Bound">f</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1603" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1605" href="Cubical.Data.Fin.Inductive.Properties.html#1605" class="Bound">p</a><a id="1606" class="Symbol">)</a> <a id="1608" class="Symbol">=</a> <a id="1610" href="Cubical.Data.Fin.Inductive.Properties.html#1595" class="Bound">f</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1620" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1622" class="Symbol">)</a>
<a id="1624" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="1632" class="Symbol">{</a><a id="1633" class="Argument">m</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1641" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1645" class="Symbol">}</a> <a id="1647" class="Symbol">{</a><a id="1648" class="Argument">A</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Cubical.Data.Fin.Inductive.Properties.html#1652" class="Bound">A</a><a id="1653" class="Symbol">}</a> <a id="1655" href="Cubical.Data.Fin.Inductive.Properties.html#1655" class="Bound">max</a> <a id="1659" href="Cubical.Data.Fin.Inductive.Properties.html#1659" class="Bound">f</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1666" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1673" href="Cubical.Data.Fin.Inductive.Properties.html#1673" class="Bound">p</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Cubical.Data.Fin.Inductive.Properties.html#1655" class="Bound">max</a>
<a id="1682" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="1690" class="Symbol">{</a><a id="1691" class="Argument">m</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1704" href="Cubical.Data.Fin.Inductive.Properties.html#1704" class="Bound">m</a><a id="1705" class="Symbol">)}</a> <a id="1708" class="Symbol">{</a><a id="1709" class="Argument">A</a> <a id="1711" class="Symbol">=</a> <a id="1713" href="Cubical.Data.Fin.Inductive.Properties.html#1713" class="Bound">A</a><a id="1714" class="Symbol">}</a> <a id="1716" href="Cubical.Data.Fin.Inductive.Properties.html#1716" class="Bound">max</a> <a id="1720" href="Cubical.Data.Fin.Inductive.Properties.html#1720" class="Bound">f</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1727" href="Cubical.Data.Fin.Inductive.Properties.html#1727" class="Bound">x</a> <a id="1729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1731" href="Cubical.Data.Fin.Inductive.Properties.html#1731" class="Bound">p</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">=</a>
  <a id="1738" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="1746" class="Symbol">{</a><a id="1747" class="Argument">m</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1755" href="Cubical.Data.Fin.Inductive.Properties.html#1704" class="Bound">m</a><a id="1756" class="Symbol">}</a> <a id="1758" class="Symbol">{</a><a id="1759" class="Argument">A</a> <a id="1761" class="Symbol">=</a> <a id="1763" class="Symbol">λ</a> <a id="1765" href="Cubical.Data.Fin.Inductive.Properties.html#1765" class="Bound">x</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Cubical.Data.Fin.Inductive.Properties.html#1713" class="Bound">A</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="1777" href="Cubical.Data.Fin.Inductive.Properties.html#1765" class="Bound">x</a><a id="1778" class="Symbol">)}</a> <a id="1781" href="Cubical.Data.Fin.Inductive.Properties.html#1716" class="Bound">max</a> <a id="1785" class="Symbol">(λ</a> <a id="1788" href="Cubical.Data.Fin.Inductive.Properties.html#1788" class="Bound">t</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Data.Fin.Inductive.Properties.html#1720" class="Bound">f</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="1800" href="Cubical.Data.Fin.Inductive.Properties.html#1788" class="Bound">t</a><a id="1801" class="Symbol">))</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Data.Fin.Inductive.Properties.html#1727" class="Bound">x</a> <a id="1807" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1809" href="Cubical.Data.Fin.Inductive.Properties.html#1731" class="Bound">p</a><a id="1810" class="Symbol">)</a>

<a id="elimFin-alt"></a><a id="1813" href="Cubical.Data.Fin.Inductive.Properties.html#1813" class="Function">elimFin-alt</a> <a id="1825" class="Symbol">:</a> <a id="1827" class="Symbol">∀</a> <a id="1829" class="Symbol">{</a><a id="1830" href="Cubical.Data.Fin.Inductive.Properties.html#1830" class="Bound">ℓ</a><a id="1831" class="Symbol">}</a> <a id="1833" class="Symbol">{</a><a id="1834" href="Cubical.Data.Fin.Inductive.Properties.html#1834" class="Bound">m</a> <a id="1836" class="Symbol">:</a> <a id="1838" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1839" class="Symbol">}</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Data.Fin.Inductive.Properties.html#1842" class="Bound">A</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1850" class="Symbol">(</a><a id="1851" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1855" href="Cubical.Data.Fin.Inductive.Properties.html#1834" class="Bound">m</a><a id="1856" class="Symbol">)</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1865" href="Cubical.Data.Fin.Inductive.Properties.html#1830" class="Bound">ℓ</a><a id="1866" class="Symbol">}</a>
                 <a id="1885" class="Symbol">(</a><a id="1886" href="Cubical.Data.Fin.Inductive.Properties.html#1886" class="Bound">max</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Cubical.Data.Fin.Inductive.Properties.html#1842" class="Bound">A</a> <a id="1894" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a><a id="1899" class="Symbol">)</a>
                 <a id="1918" class="Symbol">(</a><a id="1919" href="Cubical.Data.Fin.Inductive.Properties.html#1919" class="Bound">f</a> <a id="1921" class="Symbol">:</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Cubical.Data.Fin.Inductive.Properties.html#1924" class="Bound">x</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1932" href="Cubical.Data.Fin.Inductive.Properties.html#1834" class="Bound">m</a><a id="1933" class="Symbol">)</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="Cubical.Data.Fin.Inductive.Properties.html#1842" class="Bound">A</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="1945" href="Cubical.Data.Fin.Inductive.Properties.html#1924" class="Bound">x</a><a id="1946" class="Symbol">))</a>
              <a id="1963" class="Symbol">→</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Cubical.Data.Fin.Inductive.Properties.html#1966" class="Bound">x</a> <a id="1968" class="Symbol">:</a> <a id="1970" class="Symbol">_)</a> <a id="1973" class="Symbol">→</a> <a id="1975" href="Cubical.Data.Fin.Inductive.Properties.html#1842" class="Bound">A</a> <a id="1977" href="Cubical.Data.Fin.Inductive.Properties.html#1966" class="Bound">x</a>
<a id="1979" href="Cubical.Data.Fin.Inductive.Properties.html#1813" class="Function">elimFin-alt</a> <a id="1991" class="Symbol">{</a><a id="1992" class="Argument">m</a> <a id="1994" class="Symbol">=</a> <a id="1996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2000" class="Symbol">}</a> <a id="2002" href="Cubical.Data.Fin.Inductive.Properties.html#2002" class="Bound">max</a> <a id="2006" href="Cubical.Data.Fin.Inductive.Properties.html#2006" class="Bound">f</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2016" href="Cubical.Data.Fin.Inductive.Properties.html#2016" class="Bound">p</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Cubical.Data.Fin.Inductive.Properties.html#2002" class="Bound">max</a>
<a id="2025" href="Cubical.Data.Fin.Inductive.Properties.html#1813" class="Function">elimFin-alt</a> <a id="2037" class="Symbol">{</a><a id="2038" class="Argument">m</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2046" href="Cubical.Data.Fin.Inductive.Properties.html#2046" class="Bound">m</a><a id="2047" class="Symbol">}</a> <a id="2049" href="Cubical.Data.Fin.Inductive.Properties.html#2049" class="Bound">max</a> <a id="2053" href="Cubical.Data.Fin.Inductive.Properties.html#2053" class="Bound">f</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2061" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2063" href="Cubical.Data.Fin.Inductive.Properties.html#2063" class="Bound">p</a><a id="2064" class="Symbol">)</a> <a id="2066" class="Symbol">=</a> <a id="2068" href="Cubical.Data.Fin.Inductive.Properties.html#2049" class="Bound">max</a>
<a id="2072" href="Cubical.Data.Fin.Inductive.Properties.html#1813" class="Function">elimFin-alt</a> <a id="2084" class="Symbol">{</a><a id="2085" class="Argument">m</a> <a id="2087" class="Symbol">=</a> <a id="2089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2093" href="Cubical.Data.Fin.Inductive.Properties.html#2093" class="Bound">m</a><a id="2094" class="Symbol">}</a> <a id="2096" href="Cubical.Data.Fin.Inductive.Properties.html#2096" class="Bound">max</a> <a id="2100" href="Cubical.Data.Fin.Inductive.Properties.html#2100" class="Bound">f</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2107" href="Cubical.Data.Fin.Inductive.Properties.html#2107" class="Bound">x</a> <a id="2109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2111" href="Cubical.Data.Fin.Inductive.Properties.html#2111" class="Bound">p</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">=</a> <a id="2116" href="Cubical.Data.Fin.Inductive.Properties.html#2100" class="Bound">f</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Cubical.Data.Fin.Inductive.Properties.html#2107" class="Bound">x</a> <a id="2121" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2123" href="Cubical.Data.Fin.Inductive.Properties.html#2111" class="Bound">p</a><a id="2124" class="Symbol">)</a>

<a id="elimFinβ"></a><a id="2127" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="2136" class="Symbol">:</a> <a id="2138" class="Symbol">∀</a> <a id="2140" class="Symbol">{</a><a id="2141" href="Cubical.Data.Fin.Inductive.Properties.html#2141" class="Bound">ℓ</a><a id="2142" class="Symbol">}</a> <a id="2144" class="Symbol">{</a><a id="2145" href="Cubical.Data.Fin.Inductive.Properties.html#2145" class="Bound">m</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2150" class="Symbol">}</a> <a id="2152" class="Symbol">{</a><a id="2153" href="Cubical.Data.Fin.Inductive.Properties.html#2153" class="Bound">A</a> <a id="2155" class="Symbol">:</a> <a id="2157" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2166" href="Cubical.Data.Fin.Inductive.Properties.html#2145" class="Bound">m</a><a id="2167" class="Symbol">)</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2176" href="Cubical.Data.Fin.Inductive.Properties.html#2141" class="Bound">ℓ</a><a id="2177" class="Symbol">}</a>
                 <a id="2196" class="Symbol">(</a><a id="2197" href="Cubical.Data.Fin.Inductive.Properties.html#2197" class="Bound">max</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Cubical.Data.Fin.Inductive.Properties.html#2153" class="Bound">A</a> <a id="2205" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="2210" class="Symbol">)</a>
                 <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.Data.Fin.Inductive.Properties.html#2230" class="Bound">f</a> <a id="2232" class="Symbol">:</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Cubical.Data.Fin.Inductive.Properties.html#2235" class="Bound">x</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="2243" href="Cubical.Data.Fin.Inductive.Properties.html#2145" class="Bound">m</a><a id="2244" class="Symbol">)</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Cubical.Data.Fin.Inductive.Properties.html#2153" class="Bound">A</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="2261" href="Cubical.Data.Fin.Inductive.Properties.html#2235" class="Bound">x</a><a id="2262" class="Symbol">))</a>
              <a id="2279" class="Symbol">→</a> <a id="2281" class="Symbol">((</a><a id="2283" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="2291" class="Symbol">{</a><a id="2292" class="Argument">A</a> <a id="2294" class="Symbol">=</a> <a id="2296" href="Cubical.Data.Fin.Inductive.Properties.html#2153" class="Bound">A</a><a id="2297" class="Symbol">}</a> <a id="2299" href="Cubical.Data.Fin.Inductive.Properties.html#2197" class="Bound">max</a> <a id="2303" href="Cubical.Data.Fin.Inductive.Properties.html#2230" class="Bound">f</a> <a id="2305" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="2311" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2313" href="Cubical.Data.Fin.Inductive.Properties.html#2197" class="Bound">max</a><a id="2316" class="Symbol">))</a>
               <a id="2334" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2336" class="Symbol">((</a><a id="2338" href="Cubical.Data.Fin.Inductive.Properties.html#2338" class="Bound">x</a> <a id="2340" class="Symbol">:</a> <a id="2342" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="2346" href="Cubical.Data.Fin.Inductive.Properties.html#2145" class="Bound">m</a><a id="2347" class="Symbol">)</a> <a id="2349" class="Symbol">→</a> <a id="2351" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="2359" class="Symbol">{</a><a id="2360" class="Argument">A</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Cubical.Data.Fin.Inductive.Properties.html#2153" class="Bound">A</a><a id="2365" class="Symbol">}</a> <a id="2367" href="Cubical.Data.Fin.Inductive.Properties.html#2197" class="Bound">max</a> <a id="2371" href="Cubical.Data.Fin.Inductive.Properties.html#2230" class="Bound">f</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="2384" href="Cubical.Data.Fin.Inductive.Properties.html#2338" class="Bound">x</a><a id="2385" class="Symbol">)</a> <a id="2387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2389" href="Cubical.Data.Fin.Inductive.Properties.html#2230" class="Bound">f</a> <a id="2391" href="Cubical.Data.Fin.Inductive.Properties.html#2338" class="Bound">x</a><a id="2392" class="Symbol">)</a>
<a id="2394" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="2403" class="Symbol">{</a><a id="2404" class="Argument">m</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2412" class="Symbol">}</a> <a id="2414" class="Symbol">{</a><a id="2415" class="Argument">A</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Cubical.Data.Fin.Inductive.Properties.html#2419" class="Bound">A</a><a id="2420" class="Symbol">}</a> <a id="2422" href="Cubical.Data.Fin.Inductive.Properties.html#2422" class="Bound">max</a> <a id="2426" href="Cubical.Data.Fin.Inductive.Properties.html#2426" class="Bound">f</a> <a id="2428" class="Symbol">=</a> <a id="2430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2437" class="Symbol">λ</a> <a id="2439" class="Symbol">{()}</a>
<a id="2444" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="2453" class="Symbol">{</a><a id="2454" class="Argument">m</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2462" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">{</a><a id="2469" class="Argument">A</a> <a id="2471" class="Symbol">=</a> <a id="2473" href="Cubical.Data.Fin.Inductive.Properties.html#2473" class="Bound">A</a><a id="2474" class="Symbol">}</a> <a id="2476" href="Cubical.Data.Fin.Inductive.Properties.html#2476" class="Bound">max</a> <a id="2480" href="Cubical.Data.Fin.Inductive.Properties.html#2480" class="Bound">f</a> <a id="2482" class="Symbol">=</a> <a id="2484" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2489" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2491" class="Symbol">λ</a> <a id="2493" class="Symbol">{(</a><a id="2495" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2500" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2502" href="Cubical.Data.Fin.Inductive.Properties.html#2502" class="Bound">p</a><a id="2503" class="Symbol">)</a> <a id="2505" class="Symbol">→</a> <a id="2507" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2511" class="Symbol">}</a>
<a id="2513" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="2522" class="Symbol">{</a><a id="2523" class="Argument">m</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2536" href="Cubical.Data.Fin.Inductive.Properties.html#2536" class="Bound">m</a><a id="2537" class="Symbol">)}</a> <a id="2540" class="Symbol">{</a><a id="2541" class="Argument">A</a> <a id="2543" class="Symbol">=</a> <a id="2545" href="Cubical.Data.Fin.Inductive.Properties.html#2545" class="Bound">A</a><a id="2546" class="Symbol">}</a> <a id="2548" href="Cubical.Data.Fin.Inductive.Properties.html#2548" class="Bound">max</a> <a id="2552" href="Cubical.Data.Fin.Inductive.Properties.html#2552" class="Bound">f</a> <a id="2554" class="Symbol">=</a>
  <a id="2558" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="2567" class="Symbol">{</a><a id="2568" class="Argument">m</a> <a id="2570" class="Symbol">=</a> <a id="2572" class="Symbol">(</a><a id="2573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2577" href="Cubical.Data.Fin.Inductive.Properties.html#2536" class="Bound">m</a><a id="2578" class="Symbol">)}</a> <a id="2581" class="Symbol">{</a><a id="2582" class="Argument">A</a> <a id="2584" class="Symbol">=</a> <a id="2586" class="Symbol">λ</a> <a id="2588" href="Cubical.Data.Fin.Inductive.Properties.html#2588" class="Bound">x</a> <a id="2590" class="Symbol">→</a> <a id="2592" href="Cubical.Data.Fin.Inductive.Properties.html#2545" class="Bound">A</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="2600" href="Cubical.Data.Fin.Inductive.Properties.html#2588" class="Bound">x</a><a id="2601" class="Symbol">)}</a> <a id="2604" href="Cubical.Data.Fin.Inductive.Properties.html#2548" class="Bound">max</a> <a id="2608" class="Symbol">_</a> <a id="2610" class="Symbol">.</a><a id="2611" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="2617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2619" href="Cubical.Data.Fin.Inductive.Properties.html#1813" class="Function">elimFin-alt</a> <a id="2631" class="Symbol">{</a><a id="2632" class="Argument">m</a> <a id="2634" class="Symbol">=</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2641" href="Cubical.Data.Fin.Inductive.Properties.html#2536" class="Bound">m</a><a id="2642" class="Symbol">)}</a> <a id="2645" class="Symbol">{</a><a id="2646" class="Argument">A</a> <a id="2648" class="Symbol">=</a> <a id="2650" class="Symbol">λ</a> <a id="2652" href="Cubical.Data.Fin.Inductive.Properties.html#2652" class="Bound">x</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="2664" href="Cubical.Data.Fin.Inductive.Properties.html#2548" class="Bound">max</a> <a id="2668" href="Cubical.Data.Fin.Inductive.Properties.html#2552" class="Bound">f</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="2681" class="Symbol">{</a><a id="2682" class="Argument">n</a> <a id="2684" class="Symbol">=</a> <a id="2686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2695" href="Cubical.Data.Fin.Inductive.Properties.html#2536" class="Bound">m</a><a id="2696" class="Symbol">)}</a> <a id="2699" href="Cubical.Data.Fin.Inductive.Properties.html#2652" class="Bound">x</a><a id="2700" class="Symbol">)</a> <a id="2702" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2704" href="Cubical.Data.Fin.Inductive.Properties.html#2552" class="Bound">f</a> <a id="2706" href="Cubical.Data.Fin.Inductive.Properties.html#2652" class="Bound">x</a><a id="2707" class="Symbol">}</a>
             <a id="2722" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
             <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="2750" class="Symbol">{</a><a id="2751" class="Argument">m</a> <a id="2753" class="Symbol">=</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2760" href="Cubical.Data.Fin.Inductive.Properties.html#2536" class="Bound">m</a><a id="2761" class="Symbol">)}</a> <a id="2764" class="Symbol">{</a><a id="2765" class="Argument">A</a> <a id="2767" class="Symbol">=</a> <a id="2769" class="Symbol">λ</a> <a id="2771" href="Cubical.Data.Fin.Inductive.Properties.html#2771" class="Bound">x</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Cubical.Data.Fin.Inductive.Properties.html#2545" class="Bound">A</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="2783" href="Cubical.Data.Fin.Inductive.Properties.html#2771" class="Bound">x</a><a id="2784" class="Symbol">)}</a> <a id="2787" href="Cubical.Data.Fin.Inductive.Properties.html#2548" class="Bound">max</a> <a id="2791" class="Symbol">_</a> <a id="2793" class="Symbol">.</a><a id="2794" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2797" class="Symbol">)</a>

<a id="¬Fin0"></a><a id="2800" href="Cubical.Data.Fin.Inductive.Properties.html#2800" class="Function">¬Fin0</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2810" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="2814" class="Number">0</a>
<a id="2816" href="Cubical.Data.Fin.Inductive.Properties.html#2800" class="Function">¬Fin0</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.Data.Fin.Inductive.Properties.html#2823" class="Bound">x</a> <a id="2825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2827" class="Symbol">())</a>

<a id="2832" class="Comment">-- properties of finite sums</a>
<a id="2861" class="Keyword">module</a> <a id="2868" href="Cubical.Data.Fin.Inductive.Properties.html#2868" class="Module">_</a> <a id="2870" class="Symbol">{</a><a id="2871" href="Cubical.Data.Fin.Inductive.Properties.html#2871" class="Bound">ℓ</a> <a id="2873" class="Symbol">:</a> <a id="2875" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2892" href="Cubical.Data.Fin.Inductive.Properties.html#2871" class="Bound">ℓ</a><a id="2893" class="Symbol">}</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a> <a id="2905" class="Symbol">→</a> <a id="2907" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a> <a id="2909" class="Symbol">→</a> <a id="2911" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="2912" class="Symbol">)</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="2921" class="Symbol">)</a>
  <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.Data.Fin.Inductive.Properties.html#2926" class="Bound">rUnit</a> <a id="2932" class="Symbol">:</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Data.Fin.Inductive.Properties.html#2935" class="Bound">x</a> <a id="2937" class="Symbol">:</a> <a id="2939" class="Symbol">_)</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Cubical.Data.Fin.Inductive.Properties.html#2935" class="Bound">x</a> <a id="2946" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="2949" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="2952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2954" href="Cubical.Data.Fin.Inductive.Properties.html#2935" class="Bound">x</a><a id="2955" class="Symbol">)</a>
   <a id="2960" class="Keyword">where</a>
  <a id="2968" href="Cubical.Data.Fin.Inductive.Properties.html#2968" class="Function">sumFinGen0</a> <a id="2979" class="Symbol">:</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Cubical.Data.Fin.Inductive.Properties.html#2982" class="Bound">n</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2987" class="Symbol">)</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Cubical.Data.Fin.Inductive.Properties.html#2990" class="Bound">f</a> <a id="2992" class="Symbol">:</a> <a id="2994" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="2998" href="Cubical.Data.Fin.Inductive.Properties.html#2982" class="Bound">n</a> <a id="3000" class="Symbol">→</a> <a id="3002" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="3003" class="Symbol">)</a>
    <a id="3009" class="Symbol">→</a> <a id="3011" class="Symbol">((</a><a id="3013" href="Cubical.Data.Fin.Inductive.Properties.html#3013" class="Bound">x</a> <a id="3015" class="Symbol">:</a> <a id="3017" class="Symbol">_)</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Cubical.Data.Fin.Inductive.Properties.html#2990" class="Bound">f</a> <a id="3024" href="Cubical.Data.Fin.Inductive.Properties.html#3013" class="Bound">x</a> <a id="3026" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3028" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a><a id="3030" class="Symbol">)</a>
    <a id="3036" class="Symbol">→</a> <a id="3038" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="3048" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="3053" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="3056" href="Cubical.Data.Fin.Inductive.Properties.html#2990" class="Bound">f</a>
    <a id="3062" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3064" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a>
  <a id="3069" href="Cubical.Data.Fin.Inductive.Properties.html#2968" class="Function">sumFinGen0</a> <a id="3080" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3085" href="Cubical.Data.Fin.Inductive.Properties.html#3085" class="Bound">f</a> <a id="3087" href="Cubical.Data.Fin.Inductive.Properties.html#3087" class="Bound">ind</a> <a id="3091" class="Symbol">=</a> <a id="3093" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3100" href="Cubical.Data.Fin.Inductive.Properties.html#2968" class="Function">sumFinGen0</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3116" href="Cubical.Data.Fin.Inductive.Properties.html#3116" class="Bound">n</a><a id="3117" class="Symbol">)</a> <a id="3119" href="Cubical.Data.Fin.Inductive.Properties.html#3119" class="Bound">f</a> <a id="3121" href="Cubical.Data.Fin.Inductive.Properties.html#3121" class="Bound">ind</a> <a id="3125" class="Symbol">=</a>
    <a id="3131" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3137" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a>
      <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.Data.Fin.Inductive.Properties.html#3121" class="Bound">ind</a> <a id="3153" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="3158" class="Symbol">)</a>
      <a id="3166" class="Symbol">(</a><a id="3167" href="Cubical.Data.Fin.Inductive.Properties.html#2968" class="Function">sumFinGen0</a> <a id="3178" href="Cubical.Data.Fin.Inductive.Properties.html#3116" class="Bound">n</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Data.Fin.Inductive.Properties.html#3119" class="Bound">f</a> <a id="3183" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3185" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">(λ</a> <a id="3199" href="Cubical.Data.Fin.Inductive.Properties.html#3199" class="Bound">x</a> <a id="3201" class="Symbol">→</a> <a id="3203" href="Cubical.Data.Fin.Inductive.Properties.html#3121" class="Bound">ind</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="3218" href="Cubical.Data.Fin.Inductive.Properties.html#3199" class="Bound">x</a><a id="3219" class="Symbol">)))</a> <a id="3223" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3225" href="Cubical.Data.Fin.Inductive.Properties.html#2926" class="Bound">rUnit</a> <a id="3231" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a>

  <a id="3237" class="Keyword">module</a> <a id="3244" href="Cubical.Data.Fin.Inductive.Properties.html#3244" class="Module">_</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Data.Fin.Inductive.Properties.html#3247" class="Bound">comm</a> <a id="3252" class="Symbol">:</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Cubical.Data.Fin.Inductive.Properties.html#3255" class="Bound">x</a> <a id="3257" href="Cubical.Data.Fin.Inductive.Properties.html#3257" class="Bound">y</a> <a id="3259" class="Symbol">:</a> <a id="3261" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">→</a> <a id="3266" href="Cubical.Data.Fin.Inductive.Properties.html#3255" class="Bound">x</a> <a id="3268" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="3271" href="Cubical.Data.Fin.Inductive.Properties.html#3257" class="Bound">y</a> <a id="3273" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3275" href="Cubical.Data.Fin.Inductive.Properties.html#3257" class="Bound">y</a> <a id="3277" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="3280" href="Cubical.Data.Fin.Inductive.Properties.html#3255" class="Bound">x</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Keyword">where</a>
    <a id="3293" class="Keyword">private</a>
      <a id="3307" href="Cubical.Data.Fin.Inductive.Properties.html#3307" class="Function">lUnitA</a> <a id="3314" class="Symbol">:</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Cubical.Data.Fin.Inductive.Properties.html#3317" class="Bound">x</a> <a id="3319" class="Symbol">:</a> <a id="3321" class="Symbol">_)</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="3329" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="3332" href="Cubical.Data.Fin.Inductive.Properties.html#3317" class="Bound">x</a> <a id="3334" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3336" href="Cubical.Data.Fin.Inductive.Properties.html#3317" class="Bound">x</a>
      <a id="3344" href="Cubical.Data.Fin.Inductive.Properties.html#3307" class="Function">lUnitA</a> <a id="3351" href="Cubical.Data.Fin.Inductive.Properties.html#3351" class="Bound">x</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="Cubical.Data.Fin.Inductive.Properties.html#3247" class="Bound">comm</a> <a id="3360" class="Symbol">_</a> <a id="3362" class="Symbol">_</a> <a id="3364" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3366" href="Cubical.Data.Fin.Inductive.Properties.html#2926" class="Bound">rUnit</a> <a id="3372" href="Cubical.Data.Fin.Inductive.Properties.html#3351" class="Bound">x</a>

    <a id="3379" href="Cubical.Data.Fin.Inductive.Properties.html#3379" class="Function">sumFin-choose</a> <a id="3393" class="Symbol">:</a>
      <a id="3401" class="Symbol">{</a><a id="3402" href="Cubical.Data.Fin.Inductive.Properties.html#3402" class="Bound">n</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3407" class="Symbol">}</a> <a id="3409" class="Symbol">(</a><a id="3410" href="Cubical.Data.Fin.Inductive.Properties.html#3410" class="Bound">f</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="3418" href="Cubical.Data.Fin.Inductive.Properties.html#3402" class="Bound">n</a> <a id="3420" class="Symbol">→</a> <a id="3422" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="3423" class="Symbol">)</a>
      <a id="3431" class="Symbol">→</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Cubical.Data.Fin.Inductive.Properties.html#3434" class="Bound">a</a> <a id="3436" class="Symbol">:</a> <a id="3438" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="3439" class="Symbol">)</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Cubical.Data.Fin.Inductive.Properties.html#3442" class="Bound">x</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="3450" href="Cubical.Data.Fin.Inductive.Properties.html#3402" class="Bound">n</a><a id="3451" class="Symbol">)</a>
      <a id="3459" class="Symbol">→</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Cubical.Data.Fin.Inductive.Properties.html#3410" class="Bound">f</a> <a id="3464" href="Cubical.Data.Fin.Inductive.Properties.html#3442" class="Bound">x</a> <a id="3466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3468" href="Cubical.Data.Fin.Inductive.Properties.html#3434" class="Bound">a</a><a id="3469" class="Symbol">)</a>
      <a id="3477" class="Symbol">→</a> <a id="3479" class="Symbol">((</a><a id="3481" href="Cubical.Data.Fin.Inductive.Properties.html#3481" class="Bound">x&#39;</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="3490" href="Cubical.Data.Fin.Inductive.Properties.html#3402" class="Bound">n</a><a id="3491" class="Symbol">)</a> <a id="3493" class="Symbol">→</a> <a id="3495" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Cubical.Data.Fin.Inductive.Properties.html#3481" class="Bound">x&#39;</a> <a id="3501" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3503" href="Cubical.Data.Fin.Inductive.Properties.html#3442" class="Bound">x</a><a id="3504" class="Symbol">)</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Cubical.Data.Fin.Inductive.Properties.html#3410" class="Bound">f</a> <a id="3510" href="Cubical.Data.Fin.Inductive.Properties.html#3481" class="Bound">x&#39;</a> <a id="3513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3515" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a><a id="3517" class="Symbol">)</a>
      <a id="3525" class="Symbol">→</a> <a id="3527" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="3537" class="Symbol">{</a><a id="3538" class="Argument">n</a> <a id="3540" class="Symbol">=</a> <a id="3542" href="Cubical.Data.Fin.Inductive.Properties.html#3402" class="Bound">n</a><a id="3543" class="Symbol">}</a> <a id="3545" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="3550" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="3553" href="Cubical.Data.Fin.Inductive.Properties.html#3410" class="Bound">f</a> <a id="3555" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3557" href="Cubical.Data.Fin.Inductive.Properties.html#3434" class="Bound">a</a>
    <a id="3563" href="Cubical.Data.Fin.Inductive.Properties.html#3379" class="Function">sumFin-choose</a> <a id="3577" class="Symbol">{</a><a id="3578" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3582" class="Symbol">}</a> <a id="3584" href="Cubical.Data.Fin.Inductive.Properties.html#3584" class="Bound">f</a> <a id="3586" href="Cubical.Data.Fin.Inductive.Properties.html#3586" class="Bound">a</a> <a id="3588" href="Cubical.Data.Fin.Inductive.Properties.html#3588" class="Bound">x</a> <a id="3590" href="Cubical.Data.Fin.Inductive.Properties.html#3590" class="Bound">p</a> <a id="3592" href="Cubical.Data.Fin.Inductive.Properties.html#3592" class="Bound">t</a> <a id="3594" class="Symbol">=</a> <a id="3596" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Data.Fin.Inductive.Properties.html#2800" class="Function">¬Fin0</a> <a id="3609" href="Cubical.Data.Fin.Inductive.Properties.html#3588" class="Bound">x</a><a id="3610" class="Symbol">)</a>
    <a id="3616" href="Cubical.Data.Fin.Inductive.Properties.html#3379" class="Function">sumFin-choose</a> <a id="3630" class="Symbol">{</a><a id="3631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3635" href="Cubical.Data.Fin.Inductive.Properties.html#3635" class="Bound">n</a><a id="3636" class="Symbol">}</a> <a id="3638" href="Cubical.Data.Fin.Inductive.Properties.html#3638" class="Bound">f</a> <a id="3640" href="Cubical.Data.Fin.Inductive.Properties.html#3640" class="Bound">a</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Cubical.Data.Fin.Inductive.Properties.html#3643" class="Bound">x</a> <a id="3645" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3647" href="Cubical.Data.Fin.Inductive.Properties.html#3647" class="Bound">q</a><a id="3648" class="Symbol">)</a> <a id="3650" href="Cubical.Data.Fin.Inductive.Properties.html#3650" class="Bound">p</a> <a id="3652" href="Cubical.Data.Fin.Inductive.Properties.html#3652" class="Bound">t</a> <a id="3654" class="Keyword">with</a> <a id="3659" class="Symbol">(</a><a id="3660" href="Cubical.Data.Fin.Inductive.Properties.html#3635" class="Bound">n</a> <a id="3662" href="Cubical.Data.Nat.Order.Inductive.html#796" class="Function Operator">≟ᵗ</a> <a id="3665" href="Cubical.Data.Fin.Inductive.Properties.html#3643" class="Bound">x</a><a id="3666" class="Symbol">)</a>
    <a id="3672" class="Symbol">...</a> <a id="3676" class="Symbol">|</a> <a id="3678" href="Cubical.Data.Nat.Order.Inductive.html#522" class="InductiveConstructor">lt</a> <a id="3681" href="Cubical.Data.Fin.Inductive.Properties.html#3681" class="Bound">x₁</a> <a id="3684" class="Symbol">=</a> <a id="3686" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Data.Nat.Order.Inductive.html#1785" class="Function">¬squeeze</a> <a id="3702" class="Symbol">(</a><a id="3703" class="Bound">q</a> <a id="3705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3707" href="Cubical.Data.Fin.Inductive.Properties.html#3681" class="Bound">x₁</a><a id="3709" class="Symbol">))</a>
    <a id="3716" class="Symbol">...</a> <a id="3720" class="Symbol">|</a> <a id="3722" href="Cubical.Data.Nat.Order.Inductive.html#554" class="InductiveConstructor">eq</a> <a id="3725" href="Cubical.Data.Fin.Inductive.Properties.html#3725" class="Bound">x₁</a> <a id="3728" class="Symbol">=</a>
      <a id="3736" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3741" class="Symbol">(</a><a id="3742" class="Bound">f</a> <a id="3744" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="3750" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A_</a><a id="3753" class="Symbol">)</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Cubical.Data.Fin.Inductive.Properties.html#2968" class="Function">sumFinGen0</a> <a id="3767" class="Bound">n</a> <a id="3769" class="Symbol">_</a> <a id="3771" class="Symbol">λ</a> <a id="3773" href="Cubical.Data.Fin.Inductive.Properties.html#3773" class="Bound">h</a> <a id="3775" class="Symbol">→</a> <a id="3777" class="Bound">t</a> <a id="3779" class="Symbol">_</a>
        <a id="3789" class="Symbol">λ</a> <a id="3791" href="Cubical.Data.Fin.Inductive.Properties.html#3791" class="Bound">q</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Cubical.Data.Nat.Order.Inductive.html#1579" class="Function">¬m&lt;ᵗm</a> <a id="3801" class="Symbol">(</a><a id="3802" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">_&lt;ᵗ</a> <a id="3813" class="Bound">n</a><a id="3814" class="Symbol">)</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3822" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3826" href="Cubical.Data.Fin.Inductive.Properties.html#3791" class="Bound">q</a> <a id="3828" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3830" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3834" href="Cubical.Data.Fin.Inductive.Properties.html#3725" class="Bound">x₁</a><a id="3836" class="Symbol">)</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3843" href="Cubical.Data.Fin.Inductive.Properties.html#3773" class="Bound">h</a><a id="3844" class="Symbol">)))</a>
      <a id="3854" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3856" href="Cubical.Data.Fin.Inductive.Properties.html#2926" class="Bound">rUnit</a> <a id="3862" class="Symbol">_</a> <a id="3864" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3866" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3871" class="Bound">f</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3878" href="Cubical.Data.Fin.Inductive.Properties.html#3909" class="Function">x=flast</a><a id="3885" class="Symbol">)</a> <a id="3887" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3889" class="Bound">p</a>
      <a id="3897" class="Keyword">where</a>
      <a id="3909" href="Cubical.Data.Fin.Inductive.Properties.html#3909" class="Function">x=flast</a> <a id="3917" class="Symbol">:</a> <a id="3919" class="Symbol">(</a><a id="3920" class="Bound">x</a> <a id="3922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3924" class="Bound">q</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3929" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a>
      <a id="3941" href="Cubical.Data.Fin.Inductive.Properties.html#3909" class="Function">x=flast</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="3958" class="Symbol">(λ</a> <a id="3961" href="Cubical.Data.Fin.Inductive.Properties.html#3961" class="Bound">_</a> <a id="3963" class="Symbol">→</a> <a id="3965" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="3973" class="Symbol">)</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3980" href="Cubical.Data.Fin.Inductive.Properties.html#3725" class="Bound">x₁</a><a id="3982" class="Symbol">)</a>
    <a id="3988" class="Symbol">...</a> <a id="3992" class="Symbol">|</a> <a id="3994" href="Cubical.Data.Nat.Order.Inductive.html#585" class="InductiveConstructor">gt</a> <a id="3997" href="Cubical.Data.Fin.Inductive.Properties.html#3997" class="Bound">x₁</a> <a id="4000" class="Symbol">=</a>
      <a id="4008" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4014" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a>
         <a id="4028" class="Symbol">(</a><a id="4029" class="Bound">t</a> <a id="4031" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="4037" class="Symbol">(λ</a> <a id="4040" href="Cubical.Data.Fin.Inductive.Properties.html#4040" class="Bound">p</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Cubical.Data.Nat.Order.Inductive.html#1579" class="Function">¬m&lt;ᵗm</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">_&lt;ᵗ</a> <a id="4062" class="Bound">n</a><a id="4063" class="Symbol">)</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4070" class="Symbol">(</a><a id="4071" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4076" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4080" href="Cubical.Data.Fin.Inductive.Properties.html#4040" class="Bound">p</a><a id="4081" class="Symbol">))</a> <a id="4084" href="Cubical.Data.Fin.Inductive.Properties.html#3997" class="Bound">x₁</a><a id="4086" class="Symbol">)))</a>
         <a id="4099" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="4110" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4112" href="Cubical.Data.Fin.Inductive.Properties.html#3307" class="Function">lUnitA</a> <a id="4119" class="Symbol">_</a>
      <a id="4127" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4129" href="Cubical.Data.Fin.Inductive.Properties.html#3379" class="Function">sumFin-choose</a> <a id="4143" class="Symbol">{</a><a id="4144" class="Argument">n</a> <a id="4146" class="Symbol">=</a> <a id="4148" class="Bound">n</a><a id="4149" class="Symbol">}</a> <a id="4151" class="Symbol">(</a><a id="4152" class="Bound">f</a> <a id="4154" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4156" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a><a id="4165" class="Symbol">)</a> <a id="4167" class="Bound">a</a> <a id="4169" class="Symbol">(</a><a id="4170" class="Bound">x</a> <a id="4172" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4174" href="Cubical.Data.Fin.Inductive.Properties.html#3997" class="Bound">x₁</a><a id="4176" class="Symbol">)</a>
          <a id="4188" class="Symbol">(</a><a id="4189" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4194" class="Bound">f</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="4204" class="Symbol">(λ</a> <a id="4207" href="Cubical.Data.Fin.Inductive.Properties.html#4207" class="Bound">_</a> <a id="4209" class="Symbol">→</a> <a id="4211" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="4219" class="Symbol">)</a> <a id="4221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4225" class="Symbol">)</a> <a id="4227" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4229" class="Bound">p</a><a id="4230" class="Symbol">)</a>
          <a id="4242" class="Symbol">λ</a> <a id="4244" href="Cubical.Data.Fin.Inductive.Properties.html#4244" class="Bound">a</a> <a id="4246" href="Cubical.Data.Fin.Inductive.Properties.html#4246" class="Bound">r</a> <a id="4248" class="Symbol">→</a> <a id="4250" class="Bound">t</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="4263" href="Cubical.Data.Fin.Inductive.Properties.html#4244" class="Bound">a</a><a id="4264" class="Symbol">)</a> <a id="4266" class="Symbol">λ</a> <a id="4268" href="Cubical.Data.Fin.Inductive.Properties.html#4268" class="Bound">d</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Cubical.Data.Fin.Inductive.Properties.html#4246" class="Bound">r</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="4282" class="Symbol">(λ</a> <a id="4285" href="Cubical.Data.Fin.Inductive.Properties.html#4285" class="Bound">_</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="4297" class="Symbol">)</a>
          <a id="4309" class="Symbol">(</a><a id="4310" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4315" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4319" href="Cubical.Data.Fin.Inductive.Properties.html#4268" class="Bound">d</a><a id="4320" class="Symbol">))</a>

    <a id="4328" class="Keyword">module</a> <a id="4335" href="Cubical.Data.Fin.Inductive.Properties.html#4335" class="Module">_</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Cubical.Data.Fin.Inductive.Properties.html#4338" class="Bound">assocA</a> <a id="4345" class="Symbol">:</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Cubical.Data.Fin.Inductive.Properties.html#4348" class="Bound">x</a> <a id="4350" href="Cubical.Data.Fin.Inductive.Properties.html#4350" class="Bound">y</a> <a id="4352" href="Cubical.Data.Fin.Inductive.Properties.html#4352" class="Bound">z</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="4357" class="Symbol">)</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Cubical.Data.Fin.Inductive.Properties.html#4348" class="Bound">x</a> <a id="4363" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Data.Fin.Inductive.Properties.html#4350" class="Bound">y</a> <a id="4369" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="4372" href="Cubical.Data.Fin.Inductive.Properties.html#4352" class="Bound">z</a><a id="4373" class="Symbol">)</a> <a id="4375" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Data.Fin.Inductive.Properties.html#4348" class="Bound">x</a> <a id="4380" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="4383" href="Cubical.Data.Fin.Inductive.Properties.html#4350" class="Bound">y</a><a id="4384" class="Symbol">)</a> <a id="4386" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="4389" href="Cubical.Data.Fin.Inductive.Properties.html#4352" class="Bound">z</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Keyword">where</a>
      <a id="4404" href="Cubical.Data.Fin.Inductive.Properties.html#4404" class="Function">sumFinGenHom</a> <a id="4417" class="Symbol">:</a> <a id="4419" class="Symbol">(</a><a id="4420" href="Cubical.Data.Fin.Inductive.Properties.html#4420" class="Bound">n</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4425" class="Symbol">)</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Cubical.Data.Fin.Inductive.Properties.html#4428" class="Bound">f</a> <a id="4430" href="Cubical.Data.Fin.Inductive.Properties.html#4430" class="Bound">g</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="4438" href="Cubical.Data.Fin.Inductive.Properties.html#4420" class="Bound">n</a> <a id="4440" class="Symbol">→</a> <a id="4442" href="Cubical.Data.Fin.Inductive.Properties.html#2883" class="Bound">A</a><a id="4443" class="Symbol">)</a>
        <a id="4453" class="Symbol">→</a> <a id="4455" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="4465" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="4470" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="4473" class="Symbol">(λ</a> <a id="4476" href="Cubical.Data.Fin.Inductive.Properties.html#4476" class="Bound">x</a> <a id="4478" class="Symbol">→</a> <a id="4480" href="Cubical.Data.Fin.Inductive.Properties.html#4428" class="Bound">f</a> <a id="4482" href="Cubical.Data.Fin.Inductive.Properties.html#4476" class="Bound">x</a> <a id="4484" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="4487" href="Cubical.Data.Fin.Inductive.Properties.html#4430" class="Bound">g</a> <a id="4489" href="Cubical.Data.Fin.Inductive.Properties.html#4476" class="Bound">x</a><a id="4490" class="Symbol">)</a>
         <a id="4501" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="4514" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="4519" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="4522" href="Cubical.Data.Fin.Inductive.Properties.html#4428" class="Bound">f</a> <a id="4524" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="4527" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="4537" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="4542" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="4545" href="Cubical.Data.Fin.Inductive.Properties.html#4430" class="Bound">g</a><a id="4546" class="Symbol">)</a>
      <a id="4554" href="Cubical.Data.Fin.Inductive.Properties.html#4404" class="Function">sumFinGenHom</a> <a id="4567" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4572" href="Cubical.Data.Fin.Inductive.Properties.html#4572" class="Bound">f</a> <a id="4574" href="Cubical.Data.Fin.Inductive.Properties.html#4574" class="Bound">g</a> <a id="4576" class="Symbol">=</a> <a id="4578" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Cubical.Data.Fin.Inductive.Properties.html#2926" class="Bound">rUnit</a> <a id="4589" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a><a id="4591" class="Symbol">)</a>
      <a id="4599" href="Cubical.Data.Fin.Inductive.Properties.html#4404" class="Function">sumFinGenHom</a> <a id="4612" class="Symbol">(</a><a id="4613" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4617" href="Cubical.Data.Fin.Inductive.Properties.html#4617" class="Bound">n</a><a id="4618" class="Symbol">)</a> <a id="4620" href="Cubical.Data.Fin.Inductive.Properties.html#4620" class="Bound">f</a> <a id="4622" href="Cubical.Data.Fin.Inductive.Properties.html#4622" class="Bound">g</a> <a id="4624" class="Symbol">=</a>
          <a id="4636" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4641" class="Symbol">((</a><a id="4643" href="Cubical.Data.Fin.Inductive.Properties.html#4620" class="Bound">f</a> <a id="4645" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="4651" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A</a> <a id="4654" href="Cubical.Data.Fin.Inductive.Properties.html#4622" class="Bound">g</a> <a id="4656" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="4661" class="Symbol">)</a> <a id="4663" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">+A_</a><a id="4666" class="Symbol">)</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Cubical.Data.Fin.Inductive.Properties.html#4404" class="Function">sumFinGenHom</a> <a id="4682" href="Cubical.Data.Fin.Inductive.Properties.html#4617" class="Bound">n</a> <a id="4684" class="Symbol">(</a><a id="4685" href="Cubical.Data.Fin.Inductive.Properties.html#4620" class="Bound">f</a> <a id="4687" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4689" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Data.Fin.Inductive.Properties.html#4622" class="Bound">g</a> <a id="4703" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4705" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a><a id="4714" class="Symbol">))</a>
        <a id="4725" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4727" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="4733" class="Symbol">(</a><a id="4734" href="Cubical.Data.Fin.Inductive.Properties.html#4620" class="Bound">f</a> <a id="4736" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Cubical.Data.Fin.Inductive.Properties.html#4622" class="Bound">g</a> <a id="4746" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="4751" class="Symbol">)</a>
                <a id="4769" class="Symbol">(</a><a id="4770" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="4780" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="4785" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="4788" class="Symbol">(λ</a> <a id="4791" href="Cubical.Data.Fin.Inductive.Properties.html#4791" class="Bound">x</a> <a id="4793" class="Symbol">→</a> <a id="4795" href="Cubical.Data.Fin.Inductive.Properties.html#4620" class="Bound">f</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="4808" href="Cubical.Data.Fin.Inductive.Properties.html#4791" class="Bound">x</a><a id="4809" class="Symbol">)))</a>
                <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="4840" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="4845" href="Cubical.Data.Fin.Inductive.Properties.html#2915" class="Bound">0A</a> <a id="4848" class="Symbol">(λ</a> <a id="4851" href="Cubical.Data.Fin.Inductive.Properties.html#4851" class="Bound">x</a> <a id="4853" class="Symbol">→</a> <a id="4855" href="Cubical.Data.Fin.Inductive.Properties.html#4622" class="Bound">g</a> <a id="4857" class="Symbol">(</a><a id="4858" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="4868" href="Cubical.Data.Fin.Inductive.Properties.html#4851" class="Bound">x</a><a id="4869" class="Symbol">)))</a>
                <a id="4889" href="Cubical.Data.Fin.Inductive.Properties.html#2896" class="Bound Operator">_+A_</a> <a id="4894" href="Cubical.Data.Fin.Inductive.Properties.html#4338" class="Bound">assocA</a> <a id="4901" href="Cubical.Data.Fin.Inductive.Properties.html#3247" class="Bound">comm</a>

<a id="sumFinGenId"></a><a id="4907" href="Cubical.Data.Fin.Inductive.Properties.html#4907" class="Function">sumFinGenId</a> <a id="4919" class="Symbol">:</a> <a id="4921" class="Symbol">∀</a> <a id="4923" class="Symbol">{</a><a id="4924" href="Cubical.Data.Fin.Inductive.Properties.html#4924" class="Bound">ℓ</a><a id="4925" class="Symbol">}</a> <a id="4927" class="Symbol">{</a><a id="4928" href="Cubical.Data.Fin.Inductive.Properties.html#4928" class="Bound">A</a> <a id="4930" class="Symbol">:</a> <a id="4932" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4937" href="Cubical.Data.Fin.Inductive.Properties.html#4924" class="Bound">ℓ</a><a id="4938" class="Symbol">}</a> <a id="4940" class="Symbol">{</a><a id="4941" href="Cubical.Data.Fin.Inductive.Properties.html#4941" class="Bound">n</a> <a id="4943" class="Symbol">:</a> <a id="4945" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4946" class="Symbol">}</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.Data.Fin.Inductive.Properties.html#4949" class="Bound Operator">_+_</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="Cubical.Data.Fin.Inductive.Properties.html#4928" class="Bound">A</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="Cubical.Data.Fin.Inductive.Properties.html#4928" class="Bound">A</a> <a id="4961" class="Symbol">→</a> <a id="4963" href="Cubical.Data.Fin.Inductive.Properties.html#4928" class="Bound">A</a><a id="4964" class="Symbol">)</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Cubical.Data.Fin.Inductive.Properties.html#4967" class="Bound">0A</a> <a id="4970" class="Symbol">:</a> <a id="4972" href="Cubical.Data.Fin.Inductive.Properties.html#4928" class="Bound">A</a><a id="4973" class="Symbol">)</a>
  <a id="4977" class="Symbol">(</a><a id="4978" href="Cubical.Data.Fin.Inductive.Properties.html#4978" class="Bound">f</a> <a id="4980" href="Cubical.Data.Fin.Inductive.Properties.html#4980" class="Bound">g</a> <a id="4982" class="Symbol">:</a> <a id="4984" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="4988" href="Cubical.Data.Fin.Inductive.Properties.html#4941" class="Bound">n</a> <a id="4990" class="Symbol">→</a> <a id="4992" href="Cubical.Data.Fin.Inductive.Properties.html#4928" class="Bound">A</a><a id="4993" class="Symbol">)</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Cubical.Data.Fin.Inductive.Properties.html#4978" class="Bound">f</a> <a id="4999" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5001" href="Cubical.Data.Fin.Inductive.Properties.html#4980" class="Bound">g</a> <a id="5003" class="Symbol">→</a> <a id="5005" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="5015" href="Cubical.Data.Fin.Inductive.Properties.html#4949" class="Bound Operator">_+_</a> <a id="5019" href="Cubical.Data.Fin.Inductive.Properties.html#4967" class="Bound">0A</a> <a id="5022" href="Cubical.Data.Fin.Inductive.Properties.html#4978" class="Bound">f</a> <a id="5024" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5026" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="5036" href="Cubical.Data.Fin.Inductive.Properties.html#4949" class="Bound Operator">_+_</a> <a id="5040" href="Cubical.Data.Fin.Inductive.Properties.html#4967" class="Bound">0A</a> <a id="5043" href="Cubical.Data.Fin.Inductive.Properties.html#4980" class="Bound">g</a>
<a id="5045" href="Cubical.Data.Fin.Inductive.Properties.html#4907" class="Function">sumFinGenId</a> <a id="5057" href="Cubical.Data.Fin.Inductive.Properties.html#5057" class="Bound Operator">_+_</a> <a id="5061" href="Cubical.Data.Fin.Inductive.Properties.html#5061" class="Bound">0A</a> <a id="5064" href="Cubical.Data.Fin.Inductive.Properties.html#5064" class="Bound">f</a> <a id="5066" href="Cubical.Data.Fin.Inductive.Properties.html#5066" class="Bound">g</a> <a id="5068" href="Cubical.Data.Fin.Inductive.Properties.html#5068" class="Bound">p</a> <a id="5070" href="Cubical.Data.Fin.Inductive.Properties.html#5070" class="Bound">i</a> <a id="5072" class="Symbol">=</a> <a id="5074" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="5084" href="Cubical.Data.Fin.Inductive.Properties.html#5057" class="Bound Operator">_+_</a> <a id="5088" href="Cubical.Data.Fin.Inductive.Properties.html#5061" class="Bound">0A</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Cubical.Data.Fin.Inductive.Properties.html#5068" class="Bound">p</a> <a id="5094" href="Cubical.Data.Fin.Inductive.Properties.html#5070" class="Bound">i</a><a id="5095" class="Symbol">)</a>

<a id="Iso-Fin-InductiveFin"></a><a id="5098" href="Cubical.Data.Fin.Inductive.Properties.html#5098" class="Function">Iso-Fin-InductiveFin</a> <a id="5119" class="Symbol">:</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Cubical.Data.Fin.Inductive.Properties.html#5122" class="Bound">m</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5127" class="Symbol">)</a> <a id="5129" class="Symbol">→</a> <a id="5131" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5135" class="Symbol">(</a><a id="5136" href="Cubical.Data.Fin.Base.html#843" class="Function">FinOld.Fin</a> <a id="5147" href="Cubical.Data.Fin.Inductive.Properties.html#5122" class="Bound">m</a><a id="5148" class="Symbol">)</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="5155" href="Cubical.Data.Fin.Inductive.Properties.html#5122" class="Bound">m</a><a id="5156" class="Symbol">)</a>
<a id="5158" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Cubical.Data.Fin.Inductive.Properties.html#5098" class="Function">Iso-Fin-InductiveFin</a> <a id="5188" href="Cubical.Data.Fin.Inductive.Properties.html#5188" class="Bound">m</a><a id="5189" class="Symbol">)</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Cubical.Data.Fin.Inductive.Properties.html#5192" class="Bound">x</a> <a id="5194" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5196" href="Cubical.Data.Fin.Inductive.Properties.html#5196" class="Bound">p</a><a id="5197" class="Symbol">)</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Cubical.Data.Fin.Inductive.Properties.html#5192" class="Bound">x</a> <a id="5203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5205" href="Cubical.Data.Nat.Order.Inductive.html#2035" class="Function">&lt;→&lt;ᵗ</a> <a id="5210" href="Cubical.Data.Fin.Inductive.Properties.html#5196" class="Bound">p</a>
<a id="5212" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Cubical.Data.Fin.Inductive.Properties.html#5098" class="Function">Iso-Fin-InductiveFin</a> <a id="5242" href="Cubical.Data.Fin.Inductive.Properties.html#5242" class="Bound">m</a><a id="5243" class="Symbol">)</a> <a id="5245" class="Symbol">(</a><a id="5246" href="Cubical.Data.Fin.Inductive.Properties.html#5246" class="Bound">x</a> <a id="5248" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5250" href="Cubical.Data.Fin.Inductive.Properties.html#5250" class="Bound">p</a><a id="5251" class="Symbol">)</a> <a id="5253" class="Symbol">=</a> <a id="5255" href="Cubical.Data.Fin.Inductive.Properties.html#5246" class="Bound">x</a> <a id="5257" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5259" href="Cubical.Data.Nat.Order.Inductive.html#1893" class="Function">&lt;ᵗ→&lt;</a> <a id="5264" href="Cubical.Data.Fin.Inductive.Properties.html#5250" class="Bound">p</a>
<a id="5266" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Cubical.Data.Fin.Inductive.Properties.html#5098" class="Function">Iso-Fin-InductiveFin</a> <a id="5301" href="Cubical.Data.Fin.Inductive.Properties.html#5301" class="Bound">m</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Cubical.Data.Fin.Inductive.Properties.html#5305" class="Bound">x</a> <a id="5307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5309" href="Cubical.Data.Fin.Inductive.Properties.html#5309" class="Bound">p</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">=</a>
  <a id="5316" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5323" class="Symbol">(λ</a> <a id="5326" href="Cubical.Data.Fin.Inductive.Properties.html#5326" class="Bound">w</a> <a id="5328" class="Symbol">→</a> <a id="5330" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a> <a id="5339" class="Symbol">{</a><a id="5340" class="Argument">n</a> <a id="5342" class="Symbol">=</a> <a id="5344" href="Cubical.Data.Fin.Inductive.Properties.html#5326" class="Bound">w</a><a id="5345" class="Symbol">}</a> <a id="5347" class="Symbol">{</a><a id="5348" href="Cubical.Data.Fin.Inductive.Properties.html#5301" class="Bound">m</a><a id="5349" class="Symbol">})</a> <a id="5352" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5357" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Cubical.Data.Fin.Inductive.Properties.html#5098" class="Function">Iso-Fin-InductiveFin</a> <a id="5391" href="Cubical.Data.Fin.Inductive.Properties.html#5391" class="Bound">m</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">_</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5405" class="Symbol">(λ</a> <a id="5408" href="Cubical.Data.Fin.Inductive.Properties.html#5408" class="Bound">_</a> <a id="5410" class="Symbol">→</a> <a id="5412" href="Cubical.Data.Nat.Order.html#932" class="Function">OrderOld.isProp≤</a><a id="5428" class="Symbol">)</a> <a id="5430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isSetFin"></a><a id="5436" href="Cubical.Data.Fin.Inductive.Properties.html#5436" class="Function">isSetFin</a> <a id="5445" class="Symbol">:</a> <a id="5447" class="Symbol">{</a><a id="5448" href="Cubical.Data.Fin.Inductive.Properties.html#5448" class="Bound">n</a> <a id="5450" class="Symbol">:</a> <a id="5452" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5453" class="Symbol">}</a> <a id="5455" class="Symbol">→</a> <a id="5457" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="5468" href="Cubical.Data.Fin.Inductive.Properties.html#5448" class="Bound">n</a><a id="5469" class="Symbol">)</a>
<a id="5471" href="Cubical.Data.Fin.Inductive.Properties.html#5436" class="Function">isSetFin</a> <a id="5480" class="Symbol">{</a><a id="5481" class="Argument">n</a> <a id="5483" class="Symbol">=</a> <a id="5485" href="Cubical.Data.Fin.Inductive.Properties.html#5485" class="Bound">n</a><a id="5486" class="Symbol">}</a> <a id="5488" class="Symbol">=</a>
  <a id="5492" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="5517" class="Number">2</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Cubical.Data.Fin.Inductive.Properties.html#5098" class="Function">Iso-Fin-InductiveFin</a> <a id="5549" href="Cubical.Data.Fin.Inductive.Properties.html#5485" class="Bound">n</a><a id="5550" class="Symbol">))</a>
    <a id="5557" href="Cubical.Data.Fin.Properties.html#1470" class="Function">FinOldProps.isSetFin</a>

<a id="isPropFin1"></a><a id="5579" href="Cubical.Data.Fin.Inductive.Properties.html#5579" class="Function">isPropFin1</a> <a id="5590" class="Symbol">:</a> <a id="5592" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="5604" class="Number">1</a><a id="5605" class="Symbol">)</a>
<a id="5607" href="Cubical.Data.Fin.Inductive.Properties.html#5579" class="Function">isPropFin1</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5626" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="5628" class="Symbol">)</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5636" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5638" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="5640" class="Symbol">)</a> <a id="5642" class="Symbol">=</a> <a id="5644" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="DiscreteFin"></a><a id="5650" href="Cubical.Data.Fin.Inductive.Properties.html#5650" class="Function">DiscreteFin</a> <a id="5662" class="Symbol">:</a> <a id="5664" class="Symbol">∀</a> <a id="5666" class="Symbol">{</a><a id="5667" href="Cubical.Data.Fin.Inductive.Properties.html#5667" class="Bound">n</a><a id="5668" class="Symbol">}</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="5686" href="Cubical.Data.Fin.Inductive.Properties.html#5667" class="Bound">n</a><a id="5687" class="Symbol">)</a>
<a id="5689" href="Cubical.Data.Fin.Inductive.Properties.html#5650" class="Function">DiscreteFin</a> <a id="5701" href="Cubical.Data.Fin.Inductive.Properties.html#5701" class="Bound">x</a> <a id="5703" href="Cubical.Data.Fin.Inductive.Properties.html#5703" class="Bound">y</a> <a id="5705" class="Keyword">with</a> <a id="5710" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="5720" class="Symbol">(</a><a id="5721" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5725" href="Cubical.Data.Fin.Inductive.Properties.html#5701" class="Bound">x</a><a id="5726" class="Symbol">)</a> <a id="5728" class="Symbol">(</a><a id="5729" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5733" href="Cubical.Data.Fin.Inductive.Properties.html#5703" class="Bound">y</a><a id="5734" class="Symbol">)</a>
<a id="5736" class="Symbol">...</a> <a id="5740" class="Symbol">|</a> <a id="5742" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5746" href="Cubical.Data.Fin.Inductive.Properties.html#5746" class="Bound">p</a> <a id="5748" class="Symbol">=</a> <a id="5750" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5754" class="Symbol">(</a><a id="5755" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5762" class="Symbol">(λ</a> <a id="5765" href="Cubical.Data.Fin.Inductive.Properties.html#5765" class="Bound">_</a> <a id="5767" class="Symbol">→</a> <a id="5769" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="5777" class="Symbol">)</a> <a id="5779" href="Cubical.Data.Fin.Inductive.Properties.html#5746" class="Bound">p</a><a id="5780" class="Symbol">)</a>
<a id="5782" class="Symbol">...</a> <a id="5786" class="Symbol">|</a> <a id="5788" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5791" href="Cubical.Data.Fin.Inductive.Properties.html#5791" class="Bound">¬p</a> <a id="5794" class="Symbol">=</a> <a id="5796" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5799" class="Symbol">λ</a> <a id="5801" href="Cubical.Data.Fin.Inductive.Properties.html#5801" class="Bound">q</a> <a id="5803" class="Symbol">→</a> <a id="5805" href="Cubical.Data.Fin.Inductive.Properties.html#5791" class="Bound">¬p</a> <a id="5808" class="Symbol">(</a><a id="5809" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5814" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5818" href="Cubical.Data.Fin.Inductive.Properties.html#5801" class="Bound">q</a><a id="5819" class="Symbol">)</a>

<a id="inhabitedFibres?Fin"></a><a id="5822" href="Cubical.Data.Fin.Inductive.Properties.html#5822" class="Function">inhabitedFibres?Fin</a> <a id="5842" class="Symbol">:</a> <a id="5844" class="Symbol">∀</a> <a id="5846" class="Symbol">{</a><a id="5847" href="Cubical.Data.Fin.Inductive.Properties.html#5847" class="Bound">ℓ</a><a id="5848" class="Symbol">}</a> <a id="5850" class="Symbol">{</a><a id="5851" href="Cubical.Data.Fin.Inductive.Properties.html#5851" class="Bound">A</a> <a id="5853" class="Symbol">:</a> <a id="5855" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5860" href="Cubical.Data.Fin.Inductive.Properties.html#5847" class="Bound">ℓ</a><a id="5861" class="Symbol">}</a>
  <a id="5865" class="Symbol">(</a><a id="5866" href="Cubical.Data.Fin.Inductive.Properties.html#5866" class="Bound">da</a> <a id="5869" class="Symbol">:</a> <a id="5871" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5880" href="Cubical.Data.Fin.Inductive.Properties.html#5851" class="Bound">A</a><a id="5881" class="Symbol">)</a> <a id="5883" class="Symbol">(</a><a id="5884" href="Cubical.Data.Fin.Inductive.Properties.html#5884" class="Bound">n</a> <a id="5886" class="Symbol">:</a> <a id="5888" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5889" class="Symbol">)</a> <a id="5891" class="Symbol">(</a><a id="5892" href="Cubical.Data.Fin.Inductive.Properties.html#5892" class="Bound">f</a> <a id="5894" class="Symbol">:</a> <a id="5896" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="5900" href="Cubical.Data.Fin.Inductive.Properties.html#5884" class="Bound">n</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="Cubical.Data.Fin.Inductive.Properties.html#5851" class="Bound">A</a><a id="5905" class="Symbol">)</a>
  <a id="5909" class="Symbol">→</a> <a id="5911" href="Cubical.Relation.Nullary.Properties.html#7444" class="Function">inhabitedFibres?</a> <a id="5928" href="Cubical.Data.Fin.Inductive.Properties.html#5892" class="Bound">f</a>
<a id="5930" href="Cubical.Data.Fin.Inductive.Properties.html#5822" class="Function">inhabitedFibres?Fin</a> <a id="5950" class="Symbol">{</a><a id="5951" class="Argument">A</a> <a id="5953" class="Symbol">=</a> <a id="5955" href="Cubical.Data.Fin.Inductive.Properties.html#5955" class="Bound">A</a><a id="5956" class="Symbol">}</a> <a id="5958" href="Cubical.Data.Fin.Inductive.Properties.html#5958" class="Bound">da</a> <a id="5961" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5966" href="Cubical.Data.Fin.Inductive.Properties.html#5966" class="Bound">f</a> <a id="5968" href="Cubical.Data.Fin.Inductive.Properties.html#5968" class="Bound">y</a> <a id="5970" class="Symbol">=</a> <a id="5972" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5976" class="Symbol">λ</a> <a id="5978" href="Cubical.Data.Fin.Inductive.Properties.html#5978" class="Bound">x</a> <a id="5980" class="Symbol">→</a> <a id="5982" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Cubical.Data.Fin.Inductive.Properties.html#2800" class="Function">¬Fin0</a> <a id="5995" href="Cubical.Data.Fin.Inductive.Properties.html#5978" class="Bound">x</a><a id="5996" class="Symbol">)</a>
<a id="5998" href="Cubical.Data.Fin.Inductive.Properties.html#5822" class="Function">inhabitedFibres?Fin</a> <a id="6018" class="Symbol">{</a><a id="6019" class="Argument">A</a> <a id="6021" class="Symbol">=</a> <a id="6023" href="Cubical.Data.Fin.Inductive.Properties.html#6023" class="Bound">A</a><a id="6024" class="Symbol">}</a> <a id="6026" href="Cubical.Data.Fin.Inductive.Properties.html#6026" class="Bound">da</a> <a id="6029" class="Symbol">(</a><a id="6030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6034" href="Cubical.Data.Fin.Inductive.Properties.html#6034" class="Bound">n</a><a id="6035" class="Symbol">)</a> <a id="6037" href="Cubical.Data.Fin.Inductive.Properties.html#6037" class="Bound">f</a> <a id="6039" href="Cubical.Data.Fin.Inductive.Properties.html#6039" class="Bound">y</a> <a id="6041" class="Keyword">with</a> <a id="6046" href="Cubical.Data.Fin.Inductive.Properties.html#6026" class="Bound">da</a> <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.Data.Fin.Inductive.Properties.html#6037" class="Bound">f</a> <a id="6052" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a><a id="6057" class="Symbol">)</a> <a id="6059" href="Cubical.Data.Fin.Inductive.Properties.html#6039" class="Bound">y</a>
<a id="6061" class="Symbol">...</a> <a id="6065" class="Symbol">|</a> <a id="6067" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6071" href="Cubical.Data.Fin.Inductive.Properties.html#6071" class="Bound">p</a> <a id="6073" class="Symbol">=</a> <a id="6075" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6079" class="Symbol">(</a><a id="6080" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a> <a id="6086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6088" href="Cubical.Data.Fin.Inductive.Properties.html#6071" class="Bound">p</a><a id="6089" class="Symbol">)</a>
<a id="6091" class="Symbol">...</a> <a id="6095" class="Symbol">|</a> <a id="6097" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6100" href="Cubical.Data.Fin.Inductive.Properties.html#6100" class="Bound">¬p</a> <a id="6103" class="Keyword">with</a> <a id="6108" class="Symbol">(</a><a id="6109" href="Cubical.Data.Fin.Inductive.Properties.html#5822" class="Function">inhabitedFibres?Fin</a> <a id="6129" class="Bound">da</a> <a id="6132" class="Bound">n</a> <a id="6134" class="Symbol">(</a><a id="6135" class="Bound">f</a> <a id="6137" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6139" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Bound">y</a><a id="6146" class="Symbol">)</a>
<a id="6148" class="Symbol">...</a> <a id="6152" class="Symbol">|</a> <a id="6154" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6158" href="Cubical.Data.Fin.Inductive.Properties.html#6158" class="Bound">q</a> <a id="6160" class="Symbol">=</a> <a id="6162" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6166" class="Symbol">((</a><a id="6168" href="Cubical.Data.Fin.Inductive.Base.html#480" class="Function">fsuc</a> <a id="6173" class="Symbol">(</a><a id="6174" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6178" href="Cubical.Data.Fin.Inductive.Properties.html#6158" class="Bound">q</a><a id="6179" class="Symbol">))</a> <a id="6182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6184" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6188" href="Cubical.Data.Fin.Inductive.Properties.html#6158" class="Bound">q</a><a id="6189" class="Symbol">)</a>
<a id="6191" class="Symbol">...</a> <a id="6195" class="Symbol">|</a> <a id="6197" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6201" href="Cubical.Data.Fin.Inductive.Properties.html#6201" class="Bound">q</a> <a id="6203" class="Symbol">=</a> <a id="6205" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6209" class="Symbol">(</a><a id="6210" href="Cubical.Data.Fin.Inductive.Properties.html#1813" class="Function">elimFin-alt</a> <a id="6222" class="Bound">¬p</a> <a id="6225" href="Cubical.Data.Fin.Inductive.Properties.html#6201" class="Bound">q</a><a id="6226" class="Symbol">)</a>

<a id="6229" class="Comment">-- Decompositions in terms of ⊎ and ×</a>
<a id="Iso-Fin1⊎Fin-FinSuc"></a><a id="6267" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="6287" class="Symbol">:</a> <a id="6289" class="Symbol">{</a><a id="6290" href="Cubical.Data.Fin.Inductive.Properties.html#6290" class="Bound">n</a> <a id="6292" class="Symbol">:</a> <a id="6294" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6295" class="Symbol">}</a> <a id="6297" class="Symbol">→</a> <a id="6299" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="6308" class="Number">1</a> <a id="6310" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6312" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="6316" href="Cubical.Data.Fin.Inductive.Properties.html#6290" class="Bound">n</a><a id="6317" class="Symbol">)</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="6324" class="Symbol">(</a><a id="6325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6329" href="Cubical.Data.Fin.Inductive.Properties.html#6290" class="Bound">n</a><a id="6330" class="Symbol">))</a>
<a id="6333" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6341" class="Symbol">(</a><a id="6342" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="6362" class="Symbol">{</a><a id="6363" class="Argument">n</a> <a id="6365" class="Symbol">=</a> <a id="6367" href="Cubical.Data.Fin.Inductive.Properties.html#6367" class="Bound">n</a><a id="6368" class="Symbol">})</a> <a id="6371" class="Symbol">=</a> <a id="6373" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="6379" class="Symbol">(λ</a> <a id="6382" href="Cubical.Data.Fin.Inductive.Properties.html#6382" class="Bound">_</a> <a id="6384" class="Symbol">→</a> <a id="6386" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6391" class="Symbol">)</a> <a id="6393" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a>
<a id="6403" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="6432" class="Symbol">{</a><a id="6433" class="Argument">n</a> <a id="6435" class="Symbol">=</a> <a id="6437" href="Cubical.Data.Fin.Inductive.Properties.html#6437" class="Bound">n</a><a id="6438" class="Symbol">})</a> <a id="6441" class="Symbol">=</a> <a id="6443" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="6451" class="Symbol">(</a><a id="6452" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6456" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6461" class="Symbol">)</a> <a id="6463" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>
<a id="6467" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="6501" class="Symbol">{</a><a id="6502" class="Argument">n</a> <a id="6504" class="Symbol">=</a> <a id="6506" href="Cubical.Data.Fin.Inductive.Properties.html#6506" class="Bound">n</a><a id="6507" class="Symbol">})</a> <a id="6510" class="Symbol">=</a>
  <a id="6514" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6528" class="Symbol">(</a><a id="6529" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="6535" class="Symbol">(λ</a> <a id="6538" href="Cubical.Data.Fin.Inductive.Properties.html#6538" class="Bound">_</a> <a id="6540" class="Symbol">→</a> <a id="6542" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6547" class="Symbol">)</a> <a id="6549" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a><a id="6558" class="Symbol">)</a>
                 <a id="6577" class="Symbol">(</a><a id="6578" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6592" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6597" class="Symbol">)</a> <a id="6599" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6603" class="Symbol">.</a><a id="6604" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6607" class="Symbol">))</a>
              <a id="6624" class="Symbol">λ</a> <a id="6626" href="Cubical.Data.Fin.Inductive.Properties.html#6626" class="Bound">x</a> <a id="6628" class="Symbol">→</a> <a id="6630" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6635" class="Symbol">(</a><a id="6636" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="6642" class="Symbol">(λ</a> <a id="6645" href="Cubical.Data.Fin.Inductive.Properties.html#6645" class="Bound">_</a> <a id="6647" class="Symbol">→</a> <a id="6649" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6654" class="Symbol">)</a> <a id="6656" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a><a id="6665" class="Symbol">)</a>
                      <a id="6689" class="Symbol">(</a><a id="6690" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6704" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6709" class="Symbol">)</a> <a id="6711" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6715" class="Symbol">.</a><a id="6716" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6720" href="Cubical.Data.Fin.Inductive.Properties.html#6626" class="Bound">x</a><a id="6721" class="Symbol">)</a>
<a id="6723" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="6735" class="Symbol">(</a><a id="6736" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="6756" class="Symbol">{</a><a id="6757" class="Argument">n</a> <a id="6759" class="Symbol">=</a> <a id="6761" href="Cubical.Data.Fin.Inductive.Properties.html#6761" class="Bound">n</a><a id="6762" class="Symbol">})</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6770" class="Symbol">(</a><a id="6771" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6778" href="Cubical.Data.Fin.Inductive.Properties.html#6778" class="Bound">p</a><a id="6779" class="Symbol">))</a> <a id="6782" class="Symbol">=</a>
  <a id="6786" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6800" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6805" class="Symbol">)</a> <a id="6807" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6811" class="Symbol">.</a><a id="6812" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="6816" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="6828" class="Symbol">(</a><a id="6829" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="6849" class="Symbol">{</a><a id="6850" class="Argument">n</a> <a id="6852" class="Symbol">=</a> <a id="6854" href="Cubical.Data.Fin.Inductive.Properties.html#6854" class="Bound">n</a><a id="6855" class="Symbol">})</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6863" href="Cubical.Data.Fin.Inductive.Properties.html#6863" class="Bound">x</a><a id="6864" class="Symbol">)</a> <a id="6866" class="Symbol">=</a> <a id="6868" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6882" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="6887" class="Symbol">)</a> <a id="6889" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6893" class="Symbol">.</a><a id="6894" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6898" href="Cubical.Data.Fin.Inductive.Properties.html#6863" class="Bound">x</a>

<a id="Iso-Fin⊎Fin-Fin+"></a><a id="6901" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="6918" class="Symbol">:</a> <a id="6920" class="Symbol">{</a><a id="6921" href="Cubical.Data.Fin.Inductive.Properties.html#6921" class="Bound">n</a> <a id="6923" href="Cubical.Data.Fin.Inductive.Properties.html#6923" class="Bound">m</a> <a id="6925" class="Symbol">:</a> <a id="6927" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6928" class="Symbol">}</a> <a id="6930" class="Symbol">→</a> <a id="6932" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6936" class="Symbol">(</a><a id="6937" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="6941" href="Cubical.Data.Fin.Inductive.Properties.html#6921" class="Bound">n</a> <a id="6943" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6945" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="6949" href="Cubical.Data.Fin.Inductive.Properties.html#6923" class="Bound">m</a><a id="6950" class="Symbol">)</a> <a id="6952" class="Symbol">(</a><a id="6953" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Cubical.Data.Fin.Inductive.Properties.html#6921" class="Bound">n</a> <a id="6960" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6962" href="Cubical.Data.Fin.Inductive.Properties.html#6923" class="Bound">m</a><a id="6963" class="Symbol">))</a>
<a id="6966" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="6992" class="Symbol">{</a><a id="6993" class="Argument">n</a> <a id="6995" class="Symbol">=</a> <a id="6997" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7001" class="Symbol">}</a> <a id="7003" class="Symbol">{</a><a id="7004" class="Argument">m</a> <a id="7006" class="Symbol">=</a> <a id="7008" href="Cubical.Data.Fin.Inductive.Properties.html#7008" class="Bound">m</a><a id="7009" class="Symbol">})</a> <a id="7012" class="Symbol">(</a><a id="7013" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7017" href="Cubical.Data.Fin.Inductive.Properties.html#7017" class="Bound">x</a><a id="7018" class="Symbol">)</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="Cubical.Data.Fin.Inductive.Properties.html#7017" class="Bound">x</a>
<a id="7024" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7032" class="Symbol">(</a><a id="7033" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="7050" class="Symbol">{</a><a id="7051" class="Argument">n</a> <a id="7053" class="Symbol">=</a> <a id="7055" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7059" class="Symbol">}</a> <a id="7061" class="Symbol">{</a><a id="7062" class="Argument">m</a> <a id="7064" class="Symbol">=</a> <a id="7066" href="Cubical.Data.Fin.Inductive.Properties.html#7066" class="Bound">m</a><a id="7067" class="Symbol">})</a> <a id="7070" href="Cubical.Data.Fin.Inductive.Properties.html#7070" class="Bound">x</a> <a id="7072" class="Symbol">=</a> <a id="7074" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7078" href="Cubical.Data.Fin.Inductive.Properties.html#7070" class="Bound">x</a>
<a id="7080" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="7093" class="Symbol">(</a><a id="7094" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="7111" class="Symbol">{</a><a id="7112" class="Argument">n</a> <a id="7114" class="Symbol">=</a> <a id="7116" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7120" class="Symbol">}</a> <a id="7122" class="Symbol">{</a><a id="7123" class="Argument">m</a> <a id="7125" class="Symbol">=</a> <a id="7127" href="Cubical.Data.Fin.Inductive.Properties.html#7127" class="Bound">m</a><a id="7128" class="Symbol">})</a> <a id="7131" href="Cubical.Data.Fin.Inductive.Properties.html#7131" class="Bound">x</a> <a id="7133" class="Symbol">=</a> <a id="7135" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7140" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="7152" class="Symbol">(</a><a id="7153" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="7170" class="Symbol">{</a><a id="7171" class="Argument">n</a> <a id="7173" class="Symbol">=</a> <a id="7175" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7179" class="Symbol">}</a> <a id="7181" class="Symbol">{</a><a id="7182" class="Argument">m</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="Cubical.Data.Fin.Inductive.Properties.html#7186" class="Bound">m</a><a id="7187" class="Symbol">})</a> <a id="7190" class="Symbol">(</a><a id="7191" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7195" href="Cubical.Data.Fin.Inductive.Properties.html#7195" class="Bound">x</a><a id="7196" class="Symbol">)</a> <a id="7198" class="Symbol">=</a> <a id="7200" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7205" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="7222" class="Symbol">{</a><a id="7223" class="Argument">n</a> <a id="7225" class="Symbol">=</a> <a id="7227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7231" href="Cubical.Data.Fin.Inductive.Properties.html#7231" class="Bound">n</a><a id="7232" class="Symbol">}</a> <a id="7234" class="Symbol">{</a><a id="7235" class="Argument">m</a> <a id="7237" class="Symbol">=</a> <a id="7239" href="Cubical.Data.Fin.Inductive.Properties.html#7239" class="Bound">m</a><a id="7240" class="Symbol">}</a> <a id="7242" class="Symbol">=</a>
  <a id="7246" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="7254" class="Symbol">(</a><a id="7255" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="7260" class="Symbol">(</a><a id="7261" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="7268" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="7287" class="Symbol">)</a> <a id="7289" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a><a id="7294" class="Symbol">)</a>
    <a id="7300" class="Symbol">(</a><a id="7301" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="7309" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a>
      <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="7336" class="Symbol">(</a><a id="7337" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="7342" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="7366" class="Symbol">{</a><a id="7367" class="Argument">n</a> <a id="7369" class="Symbol">=</a> <a id="7371" href="Cubical.Data.Fin.Inductive.Properties.html#7231" class="Bound">n</a><a id="7372" class="Symbol">}</a> <a id="7374" class="Symbol">{</a><a id="7375" class="Argument">m</a> <a id="7377" class="Symbol">=</a> <a id="7379" href="Cubical.Data.Fin.Inductive.Properties.html#7239" class="Bound">m</a><a id="7380" class="Symbol">}))</a>
        <a id="7392" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="7411" class="Symbol">))</a>

<a id="Iso-Unit-Fin1"></a><a id="7415" href="Cubical.Data.Fin.Inductive.Properties.html#7415" class="Function">Iso-Unit-Fin1</a> <a id="7429" class="Symbol">:</a> <a id="7431" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7435" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="7445" class="Number">1</a><a id="7446" class="Symbol">)</a>
<a id="7448" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7456" href="Cubical.Data.Fin.Inductive.Properties.html#7415" class="Function">Iso-Unit-Fin1</a> <a id="7470" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="7473" class="Symbol">=</a> <a id="7475" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a>
<a id="7481" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7489" href="Cubical.Data.Fin.Inductive.Properties.html#7415" class="Function">Iso-Unit-Fin1</a> <a id="7503" class="Symbol">(</a><a id="7504" href="Cubical.Data.Fin.Inductive.Properties.html#7504" class="Bound">x</a> <a id="7506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7508" href="Cubical.Data.Fin.Inductive.Properties.html#7508" class="Bound">p</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">=</a> <a id="7513" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="7516" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="7529" href="Cubical.Data.Fin.Inductive.Properties.html#7415" class="Function">Iso-Unit-Fin1</a> <a id="7543" class="Symbol">(</a><a id="7544" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7551" href="Cubical.Data.Fin.Inductive.Properties.html#7551" class="Bound">p</a><a id="7552" class="Symbol">)</a> <a id="7554" class="Symbol">=</a> <a id="7556" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="7563" class="Symbol">(λ</a> <a id="7566" href="Cubical.Data.Fin.Inductive.Properties.html#7566" class="Bound">_</a> <a id="7568" class="Symbol">→</a> <a id="7570" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="7578" class="Symbol">)</a> <a id="7580" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7585" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="7597" href="Cubical.Data.Fin.Inductive.Properties.html#7415" class="Function">Iso-Unit-Fin1</a> <a id="7611" href="Cubical.Data.Fin.Inductive.Properties.html#7611" class="Bound">x</a> <a id="7613" class="Symbol">=</a> <a id="7615" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Iso-Bool-Fin2"></a><a id="7621" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7635" class="Symbol">:</a> <a id="7637" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7641" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="7651" class="Number">2</a><a id="7652" class="Symbol">)</a>
<a id="7654" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7662" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7676" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7682" class="Symbol">=</a> <a id="7684" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a>
<a id="7690" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7698" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7712" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7717" class="Symbol">=</a> <a id="7719" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a>
<a id="7725" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7733" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7747" class="Symbol">(</a><a id="7748" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7755" href="Cubical.Data.Fin.Inductive.Properties.html#7755" class="Bound">p</a><a id="7756" class="Symbol">)</a> <a id="7758" class="Symbol">=</a> <a id="7760" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="7765" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7773" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7787" class="Symbol">(</a><a id="7788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7792" href="Cubical.Data.Fin.Inductive.Properties.html#7792" class="Bound">x</a> <a id="7794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7796" href="Cubical.Data.Fin.Inductive.Properties.html#7796" class="Bound">p</a><a id="7797" class="Symbol">)</a> <a id="7799" class="Symbol">=</a> <a id="7801" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="7807" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="7820" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7834" class="Symbol">(</a><a id="7835" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7842" href="Cubical.Data.Fin.Inductive.Properties.html#7842" class="Bound">p</a><a id="7843" class="Symbol">)</a> <a id="7845" class="Symbol">=</a> <a id="7847" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7852" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="7865" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7879" class="Symbol">(</a><a id="7880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7884" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7891" href="Cubical.Data.Fin.Inductive.Properties.html#7891" class="Bound">p</a><a id="7892" class="Symbol">)</a> <a id="7894" class="Symbol">=</a>
  <a id="7898" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="7905" class="Symbol">(λ</a> <a id="7908" href="Cubical.Data.Fin.Inductive.Properties.html#7908" class="Bound">_</a> <a id="7910" class="Symbol">→</a> <a id="7912" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="7920" class="Symbol">)</a> <a id="7922" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7927" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="7939" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7953" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7959" class="Symbol">=</a> <a id="7961" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7966" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="7978" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a> <a id="7992" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7997" class="Symbol">=</a> <a id="7999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Iso-Fin×Fin-Fin·"></a><a id="8005" href="Cubical.Data.Fin.Inductive.Properties.html#8005" class="Function">Iso-Fin×Fin-Fin·</a> <a id="8022" class="Symbol">:</a> <a id="8024" class="Symbol">{</a><a id="8025" href="Cubical.Data.Fin.Inductive.Properties.html#8025" class="Bound">n</a> <a id="8027" href="Cubical.Data.Fin.Inductive.Properties.html#8027" class="Bound">m</a> <a id="8029" class="Symbol">:</a> <a id="8031" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8032" class="Symbol">}</a> <a id="8034" class="Symbol">→</a> <a id="8036" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8040" class="Symbol">(</a><a id="8041" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8045" href="Cubical.Data.Fin.Inductive.Properties.html#8025" class="Bound">n</a> <a id="8047" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8049" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8053" href="Cubical.Data.Fin.Inductive.Properties.html#8027" class="Bound">m</a><a id="8054" class="Symbol">)</a> <a id="8056" class="Symbol">(</a><a id="8057" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Cubical.Data.Fin.Inductive.Properties.html#8025" class="Bound">n</a> <a id="8064" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8066" href="Cubical.Data.Fin.Inductive.Properties.html#8027" class="Bound">m</a><a id="8067" class="Symbol">))</a>
<a id="8070" href="Cubical.Data.Fin.Inductive.Properties.html#8005" class="Function">Iso-Fin×Fin-Fin·</a> <a id="8087" class="Symbol">{</a><a id="8088" class="Argument">n</a> <a id="8090" class="Symbol">=</a> <a id="8092" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8096" class="Symbol">}</a> <a id="8098" class="Symbol">{</a><a id="8099" class="Argument">m</a> <a id="8101" class="Symbol">=</a> <a id="8103" href="Cubical.Data.Fin.Inductive.Properties.html#8103" class="Bound">m</a><a id="8104" class="Symbol">}</a> <a id="8106" class="Symbol">=</a>
  <a id="8110" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8114" class="Symbol">(λ</a> <a id="8117" class="Symbol">{()})</a> <a id="8123" class="Symbol">(λ{()})</a> <a id="8131" class="Symbol">(λ{()})</a> <a id="8139" class="Symbol">(λ{()})</a>
<a id="8147" href="Cubical.Data.Fin.Inductive.Properties.html#8005" class="Function">Iso-Fin×Fin-Fin·</a> <a id="8164" class="Symbol">{</a><a id="8165" class="Argument">n</a> <a id="8167" class="Symbol">=</a> <a id="8169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8173" href="Cubical.Data.Fin.Inductive.Properties.html#8173" class="Bound">n</a><a id="8174" class="Symbol">}</a> <a id="8176" class="Symbol">{</a><a id="8177" class="Argument">m</a> <a id="8179" class="Symbol">=</a> <a id="8181" href="Cubical.Data.Fin.Inductive.Properties.html#8181" class="Bound">m</a><a id="8182" class="Symbol">}</a> <a id="8184" class="Symbol">=</a>
  <a id="8188" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a>
    <a id="8200" class="Symbol">(</a><a id="8201" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a>
      <a id="8215" class="Symbol">(</a><a id="8216" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="8224" class="Symbol">(</a><a id="8225" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="8240" class="Symbol">(</a><a id="8241" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="8248" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="8267" class="Symbol">))</a>
        <a id="8278" class="Symbol">(</a><a id="8279" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="8287" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a>
          <a id="8308" class="Symbol">(</a><a id="8309" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="8317" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a>
            <a id="8340" class="Symbol">(</a><a id="8341" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a>
              <a id="8369" class="Symbol">(</a><a id="8370" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="8385" class="Symbol">(λ</a> <a id="8388" href="Cubical.Data.Fin.Inductive.Properties.html#8388" class="Bound">_</a> <a id="8390" class="Symbol">→</a> <a id="8392" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="8399" href="Cubical.Data.Fin.Inductive.Properties.html#7415" class="Function">Iso-Unit-Fin1</a><a id="8412" class="Symbol">))</a> <a id="8415" href="Cubical.Data.Sigma.Properties.html#5099" class="Function">rUnit×Iso</a><a id="8424" class="Symbol">)</a>
              <a id="8440" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a><a id="8450" class="Symbol">))))</a>
      <a id="8461" class="Symbol">(</a><a id="8462" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="8467" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="8473" href="Cubical.Data.Fin.Inductive.Properties.html#8005" class="Function">Iso-Fin×Fin-Fin·</a><a id="8489" class="Symbol">))</a>
    <a id="8496" class="Symbol">(</a><a id="8497" href="Cubical.Data.Fin.Inductive.Properties.html#6901" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="8514" class="Symbol">{</a><a id="8515" class="Argument">n</a> <a id="8517" class="Symbol">=</a> <a id="8519" href="Cubical.Data.Fin.Inductive.Properties.html#8181" class="Bound">m</a><a id="8520" class="Symbol">}</a> <a id="8522" class="Symbol">{</a><a id="8523" href="Cubical.Data.Fin.Inductive.Properties.html#8173" class="Bound">n</a> <a id="8525" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8527" href="Cubical.Data.Fin.Inductive.Properties.html#8181" class="Bound">m</a><a id="8528" class="Symbol">})</a>

<a id="Iso-Fin×Bool-Fin"></a><a id="8532" href="Cubical.Data.Fin.Inductive.Properties.html#8532" class="Function">Iso-Fin×Bool-Fin</a> <a id="8549" class="Symbol">:</a> <a id="8551" class="Symbol">{</a><a id="8552" href="Cubical.Data.Fin.Inductive.Properties.html#8552" class="Bound">n</a> <a id="8554" class="Symbol">:</a> <a id="8556" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8557" class="Symbol">}</a> <a id="8559" class="Symbol">→</a> <a id="8561" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8565" class="Symbol">(</a><a id="8566" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8570" href="Cubical.Data.Fin.Inductive.Properties.html#8552" class="Bound">n</a> <a id="8572" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8574" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8578" class="Symbol">)</a> <a id="8580" class="Symbol">(</a><a id="8581" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8585" class="Symbol">(</a><a id="8586" class="Number">2</a> <a id="8588" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8590" href="Cubical.Data.Fin.Inductive.Properties.html#8552" class="Bound">n</a><a id="8591" class="Symbol">))</a>
<a id="8594" href="Cubical.Data.Fin.Inductive.Properties.html#8532" class="Function">Iso-Fin×Bool-Fin</a> <a id="8611" class="Symbol">=</a>
  <a id="8615" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="8623" class="Symbol">(</a><a id="8624" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="8632" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a>
    <a id="8647" class="Symbol">(</a><a id="8648" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="8663" href="Cubical.Data.Fin.Inductive.Properties.html#7621" class="Function">Iso-Bool-Fin2</a><a id="8676" class="Symbol">))</a> <a id="8679" class="Symbol">(</a><a id="8680" href="Cubical.Data.Fin.Inductive.Properties.html#8005" class="Function">Iso-Fin×Fin-Fin·</a> <a id="8697" class="Symbol">{</a><a id="8698" class="Argument">n</a> <a id="8700" class="Symbol">=</a> <a id="8702" class="Number">2</a><a id="8703" class="Symbol">})</a>

<a id="8707" class="Keyword">module</a> <a id="8714" href="Cubical.Data.Fin.Inductive.Properties.html#8714" class="Module">_</a> <a id="8716" class="Symbol">{</a><a id="8717" href="Cubical.Data.Fin.Inductive.Properties.html#8717" class="Bound">m</a> <a id="8719" class="Symbol">:</a> <a id="8721" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8722" class="Symbol">}</a> <a id="8724" class="Keyword">where</a>
  <a id="8732" href="Cubical.Data.Fin.Inductive.Properties.html#8732" class="Function">Fin→Unit⊎Fin</a> <a id="8745" class="Symbol">:</a> <a id="8747" class="Symbol">(</a><a id="8748" href="Cubical.Data.Fin.Inductive.Properties.html#8748" class="Bound">x</a> <a id="8750" class="Symbol">:</a> <a id="8752" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8761" href="Cubical.Data.Fin.Inductive.Properties.html#8717" class="Bound">m</a><a id="8762" class="Symbol">))</a> <a id="8765" class="Symbol">→</a> <a id="8767" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="8772" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8774" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8778" href="Cubical.Data.Fin.Inductive.Properties.html#8717" class="Bound">m</a>
  <a id="8782" href="Cubical.Data.Fin.Inductive.Properties.html#8732" class="Function">Fin→Unit⊎Fin</a> <a id="8795" class="Symbol">=</a> <a id="8797" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="8805" class="Symbol">(</a><a id="8806" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8810" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="8812" class="Symbol">)</a> <a id="8814" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>

  <a id="8821" href="Cubical.Data.Fin.Inductive.Properties.html#8821" class="Function">Unit⊎Fin→Fin</a> <a id="8834" class="Symbol">:</a> <a id="8836" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="8841" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8843" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8847" href="Cubical.Data.Fin.Inductive.Properties.html#8717" class="Bound">m</a> <a id="8849" class="Symbol">→</a> <a id="8851" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8855" class="Symbol">(</a><a id="8856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8860" href="Cubical.Data.Fin.Inductive.Properties.html#8717" class="Bound">m</a><a id="8861" class="Symbol">)</a>
  <a id="8865" href="Cubical.Data.Fin.Inductive.Properties.html#8821" class="Function">Unit⊎Fin→Fin</a> <a id="8878" class="Symbol">(</a><a id="8879" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8883" href="Cubical.Data.Fin.Inductive.Properties.html#8883" class="Bound">x</a><a id="8884" class="Symbol">)</a> <a id="8886" class="Symbol">=</a> <a id="8888" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a>
  <a id="8896" href="Cubical.Data.Fin.Inductive.Properties.html#8821" class="Function">Unit⊎Fin→Fin</a> <a id="8909" class="Symbol">(</a><a id="8910" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8914" href="Cubical.Data.Fin.Inductive.Properties.html#8914" class="Bound">x</a><a id="8915" class="Symbol">)</a> <a id="8917" class="Symbol">=</a> <a id="8919" href="Cubical.Data.Fin.Inductive.Base.html#588" class="Function">injectSuc</a> <a id="8929" href="Cubical.Data.Fin.Inductive.Properties.html#8914" class="Bound">x</a>

  <a id="8934" href="Cubical.Data.Fin.Inductive.Properties.html#8934" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="8951" class="Symbol">:</a> <a id="8953" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8957" class="Symbol">(</a><a id="8958" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8967" href="Cubical.Data.Fin.Inductive.Properties.html#8717" class="Bound">m</a><a id="8968" class="Symbol">))</a> <a id="8971" class="Symbol">(</a><a id="8972" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="8977" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8979" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="8983" href="Cubical.Data.Fin.Inductive.Properties.html#8717" class="Bound">m</a><a id="8984" class="Symbol">)</a>
  <a id="8988" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8996" href="Cubical.Data.Fin.Inductive.Properties.html#8934" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="9013" class="Symbol">=</a> <a id="9015" href="Cubical.Data.Fin.Inductive.Properties.html#8732" class="Function">Fin→Unit⊎Fin</a>
  <a id="9030" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9038" href="Cubical.Data.Fin.Inductive.Properties.html#8934" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="9055" class="Symbol">=</a> <a id="9057" href="Cubical.Data.Fin.Inductive.Properties.html#8821" class="Function">Unit⊎Fin→Fin</a>
  <a id="9072" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="9085" href="Cubical.Data.Fin.Inductive.Properties.html#8934" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="9102" class="Symbol">(</a><a id="9103" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9107" href="Cubical.Data.Fin.Inductive.Properties.html#9107" class="Bound">x</a><a id="9108" class="Symbol">)</a> <a id="9110" class="Symbol">=</a> <a id="9112" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9126" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9128" class="Symbol">)</a> <a id="9130" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9134" class="Symbol">.</a><a id="9135" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="9141" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="9154" href="Cubical.Data.Fin.Inductive.Properties.html#8934" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="9171" class="Symbol">(</a><a id="9172" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9176" href="Cubical.Data.Fin.Inductive.Properties.html#9176" class="Bound">x</a><a id="9177" class="Symbol">)</a> <a id="9179" class="Symbol">=</a> <a id="9181" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="9190" class="Symbol">(</a><a id="9191" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9195" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9197" class="Symbol">)</a> <a id="9199" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9203" class="Symbol">.</a><a id="9204" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9208" href="Cubical.Data.Fin.Inductive.Properties.html#9176" class="Bound">x</a>
  <a id="9212" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="9224" href="Cubical.Data.Fin.Inductive.Properties.html#8934" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="9241" class="Symbol">=</a>
    <a id="9247" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a>
      <a id="9261" class="Symbol">(</a><a id="9262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9267" href="Cubical.Data.Fin.Inductive.Properties.html#8821" class="Function">Unit⊎Fin→Fin</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="9290" class="Symbol">(</a><a id="9291" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9295" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9297" class="Symbol">)</a> <a id="9299" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9303" class="Symbol">.</a><a id="9304" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9307" class="Symbol">))</a>
      <a id="9316" class="Symbol">λ</a> <a id="9318" href="Cubical.Data.Fin.Inductive.Properties.html#9318" class="Bound">x</a> <a id="9320" class="Symbol">→</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9328" href="Cubical.Data.Fin.Inductive.Properties.html#8821" class="Function">Unit⊎Fin→Fin</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="9351" class="Symbol">(</a><a id="9352" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9356" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9358" class="Symbol">)</a> <a id="9360" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9364" class="Symbol">.</a><a id="9365" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9369" href="Cubical.Data.Fin.Inductive.Properties.html#9318" class="Bound">x</a><a id="9370" class="Symbol">))</a>

<a id="9374" class="Comment">-- Swapping two elements in Fin n</a>
<a id="9408" class="Keyword">module</a> <a id="9415" href="Cubical.Data.Fin.Inductive.Properties.html#9415" class="Module">_</a> <a id="9417" class="Symbol">{</a><a id="9418" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a> <a id="9420" class="Symbol">:</a> <a id="9422" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9423" class="Symbol">}</a> <a id="9425" class="Keyword">where</a>
  <a id="9433" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="9441" class="Symbol">:</a> <a id="9443" class="Symbol">(</a><a id="9444" href="Cubical.Data.Fin.Inductive.Properties.html#9444" class="Bound">x</a> <a id="9446" href="Cubical.Data.Fin.Inductive.Properties.html#9446" class="Bound">y</a> <a id="9448" class="Symbol">:</a> <a id="9450" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="9454" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a><a id="9455" class="Symbol">)</a> <a id="9457" class="Symbol">→</a> <a id="9459" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="9463" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a> <a id="9465" class="Symbol">→</a> <a id="9467" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="9471" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a>
  <a id="9475" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="9483" class="Symbol">(</a><a id="9484" href="Cubical.Data.Fin.Inductive.Properties.html#9484" class="Bound">x</a> <a id="9486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9488" href="Cubical.Data.Fin.Inductive.Properties.html#9488" class="Bound">xp</a><a id="9490" class="Symbol">)</a> <a id="9492" class="Symbol">(</a><a id="9493" href="Cubical.Data.Fin.Inductive.Properties.html#9493" class="Bound">y</a> <a id="9495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9497" href="Cubical.Data.Fin.Inductive.Properties.html#9497" class="Bound">yp</a><a id="9499" class="Symbol">)</a> <a id="9501" class="Symbol">(</a><a id="9502" href="Cubical.Data.Fin.Inductive.Properties.html#9502" class="Bound">z</a> <a id="9504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9506" href="Cubical.Data.Fin.Inductive.Properties.html#9506" class="Bound">zp</a><a id="9508" class="Symbol">)</a> <a id="9510" class="Keyword">with</a> <a id="9515" class="Symbol">(</a><a id="9516" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="9526" href="Cubical.Data.Fin.Inductive.Properties.html#9502" class="Bound">z</a> <a id="9528" href="Cubical.Data.Fin.Inductive.Properties.html#9484" class="Bound">x</a><a id="9529" class="Symbol">)</a> <a id="9531" class="Symbol">|</a> <a id="9533" class="Symbol">(</a><a id="9534" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="9544" href="Cubical.Data.Fin.Inductive.Properties.html#9502" class="Bound">z</a> <a id="9546" href="Cubical.Data.Fin.Inductive.Properties.html#9493" class="Bound">y</a><a id="9547" class="Symbol">)</a>
  <a id="9551" class="Symbol">...</a> <a id="9555" class="Symbol">|</a> <a id="9557" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9561" href="Cubical.Data.Fin.Inductive.Properties.html#9561" class="Bound">p</a> <a id="9563" class="Symbol">|</a> <a id="9565" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9569" href="Cubical.Data.Fin.Inductive.Properties.html#9569" class="Bound">p₁</a> <a id="9572" class="Symbol">=</a> <a id="9574" class="Bound">z</a> <a id="9576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9578" class="Bound">zp</a>
  <a id="9583" class="Symbol">...</a> <a id="9587" class="Symbol">|</a> <a id="9589" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9593" href="Cubical.Data.Fin.Inductive.Properties.html#9593" class="Bound">p</a> <a id="9595" class="Symbol">|</a> <a id="9597" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9600" href="Cubical.Data.Fin.Inductive.Properties.html#9600" class="Bound">¬p</a> <a id="9603" class="Symbol">=</a> <a id="9605" class="Bound">y</a> <a id="9607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9609" class="Bound">yp</a>
  <a id="9614" class="Symbol">...</a> <a id="9618" class="Symbol">|</a> <a id="9620" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9623" href="Cubical.Data.Fin.Inductive.Properties.html#9623" class="Bound">¬p</a> <a id="9626" class="Symbol">|</a> <a id="9628" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9632" href="Cubical.Data.Fin.Inductive.Properties.html#9632" class="Bound">p</a> <a id="9634" class="Symbol">=</a> <a id="9636" class="Bound">x</a> <a id="9638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9640" class="Bound">xp</a>
  <a id="9645" class="Symbol">...</a> <a id="9649" class="Symbol">|</a> <a id="9651" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9654" href="Cubical.Data.Fin.Inductive.Properties.html#9654" class="Bound">¬p</a> <a id="9657" class="Symbol">|</a> <a id="9659" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9662" href="Cubical.Data.Fin.Inductive.Properties.html#9662" class="Bound">¬p₁</a> <a id="9666" class="Symbol">=</a> <a id="9668" class="Symbol">(</a><a id="9669" class="Bound">z</a> <a id="9671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9673" class="Bound">zp</a><a id="9675" class="Symbol">)</a>

  <a id="9680" href="Cubical.Data.Fin.Inductive.Properties.html#9680" class="Function">swapFinβₗ</a> <a id="9690" class="Symbol">:</a> <a id="9692" class="Symbol">(</a><a id="9693" href="Cubical.Data.Fin.Inductive.Properties.html#9693" class="Bound">x</a> <a id="9695" href="Cubical.Data.Fin.Inductive.Properties.html#9695" class="Bound">y</a> <a id="9697" class="Symbol">:</a> <a id="9699" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="9703" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a><a id="9704" class="Symbol">)</a> <a id="9706" class="Symbol">→</a> <a id="9708" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="9716" href="Cubical.Data.Fin.Inductive.Properties.html#9693" class="Bound">x</a> <a id="9718" href="Cubical.Data.Fin.Inductive.Properties.html#9695" class="Bound">y</a> <a id="9720" href="Cubical.Data.Fin.Inductive.Properties.html#9693" class="Bound">x</a> <a id="9722" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9724" href="Cubical.Data.Fin.Inductive.Properties.html#9695" class="Bound">y</a>
  <a id="9728" href="Cubical.Data.Fin.Inductive.Properties.html#9680" class="Function">swapFinβₗ</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Cubical.Data.Fin.Inductive.Properties.html#9739" class="Bound">x</a> <a id="9741" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9743" href="Cubical.Data.Fin.Inductive.Properties.html#9743" class="Bound">xp</a><a id="9745" class="Symbol">)</a> <a id="9747" class="Symbol">(</a><a id="9748" href="Cubical.Data.Fin.Inductive.Properties.html#9748" class="Bound">y</a> <a id="9750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9752" href="Cubical.Data.Fin.Inductive.Properties.html#9752" class="Bound">yp</a><a id="9754" class="Symbol">)</a> <a id="9756" class="Keyword">with</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="9772" href="Cubical.Data.Fin.Inductive.Properties.html#9739" class="Bound">x</a> <a id="9774" href="Cubical.Data.Fin.Inductive.Properties.html#9739" class="Bound">x</a><a id="9775" class="Symbol">)</a> <a id="9777" class="Symbol">|</a> <a id="9779" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="9789" href="Cubical.Data.Fin.Inductive.Properties.html#9739" class="Bound">x</a> <a id="9791" href="Cubical.Data.Fin.Inductive.Properties.html#9748" class="Bound">y</a>
  <a id="9795" class="Symbol">...</a> <a id="9799" class="Symbol">|</a> <a id="9801" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9805" href="Cubical.Data.Fin.Inductive.Properties.html#9805" class="Bound">p</a> <a id="9807" class="Symbol">|</a> <a id="9809" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9813" href="Cubical.Data.Fin.Inductive.Properties.html#9813" class="Bound">p₁</a> <a id="9816" class="Symbol">=</a> <a id="9818" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="9825" class="Symbol">(λ</a> <a id="9828" href="Cubical.Data.Fin.Inductive.Properties.html#9828" class="Bound">_</a> <a id="9830" class="Symbol">→</a> <a id="9832" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="9840" class="Symbol">)</a> <a id="9842" href="Cubical.Data.Fin.Inductive.Properties.html#9813" class="Bound">p₁</a>
  <a id="9847" class="Symbol">...</a> <a id="9851" class="Symbol">|</a> <a id="9853" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9857" href="Cubical.Data.Fin.Inductive.Properties.html#9857" class="Bound">p</a> <a id="9859" class="Symbol">|</a> <a id="9861" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9864" href="Cubical.Data.Fin.Inductive.Properties.html#9864" class="Bound">¬p</a> <a id="9867" class="Symbol">=</a> <a id="9869" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9876" class="Symbol">...</a> <a id="9880" class="Symbol">|</a> <a id="9882" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9885" href="Cubical.Data.Fin.Inductive.Properties.html#9885" class="Bound">¬p</a> <a id="9888" class="Symbol">|</a> <a id="9890" href="Cubical.Data.Fin.Inductive.Properties.html#9890" class="Bound">q</a> <a id="9892" class="Symbol">=</a> <a id="9894" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9900" class="Symbol">(</a><a id="9901" href="Cubical.Data.Fin.Inductive.Properties.html#9885" class="Bound">¬p</a> <a id="9904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9908" class="Symbol">)</a>

  <a id="9913" href="Cubical.Data.Fin.Inductive.Properties.html#9913" class="Function">swapFinβᵣ</a> <a id="9923" class="Symbol">:</a> <a id="9925" class="Symbol">(</a><a id="9926" href="Cubical.Data.Fin.Inductive.Properties.html#9926" class="Bound">x</a> <a id="9928" href="Cubical.Data.Fin.Inductive.Properties.html#9928" class="Bound">y</a> <a id="9930" class="Symbol">:</a> <a id="9932" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="9936" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a><a id="9937" class="Symbol">)</a> <a id="9939" class="Symbol">→</a> <a id="9941" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="9949" href="Cubical.Data.Fin.Inductive.Properties.html#9926" class="Bound">x</a> <a id="9951" href="Cubical.Data.Fin.Inductive.Properties.html#9928" class="Bound">y</a> <a id="9953" href="Cubical.Data.Fin.Inductive.Properties.html#9928" class="Bound">y</a> <a id="9955" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9957" href="Cubical.Data.Fin.Inductive.Properties.html#9926" class="Bound">x</a>
  <a id="9961" href="Cubical.Data.Fin.Inductive.Properties.html#9913" class="Function">swapFinβᵣ</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Cubical.Data.Fin.Inductive.Properties.html#9972" class="Bound">x</a> <a id="9974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9976" href="Cubical.Data.Fin.Inductive.Properties.html#9976" class="Bound">xp</a><a id="9978" class="Symbol">)</a> <a id="9980" class="Symbol">(</a><a id="9981" href="Cubical.Data.Fin.Inductive.Properties.html#9981" class="Bound">y</a> <a id="9983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9985" href="Cubical.Data.Fin.Inductive.Properties.html#9985" class="Bound">yp</a><a id="9987" class="Symbol">)</a> <a id="9989" class="Keyword">with</a> <a id="9994" class="Symbol">(</a><a id="9995" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10005" href="Cubical.Data.Fin.Inductive.Properties.html#9981" class="Bound">y</a> <a id="10007" href="Cubical.Data.Fin.Inductive.Properties.html#9981" class="Bound">y</a><a id="10008" class="Symbol">)</a> <a id="10010" class="Symbol">|</a> <a id="10012" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10022" href="Cubical.Data.Fin.Inductive.Properties.html#9981" class="Bound">y</a> <a id="10024" href="Cubical.Data.Fin.Inductive.Properties.html#9972" class="Bound">x</a>
  <a id="10028" class="Symbol">...</a> <a id="10032" class="Symbol">|</a> <a id="10034" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10038" href="Cubical.Data.Fin.Inductive.Properties.html#10038" class="Bound">p</a> <a id="10040" class="Symbol">|</a> <a id="10042" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10046" href="Cubical.Data.Fin.Inductive.Properties.html#10046" class="Bound">p₁</a> <a id="10049" class="Symbol">=</a> <a id="10051" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="10058" class="Symbol">(λ</a> <a id="10061" href="Cubical.Data.Fin.Inductive.Properties.html#10061" class="Bound">_</a> <a id="10063" class="Symbol">→</a> <a id="10065" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="10073" class="Symbol">)</a> <a id="10075" href="Cubical.Data.Fin.Inductive.Properties.html#10046" class="Bound">p₁</a>
  <a id="10080" class="Symbol">...</a> <a id="10084" class="Symbol">|</a> <a id="10086" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10090" href="Cubical.Data.Fin.Inductive.Properties.html#10090" class="Bound">p</a> <a id="10092" class="Symbol">|</a> <a id="10094" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10097" href="Cubical.Data.Fin.Inductive.Properties.html#10097" class="Bound">¬p</a> <a id="10100" class="Symbol">=</a> <a id="10102" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10109" class="Symbol">...</a> <a id="10113" class="Symbol">|</a> <a id="10115" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10118" href="Cubical.Data.Fin.Inductive.Properties.html#10118" class="Bound">¬p</a> <a id="10121" class="Symbol">|</a> <a id="10123" href="Cubical.Data.Fin.Inductive.Properties.html#10123" class="Bound">q</a> <a id="10125" class="Symbol">=</a> <a id="10127" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10133" class="Symbol">(</a><a id="10134" href="Cubical.Data.Fin.Inductive.Properties.html#10118" class="Bound">¬p</a> <a id="10137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10141" class="Symbol">)</a>

  <a id="10146" href="Cubical.Data.Fin.Inductive.Properties.html#10146" class="Function">swapFin²</a> <a id="10155" class="Symbol">:</a> <a id="10157" class="Symbol">(</a><a id="10158" href="Cubical.Data.Fin.Inductive.Properties.html#10158" class="Bound">x</a> <a id="10160" href="Cubical.Data.Fin.Inductive.Properties.html#10160" class="Bound">y</a> <a id="10162" href="Cubical.Data.Fin.Inductive.Properties.html#10162" class="Bound">z</a> <a id="10164" class="Symbol">:</a> <a id="10166" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="10170" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a><a id="10171" class="Symbol">)</a> <a id="10173" class="Symbol">→</a> <a id="10175" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="10183" href="Cubical.Data.Fin.Inductive.Properties.html#10158" class="Bound">x</a> <a id="10185" href="Cubical.Data.Fin.Inductive.Properties.html#10160" class="Bound">y</a> <a id="10187" class="Symbol">(</a><a id="10188" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="10196" href="Cubical.Data.Fin.Inductive.Properties.html#10158" class="Bound">x</a> <a id="10198" href="Cubical.Data.Fin.Inductive.Properties.html#10160" class="Bound">y</a> <a id="10200" href="Cubical.Data.Fin.Inductive.Properties.html#10162" class="Bound">z</a><a id="10201" class="Symbol">)</a> <a id="10203" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10205" href="Cubical.Data.Fin.Inductive.Properties.html#10162" class="Bound">z</a>
  <a id="10209" href="Cubical.Data.Fin.Inductive.Properties.html#10146" class="Function">swapFin²</a> <a id="10218" class="Symbol">(</a><a id="10219" href="Cubical.Data.Fin.Inductive.Properties.html#10219" class="Bound">x</a> <a id="10221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10223" href="Cubical.Data.Fin.Inductive.Properties.html#10223" class="Bound">xp</a><a id="10225" class="Symbol">)</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Cubical.Data.Fin.Inductive.Properties.html#10228" class="Bound">y</a> <a id="10230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10232" href="Cubical.Data.Fin.Inductive.Properties.html#10232" class="Bound">yp</a><a id="10234" class="Symbol">)</a> <a id="10236" class="Symbol">(</a><a id="10237" href="Cubical.Data.Fin.Inductive.Properties.html#10237" class="Bound">z</a> <a id="10239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10241" href="Cubical.Data.Fin.Inductive.Properties.html#10241" class="Bound">zp</a><a id="10243" class="Symbol">)</a> <a id="10245" class="Keyword">with</a> <a id="10250" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10260" href="Cubical.Data.Fin.Inductive.Properties.html#10237" class="Bound">z</a> <a id="10262" href="Cubical.Data.Fin.Inductive.Properties.html#10219" class="Bound">x</a> <a id="10264" class="Symbol">|</a> <a id="10266" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10276" href="Cubical.Data.Fin.Inductive.Properties.html#10237" class="Bound">z</a> <a id="10278" href="Cubical.Data.Fin.Inductive.Properties.html#10228" class="Bound">y</a>
  <a id="10282" class="Symbol">...</a> <a id="10286" class="Symbol">|</a> <a id="10288" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10292" href="Cubical.Data.Fin.Inductive.Properties.html#10292" class="Bound">p</a> <a id="10294" class="Symbol">|</a> <a id="10296" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10300" href="Cubical.Data.Fin.Inductive.Properties.html#10300" class="Bound">p₁</a> <a id="10303" class="Symbol">=</a> <a id="10305" href="Cubical.Data.Fin.Inductive.Properties.html#10324" class="Function">help</a>
    <a id="10314" class="Keyword">where</a>
    <a id="10324" href="Cubical.Data.Fin.Inductive.Properties.html#10324" class="Function">help</a> <a id="10329" class="Symbol">:</a> <a id="10331" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="10339" class="Symbol">(</a><a id="10340" class="Bound">x</a> <a id="10342" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10344" class="Bound">xp</a><a id="10346" class="Symbol">)</a> <a id="10348" class="Symbol">(</a><a id="10349" class="Bound">y</a> <a id="10351" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10353" class="Bound">yp</a><a id="10355" class="Symbol">)</a> <a id="10357" class="Symbol">(</a><a id="10358" class="Bound">z</a> <a id="10360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10362" class="Bound">zp</a><a id="10364" class="Symbol">)</a> <a id="10366" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10368" class="Symbol">(</a><a id="10369" class="Bound">z</a> <a id="10371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10373" class="Bound">zp</a><a id="10375" class="Symbol">)</a>
    <a id="10381" href="Cubical.Data.Fin.Inductive.Properties.html#10324" class="Function">help</a> <a id="10386" class="Keyword">with</a> <a id="10391" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10401" class="Bound">z</a> <a id="10403" class="Bound">x</a> <a id="10405" class="Symbol">|</a> <a id="10407" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10417" class="Bound">z</a> <a id="10419" class="Bound">y</a>
    <a id="10425" href="Cubical.Data.Fin.Inductive.Properties.html#10324" class="Function">...</a> <a id="10429" class="Symbol">|</a> <a id="10431" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10435" href="Cubical.Data.Fin.Inductive.Properties.html#10435" class="Bound">p</a> <a id="10437" class="Symbol">|</a> <a id="10439" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10443" href="Cubical.Data.Fin.Inductive.Properties.html#10443" class="Bound">p₁</a> <a id="10446" class="Symbol">=</a> <a id="10448" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="10457" href="Cubical.Data.Fin.Inductive.Properties.html#10324" class="Function">...</a> <a id="10461" class="Symbol">|</a> <a id="10463" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10467" href="Cubical.Data.Fin.Inductive.Properties.html#10467" class="Bound">p</a> <a id="10469" class="Symbol">|</a> <a id="10471" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10474" href="Cubical.Data.Fin.Inductive.Properties.html#10474" class="Bound">¬p</a> <a id="10477" class="Symbol">=</a> <a id="10479" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10485" class="Symbol">(</a><a id="10486" href="Cubical.Data.Fin.Inductive.Properties.html#10474" class="Bound">¬p</a> <a id="10489" href="Cubical.Data.Fin.Inductive.Properties.html#10300" class="Bound">p₁</a><a id="10491" class="Symbol">)</a>
    <a id="10497" href="Cubical.Data.Fin.Inductive.Properties.html#10324" class="Function">...</a> <a id="10501" class="Symbol">|</a> <a id="10503" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10506" href="Cubical.Data.Fin.Inductive.Properties.html#10506" class="Bound">¬p</a> <a id="10509" class="Symbol">|</a> <a id="10511" href="Cubical.Data.Fin.Inductive.Properties.html#10511" class="Bound">r</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Cubical.Data.Fin.Inductive.Properties.html#10506" class="Bound">¬p</a> <a id="10525" href="Cubical.Data.Fin.Inductive.Properties.html#10292" class="Bound">p</a><a id="10526" class="Symbol">)</a>
  <a id="10530" class="Symbol">...</a> <a id="10534" class="Symbol">|</a> <a id="10536" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10540" href="Cubical.Data.Fin.Inductive.Properties.html#10540" class="Bound">p</a> <a id="10542" class="Symbol">|</a> <a id="10544" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10547" href="Cubical.Data.Fin.Inductive.Properties.html#10547" class="Bound">¬q</a> <a id="10550" class="Symbol">=</a> <a id="10552" href="Cubical.Data.Fin.Inductive.Properties.html#10571" class="Function">help</a>
    <a id="10561" class="Keyword">where</a>
    <a id="10571" href="Cubical.Data.Fin.Inductive.Properties.html#10571" class="Function">help</a> <a id="10576" class="Symbol">:</a> <a id="10578" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="10586" class="Symbol">(</a><a id="10587" class="Bound">x</a> <a id="10589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10591" class="Bound">xp</a><a id="10593" class="Symbol">)</a> <a id="10595" class="Symbol">(</a><a id="10596" class="Bound">y</a> <a id="10598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10600" class="Bound">yp</a><a id="10602" class="Symbol">)</a> <a id="10604" class="Symbol">(</a><a id="10605" class="Bound">y</a> <a id="10607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10609" class="Bound">yp</a><a id="10611" class="Symbol">)</a> <a id="10613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10615" class="Symbol">(</a><a id="10616" class="Bound">z</a> <a id="10618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10620" class="Bound">zp</a><a id="10622" class="Symbol">)</a>
    <a id="10628" href="Cubical.Data.Fin.Inductive.Properties.html#10571" class="Function">help</a> <a id="10633" class="Keyword">with</a> <a id="10638" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10648" class="Bound">y</a> <a id="10650" class="Bound">x</a> <a id="10652" class="Symbol">|</a> <a id="10654" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10664" class="Bound">y</a> <a id="10666" class="Bound">y</a>
    <a id="10672" href="Cubical.Data.Fin.Inductive.Properties.html#10571" class="Function">...</a> <a id="10676" class="Symbol">|</a> <a id="10678" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10682" href="Cubical.Data.Fin.Inductive.Properties.html#10682" class="Bound">p&#39;</a> <a id="10685" class="Symbol">|</a> <a id="10687" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10691" href="Cubical.Data.Fin.Inductive.Properties.html#10691" class="Bound">p₁</a> <a id="10694" class="Symbol">=</a> <a id="10696" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="10703" class="Symbol">(λ</a> <a id="10706" href="Cubical.Data.Fin.Inductive.Properties.html#10706" class="Bound">_</a> <a id="10708" class="Symbol">→</a> <a id="10710" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="10718" class="Symbol">)</a> <a id="10720" class="Symbol">(</a><a id="10721" href="Cubical.Data.Fin.Inductive.Properties.html#10682" class="Bound">p&#39;</a> <a id="10724" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10726" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10730" href="Cubical.Data.Fin.Inductive.Properties.html#10540" class="Bound">p</a><a id="10731" class="Symbol">)</a>
    <a id="10737" href="Cubical.Data.Fin.Inductive.Properties.html#10571" class="Function">...</a> <a id="10741" class="Symbol">|</a> <a id="10743" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10746" href="Cubical.Data.Fin.Inductive.Properties.html#10746" class="Bound">¬p</a> <a id="10749" class="Symbol">|</a> <a id="10751" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10755" href="Cubical.Data.Fin.Inductive.Properties.html#10755" class="Bound">p₁</a> <a id="10758" class="Symbol">=</a> <a id="10760" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="10767" class="Symbol">(λ</a> <a id="10770" href="Cubical.Data.Fin.Inductive.Properties.html#10770" class="Bound">_</a> <a id="10772" class="Symbol">→</a> <a id="10774" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="10782" class="Symbol">)</a>  <a id="10785" class="Symbol">(</a><a id="10786" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10790" href="Cubical.Data.Fin.Inductive.Properties.html#10540" class="Bound">p</a><a id="10791" class="Symbol">)</a>
    <a id="10797" href="Cubical.Data.Fin.Inductive.Properties.html#10571" class="CatchallClause Function">...</a><a id="10800" class="CatchallClause"> </a><a id="10801" class="CatchallClause Symbol">|</a><a id="10802" class="CatchallClause"> </a><a id="10803" href="Cubical.Data.Fin.Inductive.Properties.html#10803" class="CatchallClause Bound">p</a><a id="10804" class="CatchallClause"> </a><a id="10805" class="CatchallClause Symbol">|</a><a id="10806" class="CatchallClause"> </a><a id="10807" href="Cubical.Relation.Nullary.Base.html#482" class="CatchallClause InductiveConstructor">no</a><a id="10809" class="CatchallClause"> </a><a id="10810" href="Cubical.Data.Fin.Inductive.Properties.html#10810" class="CatchallClause Bound">¬p</a> <a id="10813" class="Symbol">=</a> <a id="10815" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10821" class="Symbol">(</a><a id="10822" href="Cubical.Data.Fin.Inductive.Properties.html#10810" class="Bound">¬p</a> <a id="10825" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10829" class="Symbol">)</a>
  <a id="10833" class="Symbol">...</a> <a id="10837" class="Symbol">|</a> <a id="10839" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10842" href="Cubical.Data.Fin.Inductive.Properties.html#10842" class="Bound">¬p</a> <a id="10845" class="Symbol">|</a> <a id="10847" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10851" href="Cubical.Data.Fin.Inductive.Properties.html#10851" class="Bound">p</a> <a id="10853" class="Symbol">=</a> <a id="10855" href="Cubical.Data.Fin.Inductive.Properties.html#10874" class="Function">help</a>
    <a id="10864" class="Keyword">where</a>
    <a id="10874" href="Cubical.Data.Fin.Inductive.Properties.html#10874" class="Function">help</a> <a id="10879" class="Symbol">:</a> <a id="10881" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="10889" class="Symbol">(</a><a id="10890" class="Bound">x</a> <a id="10892" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10894" class="Bound">xp</a><a id="10896" class="Symbol">)</a> <a id="10898" class="Symbol">(</a><a id="10899" class="Bound">y</a> <a id="10901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10903" class="Bound">yp</a><a id="10905" class="Symbol">)</a> <a id="10907" class="Symbol">(</a><a id="10908" class="Bound">x</a> <a id="10910" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10912" class="Bound">xp</a><a id="10914" class="Symbol">)</a> <a id="10916" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10918" class="Symbol">(</a><a id="10919" class="Bound">z</a> <a id="10921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10923" class="Bound">zp</a><a id="10925" class="Symbol">)</a>
    <a id="10931" href="Cubical.Data.Fin.Inductive.Properties.html#10874" class="Function">help</a> <a id="10936" class="Keyword">with</a> <a id="10941" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10951" class="Bound">x</a> <a id="10953" class="Bound">y</a> <a id="10955" class="Symbol">|</a> <a id="10957" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="10967" class="Bound">x</a> <a id="10969" class="Bound">x</a>
    <a id="10975" href="Cubical.Data.Fin.Inductive.Properties.html#10874" class="Function">...</a> <a id="10979" class="Symbol">|</a> <a id="10981" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10985" href="Cubical.Data.Fin.Inductive.Properties.html#10985" class="Bound">p₁</a> <a id="10988" class="Symbol">|</a> <a id="10990" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10994" class="Symbol">_</a> <a id="10996" class="Symbol">=</a> <a id="10998" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11005" class="Symbol">(λ</a> <a id="11008" href="Cubical.Data.Fin.Inductive.Properties.html#11008" class="Bound">_</a> <a id="11010" class="Symbol">→</a> <a id="11012" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="11020" class="Symbol">)</a> <a id="11022" class="Symbol">(</a><a id="11023" href="Cubical.Data.Fin.Inductive.Properties.html#10985" class="Bound">p₁</a> <a id="11026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11028" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11032" href="Cubical.Data.Fin.Inductive.Properties.html#10851" class="Bound">p</a><a id="11033" class="Symbol">)</a>
    <a id="11039" href="Cubical.Data.Fin.Inductive.Properties.html#10874" class="Function">...</a> <a id="11043" class="Symbol">|</a> <a id="11045" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11048" href="Cubical.Data.Fin.Inductive.Properties.html#11048" class="Bound">¬p</a> <a id="11051" class="Symbol">|</a> <a id="11053" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11057" class="Symbol">_</a> <a id="11059" class="Symbol">=</a> <a id="11061" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11068" class="Symbol">(λ</a> <a id="11071" href="Cubical.Data.Fin.Inductive.Properties.html#11071" class="Bound">_</a> <a id="11073" class="Symbol">→</a> <a id="11075" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="11083" class="Symbol">)</a>  <a id="11086" class="Symbol">(</a><a id="11087" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11091" href="Cubical.Data.Fin.Inductive.Properties.html#10851" class="Bound">p</a><a id="11092" class="Symbol">)</a>
    <a id="11098" href="Cubical.Data.Fin.Inductive.Properties.html#10874" class="CatchallClause Function">...</a><a id="11101" class="CatchallClause"> </a><a id="11102" class="CatchallClause Symbol">|</a><a id="11103" class="CatchallClause"> </a><a id="11104" href="Cubical.Data.Fin.Inductive.Properties.html#11104" class="CatchallClause Bound">s</a><a id="11105" class="CatchallClause"> </a><a id="11106" class="CatchallClause Symbol">|</a><a id="11107" class="CatchallClause"> </a><a id="11108" href="Cubical.Relation.Nullary.Base.html#482" class="CatchallClause InductiveConstructor">no</a><a id="11110" class="CatchallClause"> </a><a id="11111" href="Cubical.Data.Fin.Inductive.Properties.html#11111" class="CatchallClause Bound">¬p</a> <a id="11114" class="Symbol">=</a> <a id="11116" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11122" class="Symbol">(</a><a id="11123" href="Cubical.Data.Fin.Inductive.Properties.html#11111" class="Bound">¬p</a> <a id="11126" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11130" class="Symbol">)</a>
  <a id="11134" class="Symbol">...</a> <a id="11138" class="Symbol">|</a> <a id="11140" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11143" href="Cubical.Data.Fin.Inductive.Properties.html#11143" class="Bound">¬p</a> <a id="11146" class="Symbol">|</a> <a id="11148" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11151" href="Cubical.Data.Fin.Inductive.Properties.html#11151" class="Bound">¬q</a> <a id="11154" class="Symbol">=</a> <a id="11156" href="Cubical.Data.Fin.Inductive.Properties.html#11175" class="Function">help</a>
    <a id="11165" class="Keyword">where</a>
    <a id="11175" href="Cubical.Data.Fin.Inductive.Properties.html#11175" class="Function">help</a> <a id="11180" class="Symbol">:</a> <a id="11182" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="11190" class="Symbol">(</a><a id="11191" class="Bound">x</a> <a id="11193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11195" class="Bound">xp</a><a id="11197" class="Symbol">)</a> <a id="11199" class="Symbol">(</a><a id="11200" class="Bound">y</a> <a id="11202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11204" class="Bound">yp</a><a id="11206" class="Symbol">)</a> <a id="11208" class="Symbol">(</a><a id="11209" class="Bound">z</a> <a id="11211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11213" class="Bound">zp</a><a id="11215" class="Symbol">)</a> <a id="11217" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11219" class="Symbol">(</a><a id="11220" class="Bound">z</a> <a id="11222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11224" class="Bound">zp</a><a id="11226" class="Symbol">)</a>
    <a id="11232" href="Cubical.Data.Fin.Inductive.Properties.html#11175" class="Function">help</a> <a id="11237" class="Keyword">with</a> <a id="11242" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="11252" class="Bound">z</a> <a id="11254" class="Bound">x</a> <a id="11256" class="Symbol">|</a> <a id="11258" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="11268" class="Bound">z</a> <a id="11270" class="Bound">y</a>
    <a id="11276" href="Cubical.Data.Fin.Inductive.Properties.html#11175" class="Function">...</a> <a id="11280" class="Symbol">|</a> <a id="11282" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11286" href="Cubical.Data.Fin.Inductive.Properties.html#11286" class="Bound">p</a> <a id="11288" class="Symbol">|</a> <a id="11290" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11294" href="Cubical.Data.Fin.Inductive.Properties.html#11294" class="Bound">p₁</a> <a id="11297" class="Symbol">=</a> <a id="11299" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="11308" href="Cubical.Data.Fin.Inductive.Properties.html#11175" class="Function">...</a> <a id="11312" class="Symbol">|</a> <a id="11314" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11318" href="Cubical.Data.Fin.Inductive.Properties.html#11318" class="Bound">p</a> <a id="11320" class="Symbol">|</a> <a id="11322" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11325" href="Cubical.Data.Fin.Inductive.Properties.html#11325" class="Bound">¬b</a> <a id="11328" class="Symbol">=</a> <a id="11330" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11336" class="Symbol">(</a><a id="11337" href="Cubical.Data.Fin.Inductive.Properties.html#11143" class="Bound">¬p</a> <a id="11340" href="Cubical.Data.Fin.Inductive.Properties.html#11318" class="Bound">p</a><a id="11341" class="Symbol">)</a>
    <a id="11347" href="Cubical.Data.Fin.Inductive.Properties.html#11175" class="Function">...</a> <a id="11351" class="Symbol">|</a> <a id="11353" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11356" href="Cubical.Data.Fin.Inductive.Properties.html#11356" class="Bound">¬a</a> <a id="11359" class="Symbol">|</a> <a id="11361" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11365" href="Cubical.Data.Fin.Inductive.Properties.html#11365" class="Bound">b</a> <a id="11367" class="Symbol">=</a> <a id="11369" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11375" class="Symbol">(</a><a id="11376" href="Cubical.Data.Fin.Inductive.Properties.html#11151" class="Bound">¬q</a> <a id="11379" href="Cubical.Data.Fin.Inductive.Properties.html#11365" class="Bound">b</a><a id="11380" class="Symbol">)</a>
    <a id="11386" href="Cubical.Data.Fin.Inductive.Properties.html#11175" class="Function">...</a> <a id="11390" class="Symbol">|</a> <a id="11392" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11395" href="Cubical.Data.Fin.Inductive.Properties.html#11395" class="Bound">¬a</a> <a id="11398" class="Symbol">|</a> <a id="11400" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11403" href="Cubical.Data.Fin.Inductive.Properties.html#11403" class="Bound">¬b</a> <a id="11406" class="Symbol">=</a> <a id="11408" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="11416" href="Cubical.Data.Fin.Inductive.Properties.html#11416" class="Function">swapFinIso</a> <a id="11427" class="Symbol">:</a> <a id="11429" class="Symbol">(</a><a id="11430" href="Cubical.Data.Fin.Inductive.Properties.html#11430" class="Bound">x</a> <a id="11432" href="Cubical.Data.Fin.Inductive.Properties.html#11432" class="Bound">y</a> <a id="11434" class="Symbol">:</a> <a id="11436" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="11440" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a><a id="11441" class="Symbol">)</a> <a id="11443" class="Symbol">→</a> <a id="11445" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="11454" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a><a id="11455" class="Symbol">)</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="11462" href="Cubical.Data.Fin.Inductive.Properties.html#9418" class="Bound">n</a><a id="11463" class="Symbol">)</a>
  <a id="11467" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11475" class="Symbol">(</a><a id="11476" href="Cubical.Data.Fin.Inductive.Properties.html#11416" class="Function">swapFinIso</a> <a id="11487" href="Cubical.Data.Fin.Inductive.Properties.html#11487" class="Bound">x</a> <a id="11489" href="Cubical.Data.Fin.Inductive.Properties.html#11489" class="Bound">y</a><a id="11490" class="Symbol">)</a> <a id="11492" class="Symbol">=</a> <a id="11494" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="11502" href="Cubical.Data.Fin.Inductive.Properties.html#11487" class="Bound">x</a> <a id="11504" href="Cubical.Data.Fin.Inductive.Properties.html#11489" class="Bound">y</a>
  <a id="11508" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11516" class="Symbol">(</a><a id="11517" href="Cubical.Data.Fin.Inductive.Properties.html#11416" class="Function">swapFinIso</a> <a id="11528" href="Cubical.Data.Fin.Inductive.Properties.html#11528" class="Bound">x</a> <a id="11530" href="Cubical.Data.Fin.Inductive.Properties.html#11530" class="Bound">y</a><a id="11531" class="Symbol">)</a> <a id="11533" class="Symbol">=</a> <a id="11535" href="Cubical.Data.Fin.Inductive.Properties.html#9433" class="Function">swapFin</a> <a id="11543" href="Cubical.Data.Fin.Inductive.Properties.html#11528" class="Bound">x</a> <a id="11545" href="Cubical.Data.Fin.Inductive.Properties.html#11530" class="Bound">y</a>
  <a id="11549" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="11562" class="Symbol">(</a><a id="11563" href="Cubical.Data.Fin.Inductive.Properties.html#11416" class="Function">swapFinIso</a> <a id="11574" href="Cubical.Data.Fin.Inductive.Properties.html#11574" class="Bound">x</a> <a id="11576" href="Cubical.Data.Fin.Inductive.Properties.html#11576" class="Bound">y</a><a id="11577" class="Symbol">)</a> <a id="11579" class="Symbol">=</a> <a id="11581" href="Cubical.Data.Fin.Inductive.Properties.html#10146" class="Function">swapFin²</a> <a id="11590" href="Cubical.Data.Fin.Inductive.Properties.html#11574" class="Bound">x</a> <a id="11592" href="Cubical.Data.Fin.Inductive.Properties.html#11576" class="Bound">y</a>
  <a id="11596" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="11608" class="Symbol">(</a><a id="11609" href="Cubical.Data.Fin.Inductive.Properties.html#11416" class="Function">swapFinIso</a> <a id="11620" href="Cubical.Data.Fin.Inductive.Properties.html#11620" class="Bound">x</a> <a id="11622" href="Cubical.Data.Fin.Inductive.Properties.html#11622" class="Bound">y</a><a id="11623" class="Symbol">)</a> <a id="11625" class="Symbol">=</a> <a id="11627" href="Cubical.Data.Fin.Inductive.Properties.html#10146" class="Function">swapFin²</a> <a id="11636" href="Cubical.Data.Fin.Inductive.Properties.html#11620" class="Bound">x</a> <a id="11638" href="Cubical.Data.Fin.Inductive.Properties.html#11622" class="Bound">y</a>

<a id="11641" class="Keyword">module</a> <a id="11648" href="Cubical.Data.Fin.Inductive.Properties.html#11648" class="Module">_</a> <a id="11650" class="Symbol">{</a><a id="11651" href="Cubical.Data.Fin.Inductive.Properties.html#11651" class="Bound">ℓ</a> <a id="11653" class="Symbol">:</a> <a id="11655" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="11660" class="Symbol">}</a> <a id="11662" class="Symbol">{</a><a id="11663" href="Cubical.Data.Fin.Inductive.Properties.html#11663" class="Bound">n</a> <a id="11665" class="Symbol">:</a> <a id="11667" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11668" class="Symbol">}</a> <a id="11670" class="Symbol">{</a><a id="11671" href="Cubical.Data.Fin.Inductive.Properties.html#11671" class="Bound">A</a> <a id="11673" class="Symbol">:</a> <a id="11675" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="11679" href="Cubical.Data.Fin.Inductive.Properties.html#11663" class="Bound">n</a> <a id="11681" class="Symbol">→</a> <a id="11683" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11688" href="Cubical.Data.Fin.Inductive.Properties.html#11651" class="Bound">ℓ</a><a id="11689" class="Symbol">}</a> <a id="11691" class="Symbol">(</a><a id="11692" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a> <a id="11695" class="Symbol">:</a> <a id="11697" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="11701" href="Cubical.Data.Fin.Inductive.Properties.html#11663" class="Bound">n</a><a id="11702" class="Symbol">)</a>
  <a id="11706" class="Symbol">(</a><a id="11707" href="Cubical.Data.Fin.Inductive.Properties.html#11707" class="Bound">pt</a> <a id="11710" class="Symbol">:</a> <a id="11712" href="Cubical.Data.Fin.Inductive.Properties.html#11671" class="Bound">A</a> <a id="11714" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a><a id="11716" class="Symbol">)</a> <a id="11718" class="Symbol">(</a><a id="11719" href="Cubical.Data.Fin.Inductive.Properties.html#11719" class="Bound">l</a> <a id="11721" class="Symbol">:</a> <a id="11723" class="Symbol">(</a><a id="11724" href="Cubical.Data.Fin.Inductive.Properties.html#11724" class="Bound">x</a> <a id="11726" class="Symbol">:</a> <a id="11728" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="11732" href="Cubical.Data.Fin.Inductive.Properties.html#11663" class="Bound">n</a><a id="11733" class="Symbol">)</a> <a id="11735" class="Symbol">→</a> <a id="11737" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11739" href="Cubical.Data.Fin.Inductive.Properties.html#11724" class="Bound">x</a> <a id="11741" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11743" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a> <a id="11746" class="Symbol">→</a> <a id="11748" href="Cubical.Data.Fin.Inductive.Properties.html#11671" class="Bound">A</a> <a id="11750" href="Cubical.Data.Fin.Inductive.Properties.html#11724" class="Bound">x</a><a id="11751" class="Symbol">)</a> <a id="11753" class="Keyword">where</a>
  <a id="11761" class="Keyword">private</a>
    <a id="11773" href="Cubical.Data.Fin.Inductive.Properties.html#11773" class="Function">x</a> <a id="11775" class="Symbol">=</a> <a id="11777" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11781" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a>
    <a id="11788" href="Cubical.Data.Fin.Inductive.Properties.html#11788" class="Function">p</a> <a id="11790" class="Symbol">=</a> <a id="11792" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11796" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a>
  <a id="11801" href="Cubical.Data.Fin.Inductive.Properties.html#11801" class="Function">elimFinChoose</a> <a id="11815" class="Symbol">:</a> <a id="11817" class="Symbol">(</a><a id="11818" href="Cubical.Data.Fin.Inductive.Properties.html#11818" class="Bound">x</a> <a id="11820" class="Symbol">:</a> <a id="11822" class="Symbol">_)</a> <a id="11825" class="Symbol">→</a> <a id="11827" href="Cubical.Data.Fin.Inductive.Properties.html#11671" class="Bound">A</a> <a id="11829" href="Cubical.Data.Fin.Inductive.Properties.html#11818" class="Bound">x</a>
  <a id="11833" href="Cubical.Data.Fin.Inductive.Properties.html#11801" class="Function">elimFinChoose</a> <a id="11847" class="Symbol">(</a><a id="11848" href="Cubical.Data.Fin.Inductive.Properties.html#11848" class="Bound">x&#39;</a> <a id="11851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11853" href="Cubical.Data.Fin.Inductive.Properties.html#11853" class="Bound">q</a><a id="11854" class="Symbol">)</a> <a id="11856" class="Keyword">with</a> <a id="11861" class="Symbol">(</a><a id="11862" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="11872" href="Cubical.Data.Fin.Inductive.Properties.html#11773" class="Function">x</a> <a id="11874" href="Cubical.Data.Fin.Inductive.Properties.html#11848" class="Bound">x&#39;</a><a id="11876" class="Symbol">)</a>
  <a id="11880" class="Symbol">...</a> <a id="11884" class="Symbol">|</a> <a id="11886" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11890" href="Cubical.Data.Fin.Inductive.Properties.html#11890" class="Bound">p₁</a> <a id="11893" class="Symbol">=</a> <a id="11895" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11901" href="Cubical.Data.Fin.Inductive.Properties.html#11671" class="Bound">A</a> <a id="11903" class="Symbol">(</a><a id="11904" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11911" class="Symbol">(λ</a> <a id="11914" href="Cubical.Data.Fin.Inductive.Properties.html#11914" class="Bound">_</a> <a id="11916" class="Symbol">→</a> <a id="11918" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="11926" class="Symbol">)</a> <a id="11928" href="Cubical.Data.Fin.Inductive.Properties.html#11890" class="Bound">p₁</a><a id="11930" class="Symbol">)</a> <a id="11932" href="Cubical.Data.Fin.Inductive.Properties.html#11707" class="Bound">pt</a>
  <a id="11937" class="Symbol">...</a> <a id="11941" class="Symbol">|</a> <a id="11943" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11946" href="Cubical.Data.Fin.Inductive.Properties.html#11946" class="Bound">¬p</a> <a id="11949" class="Symbol">=</a> <a id="11951" href="Cubical.Data.Fin.Inductive.Properties.html#11719" class="Bound">l</a> <a id="11953" class="Symbol">(</a><a id="11954" class="Bound">x&#39;</a> <a id="11957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11959" class="Bound">q</a><a id="11960" class="Symbol">)</a> <a id="11962" class="Symbol">λ</a> <a id="11964" href="Cubical.Data.Fin.Inductive.Properties.html#11964" class="Bound">r</a> <a id="11966" class="Symbol">→</a> <a id="11968" href="Cubical.Data.Fin.Inductive.Properties.html#11946" class="Bound">¬p</a> <a id="11971" class="Symbol">(</a><a id="11972" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11976" class="Symbol">(</a><a id="11977" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11982" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11986" href="Cubical.Data.Fin.Inductive.Properties.html#11964" class="Bound">r</a><a id="11987" class="Symbol">))</a>

  <a id="11993" href="Cubical.Data.Fin.Inductive.Properties.html#11993" class="Function">elimFinChooseβ</a> <a id="12008" class="Symbol">:</a> <a id="12010" class="Symbol">(</a><a id="12011" href="Cubical.Data.Fin.Inductive.Properties.html#11801" class="Function">elimFinChoose</a> <a id="12025" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a> <a id="12028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12030" href="Cubical.Data.Fin.Inductive.Properties.html#11707" class="Bound">pt</a><a id="12032" class="Symbol">)</a>
                <a id="12050" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12052" class="Symbol">((</a><a id="12054" href="Cubical.Data.Fin.Inductive.Properties.html#12054" class="Bound">x</a> <a id="12056" class="Symbol">:</a> <a id="12058" class="Symbol">_)</a> <a id="12061" class="Symbol">(</a><a id="12062" href="Cubical.Data.Fin.Inductive.Properties.html#12062" class="Bound">q</a> <a id="12064" class="Symbol">:</a> <a id="12066" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12068" href="Cubical.Data.Fin.Inductive.Properties.html#12054" class="Bound">x</a> <a id="12070" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12072" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a><a id="12074" class="Symbol">)</a> <a id="12076" class="Symbol">→</a> <a id="12078" href="Cubical.Data.Fin.Inductive.Properties.html#11801" class="Function">elimFinChoose</a> <a id="12092" href="Cubical.Data.Fin.Inductive.Properties.html#12054" class="Bound">x</a> <a id="12094" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12096" href="Cubical.Data.Fin.Inductive.Properties.html#11719" class="Bound">l</a> <a id="12098" href="Cubical.Data.Fin.Inductive.Properties.html#12054" class="Bound">x</a> <a id="12100" href="Cubical.Data.Fin.Inductive.Properties.html#12062" class="Bound">q</a><a id="12101" class="Symbol">)</a>
  <a id="12105" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12109" href="Cubical.Data.Fin.Inductive.Properties.html#11993" class="Function">elimFinChooseβ</a> <a id="12124" class="Keyword">with</a> <a id="12129" class="Symbol">(</a><a id="12130" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="12140" href="Cubical.Data.Fin.Inductive.Properties.html#11773" class="Function">x</a> <a id="12142" href="Cubical.Data.Fin.Inductive.Properties.html#11773" class="Function">x</a><a id="12143" class="Symbol">)</a>
  <a id="12147" class="Symbol">...</a> <a id="12151" class="Symbol">|</a> <a id="12153" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12157" href="Cubical.Data.Fin.Inductive.Properties.html#12157" class="Bound">p₁</a> <a id="12160" class="Symbol">=</a> <a id="12162" class="Symbol">(λ</a> <a id="12165" href="Cubical.Data.Fin.Inductive.Properties.html#12165" class="Bound">j</a> <a id="12167" class="Symbol">→</a> <a id="12169" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12175" href="Cubical.Data.Fin.Inductive.Properties.html#11671" class="Bound">A</a> <a id="12177" class="Symbol">(</a><a id="12178" href="Cubical.Data.Fin.Inductive.Properties.html#5436" class="Function">isSetFin</a> <a id="12187" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a> <a id="12190" href="Cubical.Data.Fin.Inductive.Properties.html#11692" class="Bound">x₀</a> <a id="12193" class="Symbol">(</a><a id="12194" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12201" class="Symbol">(λ</a> <a id="12204" href="Cubical.Data.Fin.Inductive.Properties.html#12204" class="Bound">z</a> <a id="12206" class="Symbol">→</a> <a id="12208" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="12216" class="Symbol">)</a> <a id="12218" href="Cubical.Data.Fin.Inductive.Properties.html#12157" class="Bound">p₁</a><a id="12220" class="Symbol">)</a> <a id="12222" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12227" href="Cubical.Data.Fin.Inductive.Properties.html#12165" class="Bound">j</a><a id="12228" class="Symbol">)</a> <a id="12230" href="Cubical.Data.Fin.Inductive.Properties.html#11707" class="Bound">pt</a><a id="12232" class="Symbol">)</a>
                <a id="12250" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12252" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12266" href="Cubical.Data.Fin.Inductive.Properties.html#11707" class="Bound">pt</a>
  <a id="12271" class="Symbol">...</a> <a id="12275" class="Symbol">|</a> <a id="12277" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12280" href="Cubical.Data.Fin.Inductive.Properties.html#12280" class="Bound">¬p</a> <a id="12283" class="Symbol">=</a> <a id="12285" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="12291" class="Symbol">(</a><a id="12292" href="Cubical.Data.Fin.Inductive.Properties.html#12280" class="Bound">¬p</a> <a id="12295" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12299" class="Symbol">)</a>
  <a id="12303" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12307" href="Cubical.Data.Fin.Inductive.Properties.html#11993" class="Function">elimFinChooseβ</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Cubical.Data.Fin.Inductive.Properties.html#12323" class="Bound">x&#39;</a> <a id="12326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12328" href="Cubical.Data.Fin.Inductive.Properties.html#12328" class="Bound">q</a><a id="12329" class="Symbol">)</a> <a id="12331" class="Keyword">with</a> <a id="12336" class="Symbol">(</a><a id="12337" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="12347" href="Cubical.Data.Fin.Inductive.Properties.html#11773" class="Function">x</a> <a id="12349" href="Cubical.Data.Fin.Inductive.Properties.html#12323" class="Bound">x&#39;</a><a id="12351" class="Symbol">)</a>
  <a id="12355" class="Symbol">...</a> <a id="12359" class="Symbol">|</a> <a id="12361" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12365" href="Cubical.Data.Fin.Inductive.Properties.html#12365" class="Bound">p₁</a> <a id="12368" class="Symbol">=</a> <a id="12370" class="Symbol">λ</a> <a id="12372" href="Cubical.Data.Fin.Inductive.Properties.html#12372" class="Bound">q</a> <a id="12374" class="Symbol">→</a> <a id="12376" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="12382" class="Symbol">(</a><a id="12383" href="Cubical.Data.Fin.Inductive.Properties.html#12372" class="Bound">q</a> <a id="12385" class="Symbol">(</a><a id="12386" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12393" class="Symbol">(λ</a> <a id="12396" href="Cubical.Data.Fin.Inductive.Properties.html#12396" class="Bound">_</a> <a id="12398" class="Symbol">→</a> <a id="12400" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a><a id="12408" class="Symbol">)</a> <a id="12410" class="Symbol">(</a><a id="12411" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12415" href="Cubical.Data.Fin.Inductive.Properties.html#12365" class="Bound">p₁</a><a id="12417" class="Symbol">)))</a>
  <a id="12423" class="Symbol">...</a> <a id="12427" class="Symbol">|</a> <a id="12429" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12432" href="Cubical.Data.Fin.Inductive.Properties.html#12432" class="Bound">¬p</a> <a id="12435" class="Symbol">=</a> <a id="12437" class="Symbol">λ</a> <a id="12439" href="Cubical.Data.Fin.Inductive.Properties.html#12439" class="Bound">s</a> <a id="12441" class="Symbol">→</a> <a id="12443" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12448" class="Symbol">(</a><a id="12449" href="Cubical.Data.Fin.Inductive.Properties.html#11719" class="Bound">l</a> <a id="12451" class="Symbol">(</a><a id="12452" class="Bound">x&#39;</a> <a id="12455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12457" class="Bound">q</a><a id="12458" class="Symbol">))</a> <a id="12461" class="Symbol">(</a><a id="12462" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="12470" class="Symbol">(λ</a> <a id="12473" href="Cubical.Data.Fin.Inductive.Properties.html#12473" class="Bound">_</a> <a id="12475" class="Symbol">→</a> <a id="12477" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="12484" class="Symbol">)</a> <a id="12486" class="Symbol">_</a> <a id="12488" class="Symbol">_)</a>

<a id="containsTwoFin"></a><a id="12492" href="Cubical.Data.Fin.Inductive.Properties.html#12492" class="Function">containsTwoFin</a> <a id="12507" class="Symbol">:</a> <a id="12509" class="Symbol">{</a><a id="12510" href="Cubical.Data.Fin.Inductive.Properties.html#12510" class="Bound">n</a> <a id="12512" class="Symbol">:</a> <a id="12514" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12515" class="Symbol">}</a> <a id="12517" class="Symbol">(</a><a id="12518" href="Cubical.Data.Fin.Inductive.Properties.html#12518" class="Bound">x</a> <a id="12520" class="Symbol">:</a> <a id="12522" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="12526" class="Symbol">(</a><a id="12527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12531" class="Symbol">(</a><a id="12532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12536" href="Cubical.Data.Fin.Inductive.Properties.html#12510" class="Bound">n</a><a id="12537" class="Symbol">)))</a> <a id="12541" class="Symbol">→</a> <a id="12543" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12546" href="Cubical.Data.Fin.Inductive.Properties.html#12546" class="Bound">y</a> <a id="12548" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12550" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="12554" class="Symbol">(</a><a id="12555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12559" class="Symbol">(</a><a id="12560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12564" href="Cubical.Data.Fin.Inductive.Properties.html#12510" class="Bound">n</a><a id="12565" class="Symbol">))</a> <a id="12568" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12570" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12572" href="Cubical.Data.Fin.Inductive.Properties.html#12518" class="Bound">x</a> <a id="12574" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12576" href="Cubical.Data.Fin.Inductive.Properties.html#12546" class="Bound">y</a>
<a id="12578" href="Cubical.Data.Fin.Inductive.Properties.html#12492" class="Function">containsTwoFin</a> <a id="12593" class="Symbol">(</a><a id="12594" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="12599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12601" href="Cubical.Data.Fin.Inductive.Properties.html#12601" class="Bound">p</a><a id="12602" class="Symbol">)</a> <a id="12604" class="Symbol">=</a> <a id="12606" class="Symbol">(</a><a id="12607" class="Number">1</a> <a id="12609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12611" href="Cubical.Data.Fin.Inductive.Properties.html#12601" class="Bound">p</a><a id="12612" class="Symbol">)</a> <a id="12614" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12616" class="Symbol">λ</a> <a id="12618" href="Cubical.Data.Fin.Inductive.Properties.html#12618" class="Bound">q</a> <a id="12620" class="Symbol">→</a> <a id="12622" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="12628" class="Symbol">(</a><a id="12629" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12633" class="Symbol">(</a><a id="12634" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12639" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12643" href="Cubical.Data.Fin.Inductive.Properties.html#12618" class="Bound">q</a><a id="12644" class="Symbol">))</a>
<a id="12647" href="Cubical.Data.Fin.Inductive.Properties.html#12492" class="Function">containsTwoFin</a> <a id="12662" class="Symbol">(</a><a id="12663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12667" href="Cubical.Data.Fin.Inductive.Properties.html#12667" class="Bound">x</a> <a id="12669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12671" href="Cubical.Data.Fin.Inductive.Properties.html#12671" class="Bound">p</a><a id="12672" class="Symbol">)</a> <a id="12674" class="Symbol">=</a> <a id="12676" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a> <a id="12682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12684" class="Symbol">λ</a> <a id="12686" href="Cubical.Data.Fin.Inductive.Properties.html#12686" class="Bound">q</a> <a id="12688" class="Symbol">→</a> <a id="12690" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12702" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12706" href="Cubical.Data.Fin.Inductive.Properties.html#12686" class="Bound">q</a><a id="12707" class="Symbol">)</a>

<a id="≠flast→&lt;ᵗflast"></a><a id="12710" href="Cubical.Data.Fin.Inductive.Properties.html#12710" class="Function">≠flast→&lt;ᵗflast</a> <a id="12725" class="Symbol">:</a> <a id="12727" class="Symbol">{</a><a id="12728" href="Cubical.Data.Fin.Inductive.Properties.html#12728" class="Bound">n</a> <a id="12730" class="Symbol">:</a> <a id="12732" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12733" class="Symbol">}</a> <a id="12735" class="Symbol">→</a> <a id="12737" class="Symbol">(</a><a id="12738" href="Cubical.Data.Fin.Inductive.Properties.html#12738" class="Bound">x</a> <a id="12740" class="Symbol">:</a> <a id="12742" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="12746" class="Symbol">(</a><a id="12747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12751" href="Cubical.Data.Fin.Inductive.Properties.html#12728" class="Bound">n</a><a id="12752" class="Symbol">))</a> <a id="12755" class="Symbol">→</a> <a id="12757" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12759" href="Cubical.Data.Fin.Inductive.Properties.html#12738" class="Bound">x</a> <a id="12761" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12763" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a> <a id="12769" class="Symbol">→</a> <a id="12771" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12775" href="Cubical.Data.Fin.Inductive.Properties.html#12738" class="Bound">x</a> <a id="12777" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="12780" href="Cubical.Data.Fin.Inductive.Properties.html#12728" class="Bound">n</a>
<a id="12782" href="Cubical.Data.Fin.Inductive.Properties.html#12710" class="Function">≠flast→&lt;ᵗflast</a> <a id="12797" class="Symbol">=</a> <a id="12799" href="Cubical.Data.Fin.Inductive.Properties.html#1346" class="Function">elimFin</a> <a id="12807" class="Symbol">(λ</a> <a id="12810" href="Cubical.Data.Fin.Inductive.Properties.html#12810" class="Bound">p</a> <a id="12812" class="Symbol">→</a> <a id="12814" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="12820" class="Symbol">(</a><a id="12821" href="Cubical.Data.Fin.Inductive.Properties.html#12810" class="Bound">p</a> <a id="12823" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12827" class="Symbol">))</a> <a id="12830" class="Symbol">λ</a> <a id="12832" href="Cubical.Data.Fin.Inductive.Properties.html#12832" class="Bound">p</a> <a id="12834" href="Cubical.Data.Fin.Inductive.Properties.html#12834" class="Bound">_</a> <a id="12836" class="Symbol">→</a> <a id="12838" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12842" href="Cubical.Data.Fin.Inductive.Properties.html#12832" class="Bound">p</a>

<a id="Fin≠Fin"></a><a id="12845" href="Cubical.Data.Fin.Inductive.Properties.html#12845" class="Function">Fin≠Fin</a> <a id="12853" class="Symbol">:</a> <a id="12855" class="Symbol">{</a><a id="12856" href="Cubical.Data.Fin.Inductive.Properties.html#12856" class="Bound">n</a> <a id="12858" href="Cubical.Data.Fin.Inductive.Properties.html#12858" class="Bound">m</a> <a id="12860" class="Symbol">:</a> <a id="12862" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12863" class="Symbol">}</a> <a id="12865" class="Symbol">→</a> <a id="12867" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12869" class="Symbol">(</a><a id="12870" href="Cubical.Data.Fin.Inductive.Properties.html#12856" class="Bound">n</a> <a id="12872" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12874" href="Cubical.Data.Fin.Inductive.Properties.html#12858" class="Bound">m</a><a id="12875" class="Symbol">)</a> <a id="12877" class="Symbol">→</a> <a id="12879" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12881" class="Symbol">(</a><a id="12882" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12886" class="Symbol">(</a><a id="12887" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="12891" href="Cubical.Data.Fin.Inductive.Properties.html#12856" class="Bound">n</a><a id="12892" class="Symbol">)</a> <a id="12894" class="Symbol">(</a><a id="12895" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="12899" href="Cubical.Data.Fin.Inductive.Properties.html#12858" class="Bound">m</a><a id="12900" class="Symbol">))</a>
<a id="12903" href="Cubical.Data.Fin.Inductive.Properties.html#12845" class="Function">Fin≠Fin</a> <a id="12911" class="Symbol">{</a><a id="12912" class="Argument">n</a> <a id="12914" class="Symbol">=</a> <a id="12916" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="12920" class="Symbol">}</a> <a id="12922" class="Symbol">{</a><a id="12923" class="Argument">m</a> <a id="12925" class="Symbol">=</a> <a id="12927" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="12931" class="Symbol">}</a> <a id="12933" href="Cubical.Data.Fin.Inductive.Properties.html#12933" class="Bound">p</a> <a id="12935" class="Symbol">=</a> <a id="12937" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="12943" class="Symbol">(</a><a id="12944" href="Cubical.Data.Fin.Inductive.Properties.html#12933" class="Bound">p</a> <a id="12946" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12950" class="Symbol">)</a>
<a id="12952" href="Cubical.Data.Fin.Inductive.Properties.html#12845" class="Function">Fin≠Fin</a> <a id="12960" class="Symbol">{</a><a id="12961" class="Argument">n</a> <a id="12963" class="Symbol">=</a> <a id="12965" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="12969" class="Symbol">}</a> <a id="12971" class="Symbol">{</a><a id="12972" class="Argument">m</a> <a id="12974" class="Symbol">=</a> <a id="12976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12980" href="Cubical.Data.Fin.Inductive.Properties.html#12980" class="Bound">m</a><a id="12981" class="Symbol">}</a> <a id="12983" href="Cubical.Data.Fin.Inductive.Properties.html#12983" class="Bound">p</a> <a id="12985" href="Cubical.Data.Fin.Inductive.Properties.html#12985" class="Bound">q</a> <a id="12987" class="Symbol">=</a> <a id="12989" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12997" href="Cubical.Data.Fin.Inductive.Properties.html#12985" class="Bound">q</a> <a id="12999" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a> <a id="13005" class="Symbol">.</a><a id="13006" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="13010" href="Cubical.Data.Fin.Inductive.Properties.html#12845" class="Function">Fin≠Fin</a> <a id="13018" class="Symbol">{</a><a id="13019" class="Argument">n</a> <a id="13021" class="Symbol">=</a> <a id="13023" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13027" href="Cubical.Data.Fin.Inductive.Properties.html#13027" class="Bound">n</a><a id="13028" class="Symbol">}</a> <a id="13030" class="Symbol">{</a><a id="13031" class="Argument">m</a> <a id="13033" class="Symbol">=</a> <a id="13035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="13039" class="Symbol">}</a> <a id="13041" href="Cubical.Data.Fin.Inductive.Properties.html#13041" class="Bound">p</a> <a id="13043" href="Cubical.Data.Fin.Inductive.Properties.html#13043" class="Bound">q</a> <a id="13045" class="Symbol">=</a> <a id="13047" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13055" href="Cubical.Data.Fin.Inductive.Properties.html#13043" class="Bound">q</a> <a id="13057" href="Cubical.Data.Fin.Inductive.Base.html#820" class="Function">fzero</a> <a id="13063" class="Symbol">.</a><a id="13064" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="13068" href="Cubical.Data.Fin.Inductive.Properties.html#12845" class="Function">Fin≠Fin</a> <a id="13076" class="Symbol">{</a><a id="13077" class="Argument">n</a> <a id="13079" class="Symbol">=</a> <a id="13081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13085" href="Cubical.Data.Fin.Inductive.Properties.html#13085" class="Bound">n</a><a id="13086" class="Symbol">}</a> <a id="13088" class="Symbol">{</a><a id="13089" class="Argument">m</a> <a id="13091" class="Symbol">=</a> <a id="13093" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13097" href="Cubical.Data.Fin.Inductive.Properties.html#13097" class="Bound">m</a><a id="13098" class="Symbol">}</a> <a id="13100" href="Cubical.Data.Fin.Inductive.Properties.html#13100" class="Bound">p</a> <a id="13102" href="Cubical.Data.Fin.Inductive.Properties.html#13102" class="Bound">q</a> <a id="13104" class="Symbol">=</a>
  <a id="13108" href="Cubical.Data.Fin.Inductive.Properties.html#12845" class="Function">Fin≠Fin</a> <a id="13116" class="Symbol">{</a><a id="13117" class="Argument">n</a> <a id="13119" class="Symbol">=</a> <a id="13121" href="Cubical.Data.Fin.Inductive.Properties.html#13085" class="Bound">n</a><a id="13122" class="Symbol">}</a> <a id="13124" class="Symbol">{</a><a id="13125" class="Argument">m</a> <a id="13127" class="Symbol">=</a> <a id="13129" href="Cubical.Data.Fin.Inductive.Properties.html#13097" class="Bound">m</a><a id="13130" class="Symbol">}</a> <a id="13132" class="Symbol">(</a><a id="13133" href="Cubical.Data.Fin.Inductive.Properties.html#13100" class="Bound">p</a> <a id="13135" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13137" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="13145" class="Symbol">)</a>
    <a id="13151" class="Symbol">(</a><a id="13152" href="Cubical.Data.Sum.Properties.html#10529" class="Function">Iso⊎→Iso</a> <a id="13161" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="13167" href="Cubical.Data.Fin.Inductive.Properties.html#13411" class="Function">help</a> <a id="13172" class="Symbol">λ</a> <a id="13174" class="Symbol">{(</a><a id="13176" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13183" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="13185" class="Symbol">)</a>
      <a id="13193" class="Symbol">→</a> <a id="13195" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13200" class="Symbol">(</a><a id="13201" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13209" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="13228" class="Symbol">)</a> <a id="13230" class="Symbol">(</a><a id="13231" href="Cubical.Data.Fin.Inductive.Properties.html#9680" class="Function">swapFinβₗ</a> <a id="13241" class="Symbol">(</a><a id="13242" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13250" href="Cubical.Data.Fin.Inductive.Properties.html#13102" class="Bound">q</a> <a id="13252" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="13257" class="Symbol">)</a> <a id="13259" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="13264" class="Symbol">)</a>
       <a id="13273" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13275" href="Cubical.Data.Fin.Inductive.Properties.html#2127" class="Function">elimFinβ</a> <a id="13284" class="Symbol">(</a><a id="13285" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13289" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="13294" class="Symbol">)</a> <a id="13296" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13300" class="Symbol">.</a><a id="13301" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13304" class="Symbol">})</a>
  <a id="13309" class="Keyword">where</a>
  <a id="13317" href="Cubical.Data.Fin.Inductive.Properties.html#13317" class="Function">q^</a> <a id="13320" class="Symbol">:</a> <a id="13322" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13326" class="Symbol">(</a><a id="13327" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="13331" class="Symbol">(</a><a id="13332" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13336" href="Cubical.Data.Fin.Inductive.Properties.html#13085" class="Bound">n</a><a id="13337" class="Symbol">))</a> <a id="13340" class="Symbol">(</a><a id="13341" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="13345" class="Symbol">(</a><a id="13346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13350" href="Cubical.Data.Fin.Inductive.Properties.html#13097" class="Bound">m</a><a id="13351" class="Symbol">))</a>
  <a id="13356" href="Cubical.Data.Fin.Inductive.Properties.html#13317" class="Function">q^</a> <a id="13359" class="Symbol">=</a> <a id="13361" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="13369" href="Cubical.Data.Fin.Inductive.Properties.html#13102" class="Bound">q</a> <a id="13371" class="Symbol">(</a><a id="13372" href="Cubical.Data.Fin.Inductive.Properties.html#11416" class="Function">swapFinIso</a> <a id="13383" class="Symbol">(</a><a id="13384" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13392" href="Cubical.Data.Fin.Inductive.Properties.html#13102" class="Bound">q</a> <a id="13394" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="13399" class="Symbol">)</a> <a id="13401" href="Cubical.Data.Fin.Inductive.Base.html#728" class="Function">flast</a><a id="13406" class="Symbol">)</a>

  <a id="13411" href="Cubical.Data.Fin.Inductive.Properties.html#13411" class="Function">help</a> <a id="13416" class="Symbol">:</a> <a id="13418" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13422" class="Symbol">(</a><a id="13423" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="13427" class="Number">1</a> <a id="13429" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13431" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="13435" href="Cubical.Data.Fin.Inductive.Properties.html#13085" class="Bound">n</a><a id="13436" class="Symbol">)</a> <a id="13438" class="Symbol">(</a><a id="13439" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="13443" class="Number">1</a> <a id="13445" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13447" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="13451" href="Cubical.Data.Fin.Inductive.Properties.html#13097" class="Bound">m</a><a id="13452" class="Symbol">)</a>
  <a id="13456" href="Cubical.Data.Fin.Inductive.Properties.html#13411" class="Function">help</a> <a id="13461" class="Symbol">=</a> <a id="13463" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="13471" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="13491" class="Symbol">(</a><a id="13492" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="13500" href="Cubical.Data.Fin.Inductive.Properties.html#13317" class="Function">q^</a> <a id="13503" class="Symbol">(</a><a id="13504" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="13511" href="Cubical.Data.Fin.Inductive.Properties.html#6267" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="13530" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Data.Fin.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Fin.Properties.html" class="Module">Cubical.Data.Fin.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Functions.Surjection.html" class="Module">Cubical.Functions.Surjection</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="463" class="Keyword">renaming</a> <a id="472" class="Symbol">(</a><a id="473" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="477" class="Symbol">to</a> <a id="480" class="Function">∥∥rec</a><a id="485" class="Symbol">)</a>

<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a> <a id="522" class="Symbol">as</a> <a id="525" class="Module">Fin</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="624" class="Symbol">as</a> <a id="627" class="Module">Empty</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="723" class="Keyword">open</a> <a id="728" class="Keyword">import</a> <a id="735" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="761" class="Keyword">renaming</a> <a id="770" class="Symbol">(</a><a id="771" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="775" class="Symbol">to</a> <a id="778" class="Datatype">FinData</a><a id="785" class="Symbol">)</a> <a id="787" class="Keyword">hiding</a> <a id="794" class="Symbol">(</a><a id="795" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="801" class="Symbol">;</a> <a id="803" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a><a id="806" class="Symbol">)</a>

<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="890" class="Keyword">open</a> <a id="895" class="Keyword">import</a> <a id="902" href="Cubical.Algebra.AbGroup.Base.html" class="Module">Cubical.Algebra.AbGroup.Base</a>

<a id="932" class="Keyword">private</a>
 <a id="941" class="Keyword">variable</a>
   <a id="953" href="Cubical.Data.Fin.Properties.html#953" class="Generalizable">a</a> <a id="955" href="Cubical.Data.Fin.Properties.html#955" class="Generalizable">b</a> <a id="957" href="Cubical.Data.Fin.Properties.html#957" class="Generalizable">ℓ</a> <a id="959" class="Symbol">:</a> <a id="961" href="Agda.Primitive.html#742" class="Postulate">Level</a>
   <a id="970" href="Cubical.Data.Fin.Properties.html#970" class="Generalizable">n</a> <a id="972" class="Symbol">:</a> <a id="974" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
   <a id="979" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a> <a id="981" class="Symbol">:</a> <a id="983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="988" href="Cubical.Data.Fin.Properties.html#953" class="Generalizable">a</a>

<a id="991" class="Comment">-- Fin 0 is empty, and thus a proposition.</a>
<a id="isPropFin0"></a><a id="1034" href="Cubical.Data.Fin.Properties.html#1034" class="Function">isPropFin0</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1059" class="Number">0</a><a id="1060" class="Symbol">)</a>
<a id="1062" href="Cubical.Data.Fin.Properties.html#1034" class="Function">isPropFin0</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="1085" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1087" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a>

<a id="1094" class="Comment">-- Fin 1 has only one value.</a>
<a id="isContrFin1"></a><a id="1123" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1150" class="Number">1</a><a id="1151" class="Symbol">)</a>
<a id="1153" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a>
  <a id="1167" class="Symbol">=</a> <a id="1169" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="1175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1177" class="Symbol">λ</a>
  <a id="1181" class="Symbol">{</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1191" class="Symbol">_)</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="1210" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1217" class="Symbol">;</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1224" href="Cubical.Data.Fin.Properties.html#1224" class="Bound">k</a> <a id="1226" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1228" href="Cubical.Data.Fin.Properties.html#1228" class="Bound">sk&lt;1</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="1269" href="Cubical.Data.Fin.Properties.html#1228" class="Bound">sk&lt;1</a><a id="1273" class="Symbol">))</a>
  <a id="1278" class="Symbol">}</a>

<a id="Unit≃Fin1"></a><a id="1281" href="Cubical.Data.Fin.Properties.html#1281" class="Function">Unit≃Fin1</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1298" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1300" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1304" class="Number">1</a>
<a id="1306" href="Cubical.Data.Fin.Properties.html#1281" class="Function">Unit≃Fin1</a> <a id="1316" class="Symbol">=</a>
  <a id="1320" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a>
    <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
      <a id="1346" class="Symbol">(</a><a id="1347" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1353" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="1358" class="Symbol">)</a>
      <a id="1366" class="Symbol">(</a><a id="1367" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1373" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1375" class="Symbol">)</a>
      <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="1396" class="Symbol">.</a><a id="1397" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1400" class="Symbol">)</a>
      <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a> <a id="1421" class="Symbol">.</a><a id="1422" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1425" class="Symbol">)</a>
    <a id="1431" class="Symbol">)</a>

<a id="1434" class="Comment">-- Regardless of k, Fin k is a set.</a>
<a id="isSetFin"></a><a id="1470" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="1479" class="Symbol">:</a> <a id="1481" class="Symbol">∀{</a><a id="1483" href="Cubical.Data.Fin.Properties.html#1483" class="Bound">k</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1494" class="Symbol">(</a><a id="1495" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1499" href="Cubical.Data.Fin.Properties.html#1483" class="Bound">k</a><a id="1500" class="Symbol">)</a>
<a id="1502" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="1511" class="Symbol">{</a><a id="1512" href="Cubical.Data.Fin.Properties.html#1512" class="Bound">k</a><a id="1513" class="Symbol">}</a> <a id="1515" class="Symbol">=</a> <a id="1517" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="1524" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="1531" class="Symbol">(λ</a> <a id="1534" href="Cubical.Data.Fin.Properties.html#1534" class="Bound">_</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="1551" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="1558" class="Symbol">)</a>

<a id="discreteFin"></a><a id="1561" href="Cubical.Data.Fin.Properties.html#1561" class="Function">discreteFin</a> <a id="1573" class="Symbol">:</a> <a id="1575" class="Symbol">∀</a> <a id="1577" class="Symbol">{</a><a id="1578" href="Cubical.Data.Fin.Properties.html#1578" class="Bound">n</a><a id="1579" class="Symbol">}</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1597" href="Cubical.Data.Fin.Properties.html#1578" class="Bound">n</a><a id="1598" class="Symbol">)</a>
<a id="1600" href="Cubical.Data.Fin.Properties.html#1561" class="Function">discreteFin</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Data.Fin.Properties.html#1613" class="Bound">n</a><a id="1614" class="Symbol">}</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Data.Fin.Properties.html#1617" class="Bound">x</a> <a id="1619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1621" href="Cubical.Data.Fin.Properties.html#1621" class="Bound">hx</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Cubical.Data.Fin.Properties.html#1626" class="Bound">y</a> <a id="1628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1630" href="Cubical.Data.Fin.Properties.html#1630" class="Bound">hy</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Keyword">with</a> <a id="1639" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="1649" href="Cubical.Data.Fin.Properties.html#1617" class="Bound">x</a> <a id="1651" href="Cubical.Data.Fin.Properties.html#1626" class="Bound">y</a>
<a id="1653" class="Symbol">...</a> <a id="1657" class="Symbol">|</a> <a id="1659" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1663" href="Cubical.Data.Fin.Properties.html#1663" class="Bound">prf</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1681" class="Symbol">(λ</a> <a id="1684" href="Cubical.Data.Fin.Properties.html#1684" class="Bound">_</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="1695" class="Symbol">)</a> <a id="1697" href="Cubical.Data.Fin.Properties.html#1663" class="Bound">prf</a><a id="1700" class="Symbol">)</a>
<a id="1702" class="Symbol">...</a> <a id="1706" class="Symbol">|</a> <a id="1708" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1711" href="Cubical.Data.Fin.Properties.html#1711" class="Bound">prf</a> <a id="1715" class="Symbol">=</a> <a id="1717" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1720" class="Symbol">λ</a> <a id="1722" href="Cubical.Data.Fin.Properties.html#1722" class="Bound">h</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="Cubical.Data.Fin.Properties.html#1711" class="Bound">prf</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1736" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1740" href="Cubical.Data.Fin.Properties.html#1722" class="Bound">h</a><a id="1741" class="Symbol">)</a>

<a id="inject&lt;-ne"></a><a id="1744" href="Cubical.Data.Fin.Properties.html#1744" class="Function">inject&lt;-ne</a> <a id="1755" class="Symbol">:</a> <a id="1757" class="Symbol">∀</a> <a id="1759" class="Symbol">{</a><a id="1760" href="Cubical.Data.Fin.Properties.html#1760" class="Bound">n</a><a id="1761" class="Symbol">}</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Cubical.Data.Fin.Properties.html#1764" class="Bound">i</a> <a id="1766" class="Symbol">:</a> <a id="1768" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1772" href="Cubical.Data.Fin.Properties.html#1760" class="Bound">n</a><a id="1773" class="Symbol">)</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1779" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="1787" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="1794" href="Cubical.Data.Fin.Properties.html#1764" class="Bound">i</a> <a id="1796" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Data.Fin.Properties.html#1760" class="Bound">n</a> <a id="1801" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1803" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="1809" class="Symbol">)</a>
<a id="1811" href="Cubical.Data.Fin.Properties.html#1744" class="Function">inject&lt;-ne</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Cubical.Data.Fin.Properties.html#1823" class="Bound">n</a><a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Cubical.Data.Fin.Properties.html#1827" class="Bound">k</a> <a id="1829" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1831" href="Cubical.Data.Fin.Properties.html#1831" class="Bound">k&lt;n</a><a id="1834" class="Symbol">)</a> <a id="1836" href="Cubical.Data.Fin.Properties.html#1836" class="Bound">p</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="Cubical.Data.Nat.Order.html#10012" class="Function">&lt;→≢</a> <a id="1844" href="Cubical.Data.Fin.Properties.html#1831" class="Bound">k&lt;n</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1854" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1858" href="Cubical.Data.Fin.Properties.html#1836" class="Bound">p</a><a id="1859" class="Symbol">)</a>

<a id="Fin-fst-≡"></a><a id="1862" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="1872" class="Symbol">:</a> <a id="1874" class="Symbol">∀</a> <a id="1876" class="Symbol">{</a><a id="1877" href="Cubical.Data.Fin.Properties.html#1877" class="Bound">n</a><a id="1878" class="Symbol">}</a> <a id="1880" class="Symbol">{</a><a id="1881" href="Cubical.Data.Fin.Properties.html#1881" class="Bound">i</a> <a id="1883" href="Cubical.Data.Fin.Properties.html#1883" class="Bound">j</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1891" href="Cubical.Data.Fin.Properties.html#1877" class="Bound">n</a><a id="1892" class="Symbol">}</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1900" href="Cubical.Data.Fin.Properties.html#1881" class="Bound">i</a> <a id="1902" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1904" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1908" href="Cubical.Data.Fin.Properties.html#1883" class="Bound">j</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Cubical.Data.Fin.Properties.html#1881" class="Bound">i</a> <a id="1914" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1916" href="Cubical.Data.Fin.Properties.html#1883" class="Bound">j</a>
<a id="1918" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1937" class="Symbol">(λ</a> <a id="1940" href="Cubical.Data.Fin.Properties.html#1940" class="Bound">_</a> <a id="1942" class="Symbol">→</a> <a id="1944" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="1951" class="Symbol">)</a>

<a id="1954" class="Keyword">private</a>
  <a id="subst-app"></a><a id="1964" href="Cubical.Data.Fin.Properties.html#1964" class="Function">subst-app</a> <a id="1974" class="Symbol">:</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Cubical.Data.Fin.Properties.html#1977" class="Bound">B</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1990" href="Cubical.Data.Fin.Properties.html#955" class="Generalizable">b</a><a id="1991" class="Symbol">)</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Cubical.Data.Fin.Properties.html#1994" class="Bound">f</a> <a id="1996" class="Symbol">:</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Cubical.Data.Fin.Properties.html#1999" class="Bound">x</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Cubical.Data.Fin.Properties.html#1977" class="Bound">B</a> <a id="2010" href="Cubical.Data.Fin.Properties.html#1999" class="Bound">x</a><a id="2011" class="Symbol">)</a> <a id="2013" class="Symbol">{</a><a id="2014" href="Cubical.Data.Fin.Properties.html#2014" class="Bound">x</a> <a id="2016" href="Cubical.Data.Fin.Properties.html#2016" class="Bound">y</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a><a id="2021" class="Symbol">}</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.Data.Fin.Properties.html#2024" class="Bound">x≡y</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Cubical.Data.Fin.Properties.html#2014" class="Bound">x</a> <a id="2032" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2034" href="Cubical.Data.Fin.Properties.html#2016" class="Bound">y</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">→</a>
              <a id="2053" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2059" href="Cubical.Data.Fin.Properties.html#1977" class="Bound">B</a> <a id="2061" href="Cubical.Data.Fin.Properties.html#2024" class="Bound">x≡y</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Data.Fin.Properties.html#1994" class="Bound">f</a> <a id="2068" href="Cubical.Data.Fin.Properties.html#2014" class="Bound">x</a><a id="2069" class="Symbol">)</a> <a id="2071" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2073" href="Cubical.Data.Fin.Properties.html#1994" class="Bound">f</a> <a id="2075" href="Cubical.Data.Fin.Properties.html#2016" class="Bound">y</a>
  <a id="2079" href="Cubical.Data.Fin.Properties.html#1964" class="Function">subst-app</a> <a id="2089" href="Cubical.Data.Fin.Properties.html#2089" class="Bound">B</a> <a id="2091" href="Cubical.Data.Fin.Properties.html#2091" class="Bound">f</a> <a id="2093" class="Symbol">{</a><a id="2094" class="Argument">x</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Cubical.Data.Fin.Properties.html#2098" class="Bound">x</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">=</a>
    <a id="2107" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2109" class="Symbol">(λ</a> <a id="2112" href="Cubical.Data.Fin.Properties.html#2112" class="Bound">y</a> <a id="2114" href="Cubical.Data.Fin.Properties.html#2114" class="Bound">e</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2124" href="Cubical.Data.Fin.Properties.html#2089" class="Bound">B</a> <a id="2126" href="Cubical.Data.Fin.Properties.html#2114" class="Bound">e</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Cubical.Data.Fin.Properties.html#2091" class="Bound">f</a> <a id="2131" href="Cubical.Data.Fin.Properties.html#2098" class="Bound">x</a><a id="2132" class="Symbol">)</a> <a id="2134" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2136" href="Cubical.Data.Fin.Properties.html#2091" class="Bound">f</a> <a id="2138" href="Cubical.Data.Fin.Properties.html#2112" class="Bound">y</a><a id="2139" class="Symbol">)</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="2152" class="Symbol">{</a><a id="2153" class="Argument">B</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Cubical.Data.Fin.Properties.html#2089" class="Bound">B</a><a id="2158" class="Symbol">}</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Cubical.Data.Fin.Properties.html#2091" class="Bound">f</a> <a id="2163" href="Cubical.Data.Fin.Properties.html#2098" class="Bound">x</a><a id="2164" class="Symbol">))</a>

<a id="2168" class="Comment">-- Computation rules for the eliminator.</a>
<a id="2209" class="Keyword">module</a> <a id="2216" href="Cubical.Data.Fin.Properties.html#2216" class="Module">_</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">∀</a> <a id="2225" class="Symbol">{</a><a id="2226" href="Cubical.Data.Fin.Properties.html#2226" class="Bound">k</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">→</a> <a id="2231" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2235" href="Cubical.Data.Fin.Properties.html#2226" class="Bound">k</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2244" href="Cubical.Data.Fin.Properties.html#957" class="Generalizable">ℓ</a><a id="2245" class="Symbol">)</a>
         <a id="2256" class="Symbol">(</a><a id="2257" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2260" class="Symbol">:</a> <a id="2262" class="Symbol">∀</a> <a id="2264" class="Symbol">{</a><a id="2265" href="Cubical.Data.Fin.Properties.html#2265" class="Bound">k</a><a id="2266" class="Symbol">}</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2272" class="Symbol">{</a><a id="2273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2277" href="Cubical.Data.Fin.Properties.html#2265" class="Bound">k</a><a id="2278" class="Symbol">}</a> <a id="2280" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="2285" class="Symbol">)</a>
         <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2300" class="Symbol">:</a> <a id="2302" class="Symbol">∀</a> <a id="2304" class="Symbol">{</a><a id="2305" href="Cubical.Data.Fin.Properties.html#2305" class="Bound">k</a><a id="2306" class="Symbol">}</a> <a id="2308" class="Symbol">{</a><a id="2309" href="Cubical.Data.Fin.Properties.html#2309" class="Bound">fn</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2318" href="Cubical.Data.Fin.Properties.html#2305" class="Bound">k</a><a id="2319" class="Symbol">}</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2325" href="Cubical.Data.Fin.Properties.html#2309" class="Bound">fn</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2338" href="Cubical.Data.Fin.Properties.html#2309" class="Bound">fn</a><a id="2340" class="Symbol">))</a>
         <a id="2352" class="Symbol">{</a><a id="2353" href="Cubical.Data.Fin.Properties.html#2353" class="Bound">k</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2358" class="Symbol">}</a> <a id="2360" class="Keyword">where</a>
  <a id="2368" href="Cubical.Data.Fin.Properties.html#2368" class="Function">elim-fzero</a> <a id="2379" class="Symbol">:</a> <a id="2381" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="2390" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2392" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2395" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2398" class="Symbol">{</a><a id="2399" class="Argument">k</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2407" href="Cubical.Data.Fin.Properties.html#2353" class="Bound">k</a><a id="2408" class="Symbol">}</a> <a id="2410" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="2416" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2418" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a>
  <a id="2423" href="Cubical.Data.Fin.Properties.html#2368" class="Function">elim-fzero</a> <a id="2434" class="Symbol">=</a>
    <a id="2440" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2446" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2448" class="Symbol">(</a><a id="2449" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="2463" class="Symbol">_)</a> <a id="2466" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2469" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2472" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2477" class="Symbol">(λ</a> <a id="2480" href="Cubical.Data.Fin.Properties.html#2480" class="Bound">p</a> <a id="2482" class="Symbol">→</a> <a id="2484" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2490" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2492" href="Cubical.Data.Fin.Properties.html#2480" class="Bound">p</a> <a id="2494" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a><a id="2496" class="Symbol">)</a> <a id="2498" class="Symbol">(</a><a id="2499" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="2508" class="Symbol">_</a> <a id="2510" class="Symbol">_</a> <a id="2512" class="Symbol">_</a> <a id="2514" class="Symbol">_)</a> <a id="2517" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2523" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2529" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2531" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2536" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a>              <a id="2552" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2555" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="2565" class="Symbol">{</a><a id="2566" class="Argument">B</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a><a id="2571" class="Symbol">}</a> <a id="2573" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2576" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2582" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a>                           <a id="2611" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="2616" href="Cubical.Data.Fin.Properties.html#2616" class="Function">elim-fsuc</a> <a id="2626" class="Symbol">:</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Cubical.Data.Fin.Properties.html#2629" class="Bound">fk</a> <a id="2632" class="Symbol">:</a> <a id="2634" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2638" href="Cubical.Data.Fin.Properties.html#2353" class="Bound">k</a><a id="2639" class="Symbol">)</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="2652" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2654" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2657" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2666" href="Cubical.Data.Fin.Properties.html#2629" class="Bound">fk</a><a id="2668" class="Symbol">)</a> <a id="2670" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2672" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="2685" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2687" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2690" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2693" href="Cubical.Data.Fin.Properties.html#2629" class="Bound">fk</a><a id="2695" class="Symbol">)</a>
  <a id="2699" href="Cubical.Data.Fin.Properties.html#2616" class="Function">elim-fsuc</a> <a id="2709" href="Cubical.Data.Fin.Properties.html#2709" class="Bound">fk</a> <a id="2712" class="Symbol">=</a>
    <a id="2718" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2724" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="2741" class="Symbol">(λ</a> <a id="2744" href="Cubical.Data.Fin.Properties.html#2744" class="Bound">_</a> <a id="2746" class="Symbol">→</a> <a id="2748" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2758" href="Cubical.Data.Fin.Properties.html#3049" class="Function">fk′</a><a id="2761" class="Symbol">)))</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="2779" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2781" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2784" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2787" href="Cubical.Data.Fin.Properties.html#3049" class="Function">fk′</a><a id="2790" class="Symbol">))</a>
      <a id="2799" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2807" class="Symbol">(λ</a> <a id="2810" href="Cubical.Data.Fin.Properties.html#2810" class="Bound">p</a> <a id="2812" class="Symbol">→</a> <a id="2814" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2820" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2822" href="Cubical.Data.Fin.Properties.html#2810" class="Bound">p</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="2838" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2840" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2843" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2846" href="Cubical.Data.Fin.Properties.html#3049" class="Function">fk′</a><a id="2849" class="Symbol">))</a> <a id="2852" class="Symbol">)</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="2864" class="Symbol">_</a> <a id="2866" class="Symbol">_</a> <a id="2868" class="Symbol">_</a> <a id="2870" class="Symbol">_)</a> <a id="2873" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2879" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2885" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2893" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2898" href="Cubical.Data.Fin.Properties.html#3096" class="Function">fk′≡fk</a><a id="2904" class="Symbol">)</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="2920" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2922" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2925" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2928" href="Cubical.Data.Fin.Properties.html#3049" class="Function">fk′</a><a id="2931" class="Symbol">))</a>
      <a id="2940" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2943" href="Cubical.Data.Fin.Properties.html#1964" class="Function">subst-app</a> <a id="2953" class="Symbol">_</a> <a id="2955" class="Symbol">(λ</a> <a id="2958" href="Cubical.Data.Fin.Properties.html#2958" class="Bound">fj</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="2976" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="2978" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="2981" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="2984" href="Cubical.Data.Fin.Properties.html#2958" class="Bound">fj</a><a id="2986" class="Symbol">))</a> <a id="2989" href="Cubical.Data.Fin.Properties.html#3096" class="Function">fk′≡fk</a> <a id="2996" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="3002" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Data.Fin.Base.html#2514" class="Function">Fin.elim</a> <a id="3015" href="Cubical.Data.Fin.Properties.html#2219" class="Bound">P</a> <a id="3017" href="Cubical.Data.Fin.Properties.html#2257" class="Bound">fz</a> <a id="3020" href="Cubical.Data.Fin.Properties.html#2297" class="Bound">fs</a> <a id="3023" href="Cubical.Data.Fin.Properties.html#2709" class="Bound">fk</a><a id="3025" class="Symbol">)</a>
      <a id="3033" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="3039" class="Keyword">where</a>
    <a id="3049" href="Cubical.Data.Fin.Properties.html#3049" class="Function">fk′</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3059" href="Cubical.Data.Fin.Properties.html#2709" class="Bound">fk</a> <a id="3062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3064" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="3087" href="Cubical.Data.Fin.Properties.html#2709" class="Bound">fk</a><a id="3089" class="Symbol">))</a>
    <a id="3096" href="Cubical.Data.Fin.Properties.html#3096" class="Function">fk′≡fk</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="Cubical.Data.Fin.Properties.html#3049" class="Function">fk′</a> <a id="3109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3111" href="Cubical.Data.Fin.Properties.html#2709" class="Bound">fk</a>
    <a id="3118" href="Cubical.Data.Fin.Properties.html#3096" class="Function">fk′≡fk</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="3141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3147" class="Comment">-- Helper function for the reduction procedure below.</a>
<a id="3201" class="Comment">--</a>
<a id="3204" class="Comment">-- If n = expand o k m, then n is congruent to m modulo k.</a>
<a id="expand"></a><a id="3263" href="Cubical.Data.Fin.Properties.html#3263" class="Function">expand</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="3286" href="Cubical.Data.Fin.Properties.html#3263" class="Function">expand</a> <a id="3293" class="Number">0</a> <a id="3295" href="Cubical.Data.Fin.Properties.html#3295" class="Bound">k</a> <a id="3297" href="Cubical.Data.Fin.Properties.html#3297" class="Bound">m</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="Cubical.Data.Fin.Properties.html#3297" class="Bound">m</a>
<a id="3303" href="Cubical.Data.Fin.Properties.html#3263" class="Function">expand</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3315" href="Cubical.Data.Fin.Properties.html#3315" class="Bound">o</a><a id="3316" class="Symbol">)</a> <a id="3318" href="Cubical.Data.Fin.Properties.html#3318" class="Bound">k</a> <a id="3320" href="Cubical.Data.Fin.Properties.html#3320" class="Bound">m</a> <a id="3322" class="Symbol">=</a> <a id="3324" href="Cubical.Data.Fin.Properties.html#3318" class="Bound">k</a> <a id="3326" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3328" href="Cubical.Data.Fin.Properties.html#3263" class="Function">expand</a> <a id="3335" href="Cubical.Data.Fin.Properties.html#3315" class="Bound">o</a> <a id="3337" href="Cubical.Data.Fin.Properties.html#3318" class="Bound">k</a> <a id="3339" href="Cubical.Data.Fin.Properties.html#3320" class="Bound">m</a>

<a id="expand≡"></a><a id="3342" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="3350" class="Symbol">:</a> <a id="3352" class="Symbol">∀</a> <a id="3354" href="Cubical.Data.Fin.Properties.html#3354" class="Bound">k</a> <a id="3356" href="Cubical.Data.Fin.Properties.html#3356" class="Bound">m</a> <a id="3358" href="Cubical.Data.Fin.Properties.html#3358" class="Bound">o</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="Cubical.Data.Fin.Properties.html#3263" class="Function">expand</a> <a id="3369" href="Cubical.Data.Fin.Properties.html#3358" class="Bound">o</a> <a id="3371" href="Cubical.Data.Fin.Properties.html#3354" class="Bound">k</a> <a id="3373" href="Cubical.Data.Fin.Properties.html#3356" class="Bound">m</a> <a id="3375" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3377" href="Cubical.Data.Fin.Properties.html#3358" class="Bound">o</a> <a id="3379" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3381" href="Cubical.Data.Fin.Properties.html#3354" class="Bound">k</a> <a id="3383" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3385" href="Cubical.Data.Fin.Properties.html#3356" class="Bound">m</a>
<a id="3387" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="3395" href="Cubical.Data.Fin.Properties.html#3395" class="Bound">k</a> <a id="3397" href="Cubical.Data.Fin.Properties.html#3397" class="Bound">m</a> <a id="3399" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3411" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="3419" href="Cubical.Data.Fin.Properties.html#3419" class="Bound">k</a> <a id="3421" href="Cubical.Data.Fin.Properties.html#3421" class="Bound">m</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3428" href="Cubical.Data.Fin.Properties.html#3428" class="Bound">o</a><a id="3429" class="Symbol">)</a>
  <a id="3433" class="Symbol">=</a> <a id="3435" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3440" class="Symbol">(</a><a id="3441" href="Cubical.Data.Fin.Properties.html#3419" class="Bound">k</a> <a id="3443" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3445" class="Symbol">)</a> <a id="3447" class="Symbol">(</a><a id="3448" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="3456" href="Cubical.Data.Fin.Properties.html#3419" class="Bound">k</a> <a id="3458" href="Cubical.Data.Fin.Properties.html#3421" class="Bound">m</a> <a id="3460" href="Cubical.Data.Fin.Properties.html#3428" class="Bound">o</a><a id="3461" class="Symbol">)</a> <a id="3463" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3465" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="3473" href="Cubical.Data.Fin.Properties.html#3419" class="Bound">k</a> <a id="3475" class="Symbol">(</a><a id="3476" href="Cubical.Data.Fin.Properties.html#3428" class="Bound">o</a> <a id="3478" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3480" href="Cubical.Data.Fin.Properties.html#3419" class="Bound">k</a><a id="3481" class="Symbol">)</a> <a id="3483" href="Cubical.Data.Fin.Properties.html#3421" class="Bound">m</a>

<a id="3486" class="Comment">-- Expand a pair. This is useful because the whole function is</a>
<a id="3549" class="Comment">-- injective.</a>
<a id="expand×"></a><a id="3563" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="3571" class="Symbol">:</a> <a id="3573" class="Symbol">∀{</a><a id="3575" href="Cubical.Data.Fin.Properties.html#3575" class="Bound">k</a><a id="3576" class="Symbol">}</a> <a id="3578" class="Symbol">→</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3585" href="Cubical.Data.Fin.Properties.html#3575" class="Bound">k</a> <a id="3587" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3589" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3590" class="Symbol">)</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="3596" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="3604" class="Symbol">{</a><a id="3605" href="Cubical.Data.Fin.Properties.html#3605" class="Bound">k</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Data.Fin.Properties.html#3609" class="Bound">f</a> <a id="3611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3613" href="Cubical.Data.Fin.Properties.html#3613" class="Bound">o</a><a id="3614" class="Symbol">)</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Cubical.Data.Fin.Properties.html#3263" class="Function">expand</a> <a id="3625" href="Cubical.Data.Fin.Properties.html#3613" class="Bound">o</a> <a id="3627" href="Cubical.Data.Fin.Properties.html#3605" class="Bound">k</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="3634" href="Cubical.Data.Fin.Properties.html#3609" class="Bound">f</a><a id="3635" class="Symbol">)</a>

<a id="3638" class="Keyword">private</a>
  <a id="lemma₀"></a><a id="3648" href="Cubical.Data.Fin.Properties.html#3648" class="Function">lemma₀</a> <a id="3655" class="Symbol">:</a> <a id="3657" class="Symbol">∀{</a><a id="3659" href="Cubical.Data.Fin.Properties.html#3659" class="Bound">k</a> <a id="3661" href="Cubical.Data.Fin.Properties.html#3661" class="Bound">m</a> <a id="3663" href="Cubical.Data.Fin.Properties.html#3663" class="Bound">n</a> <a id="3665" href="Cubical.Data.Fin.Properties.html#3665" class="Bound">r</a><a id="3666" class="Symbol">}</a> <a id="3668" class="Symbol">→</a> <a id="3670" href="Cubical.Data.Fin.Properties.html#3665" class="Bound">r</a> <a id="3672" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3674" href="Cubical.Data.Fin.Properties.html#3663" class="Bound">n</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Cubical.Data.Fin.Properties.html#3659" class="Bound">k</a> <a id="3680" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3682" href="Cubical.Data.Fin.Properties.html#3661" class="Bound">m</a> <a id="3684" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3686" href="Cubical.Data.Fin.Properties.html#3663" class="Bound">n</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Cubical.Data.Fin.Properties.html#3659" class="Bound">k</a> <a id="3692" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="3694" href="Cubical.Data.Fin.Properties.html#3665" class="Bound">r</a>
  <a id="3698" href="Cubical.Data.Fin.Properties.html#3648" class="Function">lemma₀</a> <a id="3705" class="Symbol">{</a><a id="3706" class="Argument">k</a> <a id="3708" class="Symbol">=</a> <a id="3710" href="Cubical.Data.Fin.Properties.html#3710" class="Bound">k</a><a id="3711" class="Symbol">}</a> <a id="3713" class="Symbol">{</a><a id="3714" href="Cubical.Data.Fin.Properties.html#3714" class="Bound">m</a><a id="3715" class="Symbol">}</a> <a id="3717" href="Cubical.Data.Fin.Properties.html#3717" class="Bound">p</a> <a id="3719" href="Cubical.Data.Fin.Properties.html#3719" class="Bound">q</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Cubical.Data.Fin.Properties.html#3714" class="Bound">m</a> <a id="3725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3727" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="3734" href="Cubical.Data.Fin.Properties.html#3714" class="Bound">m</a> <a id="3736" href="Cubical.Data.Fin.Properties.html#3710" class="Bound">k</a> <a id="3738" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3740" href="Cubical.Data.Fin.Properties.html#3719" class="Bound">q</a> <a id="3742" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3744" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3748" href="Cubical.Data.Fin.Properties.html#3717" class="Bound">p</a>

  <a id="expand×Inj"></a><a id="3753" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="3764" class="Symbol">:</a> <a id="3766" class="Symbol">∀</a> <a id="3768" href="Cubical.Data.Fin.Properties.html#3768" class="Bound">k</a> <a id="3770" class="Symbol">→</a> <a id="3772" class="Symbol">{</a><a id="3773" href="Cubical.Data.Fin.Properties.html#3773" class="Bound">t1</a> <a id="3776" href="Cubical.Data.Fin.Properties.html#3776" class="Bound">t2</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3785" class="Symbol">(</a><a id="3786" class="InductiveConstructor">suc</a> <a id="3790" href="Cubical.Data.Fin.Properties.html#3768" class="Bound">k</a><a id="3791" class="Symbol">)</a> <a id="3793" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3795" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3796" class="Symbol">}</a> <a id="3798" class="Symbol">→</a> <a id="3800" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="3808" href="Cubical.Data.Fin.Properties.html#3773" class="Bound">t1</a> <a id="3811" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3813" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="3821" href="Cubical.Data.Fin.Properties.html#3776" class="Bound">t2</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Cubical.Data.Fin.Properties.html#3773" class="Bound">t1</a> <a id="3829" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3831" href="Cubical.Data.Fin.Properties.html#3776" class="Bound">t2</a>
  <a id="3836" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="3847" href="Cubical.Data.Fin.Properties.html#3847" class="Bound">k</a> <a id="3849" class="Symbol">{</a><a id="3850" href="Cubical.Data.Fin.Properties.html#3850" class="Bound">f1</a> <a id="3853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3855" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3859" class="Symbol">}</a> <a id="3861" class="Symbol">{</a><a id="3862" href="Cubical.Data.Fin.Properties.html#3862" class="Bound">f2</a> <a id="3865" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3867" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3871" class="Symbol">}</a> <a id="3873" href="Cubical.Data.Fin.Properties.html#3873" class="Bound">p</a> <a id="3875" href="Cubical.Data.Fin.Properties.html#3875" class="Bound">i</a>
    <a id="3881" class="Symbol">=</a> <a id="3883" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="3897" class="Symbol">{</a><a id="3898" class="Argument">fj</a> <a id="3901" class="Symbol">=</a> <a id="3903" href="Cubical.Data.Fin.Properties.html#3850" class="Bound">f1</a><a id="3905" class="Symbol">}</a> <a id="3907" class="Symbol">{</a><a id="3908" href="Cubical.Data.Fin.Properties.html#3862" class="Bound">f2</a><a id="3910" class="Symbol">}</a> <a id="3912" href="Cubical.Data.Fin.Properties.html#3873" class="Bound">p</a> <a id="3914" href="Cubical.Data.Fin.Properties.html#3875" class="Bound">i</a> <a id="3916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3918" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="3925" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="3936" href="Cubical.Data.Fin.Properties.html#3936" class="Bound">k</a> <a id="3938" class="Symbol">{</a><a id="3939" href="Cubical.Data.Fin.Properties.html#3939" class="Bound">f1</a> <a id="3942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3948" href="Cubical.Data.Fin.Properties.html#3948" class="Bound">o1</a><a id="3950" class="Symbol">}</a> <a id="3952" class="Symbol">{(</a><a id="3954" href="Cubical.Data.Fin.Properties.html#3954" class="Bound">r</a> <a id="3956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3958" href="Cubical.Data.Fin.Properties.html#3958" class="Bound">r&lt;sk</a><a id="3962" class="Symbol">)</a> <a id="3964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3970" class="Symbol">}</a> <a id="3972" href="Cubical.Data.Fin.Properties.html#3972" class="Bound">p</a>
    <a id="3978" class="Symbol">=</a> <a id="3980" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="3998" href="Cubical.Data.Fin.Properties.html#3958" class="Bound">r&lt;sk</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Data.Fin.Properties.html#3648" class="Function">lemma₀</a> <a id="4011" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4016" href="Cubical.Data.Fin.Properties.html#3972" class="Bound">p</a><a id="4017" class="Symbol">))</a>
  <a id="4022" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="4033" href="Cubical.Data.Fin.Properties.html#4033" class="Bound">k</a> <a id="4035" class="Symbol">{(</a><a id="4037" href="Cubical.Data.Fin.Properties.html#4037" class="Bound">r</a> <a id="4039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4041" href="Cubical.Data.Fin.Properties.html#4041" class="Bound">r&lt;sk</a><a id="4045" class="Symbol">)</a> <a id="4047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4049" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4053" class="Symbol">}</a> <a id="4055" class="Symbol">{</a><a id="4056" href="Cubical.Data.Fin.Properties.html#4056" class="Bound">f2</a> <a id="4059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4065" href="Cubical.Data.Fin.Properties.html#4065" class="Bound">o2</a><a id="4067" class="Symbol">}</a> <a id="4069" href="Cubical.Data.Fin.Properties.html#4069" class="Bound">p</a>
    <a id="4075" class="Symbol">=</a> <a id="4077" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="4095" href="Cubical.Data.Fin.Properties.html#4041" class="Bound">r&lt;sk</a> <a id="4100" class="Symbol">(</a><a id="4101" href="Cubical.Data.Fin.Properties.html#3648" class="Function">lemma₀</a> <a id="4108" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4118" href="Cubical.Data.Fin.Properties.html#4069" class="Bound">p</a><a id="4119" class="Symbol">)))</a>
  <a id="4125" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="4136" href="Cubical.Data.Fin.Properties.html#4136" class="Bound">k</a> <a id="4138" class="Symbol">{</a><a id="4139" href="Cubical.Data.Fin.Properties.html#4139" class="Bound">f1</a> <a id="4142" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4144" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4148" href="Cubical.Data.Fin.Properties.html#4148" class="Bound">o1</a><a id="4150" class="Symbol">}</a> <a id="4152" class="Symbol">{</a><a id="4153" href="Cubical.Data.Fin.Properties.html#4153" class="Bound">f2</a> <a id="4156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4162" href="Cubical.Data.Fin.Properties.html#4162" class="Bound">o2</a><a id="4164" class="Symbol">}</a>
    <a id="4170" class="Symbol">=</a> <a id="4172" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4177" class="Symbol">(λ</a> <a id="4180" class="Symbol">{</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Cubical.Data.Fin.Properties.html#4183" class="Bound">f</a> <a id="4185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4187" href="Cubical.Data.Fin.Properties.html#4187" class="Bound">o</a><a id="4188" class="Symbol">)</a> <a id="4190" class="Symbol">→</a> <a id="4192" class="Symbol">(</a><a id="4193" href="Cubical.Data.Fin.Properties.html#4183" class="Bound">f</a> <a id="4195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4201" href="Cubical.Data.Fin.Properties.html#4187" class="Bound">o</a><a id="4202" class="Symbol">)</a> <a id="4204" class="Symbol">})</a>
    <a id="4211" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4213" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="4224" href="Cubical.Data.Fin.Properties.html#4136" class="Bound">k</a> <a id="4226" class="Symbol">{</a><a id="4227" href="Cubical.Data.Fin.Properties.html#4139" class="Bound">f1</a> <a id="4230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4232" href="Cubical.Data.Fin.Properties.html#4148" class="Bound">o1</a><a id="4234" class="Symbol">}</a> <a id="4236" class="Symbol">{</a><a id="4237" href="Cubical.Data.Fin.Properties.html#4153" class="Bound">f2</a> <a id="4240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4242" href="Cubical.Data.Fin.Properties.html#4162" class="Bound">o2</a><a id="4244" class="Symbol">}</a>
    <a id="4250" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4252" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="4259" class="Symbol">{</a><a id="4260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4264" href="Cubical.Data.Fin.Properties.html#4136" class="Bound">k</a><a id="4265" class="Symbol">}</a>

  <a id="expand×Emb"></a><a id="4270" href="Cubical.Data.Fin.Properties.html#4270" class="Function">expand×Emb</a> <a id="4281" class="Symbol">:</a> <a id="4283" class="Symbol">∀</a> <a id="4285" href="Cubical.Data.Fin.Properties.html#4285" class="Bound">k</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="4310" class="Symbol">{</a><a id="4311" href="Cubical.Data.Fin.Properties.html#4285" class="Bound">k</a><a id="4312" class="Symbol">})</a>
  <a id="4317" href="Cubical.Data.Fin.Properties.html#4270" class="Function">expand×Emb</a> <a id="4328" class="Number">0</a> <a id="4330" class="Symbol">=</a> <a id="4332" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="4342" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4344" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="4350" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4352" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="4358" href="Cubical.Data.Fin.Properties.html#4270" class="Function">expand×Emb</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4374" href="Cubical.Data.Fin.Properties.html#4374" class="Bound">k</a><a id="4375" class="Symbol">)</a>
    <a id="4381" class="Symbol">=</a> <a id="4383" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="4396" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="4415" href="Cubical.Data.Fin.Properties.html#4374" class="Bound">k</a><a id="4416" class="Symbol">)</a>

<a id="4419" class="Comment">-- A Residue is a family of types representing evidence that a</a>
<a id="4482" class="Comment">-- natural is congruent to a value of a finite type.</a>
<a id="Residue"></a><a id="4535" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4547" class="Symbol">→</a> <a id="4549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4551" class="Symbol">→</a> <a id="4553" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="4559" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="4567" href="Cubical.Data.Fin.Properties.html#4567" class="Bound">k</a> <a id="4569" href="Cubical.Data.Fin.Properties.html#4569" class="Bound">n</a> <a id="4571" class="Symbol">=</a> <a id="4573" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4576" href="Cubical.Data.Fin.Properties.html#4576" class="Bound">tup</a> <a id="4580" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4582" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="4586" href="Cubical.Data.Fin.Properties.html#4567" class="Bound">k</a> <a id="4588" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4592" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4594" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="4602" href="Cubical.Data.Fin.Properties.html#4576" class="Bound">tup</a> <a id="4606" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4608" href="Cubical.Data.Fin.Properties.html#4569" class="Bound">n</a>

<a id="4611" class="Comment">-- There is at most one canonical finite value congruent to each</a>
<a id="4676" class="Comment">-- natural.</a>
<a id="isPropResidue"></a><a id="4688" href="Cubical.Data.Fin.Properties.html#4688" class="Function">isPropResidue</a> <a id="4702" class="Symbol">:</a> <a id="4704" class="Symbol">∀</a> <a id="4706" href="Cubical.Data.Fin.Properties.html#4706" class="Bound">k</a> <a id="4708" href="Cubical.Data.Fin.Properties.html#4708" class="Bound">n</a> <a id="4710" class="Symbol">→</a> <a id="4712" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="4728" href="Cubical.Data.Fin.Properties.html#4706" class="Bound">k</a> <a id="4730" href="Cubical.Data.Fin.Properties.html#4708" class="Bound">n</a><a id="4731" class="Symbol">)</a>
<a id="4733" href="Cubical.Data.Fin.Properties.html#4688" class="Function">isPropResidue</a> <a id="4747" href="Cubical.Data.Fin.Properties.html#4747" class="Bound">k</a> <a id="4749" class="Symbol">=</a> <a id="4751" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="4777" class="Symbol">(</a><a id="4778" href="Cubical.Data.Fin.Properties.html#4270" class="Function">expand×Emb</a> <a id="4789" href="Cubical.Data.Fin.Properties.html#4747" class="Bound">k</a><a id="4790" class="Symbol">)</a>

<a id="4793" class="Comment">-- A value of a finite type is its own residue.</a>
<a id="Fin→Residue"></a><a id="4841" href="Cubical.Data.Fin.Properties.html#4841" class="Function">Fin→Residue</a> <a id="4853" class="Symbol">:</a> <a id="4855" class="Symbol">∀{</a><a id="4857" href="Cubical.Data.Fin.Properties.html#4857" class="Bound">k</a><a id="4858" class="Symbol">}</a> <a id="4860" class="Symbol">→</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Cubical.Data.Fin.Properties.html#4863" class="Bound">f</a> <a id="4865" class="Symbol">:</a> <a id="4867" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="4871" href="Cubical.Data.Fin.Properties.html#4857" class="Bound">k</a><a id="4872" class="Symbol">)</a> <a id="4874" class="Symbol">→</a> <a id="4876" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="4884" href="Cubical.Data.Fin.Properties.html#4857" class="Bound">k</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="4891" href="Cubical.Data.Fin.Properties.html#4863" class="Bound">f</a><a id="4892" class="Symbol">)</a>
<a id="4894" href="Cubical.Data.Fin.Properties.html#4841" class="Function">Fin→Residue</a> <a id="4906" href="Cubical.Data.Fin.Properties.html#4906" class="Bound">f</a> <a id="4908" class="Symbol">=</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Cubical.Data.Fin.Properties.html#4906" class="Bound">f</a> <a id="4913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4915" class="Number">0</a><a id="4916" class="Symbol">)</a> <a id="4918" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4920" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="4926" class="Comment">-- Fibers of numbers that differ by k are equivalent in a more obvious</a>
<a id="4997" class="Comment">-- way than via the fact that they are propositions.</a>
<a id="Residue+k"></a><a id="5050" href="Cubical.Data.Fin.Properties.html#5050" class="Function">Residue+k</a> <a id="5060" class="Symbol">:</a> <a id="5062" class="Symbol">(</a><a id="5063" href="Cubical.Data.Fin.Properties.html#5063" class="Bound">k</a> <a id="5065" href="Cubical.Data.Fin.Properties.html#5065" class="Bound">n</a> <a id="5067" class="Symbol">:</a> <a id="5069" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5070" class="Symbol">)</a> <a id="5072" class="Symbol">→</a> <a id="5074" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5082" href="Cubical.Data.Fin.Properties.html#5063" class="Bound">k</a> <a id="5084" href="Cubical.Data.Fin.Properties.html#5065" class="Bound">n</a> <a id="5086" class="Symbol">→</a> <a id="5088" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5096" href="Cubical.Data.Fin.Properties.html#5063" class="Bound">k</a> <a id="5098" class="Symbol">(</a><a id="5099" href="Cubical.Data.Fin.Properties.html#5063" class="Bound">k</a> <a id="5101" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5103" href="Cubical.Data.Fin.Properties.html#5065" class="Bound">n</a><a id="5104" class="Symbol">)</a>
<a id="5106" href="Cubical.Data.Fin.Properties.html#5050" class="Function">Residue+k</a> <a id="5116" href="Cubical.Data.Fin.Properties.html#5116" class="Bound">k</a> <a id="5118" href="Cubical.Data.Fin.Properties.html#5118" class="Bound">n</a> <a id="5120" class="Symbol">((</a><a id="5122" href="Cubical.Data.Fin.Properties.html#5122" class="Bound">f</a> <a id="5124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5126" href="Cubical.Data.Fin.Properties.html#5126" class="Bound">o</a><a id="5127" class="Symbol">)</a> <a id="5129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5131" href="Cubical.Data.Fin.Properties.html#5131" class="Bound">p</a><a id="5132" class="Symbol">)</a> <a id="5134" class="Symbol">=</a> <a id="5136" class="Symbol">(</a><a id="5137" href="Cubical.Data.Fin.Properties.html#5122" class="Bound">f</a> <a id="5139" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5141" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5145" href="Cubical.Data.Fin.Properties.html#5126" class="Bound">o</a><a id="5146" class="Symbol">)</a> <a id="5148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5150" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5155" class="Symbol">(</a><a id="5156" href="Cubical.Data.Fin.Properties.html#5116" class="Bound">k</a> <a id="5158" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="5160" class="Symbol">)</a> <a id="5162" href="Cubical.Data.Fin.Properties.html#5131" class="Bound">p</a>

<a id="Residue-k"></a><a id="5165" href="Cubical.Data.Fin.Properties.html#5165" class="Function">Residue-k</a> <a id="5175" class="Symbol">:</a> <a id="5177" class="Symbol">(</a><a id="5178" href="Cubical.Data.Fin.Properties.html#5178" class="Bound">k</a> <a id="5180" href="Cubical.Data.Fin.Properties.html#5180" class="Bound">n</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5185" class="Symbol">)</a> <a id="5187" class="Symbol">→</a> <a id="5189" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5197" href="Cubical.Data.Fin.Properties.html#5178" class="Bound">k</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Cubical.Data.Fin.Properties.html#5178" class="Bound">k</a> <a id="5202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5204" href="Cubical.Data.Fin.Properties.html#5180" class="Bound">n</a><a id="5205" class="Symbol">)</a> <a id="5207" class="Symbol">→</a> <a id="5209" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5217" href="Cubical.Data.Fin.Properties.html#5178" class="Bound">k</a> <a id="5219" href="Cubical.Data.Fin.Properties.html#5180" class="Bound">n</a>
<a id="5221" href="Cubical.Data.Fin.Properties.html#5165" class="Function">Residue-k</a> <a id="5231" href="Cubical.Data.Fin.Properties.html#5231" class="Bound">k</a> <a id="5233" href="Cubical.Data.Fin.Properties.html#5233" class="Bound">n</a> <a id="5235" class="Symbol">(((</a><a id="5238" href="Cubical.Data.Fin.Properties.html#5238" class="Bound">r</a> <a id="5240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5242" href="Cubical.Data.Fin.Properties.html#5242" class="Bound">r&lt;k</a><a id="5245" class="Symbol">)</a> <a id="5247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5249" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5253" class="Symbol">)</a> <a id="5255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5257" href="Cubical.Data.Fin.Properties.html#5257" class="Bound">p</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">=</a> <a id="5262" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="5272" class="Symbol">(</a><a id="5273" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="5280" href="Cubical.Data.Fin.Properties.html#5242" class="Bound">r&lt;k</a> <a id="5284" class="Symbol">(</a><a id="5285" href="Cubical.Data.Fin.Properties.html#3648" class="Function">lemma₀</a> <a id="5292" href="Cubical.Data.Fin.Properties.html#5257" class="Bound">p</a> <a id="5294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5298" class="Symbol">))</a>
<a id="5301" href="Cubical.Data.Fin.Properties.html#5165" class="Function">Residue-k</a> <a id="5311" href="Cubical.Data.Fin.Properties.html#5311" class="Bound">k</a> <a id="5313" href="Cubical.Data.Fin.Properties.html#5313" class="Bound">n</a> <a id="5315" class="Symbol">((</a><a id="5317" href="Cubical.Data.Fin.Properties.html#5317" class="Bound">f</a> <a id="5319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5325" href="Cubical.Data.Fin.Properties.html#5325" class="Bound">o</a><a id="5326" class="Symbol">)</a> <a id="5328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5330" href="Cubical.Data.Fin.Properties.html#5330" class="Bound">p</a><a id="5331" class="Symbol">)</a> <a id="5333" class="Symbol">=</a> <a id="5335" class="Symbol">((</a><a id="5337" href="Cubical.Data.Fin.Properties.html#5317" class="Bound">f</a> <a id="5339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5341" href="Cubical.Data.Fin.Properties.html#5325" class="Bound">o</a><a id="5342" class="Symbol">)</a> <a id="5344" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5346" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="5353" href="Cubical.Data.Fin.Properties.html#5330" class="Bound">p</a><a id="5354" class="Symbol">)</a>

<a id="Residue+k-k"></a><a id="5357" href="Cubical.Data.Fin.Properties.html#5357" class="Function">Residue+k-k</a>
  <a id="5371" class="Symbol">:</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Cubical.Data.Fin.Properties.html#5374" class="Bound">k</a> <a id="5376" href="Cubical.Data.Fin.Properties.html#5376" class="Bound">n</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5381" class="Symbol">)</a>
  <a id="5385" class="Symbol">→</a> <a id="5387" class="Symbol">(</a><a id="5388" href="Cubical.Data.Fin.Properties.html#5388" class="Bound">R</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5400" href="Cubical.Data.Fin.Properties.html#5374" class="Bound">k</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Cubical.Data.Fin.Properties.html#5374" class="Bound">k</a> <a id="5405" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5407" href="Cubical.Data.Fin.Properties.html#5376" class="Bound">n</a><a id="5408" class="Symbol">))</a>
  <a id="5413" class="Symbol">→</a> <a id="5415" href="Cubical.Data.Fin.Properties.html#5050" class="Function">Residue+k</a> <a id="5425" href="Cubical.Data.Fin.Properties.html#5374" class="Bound">k</a> <a id="5427" href="Cubical.Data.Fin.Properties.html#5376" class="Bound">n</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Cubical.Data.Fin.Properties.html#5165" class="Function">Residue-k</a> <a id="5440" href="Cubical.Data.Fin.Properties.html#5374" class="Bound">k</a> <a id="5442" href="Cubical.Data.Fin.Properties.html#5376" class="Bound">n</a> <a id="5444" href="Cubical.Data.Fin.Properties.html#5388" class="Bound">R</a><a id="5445" class="Symbol">)</a> <a id="5447" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5449" href="Cubical.Data.Fin.Properties.html#5388" class="Bound">R</a>
<a id="5451" href="Cubical.Data.Fin.Properties.html#5357" class="Function">Residue+k-k</a> <a id="5463" href="Cubical.Data.Fin.Properties.html#5463" class="Bound">k</a> <a id="5465" href="Cubical.Data.Fin.Properties.html#5465" class="Bound">n</a> <a id="5467" class="Symbol">(((</a><a id="5470" href="Cubical.Data.Fin.Properties.html#5470" class="Bound">r</a> <a id="5472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5474" href="Cubical.Data.Fin.Properties.html#5474" class="Bound">r&lt;k</a><a id="5477" class="Symbol">)</a> <a id="5479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5485" class="Symbol">)</a> <a id="5487" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5489" href="Cubical.Data.Fin.Properties.html#5489" class="Bound">p</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">=</a> <a id="5494" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="5512" href="Cubical.Data.Fin.Properties.html#5474" class="Bound">r&lt;k</a> <a id="5516" class="Symbol">(</a><a id="5517" href="Cubical.Data.Fin.Properties.html#3648" class="Function">lemma₀</a> <a id="5524" href="Cubical.Data.Fin.Properties.html#5489" class="Bound">p</a> <a id="5526" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5530" class="Symbol">))</a>
<a id="5533" href="Cubical.Data.Fin.Properties.html#5357" class="Function">Residue+k-k</a> <a id="5545" href="Cubical.Data.Fin.Properties.html#5545" class="Bound">k</a> <a id="5547" href="Cubical.Data.Fin.Properties.html#5547" class="Bound">n</a> <a id="5549" class="Symbol">((</a><a id="5551" href="Cubical.Data.Fin.Properties.html#5551" class="Bound">f</a> <a id="5553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5559" href="Cubical.Data.Fin.Properties.html#5559" class="Bound">o</a><a id="5560" class="Symbol">)</a> <a id="5562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5564" href="Cubical.Data.Fin.Properties.html#5564" class="Bound">p</a><a id="5565" class="Symbol">)</a>
  <a id="5569" class="Symbol">=</a> <a id="5571" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5578" class="Symbol">(λ</a> <a id="5581" href="Cubical.Data.Fin.Properties.html#5581" class="Bound">tup</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="5603" href="Cubical.Data.Fin.Properties.html#5581" class="Bound">tup</a><a id="5606" class="Symbol">)</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.Data.Fin.Properties.html#5545" class="Bound">k</a> <a id="5611" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5613" href="Cubical.Data.Fin.Properties.html#5547" class="Bound">n</a><a id="5614" class="Symbol">))</a> <a id="5617" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Residue-k+k"></a><a id="5623" href="Cubical.Data.Fin.Properties.html#5623" class="Function">Residue-k+k</a>
  <a id="5637" class="Symbol">:</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Data.Fin.Properties.html#5640" class="Bound">k</a> <a id="5642" href="Cubical.Data.Fin.Properties.html#5642" class="Bound">n</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5647" class="Symbol">)</a>
  <a id="5651" class="Symbol">→</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Cubical.Data.Fin.Properties.html#5654" class="Bound">R</a> <a id="5656" class="Symbol">:</a> <a id="5658" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5666" href="Cubical.Data.Fin.Properties.html#5640" class="Bound">k</a> <a id="5668" href="Cubical.Data.Fin.Properties.html#5642" class="Bound">n</a><a id="5669" class="Symbol">)</a>
  <a id="5673" class="Symbol">→</a> <a id="5675" href="Cubical.Data.Fin.Properties.html#5165" class="Function">Residue-k</a> <a id="5685" href="Cubical.Data.Fin.Properties.html#5640" class="Bound">k</a> <a id="5687" href="Cubical.Data.Fin.Properties.html#5642" class="Bound">n</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Cubical.Data.Fin.Properties.html#5050" class="Function">Residue+k</a> <a id="5700" href="Cubical.Data.Fin.Properties.html#5640" class="Bound">k</a> <a id="5702" href="Cubical.Data.Fin.Properties.html#5642" class="Bound">n</a> <a id="5704" href="Cubical.Data.Fin.Properties.html#5654" class="Bound">R</a><a id="5705" class="Symbol">)</a> <a id="5707" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5709" href="Cubical.Data.Fin.Properties.html#5654" class="Bound">R</a>
<a id="5711" href="Cubical.Data.Fin.Properties.html#5623" class="Function">Residue-k+k</a> <a id="5723" href="Cubical.Data.Fin.Properties.html#5723" class="Bound">k</a> <a id="5725" href="Cubical.Data.Fin.Properties.html#5725" class="Bound">n</a> <a id="5727" class="Symbol">((</a><a id="5729" href="Cubical.Data.Fin.Properties.html#5729" class="Bound">f</a> <a id="5731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5733" href="Cubical.Data.Fin.Properties.html#5733" class="Bound">o</a><a id="5734" class="Symbol">)</a> <a id="5736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5738" href="Cubical.Data.Fin.Properties.html#5738" class="Bound">p</a><a id="5739" class="Symbol">)</a>
  <a id="5743" class="Symbol">=</a> <a id="5745" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5752" class="Symbol">(λ</a> <a id="5755" href="Cubical.Data.Fin.Properties.html#5755" class="Bound">tup</a> <a id="5759" class="Symbol">→</a> <a id="5761" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="5777" href="Cubical.Data.Fin.Properties.html#5755" class="Bound">tup</a><a id="5780" class="Symbol">)</a> <a id="5782" href="Cubical.Data.Fin.Properties.html#5725" class="Bound">n</a><a id="5783" class="Symbol">)</a> <a id="5785" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5791" class="Keyword">private</a>
  <a id="Residue≃"></a><a id="5801" href="Cubical.Data.Fin.Properties.html#5801" class="Function">Residue≃</a> <a id="5810" class="Symbol">:</a> <a id="5812" class="Symbol">∀</a> <a id="5814" href="Cubical.Data.Fin.Properties.html#5814" class="Bound">k</a> <a id="5816" href="Cubical.Data.Fin.Properties.html#5816" class="Bound">n</a> <a id="5818" class="Symbol">→</a> <a id="5820" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5828" href="Cubical.Data.Fin.Properties.html#5814" class="Bound">k</a> <a id="5830" href="Cubical.Data.Fin.Properties.html#5816" class="Bound">n</a> <a id="5832" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5834" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="5842" href="Cubical.Data.Fin.Properties.html#5814" class="Bound">k</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Data.Fin.Properties.html#5814" class="Bound">k</a> <a id="5847" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5849" href="Cubical.Data.Fin.Properties.html#5816" class="Bound">n</a><a id="5850" class="Symbol">)</a>
  <a id="5854" href="Cubical.Data.Fin.Properties.html#5801" class="Function">Residue≃</a> <a id="5863" href="Cubical.Data.Fin.Properties.html#5863" class="Bound">k</a> <a id="5865" href="Cubical.Data.Fin.Properties.html#5865" class="Bound">n</a>
    <a id="5871" class="Symbol">=</a> <a id="5873" href="Cubical.Data.Fin.Properties.html#5050" class="Function">Residue+k</a> <a id="5883" href="Cubical.Data.Fin.Properties.html#5863" class="Bound">k</a> <a id="5885" href="Cubical.Data.Fin.Properties.html#5865" class="Bound">n</a>
    <a id="5891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5893" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="5906" class="Symbol">(</a><a id="5907" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Cubical.Data.Fin.Properties.html#5050" class="Function">Residue+k</a> <a id="5922" href="Cubical.Data.Fin.Properties.html#5863" class="Bound">k</a> <a id="5924" href="Cubical.Data.Fin.Properties.html#5865" class="Bound">n</a><a id="5925" class="Symbol">)</a> <a id="5927" class="Symbol">(</a><a id="5928" href="Cubical.Data.Fin.Properties.html#5165" class="Function">Residue-k</a> <a id="5938" href="Cubical.Data.Fin.Properties.html#5863" class="Bound">k</a> <a id="5940" href="Cubical.Data.Fin.Properties.html#5865" class="Bound">n</a><a id="5941" class="Symbol">)</a>
                        <a id="5967" class="Symbol">(</a><a id="5968" href="Cubical.Data.Fin.Properties.html#5357" class="Function">Residue+k-k</a> <a id="5980" href="Cubical.Data.Fin.Properties.html#5863" class="Bound">k</a> <a id="5982" href="Cubical.Data.Fin.Properties.html#5865" class="Bound">n</a><a id="5983" class="Symbol">)</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Data.Fin.Properties.html#5623" class="Function">Residue-k+k</a> <a id="5998" href="Cubical.Data.Fin.Properties.html#5863" class="Bound">k</a> <a id="6000" href="Cubical.Data.Fin.Properties.html#5865" class="Bound">n</a><a id="6001" class="Symbol">))</a>

<a id="Residue≡"></a><a id="6005" href="Cubical.Data.Fin.Properties.html#6005" class="Function">Residue≡</a> <a id="6014" class="Symbol">:</a> <a id="6016" class="Symbol">∀</a> <a id="6018" href="Cubical.Data.Fin.Properties.html#6018" class="Bound">k</a> <a id="6020" href="Cubical.Data.Fin.Properties.html#6020" class="Bound">n</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6032" href="Cubical.Data.Fin.Properties.html#6018" class="Bound">k</a> <a id="6034" href="Cubical.Data.Fin.Properties.html#6020" class="Bound">n</a> <a id="6036" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6038" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6046" href="Cubical.Data.Fin.Properties.html#6018" class="Bound">k</a> <a id="6048" class="Symbol">(</a><a id="6049" href="Cubical.Data.Fin.Properties.html#6018" class="Bound">k</a> <a id="6051" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6053" href="Cubical.Data.Fin.Properties.html#6020" class="Bound">n</a><a id="6054" class="Symbol">)</a>
<a id="6056" href="Cubical.Data.Fin.Properties.html#6005" class="Function">Residue≡</a> <a id="6065" href="Cubical.Data.Fin.Properties.html#6065" class="Bound">k</a> <a id="6067" href="Cubical.Data.Fin.Properties.html#6067" class="Bound">n</a> <a id="6069" class="Symbol">=</a> <a id="6071" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6074" class="Symbol">(</a><a id="6075" href="Cubical.Data.Fin.Properties.html#5801" class="Function">Residue≃</a> <a id="6084" href="Cubical.Data.Fin.Properties.html#6065" class="Bound">k</a> <a id="6086" href="Cubical.Data.Fin.Properties.html#6067" class="Bound">n</a><a id="6087" class="Symbol">)</a>

<a id="6090" class="Comment">-- For positive `k`, all `n` have a canonical residue mod `k`.</a>
<a id="6153" class="Keyword">module</a> <a id="Reduce"></a><a id="6160" href="Cubical.Data.Fin.Properties.html#6160" class="Module">Reduce</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Cubical.Data.Fin.Properties.html#6168" class="Bound">k₀</a> <a id="6171" class="Symbol">:</a> <a id="6173" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Keyword">where</a>
  <a id="Reduce.k"></a><a id="6184" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6186" class="Symbol">:</a> <a id="6188" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="6192" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6194" class="Symbol">=</a> <a id="6196" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6200" href="Cubical.Data.Fin.Properties.html#6168" class="Bound">k₀</a>

  <a id="Reduce.base"></a><a id="6206" href="Cubical.Data.Fin.Properties.html#6206" class="Function">base</a> <a id="6211" class="Symbol">:</a> <a id="6213" class="Symbol">∀</a> <a id="6215" href="Cubical.Data.Fin.Properties.html#6215" class="Bound">n</a> <a id="6217" class="Symbol">(</a><a id="6218" href="Cubical.Data.Fin.Properties.html#6218" class="Bound">n&lt;k</a> <a id="6222" class="Symbol">:</a> <a id="6224" href="Cubical.Data.Fin.Properties.html#6215" class="Bound">n</a> <a id="6226" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="6228" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a><a id="6229" class="Symbol">)</a> <a id="6231" class="Symbol">→</a> <a id="6233" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6241" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6243" href="Cubical.Data.Fin.Properties.html#6215" class="Bound">n</a>
  <a id="6247" href="Cubical.Data.Fin.Properties.html#6206" class="Function">base</a> <a id="6252" href="Cubical.Data.Fin.Properties.html#6252" class="Bound">n</a> <a id="6254" href="Cubical.Data.Fin.Properties.html#6254" class="Bound">n&lt;k</a> <a id="6258" class="Symbol">=</a> <a id="6260" href="Cubical.Data.Fin.Properties.html#4841" class="Function">Fin→Residue</a> <a id="6272" class="Symbol">(</a><a id="6273" href="Cubical.Data.Fin.Properties.html#6252" class="Bound">n</a> <a id="6275" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6277" href="Cubical.Data.Fin.Properties.html#6254" class="Bound">n&lt;k</a><a id="6280" class="Symbol">)</a>

  <a id="Reduce.step"></a><a id="6285" href="Cubical.Data.Fin.Properties.html#6285" class="Function">step</a> <a id="6290" class="Symbol">:</a> <a id="6292" class="Symbol">∀</a> <a id="6294" href="Cubical.Data.Fin.Properties.html#6294" class="Bound">n</a> <a id="6296" class="Symbol">→</a> <a id="6298" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6306" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6308" href="Cubical.Data.Fin.Properties.html#6294" class="Bound">n</a> <a id="6310" class="Symbol">→</a> <a id="6312" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6320" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6322" class="Symbol">(</a><a id="6323" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6325" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6327" href="Cubical.Data.Fin.Properties.html#6294" class="Bound">n</a><a id="6328" class="Symbol">)</a>
  <a id="6332" href="Cubical.Data.Fin.Properties.html#6285" class="Function">step</a> <a id="6337" href="Cubical.Data.Fin.Properties.html#6337" class="Bound">n</a> <a id="6339" class="Symbol">=</a> <a id="6341" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6351" class="Symbol">(</a><a id="6352" href="Cubical.Data.Fin.Properties.html#6005" class="Function">Residue≡</a> <a id="6361" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6363" href="Cubical.Data.Fin.Properties.html#6337" class="Bound">n</a><a id="6364" class="Symbol">)</a>

  <a id="Reduce.reduce"></a><a id="6369" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="6376" class="Symbol">:</a> <a id="6378" class="Symbol">∀</a> <a id="6380" href="Cubical.Data.Fin.Properties.html#6380" class="Bound">n</a> <a id="6382" class="Symbol">→</a> <a id="6384" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6392" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6394" href="Cubical.Data.Fin.Properties.html#6380" class="Bound">n</a>
  <a id="6398" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="6405" class="Symbol">=</a> <a id="6407" href="Cubical.Data.Nat.Order.html#11914" class="Function">+induction</a> <a id="6418" href="Cubical.Data.Fin.Properties.html#6168" class="Bound">k₀</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6430" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a><a id="6431" class="Symbol">)</a> <a id="6433" href="Cubical.Data.Fin.Properties.html#6206" class="Function">base</a> <a id="6438" href="Cubical.Data.Fin.Properties.html#6285" class="Function">step</a>

  <a id="Reduce.reduce≡"></a><a id="6446" href="Cubical.Data.Fin.Properties.html#6446" class="Function">reduce≡</a>
    <a id="6458" class="Symbol">:</a> <a id="6460" class="Symbol">∀</a> <a id="6462" href="Cubical.Data.Fin.Properties.html#6462" class="Bound">n</a> <a id="6464" class="Symbol">→</a> <a id="6466" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6476" class="Symbol">(</a><a id="6477" href="Cubical.Data.Fin.Properties.html#6005" class="Function">Residue≡</a> <a id="6486" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6488" href="Cubical.Data.Fin.Properties.html#6462" class="Bound">n</a><a id="6489" class="Symbol">)</a> <a id="6491" class="Symbol">(</a><a id="6492" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="6499" href="Cubical.Data.Fin.Properties.html#6462" class="Bound">n</a><a id="6500" class="Symbol">)</a> <a id="6502" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6504" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6514" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6516" href="Cubical.Data.Fin.Properties.html#6462" class="Bound">n</a><a id="6517" class="Symbol">)</a>
  <a id="6521" href="Cubical.Data.Fin.Properties.html#6446" class="Function">reduce≡</a> <a id="6529" href="Cubical.Data.Fin.Properties.html#6529" class="Bound">n</a>
    <a id="6535" class="Symbol">=</a> <a id="6537" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6541" class="Symbol">(</a><a id="6542" href="Cubical.Data.Nat.Order.html#12107" class="Function">+inductionStep</a> <a id="6557" href="Cubical.Data.Fin.Properties.html#6168" class="Bound">k₀</a> <a id="6560" class="Symbol">_</a> <a id="6562" href="Cubical.Data.Fin.Properties.html#6206" class="Function">base</a> <a id="6567" href="Cubical.Data.Fin.Properties.html#6285" class="Function">step</a> <a id="6572" href="Cubical.Data.Fin.Properties.html#6529" class="Bound">n</a><a id="6573" class="Symbol">)</a>

  <a id="Reduce.reduceP"></a><a id="6578" href="Cubical.Data.Fin.Properties.html#6578" class="Function">reduceP</a>
    <a id="6590" class="Symbol">:</a> <a id="6592" class="Symbol">∀</a> <a id="6594" href="Cubical.Data.Fin.Properties.html#6594" class="Bound">n</a> <a id="6596" class="Symbol">→</a> <a id="6598" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6604" class="Symbol">(λ</a> <a id="6607" href="Cubical.Data.Fin.Properties.html#6607" class="Bound">i</a> <a id="6609" class="Symbol">→</a> <a id="6611" href="Cubical.Data.Fin.Properties.html#6005" class="Function">Residue≡</a> <a id="6620" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6622" href="Cubical.Data.Fin.Properties.html#6594" class="Bound">n</a> <a id="6624" href="Cubical.Data.Fin.Properties.html#6607" class="Bound">i</a><a id="6625" class="Symbol">)</a> <a id="6627" class="Symbol">(</a><a id="6628" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="6635" href="Cubical.Data.Fin.Properties.html#6594" class="Bound">n</a><a id="6636" class="Symbol">)</a> <a id="6638" class="Symbol">(</a><a id="6639" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="6646" class="Symbol">(</a><a id="6647" href="Cubical.Data.Fin.Properties.html#6184" class="Function">k</a> <a id="6649" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6651" href="Cubical.Data.Fin.Properties.html#6594" class="Bound">n</a><a id="6652" class="Symbol">))</a>
  <a id="6657" href="Cubical.Data.Fin.Properties.html#6578" class="Function">reduceP</a> <a id="6665" href="Cubical.Data.Fin.Properties.html#6665" class="Bound">n</a> <a id="6667" class="Symbol">=</a> <a id="6669" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="6677" class="Symbol">(</a><a id="6678" href="Cubical.Data.Fin.Properties.html#6446" class="Function">reduce≡</a> <a id="6686" href="Cubical.Data.Fin.Properties.html#6665" class="Bound">n</a><a id="6687" class="Symbol">)</a>

<a id="6690" class="Keyword">open</a> <a id="6695" href="Cubical.Data.Fin.Properties.html#6160" class="Module">Reduce</a> <a id="6702" class="Keyword">using</a> <a id="6708" class="Symbol">(</a><a id="6709" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a><a id="6715" class="Symbol">;</a> <a id="6717" href="Cubical.Data.Fin.Properties.html#6446" class="Function">reduce≡</a><a id="6724" class="Symbol">)</a> <a id="6726" class="Keyword">public</a>

<a id="extract"></a><a id="6734" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="6742" class="Symbol">:</a> <a id="6744" class="Symbol">∀{</a><a id="6746" href="Cubical.Data.Fin.Properties.html#6746" class="Bound">k</a> <a id="6748" href="Cubical.Data.Fin.Properties.html#6748" class="Bound">n</a><a id="6749" class="Symbol">}</a> <a id="6751" class="Symbol">→</a> <a id="6753" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6761" href="Cubical.Data.Fin.Properties.html#6746" class="Bound">k</a> <a id="6763" href="Cubical.Data.Fin.Properties.html#6748" class="Bound">n</a> <a id="6765" class="Symbol">→</a> <a id="6767" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="6771" href="Cubical.Data.Fin.Properties.html#6746" class="Bound">k</a>
<a id="6773" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="6781" class="Symbol">=</a> <a id="6783" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6787" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6789" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="6794" class="Keyword">private</a>
  <a id="lemma₅"></a><a id="6804" href="Cubical.Data.Fin.Properties.html#6804" class="Function">lemma₅</a>
    <a id="6815" class="Symbol">:</a> <a id="6817" class="Symbol">∀</a> <a id="6819" href="Cubical.Data.Fin.Properties.html#6819" class="Bound">k</a> <a id="6821" href="Cubical.Data.Fin.Properties.html#6821" class="Bound">n</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Cubical.Data.Fin.Properties.html#6824" class="Bound">R</a> <a id="6826" class="Symbol">:</a> <a id="6828" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="6836" href="Cubical.Data.Fin.Properties.html#6819" class="Bound">k</a> <a id="6838" href="Cubical.Data.Fin.Properties.html#6821" class="Bound">n</a><a id="6839" class="Symbol">)</a>
    <a id="6845" class="Symbol">→</a>  <a id="6848" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="6856" href="Cubical.Data.Fin.Properties.html#6824" class="Bound">R</a> <a id="6858" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6860" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6879" class="Symbol">(</a><a id="6880" href="Cubical.Data.Fin.Properties.html#6005" class="Function">Residue≡</a> <a id="6889" href="Cubical.Data.Fin.Properties.html#6819" class="Bound">k</a> <a id="6891" href="Cubical.Data.Fin.Properties.html#6821" class="Bound">n</a><a id="6892" class="Symbol">)</a> <a id="6894" href="Cubical.Data.Fin.Properties.html#6824" class="Bound">R</a><a id="6895" class="Symbol">)</a>
  <a id="6899" href="Cubical.Data.Fin.Properties.html#6804" class="Function">lemma₅</a> <a id="6906" href="Cubical.Data.Fin.Properties.html#6906" class="Bound">k</a> <a id="6908" href="Cubical.Data.Fin.Properties.html#6908" class="Bound">n</a> <a id="6910" class="Symbol">=</a> <a id="6912" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6916" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6918" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6923" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="6931" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6933" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Cubical.Data.Fin.Properties.html#5801" class="Function">Residue≃</a> <a id="6947" href="Cubical.Data.Fin.Properties.html#6906" class="Bound">k</a> <a id="6949" href="Cubical.Data.Fin.Properties.html#6908" class="Bound">n</a><a id="6950" class="Symbol">)</a>

<a id="6953" class="Comment">-- The residue of n modulo k is the same as the residue of k + n.</a>
<a id="extract≡"></a><a id="7019" href="Cubical.Data.Fin.Properties.html#7019" class="Function">extract≡</a> <a id="7028" class="Symbol">:</a> <a id="7030" class="Symbol">∀</a> <a id="7032" href="Cubical.Data.Fin.Properties.html#7032" class="Bound">k</a> <a id="7034" href="Cubical.Data.Fin.Properties.html#7034" class="Bound">n</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="7046" class="Symbol">(</a><a id="7047" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7054" href="Cubical.Data.Fin.Properties.html#7032" class="Bound">k</a> <a id="7056" href="Cubical.Data.Fin.Properties.html#7034" class="Bound">n</a><a id="7057" class="Symbol">)</a> <a id="7059" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7061" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7077" href="Cubical.Data.Fin.Properties.html#7032" class="Bound">k</a> <a id="7079" class="Symbol">(</a><a id="7080" class="InductiveConstructor">suc</a> <a id="7084" href="Cubical.Data.Fin.Properties.html#7032" class="Bound">k</a> <a id="7086" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7088" href="Cubical.Data.Fin.Properties.html#7034" class="Bound">n</a><a id="7089" class="Symbol">))</a>
<a id="7092" href="Cubical.Data.Fin.Properties.html#7019" class="Function">extract≡</a> <a id="7101" href="Cubical.Data.Fin.Properties.html#7101" class="Bound">k</a> <a id="7103" href="Cubical.Data.Fin.Properties.html#7103" class="Bound">n</a>
  <a id="7107" class="Symbol">=</a> <a id="7109" href="Cubical.Data.Fin.Properties.html#6804" class="Function">lemma₅</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7121" href="Cubical.Data.Fin.Properties.html#7101" class="Bound">k</a><a id="7122" class="Symbol">)</a> <a id="7124" href="Cubical.Data.Fin.Properties.html#7103" class="Bound">n</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7134" href="Cubical.Data.Fin.Properties.html#7101" class="Bound">k</a> <a id="7136" href="Cubical.Data.Fin.Properties.html#7103" class="Bound">n</a><a id="7137" class="Symbol">)</a> <a id="7139" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7141" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7146" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="7154" class="Symbol">(</a><a id="7155" href="Cubical.Data.Fin.Properties.html#6446" class="Function">Reduce.reduce≡</a> <a id="7170" href="Cubical.Data.Fin.Properties.html#7101" class="Bound">k</a> <a id="7172" href="Cubical.Data.Fin.Properties.html#7103" class="Bound">n</a><a id="7173" class="Symbol">)</a>

<a id="isContrResidue"></a><a id="7176" href="Cubical.Data.Fin.Properties.html#7176" class="Function">isContrResidue</a> <a id="7191" class="Symbol">:</a> <a id="7193" class="Symbol">∀{</a><a id="7195" href="Cubical.Data.Fin.Properties.html#7195" class="Bound">k</a> <a id="7197" href="Cubical.Data.Fin.Properties.html#7197" class="Bound">n</a><a id="7198" class="Symbol">}</a> <a id="7200" class="Symbol">→</a> <a id="7202" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="7219" class="Symbol">(</a><a id="7220" class="InductiveConstructor">suc</a> <a id="7224" href="Cubical.Data.Fin.Properties.html#7195" class="Bound">k</a><a id="7225" class="Symbol">)</a> <a id="7227" href="Cubical.Data.Fin.Properties.html#7197" class="Bound">n</a><a id="7228" class="Symbol">)</a>
<a id="7230" href="Cubical.Data.Fin.Properties.html#7176" class="Function">isContrResidue</a> <a id="7245" class="Symbol">{</a><a id="7246" href="Cubical.Data.Fin.Properties.html#7246" class="Bound">k</a><a id="7247" class="Symbol">}</a> <a id="7249" class="Symbol">{</a><a id="7250" href="Cubical.Data.Fin.Properties.html#7250" class="Bound">n</a><a id="7251" class="Symbol">}</a> <a id="7253" class="Symbol">=</a> <a id="7255" href="Cubical.Foundations.HLevels.html#24154" class="Function">inhProp→isContr</a> <a id="7271" class="Symbol">(</a><a id="7272" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7279" href="Cubical.Data.Fin.Properties.html#7246" class="Bound">k</a> <a id="7281" href="Cubical.Data.Fin.Properties.html#7250" class="Bound">n</a><a id="7282" class="Symbol">)</a> <a id="7284" class="Symbol">(</a><a id="7285" href="Cubical.Data.Fin.Properties.html#4688" class="Function">isPropResidue</a> <a id="7299" class="Symbol">(</a><a id="7300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7304" href="Cubical.Data.Fin.Properties.html#7246" class="Bound">k</a><a id="7305" class="Symbol">)</a> <a id="7307" href="Cubical.Data.Fin.Properties.html#7250" class="Bound">n</a><a id="7308" class="Symbol">)</a>

<a id="7311" class="Comment">-- the modulo operator on ℕ</a>

<a id="_%_"></a><a id="7340" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">_%_</a> <a id="7344" class="Symbol">:</a> <a id="7346" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7348" class="Symbol">→</a> <a id="7350" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7352" class="Symbol">→</a> <a id="7354" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="7356" href="Cubical.Data.Fin.Properties.html#7356" class="Bound">n</a> <a id="7358" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">%</a> <a id="7360" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7365" class="Symbol">=</a> <a id="7367" href="Cubical.Data.Fin.Properties.html#7356" class="Bound">n</a>
<a id="7369" href="Cubical.Data.Fin.Properties.html#7369" class="Bound">n</a> <a id="7371" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">%</a> <a id="7373" class="Symbol">(</a><a id="7374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7378" href="Cubical.Data.Fin.Properties.html#7378" class="Bound">k</a><a id="7379" class="Symbol">)</a> <a id="7381" class="Symbol">=</a> <a id="7383" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="7396" class="Symbol">(</a><a id="7397" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7404" href="Cubical.Data.Fin.Properties.html#7378" class="Bound">k</a> <a id="7406" href="Cubical.Data.Fin.Properties.html#7369" class="Bound">n</a><a id="7407" class="Symbol">))</a>

<a id="_/_"></a><a id="7411" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">_/_</a> <a id="7415" class="Symbol">:</a> <a id="7417" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7419" class="Symbol">→</a> <a id="7421" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7423" class="Symbol">→</a> <a id="7425" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="7427" href="Cubical.Data.Fin.Properties.html#7427" class="Bound">n</a> <a id="7429" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">/</a> <a id="7431" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7436" class="Symbol">=</a> <a id="7438" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="7443" href="Cubical.Data.Fin.Properties.html#7443" class="Bound">n</a> <a id="7445" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">/</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7452" href="Cubical.Data.Fin.Properties.html#7452" class="Bound">k</a><a id="7453" class="Symbol">)</a> <a id="7455" class="Symbol">=</a> <a id="7457" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7464" href="Cubical.Data.Fin.Properties.html#7452" class="Bound">k</a> <a id="7466" href="Cubical.Data.Fin.Properties.html#7443" class="Bound">n</a> <a id="7468" class="Symbol">.</a><a id="7469" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7473" class="Symbol">.</a><a id="7474" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="moddiv"></a><a id="7479" href="Cubical.Data.Fin.Properties.html#7479" class="Function">moddiv</a> <a id="7486" class="Symbol">:</a> <a id="7488" class="Symbol">∀</a> <a id="7490" href="Cubical.Data.Fin.Properties.html#7490" class="Bound">n</a> <a id="7492" href="Cubical.Data.Fin.Properties.html#7492" class="Bound">k</a> <a id="7494" class="Symbol">→</a> <a id="7496" class="Symbol">(</a><a id="7497" href="Cubical.Data.Fin.Properties.html#7490" class="Bound">n</a> <a id="7499" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">/</a> <a id="7501" href="Cubical.Data.Fin.Properties.html#7492" class="Bound">k</a><a id="7502" class="Symbol">)</a> <a id="7504" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7506" href="Cubical.Data.Fin.Properties.html#7492" class="Bound">k</a> <a id="7508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7510" href="Cubical.Data.Fin.Properties.html#7490" class="Bound">n</a> <a id="7512" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">%</a> <a id="7514" href="Cubical.Data.Fin.Properties.html#7492" class="Bound">k</a> <a id="7516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7518" href="Cubical.Data.Fin.Properties.html#7490" class="Bound">n</a>
<a id="7520" href="Cubical.Data.Fin.Properties.html#7479" class="Function">moddiv</a> <a id="7527" href="Cubical.Data.Fin.Properties.html#7527" class="Bound">n</a> <a id="7529" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7534" class="Symbol">=</a> <a id="7536" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7541" href="Cubical.Data.Fin.Properties.html#7479" class="Function">moddiv</a> <a id="7548" href="Cubical.Data.Fin.Properties.html#7548" class="Bound">n</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7555" href="Cubical.Data.Fin.Properties.html#7555" class="Bound">k</a><a id="7556" class="Symbol">)</a> <a id="7558" class="Symbol">=</a> <a id="7560" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="7573" class="Symbol">_</a> <a id="7575" class="Symbol">_</a> <a id="7577" class="Symbol">(</a><a id="7578" href="Cubical.Data.Fin.Properties.html#7548" class="Bound">n</a> <a id="7580" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">/</a> <a id="7582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7586" href="Cubical.Data.Fin.Properties.html#7555" class="Bound">k</a><a id="7587" class="Symbol">))</a> <a id="7590" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7592" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7599" href="Cubical.Data.Fin.Properties.html#7555" class="Bound">k</a> <a id="7601" href="Cubical.Data.Fin.Properties.html#7548" class="Bound">n</a> <a id="7603" class="Symbol">.</a><a id="7604" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="n%k≡n[modk]"></a><a id="7609" href="Cubical.Data.Fin.Properties.html#7609" class="Function">n%k≡n[modk]</a> <a id="7621" class="Symbol">:</a> <a id="7623" class="Symbol">∀</a> <a id="7625" href="Cubical.Data.Fin.Properties.html#7625" class="Bound">n</a> <a id="7627" href="Cubical.Data.Fin.Properties.html#7627" class="Bound">k</a> <a id="7629" class="Symbol">→</a> <a id="7631" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7634" href="Cubical.Data.Fin.Properties.html#7634" class="Bound">o</a> <a id="7636" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7638" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7640" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7642" href="Cubical.Data.Fin.Properties.html#7634" class="Bound">o</a> <a id="7644" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7646" href="Cubical.Data.Fin.Properties.html#7627" class="Bound">k</a> <a id="7648" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7650" href="Cubical.Data.Fin.Properties.html#7625" class="Bound">n</a> <a id="7652" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">%</a> <a id="7654" href="Cubical.Data.Fin.Properties.html#7627" class="Bound">k</a> <a id="7656" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7658" href="Cubical.Data.Fin.Properties.html#7625" class="Bound">n</a>
<a id="7660" href="Cubical.Data.Fin.Properties.html#7609" class="Function">n%k≡n[modk]</a> <a id="7672" href="Cubical.Data.Fin.Properties.html#7672" class="Bound">n</a> <a id="7674" href="Cubical.Data.Fin.Properties.html#7674" class="Bound">k</a> <a id="7676" class="Symbol">=</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Cubical.Data.Fin.Properties.html#7672" class="Bound">n</a> <a id="7681" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">/</a> <a id="7683" href="Cubical.Data.Fin.Properties.html#7674" class="Bound">k</a><a id="7684" class="Symbol">)</a> <a id="7686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7688" href="Cubical.Data.Fin.Properties.html#7479" class="Function">moddiv</a> <a id="7695" href="Cubical.Data.Fin.Properties.html#7672" class="Bound">n</a> <a id="7697" href="Cubical.Data.Fin.Properties.html#7674" class="Bound">k</a>

<a id="n%sk&lt;sk"></a><a id="7700" href="Cubical.Data.Fin.Properties.html#7700" class="Function">n%sk&lt;sk</a> <a id="7708" class="Symbol">:</a> <a id="7710" class="Symbol">(</a><a id="7711" href="Cubical.Data.Fin.Properties.html#7711" class="Bound">n</a> <a id="7713" href="Cubical.Data.Fin.Properties.html#7713" class="Bound">k</a> <a id="7715" class="Symbol">:</a> <a id="7717" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7718" class="Symbol">)</a> <a id="7720" class="Symbol">→</a> <a id="7722" class="Symbol">(</a><a id="7723" href="Cubical.Data.Fin.Properties.html#7711" class="Bound">n</a> <a id="7725" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">%</a> <a id="7727" class="InductiveConstructor">suc</a> <a id="7731" href="Cubical.Data.Fin.Properties.html#7713" class="Bound">k</a><a id="7732" class="Symbol">)</a> <a id="7734" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7736" class="InductiveConstructor">suc</a> <a id="7740" href="Cubical.Data.Fin.Properties.html#7713" class="Bound">k</a>
<a id="7742" href="Cubical.Data.Fin.Properties.html#7700" class="Function">n%sk&lt;sk</a> <a id="7750" href="Cubical.Data.Fin.Properties.html#7750" class="Bound">n</a> <a id="7752" href="Cubical.Data.Fin.Properties.html#7752" class="Bound">k</a> <a id="7754" class="Symbol">=</a> <a id="7756" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a> <a id="7764" class="Symbol">(</a><a id="7765" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="7772" href="Cubical.Data.Fin.Properties.html#7752" class="Bound">k</a> <a id="7774" href="Cubical.Data.Fin.Properties.html#7750" class="Bound">n</a><a id="7775" class="Symbol">)</a> <a id="7777" class="Symbol">.</a><a id="7778" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="fznotfs"></a><a id="7783" href="Cubical.Data.Fin.Properties.html#7783" class="Function">fznotfs</a> <a id="7791" class="Symbol">:</a> <a id="7793" class="Symbol">∀</a> <a id="7795" class="Symbol">{</a><a id="7796" href="Cubical.Data.Fin.Properties.html#7796" class="Bound">m</a> <a id="7798" class="Symbol">:</a> <a id="7800" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7801" class="Symbol">}</a> <a id="7803" class="Symbol">{</a><a id="7804" href="Cubical.Data.Fin.Properties.html#7804" class="Bound">k</a> <a id="7806" class="Symbol">:</a> <a id="7808" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="7812" href="Cubical.Data.Fin.Properties.html#7796" class="Bound">m</a><a id="7813" class="Symbol">}</a> <a id="7815" class="Symbol">→</a> <a id="7817" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7819" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="7825" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7827" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="7832" href="Cubical.Data.Fin.Properties.html#7804" class="Bound">k</a>
<a id="7834" href="Cubical.Data.Fin.Properties.html#7783" class="Function">fznotfs</a> <a id="7842" class="Symbol">{</a><a id="7843" href="Cubical.Data.Fin.Properties.html#7843" class="Bound">m</a><a id="7844" class="Symbol">}</a> <a id="7846" href="Cubical.Data.Fin.Properties.html#7846" class="Bound">p</a> <a id="7848" class="Symbol">=</a> <a id="7850" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7856" href="Cubical.Data.Fin.Properties.html#7875" class="Function">F</a> <a id="7858" href="Cubical.Data.Fin.Properties.html#7846" class="Bound">p</a> <a id="7860" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="7865" class="Keyword">where</a>
    <a id="7875" href="Cubical.Data.Fin.Properties.html#7875" class="Function">F</a> <a id="7877" class="Symbol">:</a> <a id="7879" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="7883" class="Symbol">(</a><a id="7884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7888" href="Cubical.Data.Fin.Properties.html#7843" class="Bound">m</a><a id="7889" class="Symbol">)</a> <a id="7891" class="Symbol">→</a> <a id="7893" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
    <a id="7903" href="Cubical.Data.Fin.Properties.html#7875" class="Function">F</a> <a id="7905" class="Symbol">(</a><a id="7906" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7913" class="Symbol">_)</a> <a id="7916" class="Symbol">=</a> <a id="7918" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7927" href="Cubical.Data.Fin.Properties.html#7875" class="Function">F</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7934" class="Symbol">_</a> <a id="7936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7938" class="Symbol">_)</a> <a id="7941" class="Symbol">=</a> <a id="7943" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="fsuc-inj"></a><a id="7946" href="Cubical.Data.Fin.Properties.html#7946" class="Function">fsuc-inj</a> <a id="7955" class="Symbol">:</a> <a id="7957" class="Symbol">{</a><a id="7958" href="Cubical.Data.Fin.Properties.html#7958" class="Bound">fj</a> <a id="7961" href="Cubical.Data.Fin.Properties.html#7961" class="Bound">fk</a> <a id="7964" class="Symbol">:</a> <a id="7966" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="7970" href="Cubical.Data.Fin.Properties.html#970" class="Generalizable">n</a><a id="7971" class="Symbol">}</a> <a id="7973" class="Symbol">→</a> <a id="7975" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="7980" href="Cubical.Data.Fin.Properties.html#7958" class="Bound">fj</a> <a id="7983" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7985" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="7990" href="Cubical.Data.Fin.Properties.html#7961" class="Bound">fk</a> <a id="7993" class="Symbol">→</a> <a id="7995" href="Cubical.Data.Fin.Properties.html#7958" class="Bound">fj</a> <a id="7998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8000" href="Cubical.Data.Fin.Properties.html#7961" class="Bound">fk</a>
<a id="8003" href="Cubical.Data.Fin.Properties.html#7946" class="Function">fsuc-inj</a> <a id="8012" class="Symbol">=</a> <a id="8014" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="8028" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8030" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="8037" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8039" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8044" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a>

<a id="punchOut"></a><a id="8049" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8058" class="Symbol">:</a> <a id="8060" class="Symbol">∀</a> <a id="8062" class="Symbol">{</a><a id="8063" href="Cubical.Data.Fin.Properties.html#8063" class="Bound">m</a><a id="8064" class="Symbol">}</a> <a id="8066" class="Symbol">{</a><a id="8067" href="Cubical.Data.Fin.Properties.html#8067" class="Bound">i</a> <a id="8069" href="Cubical.Data.Fin.Properties.html#8069" class="Bound">j</a> <a id="8071" class="Symbol">:</a> <a id="8073" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="8077" class="Symbol">(</a><a id="8078" class="InductiveConstructor">suc</a> <a id="8082" href="Cubical.Data.Fin.Properties.html#8063" class="Bound">m</a><a id="8083" class="Symbol">)}</a> <a id="8086" class="Symbol">→</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8091" href="Cubical.Data.Fin.Properties.html#8067" class="Bound">i</a> <a id="8093" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8095" href="Cubical.Data.Fin.Properties.html#8069" class="Bound">j</a><a id="8096" class="Symbol">)</a> <a id="8098" class="Symbol">→</a> <a id="8100" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="8104" href="Cubical.Data.Fin.Properties.html#8063" class="Bound">m</a>
<a id="8106" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8115" class="Symbol">{_}</a> <a id="8119" class="Symbol">{</a><a id="8120" href="Cubical.Data.Fin.Properties.html#8120" class="Bound">i</a><a id="8121" class="Symbol">}</a> <a id="8123" class="Symbol">{</a><a id="8124" href="Cubical.Data.Fin.Properties.html#8124" class="Bound">j</a><a id="8125" class="Symbol">}</a> <a id="8127" href="Cubical.Data.Fin.Properties.html#8127" class="Bound">p</a> <a id="8129" class="Keyword">with</a> <a id="8134" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="8141" href="Cubical.Data.Fin.Properties.html#8120" class="Bound">i</a> <a id="8143" class="Symbol">|</a> <a id="8145" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="8152" href="Cubical.Data.Fin.Properties.html#8124" class="Bound">j</a>
<a id="8154" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8163" class="Symbol">{_}</a> <a id="8167" class="Symbol">{</a><a id="8168" href="Cubical.Data.Fin.Properties.html#8168" class="Bound">i</a><a id="8169" class="Symbol">}</a> <a id="8171" class="Symbol">{</a><a id="8172" href="Cubical.Data.Fin.Properties.html#8172" class="Bound">j</a><a id="8173" class="Symbol">}</a> <a id="8175" href="Cubical.Data.Fin.Properties.html#8175" class="Bound">p</a> <a id="8177" class="Symbol">|</a> <a id="8179" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8183" href="Cubical.Data.Fin.Properties.html#8183" class="Bound">prfi</a> <a id="8188" class="Symbol">|</a> <a id="8190" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8194" href="Cubical.Data.Fin.Properties.html#8194" class="Bound">prfj</a> <a id="8199" class="Symbol">=</a>
  <a id="8203" href="Cubical.Data.Empty.Base.html#246" class="Function">Empty.elim</a> <a id="8214" class="Symbol">(</a><a id="8215" href="Cubical.Data.Fin.Properties.html#8175" class="Bound">p</a> <a id="8217" class="Symbol">(</a><a id="8218" href="Cubical.Data.Fin.Properties.html#8168" class="Bound">i</a> <a id="8220" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8223" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8227" href="Cubical.Data.Fin.Properties.html#8183" class="Bound">prfi</a> <a id="8232" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8234" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="8240" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8243" href="Cubical.Data.Fin.Properties.html#8194" class="Bound">prfj</a> <a id="8248" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8250" href="Cubical.Data.Fin.Properties.html#8172" class="Bound">j</a> <a id="8252" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8253" class="Symbol">))</a>
<a id="8256" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8265" class="Symbol">{_}</a> <a id="8269" class="Symbol">{</a><a id="8270" href="Cubical.Data.Fin.Properties.html#8270" class="Bound">i</a><a id="8271" class="Symbol">}</a> <a id="8273" class="Symbol">{</a><a id="8274" href="Cubical.Data.Fin.Properties.html#8274" class="Bound">j</a><a id="8275" class="Symbol">}</a> <a id="8277" href="Cubical.Data.Fin.Properties.html#8277" class="Bound">p</a> <a id="8279" class="Symbol">|</a> <a id="8281" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8285" href="Cubical.Data.Fin.Properties.html#8285" class="Bound">prfi</a> <a id="8290" class="Symbol">|</a> <a id="8292" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8296" class="Symbol">(</a><a id="8297" href="Cubical.Data.Fin.Properties.html#8297" class="Bound">kj</a> <a id="8300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8302" href="Cubical.Data.Fin.Properties.html#8302" class="Bound">prfj</a><a id="8306" class="Symbol">)</a> <a id="8308" class="Symbol">=</a>
  <a id="8312" href="Cubical.Data.Fin.Properties.html#8297" class="Bound">kj</a>
<a id="8315" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8324" class="Symbol">{</a><a id="8325" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8329" class="Symbol">}</a> <a id="8331" class="Symbol">{</a><a id="8332" href="Cubical.Data.Fin.Properties.html#8332" class="Bound">i</a><a id="8333" class="Symbol">}</a> <a id="8335" class="Symbol">{</a><a id="8336" href="Cubical.Data.Fin.Properties.html#8336" class="Bound">j</a><a id="8337" class="Symbol">}</a> <a id="8339" href="Cubical.Data.Fin.Properties.html#8339" class="Bound">p</a>  <a id="8342" class="Symbol">|</a> <a id="8344" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8348" class="Symbol">(</a><a id="8349" href="Cubical.Data.Fin.Properties.html#8349" class="Bound">ki</a> <a id="8352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8354" href="Cubical.Data.Fin.Properties.html#8354" class="Bound">prfi</a><a id="8358" class="Symbol">)</a> <a id="8360" class="Symbol">|</a> <a id="8362" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8366" href="Cubical.Data.Fin.Properties.html#8366" class="Bound">prfj</a> <a id="8371" class="Symbol">=</a>
  <a id="8375" href="Cubical.Data.Empty.Base.html#246" class="Function">Empty.elim</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.Data.Fin.Properties.html#8339" class="Bound">p</a> <a id="8389" class="Symbol">(</a>
    <a id="8395" href="Cubical.Data.Fin.Properties.html#8332" class="Bound">i</a> <a id="8397" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8400" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8404" class="Symbol">(</a><a id="8405" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="8417" class="Symbol">.</a><a id="8418" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8422" href="Cubical.Data.Fin.Properties.html#8332" class="Bound">i</a><a id="8423" class="Symbol">)</a> <a id="8425" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8431" href="Cubical.Data.Fin.Properties.html#8478" class="Function">c</a> <a id="8433" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8436" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="8448" class="Symbol">.</a><a id="8449" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8453" href="Cubical.Data.Fin.Properties.html#8336" class="Bound">j</a> <a id="8455" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8461" href="Cubical.Data.Fin.Properties.html#8336" class="Bound">j</a> <a id="8463" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="8467" class="Symbol">))</a>
  <a id="8472" class="Keyword">where</a> <a id="8478" href="Cubical.Data.Fin.Properties.html#8478" class="Function">c</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="8494" class="Symbol">.</a><a id="8495" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="8499" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8508" class="Symbol">{</a><a id="8509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8513" class="Symbol">_}</a> <a id="8516" class="Symbol">{</a><a id="8517" href="Cubical.Data.Fin.Properties.html#8517" class="Bound">i</a><a id="8518" class="Symbol">}</a> <a id="8520" class="Symbol">{</a><a id="8521" href="Cubical.Data.Fin.Properties.html#8521" class="Bound">j</a><a id="8522" class="Symbol">}</a> <a id="8524" href="Cubical.Data.Fin.Properties.html#8524" class="Bound">p</a> <a id="8526" class="Symbol">|</a> <a id="8528" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Cubical.Data.Fin.Properties.html#8533" class="Bound">ki</a> <a id="8536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8538" href="Cubical.Data.Fin.Properties.html#8538" class="Bound">prfi</a><a id="8542" class="Symbol">)</a> <a id="8544" class="Symbol">|</a> <a id="8546" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8550" href="Cubical.Data.Fin.Properties.html#8550" class="Bound">prfj</a> <a id="8555" class="Symbol">=</a>
  <a id="8559" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>
<a id="8565" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8574" class="Symbol">{</a><a id="8575" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8579" class="Symbol">}</a> <a id="8581" class="Symbol">{</a><a id="8582" href="Cubical.Data.Fin.Properties.html#8582" class="Bound">i</a><a id="8583" class="Symbol">}</a> <a id="8585" class="Symbol">{</a><a id="8586" href="Cubical.Data.Fin.Properties.html#8586" class="Bound">j</a><a id="8587" class="Symbol">}</a> <a id="8589" href="Cubical.Data.Fin.Properties.html#8589" class="Bound">p</a> <a id="8591" class="Symbol">|</a> <a id="8593" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8597" class="Symbol">(</a><a id="8598" href="Cubical.Data.Fin.Properties.html#8598" class="Bound">ki</a> <a id="8601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8603" href="Cubical.Data.Fin.Properties.html#8603" class="Bound">prfi</a><a id="8607" class="Symbol">)</a> <a id="8609" class="Symbol">|</a> <a id="8611" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8615" class="Symbol">(</a><a id="8616" href="Cubical.Data.Fin.Properties.html#8616" class="Bound">kj</a> <a id="8619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8621" href="Cubical.Data.Fin.Properties.html#8621" class="Bound">prfj</a><a id="8625" class="Symbol">)</a> <a id="8627" class="Symbol">=</a>
  <a id="8631" href="Cubical.Data.Empty.Base.html#246" class="Function">Empty.elim</a> <a id="8642" class="Symbol">((</a><a id="8644" href="Cubical.Data.Fin.Properties.html#8589" class="Bound">p</a> <a id="8646" class="Symbol">(</a>
    <a id="8652" href="Cubical.Data.Fin.Properties.html#8582" class="Bound">i</a> <a id="8654" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8657" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8661" class="Symbol">(</a><a id="8662" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="8674" class="Symbol">.</a><a id="8675" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8679" href="Cubical.Data.Fin.Properties.html#8582" class="Bound">i</a><a id="8680" class="Symbol">)</a> <a id="8682" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8688" href="Cubical.Data.Fin.Properties.html#8736" class="Function">c</a> <a id="8690" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8693" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="8705" class="Symbol">.</a><a id="8706" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8710" href="Cubical.Data.Fin.Properties.html#8586" class="Bound">j</a> <a id="8712" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8718" href="Cubical.Data.Fin.Properties.html#8586" class="Bound">j</a> <a id="8720" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8721" class="Symbol">)</a>
  <a id="8725" class="Symbol">))</a>
  <a id="8730" class="Keyword">where</a> <a id="8736" href="Cubical.Data.Fin.Properties.html#8736" class="Function">c</a> <a id="8738" class="Symbol">=</a> <a id="8740" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="8752" class="Symbol">.</a><a id="8753" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="8757" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8766" class="Symbol">{</a><a id="8767" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8771" class="Symbol">_}</a> <a id="8774" class="Symbol">{</a><a id="8775" href="Cubical.Data.Fin.Properties.html#8775" class="Bound">i</a><a id="8776" class="Symbol">}</a> <a id="8778" class="Symbol">{</a><a id="8779" href="Cubical.Data.Fin.Properties.html#8779" class="Bound">j</a><a id="8780" class="Symbol">}</a> <a id="8782" href="Cubical.Data.Fin.Properties.html#8782" class="Bound">p</a> <a id="8784" class="Symbol">|</a> <a id="8786" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8790" class="Symbol">(</a><a id="8791" href="Cubical.Data.Fin.Properties.html#8791" class="Bound">ki</a> <a id="8794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8796" href="Cubical.Data.Fin.Properties.html#8796" class="Bound">prfi</a><a id="8800" class="Symbol">)</a> <a id="8802" class="Symbol">|</a> <a id="8804" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8808" class="Symbol">(</a><a id="8809" href="Cubical.Data.Fin.Properties.html#8809" class="Bound">kj</a> <a id="8812" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8814" href="Cubical.Data.Fin.Properties.html#8814" class="Bound">prfj</a><a id="8818" class="Symbol">)</a> <a id="8820" class="Symbol">=</a>
  <a id="8824" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="8829" class="Symbol">(</a><a id="8830" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="8839" class="Symbol">{</a><a id="8840" class="Argument">i</a> <a id="8842" class="Symbol">=</a> <a id="8844" href="Cubical.Data.Fin.Properties.html#8791" class="Bound">ki</a><a id="8846" class="Symbol">}</a> <a id="8848" class="Symbol">{</a><a id="8849" class="Argument">j</a> <a id="8851" class="Symbol">=</a> <a id="8853" href="Cubical.Data.Fin.Properties.html#8809" class="Bound">kj</a><a id="8855" class="Symbol">}</a>
    <a id="8861" class="Symbol">(λ</a> <a id="8864" href="Cubical.Data.Fin.Properties.html#8864" class="Bound">q</a> <a id="8866" class="Symbol">→</a> <a id="8868" href="Cubical.Data.Fin.Properties.html#8782" class="Bound">p</a> <a id="8870" class="Symbol">(</a><a id="8871" href="Cubical.Data.Fin.Properties.html#8775" class="Bound">i</a> <a id="8873" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8876" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8880" href="Cubical.Data.Fin.Properties.html#8796" class="Bound">prfi</a> <a id="8885" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8887" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="8892" href="Cubical.Data.Fin.Properties.html#8791" class="Bound">ki</a> <a id="8895" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8898" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8903" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="8908" href="Cubical.Data.Fin.Properties.html#8864" class="Bound">q</a> <a id="8910" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8912" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="8917" href="Cubical.Data.Fin.Properties.html#8809" class="Bound">kj</a> <a id="8920" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8923" href="Cubical.Data.Fin.Properties.html#8814" class="Bound">prfj</a> <a id="8928" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8930" href="Cubical.Data.Fin.Properties.html#8779" class="Bound">j</a> <a id="8932" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8933" class="Symbol">))</a>
  <a id="8938" class="Symbol">)</a>

<a id="punchOut-inj"></a><a id="8941" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a>
  <a id="8956" class="Symbol">:</a> <a id="8958" class="Symbol">∀</a> <a id="8960" class="Symbol">{</a><a id="8961" href="Cubical.Data.Fin.Properties.html#8961" class="Bound">m</a><a id="8962" class="Symbol">}</a> <a id="8964" class="Symbol">{</a><a id="8965" href="Cubical.Data.Fin.Properties.html#8965" class="Bound">i</a> <a id="8967" href="Cubical.Data.Fin.Properties.html#8967" class="Bound">j</a> <a id="8969" href="Cubical.Data.Fin.Properties.html#8969" class="Bound">k</a> <a id="8971" class="Symbol">:</a> <a id="8973" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="8977" class="Symbol">(</a><a id="8978" class="InductiveConstructor">suc</a> <a id="8982" href="Cubical.Data.Fin.Properties.html#8961" class="Bound">m</a><a id="8983" class="Symbol">)}</a> <a id="8986" class="Symbol">(</a><a id="8987" href="Cubical.Data.Fin.Properties.html#8987" class="Bound">i≢j</a> <a id="8991" class="Symbol">:</a> <a id="8993" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8995" href="Cubical.Data.Fin.Properties.html#8965" class="Bound">i</a> <a id="8997" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8999" href="Cubical.Data.Fin.Properties.html#8967" class="Bound">j</a><a id="9000" class="Symbol">)</a> <a id="9002" class="Symbol">(</a><a id="9003" href="Cubical.Data.Fin.Properties.html#9003" class="Bound">i≢k</a> <a id="9007" class="Symbol">:</a> <a id="9009" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9011" href="Cubical.Data.Fin.Properties.html#8965" class="Bound">i</a> <a id="9013" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9015" href="Cubical.Data.Fin.Properties.html#8969" class="Bound">k</a><a id="9016" class="Symbol">)</a>
  <a id="9020" class="Symbol">→</a> <a id="9022" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="9031" href="Cubical.Data.Fin.Properties.html#8987" class="Bound">i≢j</a> <a id="9035" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9037" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a> <a id="9046" href="Cubical.Data.Fin.Properties.html#9003" class="Bound">i≢k</a> <a id="9050" class="Symbol">→</a> <a id="9052" href="Cubical.Data.Fin.Properties.html#8967" class="Bound">j</a> <a id="9054" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9056" href="Cubical.Data.Fin.Properties.html#8969" class="Bound">k</a>
<a id="9058" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="9071" class="Symbol">{_}</a> <a id="9075" class="Symbol">{</a><a id="9076" href="Cubical.Data.Fin.Properties.html#9076" class="Bound">i</a><a id="9077" class="Symbol">}</a> <a id="9079" class="Symbol">{</a><a id="9080" href="Cubical.Data.Fin.Properties.html#9080" class="Bound">j</a><a id="9081" class="Symbol">}</a> <a id="9083" class="Symbol">{</a><a id="9084" href="Cubical.Data.Fin.Properties.html#9084" class="Bound">k</a><a id="9085" class="Symbol">}</a> <a id="9087" href="Cubical.Data.Fin.Properties.html#9087" class="Bound">i≢j</a> <a id="9091" href="Cubical.Data.Fin.Properties.html#9091" class="Bound">i≢k</a> <a id="9095" href="Cubical.Data.Fin.Properties.html#9095" class="Bound">p</a> <a id="9097" class="Keyword">with</a> <a id="9102" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="9109" href="Cubical.Data.Fin.Properties.html#9076" class="Bound">i</a> <a id="9111" class="Symbol">|</a> <a id="9113" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="9120" href="Cubical.Data.Fin.Properties.html#9080" class="Bound">j</a> <a id="9122" class="Symbol">|</a> <a id="9124" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="9131" href="Cubical.Data.Fin.Properties.html#9084" class="Bound">k</a>
<a id="9133" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="9146" class="Symbol">{</a><a id="9147" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9151" class="Symbol">}</a> <a id="9153" class="Symbol">{</a><a id="9154" href="Cubical.Data.Fin.Properties.html#9154" class="Bound">i</a><a id="9155" class="Symbol">}</a> <a id="9157" class="Symbol">{</a><a id="9158" href="Cubical.Data.Fin.Properties.html#9158" class="Bound">j</a><a id="9159" class="Symbol">}</a> <a id="9161" class="Symbol">{</a><a id="9162" href="Cubical.Data.Fin.Properties.html#9162" class="Bound">k</a><a id="9163" class="Symbol">}</a> <a id="9165" href="Cubical.Data.Fin.Properties.html#9165" class="Bound">i≢j</a> <a id="9169" href="Cubical.Data.Fin.Properties.html#9169" class="Bound">i≢k</a> <a id="9173" href="Cubical.Data.Fin.Properties.html#9173" class="Bound">p</a> <a id="9175" class="Symbol">|</a> <a id="9177" class="Symbol">_</a> <a id="9179" class="Symbol">|</a> <a id="9181" class="Symbol">_</a> <a id="9183" class="Symbol">|</a> <a id="9185" class="Symbol">_</a> <a id="9187" class="Symbol">=</a>
  <a id="9191" href="Cubical.Data.Empty.Base.html#246" class="Function">Empty.elim</a> <a id="9202" class="Symbol">(</a><a id="9203" href="Cubical.Data.Fin.Properties.html#9165" class="Bound">i≢j</a> <a id="9207" class="Symbol">(</a><a id="9208" href="Cubical.Data.Fin.Properties.html#9154" class="Bound">i</a> <a id="9210" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9213" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9217" class="Symbol">(</a><a id="9218" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="9230" class="Symbol">.</a><a id="9231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9235" href="Cubical.Data.Fin.Properties.html#9154" class="Bound">i</a><a id="9236" class="Symbol">)</a> <a id="9238" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9240" href="Cubical.Data.Fin.Properties.html#9282" class="Function">c</a> <a id="9242" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9245" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="9257" class="Symbol">.</a><a id="9258" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9262" href="Cubical.Data.Fin.Properties.html#9158" class="Bound">j</a> <a id="9264" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9266" href="Cubical.Data.Fin.Properties.html#9158" class="Bound">j</a> <a id="9268" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9269" class="Symbol">))</a>
    <a id="9276" class="Keyword">where</a> <a id="9282" href="Cubical.Data.Fin.Properties.html#9282" class="Function">c</a> <a id="9284" class="Symbol">=</a> <a id="9286" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="9298" class="Symbol">.</a><a id="9299" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="9303" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="9316" class="Symbol">{</a><a id="9317" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9321" class="Symbol">_}</a> <a id="9324" class="Symbol">{</a><a id="9325" href="Cubical.Data.Fin.Properties.html#9325" class="Bound">i</a><a id="9326" class="Symbol">}</a> <a id="9328" class="Symbol">{</a><a id="9329" href="Cubical.Data.Fin.Properties.html#9329" class="Bound">j</a><a id="9330" class="Symbol">}</a> <a id="9332" class="Symbol">{</a><a id="9333" href="Cubical.Data.Fin.Properties.html#9333" class="Bound">k</a><a id="9334" class="Symbol">}</a> <a id="9336" href="Cubical.Data.Fin.Properties.html#9336" class="Bound">i≢j</a> <a id="9340" href="Cubical.Data.Fin.Properties.html#9340" class="Bound">i≢k</a> <a id="9344" href="Cubical.Data.Fin.Properties.html#9344" class="Bound">p</a> <a id="9346" class="Symbol">|</a> <a id="9348" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9352" href="Cubical.Data.Fin.Properties.html#9352" class="Bound">prfi</a> <a id="9357" class="Symbol">|</a> <a id="9359" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9363" href="Cubical.Data.Fin.Properties.html#9363" class="Bound">prfj</a> <a id="9368" class="Symbol">|</a> <a id="9370" class="Symbol">_</a> <a id="9372" class="Symbol">=</a>
  <a id="9376" href="Cubical.Data.Empty.Base.html#246" class="Function">Empty.elim</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Cubical.Data.Fin.Properties.html#9336" class="Bound">i≢j</a> <a id="9392" class="Symbol">(</a><a id="9393" href="Cubical.Data.Fin.Properties.html#9325" class="Bound">i</a> <a id="9395" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9398" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9402" href="Cubical.Data.Fin.Properties.html#9352" class="Bound">prfi</a> <a id="9407" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9409" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="9415" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9418" href="Cubical.Data.Fin.Properties.html#9363" class="Bound">prfj</a> <a id="9423" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9425" href="Cubical.Data.Fin.Properties.html#9329" class="Bound">j</a> <a id="9427" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9428" class="Symbol">))</a>
<a id="9431" href="Cubical.Data.Fin.Properties.html#8941" class="CatchallClause Function">punchOut-inj</a><a id="9443" class="CatchallClause"> </a><a id="9444" class="CatchallClause Symbol">{</a><a id="9445" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="9448" class="CatchallClause"> </a><a id="9449" class="CatchallClause Symbol">_}</a><a id="9451" class="CatchallClause"> </a><a id="9452" class="CatchallClause Symbol">{</a><a id="9453" href="Cubical.Data.Fin.Properties.html#9453" class="CatchallClause Bound">i</a><a id="9454" class="CatchallClause Symbol">}</a><a id="9455" class="CatchallClause"> </a><a id="9456" class="CatchallClause Symbol">{</a><a id="9457" href="Cubical.Data.Fin.Properties.html#9457" class="CatchallClause Bound">j</a><a id="9458" class="CatchallClause Symbol">}</a><a id="9459" class="CatchallClause"> </a><a id="9460" class="CatchallClause Symbol">{</a><a id="9461" href="Cubical.Data.Fin.Properties.html#9461" class="CatchallClause Bound">k</a><a id="9462" class="CatchallClause Symbol">}</a><a id="9463" class="CatchallClause"> </a><a id="9464" href="Cubical.Data.Fin.Properties.html#9464" class="CatchallClause Bound">i≢j</a><a id="9467" class="CatchallClause"> </a><a id="9468" href="Cubical.Data.Fin.Properties.html#9468" class="CatchallClause Bound">i≢k</a><a id="9471" class="CatchallClause"> </a><a id="9472" href="Cubical.Data.Fin.Properties.html#9472" class="CatchallClause Bound">p</a><a id="9473" class="CatchallClause"> </a><a id="9474" class="CatchallClause Symbol">|</a><a id="9475" class="CatchallClause"> </a><a id="9476" href="Cubical.Data.Sum.Base.html#242" class="CatchallClause InductiveConstructor">inl</a><a id="9479" class="CatchallClause"> </a><a id="9480" href="Cubical.Data.Fin.Properties.html#9480" class="CatchallClause Bound">prfi</a><a id="9484" class="CatchallClause"> </a><a id="9485" class="CatchallClause Symbol">|</a><a id="9486" class="CatchallClause"> </a><a id="9487" class="CatchallClause Symbol">_</a><a id="9488" class="CatchallClause"> </a><a id="9489" class="CatchallClause Symbol">|</a><a id="9490" class="CatchallClause"> </a><a id="9491" href="Cubical.Data.Sum.Base.html#242" class="CatchallClause InductiveConstructor">inl</a><a id="9494" class="CatchallClause"> </a><a id="9495" href="Cubical.Data.Fin.Properties.html#9495" class="CatchallClause Bound">prfk</a> <a id="9500" class="Symbol">=</a>
  <a id="9504" href="Cubical.Data.Empty.Base.html#246" class="Function">Empty.elim</a> <a id="9515" class="Symbol">(</a><a id="9516" href="Cubical.Data.Fin.Properties.html#9468" class="Bound">i≢k</a> <a id="9520" class="Symbol">(</a><a id="9521" href="Cubical.Data.Fin.Properties.html#9453" class="Bound">i</a> <a id="9523" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9526" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9530" href="Cubical.Data.Fin.Properties.html#9480" class="Bound">prfi</a> <a id="9535" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9537" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="9543" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9546" href="Cubical.Data.Fin.Properties.html#9495" class="Bound">prfk</a> <a id="9551" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9553" href="Cubical.Data.Fin.Properties.html#9461" class="Bound">k</a> <a id="9555" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9556" class="Symbol">))</a>
<a id="9559" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="9572" class="Symbol">{</a><a id="9573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9577" class="Symbol">_}</a> <a id="9580" class="Symbol">{</a><a id="9581" href="Cubical.Data.Fin.Properties.html#9581" class="Bound">i</a><a id="9582" class="Symbol">}</a> <a id="9584" class="Symbol">{</a><a id="9585" href="Cubical.Data.Fin.Properties.html#9585" class="Bound">j</a><a id="9586" class="Symbol">}</a> <a id="9588" class="Symbol">{</a><a id="9589" href="Cubical.Data.Fin.Properties.html#9589" class="Bound">k</a><a id="9590" class="Symbol">}</a> <a id="9592" href="Cubical.Data.Fin.Properties.html#9592" class="Bound">i≢j</a> <a id="9596" href="Cubical.Data.Fin.Properties.html#9596" class="Bound">i≢k</a> <a id="9600" href="Cubical.Data.Fin.Properties.html#9600" class="Bound">p</a> <a id="9602" class="Symbol">|</a> <a id="9604" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9608" href="Cubical.Data.Fin.Properties.html#9608" class="Bound">prfi</a> <a id="9613" class="Symbol">|</a> <a id="9615" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9619" class="Symbol">(</a><a id="9620" href="Cubical.Data.Fin.Properties.html#9620" class="Bound">kj</a> <a id="9623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9625" href="Cubical.Data.Fin.Properties.html#9625" class="Bound">prfj</a><a id="9629" class="Symbol">)</a> <a id="9631" class="Symbol">|</a> <a id="9633" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9637" class="Symbol">(</a><a id="9638" href="Cubical.Data.Fin.Properties.html#9638" class="Bound">kk</a> <a id="9641" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9643" href="Cubical.Data.Fin.Properties.html#9643" class="Bound">prfk</a><a id="9647" class="Symbol">)</a> <a id="9649" class="Symbol">=</a>
  <a id="9653" href="Cubical.Data.Fin.Properties.html#9585" class="Bound">j</a>       <a id="9661" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9664" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9668" href="Cubical.Data.Fin.Properties.html#9625" class="Bound">prfj</a> <a id="9673" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="9677" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="9682" href="Cubical.Data.Fin.Properties.html#9620" class="Bound">kj</a> <a id="9685" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9688" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9693" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="9698" href="Cubical.Data.Fin.Properties.html#9600" class="Bound">p</a> <a id="9700" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="9704" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="9709" href="Cubical.Data.Fin.Properties.html#9638" class="Bound">kk</a> <a id="9712" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9715" href="Cubical.Data.Fin.Properties.html#9643" class="Bound">prfk</a> <a id="9720" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="9724" href="Cubical.Data.Fin.Properties.html#9589" class="Bound">k</a>       <a id="9732" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="9734" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="9747" class="Symbol">{</a><a id="9748" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9752" class="Symbol">_}</a> <a id="9755" class="Symbol">{</a><a id="9756" href="Cubical.Data.Fin.Properties.html#9756" class="Bound">i</a><a id="9757" class="Symbol">}</a> <a id="9759" class="Symbol">{</a><a id="9760" href="Cubical.Data.Fin.Properties.html#9760" class="Bound">j</a><a id="9761" class="Symbol">}</a> <a id="9763" class="Symbol">{</a><a id="9764" href="Cubical.Data.Fin.Properties.html#9764" class="Bound">k</a><a id="9765" class="Symbol">}</a> <a id="9767" href="Cubical.Data.Fin.Properties.html#9767" class="Bound">i≢j</a> <a id="9771" href="Cubical.Data.Fin.Properties.html#9771" class="Bound">i≢k</a> <a id="9775" href="Cubical.Data.Fin.Properties.html#9775" class="Bound">p</a> <a id="9777" class="Symbol">|</a> <a id="9779" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Cubical.Data.Fin.Properties.html#9784" class="Bound">ki</a> <a id="9787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9789" href="Cubical.Data.Fin.Properties.html#9789" class="Bound">prfi</a><a id="9793" class="Symbol">)</a> <a id="9795" class="Symbol">|</a> <a id="9797" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9801" href="Cubical.Data.Fin.Properties.html#9801" class="Bound">prfj</a> <a id="9806" class="Symbol">|</a> <a id="9808" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9812" href="Cubical.Data.Fin.Properties.html#9812" class="Bound">prfk</a> <a id="9817" class="Symbol">=</a>
  <a id="9821" href="Cubical.Data.Fin.Properties.html#9760" class="Bound">j</a>     <a id="9827" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9830" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9834" href="Cubical.Data.Fin.Properties.html#9801" class="Bound">prfj</a> <a id="9839" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="9843" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="9849" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9852" href="Cubical.Data.Fin.Properties.html#9812" class="Bound">prfk</a> <a id="9857" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="9861" href="Cubical.Data.Fin.Properties.html#9764" class="Bound">k</a>     <a id="9867" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="9869" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="9882" class="Symbol">{</a><a id="9883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9887" class="Symbol">_}</a> <a id="9890" class="Symbol">{</a><a id="9891" href="Cubical.Data.Fin.Properties.html#9891" class="Bound">i</a><a id="9892" class="Symbol">}</a> <a id="9894" class="Symbol">{</a><a id="9895" href="Cubical.Data.Fin.Properties.html#9895" class="Bound">j</a><a id="9896" class="Symbol">}</a> <a id="9898" class="Symbol">{</a><a id="9899" href="Cubical.Data.Fin.Properties.html#9899" class="Bound">k</a><a id="9900" class="Symbol">}</a> <a id="9902" href="Cubical.Data.Fin.Properties.html#9902" class="Bound">i≢j</a> <a id="9906" href="Cubical.Data.Fin.Properties.html#9906" class="Bound">i≢k</a> <a id="9910" href="Cubical.Data.Fin.Properties.html#9910" class="Bound">p</a> <a id="9912" class="Symbol">|</a> <a id="9914" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9918" class="Symbol">(</a><a id="9919" href="Cubical.Data.Fin.Properties.html#9919" class="Bound">ki</a> <a id="9922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9924" href="Cubical.Data.Fin.Properties.html#9924" class="Bound">prfi</a><a id="9928" class="Symbol">)</a> <a id="9930" class="Symbol">|</a> <a id="9932" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9936" class="Symbol">(</a><a id="9937" href="Cubical.Data.Fin.Properties.html#9937" class="Bound">kj</a> <a id="9940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9942" href="Cubical.Data.Fin.Properties.html#9942" class="Bound">prfj</a><a id="9946" class="Symbol">)</a> <a id="9948" class="Symbol">|</a> <a id="9950" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9954" class="Symbol">(</a><a id="9955" href="Cubical.Data.Fin.Properties.html#9955" class="Bound">kk</a> <a id="9958" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9960" href="Cubical.Data.Fin.Properties.html#9960" class="Bound">prfk</a><a id="9964" class="Symbol">)</a> <a id="9966" class="Symbol">=</a>
  <a id="9970" href="Cubical.Data.Fin.Properties.html#9895" class="Bound">j</a> <a id="9972" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9975" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9979" href="Cubical.Data.Fin.Properties.html#9942" class="Bound">prfj</a> <a id="9984" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="9988" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="9993" href="Cubical.Data.Fin.Properties.html#9937" class="Bound">kj</a> <a id="9996" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9999" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10004" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10009" href="Cubical.Data.Fin.Properties.html#10256" class="Function">lemma4</a> <a id="10016" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10020" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10025" href="Cubical.Data.Fin.Properties.html#9955" class="Bound">kk</a> <a id="10028" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10031" href="Cubical.Data.Fin.Properties.html#9960" class="Bound">prfk</a> <a id="10036" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10040" href="Cubical.Data.Fin.Properties.html#9899" class="Bound">k</a> <a id="10042" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="10046" class="Keyword">where</a>
    <a id="10056" href="Cubical.Data.Fin.Properties.html#10056" class="Function">lemma1</a> <a id="10063" class="Symbol">=</a> <a id="10065" class="Symbol">λ</a> <a id="10067" href="Cubical.Data.Fin.Properties.html#10067" class="Bound">q</a> <a id="10069" class="Symbol">→</a> <a id="10071" href="Cubical.Data.Fin.Properties.html#9902" class="Bound">i≢j</a> <a id="10075" class="Symbol">(</a><a id="10076" href="Cubical.Data.Fin.Properties.html#9891" class="Bound">i</a> <a id="10078" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10081" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10085" href="Cubical.Data.Fin.Properties.html#9924" class="Bound">prfi</a> <a id="10090" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10092" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10097" href="Cubical.Data.Fin.Properties.html#9919" class="Bound">ki</a> <a id="10100" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10103" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10108" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10113" href="Cubical.Data.Fin.Properties.html#10067" class="Bound">q</a> <a id="10115" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10117" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10122" href="Cubical.Data.Fin.Properties.html#9937" class="Bound">kj</a> <a id="10125" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10128" href="Cubical.Data.Fin.Properties.html#9942" class="Bound">prfj</a> <a id="10133" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10135" href="Cubical.Data.Fin.Properties.html#9895" class="Bound">j</a> <a id="10137" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="10138" class="Symbol">)</a>
    <a id="10144" href="Cubical.Data.Fin.Properties.html#10144" class="Function">lemma2</a> <a id="10151" class="Symbol">=</a> <a id="10153" class="Symbol">λ</a> <a id="10155" href="Cubical.Data.Fin.Properties.html#10155" class="Bound">q</a> <a id="10157" class="Symbol">→</a> <a id="10159" href="Cubical.Data.Fin.Properties.html#9906" class="Bound">i≢k</a> <a id="10163" class="Symbol">(</a><a id="10164" href="Cubical.Data.Fin.Properties.html#9891" class="Bound">i</a> <a id="10166" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10169" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10173" href="Cubical.Data.Fin.Properties.html#9924" class="Bound">prfi</a> <a id="10178" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10180" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10185" href="Cubical.Data.Fin.Properties.html#9919" class="Bound">ki</a> <a id="10188" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10196" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10201" href="Cubical.Data.Fin.Properties.html#10155" class="Bound">q</a> <a id="10203" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10205" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="10210" href="Cubical.Data.Fin.Properties.html#9955" class="Bound">kk</a> <a id="10213" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10216" href="Cubical.Data.Fin.Properties.html#9960" class="Bound">prfk</a> <a id="10221" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10223" href="Cubical.Data.Fin.Properties.html#9899" class="Bound">k</a> <a id="10225" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="10226" class="Symbol">)</a>
    <a id="10232" href="Cubical.Data.Fin.Properties.html#10232" class="Function">lemma3</a> <a id="10239" class="Symbol">=</a> <a id="10241" href="Cubical.Data.Fin.Properties.html#7946" class="Function">fsuc-inj</a> <a id="10250" href="Cubical.Data.Fin.Properties.html#9910" class="Bound">p</a>
    <a id="10256" href="Cubical.Data.Fin.Properties.html#10256" class="Function">lemma4</a> <a id="10263" class="Symbol">=</a> <a id="10265" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="10278" href="Cubical.Data.Fin.Properties.html#10056" class="Function">lemma1</a> <a id="10285" href="Cubical.Data.Fin.Properties.html#10144" class="Function">lemma2</a> <a id="10292" href="Cubical.Data.Fin.Properties.html#10232" class="Function">lemma3</a>
<a id="10299" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="10312" class="Symbol">{</a><a id="10313" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10317" href="Cubical.Data.Fin.Properties.html#10317" class="Bound">m</a><a id="10318" class="Symbol">}</a> <a id="10320" class="Symbol">{</a><a id="10321" href="Cubical.Data.Fin.Properties.html#10321" class="Bound">i</a><a id="10322" class="Symbol">}</a> <a id="10324" class="Symbol">{</a><a id="10325" href="Cubical.Data.Fin.Properties.html#10325" class="Bound">j</a><a id="10326" class="Symbol">}</a> <a id="10328" class="Symbol">{</a><a id="10329" href="Cubical.Data.Fin.Properties.html#10329" class="Bound">k</a><a id="10330" class="Symbol">}</a> <a id="10332" href="Cubical.Data.Fin.Properties.html#10332" class="Bound">i≢j</a> <a id="10336" href="Cubical.Data.Fin.Properties.html#10336" class="Bound">i≢k</a> <a id="10340" href="Cubical.Data.Fin.Properties.html#10340" class="Bound">p</a> <a id="10342" class="Symbol">|</a> <a id="10344" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10348" class="Symbol">(</a><a id="10349" href="Cubical.Data.Fin.Properties.html#10349" class="Bound">ki</a> <a id="10352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10354" href="Cubical.Data.Fin.Properties.html#10354" class="Bound">prfi</a><a id="10358" class="Symbol">)</a> <a id="10360" class="Symbol">|</a> <a id="10362" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10366" href="Cubical.Data.Fin.Properties.html#10366" class="Bound">prfj</a> <a id="10371" class="Symbol">|</a> <a id="10373" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10377" class="Symbol">(</a><a id="10378" href="Cubical.Data.Fin.Properties.html#10378" class="Bound">kk</a> <a id="10381" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10383" href="Cubical.Data.Fin.Properties.html#10383" class="Bound">prfk</a><a id="10387" class="Symbol">)</a> <a id="10389" class="Symbol">=</a>
  <a id="10393" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Cubical.Data.Fin.Properties.html#7783" class="Function">fznotfs</a> <a id="10412" href="Cubical.Data.Fin.Properties.html#10340" class="Bound">p</a><a id="10413" class="Symbol">)</a>
<a id="10415" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a> <a id="10428" class="Symbol">{</a><a id="10429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10433" class="Symbol">_}</a> <a id="10436" class="Symbol">{</a><a id="10437" href="Cubical.Data.Fin.Properties.html#10437" class="Bound">i</a><a id="10438" class="Symbol">}</a> <a id="10440" class="Symbol">{</a><a id="10441" href="Cubical.Data.Fin.Properties.html#10441" class="Bound">j</a><a id="10442" class="Symbol">}</a> <a id="10444" class="Symbol">{</a><a id="10445" href="Cubical.Data.Fin.Properties.html#10445" class="Bound">k</a><a id="10446" class="Symbol">}</a> <a id="10448" href="Cubical.Data.Fin.Properties.html#10448" class="Bound">i≢j</a> <a id="10452" href="Cubical.Data.Fin.Properties.html#10452" class="Bound">i≢k</a> <a id="10456" href="Cubical.Data.Fin.Properties.html#10456" class="Bound">p</a> <a id="10458" class="Symbol">|</a> <a id="10460" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10464" class="Symbol">(</a><a id="10465" href="Cubical.Data.Fin.Properties.html#10465" class="Bound">ki</a> <a id="10468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10470" href="Cubical.Data.Fin.Properties.html#10470" class="Bound">prfi</a><a id="10474" class="Symbol">)</a> <a id="10476" class="Symbol">|</a> <a id="10478" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Cubical.Data.Fin.Properties.html#10483" class="Bound">kj</a> <a id="10486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10488" href="Cubical.Data.Fin.Properties.html#10488" class="Bound">prfj</a><a id="10492" class="Symbol">)</a> <a id="10494" class="Symbol">|</a> <a id="10496" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10500" href="Cubical.Data.Fin.Properties.html#10500" class="Bound">prfk</a> <a id="10505" class="Symbol">=</a>
  <a id="10509" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10519" class="Symbol">(</a><a id="10520" href="Cubical.Data.Fin.Properties.html#7783" class="Function">fznotfs</a> <a id="10528" class="Symbol">(</a><a id="10529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10533" href="Cubical.Data.Fin.Properties.html#10456" class="Bound">p</a><a id="10534" class="Symbol">))</a>

<a id="pigeonhole-special"></a><a id="10538" href="Cubical.Data.Fin.Properties.html#10538" class="Function">pigeonhole-special</a>
  <a id="10559" class="Symbol">:</a> <a id="10561" class="Symbol">∀</a> <a id="10563" class="Symbol">{</a><a id="10564" href="Cubical.Data.Fin.Properties.html#10564" class="Bound">n</a><a id="10565" class="Symbol">}</a>
  <a id="10569" class="Symbol">→</a> <a id="10571" class="Symbol">(</a><a id="10572" href="Cubical.Data.Fin.Properties.html#10572" class="Bound">f</a> <a id="10574" class="Symbol">:</a> <a id="10576" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="10580" class="Symbol">(</a><a id="10581" class="InductiveConstructor">suc</a> <a id="10585" href="Cubical.Data.Fin.Properties.html#10564" class="Bound">n</a><a id="10586" class="Symbol">)</a> <a id="10588" class="Symbol">→</a> <a id="10590" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="10594" href="Cubical.Data.Fin.Properties.html#10564" class="Bound">n</a><a id="10595" class="Symbol">)</a>
  <a id="10599" class="Symbol">→</a> <a id="10601" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10604" href="Cubical.Data.Fin.Properties.html#10604" class="Bound">i</a> <a id="10606" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10608" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="10612" class="Symbol">(</a><a id="10613" class="InductiveConstructor">suc</a> <a id="10617" href="Cubical.Data.Fin.Properties.html#10564" class="Bound">n</a><a id="10618" class="Symbol">)</a> <a id="10620" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10622" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10625" href="Cubical.Data.Fin.Properties.html#10625" class="Bound">j</a> <a id="10627" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10629" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="10633" class="Symbol">(</a><a id="10634" class="InductiveConstructor">suc</a> <a id="10638" href="Cubical.Data.Fin.Properties.html#10564" class="Bound">n</a><a id="10639" class="Symbol">)</a> <a id="10641" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10643" class="Symbol">(</a><a id="10644" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10646" href="Cubical.Data.Fin.Properties.html#10604" class="Bound">i</a> <a id="10648" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10650" href="Cubical.Data.Fin.Properties.html#10625" class="Bound">j</a><a id="10651" class="Symbol">)</a> <a id="10653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10655" class="Symbol">(</a><a id="10656" href="Cubical.Data.Fin.Properties.html#10572" class="Bound">f</a> <a id="10658" href="Cubical.Data.Fin.Properties.html#10604" class="Bound">i</a> <a id="10660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10662" href="Cubical.Data.Fin.Properties.html#10572" class="Bound">f</a> <a id="10664" href="Cubical.Data.Fin.Properties.html#10625" class="Bound">j</a><a id="10665" class="Symbol">)</a>
<a id="10667" href="Cubical.Data.Fin.Properties.html#10538" class="Function">pigeonhole-special</a> <a id="10686" class="Symbol">{</a><a id="10687" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10691" class="Symbol">}</a> <a id="10693" href="Cubical.Data.Fin.Properties.html#10693" class="Bound">f</a> <a id="10695" class="Symbol">=</a> <a id="10697" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10707" class="Symbol">(</a><a id="10708" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="10714" class="Symbol">(</a><a id="10715" href="Cubical.Data.Fin.Properties.html#10693" class="Bound">f</a> <a id="10717" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="10722" class="Symbol">))</a>
<a id="10725" href="Cubical.Data.Fin.Properties.html#10538" class="Function">pigeonhole-special</a> <a id="10744" class="Symbol">{</a><a id="10745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10749" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a><a id="10750" class="Symbol">}</a> <a id="10752" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="10754" class="Symbol">=</a>
  <a id="10758" href="Cubical.Data.Fin.Properties.html#10878" class="Function">proof</a> <a id="10764" class="Symbol">(</a><a id="10765" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a>
    <a id="10774" class="Symbol">(λ</a> <a id="10777" class="Symbol">(</a><a id="10778" href="Cubical.Data.Fin.Properties.html#10778" class="Bound">i</a> <a id="10780" class="Symbol">:</a> <a id="10782" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="10786" class="Symbol">(</a><a id="10787" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10791" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a><a id="10792" class="Symbol">))</a> <a id="10795" class="Symbol">→</a>
      <a id="10803" href="Cubical.Data.Fin.Properties.html#1561" class="Function">discreteFin</a> <a id="10815" class="Symbol">(</a><a id="10816" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="10818" class="Symbol">(</a><a id="10819" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="10827" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="10834" href="Cubical.Data.Fin.Properties.html#10778" class="Bound">i</a><a id="10835" class="Symbol">))</a> <a id="10838" class="Symbol">(</a><a id="10839" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="10841" class="Symbol">(</a><a id="10842" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10846" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a> <a id="10848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10850" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="10856" class="Symbol">))</a>
    <a id="10863" class="Symbol">))</a>
  <a id="10868" class="Keyword">where</a>
    <a id="10878" href="Cubical.Data.Fin.Properties.html#10878" class="Function">proof</a>
      <a id="10890" class="Symbol">:</a> <a id="10892" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10899" class="Symbol">(</a><a id="10900" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="10904" class="Symbol">(</a><a id="10905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10909" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a><a id="10910" class="Symbol">))</a> <a id="10913" class="Symbol">(λ</a> <a id="10916" href="Cubical.Data.Fin.Properties.html#10916" class="Bound">z</a> <a id="10918" class="Symbol">→</a> <a id="10920" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="10922" class="Symbol">(</a><a id="10923" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="10931" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="10938" href="Cubical.Data.Fin.Properties.html#10916" class="Bound">z</a><a id="10939" class="Symbol">)</a> <a id="10941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10943" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="10945" class="Symbol">(</a><a id="10946" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10950" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a> <a id="10952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10954" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="10960" class="Symbol">)))</a>
      <a id="10970" class="Symbol">→</a> <a id="10972" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10975" href="Cubical.Data.Fin.Properties.html#10975" class="Bound">i</a> <a id="10977" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10979" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10988" class="Symbol">(</a><a id="10989" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10993" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a><a id="10994" class="Symbol">))</a> <a id="10997" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10999" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11002" href="Cubical.Data.Fin.Properties.html#11002" class="Bound">j</a> <a id="11004" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11006" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11010" class="Symbol">(</a><a id="11011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11015" class="Symbol">(</a><a id="11016" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11020" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a><a id="11021" class="Symbol">))</a> <a id="11024" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11026" class="Symbol">(</a><a id="11027" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11029" href="Cubical.Data.Fin.Properties.html#10975" class="Bound">i</a> <a id="11031" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11033" href="Cubical.Data.Fin.Properties.html#11002" class="Bound">j</a><a id="11034" class="Symbol">)</a> <a id="11036" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11038" class="Symbol">(</a><a id="11039" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="11041" href="Cubical.Data.Fin.Properties.html#10975" class="Bound">i</a> <a id="11043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11045" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="11047" href="Cubical.Data.Fin.Properties.html#11002" class="Bound">j</a><a id="11048" class="Symbol">)</a>
    <a id="11054" href="Cubical.Data.Fin.Properties.html#10878" class="Function">proof</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11065" class="Symbol">(</a><a id="11066" href="Cubical.Data.Fin.Properties.html#11066" class="Bound">i</a> <a id="11068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11070" href="Cubical.Data.Fin.Properties.html#11070" class="Bound">prf</a><a id="11073" class="Symbol">))</a> <a id="11076" class="Symbol">=</a> <a id="11078" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="11086" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="11093" href="Cubical.Data.Fin.Properties.html#11066" class="Bound">i</a> <a id="11095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11097" class="Symbol">(</a><a id="11098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11102" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a> <a id="11104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11106" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="11112" class="Symbol">)</a> <a id="11114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11116" href="Cubical.Data.Fin.Properties.html#1744" class="Function">inject&lt;-ne</a> <a id="11127" href="Cubical.Data.Fin.Properties.html#11066" class="Bound">i</a> <a id="11129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11131" href="Cubical.Data.Fin.Properties.html#11070" class="Bound">prf</a>
    <a id="11139" href="Cubical.Data.Fin.Properties.html#10878" class="Function">proof</a> <a id="11145" class="Symbol">(</a><a id="11146" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11149" href="Cubical.Data.Fin.Properties.html#11149" class="Bound">h</a><a id="11150" class="Symbol">)</a> <a id="11152" class="Symbol">=</a>
      <a id="11160" class="Keyword">let</a>
        <a id="11172" href="Cubical.Data.Fin.Properties.html#11172" class="Bound">g</a> <a id="11174" class="Symbol">:</a> <a id="11176" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11180" class="Symbol">(</a><a id="11181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11185" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a><a id="11186" class="Symbol">)</a> <a id="11188" class="Symbol">→</a> <a id="11190" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11194" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a>
        <a id="11204" href="Cubical.Data.Fin.Properties.html#11172" class="Bound">g</a> <a id="11206" href="Cubical.Data.Fin.Properties.html#11206" class="Bound">k</a> <a id="11208" class="Symbol">=</a> <a id="11210" href="Cubical.Data.Fin.Properties.html#8049" class="Function">punchOut</a>
          <a id="11229" class="Symbol">{</a><a id="11230" class="Argument">i</a> <a id="11232" class="Symbol">=</a> <a id="11234" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="11236" class="Symbol">(</a><a id="11237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11241" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a> <a id="11243" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11245" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="11251" class="Symbol">)}</a>
          <a id="11264" class="Symbol">{</a><a id="11265" class="Argument">j</a> <a id="11267" class="Symbol">=</a> <a id="11269" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="11280" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="11287" href="Cubical.Data.Fin.Properties.html#11206" class="Bound">k</a><a id="11288" class="Symbol">)}</a>
          <a id="11301" class="Symbol">(λ</a> <a id="11304" href="Cubical.Data.Fin.Properties.html#11304" class="Bound">p</a> <a id="11306" class="Symbol">→</a> <a id="11308" href="Cubical.Data.Fin.Properties.html#11149" class="Bound">h</a> <a id="11310" class="Symbol">(</a><a id="11311" href="Cubical.Data.Fin.Properties.html#11206" class="Bound">k</a> <a id="11313" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11315" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="11325" class="Symbol">(</a><a id="11326" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11330" class="Symbol">(</a><a id="11331" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11336" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11340" href="Cubical.Data.Fin.Properties.html#11304" class="Bound">p</a><a id="11341" class="Symbol">))))</a>
        <a id="11354" href="Cubical.Data.Fin.Properties.html#11354" class="Bound">i</a> <a id="11356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11358" href="Cubical.Data.Fin.Properties.html#11358" class="Bound">j</a> <a id="11360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11362" href="Cubical.Data.Fin.Properties.html#11362" class="Bound">i≢j</a> <a id="11366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11368" href="Cubical.Data.Fin.Properties.html#11368" class="Bound">p</a> <a id="11370" class="Symbol">=</a> <a id="11372" href="Cubical.Data.Fin.Properties.html#10538" class="Function">pigeonhole-special</a> <a id="11391" href="Cubical.Data.Fin.Properties.html#11172" class="Bound">g</a>
      <a id="11399" class="Keyword">in</a>
        <a id="11410" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="11418" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="11425" href="Cubical.Data.Fin.Properties.html#11354" class="Bound">i</a>
      <a id="11433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11435" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="11443" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="11450" href="Cubical.Data.Fin.Properties.html#11358" class="Bound">j</a>
      <a id="11458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11460" class="Symbol">(λ</a> <a id="11463" href="Cubical.Data.Fin.Properties.html#11463" class="Bound">q</a> <a id="11465" class="Symbol">→</a> <a id="11467" href="Cubical.Data.Fin.Properties.html#11362" class="Bound">i≢j</a> <a id="11471" class="Symbol">(</a><a id="11472" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="11482" class="Symbol">(</a><a id="11483" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11488" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11492" href="Cubical.Data.Fin.Properties.html#11463" class="Bound">q</a><a id="11493" class="Symbol">)))</a>
      <a id="11503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11505" href="Cubical.Data.Fin.Properties.html#8941" class="Function">punchOut-inj</a>
          <a id="11528" class="Symbol">{</a><a id="11529" class="Argument">i</a> <a id="11531" class="Symbol">=</a> <a id="11533" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="11535" class="Symbol">(</a><a id="11536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11540" href="Cubical.Data.Fin.Properties.html#10749" class="Bound">n</a> <a id="11542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11544" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="11550" class="Symbol">)}</a>
          <a id="11563" class="Symbol">{</a><a id="11564" class="Argument">j</a> <a id="11566" class="Symbol">=</a> <a id="11568" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="11570" class="Symbol">(</a><a id="11571" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="11579" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="11586" href="Cubical.Data.Fin.Properties.html#11354" class="Bound">i</a><a id="11587" class="Symbol">)}</a>
          <a id="11600" class="Symbol">{</a><a id="11601" class="Argument">k</a> <a id="11603" class="Symbol">=</a> <a id="11605" href="Cubical.Data.Fin.Properties.html#10752" class="Bound">f</a> <a id="11607" class="Symbol">(</a><a id="11608" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="11616" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="11623" href="Cubical.Data.Fin.Properties.html#11358" class="Bound">j</a><a id="11624" class="Symbol">)}</a>
          <a id="11637" class="Symbol">(λ</a> <a id="11640" href="Cubical.Data.Fin.Properties.html#11640" class="Bound">q</a> <a id="11642" class="Symbol">→</a> <a id="11644" href="Cubical.Data.Fin.Properties.html#11149" class="Bound">h</a> <a id="11646" class="Symbol">(</a><a id="11647" href="Cubical.Data.Fin.Properties.html#11354" class="Bound">i</a> <a id="11649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11651" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11666" class="Symbol">(</a><a id="11667" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11672" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11676" href="Cubical.Data.Fin.Properties.html#11640" class="Bound">q</a><a id="11677" class="Symbol">))))</a>
          <a id="11692" class="Symbol">(λ</a> <a id="11695" href="Cubical.Data.Fin.Properties.html#11695" class="Bound">q</a> <a id="11697" class="Symbol">→</a> <a id="11699" href="Cubical.Data.Fin.Properties.html#11149" class="Bound">h</a> <a id="11701" class="Symbol">(</a><a id="11702" href="Cubical.Data.Fin.Properties.html#11358" class="Bound">j</a> <a id="11704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11706" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="11716" class="Symbol">(</a><a id="11717" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11721" class="Symbol">(</a><a id="11722" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11727" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11731" href="Cubical.Data.Fin.Properties.html#11695" class="Bound">q</a><a id="11732" class="Symbol">))))</a>
          <a id="11747" class="Symbol">(</a><a id="11748" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="11758" class="Symbol">(</a><a id="11759" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11764" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11768" href="Cubical.Data.Fin.Properties.html#11368" class="Bound">p</a><a id="11769" class="Symbol">))</a>

<a id="pigeonhole"></a><a id="11773" href="Cubical.Data.Fin.Properties.html#11773" class="Function">pigeonhole</a>
  <a id="11786" class="Symbol">:</a> <a id="11788" class="Symbol">∀</a> <a id="11790" class="Symbol">{</a><a id="11791" href="Cubical.Data.Fin.Properties.html#11791" class="Bound">m</a> <a id="11793" href="Cubical.Data.Fin.Properties.html#11793" class="Bound">n</a><a id="11794" class="Symbol">}</a>
  <a id="11798" class="Symbol">→</a> <a id="11800" href="Cubical.Data.Fin.Properties.html#11791" class="Bound">m</a> <a id="11802" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="11804" href="Cubical.Data.Fin.Properties.html#11793" class="Bound">n</a>
  <a id="11808" class="Symbol">→</a> <a id="11810" class="Symbol">(</a><a id="11811" href="Cubical.Data.Fin.Properties.html#11811" class="Bound">f</a> <a id="11813" class="Symbol">:</a> <a id="11815" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11819" href="Cubical.Data.Fin.Properties.html#11793" class="Bound">n</a> <a id="11821" class="Symbol">→</a> <a id="11823" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11827" href="Cubical.Data.Fin.Properties.html#11791" class="Bound">m</a><a id="11828" class="Symbol">)</a>
  <a id="11832" class="Symbol">→</a> <a id="11834" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11837" href="Cubical.Data.Fin.Properties.html#11837" class="Bound">i</a> <a id="11839" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11841" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11845" href="Cubical.Data.Fin.Properties.html#11793" class="Bound">n</a> <a id="11847" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11849" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11852" href="Cubical.Data.Fin.Properties.html#11852" class="Bound">j</a> <a id="11854" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11856" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11860" href="Cubical.Data.Fin.Properties.html#11793" class="Bound">n</a> <a id="11862" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11864" class="Symbol">(</a><a id="11865" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11867" href="Cubical.Data.Fin.Properties.html#11837" class="Bound">i</a> <a id="11869" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11871" href="Cubical.Data.Fin.Properties.html#11852" class="Bound">j</a><a id="11872" class="Symbol">)</a> <a id="11874" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11876" class="Symbol">(</a><a id="11877" href="Cubical.Data.Fin.Properties.html#11811" class="Bound">f</a> <a id="11879" href="Cubical.Data.Fin.Properties.html#11837" class="Bound">i</a> <a id="11881" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11883" href="Cubical.Data.Fin.Properties.html#11811" class="Bound">f</a> <a id="11885" href="Cubical.Data.Fin.Properties.html#11852" class="Bound">j</a><a id="11886" class="Symbol">)</a>
<a id="11888" href="Cubical.Data.Fin.Properties.html#11773" class="Function">pigeonhole</a> <a id="11899" class="Symbol">{</a><a id="11900" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a><a id="11901" class="Symbol">}</a> <a id="11903" class="Symbol">{</a><a id="11904" href="Cubical.Data.Fin.Properties.html#11904" class="Bound">n</a><a id="11905" class="Symbol">}</a> <a id="11907" class="Symbol">(</a><a id="11908" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11915" href="Cubical.Data.Fin.Properties.html#11915" class="Bound">sm≡n</a><a id="11919" class="Symbol">)</a> <a id="11921" href="Cubical.Data.Fin.Properties.html#11921" class="Bound">f</a> <a id="11923" class="Symbol">=</a>
  <a id="11927" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11937" href="Cubical.Data.Fin.Properties.html#12200" class="Function">transport-prf</a> <a id="11951" class="Symbol">(</a><a id="11952" href="Cubical.Data.Fin.Properties.html#10538" class="Function">pigeonhole-special</a> <a id="11971" href="Cubical.Data.Fin.Properties.html#11987" class="Function">f′</a><a id="11973" class="Symbol">)</a>
  <a id="11977" class="Keyword">where</a>
    <a id="11987" href="Cubical.Data.Fin.Properties.html#11987" class="Function">f′</a> <a id="11990" class="Symbol">:</a> <a id="11992" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="11996" class="Symbol">(</a><a id="11997" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12001" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a><a id="12002" class="Symbol">)</a> <a id="12004" class="Symbol">→</a> <a id="12006" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12010" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a>
    <a id="12016" href="Cubical.Data.Fin.Properties.html#11987" class="Function">f′</a> <a id="12019" class="Symbol">=</a> <a id="12021" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12027" class="Symbol">(λ</a> <a id="12030" href="Cubical.Data.Fin.Properties.html#12030" class="Bound">h</a> <a id="12032" class="Symbol">→</a> <a id="12034" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12038" href="Cubical.Data.Fin.Properties.html#12030" class="Bound">h</a> <a id="12040" class="Symbol">→</a> <a id="12042" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12046" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a><a id="12047" class="Symbol">)</a> <a id="12049" class="Symbol">(</a><a id="12050" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12054" href="Cubical.Data.Fin.Properties.html#11915" class="Bound">sm≡n</a><a id="12058" class="Symbol">)</a> <a id="12060" href="Cubical.Data.Fin.Properties.html#11921" class="Bound">f</a>

    <a id="12067" href="Cubical.Data.Fin.Properties.html#12067" class="Function">f′≡f</a> <a id="12072" class="Symbol">:</a> <a id="12074" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12080" class="Symbol">(λ</a> <a id="12083" href="Cubical.Data.Fin.Properties.html#12083" class="Bound">i</a> <a id="12085" class="Symbol">→</a> <a id="12087" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12091" class="Symbol">(</a><a id="12092" href="Cubical.Data.Fin.Properties.html#11915" class="Bound">sm≡n</a> <a id="12097" href="Cubical.Data.Fin.Properties.html#12083" class="Bound">i</a><a id="12098" class="Symbol">)</a> <a id="12100" class="Symbol">→</a> <a id="12102" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12106" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a><a id="12107" class="Symbol">)</a> <a id="12109" href="Cubical.Data.Fin.Properties.html#11987" class="Function">f′</a> <a id="12112" href="Cubical.Data.Fin.Properties.html#11921" class="Bound">f</a>
    <a id="12118" href="Cubical.Data.Fin.Properties.html#12067" class="Function">f′≡f</a> <a id="12123" href="Cubical.Data.Fin.Properties.html#12123" class="Bound">i</a> <a id="12125" class="Symbol">=</a> <a id="12127" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="12147" class="Symbol">(</a><a id="12148" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12153" class="Symbol">(λ</a> <a id="12156" href="Cubical.Data.Fin.Properties.html#12156" class="Bound">h</a> <a id="12158" class="Symbol">→</a> <a id="12160" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12164" href="Cubical.Data.Fin.Properties.html#12156" class="Bound">h</a> <a id="12166" class="Symbol">→</a> <a id="12168" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12172" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a><a id="12173" class="Symbol">)</a> <a id="12175" class="Symbol">(</a><a id="12176" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12180" href="Cubical.Data.Fin.Properties.html#11915" class="Bound">sm≡n</a><a id="12184" class="Symbol">))</a> <a id="12187" class="Symbol">(</a><a id="12188" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12190" href="Cubical.Data.Fin.Properties.html#12123" class="Bound">i</a><a id="12191" class="Symbol">)</a> <a id="12193" href="Cubical.Data.Fin.Properties.html#11921" class="Bound">f</a>

    <a id="12200" href="Cubical.Data.Fin.Properties.html#12200" class="Function">transport-prf</a>
      <a id="12220" class="Symbol">:</a> <a id="12222" class="Symbol">(</a><a id="12223" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12226" href="Cubical.Data.Fin.Properties.html#12226" class="Bound">i</a> <a id="12228" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12230" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12234" class="Symbol">(</a><a id="12235" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12239" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a><a id="12240" class="Symbol">)</a> <a id="12242" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12244" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12247" href="Cubical.Data.Fin.Properties.html#12247" class="Bound">j</a> <a id="12249" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12251" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12255" class="Symbol">(</a><a id="12256" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12260" href="Cubical.Data.Fin.Properties.html#11900" class="Bound">m</a><a id="12261" class="Symbol">)</a> <a id="12263" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12265" class="Symbol">(</a><a id="12266" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12268" href="Cubical.Data.Fin.Properties.html#12226" class="Bound">i</a> <a id="12270" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12272" href="Cubical.Data.Fin.Properties.html#12247" class="Bound">j</a><a id="12273" class="Symbol">)</a> <a id="12275" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12277" class="Symbol">(</a><a id="12278" href="Cubical.Data.Fin.Properties.html#11987" class="Function">f′</a> <a id="12281" href="Cubical.Data.Fin.Properties.html#12226" class="Bound">i</a> <a id="12283" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12285" href="Cubical.Data.Fin.Properties.html#11987" class="Function">f′</a> <a id="12288" href="Cubical.Data.Fin.Properties.html#12247" class="Bound">j</a><a id="12289" class="Symbol">))</a>
      <a id="12298" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12300" class="Symbol">(</a><a id="12301" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12304" href="Cubical.Data.Fin.Properties.html#12304" class="Bound">i</a> <a id="12306" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12308" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12312" href="Cubical.Data.Fin.Properties.html#11904" class="Bound">n</a> <a id="12314" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12316" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12319" href="Cubical.Data.Fin.Properties.html#12319" class="Bound">j</a> <a id="12321" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12323" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12327" href="Cubical.Data.Fin.Properties.html#11904" class="Bound">n</a> <a id="12329" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12331" class="Symbol">(</a><a id="12332" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12334" href="Cubical.Data.Fin.Properties.html#12304" class="Bound">i</a> <a id="12336" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12338" href="Cubical.Data.Fin.Properties.html#12319" class="Bound">j</a><a id="12339" class="Symbol">)</a> <a id="12341" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12343" class="Symbol">(</a><a id="12344" href="Cubical.Data.Fin.Properties.html#11921" class="Bound">f</a> <a id="12346" href="Cubical.Data.Fin.Properties.html#12304" class="Bound">i</a> <a id="12348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12350" href="Cubical.Data.Fin.Properties.html#11921" class="Bound">f</a> <a id="12352" href="Cubical.Data.Fin.Properties.html#12319" class="Bound">j</a><a id="12353" class="Symbol">))</a>
    <a id="12360" href="Cubical.Data.Fin.Properties.html#12200" class="Function">transport-prf</a> <a id="12374" href="Cubical.Data.Fin.Properties.html#12374" class="Bound">φ</a> <a id="12376" class="Symbol">=</a>
      <a id="12384" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12387" href="Cubical.Data.Fin.Properties.html#12387" class="Bound">i</a> <a id="12389" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12391" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12395" class="Symbol">(</a><a id="12396" href="Cubical.Data.Fin.Properties.html#11915" class="Bound">sm≡n</a> <a id="12401" href="Cubical.Data.Fin.Properties.html#12374" class="Bound">φ</a><a id="12402" class="Symbol">)</a> <a id="12404" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12406" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12409" href="Cubical.Data.Fin.Properties.html#12409" class="Bound">j</a> <a id="12411" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12413" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12417" class="Symbol">(</a><a id="12418" href="Cubical.Data.Fin.Properties.html#11915" class="Bound">sm≡n</a> <a id="12423" href="Cubical.Data.Fin.Properties.html#12374" class="Bound">φ</a><a id="12424" class="Symbol">)</a> <a id="12426" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="12436" class="Symbol">(</a><a id="12437" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12439" href="Cubical.Data.Fin.Properties.html#12387" class="Bound">i</a> <a id="12441" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12443" href="Cubical.Data.Fin.Properties.html#12409" class="Bound">j</a><a id="12444" class="Symbol">)</a> <a id="12446" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12448" class="Symbol">(</a><a id="12449" href="Cubical.Data.Fin.Properties.html#12067" class="Function">f′≡f</a> <a id="12454" href="Cubical.Data.Fin.Properties.html#12374" class="Bound">φ</a> <a id="12456" href="Cubical.Data.Fin.Properties.html#12387" class="Bound">i</a> <a id="12458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12460" href="Cubical.Data.Fin.Properties.html#12067" class="Function">f′≡f</a> <a id="12465" href="Cubical.Data.Fin.Properties.html#12374" class="Bound">φ</a> <a id="12467" href="Cubical.Data.Fin.Properties.html#12409" class="Bound">j</a><a id="12468" class="Symbol">)</a>
<a id="12470" href="Cubical.Data.Fin.Properties.html#11773" class="Function">pigeonhole</a> <a id="12481" class="Symbol">{</a><a id="12482" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a><a id="12483" class="Symbol">}</a> <a id="12485" class="Symbol">{</a><a id="12486" href="Cubical.Data.Fin.Properties.html#12486" class="Bound">n</a><a id="12487" class="Symbol">}</a> <a id="12489" class="Symbol">(</a><a id="12490" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12494" href="Cubical.Data.Fin.Properties.html#12494" class="Bound">k</a> <a id="12496" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12498" href="Cubical.Data.Fin.Properties.html#12498" class="Bound">prf</a><a id="12501" class="Symbol">)</a> <a id="12503" href="Cubical.Data.Fin.Properties.html#12503" class="Bound">f</a> <a id="12505" class="Symbol">=</a>
  <a id="12509" class="Keyword">let</a>
    <a id="12517" href="Cubical.Data.Fin.Properties.html#12517" class="Bound">g</a> <a id="12519" class="Symbol">:</a> <a id="12521" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12525" class="Symbol">(</a><a id="12526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12530" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a><a id="12532" class="Symbol">)</a> <a id="12534" class="Symbol">→</a> <a id="12536" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12540" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a>
    <a id="12547" href="Cubical.Data.Fin.Properties.html#12517" class="Bound">g</a> <a id="12549" href="Cubical.Data.Fin.Properties.html#12549" class="Bound">k</a> <a id="12551" class="Symbol">=</a> <a id="12553" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12557" class="Symbol">(</a><a id="12558" href="Cubical.Data.Fin.Properties.html#12951" class="Function">f′</a> <a id="12561" href="Cubical.Data.Fin.Properties.html#12549" class="Bound">k</a><a id="12562" class="Symbol">)</a> <a id="12564" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12566" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="12574" class="Symbol">(</a><a id="12575" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12579" class="Symbol">(</a><a id="12580" href="Cubical.Data.Fin.Properties.html#12951" class="Function">f′</a> <a id="12583" href="Cubical.Data.Fin.Properties.html#12549" class="Bound">k</a><a id="12584" class="Symbol">))</a> <a id="12587" href="Cubical.Data.Fin.Properties.html#12861" class="Function">m&lt;n′</a>
    <a id="12596" href="Cubical.Data.Fin.Properties.html#12596" class="Bound">i</a> <a id="12598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12600" href="Cubical.Data.Fin.Properties.html#12600" class="Bound">j</a> <a id="12602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12604" href="Cubical.Data.Fin.Properties.html#12604" class="Bound">¬q</a> <a id="12607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12609" href="Cubical.Data.Fin.Properties.html#12609" class="Bound">r</a> <a id="12611" class="Symbol">=</a> <a id="12613" href="Cubical.Data.Fin.Properties.html#10538" class="Function">pigeonhole-special</a> <a id="12632" href="Cubical.Data.Fin.Properties.html#12517" class="Bound">g</a>
  <a id="12636" class="Keyword">in</a> <a id="12639" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12649" href="Cubical.Data.Fin.Properties.html#13160" class="Function">transport-prf</a> <a id="12663" class="Symbol">(</a><a id="12664" href="Cubical.Data.Fin.Properties.html#12596" class="Bound">i</a> <a id="12666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12668" href="Cubical.Data.Fin.Properties.html#12600" class="Bound">j</a> <a id="12670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12672" href="Cubical.Data.Fin.Properties.html#12604" class="Bound">¬q</a> <a id="12675" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12677" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12684" class="Symbol">(λ</a> <a id="12687" href="Cubical.Data.Fin.Properties.html#12687" class="Bound">_</a> <a id="12689" class="Symbol">→</a> <a id="12691" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="12698" class="Symbol">)</a> <a id="12700" class="Symbol">(</a><a id="12701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12706" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12710" href="Cubical.Data.Fin.Properties.html#12609" class="Bound">r</a><a id="12711" class="Symbol">))</a>
  <a id="12716" class="Keyword">where</a>
    <a id="12726" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a> <a id="12729" class="Symbol">:</a> <a id="12731" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="12737" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a> <a id="12740" class="Symbol">=</a> <a id="12742" href="Cubical.Data.Fin.Properties.html#12494" class="Bound">k</a> <a id="12744" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12750" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a>

    <a id="12757" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a> <a id="12763" class="Symbol">:</a> <a id="12765" href="Cubical.Data.Fin.Properties.html#12486" class="Bound">n</a> <a id="12767" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12773" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a>
    <a id="12780" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a> <a id="12786" class="Symbol">=</a>
      <a id="12794" href="Cubical.Data.Fin.Properties.html#12486" class="Bound">n</a> <a id="12796" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12799" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12803" href="Cubical.Data.Fin.Properties.html#12498" class="Bound">prf</a> <a id="12807" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="12815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12819" class="Symbol">(</a><a id="12820" href="Cubical.Data.Fin.Properties.html#12494" class="Bound">k</a> <a id="12822" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12824" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12828" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a><a id="12829" class="Symbol">)</a> <a id="12831" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12834" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12839" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="12847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12851" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a> <a id="12854" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="12861" href="Cubical.Data.Fin.Properties.html#12861" class="Function">m&lt;n′</a> <a id="12866" class="Symbol">:</a> <a id="12868" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a> <a id="12870" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12872" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a>
    <a id="12879" href="Cubical.Data.Fin.Properties.html#12861" class="Function">m&lt;n′</a> <a id="12884" class="Symbol">=</a> <a id="12886" href="Cubical.Data.Fin.Properties.html#12494" class="Bound">k</a> <a id="12888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12890" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="12897" class="Symbol">(</a><a id="12898" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12902" class="Symbol">(</a><a id="12903" href="Cubical.Data.Fin.Properties.html#12494" class="Bound">k</a> <a id="12905" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12911" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a><a id="12912" class="Symbol">)</a> <a id="12914" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12917" href="Cubical.Data.Fin.Properties.html#12498" class="Bound">prf</a> <a id="12921" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="12923" href="Cubical.Data.Fin.Properties.html#12486" class="Bound">n</a> <a id="12925" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12928" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a> <a id="12934" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="12936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12940" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a> <a id="12943" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="12944" class="Symbol">)</a>

    <a id="12951" href="Cubical.Data.Fin.Properties.html#12951" class="Function">f′</a> <a id="12954" class="Symbol">:</a> <a id="12956" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12960" class="Symbol">(</a><a id="12961" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12965" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a><a id="12967" class="Symbol">)</a> <a id="12969" class="Symbol">→</a> <a id="12971" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="12975" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a>
    <a id="12981" href="Cubical.Data.Fin.Properties.html#12951" class="Function">f′</a> <a id="12984" class="Symbol">=</a> <a id="12986" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12992" class="Symbol">(λ</a> <a id="12995" href="Cubical.Data.Fin.Properties.html#12995" class="Bound">h</a> <a id="12997" class="Symbol">→</a> <a id="12999" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13003" href="Cubical.Data.Fin.Properties.html#12995" class="Bound">h</a> <a id="13005" class="Symbol">→</a> <a id="13007" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13011" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a><a id="13012" class="Symbol">)</a> <a id="13014" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a> <a id="13020" href="Cubical.Data.Fin.Properties.html#12503" class="Bound">f</a>

    <a id="13027" href="Cubical.Data.Fin.Properties.html#13027" class="Function">f′≡f</a> <a id="13032" class="Symbol">:</a> <a id="13034" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13040" class="Symbol">(λ</a> <a id="13043" href="Cubical.Data.Fin.Properties.html#13043" class="Bound">i</a> <a id="13045" class="Symbol">→</a> <a id="13047" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13051" class="Symbol">(</a><a id="13052" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a> <a id="13058" class="Symbol">(</a><a id="13059" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13061" href="Cubical.Data.Fin.Properties.html#13043" class="Bound">i</a><a id="13062" class="Symbol">))</a> <a id="13065" class="Symbol">→</a> <a id="13067" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13071" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a><a id="13072" class="Symbol">)</a> <a id="13074" href="Cubical.Data.Fin.Properties.html#12951" class="Function">f′</a> <a id="13077" href="Cubical.Data.Fin.Properties.html#12503" class="Bound">f</a>
    <a id="13083" href="Cubical.Data.Fin.Properties.html#13027" class="Function">f′≡f</a> <a id="13088" href="Cubical.Data.Fin.Properties.html#13088" class="Bound">i</a> <a id="13090" class="Symbol">=</a> <a id="13092" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="13112" class="Symbol">(</a><a id="13113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13118" class="Symbol">(λ</a> <a id="13121" href="Cubical.Data.Fin.Properties.html#13121" class="Bound">h</a> <a id="13123" class="Symbol">→</a> <a id="13125" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13129" href="Cubical.Data.Fin.Properties.html#13121" class="Bound">h</a> <a id="13131" class="Symbol">→</a> <a id="13133" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13137" href="Cubical.Data.Fin.Properties.html#12482" class="Bound">m</a><a id="13138" class="Symbol">)</a> <a id="13140" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a><a id="13145" class="Symbol">)</a> <a id="13147" class="Symbol">(</a><a id="13148" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13150" href="Cubical.Data.Fin.Properties.html#13088" class="Bound">i</a><a id="13151" class="Symbol">)</a> <a id="13153" href="Cubical.Data.Fin.Properties.html#12503" class="Bound">f</a>

    <a id="13160" href="Cubical.Data.Fin.Properties.html#13160" class="Function">transport-prf</a>
      <a id="13180" class="Symbol">:</a> <a id="13182" class="Symbol">(</a><a id="13183" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13186" href="Cubical.Data.Fin.Properties.html#13186" class="Bound">i</a> <a id="13188" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13190" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13194" class="Symbol">(</a><a id="13195" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13199" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a><a id="13201" class="Symbol">)</a> <a id="13203" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13205" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13208" href="Cubical.Data.Fin.Properties.html#13208" class="Bound">j</a> <a id="13210" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13212" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13216" class="Symbol">(</a><a id="13217" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13221" href="Cubical.Data.Fin.Properties.html#12726" class="Function">n′</a><a id="13223" class="Symbol">)</a> <a id="13225" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13227" class="Symbol">(</a><a id="13228" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13230" href="Cubical.Data.Fin.Properties.html#13186" class="Bound">i</a> <a id="13232" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13234" href="Cubical.Data.Fin.Properties.html#13208" class="Bound">j</a><a id="13235" class="Symbol">)</a> <a id="13237" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13239" class="Symbol">(</a><a id="13240" href="Cubical.Data.Fin.Properties.html#12951" class="Function">f′</a> <a id="13243" href="Cubical.Data.Fin.Properties.html#13186" class="Bound">i</a> <a id="13245" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13247" href="Cubical.Data.Fin.Properties.html#12951" class="Function">f′</a> <a id="13250" href="Cubical.Data.Fin.Properties.html#13208" class="Bound">j</a><a id="13251" class="Symbol">))</a>
      <a id="13260" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13262" class="Symbol">(</a><a id="13263" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13266" href="Cubical.Data.Fin.Properties.html#13266" class="Bound">i</a> <a id="13268" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13270" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13274" href="Cubical.Data.Fin.Properties.html#12486" class="Bound">n</a> <a id="13276" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13278" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13281" href="Cubical.Data.Fin.Properties.html#13281" class="Bound">j</a> <a id="13283" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13285" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13289" href="Cubical.Data.Fin.Properties.html#12486" class="Bound">n</a> <a id="13291" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13293" class="Symbol">(</a><a id="13294" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13296" href="Cubical.Data.Fin.Properties.html#13266" class="Bound">i</a> <a id="13298" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13300" href="Cubical.Data.Fin.Properties.html#13281" class="Bound">j</a><a id="13301" class="Symbol">)</a> <a id="13303" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13305" class="Symbol">(</a><a id="13306" href="Cubical.Data.Fin.Properties.html#12503" class="Bound">f</a> <a id="13308" href="Cubical.Data.Fin.Properties.html#13266" class="Bound">i</a> <a id="13310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13312" href="Cubical.Data.Fin.Properties.html#12503" class="Bound">f</a> <a id="13314" href="Cubical.Data.Fin.Properties.html#13281" class="Bound">j</a><a id="13315" class="Symbol">))</a>
    <a id="13322" href="Cubical.Data.Fin.Properties.html#13160" class="Function">transport-prf</a> <a id="13336" href="Cubical.Data.Fin.Properties.html#13336" class="Bound">φ</a> <a id="13338" class="Symbol">=</a>
      <a id="13346" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13349" href="Cubical.Data.Fin.Properties.html#13349" class="Bound">i</a> <a id="13351" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13353" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13357" class="Symbol">(</a><a id="13358" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a> <a id="13364" class="Symbol">(</a><a id="13365" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13367" href="Cubical.Data.Fin.Properties.html#13336" class="Bound">φ</a><a id="13368" class="Symbol">))</a> <a id="13371" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13373" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13376" href="Cubical.Data.Fin.Properties.html#13376" class="Bound">j</a> <a id="13378" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13380" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13384" class="Symbol">(</a><a id="13385" href="Cubical.Data.Fin.Properties.html#12757" class="Function">n≡sn′</a> <a id="13391" class="Symbol">(</a><a id="13392" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13394" href="Cubical.Data.Fin.Properties.html#13336" class="Bound">φ</a><a id="13395" class="Symbol">))</a> <a id="13398" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="13408" class="Symbol">(</a><a id="13409" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13411" href="Cubical.Data.Fin.Properties.html#13349" class="Bound">i</a> <a id="13413" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13415" href="Cubical.Data.Fin.Properties.html#13376" class="Bound">j</a><a id="13416" class="Symbol">)</a> <a id="13418" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13420" class="Symbol">(</a><a id="13421" href="Cubical.Data.Fin.Properties.html#13027" class="Function">f′≡f</a> <a id="13426" href="Cubical.Data.Fin.Properties.html#13336" class="Bound">φ</a> <a id="13428" href="Cubical.Data.Fin.Properties.html#13349" class="Bound">i</a> <a id="13430" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13432" href="Cubical.Data.Fin.Properties.html#13027" class="Function">f′≡f</a> <a id="13437" href="Cubical.Data.Fin.Properties.html#13336" class="Bound">φ</a> <a id="13439" href="Cubical.Data.Fin.Properties.html#13376" class="Bound">j</a><a id="13440" class="Symbol">)</a>

<a id="Fin-inj′"></a><a id="13443" href="Cubical.Data.Fin.Properties.html#13443" class="Function">Fin-inj′</a> <a id="13452" class="Symbol">:</a> <a id="13454" class="Symbol">{</a><a id="13455" href="Cubical.Data.Fin.Properties.html#13455" class="Bound">n</a> <a id="13457" href="Cubical.Data.Fin.Properties.html#13457" class="Bound">m</a> <a id="13459" class="Symbol">:</a> <a id="13461" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13462" class="Symbol">}</a> <a id="13464" class="Symbol">→</a> <a id="13466" href="Cubical.Data.Fin.Properties.html#13455" class="Bound">n</a> <a id="13468" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="13470" href="Cubical.Data.Fin.Properties.html#13457" class="Bound">m</a> <a id="13472" class="Symbol">→</a> <a id="13474" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13476" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13480" href="Cubical.Data.Fin.Properties.html#13457" class="Bound">m</a> <a id="13482" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13484" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="13488" href="Cubical.Data.Fin.Properties.html#13455" class="Bound">n</a>
<a id="13490" href="Cubical.Data.Fin.Properties.html#13443" class="Function">Fin-inj′</a> <a id="13499" href="Cubical.Data.Fin.Properties.html#13499" class="Bound">n&lt;m</a> <a id="13503" href="Cubical.Data.Fin.Properties.html#13503" class="Bound">p</a> <a id="13505" class="Symbol">=</a>
  <a id="13509" class="Keyword">let</a>
    <a id="13517" href="Cubical.Data.Fin.Properties.html#13517" class="Bound">i</a> <a id="13519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13521" href="Cubical.Data.Fin.Properties.html#13521" class="Bound">j</a> <a id="13523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13525" href="Cubical.Data.Fin.Properties.html#13525" class="Bound">i≢j</a> <a id="13529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13531" href="Cubical.Data.Fin.Properties.html#13531" class="Bound">q</a> <a id="13533" class="Symbol">=</a> <a id="13535" href="Cubical.Data.Fin.Properties.html#11773" class="Function">pigeonhole</a> <a id="13546" href="Cubical.Data.Fin.Properties.html#13499" class="Bound">n&lt;m</a> <a id="13550" class="Symbol">(</a><a id="13551" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13561" href="Cubical.Data.Fin.Properties.html#13503" class="Bound">p</a><a id="13562" class="Symbol">)</a>
  <a id="13566" class="Keyword">in</a> <a id="13569" href="Cubical.Data.Fin.Properties.html#13525" class="Bound">i≢j</a> <a id="13573" class="Symbol">(</a>
    <a id="13579" href="Cubical.Data.Fin.Properties.html#13517" class="Bound">i</a> <a id="13581" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13584" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13589" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="13595" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13599" class="Symbol">(</a><a id="13600" href="Cubical.Data.Fin.Properties.html#11773" class="Function">pigeonhole</a> <a id="13611" href="Cubical.Data.Fin.Properties.html#13499" class="Bound">n&lt;m</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13626" href="Cubical.Data.Fin.Properties.html#13503" class="Bound">p</a><a id="13627" class="Symbol">))</a> <a id="13630" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13633" href="Cubical.Data.Fin.Properties.html#13740" class="Function">transport-p-inj</a> <a id="13649" class="Symbol">{</a><a id="13650" class="Argument">p</a> <a id="13652" class="Symbol">=</a> <a id="13654" href="Cubical.Data.Fin.Properties.html#13503" class="Bound">p</a><a id="13655" class="Symbol">}</a> <a id="13657" href="Cubical.Data.Fin.Properties.html#13531" class="Bound">q</a> <a id="13659" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="13665" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13669" class="Symbol">(</a><a id="13670" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13674" class="Symbol">(</a><a id="13675" href="Cubical.Data.Fin.Properties.html#11773" class="Function">pigeonhole</a> <a id="13686" href="Cubical.Data.Fin.Properties.html#13499" class="Bound">n&lt;m</a> <a id="13690" class="Symbol">(</a><a id="13691" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13701" href="Cubical.Data.Fin.Properties.html#13503" class="Bound">p</a><a id="13702" class="Symbol">)))</a> <a id="13706" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13714" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="13720" href="Cubical.Data.Fin.Properties.html#13521" class="Bound">j</a> <a id="13722" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="13726" class="Symbol">)</a>
  <a id="13730" class="Keyword">where</a>
    <a id="13740" href="Cubical.Data.Fin.Properties.html#13740" class="Function">transport-p-inj</a>
      <a id="13762" class="Symbol">:</a> <a id="13764" class="Symbol">∀</a> <a id="13766" class="Symbol">{</a><a id="13767" href="Cubical.Data.Fin.Properties.html#13767" class="Bound">A</a> <a id="13769" href="Cubical.Data.Fin.Properties.html#13769" class="Bound">B</a> <a id="13771" class="Symbol">:</a> <a id="13773" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13778" href="Cubical.Data.Fin.Properties.html#957" class="Generalizable">ℓ</a><a id="13779" class="Symbol">}</a> <a id="13781" class="Symbol">{</a><a id="13782" href="Cubical.Data.Fin.Properties.html#13782" class="Bound">x</a> <a id="13784" href="Cubical.Data.Fin.Properties.html#13784" class="Bound">y</a> <a id="13786" class="Symbol">:</a> <a id="13788" href="Cubical.Data.Fin.Properties.html#13767" class="Bound">A</a><a id="13789" class="Symbol">}</a> <a id="13791" class="Symbol">{</a><a id="13792" href="Cubical.Data.Fin.Properties.html#13792" class="Bound">p</a> <a id="13794" class="Symbol">:</a> <a id="13796" href="Cubical.Data.Fin.Properties.html#13767" class="Bound">A</a> <a id="13798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13800" href="Cubical.Data.Fin.Properties.html#13769" class="Bound">B</a><a id="13801" class="Symbol">}</a>
      <a id="13809" class="Symbol">→</a> <a id="13811" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13821" href="Cubical.Data.Fin.Properties.html#13792" class="Bound">p</a> <a id="13823" href="Cubical.Data.Fin.Properties.html#13782" class="Bound">x</a> <a id="13825" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13827" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13837" href="Cubical.Data.Fin.Properties.html#13792" class="Bound">p</a> <a id="13839" href="Cubical.Data.Fin.Properties.html#13784" class="Bound">y</a>
      <a id="13847" class="Symbol">→</a> <a id="13849" href="Cubical.Data.Fin.Properties.html#13782" class="Bound">x</a> <a id="13851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13853" href="Cubical.Data.Fin.Properties.html#13784" class="Bound">y</a>
    <a id="13859" href="Cubical.Data.Fin.Properties.html#13740" class="Function">transport-p-inj</a> <a id="13875" class="Symbol">{</a><a id="13876" class="Argument">x</a> <a id="13878" class="Symbol">=</a> <a id="13880" href="Cubical.Data.Fin.Properties.html#13880" class="Bound">x</a><a id="13881" class="Symbol">}</a> <a id="13883" class="Symbol">{</a><a id="13884" class="Argument">y</a> <a id="13886" class="Symbol">=</a> <a id="13888" href="Cubical.Data.Fin.Properties.html#13888" class="Bound">y</a><a id="13889" class="Symbol">}</a> <a id="13891" class="Symbol">{</a><a id="13892" class="Argument">p</a> <a id="13894" class="Symbol">=</a> <a id="13896" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a><a id="13897" class="Symbol">}</a> <a id="13899" href="Cubical.Data.Fin.Properties.html#13899" class="Bound">q</a> <a id="13901" class="Symbol">=</a>
      <a id="13909" href="Cubical.Data.Fin.Properties.html#13880" class="Bound">x</a> <a id="13911" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13918" class="Symbol">(</a><a id="13919" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="13939" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a> <a id="13941" href="Cubical.Data.Fin.Properties.html#13880" class="Bound">x</a><a id="13942" class="Symbol">)</a> <a id="13944" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="13952" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13962" class="Symbol">(</a><a id="13963" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13967" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a><a id="13968" class="Symbol">)</a> <a id="13970" class="Symbol">(</a><a id="13971" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13981" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a> <a id="13983" href="Cubical.Data.Fin.Properties.html#13880" class="Bound">x</a><a id="13984" class="Symbol">)</a> <a id="13986" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13989" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13994" class="Symbol">(</a><a id="13995" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14005" class="Symbol">(</a><a id="14006" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14010" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a><a id="14011" class="Symbol">))</a> <a id="14014" href="Cubical.Data.Fin.Properties.html#13899" class="Bound">q</a> <a id="14016" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="14024" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14034" class="Symbol">(</a><a id="14035" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14039" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a><a id="14040" class="Symbol">)</a> <a id="14042" class="Symbol">(</a><a id="14043" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14053" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a> <a id="14055" href="Cubical.Data.Fin.Properties.html#13888" class="Bound">y</a><a id="14056" class="Symbol">)</a> <a id="14058" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14061" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="14081" href="Cubical.Data.Fin.Properties.html#13896" class="Bound">p</a> <a id="14083" href="Cubical.Data.Fin.Properties.html#13888" class="Bound">y</a> <a id="14085" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="14093" href="Cubical.Data.Fin.Properties.html#13888" class="Bound">y</a> <a id="14095" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Fin-inj"></a><a id="14098" href="Cubical.Data.Fin.Properties.html#14098" class="Function">Fin-inj</a> <a id="14106" class="Symbol">:</a> <a id="14108" class="Symbol">(</a><a id="14109" href="Cubical.Data.Fin.Properties.html#14109" class="Bound">n</a> <a id="14111" href="Cubical.Data.Fin.Properties.html#14111" class="Bound">m</a> <a id="14113" class="Symbol">:</a> <a id="14115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14116" class="Symbol">)</a> <a id="14118" class="Symbol">→</a> <a id="14120" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="14124" href="Cubical.Data.Fin.Properties.html#14109" class="Bound">n</a> <a id="14126" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14128" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="14132" href="Cubical.Data.Fin.Properties.html#14111" class="Bound">m</a> <a id="14134" class="Symbol">→</a> <a id="14136" href="Cubical.Data.Fin.Properties.html#14109" class="Bound">n</a> <a id="14138" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14140" href="Cubical.Data.Fin.Properties.html#14111" class="Bound">m</a>
<a id="14142" href="Cubical.Data.Fin.Properties.html#14098" class="Function">Fin-inj</a> <a id="14150" href="Cubical.Data.Fin.Properties.html#14150" class="Bound">n</a> <a id="14152" href="Cubical.Data.Fin.Properties.html#14152" class="Bound">m</a> <a id="14154" href="Cubical.Data.Fin.Properties.html#14154" class="Bound">p</a> <a id="14156" class="Keyword">with</a> <a id="14161" href="Cubical.Data.Fin.Properties.html#14150" class="Bound">n</a> <a id="14163" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="14165" href="Cubical.Data.Fin.Properties.html#14152" class="Bound">m</a>
<a id="14167" class="Symbol">...</a> <a id="14171" class="Symbol">|</a> <a id="14173" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="14176" href="Cubical.Data.Fin.Properties.html#14176" class="Bound">prf</a> <a id="14180" class="Symbol">=</a> <a id="14182" href="Cubical.Data.Fin.Properties.html#14176" class="Bound">prf</a>
<a id="14186" class="Symbol">...</a> <a id="14190" class="Symbol">|</a> <a id="14192" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="14195" href="Cubical.Data.Fin.Properties.html#14195" class="Bound">n&lt;m</a> <a id="14199" class="Symbol">=</a> <a id="14201" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="14211" class="Symbol">(</a><a id="14212" href="Cubical.Data.Fin.Properties.html#13443" class="Function">Fin-inj′</a> <a id="14221" href="Cubical.Data.Fin.Properties.html#14195" class="Bound">n&lt;m</a> <a id="14225" class="Symbol">(</a><a id="14226" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14230" class="Bound">p</a><a id="14231" class="Symbol">))</a>
<a id="14234" class="Symbol">...</a> <a id="14238" class="Symbol">|</a> <a id="14240" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="14243" href="Cubical.Data.Fin.Properties.html#14243" class="Bound">n&gt;m</a> <a id="14247" class="Symbol">=</a> <a id="14249" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="14259" class="Symbol">(</a><a id="14260" href="Cubical.Data.Fin.Properties.html#13443" class="Function">Fin-inj′</a> <a id="14269" href="Cubical.Data.Fin.Properties.html#14243" class="Bound">n&gt;m</a> <a id="14273" class="Bound">p</a><a id="14274" class="Symbol">)</a>

<a id="≤-·sk-cancel"></a><a id="14277" href="Cubical.Data.Fin.Properties.html#14277" class="Function">≤-·sk-cancel</a> <a id="14290" class="Symbol">:</a> <a id="14292" class="Symbol">∀</a> <a id="14294" class="Symbol">{</a><a id="14295" href="Cubical.Data.Fin.Properties.html#14295" class="Bound">m</a><a id="14296" class="Symbol">}</a> <a id="14298" class="Symbol">{</a><a id="14299" href="Cubical.Data.Fin.Properties.html#14299" class="Bound">k</a><a id="14300" class="Symbol">}</a> <a id="14302" class="Symbol">{</a><a id="14303" href="Cubical.Data.Fin.Properties.html#14303" class="Bound">n</a><a id="14304" class="Symbol">}</a> <a id="14306" class="Symbol">→</a> <a id="14308" href="Cubical.Data.Fin.Properties.html#14295" class="Bound">m</a> <a id="14310" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14312" class="InductiveConstructor">suc</a> <a id="14316" href="Cubical.Data.Fin.Properties.html#14299" class="Bound">k</a> <a id="14318" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="14320" href="Cubical.Data.Fin.Properties.html#14303" class="Bound">n</a> <a id="14322" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14324" class="InductiveConstructor">suc</a> <a id="14328" href="Cubical.Data.Fin.Properties.html#14299" class="Bound">k</a> <a id="14330" class="Symbol">→</a> <a id="14332" href="Cubical.Data.Fin.Properties.html#14295" class="Bound">m</a> <a id="14334" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="14336" href="Cubical.Data.Fin.Properties.html#14303" class="Bound">n</a>
<a id="14338" href="Cubical.Data.Fin.Properties.html#14277" class="Function">≤-·sk-cancel</a> <a id="14351" class="Symbol">{</a><a id="14352" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a><a id="14353" class="Symbol">}</a> <a id="14355" class="Symbol">{</a><a id="14356" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14357" class="Symbol">}</a> <a id="14359" class="Symbol">{</a><a id="14360" href="Cubical.Data.Fin.Properties.html#14360" class="Bound">n</a><a id="14361" class="Symbol">}</a> <a id="14363" class="Symbol">(</a><a id="14364" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="14366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14368" href="Cubical.Data.Fin.Properties.html#14368" class="Bound">p</a><a id="14369" class="Symbol">)</a> <a id="14371" class="Symbol">=</a> <a id="14373" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14377" href="Cubical.Data.Nat.Properties.html#6325" class="Function">inj-·sm</a> <a id="14385" class="Symbol">{</a><a id="14386" class="Argument">m</a> <a id="14388" class="Symbol">=</a> <a id="14390" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14391" class="Symbol">}</a> <a id="14393" href="Cubical.Data.Fin.Properties.html#15327" class="Function">goal</a> <a id="14398" class="Keyword">where</a>
  <a id="14406" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14408" class="Symbol">=</a> <a id="14410" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="14412" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">%</a> <a id="14414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14418" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a>
  <a id="14422" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14424" class="Symbol">=</a> <a id="14426" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="14428" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">/</a> <a id="14430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14434" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a>
  <a id="14438" href="Cubical.Data.Fin.Properties.html#14438" class="Function">resn·k</a> <a id="14445" class="Symbol">:</a> <a id="14447" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="14455" class="Symbol">(</a><a id="14456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14460" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14461" class="Symbol">)</a> <a id="14463" class="Symbol">(</a><a id="14464" href="Cubical.Data.Fin.Properties.html#14360" class="Bound">n</a> <a id="14466" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14468" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14472" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14473" class="Symbol">)</a>
  <a id="14477" href="Cubical.Data.Fin.Properties.html#14438" class="Function">resn·k</a> <a id="14484" class="Symbol">=</a> <a id="14486" class="Symbol">((</a><a id="14488" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14492" href="Cubical.Data.Fin.Properties.html#7700" class="Function">n%sk&lt;sk</a> <a id="14500" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="14502" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14503" class="Symbol">)</a> <a id="14505" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14507" class="Symbol">(</a><a id="14508" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14510" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14512" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a><a id="14513" class="Symbol">))</a> <a id="14516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14518" href="Cubical.Data.Fin.Properties.html#14534" class="Function">reason</a> <a id="14525" class="Keyword">where</a>
   <a id="14534" href="Cubical.Data.Fin.Properties.html#14534" class="Function">reason</a> <a id="14541" class="Symbol">=</a> <a id="14543" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="14551" class="Symbol">((</a><a id="14553" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14557" href="Cubical.Data.Fin.Properties.html#7700" class="Function">n%sk&lt;sk</a> <a id="14565" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="14567" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14568" class="Symbol">)</a> <a id="14570" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14572" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14574" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14576" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a><a id="14577" class="Symbol">)</a> <a id="14579" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14582" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="14590" class="Symbol">(</a><a id="14591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14595" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14596" class="Symbol">)</a> <a id="14598" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14600" class="Symbol">(</a><a id="14601" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14603" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14605" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a><a id="14606" class="Symbol">)</a> <a id="14608" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="14622" class="Symbol">(</a><a id="14623" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14625" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14627" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a><a id="14628" class="Symbol">)</a> <a id="14630" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14636" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a> <a id="14638" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14640" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a>                 <a id="14658" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="14661" href="Cubical.Data.Fin.Properties.html#14661" class="Bound">i</a> <a id="14663" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="14666" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="14673" class="Symbol">(</a><a id="14674" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="14685" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14687" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="14689" class="Symbol">(</a><a id="14690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14694" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14695" class="Symbol">)</a> <a id="14697" class="Symbol">(</a><a id="14698" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14700" href="Cubical.Data.Fin.Properties.html#14661" class="Bound">i</a><a id="14701" class="Symbol">))</a> <a id="14704" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14706" href="Cubical.Data.Fin.Properties.html#14661" class="Bound">i</a> <a id="14708" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
            <a id="14722" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14724" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14726" class="Symbol">(</a><a id="14727" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14729" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14731" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14735" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a> <a id="14737" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14739" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="14741" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14747" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14748" class="Symbol">)</a>         <a id="14758" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14761" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="14769" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14771" class="Symbol">(</a><a id="14772" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14774" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14780" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14781" class="Symbol">)</a> <a id="14783" class="Symbol">(</a><a id="14784" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="14786" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14792" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14793" class="Symbol">)</a> <a id="14795" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="14809" class="Symbol">(</a><a id="14810" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14812" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14814" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14816" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14822" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14823" class="Symbol">)</a> <a id="14825" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14827" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="14829" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14835" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a>         <a id="14845" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14848" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14853" class="Symbol">(</a><a id="14854" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="14857" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="14859" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14861" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14865" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14866" class="Symbol">)</a> <a id="14868" class="Symbol">(</a><a id="14869" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="14876" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="14878" class="Symbol">(</a><a id="14879" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="14881" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14887" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14888" class="Symbol">)</a> <a id="14890" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14892" href="Cubical.Data.Fin.Properties.html#7479" class="Function">moddiv</a> <a id="14899" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="14901" class="Symbol">(</a><a id="14902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14906" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="14907" class="Symbol">))</a> <a id="14910" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="14924" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="14926" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14928" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="14930" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14932" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14936" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a>                       <a id="14960" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14963" href="Cubical.Data.Fin.Properties.html#14368" class="Bound">p</a> <a id="14965" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="14979" href="Cubical.Data.Fin.Properties.html#14360" class="Bound">n</a> <a id="14981" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="14983" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14987" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a> <a id="14989" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="14994" href="Cubical.Data.Fin.Properties.html#14994" class="Function">residuek·n</a> <a id="15005" class="Symbol">:</a> <a id="15007" class="Symbol">∀</a> <a id="15009" href="Cubical.Data.Fin.Properties.html#15009" class="Bound">k</a> <a id="15011" href="Cubical.Data.Fin.Properties.html#15011" class="Bound">n</a> <a id="15013" class="Symbol">→</a> <a id="15015" class="Symbol">(</a><a id="15016" href="Cubical.Data.Fin.Properties.html#15016" class="Bound">r</a> <a id="15018" class="Symbol">:</a> <a id="15020" href="Cubical.Data.Fin.Properties.html#4535" class="Function">Residue</a> <a id="15028" class="Symbol">(</a><a id="15029" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15033" href="Cubical.Data.Fin.Properties.html#15009" class="Bound">k</a><a id="15034" class="Symbol">)</a> <a id="15036" class="Symbol">(</a><a id="15037" href="Cubical.Data.Fin.Properties.html#15011" class="Bound">n</a> <a id="15039" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15041" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15045" href="Cubical.Data.Fin.Properties.html#15009" class="Bound">k</a><a id="15046" class="Symbol">))</a> <a id="15049" class="Symbol">→</a> <a id="15051" class="Symbol">((</a><a id="15053" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="15059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15061" href="Cubical.Data.Fin.Properties.html#15011" class="Bound">n</a><a id="15062" class="Symbol">)</a> <a id="15064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15066" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="15074" class="Symbol">(</a><a id="15075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15079" href="Cubical.Data.Fin.Properties.html#15009" class="Bound">k</a><a id="15080" class="Symbol">)</a> <a id="15082" class="Number">0</a> <a id="15084" href="Cubical.Data.Fin.Properties.html#15011" class="Bound">n</a> <a id="15086" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15088" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="15095" class="Symbol">_)</a> <a id="15098" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15100" href="Cubical.Data.Fin.Properties.html#15016" class="Bound">r</a>
  <a id="15104" href="Cubical.Data.Fin.Properties.html#14994" class="Function">residuek·n</a> <a id="15115" class="Symbol">_</a> <a id="15117" class="Symbol">_</a> <a id="15119" class="Symbol">=</a> <a id="15121" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="15136" href="Cubical.Data.Fin.Properties.html#7176" class="Function">isContrResidue</a> <a id="15151" class="Symbol">_</a>

  <a id="15156" href="Cubical.Data.Fin.Properties.html#15156" class="Function">r≡0</a> <a id="15160" class="Symbol">:</a> <a id="15162" href="Cubical.Data.Fin.Properties.html#14406" class="Function">r</a> <a id="15164" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15166" class="Number">0</a>
  <a id="15170" href="Cubical.Data.Fin.Properties.html#15156" class="Function">r≡0</a> <a id="15174" class="Symbol">=</a> <a id="15176" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15181" class="Symbol">(</a><a id="15182" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="15186" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15188" href="Cubical.Data.Fin.Properties.html#6734" class="Function">extract</a><a id="15195" class="Symbol">)</a> <a id="15197" class="Symbol">(</a><a id="15198" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15202" class="Symbol">(</a><a id="15203" href="Cubical.Data.Fin.Properties.html#14994" class="Function">residuek·n</a> <a id="15214" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a> <a id="15216" href="Cubical.Data.Fin.Properties.html#14360" class="Bound">n</a> <a id="15218" href="Cubical.Data.Fin.Properties.html#14438" class="Function">resn·k</a><a id="15224" class="Symbol">))</a>
  <a id="15229" href="Cubical.Data.Fin.Properties.html#15229" class="Function">d≡o·sk</a> <a id="15236" class="Symbol">:</a> <a id="15238" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="15240" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15242" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="15244" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15246" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15250" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a>
  <a id="15254" href="Cubical.Data.Fin.Properties.html#15229" class="Function">d≡o·sk</a> <a id="15261" class="Symbol">=</a> <a id="15263" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15267" class="Symbol">(</a><a id="15268" href="Cubical.Data.Fin.Properties.html#7479" class="Function">moddiv</a> <a id="15275" href="Cubical.Data.Fin.Properties.html#14364" class="Bound">d</a> <a id="15277" class="Symbol">(</a><a id="15278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15282" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="15283" class="Symbol">))</a> <a id="15286" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15289" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15294" class="Symbol">(</a><a id="15295" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="15297" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15299" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15303" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a> <a id="15305" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="15307" class="Symbol">)</a> <a id="15309" href="Cubical.Data.Fin.Properties.html#15156" class="Function">r≡0</a> <a id="15313" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15316" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="15323" class="Symbol">_</a>
  <a id="15327" href="Cubical.Data.Fin.Properties.html#15327" class="Function">goal</a> <a id="15332" class="Symbol">:</a> <a id="15334" class="Symbol">(</a><a id="15335" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="15337" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15339" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a><a id="15340" class="Symbol">)</a> <a id="15342" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15344" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15348" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a> <a id="15350" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15352" href="Cubical.Data.Fin.Properties.html#14360" class="Bound">n</a> <a id="15354" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15360" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a>
  <a id="15364" href="Cubical.Data.Fin.Properties.html#15327" class="Function">goal</a> <a id="15369" class="Symbol">=</a> <a id="15371" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15375" class="Symbol">(</a><a id="15376" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="15387" href="Cubical.Data.Fin.Properties.html#14422" class="Function">o</a> <a id="15389" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="15391" class="Symbol">(</a><a id="15392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15396" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="15397" class="Symbol">))</a> <a id="15400" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15403" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15408" class="Symbol">(</a><a id="15409" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="15412" href="Cubical.Data.Fin.Properties.html#14352" class="Bound">m</a> <a id="15414" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15420" href="Cubical.Data.Fin.Properties.html#14356" class="Bound">k</a><a id="15421" class="Symbol">)</a> <a id="15423" class="Symbol">(</a><a id="15424" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15428" href="Cubical.Data.Fin.Properties.html#15229" class="Function">d≡o·sk</a><a id="15434" class="Symbol">)</a> <a id="15436" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15439" href="Cubical.Data.Fin.Properties.html#14368" class="Bound">p</a>

<a id="&lt;-·sk-cancel"></a><a id="15442" href="Cubical.Data.Fin.Properties.html#15442" class="Function">&lt;-·sk-cancel</a> <a id="15455" class="Symbol">:</a> <a id="15457" class="Symbol">∀</a> <a id="15459" class="Symbol">{</a><a id="15460" href="Cubical.Data.Fin.Properties.html#15460" class="Bound">m</a><a id="15461" class="Symbol">}</a> <a id="15463" class="Symbol">{</a><a id="15464" href="Cubical.Data.Fin.Properties.html#15464" class="Bound">k</a><a id="15465" class="Symbol">}</a> <a id="15467" class="Symbol">{</a><a id="15468" href="Cubical.Data.Fin.Properties.html#15468" class="Bound">n</a><a id="15469" class="Symbol">}</a> <a id="15471" class="Symbol">→</a> <a id="15473" href="Cubical.Data.Fin.Properties.html#15460" class="Bound">m</a> <a id="15475" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15477" class="InductiveConstructor">suc</a> <a id="15481" href="Cubical.Data.Fin.Properties.html#15464" class="Bound">k</a> <a id="15483" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="15485" href="Cubical.Data.Fin.Properties.html#15468" class="Bound">n</a> <a id="15487" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15489" class="InductiveConstructor">suc</a> <a id="15493" href="Cubical.Data.Fin.Properties.html#15464" class="Bound">k</a> <a id="15495" class="Symbol">→</a> <a id="15497" href="Cubical.Data.Fin.Properties.html#15460" class="Bound">m</a> <a id="15499" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="15501" href="Cubical.Data.Fin.Properties.html#15468" class="Bound">n</a>
<a id="15503" href="Cubical.Data.Fin.Properties.html#15442" class="Function">&lt;-·sk-cancel</a> <a id="15516" class="Symbol">{</a><a id="15517" href="Cubical.Data.Fin.Properties.html#15517" class="Bound">m</a><a id="15518" class="Symbol">}</a> <a id="15520" class="Symbol">{</a><a id="15521" href="Cubical.Data.Fin.Properties.html#15521" class="Bound">k</a><a id="15522" class="Symbol">}</a> <a id="15524" class="Symbol">{</a><a id="15525" href="Cubical.Data.Fin.Properties.html#15525" class="Bound">n</a><a id="15526" class="Symbol">}</a> <a id="15528" href="Cubical.Data.Fin.Properties.html#15528" class="Bound">p</a> <a id="15530" class="Symbol">=</a> <a id="15532" href="Cubical.Data.Fin.Properties.html#15632" class="Function">goal</a> <a id="15537" class="Keyword">where</a>
  <a id="15545" href="Cubical.Data.Fin.Properties.html#15545" class="Function">≤-helper</a> <a id="15554" class="Symbol">:</a> <a id="15556" href="Cubical.Data.Fin.Properties.html#15517" class="Bound">m</a> <a id="15558" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="15560" href="Cubical.Data.Fin.Properties.html#15525" class="Bound">n</a>
  <a id="15564" href="Cubical.Data.Fin.Properties.html#15545" class="Function">≤-helper</a> <a id="15573" class="Symbol">=</a> <a id="15575" href="Cubical.Data.Fin.Properties.html#14277" class="Function">≤-·sk-cancel</a> <a id="15588" class="Symbol">(</a><a id="15589" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="15601" class="Symbol">(</a><a id="15602" href="Cubical.Data.Nat.Order.html#4084" class="Function">&lt;≤-trans</a> <a id="15611" href="Cubical.Data.Fin.Properties.html#15528" class="Bound">p</a> <a id="15613" class="Symbol">(</a><a id="15614" href="Cubical.Data.Nat.Order.html#1684" class="Function">≤-suc</a> <a id="15620" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="15626" class="Symbol">)))</a>
  <a id="15632" href="Cubical.Data.Fin.Properties.html#15632" class="Function">goal</a> <a id="15637" class="Symbol">:</a> <a id="15639" href="Cubical.Data.Fin.Properties.html#15517" class="Bound">m</a> <a id="15641" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="15643" href="Cubical.Data.Fin.Properties.html#15525" class="Bound">n</a>
  <a id="15647" href="Cubical.Data.Fin.Properties.html#15632" class="Function">goal</a> <a id="15652" class="Symbol">=</a> <a id="15654" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="15659" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="15667" class="Symbol">(</a><a id="15668" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="15678" href="Cubical.Data.Fin.Properties.html#15545" class="Function">≤-helper</a><a id="15686" class="Symbol">)</a> <a id="15688" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="15691" class="Symbol">λ</a>
    <a id="15697" class="Symbol">{</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15704" href="Cubical.Data.Fin.Properties.html#15704" class="Bound">g</a><a id="15705" class="Symbol">)</a> <a id="15707" class="Symbol">→</a> <a id="15709" href="Cubical.Data.Fin.Properties.html#15704" class="Bound">g</a>
    <a id="15715" class="Symbol">;</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15722" href="Cubical.Data.Fin.Properties.html#15722" class="Bound">e</a><a id="15723" class="Symbol">)</a> <a id="15725" class="Symbol">→</a> <a id="15727" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="15737" class="Symbol">(</a><a id="15738" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="15743" class="Symbol">(</a><a id="15744" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15750" class="Symbol">(λ</a> <a id="15753" href="Cubical.Data.Fin.Properties.html#15753" class="Bound">m</a> <a id="15755" class="Symbol">→</a> <a id="15757" href="Cubical.Data.Fin.Properties.html#15753" class="Bound">m</a> <a id="15759" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15765" href="Cubical.Data.Fin.Properties.html#15521" class="Bound">k</a> <a id="15767" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="15769" href="Cubical.Data.Fin.Properties.html#15525" class="Bound">n</a> <a id="15771" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15773" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15777" href="Cubical.Data.Fin.Properties.html#15521" class="Bound">k</a><a id="15778" class="Symbol">)</a> <a id="15780" href="Cubical.Data.Fin.Properties.html#15722" class="Bound">e</a> <a id="15782" href="Cubical.Data.Fin.Properties.html#15528" class="Bound">p</a><a id="15783" class="Symbol">))</a>
    <a id="15790" class="Symbol">}</a>

<a id="factorEquiv"></a><a id="15793" href="Cubical.Data.Fin.Properties.html#15793" class="Function">factorEquiv</a> <a id="15805" class="Symbol">:</a> <a id="15807" class="Symbol">∀</a> <a id="15809" class="Symbol">{</a><a id="15810" href="Cubical.Data.Fin.Properties.html#15810" class="Bound">n</a><a id="15811" class="Symbol">}</a> <a id="15813" class="Symbol">{</a><a id="15814" href="Cubical.Data.Fin.Properties.html#15814" class="Bound">m</a><a id="15815" class="Symbol">}</a> <a id="15817" class="Symbol">→</a> <a id="15819" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="15823" href="Cubical.Data.Fin.Properties.html#15810" class="Bound">n</a> <a id="15825" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15827" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="15831" href="Cubical.Data.Fin.Properties.html#15814" class="Bound">m</a> <a id="15833" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15835" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="15839" class="Symbol">(</a><a id="15840" href="Cubical.Data.Fin.Properties.html#15810" class="Bound">n</a> <a id="15842" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="15844" href="Cubical.Data.Fin.Properties.html#15814" class="Bound">m</a><a id="15845" class="Symbol">)</a>
<a id="15847" href="Cubical.Data.Fin.Properties.html#15793" class="Function">factorEquiv</a> <a id="15859" class="Symbol">{</a><a id="15860" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="15864" class="Symbol">}</a> <a id="15866" class="Symbol">{</a><a id="15867" href="Cubical.Data.Fin.Properties.html#15867" class="Bound">m</a><a id="15868" class="Symbol">}</a> <a id="15870" class="Symbol">=</a> <a id="15872" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="15885" class="Symbol">(</a><a id="15886" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="15892" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15894" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="15897" class="Symbol">)</a> <a id="15899" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a>
<a id="15905" href="Cubical.Data.Fin.Properties.html#15793" class="Function">factorEquiv</a> <a id="15917" class="Symbol">{</a><a id="15918" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15922" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a><a id="15923" class="Symbol">}</a> <a id="15925" class="Symbol">{</a><a id="15926" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a><a id="15927" class="Symbol">}</a> <a id="15929" class="Symbol">=</a> <a id="15931" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a> <a id="15937" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15939" href="Cubical.Functions.Surjection.html#1288" class="Function">isEmbedding×isSurjection→isEquiv</a> <a id="15972" class="Symbol">(</a><a id="15973" href="Cubical.Data.Fin.Properties.html#16824" class="Function">isEmbeddingIntro</a> <a id="15990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15992" href="Cubical.Data.Fin.Properties.html#17613" class="Function">isSurjectionIntro</a><a id="16009" class="Symbol">)</a> <a id="16011" class="Keyword">where</a>
  <a id="16019" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a> <a id="16025" class="Symbol">:</a> <a id="16027" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="16031" class="Symbol">(</a><a id="16032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16036" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a><a id="16037" class="Symbol">)</a> <a id="16039" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16041" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="16045" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a> <a id="16047" class="Symbol">→</a> <a id="16049" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="16053" class="Symbol">(</a><a id="16054" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16058" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="16060" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16062" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a><a id="16063" class="Symbol">)</a>
  <a id="16067" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a> <a id="16073" class="Symbol">(</a><a id="16074" href="Cubical.Data.Fin.Properties.html#16074" class="Bound">nn</a> <a id="16077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16079" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a><a id="16081" class="Symbol">)</a> <a id="16083" class="Symbol">=</a> <a id="16085" href="Cubical.Data.Fin.Properties.html#16175" class="Function">nm</a> <a id="16088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16090" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="16096" class="Symbol">(λ</a> <a id="16099" href="Cubical.Data.Fin.Properties.html#16099" class="Bound">nm₁</a> <a id="16103" class="Symbol">→</a> <a id="16105" href="Cubical.Data.Fin.Properties.html#16099" class="Bound">nm₁</a> <a id="16109" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="16111" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16115" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="16117" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16119" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a><a id="16120" class="Symbol">)</a> <a id="16122" class="Symbol">(</a><a id="16123" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16127" class="Symbol">(</a><a id="16128" href="Cubical.Data.Fin.Properties.html#3342" class="Function">expand≡</a> <a id="16136" class="Symbol">_</a> <a id="16138" class="Symbol">(</a><a id="16139" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16143" href="Cubical.Data.Fin.Properties.html#16074" class="Bound">nn</a><a id="16145" class="Symbol">)</a> <a id="16147" class="Symbol">(</a><a id="16148" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16152" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a><a id="16154" class="Symbol">)))</a> <a id="16158" href="Cubical.Data.Fin.Properties.html#16217" class="Function">nm&lt;n·m</a> <a id="16165" class="Keyword">where</a>
    <a id="16175" href="Cubical.Data.Fin.Properties.html#16175" class="Function">nm</a> <a id="16178" class="Symbol">:</a> <a id="16180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="16186" href="Cubical.Data.Fin.Properties.html#16175" class="Function">nm</a> <a id="16189" class="Symbol">=</a> <a id="16191" href="Cubical.Data.Fin.Properties.html#3563" class="Function">expand×</a> <a id="16199" class="Symbol">(</a><a id="16200" href="Cubical.Data.Fin.Properties.html#16074" class="Bound">nn</a> <a id="16203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16205" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16209" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a><a id="16211" class="Symbol">)</a>
    <a id="16217" href="Cubical.Data.Fin.Properties.html#16217" class="Function">nm&lt;n·m</a> <a id="16224" class="Symbol">:</a> <a id="16226" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16230" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a> <a id="16233" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16235" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16239" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="16241" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16243" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16247" href="Cubical.Data.Fin.Properties.html#16074" class="Bound">nn</a> <a id="16250" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="16252" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16256" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="16258" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16260" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a>
    <a id="16266" href="Cubical.Data.Fin.Properties.html#16217" class="Function">nm&lt;n·m</a> <a id="16273" class="Symbol">=</a>
      <a id="16281" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16285" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a> <a id="16288" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16294" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="16296" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16298" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16302" href="Cubical.Data.Fin.Properties.html#16074" class="Bound">nn</a> <a id="16305" href="Cubical.Data.Nat.Order.html#12630" class="Function Operator">&lt;≤⟨</a> <a id="16309" href="Cubical.Data.Nat.Order.html#4309" class="Function">&lt;-k+</a> <a id="16314" class="Symbol">(</a><a id="16315" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16319" href="Cubical.Data.Fin.Properties.html#16074" class="Bound">nn</a><a id="16321" class="Symbol">)</a> <a id="16323" href="Cubical.Data.Nat.Order.html#12630" class="Function Operator">⟩</a>
      <a id="16331" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16335" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a> <a id="16338" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16340" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16344" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="16346" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16352" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>  <a id="16355" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">≡≤⟨</a> <a id="16359" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="16366" class="Symbol">_</a> <a id="16368" class="Symbol">(</a><a id="16369" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16373" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a><a id="16374" class="Symbol">)</a> <a id="16376" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">⟩</a>
      <a id="16384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16388" class="Symbol">(</a><a id="16389" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16393" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a><a id="16395" class="Symbol">)</a> <a id="16397" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16399" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16403" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>    <a id="16408" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">≤≡⟨</a> <a id="16412" href="Cubical.Data.Nat.Order.html#3037" class="Function">≤-·k</a> <a id="16417" class="Symbol">(</a><a id="16418" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16422" href="Cubical.Data.Fin.Properties.html#16079" class="Bound">mm</a><a id="16424" class="Symbol">)</a> <a id="16426" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">⟩</a>
      <a id="16434" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a> <a id="16436" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16442" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>               <a id="16458" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16461" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="16468" class="Symbol">_</a> <a id="16470" class="Symbol">(</a><a id="16471" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16475" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a><a id="16476" class="Symbol">)</a> <a id="16478" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="16486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16490" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="16492" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="16494" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a>               <a id="16510" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="16512" class="Keyword">where</a> <a id="16518" class="Keyword">open</a> <a id="16523" href="Cubical.Data.Nat.Order.html#12254" class="Module">&lt;-Reasoning</a>

  <a id="16538" href="Cubical.Data.Fin.Properties.html#16538" class="Function">intro-injective</a> <a id="16554" class="Symbol">:</a> <a id="16556" class="Symbol">∀</a> <a id="16558" class="Symbol">{</a><a id="16559" href="Cubical.Data.Fin.Properties.html#16559" class="Bound">o</a><a id="16560" class="Symbol">}</a> <a id="16562" class="Symbol">{</a><a id="16563" href="Cubical.Data.Fin.Properties.html#16563" class="Bound">p</a><a id="16564" class="Symbol">}</a> <a id="16566" class="Symbol">→</a> <a id="16568" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a> <a id="16574" href="Cubical.Data.Fin.Properties.html#16559" class="Bound">o</a> <a id="16576" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16578" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a> <a id="16584" href="Cubical.Data.Fin.Properties.html#16563" class="Bound">p</a> <a id="16586" class="Symbol">→</a> <a id="16588" href="Cubical.Data.Fin.Properties.html#16559" class="Bound">o</a> <a id="16590" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16592" href="Cubical.Data.Fin.Properties.html#16563" class="Bound">p</a>
  <a id="16596" href="Cubical.Data.Fin.Properties.html#16538" class="Function">intro-injective</a> <a id="16612" class="Symbol">{</a><a id="16613" href="Cubical.Data.Fin.Properties.html#16613" class="Bound">o</a><a id="16614" class="Symbol">}</a> <a id="16616" class="Symbol">{</a><a id="16617" href="Cubical.Data.Fin.Properties.html#16617" class="Bound">p</a><a id="16618" class="Symbol">}</a> <a id="16620" href="Cubical.Data.Fin.Properties.html#16620" class="Bound">io≡ip</a> <a id="16626" class="Symbol">=</a> <a id="16628" class="Symbol">λ</a> <a id="16630" href="Cubical.Data.Fin.Properties.html#16630" class="Bound">i</a> <a id="16632" class="Symbol">→</a> <a id="16634" href="Cubical.Data.Fin.Properties.html#16722" class="Function">io′≡ip′</a> <a id="16642" href="Cubical.Data.Fin.Properties.html#16630" class="Bound">i</a> <a id="16644" class="Symbol">.</a><a id="16645" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16651" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="16665" class="Symbol">{</a><a id="16666" class="Argument">fj</a> <a id="16669" class="Symbol">=</a> <a id="16671" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16675" href="Cubical.Data.Fin.Properties.html#16613" class="Bound">o</a><a id="16676" class="Symbol">}</a> <a id="16678" class="Symbol">{</a><a id="16679" class="Argument">fk</a> <a id="16682" class="Symbol">=</a> <a id="16684" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16688" href="Cubical.Data.Fin.Properties.html#16617" class="Bound">p</a><a id="16689" class="Symbol">}</a> <a id="16691" class="Symbol">(</a><a id="16692" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16697" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16701" href="Cubical.Data.Fin.Properties.html#16722" class="Function">io′≡ip′</a><a id="16708" class="Symbol">)</a> <a id="16710" href="Cubical.Data.Fin.Properties.html#16630" class="Bound">i</a> <a id="16712" class="Keyword">where</a>
    <a id="16722" href="Cubical.Data.Fin.Properties.html#16722" class="Function">io′≡ip′</a> <a id="16730" class="Symbol">:</a> <a id="16732" class="Symbol">(</a><a id="16733" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16737" href="Cubical.Data.Fin.Properties.html#16613" class="Bound">o</a> <a id="16739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16741" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16745" class="Symbol">(</a><a id="16746" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16750" href="Cubical.Data.Fin.Properties.html#16613" class="Bound">o</a><a id="16751" class="Symbol">))</a> <a id="16754" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16756" class="Symbol">(</a><a id="16757" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16761" href="Cubical.Data.Fin.Properties.html#16617" class="Bound">p</a> <a id="16763" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16765" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="16769" class="Symbol">(</a><a id="16770" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16774" href="Cubical.Data.Fin.Properties.html#16617" class="Bound">p</a><a id="16775" class="Symbol">))</a>
    <a id="16782" href="Cubical.Data.Fin.Properties.html#16722" class="Function">io′≡ip′</a> <a id="16790" class="Symbol">=</a> <a id="16792" href="Cubical.Data.Fin.Properties.html#3753" class="Function">expand×Inj</a> <a id="16803" class="Symbol">_</a> <a id="16805" class="Symbol">(</a><a id="16806" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16811" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16815" href="Cubical.Data.Fin.Properties.html#16620" class="Bound">io≡ip</a><a id="16820" class="Symbol">)</a>
  <a id="16824" href="Cubical.Data.Fin.Properties.html#16824" class="Function">isEmbeddingIntro</a> <a id="16841" class="Symbol">:</a> <a id="16843" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="16855" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a>
  <a id="16863" href="Cubical.Data.Fin.Properties.html#16824" class="Function">isEmbeddingIntro</a> <a id="16880" class="Symbol">=</a> <a id="16882" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="16895" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="16904" href="Cubical.Data.Fin.Properties.html#16538" class="Function">intro-injective</a>

  <a id="16923" href="Cubical.Data.Fin.Properties.html#16923" class="Function">elimF</a> <a id="16929" class="Symbol">:</a> <a id="16931" class="Symbol">∀</a> <a id="16933" href="Cubical.Data.Fin.Properties.html#16933" class="Bound">nm</a> <a id="16936" class="Symbol">→</a> <a id="16938" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="16944" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a> <a id="16950" href="Cubical.Data.Fin.Properties.html#16933" class="Bound">nm</a>
  <a id="16955" href="Cubical.Data.Fin.Properties.html#16923" class="Function">elimF</a> <a id="16961" href="Cubical.Data.Fin.Properties.html#16961" class="Bound">nm</a> <a id="16964" class="Symbol">=</a> <a id="16966" class="Symbol">((</a><a id="16968" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="16971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16973" href="Cubical.Data.Fin.Properties.html#17166" class="Function">nn&lt;n</a><a id="16977" class="Symbol">)</a> <a id="16979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16981" class="Symbol">(</a><a id="16982" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="16985" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16987" href="Cubical.Data.Fin.Properties.html#17561" class="Function">mm&lt;m</a><a id="16991" class="Symbol">))</a> <a id="16994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16996" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="17010" class="Symbol">(</a><a id="17011" href="Cubical.Data.Fin.Properties.html#6369" class="Function">reduce</a> <a id="17018" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17020" class="Symbol">(</a><a id="17021" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="17025" href="Cubical.Data.Fin.Properties.html#16961" class="Bound">nm</a><a id="17027" class="Symbol">)</a> <a id="17029" class="Symbol">.</a><a id="17030" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="17033" class="Symbol">)</a> <a id="17035" class="Keyword">where</a>
    <a id="17045" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17048" class="Symbol">=</a> <a id="17050" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="17054" href="Cubical.Data.Fin.Properties.html#16961" class="Bound">nm</a> <a id="17057" href="Cubical.Data.Fin.Properties.html#7411" class="Function Operator">/</a> <a id="17059" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17063" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>
    <a id="17069" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="17072" class="Symbol">=</a> <a id="17074" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="17078" href="Cubical.Data.Fin.Properties.html#16961" class="Bound">nm</a> <a id="17081" href="Cubical.Data.Fin.Properties.html#7340" class="Function Operator">%</a> <a id="17083" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17087" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>

    <a id="17094" href="Cubical.Data.Fin.Properties.html#17094" class="Function">nmmoddiv</a> <a id="17103" class="Symbol">:</a> <a id="17105" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17108" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17114" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17116" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17118" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="17121" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17123" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="17127" href="Cubical.Data.Fin.Properties.html#16961" class="Bound">nm</a>
    <a id="17134" href="Cubical.Data.Fin.Properties.html#17094" class="Function">nmmoddiv</a> <a id="17143" class="Symbol">=</a> <a id="17145" href="Cubical.Data.Fin.Properties.html#7479" class="Function">moddiv</a> <a id="17152" class="Symbol">_</a> <a id="17154" class="Symbol">(</a><a id="17155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17159" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a><a id="17160" class="Symbol">)</a>
    <a id="17166" href="Cubical.Data.Fin.Properties.html#17166" class="Function">nn&lt;n</a> <a id="17171" class="Symbol">:</a> <a id="17173" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="17176" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="17178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17182" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>
    <a id="17188" href="Cubical.Data.Fin.Properties.html#17166" class="Function">nn&lt;n</a> <a id="17193" class="Symbol">=</a> <a id="17195" href="Cubical.Data.Fin.Properties.html#7700" class="Function">n%sk&lt;sk</a> <a id="17203" class="Symbol">(</a><a id="17204" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="17208" href="Cubical.Data.Fin.Properties.html#16961" class="Bound">nm</a><a id="17210" class="Symbol">)</a> <a id="17212" class="Symbol">_</a>

    <a id="17219" href="Cubical.Data.Fin.Properties.html#17219" class="Function">nmsnd</a> <a id="17225" class="Symbol">:</a> <a id="17227" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17230" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17236" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17238" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17240" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="17243" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="17245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17249" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17251" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17253" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a>
    <a id="17259" href="Cubical.Data.Fin.Properties.html#17219" class="Function">nmsnd</a> <a id="17265" class="Symbol">=</a> <a id="17267" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17273" class="Symbol">(λ</a> <a id="17276" href="Cubical.Data.Fin.Properties.html#17276" class="Bound">l</a> <a id="17278" class="Symbol">→</a> <a id="17280" href="Cubical.Data.Fin.Properties.html#17276" class="Bound">l</a> <a id="17282" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="17284" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17288" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17290" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17292" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a><a id="17293" class="Symbol">)</a> <a id="17295" class="Symbol">(</a><a id="17296" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17300" href="Cubical.Data.Fin.Properties.html#17094" class="Function">nmmoddiv</a><a id="17308" class="Symbol">)</a> <a id="17310" class="Symbol">(</a><a id="17311" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17315" href="Cubical.Data.Fin.Properties.html#16961" class="Bound">nm</a><a id="17317" class="Symbol">)</a>
    <a id="17323" href="Cubical.Data.Fin.Properties.html#17323" class="Function">mm·sn&lt;m·sn</a> <a id="17334" class="Symbol">:</a> <a id="17336" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17339" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17345" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17347" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="17349" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a> <a id="17351" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17357" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>
    <a id="17363" href="Cubical.Data.Fin.Properties.html#17323" class="Function">mm·sn&lt;m·sn</a> <a id="17374" class="Symbol">=</a>
      <a id="17382" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17385" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17387" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17391" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>      <a id="17398" href="Cubical.Data.Nat.Order.html#12493" class="Function Operator">≤&lt;⟨</a> <a id="17402" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="17405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17407" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="17414" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="17417" class="Symbol">(</a><a id="17418" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17421" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17427" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a><a id="17428" class="Symbol">)</a> <a id="17430" href="Cubical.Data.Nat.Order.html#12493" class="Function Operator">⟩</a>
      <a id="17438" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17441" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17447" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17449" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17451" href="Cubical.Data.Fin.Properties.html#17069" class="Function">nn</a> <a id="17454" href="Cubical.Data.Nat.Order.html#12946" class="Function Operator">&lt;≡⟨</a> <a id="17458" href="Cubical.Data.Fin.Properties.html#17219" class="Function">nmsnd</a> <a id="17464" href="Cubical.Data.Nat.Order.html#12946" class="Function Operator">⟩</a>
      <a id="17472" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17476" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a> <a id="17478" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17480" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a>       <a id="17488" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17491" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="17498" class="Symbol">(</a><a id="17499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17503" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a><a id="17504" class="Symbol">)</a> <a id="17506" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a> <a id="17508" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="17516" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a> <a id="17518" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="17520" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17524" href="Cubical.Data.Fin.Properties.html#15922" class="Bound">n</a>       <a id="17532" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="17534" class="Keyword">where</a> <a id="17540" class="Keyword">open</a> <a id="17545" href="Cubical.Data.Nat.Order.html#12254" class="Module">&lt;-Reasoning</a>
    <a id="17561" href="Cubical.Data.Fin.Properties.html#17561" class="Function">mm&lt;m</a> <a id="17566" class="Symbol">:</a> <a id="17568" href="Cubical.Data.Fin.Properties.html#17045" class="Function">mm</a> <a id="17571" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="17573" href="Cubical.Data.Fin.Properties.html#15926" class="Bound">m</a>
    <a id="17579" href="Cubical.Data.Fin.Properties.html#17561" class="Function">mm&lt;m</a> <a id="17584" class="Symbol">=</a> <a id="17586" href="Cubical.Data.Fin.Properties.html#15442" class="Function">&lt;-·sk-cancel</a> <a id="17599" href="Cubical.Data.Fin.Properties.html#17323" class="Function">mm·sn&lt;m·sn</a>

  <a id="17613" href="Cubical.Data.Fin.Properties.html#17613" class="Function">isSurjectionIntro</a> <a id="17631" class="Symbol">:</a> <a id="17633" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="17646" href="Cubical.Data.Fin.Properties.html#16019" class="Function">intro</a>
  <a id="17654" href="Cubical.Data.Fin.Properties.html#17613" class="Function">isSurjectionIntro</a> <a id="17672" class="Symbol">=</a> <a id="17674" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="17679" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17681" href="Cubical.Data.Fin.Properties.html#16923" class="Function">elimF</a>

<a id="17688" class="Comment">-- Fin (m + n) ≡ Fin m ⊎ Fin n</a>
<a id="17719" class="Comment">-- ===========================</a>

<a id="o&lt;m→o&lt;m+n"></a><a id="17751" href="Cubical.Data.Fin.Properties.html#17751" class="Function">o&lt;m→o&lt;m+n</a> <a id="17761" class="Symbol">:</a> <a id="17763" class="Symbol">(</a><a id="17764" href="Cubical.Data.Fin.Properties.html#17764" class="Bound">m</a> <a id="17766" href="Cubical.Data.Fin.Properties.html#17766" class="Bound">n</a> <a id="17768" href="Cubical.Data.Fin.Properties.html#17768" class="Bound">o</a> <a id="17770" class="Symbol">:</a> <a id="17772" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17773" class="Symbol">)</a> <a id="17775" class="Symbol">→</a> <a id="17777" href="Cubical.Data.Fin.Properties.html#17768" class="Bound">o</a> <a id="17779" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="17781" href="Cubical.Data.Fin.Properties.html#17764" class="Bound">m</a> <a id="17783" class="Symbol">→</a> <a id="17785" href="Cubical.Data.Fin.Properties.html#17768" class="Bound">o</a> <a id="17787" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="17789" class="Symbol">(</a><a id="17790" href="Cubical.Data.Fin.Properties.html#17764" class="Bound">m</a> <a id="17792" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17794" href="Cubical.Data.Fin.Properties.html#17766" class="Bound">n</a><a id="17795" class="Symbol">)</a>
<a id="17797" href="Cubical.Data.Fin.Properties.html#17751" class="Function">o&lt;m→o&lt;m+n</a> <a id="17807" href="Cubical.Data.Fin.Properties.html#17807" class="Bound">m</a> <a id="17809" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="17811" href="Cubical.Data.Fin.Properties.html#17811" class="Bound">o</a> <a id="17813" class="Symbol">(</a><a id="17814" href="Cubical.Data.Fin.Properties.html#17814" class="Bound">k</a> <a id="17816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17818" href="Cubical.Data.Fin.Properties.html#17818" class="Bound">p</a><a id="17819" class="Symbol">)</a> <a id="17821" class="Symbol">=</a> <a id="17823" class="Symbol">(</a><a id="17824" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="17826" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17828" href="Cubical.Data.Fin.Properties.html#17814" class="Bound">k</a><a id="17829" class="Symbol">)</a> <a id="17831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17833" class="Symbol">(</a><a id="17834" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="17836" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17838" href="Cubical.Data.Fin.Properties.html#17814" class="Bound">k</a> <a id="17840" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17842" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17846" href="Cubical.Data.Fin.Properties.html#17811" class="Bound">o</a>    <a id="17851" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17854" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17858" class="Symbol">(</a><a id="17859" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="17867" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="17869" href="Cubical.Data.Fin.Properties.html#17814" class="Bound">k</a> <a id="17871" class="Symbol">_)</a>  <a id="17875" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="17914" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="17916" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17918" class="Symbol">(</a><a id="17919" href="Cubical.Data.Fin.Properties.html#17814" class="Bound">k</a> <a id="17921" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17927" href="Cubical.Data.Fin.Properties.html#17811" class="Bound">o</a><a id="17928" class="Symbol">)</a>  <a id="17931" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17934" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17939" class="Symbol">(λ</a> <a id="17942" href="Cubical.Data.Fin.Properties.html#17942" class="Bound">-</a> <a id="17944" class="Symbol">→</a> <a id="17946" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="17948" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17950" href="Cubical.Data.Fin.Properties.html#17942" class="Bound">-</a><a id="17951" class="Symbol">)</a> <a id="17953" href="Cubical.Data.Fin.Properties.html#17818" class="Bound">p</a> <a id="17955" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="17994" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="17996" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17998" href="Cubical.Data.Fin.Properties.html#17807" class="Bound">m</a>            <a id="18011" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18014" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="18021" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a> <a id="18023" href="Cubical.Data.Fin.Properties.html#17807" class="Bound">m</a>           <a id="18035" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="18074" href="Cubical.Data.Fin.Properties.html#17807" class="Bound">m</a> <a id="18076" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18078" href="Cubical.Data.Fin.Properties.html#17809" class="Bound">n</a>            <a id="18091" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="18092" class="Symbol">)</a>

<a id="∸-&lt;-lemma"></a><a id="18095" href="Cubical.Data.Fin.Properties.html#18095" class="Function">∸-&lt;-lemma</a> <a id="18105" class="Symbol">:</a> <a id="18107" class="Symbol">(</a><a id="18108" href="Cubical.Data.Fin.Properties.html#18108" class="Bound">m</a> <a id="18110" href="Cubical.Data.Fin.Properties.html#18110" class="Bound">n</a> <a id="18112" href="Cubical.Data.Fin.Properties.html#18112" class="Bound">o</a> <a id="18114" class="Symbol">:</a> <a id="18116" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18117" class="Symbol">)</a> <a id="18119" class="Symbol">→</a> <a id="18121" href="Cubical.Data.Fin.Properties.html#18112" class="Bound">o</a> <a id="18123" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="18125" href="Cubical.Data.Fin.Properties.html#18108" class="Bound">m</a> <a id="18127" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18129" href="Cubical.Data.Fin.Properties.html#18110" class="Bound">n</a> <a id="18131" class="Symbol">→</a> <a id="18133" href="Cubical.Data.Fin.Properties.html#18108" class="Bound">m</a> <a id="18135" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="18137" href="Cubical.Data.Fin.Properties.html#18112" class="Bound">o</a> <a id="18139" class="Symbol">→</a> <a id="18141" href="Cubical.Data.Fin.Properties.html#18112" class="Bound">o</a> <a id="18143" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="18145" href="Cubical.Data.Fin.Properties.html#18108" class="Bound">m</a> <a id="18147" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="18149" href="Cubical.Data.Fin.Properties.html#18110" class="Bound">n</a>
<a id="18151" href="Cubical.Data.Fin.Properties.html#18095" class="Function">∸-&lt;-lemma</a> <a id="18161" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18169" href="Cubical.Data.Fin.Properties.html#18169" class="Bound">n</a> <a id="18171" href="Cubical.Data.Fin.Properties.html#18171" class="Bound">o</a>       <a id="18179" href="Cubical.Data.Fin.Properties.html#18179" class="Bound">o&lt;m+n</a> <a id="18185" href="Cubical.Data.Fin.Properties.html#18185" class="Bound">m&lt;o</a> <a id="18189" class="Symbol">=</a> <a id="18191" href="Cubical.Data.Fin.Properties.html#18179" class="Bound">o&lt;m+n</a>
<a id="18197" href="Cubical.Data.Fin.Properties.html#18095" class="Function">∸-&lt;-lemma</a> <a id="18207" class="Symbol">(</a><a id="18208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18212" href="Cubical.Data.Fin.Properties.html#18212" class="Bound">m</a><a id="18213" class="Symbol">)</a> <a id="18215" href="Cubical.Data.Fin.Properties.html#18215" class="Bound">n</a> <a id="18217" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18225" href="Cubical.Data.Fin.Properties.html#18225" class="Bound">o&lt;m+n</a> <a id="18231" href="Cubical.Data.Fin.Properties.html#18231" class="Bound">m&lt;o</a> <a id="18235" class="Symbol">=</a> <a id="18237" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="18247" class="Symbol">(</a><a id="18248" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="18257" href="Cubical.Data.Fin.Properties.html#18231" class="Bound">m&lt;o</a><a id="18260" class="Symbol">)</a>
<a id="18262" href="Cubical.Data.Fin.Properties.html#18095" class="Function">∸-&lt;-lemma</a> <a id="18272" class="Symbol">(</a><a id="18273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18277" href="Cubical.Data.Fin.Properties.html#18277" class="Bound">m</a><a id="18278" class="Symbol">)</a> <a id="18280" href="Cubical.Data.Fin.Properties.html#18280" class="Bound">n</a> <a id="18282" class="Symbol">(</a><a id="18283" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18287" href="Cubical.Data.Fin.Properties.html#18287" class="Bound">o</a><a id="18288" class="Symbol">)</a> <a id="18290" href="Cubical.Data.Fin.Properties.html#18290" class="Bound">o&lt;m+n</a> <a id="18296" href="Cubical.Data.Fin.Properties.html#18296" class="Bound">m&lt;o</a> <a id="18300" class="Symbol">=</a>
  <a id="18304" href="Cubical.Data.Fin.Properties.html#18095" class="Function">∸-&lt;-lemma</a> <a id="18314" href="Cubical.Data.Fin.Properties.html#18277" class="Bound">m</a> <a id="18316" href="Cubical.Data.Fin.Properties.html#18280" class="Bound">n</a> <a id="18318" href="Cubical.Data.Fin.Properties.html#18287" class="Bound">o</a> <a id="18320" class="Symbol">(</a><a id="18321" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="18333" href="Cubical.Data.Fin.Properties.html#18290" class="Bound">o&lt;m+n</a><a id="18338" class="Symbol">)</a> <a id="18340" class="Symbol">(</a><a id="18341" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="18353" href="Cubical.Data.Fin.Properties.html#18296" class="Bound">m&lt;o</a><a id="18356" class="Symbol">)</a>

<a id="18359" class="Comment">-- A convenient wrapper on top of trichotomy, as we will be interested in</a>
<a id="18433" class="Comment">-- whether `m &lt; n` or `n ≤ m`.</a>
<a id="_≤?_"></a><a id="18464" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">_≤?_</a> <a id="18469" class="Symbol">:</a> <a id="18471" class="Symbol">(</a><a id="18472" href="Cubical.Data.Fin.Properties.html#18472" class="Bound">m</a> <a id="18474" href="Cubical.Data.Fin.Properties.html#18474" class="Bound">n</a> <a id="18476" class="Symbol">:</a> <a id="18478" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18479" class="Symbol">)</a> <a id="18481" class="Symbol">→</a> <a id="18483" class="Symbol">(</a><a id="18484" href="Cubical.Data.Fin.Properties.html#18472" class="Bound">m</a> <a id="18486" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="18488" href="Cubical.Data.Fin.Properties.html#18474" class="Bound">n</a><a id="18489" class="Symbol">)</a> <a id="18491" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18493" class="Symbol">(</a><a id="18494" href="Cubical.Data.Fin.Properties.html#18474" class="Bound">n</a> <a id="18496" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="18498" href="Cubical.Data.Fin.Properties.html#18472" class="Bound">m</a><a id="18499" class="Symbol">)</a>
<a id="18501" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">_≤?_</a> <a id="18506" href="Cubical.Data.Fin.Properties.html#18506" class="Bound">m</a> <a id="18508" href="Cubical.Data.Fin.Properties.html#18508" class="Bound">n</a> <a id="18510" class="Keyword">with</a> <a id="18515" href="Cubical.Data.Fin.Properties.html#18506" class="Bound">m</a> <a id="18517" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="18519" href="Cubical.Data.Fin.Properties.html#18508" class="Bound">n</a>
<a id="18521" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">_≤?_</a> <a id="18526" href="Cubical.Data.Fin.Properties.html#18526" class="Bound">m</a> <a id="18528" href="Cubical.Data.Fin.Properties.html#18528" class="Bound">n</a> <a id="18530" class="Symbol">|</a> <a id="18532" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="18535" href="Cubical.Data.Fin.Properties.html#18535" class="Bound">m&lt;n</a> <a id="18539" class="Symbol">=</a> <a id="18541" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18545" href="Cubical.Data.Fin.Properties.html#18535" class="Bound">m&lt;n</a>
<a id="18549" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">_≤?_</a> <a id="18554" href="Cubical.Data.Fin.Properties.html#18554" class="Bound">m</a> <a id="18556" href="Cubical.Data.Fin.Properties.html#18556" class="Bound">n</a> <a id="18558" class="Symbol">|</a> <a id="18560" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="18563" href="Cubical.Data.Fin.Properties.html#18563" class="Bound">m=n</a> <a id="18567" class="Symbol">=</a> <a id="18569" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18573" class="Symbol">(</a><a id="18574" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18580" class="Symbol">(λ</a> <a id="18583" href="Cubical.Data.Fin.Properties.html#18583" class="Bound">-</a> <a id="18585" class="Symbol">→</a> <a id="18587" href="Cubical.Data.Fin.Properties.html#18583" class="Bound">-</a> <a id="18589" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="18591" href="Cubical.Data.Fin.Properties.html#18554" class="Bound">m</a><a id="18592" class="Symbol">)</a> <a id="18594" href="Cubical.Data.Fin.Properties.html#18563" class="Bound">m=n</a> <a id="18598" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="18604" class="Symbol">)</a>
<a id="18606" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">_≤?_</a> <a id="18611" href="Cubical.Data.Fin.Properties.html#18611" class="Bound">m</a> <a id="18613" href="Cubical.Data.Fin.Properties.html#18613" class="Bound">n</a> <a id="18615" class="Symbol">|</a> <a id="18617" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="18620" href="Cubical.Data.Fin.Properties.html#18620" class="Bound">n&lt;m</a> <a id="18624" class="Symbol">=</a> <a id="18626" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18630" class="Symbol">(</a><a id="18631" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="18640" href="Cubical.Data.Fin.Properties.html#18620" class="Bound">n&lt;m</a><a id="18643" class="Symbol">)</a>

<a id="¬-&lt;-and-≥"></a><a id="18646" href="Cubical.Data.Fin.Properties.html#18646" class="Function">¬-&lt;-and-≥</a> <a id="18656" class="Symbol">:</a> <a id="18658" class="Symbol">{</a><a id="18659" href="Cubical.Data.Fin.Properties.html#18659" class="Bound">m</a> <a id="18661" href="Cubical.Data.Fin.Properties.html#18661" class="Bound">n</a> <a id="18663" class="Symbol">:</a> <a id="18665" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18666" class="Symbol">}</a> <a id="18668" class="Symbol">→</a> <a id="18670" href="Cubical.Data.Fin.Properties.html#18659" class="Bound">m</a> <a id="18672" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="18674" href="Cubical.Data.Fin.Properties.html#18661" class="Bound">n</a> <a id="18676" class="Symbol">→</a> <a id="18678" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="18680" href="Cubical.Data.Fin.Properties.html#18661" class="Bound">n</a> <a id="18682" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="18684" href="Cubical.Data.Fin.Properties.html#18659" class="Bound">m</a>
<a id="18686" href="Cubical.Data.Fin.Properties.html#18646" class="Function">¬-&lt;-and-≥</a> <a id="18696" class="Symbol">{</a><a id="18697" href="Cubical.Data.Fin.Properties.html#18697" class="Bound">m</a><a id="18698" class="Symbol">}</a>     <a id="18704" class="Symbol">{</a><a id="18705" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18709" class="Symbol">}</a>  <a id="18712" href="Cubical.Data.Fin.Properties.html#18712" class="Bound">m&lt;n</a> <a id="18716" href="Cubical.Data.Fin.Properties.html#18716" class="Bound">n≤m</a> <a id="18720" class="Symbol">=</a> <a id="18722" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="18731" href="Cubical.Data.Fin.Properties.html#18712" class="Bound">m&lt;n</a>
<a id="18735" href="Cubical.Data.Fin.Properties.html#18646" class="Function">¬-&lt;-and-≥</a> <a id="18745" class="Symbol">{</a><a id="18746" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18750" class="Symbol">}</a>  <a id="18753" class="Symbol">{</a><a id="18754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18758" href="Cubical.Data.Fin.Properties.html#18758" class="Bound">n</a><a id="18759" class="Symbol">}</a> <a id="18761" href="Cubical.Data.Fin.Properties.html#18761" class="Bound">m&lt;n</a> <a id="18765" href="Cubical.Data.Fin.Properties.html#18765" class="Bound">n≤m</a> <a id="18769" class="Symbol">=</a> <a id="18771" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="18780" href="Cubical.Data.Fin.Properties.html#18765" class="Bound">n≤m</a>
<a id="18784" href="Cubical.Data.Fin.Properties.html#18646" class="Function">¬-&lt;-and-≥</a> <a id="18794" class="Symbol">{</a><a id="18795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18799" href="Cubical.Data.Fin.Properties.html#18799" class="Bound">m</a><a id="18800" class="Symbol">}</a> <a id="18802" class="Symbol">{</a><a id="18803" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18807" href="Cubical.Data.Fin.Properties.html#18807" class="Bound">n</a><a id="18808" class="Symbol">}</a> <a id="18810" href="Cubical.Data.Fin.Properties.html#18810" class="Bound">m&lt;n</a> <a id="18814" href="Cubical.Data.Fin.Properties.html#18814" class="Bound">n≤m</a> <a id="18818" class="Symbol">=</a> <a id="18820" href="Cubical.Data.Fin.Properties.html#18646" class="Function">¬-&lt;-and-≥</a> <a id="18830" class="Symbol">(</a><a id="18831" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="18843" href="Cubical.Data.Fin.Properties.html#18810" class="Bound">m&lt;n</a><a id="18846" class="Symbol">)</a> <a id="18848" class="Symbol">(</a><a id="18849" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="18861" href="Cubical.Data.Fin.Properties.html#18814" class="Bound">n≤m</a><a id="18864" class="Symbol">)</a>

<a id="m+n∸n=m"></a><a id="18867" href="Cubical.Data.Fin.Properties.html#18867" class="Function">m+n∸n=m</a> <a id="18875" class="Symbol">:</a> <a id="18877" class="Symbol">(</a><a id="18878" href="Cubical.Data.Fin.Properties.html#18878" class="Bound">n</a> <a id="18880" href="Cubical.Data.Fin.Properties.html#18880" class="Bound">m</a> <a id="18882" class="Symbol">:</a> <a id="18884" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18885" class="Symbol">)</a> <a id="18887" class="Symbol">→</a> <a id="18889" class="Symbol">(</a><a id="18890" href="Cubical.Data.Fin.Properties.html#18880" class="Bound">m</a> <a id="18892" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18894" href="Cubical.Data.Fin.Properties.html#18878" class="Bound">n</a><a id="18895" class="Symbol">)</a> <a id="18897" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="18899" href="Cubical.Data.Fin.Properties.html#18878" class="Bound">n</a> <a id="18901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18903" href="Cubical.Data.Fin.Properties.html#18880" class="Bound">m</a>
<a id="18905" href="Cubical.Data.Fin.Properties.html#18867" class="Function">m+n∸n=m</a> <a id="18913" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18921" href="Cubical.Data.Fin.Properties.html#18921" class="Bound">k</a> <a id="18923" class="Symbol">=</a> <a id="18925" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="18932" href="Cubical.Data.Fin.Properties.html#18921" class="Bound">k</a>
<a id="18934" href="Cubical.Data.Fin.Properties.html#18867" class="Function">m+n∸n=m</a> <a id="18942" class="Symbol">(</a><a id="18943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18947" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a><a id="18948" class="Symbol">)</a> <a id="18950" href="Cubical.Data.Fin.Properties.html#18950" class="Bound">k</a> <a id="18952" class="Symbol">=</a> <a id="18954" class="Symbol">(</a><a id="18955" href="Cubical.Data.Fin.Properties.html#18950" class="Bound">k</a> <a id="18957" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18963" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a><a id="18964" class="Symbol">)</a> <a id="18966" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="18968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18972" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a>   <a id="18976" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18979" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18984" class="Symbol">(λ</a> <a id="18987" href="Cubical.Data.Fin.Properties.html#18987" class="Bound">-</a> <a id="18989" class="Symbol">→</a> <a id="18991" href="Cubical.Data.Fin.Properties.html#18987" class="Bound">-</a> <a id="18993" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="18995" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18999" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a><a id="19000" class="Symbol">)</a> <a id="19002" class="Symbol">(</a><a id="19003" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="19009" href="Cubical.Data.Fin.Properties.html#18950" class="Bound">k</a> <a id="19011" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a><a id="19012" class="Symbol">)</a> <a id="19014" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="19036" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19040" class="Symbol">(</a><a id="19041" href="Cubical.Data.Fin.Properties.html#18950" class="Bound">k</a> <a id="19043" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19045" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a><a id="19046" class="Symbol">)</a> <a id="19048" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="19050" class="Symbol">(</a><a id="19051" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19055" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a><a id="19056" class="Symbol">)</a> <a id="19058" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="19061" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>                               <a id="19096" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="19118" class="Symbol">(</a><a id="19119" href="Cubical.Data.Fin.Properties.html#18950" class="Bound">k</a> <a id="19121" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19123" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a><a id="19124" class="Symbol">)</a> <a id="19126" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="19128" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a>           <a id="19140" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="19143" href="Cubical.Data.Fin.Properties.html#18867" class="Function">m+n∸n=m</a> <a id="19151" href="Cubical.Data.Fin.Properties.html#18947" class="Bound">m</a> <a id="19153" href="Cubical.Data.Fin.Properties.html#18950" class="Bound">k</a>                        <a id="19178" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="19200" href="Cubical.Data.Fin.Properties.html#18950" class="Bound">k</a>                     <a id="19222" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∸-lemma"></a><a id="19225" href="Cubical.Data.Fin.Properties.html#19225" class="Function">∸-lemma</a> <a id="19233" class="Symbol">:</a> <a id="19235" class="Symbol">{</a><a id="19236" href="Cubical.Data.Fin.Properties.html#19236" class="Bound">m</a> <a id="19238" href="Cubical.Data.Fin.Properties.html#19238" class="Bound">n</a> <a id="19240" class="Symbol">:</a> <a id="19242" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19243" class="Symbol">}</a> <a id="19245" class="Symbol">→</a> <a id="19247" href="Cubical.Data.Fin.Properties.html#19236" class="Bound">m</a> <a id="19249" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="19251" href="Cubical.Data.Fin.Properties.html#19238" class="Bound">n</a> <a id="19253" class="Symbol">→</a> <a id="19255" href="Cubical.Data.Fin.Properties.html#19236" class="Bound">m</a> <a id="19257" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19259" class="Symbol">(</a><a id="19260" href="Cubical.Data.Fin.Properties.html#19238" class="Bound">n</a> <a id="19262" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="19264" href="Cubical.Data.Fin.Properties.html#19236" class="Bound">m</a><a id="19265" class="Symbol">)</a> <a id="19267" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19269" href="Cubical.Data.Fin.Properties.html#19238" class="Bound">n</a>
<a id="19271" href="Cubical.Data.Fin.Properties.html#19225" class="Function">∸-lemma</a> <a id="19279" class="Symbol">{</a><a id="19280" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="19284" class="Symbol">}</a>  <a id="19287" class="Symbol">{</a><a id="19288" href="Cubical.Data.Fin.Properties.html#19288" class="Bound">k</a><a id="19289" class="Symbol">}</a>     <a id="19295" class="Symbol">_</a>   <a id="19299" class="Symbol">=</a> <a id="19301" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="19306" class="Symbol">{</a><a id="19307" class="Argument">x</a> <a id="19309" class="Symbol">=</a> <a id="19311" href="Cubical.Data.Fin.Properties.html#19288" class="Bound">k</a><a id="19312" class="Symbol">}</a>
<a id="19314" href="Cubical.Data.Fin.Properties.html#19225" class="Function">∸-lemma</a> <a id="19322" class="Symbol">{</a><a id="19323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19327" href="Cubical.Data.Fin.Properties.html#19327" class="Bound">m</a><a id="19328" class="Symbol">}</a> <a id="19330" class="Symbol">{</a><a id="19331" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="19335" class="Symbol">}</a>  <a id="19338" href="Cubical.Data.Fin.Properties.html#19338" class="Bound">m≤k</a> <a id="19342" class="Symbol">=</a> <a id="19344" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="19354" class="Symbol">(</a><a id="19355" href="Cubical.Data.Fin.Properties.html#18646" class="Function">¬-&lt;-and-≥</a> <a id="19365" class="Symbol">(</a><a id="19366" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="19376" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a><a id="19382" class="Symbol">)</a> <a id="19384" href="Cubical.Data.Fin.Properties.html#19338" class="Bound">m≤k</a><a id="19387" class="Symbol">)</a>
<a id="19389" href="Cubical.Data.Fin.Properties.html#19225" class="Function">∸-lemma</a> <a id="19397" class="Symbol">{</a><a id="19398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19402" href="Cubical.Data.Fin.Properties.html#19402" class="Bound">m</a><a id="19403" class="Symbol">}</a> <a id="19405" class="Symbol">{</a><a id="19406" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19410" href="Cubical.Data.Fin.Properties.html#19410" class="Bound">k</a><a id="19411" class="Symbol">}</a> <a id="19413" href="Cubical.Data.Fin.Properties.html#19413" class="Bound">m≤k</a> <a id="19417" class="Symbol">=</a>
  <a id="19421" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19425" href="Cubical.Data.Fin.Properties.html#19402" class="Bound">m</a> <a id="19427" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19429" class="Symbol">(</a><a id="19430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19434" href="Cubical.Data.Fin.Properties.html#19410" class="Bound">k</a> <a id="19436" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="19438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19442" href="Cubical.Data.Fin.Properties.html#19402" class="Bound">m</a><a id="19443" class="Symbol">)</a>   <a id="19447" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="19450" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>                                 <a id="19487" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="19491" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19495" class="Symbol">(</a><a id="19496" href="Cubical.Data.Fin.Properties.html#19402" class="Bound">m</a> <a id="19498" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19500" class="Symbol">(</a><a id="19501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19505" href="Cubical.Data.Fin.Properties.html#19410" class="Bound">k</a> <a id="19507" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="19509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19513" href="Cubical.Data.Fin.Properties.html#19402" class="Bound">m</a><a id="19514" class="Symbol">))</a> <a id="19517" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="19520" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>                                 <a id="19557" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="19561" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19565" class="Symbol">(</a><a id="19566" href="Cubical.Data.Fin.Properties.html#19402" class="Bound">m</a> <a id="19568" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19570" class="Symbol">(</a><a id="19571" href="Cubical.Data.Fin.Properties.html#19410" class="Bound">k</a> <a id="19573" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="19575" href="Cubical.Data.Fin.Properties.html#19402" class="Bound">m</a><a id="19576" class="Symbol">))</a>         <a id="19587" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="19590" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19599" class="Symbol">(</a><a id="19600" href="Cubical.Data.Fin.Properties.html#19225" class="Function">∸-lemma</a> <a id="19608" class="Symbol">(</a><a id="19609" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="19621" href="Cubical.Data.Fin.Properties.html#19413" class="Bound">m≤k</a><a id="19624" class="Symbol">))</a> <a id="19627" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="19631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19635" href="Cubical.Data.Fin.Properties.html#19410" class="Bound">k</a>                     <a id="19657" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Fin+≅Fin⊎Fin"></a><a id="19660" href="Cubical.Data.Fin.Properties.html#19660" class="Function">Fin+≅Fin⊎Fin</a> <a id="19673" class="Symbol">:</a> <a id="19675" class="Symbol">(</a><a id="19676" href="Cubical.Data.Fin.Properties.html#19676" class="Bound">m</a> <a id="19678" href="Cubical.Data.Fin.Properties.html#19678" class="Bound">n</a> <a id="19680" class="Symbol">:</a> <a id="19682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19683" class="Symbol">)</a> <a id="19685" class="Symbol">→</a> <a id="19687" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19691" class="Symbol">(</a><a id="19692" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="19696" class="Symbol">(</a><a id="19697" href="Cubical.Data.Fin.Properties.html#19676" class="Bound">m</a> <a id="19699" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19701" href="Cubical.Data.Fin.Properties.html#19678" class="Bound">n</a><a id="19702" class="Symbol">))</a> <a id="19705" class="Symbol">(</a><a id="19706" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="19710" href="Cubical.Data.Fin.Properties.html#19676" class="Bound">m</a> <a id="19712" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19714" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="19718" href="Cubical.Data.Fin.Properties.html#19678" class="Bound">n</a><a id="19719" class="Symbol">)</a>
<a id="19721" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19729" class="Symbol">(</a><a id="19730" href="Cubical.Data.Fin.Properties.html#19660" class="Function">Fin+≅Fin⊎Fin</a> <a id="19743" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">m</a> <a id="19745" href="Cubical.Data.Fin.Properties.html#19745" class="Bound">n</a><a id="19746" class="Symbol">)</a> <a id="19748" class="Symbol">=</a> <a id="19750" href="Cubical.Data.Fin.Properties.html#19764" class="Function">f</a>
  <a id="19754" class="Keyword">where</a>
    <a id="19764" href="Cubical.Data.Fin.Properties.html#19764" class="Function">f</a> <a id="19766" class="Symbol">:</a> <a id="19768" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="19772" class="Symbol">(</a><a id="19773" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">m</a> <a id="19775" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19777" href="Cubical.Data.Fin.Properties.html#19745" class="Bound">n</a><a id="19778" class="Symbol">)</a> <a id="19780" class="Symbol">→</a> <a id="19782" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="19786" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">m</a> <a id="19788" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19790" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="19794" href="Cubical.Data.Fin.Properties.html#19745" class="Bound">n</a>
    <a id="19800" href="Cubical.Data.Fin.Properties.html#19764" class="Function">f</a> <a id="19802" class="Symbol">(</a><a id="19803" href="Cubical.Data.Fin.Properties.html#19803" class="Bound">k</a> <a id="19805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19807" href="Cubical.Data.Fin.Properties.html#19807" class="Bound">k&lt;m+n</a><a id="19812" class="Symbol">)</a> <a id="19814" class="Keyword">with</a> <a id="19819" href="Cubical.Data.Fin.Properties.html#19803" class="Bound">k</a> <a id="19821" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">≤?</a> <a id="19824" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">m</a>
    <a id="19830" href="Cubical.Data.Fin.Properties.html#19764" class="Function">f</a> <a id="19832" class="Symbol">(</a><a id="19833" href="Cubical.Data.Fin.Properties.html#19833" class="Bound">k</a> <a id="19835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19837" href="Cubical.Data.Fin.Properties.html#19837" class="Bound">k&lt;m+n</a><a id="19842" class="Symbol">)</a> <a id="19844" class="Symbol">|</a> <a id="19846" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19850" href="Cubical.Data.Fin.Properties.html#19850" class="Bound">k&lt;m</a> <a id="19854" class="Symbol">=</a> <a id="19856" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19860" class="Symbol">(</a><a id="19861" href="Cubical.Data.Fin.Properties.html#19833" class="Bound">k</a> <a id="19863" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19865" href="Cubical.Data.Fin.Properties.html#19850" class="Bound">k&lt;m</a><a id="19868" class="Symbol">)</a>
    <a id="19874" href="Cubical.Data.Fin.Properties.html#19764" class="Function">f</a> <a id="19876" class="Symbol">(</a><a id="19877" href="Cubical.Data.Fin.Properties.html#19877" class="Bound">k</a> <a id="19879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19881" href="Cubical.Data.Fin.Properties.html#19881" class="Bound">k&lt;m+n</a><a id="19886" class="Symbol">)</a> <a id="19888" class="Symbol">|</a> <a id="19890" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19894" href="Cubical.Data.Fin.Properties.html#19894" class="Bound">k≥m</a> <a id="19898" class="Symbol">=</a> <a id="19900" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19904" class="Symbol">(</a><a id="19905" href="Cubical.Data.Fin.Properties.html#19877" class="Bound">k</a> <a id="19907" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="19909" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">m</a> <a id="19911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19913" href="Cubical.Data.Fin.Properties.html#18095" class="Function">∸-&lt;-lemma</a> <a id="19923" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">m</a> <a id="19925" href="Cubical.Data.Fin.Properties.html#19745" class="Bound">n</a> <a id="19927" href="Cubical.Data.Fin.Properties.html#19877" class="Bound">k</a> <a id="19929" href="Cubical.Data.Fin.Properties.html#19881" class="Bound">k&lt;m+n</a> <a id="19935" href="Cubical.Data.Fin.Properties.html#19894" class="Bound">k≥m</a><a id="19938" class="Symbol">)</a>
<a id="19940" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19948" class="Symbol">(</a><a id="19949" href="Cubical.Data.Fin.Properties.html#19660" class="Function">Fin+≅Fin⊎Fin</a> <a id="19962" href="Cubical.Data.Fin.Properties.html#19962" class="Bound">m</a> <a id="19964" href="Cubical.Data.Fin.Properties.html#19964" class="Bound">n</a><a id="19965" class="Symbol">)</a> <a id="19967" class="Symbol">=</a> <a id="19969" href="Cubical.Data.Fin.Properties.html#19983" class="Function">g</a>
  <a id="19973" class="Keyword">where</a>
    <a id="19983" href="Cubical.Data.Fin.Properties.html#19983" class="Function">g</a> <a id="19985" class="Symbol">:</a>  <a id="19988" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="19992" href="Cubical.Data.Fin.Properties.html#19962" class="Bound">m</a>  <a id="19995" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a>  <a id="19998" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="20002" href="Cubical.Data.Fin.Properties.html#19964" class="Bound">n</a>  <a id="20005" class="Symbol">→</a>  <a id="20008" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="20012" class="Symbol">(</a><a id="20013" href="Cubical.Data.Fin.Properties.html#19962" class="Bound">m</a> <a id="20015" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20017" href="Cubical.Data.Fin.Properties.html#19964" class="Bound">n</a><a id="20018" class="Symbol">)</a>
    <a id="20024" href="Cubical.Data.Fin.Properties.html#19983" class="Function">g</a> <a id="20026" class="Symbol">(</a><a id="20027" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20031" class="Symbol">(</a><a id="20032" href="Cubical.Data.Fin.Properties.html#20032" class="Bound">k</a> <a id="20034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20036" href="Cubical.Data.Fin.Properties.html#20036" class="Bound">k&lt;m</a><a id="20039" class="Symbol">))</a> <a id="20042" class="Symbol">=</a> <a id="20044" href="Cubical.Data.Fin.Properties.html#20032" class="Bound">k</a>     <a id="20050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20052" href="Cubical.Data.Fin.Properties.html#17751" class="Function">o&lt;m→o&lt;m+n</a> <a id="20062" href="Cubical.Data.Fin.Properties.html#19962" class="Bound">m</a> <a id="20064" href="Cubical.Data.Fin.Properties.html#19964" class="Bound">n</a> <a id="20066" href="Cubical.Data.Fin.Properties.html#20032" class="Bound">k</a> <a id="20068" href="Cubical.Data.Fin.Properties.html#20036" class="Bound">k&lt;m</a>
    <a id="20076" href="Cubical.Data.Fin.Properties.html#19983" class="Function">g</a> <a id="20078" class="Symbol">(</a><a id="20079" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20083" class="Symbol">(</a><a id="20084" href="Cubical.Data.Fin.Properties.html#20084" class="Bound">k</a> <a id="20086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20088" href="Cubical.Data.Fin.Properties.html#20088" class="Bound">k&lt;n</a><a id="20091" class="Symbol">))</a> <a id="20094" class="Symbol">=</a> <a id="20096" href="Cubical.Data.Fin.Properties.html#19962" class="Bound">m</a> <a id="20098" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20100" href="Cubical.Data.Fin.Properties.html#20084" class="Bound">k</a> <a id="20102" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20104" href="Cubical.Data.Nat.Order.html#4309" class="Function">&lt;-k+</a> <a id="20109" href="Cubical.Data.Fin.Properties.html#20088" class="Bound">k&lt;n</a>
<a id="20113" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="20126" class="Symbol">(</a><a id="20127" href="Cubical.Data.Fin.Properties.html#19660" class="Function">Fin+≅Fin⊎Fin</a> <a id="20140" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a> <a id="20142" href="Cubical.Data.Fin.Properties.html#20142" class="Bound">n</a><a id="20143" class="Symbol">)</a> <a id="20145" class="Symbol">=</a> <a id="20147" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a>
  <a id="20157" class="Keyword">where</a>
    <a id="20167" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a> <a id="20175" class="Symbol">:</a> <a id="20177" class="Symbol">_</a>
    <a id="20183" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a> <a id="20191" class="Symbol">(</a><a id="20192" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20196" class="Symbol">(</a><a id="20197" href="Cubical.Data.Fin.Properties.html#20197" class="Bound">k</a> <a id="20199" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20201" href="Cubical.Data.Fin.Properties.html#20201" class="Bound">k&lt;m</a><a id="20204" class="Symbol">))</a> <a id="20207" class="Keyword">with</a> <a id="20212" href="Cubical.Data.Fin.Properties.html#20197" class="Bound">k</a> <a id="20214" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">≤?</a> <a id="20217" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a>
    <a id="20223" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a> <a id="20231" class="Symbol">(</a><a id="20232" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20236" class="Symbol">(</a><a id="20237" href="Cubical.Data.Fin.Properties.html#20237" class="Bound">k</a> <a id="20239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20241" href="Cubical.Data.Fin.Properties.html#20241" class="Bound">k&lt;m</a><a id="20244" class="Symbol">))</a> <a id="20247" class="Symbol">|</a> <a id="20249" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20253" class="Symbol">_</a>   <a id="20257" class="Symbol">=</a> <a id="20259" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20264" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20268" class="Symbol">(</a><a id="20269" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="20276" class="Symbol">(λ</a> <a id="20279" href="Cubical.Data.Fin.Properties.html#20279" class="Bound">_</a> <a id="20281" class="Symbol">→</a> <a id="20283" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="20290" class="Symbol">)</a> <a id="20292" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="20296" class="Symbol">)</a>
    <a id="20302" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a> <a id="20310" class="Symbol">(</a><a id="20311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20315" class="Symbol">(</a><a id="20316" href="Cubical.Data.Fin.Properties.html#20316" class="Bound">k</a> <a id="20318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20320" href="Cubical.Data.Fin.Properties.html#20320" class="Bound">k&lt;m</a><a id="20323" class="Symbol">))</a> <a id="20326" class="Symbol">|</a> <a id="20328" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20332" href="Cubical.Data.Fin.Properties.html#20332" class="Bound">m≤k</a> <a id="20336" class="Symbol">=</a> <a id="20338" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="20348" class="Symbol">(</a><a id="20349" href="Cubical.Data.Fin.Properties.html#18646" class="Function">¬-&lt;-and-≥</a> <a id="20359" href="Cubical.Data.Fin.Properties.html#20320" class="Bound">k&lt;m</a> <a id="20363" href="Cubical.Data.Fin.Properties.html#20332" class="Bound">m≤k</a><a id="20366" class="Symbol">)</a>
    <a id="20372" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a> <a id="20380" class="Symbol">(</a><a id="20381" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20385" class="Symbol">(</a><a id="20386" href="Cubical.Data.Fin.Properties.html#20386" class="Bound">k</a> <a id="20388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20390" href="Cubical.Data.Fin.Properties.html#20390" class="Bound">k&lt;n</a><a id="20393" class="Symbol">))</a> <a id="20396" class="Keyword">with</a> <a id="20401" class="Symbol">(</a><a id="20402" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a> <a id="20404" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20406" href="Cubical.Data.Fin.Properties.html#20386" class="Bound">k</a><a id="20407" class="Symbol">)</a> <a id="20409" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">≤?</a> <a id="20412" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a>
    <a id="20418" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a> <a id="20426" class="Symbol">(</a><a id="20427" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20431" class="Symbol">(</a><a id="20432" href="Cubical.Data.Fin.Properties.html#20432" class="Bound">k</a> <a id="20434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20436" href="Cubical.Data.Fin.Properties.html#20436" class="Bound">k&lt;n</a><a id="20439" class="Symbol">))</a> <a id="20442" class="Symbol">|</a> <a id="20444" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20448" href="Cubical.Data.Fin.Properties.html#20448" class="Bound">p</a>   <a id="20452" class="Symbol">=</a> <a id="20454" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="20464" class="Symbol">(</a><a id="20465" href="Cubical.Data.Nat.Order.html#3844" class="Function">¬m+n&lt;m</a> <a id="20472" class="Symbol">{</a><a id="20473" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a><a id="20474" class="Symbol">}</a> <a id="20476" class="Symbol">{</a><a id="20477" href="Cubical.Data.Fin.Properties.html#20432" class="Bound">k</a><a id="20478" class="Symbol">}</a> <a id="20480" href="Cubical.Data.Fin.Properties.html#20448" class="Bound">p</a><a id="20481" class="Symbol">)</a>
    <a id="20487" href="Cubical.Data.Fin.Properties.html#20167" class="Function">sec-f-g</a> <a id="20495" class="Symbol">(</a><a id="20496" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20500" class="Symbol">(</a><a id="20501" href="Cubical.Data.Fin.Properties.html#20501" class="Bound">k</a> <a id="20503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20505" href="Cubical.Data.Fin.Properties.html#20505" class="Bound">k&lt;n</a><a id="20508" class="Symbol">))</a> <a id="20511" class="Symbol">|</a> <a id="20513" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20517" href="Cubical.Data.Fin.Properties.html#20517" class="Bound">k≥m</a> <a id="20521" class="Symbol">=</a> <a id="20523" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20528" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20532" class="Symbol">(</a><a id="20533" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="20540" class="Symbol">(λ</a> <a id="20543" href="Cubical.Data.Fin.Properties.html#20543" class="Bound">_</a> <a id="20545" class="Symbol">→</a> <a id="20547" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="20554" class="Symbol">)</a> <a id="20556" href="Cubical.Data.Fin.Properties.html#20581" class="Function">rem</a><a id="20559" class="Symbol">)</a>
      <a id="20567" class="Keyword">where</a>
        <a id="20581" href="Cubical.Data.Fin.Properties.html#20581" class="Function">rem</a> <a id="20585" class="Symbol">:</a> <a id="20587" class="Symbol">(</a><a id="20588" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a> <a id="20590" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20592" href="Cubical.Data.Fin.Properties.html#20501" class="Bound">k</a><a id="20593" class="Symbol">)</a> <a id="20595" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="20597" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a> <a id="20599" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20601" href="Cubical.Data.Fin.Properties.html#20501" class="Bound">k</a>
        <a id="20611" href="Cubical.Data.Fin.Properties.html#20581" class="Function">rem</a> <a id="20615" class="Symbol">=</a> <a id="20617" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20623" class="Symbol">(λ</a> <a id="20626" href="Cubical.Data.Fin.Properties.html#20626" class="Bound">-</a> <a id="20628" class="Symbol">→</a> <a id="20630" href="Cubical.Data.Fin.Properties.html#20626" class="Bound">-</a> <a id="20632" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="20634" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a> <a id="20636" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20638" href="Cubical.Data.Fin.Properties.html#20501" class="Bound">k</a><a id="20639" class="Symbol">)</a> <a id="20641" class="Symbol">(</a><a id="20642" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="20649" href="Cubical.Data.Fin.Properties.html#20501" class="Bound">k</a> <a id="20651" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a><a id="20652" class="Symbol">)</a> <a id="20654" class="Symbol">(</a><a id="20655" href="Cubical.Data.Fin.Properties.html#18867" class="Function">m+n∸n=m</a> <a id="20663" href="Cubical.Data.Fin.Properties.html#20140" class="Bound">m</a> <a id="20665" href="Cubical.Data.Fin.Properties.html#20501" class="Bound">k</a><a id="20666" class="Symbol">)</a>
<a id="20668" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a>  <a id="20681" class="Symbol">(</a><a id="20682" href="Cubical.Data.Fin.Properties.html#19660" class="Function">Fin+≅Fin⊎Fin</a> <a id="20695" href="Cubical.Data.Fin.Properties.html#20695" class="Bound">m</a> <a id="20697" href="Cubical.Data.Fin.Properties.html#20697" class="Bound">n</a><a id="20698" class="Symbol">)</a> <a id="20700" class="Symbol">=</a> <a id="20702" href="Cubical.Data.Fin.Properties.html#20722" class="Function">ret-f-g</a>
  <a id="20712" class="Keyword">where</a>
    <a id="20722" href="Cubical.Data.Fin.Properties.html#20722" class="Function">ret-f-g</a> <a id="20730" class="Symbol">:</a> <a id="20732" class="Symbol">_</a>
    <a id="20738" href="Cubical.Data.Fin.Properties.html#20722" class="Function">ret-f-g</a> <a id="20746" class="Symbol">(</a><a id="20747" href="Cubical.Data.Fin.Properties.html#20747" class="Bound">k</a> <a id="20749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20751" href="Cubical.Data.Fin.Properties.html#20751" class="Bound">k&lt;m+n</a><a id="20756" class="Symbol">)</a> <a id="20758" class="Keyword">with</a> <a id="20763" href="Cubical.Data.Fin.Properties.html#20747" class="Bound">k</a> <a id="20765" href="Cubical.Data.Fin.Properties.html#18464" class="Function Operator">≤?</a> <a id="20768" href="Cubical.Data.Fin.Properties.html#20695" class="Bound">m</a>
    <a id="20774" href="Cubical.Data.Fin.Properties.html#20722" class="Function">ret-f-g</a> <a id="20782" class="Symbol">(</a><a id="20783" href="Cubical.Data.Fin.Properties.html#20783" class="Bound">k</a> <a id="20785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20787" href="Cubical.Data.Fin.Properties.html#20787" class="Bound">k&lt;m+n</a><a id="20792" class="Symbol">)</a> <a id="20794" class="Symbol">|</a> <a id="20796" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20800" class="Symbol">_</a>   <a id="20804" class="Symbol">=</a> <a id="20806" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="20813" class="Symbol">(λ</a> <a id="20816" href="Cubical.Data.Fin.Properties.html#20816" class="Bound">_</a> <a id="20818" class="Symbol">→</a> <a id="20820" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="20827" class="Symbol">)</a> <a id="20829" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="20838" href="Cubical.Data.Fin.Properties.html#20722" class="Function">ret-f-g</a> <a id="20846" class="Symbol">(</a><a id="20847" href="Cubical.Data.Fin.Properties.html#20847" class="Bound">k</a> <a id="20849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20851" href="Cubical.Data.Fin.Properties.html#20851" class="Bound">k&lt;m+n</a><a id="20856" class="Symbol">)</a> <a id="20858" class="Symbol">|</a> <a id="20860" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20864" href="Cubical.Data.Fin.Properties.html#20864" class="Bound">m≥k</a> <a id="20868" class="Symbol">=</a> <a id="20870" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="20877" class="Symbol">(λ</a> <a id="20880" href="Cubical.Data.Fin.Properties.html#20880" class="Bound">_</a> <a id="20882" class="Symbol">→</a> <a id="20884" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="20891" class="Symbol">)</a> <a id="20893" class="Symbol">(</a><a id="20894" href="Cubical.Data.Fin.Properties.html#19225" class="Function">∸-lemma</a> <a id="20902" href="Cubical.Data.Fin.Properties.html#20864" class="Bound">m≥k</a><a id="20905" class="Symbol">)</a>

<a id="Fin+≡Fin⊎Fin"></a><a id="20908" href="Cubical.Data.Fin.Properties.html#20908" class="Function">Fin+≡Fin⊎Fin</a> <a id="20921" class="Symbol">:</a> <a id="20923" class="Symbol">(</a><a id="20924" href="Cubical.Data.Fin.Properties.html#20924" class="Bound">m</a> <a id="20926" href="Cubical.Data.Fin.Properties.html#20926" class="Bound">n</a> <a id="20928" class="Symbol">:</a> <a id="20930" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20931" class="Symbol">)</a> <a id="20933" class="Symbol">→</a> <a id="20935" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="20939" class="Symbol">(</a><a id="20940" href="Cubical.Data.Fin.Properties.html#20924" class="Bound">m</a> <a id="20942" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20944" href="Cubical.Data.Fin.Properties.html#20926" class="Bound">n</a><a id="20945" class="Symbol">)</a> <a id="20947" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20949" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="20953" href="Cubical.Data.Fin.Properties.html#20924" class="Bound">m</a> <a id="20955" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20957" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="20961" href="Cubical.Data.Fin.Properties.html#20926" class="Bound">n</a>
<a id="20963" href="Cubical.Data.Fin.Properties.html#20908" class="Function">Fin+≡Fin⊎Fin</a> <a id="20976" href="Cubical.Data.Fin.Properties.html#20976" class="Bound">m</a> <a id="20978" href="Cubical.Data.Fin.Properties.html#20978" class="Bound">n</a> <a id="20980" class="Symbol">=</a> <a id="20982" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="20992" class="Symbol">(</a><a id="20993" href="Cubical.Data.Fin.Properties.html#19660" class="Function">Fin+≅Fin⊎Fin</a> <a id="21006" href="Cubical.Data.Fin.Properties.html#20976" class="Bound">m</a> <a id="21008" href="Cubical.Data.Fin.Properties.html#20978" class="Bound">n</a><a id="21009" class="Symbol">)</a>

<a id="21012" class="Comment">-- Equivalence between FinData and Fin</a>

<a id="sucFin"></a><a id="21052" href="Cubical.Data.Fin.Properties.html#21052" class="Function">sucFin</a> <a id="21059" class="Symbol">:</a> <a id="21061" class="Symbol">{</a><a id="21062" href="Cubical.Data.Fin.Properties.html#21062" class="Bound">N</a> <a id="21064" class="Symbol">:</a> <a id="21066" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21067" class="Symbol">}</a> <a id="21069" class="Symbol">→</a> <a id="21071" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="21075" href="Cubical.Data.Fin.Properties.html#21062" class="Bound">N</a> <a id="21077" class="Symbol">→</a> <a id="21079" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="21083" class="Symbol">(</a><a id="21084" class="InductiveConstructor">suc</a> <a id="21088" href="Cubical.Data.Fin.Properties.html#21062" class="Bound">N</a><a id="21089" class="Symbol">)</a>
<a id="21091" href="Cubical.Data.Fin.Properties.html#21052" class="Function">sucFin</a> <a id="21098" class="Symbol">(</a><a id="21099" href="Cubical.Data.Fin.Properties.html#21099" class="Bound">k</a> <a id="21101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21103" href="Cubical.Data.Fin.Properties.html#21103" class="Bound">n</a> <a id="21105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21107" href="Cubical.Data.Fin.Properties.html#21107" class="Bound">p</a><a id="21108" class="Symbol">)</a> <a id="21110" class="Symbol">=</a> <a id="21112" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21116" href="Cubical.Data.Fin.Properties.html#21099" class="Bound">k</a> <a id="21118" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21120" href="Cubical.Data.Fin.Properties.html#21103" class="Bound">n</a> <a id="21122" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21124" class="Symbol">(</a><a id="21125" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="21131" class="Symbol">_</a> <a id="21133" class="Symbol">_</a> <a id="21135" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21137" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21146" href="Cubical.Data.Fin.Properties.html#21107" class="Bound">p</a><a id="21147" class="Symbol">)</a>

<a id="FinData→Fin"></a><a id="21150" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="21162" class="Symbol">:</a> <a id="21164" class="Symbol">(</a><a id="21165" href="Cubical.Data.Fin.Properties.html#21165" class="Bound">N</a> <a id="21167" class="Symbol">:</a> <a id="21169" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21170" class="Symbol">)</a> <a id="21172" class="Symbol">→</a> <a id="21174" href="Cubical.Data.Fin.Properties.html#778" class="Datatype">FinData</a> <a id="21182" href="Cubical.Data.Fin.Properties.html#21165" class="Bound">N</a> <a id="21184" class="Symbol">→</a> <a id="21186" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="21190" href="Cubical.Data.Fin.Properties.html#21165" class="Bound">N</a>
<a id="21192" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="21204" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="21209" class="Symbol">()</a>
<a id="21212" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="21224" class="Symbol">(</a><a id="21225" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21229" href="Cubical.Data.Fin.Properties.html#21229" class="Bound">N</a><a id="21230" class="Symbol">)</a> <a id="21232" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="21237" class="Symbol">=</a> <a id="21239" class="Number">0</a> <a id="21241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21243" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="21253" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>
<a id="21260" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="21272" class="Symbol">(</a><a id="21273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21277" href="Cubical.Data.Fin.Properties.html#21277" class="Bound">N</a><a id="21278" class="Symbol">)</a> <a id="21280" class="Symbol">(</a><a id="21281" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="21285" href="Cubical.Data.Fin.Properties.html#21285" class="Bound">k</a><a id="21286" class="Symbol">)</a> <a id="21288" class="Symbol">=</a> <a id="21290" href="Cubical.Data.Fin.Properties.html#21052" class="Function">sucFin</a> <a id="21297" class="Symbol">(</a><a id="21298" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="21310" href="Cubical.Data.Fin.Properties.html#21277" class="Bound">N</a> <a id="21312" href="Cubical.Data.Fin.Properties.html#21285" class="Bound">k</a><a id="21313" class="Symbol">)</a>

<a id="Fin→FinData"></a><a id="21316" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="21328" class="Symbol">:</a> <a id="21330" class="Symbol">(</a><a id="21331" href="Cubical.Data.Fin.Properties.html#21331" class="Bound">N</a> <a id="21333" class="Symbol">:</a> <a id="21335" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21336" class="Symbol">)</a> <a id="21338" class="Symbol">→</a> <a id="21340" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="21344" href="Cubical.Data.Fin.Properties.html#21331" class="Bound">N</a> <a id="21346" class="Symbol">→</a> <a id="21348" href="Cubical.Data.Fin.Properties.html#778" class="Datatype">FinData</a> <a id="21356" href="Cubical.Data.Fin.Properties.html#21331" class="Bound">N</a>
<a id="21358" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="21370" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="21375" class="Symbol">(</a><a id="21376" href="Cubical.Data.Fin.Properties.html#21376" class="Bound">k</a> <a id="21378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21380" href="Cubical.Data.Fin.Properties.html#21380" class="Bound">n</a> <a id="21382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21384" href="Cubical.Data.Fin.Properties.html#21384" class="Bound">p</a><a id="21385" class="Symbol">)</a> <a id="21387" class="Symbol">=</a> <a id="21389" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="21399" class="Symbol">(</a><a id="21400" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="21406" class="Symbol">(</a><a id="21407" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21411" class="Symbol">(</a><a id="21412" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="21418" href="Cubical.Data.Fin.Properties.html#21380" class="Bound">n</a> <a id="21420" href="Cubical.Data.Fin.Properties.html#21376" class="Bound">k</a><a id="21421" class="Symbol">)</a> <a id="21423" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21425" href="Cubical.Data.Fin.Properties.html#21384" class="Bound">p</a><a id="21426" class="Symbol">))</a>
<a id="21429" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="21441" class="Symbol">(</a><a id="21442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21446" href="Cubical.Data.Fin.Properties.html#21446" class="Bound">N</a><a id="21447" class="Symbol">)</a> <a id="21449" class="Symbol">(</a><a id="21450" class="Number">0</a> <a id="21452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21454" href="Cubical.Data.Fin.Properties.html#21454" class="Bound">n</a> <a id="21456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21458" href="Cubical.Data.Fin.Properties.html#21458" class="Bound">p</a><a id="21459" class="Symbol">)</a> <a id="21461" class="Symbol">=</a> <a id="21463" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="21468" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="21480" class="Symbol">(</a><a id="21481" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21485" href="Cubical.Data.Fin.Properties.html#21485" class="Bound">N</a><a id="21486" class="Symbol">)</a> <a id="21488" class="Symbol">((</a><a id="21490" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21494" href="Cubical.Data.Fin.Properties.html#21494" class="Bound">k</a><a id="21495" class="Symbol">)</a> <a id="21497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21499" href="Cubical.Data.Fin.Properties.html#21499" class="Bound">n</a> <a id="21501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21503" href="Cubical.Data.Fin.Properties.html#21503" class="Bound">p</a><a id="21504" class="Symbol">)</a> <a id="21506" class="Symbol">=</a> <a id="21508" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="21512" class="Symbol">(</a><a id="21513" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="21525" href="Cubical.Data.Fin.Properties.html#21485" class="Bound">N</a> <a id="21527" class="Symbol">(</a><a id="21528" href="Cubical.Data.Fin.Properties.html#21494" class="Bound">k</a> <a id="21530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21532" href="Cubical.Data.Fin.Properties.html#21499" class="Bound">n</a> <a id="21534" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21536" href="Cubical.Data.Fin.Properties.html#21549" class="Function">p&#39;</a><a id="21538" class="Symbol">))</a> <a id="21541" class="Keyword">where</a>
  <a id="21549" href="Cubical.Data.Fin.Properties.html#21549" class="Function">p&#39;</a> <a id="21552" class="Symbol">:</a> <a id="21554" href="Cubical.Data.Fin.Properties.html#21499" class="Bound">n</a> <a id="21556" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21562" href="Cubical.Data.Fin.Properties.html#21494" class="Bound">k</a> <a id="21564" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21566" href="Cubical.Data.Fin.Properties.html#21485" class="Bound">N</a>
  <a id="21570" href="Cubical.Data.Fin.Properties.html#21549" class="Function">p&#39;</a> <a id="21573" class="Symbol">=</a> <a id="21575" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="21582" class="Symbol">(</a><a id="21583" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21587" class="Symbol">(</a><a id="21588" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="21594" href="Cubical.Data.Fin.Properties.html#21499" class="Bound">n</a> <a id="21596" class="Symbol">(</a><a id="21597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21601" href="Cubical.Data.Fin.Properties.html#21494" class="Bound">k</a><a id="21602" class="Symbol">))</a> <a id="21605" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21607" href="Cubical.Data.Fin.Properties.html#21503" class="Bound">p</a><a id="21608" class="Symbol">)</a>

<a id="secFin"></a><a id="21611" href="Cubical.Data.Fin.Properties.html#21611" class="Function">secFin</a> <a id="21618" class="Symbol">:</a> <a id="21620" class="Symbol">(</a><a id="21621" href="Cubical.Data.Fin.Properties.html#21621" class="Bound">n</a> <a id="21623" class="Symbol">:</a> <a id="21625" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21626" class="Symbol">)</a> <a id="21628" class="Symbol">→</a> <a id="21630" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="21638" class="Symbol">(</a><a id="21639" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="21651" href="Cubical.Data.Fin.Properties.html#21621" class="Bound">n</a><a id="21652" class="Symbol">)</a> <a id="21654" class="Symbol">(</a><a id="21655" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="21667" href="Cubical.Data.Fin.Properties.html#21621" class="Bound">n</a><a id="21668" class="Symbol">)</a>
<a id="21670" href="Cubical.Data.Fin.Properties.html#21611" class="Function">secFin</a> <a id="21677" class="Number">0</a> <a id="21679" class="Symbol">(</a><a id="21680" href="Cubical.Data.Fin.Properties.html#21680" class="Bound">k</a> <a id="21682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21684" href="Cubical.Data.Fin.Properties.html#21684" class="Bound">n</a> <a id="21686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21688" href="Cubical.Data.Fin.Properties.html#21688" class="Bound">p</a><a id="21689" class="Symbol">)</a> <a id="21691" class="Symbol">=</a> <a id="21693" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="21703" class="Symbol">(</a><a id="21704" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="21710" class="Symbol">(</a><a id="21711" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21715" class="Symbol">(</a><a id="21716" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="21722" href="Cubical.Data.Fin.Properties.html#21684" class="Bound">n</a> <a id="21724" href="Cubical.Data.Fin.Properties.html#21680" class="Bound">k</a><a id="21725" class="Symbol">)</a> <a id="21727" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21729" href="Cubical.Data.Fin.Properties.html#21688" class="Bound">p</a><a id="21730" class="Symbol">))</a>
<a id="21733" href="Cubical.Data.Fin.Properties.html#21611" class="Function">secFin</a> <a id="21740" class="Symbol">(</a><a id="21741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21745" href="Cubical.Data.Fin.Properties.html#21745" class="Bound">N</a><a id="21746" class="Symbol">)</a> <a id="21748" class="Symbol">(</a><a id="21749" class="Number">0</a> <a id="21751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21753" href="Cubical.Data.Fin.Properties.html#21753" class="Bound">n</a> <a id="21755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21757" href="Cubical.Data.Fin.Properties.html#21757" class="Bound">p</a><a id="21758" class="Symbol">)</a> <a id="21760" class="Symbol">=</a> <a id="21762" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="21772" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="21777" href="Cubical.Data.Fin.Properties.html#21611" class="Function">secFin</a> <a id="21784" class="Symbol">(</a><a id="21785" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21789" href="Cubical.Data.Fin.Properties.html#21789" class="Bound">N</a><a id="21790" class="Symbol">)</a> <a id="21792" class="Symbol">(</a><a id="21793" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21797" href="Cubical.Data.Fin.Properties.html#21797" class="Bound">k</a> <a id="21799" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21801" href="Cubical.Data.Fin.Properties.html#21801" class="Bound">n</a> <a id="21803" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21805" href="Cubical.Data.Fin.Properties.html#21805" class="Bound">p</a><a id="21806" class="Symbol">)</a> <a id="21808" class="Symbol">=</a> <a id="21810" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="21820" class="Symbol">(</a><a id="21821" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21826" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21830" class="Symbol">(</a><a id="21831" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21836" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21840" class="Symbol">(</a><a id="21841" href="Cubical.Data.Fin.Properties.html#21611" class="Function">secFin</a> <a id="21848" href="Cubical.Data.Fin.Properties.html#21789" class="Bound">N</a> <a id="21850" class="Symbol">(</a><a id="21851" href="Cubical.Data.Fin.Properties.html#21797" class="Bound">k</a> <a id="21853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21855" href="Cubical.Data.Fin.Properties.html#21801" class="Bound">n</a> <a id="21857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21859" href="Cubical.Data.Fin.Properties.html#21874" class="Function">p&#39;</a><a id="21861" class="Symbol">))))</a> <a id="21866" class="Keyword">where</a>
  <a id="21874" href="Cubical.Data.Fin.Properties.html#21874" class="Function">p&#39;</a> <a id="21877" class="Symbol">:</a> <a id="21879" href="Cubical.Data.Fin.Properties.html#21801" class="Bound">n</a> <a id="21881" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21887" href="Cubical.Data.Fin.Properties.html#21797" class="Bound">k</a> <a id="21889" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21891" href="Cubical.Data.Fin.Properties.html#21789" class="Bound">N</a>
  <a id="21895" href="Cubical.Data.Fin.Properties.html#21874" class="Function">p&#39;</a> <a id="21898" class="Symbol">=</a> <a id="21900" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="21907" class="Symbol">(</a><a id="21908" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21912" class="Symbol">(</a><a id="21913" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="21919" href="Cubical.Data.Fin.Properties.html#21801" class="Bound">n</a> <a id="21921" class="Symbol">(</a><a id="21922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21926" href="Cubical.Data.Fin.Properties.html#21797" class="Bound">k</a><a id="21927" class="Symbol">))</a> <a id="21930" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21932" href="Cubical.Data.Fin.Properties.html#21805" class="Bound">p</a><a id="21933" class="Symbol">)</a>

<a id="retFin"></a><a id="21936" href="Cubical.Data.Fin.Properties.html#21936" class="Function">retFin</a> <a id="21943" class="Symbol">:</a> <a id="21945" class="Symbol">(</a><a id="21946" href="Cubical.Data.Fin.Properties.html#21946" class="Bound">n</a> <a id="21948" class="Symbol">:</a> <a id="21950" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21951" class="Symbol">)</a> <a id="21953" class="Symbol">→</a> <a id="21955" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="21963" class="Symbol">(</a><a id="21964" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="21976" href="Cubical.Data.Fin.Properties.html#21946" class="Bound">n</a><a id="21977" class="Symbol">)</a> <a id="21979" class="Symbol">(</a><a id="21980" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="21992" href="Cubical.Data.Fin.Properties.html#21946" class="Bound">n</a><a id="21993" class="Symbol">)</a>
<a id="21995" href="Cubical.Data.Fin.Properties.html#21936" class="Function">retFin</a> <a id="22002" class="Number">0</a> <a id="22004" class="Symbol">()</a>
<a id="22007" href="Cubical.Data.Fin.Properties.html#21936" class="Function">retFin</a> <a id="22014" class="Symbol">(</a><a id="22015" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22019" href="Cubical.Data.Fin.Properties.html#22019" class="Bound">N</a><a id="22020" class="Symbol">)</a> <a id="22022" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="22027" class="Symbol">=</a> <a id="22029" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="22034" href="Cubical.Data.Fin.Properties.html#21936" class="Function">retFin</a> <a id="22041" class="Symbol">(</a><a id="22042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22046" href="Cubical.Data.Fin.Properties.html#22046" class="Bound">N</a><a id="22047" class="Symbol">)</a> <a id="22049" class="Symbol">(</a><a id="22050" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="22054" href="Cubical.Data.Fin.Properties.html#22054" class="Bound">k</a><a id="22055" class="Symbol">)</a> <a id="22057" class="Symbol">=</a> <a id="22059" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22064" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">FinData.suc</a> <a id="22076" class="Symbol">(</a><a id="22077" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22082" class="Symbol">(</a><a id="22083" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="22095" href="Cubical.Data.Fin.Properties.html#22046" class="Bound">N</a><a id="22096" class="Symbol">)</a> <a id="22098" class="Symbol">(</a><a id="22099" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="22109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="22113" class="Symbol">)</a> <a id="22115" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22117" href="Cubical.Data.Fin.Properties.html#21936" class="Function">retFin</a> <a id="22124" href="Cubical.Data.Fin.Properties.html#22046" class="Bound">N</a> <a id="22126" href="Cubical.Data.Fin.Properties.html#22054" class="Bound">k</a><a id="22127" class="Symbol">)</a>

<a id="FinDataIsoFin"></a><a id="22130" href="Cubical.Data.Fin.Properties.html#22130" class="Function">FinDataIsoFin</a> <a id="22144" class="Symbol">:</a> <a id="22146" class="Symbol">(</a><a id="22147" href="Cubical.Data.Fin.Properties.html#22147" class="Bound">N</a> <a id="22149" class="Symbol">:</a> <a id="22151" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22152" class="Symbol">)</a> <a id="22154" class="Symbol">→</a> <a id="22156" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22160" class="Symbol">(</a><a id="22161" href="Cubical.Data.Fin.Properties.html#778" class="Datatype">FinData</a> <a id="22169" href="Cubical.Data.Fin.Properties.html#22147" class="Bound">N</a><a id="22170" class="Symbol">)</a> <a id="22172" class="Symbol">(</a><a id="22173" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22177" href="Cubical.Data.Fin.Properties.html#22147" class="Bound">N</a><a id="22178" class="Symbol">)</a>
<a id="22180" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22188" class="Symbol">(</a><a id="22189" href="Cubical.Data.Fin.Properties.html#22130" class="Function">FinDataIsoFin</a> <a id="22203" href="Cubical.Data.Fin.Properties.html#22203" class="Bound">N</a><a id="22204" class="Symbol">)</a> <a id="22206" class="Symbol">=</a> <a id="22208" href="Cubical.Data.Fin.Properties.html#21150" class="Function">FinData→Fin</a> <a id="22220" href="Cubical.Data.Fin.Properties.html#22203" class="Bound">N</a>
<a id="22222" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22230" class="Symbol">(</a><a id="22231" href="Cubical.Data.Fin.Properties.html#22130" class="Function">FinDataIsoFin</a> <a id="22245" href="Cubical.Data.Fin.Properties.html#22245" class="Bound">N</a><a id="22246" class="Symbol">)</a> <a id="22248" class="Symbol">=</a> <a id="22250" href="Cubical.Data.Fin.Properties.html#21316" class="Function">Fin→FinData</a> <a id="22262" href="Cubical.Data.Fin.Properties.html#22245" class="Bound">N</a>
<a id="22264" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="22277" class="Symbol">(</a><a id="22278" href="Cubical.Data.Fin.Properties.html#22130" class="Function">FinDataIsoFin</a> <a id="22292" href="Cubical.Data.Fin.Properties.html#22292" class="Bound">N</a><a id="22293" class="Symbol">)</a> <a id="22295" class="Symbol">=</a> <a id="22297" href="Cubical.Data.Fin.Properties.html#21611" class="Function">secFin</a> <a id="22304" href="Cubical.Data.Fin.Properties.html#22292" class="Bound">N</a>
<a id="22306" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="22318" class="Symbol">(</a><a id="22319" href="Cubical.Data.Fin.Properties.html#22130" class="Function">FinDataIsoFin</a> <a id="22333" href="Cubical.Data.Fin.Properties.html#22333" class="Bound">N</a><a id="22334" class="Symbol">)</a> <a id="22336" class="Symbol">=</a> <a id="22338" href="Cubical.Data.Fin.Properties.html#21936" class="Function">retFin</a> <a id="22345" href="Cubical.Data.Fin.Properties.html#22333" class="Bound">N</a>

<a id="FinData≃Fin"></a><a id="22348" href="Cubical.Data.Fin.Properties.html#22348" class="Function">FinData≃Fin</a> <a id="22360" class="Symbol">:</a> <a id="22362" class="Symbol">(</a><a id="22363" href="Cubical.Data.Fin.Properties.html#22363" class="Bound">N</a> <a id="22365" class="Symbol">:</a> <a id="22367" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22368" class="Symbol">)</a> <a id="22370" class="Symbol">→</a> <a id="22372" href="Cubical.Data.Fin.Properties.html#778" class="Datatype">FinData</a> <a id="22380" href="Cubical.Data.Fin.Properties.html#22363" class="Bound">N</a> <a id="22382" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="22384" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22388" href="Cubical.Data.Fin.Properties.html#22363" class="Bound">N</a>
<a id="22390" href="Cubical.Data.Fin.Properties.html#22348" class="Function">FinData≃Fin</a> <a id="22402" href="Cubical.Data.Fin.Properties.html#22402" class="Bound">N</a> <a id="22404" class="Symbol">=</a> <a id="22406" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="22417" class="Symbol">(</a><a id="22418" href="Cubical.Data.Fin.Properties.html#22130" class="Function">FinDataIsoFin</a> <a id="22432" href="Cubical.Data.Fin.Properties.html#22402" class="Bound">N</a><a id="22433" class="Symbol">)</a>

<a id="FinData≡Fin"></a><a id="22436" href="Cubical.Data.Fin.Properties.html#22436" class="Function">FinData≡Fin</a> <a id="22448" class="Symbol">:</a> <a id="22450" class="Symbol">(</a><a id="22451" href="Cubical.Data.Fin.Properties.html#22451" class="Bound">N</a> <a id="22453" class="Symbol">:</a> <a id="22455" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22456" class="Symbol">)</a> <a id="22458" class="Symbol">→</a> <a id="22460" href="Cubical.Data.Fin.Properties.html#778" class="Datatype">FinData</a> <a id="22468" href="Cubical.Data.Fin.Properties.html#22451" class="Bound">N</a> <a id="22470" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22472" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22476" href="Cubical.Data.Fin.Properties.html#22451" class="Bound">N</a>
<a id="22478" href="Cubical.Data.Fin.Properties.html#22436" class="Function">FinData≡Fin</a> <a id="22490" href="Cubical.Data.Fin.Properties.html#22490" class="Bound">N</a> <a id="22492" class="Symbol">=</a> <a id="22494" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="22497" class="Symbol">(</a><a id="22498" href="Cubical.Data.Fin.Properties.html#22348" class="Function">FinData≃Fin</a> <a id="22510" href="Cubical.Data.Fin.Properties.html#22490" class="Bound">N</a><a id="22511" class="Symbol">)</a>

<a id="22514" class="Comment">-- decidability of Fin</a>

<a id="DecFin"></a><a id="22538" href="Cubical.Data.Fin.Properties.html#22538" class="Function">DecFin</a> <a id="22545" class="Symbol">:</a> <a id="22547" class="Symbol">(</a><a id="22548" href="Cubical.Data.Fin.Properties.html#22548" class="Bound">n</a> <a id="22550" class="Symbol">:</a> <a id="22552" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22553" class="Symbol">)</a> <a id="22555" class="Symbol">→</a> <a id="22557" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="22561" class="Symbol">(</a><a id="22562" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22566" href="Cubical.Data.Fin.Properties.html#22548" class="Bound">n</a><a id="22567" class="Symbol">)</a>
<a id="22569" href="Cubical.Data.Fin.Properties.html#22538" class="Function">DecFin</a> <a id="22576" class="Number">0</a> <a id="22578" class="Symbol">=</a> <a id="22580" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="22583" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a>
<a id="22589" href="Cubical.Data.Fin.Properties.html#22538" class="Function">DecFin</a> <a id="22596" class="Symbol">(</a><a id="22597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22601" href="Cubical.Data.Fin.Properties.html#22601" class="Bound">n</a><a id="22602" class="Symbol">)</a> <a id="22604" class="Symbol">=</a> <a id="22606" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="22610" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>

<a id="22617" class="Comment">-- propositional truncation of Fin</a>

<a id="Dec∥Fin∥"></a><a id="22653" href="Cubical.Data.Fin.Properties.html#22653" class="Function">Dec∥Fin∥</a> <a id="22662" class="Symbol">:</a> <a id="22664" class="Symbol">(</a><a id="22665" href="Cubical.Data.Fin.Properties.html#22665" class="Bound">n</a> <a id="22667" class="Symbol">:</a> <a id="22669" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22670" class="Symbol">)</a> <a id="22672" class="Symbol">→</a> <a id="22674" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="22678" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22680" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22684" href="Cubical.Data.Fin.Properties.html#22665" class="Bound">n</a> <a id="22686" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22689" href="Cubical.Data.Fin.Properties.html#22653" class="Function">Dec∥Fin∥</a> <a id="22698" href="Cubical.Data.Fin.Properties.html#22698" class="Bound">n</a> <a id="22700" class="Symbol">=</a> <a id="22702" href="Cubical.Relation.Nullary.Properties.html#3266" class="Function">Dec∥∥</a> <a id="22708" class="Symbol">(</a><a id="22709" href="Cubical.Data.Fin.Properties.html#22538" class="Function">DecFin</a> <a id="22716" href="Cubical.Data.Fin.Properties.html#22698" class="Bound">n</a><a id="22717" class="Symbol">)</a>

<a id="22720" class="Comment">-- some properties about cardinality</a>

<a id="Fin&gt;0→isInhab"></a><a id="22758" href="Cubical.Data.Fin.Properties.html#22758" class="Function">Fin&gt;0→isInhab</a> <a id="22772" class="Symbol">:</a> <a id="22774" class="Symbol">(</a><a id="22775" href="Cubical.Data.Fin.Properties.html#22775" class="Bound">n</a> <a id="22777" class="Symbol">:</a> <a id="22779" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22780" class="Symbol">)</a> <a id="22782" class="Symbol">→</a> <a id="22784" class="Number">0</a> <a id="22786" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="22788" href="Cubical.Data.Fin.Properties.html#22775" class="Bound">n</a> <a id="22790" class="Symbol">→</a> <a id="22792" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22796" href="Cubical.Data.Fin.Properties.html#22775" class="Bound">n</a>
<a id="22798" href="Cubical.Data.Fin.Properties.html#22758" class="Function">Fin&gt;0→isInhab</a> <a id="22812" class="Number">0</a> <a id="22814" href="Cubical.Data.Fin.Properties.html#22814" class="Bound">p</a> <a id="22816" class="Symbol">=</a> <a id="22818" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="22828" class="Symbol">(</a><a id="22829" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="22838" href="Cubical.Data.Fin.Properties.html#22814" class="Bound">p</a><a id="22839" class="Symbol">)</a>
<a id="22841" href="Cubical.Data.Fin.Properties.html#22758" class="Function">Fin&gt;0→isInhab</a> <a id="22855" class="Symbol">(</a><a id="22856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22860" href="Cubical.Data.Fin.Properties.html#22860" class="Bound">n</a><a id="22861" class="Symbol">)</a> <a id="22863" href="Cubical.Data.Fin.Properties.html#22863" class="Bound">p</a> <a id="22865" class="Symbol">=</a> <a id="22867" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>

<a id="Fin&gt;1→hasNonEqualTerm"></a><a id="22874" href="Cubical.Data.Fin.Properties.html#22874" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="22896" class="Symbol">:</a> <a id="22898" class="Symbol">(</a><a id="22899" href="Cubical.Data.Fin.Properties.html#22899" class="Bound">n</a> <a id="22901" class="Symbol">:</a> <a id="22903" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22904" class="Symbol">)</a> <a id="22906" class="Symbol">→</a> <a id="22908" class="Number">1</a> <a id="22910" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="22912" href="Cubical.Data.Fin.Properties.html#22899" class="Bound">n</a> <a id="22914" class="Symbol">→</a> <a id="22916" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22919" href="Cubical.Data.Fin.Properties.html#22919" class="Bound">i</a> <a id="22921" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22923" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22927" href="Cubical.Data.Fin.Properties.html#22899" class="Bound">n</a> <a id="22929" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22931" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22934" href="Cubical.Data.Fin.Properties.html#22934" class="Bound">j</a> <a id="22936" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22938" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="22942" href="Cubical.Data.Fin.Properties.html#22899" class="Bound">n</a> <a id="22944" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22946" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22948" href="Cubical.Data.Fin.Properties.html#22919" class="Bound">i</a> <a id="22950" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22952" href="Cubical.Data.Fin.Properties.html#22934" class="Bound">j</a>
<a id="22954" href="Cubical.Data.Fin.Properties.html#22874" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="22976" class="Number">0</a> <a id="22978" href="Cubical.Data.Fin.Properties.html#22978" class="Bound">p</a> <a id="22980" class="Symbol">=</a> <a id="22982" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="22992" class="Symbol">(</a><a id="22993" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="22999" class="Symbol">(</a><a id="23000" href="Cubical.Data.Nat.Order.html#3505" class="Function">≤0→≡0</a> <a id="23006" href="Cubical.Data.Fin.Properties.html#22978" class="Bound">p</a><a id="23007" class="Symbol">))</a>
<a id="23010" href="Cubical.Data.Fin.Properties.html#22874" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="23032" class="Number">1</a> <a id="23034" href="Cubical.Data.Fin.Properties.html#23034" class="Bound">p</a> <a id="23036" class="Symbol">=</a> <a id="23038" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23048" class="Symbol">(</a><a id="23049" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="23055" class="Symbol">(</a><a id="23056" href="Cubical.Data.Nat.Order.html#3505" class="Function">≤0→≡0</a> <a id="23062" class="Symbol">(</a><a id="23063" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="23075" href="Cubical.Data.Fin.Properties.html#23034" class="Bound">p</a><a id="23076" class="Symbol">)))</a>
<a id="23080" href="Cubical.Data.Fin.Properties.html#22874" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="23102" class="Symbol">(</a><a id="23103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23107" class="Symbol">(</a><a id="23108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23112" href="Cubical.Data.Fin.Properties.html#23112" class="Bound">n</a><a id="23113" class="Symbol">))</a> <a id="23116" class="Symbol">_</a> <a id="23118" class="Symbol">=</a> <a id="23120" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="23126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23128" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a> <a id="23133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23135" href="Cubical.Data.Fin.Base.html#1049" class="Function">fzero≠fone</a>

<a id="isEmpty→Fin≡0"></a><a id="23147" href="Cubical.Data.Fin.Properties.html#23147" class="Function">isEmpty→Fin≡0</a> <a id="23161" class="Symbol">:</a> <a id="23163" class="Symbol">(</a><a id="23164" href="Cubical.Data.Fin.Properties.html#23164" class="Bound">n</a> <a id="23166" class="Symbol">:</a> <a id="23168" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23169" class="Symbol">)</a> <a id="23171" class="Symbol">→</a> <a id="23173" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="23175" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="23179" href="Cubical.Data.Fin.Properties.html#23164" class="Bound">n</a> <a id="23181" class="Symbol">→</a> <a id="23183" class="Number">0</a> <a id="23185" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23187" href="Cubical.Data.Fin.Properties.html#23164" class="Bound">n</a>
<a id="23189" href="Cubical.Data.Fin.Properties.html#23147" class="Function">isEmpty→Fin≡0</a> <a id="23203" class="Number">0</a> <a id="23205" class="Symbol">_</a> <a id="23207" class="Symbol">=</a> <a id="23209" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="23214" href="Cubical.Data.Fin.Properties.html#23147" class="Function">isEmpty→Fin≡0</a> <a id="23228" class="Symbol">(</a><a id="23229" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23233" href="Cubical.Data.Fin.Properties.html#23233" class="Bound">n</a><a id="23234" class="Symbol">)</a> <a id="23236" href="Cubical.Data.Fin.Properties.html#23236" class="Bound">p</a> <a id="23238" class="Symbol">=</a> <a id="23240" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23250" class="Symbol">(</a><a id="23251" href="Cubical.Data.Fin.Properties.html#23236" class="Bound">p</a> <a id="23253" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="23258" class="Symbol">)</a>

<a id="isInhab→Fin&gt;0"></a><a id="23261" href="Cubical.Data.Fin.Properties.html#23261" class="Function">isInhab→Fin&gt;0</a> <a id="23275" class="Symbol">:</a> <a id="23277" class="Symbol">(</a><a id="23278" href="Cubical.Data.Fin.Properties.html#23278" class="Bound">n</a> <a id="23280" class="Symbol">:</a> <a id="23282" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23283" class="Symbol">)</a> <a id="23285" class="Symbol">→</a> <a id="23287" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="23291" href="Cubical.Data.Fin.Properties.html#23278" class="Bound">n</a> <a id="23293" class="Symbol">→</a> <a id="23295" class="Number">0</a> <a id="23297" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="23299" href="Cubical.Data.Fin.Properties.html#23278" class="Bound">n</a>
<a id="23301" href="Cubical.Data.Fin.Properties.html#23261" class="Function">isInhab→Fin&gt;0</a> <a id="23315" class="Number">0</a> <a id="23317" href="Cubical.Data.Fin.Properties.html#23317" class="Bound">i</a> <a id="23319" class="Symbol">=</a> <a id="23321" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23331" class="Symbol">(</a><a id="23332" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="23338" href="Cubical.Data.Fin.Properties.html#23317" class="Bound">i</a><a id="23339" class="Symbol">)</a>
<a id="23341" href="Cubical.Data.Fin.Properties.html#23261" class="Function">isInhab→Fin&gt;0</a> <a id="23355" class="Symbol">(</a><a id="23356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23360" href="Cubical.Data.Fin.Properties.html#23360" class="Bound">n</a><a id="23361" class="Symbol">)</a> <a id="23363" class="Symbol">_</a> <a id="23365" class="Symbol">=</a> <a id="23367" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="23377" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>

<a id="hasNonEqualTerm→Fin&gt;1"></a><a id="23385" href="Cubical.Data.Fin.Properties.html#23385" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="23407" class="Symbol">:</a> <a id="23409" class="Symbol">(</a><a id="23410" href="Cubical.Data.Fin.Properties.html#23410" class="Bound">n</a> <a id="23412" class="Symbol">:</a> <a id="23414" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23415" class="Symbol">)</a> <a id="23417" class="Symbol">→</a> <a id="23419" class="Symbol">(</a><a id="23420" href="Cubical.Data.Fin.Properties.html#23420" class="Bound">i</a> <a id="23422" href="Cubical.Data.Fin.Properties.html#23422" class="Bound">j</a> <a id="23424" class="Symbol">:</a> <a id="23426" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="23430" href="Cubical.Data.Fin.Properties.html#23410" class="Bound">n</a><a id="23431" class="Symbol">)</a> <a id="23433" class="Symbol">→</a> <a id="23435" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="23437" href="Cubical.Data.Fin.Properties.html#23420" class="Bound">i</a> <a id="23439" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23441" href="Cubical.Data.Fin.Properties.html#23422" class="Bound">j</a> <a id="23443" class="Symbol">→</a> <a id="23445" class="Number">1</a> <a id="23447" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="23449" href="Cubical.Data.Fin.Properties.html#23410" class="Bound">n</a>
<a id="23451" href="Cubical.Data.Fin.Properties.html#23385" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="23473" class="Number">0</a> <a id="23475" href="Cubical.Data.Fin.Properties.html#23475" class="Bound">i</a> <a id="23477" class="Symbol">_</a> <a id="23479" class="Symbol">_</a> <a id="23481" class="Symbol">=</a> <a id="23483" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23493" class="Symbol">(</a><a id="23494" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="23500" href="Cubical.Data.Fin.Properties.html#23475" class="Bound">i</a><a id="23501" class="Symbol">)</a>
<a id="23503" href="Cubical.Data.Fin.Properties.html#23385" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="23525" class="Number">1</a> <a id="23527" href="Cubical.Data.Fin.Properties.html#23527" class="Bound">i</a> <a id="23529" href="Cubical.Data.Fin.Properties.html#23529" class="Bound">j</a> <a id="23531" href="Cubical.Data.Fin.Properties.html#23531" class="Bound">p</a> <a id="23533" class="Symbol">=</a> <a id="23535" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23545" class="Symbol">(</a><a id="23546" href="Cubical.Data.Fin.Properties.html#23531" class="Bound">p</a> <a id="23548" class="Symbol">(</a><a id="23549" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="23564" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a> <a id="23576" href="Cubical.Data.Fin.Properties.html#23527" class="Bound">i</a> <a id="23578" href="Cubical.Data.Fin.Properties.html#23529" class="Bound">j</a><a id="23579" class="Symbol">))</a>
<a id="23582" href="Cubical.Data.Fin.Properties.html#23385" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="23604" class="Symbol">(</a><a id="23605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23609" class="Symbol">(</a><a id="23610" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23614" href="Cubical.Data.Fin.Properties.html#23614" class="Bound">n</a><a id="23615" class="Symbol">))</a> <a id="23618" class="Symbol">_</a> <a id="23620" class="Symbol">_</a> <a id="23622" class="Symbol">_</a> <a id="23624" class="Symbol">=</a> <a id="23626" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="23636" class="Symbol">(</a><a id="23637" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="23647" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a><a id="23653" class="Symbol">)</a>

<a id="Fin≤1→isProp"></a><a id="23656" href="Cubical.Data.Fin.Properties.html#23656" class="Function">Fin≤1→isProp</a> <a id="23669" class="Symbol">:</a> <a id="23671" class="Symbol">(</a><a id="23672" href="Cubical.Data.Fin.Properties.html#23672" class="Bound">n</a> <a id="23674" class="Symbol">:</a> <a id="23676" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23677" class="Symbol">)</a> <a id="23679" class="Symbol">→</a> <a id="23681" href="Cubical.Data.Fin.Properties.html#23672" class="Bound">n</a> <a id="23683" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="23685" class="Number">1</a> <a id="23687" class="Symbol">→</a> <a id="23689" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23696" class="Symbol">(</a><a id="23697" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="23701" href="Cubical.Data.Fin.Properties.html#23672" class="Bound">n</a><a id="23702" class="Symbol">)</a>
<a id="23704" href="Cubical.Data.Fin.Properties.html#23656" class="Function">Fin≤1→isProp</a> <a id="23717" class="Number">0</a> <a id="23719" class="Symbol">_</a> <a id="23721" class="Symbol">=</a> <a id="23723" href="Cubical.Data.Fin.Properties.html#1034" class="Function">isPropFin0</a>
<a id="23734" href="Cubical.Data.Fin.Properties.html#23656" class="Function">Fin≤1→isProp</a> <a id="23747" class="Number">1</a> <a id="23749" class="Symbol">_</a> <a id="23751" class="Symbol">=</a> <a id="23753" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="23768" href="Cubical.Data.Fin.Properties.html#1123" class="Function">isContrFin1</a>
<a id="23780" href="Cubical.Data.Fin.Properties.html#23656" class="Function">Fin≤1→isProp</a> <a id="23793" class="Symbol">(</a><a id="23794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23798" class="Symbol">(</a><a id="23799" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23803" href="Cubical.Data.Fin.Properties.html#23803" class="Bound">n</a><a id="23804" class="Symbol">))</a> <a id="23807" href="Cubical.Data.Fin.Properties.html#23807" class="Bound">p</a> <a id="23809" class="Symbol">=</a> <a id="23811" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23821" class="Symbol">(</a><a id="23822" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="23831" class="Symbol">(</a><a id="23832" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="23844" href="Cubical.Data.Fin.Properties.html#23807" class="Bound">p</a><a id="23845" class="Symbol">))</a>

<a id="isProp→Fin≤1"></a><a id="23849" href="Cubical.Data.Fin.Properties.html#23849" class="Function">isProp→Fin≤1</a> <a id="23862" class="Symbol">:</a> <a id="23864" class="Symbol">(</a><a id="23865" href="Cubical.Data.Fin.Properties.html#23865" class="Bound">n</a> <a id="23867" class="Symbol">:</a> <a id="23869" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23870" class="Symbol">)</a> <a id="23872" class="Symbol">→</a> <a id="23874" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23881" class="Symbol">(</a><a id="23882" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="23886" href="Cubical.Data.Fin.Properties.html#23865" class="Bound">n</a><a id="23887" class="Symbol">)</a> <a id="23889" class="Symbol">→</a> <a id="23891" href="Cubical.Data.Fin.Properties.html#23865" class="Bound">n</a> <a id="23893" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="23895" class="Number">1</a>
<a id="23897" href="Cubical.Data.Fin.Properties.html#23849" class="Function">isProp→Fin≤1</a> <a id="23910" class="Number">0</a> <a id="23912" class="Symbol">_</a> <a id="23914" class="Symbol">=</a> <a id="23916" href="Cubical.Data.Nat.Order.html#14083" class="Function">≤-solver</a> <a id="23925" class="Number">0</a> <a id="23927" class="Number">1</a>
<a id="23929" href="Cubical.Data.Fin.Properties.html#23849" class="Function">isProp→Fin≤1</a> <a id="23942" class="Number">1</a> <a id="23944" class="Symbol">_</a> <a id="23946" class="Symbol">=</a> <a id="23948" href="Cubical.Data.Nat.Order.html#14083" class="Function">≤-solver</a> <a id="23957" class="Number">1</a> <a id="23959" class="Number">1</a>
<a id="23961" href="Cubical.Data.Fin.Properties.html#23849" class="Function">isProp→Fin≤1</a> <a id="23974" class="Symbol">(</a><a id="23975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23979" class="Symbol">(</a><a id="23980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23984" href="Cubical.Data.Fin.Properties.html#23984" class="Bound">n</a><a id="23985" class="Symbol">))</a> <a id="23988" href="Cubical.Data.Fin.Properties.html#23988" class="Bound">p</a> <a id="23990" class="Symbol">=</a> <a id="23992" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="24002" class="Symbol">(</a><a id="24003" href="Cubical.Data.Fin.Base.html#1049" class="Function">fzero≠fone</a> <a id="24014" class="Symbol">(</a><a id="24015" href="Cubical.Data.Fin.Properties.html#23988" class="Bound">p</a> <a id="24017" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="24023" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a><a id="24027" class="Symbol">))</a>

<a id="24031" class="Comment">-- Characterisation of Π over (Fin (suc n))</a>
<a id="CharacΠFinIso"></a><a id="24075" href="Cubical.Data.Fin.Properties.html#24075" class="Function">CharacΠFinIso</a> <a id="24089" class="Symbol">:</a> <a id="24091" class="Symbol">∀</a> <a id="24093" class="Symbol">{</a><a id="24094" href="Cubical.Data.Fin.Properties.html#24094" class="Bound">ℓ</a><a id="24095" class="Symbol">}</a> <a id="24097" class="Symbol">(</a><a id="24098" href="Cubical.Data.Fin.Properties.html#24098" class="Bound">n</a> <a id="24100" class="Symbol">:</a> <a id="24102" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24103" class="Symbol">)</a> <a id="24105" class="Symbol">{</a><a id="24106" href="Cubical.Data.Fin.Properties.html#24106" class="Bound">B</a> <a id="24108" class="Symbol">:</a> <a id="24110" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="24114" class="Symbol">(</a><a id="24115" class="InductiveConstructor">suc</a> <a id="24119" href="Cubical.Data.Fin.Properties.html#24098" class="Bound">n</a><a id="24120" class="Symbol">)</a> <a id="24122" class="Symbol">→</a> <a id="24124" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24129" href="Cubical.Data.Fin.Properties.html#24094" class="Bound">ℓ</a><a id="24130" class="Symbol">}</a>
  <a id="24134" class="Symbol">→</a> <a id="24136" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="24140" class="Symbol">((</a><a id="24142" href="Cubical.Data.Fin.Properties.html#24142" class="Bound">x</a> <a id="24144" class="Symbol">:</a> <a id="24146" class="Symbol">_)</a> <a id="24149" class="Symbol">→</a> <a id="24151" href="Cubical.Data.Fin.Properties.html#24106" class="Bound">B</a> <a id="24153" href="Cubical.Data.Fin.Properties.html#24142" class="Bound">x</a><a id="24154" class="Symbol">)</a> <a id="24156" class="Symbol">(</a><a id="24157" href="Cubical.Data.Fin.Properties.html#24106" class="Bound">B</a> <a id="24159" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="24165" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="24167" class="Symbol">((</a><a id="24169" href="Cubical.Data.Fin.Properties.html#24169" class="Bound">x</a> <a id="24171" class="Symbol">:</a> <a id="24173" class="Symbol">_)</a> <a id="24176" class="Symbol">→</a> <a id="24178" href="Cubical.Data.Fin.Properties.html#24106" class="Bound">B</a> <a id="24180" class="Symbol">(</a><a id="24181" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="24186" href="Cubical.Data.Fin.Properties.html#24169" class="Bound">x</a><a id="24187" class="Symbol">)))</a>
<a id="24191" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="24199" class="Symbol">(</a><a id="24200" href="Cubical.Data.Fin.Properties.html#24075" class="Function">CharacΠFinIso</a> <a id="24214" href="Cubical.Data.Fin.Properties.html#24214" class="Bound">n</a> <a id="24216" class="Symbol">{</a><a id="24217" class="Argument">B</a> <a id="24219" class="Symbol">=</a> <a id="24221" href="Cubical.Data.Fin.Properties.html#24221" class="Bound">B</a><a id="24222" class="Symbol">})</a> <a id="24225" href="Cubical.Data.Fin.Properties.html#24225" class="Bound">f</a> <a id="24227" class="Symbol">=</a> <a id="24229" href="Cubical.Data.Fin.Properties.html#24225" class="Bound">f</a> <a id="24231" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="24237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24239" href="Cubical.Data.Fin.Properties.html#24225" class="Bound">f</a> <a id="24241" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24243" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a>
<a id="24248" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="24256" class="Symbol">(</a><a id="24257" href="Cubical.Data.Fin.Properties.html#24075" class="Function">CharacΠFinIso</a> <a id="24271" href="Cubical.Data.Fin.Properties.html#24271" class="Bound">n</a> <a id="24273" class="Symbol">{</a><a id="24274" class="Argument">B</a> <a id="24276" class="Symbol">=</a> <a id="24278" href="Cubical.Data.Fin.Properties.html#24278" class="Bound">B</a><a id="24279" class="Symbol">})</a> <a id="24282" class="Symbol">(</a><a id="24283" href="Cubical.Data.Fin.Properties.html#24283" class="Bound">x</a> <a id="24285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24287" href="Cubical.Data.Fin.Properties.html#24287" class="Bound">f</a><a id="24288" class="Symbol">)</a> <a id="24290" class="Symbol">(</a><a id="24291" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="24296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24298" href="Cubical.Data.Fin.Properties.html#24298" class="Bound">p</a><a id="24299" class="Symbol">)</a> <a id="24301" class="Symbol">=</a>
  <a id="24305" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="24311" href="Cubical.Data.Fin.Properties.html#24278" class="Bound">B</a> <a id="24313" class="Symbol">(</a><a id="24314" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="24324" class="Symbol">{</a><a id="24325" class="Argument">i</a> <a id="24327" class="Symbol">=</a> <a id="24329" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="24334" class="Symbol">}</a> <a id="24336" class="Symbol">{</a><a id="24337" class="Argument">j</a> <a id="24339" class="Symbol">=</a> <a id="24341" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="24346" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24348" href="Cubical.Data.Fin.Properties.html#24298" class="Bound">p</a><a id="24349" class="Symbol">}</a> <a id="24351" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24355" class="Symbol">)</a> <a id="24357" href="Cubical.Data.Fin.Properties.html#24283" class="Bound">x</a>
<a id="24359" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="24367" class="Symbol">(</a><a id="24368" href="Cubical.Data.Fin.Properties.html#24075" class="Function">CharacΠFinIso</a> <a id="24382" href="Cubical.Data.Fin.Properties.html#24382" class="Bound">n</a> <a id="24384" class="Symbol">{</a><a id="24385" class="Argument">B</a> <a id="24387" class="Symbol">=</a> <a id="24389" href="Cubical.Data.Fin.Properties.html#24389" class="Bound">B</a><a id="24390" class="Symbol">})</a> <a id="24393" class="Symbol">(</a><a id="24394" href="Cubical.Data.Fin.Properties.html#24394" class="Bound">x</a> <a id="24396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24398" href="Cubical.Data.Fin.Properties.html#24398" class="Bound">f</a><a id="24399" class="Symbol">)</a> <a id="24401" class="Symbol">(</a><a id="24402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24406" href="Cubical.Data.Fin.Properties.html#24406" class="Bound">y</a> <a id="24408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24410" href="Cubical.Data.Fin.Properties.html#24410" class="Bound">p</a><a id="24411" class="Symbol">)</a> <a id="24413" class="Symbol">=</a>
  <a id="24417" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="24423" href="Cubical.Data.Fin.Properties.html#24389" class="Bound">B</a> <a id="24425" class="Symbol">(</a><a id="24426" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="24436" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24440" class="Symbol">)</a> <a id="24442" class="Symbol">(</a><a id="24443" href="Cubical.Data.Fin.Properties.html#24398" class="Bound">f</a> <a id="24445" class="Symbol">(</a><a id="24446" href="Cubical.Data.Fin.Properties.html#24406" class="Bound">y</a> <a id="24448" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24450" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="24462" href="Cubical.Data.Fin.Properties.html#24410" class="Bound">p</a><a id="24463" class="Symbol">))</a>
<a id="24466" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="24479" class="Symbol">(</a><a id="24480" href="Cubical.Data.Fin.Properties.html#24075" class="Function">CharacΠFinIso</a> <a id="24494" href="Cubical.Data.Fin.Properties.html#24494" class="Bound">n</a> <a id="24496" class="Symbol">{</a><a id="24497" class="Argument">B</a> <a id="24499" class="Symbol">=</a> <a id="24501" href="Cubical.Data.Fin.Properties.html#24501" class="Bound">B</a><a id="24502" class="Symbol">})</a> <a id="24505" class="Symbol">(</a><a id="24506" href="Cubical.Data.Fin.Properties.html#24506" class="Bound">x</a> <a id="24508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24510" href="Cubical.Data.Fin.Properties.html#24510" class="Bound">f</a><a id="24511" class="Symbol">)</a> <a id="24513" class="Symbol">=</a>
  <a id="24517" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="24524" class="Symbol">((λ</a> <a id="24528" href="Cubical.Data.Fin.Properties.html#24528" class="Bound">j</a> <a id="24530" class="Symbol">→</a>
    <a id="24536" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="24543" class="Symbol">(λ</a> <a id="24546" href="Cubical.Data.Fin.Properties.html#24546" class="Bound">i</a> <a id="24548" class="Symbol">→</a> <a id="24550" href="Cubical.Data.Fin.Properties.html#24501" class="Bound">B</a> <a id="24552" class="Symbol">(</a><a id="24553" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="24562" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="24568" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="24574" class="Symbol">(</a><a id="24575" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="24585" class="Symbol">(λ</a> <a id="24588" href="Cubical.Data.Fin.Properties.html#24588" class="Bound">_</a> <a id="24590" class="Symbol">→</a> <a id="24592" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="24596" class="Symbol">))</a> <a id="24599" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24604" href="Cubical.Data.Fin.Properties.html#24528" class="Bound">j</a> <a id="24606" href="Cubical.Data.Fin.Properties.html#24546" class="Bound">i</a><a id="24607" class="Symbol">))</a> <a id="24610" href="Cubical.Data.Fin.Properties.html#24528" class="Bound">j</a> <a id="24612" href="Cubical.Data.Fin.Properties.html#24506" class="Bound">x</a><a id="24613" class="Symbol">)</a>
  <a id="24617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24619" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="24626" class="Symbol">λ</a> <a id="24628" href="Cubical.Data.Fin.Properties.html#24628" class="Bound">x</a> <a id="24630" class="Symbol">→</a> <a id="24632" class="Symbol">(λ</a> <a id="24635" href="Cubical.Data.Fin.Properties.html#24635" class="Bound">j</a> <a id="24637" class="Symbol">→</a> <a id="24639" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="24645" href="Cubical.Data.Fin.Properties.html#24501" class="Bound">B</a> <a id="24647" class="Symbol">(</a><a id="24648" href="Cubical.Data.Fin.Properties.html#25067" class="Function">pathid</a> <a id="24655" href="Cubical.Data.Fin.Properties.html#24628" class="Bound">x</a> <a id="24657" href="Cubical.Data.Fin.Properties.html#24635" class="Bound">j</a><a id="24658" class="Symbol">)</a>
                           <a id="24687" class="Symbol">(</a><a id="24688" href="Cubical.Data.Fin.Properties.html#24510" class="Bound">f</a> <a id="24690" class="Symbol">(</a><a id="24691" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="24695" href="Cubical.Data.Fin.Properties.html#24628" class="Bound">x</a> <a id="24697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24699" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="24711" class="Symbol">(</a><a id="24712" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="24722" class="Symbol">(</a><a id="24723" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="24727" href="Cubical.Data.Fin.Properties.html#24628" class="Bound">x</a><a id="24728" class="Symbol">)))))</a>
                <a id="24750" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24752" class="Symbol">(λ</a> <a id="24755" href="Cubical.Data.Fin.Properties.html#24755" class="Bound">i</a> <a id="24757" class="Symbol">→</a> <a id="24759" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="24766" class="Symbol">(λ</a> <a id="24769" href="Cubical.Data.Fin.Properties.html#24769" class="Bound">j</a> <a id="24771" class="Symbol">→</a> <a id="24773" href="Cubical.Data.Fin.Properties.html#24501" class="Bound">B</a> <a id="24775" class="Symbol">(</a><a id="24776" href="Cubical.Data.Fin.Properties.html#25024" class="Function">path₃</a> <a id="24782" href="Cubical.Data.Fin.Properties.html#24628" class="Bound">x</a> <a id="24784" class="Symbol">(</a><a id="24785" href="Cubical.Data.Fin.Properties.html#24755" class="Bound">i</a> <a id="24787" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="24789" href="Cubical.Data.Fin.Properties.html#24769" class="Bound">j</a><a id="24790" class="Symbol">)))</a> <a id="24794" href="Cubical.Data.Fin.Properties.html#24755" class="Bound">i</a> <a id="24796" class="Symbol">(</a><a id="24797" href="Cubical.Data.Fin.Properties.html#24510" class="Bound">f</a> <a id="24799" class="Symbol">(</a><a id="24800" href="Cubical.Data.Fin.Properties.html#24982" class="Function">path₂</a> <a id="24806" href="Cubical.Data.Fin.Properties.html#24628" class="Bound">x</a> <a id="24808" href="Cubical.Data.Fin.Properties.html#24755" class="Bound">i</a><a id="24809" class="Symbol">))))</a>
  <a id="24816" class="Keyword">where</a>
  <a id="24824" class="Keyword">module</a> <a id="24831" href="Cubical.Data.Fin.Properties.html#24831" class="Module">_</a> <a id="24833" class="Symbol">(</a><a id="24834" href="Cubical.Data.Fin.Properties.html#24834" class="Bound">x</a> <a id="24836" class="Symbol">:</a> <a id="24838" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="24842" href="Cubical.Data.Fin.Properties.html#24494" class="Bound">n</a><a id="24843" class="Symbol">)</a> <a id="24845" class="Keyword">where</a>
    <a id="24855" href="Cubical.Data.Fin.Properties.html#24855" class="Function">path₁</a> <a id="24861" class="Symbol">:</a> <a id="24863" class="Symbol">_</a>
    <a id="24869" href="Cubical.Data.Fin.Properties.html#24855" class="Function">path₁</a> <a id="24875" class="Symbol">=</a> <a id="24877" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="24887" class="Symbol">{</a><a id="24888" class="Argument">i</a> <a id="24890" class="Symbol">=</a> <a id="24892" class="Symbol">(</a><a id="24893" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="24898" class="Symbol">(</a><a id="24899" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="24903" href="Cubical.Data.Fin.Properties.html#24834" class="Bound">x</a> <a id="24905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24907" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="24919" class="Symbol">(</a><a id="24920" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="24924" class="Symbol">(</a><a id="24925" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="24930" href="Cubical.Data.Fin.Properties.html#24834" class="Bound">x</a><a id="24931" class="Symbol">))))}</a>
                      <a id="24959" class="Symbol">{</a><a id="24960" class="Argument">j</a> <a id="24962" class="Symbol">=</a> <a id="24964" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="24969" href="Cubical.Data.Fin.Properties.html#24834" class="Bound">x</a><a id="24970" class="Symbol">}</a> <a id="24972" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="24982" href="Cubical.Data.Fin.Properties.html#24982" class="Function">path₂</a> <a id="24988" class="Symbol">:</a> <a id="24990" class="Symbol">_</a>
    <a id="24996" href="Cubical.Data.Fin.Properties.html#24982" class="Function">path₂</a> <a id="25002" class="Symbol">=</a> <a id="25004" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="25014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="25024" href="Cubical.Data.Fin.Properties.html#25024" class="Function">path₃</a> <a id="25030" class="Symbol">:</a> <a id="25032" class="Symbol">_</a>
    <a id="25038" href="Cubical.Data.Fin.Properties.html#25024" class="Function">path₃</a> <a id="25044" class="Symbol">=</a> <a id="25046" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25051" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="25056" href="Cubical.Data.Fin.Properties.html#24982" class="Function">path₂</a>

    <a id="25067" href="Cubical.Data.Fin.Properties.html#25067" class="Function">pathid</a> <a id="25074" class="Symbol">:</a> <a id="25076" href="Cubical.Data.Fin.Properties.html#24855" class="Function">path₁</a> <a id="25082" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25084" href="Cubical.Data.Fin.Properties.html#25024" class="Function">path₃</a>
    <a id="25094" href="Cubical.Data.Fin.Properties.html#25067" class="Function">pathid</a> <a id="25101" class="Symbol">=</a> <a id="25103" href="Cubical.Data.Fin.Properties.html#1470" class="Function">isSetFin</a> <a id="25112" class="Symbol">_</a> <a id="25114" class="Symbol">_</a> <a id="25116" class="Symbol">_</a> <a id="25118" class="Symbol">_</a>

<a id="25121" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="25133" class="Symbol">(</a><a id="25134" href="Cubical.Data.Fin.Properties.html#24075" class="Function">CharacΠFinIso</a> <a id="25148" href="Cubical.Data.Fin.Properties.html#25148" class="Bound">n</a> <a id="25150" class="Symbol">{</a><a id="25151" class="Argument">B</a> <a id="25153" class="Symbol">=</a> <a id="25155" href="Cubical.Data.Fin.Properties.html#25155" class="Bound">B</a><a id="25156" class="Symbol">})</a> <a id="25159" href="Cubical.Data.Fin.Properties.html#25159" class="Bound">f</a> <a id="25161" class="Symbol">=</a>
  <a id="25165" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="25172" class="Symbol">λ</a> <a id="25174" class="Symbol">{</a> <a id="25176" class="Symbol">(</a><a id="25177" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="25182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25184" href="Cubical.Data.Fin.Properties.html#25184" class="Bound">p</a><a id="25185" class="Symbol">)</a> <a id="25187" href="Cubical.Data.Fin.Properties.html#25187" class="Bound">j</a>
    <a id="25193" class="Symbol">→</a> <a id="25195" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="25202" class="Symbol">(λ</a> <a id="25205" href="Cubical.Data.Fin.Properties.html#25205" class="Bound">i</a> <a id="25207" class="Symbol">→</a> <a id="25209" href="Cubical.Data.Fin.Properties.html#25155" class="Bound">B</a> <a id="25211" class="Symbol">(</a><a id="25212" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="25222" class="Symbol">{</a><a id="25223" class="Argument">i</a> <a id="25225" class="Symbol">=</a> <a id="25227" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="25232" class="Symbol">}</a> <a id="25234" class="Symbol">{</a><a id="25235" class="Argument">j</a> <a id="25237" class="Symbol">=</a> <a id="25239" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="25244" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25246" href="Cubical.Data.Fin.Properties.html#25184" class="Bound">p</a><a id="25247" class="Symbol">}</a> <a id="25249" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25254" class="Symbol">(</a><a id="25255" href="Cubical.Data.Fin.Properties.html#25205" class="Bound">i</a> <a id="25257" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="25259" href="Cubical.Data.Fin.Properties.html#25187" class="Bound">j</a><a id="25260" class="Symbol">)))</a>
              <a id="25278" href="Cubical.Data.Fin.Properties.html#25187" class="Bound">j</a> <a id="25280" class="Symbol">(</a><a id="25281" href="Cubical.Data.Fin.Properties.html#25159" class="Bound">f</a> <a id="25283" class="Symbol">(</a><a id="25284" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="25294" class="Symbol">{</a><a id="25295" class="Argument">i</a> <a id="25297" class="Symbol">=</a> <a id="25299" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="25304" class="Symbol">}</a> <a id="25306" class="Symbol">{</a><a id="25307" class="Argument">j</a> <a id="25309" class="Symbol">=</a> <a id="25311" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="25316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25318" href="Cubical.Data.Fin.Properties.html#25184" class="Bound">p</a><a id="25319" class="Symbol">}</a> <a id="25321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25326" href="Cubical.Data.Fin.Properties.html#25187" class="Bound">j</a><a id="25327" class="Symbol">))</a>
           <a id="25341" class="Symbol">;</a> <a id="25343" class="Symbol">(</a><a id="25344" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25348" href="Cubical.Data.Fin.Properties.html#25348" class="Bound">x</a> <a id="25350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25352" href="Cubical.Data.Fin.Properties.html#25352" class="Bound">p</a><a id="25353" class="Symbol">)</a> <a id="25355" href="Cubical.Data.Fin.Properties.html#25355" class="Bound">j</a> <a id="25357" class="Symbol">→</a> <a id="25359" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="25366" class="Symbol">(λ</a> <a id="25369" href="Cubical.Data.Fin.Properties.html#25369" class="Bound">i</a> <a id="25371" class="Symbol">→</a> <a id="25373" href="Cubical.Data.Fin.Properties.html#25155" class="Bound">B</a> <a id="25375" class="Symbol">(</a><a id="25376" href="Cubical.Data.Fin.Properties.html#25419" class="Function">q</a> <a id="25378" href="Cubical.Data.Fin.Properties.html#25348" class="Bound">x</a> <a id="25380" href="Cubical.Data.Fin.Properties.html#25352" class="Bound">p</a> <a id="25382" class="Symbol">(</a><a id="25383" href="Cubical.Data.Fin.Properties.html#25369" class="Bound">i</a> <a id="25385" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="25387" href="Cubical.Data.Fin.Properties.html#25355" class="Bound">j</a><a id="25388" class="Symbol">)))</a> <a id="25392" href="Cubical.Data.Fin.Properties.html#25355" class="Bound">j</a> <a id="25394" class="Symbol">(</a><a id="25395" href="Cubical.Data.Fin.Properties.html#25159" class="Bound">f</a> <a id="25397" class="Symbol">(</a><a id="25398" href="Cubical.Data.Fin.Properties.html#25419" class="Function">q</a> <a id="25400" href="Cubical.Data.Fin.Properties.html#25348" class="Bound">x</a> <a id="25402" href="Cubical.Data.Fin.Properties.html#25352" class="Bound">p</a> <a id="25404" href="Cubical.Data.Fin.Properties.html#25355" class="Bound">j</a><a id="25405" class="Symbol">))}</a>
  <a id="25411" class="Keyword">where</a>
  <a id="25419" href="Cubical.Data.Fin.Properties.html#25419" class="Function">q</a> <a id="25421" class="Symbol">:</a> <a id="25423" class="Symbol">(</a><a id="25424" href="Cubical.Data.Fin.Properties.html#25424" class="Bound">x</a> <a id="25426" class="Symbol">:</a> <a id="25428" class="Symbol">_)</a> <a id="25431" class="Symbol">(</a><a id="25432" href="Cubical.Data.Fin.Properties.html#25432" class="Bound">p</a> <a id="25434" class="Symbol">:</a> <a id="25436" class="Symbol">_)</a> <a id="25439" class="Symbol">→</a> <a id="25441" class="Symbol">_</a>
  <a id="25445" href="Cubical.Data.Fin.Properties.html#25419" class="Function">q</a> <a id="25447" href="Cubical.Data.Fin.Properties.html#25447" class="Bound">x</a> <a id="25449" href="Cubical.Data.Fin.Properties.html#25449" class="Bound">p</a> <a id="25451" class="Symbol">=</a> <a id="25453" href="Cubical.Data.Fin.Properties.html#1862" class="Function">Fin-fst-≡</a> <a id="25463" class="Symbol">{</a><a id="25464" class="Argument">i</a> <a id="25466" class="Symbol">=</a> <a id="25468" class="Symbol">(</a><a id="25469" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="25474" class="Symbol">(</a><a id="25475" href="Cubical.Data.Fin.Properties.html#25447" class="Bound">x</a> <a id="25477" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25479" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="25491" href="Cubical.Data.Fin.Properties.html#25449" class="Bound">p</a><a id="25492" class="Symbol">))}</a> <a id="25496" class="Symbol">{</a><a id="25497" class="Argument">j</a> <a id="25499" class="Symbol">=</a> <a id="25501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25505" href="Cubical.Data.Fin.Properties.html#25447" class="Bound">x</a> <a id="25507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25509" href="Cubical.Data.Fin.Properties.html#25449" class="Bound">p</a><a id="25510" class="Symbol">}</a> <a id="25512" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="25518" class="Comment">-- properties of finite sums</a>
<a id="25547" class="Keyword">module</a> <a id="25554" href="Cubical.Data.Fin.Properties.html#25554" class="Module">_</a> <a id="25556" class="Symbol">(</a><a id="25557" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="25562" class="Symbol">:</a> <a id="25564" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a> <a id="25566" class="Symbol">→</a> <a id="25568" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a> <a id="25570" class="Symbol">→</a> <a id="25572" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a><a id="25573" class="Symbol">)</a> <a id="25575" class="Symbol">(</a><a id="25576" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="25579" class="Symbol">:</a> <a id="25581" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a><a id="25582" class="Symbol">)</a>
  <a id="25586" class="Symbol">(</a><a id="25587" href="Cubical.Data.Fin.Properties.html#25587" class="Bound">rUnit</a> <a id="25593" class="Symbol">:</a> <a id="25595" class="Symbol">(</a><a id="25596" href="Cubical.Data.Fin.Properties.html#25596" class="Bound">x</a> <a id="25598" class="Symbol">:</a> <a id="25600" class="Symbol">_)</a> <a id="25603" class="Symbol">→</a> <a id="25605" href="Cubical.Data.Fin.Properties.html#25596" class="Bound">x</a> <a id="25607" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="25610" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="25613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25615" href="Cubical.Data.Fin.Properties.html#25596" class="Bound">x</a><a id="25616" class="Symbol">)</a>
   <a id="25621" class="Keyword">where</a>
  <a id="25629" href="Cubical.Data.Fin.Properties.html#25629" class="Function">sumFinGen0</a> <a id="25640" class="Symbol">:</a> <a id="25642" class="Symbol">(</a><a id="25643" href="Cubical.Data.Fin.Properties.html#25643" class="Bound">n</a> <a id="25645" class="Symbol">:</a> <a id="25647" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25648" class="Symbol">)</a> <a id="25650" class="Symbol">(</a><a id="25651" href="Cubical.Data.Fin.Properties.html#25651" class="Bound">f</a> <a id="25653" class="Symbol">:</a> <a id="25655" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="25659" href="Cubical.Data.Fin.Properties.html#25643" class="Bound">n</a> <a id="25661" class="Symbol">→</a> <a id="25663" href="Cubical.Data.Fin.Properties.html#25564" class="Bound">A</a><a id="25664" class="Symbol">)</a>
    <a id="25670" class="Symbol">→</a> <a id="25672" class="Symbol">((</a><a id="25674" href="Cubical.Data.Fin.Properties.html#25674" class="Bound">x</a> <a id="25676" class="Symbol">:</a> <a id="25678" class="Symbol">_)</a> <a id="25681" class="Symbol">→</a> <a id="25683" href="Cubical.Data.Fin.Properties.html#25651" class="Bound">f</a> <a id="25685" href="Cubical.Data.Fin.Properties.html#25674" class="Bound">x</a> <a id="25687" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25689" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a><a id="25691" class="Symbol">)</a>
    <a id="25697" class="Symbol">→</a> <a id="25699" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="25709" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="25714" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="25717" href="Cubical.Data.Fin.Properties.html#25651" class="Bound">f</a>
    <a id="25723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25725" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a>
  <a id="25730" href="Cubical.Data.Fin.Properties.html#25629" class="Function">sumFinGen0</a> <a id="25741" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="25746" href="Cubical.Data.Fin.Properties.html#25746" class="Bound">f</a> <a id="25748" href="Cubical.Data.Fin.Properties.html#25748" class="Bound">ind</a> <a id="25752" class="Symbol">=</a> <a id="25754" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="25761" href="Cubical.Data.Fin.Properties.html#25629" class="Function">sumFinGen0</a> <a id="25772" class="Symbol">(</a><a id="25773" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25777" href="Cubical.Data.Fin.Properties.html#25777" class="Bound">n</a><a id="25778" class="Symbol">)</a> <a id="25780" href="Cubical.Data.Fin.Properties.html#25780" class="Bound">f</a> <a id="25782" href="Cubical.Data.Fin.Properties.html#25782" class="Bound">ind</a> <a id="25786" class="Symbol">=</a>
    <a id="25792" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="25798" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a>
      <a id="25809" class="Symbol">(</a><a id="25810" href="Cubical.Data.Fin.Properties.html#25782" class="Bound">ind</a> <a id="25814" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="25819" class="Symbol">)</a>
      <a id="25827" class="Symbol">(</a><a id="25828" href="Cubical.Data.Fin.Properties.html#25629" class="Function">sumFinGen0</a> <a id="25839" href="Cubical.Data.Fin.Properties.html#25777" class="Bound">n</a> <a id="25841" class="Symbol">(</a><a id="25842" href="Cubical.Data.Fin.Properties.html#25780" class="Bound">f</a> <a id="25844" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25846" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a><a id="25855" class="Symbol">)</a> <a id="25857" class="Symbol">(λ</a> <a id="25860" href="Cubical.Data.Fin.Properties.html#25860" class="Bound">x</a> <a id="25862" class="Symbol">→</a> <a id="25864" href="Cubical.Data.Fin.Properties.html#25782" class="Bound">ind</a> <a id="25868" class="Symbol">(</a><a id="25869" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="25879" href="Cubical.Data.Fin.Properties.html#25860" class="Bound">x</a><a id="25880" class="Symbol">)))</a> <a id="25884" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="25886" href="Cubical.Data.Fin.Properties.html#25587" class="Bound">rUnit</a> <a id="25892" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a>

  <a id="25898" class="Keyword">module</a> <a id="25905" href="Cubical.Data.Fin.Properties.html#25905" class="Module">_</a> <a id="25907" class="Symbol">(</a><a id="25908" href="Cubical.Data.Fin.Properties.html#25908" class="Bound">comm</a> <a id="25913" class="Symbol">:</a> <a id="25915" class="Symbol">(</a><a id="25916" href="Cubical.Data.Fin.Properties.html#25916" class="Bound">x</a> <a id="25918" href="Cubical.Data.Fin.Properties.html#25918" class="Bound">y</a> <a id="25920" class="Symbol">:</a> <a id="25922" href="Cubical.Data.Fin.Properties.html#25564" class="Bound">A</a><a id="25923" class="Symbol">)</a> <a id="25925" class="Symbol">→</a> <a id="25927" href="Cubical.Data.Fin.Properties.html#25916" class="Bound">x</a> <a id="25929" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="25932" href="Cubical.Data.Fin.Properties.html#25918" class="Bound">y</a> <a id="25934" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25936" href="Cubical.Data.Fin.Properties.html#25918" class="Bound">y</a> <a id="25938" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="25941" href="Cubical.Data.Fin.Properties.html#25916" class="Bound">x</a><a id="25942" class="Symbol">)</a> <a id="25944" class="Keyword">where</a>
    <a id="25954" class="Keyword">private</a>
      <a id="25968" href="Cubical.Data.Fin.Properties.html#25968" class="Function">lUnitA</a> <a id="25975" class="Symbol">:</a> <a id="25977" class="Symbol">(</a><a id="25978" href="Cubical.Data.Fin.Properties.html#25978" class="Bound">x</a> <a id="25980" class="Symbol">:</a> <a id="25982" class="Symbol">_)</a> <a id="25985" class="Symbol">→</a> <a id="25987" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="25990" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="25993" href="Cubical.Data.Fin.Properties.html#25978" class="Bound">x</a> <a id="25995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25997" href="Cubical.Data.Fin.Properties.html#25978" class="Bound">x</a>
      <a id="26005" href="Cubical.Data.Fin.Properties.html#25968" class="Function">lUnitA</a> <a id="26012" href="Cubical.Data.Fin.Properties.html#26012" class="Bound">x</a> <a id="26014" class="Symbol">=</a> <a id="26016" href="Cubical.Data.Fin.Properties.html#25908" class="Bound">comm</a> <a id="26021" class="Symbol">_</a> <a id="26023" class="Symbol">_</a> <a id="26025" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26027" href="Cubical.Data.Fin.Properties.html#25587" class="Bound">rUnit</a> <a id="26033" href="Cubical.Data.Fin.Properties.html#26012" class="Bound">x</a>

    <a id="26040" href="Cubical.Data.Fin.Properties.html#26040" class="Function">sumFin-choose</a> <a id="26054" class="Symbol">:</a>
      <a id="26062" class="Symbol">{</a><a id="26063" href="Cubical.Data.Fin.Properties.html#26063" class="Bound">n</a> <a id="26065" class="Symbol">:</a> <a id="26067" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="26068" class="Symbol">}</a> <a id="26070" class="Symbol">(</a><a id="26071" href="Cubical.Data.Fin.Properties.html#26071" class="Bound">f</a> <a id="26073" class="Symbol">:</a> <a id="26075" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="26079" href="Cubical.Data.Fin.Properties.html#26063" class="Bound">n</a> <a id="26081" class="Symbol">→</a> <a id="26083" href="Cubical.Data.Fin.Properties.html#25564" class="Bound">A</a><a id="26084" class="Symbol">)</a>
      <a id="26092" class="Symbol">→</a> <a id="26094" class="Symbol">(</a><a id="26095" href="Cubical.Data.Fin.Properties.html#26095" class="Bound">a</a> <a id="26097" class="Symbol">:</a> <a id="26099" href="Cubical.Data.Fin.Properties.html#25564" class="Bound">A</a><a id="26100" class="Symbol">)</a> <a id="26102" class="Symbol">(</a><a id="26103" href="Cubical.Data.Fin.Properties.html#26103" class="Bound">x</a> <a id="26105" class="Symbol">:</a> <a id="26107" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="26111" href="Cubical.Data.Fin.Properties.html#26063" class="Bound">n</a><a id="26112" class="Symbol">)</a>
      <a id="26120" class="Symbol">→</a> <a id="26122" class="Symbol">(</a><a id="26123" href="Cubical.Data.Fin.Properties.html#26071" class="Bound">f</a> <a id="26125" href="Cubical.Data.Fin.Properties.html#26103" class="Bound">x</a> <a id="26127" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26129" href="Cubical.Data.Fin.Properties.html#26095" class="Bound">a</a><a id="26130" class="Symbol">)</a>
      <a id="26138" class="Symbol">→</a> <a id="26140" class="Symbol">((</a><a id="26142" href="Cubical.Data.Fin.Properties.html#26142" class="Bound">x&#39;</a> <a id="26145" class="Symbol">:</a> <a id="26147" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="26151" href="Cubical.Data.Fin.Properties.html#26063" class="Bound">n</a><a id="26152" class="Symbol">)</a> <a id="26154" class="Symbol">→</a> <a id="26156" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="26158" class="Symbol">(</a><a id="26159" href="Cubical.Data.Fin.Properties.html#26142" class="Bound">x&#39;</a> <a id="26162" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26164" href="Cubical.Data.Fin.Properties.html#26103" class="Bound">x</a><a id="26165" class="Symbol">)</a> <a id="26167" class="Symbol">→</a> <a id="26169" href="Cubical.Data.Fin.Properties.html#26071" class="Bound">f</a> <a id="26171" href="Cubical.Data.Fin.Properties.html#26142" class="Bound">x&#39;</a> <a id="26174" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26176" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a><a id="26178" class="Symbol">)</a>
      <a id="26186" class="Symbol">→</a> <a id="26188" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="26198" class="Symbol">{</a><a id="26199" class="Argument">n</a> <a id="26201" class="Symbol">=</a> <a id="26203" href="Cubical.Data.Fin.Properties.html#26063" class="Bound">n</a><a id="26204" class="Symbol">}</a> <a id="26206" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="26211" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="26214" href="Cubical.Data.Fin.Properties.html#26071" class="Bound">f</a> <a id="26216" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26218" href="Cubical.Data.Fin.Properties.html#26095" class="Bound">a</a>
    <a id="26224" href="Cubical.Data.Fin.Properties.html#26040" class="Function">sumFin-choose</a> <a id="26238" class="Symbol">{</a><a id="26239" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26243" class="Symbol">}</a> <a id="26245" href="Cubical.Data.Fin.Properties.html#26245" class="Bound">f</a> <a id="26247" href="Cubical.Data.Fin.Properties.html#26247" class="Bound">a</a> <a id="26249" href="Cubical.Data.Fin.Properties.html#26249" class="Bound">x</a> <a id="26251" href="Cubical.Data.Fin.Properties.html#26251" class="Bound">p</a> <a id="26253" href="Cubical.Data.Fin.Properties.html#26253" class="Bound">t</a> <a id="26255" class="Symbol">=</a> <a id="26257" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="26267" class="Symbol">(</a><a id="26268" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="26274" href="Cubical.Data.Fin.Properties.html#26249" class="Bound">x</a><a id="26275" class="Symbol">)</a>
    <a id="26281" href="Cubical.Data.Fin.Properties.html#26040" class="Function">sumFin-choose</a> <a id="26295" class="Symbol">{</a><a id="26296" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26300" href="Cubical.Data.Fin.Properties.html#26300" class="Bound">n</a><a id="26301" class="Symbol">}</a> <a id="26303" href="Cubical.Data.Fin.Properties.html#26303" class="Bound">f</a> <a id="26305" href="Cubical.Data.Fin.Properties.html#26305" class="Bound">a</a> <a id="26307" href="Cubical.Data.Fin.Properties.html#26307" class="Bound">x</a> <a id="26309" href="Cubical.Data.Fin.Properties.html#26309" class="Bound">p</a> <a id="26311" href="Cubical.Data.Fin.Properties.html#26311" class="Bound">t</a> <a id="26313" class="Keyword">with</a> <a id="26318" class="Symbol">(</a><a id="26319" href="Cubical.Data.Fin.Properties.html#26300" class="Bound">n</a> <a id="26321" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="26323" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26327" href="Cubical.Data.Fin.Properties.html#26307" class="Bound">x</a><a id="26328" class="Symbol">)</a>
    <a id="26334" class="Symbol">...</a> <a id="26338" class="Symbol">|</a> <a id="26340" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="26343" href="Cubical.Data.Fin.Properties.html#26343" class="Bound">x₁</a> <a id="26346" class="Symbol">=</a>
      <a id="26354" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="26364" class="Symbol">(</a><a id="26365" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="26370" class="Symbol">{</a><a id="26371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26375" class="Bound">n</a><a id="26376" class="Symbol">}</a> <a id="26378" class="Symbol">((</a><a id="26380" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26384" class="Symbol">(</a><a id="26385" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="26389" class="Bound">x</a><a id="26390" class="Symbol">))</a> <a id="26393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26395" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26399" href="Cubical.Data.Fin.Properties.html#26343" class="Bound">x₁</a>
           <a id="26413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26415" class="Symbol">(</a><a id="26416" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26420" class="Symbol">(</a><a id="26421" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="26429" class="Symbol">(</a><a id="26430" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26434" class="Symbol">(</a><a id="26435" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="26439" class="Bound">x</a><a id="26440" class="Symbol">))</a> <a id="26443" class="Symbol">(</a><a id="26444" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26448" href="Cubical.Data.Fin.Properties.html#26343" class="Bound">x₁</a><a id="26450" class="Symbol">)</a> <a id="26452" class="Symbol">(</a><a id="26453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26457" class="Symbol">(</a><a id="26458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26462" class="Bound">n</a><a id="26463" class="Symbol">)))</a>
           <a id="26478" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26480" class="Symbol">(</a><a id="26481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26486" class="Symbol">(</a><a id="26487" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26491" class="Symbol">(</a><a id="26492" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="26496" class="Bound">x</a><a id="26497" class="Symbol">)</a> <a id="26499" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a> <a id="26502" class="Symbol">)</a> <a id="26504" class="Symbol">(</a><a id="26505" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="26511" class="Symbol">(</a><a id="26512" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26516" href="Cubical.Data.Fin.Properties.html#26343" class="Bound">x₁</a><a id="26518" class="Symbol">)</a> <a id="26520" class="Symbol">(</a><a id="26521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26525" class="Bound">n</a><a id="26526" class="Symbol">))))</a>
           <a id="26542" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26544" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26548" class="Symbol">((</a><a id="26550" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26554" class="Symbol">(</a><a id="26555" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="26559" class="Bound">x</a> <a id="26561" class="Symbol">.</a><a id="26562" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="26565" class="Symbol">))</a>
                <a id="26584" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26586" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26591" class="Symbol">(</a><a id="26592" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26596" class="Symbol">(</a><a id="26597" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="26601" class="Bound">x</a><a id="26602" class="Symbol">)</a> <a id="26604" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="26606" class="Symbol">)</a> <a id="26608" class="Symbol">(</a><a id="26609" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26613" class="Symbol">(</a><a id="26614" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Cubical.Data.Fin.Properties.html#26343" class="Bound">x₁</a> <a id="26627" class="Symbol">.</a><a id="26628" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="26631" class="Symbol">))))))</a>
    <a id="26642" class="Symbol">...</a> <a id="26646" class="Symbol">|</a> <a id="26648" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="26651" href="Cubical.Data.Fin.Properties.html#26651" class="Bound">x₁</a> <a id="26654" class="Symbol">=</a>
      <a id="26662" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26667" class="Symbol">(</a><a id="26668" class="Bound">f</a> <a id="26670" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="26676" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A_</a><a id="26679" class="Symbol">)</a> <a id="26681" class="Symbol">(</a><a id="26682" href="Cubical.Data.Fin.Properties.html#25629" class="Function">sumFinGen0</a> <a id="26693" class="Bound">n</a> <a id="26695" class="Symbol">_</a>
        <a id="26705" class="Symbol">λ</a> <a id="26707" href="Cubical.Data.Fin.Properties.html#26707" class="Bound">h</a> <a id="26709" class="Symbol">→</a> <a id="26711" class="Bound">t</a> <a id="26713" class="Symbol">_</a> <a id="26715" class="Symbol">λ</a> <a id="26717" href="Cubical.Data.Fin.Properties.html#26717" class="Bound">q</a> <a id="26719" class="Symbol">→</a> <a id="26721" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="26726" class="Symbol">(</a><a id="26727" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="26733" class="Symbol">(</a><a id="26734" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;</a> <a id="26737" class="Bound">n</a><a id="26738" class="Symbol">)</a> <a id="26740" class="Symbol">(</a><a id="26741" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26746" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26750" href="Cubical.Data.Fin.Properties.html#26717" class="Bound">q</a> <a id="26752" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26754" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26758" href="Cubical.Data.Fin.Properties.html#26651" class="Bound">x₁</a><a id="26760" class="Symbol">)</a> <a id="26762" class="Symbol">(</a><a id="26763" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="26767" href="Cubical.Data.Fin.Properties.html#26707" class="Bound">h</a><a id="26768" class="Symbol">)))</a>
             <a id="26785" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26787" href="Cubical.Data.Fin.Properties.html#25587" class="Bound">rUnit</a> <a id="26793" class="Symbol">_</a> <a id="26795" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26797" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26801" class="Symbol">(</a><a id="26802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26807" class="Bound">f</a> <a id="26809" href="Cubical.Data.Fin.Properties.html#26840" class="Function">x=flast</a><a id="26816" class="Symbol">)</a> <a id="26818" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26820" class="Bound">p</a>
      <a id="26828" class="Keyword">where</a>
      <a id="26840" href="Cubical.Data.Fin.Properties.html#26840" class="Function">x=flast</a> <a id="26848" class="Symbol">:</a> <a id="26850" class="Bound">x</a> <a id="26852" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26854" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a>
      <a id="26866" href="Cubical.Data.Fin.Properties.html#26840" class="Function">x=flast</a> <a id="26874" class="Symbol">=</a> <a id="26876" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="26883" class="Symbol">(λ</a> <a id="26886" href="Cubical.Data.Fin.Properties.html#26886" class="Bound">_</a> <a id="26888" class="Symbol">→</a> <a id="26890" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="26897" class="Symbol">)</a> <a id="26899" class="Symbol">(</a><a id="26900" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26904" href="Cubical.Data.Fin.Properties.html#26651" class="Bound">x₁</a><a id="26906" class="Symbol">)</a>
    <a id="26912" class="Symbol">...</a> <a id="26916" class="Symbol">|</a> <a id="26918" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="26921" href="Cubical.Data.Fin.Properties.html#26921" class="Bound">x₁</a> <a id="26924" class="Symbol">=</a>
      <a id="26932" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="26938" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a>
         <a id="26952" class="Symbol">(</a><a id="26953" class="Bound">t</a> <a id="26955" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="26961" class="Symbol">(λ</a> <a id="26964" href="Cubical.Data.Fin.Properties.html#26964" class="Bound">p</a> <a id="26966" class="Symbol">→</a> <a id="26968" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="26973" class="Symbol">(</a><a id="26974" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="26980" class="Symbol">(</a><a id="26981" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;</a> <a id="26984" class="Bound">n</a><a id="26985" class="Symbol">)</a> <a id="26987" class="Symbol">(</a><a id="26988" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26992" class="Symbol">(</a><a id="26993" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26998" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="27002" href="Cubical.Data.Fin.Properties.html#26964" class="Bound">p</a><a id="27003" class="Symbol">))</a> <a id="27006" href="Cubical.Data.Fin.Properties.html#26921" class="Bound">x₁</a><a id="27008" class="Symbol">)))</a>
         <a id="27021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="27032" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27034" href="Cubical.Data.Fin.Properties.html#25968" class="Function">lUnitA</a> <a id="27041" class="Symbol">_</a>
      <a id="27049" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27051" href="Cubical.Data.Fin.Properties.html#26040" class="Function">sumFin-choose</a> <a id="27065" class="Symbol">{</a><a id="27066" class="Argument">n</a> <a id="27068" class="Symbol">=</a> <a id="27070" class="Bound">n</a><a id="27071" class="Symbol">}</a> <a id="27073" class="Symbol">(</a><a id="27074" class="Bound">f</a> <a id="27076" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27078" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a><a id="27087" class="Symbol">)</a> <a id="27089" class="Bound">a</a> <a id="27091" class="Symbol">(</a><a id="27092" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="27096" class="Bound">x</a> <a id="27098" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27100" href="Cubical.Data.Fin.Properties.html#26921" class="Bound">x₁</a><a id="27102" class="Symbol">)</a>
          <a id="27114" class="Symbol">(</a><a id="27115" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27120" class="Bound">f</a> <a id="27122" class="Symbol">(</a><a id="27123" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="27130" class="Symbol">(λ</a> <a id="27133" href="Cubical.Data.Fin.Properties.html#27133" class="Bound">_</a> <a id="27135" class="Symbol">→</a> <a id="27137" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="27144" class="Symbol">)</a> <a id="27146" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="27150" class="Symbol">)</a> <a id="27152" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27154" class="Bound">p</a><a id="27155" class="Symbol">)</a>
          <a id="27167" class="Symbol">λ</a> <a id="27169" href="Cubical.Data.Fin.Properties.html#27169" class="Bound">a</a> <a id="27171" href="Cubical.Data.Fin.Properties.html#27171" class="Bound">r</a> <a id="27173" class="Symbol">→</a> <a id="27175" class="Bound">t</a> <a id="27177" class="Symbol">(</a><a id="27178" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="27188" href="Cubical.Data.Fin.Properties.html#27169" class="Bound">a</a><a id="27189" class="Symbol">)</a> <a id="27191" class="Symbol">λ</a> <a id="27193" href="Cubical.Data.Fin.Properties.html#27193" class="Bound">d</a> <a id="27195" class="Symbol">→</a> <a id="27197" href="Cubical.Data.Fin.Properties.html#27171" class="Bound">r</a> <a id="27199" class="Symbol">(</a><a id="27200" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="27207" class="Symbol">(λ</a> <a id="27210" href="Cubical.Data.Fin.Properties.html#27210" class="Bound">_</a> <a id="27212" class="Symbol">→</a> <a id="27214" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a><a id="27221" class="Symbol">)</a>
          <a id="27233" class="Symbol">(</a><a id="27234" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27239" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="27243" href="Cubical.Data.Fin.Properties.html#27193" class="Bound">d</a><a id="27244" class="Symbol">))</a>

    <a id="27252" class="Keyword">module</a> <a id="27259" href="Cubical.Data.Fin.Properties.html#27259" class="Module">_</a> <a id="27261" class="Symbol">(</a><a id="27262" href="Cubical.Data.Fin.Properties.html#27262" class="Bound">assocA</a> <a id="27269" class="Symbol">:</a> <a id="27271" class="Symbol">(</a><a id="27272" href="Cubical.Data.Fin.Properties.html#27272" class="Bound">x</a> <a id="27274" href="Cubical.Data.Fin.Properties.html#27274" class="Bound">y</a> <a id="27276" href="Cubical.Data.Fin.Properties.html#27276" class="Bound">z</a> <a id="27278" class="Symbol">:</a> <a id="27280" href="Cubical.Data.Fin.Properties.html#25564" class="Bound">A</a><a id="27281" class="Symbol">)</a> <a id="27283" class="Symbol">→</a> <a id="27285" href="Cubical.Data.Fin.Properties.html#27272" class="Bound">x</a> <a id="27287" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="27290" class="Symbol">(</a><a id="27291" href="Cubical.Data.Fin.Properties.html#27274" class="Bound">y</a> <a id="27293" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="27296" href="Cubical.Data.Fin.Properties.html#27276" class="Bound">z</a><a id="27297" class="Symbol">)</a> <a id="27299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27301" class="Symbol">(</a><a id="27302" href="Cubical.Data.Fin.Properties.html#27272" class="Bound">x</a> <a id="27304" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="27307" href="Cubical.Data.Fin.Properties.html#27274" class="Bound">y</a><a id="27308" class="Symbol">)</a> <a id="27310" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="27313" href="Cubical.Data.Fin.Properties.html#27276" class="Bound">z</a><a id="27314" class="Symbol">)</a> <a id="27316" class="Keyword">where</a>
      <a id="27328" href="Cubical.Data.Fin.Properties.html#27328" class="Function">sumFinGenHom</a> <a id="27341" class="Symbol">:</a> <a id="27343" class="Symbol">(</a><a id="27344" href="Cubical.Data.Fin.Properties.html#27344" class="Bound">n</a> <a id="27346" class="Symbol">:</a> <a id="27348" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="27349" class="Symbol">)</a> <a id="27351" class="Symbol">(</a><a id="27352" href="Cubical.Data.Fin.Properties.html#27352" class="Bound">f</a> <a id="27354" href="Cubical.Data.Fin.Properties.html#27354" class="Bound">g</a> <a id="27356" class="Symbol">:</a> <a id="27358" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="27362" href="Cubical.Data.Fin.Properties.html#27344" class="Bound">n</a> <a id="27364" class="Symbol">→</a> <a id="27366" href="Cubical.Data.Fin.Properties.html#25564" class="Bound">A</a><a id="27367" class="Symbol">)</a>
        <a id="27377" class="Symbol">→</a> <a id="27379" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27389" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="27394" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="27397" class="Symbol">(λ</a> <a id="27400" href="Cubical.Data.Fin.Properties.html#27400" class="Bound">x</a> <a id="27402" class="Symbol">→</a> <a id="27404" href="Cubical.Data.Fin.Properties.html#27352" class="Bound">f</a> <a id="27406" href="Cubical.Data.Fin.Properties.html#27400" class="Bound">x</a> <a id="27408" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="27411" href="Cubical.Data.Fin.Properties.html#27354" class="Bound">g</a> <a id="27413" href="Cubical.Data.Fin.Properties.html#27400" class="Bound">x</a><a id="27414" class="Symbol">)</a>
         <a id="27425" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27427" class="Symbol">(</a><a id="27428" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27438" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="27443" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="27446" href="Cubical.Data.Fin.Properties.html#27352" class="Bound">f</a> <a id="27448" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="27451" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27461" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="27466" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="27469" href="Cubical.Data.Fin.Properties.html#27354" class="Bound">g</a><a id="27470" class="Symbol">)</a>
      <a id="27478" href="Cubical.Data.Fin.Properties.html#27328" class="Function">sumFinGenHom</a> <a id="27491" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="27496" href="Cubical.Data.Fin.Properties.html#27496" class="Bound">f</a> <a id="27498" href="Cubical.Data.Fin.Properties.html#27498" class="Bound">g</a> <a id="27500" class="Symbol">=</a> <a id="27502" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27506" class="Symbol">(</a><a id="27507" href="Cubical.Data.Fin.Properties.html#25587" class="Bound">rUnit</a> <a id="27513" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a><a id="27515" class="Symbol">)</a>
      <a id="27523" href="Cubical.Data.Fin.Properties.html#27328" class="Function">sumFinGenHom</a> <a id="27536" class="Symbol">(</a><a id="27537" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27541" href="Cubical.Data.Fin.Properties.html#27541" class="Bound">n</a><a id="27542" class="Symbol">)</a> <a id="27544" href="Cubical.Data.Fin.Properties.html#27544" class="Bound">f</a> <a id="27546" href="Cubical.Data.Fin.Properties.html#27546" class="Bound">g</a> <a id="27548" class="Symbol">=</a>
          <a id="27560" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27565" class="Symbol">((</a><a id="27567" href="Cubical.Data.Fin.Properties.html#27544" class="Bound">f</a> <a id="27569" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="27575" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A</a> <a id="27578" href="Cubical.Data.Fin.Properties.html#27546" class="Bound">g</a> <a id="27580" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="27585" class="Symbol">)</a> <a id="27587" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">+A_</a><a id="27590" class="Symbol">)</a> <a id="27592" class="Symbol">(</a><a id="27593" href="Cubical.Data.Fin.Properties.html#27328" class="Function">sumFinGenHom</a> <a id="27606" href="Cubical.Data.Fin.Properties.html#27541" class="Bound">n</a> <a id="27608" class="Symbol">(</a><a id="27609" href="Cubical.Data.Fin.Properties.html#27544" class="Bound">f</a> <a id="27611" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27613" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a><a id="27622" class="Symbol">)</a> <a id="27624" class="Symbol">(</a><a id="27625" href="Cubical.Data.Fin.Properties.html#27546" class="Bound">g</a> <a id="27627" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27629" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a><a id="27638" class="Symbol">))</a>
        <a id="27649" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27651" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="27657" class="Symbol">(</a><a id="27658" href="Cubical.Data.Fin.Properties.html#27544" class="Bound">f</a> <a id="27660" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="27665" class="Symbol">)</a> <a id="27667" class="Symbol">(</a><a id="27668" href="Cubical.Data.Fin.Properties.html#27546" class="Bound">g</a> <a id="27670" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="27675" class="Symbol">)</a>
                <a id="27693" class="Symbol">(</a><a id="27694" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27704" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="27709" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="27712" class="Symbol">(λ</a> <a id="27715" href="Cubical.Data.Fin.Properties.html#27715" class="Bound">x</a> <a id="27717" class="Symbol">→</a> <a id="27719" href="Cubical.Data.Fin.Properties.html#27544" class="Bound">f</a> <a id="27721" class="Symbol">(</a><a id="27722" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="27732" href="Cubical.Data.Fin.Properties.html#27715" class="Bound">x</a><a id="27733" class="Symbol">)))</a>
                <a id="27753" class="Symbol">(</a><a id="27754" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27764" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="27769" href="Cubical.Data.Fin.Properties.html#25576" class="Bound">0A</a> <a id="27772" class="Symbol">(λ</a> <a id="27775" href="Cubical.Data.Fin.Properties.html#27775" class="Bound">x</a> <a id="27777" class="Symbol">→</a> <a id="27779" href="Cubical.Data.Fin.Properties.html#27546" class="Bound">g</a> <a id="27781" class="Symbol">(</a><a id="27782" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="27792" href="Cubical.Data.Fin.Properties.html#27775" class="Bound">x</a><a id="27793" class="Symbol">)))</a>
                <a id="27813" href="Cubical.Data.Fin.Properties.html#25557" class="Bound Operator">_+A_</a> <a id="27818" href="Cubical.Data.Fin.Properties.html#27262" class="Bound">assocA</a> <a id="27825" href="Cubical.Data.Fin.Properties.html#25908" class="Bound">comm</a>

<a id="sumFinGenId"></a><a id="27831" href="Cubical.Data.Fin.Properties.html#27831" class="Function">sumFinGenId</a> <a id="27843" class="Symbol">:</a> <a id="27845" class="Symbol">{</a><a id="27846" href="Cubical.Data.Fin.Properties.html#27846" class="Bound">n</a> <a id="27848" class="Symbol">:</a> <a id="27850" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="27851" class="Symbol">}</a> <a id="27853" class="Symbol">(</a><a id="27854" href="Cubical.Data.Fin.Properties.html#27854" class="Bound Operator">_+_</a> <a id="27858" class="Symbol">:</a> <a id="27860" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a> <a id="27862" class="Symbol">→</a> <a id="27864" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a> <a id="27866" class="Symbol">→</a> <a id="27868" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a><a id="27869" class="Symbol">)</a> <a id="27871" class="Symbol">(</a><a id="27872" href="Cubical.Data.Fin.Properties.html#27872" class="Bound">0A</a> <a id="27875" class="Symbol">:</a> <a id="27877" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a><a id="27878" class="Symbol">)</a>
  <a id="27882" class="Symbol">(</a><a id="27883" href="Cubical.Data.Fin.Properties.html#27883" class="Bound">f</a> <a id="27885" href="Cubical.Data.Fin.Properties.html#27885" class="Bound">g</a> <a id="27887" class="Symbol">:</a> <a id="27889" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="27893" href="Cubical.Data.Fin.Properties.html#27846" class="Bound">n</a> <a id="27895" class="Symbol">→</a> <a id="27897" href="Cubical.Data.Fin.Properties.html#979" class="Generalizable">A</a><a id="27898" class="Symbol">)</a> <a id="27900" class="Symbol">→</a> <a id="27902" href="Cubical.Data.Fin.Properties.html#27883" class="Bound">f</a> <a id="27904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27906" href="Cubical.Data.Fin.Properties.html#27885" class="Bound">g</a> <a id="27908" class="Symbol">→</a> <a id="27910" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27920" href="Cubical.Data.Fin.Properties.html#27854" class="Bound Operator">_+_</a> <a id="27924" href="Cubical.Data.Fin.Properties.html#27872" class="Bound">0A</a> <a id="27927" href="Cubical.Data.Fin.Properties.html#27883" class="Bound">f</a> <a id="27929" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27931" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27941" href="Cubical.Data.Fin.Properties.html#27854" class="Bound Operator">_+_</a> <a id="27945" href="Cubical.Data.Fin.Properties.html#27872" class="Bound">0A</a> <a id="27948" href="Cubical.Data.Fin.Properties.html#27885" class="Bound">g</a>
<a id="27950" href="Cubical.Data.Fin.Properties.html#27831" class="Function">sumFinGenId</a> <a id="27962" href="Cubical.Data.Fin.Properties.html#27962" class="Bound Operator">_+_</a> <a id="27966" href="Cubical.Data.Fin.Properties.html#27966" class="Bound">0A</a> <a id="27969" href="Cubical.Data.Fin.Properties.html#27969" class="Bound">f</a> <a id="27971" href="Cubical.Data.Fin.Properties.html#27971" class="Bound">g</a> <a id="27973" href="Cubical.Data.Fin.Properties.html#27973" class="Bound">p</a> <a id="27975" href="Cubical.Data.Fin.Properties.html#27975" class="Bound">i</a> <a id="27977" class="Symbol">=</a> <a id="27979" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="27989" href="Cubical.Data.Fin.Properties.html#27962" class="Bound Operator">_+_</a> <a id="27993" href="Cubical.Data.Fin.Properties.html#27966" class="Bound">0A</a> <a id="27996" class="Symbol">(</a><a id="27997" href="Cubical.Data.Fin.Properties.html#27973" class="Bound">p</a> <a id="27999" href="Cubical.Data.Fin.Properties.html#27975" class="Bound">i</a><a id="28000" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.FinData.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="123" class="Keyword">import</a> <a id="130" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="149" class="Symbol">as</a> <a id="152" class="Module">⊥</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="183" class="Keyword">using</a> <a id="189" class="Symbol">(</a><a id="190" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="191" class="Symbol">;</a> <a id="193" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="197" class="Symbol">;</a> <a id="199" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="202" class="Symbol">;</a> <a id="204" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="207" class="Symbol">;</a> <a id="209" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a><a id="212" class="Symbol">;</a> <a id="214" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a><a id="221" class="Symbol">)</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="296" class="Keyword">private</a>
  <a id="306" class="Keyword">variable</a>
    <a id="319" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a> <a id="321" class="Symbol">:</a> <a id="323" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="333" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="335" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="337" class="Symbol">:</a> <a id="339" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="344" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a>

<a id="347" class="Keyword">data</a> <a id="Fin"></a><a id="352" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="356" class="Symbol">:</a> <a id="358" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="360" class="Symbol">→</a> <a id="362" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="368" class="Keyword">where</a>
  <a id="Fin.zero"></a><a id="376" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="381" class="Symbol">:</a> <a id="383" class="Symbol">{</a><a id="384" href="Cubical.Data.FinData.Base.html#384" class="Bound">n</a> <a id="386" class="Symbol">:</a> <a id="388" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">→</a> <a id="393" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="402" href="Cubical.Data.FinData.Base.html#384" class="Bound">n</a><a id="403" class="Symbol">)</a>
  <a id="Fin.suc"></a><a id="407" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a>  <a id="412" class="Symbol">:</a> <a id="414" class="Symbol">{</a><a id="415" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="420" class="Symbol">}</a> <a id="422" class="Symbol">(</a><a id="423" href="Cubical.Data.FinData.Base.html#423" class="Bound">i</a> <a id="425" class="Symbol">:</a> <a id="427" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="431" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a><a id="432" class="Symbol">)</a> <a id="434" class="Symbol">→</a> <a id="436" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="440" class="Symbol">(</a><a id="441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="445" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a><a id="446" class="Symbol">)</a>

<a id="449" class="Comment">-- useful patterns</a>
<a id="468" class="Keyword">pattern</a> <a id="one"></a><a id="476" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a>   <a id="482" class="Symbol">=</a> <a id="484" class="InductiveConstructor">suc</a> <a id="488" class="InductiveConstructor">zero</a>
<a id="493" class="Keyword">pattern</a> <a id="two"></a><a id="501" href="Cubical.Data.FinData.Base.html#501" class="InductiveConstructor">two</a>   <a id="507" class="Symbol">=</a> <a id="509" class="InductiveConstructor">suc</a> <a id="513" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a>
<a id="517" class="Keyword">pattern</a> <a id="three"></a><a id="525" href="Cubical.Data.FinData.Base.html#525" class="InductiveConstructor">three</a> <a id="531" class="Symbol">=</a> <a id="533" class="InductiveConstructor">suc</a> <a id="537" href="Cubical.Data.FinData.Base.html#501" class="InductiveConstructor">two</a>
<a id="541" class="Keyword">pattern</a> <a id="four"></a><a id="549" href="Cubical.Data.FinData.Base.html#549" class="InductiveConstructor">four</a>  <a id="555" class="Symbol">=</a> <a id="557" class="InductiveConstructor">suc</a> <a id="561" href="Cubical.Data.FinData.Base.html#525" class="InductiveConstructor">three</a>
<a id="567" class="Keyword">pattern</a> <a id="five"></a><a id="575" href="Cubical.Data.FinData.Base.html#575" class="InductiveConstructor">five</a>  <a id="581" class="Symbol">=</a> <a id="583" class="InductiveConstructor">suc</a> <a id="587" href="Cubical.Data.FinData.Base.html#549" class="InductiveConstructor">four</a>

<a id="toℕ"></a><a id="593" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="597" class="Symbol">:</a> <a id="599" class="Symbol">∀</a> <a id="601" class="Symbol">{</a><a id="602" href="Cubical.Data.FinData.Base.html#602" class="Bound">n</a><a id="603" class="Symbol">}</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="611" href="Cubical.Data.FinData.Base.html#602" class="Bound">n</a> <a id="613" class="Symbol">→</a> <a id="615" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="617" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="621" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>    <a id="629" class="Symbol">=</a> <a id="631" class="Number">0</a>
<a id="633" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="637" class="Symbol">(</a><a id="638" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="642" href="Cubical.Data.FinData.Base.html#642" class="Bound">i</a><a id="643" class="Symbol">)</a> <a id="645" class="Symbol">=</a> <a id="647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="656" href="Cubical.Data.FinData.Base.html#642" class="Bound">i</a><a id="657" class="Symbol">)</a>

<a id="fromℕ"></a><a id="660" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="666" class="Symbol">:</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.Data.FinData.Base.html#669" class="Bound">n</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">→</a> <a id="678" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="682" class="Symbol">(</a><a id="683" class="InductiveConstructor">suc</a> <a id="687" href="Cubical.Data.FinData.Base.html#669" class="Bound">n</a><a id="688" class="Symbol">)</a>
<a id="690" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="696" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="711" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="717" class="Symbol">(</a><a id="718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="722" href="Cubical.Data.FinData.Base.html#722" class="Bound">n</a><a id="723" class="Symbol">)</a> <a id="725" class="Symbol">=</a> <a id="727" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="731" class="Symbol">(</a><a id="732" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="738" href="Cubical.Data.FinData.Base.html#722" class="Bound">n</a><a id="739" class="Symbol">)</a>

<a id="toFromId"></a><a id="742" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="751" class="Symbol">:</a> <a id="753" class="Symbol">∀</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="761" class="Symbol">)</a> <a id="763" class="Symbol">→</a> <a id="765" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="776" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a><a id="777" class="Symbol">)</a> <a id="779" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="781" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a>
<a id="783" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="792" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="797" class="Symbol">=</a> <a id="799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="804" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="813" class="Symbol">(</a><a id="814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="818" href="Cubical.Data.FinData.Base.html#818" class="Bound">n</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">=</a> <a id="823" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="828" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="842" href="Cubical.Data.FinData.Base.html#818" class="Bound">n</a><a id="843" class="Symbol">)</a>

<a id="¬Fin0"></a><a id="846" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="852" class="Symbol">:</a> <a id="854" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="856" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="860" class="Number">0</a>
<a id="862" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="868" class="Symbol">()</a>

<a id="_==_"></a><a id="872" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">_==_</a> <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">∀</a> <a id="881" class="Symbol">{</a><a id="882" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="891" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a> <a id="893" class="Symbol">→</a> <a id="895" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="899" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a> <a id="901" class="Symbol">→</a> <a id="903" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="908" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="913" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="916" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>   <a id="923" class="Symbol">=</a> <a id="925" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="930" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="935" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="938" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="942" class="Symbol">_</a>  <a id="945" class="Symbol">=</a> <a id="947" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="953" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="957" class="Symbol">_</a> <a id="959" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="962" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>  <a id="968" class="Symbol">=</a> <a id="970" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="976" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="980" href="Cubical.Data.FinData.Base.html#980" class="Bound">m</a> <a id="982" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="985" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="989" href="Cubical.Data.FinData.Base.html#989" class="Bound">n</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Data.FinData.Base.html#980" class="Bound">m</a> <a id="995" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="998" href="Cubical.Data.FinData.Base.html#989" class="Bound">n</a>

<a id="weakenFin"></a><a id="1001" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1011" class="Symbol">:</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1027" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1035" class="Symbol">(</a><a id="1036" class="InductiveConstructor">suc</a> <a id="1040" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a><a id="1041" class="Symbol">)</a>
<a id="1043" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1053" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1058" class="Symbol">=</a> <a id="1060" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1065" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1080" href="Cubical.Data.FinData.Base.html#1080" class="Bound">i</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1100" href="Cubical.Data.FinData.Base.html#1080" class="Bound">i</a><a id="1101" class="Symbol">)</a>

<a id="predFin"></a><a id="1104" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1112" class="Symbol">:</a> <a id="1114" class="Symbol">{</a><a id="1115" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1128" class="Symbol">(</a><a id="1129" class="InductiveConstructor">suc</a> <a id="1133" class="Symbol">(</a><a id="1134" class="InductiveConstructor">suc</a> <a id="1138" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a><a id="1139" class="Symbol">))</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1148" class="Symbol">(</a><a id="1149" class="InductiveConstructor">suc</a> <a id="1153" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a><a id="1154" class="Symbol">)</a>
<a id="1156" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1164" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1176" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1189" href="Cubical.Data.FinData.Base.html#1189" class="Bound">x</a><a id="1190" class="Symbol">)</a> <a id="1192" class="Symbol">=</a> <a id="1194" href="Cubical.Data.FinData.Base.html#1189" class="Bound">x</a>

<a id="foldrFin"></a><a id="1197" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1206" class="Symbol">:</a> <a id="1208" class="Symbol">∀</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Cubical.Data.FinData.Base.html#1211" class="Bound">n</a><a id="1212" class="Symbol">}</a> <a id="1214" class="Symbol">→</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="1232" class="Symbol">→</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1239" href="Cubical.Data.FinData.Base.html#1211" class="Bound">n</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a>
<a id="1250" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1259" class="Symbol">{</a><a id="1260" class="Argument">n</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1268" class="Symbol">}</a>  <a id="1271" class="Symbol">_</a> <a id="1273" href="Cubical.Data.FinData.Base.html#1273" class="Bound">b</a> <a id="1275" class="Symbol">_</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Cubical.Data.FinData.Base.html#1273" class="Bound">b</a>
<a id="1281" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1290" class="Symbol">{</a><a id="1291" class="Argument">n</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1299" href="Cubical.Data.FinData.Base.html#1299" class="Bound">n</a><a id="1300" class="Symbol">}</a> <a id="1302" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1304" href="Cubical.Data.FinData.Base.html#1304" class="Bound">b</a> <a id="1306" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1315" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1319" class="Symbol">)</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1331" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1333" href="Cubical.Data.FinData.Base.html#1304" class="Bound">b</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1338" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1340" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1343" class="Symbol">))</a>

<a id="elim"></a><a id="1347" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a>
  <a id="1354" class="Symbol">:</a> <a id="1356" class="Symbol">∀(</a><a id="1358" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">∀{</a><a id="1364" href="Cubical.Data.FinData.Base.html#1364" class="Bound">k</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1373" href="Cubical.Data.FinData.Base.html#1364" class="Bound">k</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1382" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1383" class="Symbol">)</a>
  <a id="1387" class="Symbol">→</a> <a id="1389" class="Symbol">(∀{</a><a id="1392" href="Cubical.Data.FinData.Base.html#1392" class="Bound">k</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">→</a> <a id="1397" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1399" class="Symbol">{</a><a id="1400" class="InductiveConstructor">suc</a> <a id="1404" href="Cubical.Data.FinData.Base.html#1392" class="Bound">k</a><a id="1405" class="Symbol">}</a> <a id="1407" class="InductiveConstructor">zero</a><a id="1411" class="Symbol">)</a>
  <a id="1415" class="Symbol">→</a> <a id="1417" class="Symbol">(∀{</a><a id="1420" href="Cubical.Data.FinData.Base.html#1420" class="Bound">k</a><a id="1421" class="Symbol">}</a> <a id="1423" class="Symbol">→</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1435" href="Cubical.Data.FinData.Base.html#1420" class="Bound">k</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1442" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1449" class="Symbol">(</a><a id="1450" class="InductiveConstructor">suc</a> <a id="1454" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a><a id="1456" class="Symbol">))</a>
  <a id="1461" class="Symbol">→</a> <a id="1463" class="Symbol">{</a><a id="1464" href="Cubical.Data.FinData.Base.html#1464" class="Bound">k</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">→</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Data.FinData.Base.html#1474" class="Bound">fn</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1483" href="Cubical.Data.FinData.Base.html#1464" class="Bound">k</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1490" href="Cubical.Data.FinData.Base.html#1474" class="Bound">fn</a>

<a id="1494" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1499" href="Cubical.Data.FinData.Base.html#1499" class="Bound">P</a> <a id="1501" href="Cubical.Data.FinData.Base.html#1501" class="Bound">fz</a> <a id="1504" href="Cubical.Data.FinData.Base.html#1504" class="Bound">fs</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1522" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1524" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>
<a id="1530" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1535" href="Cubical.Data.FinData.Base.html#1535" class="Bound">P</a> <a id="1537" href="Cubical.Data.FinData.Base.html#1537" class="Bound">fz</a> <a id="1540" href="Cubical.Data.FinData.Base.html#1540" class="Bound">fs</a> <a id="1543" class="Symbol">{</a><a id="1544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1548" href="Cubical.Data.FinData.Base.html#1548" class="Bound">k</a><a id="1549" class="Symbol">}</a> <a id="1551" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Cubical.Data.FinData.Base.html#1537" class="Bound">fz</a>
<a id="1561" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1566" href="Cubical.Data.FinData.Base.html#1566" class="Bound">P</a> <a id="1568" href="Cubical.Data.FinData.Base.html#1568" class="Bound">fz</a> <a id="1571" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1574" class="Symbol">{</a><a id="1575" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1579" href="Cubical.Data.FinData.Base.html#1579" class="Bound">k</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1587" href="Cubical.Data.FinData.Base.html#1587" class="Bound">fj</a><a id="1589" class="Symbol">)</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1602" href="Cubical.Data.FinData.Base.html#1566" class="Bound">P</a> <a id="1604" href="Cubical.Data.FinData.Base.html#1568" class="Bound">fz</a> <a id="1607" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1610" href="Cubical.Data.FinData.Base.html#1587" class="Bound">fj</a><a id="1612" class="Symbol">)</a>


<a id="rec"></a><a id="1616" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1620" class="Symbol">:</a> <a id="1622" class="Symbol">∀{</a><a id="1624" href="Cubical.Data.FinData.Base.html#1624" class="Bound">k</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">→</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Cubical.Data.FinData.Base.html#1630" class="Bound">a0</a> <a id="1633" href="Cubical.Data.FinData.Base.html#1633" class="Bound">aS</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a><a id="1639" class="Symbol">)</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1647" href="Cubical.Data.FinData.Base.html#1624" class="Bound">k</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a>
<a id="1653" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1657" href="Cubical.Data.FinData.Base.html#1657" class="Bound">a0</a> <a id="1660" href="Cubical.Data.FinData.Base.html#1660" class="Bound">aS</a> <a id="1663" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Cubical.Data.FinData.Base.html#1657" class="Bound">a0</a>
<a id="1673" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1677" href="Cubical.Data.FinData.Base.html#1677" class="Bound">a0</a> <a id="1680" href="Cubical.Data.FinData.Base.html#1680" class="Bound">aS</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1688" href="Cubical.Data.FinData.Base.html#1688" class="Bound">x</a><a id="1689" class="Symbol">)</a> <a id="1691" class="Symbol">=</a> <a id="1693" href="Cubical.Data.FinData.Base.html#1680" class="Bound">aS</a>

<a id="FinVec"></a><a id="1697" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1704" class="Symbol">:</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Data.FinData.Base.html#1707" class="Bound">A</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1716" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Data.FinData.Base.html#1720" class="Bound">n</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1734" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a>
<a id="1736" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1743" href="Cubical.Data.FinData.Base.html#1743" class="Bound">A</a> <a id="1745" href="Cubical.Data.FinData.Base.html#1745" class="Bound">n</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1753" href="Cubical.Data.FinData.Base.html#1745" class="Bound">n</a> <a id="1755" class="Symbol">→</a> <a id="1757" href="Cubical.Data.FinData.Base.html#1743" class="Bound">A</a>

<a id="emptyFinVec"></a><a id="1760" href="Cubical.Data.FinData.Base.html#1760" class="Function">emptyFinVec</a> <a id="1772" class="Symbol">:</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Cubical.Data.FinData.Base.html#1775" class="Bound">A</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1784" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1785" class="Symbol">)</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1796" href="Cubical.Data.FinData.Base.html#1775" class="Bound">A</a> <a id="1798" class="Number">0</a>
<a id="1800" href="Cubical.Data.FinData.Base.html#1760" class="Function">emptyFinVec</a> <a id="1812" href="Cubical.Data.FinData.Base.html#1812" class="Bound">A</a> <a id="1814" class="Symbol">()</a>

<a id="replicateFinVec"></a><a id="1818" href="Cubical.Data.FinData.Base.html#1818" class="Function">replicateFinVec</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Data.FinData.Base.html#1837" class="Bound">n</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1848" class="Symbol">→</a> <a id="1850" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1857" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1859" href="Cubical.Data.FinData.Base.html#1837" class="Bound">n</a>
<a id="1861" href="Cubical.Data.FinData.Base.html#1818" class="Function">replicateFinVec</a> <a id="1877" class="Symbol">_</a> <a id="1879" href="Cubical.Data.FinData.Base.html#1879" class="Bound">a</a> <a id="1881" class="Symbol">_</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="Cubical.Data.FinData.Base.html#1879" class="Bound">a</a>


<a id="_++Fin_"></a><a id="1889" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1897" class="Symbol">:</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1902" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1907" class="Symbol">}</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1918" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1920" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1931" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1933" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1944" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1949" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1951" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a><a id="1952" class="Symbol">)</a>
<a id="1954" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1962" class="Symbol">{</a><a id="1963" class="Argument">n</a> <a id="1965" class="Symbol">=</a> <a id="1967" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">_</a> <a id="1975" href="Cubical.Data.FinData.Base.html#1975" class="Bound">W</a> <a id="1977" href="Cubical.Data.FinData.Base.html#1977" class="Bound">i</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="Cubical.Data.FinData.Base.html#1975" class="Bound">W</a> <a id="1983" href="Cubical.Data.FinData.Base.html#1977" class="Bound">i</a>
<a id="1985" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1993" class="Symbol">{</a><a id="1994" class="Argument">n</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2002" href="Cubical.Data.FinData.Base.html#2002" class="Bound">n</a><a id="2003" class="Symbol">}</a> <a id="2005" href="Cubical.Data.FinData.Base.html#2005" class="Bound">V</a> <a id="2007" class="Symbol">_</a> <a id="2009" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Cubical.Data.FinData.Base.html#2005" class="Bound">V</a> <a id="2018" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="2023" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="2031" class="Symbol">{</a><a id="2032" class="Argument">n</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2040" href="Cubical.Data.FinData.Base.html#2040" class="Bound">n</a><a id="2041" class="Symbol">}</a> <a id="2043" href="Cubical.Data.FinData.Base.html#2043" class="Bound">V</a> <a id="2045" href="Cubical.Data.FinData.Base.html#2045" class="Bound">W</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2052" href="Cubical.Data.FinData.Base.html#2052" class="Bound">i</a><a id="2053" class="Symbol">)</a> <a id="2055" class="Symbol">=</a> <a id="2057" class="Symbol">((</a><a id="2059" href="Cubical.Data.FinData.Base.html#2043" class="Bound">V</a> <a id="2061" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2063" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2066" class="Symbol">)</a> <a id="2068" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="2074" href="Cubical.Data.FinData.Base.html#2045" class="Bound">W</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Cubical.Data.FinData.Base.html#2052" class="Bound">i</a>
</pre></body></html>


==> anc/html/Cubical.Data.FinData.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Data.FinData.Properties.html" class="Module">Cubical.Data.FinData.Properties</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Comment">-- WARNING : fromℕ&#39; is in triple ! =&gt; to clean !</a>
<a id="97" class="Comment">-- sort file + mix with Fin folder</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="453" class="Keyword">hiding</a> <a id="460" class="Symbol">(</a><a id="461" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="464" class="Symbol">)</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="535" class="Symbol">as</a> <a id="538" class="Module">Fin</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="571" class="Keyword">renaming</a> <a id="580" class="Symbol">(</a><a id="581" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="586" class="Symbol">to</a> <a id="589" class="InductiveConstructor">ℕzero</a> <a id="595" class="Symbol">;</a> <a id="597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="601" class="Symbol">to</a> <a id="604" class="InductiveConstructor">ℕsuc</a>
                                      <a id="647" class="Symbol">;</a><a id="648" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a> <a id="654" class="Symbol">to</a> <a id="657" class="Function">ℕznots</a> <a id="664" class="Symbol">;</a> <a id="666" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="672" class="Symbol">to</a>  <a id="676" class="Function">ℕsnotz</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="750" class="Symbol">as</a> <a id="753" class="Module">⊥</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>

<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="825" class="Keyword">open</a> <a id="830" class="Keyword">import</a> <a id="837" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>

<a id="865" class="Keyword">private</a>
 <a id="874" class="Keyword">variable</a>
   <a id="886" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a> <a id="888" href="Cubical.Data.FinData.Properties.html#888" class="Generalizable">ℓ&#39;</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#742" class="Postulate">Level</a>
   <a id="902" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="911" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a>
   <a id="916" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="918" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="920" href="Cubical.Data.FinData.Properties.html#920" class="Generalizable">k</a> <a id="922" class="Symbol">:</a> <a id="924" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="toℕ&lt;n"></a><a id="927" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="933" class="Symbol">:</a> <a id="935" class="Symbol">∀</a> <a id="937" class="Symbol">{</a><a id="938" href="Cubical.Data.FinData.Properties.html#938" class="Bound">n</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Data.FinData.Properties.html#942" class="Bound">i</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="950" href="Cubical.Data.FinData.Properties.html#938" class="Bound">n</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="959" href="Cubical.Data.FinData.Properties.html#942" class="Bound">i</a> <a id="961" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="963" href="Cubical.Data.FinData.Properties.html#938" class="Bound">n</a>
<a id="965" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="971" class="Symbol">{</a><a id="972" class="Argument">n</a> <a id="974" class="Symbol">=</a> <a id="976" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="981" href="Cubical.Data.FinData.Properties.html#981" class="Bound">n</a><a id="982" class="Symbol">}</a> <a id="984" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="989" class="Symbol">=</a> <a id="991" href="Cubical.Data.FinData.Properties.html#981" class="Bound">n</a> <a id="993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="995" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1002" href="Cubical.Data.FinData.Properties.html#981" class="Bound">n</a> <a id="1004" class="Number">1</a>
<a id="1006" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="1012" class="Symbol">{</a><a id="1013" class="Argument">n</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1022" href="Cubical.Data.FinData.Properties.html#1022" class="Bound">n</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1030" href="Cubical.Data.FinData.Properties.html#1030" class="Bound">i</a><a id="1031" class="Symbol">)</a> <a id="1033" class="Symbol">=</a> <a id="1035" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="1041" href="Cubical.Data.FinData.Properties.html#1030" class="Bound">i</a> <a id="1043" class="Symbol">.</a><a id="1044" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1050" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="1056" class="Symbol">_</a> <a id="1058" class="Symbol">_</a> <a id="1060" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1067" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="1079" href="Cubical.Data.FinData.Properties.html#1030" class="Bound">i</a> <a id="1081" class="Symbol">.</a><a id="1082" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1085" class="Symbol">)</a>

<a id="znots"></a><a id="1088" href="Cubical.Data.FinData.Properties.html#1088" class="Function">znots</a> <a id="1094" class="Symbol">:</a> <a id="1096" class="Symbol">∀{</a><a id="1098" href="Cubical.Data.FinData.Properties.html#1098" class="Bound">k</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Cubical.Data.FinData.Properties.html#1102" class="Bound">m</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1110" href="Cubical.Data.FinData.Properties.html#1098" class="Bound">k</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1123" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1130" href="Cubical.Data.FinData.Properties.html#1102" class="Bound">m</a><a id="1131" class="Symbol">))</a>
<a id="1134" href="Cubical.Data.FinData.Properties.html#1088" class="Function">znots</a> <a id="1140" class="Symbol">{</a><a id="1141" href="Cubical.Data.FinData.Properties.html#1141" class="Bound">k</a><a id="1142" class="Symbol">}</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Cubical.Data.FinData.Properties.html#1145" class="Bound">m</a><a id="1146" class="Symbol">}</a> <a id="1148" href="Cubical.Data.FinData.Properties.html#1148" class="Bound">x</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1158" class="Symbol">(</a><a id="1159" href="Cubical.Data.FinData.Base.html#1616" class="Function">Fin.rec</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1172" href="Cubical.Data.FinData.Properties.html#1141" class="Bound">k</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1176" class="Symbol">)</a> <a id="1178" href="Cubical.Data.FinData.Properties.html#1148" class="Bound">x</a> <a id="1180" href="Cubical.Data.FinData.Properties.html#1145" class="Bound">m</a>

<a id="znotsP"></a><a id="1183" href="Cubical.Data.FinData.Properties.html#1183" class="Function">znotsP</a> <a id="1190" class="Symbol">:</a> <a id="1192" class="Symbol">∀</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Cubical.Data.FinData.Properties.html#1195" class="Bound">k0</a> <a id="1198" href="Cubical.Data.FinData.Properties.html#1198" class="Bound">k1</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Cubical.Data.FinData.Properties.html#1207" class="Bound">k</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Cubical.Data.FinData.Properties.html#1195" class="Bound">k0</a> <a id="1214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1216" href="Cubical.Data.FinData.Properties.html#1198" class="Bound">k1</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">{</a><a id="1221" href="Cubical.Data.FinData.Properties.html#1221" class="Bound">m1</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1230" href="Cubical.Data.FinData.Properties.html#1198" class="Bound">k1</a><a id="1232" class="Symbol">}</a>
  <a id="1236" class="Symbol">→</a> <a id="1238" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1240" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1246" class="Symbol">(λ</a> <a id="1249" href="Cubical.Data.FinData.Properties.html#1249" class="Bound">i</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Cubical.Data.FinData.Properties.html#1207" class="Bound">k</a> <a id="1266" href="Cubical.Data.FinData.Properties.html#1249" class="Bound">i</a><a id="1267" class="Symbol">)))</a> <a id="1271" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1281" href="Cubical.Data.FinData.Properties.html#1221" class="Bound">m1</a><a id="1283" class="Symbol">)</a>
<a id="1285" href="Cubical.Data.FinData.Properties.html#1183" class="Function">znotsP</a> <a id="1292" href="Cubical.Data.FinData.Properties.html#1292" class="Bound">p</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1310" class="Symbol">(λ</a> <a id="1313" href="Cubical.Data.FinData.Properties.html#1313" class="Bound">i</a> <a id="1315" class="Symbol">→</a> <a id="1317" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a><a id="1320" class="Symbol">)</a> <a id="1322" href="Cubical.Data.FinData.Properties.html#1292" class="Bound">p</a><a id="1323" class="Symbol">)</a>

<a id="snotz"></a><a id="1326" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a> <a id="1332" class="Symbol">:</a> <a id="1334" class="Symbol">∀{</a><a id="1336" href="Cubical.Data.FinData.Properties.html#1336" class="Bound">k</a><a id="1337" class="Symbol">}</a> <a id="1339" class="Symbol">{</a><a id="1340" href="Cubical.Data.FinData.Properties.html#1340" class="Bound">m</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1348" href="Cubical.Data.FinData.Properties.html#1336" class="Bound">k</a><a id="1349" class="Symbol">}</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1355" class="Symbol">((</a><a id="1357" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1361" href="Cubical.Data.FinData.Properties.html#1340" class="Bound">m</a><a id="1362" class="Symbol">)</a> <a id="1364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1366" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1370" class="Symbol">)</a>
<a id="1372" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Cubical.Data.FinData.Properties.html#1379" class="Bound">k</a><a id="1380" class="Symbol">}</a> <a id="1382" class="Symbol">{</a><a id="1383" href="Cubical.Data.FinData.Properties.html#1383" class="Bound">m</a><a id="1384" class="Symbol">}</a> <a id="1386" href="Cubical.Data.FinData.Properties.html#1386" class="Bound">x</a> <a id="1388" class="Symbol">=</a> <a id="1390" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Cubical.Data.FinData.Base.html#1616" class="Function">Fin.rec</a> <a id="1405" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1412" href="Cubical.Data.FinData.Properties.html#1379" class="Bound">k</a><a id="1413" class="Symbol">))</a> <a id="1416" href="Cubical.Data.FinData.Properties.html#1386" class="Bound">x</a> <a id="1418" href="Cubical.Data.FinData.Properties.html#1383" class="Bound">m</a>

<a id="snotzP"></a><a id="1421" href="Cubical.Data.FinData.Properties.html#1421" class="Function">snotzP</a> <a id="1428" class="Symbol">:</a> <a id="1430" class="Symbol">∀</a> <a id="1432" class="Symbol">{</a><a id="1433" href="Cubical.Data.FinData.Properties.html#1433" class="Bound">k0</a> <a id="1436" href="Cubical.Data.FinData.Properties.html#1436" class="Bound">k1</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Cubical.Data.FinData.Properties.html#1445" class="Bound">k</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Cubical.Data.FinData.Properties.html#1433" class="Bound">k0</a> <a id="1452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1454" href="Cubical.Data.FinData.Properties.html#1436" class="Bound">k1</a><a id="1456" class="Symbol">}</a> <a id="1458" class="Symbol">{</a><a id="1459" href="Cubical.Data.FinData.Properties.html#1459" class="Bound">m0</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1468" href="Cubical.Data.FinData.Properties.html#1433" class="Bound">k0</a><a id="1470" class="Symbol">}</a>
  <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1478" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1484" class="Symbol">(λ</a> <a id="1487" href="Cubical.Data.FinData.Properties.html#1487" class="Bound">i</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Data.FinData.Properties.html#1445" class="Bound">k</a> <a id="1504" href="Cubical.Data.FinData.Properties.html#1487" class="Bound">i</a><a id="1505" class="Symbol">)))</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1514" href="Cubical.Data.FinData.Properties.html#1459" class="Bound">m0</a><a id="1516" class="Symbol">)</a> <a id="1518" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1523" href="Cubical.Data.FinData.Properties.html#1421" class="Function">snotzP</a> <a id="1530" href="Cubical.Data.FinData.Properties.html#1530" class="Bound">p</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1548" class="Symbol">(λ</a> <a id="1551" href="Cubical.Data.FinData.Properties.html#1551" class="Bound">i</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a><a id="1558" class="Symbol">)</a> <a id="1560" href="Cubical.Data.FinData.Properties.html#1530" class="Bound">p</a><a id="1561" class="Symbol">)</a>

<a id="1564" class="Comment">-- alternative from</a>
<a id="fromℕ&#39;"></a><a id="1584" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Cubical.Data.FinData.Properties.html#1594" class="Bound">n</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Cubical.Data.FinData.Properties.html#1604" class="Bound">k</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">→</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Cubical.Data.FinData.Properties.html#1604" class="Bound">k</a> <a id="1616" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="1618" href="Cubical.Data.FinData.Properties.html#1594" class="Bound">n</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1627" href="Cubical.Data.FinData.Properties.html#1594" class="Bound">n</a>
<a id="1629" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1636" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1642" href="Cubical.Data.FinData.Properties.html#1642" class="Bound">k</a> <a id="1644" href="Cubical.Data.FinData.Properties.html#1644" class="Bound">infkn</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="1668" href="Cubical.Data.FinData.Properties.html#1644" class="Bound">infkn</a><a id="1673" class="Symbol">)</a>
<a id="1675" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1688" href="Cubical.Data.FinData.Properties.html#1688" class="Bound">n</a><a id="1689" class="Symbol">)</a> <a id="1691" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1697" href="Cubical.Data.FinData.Properties.html#1697" class="Bound">infkn</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1710" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1723" href="Cubical.Data.FinData.Properties.html#1723" class="Bound">n</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1732" href="Cubical.Data.FinData.Properties.html#1732" class="Bound">k</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.Data.FinData.Properties.html#1735" class="Bound">infkn</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1755" href="Cubical.Data.FinData.Properties.html#1723" class="Bound">n</a> <a id="1757" href="Cubical.Data.FinData.Properties.html#1732" class="Bound">k</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="1772" href="Cubical.Data.FinData.Properties.html#1735" class="Bound">infkn</a><a id="1777" class="Symbol">))</a>

<a id="toFromId&#39;"></a><a id="1781" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1791" class="Symbol">:</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Cubical.Data.FinData.Properties.html#1794" class="Bound">n</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">→</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1809" class="Symbol">)</a> <a id="1811" class="Symbol">→</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Cubical.Data.FinData.Properties.html#1814" class="Bound">infkn</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a> <a id="1824" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="1826" href="Cubical.Data.FinData.Properties.html#1794" class="Bound">n</a><a id="1827" class="Symbol">)</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1843" href="Cubical.Data.FinData.Properties.html#1794" class="Bound">n</a> <a id="1845" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a> <a id="1847" href="Cubical.Data.FinData.Properties.html#1814" class="Bound">infkn</a><a id="1852" class="Symbol">)</a> <a id="1854" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1856" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a>
<a id="1858" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1868" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1874" href="Cubical.Data.FinData.Properties.html#1874" class="Bound">k</a> <a id="1876" href="Cubical.Data.FinData.Properties.html#1876" class="Bound">infkn</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="1900" href="Cubical.Data.FinData.Properties.html#1876" class="Bound">infkn</a><a id="1905" class="Symbol">)</a>
<a id="1907" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1923" href="Cubical.Data.FinData.Properties.html#1923" class="Bound">n</a><a id="1924" class="Symbol">)</a> <a id="1926" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1932" href="Cubical.Data.FinData.Properties.html#1932" class="Bound">infkn</a> <a id="1938" class="Symbol">=</a> <a id="1940" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1945" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1961" href="Cubical.Data.FinData.Properties.html#1961" class="Bound">n</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1970" href="Cubical.Data.FinData.Properties.html#1970" class="Bound">k</a><a id="1971" class="Symbol">)</a> <a id="1973" href="Cubical.Data.FinData.Properties.html#1973" class="Bound">infkn</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1986" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="2002" href="Cubical.Data.FinData.Properties.html#1961" class="Bound">n</a> <a id="2004" href="Cubical.Data.FinData.Properties.html#1970" class="Bound">k</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="2019" href="Cubical.Data.FinData.Properties.html#1973" class="Bound">infkn</a><a id="2024" class="Symbol">))</a>

<a id="fromToId&#39;"></a><a id="2028" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2038" class="Symbol">:</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">→</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2059" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a> <a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Data.FinData.Properties.html#2066" class="Bound">r</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2074" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a> <a id="2076" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="2078" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="2090" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2097" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a><a id="2098" class="Symbol">)</a> <a id="2100" href="Cubical.Data.FinData.Properties.html#2066" class="Bound">r</a> <a id="2102" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2104" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a>
<a id="2106" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2116" class="Symbol">(</a><a id="2117" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2122" href="Cubical.Data.FinData.Properties.html#2122" class="Bound">n</a><a id="2123" class="Symbol">)</a> <a id="2125" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2130" href="Cubical.Data.FinData.Properties.html#2130" class="Bound">r</a> <a id="2132" class="Symbol">=</a> <a id="2134" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2139" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2155" href="Cubical.Data.FinData.Properties.html#2155" class="Bound">n</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2163" href="Cubical.Data.FinData.Properties.html#2163" class="Bound">k</a><a id="2164" class="Symbol">)</a> <a id="2166" href="Cubical.Data.FinData.Properties.html#2166" class="Bound">r</a> <a id="2168" class="Symbol">=</a> <a id="2170" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2175" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2190" href="Cubical.Data.FinData.Properties.html#2155" class="Bound">n</a> <a id="2192" href="Cubical.Data.FinData.Properties.html#2163" class="Bound">k</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="2207" href="Cubical.Data.FinData.Properties.html#2166" class="Bound">r</a><a id="2208" class="Symbol">))</a>

<a id="inj-toℕ"></a><a id="2212" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2220" class="Symbol">:</a> <a id="2222" class="Symbol">{</a><a id="2223" href="Cubical.Data.FinData.Properties.html#2223" class="Bound">n</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2228" class="Symbol">}</a> <a id="2230" class="Symbol">→</a> <a id="2232" class="Symbol">{</a><a id="2233" href="Cubical.Data.FinData.Properties.html#2233" class="Bound">k</a> <a id="2235" href="Cubical.Data.FinData.Properties.html#2235" class="Bound">l</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2243" href="Cubical.Data.FinData.Properties.html#2223" class="Bound">n</a><a id="2244" class="Symbol">}</a> <a id="2246" class="Symbol">→</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2253" href="Cubical.Data.FinData.Properties.html#2233" class="Bound">k</a> <a id="2255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2257" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2261" href="Cubical.Data.FinData.Properties.html#2235" class="Bound">l</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">→</a> <a id="2266" href="Cubical.Data.FinData.Properties.html#2233" class="Bound">k</a> <a id="2268" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2270" href="Cubical.Data.FinData.Properties.html#2235" class="Bound">l</a>
<a id="2272" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2280" class="Symbol">{</a><a id="2281" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2286" href="Cubical.Data.FinData.Properties.html#2286" class="Bound">n</a><a id="2287" class="Symbol">}</a>  <a id="2290" class="Symbol">{</a><a id="2291" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2295" class="Symbol">}</a> <a id="2297" class="Symbol">{</a><a id="2298" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2302" class="Symbol">}</a>   <a id="2306" href="Cubical.Data.FinData.Properties.html#2306" class="Bound">x</a> <a id="2308" class="Symbol">=</a> <a id="2310" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2315" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2329" href="Cubical.Data.FinData.Properties.html#2329" class="Bound">n</a><a id="2330" class="Symbol">}</a>  <a id="2333" class="Symbol">{</a><a id="2334" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2338" class="Symbol">}</a> <a id="2340" class="Symbol">{</a><a id="2341" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2345" href="Cubical.Data.FinData.Properties.html#2345" class="Bound">l</a><a id="2346" class="Symbol">}</a> <a id="2348" href="Cubical.Data.FinData.Properties.html#2348" class="Bound">x</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="2366" href="Cubical.Data.FinData.Properties.html#2348" class="Bound">x</a><a id="2367" class="Symbol">)</a>
<a id="2369" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2377" class="Symbol">{</a><a id="2378" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2383" href="Cubical.Data.FinData.Properties.html#2383" class="Bound">n</a><a id="2384" class="Symbol">}</a> <a id="2386" class="Symbol">{</a><a id="2387" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2391" href="Cubical.Data.FinData.Properties.html#2391" class="Bound">k</a><a id="2392" class="Symbol">}</a> <a id="2394" class="Symbol">{</a><a id="2395" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2399" class="Symbol">}</a>   <a id="2403" href="Cubical.Data.FinData.Properties.html#2403" class="Bound">x</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="2421" href="Cubical.Data.FinData.Properties.html#2403" class="Bound">x</a><a id="2422" class="Symbol">)</a>
<a id="2424" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2432" class="Symbol">{</a><a id="2433" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2438" href="Cubical.Data.FinData.Properties.html#2438" class="Bound">n</a><a id="2439" class="Symbol">}</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2446" href="Cubical.Data.FinData.Properties.html#2446" class="Bound">k</a><a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2454" href="Cubical.Data.FinData.Properties.html#2454" class="Bound">l</a><a id="2455" class="Symbol">}</a>  <a id="2458" href="Cubical.Data.FinData.Properties.html#2458" class="Bound">x</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2467" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="2488" href="Cubical.Data.FinData.Properties.html#2458" class="Bound">x</a><a id="2489" class="Symbol">))</a>

<a id="inj-cong"></a><a id="2493" href="Cubical.Data.FinData.Properties.html#2493" class="Function">inj-cong</a> <a id="2502" class="Symbol">:</a> <a id="2504" class="Symbol">{</a><a id="2505" href="Cubical.Data.FinData.Properties.html#2505" class="Bound">n</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2510" class="Symbol">}</a> <a id="2512" class="Symbol">→</a> <a id="2514" class="Symbol">{</a><a id="2515" href="Cubical.Data.FinData.Properties.html#2515" class="Bound">k</a> <a id="2517" href="Cubical.Data.FinData.Properties.html#2517" class="Bound">l</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2525" href="Cubical.Data.FinData.Properties.html#2505" class="Bound">n</a><a id="2526" class="Symbol">}</a> <a id="2528" class="Symbol">→</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Cubical.Data.FinData.Properties.html#2531" class="Bound">p</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2539" href="Cubical.Data.FinData.Properties.html#2515" class="Bound">k</a> <a id="2541" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2543" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2547" href="Cubical.Data.FinData.Properties.html#2517" class="Bound">l</a><a id="2548" class="Symbol">)</a> <a id="2550" class="Symbol">→</a> <a id="2552" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2557" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2570" href="Cubical.Data.FinData.Properties.html#2531" class="Bound">p</a><a id="2571" class="Symbol">)</a> <a id="2573" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2575" href="Cubical.Data.FinData.Properties.html#2531" class="Bound">p</a>
<a id="2577" href="Cubical.Data.FinData.Properties.html#2493" class="Function">inj-cong</a> <a id="2586" href="Cubical.Data.FinData.Properties.html#2586" class="Bound">p</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="2597" class="Symbol">_</a> <a id="2599" class="Symbol">_</a> <a id="2601" class="Symbol">_</a> <a id="2603" class="Symbol">_</a>

<a id="isPropFin0"></a><a id="2606" href="Cubical.Data.FinData.Properties.html#2606" class="Function">isPropFin0</a> <a id="2617" class="Symbol">:</a> <a id="2619" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2631" class="Number">0</a><a id="2632" class="Symbol">)</a>
<a id="2634" href="Cubical.Data.FinData.Properties.html#2606" class="Function">isPropFin0</a> <a id="2645" class="Symbol">=</a> <a id="2647" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2653" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2655" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>

<a id="isContrFin1"></a><a id="2662" href="Cubical.Data.FinData.Properties.html#2662" class="Function">isContrFin1</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2689" class="Number">1</a><a id="2690" class="Symbol">)</a>
<a id="2692" href="Cubical.Data.FinData.Properties.html#2662" class="Function">isContrFin1</a> <a id="2704" class="Symbol">.</a><a id="2705" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2709" class="Symbol">=</a> <a id="2711" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="2716" href="Cubical.Data.FinData.Properties.html#2662" class="Function">isContrFin1</a> <a id="2728" class="Symbol">.</a><a id="2729" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2733" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="injSucFin"></a><a id="2746" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="2756" class="Symbol">:</a> <a id="2758" class="Symbol">∀</a> <a id="2760" class="Symbol">{</a><a id="2761" href="Cubical.Data.FinData.Properties.html#2761" class="Bound">n</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">{</a><a id="2765" href="Cubical.Data.FinData.Properties.html#2765" class="Bound">p</a> <a id="2767" href="Cubical.Data.FinData.Properties.html#2767" class="Bound">q</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2775" href="Cubical.Data.FinData.Properties.html#2761" class="Bound">n</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2784" href="Cubical.Data.FinData.Properties.html#2765" class="Bound">p</a> <a id="2786" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2788" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2792" href="Cubical.Data.FinData.Properties.html#2767" class="Bound">q</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Cubical.Data.FinData.Properties.html#2765" class="Bound">p</a> <a id="2798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2800" href="Cubical.Data.FinData.Properties.html#2767" class="Bound">q</a>
<a id="2802" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="2812" class="Symbol">{</a><a id="2813" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2818" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="2823" class="Symbol">}</a> <a id="2825" class="Symbol">{</a><a id="2826" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2830" class="Symbol">}</a> <a id="2832" class="Symbol">{</a><a id="2833" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2837" class="Symbol">}</a> <a id="2839" href="Cubical.Data.FinData.Properties.html#2839" class="Bound">pf</a> <a id="2842" class="Symbol">=</a> <a id="2844" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2849" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="2859" class="Symbol">{</a><a id="2860" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2871" href="Cubical.Data.FinData.Properties.html#2871" class="Bound">n</a><a id="2872" class="Symbol">)}</a> <a id="2875" href="Cubical.Data.FinData.Properties.html#2875" class="Bound">pf</a> <a id="2878" class="Symbol">=</a> <a id="2880" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2885" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="2893" href="Cubical.Data.FinData.Properties.html#2875" class="Bound">pf</a>

<a id="injSucFinP"></a><a id="2897" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="2908" class="Symbol">:</a> <a id="2910" class="Symbol">∀</a> <a id="2912" class="Symbol">{</a><a id="2913" href="Cubical.Data.FinData.Properties.html#2913" class="Bound">n0</a> <a id="2916" href="Cubical.Data.FinData.Properties.html#2916" class="Bound">n1</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2922" class="Symbol">}</a> <a id="2924" class="Symbol">{</a><a id="2925" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">pn</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Cubical.Data.FinData.Properties.html#2913" class="Bound">n0</a> <a id="2933" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2935" href="Cubical.Data.FinData.Properties.html#2916" class="Bound">n1</a><a id="2937" class="Symbol">}</a> <a id="2939" class="Symbol">{</a><a id="2940" href="Cubical.Data.FinData.Properties.html#2940" class="Bound">p0</a> <a id="2943" class="Symbol">:</a> <a id="2945" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2949" href="Cubical.Data.FinData.Properties.html#2913" class="Bound">n0</a><a id="2951" class="Symbol">}</a> <a id="2953" class="Symbol">{</a><a id="2954" href="Cubical.Data.FinData.Properties.html#2954" class="Bound">p1</a> <a id="2957" class="Symbol">:</a> <a id="2959" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2963" href="Cubical.Data.FinData.Properties.html#2916" class="Bound">n1</a><a id="2965" class="Symbol">}</a>
  <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2977" class="Symbol">(λ</a> <a id="2980" href="Cubical.Data.FinData.Properties.html#2980" class="Bound">i</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">pn</a> <a id="2998" href="Cubical.Data.FinData.Properties.html#2980" class="Bound">i</a><a id="2999" class="Symbol">)))</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3008" href="Cubical.Data.FinData.Properties.html#2940" class="Bound">p0</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3017" href="Cubical.Data.FinData.Properties.html#2954" class="Bound">p1</a><a id="3019" class="Symbol">)</a>
  <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3031" class="Symbol">(λ</a> <a id="3034" href="Cubical.Data.FinData.Properties.html#3034" class="Bound">i</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">pn</a> <a id="3046" href="Cubical.Data.FinData.Properties.html#3034" class="Bound">i</a><a id="3047" class="Symbol">))</a> <a id="3050" href="Cubical.Data.FinData.Properties.html#2940" class="Bound">p0</a> <a id="3053" href="Cubical.Data.FinData.Properties.html#2954" class="Bound">p1</a>
<a id="3056" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3067" class="Symbol">{</a><a id="3068" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3071" class="Symbol">}</a> <a id="3073" class="Symbol">{</a><a id="3074" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3077" class="Symbol">}</a> <a id="3079" class="Symbol">{</a><a id="3080" href="Cubical.Data.FinData.Properties.html#3080" class="Bound">pn</a><a id="3082" class="Symbol">}</a> <a id="3084" class="Symbol">{</a><a id="3085" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3089" class="Symbol">}</a> <a id="3091" class="Symbol">{</a><a id="3092" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3096" class="Symbol">}</a> <a id="3098" href="Cubical.Data.FinData.Properties.html#3098" class="Bound">sucp</a> <a id="3103" class="Symbol">=</a>
  <a id="3107" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3117" class="Symbol">(λ</a> <a id="3120" href="Cubical.Data.FinData.Properties.html#3120" class="Bound">j</a> <a id="3122" class="Symbol">→</a> <a id="3124" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3130" class="Symbol">(λ</a> <a id="3133" href="Cubical.Data.FinData.Properties.html#3133" class="Bound">i</a> <a id="3135" class="Symbol">→</a> <a id="3137" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Cubical.Data.FinData.Properties.html#3176" class="Function">eqn</a> <a id="3146" href="Cubical.Data.FinData.Properties.html#3120" class="Bound">j</a> <a id="3148" href="Cubical.Data.FinData.Properties.html#3133" class="Bound">i</a><a id="3149" class="Symbol">))</a> <a id="3152" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3157" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3161" class="Symbol">)</a> <a id="3163" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3170" class="Keyword">where</a> <a id="3176" href="Cubical.Data.FinData.Properties.html#3176" class="Function">eqn</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3187" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3189" href="Cubical.Data.FinData.Properties.html#3080" class="Bound">pn</a>
        <a id="3200" href="Cubical.Data.FinData.Properties.html#3176" class="Function">eqn</a> <a id="3204" class="Symbol">=</a> <a id="3206" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="3213" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a> <a id="3217" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a> <a id="3221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3226" href="Cubical.Data.FinData.Properties.html#3080" class="Bound">pn</a>
<a id="3229" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3240" class="Symbol">{</a><a id="3241" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3244" class="Symbol">}</a> <a id="3246" class="Symbol">{</a><a id="3247" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3258" href="Cubical.Data.FinData.Properties.html#3258" class="Bound">n1</a><a id="3260" class="Symbol">)}</a> <a id="3263" class="Symbol">{</a><a id="3264" href="Cubical.Data.FinData.Properties.html#3264" class="Bound">pn</a><a id="3266" class="Symbol">}</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Cubical.Data.FinData.Properties.html#3269" class="Bound">p0</a><a id="3271" class="Symbol">}</a> <a id="3273" class="Symbol">{</a><a id="3274" href="Cubical.Data.FinData.Properties.html#3274" class="Bound">p1</a><a id="3276" class="Symbol">}</a> <a id="3278" href="Cubical.Data.FinData.Properties.html#3278" class="Bound">sucp</a> <a id="3283" class="Symbol">=</a> <a id="3285" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="3307" href="Cubical.Data.FinData.Properties.html#3264" class="Bound">pn</a><a id="3309" class="Symbol">))</a>
<a id="3312" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3323" class="Symbol">{</a><a id="3324" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3335" href="Cubical.Data.FinData.Properties.html#3335" class="Bound">n0</a><a id="3337" class="Symbol">)}</a> <a id="3340" class="Symbol">{</a><a id="3341" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3344" class="Symbol">}</a> <a id="3346" class="Symbol">{</a><a id="3347" href="Cubical.Data.FinData.Properties.html#3347" class="Bound">pn</a><a id="3349" class="Symbol">}</a> <a id="3351" class="Symbol">{</a><a id="3352" href="Cubical.Data.FinData.Properties.html#3352" class="Bound">p0</a><a id="3354" class="Symbol">}</a> <a id="3356" class="Symbol">{</a><a id="3357" href="Cubical.Data.FinData.Properties.html#3357" class="Bound">p1</a><a id="3359" class="Symbol">}</a> <a id="3361" href="Cubical.Data.FinData.Properties.html#3361" class="Bound">sucp</a> <a id="3366" class="Symbol">=</a> <a id="3368" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="3390" href="Cubical.Data.FinData.Properties.html#3347" class="Bound">pn</a><a id="3392" class="Symbol">))</a>
<a id="3395" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3406" class="Symbol">{</a><a id="3407" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3418" href="Cubical.Data.FinData.Properties.html#3418" class="Bound">n0</a><a id="3420" class="Symbol">)}</a> <a id="3423" class="Symbol">{</a><a id="3424" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3435" href="Cubical.Data.FinData.Properties.html#3435" class="Bound">n1</a><a id="3437" class="Symbol">)}</a> <a id="3440" class="Symbol">{</a><a id="3441" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a><a id="3443" class="Symbol">}</a> <a id="3445" class="Symbol">{</a><a id="3446" href="Cubical.Data.FinData.Properties.html#3446" class="Bound">p0</a><a id="3448" class="Symbol">}</a> <a id="3450" class="Symbol">{</a><a id="3451" href="Cubical.Data.FinData.Properties.html#3451" class="Bound">p1</a><a id="3453" class="Symbol">}</a> <a id="3455" href="Cubical.Data.FinData.Properties.html#3455" class="Bound">sucp</a> <a id="3460" class="Symbol">=</a>
  <a id="3464" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3474" class="Symbol">(λ</a> <a id="3477" href="Cubical.Data.FinData.Properties.html#3477" class="Bound">j</a> <a id="3479" class="Symbol">→</a> <a id="3481" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3487" class="Symbol">(λ</a> <a id="3490" href="Cubical.Data.FinData.Properties.html#3490" class="Bound">i</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3503" href="Cubical.Data.FinData.Properties.html#3477" class="Bound">j</a> <a id="3505" href="Cubical.Data.FinData.Properties.html#3490" class="Bound">i</a><a id="3506" class="Symbol">))</a> <a id="3509" href="Cubical.Data.FinData.Properties.html#3446" class="Bound">p0</a> <a id="3512" href="Cubical.Data.FinData.Properties.html#3451" class="Bound">p1</a><a id="3514" class="Symbol">)</a> <a id="3516" class="Symbol">(</a>
      <a id="3524" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="3530" class="Symbol">(λ</a> <a id="3533" href="Cubical.Data.FinData.Properties.html#3533" class="Bound">i</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a><a id="3544" class="Symbol">)</a> <a id="3546" class="Symbol">(</a>
        <a id="3556" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3566" class="Symbol">(λ</a> <a id="3569" href="Cubical.Data.FinData.Properties.html#3569" class="Bound">j</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3579" class="Symbol">(λ</a> <a id="3582" href="Cubical.Data.FinData.Properties.html#3582" class="Bound">i</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3590" class="Symbol">(</a><a id="3591" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3604" href="Cubical.Data.FinData.Properties.html#3569" class="Bound">j</a><a id="3605" class="Symbol">)</a> <a id="3607" href="Cubical.Data.FinData.Properties.html#3582" class="Bound">i</a><a id="3608" class="Symbol">)))</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3617" href="Cubical.Data.FinData.Properties.html#3446" class="Bound">p0</a><a id="3619" class="Symbol">)</a> <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3626" href="Cubical.Data.FinData.Properties.html#3451" class="Bound">p1</a><a id="3628" class="Symbol">))</a> <a id="3631" href="Cubical.Data.FinData.Properties.html#3455" class="Bound">sucp</a>
      <a id="3642" class="Symbol">)</a>
    <a id="3648" class="Symbol">)</a>
  <a id="3652" class="Keyword">where</a> <a id="3658" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3662" class="Symbol">:</a> <a id="3664" class="Number">2</a> <a id="3666" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3668" href="Cubical.Data.FinData.Properties.html#3418" class="Bound">n0</a> <a id="3671" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3673" class="Number">2</a> <a id="3675" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3677" href="Cubical.Data.FinData.Properties.html#3435" class="Bound">n1</a>
        <a id="3688" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3699" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="3712" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a><a id="3714" class="Symbol">)</a>
        <a id="3724" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3734" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3736" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a>
        <a id="3747" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3751" class="Symbol">=</a> <a id="3753" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="3760" class="Symbol">(</a><a id="3761" class="Number">2</a> <a id="3763" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3765" href="Cubical.Data.FinData.Properties.html#3418" class="Bound">n0</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">(</a><a id="3770" class="Number">2</a> <a id="3772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3774" href="Cubical.Data.FinData.Properties.html#3435" class="Bound">n1</a><a id="3776" class="Symbol">)</a> <a id="3778" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3782" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a>

<a id="discreteFin"></a><a id="3786" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3798" class="Symbol">:</a> <a id="3800" class="Symbol">∀{</a><a id="3802" href="Cubical.Data.FinData.Properties.html#3802" class="Bound">k</a><a id="3803" class="Symbol">}</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3821" href="Cubical.Data.FinData.Properties.html#3802" class="Bound">k</a><a id="3822" class="Symbol">)</a>
<a id="3824" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3836" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3841" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3846" class="Symbol">=</a> <a id="3848" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3852" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3857" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3869" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3879" href="Cubical.Data.FinData.Properties.html#3879" class="Bound">y</a><a id="3880" class="Symbol">)</a> <a id="3882" class="Symbol">=</a> <a id="3884" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3887" href="Cubical.Data.FinData.Properties.html#1088" class="Function">znots</a>
<a id="3893" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3910" href="Cubical.Data.FinData.Properties.html#3910" class="Bound">x</a><a id="3911" class="Symbol">)</a> <a id="3913" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3923" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a>
<a id="3929" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3946" href="Cubical.Data.FinData.Properties.html#3946" class="Bound">x</a><a id="3947" class="Symbol">)</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3954" href="Cubical.Data.FinData.Properties.html#3954" class="Bound">y</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Keyword">with</a> <a id="3962" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3974" href="Cubical.Data.FinData.Properties.html#3946" class="Bound">x</a> <a id="3976" href="Cubical.Data.FinData.Properties.html#3954" class="Bound">y</a>
<a id="3978" class="Symbol">...</a> <a id="3982" class="Symbol">|</a> <a id="3984" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3988" href="Cubical.Data.FinData.Properties.html#3988" class="Bound">p</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4002" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4006" href="Cubical.Data.FinData.Properties.html#3988" class="Bound">p</a><a id="4007" class="Symbol">)</a>
<a id="4009" class="Symbol">...</a> <a id="4013" class="Symbol">|</a> <a id="4015" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4018" href="Cubical.Data.FinData.Properties.html#4018" class="Bound">¬p</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4026" class="Symbol">(λ</a> <a id="4029" href="Cubical.Data.FinData.Properties.html#4029" class="Bound">q</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Cubical.Data.FinData.Properties.html#4018" class="Bound">¬p</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="4047" href="Cubical.Data.FinData.Properties.html#4029" class="Bound">q</a><a id="4048" class="Symbol">))</a>

<a id="isSetFin"></a><a id="4052" href="Cubical.Data.FinData.Properties.html#4052" class="Function">isSetFin</a> <a id="4061" class="Symbol">:</a> <a id="4063" class="Symbol">∀{</a><a id="4065" href="Cubical.Data.FinData.Properties.html#4065" class="Bound">k</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Symbol">→</a> <a id="4070" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4081" href="Cubical.Data.FinData.Properties.html#4065" class="Bound">k</a><a id="4082" class="Symbol">)</a>
<a id="4084" href="Cubical.Data.FinData.Properties.html#4052" class="Function">isSetFin</a> <a id="4093" class="Symbol">=</a> <a id="4095" href="Cubical.Relation.Nullary.Properties.html#7233" class="Function">Discrete→isSet</a> <a id="4110" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a>

<a id="isWeaken?"></a><a id="4123" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4133" class="Symbol">:</a> <a id="4135" class="Symbol">∀</a> <a id="4137" class="Symbol">{</a><a id="4138" href="Cubical.Data.FinData.Properties.html#4138" class="Bound">n</a><a id="4139" class="Symbol">}</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Data.FinData.Properties.html#4142" class="Bound">p</a> <a id="4144" class="Symbol">:</a> <a id="4146" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4156" href="Cubical.Data.FinData.Properties.html#4138" class="Bound">n</a><a id="4157" class="Symbol">))</a> <a id="4160" class="Symbol">→</a> <a id="4162" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4170" href="Cubical.Data.FinData.Properties.html#4170" class="Bound">q</a> <a id="4172" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4174" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4178" href="Cubical.Data.FinData.Properties.html#4138" class="Bound">n</a> <a id="4180" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4182" href="Cubical.Data.FinData.Properties.html#4142" class="Bound">p</a> <a id="4184" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4186" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="4196" href="Cubical.Data.FinData.Properties.html#4170" class="Bound">q</a><a id="4197" class="Symbol">)</a>
<a id="4199" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4209" class="Symbol">{</a><a id="4210" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="4215" class="Symbol">}</a> <a id="4217" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4227" class="Symbol">λ</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Data.FinData.Properties.html#4230" class="Bound">q</a> <a id="4232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4234" href="Cubical.Data.FinData.Properties.html#4234" class="Bound">eqn</a><a id="4237" class="Symbol">)</a> <a id="4239" class="Symbol">→</a> <a id="4241" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="4246" href="Cubical.Data.FinData.Properties.html#4230" class="Bound">q</a> <a id="4248" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="4251" class="Symbol">λ</a> <a id="4253" class="Symbol">()</a>
<a id="4256" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4266" class="Symbol">{</a><a id="4267" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4272" href="Cubical.Data.FinData.Properties.html#4272" class="Bound">n</a><a id="4273" class="Symbol">}</a> <a id="4275" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4280" class="Symbol">=</a> <a id="4282" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4298" class="Symbol">)</a>
<a id="4300" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4310" class="Symbol">{</a><a id="4311" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4316" href="Cubical.Data.FinData.Properties.html#4316" class="Bound">n</a><a id="4317" class="Symbol">}</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4324" href="Cubical.Data.FinData.Properties.html#4324" class="Bound">p</a><a id="4325" class="Symbol">)</a> <a id="4327" class="Keyword">with</a> <a id="4332" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4342" class="Symbol">{</a><a id="4343" href="Cubical.Data.FinData.Properties.html#4316" class="Bound">n</a><a id="4344" class="Symbol">}</a> <a id="4346" href="Cubical.Data.FinData.Properties.html#4324" class="Bound">p</a>
<a id="4348" class="Symbol">...</a> <a id="4352" class="Symbol">|</a> <a id="4354" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Cubical.Data.FinData.Properties.html#4359" class="Bound">q</a> <a id="4361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4363" href="Cubical.Data.FinData.Properties.html#4363" class="Bound">p≡wq</a><a id="4367" class="Symbol">)</a> <a id="4369" class="Symbol">=</a> <a id="4371" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4380" href="Cubical.Data.FinData.Properties.html#4359" class="Bound">q</a> <a id="4382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4389" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4393" href="Cubical.Data.FinData.Properties.html#4363" class="Bound">p≡wq</a><a id="4397" class="Symbol">)</a>
<a id="4399" class="Symbol">...</a> <a id="4403" class="Symbol">|</a> <a id="4405" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4409" href="Cubical.Data.FinData.Properties.html#4409" class="Bound">p≢wq</a> <a id="4414" class="Symbol">=</a> <a id="4416" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4419" class="Symbol">λ</a>
  <a id="4423" class="Symbol">{</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4433" href="Cubical.Data.FinData.Properties.html#4433" class="Bound">sp≡wq</a><a id="4438" class="Symbol">)</a> <a id="4440" class="Symbol">→</a> <a id="4442" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a> <a id="4448" href="Cubical.Data.FinData.Properties.html#4433" class="Bound">sp≡wq</a>
  <a id="4456" class="Symbol">;</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4463" href="Cubical.Data.FinData.Properties.html#4463" class="Bound">q</a> <a id="4465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4467" href="Cubical.Data.FinData.Properties.html#4467" class="Bound">sp≡wq</a><a id="4472" class="Symbol">)</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Cubical.Data.FinData.Properties.html#4409" class="Bound">p≢wq</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Cubical.Data.FinData.Properties.html#4463" class="Bound">q</a> <a id="4484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4486" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4491" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="4499" href="Cubical.Data.FinData.Properties.html#4467" class="Bound">sp≡wq</a><a id="4504" class="Symbol">)</a>
  <a id="4508" class="Symbol">}</a>

<a id="4511" class="Keyword">data</a> <a id="biEq"></a><a id="4516" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Cubical.Data.FinData.Properties.html#4522" class="Bound">n</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4527" class="Symbol">}</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4532" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4540" href="Cubical.Data.FinData.Properties.html#4522" class="Bound">n</a><a id="4541" class="Symbol">)</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4550" class="Keyword">where</a>
  <a id="biEq.eq"></a><a id="4558" href="Cubical.Data.FinData.Properties.html#4558" class="InductiveConstructor">eq</a>  <a id="4562" class="Symbol">:</a>   <a id="4566" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4568" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4570" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a> <a id="4572" class="Symbol">→</a> <a id="4574" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4579" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4581" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a>
  <a id="biEq.¬eq"></a><a id="4585" href="Cubical.Data.FinData.Properties.html#4585" class="InductiveConstructor">¬eq</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4593" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4597" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4606" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4608" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a>

<a id="4611" class="Keyword">data</a> <a id="triEq"></a><a id="4616" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4622" class="Symbol">{</a><a id="4623" href="Cubical.Data.FinData.Properties.html#4623" class="Bound">n</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4628" class="Symbol">}</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4633" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4635" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4643" href="Cubical.Data.FinData.Properties.html#4623" class="Bound">n</a><a id="4644" class="Symbol">)</a> <a id="4646" class="Symbol">:</a> <a id="4648" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4653" class="Keyword">where</a>
  <a id="triEq.leq"></a><a id="4661" href="Cubical.Data.FinData.Properties.html#4661" class="InductiveConstructor">leq</a> <a id="4665" class="Symbol">:</a> <a id="4667" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4669" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4671" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4681" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4683" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4685" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a>
  <a id="triEq.req"></a><a id="4689" href="Cubical.Data.FinData.Properties.html#4689" class="InductiveConstructor">req</a> <a id="4693" class="Symbol">:</a> <a id="4695" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4697" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4699" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4709" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4711" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4713" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a>
  <a id="triEq.¬eq"></a><a id="4717" href="Cubical.Data.FinData.Properties.html#4717" class="InductiveConstructor">¬eq</a> <a id="4721" class="Symbol">:</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4726" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4728" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4730" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a><a id="4731" class="Symbol">)</a> <a id="4733" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4735" class="Symbol">(</a><a id="4736" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4738" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4740" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4742" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a><a id="4743" class="Symbol">)</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4753" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4755" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4757" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a>

<a id="biEq?"></a><a id="4760" href="Cubical.Data.FinData.Properties.html#4760" class="Function">biEq?</a> <a id="4766" class="Symbol">:</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Data.FinData.Properties.html#4769" class="Bound">i</a> <a id="4771" href="Cubical.Data.FinData.Properties.html#4771" class="Bound">j</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4779" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="4780" class="Symbol">)</a> <a id="4782" class="Symbol">→</a> <a id="4784" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4789" href="Cubical.Data.FinData.Properties.html#4769" class="Bound">i</a> <a id="4791" href="Cubical.Data.FinData.Properties.html#4771" class="Bound">j</a>
<a id="4793" href="Cubical.Data.FinData.Properties.html#4760" class="Function">biEq?</a> <a id="4799" href="Cubical.Data.FinData.Properties.html#4799" class="Bound">i</a> <a id="4801" href="Cubical.Data.FinData.Properties.html#4801" class="Bound">j</a> <a id="4803" class="Symbol">=</a> <a id="4805" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="4823" href="Cubical.Data.FinData.Properties.html#4799" class="Bound">i</a> <a id="4825" href="Cubical.Data.FinData.Properties.html#4801" class="Bound">j</a><a id="4826" class="Symbol">)</a> <a id="4828" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="4835" class="Symbol">(λ</a> <a id="4838" href="Cubical.Data.FinData.Properties.html#4838" class="Bound">_</a> <a id="4840" class="Symbol">→</a> <a id="4842" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4847" href="Cubical.Data.FinData.Properties.html#4799" class="Bound">i</a> <a id="4849" href="Cubical.Data.FinData.Properties.html#4801" class="Bound">j</a><a id="4850" class="Symbol">)</a>
              <a id="4866" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="4869" class="Symbol">λ</a> <a id="4871" class="Symbol">{</a> <a id="4873" class="Symbol">(</a><a id="4874" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4878" href="Cubical.Data.FinData.Properties.html#4878" class="Bound">p</a><a id="4879" class="Symbol">)</a> <a id="4881" class="Symbol">→</a> <a id="4883" href="Cubical.Data.FinData.Properties.html#4558" class="InductiveConstructor">eq</a> <a id="4886" href="Cubical.Data.FinData.Properties.html#4878" class="Bound">p</a> <a id="4888" class="Symbol">;</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4894" href="Cubical.Data.FinData.Properties.html#4894" class="Bound">¬p</a><a id="4896" class="Symbol">)</a> <a id="4898" class="Symbol">→</a> <a id="4900" href="Cubical.Data.FinData.Properties.html#4585" class="InductiveConstructor">¬eq</a> <a id="4904" href="Cubical.Data.FinData.Properties.html#4894" class="Bound">¬p</a> <a id="4907" class="Symbol">}</a>

<a id="triEq?"></a><a id="4910" href="Cubical.Data.FinData.Properties.html#4910" class="Function">triEq?</a> <a id="4917" class="Symbol">:</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Data.FinData.Properties.html#4920" class="Bound">i</a> <a id="4922" href="Cubical.Data.FinData.Properties.html#4922" class="Bound">j</a> <a id="4924" href="Cubical.Data.FinData.Properties.html#4924" class="Bound">a</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4932" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="4933" class="Symbol">)</a> <a id="4935" class="Symbol">→</a> <a id="4937" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4943" href="Cubical.Data.FinData.Properties.html#4920" class="Bound">i</a> <a id="4945" href="Cubical.Data.FinData.Properties.html#4922" class="Bound">j</a> <a id="4947" href="Cubical.Data.FinData.Properties.html#4924" class="Bound">a</a>
<a id="4949" href="Cubical.Data.FinData.Properties.html#4910" class="Function">triEq?</a> <a id="4956" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a> <a id="4958" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a> <a id="4960" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a> <a id="4962" class="Symbol">=</a>
  <a id="4966" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="4984" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a> <a id="4986" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a><a id="4987" class="Symbol">)</a> <a id="4989" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="4996" class="Symbol">(λ</a> <a id="4999" href="Cubical.Data.FinData.Properties.html#4999" class="Bound">_</a> <a id="5001" class="Symbol">→</a> <a id="5003" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="5009" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a> <a id="5011" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a> <a id="5013" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a><a id="5014" class="Symbol">)</a> <a id="5016" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a>
    <a id="5023" class="Symbol">λ</a> <a id="5025" class="Symbol">{</a> <a id="5027" class="Symbol">(</a><a id="5028" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5032" href="Cubical.Data.FinData.Properties.html#5032" class="Bound">p</a><a id="5033" class="Symbol">)</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="Cubical.Data.FinData.Properties.html#4661" class="InductiveConstructor">leq</a> <a id="5041" href="Cubical.Data.FinData.Properties.html#5032" class="Bound">p</a>
      <a id="5049" class="Symbol">;</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5055" href="Cubical.Data.FinData.Properties.html#5055" class="Bound">¬p</a><a id="5057" class="Symbol">)</a> <a id="5059" class="Symbol">→</a>
          <a id="5071" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="5089" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a> <a id="5091" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a><a id="5092" class="Symbol">)</a> <a id="5094" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="5101" class="Symbol">(λ</a> <a id="5104" href="Cubical.Data.FinData.Properties.html#5104" class="Bound">_</a> <a id="5106" class="Symbol">→</a> <a id="5108" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="5114" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a> <a id="5116" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a> <a id="5118" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a><a id="5119" class="Symbol">)</a> <a id="5121" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a>
            <a id="5136" class="Symbol">λ</a> <a id="5138" class="Symbol">{</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5145" href="Cubical.Data.FinData.Properties.html#5145" class="Bound">q</a><a id="5146" class="Symbol">)</a> <a id="5148" class="Symbol">→</a> <a id="5150" href="Cubical.Data.FinData.Properties.html#4689" class="InductiveConstructor">req</a> <a id="5154" href="Cubical.Data.FinData.Properties.html#5145" class="Bound">q</a>
              <a id="5170" class="Symbol">;</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5176" href="Cubical.Data.FinData.Properties.html#5176" class="Bound">¬q</a><a id="5178" class="Symbol">)</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Cubical.Data.FinData.Properties.html#4717" class="InductiveConstructor">¬eq</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Cubical.Data.FinData.Properties.html#5055" class="Bound">¬p</a> <a id="5190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5192" href="Cubical.Data.FinData.Properties.html#5176" class="Bound">¬q</a><a id="5194" class="Symbol">)</a> <a id="5196" class="Symbol">}}</a>


<a id="weakenRespToℕ"></a><a id="5201" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5215" class="Symbol">:</a> <a id="5217" class="Symbol">∀</a> <a id="5219" class="Symbol">{</a><a id="5220" href="Cubical.Data.FinData.Properties.html#5220" class="Bound">n</a><a id="5221" class="Symbol">}</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Cubical.Data.FinData.Properties.html#5224" class="Bound">i</a> <a id="5226" class="Symbol">:</a> <a id="5228" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5232" href="Cubical.Data.FinData.Properties.html#5220" class="Bound">n</a><a id="5233" class="Symbol">)</a> <a id="5235" class="Symbol">→</a> <a id="5237" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="5252" href="Cubical.Data.FinData.Properties.html#5224" class="Bound">i</a><a id="5253" class="Symbol">)</a> <a id="5255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5257" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="5261" href="Cubical.Data.FinData.Properties.html#5224" class="Bound">i</a>
<a id="5263" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5277" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5282" class="Symbol">=</a> <a id="5284" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5289" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5303" class="Symbol">(</a><a id="5304" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5308" href="Cubical.Data.FinData.Properties.html#5308" class="Bound">i</a><a id="5309" class="Symbol">)</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5318" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5338" href="Cubical.Data.FinData.Properties.html#5308" class="Bound">i</a><a id="5339" class="Symbol">)</a>

<a id="toFin"></a><a id="5342" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5348" class="Symbol">:</a> <a id="5350" class="Symbol">{</a><a id="5351" href="Cubical.Data.FinData.Properties.html#5351" class="Bound">n</a> <a id="5353" class="Symbol">:</a> <a id="5355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5356" class="Symbol">}</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Cubical.Data.FinData.Properties.html#5359" class="Bound">m</a> <a id="5361" class="Symbol">:</a> <a id="5363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5364" class="Symbol">)</a> <a id="5366" class="Symbol">→</a> <a id="5368" href="Cubical.Data.FinData.Properties.html#5359" class="Bound">m</a> <a id="5370" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5372" href="Cubical.Data.FinData.Properties.html#5351" class="Bound">n</a> <a id="5374" class="Symbol">→</a> <a id="5376" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5380" href="Cubical.Data.FinData.Properties.html#5351" class="Bound">n</a>
<a id="5382" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5388" class="Symbol">{</a><a id="5389" class="Argument">n</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="5398" class="Symbol">}</a> <a id="5400" class="Symbol">_</a> <a id="5402" href="Cubical.Data.FinData.Properties.html#5402" class="Bound">m&lt;0</a> <a id="5406" class="Symbol">=</a> <a id="5408" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="5424" href="Cubical.Data.FinData.Properties.html#5402" class="Bound">m&lt;0</a><a id="5427" class="Symbol">)</a>
<a id="5429" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5435" class="Symbol">{</a><a id="5436" class="Argument">n</a> <a id="5438" class="Symbol">=</a> <a id="5440" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5445" href="Cubical.Data.FinData.Properties.html#5445" class="Bound">n</a><a id="5446" class="Symbol">}</a> <a id="5448" class="Symbol">_</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="5457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5459" class="Symbol">_)</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="5470" href="Cubical.Data.FinData.Properties.html#5445" class="Bound">n</a> <a id="5472" class="Comment">--in this case we have m≡n</a>
<a id="5499" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5505" class="Symbol">{</a><a id="5506" class="Argument">n</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5515" href="Cubical.Data.FinData.Properties.html#5515" class="Bound">n</a><a id="5516" class="Symbol">}</a> <a id="5518" href="Cubical.Data.FinData.Properties.html#5518" class="Bound">m</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5526" href="Cubical.Data.FinData.Properties.html#5526" class="Bound">k</a> <a id="5528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5530" href="Cubical.Data.FinData.Properties.html#5530" class="Bound">p</a><a id="5531" class="Symbol">)</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5552" href="Cubical.Data.FinData.Properties.html#5518" class="Bound">m</a> <a id="5554" class="Symbol">(</a><a id="5555" href="Cubical.Data.FinData.Properties.html#5526" class="Bound">k</a> <a id="5557" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5559" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5564" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="5570" href="Cubical.Data.FinData.Properties.html#5530" class="Bound">p</a><a id="5571" class="Symbol">))</a>

<a id="toFin0≡0"></a><a id="5575" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5584" class="Symbol">:</a> <a id="5586" class="Symbol">{</a><a id="5587" href="Cubical.Data.FinData.Properties.html#5587" class="Bound">n</a> <a id="5589" class="Symbol">:</a> <a id="5591" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5592" class="Symbol">}</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Data.FinData.Properties.html#5595" class="Bound">p</a> <a id="5597" class="Symbol">:</a> <a id="5599" class="Number">0</a> <a id="5601" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5603" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5608" href="Cubical.Data.FinData.Properties.html#5587" class="Bound">n</a><a id="5609" class="Symbol">)</a> <a id="5611" class="Symbol">→</a> <a id="5613" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5619" class="Number">0</a> <a id="5621" href="Cubical.Data.FinData.Properties.html#5595" class="Bound">p</a> <a id="5623" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5625" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="5630" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="5646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5648" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">p</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">=</a> <a id="5653" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5659" class="Symbol">(λ</a> <a id="5662" href="Cubical.Data.FinData.Properties.html#5662" class="Bound">x</a> <a id="5664" class="Symbol">→</a> <a id="5666" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="5672" href="Cubical.Data.FinData.Properties.html#5662" class="Bound">x</a> <a id="5674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5676" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="5680" class="Symbol">)</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5688" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="5694" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">p</a><a id="5695" class="Symbol">)</a> <a id="5697" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5702" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5711" class="Symbol">{</a><a id="5712" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="5717" class="Symbol">}</a> <a id="5719" class="Symbol">(</a><a id="5720" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5725" href="Cubical.Data.FinData.Properties.html#5725" class="Bound">k</a> <a id="5727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5729" href="Cubical.Data.FinData.Properties.html#5729" class="Bound">p</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">=</a> <a id="5734" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="5756" class="Number">1</a> <a id="5758" href="Cubical.Data.FinData.Properties.html#5725" class="Bound">k</a> <a id="5760" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5768" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="5774" href="Cubical.Data.FinData.Properties.html#5729" class="Bound">p</a><a id="5775" class="Symbol">)))</a>
<a id="5779" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5788" class="Symbol">{</a><a id="5789" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5794" href="Cubical.Data.FinData.Properties.html#5794" class="Bound">n</a><a id="5795" class="Symbol">}</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5803" href="Cubical.Data.FinData.Properties.html#5803" class="Bound">k</a> <a id="5805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5807" href="Cubical.Data.FinData.Properties.html#5807" class="Bound">p</a><a id="5808" class="Symbol">)</a> <a id="5810" class="Symbol">=</a>
         <a id="5821" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5827" class="Symbol">(λ</a> <a id="5830" href="Cubical.Data.FinData.Properties.html#5830" class="Bound">x</a> <a id="5832" class="Symbol">→</a> <a id="5834" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="5844" href="Cubical.Data.FinData.Properties.html#5830" class="Bound">x</a> <a id="5846" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5848" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="5852" class="Symbol">)</a> <a id="5854" class="Symbol">(</a><a id="5855" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Cubical.Data.FinData.Properties.html#5803" class="Bound">k</a> <a id="5872" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5874" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5879" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="5885" href="Cubical.Data.FinData.Properties.html#5807" class="Bound">p</a><a id="5886" class="Symbol">)))</a> <a id="5890" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="genδ-FinVec"></a><a id="5896" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="5908" class="Symbol">:</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Cubical.Data.FinData.Properties.html#5911" class="Bound">n</a> <a id="5913" href="Cubical.Data.FinData.Properties.html#5913" class="Bound">k</a> <a id="5915" class="Symbol">:</a> <a id="5917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5918" class="Symbol">)</a> <a id="5920" class="Symbol">→</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Cubical.Data.FinData.Properties.html#5923" class="Bound">a</a> <a id="5925" href="Cubical.Data.FinData.Properties.html#5925" class="Bound">b</a> <a id="5927" class="Symbol">:</a> <a id="5929" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a><a id="5930" class="Symbol">)</a> <a id="5932" class="Symbol">→</a> <a id="5934" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="5941" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="5943" href="Cubical.Data.FinData.Properties.html#5911" class="Bound">n</a>
<a id="5945" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="5957" class="Symbol">(</a><a id="5958" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5963" href="Cubical.Data.FinData.Properties.html#5963" class="Bound">n</a><a id="5964" class="Symbol">)</a> <a id="5966" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="5972" href="Cubical.Data.FinData.Properties.html#5972" class="Bound">a</a> <a id="5974" href="Cubical.Data.FinData.Properties.html#5974" class="Bound">b</a> <a id="5976" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5981" class="Symbol">=</a> <a id="5983" href="Cubical.Data.FinData.Properties.html#5972" class="Bound">a</a>
<a id="5985" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6003" href="Cubical.Data.FinData.Properties.html#6003" class="Bound">n</a><a id="6004" class="Symbol">)</a> <a id="6006" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="6012" href="Cubical.Data.FinData.Properties.html#6012" class="Bound">a</a> <a id="6014" href="Cubical.Data.FinData.Properties.html#6014" class="Bound">b</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6021" href="Cubical.Data.FinData.Properties.html#6021" class="Bound">x</a><a id="6022" class="Symbol">)</a> <a id="6024" class="Symbol">=</a> <a id="6026" href="Cubical.Data.FinData.Properties.html#6014" class="Bound">b</a>
<a id="6028" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6046" href="Cubical.Data.FinData.Properties.html#6046" class="Bound">n</a><a id="6047" class="Symbol">)</a> <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6055" href="Cubical.Data.FinData.Properties.html#6055" class="Bound">k</a><a id="6056" class="Symbol">)</a> <a id="6058" href="Cubical.Data.FinData.Properties.html#6058" class="Bound">a</a> <a id="6060" href="Cubical.Data.FinData.Properties.html#6060" class="Bound">b</a> <a id="6062" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Cubical.Data.FinData.Properties.html#6060" class="Bound">b</a>
<a id="6071" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6083" class="Symbol">(</a><a id="6084" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6089" href="Cubical.Data.FinData.Properties.html#6089" class="Bound">n</a><a id="6090" class="Symbol">)</a> <a id="6092" class="Symbol">(</a><a id="6093" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6098" href="Cubical.Data.FinData.Properties.html#6098" class="Bound">k</a><a id="6099" class="Symbol">)</a> <a id="6101" href="Cubical.Data.FinData.Properties.html#6101" class="Bound">a</a> <a id="6103" href="Cubical.Data.FinData.Properties.html#6103" class="Bound">b</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6110" href="Cubical.Data.FinData.Properties.html#6110" class="Bound">x</a><a id="6111" class="Symbol">)</a> <a id="6113" class="Symbol">=</a> <a id="6115" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6127" href="Cubical.Data.FinData.Properties.html#6089" class="Bound">n</a> <a id="6129" href="Cubical.Data.FinData.Properties.html#6098" class="Bound">k</a> <a id="6131" href="Cubical.Data.FinData.Properties.html#6101" class="Bound">a</a> <a id="6133" href="Cubical.Data.FinData.Properties.html#6103" class="Bound">b</a> <a id="6135" href="Cubical.Data.FinData.Properties.html#6110" class="Bound">x</a>

<a id="δℕ-FinVec"></a><a id="6138" href="Cubical.Data.FinData.Properties.html#6138" class="Function">δℕ-FinVec</a> <a id="6148" class="Symbol">:</a> <a id="6150" class="Symbol">(</a><a id="6151" href="Cubical.Data.FinData.Properties.html#6151" class="Bound">n</a> <a id="6153" href="Cubical.Data.FinData.Properties.html#6153" class="Bound">k</a> <a id="6155" class="Symbol">:</a> <a id="6157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6158" class="Symbol">)</a> <a id="6160" class="Symbol">→</a> <a id="6162" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="6169" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6171" href="Cubical.Data.FinData.Properties.html#6151" class="Bound">n</a>
<a id="6173" href="Cubical.Data.FinData.Properties.html#6138" class="Function">δℕ-FinVec</a> <a id="6183" href="Cubical.Data.FinData.Properties.html#6183" class="Bound">n</a> <a id="6185" href="Cubical.Data.FinData.Properties.html#6185" class="Bound">k</a> <a id="6187" class="Symbol">=</a> <a id="6189" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6201" href="Cubical.Data.FinData.Properties.html#6183" class="Bound">n</a> <a id="6203" href="Cubical.Data.FinData.Properties.html#6185" class="Bound">k</a> <a id="6205" class="Number">1</a> <a id="6207" class="Number">0</a>

<a id="6210" class="Comment">-- WARNING : harder to prove things about</a>
<a id="genδ-FinVec&#39;"></a><a id="6252" href="Cubical.Data.FinData.Properties.html#6252" class="Function">genδ-FinVec&#39;</a> <a id="6265" class="Symbol">:</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Cubical.Data.FinData.Properties.html#6268" class="Bound">n</a> <a id="6270" href="Cubical.Data.FinData.Properties.html#6270" class="Bound">k</a> <a id="6272" class="Symbol">:</a> <a id="6274" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6275" class="Symbol">)</a> <a id="6277" class="Symbol">→</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Cubical.Data.FinData.Properties.html#6280" class="Bound">a</a> <a id="6282" href="Cubical.Data.FinData.Properties.html#6282" class="Bound">b</a> <a id="6284" class="Symbol">:</a> <a id="6286" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a><a id="6287" class="Symbol">)</a> <a id="6289" class="Symbol">→</a> <a id="6291" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="6298" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="6300" href="Cubical.Data.FinData.Properties.html#6268" class="Bound">n</a>
<a id="6302" href="Cubical.Data.FinData.Properties.html#6252" class="Function">genδ-FinVec&#39;</a> <a id="6315" href="Cubical.Data.FinData.Properties.html#6315" class="Bound">n</a> <a id="6317" href="Cubical.Data.FinData.Properties.html#6317" class="Bound">k</a> <a id="6319" href="Cubical.Data.FinData.Properties.html#6319" class="Bound">a</a> <a id="6321" href="Cubical.Data.FinData.Properties.html#6321" class="Bound">b</a> <a id="6323" href="Cubical.Data.FinData.Properties.html#6323" class="Bound">x</a> <a id="6325" class="Keyword">with</a> <a id="6330" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6345" href="Cubical.Data.FinData.Properties.html#6323" class="Bound">x</a><a id="6346" class="Symbol">)</a> <a id="6348" href="Cubical.Data.FinData.Properties.html#6317" class="Bound">k</a>
<a id="6350" class="Symbol">...</a> <a id="6354" class="Symbol">|</a> <a id="6356" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6360" href="Cubical.Data.FinData.Properties.html#6360" class="Bound">p</a> <a id="6362" class="Symbol">=</a> <a id="6364" class="Bound">a</a>
<a id="6366" class="Symbol">...</a> <a id="6370" class="Symbol">|</a> <a id="6372" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6375" href="Cubical.Data.FinData.Properties.html#6375" class="Bound">¬p</a> <a id="6378" class="Symbol">=</a> <a id="6380" class="Bound">b</a>

<a id="6383" class="Comment">-- doing induction on toFin is awkward, so the following alternative</a>
<a id="enum"></a><a id="6452" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6457" class="Symbol">:</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Cubical.Data.FinData.Properties.html#6460" class="Bound">m</a> <a id="6462" class="Symbol">:</a> <a id="6464" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6465" class="Symbol">)</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Cubical.Data.FinData.Properties.html#6460" class="Bound">m</a> <a id="6471" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="6473" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="6481" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a>
<a id="6483" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6488" class="Symbol">{</a><a id="6489" class="Argument">n</a> <a id="6491" class="Symbol">=</a> <a id="6493" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="6498" class="Symbol">}</a> <a id="6500" class="Symbol">_</a> <a id="6502" href="Cubical.Data.FinData.Properties.html#6502" class="Bound">m&lt;0</a> <a id="6506" class="Symbol">=</a> <a id="6508" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="6524" href="Cubical.Data.FinData.Properties.html#6502" class="Bound">m&lt;0</a><a id="6527" class="Symbol">)</a>
<a id="6529" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6534" class="Symbol">{</a><a id="6535" class="Argument">n</a> <a id="6537" class="Symbol">=</a> <a id="6539" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6544" href="Cubical.Data.FinData.Properties.html#6544" class="Bound">n</a><a id="6545" class="Symbol">}</a> <a id="6547" class="Number">0</a> <a id="6549" class="Symbol">_</a> <a id="6551" class="Symbol">=</a> <a id="6553" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="6558" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6563" class="Symbol">{</a><a id="6564" class="Argument">n</a> <a id="6566" class="Symbol">=</a> <a id="6568" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6573" href="Cubical.Data.FinData.Properties.html#6573" class="Bound">n</a><a id="6574" class="Symbol">}</a> <a id="6576" class="Symbol">(</a><a id="6577" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6582" href="Cubical.Data.FinData.Properties.html#6582" class="Bound">m</a><a id="6583" class="Symbol">)</a> <a id="6585" href="Cubical.Data.FinData.Properties.html#6585" class="Bound">p</a> <a id="6587" class="Symbol">=</a> <a id="6589" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6599" href="Cubical.Data.FinData.Properties.html#6582" class="Bound">m</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="6614" href="Cubical.Data.FinData.Properties.html#6585" class="Bound">p</a><a id="6615" class="Symbol">))</a>

<a id="enum∘toℕ"></a><a id="6619" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6628" class="Symbol">:</a> <a id="6630" class="Symbol">(</a><a id="6631" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a> <a id="6633" class="Symbol">:</a> <a id="6635" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="6639" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="6640" class="Symbol">)(</a><a id="6642" href="Cubical.Data.FinData.Properties.html#6642" class="Bound">p</a> <a id="6644" class="Symbol">:</a> <a id="6646" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6650" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a> <a id="6652" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="6654" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="6655" class="Symbol">)</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6669" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a><a id="6670" class="Symbol">)</a> <a id="6672" href="Cubical.Data.FinData.Properties.html#6642" class="Bound">p</a> <a id="6674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6676" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a>
<a id="6678" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6687" class="Symbol">{</a><a id="6688" class="Argument">n</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6697" href="Cubical.Data.FinData.Properties.html#6697" class="Bound">n</a><a id="6698" class="Symbol">}</a> <a id="6700" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="6705" class="Symbol">_</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6714" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6723" class="Symbol">{</a><a id="6724" class="Argument">n</a> <a id="6726" class="Symbol">=</a> <a id="6728" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6733" href="Cubical.Data.FinData.Properties.html#6733" class="Bound">n</a><a id="6734" class="Symbol">}</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6741" href="Cubical.Data.FinData.Properties.html#6741" class="Bound">i</a><a id="6742" class="Symbol">)</a> <a id="6744" href="Cubical.Data.FinData.Properties.html#6744" class="Bound">p</a> <a id="6746" href="Cubical.Data.FinData.Properties.html#6746" class="Bound">t</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6754" class="Symbol">(</a><a id="6755" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6764" href="Cubical.Data.FinData.Properties.html#6741" class="Bound">i</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="6779" href="Cubical.Data.FinData.Properties.html#6744" class="Bound">p</a><a id="6780" class="Symbol">)</a> <a id="6782" href="Cubical.Data.FinData.Properties.html#6746" class="Bound">t</a><a id="6783" class="Symbol">)</a>

<a id="toℕ∘enum"></a><a id="6786" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6795" class="Symbol">:</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a> <a id="6800" class="Symbol">:</a> <a id="6802" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6803" class="Symbol">)(</a><a id="6805" href="Cubical.Data.FinData.Properties.html#6805" class="Bound">p</a> <a id="6807" class="Symbol">:</a> <a id="6809" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a> <a id="6811" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="6813" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="6814" class="Symbol">)</a> <a id="6816" class="Symbol">→</a> <a id="6818" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6828" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a> <a id="6830" href="Cubical.Data.FinData.Properties.html#6805" class="Bound">p</a><a id="6831" class="Symbol">)</a> <a id="6833" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6835" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a>
<a id="6837" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6846" class="Symbol">{</a><a id="6847" class="Argument">n</a> <a id="6849" class="Symbol">=</a> <a id="6851" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="6856" class="Symbol">}</a> <a id="6858" class="Symbol">_</a> <a id="6860" href="Cubical.Data.FinData.Properties.html#6860" class="Bound">m&lt;0</a> <a id="6864" class="Symbol">=</a> <a id="6866" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6872" class="Symbol">(</a><a id="6873" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="6882" href="Cubical.Data.FinData.Properties.html#6860" class="Bound">m&lt;0</a><a id="6885" class="Symbol">)</a>
<a id="6887" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6896" class="Symbol">{</a><a id="6897" class="Argument">n</a> <a id="6899" class="Symbol">=</a> <a id="6901" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6906" href="Cubical.Data.FinData.Properties.html#6906" class="Bound">n</a><a id="6907" class="Symbol">}</a> <a id="6909" class="Number">0</a> <a id="6911" class="Symbol">_</a> <a id="6913" class="Symbol">=</a> <a id="6915" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6920" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6929" class="Symbol">{</a><a id="6930" class="Argument">n</a> <a id="6932" class="Symbol">=</a> <a id="6934" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6939" href="Cubical.Data.FinData.Properties.html#6939" class="Bound">n</a><a id="6940" class="Symbol">}</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6948" href="Cubical.Data.FinData.Properties.html#6948" class="Bound">m</a><a id="6949" class="Symbol">)</a> <a id="6951" href="Cubical.Data.FinData.Properties.html#6951" class="Bound">p</a> <a id="6953" href="Cubical.Data.FinData.Properties.html#6953" class="Bound">i</a> <a id="6955" class="Symbol">=</a> <a id="6957" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6972" href="Cubical.Data.FinData.Properties.html#6948" class="Bound">m</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="6987" href="Cubical.Data.FinData.Properties.html#6951" class="Bound">p</a><a id="6988" class="Symbol">)</a> <a id="6990" href="Cubical.Data.FinData.Properties.html#6953" class="Bound">i</a><a id="6991" class="Symbol">)</a>

<a id="enumExt"></a><a id="6994" href="Cubical.Data.FinData.Properties.html#6994" class="Function">enumExt</a> <a id="7002" class="Symbol">:</a> <a id="7004" class="Symbol">{</a><a id="7005" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7007" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7010" class="Symbol">:</a> <a id="7012" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7013" class="Symbol">}(</a><a id="7015" href="Cubical.Data.FinData.Properties.html#7015" class="Bound">p</a> <a id="7017" class="Symbol">:</a> <a id="7019" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7021" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7023" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7024" class="Symbol">)(</a><a id="7026" href="Cubical.Data.FinData.Properties.html#7026" class="Bound">p&#39;</a> <a id="7029" class="Symbol">:</a> <a id="7031" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7034" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7036" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">→</a> <a id="7041" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7045" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7048" class="Symbol">→</a> <a id="7050" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7055" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7057" href="Cubical.Data.FinData.Properties.html#7015" class="Bound">p</a> <a id="7059" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7061" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7066" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7069" href="Cubical.Data.FinData.Properties.html#7026" class="Bound">p&#39;</a>
<a id="7072" href="Cubical.Data.FinData.Properties.html#6994" class="Function">enumExt</a> <a id="7080" href="Cubical.Data.FinData.Properties.html#7080" class="Bound">p</a> <a id="7082" href="Cubical.Data.FinData.Properties.html#7082" class="Bound">p&#39;</a> <a id="7085" href="Cubical.Data.FinData.Properties.html#7085" class="Bound">q</a> <a id="7087" href="Cubical.Data.FinData.Properties.html#7087" class="Bound">i</a> <a id="7089" class="Symbol">=</a> <a id="7091" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.Data.FinData.Properties.html#7085" class="Bound">q</a> <a id="7099" href="Cubical.Data.FinData.Properties.html#7087" class="Bound">i</a><a id="7100" class="Symbol">)</a> <a id="7102" class="Symbol">(</a><a id="7103" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="7116" class="Symbol">(λ</a> <a id="7119" href="Cubical.Data.FinData.Properties.html#7119" class="Bound">i</a> <a id="7121" class="Symbol">→</a> <a id="7123" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a> <a id="7131" class="Symbol">{</a><a id="7132" class="Argument">m</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Cubical.Data.FinData.Properties.html#7085" class="Bound">q</a> <a id="7144" href="Cubical.Data.FinData.Properties.html#7119" class="Bound">i</a><a id="7145" class="Symbol">)})</a> <a id="7149" href="Cubical.Data.FinData.Properties.html#7080" class="Bound">p</a> <a id="7151" href="Cubical.Data.FinData.Properties.html#7082" class="Bound">p&#39;</a> <a id="7154" href="Cubical.Data.FinData.Properties.html#7087" class="Bound">i</a><a id="7155" class="Symbol">)</a>

<a id="enumInj"></a><a id="7158" href="Cubical.Data.FinData.Properties.html#7158" class="Function">enumInj</a> <a id="7166" class="Symbol">:</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Cubical.Data.FinData.Properties.html#7169" class="Bound">p</a> <a id="7171" class="Symbol">:</a> <a id="7173" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="7175" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7177" href="Cubical.Data.FinData.Properties.html#920" class="Generalizable">k</a><a id="7178" class="Symbol">)</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Cubical.Data.FinData.Properties.html#7181" class="Bound">q</a> <a id="7183" class="Symbol">:</a> <a id="7185" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7187" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7189" href="Cubical.Data.FinData.Properties.html#920" class="Generalizable">k</a><a id="7190" class="Symbol">)</a> <a id="7192" class="Symbol">→</a> <a id="7194" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7199" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="7201" href="Cubical.Data.FinData.Properties.html#7169" class="Bound">p</a> <a id="7203" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7205" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7210" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7212" href="Cubical.Data.FinData.Properties.html#7181" class="Bound">q</a> <a id="7214" class="Symbol">→</a> <a id="7216" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="7218" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7220" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a>
<a id="7222" href="Cubical.Data.FinData.Properties.html#7158" class="Function">enumInj</a> <a id="7230" href="Cubical.Data.FinData.Properties.html#7230" class="Bound">p</a> <a id="7232" href="Cubical.Data.FinData.Properties.html#7232" class="Bound">q</a> <a id="7234" href="Cubical.Data.FinData.Properties.html#7234" class="Bound">path</a> <a id="7239" class="Symbol">=</a> <a id="7241" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7245" class="Symbol">(</a><a id="7246" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="7255" class="Symbol">_</a> <a id="7257" href="Cubical.Data.FinData.Properties.html#7230" class="Bound">p</a><a id="7258" class="Symbol">)</a> <a id="7260" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7267" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7271" href="Cubical.Data.FinData.Properties.html#7234" class="Bound">path</a> <a id="7276" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7278" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="7287" class="Symbol">_</a> <a id="7289" href="Cubical.Data.FinData.Properties.html#7232" class="Bound">q</a>

<a id="enumIndStep"></a><a id="7292" href="Cubical.Data.FinData.Properties.html#7292" class="Function">enumIndStep</a> <a id="7304" class="Symbol">:</a>
    <a id="7310" class="Symbol">(</a><a id="7311" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7313" class="Symbol">:</a> <a id="7315" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7319" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7321" class="Symbol">→</a> <a id="7323" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7328" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="7329" class="Symbol">)</a>
  <a id="7333" class="Symbol">→</a> <a id="7335" class="Symbol">(</a><a id="7336" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a> <a id="7338" class="Symbol">:</a> <a id="7340" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7341" class="Symbol">)(</a><a id="7343" href="Cubical.Data.FinData.Properties.html#7343" class="Bound">p</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7352" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a> <a id="7354" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7356" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7357" class="Symbol">)</a>
  <a id="7361" class="Symbol">→</a> <a id="7363" class="Symbol">((</a><a id="7365" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7367" class="Symbol">:</a> <a id="7369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7370" class="Symbol">)(</a><a id="7372" href="Cubical.Data.FinData.Properties.html#7372" class="Bound">q</a> <a id="7374" class="Symbol">:</a> <a id="7376" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7378" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7380" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7381" class="Symbol">)(</a><a id="7383" href="Cubical.Data.FinData.Properties.html#7383" class="Bound">q&#39;</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7390" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="7392" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a> <a id="7394" class="Symbol">)</a>     <a id="7400" class="Symbol">→</a> <a id="7402" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7410" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7412" href="Cubical.Data.FinData.Properties.html#7372" class="Bound">q</a><a id="7413" class="Symbol">))</a>
  <a id="7418" class="Symbol">→</a> <a id="7420" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7434" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a><a id="7435" class="Symbol">)</a> <a id="7437" href="Cubical.Data.FinData.Properties.html#7343" class="Bound">p</a><a id="7438" class="Symbol">)</a>
  <a id="7442" class="Symbol">→</a> <a id="7444" class="Symbol">((</a><a id="7446" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7448" class="Symbol">:</a> <a id="7450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7451" class="Symbol">)(</a><a id="7453" href="Cubical.Data.FinData.Properties.html#7453" class="Bound">q</a> <a id="7455" class="Symbol">:</a> <a id="7457" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7459" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7461" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7462" class="Symbol">)(</a><a id="7464" href="Cubical.Data.FinData.Properties.html#7464" class="Bound">q&#39;</a> <a id="7467" class="Symbol">:</a> <a id="7469" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7471" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="7473" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7478" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a><a id="7479" class="Symbol">)</a> <a id="7481" class="Symbol">→</a> <a id="7483" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7485" class="Symbol">(</a><a id="7486" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7491" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7493" href="Cubical.Data.FinData.Properties.html#7453" class="Bound">q</a><a id="7494" class="Symbol">))</a>
<a id="7497" href="Cubical.Data.FinData.Properties.html#7292" class="Function">enumIndStep</a> <a id="7509" href="Cubical.Data.FinData.Properties.html#7509" class="Bound">P</a> <a id="7511" href="Cubical.Data.FinData.Properties.html#7511" class="Bound">k</a> <a id="7513" href="Cubical.Data.FinData.Properties.html#7513" class="Bound">p</a> <a id="7515" href="Cubical.Data.FinData.Properties.html#7515" class="Bound">f</a> <a id="7517" href="Cubical.Data.FinData.Properties.html#7517" class="Bound">x</a> <a id="7519" href="Cubical.Data.FinData.Properties.html#7519" class="Bound">m</a> <a id="7521" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a> <a id="7523" href="Cubical.Data.FinData.Properties.html#7523" class="Bound">q&#39;</a> <a id="7526" class="Symbol">=</a>
  <a id="7530" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Cubical.Data.Nat.Order.html#8837" class="Function">≤-split</a> <a id="7544" href="Cubical.Data.FinData.Properties.html#7523" class="Bound">q&#39;</a><a id="7546" class="Symbol">)</a> <a id="7548" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="7555" class="Symbol">(λ</a> <a id="7558" href="Cubical.Data.FinData.Properties.html#7558" class="Bound">_</a> <a id="7560" class="Symbol">→</a> <a id="7562" href="Cubical.Data.FinData.Properties.html#7509" class="Bound">P</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7570" href="Cubical.Data.FinData.Properties.html#7519" class="Bound">m</a> <a id="7572" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a><a id="7573" class="Symbol">))</a> <a id="7576" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a>
    <a id="7583" class="Symbol">λ</a> <a id="7585" class="Symbol">{</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7592" href="Cubical.Data.FinData.Properties.html#7592" class="Bound">r&#39;</a><a id="7594" class="Symbol">)</a> <a id="7596" class="Symbol">→</a> <a id="7598" href="Cubical.Data.FinData.Properties.html#7515" class="Bound">f</a> <a id="7600" href="Cubical.Data.FinData.Properties.html#7519" class="Bound">m</a> <a id="7602" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="7617" href="Cubical.Data.FinData.Properties.html#7592" class="Bound">r&#39;</a><a id="7619" class="Symbol">)</a>
      <a id="7627" class="Symbol">;</a> <a id="7629" class="Symbol">(</a><a id="7630" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7634" href="Cubical.Data.FinData.Properties.html#7634" class="Bound">r&#39;</a><a id="7636" class="Symbol">)</a> <a id="7638" class="Symbol">→</a> <a id="7640" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7646" href="Cubical.Data.FinData.Properties.html#7509" class="Bound">P</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Cubical.Data.FinData.Properties.html#6994" class="Function">enumExt</a> <a id="7657" href="Cubical.Data.FinData.Properties.html#7513" class="Bound">p</a> <a id="7659" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a> <a id="7661" class="Symbol">(</a><a id="7662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7666" href="Cubical.Data.FinData.Properties.html#7634" class="Bound">r&#39;</a><a id="7668" class="Symbol">))</a> <a id="7671" href="Cubical.Data.FinData.Properties.html#7517" class="Bound">x</a> <a id="7673" class="Symbol">}</a>

<a id="enumElim"></a><a id="7676" href="Cubical.Data.FinData.Properties.html#7676" class="Function">enumElim</a> <a id="7685" class="Symbol">:</a>
    <a id="7691" class="Symbol">(</a><a id="7692" href="Cubical.Data.FinData.Properties.html#7692" class="Bound">P</a> <a id="7694" class="Symbol">:</a> <a id="7696" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7700" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7702" class="Symbol">→</a> <a id="7704" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7709" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="7710" class="Symbol">)</a>
  <a id="7714" class="Symbol">→</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7722" class="Symbol">)(</a><a id="7724" href="Cubical.Data.FinData.Properties.html#7724" class="Bound">p</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a> <a id="7730" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7732" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7733" class="Symbol">)(</a><a id="7735" href="Cubical.Data.FinData.Properties.html#7735" class="Bound">h</a> <a id="7737" class="Symbol">:</a> <a id="7739" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7744" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a> <a id="7746" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7748" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7749" class="Symbol">)</a>
  <a id="7753" class="Symbol">→</a> <a id="7755" class="Symbol">((</a><a id="7757" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7759" class="Symbol">:</a> <a id="7761" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7762" class="Symbol">)(</a><a id="7764" href="Cubical.Data.FinData.Properties.html#7764" class="Bound">q</a> <a id="7766" class="Symbol">:</a> <a id="7768" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7770" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7772" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7773" class="Symbol">)(</a><a id="7775" href="Cubical.Data.FinData.Properties.html#7775" class="Bound">q&#39;</a> <a id="7778" class="Symbol">:</a> <a id="7780" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7782" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="7784" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a><a id="7785" class="Symbol">)</a> <a id="7787" class="Symbol">→</a> <a id="7789" href="Cubical.Data.FinData.Properties.html#7692" class="Bound">P</a> <a id="7791" class="Symbol">(</a><a id="7792" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7797" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7799" href="Cubical.Data.FinData.Properties.html#7764" class="Bound">q</a><a id="7800" class="Symbol">))</a>
  <a id="7805" class="Symbol">→</a> <a id="7807" class="Symbol">(</a><a id="7808" href="Cubical.Data.FinData.Properties.html#7808" class="Bound">i</a> <a id="7810" class="Symbol">:</a> <a id="7812" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7816" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7817" class="Symbol">)</a> <a id="7819" class="Symbol">→</a> <a id="7821" href="Cubical.Data.FinData.Properties.html#7692" class="Bound">P</a> <a id="7823" href="Cubical.Data.FinData.Properties.html#7808" class="Bound">i</a>
<a id="7825" href="Cubical.Data.FinData.Properties.html#7676" class="Function">enumElim</a> <a id="7834" href="Cubical.Data.FinData.Properties.html#7834" class="Bound">P</a> <a id="7836" href="Cubical.Data.FinData.Properties.html#7836" class="Bound">k</a> <a id="7838" href="Cubical.Data.FinData.Properties.html#7838" class="Bound">p</a> <a id="7840" href="Cubical.Data.FinData.Properties.html#7840" class="Bound">h</a> <a id="7842" href="Cubical.Data.FinData.Properties.html#7842" class="Bound">f</a> <a id="7844" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a> <a id="7846" class="Symbol">=</a>
  <a id="7850" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7856" href="Cubical.Data.FinData.Properties.html#7834" class="Bound">P</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="7868" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="7877" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7878" class="Symbol">))</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Cubical.Data.FinData.Properties.html#7842" class="Bound">f</a> <a id="7884" class="Symbol">(</a><a id="7885" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7889" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="7899" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7900" class="Symbol">)</a>
    <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7926" class="Symbol">(λ</a> <a id="7929" href="Cubical.Data.FinData.Properties.html#7929" class="Bound">a</a> <a id="7931" class="Symbol">→</a> <a id="7933" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7937" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a> <a id="7939" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7941" href="Cubical.Data.FinData.Properties.html#7929" class="Bound">a</a><a id="7942" class="Symbol">)</a> <a id="7944" class="Symbol">(</a><a id="7945" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7949" href="Cubical.Data.FinData.Properties.html#7840" class="Bound">h</a><a id="7950" class="Symbol">)</a> <a id="7952" class="Symbol">(</a><a id="7953" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="7959" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7960" class="Symbol">))))</a>


<a id="++FinAssoc"></a><a id="7967" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="7978" class="Symbol">:</a> <a id="7980" class="Symbol">{</a><a id="7981" href="Cubical.Data.FinData.Properties.html#7981" class="Bound">n</a> <a id="7983" href="Cubical.Data.FinData.Properties.html#7983" class="Bound">m</a> <a id="7985" href="Cubical.Data.FinData.Properties.html#7985" class="Bound">k</a> <a id="7987" class="Symbol">:</a> <a id="7989" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7990" class="Symbol">}</a> <a id="7992" class="Symbol">(</a><a id="7993" href="Cubical.Data.FinData.Properties.html#7993" class="Bound">U</a> <a id="7995" class="Symbol">:</a> <a id="7997" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8004" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8006" href="Cubical.Data.FinData.Properties.html#7981" class="Bound">n</a><a id="8007" class="Symbol">)</a> <a id="8009" class="Symbol">(</a><a id="8010" href="Cubical.Data.FinData.Properties.html#8010" class="Bound">V</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8021" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8023" href="Cubical.Data.FinData.Properties.html#7983" class="Bound">m</a><a id="8024" class="Symbol">)</a> <a id="8026" class="Symbol">(</a><a id="8027" href="Cubical.Data.FinData.Properties.html#8027" class="Bound">W</a> <a id="8029" class="Symbol">:</a> <a id="8031" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8038" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8040" href="Cubical.Data.FinData.Properties.html#7985" class="Bound">k</a><a id="8041" class="Symbol">)</a>
           <a id="8054" class="Symbol">→</a> <a id="8056" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8062" class="Symbol">(λ</a> <a id="8065" href="Cubical.Data.FinData.Properties.html#8065" class="Bound">i</a> <a id="8067" class="Symbol">→</a> <a id="8069" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8076" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8078" class="Symbol">(</a><a id="8079" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="8087" href="Cubical.Data.FinData.Properties.html#7981" class="Bound">n</a> <a id="8089" href="Cubical.Data.FinData.Properties.html#7983" class="Bound">m</a> <a id="8091" href="Cubical.Data.FinData.Properties.html#7985" class="Bound">k</a> <a id="8093" href="Cubical.Data.FinData.Properties.html#8065" class="Bound">i</a><a id="8094" class="Symbol">))</a> <a id="8097" class="Symbol">(</a><a id="8098" href="Cubical.Data.FinData.Properties.html#7993" class="Bound">U</a> <a id="8100" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8106" class="Symbol">(</a><a id="8107" href="Cubical.Data.FinData.Properties.html#8010" class="Bound">V</a> <a id="8109" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8115" href="Cubical.Data.FinData.Properties.html#8027" class="Bound">W</a><a id="8116" class="Symbol">))</a> <a id="8119" class="Symbol">((</a><a id="8121" href="Cubical.Data.FinData.Properties.html#7993" class="Bound">U</a> <a id="8123" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8129" href="Cubical.Data.FinData.Properties.html#8010" class="Bound">V</a><a id="8130" class="Symbol">)</a> <a id="8132" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8138" href="Cubical.Data.FinData.Properties.html#8027" class="Bound">W</a><a id="8139" class="Symbol">)</a>
<a id="8141" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8152" class="Symbol">{</a><a id="8153" class="Argument">n</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="8162" class="Symbol">}</a> <a id="8164" class="Symbol">_</a> <a id="8166" class="Symbol">_</a> <a id="8168" class="Symbol">_</a> <a id="8170" class="Symbol">=</a> <a id="8172" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8177" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8188" class="Symbol">{</a><a id="8189" class="Argument">n</a> <a id="8191" class="Symbol">=</a> <a id="8193" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8198" href="Cubical.Data.FinData.Properties.html#8198" class="Bound">n</a><a id="8199" class="Symbol">}</a> <a id="8201" href="Cubical.Data.FinData.Properties.html#8201" class="Bound">U</a> <a id="8203" href="Cubical.Data.FinData.Properties.html#8203" class="Bound">V</a> <a id="8205" href="Cubical.Data.FinData.Properties.html#8205" class="Bound">W</a> <a id="8207" href="Cubical.Data.FinData.Properties.html#8207" class="Bound">i</a> <a id="8209" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="8214" class="Symbol">=</a> <a id="8216" href="Cubical.Data.FinData.Properties.html#8201" class="Bound">U</a> <a id="8218" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="8223" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8234" class="Symbol">{</a><a id="8235" class="Argument">n</a> <a id="8237" class="Symbol">=</a> <a id="8239" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8244" href="Cubical.Data.FinData.Properties.html#8244" class="Bound">n</a><a id="8245" class="Symbol">}</a> <a id="8247" href="Cubical.Data.FinData.Properties.html#8247" class="Bound">U</a> <a id="8249" href="Cubical.Data.FinData.Properties.html#8249" class="Bound">V</a> <a id="8251" href="Cubical.Data.FinData.Properties.html#8251" class="Bound">W</a> <a id="8253" href="Cubical.Data.FinData.Properties.html#8253" class="Bound">i</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8260" href="Cubical.Data.FinData.Properties.html#8260" class="Bound">ind</a><a id="8263" class="Symbol">)</a> <a id="8265" class="Symbol">=</a> <a id="8267" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8278" class="Symbol">(</a><a id="8279" href="Cubical.Data.FinData.Properties.html#8247" class="Bound">U</a> <a id="8281" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8283" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="8286" class="Symbol">)</a> <a id="8288" href="Cubical.Data.FinData.Properties.html#8249" class="Bound">V</a> <a id="8290" href="Cubical.Data.FinData.Properties.html#8251" class="Bound">W</a> <a id="8292" href="Cubical.Data.FinData.Properties.html#8253" class="Bound">i</a> <a id="8294" href="Cubical.Data.FinData.Properties.html#8260" class="Bound">ind</a>

<a id="++FinRid"></a><a id="8299" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8308" class="Symbol">:</a> <a id="8310" class="Symbol">{</a><a id="8311" href="Cubical.Data.FinData.Properties.html#8311" class="Bound">n</a> <a id="8313" class="Symbol">:</a> <a id="8315" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8316" class="Symbol">}</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Data.FinData.Properties.html#8319" class="Bound">U</a> <a id="8321" class="Symbol">:</a> <a id="8323" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8330" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8332" href="Cubical.Data.FinData.Properties.html#8311" class="Bound">n</a><a id="8333" class="Symbol">)</a> <a id="8335" class="Symbol">(</a><a id="8336" href="Cubical.Data.FinData.Properties.html#8336" class="Bound">V</a> <a id="8338" class="Symbol">:</a> <a id="8340" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8347" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8349" class="Number">0</a><a id="8350" class="Symbol">)</a>
         <a id="8361" class="Symbol">→</a> <a id="8363" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8369" class="Symbol">(λ</a> <a id="8372" href="Cubical.Data.FinData.Properties.html#8372" class="Bound">i</a> <a id="8374" class="Symbol">→</a> <a id="8376" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8383" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8385" class="Symbol">(</a><a id="8386" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="8393" href="Cubical.Data.FinData.Properties.html#8311" class="Bound">n</a> <a id="8395" href="Cubical.Data.FinData.Properties.html#8372" class="Bound">i</a><a id="8396" class="Symbol">))</a> <a id="8399" class="Symbol">(</a><a id="8400" href="Cubical.Data.FinData.Properties.html#8319" class="Bound">U</a> <a id="8402" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8408" href="Cubical.Data.FinData.Properties.html#8336" class="Bound">V</a><a id="8409" class="Symbol">)</a> <a id="8411" href="Cubical.Data.FinData.Properties.html#8319" class="Bound">U</a>
<a id="8413" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8422" class="Symbol">{</a><a id="8423" class="Argument">n</a> <a id="8425" class="Symbol">=</a> <a id="8427" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="8432" class="Symbol">}</a> <a id="8434" href="Cubical.Data.FinData.Properties.html#8434" class="Bound">U</a> <a id="8436" href="Cubical.Data.FinData.Properties.html#8436" class="Bound">V</a> <a id="8438" class="Symbol">=</a> <a id="8440" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8447" class="Symbol">λ</a> <a id="8449" href="Cubical.Data.FinData.Properties.html#8449" class="Bound">i</a> <a id="8451" class="Symbol">→</a> <a id="8453" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8459" class="Symbol">(</a><a id="8460" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="8466" href="Cubical.Data.FinData.Properties.html#8449" class="Bound">i</a><a id="8467" class="Symbol">)</a>
<a id="8469" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8478" class="Symbol">{</a><a id="8479" class="Argument">n</a> <a id="8481" class="Symbol">=</a> <a id="8483" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8488" href="Cubical.Data.FinData.Properties.html#8488" class="Bound">n</a><a id="8489" class="Symbol">}</a> <a id="8491" href="Cubical.Data.FinData.Properties.html#8491" class="Bound">U</a> <a id="8493" href="Cubical.Data.FinData.Properties.html#8493" class="Bound">V</a> <a id="8495" href="Cubical.Data.FinData.Properties.html#8495" class="Bound">i</a> <a id="8497" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="8502" class="Symbol">=</a> <a id="8504" href="Cubical.Data.FinData.Properties.html#8491" class="Bound">U</a> <a id="8506" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="8511" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8520" class="Symbol">{</a><a id="8521" class="Argument">n</a> <a id="8523" class="Symbol">=</a> <a id="8525" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8530" href="Cubical.Data.FinData.Properties.html#8530" class="Bound">n</a><a id="8531" class="Symbol">}</a> <a id="8533" href="Cubical.Data.FinData.Properties.html#8533" class="Bound">U</a> <a id="8535" href="Cubical.Data.FinData.Properties.html#8535" class="Bound">V</a> <a id="8537" href="Cubical.Data.FinData.Properties.html#8537" class="Bound">i</a> <a id="8539" class="Symbol">(</a><a id="8540" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8544" href="Cubical.Data.FinData.Properties.html#8544" class="Bound">ind</a><a id="8547" class="Symbol">)</a> <a id="8549" class="Symbol">=</a> <a id="8551" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8560" class="Symbol">(</a><a id="8561" href="Cubical.Data.FinData.Properties.html#8533" class="Bound">U</a> <a id="8563" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8565" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="8568" class="Symbol">)</a> <a id="8570" href="Cubical.Data.FinData.Properties.html#8535" class="Bound">V</a> <a id="8572" href="Cubical.Data.FinData.Properties.html#8537" class="Bound">i</a> <a id="8574" href="Cubical.Data.FinData.Properties.html#8544" class="Bound">ind</a>

<a id="++FinElim"></a><a id="8579" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8589" class="Symbol">:</a> <a id="8591" class="Symbol">{</a><a id="8592" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8594" class="Symbol">:</a> <a id="8596" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8598" class="Symbol">→</a> <a id="8600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8605" href="Cubical.Data.FinData.Properties.html#888" class="Generalizable">ℓ&#39;</a><a id="8607" class="Symbol">}</a> <a id="8609" class="Symbol">{</a><a id="8610" href="Cubical.Data.FinData.Properties.html#8610" class="Bound">n</a> <a id="8612" href="Cubical.Data.FinData.Properties.html#8612" class="Bound">m</a> <a id="8614" class="Symbol">:</a> <a id="8616" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8617" class="Symbol">}</a> <a id="8619" class="Symbol">(</a><a id="8620" href="Cubical.Data.FinData.Properties.html#8620" class="Bound">U</a> <a id="8622" class="Symbol">:</a> <a id="8624" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8631" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8633" href="Cubical.Data.FinData.Properties.html#8610" class="Bound">n</a><a id="8634" class="Symbol">)</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Cubical.Data.FinData.Properties.html#8637" class="Bound">V</a> <a id="8639" class="Symbol">:</a> <a id="8641" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8648" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8650" href="Cubical.Data.FinData.Properties.html#8612" class="Bound">m</a><a id="8651" class="Symbol">)</a>
          <a id="8663" class="Symbol">→</a> <a id="8665" class="Symbol">(∀</a> <a id="8668" href="Cubical.Data.FinData.Properties.html#8668" class="Bound">i</a> <a id="8670" class="Symbol">→</a> <a id="8672" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8674" class="Symbol">(</a><a id="8675" href="Cubical.Data.FinData.Properties.html#8620" class="Bound">U</a> <a id="8677" href="Cubical.Data.FinData.Properties.html#8668" class="Bound">i</a><a id="8678" class="Symbol">))</a> <a id="8681" class="Symbol">→</a> <a id="8683" class="Symbol">(∀</a> <a id="8686" href="Cubical.Data.FinData.Properties.html#8686" class="Bound">i</a> <a id="8688" class="Symbol">→</a> <a id="8690" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8692" class="Symbol">(</a><a id="8693" href="Cubical.Data.FinData.Properties.html#8637" class="Bound">V</a> <a id="8695" href="Cubical.Data.FinData.Properties.html#8686" class="Bound">i</a><a id="8696" class="Symbol">))</a> <a id="8699" class="Symbol">→</a> <a id="8701" class="Symbol">∀</a> <a id="8703" href="Cubical.Data.FinData.Properties.html#8703" class="Bound">i</a> <a id="8705" class="Symbol">→</a> <a id="8707" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8709" class="Symbol">((</a><a id="8711" href="Cubical.Data.FinData.Properties.html#8620" class="Bound">U</a> <a id="8713" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8719" href="Cubical.Data.FinData.Properties.html#8637" class="Bound">V</a><a id="8720" class="Symbol">)</a> <a id="8722" href="Cubical.Data.FinData.Properties.html#8703" class="Bound">i</a><a id="8723" class="Symbol">)</a>
<a id="8725" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8735" class="Symbol">{</a><a id="8736" class="Argument">n</a> <a id="8738" class="Symbol">=</a> <a id="8740" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="8745" class="Symbol">}</a> <a id="8747" class="Symbol">_</a> <a id="8749" class="Symbol">_</a> <a id="8751" class="Symbol">_</a> <a id="8753" href="Cubical.Data.FinData.Properties.html#8753" class="Bound">PVHyp</a> <a id="8759" href="Cubical.Data.FinData.Properties.html#8759" class="Bound">i</a> <a id="8761" class="Symbol">=</a> <a id="8763" href="Cubical.Data.FinData.Properties.html#8753" class="Bound">PVHyp</a> <a id="8769" href="Cubical.Data.FinData.Properties.html#8759" class="Bound">i</a>
<a id="8771" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8781" class="Symbol">{</a><a id="8782" class="Argument">n</a> <a id="8784" class="Symbol">=</a> <a id="8786" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8791" href="Cubical.Data.FinData.Properties.html#8791" class="Bound">n</a><a id="8792" class="Symbol">}</a> <a id="8794" class="Symbol">_</a> <a id="8796" class="Symbol">_</a> <a id="8798" href="Cubical.Data.FinData.Properties.html#8798" class="Bound">PUHyp</a> <a id="8804" class="Symbol">_</a> <a id="8806" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="8811" class="Symbol">=</a> <a id="8813" href="Cubical.Data.FinData.Properties.html#8798" class="Bound">PUHyp</a> <a id="8819" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="8824" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8834" class="Symbol">{</a><a id="8835" class="Argument">P</a> <a id="8837" class="Symbol">=</a> <a id="8839" href="Cubical.Data.FinData.Properties.html#8839" class="Bound">P</a><a id="8840" class="Symbol">}</a> <a id="8842" class="Symbol">{</a><a id="8843" class="Argument">n</a> <a id="8845" class="Symbol">=</a> <a id="8847" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8852" href="Cubical.Data.FinData.Properties.html#8852" class="Bound">n</a><a id="8853" class="Symbol">}</a> <a id="8855" href="Cubical.Data.FinData.Properties.html#8855" class="Bound">U</a> <a id="8857" href="Cubical.Data.FinData.Properties.html#8857" class="Bound">V</a> <a id="8859" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">PUHyp</a> <a id="8865" href="Cubical.Data.FinData.Properties.html#8865" class="Bound">PVHyp</a> <a id="8871" class="Symbol">(</a><a id="8872" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8876" href="Cubical.Data.FinData.Properties.html#8876" class="Bound">i</a><a id="8877" class="Symbol">)</a> <a id="8879" class="Symbol">=</a>
          <a id="8891" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8901" class="Symbol">{</a><a id="8902" class="Argument">P</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Cubical.Data.FinData.Properties.html#8839" class="Bound">P</a><a id="8907" class="Symbol">}</a> <a id="8909" class="Symbol">(</a><a id="8910" href="Cubical.Data.FinData.Properties.html#8855" class="Bound">U</a> <a id="8912" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8914" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="8917" class="Symbol">)</a> <a id="8919" href="Cubical.Data.FinData.Properties.html#8857" class="Bound">V</a> <a id="8921" class="Symbol">(λ</a> <a id="8924" href="Cubical.Data.FinData.Properties.html#8924" class="Bound">i</a> <a id="8926" class="Symbol">→</a> <a id="8928" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">PUHyp</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8939" href="Cubical.Data.FinData.Properties.html#8924" class="Bound">i</a><a id="8940" class="Symbol">))</a> <a id="8943" href="Cubical.Data.FinData.Properties.html#8865" class="Bound">PVHyp</a> <a id="8949" href="Cubical.Data.FinData.Properties.html#8876" class="Bound">i</a>

<a id="++FinPres∈"></a><a id="8952" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="8963" class="Symbol">:</a> <a id="8965" class="Symbol">{</a><a id="8966" href="Cubical.Data.FinData.Properties.html#8966" class="Bound">n</a> <a id="8968" href="Cubical.Data.FinData.Properties.html#8968" class="Bound">m</a> <a id="8970" class="Symbol">:</a> <a id="8972" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8973" class="Symbol">}</a> <a id="8975" class="Symbol">{</a><a id="8976" href="Cubical.Data.FinData.Properties.html#8976" class="Bound">α</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8987" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8989" href="Cubical.Data.FinData.Properties.html#8966" class="Bound">n</a><a id="8990" class="Symbol">}</a> <a id="8992" class="Symbol">{</a><a id="8993" href="Cubical.Data.FinData.Properties.html#8993" class="Bound">β</a> <a id="8995" class="Symbol">:</a> <a id="8997" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9004" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="9006" href="Cubical.Data.FinData.Properties.html#8968" class="Bound">m</a><a id="9007" class="Symbol">}</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a> <a id="9012" class="Symbol">:</a> <a id="9014" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="9016" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a><a id="9017" class="Symbol">)</a>
           <a id="9030" class="Symbol">→</a> <a id="9032" class="Symbol">(∀</a> <a id="9035" href="Cubical.Data.FinData.Properties.html#9035" class="Bound">i</a> <a id="9037" class="Symbol">→</a> <a id="9039" href="Cubical.Data.FinData.Properties.html#8976" class="Bound">α</a> <a id="9041" href="Cubical.Data.FinData.Properties.html#9035" class="Bound">i</a> <a id="9043" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="9045" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a><a id="9046" class="Symbol">)</a> <a id="9048" class="Symbol">→</a> <a id="9050" class="Symbol">(∀</a> <a id="9053" href="Cubical.Data.FinData.Properties.html#9053" class="Bound">i</a> <a id="9055" class="Symbol">→</a> <a id="9057" href="Cubical.Data.FinData.Properties.html#8993" class="Bound">β</a> <a id="9059" href="Cubical.Data.FinData.Properties.html#9053" class="Bound">i</a> <a id="9061" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="9063" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a><a id="9064" class="Symbol">)</a> <a id="9066" class="Symbol">→</a> <a id="9068" class="Symbol">∀</a> <a id="9070" href="Cubical.Data.FinData.Properties.html#9070" class="Bound">i</a> <a id="9072" class="Symbol">→</a> <a id="9074" class="Symbol">(</a><a id="9075" href="Cubical.Data.FinData.Properties.html#8976" class="Bound">α</a> <a id="9077" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9083" href="Cubical.Data.FinData.Properties.html#8993" class="Bound">β</a><a id="9084" class="Symbol">)</a> <a id="9086" href="Cubical.Data.FinData.Properties.html#9070" class="Bound">i</a> <a id="9088" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="9090" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a>
<a id="9092" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9103" class="Symbol">{</a><a id="9104" class="Argument">n</a> <a id="9106" class="Symbol">=</a> <a id="9108" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="9113" class="Symbol">}</a> <a id="9115" href="Cubical.Data.FinData.Properties.html#9115" class="Bound">S</a> <a id="9117" href="Cubical.Data.FinData.Properties.html#9117" class="Bound">hα</a> <a id="9120" href="Cubical.Data.FinData.Properties.html#9120" class="Bound">hβ</a> <a id="9123" href="Cubical.Data.FinData.Properties.html#9123" class="Bound">i</a> <a id="9125" class="Symbol">=</a> <a id="9127" href="Cubical.Data.FinData.Properties.html#9120" class="Bound">hβ</a> <a id="9130" href="Cubical.Data.FinData.Properties.html#9123" class="Bound">i</a>
<a id="9132" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9143" class="Symbol">{</a><a id="9144" class="Argument">n</a> <a id="9146" class="Symbol">=</a> <a id="9148" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9153" href="Cubical.Data.FinData.Properties.html#9153" class="Bound">n</a><a id="9154" class="Symbol">}</a> <a id="9156" href="Cubical.Data.FinData.Properties.html#9156" class="Bound">S</a> <a id="9158" href="Cubical.Data.FinData.Properties.html#9158" class="Bound">hα</a> <a id="9161" href="Cubical.Data.FinData.Properties.html#9161" class="Bound">hβ</a> <a id="9164" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="9169" class="Symbol">=</a> <a id="9171" href="Cubical.Data.FinData.Properties.html#9158" class="Bound">hα</a> <a id="9174" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="9179" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9190" class="Symbol">{</a><a id="9191" class="Argument">n</a> <a id="9193" class="Symbol">=</a> <a id="9195" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9200" href="Cubical.Data.FinData.Properties.html#9200" class="Bound">n</a><a id="9201" class="Symbol">}</a> <a id="9203" href="Cubical.Data.FinData.Properties.html#9203" class="Bound">S</a> <a id="9205" href="Cubical.Data.FinData.Properties.html#9205" class="Bound">hα</a> <a id="9208" href="Cubical.Data.FinData.Properties.html#9208" class="Bound">hβ</a> <a id="9211" class="Symbol">(</a><a id="9212" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9216" href="Cubical.Data.FinData.Properties.html#9216" class="Bound">i</a><a id="9217" class="Symbol">)</a> <a id="9219" class="Symbol">=</a> <a id="9221" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9232" href="Cubical.Data.FinData.Properties.html#9203" class="Bound">S</a> <a id="9234" class="Symbol">(</a><a id="9235" href="Cubical.Data.FinData.Properties.html#9205" class="Bound">hα</a> <a id="9238" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9240" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="9243" class="Symbol">)</a> <a id="9245" href="Cubical.Data.FinData.Properties.html#9208" class="Bound">hβ</a> <a id="9248" href="Cubical.Data.FinData.Properties.html#9216" class="Bound">i</a>

<a id="9251" class="Comment">-- sends i to n+i if toℕ i &lt; m and to i∸n otherwise</a>
<a id="9303" class="Comment">-- then +Shuffle²≡id and over the induced path (i.e. in PathP (ua +ShuffleEquiv))</a>
<a id="9385" class="Comment">-- ++Fin is commutative, but how to go from there?</a>
<a id="+Shuffle"></a><a id="9436" href="Cubical.Data.FinData.Properties.html#9436" class="Function">+Shuffle</a> <a id="9445" class="Symbol">:</a> <a id="9447" class="Symbol">(</a><a id="9448" href="Cubical.Data.FinData.Properties.html#9448" class="Bound">m</a> <a id="9450" href="Cubical.Data.FinData.Properties.html#9450" class="Bound">n</a> <a id="9452" class="Symbol">:</a> <a id="9454" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9455" class="Symbol">)</a> <a id="9457" class="Symbol">→</a> <a id="9459" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9463" class="Symbol">(</a><a id="9464" href="Cubical.Data.FinData.Properties.html#9448" class="Bound">m</a> <a id="9466" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9468" href="Cubical.Data.FinData.Properties.html#9450" class="Bound">n</a><a id="9469" class="Symbol">)</a> <a id="9471" class="Symbol">→</a> <a id="9473" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9477" class="Symbol">(</a><a id="9478" href="Cubical.Data.FinData.Properties.html#9450" class="Bound">n</a> <a id="9480" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9482" href="Cubical.Data.FinData.Properties.html#9448" class="Bound">m</a><a id="9483" class="Symbol">)</a>
<a id="9485" href="Cubical.Data.FinData.Properties.html#9436" class="Function">+Shuffle</a> <a id="9494" href="Cubical.Data.FinData.Properties.html#9494" class="Bound">m</a> <a id="9496" href="Cubical.Data.FinData.Properties.html#9496" class="Bound">n</a> <a id="9498" href="Cubical.Data.FinData.Properties.html#9498" class="Bound">i</a> <a id="9500" class="Keyword">with</a> <a id="9505" href="Cubical.Data.Nat.Order.html#7434" class="Function">&lt;Dec</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9515" href="Cubical.Data.FinData.Properties.html#9498" class="Bound">i</a><a id="9516" class="Symbol">)</a> <a id="9518" href="Cubical.Data.FinData.Properties.html#9494" class="Bound">m</a>
<a id="9520" class="Symbol">...</a> <a id="9524" class="Symbol">|</a> <a id="9526" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9530" href="Cubical.Data.FinData.Properties.html#9530" class="Bound">i&lt;m</a> <a id="9534" class="Symbol">=</a> <a id="9536" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="9542" class="Symbol">(</a><a id="9543" class="Bound">n</a> <a id="9545" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9547" class="Symbol">(</a><a id="9548" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9552" class="Bound">i</a><a id="9553" class="Symbol">))</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Cubical.Data.Nat.Order.html#4309" class="Function">&lt;-k+</a> <a id="9562" href="Cubical.Data.FinData.Properties.html#9530" class="Bound">i&lt;m</a><a id="9565" class="Symbol">)</a>
<a id="9567" class="Symbol">...</a> <a id="9571" class="Symbol">|</a> <a id="9573" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9576" href="Cubical.Data.FinData.Properties.html#9576" class="Bound">¬i&lt;m</a> <a id="9581" class="Symbol">=</a> <a id="9583" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="9589" class="Symbol">(</a><a id="9590" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9594" class="Bound">i</a> <a id="9596" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9598" class="Bound">m</a><a id="9599" class="Symbol">)</a>
                  <a id="9619" class="Symbol">(</a><a id="9620" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9626" class="Symbol">(λ</a> <a id="9629" href="Cubical.Data.FinData.Properties.html#9629" class="Bound">x</a> <a id="9631" class="Symbol">→</a> <a id="9633" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9637" class="Bound">i</a> <a id="9639" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9641" class="Bound">m</a> <a id="9643" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="9645" href="Cubical.Data.FinData.Properties.html#9629" class="Bound">x</a><a id="9646" class="Symbol">)</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="9656" class="Bound">m</a> <a id="9658" class="Bound">n</a><a id="9659" class="Symbol">)</a> <a id="9661" class="Symbol">(</a><a id="9662" href="Cubical.Data.Nat.Order.html#4015" class="Function">≤&lt;-trans</a> <a id="9671" class="Symbol">(</a><a id="9672" href="Cubical.Data.Nat.Order.html#5876" class="Function">∸-≤</a> <a id="9676" class="Symbol">(</a><a id="9677" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9681" class="Bound">i</a><a id="9682" class="Symbol">)</a> <a id="9684" class="Bound">m</a><a id="9685" class="Symbol">)</a> <a id="9687" class="Symbol">(</a><a id="9688" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="9694" class="Bound">i</a><a id="9695" class="Symbol">)))</a>


<a id="finSucMaybeIso"></a><a id="9701" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9716" class="Symbol">:</a> <a id="9718" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9722" class="Symbol">(</a><a id="9723" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="9734" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="9735" class="Symbol">))</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="9745" class="Symbol">(</a><a id="9746" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9750" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="9751" class="Symbol">))</a>
<a id="9754" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9762" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9777" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="9782" class="Symbol">=</a> <a id="9784" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
<a id="9792" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9800" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9815" class="Symbol">(</a><a id="9816" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9820" href="Cubical.Data.FinData.Properties.html#9820" class="Bound">i</a><a id="9821" class="Symbol">)</a> <a id="9823" class="Symbol">=</a> <a id="9825" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="9830" href="Cubical.Data.FinData.Properties.html#9820" class="Bound">i</a>
<a id="9832" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9840" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9855" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="9863" class="Symbol">=</a> <a id="9865" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="9870" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9878" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="9899" href="Cubical.Data.FinData.Properties.html#9899" class="Bound">i</a><a id="9900" class="Symbol">)</a> <a id="9902" class="Symbol">=</a> <a id="9904" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9908" href="Cubical.Data.FinData.Properties.html#9899" class="Bound">i</a>
<a id="9910" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="9923" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9938" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="9946" class="Symbol">=</a> <a id="9948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9953" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="9966" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9981" class="Symbol">(</a><a id="9982" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="9987" href="Cubical.Data.FinData.Properties.html#9987" class="Bound">i</a><a id="9988" class="Symbol">)</a> <a id="9990" class="Symbol">=</a> <a id="9992" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9997" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10009" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="10024" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="10029" class="Symbol">=</a> <a id="10031" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10036" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10048" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="10063" class="Symbol">(</a><a id="10064" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10068" href="Cubical.Data.FinData.Properties.html#10068" class="Bound">i</a><a id="10069" class="Symbol">)</a> <a id="10071" class="Symbol">=</a> <a id="10073" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="finSuc≡Maybe"></a><a id="10079" href="Cubical.Data.FinData.Properties.html#10079" class="Function">finSuc≡Maybe</a> <a id="10092" class="Symbol">:</a> <a id="10094" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10105" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10106" class="Symbol">)</a> <a id="10108" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10110" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="10116" class="Symbol">(</a><a id="10117" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10121" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10122" class="Symbol">)</a>
<a id="10124" href="Cubical.Data.FinData.Properties.html#10079" class="Function">finSuc≡Maybe</a> <a id="10137" class="Symbol">=</a> <a id="10139" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="10149" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a>

<a id="finSuc≡Maybe∙"></a><a id="10165" href="Cubical.Data.FinData.Properties.html#10165" class="Function">finSuc≡Maybe∙</a> <a id="10179" class="Symbol">:</a> <a id="10181" class="Symbol">(</a><a id="10182" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10186" class="Symbol">(</a><a id="10187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10193" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10194" class="Symbol">)</a> <a id="10196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10198" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="10202" class="Symbol">)</a> <a id="10204" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10206" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="10213" class="Symbol">(</a><a id="10214" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10218" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10219" class="Symbol">)</a>
<a id="10221" href="Cubical.Data.FinData.Properties.html#10165" class="Function">finSuc≡Maybe∙</a> <a id="10235" class="Symbol">=</a> <a id="10237" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="10249" class="Symbol">_</a> <a id="10251" class="Symbol">_</a> <a id="10253" class="Symbol">((</a><a id="10255" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="10266" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a><a id="10280" class="Symbol">)</a> <a id="10282" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10284" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10288" class="Symbol">)</a>

<a id="10291" class="Comment">-- Proof that Fin n ⊎ Fin m ≃ Fin (n+m)</a>
<a id="10331" class="Keyword">module</a> <a id="FinSumChar"></a><a id="10338" href="Cubical.Data.FinData.Properties.html#10338" class="Module">FinSumChar</a> <a id="10349" class="Keyword">where</a>

 <a id="FinSumChar.fun"></a><a id="10357" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10361" class="Symbol">:</a> <a id="10363" class="Symbol">(</a><a id="10364" href="Cubical.Data.FinData.Properties.html#10364" class="Bound">n</a> <a id="10366" href="Cubical.Data.FinData.Properties.html#10366" class="Bound">m</a> <a id="10368" class="Symbol">:</a> <a id="10370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10371" class="Symbol">)</a> <a id="10373" class="Symbol">→</a> <a id="10375" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10379" href="Cubical.Data.FinData.Properties.html#10364" class="Bound">n</a> <a id="10381" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10383" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10387" href="Cubical.Data.FinData.Properties.html#10366" class="Bound">m</a> <a id="10389" class="Symbol">→</a> <a id="10391" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10395" class="Symbol">(</a><a id="10396" href="Cubical.Data.FinData.Properties.html#10364" class="Bound">n</a> <a id="10398" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10400" href="Cubical.Data.FinData.Properties.html#10366" class="Bound">m</a><a id="10401" class="Symbol">)</a>
 <a id="10404" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10408" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="10414" href="Cubical.Data.FinData.Properties.html#10414" class="Bound">m</a> <a id="10416" class="Symbol">(</a><a id="10417" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10421" href="Cubical.Data.FinData.Properties.html#10421" class="Bound">i</a><a id="10422" class="Symbol">)</a> <a id="10424" class="Symbol">=</a> <a id="10426" href="Cubical.Data.FinData.Properties.html#10421" class="Bound">i</a>
 <a id="10429" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10433" class="Symbol">(</a><a id="10434" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10439" href="Cubical.Data.FinData.Properties.html#10439" class="Bound">n</a><a id="10440" class="Symbol">)</a> <a id="10442" href="Cubical.Data.FinData.Properties.html#10442" class="Bound">m</a> <a id="10444" class="Symbol">(</a><a id="10445" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10449" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="10453" class="Symbol">)</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
 <a id="10463" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10467" class="Symbol">(</a><a id="10468" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10473" href="Cubical.Data.FinData.Properties.html#10473" class="Bound">n</a><a id="10474" class="Symbol">)</a> <a id="10476" href="Cubical.Data.FinData.Properties.html#10476" class="Bound">m</a> <a id="10478" class="Symbol">(</a><a id="10479" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10483" class="Symbol">(</a><a id="10484" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10488" href="Cubical.Data.FinData.Properties.html#10488" class="Bound">i</a><a id="10489" class="Symbol">))</a> <a id="10492" class="Symbol">=</a> <a id="10494" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10498" class="Symbol">(</a><a id="10499" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10503" href="Cubical.Data.FinData.Properties.html#10473" class="Bound">n</a> <a id="10505" href="Cubical.Data.FinData.Properties.html#10476" class="Bound">m</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10512" href="Cubical.Data.FinData.Properties.html#10488" class="Bound">i</a><a id="10513" class="Symbol">))</a>
 <a id="10517" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10527" href="Cubical.Data.FinData.Properties.html#10527" class="Bound">n</a><a id="10528" class="Symbol">)</a> <a id="10530" href="Cubical.Data.FinData.Properties.html#10530" class="Bound">m</a> <a id="10532" class="Symbol">(</a><a id="10533" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10537" href="Cubical.Data.FinData.Properties.html#10537" class="Bound">i</a><a id="10538" class="Symbol">)</a> <a id="10540" class="Symbol">=</a> <a id="10542" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10551" href="Cubical.Data.FinData.Properties.html#10527" class="Bound">n</a> <a id="10553" href="Cubical.Data.FinData.Properties.html#10530" class="Bound">m</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10560" href="Cubical.Data.FinData.Properties.html#10537" class="Bound">i</a><a id="10561" class="Symbol">))</a>

 <a id="FinSumChar.invSucAux"></a><a id="10566" href="Cubical.Data.FinData.Properties.html#10566" class="Function">invSucAux</a> <a id="10576" class="Symbol">:</a> <a id="10578" class="Symbol">(</a><a id="10579" href="Cubical.Data.FinData.Properties.html#10579" class="Bound">n</a> <a id="10581" href="Cubical.Data.FinData.Properties.html#10581" class="Bound">m</a> <a id="10583" class="Symbol">:</a> <a id="10585" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10586" class="Symbol">)</a> <a id="10588" class="Symbol">→</a> <a id="10590" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10594" href="Cubical.Data.FinData.Properties.html#10579" class="Bound">n</a> <a id="10596" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10598" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10602" href="Cubical.Data.FinData.Properties.html#10581" class="Bound">m</a> <a id="10604" class="Symbol">→</a> <a id="10606" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10610" class="Symbol">(</a><a id="10611" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10616" href="Cubical.Data.FinData.Properties.html#10579" class="Bound">n</a><a id="10617" class="Symbol">)</a> <a id="10619" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10621" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10625" href="Cubical.Data.FinData.Properties.html#10581" class="Bound">m</a>
 <a id="10628" href="Cubical.Data.FinData.Properties.html#10566" class="Function">invSucAux</a> <a id="10638" href="Cubical.Data.FinData.Properties.html#10638" class="Bound">n</a> <a id="10640" href="Cubical.Data.FinData.Properties.html#10640" class="Bound">m</a> <a id="10642" class="Symbol">(</a><a id="10643" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10647" href="Cubical.Data.FinData.Properties.html#10647" class="Bound">i</a><a id="10648" class="Symbol">)</a> <a id="10650" class="Symbol">=</a> <a id="10652" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10656" class="Symbol">(</a><a id="10657" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10661" href="Cubical.Data.FinData.Properties.html#10647" class="Bound">i</a><a id="10662" class="Symbol">)</a>
 <a id="10665" href="Cubical.Data.FinData.Properties.html#10566" class="Function">invSucAux</a> <a id="10675" href="Cubical.Data.FinData.Properties.html#10675" class="Bound">n</a> <a id="10677" href="Cubical.Data.FinData.Properties.html#10677" class="Bound">m</a> <a id="10679" class="Symbol">(</a><a id="10680" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10684" href="Cubical.Data.FinData.Properties.html#10684" class="Bound">i</a><a id="10685" class="Symbol">)</a> <a id="10687" class="Symbol">=</a> <a id="10689" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10693" href="Cubical.Data.FinData.Properties.html#10684" class="Bound">i</a>

 <a id="FinSumChar.inv"></a><a id="10697" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="10701" class="Symbol">:</a> <a id="10703" class="Symbol">(</a><a id="10704" href="Cubical.Data.FinData.Properties.html#10704" class="Bound">n</a> <a id="10706" href="Cubical.Data.FinData.Properties.html#10706" class="Bound">m</a> <a id="10708" class="Symbol">:</a> <a id="10710" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10711" class="Symbol">)</a> <a id="10713" class="Symbol">→</a> <a id="10715" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10719" class="Symbol">(</a><a id="10720" href="Cubical.Data.FinData.Properties.html#10704" class="Bound">n</a> <a id="10722" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10724" href="Cubical.Data.FinData.Properties.html#10706" class="Bound">m</a><a id="10725" class="Symbol">)</a> <a id="10727" class="Symbol">→</a> <a id="10729" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10733" href="Cubical.Data.FinData.Properties.html#10704" class="Bound">n</a> <a id="10735" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10737" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10741" href="Cubical.Data.FinData.Properties.html#10706" class="Bound">m</a>
 <a id="10744" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="10748" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="10754" href="Cubical.Data.FinData.Properties.html#10754" class="Bound">m</a> <a id="10756" href="Cubical.Data.FinData.Properties.html#10756" class="Bound">i</a> <a id="10758" class="Symbol">=</a> <a id="10760" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10764" href="Cubical.Data.FinData.Properties.html#10756" class="Bound">i</a>
 <a id="10767" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="10771" class="Symbol">(</a><a id="10772" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10777" href="Cubical.Data.FinData.Properties.html#10777" class="Bound">n</a><a id="10778" class="Symbol">)</a> <a id="10780" href="Cubical.Data.FinData.Properties.html#10780" class="Bound">m</a> <a id="10782" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="10787" class="Symbol">=</a> <a id="10789" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10793" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
 <a id="10799" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="10803" class="Symbol">(</a><a id="10804" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10809" href="Cubical.Data.FinData.Properties.html#10809" class="Bound">n</a><a id="10810" class="Symbol">)</a> <a id="10812" href="Cubical.Data.FinData.Properties.html#10812" class="Bound">m</a> <a id="10814" class="Symbol">(</a><a id="10815" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10819" href="Cubical.Data.FinData.Properties.html#10819" class="Bound">i</a><a id="10820" class="Symbol">)</a> <a id="10822" class="Symbol">=</a> <a id="10824" href="Cubical.Data.FinData.Properties.html#10566" class="Function">invSucAux</a> <a id="10834" href="Cubical.Data.FinData.Properties.html#10809" class="Bound">n</a> <a id="10836" href="Cubical.Data.FinData.Properties.html#10812" class="Bound">m</a> <a id="10838" class="Symbol">(</a><a id="10839" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="10843" href="Cubical.Data.FinData.Properties.html#10809" class="Bound">n</a> <a id="10845" href="Cubical.Data.FinData.Properties.html#10812" class="Bound">m</a> <a id="10847" href="Cubical.Data.FinData.Properties.html#10819" class="Bound">i</a><a id="10848" class="Symbol">)</a>

 <a id="FinSumChar.ret"></a><a id="10852" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="10856" class="Symbol">:</a> <a id="10858" class="Symbol">(</a><a id="10859" href="Cubical.Data.FinData.Properties.html#10859" class="Bound">n</a> <a id="10861" href="Cubical.Data.FinData.Properties.html#10861" class="Bound">m</a> <a id="10863" class="Symbol">:</a> <a id="10865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10866" class="Symbol">)</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.Data.FinData.Properties.html#10869" class="Bound">i</a> <a id="10871" class="Symbol">:</a> <a id="10873" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10877" href="Cubical.Data.FinData.Properties.html#10859" class="Bound">n</a> <a id="10879" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10881" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10885" href="Cubical.Data.FinData.Properties.html#10861" class="Bound">m</a><a id="10886" class="Symbol">)</a> <a id="10888" class="Symbol">→</a> <a id="10890" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="10894" href="Cubical.Data.FinData.Properties.html#10859" class="Bound">n</a> <a id="10896" href="Cubical.Data.FinData.Properties.html#10861" class="Bound">m</a> <a id="10898" class="Symbol">(</a><a id="10899" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="10903" href="Cubical.Data.FinData.Properties.html#10859" class="Bound">n</a> <a id="10905" href="Cubical.Data.FinData.Properties.html#10861" class="Bound">m</a> <a id="10907" href="Cubical.Data.FinData.Properties.html#10869" class="Bound">i</a><a id="10908" class="Symbol">)</a> <a id="10910" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10912" href="Cubical.Data.FinData.Properties.html#10869" class="Bound">i</a>
 <a id="10915" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="10919" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="10925" href="Cubical.Data.FinData.Properties.html#10925" class="Bound">m</a> <a id="10927" class="Symbol">(</a><a id="10928" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10932" href="Cubical.Data.FinData.Properties.html#10932" class="Bound">i</a><a id="10933" class="Symbol">)</a> <a id="10935" class="Symbol">=</a> <a id="10937" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="10943" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="10947" class="Symbol">(</a><a id="10948" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10953" href="Cubical.Data.FinData.Properties.html#10953" class="Bound">n</a><a id="10954" class="Symbol">)</a> <a id="10956" href="Cubical.Data.FinData.Properties.html#10956" class="Bound">m</a> <a id="10958" class="Symbol">(</a><a id="10959" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10963" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="10967" class="Symbol">)</a> <a id="10969" class="Symbol">=</a> <a id="10971" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="10977" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="10981" class="Symbol">(</a><a id="10982" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10987" href="Cubical.Data.FinData.Properties.html#10987" class="Bound">n</a><a id="10988" class="Symbol">)</a> <a id="10990" href="Cubical.Data.FinData.Properties.html#10990" class="Bound">m</a> <a id="10992" class="Symbol">(</a><a id="10993" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10997" class="Symbol">(</a><a id="10998" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11002" href="Cubical.Data.FinData.Properties.html#11002" class="Bound">i</a><a id="11003" class="Symbol">))</a> <a id="11006" class="Symbol">=</a> <a id="11008" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11014" class="Symbol">(λ</a> <a id="11017" href="Cubical.Data.FinData.Properties.html#11017" class="Bound">x</a> <a id="11019" class="Symbol">→</a> <a id="11021" href="Cubical.Data.FinData.Properties.html#10566" class="Function">invSucAux</a> <a id="11031" href="Cubical.Data.FinData.Properties.html#10987" class="Bound">n</a> <a id="11033" href="Cubical.Data.FinData.Properties.html#10990" class="Bound">m</a> <a id="11035" href="Cubical.Data.FinData.Properties.html#11017" class="Bound">x</a> <a id="11037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11039" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11043" class="Symbol">(</a><a id="11044" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11048" href="Cubical.Data.FinData.Properties.html#11002" class="Bound">i</a><a id="11049" class="Symbol">))</a>
                                       <a id="11091" class="Symbol">(</a><a id="11092" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11096" class="Symbol">(</a><a id="11097" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="11101" href="Cubical.Data.FinData.Properties.html#10987" class="Bound">n</a> <a id="11103" href="Cubical.Data.FinData.Properties.html#10990" class="Bound">m</a> <a id="11105" class="Symbol">(</a><a id="11106" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11110" href="Cubical.Data.FinData.Properties.html#11002" class="Bound">i</a><a id="11111" class="Symbol">)))</a> <a id="11115" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11121" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11131" href="Cubical.Data.FinData.Properties.html#11131" class="Bound">n</a><a id="11132" class="Symbol">)</a> <a id="11134" href="Cubical.Data.FinData.Properties.html#11134" class="Bound">m</a> <a id="11136" class="Symbol">(</a><a id="11137" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11141" href="Cubical.Data.FinData.Properties.html#11141" class="Bound">i</a><a id="11142" class="Symbol">)</a> <a id="11144" class="Symbol">=</a> <a id="11146" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11152" class="Symbol">(λ</a> <a id="11155" href="Cubical.Data.FinData.Properties.html#11155" class="Bound">x</a> <a id="11157" class="Symbol">→</a> <a id="11159" href="Cubical.Data.FinData.Properties.html#10566" class="Function">invSucAux</a> <a id="11169" href="Cubical.Data.FinData.Properties.html#11131" class="Bound">n</a> <a id="11171" href="Cubical.Data.FinData.Properties.html#11134" class="Bound">m</a> <a id="11173" href="Cubical.Data.FinData.Properties.html#11155" class="Bound">x</a> <a id="11175" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11177" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11181" href="Cubical.Data.FinData.Properties.html#11141" class="Bound">i</a><a id="11182" class="Symbol">)</a> <a id="11184" class="Symbol">(</a><a id="11185" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11189" class="Symbol">(</a><a id="11190" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="11194" href="Cubical.Data.FinData.Properties.html#11131" class="Bound">n</a> <a id="11196" href="Cubical.Data.FinData.Properties.html#11134" class="Bound">m</a> <a id="11198" class="Symbol">(</a><a id="11199" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11203" href="Cubical.Data.FinData.Properties.html#11141" class="Bound">i</a><a id="11204" class="Symbol">)))</a> <a id="11208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinSumChar.sec"></a><a id="11215" href="Cubical.Data.FinData.Properties.html#11215" class="Function">sec</a> <a id="11219" class="Symbol">:</a> <a id="11221" class="Symbol">(</a><a id="11222" href="Cubical.Data.FinData.Properties.html#11222" class="Bound">n</a> <a id="11224" href="Cubical.Data.FinData.Properties.html#11224" class="Bound">m</a> <a id="11226" class="Symbol">:</a> <a id="11228" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11229" class="Symbol">)</a> <a id="11231" class="Symbol">(</a><a id="11232" href="Cubical.Data.FinData.Properties.html#11232" class="Bound">i</a> <a id="11234" class="Symbol">:</a> <a id="11236" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11240" class="Symbol">(</a><a id="11241" href="Cubical.Data.FinData.Properties.html#11222" class="Bound">n</a> <a id="11243" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11245" href="Cubical.Data.FinData.Properties.html#11224" class="Bound">m</a><a id="11246" class="Symbol">))</a> <a id="11249" class="Symbol">→</a> <a id="11251" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="11255" href="Cubical.Data.FinData.Properties.html#11222" class="Bound">n</a> <a id="11257" href="Cubical.Data.FinData.Properties.html#11224" class="Bound">m</a> <a id="11259" class="Symbol">(</a><a id="11260" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="11264" href="Cubical.Data.FinData.Properties.html#11222" class="Bound">n</a> <a id="11266" href="Cubical.Data.FinData.Properties.html#11224" class="Bound">m</a> <a id="11268" href="Cubical.Data.FinData.Properties.html#11232" class="Bound">i</a><a id="11269" class="Symbol">)</a> <a id="11271" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11273" href="Cubical.Data.FinData.Properties.html#11232" class="Bound">i</a>
 <a id="11276" href="Cubical.Data.FinData.Properties.html#11215" class="Function">sec</a> <a id="11280" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="11286" href="Cubical.Data.FinData.Properties.html#11286" class="Bound">m</a> <a id="11288" href="Cubical.Data.FinData.Properties.html#11288" class="Bound">i</a> <a id="11290" class="Symbol">=</a> <a id="11292" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11298" href="Cubical.Data.FinData.Properties.html#11215" class="Function">sec</a> <a id="11302" class="Symbol">(</a><a id="11303" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11308" href="Cubical.Data.FinData.Properties.html#11308" class="Bound">n</a><a id="11309" class="Symbol">)</a> <a id="11311" href="Cubical.Data.FinData.Properties.html#11311" class="Bound">m</a> <a id="11313" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="11318" class="Symbol">=</a> <a id="11320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11326" href="Cubical.Data.FinData.Properties.html#11215" class="Function">sec</a> <a id="11330" class="Symbol">(</a><a id="11331" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11336" href="Cubical.Data.FinData.Properties.html#11336" class="Bound">n</a><a id="11337" class="Symbol">)</a> <a id="11339" href="Cubical.Data.FinData.Properties.html#11339" class="Bound">m</a> <a id="11341" class="Symbol">(</a><a id="11342" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11346" href="Cubical.Data.FinData.Properties.html#11346" class="Bound">i</a><a id="11347" class="Symbol">)</a> <a id="11349" class="Symbol">=</a> <a id="11351" href="Cubical.Data.FinData.Properties.html#11407" class="Function">helperPath</a> <a id="11362" class="Symbol">(</a><a id="11363" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="11367" href="Cubical.Data.FinData.Properties.html#11336" class="Bound">n</a> <a id="11369" href="Cubical.Data.FinData.Properties.html#11339" class="Bound">m</a> <a id="11371" href="Cubical.Data.FinData.Properties.html#11346" class="Bound">i</a><a id="11372" class="Symbol">)</a> <a id="11374" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11376" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11381" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11385" class="Symbol">(</a><a id="11386" href="Cubical.Data.FinData.Properties.html#11215" class="Function">sec</a> <a id="11390" href="Cubical.Data.FinData.Properties.html#11336" class="Bound">n</a> <a id="11392" href="Cubical.Data.FinData.Properties.html#11339" class="Bound">m</a> <a id="11394" href="Cubical.Data.FinData.Properties.html#11346" class="Bound">i</a><a id="11395" class="Symbol">)</a>
  <a id="11399" class="Keyword">where</a>
  <a id="11407" href="Cubical.Data.FinData.Properties.html#11407" class="Function">helperPath</a> <a id="11418" class="Symbol">:</a> <a id="11420" class="Symbol">∀</a> <a id="11422" href="Cubical.Data.FinData.Properties.html#11422" class="Bound">x</a> <a id="11424" class="Symbol">→</a> <a id="11426" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="11430" class="Symbol">(</a><a id="11431" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11436" href="Cubical.Data.FinData.Properties.html#11336" class="Bound">n</a><a id="11437" class="Symbol">)</a> <a id="11439" href="Cubical.Data.FinData.Properties.html#11339" class="Bound">m</a> <a id="11441" class="Symbol">(</a><a id="11442" href="Cubical.Data.FinData.Properties.html#10566" class="Function">invSucAux</a> <a id="11452" href="Cubical.Data.FinData.Properties.html#11336" class="Bound">n</a> <a id="11454" href="Cubical.Data.FinData.Properties.html#11339" class="Bound">m</a> <a id="11456" href="Cubical.Data.FinData.Properties.html#11422" class="Bound">x</a><a id="11457" class="Symbol">)</a> <a id="11459" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11461" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11465" class="Symbol">(</a><a id="11466" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="11470" href="Cubical.Data.FinData.Properties.html#11336" class="Bound">n</a> <a id="11472" href="Cubical.Data.FinData.Properties.html#11339" class="Bound">m</a> <a id="11474" href="Cubical.Data.FinData.Properties.html#11422" class="Bound">x</a><a id="11475" class="Symbol">)</a>
  <a id="11479" href="Cubical.Data.FinData.Properties.html#11407" class="Function">helperPath</a> <a id="11490" class="Symbol">(</a><a id="11491" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11495" class="Symbol">_)</a> <a id="11498" class="Symbol">=</a> <a id="11500" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11507" href="Cubical.Data.FinData.Properties.html#11407" class="Function">helperPath</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11523" class="Symbol">_)</a> <a id="11526" class="Symbol">=</a> <a id="11528" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinSumChar.Equiv"></a><a id="11535" href="Cubical.Data.FinData.Properties.html#11535" class="Function">Equiv</a> <a id="11541" class="Symbol">:</a> <a id="11543" class="Symbol">(</a><a id="11544" href="Cubical.Data.FinData.Properties.html#11544" class="Bound">n</a> <a id="11546" href="Cubical.Data.FinData.Properties.html#11546" class="Bound">m</a> <a id="11548" class="Symbol">:</a> <a id="11550" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11551" class="Symbol">)</a> <a id="11553" class="Symbol">→</a> <a id="11555" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11559" href="Cubical.Data.FinData.Properties.html#11544" class="Bound">n</a> <a id="11561" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11563" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11567" href="Cubical.Data.FinData.Properties.html#11546" class="Bound">m</a> <a id="11569" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11571" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11575" class="Symbol">(</a><a id="11576" href="Cubical.Data.FinData.Properties.html#11544" class="Bound">n</a> <a id="11578" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11580" href="Cubical.Data.FinData.Properties.html#11546" class="Bound">m</a><a id="11581" class="Symbol">)</a>
 <a id="11584" href="Cubical.Data.FinData.Properties.html#11535" class="Function">Equiv</a> <a id="11590" href="Cubical.Data.FinData.Properties.html#11590" class="Bound">n</a> <a id="11592" href="Cubical.Data.FinData.Properties.html#11592" class="Bound">m</a> <a id="11594" class="Symbol">=</a> <a id="11596" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="11607" class="Symbol">(</a><a id="11608" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="11612" class="Symbol">(</a><a id="11613" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="11617" href="Cubical.Data.FinData.Properties.html#11590" class="Bound">n</a> <a id="11619" href="Cubical.Data.FinData.Properties.html#11592" class="Bound">m</a><a id="11620" class="Symbol">)</a> <a id="11622" class="Symbol">(</a><a id="11623" href="Cubical.Data.FinData.Properties.html#10697" class="Function">inv</a> <a id="11627" href="Cubical.Data.FinData.Properties.html#11590" class="Bound">n</a> <a id="11629" href="Cubical.Data.FinData.Properties.html#11592" class="Bound">m</a><a id="11630" class="Symbol">)</a> <a id="11632" class="Symbol">(</a><a id="11633" href="Cubical.Data.FinData.Properties.html#11215" class="Function">sec</a> <a id="11637" href="Cubical.Data.FinData.Properties.html#11590" class="Bound">n</a> <a id="11639" href="Cubical.Data.FinData.Properties.html#11592" class="Bound">m</a><a id="11640" class="Symbol">)</a> <a id="11642" class="Symbol">(</a><a id="11643" href="Cubical.Data.FinData.Properties.html#10852" class="Function">ret</a> <a id="11647" href="Cubical.Data.FinData.Properties.html#11590" class="Bound">n</a> <a id="11649" href="Cubical.Data.FinData.Properties.html#11592" class="Bound">m</a><a id="11650" class="Symbol">))</a>

 <a id="FinSumChar.++FinInl"></a><a id="11655" href="Cubical.Data.FinData.Properties.html#11655" class="Function">++FinInl</a> <a id="11664" class="Symbol">:</a> <a id="11666" class="Symbol">(</a><a id="11667" href="Cubical.Data.FinData.Properties.html#11667" class="Bound">n</a> <a id="11669" href="Cubical.Data.FinData.Properties.html#11669" class="Bound">m</a> <a id="11671" class="Symbol">:</a> <a id="11673" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11674" class="Symbol">)</a> <a id="11676" class="Symbol">(</a><a id="11677" href="Cubical.Data.FinData.Properties.html#11677" class="Bound">U</a> <a id="11679" class="Symbol">:</a> <a id="11681" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11688" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11690" href="Cubical.Data.FinData.Properties.html#11667" class="Bound">n</a><a id="11691" class="Symbol">)</a> <a id="11693" class="Symbol">(</a><a id="11694" href="Cubical.Data.FinData.Properties.html#11694" class="Bound">W</a> <a id="11696" class="Symbol">:</a> <a id="11698" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11705" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11707" href="Cubical.Data.FinData.Properties.html#11669" class="Bound">m</a><a id="11708" class="Symbol">)</a> <a id="11710" class="Symbol">(</a><a id="11711" href="Cubical.Data.FinData.Properties.html#11711" class="Bound">i</a> <a id="11713" class="Symbol">:</a> <a id="11715" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11719" href="Cubical.Data.FinData.Properties.html#11667" class="Bound">n</a><a id="11720" class="Symbol">)</a>
          <a id="11732" class="Symbol">→</a> <a id="11734" href="Cubical.Data.FinData.Properties.html#11677" class="Bound">U</a> <a id="11736" href="Cubical.Data.FinData.Properties.html#11711" class="Bound">i</a> <a id="11738" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11740" class="Symbol">(</a><a id="11741" href="Cubical.Data.FinData.Properties.html#11677" class="Bound">U</a> <a id="11743" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="11749" href="Cubical.Data.FinData.Properties.html#11694" class="Bound">W</a><a id="11750" class="Symbol">)</a> <a id="11752" class="Symbol">(</a><a id="11753" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="11757" href="Cubical.Data.FinData.Properties.html#11667" class="Bound">n</a> <a id="11759" href="Cubical.Data.FinData.Properties.html#11669" class="Bound">m</a> <a id="11761" class="Symbol">(</a><a id="11762" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11766" href="Cubical.Data.FinData.Properties.html#11711" class="Bound">i</a><a id="11767" class="Symbol">))</a>
 <a id="11771" href="Cubical.Data.FinData.Properties.html#11655" class="Function">++FinInl</a> <a id="11780" class="Symbol">(</a><a id="11781" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11786" href="Cubical.Data.FinData.Properties.html#11786" class="Bound">n</a><a id="11787" class="Symbol">)</a> <a id="11789" href="Cubical.Data.FinData.Properties.html#11789" class="Bound">m</a> <a id="11791" href="Cubical.Data.FinData.Properties.html#11791" class="Bound">U</a> <a id="11793" href="Cubical.Data.FinData.Properties.html#11793" class="Bound">W</a> <a id="11795" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="11800" class="Symbol">=</a> <a id="11802" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11808" href="Cubical.Data.FinData.Properties.html#11655" class="Function">++FinInl</a> <a id="11817" class="Symbol">(</a><a id="11818" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11823" href="Cubical.Data.FinData.Properties.html#11823" class="Bound">n</a><a id="11824" class="Symbol">)</a> <a id="11826" href="Cubical.Data.FinData.Properties.html#11826" class="Bound">m</a> <a id="11828" href="Cubical.Data.FinData.Properties.html#11828" class="Bound">U</a> <a id="11830" href="Cubical.Data.FinData.Properties.html#11830" class="Bound">W</a> <a id="11832" class="Symbol">(</a><a id="11833" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11837" href="Cubical.Data.FinData.Properties.html#11837" class="Bound">i</a><a id="11838" class="Symbol">)</a> <a id="11840" class="Symbol">=</a> <a id="11842" href="Cubical.Data.FinData.Properties.html#11655" class="Function">++FinInl</a> <a id="11851" href="Cubical.Data.FinData.Properties.html#11823" class="Bound">n</a> <a id="11853" href="Cubical.Data.FinData.Properties.html#11826" class="Bound">m</a> <a id="11855" class="Symbol">(</a><a id="11856" href="Cubical.Data.FinData.Properties.html#11828" class="Bound">U</a> <a id="11858" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11860" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="11863" class="Symbol">)</a> <a id="11865" href="Cubical.Data.FinData.Properties.html#11830" class="Bound">W</a> <a id="11867" href="Cubical.Data.FinData.Properties.html#11837" class="Bound">i</a>

 <a id="FinSumChar.++FinInr"></a><a id="11871" href="Cubical.Data.FinData.Properties.html#11871" class="Function">++FinInr</a> <a id="11880" class="Symbol">:</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Cubical.Data.FinData.Properties.html#11883" class="Bound">n</a> <a id="11885" href="Cubical.Data.FinData.Properties.html#11885" class="Bound">m</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11890" class="Symbol">)</a> <a id="11892" class="Symbol">(</a><a id="11893" href="Cubical.Data.FinData.Properties.html#11893" class="Bound">U</a> <a id="11895" class="Symbol">:</a> <a id="11897" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11904" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11906" href="Cubical.Data.FinData.Properties.html#11883" class="Bound">n</a><a id="11907" class="Symbol">)</a> <a id="11909" class="Symbol">(</a><a id="11910" href="Cubical.Data.FinData.Properties.html#11910" class="Bound">W</a> <a id="11912" class="Symbol">:</a> <a id="11914" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11921" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11923" href="Cubical.Data.FinData.Properties.html#11885" class="Bound">m</a><a id="11924" class="Symbol">)</a> <a id="11926" class="Symbol">(</a><a id="11927" href="Cubical.Data.FinData.Properties.html#11927" class="Bound">i</a> <a id="11929" class="Symbol">:</a> <a id="11931" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11935" href="Cubical.Data.FinData.Properties.html#11885" class="Bound">m</a><a id="11936" class="Symbol">)</a>
          <a id="11948" class="Symbol">→</a> <a id="11950" href="Cubical.Data.FinData.Properties.html#11910" class="Bound">W</a> <a id="11952" href="Cubical.Data.FinData.Properties.html#11927" class="Bound">i</a> <a id="11954" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11956" class="Symbol">(</a><a id="11957" href="Cubical.Data.FinData.Properties.html#11893" class="Bound">U</a> <a id="11959" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="11965" href="Cubical.Data.FinData.Properties.html#11910" class="Bound">W</a><a id="11966" class="Symbol">)</a> <a id="11968" class="Symbol">(</a><a id="11969" href="Cubical.Data.FinData.Properties.html#10357" class="Function">fun</a> <a id="11973" href="Cubical.Data.FinData.Properties.html#11883" class="Bound">n</a> <a id="11975" href="Cubical.Data.FinData.Properties.html#11885" class="Bound">m</a> <a id="11977" class="Symbol">(</a><a id="11978" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11982" href="Cubical.Data.FinData.Properties.html#11927" class="Bound">i</a><a id="11983" class="Symbol">))</a>
 <a id="11987" href="Cubical.Data.FinData.Properties.html#11871" class="Function">++FinInr</a> <a id="11996" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="12002" class="Symbol">(</a><a id="12003" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12008" href="Cubical.Data.FinData.Properties.html#12008" class="Bound">m</a><a id="12009" class="Symbol">)</a> <a id="12011" href="Cubical.Data.FinData.Properties.html#12011" class="Bound">U</a> <a id="12013" href="Cubical.Data.FinData.Properties.html#12013" class="Bound">W</a> <a id="12015" href="Cubical.Data.FinData.Properties.html#12015" class="Bound">i</a> <a id="12017" class="Symbol">=</a> <a id="12019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12025" href="Cubical.Data.FinData.Properties.html#11871" class="Function">++FinInr</a> <a id="12034" class="Symbol">(</a><a id="12035" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12040" href="Cubical.Data.FinData.Properties.html#12040" class="Bound">n</a><a id="12041" class="Symbol">)</a> <a id="12043" href="Cubical.Data.FinData.Properties.html#12043" class="Bound">m</a> <a id="12045" href="Cubical.Data.FinData.Properties.html#12045" class="Bound">U</a> <a id="12047" href="Cubical.Data.FinData.Properties.html#12047" class="Bound">W</a> <a id="12049" href="Cubical.Data.FinData.Properties.html#12049" class="Bound">i</a> <a id="12051" class="Symbol">=</a> <a id="12053" href="Cubical.Data.FinData.Properties.html#11871" class="Function">++FinInr</a> <a id="12062" href="Cubical.Data.FinData.Properties.html#12040" class="Bound">n</a> <a id="12064" href="Cubical.Data.FinData.Properties.html#12043" class="Bound">m</a> <a id="12066" class="Symbol">(</a><a id="12067" href="Cubical.Data.FinData.Properties.html#12045" class="Bound">U</a> <a id="12069" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12071" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="12074" class="Symbol">)</a> <a id="12076" href="Cubical.Data.FinData.Properties.html#12047" class="Bound">W</a> <a id="12078" href="Cubical.Data.FinData.Properties.html#12049" class="Bound">i</a>

<a id="12081" class="Comment">-- Proof that Fin n × Fin m ≃ Fin nm</a>
<a id="12118" class="Keyword">module</a> <a id="FinProdChar"></a><a id="12125" href="Cubical.Data.FinData.Properties.html#12125" class="Module">FinProdChar</a> <a id="12137" class="Keyword">where</a>

 <a id="12145" class="Keyword">open</a> <a id="12150" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
 <a id="FinProdChar.sucProdToSumIso"></a><a id="12155" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12171" class="Symbol">:</a> <a id="12173" class="Symbol">(</a><a id="12174" href="Cubical.Data.FinData.Properties.html#12174" class="Bound">n</a> <a id="12176" href="Cubical.Data.FinData.Properties.html#12176" class="Bound">m</a> <a id="12178" class="Symbol">:</a> <a id="12180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12181" class="Symbol">)</a> <a id="12183" class="Symbol">→</a> <a id="12185" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12189" class="Symbol">(</a><a id="12190" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12194" class="Symbol">(</a><a id="12195" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12200" href="Cubical.Data.FinData.Properties.html#12174" class="Bound">n</a><a id="12201" class="Symbol">)</a> <a id="12203" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12205" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12209" href="Cubical.Data.FinData.Properties.html#12176" class="Bound">m</a><a id="12210" class="Symbol">)</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12217" href="Cubical.Data.FinData.Properties.html#12176" class="Bound">m</a> <a id="12219" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12226" href="Cubical.Data.FinData.Properties.html#12174" class="Bound">n</a> <a id="12228" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12230" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12234" href="Cubical.Data.FinData.Properties.html#12176" class="Bound">m</a><a id="12235" class="Symbol">))</a>
 <a id="12239" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12243" class="Symbol">(</a><a id="12244" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12260" href="Cubical.Data.FinData.Properties.html#12260" class="Bound">n</a> <a id="12262" href="Cubical.Data.FinData.Properties.html#12262" class="Bound">m</a><a id="12263" class="Symbol">)</a> <a id="12265" class="Symbol">(</a><a id="12266" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12273" href="Cubical.Data.FinData.Properties.html#12273" class="Bound">j</a><a id="12274" class="Symbol">)</a> <a id="12276" class="Symbol">=</a> <a id="12278" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12282" href="Cubical.Data.FinData.Properties.html#12273" class="Bound">j</a>
 <a id="12285" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12289" class="Symbol">(</a><a id="12290" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12306" href="Cubical.Data.FinData.Properties.html#12306" class="Bound">n</a> <a id="12308" href="Cubical.Data.FinData.Properties.html#12308" class="Bound">m</a><a id="12309" class="Symbol">)</a> <a id="12311" class="Symbol">(</a><a id="12312" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12316" href="Cubical.Data.FinData.Properties.html#12316" class="Bound">i</a> <a id="12318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12320" href="Cubical.Data.FinData.Properties.html#12320" class="Bound">j</a><a id="12321" class="Symbol">)</a> <a id="12323" class="Symbol">=</a> <a id="12325" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12329" class="Symbol">(</a><a id="12330" href="Cubical.Data.FinData.Properties.html#12316" class="Bound">i</a> <a id="12332" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12334" href="Cubical.Data.FinData.Properties.html#12320" class="Bound">j</a><a id="12335" class="Symbol">)</a>
 <a id="12338" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12342" class="Symbol">(</a><a id="12343" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12359" href="Cubical.Data.FinData.Properties.html#12359" class="Bound">n</a> <a id="12361" href="Cubical.Data.FinData.Properties.html#12361" class="Bound">m</a><a id="12362" class="Symbol">)</a> <a id="12364" class="Symbol">(</a><a id="12365" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12369" href="Cubical.Data.FinData.Properties.html#12369" class="Bound">j</a><a id="12370" class="Symbol">)</a> <a id="12372" class="Symbol">=</a> <a id="12374" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12381" href="Cubical.Data.FinData.Properties.html#12369" class="Bound">j</a>
 <a id="12384" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12388" class="Symbol">(</a><a id="12389" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12405" href="Cubical.Data.FinData.Properties.html#12405" class="Bound">n</a> <a id="12407" href="Cubical.Data.FinData.Properties.html#12407" class="Bound">m</a><a id="12408" class="Symbol">)</a> <a id="12410" class="Symbol">(</a><a id="12411" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12415" class="Symbol">(</a><a id="12416" href="Cubical.Data.FinData.Properties.html#12416" class="Bound">i</a> <a id="12418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12420" href="Cubical.Data.FinData.Properties.html#12420" class="Bound">j</a><a id="12421" class="Symbol">))</a> <a id="12424" class="Symbol">=</a> <a id="12426" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12430" href="Cubical.Data.FinData.Properties.html#12416" class="Bound">i</a> <a id="12432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12434" href="Cubical.Data.FinData.Properties.html#12420" class="Bound">j</a>
 <a id="12437" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12463" href="Cubical.Data.FinData.Properties.html#12463" class="Bound">n</a> <a id="12465" href="Cubical.Data.FinData.Properties.html#12465" class="Bound">m</a><a id="12466" class="Symbol">)</a> <a id="12468" class="Symbol">(</a><a id="12469" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12473" href="Cubical.Data.FinData.Properties.html#12473" class="Bound">j</a><a id="12474" class="Symbol">)</a> <a id="12476" class="Symbol">=</a> <a id="12478" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12484" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="12493" class="Symbol">(</a><a id="12494" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12510" href="Cubical.Data.FinData.Properties.html#12510" class="Bound">n</a> <a id="12512" href="Cubical.Data.FinData.Properties.html#12512" class="Bound">m</a><a id="12513" class="Symbol">)</a> <a id="12515" class="Symbol">(</a><a id="12516" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12520" class="Symbol">(</a><a id="12521" href="Cubical.Data.FinData.Properties.html#12521" class="Bound">i</a> <a id="12523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12525" href="Cubical.Data.FinData.Properties.html#12525" class="Bound">j</a><a id="12526" class="Symbol">))</a> <a id="12529" class="Symbol">=</a> <a id="12531" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12537" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="12545" class="Symbol">(</a><a id="12546" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12562" href="Cubical.Data.FinData.Properties.html#12562" class="Bound">n</a> <a id="12564" href="Cubical.Data.FinData.Properties.html#12564" class="Bound">m</a><a id="12565" class="Symbol">)</a> <a id="12567" class="Symbol">(</a><a id="12568" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12575" href="Cubical.Data.FinData.Properties.html#12575" class="Bound">j</a><a id="12576" class="Symbol">)</a> <a id="12578" class="Symbol">=</a> <a id="12580" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12586" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="12594" class="Symbol">(</a><a id="12595" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12611" href="Cubical.Data.FinData.Properties.html#12611" class="Bound">n</a> <a id="12613" href="Cubical.Data.FinData.Properties.html#12613" class="Bound">m</a><a id="12614" class="Symbol">)</a> <a id="12616" class="Symbol">(</a><a id="12617" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12621" href="Cubical.Data.FinData.Properties.html#12621" class="Bound">i</a> <a id="12623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12625" href="Cubical.Data.FinData.Properties.html#12625" class="Bound">j</a><a id="12626" class="Symbol">)</a> <a id="12628" class="Symbol">=</a> <a id="12630" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinProdChar.Equiv"></a><a id="12637" href="Cubical.Data.FinData.Properties.html#12637" class="Function">Equiv</a> <a id="12643" class="Symbol">:</a> <a id="12645" class="Symbol">(</a><a id="12646" href="Cubical.Data.FinData.Properties.html#12646" class="Bound">n</a> <a id="12648" href="Cubical.Data.FinData.Properties.html#12648" class="Bound">m</a> <a id="12650" class="Symbol">:</a> <a id="12652" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12653" class="Symbol">)</a> <a id="12655" class="Symbol">→</a> <a id="12657" class="Symbol">(</a><a id="12658" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12662" href="Cubical.Data.FinData.Properties.html#12646" class="Bound">n</a> <a id="12664" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12666" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12670" href="Cubical.Data.FinData.Properties.html#12648" class="Bound">m</a><a id="12671" class="Symbol">)</a> <a id="12673" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12675" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12679" class="Symbol">(</a><a id="12680" href="Cubical.Data.FinData.Properties.html#12646" class="Bound">n</a> <a id="12682" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="12684" href="Cubical.Data.FinData.Properties.html#12648" class="Bound">m</a><a id="12685" class="Symbol">)</a>
 <a id="12688" href="Cubical.Data.FinData.Properties.html#12637" class="Function">Equiv</a> <a id="12694" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="12700" href="Cubical.Data.FinData.Properties.html#12700" class="Bound">m</a> <a id="12702" class="Symbol">=</a> <a id="12704" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="12717" class="Symbol">(λ</a> <a id="12720" href="Cubical.Data.FinData.Properties.html#12720" class="Bound">x</a> <a id="12722" class="Symbol">→</a> <a id="12724" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="12730" class="Symbol">(</a><a id="12731" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12735" href="Cubical.Data.FinData.Properties.html#12720" class="Bound">x</a><a id="12736" class="Symbol">))</a> <a id="12739" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>
 <a id="12746" href="Cubical.Data.FinData.Properties.html#12637" class="Function">Equiv</a> <a id="12752" class="Symbol">(</a><a id="12753" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12758" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a><a id="12759" class="Symbol">)</a> <a id="12761" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a> <a id="12763" class="Symbol">=</a> <a id="12765" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12769" class="Symbol">(</a><a id="12770" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12775" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a><a id="12776" class="Symbol">)</a> <a id="12778" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12780" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12784" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a>    <a id="12789" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="12792" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="12803" class="Symbol">(</a><a id="12804" href="Cubical.Data.FinData.Properties.html#12155" class="Function">sucProdToSumIso</a> <a id="12820" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a> <a id="12822" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a><a id="12823" class="Symbol">)</a> <a id="12825" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
                    <a id="12847" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12851" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a> <a id="12853" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12855" class="Symbol">(</a><a id="12856" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12860" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a> <a id="12862" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12864" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12868" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a><a id="12869" class="Symbol">)</a> <a id="12871" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="12874" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="12885" class="Symbol">(</a><a id="12886" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="12891" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="12897" class="Symbol">(</a><a id="12898" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="12909" class="Symbol">(</a><a id="12910" href="Cubical.Data.FinData.Properties.html#12637" class="Function">Equiv</a> <a id="12916" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a> <a id="12918" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a><a id="12919" class="Symbol">)))</a> <a id="12923" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
                    <a id="12945" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12949" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a> <a id="12951" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12953" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12957" class="Symbol">(</a><a id="12958" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a> <a id="12960" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="12962" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a><a id="12963" class="Symbol">)</a>     <a id="12969" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="12972" href="Cubical.Data.FinData.Properties.html#11535" class="Function">FinSumChar.Equiv</a> <a id="12989" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a> <a id="12991" class="Symbol">(</a><a id="12992" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a> <a id="12994" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="12996" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a><a id="12997" class="Symbol">)</a> <a id="12999" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
                    <a id="13021" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13025" class="Symbol">(</a><a id="13026" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a> <a id="13028" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13030" href="Cubical.Data.FinData.Properties.html#12758" class="Bound">n</a> <a id="13032" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="13034" href="Cubical.Data.FinData.Properties.html#12761" class="Bound">m</a><a id="13035" class="Symbol">)</a>         <a id="13045" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>

<a id="13048" class="Comment">-- Exhaustion of decidable predicate</a>

<a id="∀Dec"></a><a id="13086" href="Cubical.Data.FinData.Properties.html#13086" class="Function">∀Dec</a> <a id="13091" class="Symbol">:</a>
    <a id="13097" class="Symbol">(</a><a id="13098" href="Cubical.Data.FinData.Properties.html#13098" class="Bound">P</a> <a id="13100" class="Symbol">:</a> <a id="13102" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13106" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13108" class="Symbol">→</a> <a id="13110" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13115" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="13116" class="Symbol">)</a>
  <a id="13120" class="Symbol">→</a> <a id="13122" class="Symbol">(</a><a id="13123" href="Cubical.Data.FinData.Properties.html#13123" class="Bound">dec</a> <a id="13127" class="Symbol">:</a> <a id="13129" class="Symbol">(</a><a id="13130" href="Cubical.Data.FinData.Properties.html#13130" class="Bound">i</a> <a id="13132" class="Symbol">:</a> <a id="13134" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13138" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13139" class="Symbol">)</a> <a id="13141" class="Symbol">→</a> <a id="13143" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13147" class="Symbol">(</a><a id="13148" href="Cubical.Data.FinData.Properties.html#13098" class="Bound">P</a> <a id="13150" href="Cubical.Data.FinData.Properties.html#13130" class="Bound">i</a><a id="13151" class="Symbol">))</a>
  <a id="13156" class="Symbol">→</a> <a id="13158" class="Symbol">((</a><a id="13160" href="Cubical.Data.FinData.Properties.html#13160" class="Bound">i</a> <a id="13162" class="Symbol">:</a> <a id="13164" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13168" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13169" class="Symbol">)</a> <a id="13171" class="Symbol">→</a> <a id="13173" href="Cubical.Data.FinData.Properties.html#13098" class="Bound">P</a> <a id="13175" href="Cubical.Data.FinData.Properties.html#13160" class="Bound">i</a><a id="13176" class="Symbol">)</a> <a id="13178" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13180" class="Symbol">(</a><a id="13181" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13184" href="Cubical.Data.FinData.Properties.html#13184" class="Bound">i</a> <a id="13186" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13188" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13192" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13194" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13196" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13198" href="Cubical.Data.FinData.Properties.html#13098" class="Bound">P</a> <a id="13200" href="Cubical.Data.FinData.Properties.html#13184" class="Bound">i</a><a id="13201" class="Symbol">)</a>
<a id="13203" href="Cubical.Data.FinData.Properties.html#13086" class="Function">∀Dec</a> <a id="13208" class="Symbol">{</a><a id="13209" class="Argument">m</a> <a id="13211" class="Symbol">=</a> <a id="13213" class="Number">0</a><a id="13214" class="Symbol">}</a> <a id="13216" class="Symbol">_</a> <a id="13218" class="Symbol">_</a> <a id="13220" class="Symbol">=</a> <a id="13222" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13226" class="Symbol">λ</a> <a id="13228" class="Symbol">()</a>
<a id="13231" href="Cubical.Data.FinData.Properties.html#13086" class="Function">∀Dec</a> <a id="13236" class="Symbol">{</a><a id="13237" class="Argument">m</a> <a id="13239" class="Symbol">=</a> <a id="13241" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13246" href="Cubical.Data.FinData.Properties.html#13246" class="Bound">m</a><a id="13247" class="Symbol">}</a> <a id="13249" href="Cubical.Data.FinData.Properties.html#13249" class="Bound">P</a> <a id="13251" href="Cubical.Data.FinData.Properties.html#13251" class="Bound">dec</a> <a id="13255" class="Symbol">=</a> <a id="13257" href="Cubical.Data.FinData.Properties.html#13308" class="Function">helper</a> <a id="13264" class="Symbol">(</a><a id="13265" href="Cubical.Data.FinData.Properties.html#13251" class="Bound">dec</a> <a id="13269" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13273" class="Symbol">)</a> <a id="13275" class="Symbol">(</a><a id="13276" href="Cubical.Data.FinData.Properties.html#13086" class="Function">∀Dec</a> <a id="13281" class="Symbol">_</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Cubical.Data.FinData.Properties.html#13251" class="Bound">dec</a> <a id="13288" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13290" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="13293" class="Symbol">))</a>
  <a id="13298" class="Keyword">where</a>
    <a id="13308" href="Cubical.Data.FinData.Properties.html#13308" class="Function">helper</a> <a id="13315" class="Symbol">:</a>
        <a id="13325" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13329" class="Symbol">(</a><a id="13330" href="Cubical.Data.FinData.Properties.html#13249" class="Bound">P</a> <a id="13332" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13336" class="Symbol">)</a>
      <a id="13344" class="Symbol">→</a> <a id="13346" class="Symbol">((</a><a id="13348" href="Cubical.Data.FinData.Properties.html#13348" class="Bound">i</a> <a id="13350" class="Symbol">:</a> <a id="13352" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13356" href="Cubical.Data.FinData.Properties.html#13246" class="Bound">m</a><a id="13357" class="Symbol">)</a> <a id="13359" class="Symbol">→</a> <a id="13361" href="Cubical.Data.FinData.Properties.html#13249" class="Bound">P</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13368" href="Cubical.Data.FinData.Properties.html#13348" class="Bound">i</a><a id="13369" class="Symbol">))</a>  <a id="13373" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13375" class="Symbol">(</a><a id="13376" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13379" href="Cubical.Data.FinData.Properties.html#13379" class="Bound">i</a> <a id="13381" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13383" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13387" href="Cubical.Data.FinData.Properties.html#13246" class="Bound">m</a> <a id="13389" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13391" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13393" href="Cubical.Data.FinData.Properties.html#13249" class="Bound">P</a> <a id="13395" class="Symbol">(</a><a id="13396" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13400" href="Cubical.Data.FinData.Properties.html#13379" class="Bound">i</a><a id="13401" class="Symbol">))</a>
      <a id="13410" class="Symbol">→</a> <a id="13412" class="Symbol">((</a><a id="13414" href="Cubical.Data.FinData.Properties.html#13414" class="Bound">i</a> <a id="13416" class="Symbol">:</a> <a id="13418" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13422" class="Symbol">(</a><a id="13423" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13428" href="Cubical.Data.FinData.Properties.html#13246" class="Bound">m</a><a id="13429" class="Symbol">))</a> <a id="13432" class="Symbol">→</a> <a id="13434" href="Cubical.Data.FinData.Properties.html#13249" class="Bound">P</a> <a id="13436" href="Cubical.Data.FinData.Properties.html#13414" class="Bound">i</a><a id="13437" class="Symbol">)</a> <a id="13439" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13441" class="Symbol">(</a><a id="13442" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13445" href="Cubical.Data.FinData.Properties.html#13445" class="Bound">i</a> <a id="13447" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13449" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13453" class="Symbol">(</a><a id="13454" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13459" href="Cubical.Data.FinData.Properties.html#13246" class="Bound">m</a><a id="13460" class="Symbol">)</a> <a id="13462" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13464" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13466" href="Cubical.Data.FinData.Properties.html#13249" class="Bound">P</a> <a id="13468" href="Cubical.Data.FinData.Properties.html#13445" class="Bound">i</a><a id="13469" class="Symbol">)</a>
    <a id="13475" href="Cubical.Data.FinData.Properties.html#13308" class="Function">helper</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="13487" href="Cubical.Data.FinData.Properties.html#13487" class="Bound">p</a><a id="13488" class="Symbol">)</a> <a id="13490" class="Symbol">(</a><a id="13491" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13495" href="Cubical.Data.FinData.Properties.html#13495" class="Bound">q</a><a id="13496" class="Symbol">)</a> <a id="13498" class="Symbol">=</a> <a id="13500" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13504" class="Symbol">λ</a> <a id="13506" class="Symbol">{</a> <a id="13508" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13513" class="Symbol">→</a> <a id="13515" href="Cubical.Data.FinData.Properties.html#13487" class="Bound">p</a> <a id="13517" class="Symbol">;</a> <a id="13519" class="Symbol">(</a><a id="13520" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13524" href="Cubical.Data.FinData.Properties.html#13524" class="Bound">i</a><a id="13525" class="Symbol">)</a> <a id="13527" class="Symbol">→</a> <a id="13529" href="Cubical.Data.FinData.Properties.html#13495" class="Bound">q</a> <a id="13531" href="Cubical.Data.FinData.Properties.html#13524" class="Bound">i</a> <a id="13533" class="Symbol">}</a>
    <a id="13539" href="Cubical.Data.FinData.Properties.html#13308" class="Function">helper</a> <a id="13546" class="Symbol">(</a><a id="13547" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="13551" class="Symbol">_)</a> <a id="13554" class="Symbol">(</a><a id="13555" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13559" href="Cubical.Data.FinData.Properties.html#13559" class="Bound">q</a><a id="13560" class="Symbol">)</a> <a id="13562" class="Symbol">=</a> <a id="13564" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13568" class="Symbol">(</a><a id="13569" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13573" class="Symbol">(</a><a id="13574" href="Cubical.Data.FinData.Properties.html#13559" class="Bound">q</a> <a id="13576" class="Symbol">.</a><a id="13577" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13580" class="Symbol">)</a> <a id="13582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13584" href="Cubical.Data.FinData.Properties.html#13559" class="Bound">q</a> <a id="13586" class="Symbol">.</a><a id="13587" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13590" class="Symbol">)</a>
    <a id="13596" href="Cubical.Data.FinData.Properties.html#13308" class="Function">helper</a> <a id="13603" class="Symbol">(</a><a id="13604" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="13607" href="Cubical.Data.FinData.Properties.html#13607" class="Bound">¬p</a><a id="13609" class="Symbol">)</a> <a id="13611" class="Symbol">_</a> <a id="13613" class="Symbol">=</a> <a id="13615" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13619" class="Symbol">(</a><a id="13620" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13627" href="Cubical.Data.FinData.Properties.html#13607" class="Bound">¬p</a><a id="13629" class="Symbol">)</a>

<a id="∀Dec2"></a><a id="13632" href="Cubical.Data.FinData.Properties.html#13632" class="Function">∀Dec2</a> <a id="13638" class="Symbol">:</a>
    <a id="13644" class="Symbol">(</a><a id="13645" href="Cubical.Data.FinData.Properties.html#13645" class="Bound">P</a> <a id="13647" class="Symbol">:</a> <a id="13649" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13653" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13655" class="Symbol">→</a> <a id="13657" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13661" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="13663" class="Symbol">→</a> <a id="13665" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13670" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="13671" class="Symbol">)</a>
  <a id="13675" class="Symbol">→</a> <a id="13677" class="Symbol">(</a><a id="13678" href="Cubical.Data.FinData.Properties.html#13678" class="Bound">dec</a> <a id="13682" class="Symbol">:</a> <a id="13684" class="Symbol">(</a><a id="13685" href="Cubical.Data.FinData.Properties.html#13685" class="Bound">i</a> <a id="13687" class="Symbol">:</a> <a id="13689" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13693" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13694" class="Symbol">)(</a><a id="13696" href="Cubical.Data.FinData.Properties.html#13696" class="Bound">j</a> <a id="13698" class="Symbol">:</a> <a id="13700" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13704" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="13705" class="Symbol">)</a> <a id="13707" class="Symbol">→</a> <a id="13709" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13713" class="Symbol">(</a><a id="13714" href="Cubical.Data.FinData.Properties.html#13645" class="Bound">P</a> <a id="13716" href="Cubical.Data.FinData.Properties.html#13685" class="Bound">i</a> <a id="13718" href="Cubical.Data.FinData.Properties.html#13696" class="Bound">j</a><a id="13719" class="Symbol">))</a>
  <a id="13724" class="Symbol">→</a> <a id="13726" class="Symbol">((</a><a id="13728" href="Cubical.Data.FinData.Properties.html#13728" class="Bound">i</a> <a id="13730" class="Symbol">:</a> <a id="13732" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13736" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13737" class="Symbol">)(</a><a id="13739" href="Cubical.Data.FinData.Properties.html#13739" class="Bound">j</a> <a id="13741" class="Symbol">:</a> <a id="13743" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13747" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="13748" class="Symbol">)</a> <a id="13750" class="Symbol">→</a> <a id="13752" href="Cubical.Data.FinData.Properties.html#13645" class="Bound">P</a> <a id="13754" href="Cubical.Data.FinData.Properties.html#13728" class="Bound">i</a> <a id="13756" href="Cubical.Data.FinData.Properties.html#13739" class="Bound">j</a><a id="13757" class="Symbol">)</a> <a id="13759" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13761" class="Symbol">(</a><a id="13762" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13765" href="Cubical.Data.FinData.Properties.html#13765" class="Bound">i</a> <a id="13767" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13769" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13773" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13775" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13777" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13780" href="Cubical.Data.FinData.Properties.html#13780" class="Bound">j</a> <a id="13782" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13784" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13788" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="13790" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13792" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13794" href="Cubical.Data.FinData.Properties.html#13645" class="Bound">P</a> <a id="13796" href="Cubical.Data.FinData.Properties.html#13765" class="Bound">i</a> <a id="13798" href="Cubical.Data.FinData.Properties.html#13780" class="Bound">j</a><a id="13799" class="Symbol">)</a>
<a id="13801" href="Cubical.Data.FinData.Properties.html#13632" class="Function">∀Dec2</a> <a id="13807" class="Symbol">{</a><a id="13808" class="Argument">m</a> <a id="13810" class="Symbol">=</a> <a id="13812" class="Number">0</a><a id="13813" class="Symbol">}</a> <a id="13815" class="Symbol">{</a><a id="13816" class="Argument">n</a> <a id="13818" class="Symbol">=</a> <a id="13820" href="Cubical.Data.FinData.Properties.html#13820" class="Bound">n</a><a id="13821" class="Symbol">}</a> <a id="13823" class="Symbol">_</a> <a id="13825" class="Symbol">_</a> <a id="13827" class="Symbol">=</a> <a id="13829" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13833" class="Symbol">λ</a> <a id="13835" class="Symbol">()</a>
<a id="13838" href="Cubical.Data.FinData.Properties.html#13632" class="Function">∀Dec2</a> <a id="13844" class="Symbol">{</a><a id="13845" class="Argument">m</a> <a id="13847" class="Symbol">=</a> <a id="13849" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13854" href="Cubical.Data.FinData.Properties.html#13854" class="Bound">m</a><a id="13855" class="Symbol">}</a> <a id="13857" class="Symbol">{</a><a id="13858" class="Argument">n</a> <a id="13860" class="Symbol">=</a> <a id="13862" href="Cubical.Data.FinData.Properties.html#13862" class="Bound">n</a><a id="13863" class="Symbol">}</a> <a id="13865" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="13867" href="Cubical.Data.FinData.Properties.html#13867" class="Bound">dec</a> <a id="13871" class="Symbol">=</a> <a id="13873" href="Cubical.Data.FinData.Properties.html#13949" class="Function">helper</a> <a id="13880" class="Symbol">(</a><a id="13881" href="Cubical.Data.FinData.Properties.html#13086" class="Function">∀Dec</a> <a id="13886" class="Symbol">(</a><a id="13887" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="13889" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13893" class="Symbol">)</a> <a id="13895" class="Symbol">(</a><a id="13896" href="Cubical.Data.FinData.Properties.html#13867" class="Bound">dec</a> <a id="13900" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13904" class="Symbol">))</a> <a id="13907" class="Symbol">(</a><a id="13908" href="Cubical.Data.FinData.Properties.html#13632" class="Function">∀Dec2</a> <a id="13914" class="Symbol">(</a><a id="13915" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="13917" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13919" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="13922" class="Symbol">)</a> <a id="13924" class="Symbol">(</a><a id="13925" href="Cubical.Data.FinData.Properties.html#13867" class="Bound">dec</a> <a id="13929" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13931" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="13934" class="Symbol">))</a>
  <a id="13939" class="Keyword">where</a>
    <a id="13949" href="Cubical.Data.FinData.Properties.html#13949" class="Function">helper</a> <a id="13956" class="Symbol">:</a>
        <a id="13966" class="Symbol">((</a><a id="13968" href="Cubical.Data.FinData.Properties.html#13968" class="Bound">j</a> <a id="13970" class="Symbol">:</a> <a id="13972" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13976" href="Cubical.Data.FinData.Properties.html#13862" class="Bound">n</a><a id="13977" class="Symbol">)</a> <a id="13979" class="Symbol">→</a> <a id="13981" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="13983" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13988" href="Cubical.Data.FinData.Properties.html#13968" class="Bound">j</a><a id="13989" class="Symbol">)</a> <a id="13991" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13993" class="Symbol">(</a><a id="13994" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13997" href="Cubical.Data.FinData.Properties.html#13997" class="Bound">j</a> <a id="13999" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14001" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14005" href="Cubical.Data.FinData.Properties.html#13862" class="Bound">n</a> <a id="14007" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14009" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14011" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="14013" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14018" href="Cubical.Data.FinData.Properties.html#13997" class="Bound">j</a><a id="14019" class="Symbol">)</a>
      <a id="14027" class="Symbol">→</a> <a id="14029" class="Symbol">((</a><a id="14031" href="Cubical.Data.FinData.Properties.html#14031" class="Bound">i</a> <a id="14033" class="Symbol">:</a> <a id="14035" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14039" href="Cubical.Data.FinData.Properties.html#13854" class="Bound">m</a><a id="14040" class="Symbol">)(</a><a id="14042" href="Cubical.Data.FinData.Properties.html#14042" class="Bound">j</a> <a id="14044" class="Symbol">:</a> <a id="14046" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14050" href="Cubical.Data.FinData.Properties.html#13862" class="Bound">n</a><a id="14051" class="Symbol">)</a> <a id="14053" class="Symbol">→</a> <a id="14055" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="14057" class="Symbol">(</a><a id="14058" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14062" href="Cubical.Data.FinData.Properties.html#14031" class="Bound">i</a><a id="14063" class="Symbol">)</a> <a id="14065" href="Cubical.Data.FinData.Properties.html#14042" class="Bound">j</a><a id="14066" class="Symbol">)</a>  <a id="14069" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14071" class="Symbol">(</a><a id="14072" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14075" href="Cubical.Data.FinData.Properties.html#14075" class="Bound">i</a> <a id="14077" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14079" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14083" href="Cubical.Data.FinData.Properties.html#13854" class="Bound">m</a> <a id="14085" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14087" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14090" href="Cubical.Data.FinData.Properties.html#14090" class="Bound">j</a> <a id="14092" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14094" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14098" href="Cubical.Data.FinData.Properties.html#13862" class="Bound">n</a> <a id="14100" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14102" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14104" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="14106" class="Symbol">(</a><a id="14107" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14111" href="Cubical.Data.FinData.Properties.html#14075" class="Bound">i</a><a id="14112" class="Symbol">)</a> <a id="14114" href="Cubical.Data.FinData.Properties.html#14090" class="Bound">j</a><a id="14115" class="Symbol">)</a>
      <a id="14123" class="Symbol">→</a> <a id="14125" class="Symbol">((</a><a id="14127" href="Cubical.Data.FinData.Properties.html#14127" class="Bound">i</a> <a id="14129" class="Symbol">:</a> <a id="14131" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14135" class="Symbol">(</a><a id="14136" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14141" href="Cubical.Data.FinData.Properties.html#13854" class="Bound">m</a><a id="14142" class="Symbol">))(</a><a id="14145" href="Cubical.Data.FinData.Properties.html#14145" class="Bound">j</a> <a id="14147" class="Symbol">:</a> <a id="14149" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14153" href="Cubical.Data.FinData.Properties.html#13862" class="Bound">n</a><a id="14154" class="Symbol">)</a> <a id="14156" class="Symbol">→</a> <a id="14158" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="14160" href="Cubical.Data.FinData.Properties.html#14127" class="Bound">i</a> <a id="14162" href="Cubical.Data.FinData.Properties.html#14145" class="Bound">j</a><a id="14163" class="Symbol">)</a> <a id="14165" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14167" class="Symbol">(</a><a id="14168" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14171" href="Cubical.Data.FinData.Properties.html#14171" class="Bound">i</a> <a id="14173" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14175" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14179" class="Symbol">(</a><a id="14180" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14185" href="Cubical.Data.FinData.Properties.html#13854" class="Bound">m</a><a id="14186" class="Symbol">)</a> <a id="14188" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14190" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14193" href="Cubical.Data.FinData.Properties.html#14193" class="Bound">j</a> <a id="14195" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14197" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14201" href="Cubical.Data.FinData.Properties.html#13862" class="Bound">n</a> <a id="14203" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14205" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14207" href="Cubical.Data.FinData.Properties.html#13865" class="Bound">P</a> <a id="14209" href="Cubical.Data.FinData.Properties.html#14171" class="Bound">i</a> <a id="14211" href="Cubical.Data.FinData.Properties.html#14193" class="Bound">j</a><a id="14212" class="Symbol">)</a>
    <a id="14218" href="Cubical.Data.FinData.Properties.html#13949" class="Function">helper</a> <a id="14225" class="Symbol">(</a><a id="14226" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14230" href="Cubical.Data.FinData.Properties.html#14230" class="Bound">p</a><a id="14231" class="Symbol">)</a> <a id="14233" class="Symbol">(</a><a id="14234" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14238" href="Cubical.Data.FinData.Properties.html#14238" class="Bound">q</a><a id="14239" class="Symbol">)</a> <a id="14241" class="Symbol">=</a> <a id="14243" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14247" class="Symbol">λ</a> <a id="14249" class="Symbol">{</a> <a id="14251" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14256" href="Cubical.Data.FinData.Properties.html#14256" class="Bound">j</a> <a id="14258" class="Symbol">→</a> <a id="14260" href="Cubical.Data.FinData.Properties.html#14230" class="Bound">p</a> <a id="14262" href="Cubical.Data.FinData.Properties.html#14256" class="Bound">j</a> <a id="14264" class="Symbol">;</a> <a id="14266" class="Symbol">(</a><a id="14267" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14271" href="Cubical.Data.FinData.Properties.html#14271" class="Bound">i</a><a id="14272" class="Symbol">)</a> <a id="14274" href="Cubical.Data.FinData.Properties.html#14274" class="Bound">j</a> <a id="14276" class="Symbol">→</a> <a id="14278" href="Cubical.Data.FinData.Properties.html#14238" class="Bound">q</a> <a id="14280" href="Cubical.Data.FinData.Properties.html#14271" class="Bound">i</a> <a id="14282" href="Cubical.Data.FinData.Properties.html#14274" class="Bound">j</a> <a id="14284" class="Symbol">}</a>
    <a id="14290" href="Cubical.Data.FinData.Properties.html#13949" class="Function">helper</a> <a id="14297" class="Symbol">(</a><a id="14298" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14302" class="Symbol">_)</a> <a id="14305" class="Symbol">(</a><a id="14306" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14310" href="Cubical.Data.FinData.Properties.html#14310" class="Bound">q</a><a id="14311" class="Symbol">)</a> <a id="14313" class="Symbol">=</a> <a id="14315" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14319" class="Symbol">(</a><a id="14320" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14324" class="Symbol">(</a><a id="14325" href="Cubical.Data.FinData.Properties.html#14310" class="Bound">q</a> <a id="14327" class="Symbol">.</a><a id="14328" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14331" class="Symbol">)</a> <a id="14333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14335" href="Cubical.Data.FinData.Properties.html#14310" class="Bound">q</a> <a id="14337" class="Symbol">.</a><a id="14338" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14342" class="Symbol">.</a><a id="14343" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14349" href="Cubical.Data.FinData.Properties.html#14310" class="Bound">q</a> <a id="14351" class="Symbol">.</a><a id="14352" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14356" class="Symbol">.</a><a id="14357" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14360" class="Symbol">)</a>
    <a id="14366" href="Cubical.Data.FinData.Properties.html#13949" class="Function">helper</a> <a id="14373" class="Symbol">(</a><a id="14374" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14378" href="Cubical.Data.FinData.Properties.html#14378" class="Bound">p</a><a id="14379" class="Symbol">)</a> <a id="14381" class="Symbol">_</a> <a id="14383" class="Symbol">=</a> <a id="14385" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14389" class="Symbol">(</a><a id="14390" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14397" href="Cubical.Data.FinData.Properties.html#14378" class="Bound">p</a><a id="14398" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.FinData.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a> <a id="29" class="Keyword">where</a>

<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.FinData.Properties.html" class="Module">Cubical.Data.FinData.Properties</a> <a id="125" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Graph.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Graph.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Graph.Base.html" class="Module">Cubical.Data.Graph.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="121" class="Keyword">private</a> <a id="129" class="Keyword">variable</a> <a id="138" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a> <a id="141" href="Cubical.Data.Graph.Base.html#141" class="Generalizable">ℓv&#39;</a> <a id="145" href="Cubical.Data.Graph.Base.html#145" class="Generalizable">ℓv&#39;&#39;</a> <a id="150" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a> <a id="153" href="Cubical.Data.Graph.Base.html#153" class="Generalizable">ℓe&#39;</a> <a id="157" href="Cubical.Data.Graph.Base.html#157" class="Generalizable">ℓe&#39;&#39;</a> <a id="162" href="Cubical.Data.Graph.Base.html#162" class="Generalizable">ℓd</a> <a id="165" href="Cubical.Data.Graph.Base.html#165" class="Generalizable">ℓd&#39;</a> <a id="169" class="Symbol">:</a> <a id="171" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="178" class="Comment">-- The type of directed multigraphs (with loops)</a>

<a id="228" class="Keyword">record</a> <a id="Graph"></a><a id="235" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="241" href="Cubical.Data.Graph.Base.html#241" class="Bound">ℓv</a> <a id="244" href="Cubical.Data.Graph.Base.html#244" class="Bound">ℓe</a> <a id="247" class="Symbol">:</a> <a id="249" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="254" class="Symbol">(</a><a id="255" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="261" class="Symbol">(</a><a id="262" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="268" href="Cubical.Data.Graph.Base.html#241" class="Bound">ℓv</a> <a id="271" href="Cubical.Data.Graph.Base.html#244" class="Bound">ℓe</a><a id="273" class="Symbol">))</a> <a id="276" class="Keyword">where</a>
  <a id="284" class="Keyword">field</a>
    <a id="Graph.Node"></a><a id="294" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="299" class="Symbol">:</a> <a id="301" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="306" href="Cubical.Data.Graph.Base.html#241" class="Bound">ℓv</a>
    <a id="Graph.Edge"></a><a id="313" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="318" class="Symbol">:</a> <a id="320" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="325" class="Symbol">→</a> <a id="327" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="332" class="Symbol">→</a> <a id="334" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="339" href="Cubical.Data.Graph.Base.html#244" class="Bound">ℓe</a>

<a id="343" class="Keyword">open</a> <a id="348" href="Cubical.Data.Graph.Base.html#235" class="Module">Graph</a> <a id="354" class="Keyword">public</a>

<a id="_ᵒᵖ"></a><a id="362" href="Cubical.Data.Graph.Base.html#362" class="Function Operator">_ᵒᵖ</a> <a id="366" class="Symbol">:</a> <a id="368" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="374" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a> <a id="377" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a> <a id="380" class="Symbol">→</a> <a id="382" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="388" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a> <a id="391" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a>
<a id="394" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="399" class="Symbol">(</a><a id="400" href="Cubical.Data.Graph.Base.html#400" class="Bound">G</a> <a id="402" href="Cubical.Data.Graph.Base.html#362" class="Function Operator">ᵒᵖ</a><a id="404" class="Symbol">)</a> <a id="406" class="Symbol">=</a> <a id="408" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="413" href="Cubical.Data.Graph.Base.html#400" class="Bound">G</a>
<a id="415" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="420" class="Symbol">(</a><a id="421" href="Cubical.Data.Graph.Base.html#421" class="Bound">G</a> <a id="423" href="Cubical.Data.Graph.Base.html#362" class="Function Operator">ᵒᵖ</a><a id="425" class="Symbol">)</a> <a id="427" href="Cubical.Data.Graph.Base.html#427" class="Bound">x</a> <a id="429" href="Cubical.Data.Graph.Base.html#429" class="Bound">y</a> <a id="431" class="Symbol">=</a> <a id="433" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="438" href="Cubical.Data.Graph.Base.html#421" class="Bound">G</a> <a id="440" href="Cubical.Data.Graph.Base.html#429" class="Bound">y</a> <a id="442" href="Cubical.Data.Graph.Base.html#427" class="Bound">x</a>

<a id="TypeGr"></a><a id="445" href="Cubical.Data.Graph.Base.html#445" class="Function">TypeGr</a> <a id="452" class="Symbol">:</a> <a id="454" class="Symbol">∀</a> <a id="456" href="Cubical.Data.Graph.Base.html#456" class="Bound">ℓ</a> <a id="458" class="Symbol">→</a> <a id="460" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="466" class="Symbol">(</a><a id="467" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="473" href="Cubical.Data.Graph.Base.html#456" class="Bound">ℓ</a><a id="474" class="Symbol">)</a> <a id="476" href="Cubical.Data.Graph.Base.html#456" class="Bound">ℓ</a>
<a id="478" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="483" class="Symbol">(</a><a id="484" href="Cubical.Data.Graph.Base.html#445" class="Function">TypeGr</a> <a id="491" href="Cubical.Data.Graph.Base.html#491" class="Bound">ℓ</a><a id="492" class="Symbol">)</a> <a id="494" class="Symbol">=</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="501" href="Cubical.Data.Graph.Base.html#491" class="Bound">ℓ</a>
<a id="503" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="508" class="Symbol">(</a><a id="509" href="Cubical.Data.Graph.Base.html#445" class="Function">TypeGr</a> <a id="516" href="Cubical.Data.Graph.Base.html#516" class="Bound">ℓ</a><a id="517" class="Symbol">)</a> <a id="519" href="Cubical.Data.Graph.Base.html#519" class="Bound">A</a> <a id="521" href="Cubical.Data.Graph.Base.html#521" class="Bound">B</a> <a id="523" class="Symbol">=</a> <a id="525" href="Cubical.Data.Graph.Base.html#519" class="Bound">A</a> <a id="527" class="Symbol">→</a> <a id="529" href="Cubical.Data.Graph.Base.html#521" class="Bound">B</a>

<a id="532" class="Comment">-- Graph functors/homomorphisms</a>

<a id="565" class="Keyword">record</a> <a id="GraphHom"></a><a id="572" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="581" class="Symbol">(</a><a id="582" href="Cubical.Data.Graph.Base.html#582" class="Bound">G</a>  <a id="585" class="Symbol">:</a> <a id="587" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="593" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a>  <a id="597" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a> <a id="600" class="Symbol">)</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Data.Graph.Base.html#603" class="Bound">G&#39;</a> <a id="606" class="Symbol">:</a> <a id="608" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="614" href="Cubical.Data.Graph.Base.html#141" class="Generalizable">ℓv&#39;</a> <a id="618" href="Cubical.Data.Graph.Base.html#153" class="Generalizable">ℓe&#39;</a><a id="621" class="Symbol">)</a>
                <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="646" class="Symbol">(</a><a id="647" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="653" class="Symbol">(</a><a id="654" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="660" class="Symbol">(</a><a id="661" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="667" href="Cubical.Data.Graph.Base.html#593" class="Bound">ℓv</a> <a id="670" href="Cubical.Data.Graph.Base.html#597" class="Bound">ℓe</a><a id="672" class="Symbol">)</a> <a id="674" class="Symbol">(</a><a id="675" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="681" href="Cubical.Data.Graph.Base.html#614" class="Bound">ℓv&#39;</a> <a id="685" href="Cubical.Data.Graph.Base.html#618" class="Bound">ℓe&#39;</a><a id="688" class="Symbol">)))</a> <a id="692" class="Keyword">where</a>
  <a id="700" class="Keyword">field</a>
    <a id="GraphHom._$g_"></a><a id="710" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">_$g_</a> <a id="715" class="Symbol">:</a> <a id="717" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="722" href="Cubical.Data.Graph.Base.html#582" class="Bound">G</a> <a id="724" class="Symbol">→</a> <a id="726" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="731" href="Cubical.Data.Graph.Base.html#603" class="Bound">G&#39;</a>
    <a id="GraphHom._&lt;$g&gt;_"></a><a id="738" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">_&lt;$g&gt;_</a> <a id="745" class="Symbol">:</a> <a id="747" class="Symbol">∀</a> <a id="749" class="Symbol">{</a><a id="750" href="Cubical.Data.Graph.Base.html#750" class="Bound">x</a> <a id="752" href="Cubical.Data.Graph.Base.html#752" class="Bound">y</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="761" href="Cubical.Data.Graph.Base.html#582" class="Bound">G</a><a id="762" class="Symbol">}</a> <a id="764" class="Symbol">→</a> <a id="766" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="771" href="Cubical.Data.Graph.Base.html#582" class="Bound">G</a> <a id="773" href="Cubical.Data.Graph.Base.html#750" class="Bound">x</a> <a id="775" href="Cubical.Data.Graph.Base.html#752" class="Bound">y</a> <a id="777" class="Symbol">→</a> <a id="779" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="784" href="Cubical.Data.Graph.Base.html#603" class="Bound">G&#39;</a> <a id="787" class="Symbol">(</a><a id="788" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">_$g_</a> <a id="793" href="Cubical.Data.Graph.Base.html#750" class="Bound">x</a><a id="794" class="Symbol">)</a> <a id="796" class="Symbol">(</a><a id="797" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">_$g_</a> <a id="802" href="Cubical.Data.Graph.Base.html#752" class="Bound">y</a><a id="803" class="Symbol">)</a>

<a id="806" class="Keyword">open</a> <a id="811" href="Cubical.Data.Graph.Base.html#572" class="Module">GraphHom</a> <a id="820" class="Keyword">public</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Cubical.Data.Graph.Base.html#835" class="Module">_</a> <a id="837" class="Symbol">{</a><a id="838" href="Cubical.Data.Graph.Base.html#838" class="Bound">ℓv</a> <a id="841" href="Cubical.Data.Graph.Base.html#841" class="Bound">ℓe</a> <a id="844" href="Cubical.Data.Graph.Base.html#844" class="Bound">ℓv&#39;</a> <a id="848" href="Cubical.Data.Graph.Base.html#848" class="Bound">ℓe&#39;</a> <a id="852" href="Cubical.Data.Graph.Base.html#852" class="Bound">ℓv&#39;&#39;</a> <a id="857" href="Cubical.Data.Graph.Base.html#857" class="Bound">ℓe&#39;&#39;</a><a id="861" class="Symbol">}</a>
         <a id="872" class="Symbol">{</a><a id="873" href="Cubical.Data.Graph.Base.html#873" class="Bound">G</a> <a id="875" class="Symbol">:</a> <a id="877" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="883" href="Cubical.Data.Graph.Base.html#838" class="Bound">ℓv</a> <a id="886" href="Cubical.Data.Graph.Base.html#841" class="Bound">ℓe</a><a id="888" class="Symbol">}{</a><a id="890" href="Cubical.Data.Graph.Base.html#890" class="Bound">G&#39;</a> <a id="893" class="Symbol">:</a> <a id="895" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="901" href="Cubical.Data.Graph.Base.html#844" class="Bound">ℓv&#39;</a> <a id="905" href="Cubical.Data.Graph.Base.html#848" class="Bound">ℓe&#39;</a><a id="908" class="Symbol">}{</a><a id="910" href="Cubical.Data.Graph.Base.html#910" class="Bound">G&#39;&#39;</a> <a id="914" class="Symbol">:</a> <a id="916" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="922" href="Cubical.Data.Graph.Base.html#852" class="Bound">ℓv&#39;&#39;</a> <a id="927" href="Cubical.Data.Graph.Base.html#857" class="Bound">ℓe&#39;&#39;</a><a id="931" class="Symbol">}</a> <a id="933" class="Keyword">where</a>
  <a id="941" href="Cubical.Data.Graph.Base.html#941" class="Function Operator">_⋆GrHom_</a> <a id="950" class="Symbol">:</a> <a id="952" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="961" href="Cubical.Data.Graph.Base.html#873" class="Bound">G</a> <a id="963" href="Cubical.Data.Graph.Base.html#890" class="Bound">G&#39;</a> <a id="966" class="Symbol">→</a> <a id="968" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="977" href="Cubical.Data.Graph.Base.html#890" class="Bound">G&#39;</a> <a id="980" href="Cubical.Data.Graph.Base.html#910" class="Bound">G&#39;&#39;</a> <a id="984" class="Symbol">→</a> <a id="986" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="995" href="Cubical.Data.Graph.Base.html#873" class="Bound">G</a> <a id="997" href="Cubical.Data.Graph.Base.html#910" class="Bound">G&#39;&#39;</a>
  <a id="1003" class="Symbol">(</a><a id="1004" href="Cubical.Data.Graph.Base.html#1004" class="Bound">ϕ</a> <a id="1006" href="Cubical.Data.Graph.Base.html#941" class="Function Operator">⋆GrHom</a> <a id="1013" href="Cubical.Data.Graph.Base.html#1013" class="Bound">ψ</a><a id="1014" class="Symbol">)</a> <a id="1016" class="Symbol">.</a><a id="1017" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">_$g_</a> <a id="1022" class="Symbol">=</a> <a id="1024" class="Symbol">λ</a> <a id="1026" href="Cubical.Data.Graph.Base.html#1026" class="Bound">z</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Data.Graph.Base.html#1013" class="Bound">ψ</a> <a id="1032" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Cubical.Data.Graph.Base.html#1004" class="Bound">ϕ</a> <a id="1038" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="1041" href="Cubical.Data.Graph.Base.html#1026" class="Bound">z</a><a id="1042" class="Symbol">)</a>
  <a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.Data.Graph.Base.html#1047" class="Bound">ϕ</a> <a id="1049" href="Cubical.Data.Graph.Base.html#941" class="Function Operator">⋆GrHom</a> <a id="1056" href="Cubical.Data.Graph.Base.html#1056" class="Bound">ψ</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">.</a><a id="1060" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">_&lt;$g&gt;_</a> <a id="1067" href="Cubical.Data.Graph.Base.html#1067" class="Bound">e</a> <a id="1069" class="Symbol">=</a> <a id="1071" href="Cubical.Data.Graph.Base.html#1056" class="Bound">ψ</a> <a id="1073" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Cubical.Data.Graph.Base.html#1047" class="Bound">ϕ</a> <a id="1081" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="1086" href="Cubical.Data.Graph.Base.html#1067" class="Bound">e</a><a id="1087" class="Symbol">)</a>

  <a id="1092" href="Cubical.Data.Graph.Base.html#1092" class="Function Operator">_∘GrHom_</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1112" href="Cubical.Data.Graph.Base.html#890" class="Bound">G&#39;</a> <a id="1115" href="Cubical.Data.Graph.Base.html#910" class="Bound">G&#39;&#39;</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1130" href="Cubical.Data.Graph.Base.html#873" class="Bound">G</a> <a id="1132" href="Cubical.Data.Graph.Base.html#890" class="Bound">G&#39;</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1146" href="Cubical.Data.Graph.Base.html#873" class="Bound">G</a> <a id="1148" href="Cubical.Data.Graph.Base.html#910" class="Bound">G&#39;&#39;</a>
  <a id="1154" href="Cubical.Data.Graph.Base.html#1154" class="Bound">ψ</a> <a id="1156" href="Cubical.Data.Graph.Base.html#1092" class="Function Operator">∘GrHom</a> <a id="1163" href="Cubical.Data.Graph.Base.html#1163" class="Bound">ϕ</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.Data.Graph.Base.html#1163" class="Bound">ϕ</a> <a id="1169" href="Cubical.Data.Graph.Base.html#941" class="Function Operator">⋆GrHom</a> <a id="1176" href="Cubical.Data.Graph.Base.html#1154" class="Bound">ψ</a>

<a id="IdHom"></a><a id="1179" href="Cubical.Data.Graph.Base.html#1179" class="Function">IdHom</a> <a id="1185" class="Symbol">:</a> <a id="1187" class="Symbol">∀</a> <a id="1189" class="Symbol">{</a><a id="1190" href="Cubical.Data.Graph.Base.html#1190" class="Bound">ℓv</a> <a id="1193" href="Cubical.Data.Graph.Base.html#1193" class="Bound">ℓe</a><a id="1195" class="Symbol">}</a> <a id="1197" class="Symbol">{</a><a id="1198" href="Cubical.Data.Graph.Base.html#1198" class="Bound">G</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1208" href="Cubical.Data.Graph.Base.html#1190" class="Bound">ℓv</a> <a id="1211" href="Cubical.Data.Graph.Base.html#1193" class="Bound">ℓe</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1226" href="Cubical.Data.Graph.Base.html#1198" class="Bound">G</a> <a id="1228" href="Cubical.Data.Graph.Base.html#1198" class="Bound">G</a>
<a id="1230" href="Cubical.Data.Graph.Base.html#1179" class="Function">IdHom</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Cubical.Data.Graph.Base.html#1237" class="Bound">G</a><a id="1238" class="Symbol">}</a> <a id="1240" class="Symbol">.</a><a id="1241" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">_$g_</a> <a id="1246" class="Symbol">=</a> <a id="1248" class="Symbol">λ</a> <a id="1250" href="Cubical.Data.Graph.Base.html#1250" class="Bound">z</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Data.Graph.Base.html#1250" class="Bound">z</a>
<a id="1256" href="Cubical.Data.Graph.Base.html#1179" class="Function">IdHom</a> <a id="1262" class="Symbol">{</a><a id="1263" href="Cubical.Data.Graph.Base.html#1263" class="Bound">G</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">.</a><a id="1267" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">_&lt;$g&gt;_</a> <a id="1274" class="Symbol">=</a> <a id="1276" class="Symbol">λ</a> <a id="1278" href="Cubical.Data.Graph.Base.html#1278" class="Bound">z</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Cubical.Data.Graph.Base.html#1278" class="Bound">z</a>

<a id="GrHom≡"></a><a id="1285" href="Cubical.Data.Graph.Base.html#1285" class="Function">GrHom≡</a> <a id="1292" class="Symbol">:</a> <a id="1294" class="Symbol">∀</a> <a id="1296" class="Symbol">{</a><a id="1297" href="Cubical.Data.Graph.Base.html#1297" class="Bound">ℓg</a> <a id="1300" href="Cubical.Data.Graph.Base.html#1300" class="Bound">ℓg&#39;</a> <a id="1304" href="Cubical.Data.Graph.Base.html#1304" class="Bound">ℓh</a> <a id="1307" href="Cubical.Data.Graph.Base.html#1307" class="Bound">ℓh&#39;</a><a id="1310" class="Symbol">}</a>
           <a id="1323" class="Symbol">{</a><a id="1324" href="Cubical.Data.Graph.Base.html#1324" class="Bound">G</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1334" href="Cubical.Data.Graph.Base.html#1297" class="Bound">ℓg</a> <a id="1337" href="Cubical.Data.Graph.Base.html#1300" class="Bound">ℓg&#39;</a><a id="1340" class="Symbol">}{</a><a id="1342" href="Cubical.Data.Graph.Base.html#1342" class="Bound">H</a> <a id="1344" class="Symbol">:</a> <a id="1346" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1352" href="Cubical.Data.Graph.Base.html#1304" class="Bound">ℓh</a> <a id="1355" href="Cubical.Data.Graph.Base.html#1307" class="Bound">ℓh&#39;</a><a id="1358" class="Symbol">}</a> <a id="1360" class="Symbol">{</a><a id="1361" href="Cubical.Data.Graph.Base.html#1361" class="Bound">ϕ</a> <a id="1363" href="Cubical.Data.Graph.Base.html#1363" class="Bound">ψ</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1376" href="Cubical.Data.Graph.Base.html#1324" class="Bound">G</a> <a id="1378" href="Cubical.Data.Graph.Base.html#1342" class="Bound">H</a><a id="1379" class="Symbol">}</a>
       <a id="1388" class="Symbol">→</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Cubical.Data.Graph.Base.html#1391" class="Bound">h</a> <a id="1393" class="Symbol">:</a> <a id="1395" class="Symbol">∀</a> <a id="1397" href="Cubical.Data.Graph.Base.html#1397" class="Bound">v</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Cubical.Data.Graph.Base.html#1361" class="Bound">ϕ</a> <a id="1403" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="1406" href="Cubical.Data.Graph.Base.html#1397" class="Bound">v</a> <a id="1408" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1410" href="Cubical.Data.Graph.Base.html#1363" class="Bound">ψ</a> <a id="1412" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="1415" href="Cubical.Data.Graph.Base.html#1397" class="Bound">v</a><a id="1416" class="Symbol">)</a>
       <a id="1425" class="Symbol">→</a> <a id="1427" class="Symbol">(∀</a> <a id="1430" class="Symbol">{</a><a id="1431" href="Cubical.Data.Graph.Base.html#1431" class="Bound">v</a> <a id="1433" href="Cubical.Data.Graph.Base.html#1433" class="Bound">w</a><a id="1434" class="Symbol">}</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Data.Graph.Base.html#1437" class="Bound">e</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Cubical.Data.Graph.Base.html#1324" class="Bound">G</a> <a id="1443" class="Symbol">.</a><a id="1444" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="1449" href="Cubical.Data.Graph.Base.html#1431" class="Bound">v</a> <a id="1451" href="Cubical.Data.Graph.Base.html#1433" class="Bound">w</a><a id="1452" class="Symbol">)</a>
          <a id="1464" class="Symbol">→</a> <a id="1466" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1472" class="Symbol">(λ</a> <a id="1475" href="Cubical.Data.Graph.Base.html#1475" class="Bound">i</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="Cubical.Data.Graph.Base.html#1342" class="Bound">H</a> <a id="1481" class="Symbol">.</a><a id="1482" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Data.Graph.Base.html#1391" class="Bound">h</a> <a id="1490" href="Cubical.Data.Graph.Base.html#1431" class="Bound">v</a> <a id="1492" href="Cubical.Data.Graph.Base.html#1475" class="Bound">i</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Cubical.Data.Graph.Base.html#1391" class="Bound">h</a> <a id="1498" href="Cubical.Data.Graph.Base.html#1433" class="Bound">w</a> <a id="1500" href="Cubical.Data.Graph.Base.html#1475" class="Bound">i</a><a id="1501" class="Symbol">))</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Cubical.Data.Graph.Base.html#1361" class="Bound">ϕ</a> <a id="1507" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="1512" href="Cubical.Data.Graph.Base.html#1437" class="Bound">e</a><a id="1513" class="Symbol">)</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Cubical.Data.Graph.Base.html#1363" class="Bound">ψ</a> <a id="1518" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="1523" href="Cubical.Data.Graph.Base.html#1437" class="Bound">e</a><a id="1524" class="Symbol">))</a>
       <a id="1534" class="Symbol">→</a> <a id="1536" href="Cubical.Data.Graph.Base.html#1361" class="Bound">ϕ</a> <a id="1538" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1540" href="Cubical.Data.Graph.Base.html#1363" class="Bound">ψ</a>
<a id="1542" href="Cubical.Data.Graph.Base.html#1285" class="Function">GrHom≡</a> <a id="1549" href="Cubical.Data.Graph.Base.html#1549" class="Bound">h</a> <a id="1551" href="Cubical.Data.Graph.Base.html#1551" class="Bound">k</a> <a id="1553" href="Cubical.Data.Graph.Base.html#1553" class="Bound">i</a> <a id="1555" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="1558" href="Cubical.Data.Graph.Base.html#1558" class="Bound">x</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Cubical.Data.Graph.Base.html#1549" class="Bound">h</a> <a id="1564" href="Cubical.Data.Graph.Base.html#1558" class="Bound">x</a> <a id="1566" href="Cubical.Data.Graph.Base.html#1553" class="Bound">i</a>
<a id="1568" href="Cubical.Data.Graph.Base.html#1285" class="Function">GrHom≡</a> <a id="1575" href="Cubical.Data.Graph.Base.html#1575" class="Bound">h</a> <a id="1577" href="Cubical.Data.Graph.Base.html#1577" class="Bound">k</a> <a id="1579" href="Cubical.Data.Graph.Base.html#1579" class="Bound">i</a> <a id="1581" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="1586" href="Cubical.Data.Graph.Base.html#1586" class="Bound">x</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Data.Graph.Base.html#1577" class="Bound">k</a> <a id="1592" href="Cubical.Data.Graph.Base.html#1586" class="Bound">x</a> <a id="1594" href="Cubical.Data.Graph.Base.html#1579" class="Bound">i</a>

<a id="GraphGr"></a><a id="1597" href="Cubical.Data.Graph.Base.html#1597" class="Function">GraphGr</a> <a id="1605" class="Symbol">:</a> <a id="1607" class="Symbol">∀</a> <a id="1609" href="Cubical.Data.Graph.Base.html#1609" class="Bound">ℓv</a> <a id="1612" href="Cubical.Data.Graph.Base.html#1612" class="Bound">ℓe</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1623" class="Symbol">_</a> <a id="1625" class="Symbol">_</a>
<a id="1627" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Cubical.Data.Graph.Base.html#1597" class="Function">GraphGr</a> <a id="1641" href="Cubical.Data.Graph.Base.html#1641" class="Bound">ℓv</a> <a id="1644" href="Cubical.Data.Graph.Base.html#1644" class="Bound">ℓe</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">=</a> <a id="1650" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1656" href="Cubical.Data.Graph.Base.html#1641" class="Bound">ℓv</a> <a id="1659" href="Cubical.Data.Graph.Base.html#1644" class="Bound">ℓe</a>
<a id="1662" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Data.Graph.Base.html#1597" class="Function">GraphGr</a> <a id="1676" href="Cubical.Data.Graph.Base.html#1676" class="Bound">ℓv</a> <a id="1679" href="Cubical.Data.Graph.Base.html#1679" class="Bound">ℓe</a><a id="1681" class="Symbol">)</a> <a id="1683" href="Cubical.Data.Graph.Base.html#1683" class="Bound">G</a> <a id="1685" href="Cubical.Data.Graph.Base.html#1685" class="Bound">G&#39;</a> <a id="1688" class="Symbol">=</a> <a id="1690" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1699" href="Cubical.Data.Graph.Base.html#1683" class="Bound">G</a> <a id="1701" href="Cubical.Data.Graph.Base.html#1685" class="Bound">G&#39;</a>

<a id="1705" class="Comment">-- Diagrams are (graph) functors with codomain Type</a>

<a id="Diag"></a><a id="1758" href="Cubical.Data.Graph.Base.html#1758" class="Function">Diag</a> <a id="1763" class="Symbol">:</a> <a id="1765" class="Symbol">∀</a> <a id="1767" href="Cubical.Data.Graph.Base.html#1767" class="Bound">ℓd</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Data.Graph.Base.html#1771" class="Bound">G</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1781" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a> <a id="1784" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1816" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a> <a id="1819" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a><a id="1821" class="Symbol">)</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1830" href="Cubical.Data.Graph.Base.html#1767" class="Bound">ℓd</a><a id="1832" class="Symbol">)))</a>
<a id="1836" href="Cubical.Data.Graph.Base.html#1758" class="Function">Diag</a> <a id="1841" href="Cubical.Data.Graph.Base.html#1841" class="Bound">ℓd</a> <a id="1844" href="Cubical.Data.Graph.Base.html#1844" class="Bound">G</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="1857" href="Cubical.Data.Graph.Base.html#1844" class="Bound">G</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Data.Graph.Base.html#445" class="Function">TypeGr</a> <a id="1867" href="Cubical.Data.Graph.Base.html#1841" class="Bound">ℓd</a><a id="1869" class="Symbol">)</a>

<a id="1872" class="Keyword">record</a> <a id="DiagMor"></a><a id="1879" href="Cubical.Data.Graph.Base.html#1879" class="Record">DiagMor</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Cubical.Data.Graph.Base.html#1888" class="Bound">G</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="1898" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a> <a id="1901" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a><a id="1903" class="Symbol">}</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Cubical.Data.Graph.Base.html#1906" class="Bound">F</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Cubical.Data.Graph.Base.html#1758" class="Function">Diag</a> <a id="1915" href="Cubical.Data.Graph.Base.html#162" class="Generalizable">ℓd</a> <a id="1918" href="Cubical.Data.Graph.Base.html#1888" class="Bound">G</a><a id="1919" class="Symbol">)</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Data.Graph.Base.html#1922" class="Bound">F&#39;</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="Cubical.Data.Graph.Base.html#1758" class="Function">Diag</a> <a id="1932" href="Cubical.Data.Graph.Base.html#165" class="Generalizable">ℓd&#39;</a> <a id="1936" href="Cubical.Data.Graph.Base.html#1888" class="Bound">G</a><a id="1937" class="Symbol">)</a>
               <a id="1954" class="Symbol">:</a> <a id="1956" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1982" href="Cubical.Data.Graph.Base.html#1898" class="Bound">ℓv</a> <a id="1985" href="Cubical.Data.Graph.Base.html#1901" class="Bound">ℓe</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2003" href="Cubical.Data.Graph.Base.html#1915" class="Bound">ℓd</a> <a id="2006" href="Cubical.Data.Graph.Base.html#1932" class="Bound">ℓd&#39;</a><a id="2009" class="Symbol">))))</a> <a id="2014" class="Keyword">where</a>
  <a id="2022" class="Keyword">field</a>
    <a id="DiagMor.nat"></a><a id="2032" href="Cubical.Data.Graph.Base.html#2032" class="Field">nat</a> <a id="2036" class="Symbol">:</a> <a id="2038" class="Symbol">∀</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.Data.Graph.Base.html#2041" class="Bound">x</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="2050" href="Cubical.Data.Graph.Base.html#1888" class="Bound">G</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Data.Graph.Base.html#1906" class="Bound">F</a> <a id="2057" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="2060" href="Cubical.Data.Graph.Base.html#2041" class="Bound">x</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Cubical.Data.Graph.Base.html#1922" class="Bound">F&#39;</a> <a id="2067" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="2070" href="Cubical.Data.Graph.Base.html#2041" class="Bound">x</a>
    <a id="DiagMor.comSq"></a><a id="2076" href="Cubical.Data.Graph.Base.html#2076" class="Field">comSq</a> <a id="2082" class="Symbol">:</a> <a id="2084" class="Symbol">∀</a> <a id="2086" class="Symbol">{</a><a id="2087" href="Cubical.Data.Graph.Base.html#2087" class="Bound">x</a> <a id="2089" href="Cubical.Data.Graph.Base.html#2089" class="Bound">y</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="2098" href="Cubical.Data.Graph.Base.html#1888" class="Bound">G</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Cubical.Data.Graph.Base.html#2102" class="Bound">f</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="2111" href="Cubical.Data.Graph.Base.html#1888" class="Bound">G</a> <a id="2113" href="Cubical.Data.Graph.Base.html#2087" class="Bound">x</a> <a id="2115" href="Cubical.Data.Graph.Base.html#2089" class="Bound">y</a><a id="2116" class="Symbol">)</a>
          <a id="2128" class="Symbol">→</a> <a id="2130" href="Cubical.Data.Graph.Base.html#2032" class="Field">nat</a> <a id="2134" href="Cubical.Data.Graph.Base.html#2089" class="Bound">y</a> <a id="2136" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2138" href="Cubical.Data.Graph.Base.html#1906" class="Bound">F</a> <a id="2140" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="2145" href="Cubical.Data.Graph.Base.html#2102" class="Bound">f</a> <a id="2147" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2149" href="Cubical.Data.Graph.Base.html#1922" class="Bound">F&#39;</a> <a id="2152" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="2157" href="Cubical.Data.Graph.Base.html#2102" class="Bound">f</a> <a id="2159" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2161" href="Cubical.Data.Graph.Base.html#2032" class="Field">nat</a> <a id="2165" href="Cubical.Data.Graph.Base.html#2087" class="Bound">x</a>

<a id="2168" class="Keyword">open</a> <a id="2173" href="Cubical.Data.Graph.Base.html#1879" class="Module">DiagMor</a> <a id="2181" class="Keyword">public</a>

<a id="DiagGr"></a><a id="2189" href="Cubical.Data.Graph.Base.html#2189" class="Function">DiagGr</a> <a id="2196" class="Symbol">:</a> <a id="2198" class="Symbol">∀</a> <a id="2200" href="Cubical.Data.Graph.Base.html#2200" class="Bound">ℓd</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.Data.Graph.Base.html#2204" class="Bound">G</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="2214" href="Cubical.Data.Graph.Base.html#138" class="Generalizable">ℓv</a> <a id="2217" href="Cubical.Data.Graph.Base.html#150" class="Generalizable">ℓe</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="2229" class="Symbol">_</a> <a id="2231" class="Symbol">_</a>
<a id="2233" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="2238" class="Symbol">(</a><a id="2239" href="Cubical.Data.Graph.Base.html#2189" class="Function">DiagGr</a> <a id="2246" href="Cubical.Data.Graph.Base.html#2246" class="Bound">ℓd</a> <a id="2249" href="Cubical.Data.Graph.Base.html#2249" class="Bound">G</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">=</a> <a id="2254" href="Cubical.Data.Graph.Base.html#1758" class="Function">Diag</a> <a id="2259" href="Cubical.Data.Graph.Base.html#2246" class="Bound">ℓd</a> <a id="2262" href="Cubical.Data.Graph.Base.html#2249" class="Bound">G</a>
<a id="2264" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Cubical.Data.Graph.Base.html#2189" class="Function">DiagGr</a> <a id="2277" href="Cubical.Data.Graph.Base.html#2277" class="Bound">ℓd</a> <a id="2280" href="Cubical.Data.Graph.Base.html#2280" class="Bound">G</a><a id="2281" class="Symbol">)</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Cubical.Data.Graph.Base.html#1879" class="Record">DiagMor</a>
</pre></body></html>


==> anc/html/Cubical.Data.Graph.Displayed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Graph.Displayed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Graph.Displayed.html" class="Module">Cubical.Data.Graph.Displayed</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Data.Graph.Base.html" class="Module">Cubical.Data.Graph.Base</a>
<a id="120" class="Keyword">open</a> <a id="125" class="Keyword">import</a> <a id="132" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Cubical.Categories.UnderlyingGraph.html" class="Module">Cubical.Categories.UnderlyingGraph</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>

<a id="290" class="Keyword">private</a>
  <a id="300" class="Keyword">variable</a>
    <a id="313" href="Cubical.Data.Graph.Displayed.html#313" class="Generalizable">ℓc</a> <a id="316" href="Cubical.Data.Graph.Displayed.html#316" class="Generalizable">ℓc&#39;</a> <a id="320" href="Cubical.Data.Graph.Displayed.html#320" class="Generalizable">ℓcᴰ</a> <a id="324" href="Cubical.Data.Graph.Displayed.html#324" class="Generalizable">ℓcᴰ&#39;</a> <a id="329" href="Cubical.Data.Graph.Displayed.html#329" class="Generalizable">ℓd</a> <a id="332" href="Cubical.Data.Graph.Displayed.html#332" class="Generalizable">ℓd&#39;</a> <a id="336" href="Cubical.Data.Graph.Displayed.html#336" class="Generalizable">ℓg</a> <a id="339" href="Cubical.Data.Graph.Displayed.html#339" class="Generalizable">ℓg&#39;</a> <a id="343" href="Cubical.Data.Graph.Displayed.html#343" class="Generalizable">ℓgᴰ</a> <a id="347" href="Cubical.Data.Graph.Displayed.html#347" class="Generalizable">ℓgᴰ&#39;</a> <a id="352" href="Cubical.Data.Graph.Displayed.html#352" class="Generalizable">ℓh</a> <a id="355" href="Cubical.Data.Graph.Displayed.html#355" class="Generalizable">ℓh&#39;</a> <a id="359" href="Cubical.Data.Graph.Displayed.html#359" class="Generalizable">ℓhᴰ</a> <a id="363" href="Cubical.Data.Graph.Displayed.html#363" class="Generalizable">ℓhᴰ&#39;</a> <a id="368" href="Cubical.Data.Graph.Displayed.html#368" class="Generalizable">ℓj</a> <a id="371" href="Cubical.Data.Graph.Displayed.html#371" class="Generalizable">ℓ</a> <a id="373" class="Symbol">:</a> <a id="375" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="382" class="Keyword">open</a> <a id="387" href="Cubical.Data.Graph.Base.html#235" class="Module">Graph</a>
<a id="393" class="Keyword">module</a> <a id="400" href="Cubical.Data.Graph.Displayed.html#400" class="Module">_</a> <a id="402" class="Symbol">(</a><a id="403" href="Cubical.Data.Graph.Displayed.html#403" class="Bound">G</a> <a id="405" class="Symbol">:</a> <a id="407" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="413" href="Cubical.Data.Graph.Displayed.html#336" class="Generalizable">ℓg</a> <a id="416" href="Cubical.Data.Graph.Displayed.html#339" class="Generalizable">ℓg&#39;</a><a id="419" class="Symbol">)</a> <a id="421" class="Keyword">where</a>
  <a id="429" class="Keyword">record</a> <a id="436" href="Cubical.Data.Graph.Displayed.html#436" class="Record">Graphᴰ</a> <a id="443" href="Cubical.Data.Graph.Displayed.html#443" class="Bound">ℓgᴰ</a> <a id="447" href="Cubical.Data.Graph.Displayed.html#447" class="Bound">ℓgᴰ&#39;</a> <a id="452" class="Symbol">:</a> <a id="454" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="459" class="Symbol">(</a><a id="460" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="466" class="Symbol">(</a><a id="467" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="473" href="Cubical.Data.Graph.Displayed.html#413" class="Bound">ℓg</a> <a id="476" href="Cubical.Data.Graph.Displayed.html#416" class="Bound">ℓg&#39;</a><a id="479" class="Symbol">)</a> <a id="481" class="Symbol">(</a><a id="482" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="488" class="Symbol">(</a><a id="489" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="495" href="Cubical.Data.Graph.Displayed.html#443" class="Bound">ℓgᴰ</a> <a id="499" href="Cubical.Data.Graph.Displayed.html#447" class="Bound">ℓgᴰ&#39;</a><a id="503" class="Symbol">)))</a>
         <a id="516" class="Keyword">where</a>
    <a id="526" class="Keyword">no-eta-equality</a>
    <a id="546" class="Keyword">field</a>
      <a id="558" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">Node[_]</a> <a id="566" class="Symbol">:</a> <a id="568" href="Cubical.Data.Graph.Displayed.html#403" class="Bound">G</a> <a id="570" class="Symbol">.</a><a id="571" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="576" class="Symbol">→</a> <a id="578" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="583" href="Cubical.Data.Graph.Displayed.html#443" class="Bound">ℓgᴰ</a>
      <a id="593" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">Edge[_][_,_]</a> <a id="606" class="Symbol">:</a> <a id="608" class="Symbol">∀</a> <a id="610" class="Symbol">{</a><a id="611" href="Cubical.Data.Graph.Displayed.html#611" class="Bound">u</a> <a id="613" href="Cubical.Data.Graph.Displayed.html#613" class="Bound">v</a><a id="614" class="Symbol">}</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Data.Graph.Displayed.html#617" class="Bound">e</a> <a id="619" class="Symbol">:</a> <a id="621" href="Cubical.Data.Graph.Displayed.html#403" class="Bound">G</a> <a id="623" class="Symbol">.</a><a id="624" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="629" href="Cubical.Data.Graph.Displayed.html#611" class="Bound">u</a> <a id="631" href="Cubical.Data.Graph.Displayed.html#613" class="Bound">v</a><a id="632" class="Symbol">)</a> <a id="634" class="Symbol">(</a><a id="635" href="Cubical.Data.Graph.Displayed.html#635" class="Bound">uᴰ</a> <a id="638" class="Symbol">:</a> <a id="640" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">Node[</a> <a id="646" href="Cubical.Data.Graph.Displayed.html#611" class="Bound">u</a> <a id="648" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">]</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Data.Graph.Displayed.html#652" class="Bound">vᴰ</a> <a id="655" class="Symbol">:</a> <a id="657" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">Node[</a> <a id="663" href="Cubical.Data.Graph.Displayed.html#613" class="Bound">v</a> <a id="665" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">]</a><a id="666" class="Symbol">)</a>
                   <a id="687" class="Symbol">→</a> <a id="689" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="694" href="Cubical.Data.Graph.Displayed.html#447" class="Bound">ℓgᴰ&#39;</a>

<a id="700" class="Keyword">open</a> <a id="705" href="Cubical.Data.Graph.Displayed.html#436" class="Module">Graphᴰ</a>
<a id="712" class="Keyword">open</a> <a id="717" href="Cubical.Categories.Displayed.Base.html#370" class="Module">Categoryᴰ</a>

<a id="728" class="Keyword">module</a> <a id="735" href="Cubical.Data.Graph.Displayed.html#735" class="Module">_</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Data.Graph.Displayed.html#738" class="Bound">G</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="748" href="Cubical.Data.Graph.Displayed.html#336" class="Generalizable">ℓg</a> <a id="751" href="Cubical.Data.Graph.Displayed.html#339" class="Generalizable">ℓg&#39;</a><a id="754" class="Symbol">}{</a><a id="756" href="Cubical.Data.Graph.Displayed.html#756" class="Bound">H</a> <a id="758" class="Symbol">:</a> <a id="760" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="766" href="Cubical.Data.Graph.Displayed.html#352" class="Generalizable">ℓh</a> <a id="769" href="Cubical.Data.Graph.Displayed.html#355" class="Generalizable">ℓh&#39;</a><a id="772" class="Symbol">}</a>
         <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Data.Graph.Displayed.html#784" class="Bound">ϕ</a> <a id="786" class="Symbol">:</a> <a id="788" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="797" href="Cubical.Data.Graph.Displayed.html#738" class="Bound">G</a> <a id="799" href="Cubical.Data.Graph.Displayed.html#756" class="Bound">H</a><a id="800" class="Symbol">)</a>
         <a id="811" class="Symbol">(</a><a id="812" href="Cubical.Data.Graph.Displayed.html#812" class="Bound">Hᴰ</a> <a id="815" class="Symbol">:</a> <a id="817" href="Cubical.Data.Graph.Displayed.html#436" class="Record">Graphᴰ</a> <a id="824" href="Cubical.Data.Graph.Displayed.html#756" class="Bound">H</a> <a id="826" href="Cubical.Data.Graph.Displayed.html#359" class="Generalizable">ℓhᴰ</a> <a id="830" href="Cubical.Data.Graph.Displayed.html#363" class="Generalizable">ℓhᴰ&#39;</a><a id="834" class="Symbol">)</a>
         <a id="845" class="Keyword">where</a>
  <a id="853" class="Keyword">private</a>
    <a id="865" class="Keyword">module</a> <a id="872" href="Cubical.Data.Graph.Displayed.html#872" class="Module">G</a> <a id="874" class="Symbol">=</a> <a id="876" href="Cubical.Data.Graph.Base.html#235" class="Module">Graph</a> <a id="882" href="Cubical.Data.Graph.Displayed.html#738" class="Bound">G</a>
    <a id="888" class="Keyword">module</a> <a id="895" href="Cubical.Data.Graph.Displayed.html#895" class="Module">Hᴰ</a> <a id="898" class="Symbol">=</a> <a id="900" href="Cubical.Data.Graph.Displayed.html#436" class="Module">Graphᴰ</a> <a id="907" href="Cubical.Data.Graph.Displayed.html#812" class="Bound">Hᴰ</a>
  <a id="912" class="Keyword">open</a> <a id="917" href="Cubical.Data.Graph.Base.html#572" class="Module">GraphHom</a>
  <a id="928" class="Keyword">record</a> <a id="935" href="Cubical.Data.Graph.Displayed.html#935" class="Record">Section</a> <a id="943" class="Symbol">:</a> <a id="945" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="950" class="Symbol">(</a><a id="951" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="957" class="Symbol">(</a><a id="958" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="964" href="Cubical.Data.Graph.Displayed.html#748" class="Bound">ℓg</a> <a id="967" href="Cubical.Data.Graph.Displayed.html#751" class="Bound">ℓg&#39;</a><a id="970" class="Symbol">)</a>
                        <a id="996" class="Symbol">(</a><a id="997" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1010" href="Cubical.Data.Graph.Displayed.html#766" class="Bound">ℓh</a> <a id="1013" href="Cubical.Data.Graph.Displayed.html#769" class="Bound">ℓh&#39;</a><a id="1016" class="Symbol">)</a>
                        <a id="1042" class="Symbol">(</a><a id="1043" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1049" href="Cubical.Data.Graph.Displayed.html#826" class="Bound">ℓhᴰ</a> <a id="1053" href="Cubical.Data.Graph.Displayed.html#830" class="Bound">ℓhᴰ&#39;</a><a id="1057" class="Symbol">)))</a> <a id="1061" class="Keyword">where</a>
    <a id="1071" class="Keyword">field</a>
      <a id="1083" href="Cubical.Data.Graph.Displayed.html#1083" class="Field Operator">_$gᴰ_</a> <a id="1089" class="Symbol">:</a> <a id="1091" class="Symbol">∀</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Cubical.Data.Graph.Displayed.html#1094" class="Bound">u</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Cubical.Data.Graph.Base.html#294" class="Function">G.Node</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">Hᴰ.Node[</a> <a id="1117" href="Cubical.Data.Graph.Displayed.html#784" class="Bound">ϕ</a> <a id="1119" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">$g</a> <a id="1122" href="Cubical.Data.Graph.Displayed.html#1094" class="Bound">u</a> <a id="1124" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">]</a>
      <a id="1132" href="Cubical.Data.Graph.Displayed.html#1132" class="Field Operator">_&lt;$g&gt;ᴰ_</a> <a id="1140" class="Symbol">:</a>
        <a id="1150" class="Symbol">∀</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Cubical.Data.Graph.Displayed.html#1153" class="Bound">u</a> <a id="1155" href="Cubical.Data.Graph.Displayed.html#1155" class="Bound">v</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Cubical.Data.Graph.Base.html#294" class="Function">G.Node</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">→</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Cubical.Data.Graph.Displayed.html#1170" class="Bound">e</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Cubical.Data.Graph.Base.html#313" class="Function">G.Edge</a> <a id="1181" href="Cubical.Data.Graph.Displayed.html#1153" class="Bound">u</a> <a id="1183" href="Cubical.Data.Graph.Displayed.html#1155" class="Bound">v</a><a id="1184" class="Symbol">)</a>
        <a id="1194" class="Symbol">→</a> <a id="1196" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">Hᴰ.Edge[</a> <a id="1205" href="Cubical.Data.Graph.Displayed.html#784" class="Bound">ϕ</a> <a id="1207" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">&lt;$g&gt;</a> <a id="1212" href="Cubical.Data.Graph.Displayed.html#1170" class="Bound">e</a> <a id="1214" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">][</a> <a id="1217" href="Cubical.Data.Graph.Displayed.html#1083" class="Field Operator">_$gᴰ_</a> <a id="1223" href="Cubical.Data.Graph.Displayed.html#1153" class="Bound">u</a> <a id="1225" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">,</a> <a id="1227" href="Cubical.Data.Graph.Displayed.html#1083" class="Field Operator">_$gᴰ_</a> <a id="1233" href="Cubical.Data.Graph.Displayed.html#1155" class="Bound">v</a> <a id="1235" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">]</a>

<a id="Categoryᴰ→Graphᴰ"></a><a id="1238" href="Cubical.Data.Graph.Displayed.html#1238" class="Function">Categoryᴰ→Graphᴰ</a> <a id="1255" class="Symbol">:</a> <a id="1257" class="Symbol">{</a><a id="1258" href="Cubical.Data.Graph.Displayed.html#1258" class="Bound">C</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1271" href="Cubical.Data.Graph.Displayed.html#313" class="Generalizable">ℓc</a> <a id="1274" href="Cubical.Data.Graph.Displayed.html#316" class="Generalizable">ℓc&#39;</a><a id="1277" class="Symbol">}(</a><a id="1279" href="Cubical.Data.Graph.Displayed.html#1279" class="Bound">Cᴰ</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="Cubical.Categories.Displayed.Base.html#370" class="Record">Categoryᴰ</a> <a id="1294" href="Cubical.Data.Graph.Displayed.html#1258" class="Bound">C</a> <a id="1296" href="Cubical.Data.Graph.Displayed.html#320" class="Generalizable">ℓcᴰ</a> <a id="1300" href="Cubical.Data.Graph.Displayed.html#324" class="Generalizable">ℓcᴰ&#39;</a><a id="1304" class="Symbol">)</a>
                 <a id="1323" class="Symbol">→</a> <a id="1325" href="Cubical.Data.Graph.Displayed.html#436" class="Record">Graphᴰ</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="1343" href="Cubical.Data.Graph.Displayed.html#1258" class="Bound">C</a><a id="1344" class="Symbol">)</a> <a id="1346" href="Cubical.Data.Graph.Displayed.html#320" class="Generalizable">ℓcᴰ</a> <a id="1350" href="Cubical.Data.Graph.Displayed.html#324" class="Generalizable">ℓcᴰ&#39;</a>
<a id="1355" href="Cubical.Data.Graph.Displayed.html#1238" class="Function">Categoryᴰ→Graphᴰ</a> <a id="1372" href="Cubical.Data.Graph.Displayed.html#1372" class="Bound">Cᴰ</a> <a id="1375" class="Symbol">.</a><a id="1376" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">Node[_]</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="Cubical.Data.Graph.Displayed.html#1372" class="Bound">Cᴰ</a> <a id="1389" class="Symbol">.</a><a id="1390" href="Cubical.Categories.Displayed.Base.html#520" class="Field Operator">ob[_]</a>
<a id="1396" href="Cubical.Data.Graph.Displayed.html#1238" class="Function">Categoryᴰ→Graphᴰ</a> <a id="1413" href="Cubical.Data.Graph.Displayed.html#1413" class="Bound">Cᴰ</a> <a id="1416" class="Symbol">.</a><a id="1417" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">Edge[_][_,_]</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Cubical.Data.Graph.Displayed.html#1413" class="Bound">Cᴰ</a> <a id="1435" class="Symbol">.</a><a id="1436" href="Cubical.Categories.Displayed.Base.html#546" class="Field Operator">Hom[_][_,_]</a>

<a id="1449" class="Comment">-- TODO: CatSection→GrSection</a>
</pre></body></html>


==> anc/html/Cubical.Data.Int.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Int.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- This is the preferred version of the integers in the library. Other</a>
<a id="72" class="Comment">-- versions can be found in the MoreInts directory.</a>
<a id="124" class="Keyword">module</a> <a id="131" href="Cubical.Data.Int.Base.html" class="Module">Cubical.Data.Int.Base</a> <a id="153" class="Keyword">where</a>

<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="260" class="Keyword">hiding</a> <a id="267" class="Symbol">(</a><a id="268" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="272" class="Symbol">;</a> <a id="274" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a><a id="277" class="Symbol">)</a> <a id="279" class="Keyword">renaming</a> <a id="288" class="Symbol">(</a><a id="289" href="Cubical.Data.Nat.Base.html#1310" class="Function">isEven</a> <a id="296" class="Symbol">to</a> <a id="299" class="Function">isEvenℕ</a> <a id="307" class="Symbol">;</a> <a id="309" href="Cubical.Data.Nat.Base.html#1317" class="Function">isOdd</a> <a id="315" class="Symbol">to</a> <a id="318" class="Function">isOddℕ</a><a id="324" class="Symbol">)</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.Data.Fin.Inductive.Base.html" class="Module">Cubical.Data.Fin.Inductive.Base</a>

<a id="371" class="Keyword">infix</a>  <a id="378" class="Number">8</a> <a id="380" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-_</a>
<a id="383" class="Keyword">infixl</a> <a id="390" class="Number">7</a> <a id="392" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">_·_</a>
<a id="396" class="Keyword">infixl</a> <a id="403" class="Number">6</a> <a id="405" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">_+_</a> <a id="409" href="Cubical.Data.Int.Base.html#1356" class="Function Operator">_-_</a>

<a id="414" class="Keyword">data</a> <a id="ℤ"></a><a id="419" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="421" class="Symbol">:</a> <a id="423" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="429" class="Keyword">where</a>
  <a id="ℤ.pos"></a><a id="437" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a>    <a id="444" class="Symbol">:</a> <a id="446" class="Symbol">(</a><a id="447" href="Cubical.Data.Int.Base.html#447" class="Bound">n</a> <a id="449" class="Symbol">:</a> <a id="451" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="452" class="Symbol">)</a> <a id="454" class="Symbol">→</a> <a id="456" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
  <a id="ℤ.negsuc"></a><a id="460" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="467" class="Symbol">:</a> <a id="469" class="Symbol">(</a><a id="470" href="Cubical.Data.Int.Base.html#470" class="Bound">n</a> <a id="472" class="Symbol">:</a> <a id="474" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="475" class="Symbol">)</a> <a id="477" class="Symbol">→</a> <a id="479" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>

<a id="neg"></a><a id="482" href="Cubical.Data.Int.Base.html#482" class="Function">neg</a> <a id="486" class="Symbol">:</a> <a id="488" class="Symbol">(</a><a id="489" href="Cubical.Data.Int.Base.html#489" class="Bound">n</a> <a id="491" class="Symbol">:</a> <a id="493" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="494" class="Symbol">)</a> <a id="496" class="Symbol">→</a> <a id="498" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="500" href="Cubical.Data.Int.Base.html#482" class="Function">neg</a> <a id="504" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="512" class="Symbol">=</a> <a id="514" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="518" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="523" href="Cubical.Data.Int.Base.html#482" class="Function">neg</a> <a id="527" class="Symbol">(</a><a id="528" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="532" href="Cubical.Data.Int.Base.html#532" class="Bound">n</a><a id="533" class="Symbol">)</a> <a id="535" class="Symbol">=</a> <a id="537" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="544" href="Cubical.Data.Int.Base.html#532" class="Bound">n</a>

<a id="sucℤ"></a><a id="547" href="Cubical.Data.Int.Base.html#547" class="Function">sucℤ</a> <a id="552" class="Symbol">:</a> <a id="554" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="560" href="Cubical.Data.Int.Base.html#547" class="Function">sucℤ</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="570" href="Cubical.Data.Int.Base.html#570" class="Bound">n</a><a id="571" class="Symbol">)</a>          <a id="582" class="Symbol">=</a> <a id="584" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="588" class="Symbol">(</a><a id="589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="593" href="Cubical.Data.Int.Base.html#570" class="Bound">n</a><a id="594" class="Symbol">)</a>
<a id="596" href="Cubical.Data.Int.Base.html#547" class="Function">sucℤ</a> <a id="601" class="Symbol">(</a><a id="602" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="609" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="613" class="Symbol">)</a>    <a id="618" class="Symbol">=</a> <a id="620" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="624" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="629" href="Cubical.Data.Int.Base.html#547" class="Function">sucℤ</a> <a id="634" class="Symbol">(</a><a id="635" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="642" class="Symbol">(</a><a id="643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="647" href="Cubical.Data.Int.Base.html#647" class="Bound">n</a><a id="648" class="Symbol">))</a> <a id="651" class="Symbol">=</a> <a id="653" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="660" href="Cubical.Data.Int.Base.html#647" class="Bound">n</a>

<a id="predℤ"></a><a id="663" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="669" class="Symbol">:</a> <a id="671" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="673" class="Symbol">→</a> <a id="675" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="677" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="683" class="Symbol">(</a><a id="684" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="688" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="692" class="Symbol">)</a>    <a id="697" class="Symbol">=</a> <a id="699" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="706" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="711" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="722" class="Symbol">(</a><a id="723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="727" href="Cubical.Data.Int.Base.html#727" class="Bound">n</a><a id="728" class="Symbol">))</a> <a id="731" class="Symbol">=</a> <a id="733" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="737" href="Cubical.Data.Int.Base.html#727" class="Bound">n</a>
<a id="739" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="745" class="Symbol">(</a><a id="746" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="753" href="Cubical.Data.Int.Base.html#753" class="Bound">n</a><a id="754" class="Symbol">)</a>    <a id="759" class="Symbol">=</a> <a id="761" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="768" class="Symbol">(</a><a id="769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="773" href="Cubical.Data.Int.Base.html#753" class="Bound">n</a><a id="774" class="Symbol">)</a>

<a id="isEven"></a><a id="777" href="Cubical.Data.Int.Base.html#777" class="Function">isEven</a> <a id="784" class="Symbol">:</a> <a id="786" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="788" class="Symbol">→</a> <a id="790" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="795" href="Cubical.Data.Int.Base.html#777" class="Function">isEven</a> <a id="802" class="Symbol">(</a><a id="803" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="807" href="Cubical.Data.Int.Base.html#807" class="Bound">n</a><a id="808" class="Symbol">)</a> <a id="810" class="Symbol">=</a> <a id="812" href="Cubical.Data.Int.Base.html#299" class="Function">isEvenℕ</a> <a id="820" href="Cubical.Data.Int.Base.html#807" class="Bound">n</a>
<a id="822" href="Cubical.Data.Int.Base.html#777" class="Function">isEven</a> <a id="829" class="Symbol">(</a><a id="830" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="837" href="Cubical.Data.Int.Base.html#837" class="Bound">n</a><a id="838" class="Symbol">)</a> <a id="840" class="Symbol">=</a> <a id="842" href="Cubical.Data.Int.Base.html#318" class="Function">isOddℕ</a> <a id="849" href="Cubical.Data.Int.Base.html#837" class="Bound">n</a>

<a id="isOdd"></a><a id="852" href="Cubical.Data.Int.Base.html#852" class="Function">isOdd</a> <a id="858" class="Symbol">:</a> <a id="860" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="862" class="Symbol">→</a> <a id="864" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="869" href="Cubical.Data.Int.Base.html#852" class="Function">isOdd</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="880" href="Cubical.Data.Int.Base.html#880" class="Bound">n</a><a id="881" class="Symbol">)</a> <a id="883" class="Symbol">=</a> <a id="885" href="Cubical.Data.Int.Base.html#318" class="Function">isOddℕ</a> <a id="892" href="Cubical.Data.Int.Base.html#880" class="Bound">n</a>
<a id="894" href="Cubical.Data.Int.Base.html#852" class="Function">isOdd</a> <a id="900" class="Symbol">(</a><a id="901" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="908" href="Cubical.Data.Int.Base.html#908" class="Bound">n</a><a id="909" class="Symbol">)</a> <a id="911" class="Symbol">=</a> <a id="913" href="Cubical.Data.Int.Base.html#299" class="Function">isEvenℕ</a> <a id="921" href="Cubical.Data.Int.Base.html#908" class="Bound">n</a>

<a id="abs"></a><a id="924" href="Cubical.Data.Int.Base.html#924" class="Function">abs</a> <a id="928" class="Symbol">:</a> <a id="930" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="932" class="Symbol">→</a> <a id="934" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="936" href="Cubical.Data.Int.Base.html#924" class="Function">abs</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="945" href="Cubical.Data.Int.Base.html#945" class="Bound">n</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">=</a> <a id="950" href="Cubical.Data.Int.Base.html#945" class="Bound">n</a>
<a id="952" href="Cubical.Data.Int.Base.html#924" class="Function">abs</a> <a id="956" class="Symbol">(</a><a id="957" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="964" href="Cubical.Data.Int.Base.html#964" class="Bound">n</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">=</a> <a id="969" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="973" href="Cubical.Data.Int.Base.html#964" class="Bound">n</a>

<a id="_ℕ-_"></a><a id="976" href="Cubical.Data.Int.Base.html#976" class="Function Operator">_ℕ-_</a> <a id="981" class="Symbol">:</a> <a id="983" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="989" class="Symbol">→</a> <a id="991" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="993" href="Cubical.Data.Int.Base.html#993" class="Bound">a</a> <a id="995" href="Cubical.Data.Int.Base.html#976" class="Function Operator">ℕ-</a> <a id="998" class="Number">0</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1006" href="Cubical.Data.Int.Base.html#993" class="Bound">a</a>
<a id="1008" class="Number">0</a> <a id="1010" href="Cubical.Data.Int.Base.html#976" class="Function Operator">ℕ-</a> <a id="1013" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1017" href="Cubical.Data.Int.Base.html#1017" class="Bound">b</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1028" href="Cubical.Data.Int.Base.html#1017" class="Bound">b</a>
<a id="1030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1034" href="Cubical.Data.Int.Base.html#1034" class="Bound">a</a> <a id="1036" href="Cubical.Data.Int.Base.html#976" class="Function Operator">ℕ-</a> <a id="1039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1043" href="Cubical.Data.Int.Base.html#1043" class="Bound">b</a> <a id="1045" class="Symbol">=</a> <a id="1047" href="Cubical.Data.Int.Base.html#1034" class="Bound">a</a> <a id="1049" href="Cubical.Data.Int.Base.html#976" class="Function Operator">ℕ-</a> <a id="1052" href="Cubical.Data.Int.Base.html#1043" class="Bound">b</a>

<a id="_+pos_"></a><a id="1055" href="Cubical.Data.Int.Base.html#1055" class="Function Operator">_+pos_</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>  <a id="1071" class="Symbol">→</a> <a id="1073" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1075" href="Cubical.Data.Int.Base.html#1075" class="Bound">z</a> <a id="1077" href="Cubical.Data.Int.Base.html#1055" class="Function Operator">+pos</a> <a id="1082" class="Number">0</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="Cubical.Data.Int.Base.html#1075" class="Bound">z</a>
<a id="1088" href="Cubical.Data.Int.Base.html#1088" class="Bound">z</a> <a id="1090" href="Cubical.Data.Int.Base.html#1055" class="Function Operator">+pos</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1100" href="Cubical.Data.Int.Base.html#1100" class="Bound">n</a><a id="1101" class="Symbol">)</a> <a id="1103" class="Symbol">=</a> <a id="1105" href="Cubical.Data.Int.Base.html#547" class="Function">sucℤ</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Cubical.Data.Int.Base.html#1088" class="Bound">z</a> <a id="1113" href="Cubical.Data.Int.Base.html#1055" class="Function Operator">+pos</a> <a id="1118" href="Cubical.Data.Int.Base.html#1100" class="Bound">n</a><a id="1119" class="Symbol">)</a>

<a id="_+negsuc_"></a><a id="1122" href="Cubical.Data.Int.Base.html#1122" class="Function Operator">_+negsuc_</a> <a id="1132" class="Symbol">:</a> <a id="1134" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1144" href="Cubical.Data.Int.Base.html#1144" class="Bound">z</a> <a id="1146" href="Cubical.Data.Int.Base.html#1122" class="Function Operator">+negsuc</a> <a id="1154" class="Number">0</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="1164" href="Cubical.Data.Int.Base.html#1144" class="Bound">z</a>
<a id="1166" href="Cubical.Data.Int.Base.html#1166" class="Bound">z</a> <a id="1168" href="Cubical.Data.Int.Base.html#1122" class="Function Operator">+negsuc</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1181" href="Cubical.Data.Int.Base.html#1181" class="Bound">n</a><a id="1182" class="Symbol">)</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Cubical.Data.Int.Base.html#1166" class="Bound">z</a> <a id="1195" href="Cubical.Data.Int.Base.html#1122" class="Function Operator">+negsuc</a> <a id="1203" href="Cubical.Data.Int.Base.html#1181" class="Bound">n</a><a id="1204" class="Symbol">)</a>

<a id="_+_"></a><a id="1207" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">_+_</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1223" href="Cubical.Data.Int.Base.html#1223" class="Bound">m</a> <a id="1225" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="1227" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1231" href="Cubical.Data.Int.Base.html#1231" class="Bound">n</a> <a id="1233" class="Symbol">=</a> <a id="1235" href="Cubical.Data.Int.Base.html#1223" class="Bound">m</a> <a id="1237" href="Cubical.Data.Int.Base.html#1055" class="Function Operator">+pos</a> <a id="1242" href="Cubical.Data.Int.Base.html#1231" class="Bound">n</a>
<a id="1244" href="Cubical.Data.Int.Base.html#1244" class="Bound">m</a> <a id="1246" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="1248" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1255" href="Cubical.Data.Int.Base.html#1255" class="Bound">n</a> <a id="1257" class="Symbol">=</a> <a id="1259" href="Cubical.Data.Int.Base.html#1244" class="Bound">m</a> <a id="1261" href="Cubical.Data.Int.Base.html#1122" class="Function Operator">+negsuc</a> <a id="1269" href="Cubical.Data.Int.Base.html#1255" class="Bound">n</a>

<a id="-_"></a><a id="1272" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-_</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1283" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-</a> <a id="1285" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1289" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1300" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1305" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-</a> <a id="1307" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1316" href="Cubical.Data.Int.Base.html#1316" class="Bound">n</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">=</a> <a id="1321" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1328" href="Cubical.Data.Int.Base.html#1316" class="Bound">n</a>
<a id="1330" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-</a> <a id="1332" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1339" href="Cubical.Data.Int.Base.html#1339" class="Bound">n</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1352" href="Cubical.Data.Int.Base.html#1339" class="Bound">n</a><a id="1353" class="Symbol">)</a>

<a id="_-_"></a><a id="1356" href="Cubical.Data.Int.Base.html#1356" class="Function Operator">_-_</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1364" class="Symbol">→</a> <a id="1366" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1372" href="Cubical.Data.Int.Base.html#1372" class="Bound">m</a> <a id="1374" href="Cubical.Data.Int.Base.html#1356" class="Function Operator">-</a> <a id="1376" href="Cubical.Data.Int.Base.html#1376" class="Bound">n</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Cubical.Data.Int.Base.html#1372" class="Bound">m</a> <a id="1382" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-</a> <a id="1387" href="Cubical.Data.Int.Base.html#1376" class="Bound">n</a><a id="1388" class="Symbol">)</a>

<a id="_·_"></a><a id="1391" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">_·_</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1407" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1411" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1416" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">·</a> <a id="1418" href="Cubical.Data.Int.Base.html#1418" class="Bound">m</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1426" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1431" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1440" href="Cubical.Data.Int.Base.html#1440" class="Bound">n</a><a id="1441" class="Symbol">)</a> <a id="1443" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">·</a> <a id="1445" href="Cubical.Data.Int.Base.html#1445" class="Bound">m</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Cubical.Data.Int.Base.html#1445" class="Bound">m</a> <a id="1451" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="1453" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1457" href="Cubical.Data.Int.Base.html#1440" class="Bound">n</a> <a id="1459" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">·</a> <a id="1461" href="Cubical.Data.Int.Base.html#1445" class="Bound">m</a>
<a id="1463" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1470" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1475" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">·</a> <a id="1477" href="Cubical.Data.Int.Base.html#1477" class="Bound">m</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-</a> <a id="1483" href="Cubical.Data.Int.Base.html#1477" class="Bound">m</a>
<a id="1485" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1497" href="Cubical.Data.Int.Base.html#1497" class="Bound">n</a><a id="1498" class="Symbol">)</a> <a id="1500" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">·</a> <a id="1502" href="Cubical.Data.Int.Base.html#1502" class="Bound">m</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Cubical.Data.Int.Base.html#1272" class="Function Operator">-</a> <a id="1508" href="Cubical.Data.Int.Base.html#1502" class="Bound">m</a> <a id="1510" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="1512" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1519" href="Cubical.Data.Int.Base.html#1497" class="Bound">n</a> <a id="1521" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">·</a> <a id="1523" href="Cubical.Data.Int.Base.html#1502" class="Bound">m</a>

<a id="1526" class="Comment">-- Natural number and negative integer literals for ℤ</a>

<a id="1581" class="Keyword">open</a> <a id="1586" class="Keyword">import</a> <a id="1593" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="1619" class="Keyword">public</a>

<a id="1627" class="Keyword">instance</a>
  <a id="fromNatℤ"></a><a id="1638" href="Cubical.Data.Int.Base.html#1638" class="Function">fromNatℤ</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Cubical.Data.Nat.Literals.html#298" class="Record">HasFromNat</a> <a id="1660" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
  <a id="1664" href="Cubical.Data.Int.Base.html#1638" class="Function">fromNatℤ</a> <a id="1673" class="Symbol">=</a> <a id="1675" class="Keyword">record</a> <a id="1682" class="Symbol">{</a> <a id="1684" href="Agda.Builtin.FromNat.html#252" class="Field">Constraint</a> <a id="1695" class="Symbol">=</a> <a id="1697" class="Symbol">λ</a> <a id="1699" href="Cubical.Data.Int.Base.html#1699" class="Bound">_</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1708" class="Symbol">;</a> <a id="1710" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="1718" class="Symbol">=</a> <a id="1720" class="Symbol">λ</a> <a id="1722" href="Cubical.Data.Int.Base.html#1722" class="Bound">n</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1730" href="Cubical.Data.Int.Base.html#1722" class="Bound">n</a> <a id="1732" class="Symbol">}</a>

<a id="1735" class="Keyword">instance</a>
  <a id="fromNegℤ"></a><a id="1746" href="Cubical.Data.Int.Base.html#1746" class="Function">fromNegℤ</a> <a id="1755" class="Symbol">:</a> <a id="1757" href="Agda.Builtin.FromNeg.html#196" class="Record">HasFromNeg</a> <a id="1768" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
  <a id="1772" href="Cubical.Data.Int.Base.html#1746" class="Function">fromNegℤ</a> <a id="1781" class="Symbol">=</a> <a id="1783" class="Keyword">record</a> <a id="1790" class="Symbol">{</a> <a id="1792" href="Agda.Builtin.FromNeg.html#254" class="Field">Constraint</a> <a id="1803" class="Symbol">=</a> <a id="1805" class="Symbol">λ</a> <a id="1807" href="Cubical.Data.Int.Base.html#1807" class="Bound">_</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1816" class="Symbol">;</a> <a id="1818" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a> <a id="1826" class="Symbol">=</a> <a id="1828" class="Symbol">λ</a> <a id="1830" href="Cubical.Data.Int.Base.html#1830" class="Bound">n</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Cubical.Data.Int.Base.html#482" class="Function">neg</a> <a id="1838" href="Cubical.Data.Int.Base.html#1830" class="Bound">n</a> <a id="1840" class="Symbol">}</a>

<a id="sumFinℤ"></a><a id="1843" href="Cubical.Data.Int.Base.html#1843" class="Function">sumFinℤ</a> <a id="1851" class="Symbol">:</a> <a id="1853" class="Symbol">{</a><a id="1854" href="Cubical.Data.Int.Base.html#1854" class="Bound">n</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1859" class="Symbol">}</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Data.Int.Base.html#1862" class="Bound">f</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1870" href="Cubical.Data.Int.Base.html#1854" class="Bound">n</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a><a id="1875" class="Symbol">)</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1881" href="Cubical.Data.Int.Base.html#1843" class="Function">sumFinℤ</a> <a id="1889" class="Symbol">{</a><a id="1890" class="Argument">n</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Cubical.Data.Int.Base.html#1894" class="Bound">n</a><a id="1895" class="Symbol">}</a> <a id="1897" href="Cubical.Data.Int.Base.html#1897" class="Bound">f</a> <a id="1899" class="Symbol">=</a> <a id="1901" href="Cubical.Data.Fin.Inductive.Base.html#933" class="Function">sumFinGen</a> <a id="1911" class="Symbol">{</a><a id="1912" class="Argument">n</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Cubical.Data.Int.Base.html#1894" class="Bound">n</a><a id="1917" class="Symbol">}</a> <a id="1919" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">_+_</a> <a id="1923" class="Number">0</a> <a id="1925" href="Cubical.Data.Int.Base.html#1897" class="Bound">f</a>

<a id="sumFinℤId"></a><a id="1928" href="Cubical.Data.Int.Base.html#1928" class="Function">sumFinℤId</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Data.Int.Base.html#1941" class="Bound">n</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">{</a><a id="1949" href="Cubical.Data.Int.Base.html#1949" class="Bound">f</a> <a id="1951" href="Cubical.Data.Int.Base.html#1951" class="Bound">g</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Cubical.Data.Fin.Inductive.Base.html#430" class="Function">Fin</a> <a id="1959" href="Cubical.Data.Int.Base.html#1941" class="Bound">n</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a><a id="1964" class="Symbol">}</a>
  <a id="1968" class="Symbol">→</a> <a id="1970" class="Symbol">((</a><a id="1972" href="Cubical.Data.Int.Base.html#1972" class="Bound">x</a> <a id="1974" class="Symbol">:</a> <a id="1976" class="Symbol">_)</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="Cubical.Data.Int.Base.html#1949" class="Bound">f</a> <a id="1983" href="Cubical.Data.Int.Base.html#1972" class="Bound">x</a> <a id="1985" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1987" href="Cubical.Data.Int.Base.html#1951" class="Bound">g</a> <a id="1989" href="Cubical.Data.Int.Base.html#1972" class="Bound">x</a><a id="1990" class="Symbol">)</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="Cubical.Data.Int.Base.html#1843" class="Function">sumFinℤ</a> <a id="2002" class="Symbol">{</a><a id="2003" class="Argument">n</a> <a id="2005" class="Symbol">=</a> <a id="2007" href="Cubical.Data.Int.Base.html#1941" class="Bound">n</a><a id="2008" class="Symbol">}</a> <a id="2010" href="Cubical.Data.Int.Base.html#1949" class="Bound">f</a> <a id="2012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2014" href="Cubical.Data.Int.Base.html#1843" class="Function">sumFinℤ</a> <a id="2022" class="Symbol">{</a><a id="2023" class="Argument">n</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Cubical.Data.Int.Base.html#1941" class="Bound">n</a><a id="2028" class="Symbol">}</a> <a id="2030" href="Cubical.Data.Int.Base.html#1951" class="Bound">g</a>
<a id="2032" href="Cubical.Data.Int.Base.html#1928" class="Function">sumFinℤId</a> <a id="2042" href="Cubical.Data.Int.Base.html#2042" class="Bound">n</a> <a id="2044" href="Cubical.Data.Int.Base.html#2044" class="Bound">t</a> <a id="2046" href="Cubical.Data.Int.Base.html#2046" class="Bound">i</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Cubical.Data.Int.Base.html#1843" class="Function">sumFinℤ</a> <a id="2058" class="Symbol">{</a><a id="2059" class="Argument">n</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Cubical.Data.Int.Base.html#2042" class="Bound">n</a><a id="2064" class="Symbol">}</a> <a id="2066" class="Symbol">λ</a> <a id="2068" href="Cubical.Data.Int.Base.html#2068" class="Bound">x</a> <a id="2070" class="Symbol">→</a> <a id="2072" href="Cubical.Data.Int.Base.html#2044" class="Bound">t</a> <a id="2074" href="Cubical.Data.Int.Base.html#2068" class="Bound">x</a> <a id="2076" href="Cubical.Data.Int.Base.html#2046" class="Bound">i</a>
</pre></body></html>


==> anc/html/Cubical.Data.Int.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Int</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- This is the preferred version of the integers in the library. Other</a>
<a id="72" class="Comment">-- versions can be found in the MoreInts directory.</a>
<a id="124" class="Keyword">module</a> <a id="131" href="Cubical.Data.Int.html" class="Module">Cubical.Data.Int</a> <a id="148" class="Keyword">where</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Cubical.Data.Int.Base.html" class="Module">Cubical.Data.Int.Base</a> <a id="189" class="Keyword">public</a>
<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Cubical.Data.Int.Properties.html" class="Module">Cubical.Data.Int.Properties</a> <a id="236" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.List.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="68" class="Keyword">public</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="153" class="Symbol">as</a> <a id="156" class="Module">Maybe</a> <a id="162" class="Keyword">hiding</a> <a id="169" class="Symbol">(</a><a id="170" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="174" class="Symbol">;</a> <a id="176" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a><a id="180" class="Symbol">)</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="216" class="Keyword">hiding</a> <a id="223" class="Symbol">(</a><a id="224" href="Cubical.Data.Nat.Base.html#891" class="Function">elim</a><a id="228" class="Symbol">)</a>

<a id="231" class="Keyword">module</a> <a id="238" href="Cubical.Data.List.Base.html#238" class="Module">_</a> <a id="240" class="Symbol">{</a><a id="241" href="Cubical.Data.List.Base.html#241" class="Bound">ℓ</a><a id="242" class="Symbol">}</a> <a id="244" class="Symbol">{</a><a id="245" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="247" class="Symbol">:</a> <a id="249" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="254" href="Cubical.Data.List.Base.html#241" class="Bound">ℓ</a><a id="255" class="Symbol">}</a> <a id="257" class="Keyword">where</a>

  <a id="266" class="Keyword">infixr</a> <a id="273" class="Number">5</a> <a id="275" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++_</a>
  <a id="282" class="Keyword">infixl</a> <a id="289" class="Number">5</a> <a id="291" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ_</a>

  <a id="299" href="Cubical.Data.List.Base.html#299" class="Function Operator">[_]</a> <a id="303" class="Symbol">:</a> <a id="305" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="307" class="Symbol">→</a> <a id="309" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="314" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="318" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="320" href="Cubical.Data.List.Base.html#320" class="Bound">a</a> <a id="322" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="324" class="Symbol">=</a> <a id="326" href="Cubical.Data.List.Base.html#320" class="Bound">a</a> <a id="328" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="330" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

  <a id="336" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++_</a> <a id="341" class="Symbol">:</a> <a id="343" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="348" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="350" class="Symbol">→</a> <a id="352" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="357" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="359" class="Symbol">→</a> <a id="361" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="366" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="370" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="373" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="376" href="Cubical.Data.List.Base.html#376" class="Bound">ys</a> <a id="379" class="Symbol">=</a> <a id="381" href="Cubical.Data.List.Base.html#376" class="Bound">ys</a>
  <a id="386" class="Symbol">(</a><a id="387" href="Cubical.Data.List.Base.html#387" class="Bound">x</a> <a id="389" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="391" href="Cubical.Data.List.Base.html#391" class="Bound">xs</a><a id="393" class="Symbol">)</a> <a id="395" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="398" href="Cubical.Data.List.Base.html#398" class="Bound">ys</a> <a id="401" class="Symbol">=</a> <a id="403" href="Cubical.Data.List.Base.html#387" class="Bound">x</a> <a id="405" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="407" href="Cubical.Data.List.Base.html#391" class="Bound">xs</a> <a id="410" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="413" href="Cubical.Data.List.Base.html#398" class="Bound">ys</a>

  <a id="419" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="430" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="432" class="Symbol">→</a> <a id="434" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="439" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="443" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="447" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="450" class="Symbol">=</a> <a id="452" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="457" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="461" class="Symbol">(</a><a id="462" href="Cubical.Data.List.Base.html#462" class="Bound">x</a> <a id="464" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="466" href="Cubical.Data.List.Base.html#466" class="Bound">xs</a><a id="468" class="Symbol">)</a> <a id="470" class="Symbol">=</a> <a id="472" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="476" href="Cubical.Data.List.Base.html#466" class="Bound">xs</a> <a id="479" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="482" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="484" href="Cubical.Data.List.Base.html#462" class="Bound">x</a> <a id="486" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="491" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ_</a> <a id="496" class="Symbol">:</a> <a id="498" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="503" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="505" class="Symbol">→</a> <a id="507" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="509" class="Symbol">→</a> <a id="511" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="516" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="520" href="Cubical.Data.List.Base.html#520" class="Bound">xs</a> <a id="523" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="526" href="Cubical.Data.List.Base.html#526" class="Bound">x</a> <a id="528" class="Symbol">=</a> <a id="530" href="Cubical.Data.List.Base.html#520" class="Bound">xs</a> <a id="533" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="536" href="Cubical.Data.List.Base.html#526" class="Bound">x</a> <a id="538" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

  <a id="546" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="560" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="562" class="Symbol">→</a> <a id="564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="568" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="575" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="578" class="Symbol">=</a> <a id="580" class="Number">0</a>
  <a id="584" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="591" class="Symbol">(</a><a id="592" href="Cubical.Data.List.Base.html#592" class="Bound">x</a> <a id="594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="596" href="Cubical.Data.List.Base.html#596" class="Bound">l</a><a id="597" class="Symbol">)</a> <a id="599" class="Symbol">=</a> <a id="601" class="Number">1</a> <a id="603" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="605" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="612" href="Cubical.Data.List.Base.html#596" class="Bound">l</a>

  <a id="617" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="621" class="Symbol">:</a> <a id="623" class="Symbol">∀</a> <a id="625" class="Symbol">{</a><a id="626" href="Cubical.Data.List.Base.html#626" class="Bound">ℓ&#39;</a><a id="628" class="Symbol">}</a> <a id="630" class="Symbol">{</a><a id="631" href="Cubical.Data.List.Base.html#631" class="Bound">B</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="640" href="Cubical.Data.List.Base.html#626" class="Bound">ℓ&#39;</a><a id="642" class="Symbol">}</a> <a id="644" class="Symbol">→</a> <a id="646" class="Symbol">(</a><a id="647" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="649" class="Symbol">→</a> <a id="651" href="Cubical.Data.List.Base.html#631" class="Bound">B</a><a id="652" class="Symbol">)</a> <a id="654" class="Symbol">→</a> <a id="656" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="661" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="663" class="Symbol">→</a> <a id="665" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="670" href="Cubical.Data.List.Base.html#631" class="Bound">B</a>
  <a id="674" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="678" href="Cubical.Data.List.Base.html#678" class="Bound">f</a> <a id="680" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="683" class="Symbol">=</a> <a id="685" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="690" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="694" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Data.List.Base.html#697" class="Bound">x</a> <a id="699" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="701" href="Cubical.Data.List.Base.html#701" class="Bound">xs</a><a id="703" class="Symbol">)</a> <a id="705" class="Symbol">=</a> <a id="707" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="709" href="Cubical.Data.List.Base.html#697" class="Bound">x</a> <a id="711" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="713" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="717" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="719" href="Cubical.Data.List.Base.html#701" class="Bound">xs</a>

  <a id="725" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="730" class="Symbol">:</a> <a id="732" class="Symbol">∀</a> <a id="734" class="Symbol">{</a><a id="735" href="Cubical.Data.List.Base.html#735" class="Bound">ℓ&#39;</a> <a id="738" href="Cubical.Data.List.Base.html#738" class="Bound">ℓ&#39;&#39;</a><a id="741" class="Symbol">}</a> <a id="743" class="Symbol">{</a><a id="744" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="746" class="Symbol">:</a> <a id="748" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="753" href="Cubical.Data.List.Base.html#735" class="Bound">ℓ&#39;</a><a id="755" class="Symbol">}</a> <a id="757" class="Symbol">{</a><a id="758" href="Cubical.Data.List.Base.html#758" class="Bound">C</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="767" href="Cubical.Data.List.Base.html#738" class="Bound">ℓ&#39;&#39;</a><a id="770" class="Symbol">}</a>
    <a id="776" class="Symbol">→</a> <a id="778" class="Symbol">(</a><a id="779" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="781" class="Symbol">→</a> <a id="783" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="785" class="Symbol">→</a> <a id="787" href="Cubical.Data.List.Base.html#758" class="Bound">C</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">→</a> <a id="792" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="797" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="806" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="808" class="Symbol">→</a> <a id="810" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="815" href="Cubical.Data.List.Base.html#758" class="Bound">C</a>
  <a id="819" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="824" href="Cubical.Data.List.Base.html#824" class="Bound">f</a> <a id="826" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="829" class="Symbol">_</a> <a id="831" class="Symbol">=</a> <a id="833" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="838" href="Cubical.Data.List.Base.html#725" class="CatchallClause Function">map2</a><a id="842" class="CatchallClause"> </a><a id="843" href="Cubical.Data.List.Base.html#843" class="CatchallClause Bound">f</a><a id="844" class="CatchallClause"> </a><a id="845" class="CatchallClause Symbol">_</a><a id="846" class="CatchallClause"> </a><a id="847" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a> <a id="850" class="Symbol">=</a> <a id="852" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="857" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="862" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="864" class="Symbol">(</a><a id="865" href="Cubical.Data.List.Base.html#865" class="Bound">x</a> <a id="867" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="869" href="Cubical.Data.List.Base.html#869" class="Bound">xs</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Data.List.Base.html#874" class="Bound">y</a> <a id="876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="878" href="Cubical.Data.List.Base.html#878" class="Bound">ys</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="886" href="Cubical.Data.List.Base.html#865" class="Bound">x</a> <a id="888" href="Cubical.Data.List.Base.html#874" class="Bound">y</a> <a id="890" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="892" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="897" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="899" href="Cubical.Data.List.Base.html#869" class="Bound">xs</a> <a id="902" href="Cubical.Data.List.Base.html#878" class="Bound">ys</a>

  <a id="908" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">{</a><a id="923" href="Cubical.Data.List.Base.html#923" class="Bound">ℓ&#39;</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">{</a><a id="928" href="Cubical.Data.List.Base.html#928" class="Bound">B</a> <a id="930" class="Symbol">:</a> <a id="932" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="937" href="Cubical.Data.List.Base.html#923" class="Bound">ℓ&#39;</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">→</a> <a id="943" class="Symbol">(</a><a id="944" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="946" class="Symbol">→</a> <a id="948" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="954" href="Cubical.Data.List.Base.html#928" class="Bound">B</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">→</a> <a id="959" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="964" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="973" href="Cubical.Data.List.Base.html#928" class="Bound">B</a>
  <a id="977" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="987" href="Cubical.Data.List.Base.html#987" class="Bound">f</a> <a id="989" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="992" class="Symbol">=</a> <a id="994" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="999" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1009" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Data.List.Base.html#1012" class="Bound">x</a> <a id="1014" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1016" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1043" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1045" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1047" class="Symbol">)</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷</a> <a id="1053" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1063" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1065" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1072" href="Cubical.Data.List.Base.html#1012" class="Bound">x</a><a id="1073" class="Symbol">)</a>

  <a id="1078" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1084" class="Symbol">:</a> <a id="1086" class="Symbol">∀</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Cubical.Data.List.Base.html#1089" class="Bound">ℓ&#39;</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1103" href="Cubical.Data.List.Base.html#1089" class="Bound">ℓ&#39;</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">→</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1132" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a>
  <a id="1140" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1146" href="Cubical.Data.List.Base.html#1146" class="Bound">f</a> <a id="1148" href="Cubical.Data.List.Base.html#1148" class="Bound">b</a> <a id="1150" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Data.List.Base.html#1148" class="Bound">b</a>
  <a id="1159" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1165" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1167" href="Cubical.Data.List.Base.html#1167" class="Bound">b</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Cubical.Data.List.Base.html#1170" class="Bound">x</a> <a id="1172" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1174" href="Cubical.Data.List.Base.html#1174" class="Bound">xs</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">=</a> <a id="1180" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1182" href="Cubical.Data.List.Base.html#1170" class="Bound">x</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1191" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1193" href="Cubical.Data.List.Base.html#1167" class="Bound">b</a> <a id="1195" href="Cubical.Data.List.Base.html#1174" class="Bound">xs</a><a id="1197" class="Symbol">)</a>

  <a id="1202" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">∀</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Cubical.Data.List.Base.html#1213" class="Bound">ℓ&#39;</a><a id="1215" class="Symbol">}</a> <a id="1217" class="Symbol">{</a><a id="1218" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1227" href="Cubical.Data.List.Base.html#1213" class="Bound">ℓ&#39;</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1236" class="Symbol">→</a> <a id="1238" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1256" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a>
  <a id="1264" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1270" href="Cubical.Data.List.Base.html#1270" class="Bound">f</a> <a id="1272" href="Cubical.Data.List.Base.html#1272" class="Bound">b</a> <a id="1274" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Cubical.Data.List.Base.html#1272" class="Bound">b</a>
  <a id="1283" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1289" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1291" href="Cubical.Data.List.Base.html#1291" class="Bound">b</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Cubical.Data.List.Base.html#1294" class="Bound">x</a> <a id="1296" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1298" href="Cubical.Data.List.Base.html#1298" class="Bound">xs</a><a id="1300" class="Symbol">)</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1310" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1315" href="Cubical.Data.List.Base.html#1291" class="Bound">b</a> <a id="1317" href="Cubical.Data.List.Base.html#1294" class="Bound">x</a><a id="1318" class="Symbol">)</a> <a id="1320" href="Cubical.Data.List.Base.html#1298" class="Bound">xs</a>

  <a id="1326" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1342" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1351" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="1355" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1360" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1365" href="Cubical.Data.List.Base.html#1365" class="Bound">xs</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Data.List.Base.html#1365" class="Bound">xs</a>
  <a id="1375" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1385" href="Cubical.Data.List.Base.html#1385" class="Bound">n</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1398" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1408" href="Cubical.Data.List.Base.html#1408" class="Bound">n</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Data.List.Base.html#1412" class="Bound">x</a> <a id="1414" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1416" href="Cubical.Data.List.Base.html#1416" class="Bound">xs</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1427" href="Cubical.Data.List.Base.html#1408" class="Bound">n</a> <a id="1429" href="Cubical.Data.List.Base.html#1416" class="Bound">xs</a>

  <a id="1435" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1451" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1460" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="1464" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1469" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1474" href="Cubical.Data.List.Base.html#1474" class="Bound">xs</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1484" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1494" href="Cubical.Data.List.Base.html#1494" class="Bound">n</a><a id="1495" class="Symbol">)</a> <a id="1497" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1507" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1517" href="Cubical.Data.List.Base.html#1517" class="Bound">n</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Data.List.Base.html#1521" class="Bound">x</a> <a id="1523" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1525" href="Cubical.Data.List.Base.html#1525" class="Bound">xs</a><a id="1527" class="Symbol">)</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Cubical.Data.List.Base.html#1521" class="Bound">x</a> <a id="1533" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1535" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1540" href="Cubical.Data.List.Base.html#1517" class="Bound">n</a> <a id="1542" href="Cubical.Data.List.Base.html#1525" class="Bound">xs</a>

  <a id="1548" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1553" class="Symbol">:</a> <a id="1555" class="Symbol">∀</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Cubical.Data.List.Base.html#1558" class="Bound">ℓ&#39;</a><a id="1560" class="Symbol">}</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1572" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1581" href="Cubical.Data.List.Base.html#1558" class="Bound">ℓ&#39;</a><a id="1583" class="Symbol">}</a>
           <a id="1596" class="Symbol">→</a> <a id="1598" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1600" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
           <a id="1614" class="Symbol">→</a> <a id="1616" class="Symbol">(∀</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Data.List.Base.html#1620" class="Bound">a</a> <a id="1622" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a><a id="1623" class="Symbol">}</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1629" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Cubical.Data.List.Base.html#1620" class="Bound">a</a> <a id="1638" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1640" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a><a id="1641" class="Symbol">))</a>
           <a id="1655" class="Symbol">→</a> <a id="1657" class="Symbol">∀</a> <a id="1659" href="Cubical.Data.List.Base.html#1659" class="Bound">l</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1665" href="Cubical.Data.List.Base.html#1659" class="Bound">l</a>
  <a id="1669" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1674" href="Cubical.Data.List.Base.html#1674" class="Bound">b</a> <a id="1676" class="Symbol">_</a> <a id="1678" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Cubical.Data.List.Base.html#1674" class="Bound">b</a>
  <a id="1687" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1692" class="Symbol">{</a><a id="1693" class="Argument">B</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Data.List.Base.html#1697" class="Bound">B</a><a id="1698" class="Symbol">}</a> <a id="1700" href="Cubical.Data.List.Base.html#1700" class="Bound">b[]</a> <a id="1704" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Data.List.Base.html#1707" class="Bound">a</a> <a id="1709" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1711" href="Cubical.Data.List.Base.html#1711" class="Bound">l</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">B</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Cubical.Data.List.Base.html#1697" class="Bound">B</a><a id="1730" class="Symbol">}</a> <a id="1732" href="Cubical.Data.List.Base.html#1700" class="Bound">b[]</a> <a id="1736" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1738" href="Cubical.Data.List.Base.html#1711" class="Bound">l</a> <a id="1740" class="Symbol">)</a>

  <a id="1745" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1749" class="Symbol">:</a> <a id="1751" class="Symbol">∀</a> <a id="1753" class="Symbol">{</a><a id="1754" href="Cubical.Data.List.Base.html#1754" class="Bound">ℓ&#39;</a><a id="1756" class="Symbol">}</a> <a id="1758" class="Symbol">{</a><a id="1759" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1768" href="Cubical.Data.List.Base.html#1754" class="Bound">ℓ&#39;</a><a id="1770" class="Symbol">}</a>
           <a id="1783" class="Symbol">→</a> <a id="1785" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a>
           <a id="1798" class="Symbol">→</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a><a id="1810" class="Symbol">)</a>
           <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1830" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a>
  <a id="1838" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1842" href="Cubical.Data.List.Base.html#1842" class="Bound">b</a> <a id="1844" class="Symbol">_</a> <a id="1846" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Data.List.Base.html#1842" class="Bound">b</a>
  <a id="1855" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1859" href="Cubical.Data.List.Base.html#1859" class="Bound">b</a> <a id="1861" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Data.List.Base.html#1864" class="Bound">x</a> <a id="1866" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1868" href="Cubical.Data.List.Base.html#1868" class="Bound">xs</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1876" href="Cubical.Data.List.Base.html#1864" class="Bound">x</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1883" href="Cubical.Data.List.Base.html#1859" class="Bound">b</a> <a id="1885" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1887" href="Cubical.Data.List.Base.html#1868" class="Bound">xs</a><a id="1889" class="Symbol">)</a>

<a id="ℓ-maxList"></a><a id="1892" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1909" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="1923" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1933" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="1945" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.List.Base.html#1956" class="Bound">x</a> <a id="1958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1960" href="Cubical.Data.List.Base.html#1960" class="Bound">x₁</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1972" href="Cubical.Data.List.Base.html#1956" class="Bound">x</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1985" href="Cubical.Data.List.Base.html#1960" class="Bound">x₁</a><a id="1987" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.List.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.Properties.html" class="Module">Cubical.Data.List.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="286" class="Symbol">as</a> <a id="289" class="Module">⊥</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="380" class="Symbol">as</a> <a id="383" class="Module">⊎</a> <a id="385" class="Keyword">hiding</a> <a id="392" class="Symbol">(</a><a id="393" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a> <a id="463" class="Symbol">as</a> <a id="466" class="Module">List</a>

<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="510" class="Keyword">module</a> <a id="517" href="Cubical.Data.List.Properties.html#517" class="Module">_</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">{</a><a id="524" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="533" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a><a id="534" class="Symbol">}</a> <a id="536" class="Keyword">where</a>

  <a id="545" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="555" class="Symbol">:</a> <a id="557" class="Symbol">(</a><a id="558" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a> <a id="561" class="Symbol">:</a> <a id="563" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="568" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="569" class="Symbol">)</a> <a id="571" class="Symbol">→</a> <a id="573" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a> <a id="576" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="579" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="582" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="584" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a>
  <a id="589" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="599" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="602" class="Symbol">=</a> <a id="604" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="611" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="621" class="Symbol">(</a><a id="622" href="Cubical.Data.List.Properties.html#622" class="Bound">x</a> <a id="624" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="626" href="Cubical.Data.List.Properties.html#626" class="Bound">xs</a><a id="628" class="Symbol">)</a> <a id="630" class="Symbol">=</a> <a id="632" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="637" class="Symbol">(</a><a id="638" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="642" href="Cubical.Data.List.Properties.html#622" class="Bound">x</a><a id="643" class="Symbol">)</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="656" href="Cubical.Data.List.Properties.html#626" class="Bound">xs</a><a id="658" class="Symbol">)</a>

  <a id="663" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="672" class="Symbol">:</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="678" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a> <a id="681" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a> <a id="684" class="Symbol">:</a> <a id="686" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="691" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="692" class="Symbol">)</a> <a id="694" class="Symbol">→</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="700" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="703" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a><a id="705" class="Symbol">)</a> <a id="707" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="710" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a> <a id="713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="715" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="718" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="721" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a> <a id="724" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="727" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a>
  <a id="732" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="741" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="744" href="Cubical.Data.List.Properties.html#744" class="Bound">ys</a> <a id="747" href="Cubical.Data.List.Properties.html#747" class="Bound">zs</a> <a id="750" class="Symbol">=</a> <a id="752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="759" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Data.List.Properties.html#769" class="Bound">x</a> <a id="771" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="773" href="Cubical.Data.List.Properties.html#773" class="Bound">xs</a><a id="775" class="Symbol">)</a> <a id="777" href="Cubical.Data.List.Properties.html#777" class="Bound">ys</a> <a id="780" href="Cubical.Data.List.Properties.html#780" class="Bound">zs</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="790" class="Symbol">(</a><a id="791" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="795" href="Cubical.Data.List.Properties.html#769" class="Bound">x</a><a id="796" class="Symbol">)</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="808" href="Cubical.Data.List.Properties.html#773" class="Bound">xs</a> <a id="811" href="Cubical.Data.List.Properties.html#777" class="Bound">ys</a> <a id="814" href="Cubical.Data.List.Properties.html#780" class="Bound">zs</a><a id="816" class="Symbol">)</a>

  <a id="821" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="830" class="Symbol">:</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="843" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">(</a><a id="847" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="849" class="Symbol">:</a> <a id="851" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a> <a id="864" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="867" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="869" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="871" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="872" class="Symbol">)</a> <a id="874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="876" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="878" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="880" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="884" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a>
  <a id="889" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="898" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="901" href="Cubical.Data.List.Properties.html#901" class="Bound">y</a> <a id="903" class="Symbol">=</a> <a id="905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="912" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.Data.List.Properties.html#922" class="Bound">x</a> <a id="924" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="926" href="Cubical.Data.List.Properties.html#926" class="Bound">xs</a><a id="928" class="Symbol">)</a> <a id="930" href="Cubical.Data.List.Properties.html#930" class="Bound">y</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="944" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="946" href="Cubical.Data.List.Properties.html#922" class="Bound">x</a> <a id="948" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="961" href="Cubical.Data.List.Properties.html#926" class="Bound">xs</a> <a id="964" href="Cubical.Data.List.Properties.html#930" class="Bound">y</a><a id="965" class="Symbol">)</a>

  <a id="970" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="977" class="Symbol">:</a> <a id="979" class="Symbol">(</a><a id="980" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a> <a id="983" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a> <a id="986" class="Symbol">:</a> <a id="988" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="993" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="994" class="Symbol">)</a> <a id="996" class="Symbol">→</a> <a id="998" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a> <a id="1006" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1009" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1015" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1019" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a> <a id="1022" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1025" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1029" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a>
  <a id="1034" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1041" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1044" href="Cubical.Data.List.Properties.html#1044" class="Bound">ys</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1069" href="Cubical.Data.List.Properties.html#1044" class="Bound">ys</a><a id="1071" class="Symbol">))</a>
  <a id="1076" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1086" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1088" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a> <a id="1095" class="Symbol">=</a>
    <a id="1101" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1106" class="Symbol">(λ</a> <a id="1109" href="Cubical.Data.List.Properties.html#1109" class="Bound">zs</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Cubical.Data.List.Properties.html#1109" class="Bound">zs</a> <a id="1117" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1120" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1122" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1124" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1135" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a> <a id="1138" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a><a id="1140" class="Symbol">)</a>
    <a id="1146" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1148" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1162" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1171" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1177" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1179" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="1184" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1192" class="Symbol">:</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1205" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1219" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1225" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a>
  <a id="1230" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1238" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1250" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a> <a id="1261" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1263" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1283" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1285" class="Symbol">)</a> <a id="1287" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a> <a id="1289" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="1301" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1313" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1315" class="Symbol">)</a>

  <a id="1320" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1333" class="Symbol">:</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1346" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1347" class="Symbol">)</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1355" class="Symbol">)</a> <a id="1357" class="Symbol">→</a>
    <a id="1363" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1383" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1386" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1388" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1390" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1391" class="Symbol">))</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="1405" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1407" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1409" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1421" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a><a id="1423" class="Symbol">))</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1432" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1446" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1449" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a><a id="1450" class="Symbol">))</a> <a id="1453" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1460" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1473" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1476" href="Cubical.Data.List.Properties.html#1476" class="Bound">y</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1491" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1495" class="Symbol">)</a>
  <a id="1499" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1515" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1517" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1519" class="Symbol">)</a> <a id="1521" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1523" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1525" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1527" class="Symbol">=</a>
    <a id="1533" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="1545" class="Symbol">(λ</a> <a id="1548" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a> <a id="1550" class="Symbol">→</a> <a id="1552" class="Symbol">λ</a>
        <a id="1562" class="Symbol">{</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1567" class="Symbol">=</a> <a id="1569" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1571" class="Symbol">)</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1606" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1622" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1635" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1637" class="Symbol">))</a> <a id="1640" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a> <a id="1642" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1644" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1647" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1649" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1651" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
        <a id="1661" class="Symbol">;</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1670" class="Symbol">)</a> <a id="1672" class="Symbol">→</a> <a id="1674" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1688" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1691" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1693" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1695" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1698" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1700" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1702" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1703" class="Symbol">)</a>
        <a id="1713" class="Symbol">;</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1728" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1730" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1743" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1746" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1748" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1750" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a>
        <a id="1760" class="Symbol">})</a>
      <a id="1769" class="Symbol">(</a><a id="1770" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1789" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1792" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1794" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a><a id="1795" class="Symbol">)</a> <a id="1797" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1799" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a><a id="1800" class="Symbol">)</a>

  <a id="1805" class="Keyword">data</a> <a id="1810" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1826" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1835" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a> <a id="1837" class="Keyword">where</a>
    <a id="1847" href="Cubical.Data.List.Properties.html#1847" class="InductiveConstructor">nil</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1862" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1869" href="Cubical.Data.List.Properties.html#1869" class="InductiveConstructor">snoc</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Cubical.Data.List.Properties.html#1877" class="Bound">x</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">→</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1897" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Data.List.Properties.html#1903" class="Bound">sx</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1917" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a><a id="1919" class="Symbol">)</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a> <a id="1936" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="1939" href="Cubical.Data.List.Properties.html#1877" class="Bound">x</a><a id="1940" class="Symbol">)</a>

  <a id="1945" href="Cubical.Data.List.Properties.html#1945" class="Function">snocView</a> <a id="1954" class="Symbol">:</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Data.List.Properties.html#1957" class="Bound">xs</a> <a id="1960" class="Symbol">:</a> <a id="1962" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1967" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">→</a> <a id="1972" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1981" href="Cubical.Data.List.Properties.html#1957" class="Bound">xs</a>
  <a id="1986" href="Cubical.Data.List.Properties.html#1945" class="Function">snocView</a> <a id="1995" href="Cubical.Data.List.Properties.html#1995" class="Bound">xs</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2007" href="Cubical.Data.List.Properties.html#1847" class="InductiveConstructor">nil</a> <a id="2011" href="Cubical.Data.List.Properties.html#1995" class="Bound">xs</a>
    <a id="2018" class="Keyword">where</a>
    <a id="2028" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2035" class="Symbol">:</a> <a id="2037" class="Symbol">{</a><a id="2038" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2047" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">-&gt;</a> <a id="2053" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2062" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2064" class="Symbol">-&gt;</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Cubical.Data.List.Properties.html#2068" class="Bound">r</a> <a id="2070" class="Symbol">:</a> <a id="2072" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2077" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">-&gt;</a> <a id="2083" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2095" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="2098" href="Cubical.Data.List.Properties.html#2068" class="Bound">r</a><a id="2099" class="Symbol">)</a>
    <a id="2105" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2112" class="Symbol">{</a><a id="2113" href="Cubical.Data.List.Properties.html#2113" class="Bound">l</a><a id="2114" class="Symbol">}</a> <a id="2116" href="Cubical.Data.List.Properties.html#2116" class="Bound">sl</a> <a id="2119" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2130" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="2155" href="Cubical.Data.List.Properties.html#2113" class="Bound">l</a><a id="2156" class="Symbol">))</a> <a id="2159" href="Cubical.Data.List.Properties.html#2116" class="Bound">sl</a>
    <a id="2166" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2173" class="Symbol">{</a><a id="2174" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a><a id="2175" class="Symbol">}</a> <a id="2177" href="Cubical.Data.List.Properties.html#2177" class="Bound">sl</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2185" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2186" class="Symbol">)</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2196" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="2215" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2220" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2222" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2224" class="Symbol">)</a> <a id="2226" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Data.List.Properties.html#1869" class="InductiveConstructor">snoc</a> <a id="2243" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2245" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a> <a id="2247" href="Cubical.Data.List.Properties.html#2177" class="Bound">sl</a><a id="2249" class="Symbol">)</a> <a id="2251" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2252" class="Symbol">)</a>

<a id="2255" class="Comment">-- Path space of list type</a>
<a id="2282" class="Keyword">module</a> <a id="ListPath"></a><a id="2289" href="Cubical.Data.List.Properties.html#2289" class="Module">ListPath</a> <a id="2298" class="Symbol">{</a><a id="2299" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a><a id="2300" class="Symbol">}</a> <a id="2302" class="Symbol">{</a><a id="2303" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2312" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Keyword">where</a>

  <a id="ListPath.Cover"></a><a id="2324" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2337" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2346" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2355" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a>
  <a id="2359" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2365" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2368" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="2378" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2385" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2391" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2394" class="Symbol">(_</a> <a id="2397" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2399" class="Symbol">_)</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="2409" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="2413" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2419" class="Symbol">(_</a> <a id="2422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2424" class="Symbol">_)</a> <a id="2427" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="2437" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="2441" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Cubical.Data.List.Properties.html#2448" class="Bound">x</a> <a id="2450" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2452" href="Cubical.Data.List.Properties.html#2452" class="Bound">xs</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Data.List.Properties.html#2457" class="Bound">y</a> <a id="2459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2461" href="Cubical.Data.List.Properties.html#2461" class="Bound">ys</a><a id="2463" class="Symbol">)</a> <a id="2465" class="Symbol">=</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Cubical.Data.List.Properties.html#2448" class="Bound">x</a> <a id="2470" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2472" href="Cubical.Data.List.Properties.html#2457" class="Bound">y</a><a id="2473" class="Symbol">)</a> <a id="2475" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2477" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2483" href="Cubical.Data.List.Properties.html#2452" class="Bound">xs</a> <a id="2486" href="Cubical.Data.List.Properties.html#2461" class="Bound">ys</a>

  <a id="ListPath.reflCode"></a><a id="2492" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2501" class="Symbol">:</a> <a id="2503" class="Symbol">∀</a> <a id="2505" href="Cubical.Data.List.Properties.html#2505" class="Bound">xs</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2516" href="Cubical.Data.List.Properties.html#2505" class="Bound">xs</a> <a id="2519" href="Cubical.Data.List.Properties.html#2505" class="Bound">xs</a>
  <a id="2524" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2533" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2536" class="Symbol">=</a> <a id="2538" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="2543" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="2548" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2557" class="Symbol">(_</a> <a id="2560" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2562" href="Cubical.Data.List.Properties.html#2562" class="Bound">xs</a><a id="2564" class="Symbol">)</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2575" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2584" href="Cubical.Data.List.Properties.html#2562" class="Bound">xs</a>

  <a id="ListPath.encode"></a><a id="2590" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="2597" class="Symbol">:</a> <a id="2599" class="Symbol">∀</a> <a id="2601" href="Cubical.Data.List.Properties.html#2601" class="Bound">xs</a> <a id="2604" href="Cubical.Data.List.Properties.html#2604" class="Bound">ys</a> <a id="2607" class="Symbol">→</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Cubical.Data.List.Properties.html#2610" class="Bound">p</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Cubical.Data.List.Properties.html#2601" class="Bound">xs</a> <a id="2617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2619" href="Cubical.Data.List.Properties.html#2604" class="Bound">ys</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2631" href="Cubical.Data.List.Properties.html#2601" class="Bound">xs</a> <a id="2634" href="Cubical.Data.List.Properties.html#2604" class="Bound">ys</a>
  <a id="2639" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="2646" href="Cubical.Data.List.Properties.html#2646" class="Bound">xs</a> <a id="2649" class="Symbol">_</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2655" class="Symbol">(λ</a> <a id="2658" href="Cubical.Data.List.Properties.html#2658" class="Bound">ys</a> <a id="2661" href="Cubical.Data.List.Properties.html#2661" class="Bound">_</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2671" href="Cubical.Data.List.Properties.html#2646" class="Bound">xs</a> <a id="2674" href="Cubical.Data.List.Properties.html#2658" class="Bound">ys</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2688" href="Cubical.Data.List.Properties.html#2646" class="Bound">xs</a><a id="2690" class="Symbol">)</a>

  <a id="ListPath.encodeRefl"></a><a id="2695" href="Cubical.Data.List.Properties.html#2695" class="Function">encodeRefl</a> <a id="2706" class="Symbol">:</a> <a id="2708" class="Symbol">∀</a> <a id="2710" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="2722" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a> <a id="2725" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a> <a id="2728" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2735" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2744" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a>
  <a id="2749" href="Cubical.Data.List.Properties.html#2695" class="Function">encodeRefl</a> <a id="2760" href="Cubical.Data.List.Properties.html#2760" class="Bound">xs</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2771" class="Symbol">(λ</a> <a id="2774" href="Cubical.Data.List.Properties.html#2774" class="Bound">ys</a> <a id="2777" href="Cubical.Data.List.Properties.html#2777" class="Bound">_</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2787" href="Cubical.Data.List.Properties.html#2760" class="Bound">xs</a> <a id="2790" href="Cubical.Data.List.Properties.html#2774" class="Bound">ys</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2804" href="Cubical.Data.List.Properties.html#2760" class="Bound">xs</a><a id="2806" class="Symbol">)</a>

  <a id="ListPath.decode"></a><a id="2811" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2818" class="Symbol">:</a> <a id="2820" class="Symbol">∀</a> <a id="2822" href="Cubical.Data.List.Properties.html#2822" class="Bound">xs</a> <a id="2825" href="Cubical.Data.List.Properties.html#2825" class="Bound">ys</a> <a id="2828" class="Symbol">→</a> <a id="2830" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2836" href="Cubical.Data.List.Properties.html#2822" class="Bound">xs</a> <a id="2839" href="Cubical.Data.List.Properties.html#2825" class="Bound">ys</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Cubical.Data.List.Properties.html#2822" class="Bound">xs</a> <a id="2847" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2849" href="Cubical.Data.List.Properties.html#2825" class="Bound">ys</a>
  <a id="2854" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2861" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2864" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2867" class="Symbol">_</a> <a id="2869" class="Symbol">=</a> <a id="2871" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2878" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2885" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2888" class="Symbol">(_</a> <a id="2891" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2893" class="Symbol">_)</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="2902" class="Symbol">())</a>
  <a id="2908" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Data.List.Properties.html#2916" class="Bound">x</a> <a id="2918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2920" href="Cubical.Data.List.Properties.html#2920" class="Bound">xs</a><a id="2922" class="Symbol">)</a> <a id="2924" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="2933" class="Symbol">())</a>
  <a id="2939" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Cubical.Data.List.Properties.html#2947" class="Bound">x</a> <a id="2949" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2951" href="Cubical.Data.List.Properties.html#2951" class="Bound">xs</a><a id="2953" class="Symbol">)</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Data.List.Properties.html#2956" class="Bound">y</a> <a id="2958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2960" href="Cubical.Data.List.Properties.html#2960" class="Bound">ys</a><a id="2962" class="Symbol">)</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Cubical.Data.List.Properties.html#2965" class="Bound">p</a> <a id="2967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2969" href="Cubical.Data.List.Properties.html#2969" class="Bound">c</a><a id="2970" class="Symbol">)</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2980" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2984" href="Cubical.Data.List.Properties.html#2965" class="Bound">p</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2994" href="Cubical.Data.List.Properties.html#2951" class="Bound">xs</a> <a id="2997" href="Cubical.Data.List.Properties.html#2960" class="Bound">ys</a> <a id="3000" href="Cubical.Data.List.Properties.html#2969" class="Bound">c</a><a id="3001" class="Symbol">)</a>

  <a id="ListPath.decodeRefl"></a><a id="3006" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">∀</a> <a id="3021" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a> <a id="3024" class="Symbol">→</a> <a id="3026" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3033" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a> <a id="3036" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="3049" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a><a id="3051" class="Symbol">)</a> <a id="3053" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3062" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3073" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3076" class="Symbol">=</a> <a id="3078" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3085" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Cubical.Data.List.Properties.html#3097" class="Bound">x</a> <a id="3099" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3101" href="Cubical.Data.List.Properties.html#3101" class="Bound">xs</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">=</a> <a id="3107" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3119" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3123" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3141" href="Cubical.Data.List.Properties.html#3101" class="Bound">xs</a><a id="3143" class="Symbol">)</a>

  <a id="ListPath.decodeEncode"></a><a id="3148" href="Cubical.Data.List.Properties.html#3148" class="Function">decodeEncode</a> <a id="3161" class="Symbol">:</a> <a id="3163" class="Symbol">∀</a> <a id="3165" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3168" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a> <a id="3171" class="Symbol">→</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Data.List.Properties.html#3174" class="Bound">p</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3181" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3183" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a><a id="3185" class="Symbol">)</a> <a id="3187" class="Symbol">→</a> <a id="3189" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3196" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3199" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="3210" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3213" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a> <a id="3216" href="Cubical.Data.List.Properties.html#3174" class="Bound">p</a><a id="3217" class="Symbol">)</a> <a id="3219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3221" href="Cubical.Data.List.Properties.html#3174" class="Bound">p</a>
  <a id="3225" href="Cubical.Data.List.Properties.html#3148" class="Function">decodeEncode</a> <a id="3238" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3241" class="Symbol">_</a> <a id="3243" class="Symbol">=</a>
    <a id="3249" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3251" class="Symbol">(λ</a> <a id="3254" href="Cubical.Data.List.Properties.html#3254" class="Bound">ys</a> <a id="3257" href="Cubical.Data.List.Properties.html#3257" class="Bound">p</a> <a id="3259" class="Symbol">→</a> <a id="3261" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3268" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3271" href="Cubical.Data.List.Properties.html#3254" class="Bound">ys</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="3282" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3285" href="Cubical.Data.List.Properties.html#3254" class="Bound">ys</a> <a id="3288" href="Cubical.Data.List.Properties.html#3257" class="Bound">p</a><a id="3289" class="Symbol">)</a> <a id="3291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3293" href="Cubical.Data.List.Properties.html#3257" class="Bound">p</a><a id="3294" class="Symbol">)</a>
      <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3316" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3319" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Cubical.Data.List.Properties.html#2695" class="Function">encodeRefl</a> <a id="3335" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a><a id="3337" class="Symbol">)</a> <a id="3339" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3341" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3352" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a><a id="3354" class="Symbol">)</a>

  <a id="ListPath.isOfHLevelCover"></a><a id="3359" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3375" class="Symbol">:</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Cubical.Data.List.Properties.html#3378" class="Bound">n</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3388" class="Symbol">)</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Cubical.Data.List.Properties.html#3391" class="Bound">p</a> <a id="3393" class="Symbol">:</a> <a id="3395" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3411" class="Symbol">(</a><a id="3412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3416" href="Cubical.Data.List.Properties.html#3378" class="Bound">n</a><a id="3417" class="Symbol">))</a> <a id="3420" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a><a id="3421" class="Symbol">)</a>
    <a id="3427" class="Symbol">(</a><a id="3428" href="Cubical.Data.List.Properties.html#3428" class="Bound">xs</a> <a id="3431" href="Cubical.Data.List.Properties.html#3431" class="Bound">ys</a> <a id="3434" class="Symbol">:</a> <a id="3436" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3441" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a><a id="3442" class="Symbol">)</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3462" href="Cubical.Data.List.Properties.html#3378" class="Bound">n</a><a id="3463" class="Symbol">)</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="3472" href="Cubical.Data.List.Properties.html#3428" class="Bound">xs</a> <a id="3475" href="Cubical.Data.List.Properties.html#3431" class="Bound">ys</a><a id="3477" class="Symbol">)</a>
  <a id="3481" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3497" href="Cubical.Data.List.Properties.html#3497" class="Bound">n</a> <a id="3499" href="Cubical.Data.List.Properties.html#3499" class="Bound">p</a> <a id="3501" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3504" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3507" class="Symbol">=</a>
    <a id="3513" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3533" href="Cubical.Data.List.Properties.html#3497" class="Bound">n</a><a id="3534" class="Symbol">)</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3558" href="Cubical.Data.List.Properties.html#3497" class="Bound">n</a> <a id="3560" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="3570" class="Symbol">)</a>
  <a id="3574" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3590" href="Cubical.Data.List.Properties.html#3590" class="Bound">n</a> <a id="3592" href="Cubical.Data.List.Properties.html#3592" class="Bound">p</a> <a id="3594" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3597" class="Symbol">(</a><a id="3598" href="Cubical.Data.List.Properties.html#3598" class="Bound">y</a> <a id="3600" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3602" href="Cubical.Data.List.Properties.html#3602" class="Bound">ys</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">=</a>
    <a id="3612" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3632" href="Cubical.Data.List.Properties.html#3590" class="Bound">n</a><a id="3633" class="Symbol">)</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3657" href="Cubical.Data.List.Properties.html#3590" class="Bound">n</a> <a id="3659" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3666" class="Symbol">)</a>
  <a id="3670" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3686" href="Cubical.Data.List.Properties.html#3686" class="Bound">n</a> <a id="3688" href="Cubical.Data.List.Properties.html#3688" class="Bound">p</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Cubical.Data.List.Properties.html#3691" class="Bound">x</a> <a id="3693" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3695" href="Cubical.Data.List.Properties.html#3695" class="Bound">xs</a><a id="3697" class="Symbol">)</a> <a id="3699" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3702" class="Symbol">=</a>
    <a id="3708" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3728" href="Cubical.Data.List.Properties.html#3686" class="Bound">n</a><a id="3729" class="Symbol">)</a> <a id="3731" class="Symbol">(</a><a id="3732" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3753" href="Cubical.Data.List.Properties.html#3686" class="Bound">n</a> <a id="3755" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3762" class="Symbol">)</a>
  <a id="3766" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3782" href="Cubical.Data.List.Properties.html#3782" class="Bound">n</a> <a id="3784" href="Cubical.Data.List.Properties.html#3784" class="Bound">p</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Cubical.Data.List.Properties.html#3787" class="Bound">x</a> <a id="3789" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3791" href="Cubical.Data.List.Properties.html#3791" class="Bound">xs</a><a id="3793" class="Symbol">)</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Cubical.Data.List.Properties.html#3796" class="Bound">y</a> <a id="3798" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3800" href="Cubical.Data.List.Properties.html#3800" class="Bound">ys</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">=</a>
    <a id="3810" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3827" href="Cubical.Data.List.Properties.html#3782" class="Bound">n</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Data.List.Properties.html#3784" class="Bound">p</a> <a id="3833" href="Cubical.Data.List.Properties.html#3787" class="Bound">x</a> <a id="3835" href="Cubical.Data.List.Properties.html#3796" class="Bound">y</a><a id="3836" class="Symbol">)</a> <a id="3838" class="Symbol">(\</a> <a id="3841" href="Cubical.Data.List.Properties.html#3841" class="Bound">_</a> <a id="3843" class="Symbol">→</a> <a id="3845" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3861" href="Cubical.Data.List.Properties.html#3782" class="Bound">n</a> <a id="3863" href="Cubical.Data.List.Properties.html#3784" class="Bound">p</a> <a id="3865" href="Cubical.Data.List.Properties.html#3791" class="Bound">xs</a> <a id="3868" href="Cubical.Data.List.Properties.html#3800" class="Bound">ys</a><a id="3870" class="Symbol">)</a>

<a id="isOfHLevelList"></a><a id="3873" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="3888" class="Symbol">:</a> <a id="3890" class="Symbol">∀</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Cubical.Data.List.Properties.html#3893" class="Bound">ℓ</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Data.List.Properties.html#3897" class="Bound">n</a> <a id="3899" class="Symbol">:</a> <a id="3901" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">{</a><a id="3910" href="Cubical.Data.List.Properties.html#3910" class="Bound">A</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3919" href="Cubical.Data.List.Properties.html#3893" class="Bound">ℓ</a><a id="3920" class="Symbol">}</a>
  <a id="3924" class="Symbol">→</a> <a id="3926" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3947" href="Cubical.Data.List.Properties.html#3897" class="Bound">n</a><a id="3948" class="Symbol">))</a> <a id="3951" href="Cubical.Data.List.Properties.html#3910" class="Bound">A</a> <a id="3953" class="Symbol">→</a> <a id="3955" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3976" href="Cubical.Data.List.Properties.html#3897" class="Bound">n</a><a id="3977" class="Symbol">))</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3986" href="Cubical.Data.List.Properties.html#3910" class="Bound">A</a><a id="3987" class="Symbol">)</a>
<a id="3989" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="4004" href="Cubical.Data.List.Properties.html#4004" class="Bound">n</a> <a id="4006" href="Cubical.Data.List.Properties.html#4006" class="Bound">ofLevel</a> <a id="4014" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4017" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a> <a id="4020" class="Symbol">=</a>
  <a id="4024" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4047" href="Cubical.Data.List.Properties.html#4004" class="Bound">n</a><a id="4048" class="Symbol">)</a>
    <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.Data.List.Properties.html#2590" class="Function">ListPath.encode</a> <a id="4071" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4074" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4076" class="Symbol">)</a>
    <a id="4082" class="Symbol">(</a><a id="4083" href="Cubical.Data.List.Properties.html#2811" class="Function">ListPath.decode</a> <a id="4099" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4102" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4104" class="Symbol">)</a>
    <a id="4110" class="Symbol">(</a><a id="4111" href="Cubical.Data.List.Properties.html#3148" class="Function">ListPath.decodeEncode</a> <a id="4133" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4136" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4138" class="Symbol">)</a>
    <a id="4144" class="Symbol">(</a><a id="4145" href="Cubical.Data.List.Properties.html#3359" class="Function">ListPath.isOfHLevelCover</a> <a id="4170" href="Cubical.Data.List.Properties.html#4004" class="Bound">n</a> <a id="4172" href="Cubical.Data.List.Properties.html#4006" class="Bound">ofLevel</a> <a id="4180" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4183" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4185" class="Symbol">)</a>

<a id="4188" class="Keyword">private</a>
  <a id="4198" class="Keyword">variable</a>
    <a id="4211" href="Cubical.Data.List.Properties.html#4211" class="Generalizable">ℓ</a> <a id="4213" href="Cubical.Data.List.Properties.html#4213" class="Generalizable">ℓ&#39;</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="4228" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4230" class="Symbol">:</a> <a id="4232" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4237" href="Cubical.Data.List.Properties.html#4211" class="Generalizable">ℓ</a>
    <a id="4243" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4252" href="Cubical.Data.List.Properties.html#4213" class="Generalizable">ℓ&#39;</a>
    <a id="4259" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4261" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4263" class="Symbol">:</a> <a id="4265" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
    <a id="4271" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4274" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4277" class="Symbol">:</a> <a id="4279" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4284" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>

  <a id="caseList"></a><a id="4289" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="4298" class="Symbol">:</a> <a id="4300" class="Symbol">∀</a> <a id="4302" class="Symbol">{</a><a id="4303" href="Cubical.Data.List.Properties.html#4303" class="Bound">ℓ</a> <a id="4305" href="Cubical.Data.List.Properties.html#4305" class="Bound">ℓ&#39;</a><a id="4307" class="Symbol">}</a> <a id="4309" class="Symbol">{</a><a id="4310" href="Cubical.Data.List.Properties.html#4310" class="Bound">A</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4319" href="Cubical.Data.List.Properties.html#4303" class="Bound">ℓ</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">{</a><a id="4323" href="Cubical.Data.List.Properties.html#4323" class="Bound">B</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4332" href="Cubical.Data.List.Properties.html#4305" class="Bound">ℓ&#39;</a><a id="4334" class="Symbol">}</a> <a id="4336" class="Symbol">→</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Data.List.Properties.html#4339" class="Bound">n</a> <a id="4341" href="Cubical.Data.List.Properties.html#4341" class="Bound">c</a> <a id="4343" class="Symbol">:</a> <a id="4345" href="Cubical.Data.List.Properties.html#4323" class="Bound">B</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4355" href="Cubical.Data.List.Properties.html#4310" class="Bound">A</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Cubical.Data.List.Properties.html#4323" class="Bound">B</a>
  <a id="4363" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="4372" href="Cubical.Data.List.Properties.html#4372" class="Bound">n</a> <a id="4374" class="Symbol">_</a> <a id="4376" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="4384" class="Symbol">=</a> <a id="4386" href="Cubical.Data.List.Properties.html#4372" class="Bound">n</a>
  <a id="4390" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="4399" class="Symbol">_</a> <a id="4401" href="Cubical.Data.List.Properties.html#4401" class="Bound">c</a> <a id="4403" class="Symbol">(_</a> <a id="4406" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4408" class="Symbol">_)</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Cubical.Data.List.Properties.html#4401" class="Bound">c</a>

  <a id="safe-head"></a><a id="4418" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4428" class="Symbol">:</a> <a id="4430" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4432" class="Symbol">→</a> <a id="4434" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4439" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4441" class="Symbol">→</a> <a id="4443" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
  <a id="4447" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4457" href="Cubical.Data.List.Properties.html#4457" class="Bound">x</a> <a id="4459" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Data.List.Properties.html#4457" class="Bound">x</a>
  <a id="4473" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4483" class="Symbol">_</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Cubical.Data.List.Properties.html#4486" class="Bound">x</a> <a id="4488" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4490" class="Symbol">_)</a> <a id="4493" class="Symbol">=</a> <a id="4495" href="Cubical.Data.List.Properties.html#4486" class="Bound">x</a>

  <a id="safe-tail"></a><a id="4500" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4517" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4519" class="Symbol">→</a> <a id="4521" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4526" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
  <a id="4530" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a> <a id="4540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4549" class="Symbol">=</a> <a id="4551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="4556" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a> <a id="4566" class="Symbol">(_</a> <a id="4569" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4571" href="Cubical.Data.List.Properties.html#4571" class="Bound">xs</a><a id="4573" class="Symbol">)</a> <a id="4575" class="Symbol">=</a> <a id="4577" href="Cubical.Data.List.Properties.html#4571" class="Bound">xs</a>

<a id="cons-inj₁"></a><a id="4581" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="4591" class="Symbol">:</a> <a id="4593" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4595" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4597" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4600" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4602" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4604" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4606" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4615" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a>
<a id="4617" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="4627" class="Symbol">{</a><a id="4628" class="Argument">x</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Cubical.Data.List.Properties.html#4632" class="Bound">x</a><a id="4633" class="Symbol">}</a> <a id="4635" href="Cubical.Data.List.Properties.html#4635" class="Bound">p</a> <a id="4637" class="Symbol">=</a> <a id="4639" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4655" href="Cubical.Data.List.Properties.html#4632" class="Bound">x</a><a id="4656" class="Symbol">)</a> <a id="4658" href="Cubical.Data.List.Properties.html#4635" class="Bound">p</a>

<a id="cons-inj₂"></a><a id="4661" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="4671" class="Symbol">:</a> <a id="4673" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4675" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4677" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4680" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4682" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4684" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4686" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4696" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a>
<a id="4699" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="4709" class="Symbol">=</a> <a id="4711" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4716" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a>

<a id="snoc-inj₂"></a><a id="4727" href="Cubical.Data.List.Properties.html#4727" class="Function">snoc-inj₂</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4742" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4745" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4749" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4752" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4755" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4757" class="Symbol">→</a> <a id="4759" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4761" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4763" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a>
<a id="4765" href="Cubical.Data.List.Properties.html#4727" class="Function">snoc-inj₂</a> <a id="4775" class="Symbol">{</a><a id="4776" class="Argument">xs</a> <a id="4779" class="Symbol">=</a> <a id="4781" href="Cubical.Data.List.Properties.html#4781" class="Bound">xs</a><a id="4783" class="Symbol">}</a> <a id="4785" class="Symbol">{</a><a id="4786" class="Argument">ys</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Cubical.Data.List.Properties.html#4791" class="Bound">ys</a><a id="4793" class="Symbol">}</a> <a id="4795" href="Cubical.Data.List.Properties.html#4795" class="Bound">p</a> <a id="4797" class="Symbol">=</a>
 <a id="4800" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="4810" class="Symbol">((</a><a id="4812" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4824" href="Cubical.Data.List.Properties.html#4781" class="Bound">xs</a> <a id="4827" class="Symbol">_))</a> <a id="4831" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4834" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4839" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="4843" href="Cubical.Data.List.Properties.html#4795" class="Bound">p</a> <a id="4845" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4856" href="Cubical.Data.List.Properties.html#4791" class="Bound">ys</a> <a id="4859" class="Symbol">_))</a>

<a id="snoc-inj₁"></a><a id="4864" href="Cubical.Data.List.Properties.html#4864" class="Function">snoc-inj₁</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4879" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4882" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4884" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4886" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4889" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4892" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4894" class="Symbol">→</a> <a id="4896" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4899" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4901" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a>
<a id="4904" href="Cubical.Data.List.Properties.html#4864" class="Function">snoc-inj₁</a> <a id="4914" class="Symbol">{</a><a id="4915" class="Argument">xs</a> <a id="4918" class="Symbol">=</a> <a id="4920" href="Cubical.Data.List.Properties.html#4920" class="Bound">xs</a><a id="4922" class="Symbol">}</a> <a id="4924" class="Symbol">{</a><a id="4925" class="Argument">ys</a> <a id="4928" class="Symbol">=</a> <a id="4930" href="Cubical.Data.List.Properties.html#4930" class="Bound">ys</a><a id="4932" class="Symbol">}</a> <a id="4934" href="Cubical.Data.List.Properties.html#4934" class="Bound">p</a> <a id="4936" class="Symbol">=</a>
   <a id="4941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4945" class="Symbol">(</a><a id="4946" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="4954" class="Symbol">_)</a> <a id="4957" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4960" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4965" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="4980" class="Symbol">((</a><a id="4982" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4994" href="Cubical.Data.List.Properties.html#4920" class="Bound">xs</a> <a id="4997" class="Symbol">_))</a> <a id="5001" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5004" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5009" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5013" href="Cubical.Data.List.Properties.html#4934" class="Bound">p</a> <a id="5015" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="5026" href="Cubical.Data.List.Properties.html#4930" class="Bound">ys</a> <a id="5029" class="Symbol">_)))</a>
        <a id="5042" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5045" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="5053" class="Symbol">_</a>

<a id="¬cons≡nil"></a><a id="5056" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5066" class="Symbol">:</a> <a id="5068" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="5073" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5075" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5080" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5082" class="Symbol">)</a>
<a id="5084" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5094" class="Symbol">{_}</a> <a id="5098" class="Symbol">{</a><a id="5099" href="Cubical.Data.List.Properties.html#5099" class="Bound">A</a><a id="5100" class="Symbol">}</a> <a id="5102" href="Cubical.Data.List.Properties.html#5102" class="Bound">p</a> <a id="5104" class="Symbol">=</a> <a id="5106" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="5129" class="Symbol">(</a><a id="5130" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5135" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5136" class="Symbol">)</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5144" href="Cubical.Data.List.Properties.html#5099" class="Bound">A</a><a id="5145" class="Symbol">))</a> <a id="5148" href="Cubical.Data.List.Properties.html#5102" class="Bound">p</a> <a id="5150" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5152" class="Symbol">)</a>

<a id="¬nil≡cons"></a><a id="5155" href="Cubical.Data.List.Properties.html#5155" class="Function">¬nil≡cons</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5173" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5175" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="5177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5179" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="5181" class="Symbol">)</a>
<a id="5183" href="Cubical.Data.List.Properties.html#5155" class="Function">¬nil≡cons</a> <a id="5193" class="Symbol">{_}</a> <a id="5197" class="Symbol">{</a><a id="5198" href="Cubical.Data.List.Properties.html#5198" class="Bound">A</a><a id="5199" class="Symbol">}</a> <a id="5201" href="Cubical.Data.List.Properties.html#5201" class="Bound">p</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="5228" class="Symbol">(</a><a id="5229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5234" href="Cubical.Data.List.Properties.html#5198" class="Bound">A</a><a id="5235" class="Symbol">)</a> <a id="5237" class="Symbol">(</a><a id="5238" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5243" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5244" class="Symbol">))</a> <a id="5247" href="Cubical.Data.List.Properties.html#5201" class="Bound">p</a> <a id="5249" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5251" class="Symbol">)</a>

<a id="¬snoc≡nil"></a><a id="5254" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5268" class="Symbol">(</a><a id="5269" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5272" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5275" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="5277" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5279" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5281" class="Symbol">)</a>
<a id="5283" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5293" class="Symbol">{</a><a id="5294" class="Argument">xs</a> <a id="5297" class="Symbol">=</a> <a id="5299" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5301" class="Symbol">}</a> <a id="5303" href="Cubical.Data.List.Properties.html#5303" class="Bound">contra</a> <a id="5310" class="Symbol">=</a> <a id="5312" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5322" href="Cubical.Data.List.Properties.html#5303" class="Bound">contra</a>
<a id="5329" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5339" class="Symbol">{</a><a id="5340" class="Argument">xs</a> <a id="5343" class="Symbol">=</a> <a id="5345" href="Cubical.Data.List.Properties.html#5345" class="Bound">x</a> <a id="5347" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5349" href="Cubical.Data.List.Properties.html#5349" class="Bound">xs</a><a id="5351" class="Symbol">}</a> <a id="5353" href="Cubical.Data.List.Properties.html#5353" class="Bound">contra</a> <a id="5360" class="Symbol">=</a> <a id="5362" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5372" href="Cubical.Data.List.Properties.html#5353" class="Bound">contra</a>

<a id="¬nil≡snoc"></a><a id="5380" href="Cubical.Data.List.Properties.html#5380" class="Function">¬nil≡snoc</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5398" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5400" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5403" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5406" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a><a id="5407" class="Symbol">)</a>
<a id="5409" href="Cubical.Data.List.Properties.html#5380" class="Function">¬nil≡snoc</a> <a id="5419" href="Cubical.Data.List.Properties.html#5419" class="Bound">contra</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5443" href="Cubical.Data.List.Properties.html#5419" class="Bound">contra</a><a id="5449" class="Symbol">)</a>

<a id="cons≡rev-snoc"></a><a id="5452" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5466" class="Symbol">:</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Data.List.Properties.html#5469" class="Bound">x</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5474" class="Symbol">)</a> <a id="5476" class="Symbol">→</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Data.List.Properties.html#5479" class="Bound">xs</a> <a id="5482" class="Symbol">:</a> <a id="5484" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5489" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">→</a> <a id="5494" href="Cubical.Data.List.Properties.html#5469" class="Bound">x</a> <a id="5496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5498" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5502" href="Cubical.Data.List.Properties.html#5479" class="Bound">xs</a> <a id="5505" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5507" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.Data.List.Properties.html#5479" class="Bound">xs</a> <a id="5515" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5518" href="Cubical.Data.List.Properties.html#5469" class="Bound">x</a><a id="5519" class="Symbol">)</a>
<a id="5521" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5535" class="Symbol">_</a> <a id="5537" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5540" class="Symbol">=</a> <a id="5542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5547" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5561" href="Cubical.Data.List.Properties.html#5561" class="Bound">x</a> <a id="5563" class="Symbol">(</a><a id="5564" href="Cubical.Data.List.Properties.html#5564" class="Bound">y</a> <a id="5566" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5568" href="Cubical.Data.List.Properties.html#5568" class="Bound">ys</a><a id="5570" class="Symbol">)</a> <a id="5572" class="Symbol">=</a> <a id="5574" class="Symbol">λ</a> <a id="5576" href="Cubical.Data.List.Properties.html#5576" class="Bound">i</a> <a id="5578" class="Symbol">→</a> <a id="5580" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5594" href="Cubical.Data.List.Properties.html#5561" class="Bound">x</a> <a id="5596" href="Cubical.Data.List.Properties.html#5568" class="Bound">ys</a> <a id="5599" href="Cubical.Data.List.Properties.html#5576" class="Bound">i</a> <a id="5601" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="5604" href="Cubical.Data.List.Properties.html#5564" class="Bound">y</a> <a id="5606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5608" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="isContr[]≡[]"></a><a id="5612" href="Cubical.Data.List.Properties.html#5612" class="Function">isContr[]≡[]</a> <a id="5625" class="Symbol">:</a> <a id="5627" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5647" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5648" class="Symbol">)</a> <a id="5650" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5653" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5655" class="Symbol">)</a>
<a id="5657" href="Cubical.Data.List.Properties.html#5612" class="Function">isContr[]≡[]</a> <a id="5670" class="Symbol">=</a> <a id="5672" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5679" href="Cubical.Data.List.Properties.html#3148" class="Function">ListPath.decodeEncode</a> <a id="5701" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5704" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="isPropXs≡[]"></a><a id="5708" href="Cubical.Data.List.Properties.html#5708" class="Function">isPropXs≡[]</a> <a id="5720" class="Symbol">:</a> <a id="5722" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5735" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5737" class="Symbol">)</a>
<a id="5739" href="Cubical.Data.List.Properties.html#5708" class="Function">isPropXs≡[]</a> <a id="5751" class="Symbol">{</a><a id="5752" class="Argument">xs</a> <a id="5755" class="Symbol">=</a> <a id="5757" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5759" class="Symbol">}</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="5777" class="Number">0</a> <a id="5779" href="Cubical.Data.List.Properties.html#5612" class="Function">isContr[]≡[]</a>
<a id="5792" href="Cubical.Data.List.Properties.html#5708" class="Function">isPropXs≡[]</a> <a id="5804" class="Symbol">{</a><a id="5805" class="Argument">xs</a> <a id="5808" class="Symbol">=</a> <a id="5810" href="Cubical.Data.List.Properties.html#5810" class="Bound">x</a> <a id="5812" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5814" href="Cubical.Data.List.Properties.html#5814" class="Bound">xs</a><a id="5816" class="Symbol">}</a> <a id="5818" class="Symbol">=</a> <a id="5820" class="Symbol">λ</a> <a id="5822" href="Cubical.Data.List.Properties.html#5822" class="Bound">p</a> <a id="5824" href="Cubical.Data.List.Properties.html#5824" class="Bound">_</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5845" href="Cubical.Data.List.Properties.html#5822" class="Bound">p</a><a id="5846" class="Symbol">)</a>

<a id="discreteList"></a><a id="5849" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="5862" class="Symbol">:</a> <a id="5864" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5873" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="5875" class="Symbol">→</a> <a id="5877" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5886" class="Symbol">(</a><a id="5887" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5892" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5893" class="Symbol">)</a>
<a id="5895" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="5908" href="Cubical.Data.List.Properties.html#5908" class="Bound">eqA</a> <a id="5912" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5921" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5930" class="Symbol">=</a> <a id="5932" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5936" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5941" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="5954" href="Cubical.Data.List.Properties.html#5954" class="Bound">eqA</a> <a id="5958" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5967" class="Symbol">(</a><a id="5968" href="Cubical.Data.List.Properties.html#5968" class="Bound">y</a> <a id="5970" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5972" href="Cubical.Data.List.Properties.html#5972" class="Bound">ys</a><a id="5974" class="Symbol">)</a> <a id="5976" class="Symbol">=</a> <a id="5978" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5981" href="Cubical.Data.List.Properties.html#5155" class="Function">¬nil≡cons</a>
<a id="5991" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="6004" href="Cubical.Data.List.Properties.html#6004" class="Bound">eqA</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Data.List.Properties.html#6009" class="Bound">x</a> <a id="6011" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6013" href="Cubical.Data.List.Properties.html#6013" class="Bound">xs</a><a id="6015" class="Symbol">)</a> <a id="6017" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6026" class="Symbol">=</a> <a id="6028" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6031" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a>
<a id="6041" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="6054" href="Cubical.Data.List.Properties.html#6054" class="Bound">eqA</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Cubical.Data.List.Properties.html#6059" class="Bound">x</a> <a id="6061" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6063" href="Cubical.Data.List.Properties.html#6063" class="Bound">xs</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.Data.List.Properties.html#6068" class="Bound">y</a> <a id="6070" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6072" href="Cubical.Data.List.Properties.html#6072" class="Bound">ys</a><a id="6074" class="Symbol">)</a> <a id="6076" class="Keyword">with</a> <a id="6081" href="Cubical.Data.List.Properties.html#6054" class="Bound">eqA</a> <a id="6085" href="Cubical.Data.List.Properties.html#6059" class="Bound">x</a> <a id="6087" href="Cubical.Data.List.Properties.html#6068" class="Bound">y</a> <a id="6089" class="Symbol">|</a> <a id="6091" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="6104" href="Cubical.Data.List.Properties.html#6054" class="Bound">eqA</a> <a id="6108" href="Cubical.Data.List.Properties.html#6063" class="Bound">xs</a> <a id="6111" href="Cubical.Data.List.Properties.html#6072" class="Bound">ys</a>
<a id="6114" class="Symbol">...</a> <a id="6118" class="Symbol">|</a> <a id="6120" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6124" href="Cubical.Data.List.Properties.html#6124" class="Bound">p</a> <a id="6126" class="Symbol">|</a> <a id="6128" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6132" href="Cubical.Data.List.Properties.html#6132" class="Bound">q</a> <a id="6134" class="Symbol">=</a> <a id="6136" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6140" class="Symbol">(λ</a> <a id="6143" href="Cubical.Data.List.Properties.html#6143" class="Bound">i</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="Cubical.Data.List.Properties.html#6124" class="Bound">p</a> <a id="6149" href="Cubical.Data.List.Properties.html#6143" class="Bound">i</a> <a id="6151" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6153" href="Cubical.Data.List.Properties.html#6132" class="Bound">q</a> <a id="6155" href="Cubical.Data.List.Properties.html#6143" class="Bound">i</a><a id="6156" class="Symbol">)</a>
<a id="6158" class="Symbol">...</a> <a id="6162" class="Symbol">|</a> <a id="6164" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6168" class="Symbol">_</a> <a id="6170" class="Symbol">|</a> <a id="6172" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6175" href="Cubical.Data.List.Properties.html#6175" class="Bound">¬q</a> <a id="6178" class="Symbol">=</a> <a id="6180" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6183" class="Symbol">(λ</a> <a id="6186" href="Cubical.Data.List.Properties.html#6186" class="Bound">p</a> <a id="6188" class="Symbol">→</a> <a id="6190" href="Cubical.Data.List.Properties.html#6175" class="Bound">¬q</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="6204" href="Cubical.Data.List.Properties.html#6186" class="Bound">p</a><a id="6205" class="Symbol">))</a>
<a id="6208" class="Symbol">...</a> <a id="6212" class="Symbol">|</a> <a id="6214" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6217" href="Cubical.Data.List.Properties.html#6217" class="Bound">¬p</a> <a id="6220" class="Symbol">|</a> <a id="6222" class="Symbol">_</a>     <a id="6228" class="Symbol">=</a> <a id="6230" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6233" class="Symbol">(λ</a> <a id="6236" href="Cubical.Data.List.Properties.html#6236" class="Bound">q</a> <a id="6238" class="Symbol">→</a> <a id="6240" href="Cubical.Data.List.Properties.html#6217" class="Bound">¬p</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="6254" href="Cubical.Data.List.Properties.html#6236" class="Bound">q</a><a id="6255" class="Symbol">))</a>

<a id="foldrCons"></a><a id="6259" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6269" class="Symbol">:</a> <a id="6271" class="Symbol">(</a><a id="6272" href="Cubical.Data.List.Properties.html#6272" class="Bound">xs</a> <a id="6275" class="Symbol">:</a> <a id="6277" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6282" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6283" class="Symbol">)</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="6293" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="6297" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6300" href="Cubical.Data.List.Properties.html#6272" class="Bound">xs</a> <a id="6303" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6305" href="Cubical.Data.List.Properties.html#6272" class="Bound">xs</a>
<a id="6308" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6318" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6321" class="Symbol">=</a> <a id="6323" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6328" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Cubical.Data.List.Properties.html#6339" class="Bound">x</a> <a id="6341" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6343" href="Cubical.Data.List.Properties.html#6343" class="Bound">xs</a><a id="6345" class="Symbol">)</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Cubical.Data.List.Properties.html#6339" class="Bound">x</a> <a id="6357" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6359" class="Symbol">)</a> <a id="6361" class="Symbol">(</a><a id="6362" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6372" href="Cubical.Data.List.Properties.html#6343" class="Bound">xs</a><a id="6374" class="Symbol">)</a>

<a id="length-map"></a><a id="6377" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6388" class="Symbol">:</a> <a id="6390" class="Symbol">(</a><a id="6391" href="Cubical.Data.List.Properties.html#6391" class="Bound">f</a> <a id="6393" class="Symbol">:</a> <a id="6395" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="6397" class="Symbol">→</a> <a id="6399" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Symbol">→</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Cubical.Data.List.Properties.html#6405" class="Bound">as</a> <a id="6408" class="Symbol">:</a> <a id="6410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6415" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6416" class="Symbol">)</a>
  <a id="6420" class="Symbol">→</a> <a id="6422" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6434" href="Cubical.Data.List.Properties.html#6391" class="Bound">f</a> <a id="6436" href="Cubical.Data.List.Properties.html#6405" class="Bound">as</a><a id="6438" class="Symbol">)</a> <a id="6440" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6442" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6449" href="Cubical.Data.List.Properties.html#6405" class="Bound">as</a>
<a id="6452" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6463" href="Cubical.Data.List.Properties.html#6463" class="Bound">f</a> <a id="6465" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6468" class="Symbol">=</a> <a id="6470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6475" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6486" href="Cubical.Data.List.Properties.html#6486" class="Bound">f</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Cubical.Data.List.Properties.html#6489" class="Bound">a</a> <a id="6491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6493" href="Cubical.Data.List.Properties.html#6493" class="Bound">as</a><a id="6495" class="Symbol">)</a> <a id="6497" class="Symbol">=</a> <a id="6499" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6520" href="Cubical.Data.List.Properties.html#6486" class="Bound">f</a> <a id="6522" href="Cubical.Data.List.Properties.html#6493" class="Bound">as</a><a id="6524" class="Symbol">)</a>

<a id="map++"></a><a id="6527" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6533" class="Symbol">:</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6538" class="Symbol">:</a> <a id="6540" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="6542" class="Symbol">→</a> <a id="6544" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a><a id="6545" class="Symbol">)</a> <a id="6547" class="Symbol">→</a> <a id="6549" class="Symbol">(</a><a id="6550" href="Cubical.Data.List.Properties.html#6550" class="Bound">as</a> <a id="6553" href="Cubical.Data.List.Properties.html#6553" class="Bound">bs</a> <a id="6556" class="Symbol">:</a> <a id="6558" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6563" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6564" class="Symbol">)</a>
   <a id="6569" class="Symbol">→</a> <a id="6571" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6575" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6577" href="Cubical.Data.List.Properties.html#6550" class="Bound">as</a> <a id="6580" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6583" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6587" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6589" href="Cubical.Data.List.Properties.html#6553" class="Bound">bs</a> <a id="6592" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6594" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6598" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Cubical.Data.List.Properties.html#6550" class="Bound">as</a> <a id="6604" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6607" href="Cubical.Data.List.Properties.html#6553" class="Bound">bs</a><a id="6609" class="Symbol">)</a>
<a id="6611" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6617" href="Cubical.Data.List.Properties.html#6617" class="Bound">f</a> <a id="6619" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6622" href="Cubical.Data.List.Properties.html#6622" class="Bound">bs</a> <a id="6625" class="Symbol">=</a> <a id="6627" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6632" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6638" href="Cubical.Data.List.Properties.html#6638" class="Bound">f</a> <a id="6640" class="Symbol">(</a><a id="6641" href="Cubical.Data.List.Properties.html#6641" class="Bound">x</a> <a id="6643" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6645" href="Cubical.Data.List.Properties.html#6645" class="Bound">as</a><a id="6647" class="Symbol">)</a> <a id="6649" href="Cubical.Data.List.Properties.html#6649" class="Bound">bs</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6659" class="Symbol">(</a><a id="6660" href="Cubical.Data.List.Properties.html#6638" class="Bound">f</a> <a id="6662" href="Cubical.Data.List.Properties.html#6641" class="Bound">x</a> <a id="6664" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6666" class="Symbol">)</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6675" href="Cubical.Data.List.Properties.html#6638" class="Bound">f</a> <a id="6677" href="Cubical.Data.List.Properties.html#6645" class="Bound">as</a> <a id="6680" href="Cubical.Data.List.Properties.html#6649" class="Bound">bs</a><a id="6682" class="Symbol">)</a>

<a id="rev-map-comm"></a><a id="6685" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6698" class="Symbol">:</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Cubical.Data.List.Properties.html#6701" class="Bound">f</a> <a id="6703" class="Symbol">:</a> <a id="6705" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="6707" class="Symbol">→</a> <a id="6709" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a><a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">→</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.Data.List.Properties.html#6715" class="Bound">as</a> <a id="6718" class="Symbol">:</a> <a id="6720" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6725" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6726" class="Symbol">)</a>
  <a id="6730" class="Symbol">→</a> <a id="6732" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6736" href="Cubical.Data.List.Properties.html#6701" class="Bound">f</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6743" href="Cubical.Data.List.Properties.html#6715" class="Bound">as</a><a id="6745" class="Symbol">)</a> <a id="6747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6749" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6753" class="Symbol">(</a><a id="6754" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6758" href="Cubical.Data.List.Properties.html#6701" class="Bound">f</a> <a id="6760" href="Cubical.Data.List.Properties.html#6715" class="Bound">as</a><a id="6762" class="Symbol">)</a>
<a id="6764" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6777" href="Cubical.Data.List.Properties.html#6777" class="Bound">f</a> <a id="6779" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6782" class="Symbol">=</a> <a id="6784" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6789" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6802" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6804" class="Symbol">(</a><a id="6805" href="Cubical.Data.List.Properties.html#6805" class="Bound">x</a> <a id="6807" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6809" href="Cubical.Data.List.Properties.html#6809" class="Bound">as</a><a id="6811" class="Symbol">)</a> <a id="6813" class="Symbol">=</a>
 <a id="6816" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6820" class="Symbol">(</a><a id="6821" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6827" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6834" href="Cubical.Data.List.Properties.html#6809" class="Bound">as</a><a id="6836" class="Symbol">)</a> <a id="6838" class="Symbol">_)</a> <a id="6841" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="6853" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6855" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6857" href="Cubical.Data.List.Properties.html#6805" class="Bound">x</a> <a id="6859" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="6860" class="Symbol">)</a> <a id="6862" class="Symbol">(</a><a id="6863" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6876" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6878" href="Cubical.Data.List.Properties.html#6809" class="Bound">as</a><a id="6880" class="Symbol">)</a>

<a id="length++"></a><a id="6883" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="6892" class="Symbol">:</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Cubical.Data.List.Properties.html#6895" class="Bound">xs</a> <a id="6898" href="Cubical.Data.List.Properties.html#6898" class="Bound">ys</a> <a id="6901" class="Symbol">:</a> <a id="6903" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6908" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6909" class="Symbol">)</a> <a id="6911" class="Symbol">→</a> <a id="6913" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6920" class="Symbol">(</a><a id="6921" href="Cubical.Data.List.Properties.html#6895" class="Bound">xs</a> <a id="6924" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6927" href="Cubical.Data.List.Properties.html#6898" class="Bound">ys</a><a id="6929" class="Symbol">)</a> <a id="6931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6933" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6940" href="Cubical.Data.List.Properties.html#6895" class="Bound">xs</a> <a id="6943" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6945" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6952" href="Cubical.Data.List.Properties.html#6898" class="Bound">ys</a>
<a id="6955" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="6964" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6967" href="Cubical.Data.List.Properties.html#6967" class="Bound">ys</a> <a id="6970" class="Symbol">=</a> <a id="6972" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6977" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Cubical.Data.List.Properties.html#6987" class="Bound">x</a> <a id="6989" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6991" href="Cubical.Data.List.Properties.html#6991" class="Bound">xs</a><a id="6993" class="Symbol">)</a> <a id="6995" href="Cubical.Data.List.Properties.html#6995" class="Bound">ys</a> <a id="6998" class="Symbol">=</a> <a id="7000" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="7019" href="Cubical.Data.List.Properties.html#6991" class="Bound">xs</a> <a id="7022" href="Cubical.Data.List.Properties.html#6995" class="Bound">ys</a><a id="7024" class="Symbol">)</a>

<a id="drop++"></a><a id="7027" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7034" class="Symbol">:</a> <a id="7036" class="Symbol">∀</a> <a id="7038" class="Symbol">(</a><a id="7039" href="Cubical.Data.List.Properties.html#7039" class="Bound">xs</a> <a id="7042" href="Cubical.Data.List.Properties.html#7042" class="Bound">ys</a> <a id="7045" class="Symbol">:</a> <a id="7047" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7052" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7053" class="Symbol">)</a> <a id="7055" href="Cubical.Data.List.Properties.html#7055" class="Bound">k</a> <a id="7057" class="Symbol">→</a>
   <a id="7062" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7075" href="Cubical.Data.List.Properties.html#7039" class="Bound">xs</a> <a id="7078" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7080" href="Cubical.Data.List.Properties.html#7055" class="Bound">k</a><a id="7081" class="Symbol">)</a> <a id="7083" class="Symbol">(</a><a id="7084" href="Cubical.Data.List.Properties.html#7039" class="Bound">xs</a> <a id="7087" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7090" href="Cubical.Data.List.Properties.html#7042" class="Bound">ys</a><a id="7092" class="Symbol">)</a> <a id="7094" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7096" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7101" href="Cubical.Data.List.Properties.html#7055" class="Bound">k</a> <a id="7103" href="Cubical.Data.List.Properties.html#7042" class="Bound">ys</a>
<a id="7106" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7113" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7116" href="Cubical.Data.List.Properties.html#7116" class="Bound">ys</a> <a id="7119" href="Cubical.Data.List.Properties.html#7119" class="Bound">k</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7128" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7135" class="Symbol">(</a><a id="7136" href="Cubical.Data.List.Properties.html#7136" class="Bound">x</a> <a id="7138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7140" href="Cubical.Data.List.Properties.html#7140" class="Bound">xs</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Cubical.Data.List.Properties.html#7144" class="Bound">ys</a> <a id="7147" href="Cubical.Data.List.Properties.html#7147" class="Bound">k</a> <a id="7149" class="Symbol">=</a> <a id="7151" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7158" href="Cubical.Data.List.Properties.html#7140" class="Bound">xs</a> <a id="7161" href="Cubical.Data.List.Properties.html#7144" class="Bound">ys</a> <a id="7164" href="Cubical.Data.List.Properties.html#7147" class="Bound">k</a>

<a id="dropLength++"></a><a id="7167" href="Cubical.Data.List.Properties.html#7167" class="Function">dropLength++</a> <a id="7180" class="Symbol">:</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Cubical.Data.List.Properties.html#7183" class="Bound">xs</a> <a id="7186" class="Symbol">:</a> <a id="7188" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7193" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7194" class="Symbol">)</a> <a id="7196" class="Symbol">→</a> <a id="7198" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7203" class="Symbol">(</a><a id="7204" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7211" href="Cubical.Data.List.Properties.html#7183" class="Bound">xs</a><a id="7213" class="Symbol">)</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Cubical.Data.List.Properties.html#7183" class="Bound">xs</a> <a id="7219" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7222" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a><a id="7224" class="Symbol">)</a> <a id="7226" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7228" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a>
<a id="7231" href="Cubical.Data.List.Properties.html#7167" class="Function">dropLength++</a> <a id="7244" class="Symbol">{</a><a id="7245" class="Argument">ys</a> <a id="7248" class="Symbol">=</a> <a id="7250" href="Cubical.Data.List.Properties.html#7250" class="Bound">ys</a><a id="7252" class="Symbol">}</a> <a id="7254" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a> <a id="7257" class="Symbol">=</a>
  <a id="7261" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7266" class="Symbol">(</a><a id="7267" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="7272" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a> <a id="7281" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7284" href="Cubical.Data.List.Properties.html#7250" class="Bound">ys</a><a id="7286" class="Symbol">))</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7294" class="Symbol">(</a><a id="7295" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="7302" class="Symbol">(</a><a id="7303" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7310" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a><a id="7312" class="Symbol">)))</a> <a id="7316" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7318" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7325" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a> <a id="7328" href="Cubical.Data.List.Properties.html#7250" class="Bound">ys</a> <a id="7331" class="Number">0</a>


<a id="dropLength"></a><a id="7335" href="Cubical.Data.List.Properties.html#7335" class="Function">dropLength</a> <a id="7346" class="Symbol">:</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Cubical.Data.List.Properties.html#7349" class="Bound">xs</a> <a id="7352" class="Symbol">:</a> <a id="7354" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7359" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7360" class="Symbol">)</a> <a id="7362" class="Symbol">→</a> <a id="7364" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7369" class="Symbol">(</a><a id="7370" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7377" href="Cubical.Data.List.Properties.html#7349" class="Bound">xs</a><a id="7379" class="Symbol">)</a> <a id="7381" href="Cubical.Data.List.Properties.html#7349" class="Bound">xs</a> <a id="7384" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7386" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="7389" href="Cubical.Data.List.Properties.html#7335" class="Function">dropLength</a> <a id="7400" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a> <a id="7403" class="Symbol">=</a>
    <a id="7409" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7428" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a><a id="7430" class="Symbol">))</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7438" class="Symbol">(</a><a id="7439" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7449" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a><a id="7451" class="Symbol">))</a>
  <a id="7456" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7458" href="Cubical.Data.List.Properties.html#7167" class="Function">dropLength++</a> <a id="7471" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a>


<a id="take++"></a><a id="7476" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7483" class="Symbol">:</a> <a id="7485" class="Symbol">∀</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7491" href="Cubical.Data.List.Properties.html#7491" class="Bound">ys</a> <a id="7494" class="Symbol">:</a> <a id="7496" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7501" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7502" class="Symbol">)</a> <a id="7504" href="Cubical.Data.List.Properties.html#7504" class="Bound">k</a> <a id="7506" class="Symbol">→</a> <a id="7508" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7521" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7524" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7526" href="Cubical.Data.List.Properties.html#7504" class="Bound">k</a><a id="7527" class="Symbol">)</a> <a id="7529" class="Symbol">(</a><a id="7530" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7533" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7536" href="Cubical.Data.List.Properties.html#7491" class="Bound">ys</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7542" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7545" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7548" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7553" href="Cubical.Data.List.Properties.html#7504" class="Bound">k</a> <a id="7555" href="Cubical.Data.List.Properties.html#7491" class="Bound">ys</a>
<a id="7558" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7565" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7568" href="Cubical.Data.List.Properties.html#7568" class="Bound">ys</a> <a id="7571" href="Cubical.Data.List.Properties.html#7571" class="Bound">k</a> <a id="7573" class="Symbol">=</a> <a id="7575" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7580" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Cubical.Data.List.Properties.html#7588" class="Bound">x</a> <a id="7590" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7592" href="Cubical.Data.List.Properties.html#7592" class="Bound">xs</a><a id="7594" class="Symbol">)</a> <a id="7596" href="Cubical.Data.List.Properties.html#7596" class="Bound">ys</a> <a id="7599" href="Cubical.Data.List.Properties.html#7599" class="Bound">k</a> <a id="7601" class="Symbol">=</a> <a id="7603" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7608" class="Symbol">(_</a> <a id="7611" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="7613" class="Symbol">)</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7623" class="Symbol">_</a> <a id="7625" class="Symbol">_</a> <a id="7627" href="Cubical.Data.List.Properties.html#7599" class="Bound">k</a><a id="7628" class="Symbol">)</a>


<a id="takeLength++"></a><a id="7632" href="Cubical.Data.List.Properties.html#7632" class="Function">takeLength++</a> <a id="7645" class="Symbol">:</a> <a id="7647" class="Symbol">∀</a> <a id="7649" href="Cubical.Data.List.Properties.html#7649" class="Bound">ys</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7659" class="Symbol">(</a><a id="7660" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7667" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="7669" class="Symbol">)</a> <a id="7671" class="Symbol">(</a><a id="7672" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="7675" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7678" href="Cubical.Data.List.Properties.html#7649" class="Bound">ys</a><a id="7680" class="Symbol">)</a> <a id="7682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7684" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a>
<a id="7687" href="Cubical.Data.List.Properties.html#7632" class="Function">takeLength++</a> <a id="7700" class="Symbol">{</a><a id="7701" class="Argument">xs</a> <a id="7704" class="Symbol">=</a> <a id="7706" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a><a id="7708" class="Symbol">}</a> <a id="7710" href="Cubical.Data.List.Properties.html#7710" class="Bound">ys</a> <a id="7713" class="Symbol">=</a>
      <a id="7721" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7726" class="Symbol">(</a><a id="7727" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="7732" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7737" class="Symbol">(</a><a id="7738" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a> <a id="7741" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7744" href="Cubical.Data.List.Properties.html#7710" class="Bound">ys</a><a id="7746" class="Symbol">))</a> <a id="7749" class="Symbol">(</a><a id="7750" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7770" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a><a id="7772" class="Symbol">)))</a>
   <a id="7779" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7782" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7789" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a> <a id="7792" href="Cubical.Data.List.Properties.html#7710" class="Bound">ys</a> <a id="7795" class="Number">0</a>
   <a id="7800" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7803" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7813" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a>

<a id="takeLength"></a><a id="7817" href="Cubical.Data.List.Properties.html#7817" class="Function">takeLength</a> <a id="7828" class="Symbol">:</a> <a id="7830" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7835" class="Symbol">(</a><a id="7836" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7843" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="7845" class="Symbol">)</a> <a id="7847" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="7850" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7852" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a>
<a id="7855" href="Cubical.Data.List.Properties.html#7817" class="Function">takeLength</a> <a id="7866" class="Symbol">=</a> <a id="7868" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7879" class="Symbol">_)</a> <a id="7882" class="Symbol">(</a><a id="7883" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7887" class="Symbol">(</a><a id="7888" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7898" class="Symbol">_))</a> <a id="7902" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7904" href="Cubical.Data.List.Properties.html#7632" class="Function">takeLength++</a> <a id="7917" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="map-∘"></a><a id="7921" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="7927" class="Symbol">:</a> <a id="7929" class="Symbol">∀</a> <a id="7931" class="Symbol">{</a><a id="7932" href="Cubical.Data.List.Properties.html#7932" class="Bound">ℓA</a> <a id="7935" href="Cubical.Data.List.Properties.html#7935" class="Bound">ℓB</a> <a id="7938" href="Cubical.Data.List.Properties.html#7938" class="Bound">ℓC</a><a id="7940" class="Symbol">}</a> <a id="7942" class="Symbol">{</a><a id="7943" href="Cubical.Data.List.Properties.html#7943" class="Bound">A</a> <a id="7945" class="Symbol">:</a> <a id="7947" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7952" href="Cubical.Data.List.Properties.html#7932" class="Bound">ℓA</a><a id="7954" class="Symbol">}</a> <a id="7956" class="Symbol">{</a><a id="7957" href="Cubical.Data.List.Properties.html#7957" class="Bound">B</a> <a id="7959" class="Symbol">:</a> <a id="7961" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7966" href="Cubical.Data.List.Properties.html#7935" class="Bound">ℓB</a><a id="7968" class="Symbol">}</a> <a id="7970" class="Symbol">{</a><a id="7971" href="Cubical.Data.List.Properties.html#7971" class="Bound">C</a> <a id="7973" class="Symbol">:</a> <a id="7975" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7980" href="Cubical.Data.List.Properties.html#7938" class="Bound">ℓC</a><a id="7982" class="Symbol">}</a>
        <a id="7992" class="Symbol">(</a><a id="7993" href="Cubical.Data.List.Properties.html#7993" class="Bound">g</a> <a id="7995" class="Symbol">:</a> <a id="7997" href="Cubical.Data.List.Properties.html#7957" class="Bound">B</a> <a id="7999" class="Symbol">→</a> <a id="8001" href="Cubical.Data.List.Properties.html#7971" class="Bound">C</a><a id="8002" class="Symbol">)</a> <a id="8004" class="Symbol">(</a><a id="8005" href="Cubical.Data.List.Properties.html#8005" class="Bound">f</a> <a id="8007" class="Symbol">:</a> <a id="8009" href="Cubical.Data.List.Properties.html#7943" class="Bound">A</a> <a id="8011" class="Symbol">→</a> <a id="8013" href="Cubical.Data.List.Properties.html#7957" class="Bound">B</a><a id="8014" class="Symbol">)</a> <a id="8016" class="Symbol">(</a><a id="8017" href="Cubical.Data.List.Properties.html#8017" class="Bound">as</a> <a id="8020" class="Symbol">:</a> <a id="8022" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8027" href="Cubical.Data.List.Properties.html#7943" class="Bound">A</a><a id="8028" class="Symbol">)</a>
        <a id="8038" class="Symbol">→</a> <a id="8040" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8044" href="Cubical.Data.List.Properties.html#7993" class="Bound">g</a> <a id="8046" class="Symbol">(</a><a id="8047" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8051" href="Cubical.Data.List.Properties.html#8005" class="Bound">f</a> <a id="8053" href="Cubical.Data.List.Properties.html#8017" class="Bound">as</a><a id="8055" class="Symbol">)</a> <a id="8057" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8059" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8063" class="Symbol">(λ</a> <a id="8066" href="Cubical.Data.List.Properties.html#8066" class="Bound">x</a> <a id="8068" class="Symbol">→</a> <a id="8070" href="Cubical.Data.List.Properties.html#7993" class="Bound">g</a> <a id="8072" class="Symbol">(</a><a id="8073" href="Cubical.Data.List.Properties.html#8005" class="Bound">f</a> <a id="8075" href="Cubical.Data.List.Properties.html#8066" class="Bound">x</a><a id="8076" class="Symbol">))</a> <a id="8079" href="Cubical.Data.List.Properties.html#8017" class="Bound">as</a>
<a id="8082" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="8088" href="Cubical.Data.List.Properties.html#8088" class="Bound">g</a> <a id="8090" href="Cubical.Data.List.Properties.html#8090" class="Bound">f</a> <a id="8092" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8095" class="Symbol">=</a> <a id="8097" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8102" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="8108" href="Cubical.Data.List.Properties.html#8108" class="Bound">g</a> <a id="8110" href="Cubical.Data.List.Properties.html#8110" class="Bound">f</a> <a id="8112" class="Symbol">(</a><a id="8113" href="Cubical.Data.List.Properties.html#8113" class="Bound">x</a> <a id="8115" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8117" href="Cubical.Data.List.Properties.html#8117" class="Bound">as</a><a id="8119" class="Symbol">)</a> <a id="8121" class="Symbol">=</a> <a id="8123" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8128" class="Symbol">(_</a> <a id="8131" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8133" class="Symbol">)</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="8142" href="Cubical.Data.List.Properties.html#8108" class="Bound">g</a> <a id="8144" href="Cubical.Data.List.Properties.html#8110" class="Bound">f</a> <a id="8146" href="Cubical.Data.List.Properties.html#8117" class="Bound">as</a><a id="8148" class="Symbol">)</a>

<a id="map-id"></a><a id="8151" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8158" class="Symbol">:</a> <a id="8160" class="Symbol">(</a><a id="8161" href="Cubical.Data.List.Properties.html#8161" class="Bound">as</a> <a id="8164" class="Symbol">:</a> <a id="8166" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8171" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="8172" class="Symbol">)</a> <a id="8174" class="Symbol">→</a> <a id="8176" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8180" class="Symbol">(λ</a> <a id="8183" href="Cubical.Data.List.Properties.html#8183" class="Bound">x</a> <a id="8185" class="Symbol">→</a> <a id="8187" href="Cubical.Data.List.Properties.html#8183" class="Bound">x</a><a id="8188" class="Symbol">)</a> <a id="8190" href="Cubical.Data.List.Properties.html#8161" class="Bound">as</a> <a id="8193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8195" href="Cubical.Data.List.Properties.html#8161" class="Bound">as</a>
<a id="8198" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8205" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8215" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8222" class="Symbol">(</a><a id="8223" href="Cubical.Data.List.Properties.html#8223" class="Bound">x</a> <a id="8225" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8227" href="Cubical.Data.List.Properties.html#8227" class="Bound">as</a><a id="8229" class="Symbol">)</a> <a id="8231" class="Symbol">=</a> <a id="8233" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8238" class="Symbol">(_</a> <a id="8241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8243" class="Symbol">)</a> <a id="8245" class="Symbol">(</a><a id="8246" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8253" href="Cubical.Data.List.Properties.html#8227" class="Bound">as</a><a id="8255" class="Symbol">)</a>

<a id="length≡0→≡[]"></a><a id="8258" href="Cubical.Data.List.Properties.html#8258" class="Function">length≡0→≡[]</a> <a id="8271" class="Symbol">:</a> <a id="8273" class="Symbol">∀</a> <a id="8275" class="Symbol">(</a><a id="8276" href="Cubical.Data.List.Properties.html#8276" class="Bound">xs</a> <a id="8279" class="Symbol">:</a> <a id="8281" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8286" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="8287" class="Symbol">)</a> <a id="8289" class="Symbol">→</a> <a id="8291" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="8298" href="Cubical.Data.List.Properties.html#8276" class="Bound">xs</a> <a id="8301" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8303" class="Number">0</a> <a id="8305" class="Symbol">→</a> <a id="8307" href="Cubical.Data.List.Properties.html#8276" class="Bound">xs</a> <a id="8310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8312" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8315" href="Cubical.Data.List.Properties.html#8258" class="Function">length≡0→≡[]</a> <a id="8328" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8331" href="Cubical.Data.List.Properties.html#8331" class="Bound">x</a> <a id="8333" class="Symbol">=</a> <a id="8335" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8340" href="Cubical.Data.List.Properties.html#8258" class="Function">length≡0→≡[]</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Cubical.Data.List.Properties.html#8354" class="Bound">x₁</a> <a id="8357" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8359" href="Cubical.Data.List.Properties.html#8359" class="Bound">xs</a><a id="8361" class="Symbol">)</a> <a id="8363" href="Cubical.Data.List.Properties.html#8363" class="Bound">x</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8373" class="Symbol">(</a><a id="8374" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="8380" href="Cubical.Data.List.Properties.html#8363" class="Bound">x</a><a id="8381" class="Symbol">)</a>

<a id="init"></a><a id="8384" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8389" class="Symbol">:</a> <a id="8391" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8396" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="8398" class="Symbol">→</a> <a id="8400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8405" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="8407" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8412" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8415" class="Symbol">=</a> <a id="8417" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8420" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8425" class="Symbol">(</a><a id="8426" href="Cubical.Data.List.Properties.html#8426" class="Bound">x</a> <a id="8428" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8430" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8432" class="Symbol">)</a> <a id="8434" class="Symbol">=</a> <a id="8436" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8439" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8444" class="Symbol">(</a><a id="8445" href="Cubical.Data.List.Properties.html#8445" class="Bound">x</a> <a id="8447" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8449" href="Cubical.Data.List.Properties.html#8449" class="Bound">xs</a><a id="8451" class="Symbol">@(_</a> <a id="8455" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8457" class="Symbol">_))</a> <a id="8461" class="Symbol">=</a> <a id="8463" href="Cubical.Data.List.Properties.html#8445" class="Bound">x</a> <a id="8465" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8467" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8472" href="Cubical.Data.List.Properties.html#8449" class="Bound">xs</a>

<a id="tail"></a><a id="8476" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8481" class="Symbol">:</a> <a id="8483" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8488" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="8490" class="Symbol">→</a> <a id="8492" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8497" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="8499" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8504" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8507" class="Symbol">=</a> <a id="8509" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8512" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Cubical.Data.List.Properties.html#8518" class="Bound">x</a> <a id="8520" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8522" href="Cubical.Data.List.Properties.html#8522" class="Bound">xs</a><a id="8524" class="Symbol">)</a> <a id="8526" class="Symbol">=</a> <a id="8528" href="Cubical.Data.List.Properties.html#8522" class="Bound">xs</a>

<a id="init-red-lem"></a><a id="8532" href="Cubical.Data.List.Properties.html#8532" class="Function">init-red-lem</a> <a id="8545" class="Symbol">:</a> <a id="8547" class="Symbol">∀</a> <a id="8549" class="Symbol">(</a><a id="8550" href="Cubical.Data.List.Properties.html#8550" class="Bound">x</a> <a id="8552" class="Symbol">:</a> <a id="8554" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="8555" class="Symbol">)</a> <a id="8557" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a> <a id="8560" class="Symbol">→</a> <a id="8562" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8564" class="Symbol">(</a><a id="8565" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a> <a id="8568" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8570" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8572" class="Symbol">)</a> <a id="8574" class="Symbol">→</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Cubical.Data.List.Properties.html#8550" class="Bound">x</a> <a id="8579" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8581" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8586" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a><a id="8588" class="Symbol">)</a> <a id="8590" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Cubical.Data.List.Properties.html#8550" class="Bound">x</a> <a id="8601" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8603" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a><a id="8605" class="Symbol">))</a>
<a id="8608" href="Cubical.Data.List.Properties.html#8532" class="Function">init-red-lem</a> <a id="8621" href="Cubical.Data.List.Properties.html#8621" class="Bound">x</a> <a id="8623" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8626" href="Cubical.Data.List.Properties.html#8626" class="Bound">x₁</a> <a id="8629" class="Symbol">=</a> <a id="8631" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8637" class="Symbol">(</a><a id="8638" href="Cubical.Data.List.Properties.html#8626" class="Bound">x₁</a> <a id="8641" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8645" class="Symbol">)</a>
<a id="8647" href="Cubical.Data.List.Properties.html#8532" class="Function">init-red-lem</a> <a id="8660" href="Cubical.Data.List.Properties.html#8660" class="Bound">x</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Cubical.Data.List.Properties.html#8663" class="Bound">x₂</a> <a id="8666" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8668" href="Cubical.Data.List.Properties.html#8668" class="Bound">xs</a><a id="8670" class="Symbol">)</a> <a id="8672" href="Cubical.Data.List.Properties.html#8672" class="Bound">x₁</a> <a id="8675" class="Symbol">=</a> <a id="8677" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="init∷ʳ"></a><a id="8683" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8690" class="Symbol">:</a> <a id="8692" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8697" class="Symbol">(</a><a id="8698" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="8701" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8704" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a><a id="8705" class="Symbol">)</a> <a id="8707" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8709" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a>
<a id="8712" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8719" class="Symbol">{</a><a id="8720" class="Argument">xs</a> <a id="8723" class="Symbol">=</a> <a id="8725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8727" class="Symbol">}</a> <a id="8729" class="Symbol">=</a> <a id="8731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8736" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8743" class="Symbol">{</a><a id="8744" class="Argument">xs</a> <a id="8747" class="Symbol">=</a> <a id="8749" class="Symbol">_</a> <a id="8751" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8753" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8755" class="Symbol">}</a> <a id="8757" class="Symbol">=</a> <a id="8759" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8764" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8771" class="Symbol">{</a><a id="8772" class="Argument">xs</a> <a id="8775" class="Symbol">=</a> <a id="8777" class="Symbol">_</a> <a id="8779" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8781" class="Symbol">_</a> <a id="8783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8785" class="Symbol">_}</a> <a id="8788" class="Symbol">=</a> <a id="8790" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8795" class="Symbol">(_</a> <a id="8798" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8800" class="Symbol">)</a> <a id="8802" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a>

<a id="tail∷ʳ"></a><a id="8810" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="8817" class="Symbol">:</a> <a id="8819" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8824" class="Symbol">(</a><a id="8825" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="8828" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8831" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a><a id="8832" class="Symbol">)</a> <a id="8834" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8837" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="8839" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8841" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8846" class="Symbol">(</a><a id="8847" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="8850" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8853" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="8855" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8858" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a><a id="8859" class="Symbol">)</a>
<a id="8861" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="8868" class="Symbol">{</a><a id="8869" class="Argument">xs</a> <a id="8872" class="Symbol">=</a> <a id="8874" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8876" class="Symbol">}</a> <a id="8878" class="Symbol">=</a> <a id="8880" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8885" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="8892" class="Symbol">{</a><a id="8893" class="Argument">xs</a> <a id="8896" class="Symbol">=</a> <a id="8898" href="Cubical.Data.List.Properties.html#8898" class="Bound">x</a> <a id="8900" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8902" href="Cubical.Data.List.Properties.html#8902" class="Bound">xs</a><a id="8904" class="Symbol">}</a> <a id="8906" class="Symbol">=</a> <a id="8908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="init-rev-tail"></a><a id="8914" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="8928" class="Symbol">:</a> <a id="8930" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8940" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="8942" class="Symbol">)</a> <a id="8944" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8946" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8951" class="Symbol">(</a><a id="8952" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="8956" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="8958" class="Symbol">)</a>
<a id="8960" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="8974" class="Symbol">{</a><a id="8975" class="Argument">xs</a> <a id="8978" class="Symbol">=</a> <a id="8980" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8982" class="Symbol">}</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8991" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="9005" class="Symbol">{</a><a id="9006" class="Argument">xs</a> <a id="9009" class="Symbol">=</a> <a id="9011" href="Cubical.Data.List.Properties.html#9011" class="Bound">x</a> <a id="9013" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9015" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9017" class="Symbol">}</a> <a id="9019" class="Symbol">=</a> <a id="9021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9026" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="9040" class="Symbol">{</a><a id="9041" class="Argument">xs</a> <a id="9044" class="Symbol">=</a> <a id="9046" href="Cubical.Data.List.Properties.html#9046" class="Bound">x</a> <a id="9048" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9050" href="Cubical.Data.List.Properties.html#9050" class="Bound">y</a> <a id="9052" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9054" href="Cubical.Data.List.Properties.html#9054" class="Bound">xs</a><a id="9056" class="Symbol">}</a> <a id="9058" class="Symbol">=</a>
   <a id="9063" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9068" class="Symbol">(</a><a id="9069" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ</a> <a id="9073" href="Cubical.Data.List.Properties.html#9046" class="Bound">x</a><a id="9074" class="Symbol">)</a> <a id="9076" class="Symbol">(</a><a id="9077" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="9091" class="Symbol">{</a><a id="9092" class="Argument">xs</a> <a id="9095" class="Symbol">=</a> <a id="9097" href="Cubical.Data.List.Properties.html#9050" class="Bound">y</a> <a id="9099" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9101" href="Cubical.Data.List.Properties.html#9054" class="Bound">xs</a><a id="9103" class="Symbol">})</a>
 <a id="9107" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9109" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="9116" class="Symbol">{</a><a id="9117" class="Argument">xs</a> <a id="9120" class="Symbol">=</a> <a id="9122" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="9126" href="Cubical.Data.List.Properties.html#9054" class="Bound">xs</a><a id="9128" class="Symbol">}</a>

<a id="init++"></a><a id="9131" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9138" class="Symbol">:</a> <a id="9140" class="Symbol">∀</a> <a id="9142" href="Cubical.Data.List.Properties.html#9142" class="Bound">xs</a> <a id="9145" class="Symbol">→</a> <a id="9147" href="Cubical.Data.List.Properties.html#9142" class="Bound">xs</a> <a id="9150" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9153" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="9161" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9163" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a><a id="9165" class="Symbol">)</a> <a id="9167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9169" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="9174" class="Symbol">(</a><a id="9175" href="Cubical.Data.List.Properties.html#9142" class="Bound">xs</a> <a id="9178" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9181" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="9183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9185" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a><a id="9187" class="Symbol">)</a>
<a id="9189" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9196" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9199" class="Symbol">=</a> <a id="9201" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9206" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9213" class="Symbol">(_</a> <a id="9216" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9218" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9220" class="Symbol">)</a> <a id="9222" class="Symbol">=</a> <a id="9224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9229" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9236" class="Symbol">(_</a> <a id="9239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9241" class="Symbol">_</a> <a id="9243" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9245" class="Symbol">_)</a> <a id="9248" class="Symbol">=</a> <a id="9250" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9255" class="Symbol">(_</a> <a id="9258" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="9260" class="Symbol">)</a> <a id="9262" class="Symbol">(</a><a id="9263" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9270" class="Symbol">(_</a> <a id="9273" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9275" class="Symbol">_))</a>

<a id="Split++"></a><a id="9280" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9288" class="Symbol">:</a> <a id="9290" class="Symbol">(</a><a id="9291" href="Cubical.Data.List.Properties.html#9291" class="Bound">xs</a> <a id="9294" href="Cubical.Data.List.Properties.html#9294" class="Bound">ys</a> <a id="9297" href="Cubical.Data.List.Properties.html#9297" class="Bound">xs&#39;</a> <a id="9301" href="Cubical.Data.List.Properties.html#9301" class="Bound">ys&#39;</a> <a id="9305" href="Cubical.Data.List.Properties.html#9305" class="Bound">zs</a> <a id="9308" class="Symbol">:</a> <a id="9310" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9315" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="9316" class="Symbol">)</a> <a id="9318" class="Symbol">→</a> <a id="9320" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9325" class="Symbol">_</a>
<a id="9327" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9335" href="Cubical.Data.List.Properties.html#9335" class="Bound">xs</a> <a id="9338" href="Cubical.Data.List.Properties.html#9338" class="Bound">ys</a> <a id="9341" href="Cubical.Data.List.Properties.html#9341" class="Bound">xs&#39;</a> <a id="9345" href="Cubical.Data.List.Properties.html#9345" class="Bound">ys&#39;</a> <a id="9349" href="Cubical.Data.List.Properties.html#9349" class="Bound">zs</a> <a id="9352" class="Symbol">=</a> <a id="9354" class="Symbol">((</a><a id="9356" href="Cubical.Data.List.Properties.html#9335" class="Bound">xs</a> <a id="9359" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9362" href="Cubical.Data.List.Properties.html#9349" class="Bound">zs</a> <a id="9365" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9367" href="Cubical.Data.List.Properties.html#9341" class="Bound">xs&#39;</a><a id="9370" class="Symbol">)</a> <a id="9372" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9374" class="Symbol">(</a><a id="9375" href="Cubical.Data.List.Properties.html#9338" class="Bound">ys</a> <a id="9378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9380" href="Cubical.Data.List.Properties.html#9349" class="Bound">zs</a> <a id="9383" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9386" href="Cubical.Data.List.Properties.html#9345" class="Bound">ys&#39;</a><a id="9389" class="Symbol">))</a>

<a id="split++"></a><a id="9393" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9401" class="Symbol">:</a> <a id="9403" class="Symbol">∀</a> <a id="9405" class="Symbol">(</a><a id="9406" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9410" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9414" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9417" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9420" class="Symbol">:</a> <a id="9422" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9427" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="9428" class="Symbol">)</a> <a id="9430" class="Symbol">→</a> <a id="9432" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9436" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9439" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9445" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9448" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9451" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9454" class="Symbol">→</a>
              <a id="9470" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9472" class="Symbol">_</a> <a id="9474" class="Symbol">λ</a> <a id="9476" href="Cubical.Data.List.Properties.html#9476" class="Bound">zs</a> <a id="9479" class="Symbol">→</a>
                <a id="9497" class="Symbol">((</a><a id="9499" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9507" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9511" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9515" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9518" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9521" href="Cubical.Data.List.Properties.html#9476" class="Bound">zs</a><a id="9523" class="Symbol">)</a>
                <a id="9541" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9543" class="Symbol">(</a><a id="9544" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9552" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9555" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9558" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9562" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9566" href="Cubical.Data.List.Properties.html#9476" class="Bound">zs</a><a id="9568" class="Symbol">))</a>
<a id="9571" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9579" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9582" href="Cubical.Data.List.Properties.html#9582" class="Bound">ys&#39;</a> <a id="9586" href="Cubical.Data.List.Properties.html#9586" class="Bound">xs</a> <a id="9589" href="Cubical.Data.List.Properties.html#9589" class="Bound">ys</a> <a id="9592" href="Cubical.Data.List.Properties.html#9592" class="Bound">x</a> <a id="9594" class="Symbol">=</a> <a id="9596" href="Cubical.Data.List.Properties.html#9586" class="Bound">xs</a> <a id="9599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9601" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9613" href="Cubical.Data.List.Properties.html#9592" class="Bound">x</a><a id="9614" class="Symbol">)</a>
<a id="9616" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9624" href="Cubical.Data.List.Properties.html#9624" class="Bound">xs&#39;</a><a id="9627" class="Symbol">@(_</a> <a id="9631" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9633" class="Symbol">_)</a> <a id="9636" href="Cubical.Data.List.Properties.html#9636" class="Bound">ys&#39;</a> <a id="9640" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9643" href="Cubical.Data.List.Properties.html#9643" class="Bound">ys</a> <a id="9646" href="Cubical.Data.List.Properties.html#9646" class="Bound">x</a> <a id="9648" class="Symbol">=</a> <a id="9650" href="Cubical.Data.List.Properties.html#9624" class="Bound">xs&#39;</a> <a id="9654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9656" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9660" class="Symbol">(</a><a id="9661" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9668" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9672" href="Cubical.Data.List.Properties.html#9646" class="Bound">x</a><a id="9673" class="Symbol">)</a>
<a id="9675" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9683" class="Symbol">(</a><a id="9684" href="Cubical.Data.List.Properties.html#9684" class="Bound">x₁</a> <a id="9687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9689" href="Cubical.Data.List.Properties.html#9689" class="Bound">xs&#39;</a><a id="9692" class="Symbol">)</a> <a id="9694" href="Cubical.Data.List.Properties.html#9694" class="Bound">ys&#39;</a> <a id="9698" class="Symbol">(</a><a id="9699" href="Cubical.Data.List.Properties.html#9699" class="Bound">x₂</a> <a id="9702" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9704" href="Cubical.Data.List.Properties.html#9704" class="Bound">xs</a><a id="9706" class="Symbol">)</a> <a id="9708" href="Cubical.Data.List.Properties.html#9708" class="Bound">ys</a> <a id="9711" href="Cubical.Data.List.Properties.html#9711" class="Bound">x</a> <a id="9713" class="Symbol">=</a>
 <a id="9716" class="Keyword">let</a> <a id="9720" class="Symbol">(</a><a id="9721" href="Cubical.Data.List.Properties.html#9721" class="Bound">zs</a> <a id="9724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9726" href="Cubical.Data.List.Properties.html#9726" class="Bound">q</a><a id="9727" class="Symbol">)</a> <a id="9729" class="Symbol">=</a> <a id="9731" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9739" href="Cubical.Data.List.Properties.html#9689" class="Bound">xs&#39;</a> <a id="9743" href="Cubical.Data.List.Properties.html#9694" class="Bound">ys&#39;</a> <a id="9747" href="Cubical.Data.List.Properties.html#9704" class="Bound">xs</a> <a id="9750" href="Cubical.Data.List.Properties.html#9708" class="Bound">ys</a> <a id="9753" class="Symbol">(</a><a id="9754" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="9764" href="Cubical.Data.List.Properties.html#9711" class="Bound">x</a><a id="9765" class="Symbol">)</a>
     <a id="9772" href="Cubical.Data.List.Properties.html#9772" class="Bound">p</a> <a id="9774" class="Symbol">=</a> <a id="9776" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="9786" href="Cubical.Data.List.Properties.html#9711" class="Bound">x</a>
 <a id="9789" class="Keyword">in</a> <a id="9792" href="Cubical.Data.List.Properties.html#9721" class="Bound">zs</a> <a id="9795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9797" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="9803" class="Symbol">(</a><a id="9804" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="9812" class="Symbol">(λ</a> <a id="9815" href="Cubical.Data.List.Properties.html#9815" class="Bound">q</a> <a id="9817" href="Cubical.Data.List.Properties.html#9817" class="Bound">i</a> <a id="9819" class="Symbol">→</a> <a id="9821" href="Cubical.Data.List.Properties.html#9772" class="Bound">p</a>    <a id="9826" href="Cubical.Data.List.Properties.html#9817" class="Bound">i</a>  <a id="9829" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9831" href="Cubical.Data.List.Properties.html#9815" class="Bound">q</a> <a id="9833" href="Cubical.Data.List.Properties.html#9817" class="Bound">i</a><a id="9834" class="Symbol">))</a>
               <a id="9852" class="Symbol">(</a><a id="9853" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="9861" class="Symbol">(λ</a> <a id="9864" href="Cubical.Data.List.Properties.html#9864" class="Bound">q</a> <a id="9866" href="Cubical.Data.List.Properties.html#9866" class="Bound">i</a> <a id="9868" class="Symbol">→</a> <a id="9870" href="Cubical.Data.List.Properties.html#9772" class="Bound">p</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9875" href="Cubical.Data.List.Properties.html#9866" class="Bound">i</a><a id="9876" class="Symbol">)</a> <a id="9878" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9880" href="Cubical.Data.List.Properties.html#9864" class="Bound">q</a> <a id="9882" href="Cubical.Data.List.Properties.html#9866" class="Bound">i</a><a id="9883" class="Symbol">))</a> <a id="9886" href="Cubical.Data.List.Properties.html#9726" class="Bound">q</a>

<a id="rot"></a><a id="9889" href="Cubical.Data.List.Properties.html#9889" class="Function">rot</a> <a id="9893" class="Symbol">:</a> <a id="9895" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9900" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="9902" class="Symbol">→</a> <a id="9904" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9909" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="9911" href="Cubical.Data.List.Properties.html#9889" class="Function">rot</a> <a id="9915" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9918" class="Symbol">=</a> <a id="9920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9923" href="Cubical.Data.List.Properties.html#9889" class="Function">rot</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Cubical.Data.List.Properties.html#9928" class="Bound">x</a> <a id="9930" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9932" href="Cubical.Data.List.Properties.html#9932" class="Bound">xs</a><a id="9934" class="Symbol">)</a> <a id="9936" class="Symbol">=</a> <a id="9938" href="Cubical.Data.List.Properties.html#9932" class="Bound">xs</a> <a id="9941" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="9944" href="Cubical.Data.List.Properties.html#9928" class="Bound">x</a>

<a id="take[]"></a><a id="9947" href="Cubical.Data.List.Properties.html#9947" class="Function">take[]</a> <a id="9954" class="Symbol">:</a> <a id="9956" class="Symbol">∀</a> <a id="9958" href="Cubical.Data.List.Properties.html#9958" class="Bound">n</a> <a id="9960" class="Symbol">→</a> <a id="9962" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="9967" class="Symbol">{</a><a id="9968" class="Argument">A</a> <a id="9970" class="Symbol">=</a> <a id="9972" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="9973" class="Symbol">}</a> <a id="9975" href="Cubical.Data.List.Properties.html#9958" class="Bound">n</a> <a id="9977" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9980" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9982" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9985" href="Cubical.Data.List.Properties.html#9947" class="Function">take[]</a> <a id="9992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9997" class="Symbol">=</a> <a id="9999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10004" href="Cubical.Data.List.Properties.html#9947" class="Function">take[]</a> <a id="10011" class="Symbol">(</a><a id="10012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10016" href="Cubical.Data.List.Properties.html#10016" class="Bound">n</a><a id="10017" class="Symbol">)</a> <a id="10019" class="Symbol">=</a> <a id="10021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="drop[]"></a><a id="10027" href="Cubical.Data.List.Properties.html#10027" class="Function">drop[]</a> <a id="10034" class="Symbol">:</a> <a id="10036" class="Symbol">∀</a> <a id="10038" href="Cubical.Data.List.Properties.html#10038" class="Bound">n</a> <a id="10040" class="Symbol">→</a> <a id="10042" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="10047" class="Symbol">{</a><a id="10048" class="Argument">A</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="10053" class="Symbol">}</a> <a id="10055" href="Cubical.Data.List.Properties.html#10038" class="Bound">n</a> <a id="10057" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10060" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10062" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10065" href="Cubical.Data.List.Properties.html#10027" class="Function">drop[]</a> <a id="10072" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10077" class="Symbol">=</a> <a id="10079" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10084" href="Cubical.Data.List.Properties.html#10027" class="Function">drop[]</a> <a id="10091" class="Symbol">(</a><a id="10092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10096" href="Cubical.Data.List.Properties.html#10096" class="Bound">n</a><a id="10097" class="Symbol">)</a> <a id="10099" class="Symbol">=</a> <a id="10101" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="lookupAlways"></a><a id="10107" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10120" class="Symbol">:</a> <a id="10122" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10124" class="Symbol">→</a> <a id="10126" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10131" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10133" class="Symbol">→</a> <a id="10135" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10137" class="Symbol">→</a> <a id="10139" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="10141" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10154" href="Cubical.Data.List.Properties.html#10154" class="Bound">a</a> <a id="10156" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10159" class="Symbol">_</a> <a id="10161" class="Symbol">=</a> <a id="10163" href="Cubical.Data.List.Properties.html#10154" class="Bound">a</a>
<a id="10165" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10178" class="Symbol">_</a> <a id="10180" class="Symbol">(</a><a id="10181" href="Cubical.Data.List.Properties.html#10181" class="Bound">x</a> <a id="10183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10185" class="Symbol">_)</a> <a id="10188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10193" class="Symbol">=</a> <a id="10195" href="Cubical.Data.List.Properties.html#10181" class="Bound">x</a>
<a id="10197" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10210" href="Cubical.Data.List.Properties.html#10210" class="Bound">a</a> <a id="10212" class="Symbol">(</a><a id="10213" href="Cubical.Data.List.Properties.html#10213" class="Bound">x</a> <a id="10215" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10217" href="Cubical.Data.List.Properties.html#10217" class="Bound">xs</a><a id="10219" class="Symbol">)</a> <a id="10221" class="Symbol">(</a><a id="10222" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10226" href="Cubical.Data.List.Properties.html#10226" class="Bound">k</a><a id="10227" class="Symbol">)</a> <a id="10229" class="Symbol">=</a> <a id="10231" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10244" href="Cubical.Data.List.Properties.html#10210" class="Bound">a</a> <a id="10246" href="Cubical.Data.List.Properties.html#10217" class="Bound">xs</a> <a id="10249" href="Cubical.Data.List.Properties.html#10226" class="Bound">k</a>

<a id="10252" class="Keyword">module</a> <a id="List₂"></a><a id="10259" href="Cubical.Data.List.Properties.html#10259" class="Module">List₂</a> <a id="10265" class="Keyword">where</a>
 <a id="10272" class="Keyword">open</a> <a id="10277" class="Keyword">import</a> <a id="10284" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a> <a id="10311" class="Keyword">renaming</a>
   <a id="10323" class="Symbol">(</a><a id="10324" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10328" class="Symbol">to</a> <a id="10331" class="Function">rec₂</a> <a id="10336" class="Symbol">;</a> <a id="10338" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="10342" class="Symbol">to</a> <a id="10345" class="Function">map₂</a> <a id="10350" class="Symbol">;</a> <a id="10352" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10357" class="Symbol">to</a> <a id="10360" class="Function">elim₂</a> <a id="10366" class="Symbol">)</a>

 <a id="List₂.∥List∥₂→List∥∥₂"></a><a id="10370" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a> <a id="10386" class="Symbol">:</a> <a id="10388" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10390" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10395" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10397" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10400" class="Symbol">→</a> <a id="10402" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10407" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10409" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10411" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10415" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a> <a id="10431" class="Symbol">=</a> <a id="10433" href="Cubical.Data.List.Properties.html#10331" class="Function">rec₂</a> <a id="10438" class="Symbol">(</a><a id="10439" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="10454" class="Number">0</a> <a id="10456" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a><a id="10463" class="Symbol">)</a> <a id="10465" class="Symbol">(</a><a id="10466" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="10470" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="10474" class="Symbol">)</a>

 <a id="List₂.List∥∥₂→∥List∥₂"></a><a id="10478" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10494" class="Symbol">:</a> <a id="10496" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10501" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10503" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10505" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10508" class="Symbol">→</a> <a id="10510" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10512" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10517" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10519" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10523" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10539" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10542" class="Symbol">=</a> <a id="10544" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10546" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10549" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
 <a id="10553" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10569" class="Symbol">(</a><a id="10570" href="Cubical.Data.List.Properties.html#10570" class="Bound">x</a> <a id="10572" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10574" href="Cubical.Data.List.Properties.html#10574" class="Bound">xs</a><a id="10576" class="Symbol">)</a> <a id="10578" class="Symbol">=</a>
   <a id="10583" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="10588" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10596" class="Symbol">(λ</a> <a id="10599" href="Cubical.Data.List.Properties.html#10599" class="Bound">x</a> <a id="10601" href="Cubical.Data.List.Properties.html#10601" class="Bound">xs</a> <a id="10604" class="Symbol">→</a> <a id="10606" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10608" href="Cubical.Data.List.Properties.html#10599" class="Bound">x</a> <a id="10610" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10612" href="Cubical.Data.List.Properties.html#10601" class="Bound">xs</a> <a id="10615" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10617" class="Symbol">)</a> <a id="10619" href="Cubical.Data.List.Properties.html#10570" class="Bound">x</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10638" href="Cubical.Data.List.Properties.html#10574" class="Bound">xs</a><a id="10640" class="Symbol">)</a>

 <a id="List₂.Iso∥List∥₂List∥∥₂"></a><a id="10644" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10662" class="Symbol">:</a> <a id="10664" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10668" class="Symbol">(</a><a id="10669" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10674" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10676" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10678" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10680" class="Symbol">)</a> <a id="10682" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10684" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10689" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10691" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10695" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10703" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10721" class="Symbol">=</a> <a id="10723" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a>
 <a id="10740" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10748" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10766" class="Symbol">=</a> <a id="10768" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a>
 <a id="10785" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="10798" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10816" class="Symbol">=</a>
   <a id="10821" href="Cubical.Data.List.Properties.html#10360" class="Function">elim₂</a> <a id="10827" class="Symbol">(</a><a id="10828" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="10841" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10843" class="Symbol">λ</a> <a id="10845" href="Cubical.Data.List.Properties.html#10845" class="Bound">_</a> <a id="10847" class="Symbol">→</a> <a id="10849" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10857" class="Symbol">_</a> <a id="10859" class="Symbol">_)</a>
     <a id="10867" class="Symbol">(</a><a id="10868" href="Cubical.Data.List.Base.html#1548" class="Function">List.elim</a> <a id="10878" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10889" class="Symbol">(</a><a id="10890" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="10895" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10903" class="Symbol">(λ</a> <a id="10906" href="Cubical.Data.List.Properties.html#10906" class="Bound">x₁</a> <a id="10909" href="Cubical.Data.List.Properties.html#10909" class="Bound">xs</a> <a id="10912" class="Symbol">→</a> <a id="10914" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10916" href="Cubical.Data.List.Properties.html#10906" class="Bound">x₁</a> <a id="10919" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10921" href="Cubical.Data.List.Properties.html#10909" class="Bound">xs</a> <a id="10924" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10926" class="Symbol">)</a> <a id="10928" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10930" class="Symbol">_</a> <a id="10932" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10934" class="Symbol">)))</a>
 <a id="10939" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10951" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10969" class="Symbol">=</a> <a id="10971" href="Cubical.Data.List.Base.html#1548" class="Function">List.elim</a> <a id="10981" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10986" class="Symbol">((</a><a id="10988" href="Cubical.Data.List.Properties.html#11026" class="Function">lem</a> <a id="10992" class="Symbol">_</a> <a id="10994" class="Symbol">_</a> <a id="10996" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="10998" class="Symbol">)</a> <a id="11000" href="Cubical.Foundations.Function.html#1024" class="Function Operator">∘S</a> <a id="11003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11008" class="Symbol">(_</a> <a id="11011" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="11013" class="Symbol">))</a>
  <a id="11018" class="Keyword">where</a>
  <a id="11026" href="Cubical.Data.List.Properties.html#11026" class="Function">lem</a> <a id="11030" class="Symbol">=</a> <a id="11032" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="11038" class="Symbol">{</a><a id="11039" class="Argument">C</a> <a id="11041" class="Symbol">=</a> <a id="11043" class="Symbol">λ</a> <a id="11045" href="Cubical.Data.List.Properties.html#11045" class="Bound">a</a> <a id="11047" href="Cubical.Data.List.Properties.html#11047" class="Bound">l&#39;</a> <a id="11050" class="Symbol">→</a> <a id="11052" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a>
      <a id="11074" class="Symbol">(</a><a id="11075" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="11080" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="11088" class="Symbol">(λ</a> <a id="11091" href="Cubical.Data.List.Properties.html#11091" class="Bound">x₁</a> <a id="11094" href="Cubical.Data.List.Properties.html#11094" class="Bound">xs</a> <a id="11097" class="Symbol">→</a> <a id="11099" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11101" href="Cubical.Data.List.Properties.html#11091" class="Bound">x₁</a> <a id="11104" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11106" href="Cubical.Data.List.Properties.html#11094" class="Bound">xs</a> <a id="11109" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11111" class="Symbol">)</a> <a id="11113" href="Cubical.Data.List.Properties.html#11045" class="Bound">a</a> <a id="11115" href="Cubical.Data.List.Properties.html#11047" class="Bound">l&#39;</a><a id="11117" class="Symbol">)</a>
      <a id="11125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11127" href="Cubical.Data.List.Properties.html#11045" class="Bound">a</a> <a id="11129" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11131" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a> <a id="11147" href="Cubical.Data.List.Properties.html#11047" class="Bound">l&#39;</a><a id="11149" class="Symbol">}</a>
       <a id="11158" class="Symbol">(λ</a> <a id="11161" href="Cubical.Data.List.Properties.html#11161" class="Bound">_</a> <a id="11163" href="Cubical.Data.List.Properties.html#11163" class="Bound">_</a> <a id="11165" class="Symbol">→</a> <a id="11167" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="11180" class="Symbol">(</a><a id="11181" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="11196" class="Number">0</a> <a id="11198" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="11206" class="Symbol">_</a> <a id="11208" class="Symbol">_))</a>
        <a id="11220" class="Symbol">λ</a> <a id="11222" href="Cubical.Data.List.Properties.html#11222" class="Bound">_</a> <a id="11224" href="Cubical.Data.List.Properties.html#11224" class="Bound">_</a> <a id="11226" class="Symbol">→</a> <a id="11228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="List₂.List-comm-∥∥₂"></a><a id="11235" href="Cubical.Data.List.Properties.html#11235" class="Function">List-comm-∥∥₂</a> <a id="11249" class="Symbol">:</a> <a id="11251" class="Symbol">∀</a> <a id="11253" class="Symbol">{</a><a id="11254" href="Cubical.Data.List.Properties.html#11254" class="Bound">ℓ</a><a id="11255" class="Symbol">}</a> <a id="11257" class="Symbol">→</a> <a id="11259" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11264" class="Symbol">{</a><a id="11265" href="Cubical.Data.List.Properties.html#11254" class="Bound">ℓ</a><a id="11266" class="Symbol">}</a> <a id="11268" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11270" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="11275" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11277" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="11282" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11284" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
 <a id="11290" href="Cubical.Data.List.Properties.html#11235" class="Function">List-comm-∥∥₂</a> <a id="11304" class="Symbol">=</a> <a id="11306" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11313" class="Symbol">λ</a> <a id="11315" href="Cubical.Data.List.Properties.html#11315" class="Bound">A</a> <a id="11317" class="Symbol">→</a> <a id="11319" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="11329" class="Symbol">(</a><a id="11330" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="11348" class="Symbol">{</a><a id="11349" class="Argument">A</a> <a id="11351" class="Symbol">=</a> <a id="11353" href="Cubical.Data.List.Properties.html#11315" class="Bound">A</a><a id="11354" class="Symbol">})</a>
</pre></body></html>


==> anc/html/Cubical.Data.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>       <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.List.Properties.html" class="Module">Cubical.Data.List.Properties</a> <a id="122" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Maybe.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">private</a>
  <a id="90" class="Keyword">variable</a>
    <a id="103" href="Cubical.Data.Maybe.Base.html#103" class="Generalizable">ℓ</a> <a id="105" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a> <a id="108" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a> <a id="111" class="Symbol">:</a> <a id="113" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="123" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="125" class="Symbol">:</a> <a id="127" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="132" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a>
    <a id="139" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a> <a id="141" class="Symbol">:</a> <a id="143" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="148" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a>

<a id="152" class="Keyword">data</a> <a id="Maybe"></a><a id="157" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="163" class="Symbol">(</a><a id="164" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a> <a id="166" class="Symbol">:</a> <a id="168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="173" href="Cubical.Data.Maybe.Base.html#103" class="Generalizable">ℓ</a><a id="174" class="Symbol">)</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="183" href="Cubical.Data.Maybe.Base.html#173" class="Bound">ℓ</a> <a id="185" class="Keyword">where</a>
  <a id="Maybe.nothing"></a><a id="193" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="201" class="Symbol">:</a> <a id="203" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="209" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a>
  <a id="Maybe.just"></a><a id="213" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a>    <a id="221" class="Symbol">:</a> <a id="223" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a> <a id="225" class="Symbol">→</a> <a id="227" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="233" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a>

<a id="caseMaybe"></a><a id="236" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="246" class="Symbol">:</a> <a id="248" class="Symbol">(</a><a id="249" href="Cubical.Data.Maybe.Base.html#249" class="Bound">n</a> <a id="251" href="Cubical.Data.Maybe.Base.html#251" class="Bound">j</a> <a id="253" class="Symbol">:</a> <a id="255" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="256" class="Symbol">)</a> <a id="258" class="Symbol">→</a> <a id="260" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="266" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="268" class="Symbol">→</a> <a id="270" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="272" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="282" href="Cubical.Data.Maybe.Base.html#282" class="Bound">n</a> <a id="284" class="Symbol">_</a> <a id="286" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="295" class="Symbol">=</a> <a id="297" href="Cubical.Data.Maybe.Base.html#282" class="Bound">n</a>
<a id="299" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="309" class="Symbol">_</a> <a id="311" href="Cubical.Data.Maybe.Base.html#311" class="Bound">j</a> <a id="313" class="Symbol">(</a><a id="314" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="319" class="Symbol">_)</a> <a id="322" class="Symbol">=</a> <a id="324" href="Cubical.Data.Maybe.Base.html#311" class="Bound">j</a>

<a id="map-Maybe"></a><a id="327" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="337" class="Symbol">:</a> <a id="339" class="Symbol">(</a><a id="340" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="342" class="Symbol">→</a> <a id="344" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="345" class="Symbol">)</a> <a id="347" class="Symbol">→</a> <a id="349" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="355" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="357" class="Symbol">→</a> <a id="359" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="365" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="367" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="377" class="Symbol">_</a> <a id="379" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="388" class="Symbol">=</a> <a id="390" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
<a id="398" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="408" href="Cubical.Data.Maybe.Base.html#408" class="Bound">f</a> <a id="410" class="Symbol">(</a><a id="411" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="416" href="Cubical.Data.Maybe.Base.html#416" class="Bound">x</a><a id="417" class="Symbol">)</a> <a id="419" class="Symbol">=</a> <a id="421" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="426" class="Symbol">(</a><a id="427" href="Cubical.Data.Maybe.Base.html#408" class="Bound">f</a> <a id="429" href="Cubical.Data.Maybe.Base.html#416" class="Bound">x</a><a id="430" class="Symbol">)</a>

<a id="rec"></a><a id="433" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="437" class="Symbol">:</a> <a id="439" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a> <a id="441" class="Symbol">→</a> <a id="443" class="Symbol">(</a><a id="444" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="446" class="Symbol">→</a> <a id="448" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="449" class="Symbol">)</a> <a id="451" class="Symbol">→</a> <a id="453" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="459" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="461" class="Symbol">→</a> <a id="463" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="465" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="469" href="Cubical.Data.Maybe.Base.html#469" class="Bound">n</a> <a id="471" href="Cubical.Data.Maybe.Base.html#471" class="Bound">j</a> <a id="473" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Data.Maybe.Base.html#469" class="Bound">n</a>
<a id="485" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="489" href="Cubical.Data.Maybe.Base.html#489" class="Bound">n</a> <a id="491" href="Cubical.Data.Maybe.Base.html#491" class="Bound">j</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="499" href="Cubical.Data.Maybe.Base.html#499" class="Bound">a</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">=</a> <a id="504" href="Cubical.Data.Maybe.Base.html#491" class="Bound">j</a> <a id="506" href="Cubical.Data.Maybe.Base.html#499" class="Bound">a</a>

<a id="elim"></a><a id="509" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="514" class="Symbol">:</a> <a id="516" class="Symbol">∀</a> <a id="518" class="Symbol">{</a><a id="519" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a> <a id="521" class="Symbol">:</a> <a id="523" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="528" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">(</a><a id="533" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="543" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a> <a id="545" class="Symbol">→</a> <a id="547" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="552" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a><a id="554" class="Symbol">)</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="560" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="568" class="Symbol">→</a> <a id="570" class="Symbol">((</a><a id="572" href="Cubical.Data.Maybe.Base.html#572" class="Bound">x</a> <a id="574" class="Symbol">:</a> <a id="576" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a><a id="577" class="Symbol">)</a> <a id="579" class="Symbol">→</a> <a id="581" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="589" href="Cubical.Data.Maybe.Base.html#572" class="Bound">x</a><a id="590" class="Symbol">))</a> <a id="593" class="Symbol">→</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Data.Maybe.Base.html#596" class="Bound">mx</a> <a id="599" class="Symbol">:</a> <a id="601" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="607" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">→</a> <a id="612" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="614" href="Cubical.Data.Maybe.Base.html#596" class="Bound">mx</a>
<a id="617" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="622" href="Cubical.Data.Maybe.Base.html#622" class="Bound">B</a> <a id="624" href="Cubical.Data.Maybe.Base.html#624" class="Bound">n</a> <a id="626" href="Cubical.Data.Maybe.Base.html#626" class="Bound">j</a> <a id="628" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="636" class="Symbol">=</a> <a id="638" href="Cubical.Data.Maybe.Base.html#624" class="Bound">n</a>
<a id="640" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="645" href="Cubical.Data.Maybe.Base.html#645" class="Bound">B</a> <a id="647" href="Cubical.Data.Maybe.Base.html#647" class="Bound">n</a> <a id="649" href="Cubical.Data.Maybe.Base.html#649" class="Bound">j</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="657" href="Cubical.Data.Maybe.Base.html#657" class="Bound">a</a><a id="658" class="Symbol">)</a> <a id="660" class="Symbol">=</a> <a id="662" href="Cubical.Data.Maybe.Base.html#649" class="Bound">j</a> <a id="664" href="Cubical.Data.Maybe.Base.html#657" class="Bound">a</a>
</pre></body></html>


==> anc/html/Cubical.Data.Maybe.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.Properties.html" class="Module">Cubical.Data.Maybe.Properties</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="204" class="Keyword">using</a> <a id="210" class="Symbol">(</a><a id="211" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a><a id="214" class="Symbol">;</a> <a id="216" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a><a id="221" class="Symbol">)</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="312" class="Keyword">using</a> <a id="318" class="Symbol">(</a><a id="319" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a><a id="326" class="Symbol">;</a> <a id="328" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">_→∙_</a><a id="332" class="Symbol">;</a> <a id="334" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a><a id="336" class="Symbol">)</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a><a id="390" class="Symbol">)</a>

<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a><a id="451" class="Symbol">)</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="485" class="Symbol">as</a> <a id="488" class="Module">⊥</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="498" class="Symbol">;</a> <a id="500" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">(</a><a id="575" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="619" class="Symbol">;</a> <a id="621" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="624" class="Symbol">;</a> <a id="626" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="715" class="Keyword">using</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="724" class="Symbol">;</a> <a id="726" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a><a id="734" class="Symbol">;</a> <a id="736" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="739" class="Symbol">;</a> <a id="741" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="743" class="Symbol">)</a>

<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="782" class="Symbol">as</a> <a id="785" class="Module">Maybe</a>

<a id="Maybe∙"></a><a id="792" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="799" class="Symbol">:</a> <a id="801" class="Symbol">∀</a> <a id="803" class="Symbol">{</a><a id="804" href="Cubical.Data.Maybe.Properties.html#804" class="Bound">ℓ</a><a id="805" class="Symbol">}</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Data.Maybe.Properties.html#808" class="Bound">A</a> <a id="810" class="Symbol">:</a> <a id="812" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="817" href="Cubical.Data.Maybe.Properties.html#804" class="Bound">ℓ</a><a id="818" class="Symbol">)</a> <a id="820" class="Symbol">→</a> <a id="822" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="830" href="Cubical.Data.Maybe.Properties.html#804" class="Bound">ℓ</a>
<a id="832" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="839" href="Cubical.Data.Maybe.Properties.html#839" class="Bound">A</a> <a id="841" class="Symbol">.</a><a id="842" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="846" class="Symbol">=</a> <a id="848" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="854" href="Cubical.Data.Maybe.Properties.html#839" class="Bound">A</a>
<a id="856" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="863" href="Cubical.Data.Maybe.Properties.html#863" class="Bound">A</a> <a id="865" class="Symbol">.</a><a id="866" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="870" class="Symbol">=</a> <a id="872" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

<a id="881" class="Comment">-- Maybe∙ is the &quot;free pointing&quot; functor, that is, left adjoint to the</a>
<a id="952" class="Comment">-- forgetful functor forgetting the base point.</a>
<a id="1000" class="Keyword">module</a> <a id="1007" href="Cubical.Data.Maybe.Properties.html#1007" class="Module">_</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Cubical.Data.Maybe.Properties.html#1010" class="Bound">ℓ</a><a id="1011" class="Symbol">}</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Cubical.Data.Maybe.Properties.html#1014" class="Bound">A</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1023" href="Cubical.Data.Maybe.Properties.html#1010" class="Bound">ℓ</a><a id="1024" class="Symbol">)</a> <a id="1026" class="Symbol">{</a><a id="1027" href="Cubical.Data.Maybe.Properties.html#1027" class="Bound">ℓ&#39;</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1044" href="Cubical.Data.Maybe.Properties.html#1027" class="Bound">ℓ&#39;</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Keyword">where</a>

  <a id="1057" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="1088" href="Cubical.Data.Maybe.Properties.html#1014" class="Bound">A</a> <a id="1090" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1093" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Cubical.Data.Maybe.Properties.html#1014" class="Bound">A</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1103" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a> <a id="1105" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1106" class="Symbol">)</a>
  <a id="1110" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1118" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1135" href="Cubical.Data.Maybe.Properties.html#1135" class="Bound">f∙</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1144" href="Cubical.Data.Maybe.Properties.html#1135" class="Bound">f∙</a> <a id="1147" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1149" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a>
  <a id="1156" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1164" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1181" href="Cubical.Data.Maybe.Properties.html#1181" class="Bound">f</a> <a id="1183" class="Symbol">=</a> <a id="1185" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1199" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a><a id="1200" class="Symbol">)</a> <a id="1202" href="Cubical.Data.Maybe.Properties.html#1181" class="Bound">f</a> <a id="1204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1206" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1213" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1226" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1243" href="Cubical.Data.Maybe.Properties.html#1243" class="Bound">f</a> <a id="1245" class="Symbol">=</a> <a id="1247" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1254" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1266" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1283" href="Cubical.Data.Maybe.Properties.html#1283" class="Bound">f∙</a> <a id="1286" class="Symbol">=</a>
    <a id="1292" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
      <a id="1305" class="Symbol">(</a> <a id="1307" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Cubical.Data.Maybe.Base.html#509" class="Function">Maybe.elim</a> <a id="1326" class="Symbol">_</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1338" href="Cubical.Data.Maybe.Properties.html#1283" class="Bound">f∙</a><a id="1340" class="Symbol">))</a> <a id="1343" class="Symbol">(λ</a> <a id="1346" href="Cubical.Data.Maybe.Properties.html#1346" class="Bound">a</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1354" class="Symbol">))</a>
      <a id="1363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1365" class="Symbol">λ</a> <a id="1367" href="Cubical.Data.Maybe.Properties.html#1367" class="Bound">i</a> <a id="1369" href="Cubical.Data.Maybe.Properties.html#1369" class="Bound">j</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1377" href="Cubical.Data.Maybe.Properties.html#1283" class="Bound">f∙</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1383" href="Cubical.Data.Maybe.Properties.html#1367" class="Bound">i</a> <a id="1385" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1387" href="Cubical.Data.Maybe.Properties.html#1369" class="Bound">j</a><a id="1388" class="Symbol">))</a>

<a id="map-Maybe-id"></a><a id="1392" href="Cubical.Data.Maybe.Properties.html#1392" class="Function">map-Maybe-id</a> <a id="1405" class="Symbol">:</a> <a id="1407" class="Symbol">∀</a> <a id="1409" class="Symbol">{</a><a id="1410" href="Cubical.Data.Maybe.Properties.html#1410" class="Bound">ℓ</a><a id="1411" class="Symbol">}</a> <a id="1413" class="Symbol">{</a><a id="1414" href="Cubical.Data.Maybe.Properties.html#1414" class="Bound">A</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1423" href="Cubical.Data.Maybe.Properties.html#1410" class="Bound">ℓ</a><a id="1424" class="Symbol">}</a> <a id="1426" class="Symbol">→</a> <a id="1428" class="Symbol">∀</a> <a id="1430" href="Cubical.Data.Maybe.Properties.html#1430" class="Bound">m</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1451" href="Cubical.Data.Maybe.Properties.html#1414" class="Bound">A</a><a id="1452" class="Symbol">)</a> <a id="1454" href="Cubical.Data.Maybe.Properties.html#1430" class="Bound">m</a> <a id="1456" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1458" href="Cubical.Data.Maybe.Properties.html#1430" class="Bound">m</a>
<a id="1460" href="Cubical.Data.Maybe.Properties.html#1392" class="Function">map-Maybe-id</a> <a id="1473" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1481" class="Symbol">=</a> <a id="1483" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1488" href="Cubical.Data.Maybe.Properties.html#1392" class="Function">map-Maybe-id</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1507" class="Symbol">_)</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1518" class="Comment">-- Path space of Maybe type</a>
<a id="1546" class="Keyword">module</a> <a id="MaybePath"></a><a id="1553" href="Cubical.Data.Maybe.Properties.html#1553" class="Module">MaybePath</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Cubical.Data.Maybe.Properties.html#1564" class="Bound">ℓ</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">{</a><a id="1568" href="Cubical.Data.Maybe.Properties.html#1568" class="Bound">A</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1577" href="Cubical.Data.Maybe.Properties.html#1564" class="Bound">ℓ</a><a id="1578" class="Symbol">}</a> <a id="1580" class="Keyword">where</a>
  <a id="MaybePath.Cover"></a><a id="1588" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1602" href="Cubical.Data.Maybe.Properties.html#1568" class="Bound">A</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1612" href="Cubical.Data.Maybe.Properties.html#1568" class="Bound">A</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1621" href="Cubical.Data.Maybe.Properties.html#1564" class="Bound">ℓ</a>
  <a id="1625" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1631" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1640" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="1650" class="Symbol">=</a> <a id="1652" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1657" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="1664" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1670" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1685" class="Symbol">_)</a>  <a id="1689" class="Symbol">=</a> <a id="1691" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1696" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1700" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1712" class="Symbol">_)</a> <a id="1715" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="1725" class="Symbol">=</a> <a id="1727" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="1732" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1736" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1748" href="Cubical.Data.Maybe.Properties.html#1748" class="Bound">a</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1757" href="Cubical.Data.Maybe.Properties.html#1757" class="Bound">a&#39;</a><a id="1759" class="Symbol">)</a> <a id="1761" class="Symbol">=</a> <a id="1763" href="Cubical.Data.Maybe.Properties.html#1748" class="Bound">a</a> <a id="1765" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1767" href="Cubical.Data.Maybe.Properties.html#1757" class="Bound">a&#39;</a>

  <a id="MaybePath.reflCode"></a><a id="1773" href="Cubical.Data.Maybe.Properties.html#1773" class="Function">reflCode</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">(</a><a id="1785" href="Cubical.Data.Maybe.Properties.html#1785" class="Bound">c</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1795" href="Cubical.Data.Maybe.Properties.html#1568" class="Bound">A</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1806" href="Cubical.Data.Maybe.Properties.html#1785" class="Bound">c</a> <a id="1808" href="Cubical.Data.Maybe.Properties.html#1785" class="Bound">c</a>
  <a id="1812" href="Cubical.Data.Maybe.Properties.html#1773" class="Function">reflCode</a> <a id="1821" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1830" class="Symbol">=</a> <a id="1832" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1837" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1842" href="Cubical.Data.Maybe.Properties.html#1773" class="Function">reflCode</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1857" href="Cubical.Data.Maybe.Properties.html#1857" class="Bound">b</a><a id="1858" class="Symbol">)</a> <a id="1860" class="Symbol">=</a> <a id="1862" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePath.encode"></a><a id="1870" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="1877" class="Symbol">:</a> <a id="1879" class="Symbol">∀</a> <a id="1881" href="Cubical.Data.Maybe.Properties.html#1881" class="Bound">c</a> <a id="1883" href="Cubical.Data.Maybe.Properties.html#1883" class="Bound">c&#39;</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="Cubical.Data.Maybe.Properties.html#1881" class="Bound">c</a> <a id="1890" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1892" href="Cubical.Data.Maybe.Properties.html#1883" class="Bound">c&#39;</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1903" href="Cubical.Data.Maybe.Properties.html#1881" class="Bound">c</a> <a id="1905" href="Cubical.Data.Maybe.Properties.html#1883" class="Bound">c&#39;</a>
  <a id="1910" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="1917" href="Cubical.Data.Maybe.Properties.html#1917" class="Bound">c</a> <a id="1919" class="Symbol">_</a> <a id="1921" class="Symbol">=</a> <a id="1923" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1925" class="Symbol">(λ</a> <a id="1928" href="Cubical.Data.Maybe.Properties.html#1928" class="Bound">c&#39;</a> <a id="1931" href="Cubical.Data.Maybe.Properties.html#1931" class="Bound">_</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="1941" href="Cubical.Data.Maybe.Properties.html#1917" class="Bound">c</a> <a id="1943" href="Cubical.Data.Maybe.Properties.html#1928" class="Bound">c&#39;</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Cubical.Data.Maybe.Properties.html#1773" class="Function">reflCode</a> <a id="1957" href="Cubical.Data.Maybe.Properties.html#1917" class="Bound">c</a><a id="1958" class="Symbol">)</a>

  <a id="MaybePath.encodeRefl"></a><a id="1963" href="Cubical.Data.Maybe.Properties.html#1963" class="Function">encodeRefl</a> <a id="1974" class="Symbol">:</a> <a id="1976" class="Symbol">∀</a> <a id="1978" href="Cubical.Data.Maybe.Properties.html#1978" class="Bound">c</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="1989" href="Cubical.Data.Maybe.Properties.html#1978" class="Bound">c</a> <a id="1991" href="Cubical.Data.Maybe.Properties.html#1978" class="Bound">c</a> <a id="1993" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2000" href="Cubical.Data.Maybe.Properties.html#1773" class="Function">reflCode</a> <a id="2009" href="Cubical.Data.Maybe.Properties.html#1978" class="Bound">c</a>
  <a id="2013" href="Cubical.Data.Maybe.Properties.html#1963" class="Function">encodeRefl</a> <a id="2024" href="Cubical.Data.Maybe.Properties.html#2024" class="Bound">c</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2034" class="Symbol">(λ</a> <a id="2037" href="Cubical.Data.Maybe.Properties.html#2037" class="Bound">c&#39;</a> <a id="2040" href="Cubical.Data.Maybe.Properties.html#2040" class="Bound">_</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="2050" href="Cubical.Data.Maybe.Properties.html#2024" class="Bound">c</a> <a id="2052" href="Cubical.Data.Maybe.Properties.html#2037" class="Bound">c&#39;</a><a id="2054" class="Symbol">)</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Cubical.Data.Maybe.Properties.html#1773" class="Function">reflCode</a> <a id="2066" href="Cubical.Data.Maybe.Properties.html#2024" class="Bound">c</a><a id="2067" class="Symbol">)</a>

  <a id="MaybePath.decode"></a><a id="2072" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2079" class="Symbol">:</a> <a id="2081" class="Symbol">∀</a> <a id="2083" href="Cubical.Data.Maybe.Properties.html#2083" class="Bound">c</a> <a id="2085" href="Cubical.Data.Maybe.Properties.html#2085" class="Bound">c&#39;</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="2096" href="Cubical.Data.Maybe.Properties.html#2083" class="Bound">c</a> <a id="2098" href="Cubical.Data.Maybe.Properties.html#2085" class="Bound">c&#39;</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Cubical.Data.Maybe.Properties.html#2083" class="Bound">c</a> <a id="2105" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2107" href="Cubical.Data.Maybe.Properties.html#2085" class="Bound">c&#39;</a>
  <a id="2112" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2119" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2128" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2137" class="Symbol">_</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2148" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2161" class="Symbol">_)</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2170" class="Symbol">_)</a> <a id="2173" href="Cubical.Data.Maybe.Properties.html#2173" class="Bound">p</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2182" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2187" href="Cubical.Data.Maybe.Properties.html#2173" class="Bound">p</a>

  <a id="MaybePath.decodeRefl"></a><a id="2192" href="Cubical.Data.Maybe.Properties.html#2192" class="Function">decodeRefl</a> <a id="2203" class="Symbol">:</a> <a id="2205" class="Symbol">∀</a> <a id="2207" href="Cubical.Data.Maybe.Properties.html#2207" class="Bound">c</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2218" href="Cubical.Data.Maybe.Properties.html#2207" class="Bound">c</a> <a id="2220" href="Cubical.Data.Maybe.Properties.html#2207" class="Bound">c</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Data.Maybe.Properties.html#1773" class="Function">reflCode</a> <a id="2232" href="Cubical.Data.Maybe.Properties.html#2207" class="Bound">c</a><a id="2233" class="Symbol">)</a> <a id="2235" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2237" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2244" href="Cubical.Data.Maybe.Properties.html#2192" class="Function">decodeRefl</a> <a id="2255" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2264" class="Symbol">=</a> <a id="2266" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2273" href="Cubical.Data.Maybe.Properties.html#2192" class="Function">decodeRefl</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2290" class="Symbol">_)</a> <a id="2293" class="Symbol">=</a> <a id="2295" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePath.decodeEncode"></a><a id="2303" href="Cubical.Data.Maybe.Properties.html#2303" class="Function">decodeEncode</a> <a id="2316" class="Symbol">:</a> <a id="2318" class="Symbol">∀</a> <a id="2320" href="Cubical.Data.Maybe.Properties.html#2320" class="Bound">c</a> <a id="2322" href="Cubical.Data.Maybe.Properties.html#2322" class="Bound">c&#39;</a> <a id="2325" class="Symbol">→</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Cubical.Data.Maybe.Properties.html#2328" class="Bound">p</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Cubical.Data.Maybe.Properties.html#2320" class="Bound">c</a> <a id="2334" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2336" href="Cubical.Data.Maybe.Properties.html#2322" class="Bound">c&#39;</a><a id="2338" class="Symbol">)</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2349" href="Cubical.Data.Maybe.Properties.html#2320" class="Bound">c</a> <a id="2351" href="Cubical.Data.Maybe.Properties.html#2322" class="Bound">c&#39;</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="2362" href="Cubical.Data.Maybe.Properties.html#2320" class="Bound">c</a> <a id="2364" href="Cubical.Data.Maybe.Properties.html#2322" class="Bound">c&#39;</a> <a id="2367" href="Cubical.Data.Maybe.Properties.html#2328" class="Bound">p</a><a id="2368" class="Symbol">)</a> <a id="2370" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2372" href="Cubical.Data.Maybe.Properties.html#2328" class="Bound">p</a>
  <a id="2376" href="Cubical.Data.Maybe.Properties.html#2303" class="Function">decodeEncode</a> <a id="2389" href="Cubical.Data.Maybe.Properties.html#2389" class="Bound">c</a> <a id="2391" class="Symbol">_</a> <a id="2393" class="Symbol">=</a>
    <a id="2399" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2401" class="Symbol">(λ</a> <a id="2404" href="Cubical.Data.Maybe.Properties.html#2404" class="Bound">c&#39;</a> <a id="2407" href="Cubical.Data.Maybe.Properties.html#2407" class="Bound">p</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2418" href="Cubical.Data.Maybe.Properties.html#2389" class="Bound">c</a> <a id="2420" href="Cubical.Data.Maybe.Properties.html#2404" class="Bound">c&#39;</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="2431" href="Cubical.Data.Maybe.Properties.html#2389" class="Bound">c</a> <a id="2433" href="Cubical.Data.Maybe.Properties.html#2404" class="Bound">c&#39;</a> <a id="2436" href="Cubical.Data.Maybe.Properties.html#2407" class="Bound">p</a><a id="2437" class="Symbol">)</a> <a id="2439" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2441" href="Cubical.Data.Maybe.Properties.html#2407" class="Bound">p</a><a id="2442" class="Symbol">)</a>
      <a id="2450" class="Symbol">(</a><a id="2451" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2464" href="Cubical.Data.Maybe.Properties.html#2389" class="Bound">c</a> <a id="2466" href="Cubical.Data.Maybe.Properties.html#2389" class="Bound">c</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.Data.Maybe.Properties.html#1963" class="Function">encodeRefl</a> <a id="2481" href="Cubical.Data.Maybe.Properties.html#2389" class="Bound">c</a><a id="2482" class="Symbol">)</a> <a id="2484" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2486" href="Cubical.Data.Maybe.Properties.html#2192" class="Function">decodeRefl</a> <a id="2497" href="Cubical.Data.Maybe.Properties.html#2389" class="Bound">c</a><a id="2498" class="Symbol">)</a>

  <a id="MaybePath.encodeDecode"></a><a id="2503" href="Cubical.Data.Maybe.Properties.html#2503" class="Function">encodeDecode</a> <a id="2516" class="Symbol">:</a> <a id="2518" class="Symbol">∀</a> <a id="2520" href="Cubical.Data.Maybe.Properties.html#2520" class="Bound">c</a> <a id="2522" href="Cubical.Data.Maybe.Properties.html#2522" class="Bound">c&#39;</a> <a id="2525" class="Symbol">→</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Cubical.Data.Maybe.Properties.html#2528" class="Bound">d</a> <a id="2530" class="Symbol">:</a> <a id="2532" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="2538" href="Cubical.Data.Maybe.Properties.html#2520" class="Bound">c</a> <a id="2540" href="Cubical.Data.Maybe.Properties.html#2522" class="Bound">c&#39;</a><a id="2542" class="Symbol">)</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="2553" href="Cubical.Data.Maybe.Properties.html#2520" class="Bound">c</a> <a id="2555" href="Cubical.Data.Maybe.Properties.html#2522" class="Bound">c&#39;</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2566" href="Cubical.Data.Maybe.Properties.html#2520" class="Bound">c</a> <a id="2568" href="Cubical.Data.Maybe.Properties.html#2522" class="Bound">c&#39;</a> <a id="2571" href="Cubical.Data.Maybe.Properties.html#2528" class="Bound">d</a><a id="2572" class="Symbol">)</a> <a id="2574" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2576" href="Cubical.Data.Maybe.Properties.html#2528" class="Bound">d</a>
  <a id="2580" href="Cubical.Data.Maybe.Properties.html#2503" class="Function">encodeDecode</a> <a id="2593" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2601" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2609" class="Symbol">_</a> <a id="2611" class="Symbol">=</a> <a id="2613" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2620" href="Cubical.Data.Maybe.Properties.html#2503" class="Function">encodeDecode</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2639" href="Cubical.Data.Maybe.Properties.html#2639" class="Bound">a</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2648" href="Cubical.Data.Maybe.Properties.html#2648" class="Bound">a&#39;</a><a id="2650" class="Symbol">)</a> <a id="2652" class="Symbol">=</a>
    <a id="2658" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2660" class="Symbol">(λ</a> <a id="2663" href="Cubical.Data.Maybe.Properties.html#2663" class="Bound">a&#39;</a> <a id="2666" href="Cubical.Data.Maybe.Properties.html#2666" class="Bound">p</a> <a id="2668" class="Symbol">→</a> <a id="2670" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2683" href="Cubical.Data.Maybe.Properties.html#2639" class="Bound">a</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2692" href="Cubical.Data.Maybe.Properties.html#2663" class="Bound">a&#39;</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2702" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2707" href="Cubical.Data.Maybe.Properties.html#2666" class="Bound">p</a><a id="2708" class="Symbol">)</a> <a id="2710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2712" href="Cubical.Data.Maybe.Properties.html#2666" class="Bound">p</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Cubical.Data.Maybe.Properties.html#1963" class="Function">encodeRefl</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2733" href="Cubical.Data.Maybe.Properties.html#2639" class="Bound">a</a><a id="2734" class="Symbol">))</a>

  <a id="MaybePath.Cover≃Path"></a><a id="2740" href="Cubical.Data.Maybe.Properties.html#2740" class="Function">Cover≃Path</a> <a id="2751" class="Symbol">:</a> <a id="2753" class="Symbol">∀</a> <a id="2755" href="Cubical.Data.Maybe.Properties.html#2755" class="Bound">c</a> <a id="2757" href="Cubical.Data.Maybe.Properties.html#2757" class="Bound">c&#39;</a> <a id="2760" class="Symbol">→</a> <a id="2762" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="2768" href="Cubical.Data.Maybe.Properties.html#2755" class="Bound">c</a> <a id="2770" href="Cubical.Data.Maybe.Properties.html#2757" class="Bound">c&#39;</a> <a id="2773" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Cubical.Data.Maybe.Properties.html#2755" class="Bound">c</a> <a id="2778" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2780" href="Cubical.Data.Maybe.Properties.html#2757" class="Bound">c&#39;</a><a id="2782" class="Symbol">)</a>
  <a id="2786" href="Cubical.Data.Maybe.Properties.html#2740" class="Function">Cover≃Path</a> <a id="2797" href="Cubical.Data.Maybe.Properties.html#2797" class="Bound">c</a> <a id="2799" href="Cubical.Data.Maybe.Properties.html#2799" class="Bound">c&#39;</a> <a id="2802" class="Symbol">=</a> <a id="2804" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a>
    <a id="2819" class="Symbol">(</a><a id="2820" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2832" href="Cubical.Data.Maybe.Properties.html#2797" class="Bound">c</a> <a id="2834" href="Cubical.Data.Maybe.Properties.html#2799" class="Bound">c&#39;</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">(</a><a id="2839" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="2846" href="Cubical.Data.Maybe.Properties.html#2797" class="Bound">c</a> <a id="2848" href="Cubical.Data.Maybe.Properties.html#2799" class="Bound">c&#39;</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Cubical.Data.Maybe.Properties.html#2303" class="Function">decodeEncode</a> <a id="2866" href="Cubical.Data.Maybe.Properties.html#2797" class="Bound">c</a> <a id="2868" href="Cubical.Data.Maybe.Properties.html#2799" class="Bound">c&#39;</a><a id="2870" class="Symbol">)</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Cubical.Data.Maybe.Properties.html#2503" class="Function">encodeDecode</a> <a id="2886" href="Cubical.Data.Maybe.Properties.html#2797" class="Bound">c</a> <a id="2888" href="Cubical.Data.Maybe.Properties.html#2799" class="Bound">c&#39;</a><a id="2890" class="Symbol">))</a>

  <a id="MaybePath.Cover≡Path"></a><a id="2896" href="Cubical.Data.Maybe.Properties.html#2896" class="Function">Cover≡Path</a> <a id="2907" class="Symbol">:</a> <a id="2909" class="Symbol">∀</a> <a id="2911" href="Cubical.Data.Maybe.Properties.html#2911" class="Bound">c</a> <a id="2913" href="Cubical.Data.Maybe.Properties.html#2913" class="Bound">c&#39;</a> <a id="2916" class="Symbol">→</a> <a id="2918" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="2924" href="Cubical.Data.Maybe.Properties.html#2911" class="Bound">c</a> <a id="2926" href="Cubical.Data.Maybe.Properties.html#2913" class="Bound">c&#39;</a> <a id="2929" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Cubical.Data.Maybe.Properties.html#2911" class="Bound">c</a> <a id="2934" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2936" href="Cubical.Data.Maybe.Properties.html#2913" class="Bound">c&#39;</a><a id="2938" class="Symbol">)</a>
  <a id="2942" href="Cubical.Data.Maybe.Properties.html#2896" class="Function">Cover≡Path</a> <a id="2953" href="Cubical.Data.Maybe.Properties.html#2953" class="Bound">c</a> <a id="2955" href="Cubical.Data.Maybe.Properties.html#2955" class="Bound">c&#39;</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a>
    <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">decode</a> <a id="2987" href="Cubical.Data.Maybe.Properties.html#2953" class="Bound">c</a> <a id="2989" href="Cubical.Data.Maybe.Properties.html#2955" class="Bound">c&#39;</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">encode</a> <a id="3001" href="Cubical.Data.Maybe.Properties.html#2953" class="Bound">c</a> <a id="3003" href="Cubical.Data.Maybe.Properties.html#2955" class="Bound">c&#39;</a><a id="3005" class="Symbol">)</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Data.Maybe.Properties.html#2303" class="Function">decodeEncode</a> <a id="3021" href="Cubical.Data.Maybe.Properties.html#2953" class="Bound">c</a> <a id="3023" href="Cubical.Data.Maybe.Properties.html#2955" class="Bound">c&#39;</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Cubical.Data.Maybe.Properties.html#2503" class="Function">encodeDecode</a> <a id="3041" href="Cubical.Data.Maybe.Properties.html#2953" class="Bound">c</a> <a id="3043" href="Cubical.Data.Maybe.Properties.html#2955" class="Bound">c&#39;</a><a id="3045" class="Symbol">))</a>

  <a id="MaybePath.isOfHLevelCover"></a><a id="3051" href="Cubical.Data.Maybe.Properties.html#3051" class="Function">isOfHLevelCover</a> <a id="3067" class="Symbol">:</a> <a id="3069" class="Symbol">(</a><a id="3070" href="Cubical.Data.Maybe.Properties.html#3070" class="Bound">n</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3080" class="Symbol">)</a>
    <a id="3086" class="Symbol">→</a> <a id="3088" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3109" href="Cubical.Data.Maybe.Properties.html#3070" class="Bound">n</a><a id="3110" class="Symbol">))</a> <a id="3113" href="Cubical.Data.Maybe.Properties.html#1568" class="Bound">A</a>
    <a id="3119" class="Symbol">→</a> <a id="3121" class="Symbol">∀</a> <a id="3123" href="Cubical.Data.Maybe.Properties.html#3123" class="Bound">c</a> <a id="3125" href="Cubical.Data.Maybe.Properties.html#3125" class="Bound">c&#39;</a> <a id="3128" class="Symbol">→</a> <a id="3130" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3146" href="Cubical.Data.Maybe.Properties.html#3070" class="Bound">n</a><a id="3147" class="Symbol">)</a> <a id="3149" class="Symbol">(</a><a id="3150" href="Cubical.Data.Maybe.Properties.html#1588" class="Function">Cover</a> <a id="3156" href="Cubical.Data.Maybe.Properties.html#3123" class="Bound">c</a> <a id="3158" href="Cubical.Data.Maybe.Properties.html#3125" class="Bound">c&#39;</a><a id="3160" class="Symbol">)</a>
  <a id="3164" href="Cubical.Data.Maybe.Properties.html#3051" class="Function">isOfHLevelCover</a> <a id="3180" href="Cubical.Data.Maybe.Properties.html#3180" class="Bound">n</a> <a id="3182" href="Cubical.Data.Maybe.Properties.html#3182" class="Bound">p</a> <a id="3184" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="3193" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="3203" class="Symbol">=</a> <a id="3205" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3225" href="Cubical.Data.Maybe.Properties.html#3180" class="Bound">n</a><a id="3226" class="Symbol">)</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Cubical.Data.Unit.Properties.html#804" class="Function">isOfHLevelUnit</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3249" href="Cubical.Data.Maybe.Properties.html#3180" class="Bound">n</a><a id="3250" class="Symbol">))</a>
  <a id="3255" href="Cubical.Data.Maybe.Properties.html#3051" class="Function">isOfHLevelCover</a> <a id="3271" href="Cubical.Data.Maybe.Properties.html#3271" class="Bound">n</a> <a id="3273" href="Cubical.Data.Maybe.Properties.html#3273" class="Bound">p</a> <a id="3275" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="3284" class="Symbol">(</a><a id="3285" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3290" href="Cubical.Data.Maybe.Properties.html#3290" class="Bound">a&#39;</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">=</a> <a id="3296" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3316" href="Cubical.Data.Maybe.Properties.html#3271" class="Bound">n</a><a id="3317" class="Symbol">)</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3341" href="Cubical.Data.Maybe.Properties.html#3271" class="Bound">n</a> <a id="3343" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3350" class="Symbol">)</a>
  <a id="3354" href="Cubical.Data.Maybe.Properties.html#3051" class="Function">isOfHLevelCover</a> <a id="3370" href="Cubical.Data.Maybe.Properties.html#3370" class="Bound">n</a> <a id="3372" href="Cubical.Data.Maybe.Properties.html#3372" class="Bound">p</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3380" href="Cubical.Data.Maybe.Properties.html#3380" class="Bound">a</a><a id="3381" class="Symbol">)</a> <a id="3383" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="3393" class="Symbol">=</a> <a id="3395" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3415" href="Cubical.Data.Maybe.Properties.html#3370" class="Bound">n</a><a id="3416" class="Symbol">)</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3440" href="Cubical.Data.Maybe.Properties.html#3370" class="Bound">n</a> <a id="3442" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3449" class="Symbol">)</a>
  <a id="3453" href="Cubical.Data.Maybe.Properties.html#3051" class="Function">isOfHLevelCover</a> <a id="3469" href="Cubical.Data.Maybe.Properties.html#3469" class="Bound">n</a> <a id="3471" href="Cubical.Data.Maybe.Properties.html#3471" class="Bound">p</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3479" href="Cubical.Data.Maybe.Properties.html#3479" class="Bound">a</a><a id="3480" class="Symbol">)</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3488" href="Cubical.Data.Maybe.Properties.html#3488" class="Bound">a&#39;</a><a id="3490" class="Symbol">)</a> <a id="3492" class="Symbol">=</a> <a id="3494" href="Cubical.Data.Maybe.Properties.html#3471" class="Bound">p</a> <a id="3496" href="Cubical.Data.Maybe.Properties.html#3479" class="Bound">a</a> <a id="3498" href="Cubical.Data.Maybe.Properties.html#3488" class="Bound">a&#39;</a>

<a id="isOfHLevelMaybe"></a><a id="3502" href="Cubical.Data.Maybe.Properties.html#3502" class="Function">isOfHLevelMaybe</a> <a id="3518" class="Symbol">:</a> <a id="3520" class="Symbol">∀</a> <a id="3522" class="Symbol">{</a><a id="3523" href="Cubical.Data.Maybe.Properties.html#3523" class="Bound">ℓ</a><a id="3524" class="Symbol">}</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Cubical.Data.Maybe.Properties.html#3527" class="Bound">n</a> <a id="3529" class="Symbol">:</a> <a id="3531" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3537" class="Symbol">)</a> <a id="3539" class="Symbol">{</a><a id="3540" href="Cubical.Data.Maybe.Properties.html#3540" class="Bound">A</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3549" href="Cubical.Data.Maybe.Properties.html#3523" class="Bound">ℓ</a><a id="3550" class="Symbol">}</a>
  <a id="3554" class="Symbol">→</a> <a id="3556" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3577" href="Cubical.Data.Maybe.Properties.html#3527" class="Bound">n</a><a id="3578" class="Symbol">))</a> <a id="3581" href="Cubical.Data.Maybe.Properties.html#3540" class="Bound">A</a>
  <a id="3585" class="Symbol">→</a> <a id="3587" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3608" href="Cubical.Data.Maybe.Properties.html#3527" class="Bound">n</a><a id="3609" class="Symbol">))</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="3619" href="Cubical.Data.Maybe.Properties.html#3540" class="Bound">A</a><a id="3620" class="Symbol">)</a>
<a id="3622" href="Cubical.Data.Maybe.Properties.html#3502" class="Function">isOfHLevelMaybe</a> <a id="3638" href="Cubical.Data.Maybe.Properties.html#3638" class="Bound">n</a> <a id="3640" href="Cubical.Data.Maybe.Properties.html#3640" class="Bound">lA</a> <a id="3643" href="Cubical.Data.Maybe.Properties.html#3643" class="Bound">c</a> <a id="3645" href="Cubical.Data.Maybe.Properties.html#3645" class="Bound">c&#39;</a> <a id="3648" class="Symbol">=</a>
  <a id="3652" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3675" href="Cubical.Data.Maybe.Properties.html#3638" class="Bound">n</a><a id="3676" class="Symbol">)</a>
    <a id="3682" class="Symbol">(</a><a id="3683" href="Cubical.Data.Maybe.Properties.html#1870" class="Function">MaybePath.encode</a> <a id="3700" href="Cubical.Data.Maybe.Properties.html#3643" class="Bound">c</a> <a id="3702" href="Cubical.Data.Maybe.Properties.html#3645" class="Bound">c&#39;</a><a id="3704" class="Symbol">)</a>
    <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Data.Maybe.Properties.html#2072" class="Function">MaybePath.decode</a> <a id="3728" href="Cubical.Data.Maybe.Properties.html#3643" class="Bound">c</a> <a id="3730" href="Cubical.Data.Maybe.Properties.html#3645" class="Bound">c&#39;</a><a id="3732" class="Symbol">)</a>
    <a id="3738" class="Symbol">(</a><a id="3739" href="Cubical.Data.Maybe.Properties.html#2303" class="Function">MaybePath.decodeEncode</a> <a id="3762" href="Cubical.Data.Maybe.Properties.html#3643" class="Bound">c</a> <a id="3764" href="Cubical.Data.Maybe.Properties.html#3645" class="Bound">c&#39;</a><a id="3766" class="Symbol">)</a>
    <a id="3772" class="Symbol">(</a><a id="3773" href="Cubical.Data.Maybe.Properties.html#3051" class="Function">MaybePath.isOfHLevelCover</a> <a id="3799" href="Cubical.Data.Maybe.Properties.html#3638" class="Bound">n</a> <a id="3801" href="Cubical.Data.Maybe.Properties.html#3640" class="Bound">lA</a> <a id="3804" href="Cubical.Data.Maybe.Properties.html#3643" class="Bound">c</a> <a id="3806" href="Cubical.Data.Maybe.Properties.html#3645" class="Bound">c&#39;</a><a id="3808" class="Symbol">)</a>

<a id="3811" class="Keyword">private</a>
 <a id="3820" class="Keyword">variable</a>
   <a id="3832" href="Cubical.Data.Maybe.Properties.html#3832" class="Generalizable">ℓ</a> <a id="3834" class="Symbol">:</a> <a id="3836" href="Agda.Primitive.html#742" class="Postulate">Level</a>
   <a id="3845" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a> <a id="3847" class="Symbol">:</a> <a id="3849" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3854" href="Cubical.Data.Maybe.Properties.html#3832" class="Generalizable">ℓ</a>

<a id="fromJust-def"></a><a id="3857" href="Cubical.Data.Maybe.Properties.html#3857" class="Function">fromJust-def</a> <a id="3870" class="Symbol">:</a> <a id="3872" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="3882" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a> <a id="3884" class="Symbol">→</a> <a id="3886" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a>
<a id="3888" href="Cubical.Data.Maybe.Properties.html#3857" class="Function">fromJust-def</a> <a id="3901" href="Cubical.Data.Maybe.Properties.html#3901" class="Bound">a</a> <a id="3903" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="3911" class="Symbol">=</a> <a id="3913" href="Cubical.Data.Maybe.Properties.html#3901" class="Bound">a</a>
<a id="3915" href="Cubical.Data.Maybe.Properties.html#3857" class="Function">fromJust-def</a> <a id="3928" class="Symbol">_</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3936" href="Cubical.Data.Maybe.Properties.html#3936" class="Bound">a</a><a id="3937" class="Symbol">)</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.Data.Maybe.Properties.html#3936" class="Bound">a</a>

<a id="just-inj"></a><a id="3944" href="Cubical.Data.Maybe.Properties.html#3944" class="Function">just-inj</a> <a id="3953" class="Symbol">:</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Data.Maybe.Properties.html#3956" class="Bound">x</a> <a id="3958" href="Cubical.Data.Maybe.Properties.html#3958" class="Bound">y</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="3963" class="Symbol">)</a> <a id="3965" class="Symbol">→</a> <a id="3967" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3972" href="Cubical.Data.Maybe.Properties.html#3956" class="Bound">x</a> <a id="3974" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3976" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3981" href="Cubical.Data.Maybe.Properties.html#3958" class="Bound">y</a> <a id="3983" class="Symbol">→</a> <a id="3985" href="Cubical.Data.Maybe.Properties.html#3956" class="Bound">x</a> <a id="3987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3989" href="Cubical.Data.Maybe.Properties.html#3958" class="Bound">y</a>
<a id="3991" href="Cubical.Data.Maybe.Properties.html#3944" class="Function">just-inj</a> <a id="4000" href="Cubical.Data.Maybe.Properties.html#4000" class="Bound">x</a> <a id="4002" class="Symbol">_</a> <a id="4004" href="Cubical.Data.Maybe.Properties.html#4004" class="Bound">eq</a> <a id="4007" class="Symbol">=</a> <a id="4009" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4014" class="Symbol">(</a><a id="4015" href="Cubical.Data.Maybe.Properties.html#3857" class="Function">fromJust-def</a> <a id="4028" href="Cubical.Data.Maybe.Properties.html#4000" class="Bound">x</a><a id="4029" class="Symbol">)</a> <a id="4031" href="Cubical.Data.Maybe.Properties.html#4004" class="Bound">eq</a>

<a id="isEmbedding-just"></a><a id="4035" href="Cubical.Data.Maybe.Properties.html#4035" class="Function">isEmbedding-just</a> <a id="4052" class="Symbol">:</a> <a id="4054" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="4066" class="Symbol">(</a><a id="4067" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4072" class="Symbol">{</a><a id="4073" class="Argument">A</a> <a id="4075" class="Symbol">=</a> <a id="4077" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="4078" class="Symbol">})</a>
<a id="4081" href="Cubical.Data.Maybe.Properties.html#4035" class="Function">isEmbedding-just</a>  <a id="4099" href="Cubical.Data.Maybe.Properties.html#4099" class="Bound">w</a> <a id="4101" href="Cubical.Data.Maybe.Properties.html#4101" class="Bound">z</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="Cubical.Data.Maybe.Properties.html#2740" class="Function">MaybePath.Cover≃Path</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4132" href="Cubical.Data.Maybe.Properties.html#4099" class="Bound">w</a><a id="4133" class="Symbol">)</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4141" href="Cubical.Data.Maybe.Properties.html#4101" class="Bound">z</a><a id="4142" class="Symbol">)</a> <a id="4144" class="Symbol">.</a><a id="4145" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="¬nothing≡just"></a><a id="4150" href="Cubical.Data.Maybe.Properties.html#4150" class="Function">¬nothing≡just</a> <a id="4164" class="Symbol">:</a> <a id="4166" class="Symbol">∀</a> <a id="4168" class="Symbol">{</a><a id="4169" href="Cubical.Data.Maybe.Properties.html#4169" class="Bound">x</a> <a id="4171" class="Symbol">:</a> <a id="4173" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="4174" class="Symbol">}</a> <a id="4176" class="Symbol">→</a> <a id="4178" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4180" class="Symbol">(</a><a id="4181" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4189" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4191" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4196" href="Cubical.Data.Maybe.Properties.html#4169" class="Bound">x</a><a id="4197" class="Symbol">)</a>
<a id="4199" href="Cubical.Data.Maybe.Properties.html#4150" class="Function">¬nothing≡just</a> <a id="4213" class="Symbol">{</a><a id="4214" class="Argument">A</a> <a id="4216" class="Symbol">=</a> <a id="4218" href="Cubical.Data.Maybe.Properties.html#4218" class="Bound">A</a><a id="4219" class="Symbol">}</a> <a id="4221" class="Symbol">{</a><a id="4222" class="Argument">x</a> <a id="4224" class="Symbol">=</a> <a id="4226" href="Cubical.Data.Maybe.Properties.html#4226" class="Bound">x</a><a id="4227" class="Symbol">}</a> <a id="4229" href="Cubical.Data.Maybe.Properties.html#4229" class="Bound">p</a> <a id="4231" class="Symbol">=</a> <a id="4233" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="4257" class="Symbol">(</a><a id="4258" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4264" href="Cubical.Data.Maybe.Properties.html#4218" class="Bound">A</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="4273" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4274" class="Symbol">))</a> <a id="4277" href="Cubical.Data.Maybe.Properties.html#4229" class="Bound">p</a> <a id="4279" class="Symbol">(</a><a id="4280" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4285" href="Cubical.Data.Maybe.Properties.html#4226" class="Bound">x</a><a id="4286" class="Symbol">))</a>

<a id="¬just≡nothing"></a><a id="4290" href="Cubical.Data.Maybe.Properties.html#4290" class="Function">¬just≡nothing</a> <a id="4304" class="Symbol">:</a> <a id="4306" class="Symbol">∀</a> <a id="4308" class="Symbol">{</a><a id="4309" href="Cubical.Data.Maybe.Properties.html#4309" class="Bound">x</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="4314" class="Symbol">}</a> <a id="4316" class="Symbol">→</a> <a id="4318" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4320" class="Symbol">(</a><a id="4321" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4326" href="Cubical.Data.Maybe.Properties.html#4309" class="Bound">x</a> <a id="4328" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4330" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4337" class="Symbol">)</a>
<a id="4339" href="Cubical.Data.Maybe.Properties.html#4290" class="Function">¬just≡nothing</a> <a id="4353" class="Symbol">{</a><a id="4354" class="Argument">A</a> <a id="4356" class="Symbol">=</a> <a id="4358" href="Cubical.Data.Maybe.Properties.html#4358" class="Bound">A</a><a id="4359" class="Symbol">}</a> <a id="4361" class="Symbol">{</a><a id="4362" class="Argument">x</a> <a id="4364" class="Symbol">=</a> <a id="4366" href="Cubical.Data.Maybe.Properties.html#4366" class="Bound">x</a><a id="4367" class="Symbol">}</a> <a id="4369" href="Cubical.Data.Maybe.Properties.html#4369" class="Bound">p</a> <a id="4371" class="Symbol">=</a> <a id="4373" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="4397" class="Symbol">(</a><a id="4398" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="4403" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4404" class="Symbol">)</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4413" href="Cubical.Data.Maybe.Properties.html#4358" class="Bound">A</a><a id="4414" class="Symbol">))</a> <a id="4417" href="Cubical.Data.Maybe.Properties.html#4369" class="Bound">p</a> <a id="4419" class="Symbol">(</a><a id="4420" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4425" href="Cubical.Data.Maybe.Properties.html#4366" class="Bound">x</a><a id="4426" class="Symbol">))</a>

<a id="isProp-x≡nothing"></a><a id="4430" href="Cubical.Data.Maybe.Properties.html#4430" class="Function">isProp-x≡nothing</a> <a id="4447" class="Symbol">:</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Data.Maybe.Properties.html#4450" class="Bound">x</a> <a id="4452" class="Symbol">:</a> <a id="4454" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4460" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="4461" class="Symbol">)</a> <a id="4463" class="Symbol">→</a> <a id="4465" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4472" class="Symbol">(</a><a id="4473" href="Cubical.Data.Maybe.Properties.html#4450" class="Bound">x</a> <a id="4475" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4477" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4484" class="Symbol">)</a>
<a id="4486" href="Cubical.Data.Maybe.Properties.html#4430" class="Function">isProp-x≡nothing</a> <a id="4503" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4511" href="Cubical.Data.Maybe.Properties.html#4511" class="Bound">x</a> <a id="4513" href="Cubical.Data.Maybe.Properties.html#4513" class="Bound">w</a> <a id="4515" class="Symbol">=</a>
  <a id="4519" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4525" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Cubical.Data.Maybe.Properties.html#2896" class="Function">MaybePath.Cover≡Path</a> <a id="4554" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4562" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="4587" class="Number">1</a> <a id="4589" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="4599" class="Symbol">)</a> <a id="4601" href="Cubical.Data.Maybe.Properties.html#4511" class="Bound">x</a> <a id="4603" href="Cubical.Data.Maybe.Properties.html#4513" class="Bound">w</a>
<a id="4605" href="Cubical.Data.Maybe.Properties.html#4430" class="Function">isProp-x≡nothing</a> <a id="4622" class="Symbol">(</a><a id="4623" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4628" class="Symbol">_)</a> <a id="4631" href="Cubical.Data.Maybe.Properties.html#4631" class="Bound">p</a> <a id="4633" class="Symbol">_</a> <a id="4635" class="Symbol">=</a> <a id="4637" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Data.Maybe.Properties.html#4290" class="Function">¬just≡nothing</a> <a id="4658" href="Cubical.Data.Maybe.Properties.html#4631" class="Bound">p</a><a id="4659" class="Symbol">)</a>

<a id="isProp-nothing≡x"></a><a id="4662" href="Cubical.Data.Maybe.Properties.html#4662" class="Function">isProp-nothing≡x</a> <a id="4679" class="Symbol">:</a> <a id="4681" class="Symbol">(</a><a id="4682" href="Cubical.Data.Maybe.Properties.html#4682" class="Bound">x</a> <a id="4684" class="Symbol">:</a> <a id="4686" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4692" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4704" class="Symbol">(</a><a id="4705" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4715" href="Cubical.Data.Maybe.Properties.html#4682" class="Bound">x</a><a id="4716" class="Symbol">)</a>
<a id="4718" href="Cubical.Data.Maybe.Properties.html#4662" class="Function">isProp-nothing≡x</a> <a id="4735" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4743" href="Cubical.Data.Maybe.Properties.html#4743" class="Bound">x</a> <a id="4745" href="Cubical.Data.Maybe.Properties.html#4745" class="Bound">w</a> <a id="4747" class="Symbol">=</a>
  <a id="4751" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4757" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Cubical.Data.Maybe.Properties.html#2896" class="Function">MaybePath.Cover≡Path</a> <a id="4786" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4794" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4801" class="Symbol">)</a> <a id="4803" class="Symbol">(</a><a id="4804" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="4819" class="Number">1</a> <a id="4821" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="4831" class="Symbol">)</a> <a id="4833" href="Cubical.Data.Maybe.Properties.html#4743" class="Bound">x</a> <a id="4835" href="Cubical.Data.Maybe.Properties.html#4745" class="Bound">w</a>
<a id="4837" href="Cubical.Data.Maybe.Properties.html#4662" class="Function">isProp-nothing≡x</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4860" class="Symbol">_)</a> <a id="4863" href="Cubical.Data.Maybe.Properties.html#4863" class="Bound">p</a> <a id="4865" class="Symbol">_</a> <a id="4867" class="Symbol">=</a> <a id="4869" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4875" class="Symbol">(</a><a id="4876" href="Cubical.Data.Maybe.Properties.html#4150" class="Function">¬nothing≡just</a> <a id="4890" href="Cubical.Data.Maybe.Properties.html#4863" class="Bound">p</a><a id="4891" class="Symbol">)</a>

<a id="isContr-nothing≡nothing"></a><a id="4894" href="Cubical.Data.Maybe.Properties.html#4894" class="Function">isContr-nothing≡nothing</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4928" class="Symbol">(</a><a id="4929" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4937" class="Symbol">{</a><a id="4938" class="Argument">A</a> <a id="4940" class="Symbol">=</a> <a id="4942" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="4943" class="Symbol">}</a> <a id="4945" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4947" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4954" class="Symbol">)</a>
<a id="4956" href="Cubical.Data.Maybe.Properties.html#4894" class="Function">isContr-nothing≡nothing</a> <a id="4980" class="Symbol">=</a> <a id="4982" href="Cubical.Foundations.HLevels.html#24154" class="Function">inhProp→isContr</a> <a id="4998" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5003" class="Symbol">(</a><a id="5004" href="Cubical.Data.Maybe.Properties.html#4430" class="Function">isProp-x≡nothing</a> <a id="5021" class="Symbol">_)</a>

<a id="discreteMaybe"></a><a id="5025" href="Cubical.Data.Maybe.Properties.html#5025" class="Function">discreteMaybe</a> <a id="5039" class="Symbol">:</a> <a id="5041" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5050" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5070" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="5071" class="Symbol">)</a>
<a id="5073" href="Cubical.Data.Maybe.Properties.html#5025" class="Function">discreteMaybe</a> <a id="5087" href="Cubical.Data.Maybe.Properties.html#5087" class="Bound">eqA</a> <a id="5091" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="5099" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>    <a id="5110" class="Symbol">=</a> <a id="5112" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5116" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5121" href="Cubical.Data.Maybe.Properties.html#5025" class="Function">discreteMaybe</a> <a id="5135" href="Cubical.Data.Maybe.Properties.html#5135" class="Bound">eqA</a> <a id="5139" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5153" href="Cubical.Data.Maybe.Properties.html#5153" class="Bound">a&#39;</a><a id="5155" class="Symbol">)</a>  <a id="5158" class="Symbol">=</a> <a id="5160" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5163" href="Cubical.Data.Maybe.Properties.html#4150" class="Function">¬nothing≡just</a>
<a id="5177" href="Cubical.Data.Maybe.Properties.html#5025" class="Function">discreteMaybe</a> <a id="5191" href="Cubical.Data.Maybe.Properties.html#5191" class="Bound">eqA</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5201" href="Cubical.Data.Maybe.Properties.html#5201" class="Bound">a</a><a id="5202" class="Symbol">)</a> <a id="5204" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="5214" class="Symbol">=</a> <a id="5216" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5219" href="Cubical.Data.Maybe.Properties.html#4290" class="Function">¬just≡nothing</a>
<a id="5233" href="Cubical.Data.Maybe.Properties.html#5025" class="Function">discreteMaybe</a> <a id="5247" href="Cubical.Data.Maybe.Properties.html#5247" class="Bound">eqA</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5257" href="Cubical.Data.Maybe.Properties.html#5257" class="Bound">a</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">(</a><a id="5261" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5266" href="Cubical.Data.Maybe.Properties.html#5266" class="Bound">a&#39;</a><a id="5268" class="Symbol">)</a> <a id="5270" class="Keyword">with</a> <a id="5275" href="Cubical.Data.Maybe.Properties.html#5247" class="Bound">eqA</a> <a id="5279" href="Cubical.Data.Maybe.Properties.html#5257" class="Bound">a</a> <a id="5281" href="Cubical.Data.Maybe.Properties.html#5266" class="Bound">a&#39;</a>
<a id="5284" class="Symbol">...</a> <a id="5288" class="Symbol">|</a> <a id="5290" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5294" href="Cubical.Data.Maybe.Properties.html#5294" class="Bound">p</a> <a id="5296" class="Symbol">=</a> <a id="5298" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5308" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5313" href="Cubical.Data.Maybe.Properties.html#5294" class="Bound">p</a><a id="5314" class="Symbol">)</a>
<a id="5316" class="Symbol">...</a> <a id="5320" class="Symbol">|</a> <a id="5322" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5325" href="Cubical.Data.Maybe.Properties.html#5325" class="Bound">¬p</a> <a id="5328" class="Symbol">=</a> <a id="5330" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5333" class="Symbol">(λ</a> <a id="5336" href="Cubical.Data.Maybe.Properties.html#5336" class="Bound">p</a> <a id="5338" class="Symbol">→</a> <a id="5340" href="Cubical.Data.Maybe.Properties.html#5325" class="Bound">¬p</a> <a id="5343" class="Symbol">(</a><a id="5344" href="Cubical.Data.Maybe.Properties.html#3944" class="Function">just-inj</a> <a id="5353" class="Symbol">_</a> <a id="5355" class="Symbol">_</a> <a id="5357" href="Cubical.Data.Maybe.Properties.html#5336" class="Bound">p</a><a id="5358" class="Symbol">))</a>

<a id="5362" class="Keyword">module</a> <a id="SumUnit"></a><a id="5369" href="Cubical.Data.Maybe.Properties.html#5369" class="Module">SumUnit</a> <a id="5377" class="Keyword">where</a>
  <a id="SumUnit.Maybe→SumUnit"></a><a id="5385" href="Cubical.Data.Maybe.Properties.html#5385" class="Function">Maybe→SumUnit</a> <a id="5399" class="Symbol">:</a> <a id="5401" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5407" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a> <a id="5409" class="Symbol">→</a> <a id="5411" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5416" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5418" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a>
  <a id="5422" href="Cubical.Data.Maybe.Properties.html#5385" class="Function">Maybe→SumUnit</a> <a id="5436" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="5445" class="Symbol">=</a> <a id="5447" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5451" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="5456" href="Cubical.Data.Maybe.Properties.html#5385" class="Function">Maybe→SumUnit</a> <a id="5470" class="Symbol">(</a><a id="5471" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5476" href="Cubical.Data.Maybe.Properties.html#5476" class="Bound">a</a><a id="5477" class="Symbol">)</a> <a id="5479" class="Symbol">=</a> <a id="5481" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5485" href="Cubical.Data.Maybe.Properties.html#5476" class="Bound">a</a>

  <a id="SumUnit.SumUnit→Maybe"></a><a id="5490" href="Cubical.Data.Maybe.Properties.html#5490" class="Function">SumUnit→Maybe</a> <a id="5504" class="Symbol">:</a> <a id="5506" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5511" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5513" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a> <a id="5515" class="Symbol">→</a> <a id="5517" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5523" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a>
  <a id="5527" href="Cubical.Data.Maybe.Properties.html#5490" class="Function">SumUnit→Maybe</a> <a id="5541" class="Symbol">(</a><a id="5542" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5546" class="Symbol">_)</a> <a id="5549" class="Symbol">=</a> <a id="5551" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
  <a id="5561" href="Cubical.Data.Maybe.Properties.html#5490" class="Function">SumUnit→Maybe</a> <a id="5575" class="Symbol">(</a><a id="5576" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5580" href="Cubical.Data.Maybe.Properties.html#5580" class="Bound">a</a><a id="5581" class="Symbol">)</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5590" href="Cubical.Data.Maybe.Properties.html#5580" class="Bound">a</a>

  <a id="SumUnit.Maybe→SumUnit→Maybe"></a><a id="5595" href="Cubical.Data.Maybe.Properties.html#5595" class="Function">Maybe→SumUnit→Maybe</a> <a id="5615" class="Symbol">:</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Cubical.Data.Maybe.Properties.html#5618" class="Bound">x</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5628" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="5629" class="Symbol">)</a> <a id="5631" class="Symbol">→</a> <a id="5633" href="Cubical.Data.Maybe.Properties.html#5490" class="Function">SumUnit→Maybe</a> <a id="5647" class="Symbol">(</a><a id="5648" href="Cubical.Data.Maybe.Properties.html#5385" class="Function">Maybe→SumUnit</a> <a id="5662" href="Cubical.Data.Maybe.Properties.html#5618" class="Bound">x</a><a id="5663" class="Symbol">)</a> <a id="5665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5667" href="Cubical.Data.Maybe.Properties.html#5618" class="Bound">x</a>
  <a id="5671" href="Cubical.Data.Maybe.Properties.html#5595" class="Function">Maybe→SumUnit→Maybe</a> <a id="5691" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="5700" class="Symbol">=</a> <a id="5702" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5709" href="Cubical.Data.Maybe.Properties.html#5595" class="Function">Maybe→SumUnit→Maybe</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5735" class="Symbol">_)</a> <a id="5738" class="Symbol">=</a> <a id="5740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SumUnit.SumUnit→Maybe→SumUnit"></a><a id="5748" href="Cubical.Data.Maybe.Properties.html#5748" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5770" class="Symbol">:</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Cubical.Data.Maybe.Properties.html#5773" class="Bound">x</a> <a id="5775" class="Symbol">:</a> <a id="5777" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5782" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5784" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a><a id="5785" class="Symbol">)</a> <a id="5787" class="Symbol">→</a> <a id="5789" href="Cubical.Data.Maybe.Properties.html#5385" class="Function">Maybe→SumUnit</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Data.Maybe.Properties.html#5490" class="Function">SumUnit→Maybe</a> <a id="5818" href="Cubical.Data.Maybe.Properties.html#5773" class="Bound">x</a><a id="5819" class="Symbol">)</a> <a id="5821" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5823" href="Cubical.Data.Maybe.Properties.html#5773" class="Bound">x</a>
  <a id="5827" href="Cubical.Data.Maybe.Properties.html#5748" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5849" class="Symbol">(</a><a id="5850" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5854" class="Symbol">_)</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5866" href="Cubical.Data.Maybe.Properties.html#5748" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5893" class="Symbol">_)</a> <a id="5896" class="Symbol">=</a> <a id="5898" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Maybe≡SumUnit"></a><a id="5904" href="Cubical.Data.Maybe.Properties.html#5904" class="Function">Maybe≡SumUnit</a> <a id="5918" class="Symbol">:</a> <a id="5920" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5926" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a> <a id="5928" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5930" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5935" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5937" href="Cubical.Data.Maybe.Properties.html#3845" class="Generalizable">A</a>
<a id="5939" href="Cubical.Data.Maybe.Properties.html#5904" class="Function">Maybe≡SumUnit</a> <a id="5953" class="Symbol">=</a> <a id="5955" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="5965" class="Symbol">(</a><a id="5966" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="5970" href="Cubical.Data.Maybe.Properties.html#5385" class="Function">Maybe→SumUnit</a> <a id="5984" href="Cubical.Data.Maybe.Properties.html#5490" class="Function">SumUnit→Maybe</a> <a id="5998" href="Cubical.Data.Maybe.Properties.html#5748" class="Function">SumUnit→Maybe→SumUnit</a> <a id="6020" href="Cubical.Data.Maybe.Properties.html#5595" class="Function">Maybe→SumUnit→Maybe</a><a id="6039" class="Symbol">)</a>
  <a id="6043" class="Keyword">where</a> <a id="6049" class="Keyword">open</a> <a id="6054" href="Cubical.Data.Maybe.Properties.html#5369" class="Module">SumUnit</a>

<a id="congMaybeEquiv"></a><a id="6063" href="Cubical.Data.Maybe.Properties.html#6063" class="Function">congMaybeEquiv</a> <a id="6078" class="Symbol">:</a> <a id="6080" class="Symbol">∀</a> <a id="6082" class="Symbol">{</a><a id="6083" href="Cubical.Data.Maybe.Properties.html#6083" class="Bound">ℓ</a> <a id="6085" href="Cubical.Data.Maybe.Properties.html#6085" class="Bound">ℓ&#39;</a><a id="6087" class="Symbol">}</a> <a id="6089" class="Symbol">{</a><a id="6090" href="Cubical.Data.Maybe.Properties.html#6090" class="Bound">A</a> <a id="6092" class="Symbol">:</a> <a id="6094" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6099" href="Cubical.Data.Maybe.Properties.html#6083" class="Bound">ℓ</a><a id="6100" class="Symbol">}</a> <a id="6102" class="Symbol">{</a><a id="6103" href="Cubical.Data.Maybe.Properties.html#6103" class="Bound">B</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6112" href="Cubical.Data.Maybe.Properties.html#6085" class="Bound">ℓ&#39;</a><a id="6114" class="Symbol">}</a>
  <a id="6118" class="Symbol">→</a> <a id="6120" href="Cubical.Data.Maybe.Properties.html#6090" class="Bound">A</a> <a id="6122" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6124" href="Cubical.Data.Maybe.Properties.html#6103" class="Bound">B</a> <a id="6126" class="Symbol">→</a> <a id="6128" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="6134" href="Cubical.Data.Maybe.Properties.html#6090" class="Bound">A</a> <a id="6136" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6138" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="6144" href="Cubical.Data.Maybe.Properties.html#6103" class="Bound">B</a>
<a id="6146" href="Cubical.Data.Maybe.Properties.html#6063" class="Function">congMaybeEquiv</a> <a id="6161" href="Cubical.Data.Maybe.Properties.html#6161" class="Bound">e</a> <a id="6163" class="Symbol">=</a> <a id="6165" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6176" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a>
  <a id="6183" class="Keyword">where</a>
  <a id="6191" class="Keyword">open</a> <a id="6196" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="6202" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6213" class="Symbol">_</a> <a id="6215" class="Symbol">_</a>
  <a id="6219" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a> <a id="6224" class="Symbol">.</a><a id="6225" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6229" class="Symbol">=</a> <a id="6231" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="6241" class="Symbol">(</a><a id="6242" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="6251" href="Cubical.Data.Maybe.Properties.html#6161" class="Bound">e</a><a id="6252" class="Symbol">)</a>
  <a id="6256" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a> <a id="6261" class="Symbol">.</a><a id="6262" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6266" class="Symbol">=</a> <a id="6268" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="6278" class="Symbol">(</a><a id="6279" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6285" href="Cubical.Data.Maybe.Properties.html#6161" class="Bound">e</a><a id="6286" class="Symbol">)</a>
  <a id="6290" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a> <a id="6295" class="Symbol">.</a><a id="6296" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6305" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="6313" class="Symbol">=</a> <a id="6315" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6322" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a> <a id="6327" class="Symbol">.</a><a id="6328" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6343" href="Cubical.Data.Maybe.Properties.html#6343" class="Bound">b</a><a id="6344" class="Symbol">)</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6353" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="6365" href="Cubical.Data.Maybe.Properties.html#6161" class="Bound">e</a> <a id="6367" href="Cubical.Data.Maybe.Properties.html#6343" class="Bound">b</a><a id="6368" class="Symbol">)</a>
  <a id="6372" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a> <a id="6377" class="Symbol">.</a><a id="6378" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6386" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="6394" class="Symbol">=</a> <a id="6396" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6403" href="Cubical.Data.Maybe.Properties.html#6202" class="Function">isom</a> <a id="6408" class="Symbol">.</a><a id="6409" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6417" class="Symbol">(</a><a id="6418" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6423" href="Cubical.Data.Maybe.Properties.html#6423" class="Bound">a</a><a id="6424" class="Symbol">)</a> <a id="6426" class="Symbol">=</a> <a id="6428" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6433" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6445" href="Cubical.Data.Maybe.Properties.html#6161" class="Bound">e</a> <a id="6447" href="Cubical.Data.Maybe.Properties.html#6423" class="Bound">a</a><a id="6448" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="70" class="Keyword">public</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Data.Maybe.Properties.html" class="Module">Cubical.Data.Maybe.Properties</a> <a id="119" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Nat.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="63" class="Keyword">where</a>

<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="99" class="Keyword">public</a>
  <a id="108" class="Keyword">using</a> <a id="114" class="Symbol">(</a><a id="115" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="119" class="Symbol">;</a> <a id="121" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="124" class="Symbol">;</a> <a id="126" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="129" class="Symbol">)</a>
  <a id="133" class="Keyword">renaming</a> <a id="142" class="Symbol">(</a><a id="143" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="147" class="Symbol">to</a> <a id="150" class="Datatype">ℕ</a><a id="151" class="Symbol">;</a> <a id="153" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="157" class="Symbol">to</a> <a id="160" class="Primitive Operator">_∸_</a><a id="163" class="Symbol">;</a> <a id="165" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="169" class="Symbol">to</a> <a id="172" class="Primitive Operator">_·_</a><a id="175" class="Symbol">)</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="216" class="Keyword">public</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="292" class="Keyword">hiding</a> <a id="299" class="Symbol">(</a><a id="300" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="342" class="Keyword">hiding</a> <a id="349" class="Symbol">(</a><a id="350" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="predℕ"></a><a id="428" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="434" class="Symbol">:</a> <a id="436" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="438" class="Symbol">→</a> <a id="440" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="442" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="448" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="453" class="Symbol">=</a> <a id="455" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="460" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="466" class="Symbol">(</a><a id="467" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="471" href="Cubical.Data.Nat.Base.html#471" class="Bound">n</a><a id="472" class="Symbol">)</a> <a id="474" class="Symbol">=</a> <a id="476" href="Cubical.Data.Nat.Base.html#471" class="Bound">n</a>

<a id="caseNat"></a><a id="479" href="Cubical.Data.Nat.Base.html#479" class="Function">caseNat</a> <a id="487" class="Symbol">:</a> <a id="489" class="Symbol">∀</a> <a id="491" class="Symbol">{</a><a id="492" href="Cubical.Data.Nat.Base.html#492" class="Bound">ℓ</a><a id="493" class="Symbol">}</a> <a id="495" class="Symbol">→</a> <a id="497" class="Symbol">{</a><a id="498" href="Cubical.Data.Nat.Base.html#498" class="Bound">A</a> <a id="500" class="Symbol">:</a> <a id="502" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="507" href="Cubical.Data.Nat.Base.html#492" class="Bound">ℓ</a><a id="508" class="Symbol">}</a> <a id="510" class="Symbol">→</a> <a id="512" class="Symbol">(</a><a id="513" href="Cubical.Data.Nat.Base.html#513" class="Bound">a0</a> <a id="516" href="Cubical.Data.Nat.Base.html#516" class="Bound">aS</a> <a id="519" class="Symbol">:</a> <a id="521" href="Cubical.Data.Nat.Base.html#498" class="Bound">A</a><a id="522" class="Symbol">)</a> <a id="524" class="Symbol">→</a> <a id="526" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="528" class="Symbol">→</a> <a id="530" href="Cubical.Data.Nat.Base.html#498" class="Bound">A</a>
<a id="532" href="Cubical.Data.Nat.Base.html#479" class="Function">caseNat</a> <a id="540" href="Cubical.Data.Nat.Base.html#540" class="Bound">a0</a> <a id="543" href="Cubical.Data.Nat.Base.html#543" class="Bound">aS</a> <a id="546" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="554" class="Symbol">=</a> <a id="556" href="Cubical.Data.Nat.Base.html#540" class="Bound">a0</a>
<a id="559" href="Cubical.Data.Nat.Base.html#479" class="Function">caseNat</a> <a id="567" href="Cubical.Data.Nat.Base.html#567" class="Bound">a0</a> <a id="570" href="Cubical.Data.Nat.Base.html#570" class="Bound">aS</a> <a id="573" class="Symbol">(</a><a id="574" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="578" href="Cubical.Data.Nat.Base.html#578" class="Bound">n</a><a id="579" class="Symbol">)</a> <a id="581" class="Symbol">=</a> <a id="583" href="Cubical.Data.Nat.Base.html#570" class="Bound">aS</a>

<a id="doubleℕ"></a><a id="587" href="Cubical.Data.Nat.Base.html#587" class="Function">doubleℕ</a> <a id="595" class="Symbol">:</a> <a id="597" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="599" class="Symbol">→</a> <a id="601" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="603" href="Cubical.Data.Nat.Base.html#587" class="Function">doubleℕ</a> <a id="611" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="616" class="Symbol">=</a> <a id="618" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="623" href="Cubical.Data.Nat.Base.html#587" class="Function">doubleℕ</a> <a id="631" class="Symbol">(</a><a id="632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="636" href="Cubical.Data.Nat.Base.html#636" class="Bound">x</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">=</a> <a id="641" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="645" class="Symbol">(</a><a id="646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Data.Nat.Base.html#587" class="Function">doubleℕ</a> <a id="659" href="Cubical.Data.Nat.Base.html#636" class="Bound">x</a><a id="660" class="Symbol">))</a>

<a id="664" class="Comment">-- doublesℕ n m = 2^n · m</a>
<a id="doublesℕ"></a><a id="690" href="Cubical.Data.Nat.Base.html#690" class="Function">doublesℕ</a> <a id="699" class="Symbol">:</a> <a id="701" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="707" class="Symbol">→</a> <a id="709" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="711" href="Cubical.Data.Nat.Base.html#690" class="Function">doublesℕ</a> <a id="720" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="725" href="Cubical.Data.Nat.Base.html#725" class="Bound">m</a> <a id="727" class="Symbol">=</a> <a id="729" href="Cubical.Data.Nat.Base.html#725" class="Bound">m</a>
<a id="731" href="Cubical.Data.Nat.Base.html#690" class="Function">doublesℕ</a> <a id="740" class="Symbol">(</a><a id="741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="745" href="Cubical.Data.Nat.Base.html#745" class="Bound">n</a><a id="746" class="Symbol">)</a> <a id="748" href="Cubical.Data.Nat.Base.html#748" class="Bound">m</a> <a id="750" class="Symbol">=</a> <a id="752" href="Cubical.Data.Nat.Base.html#690" class="Function">doublesℕ</a> <a id="761" href="Cubical.Data.Nat.Base.html#745" class="Bound">n</a> <a id="763" class="Symbol">(</a><a id="764" href="Cubical.Data.Nat.Base.html#587" class="Function">doubleℕ</a> <a id="772" href="Cubical.Data.Nat.Base.html#748" class="Bound">m</a><a id="773" class="Symbol">)</a>

<a id="776" class="Comment">-- iterate</a>
<a id="iter"></a><a id="787" href="Cubical.Data.Nat.Base.html#787" class="Function">iter</a> <a id="792" class="Symbol">:</a> <a id="794" class="Symbol">∀</a> <a id="796" class="Symbol">{</a><a id="797" href="Cubical.Data.Nat.Base.html#797" class="Bound">ℓ</a><a id="798" class="Symbol">}</a> <a id="800" class="Symbol">{</a><a id="801" href="Cubical.Data.Nat.Base.html#801" class="Bound">A</a> <a id="803" class="Symbol">:</a> <a id="805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="810" href="Cubical.Data.Nat.Base.html#797" class="Bound">ℓ</a><a id="811" class="Symbol">}</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="817" class="Symbol">→</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Data.Nat.Base.html#801" class="Bound">A</a> <a id="822" class="Symbol">→</a> <a id="824" href="Cubical.Data.Nat.Base.html#801" class="Bound">A</a><a id="825" class="Symbol">)</a> <a id="827" class="Symbol">→</a> <a id="829" href="Cubical.Data.Nat.Base.html#801" class="Bound">A</a> <a id="831" class="Symbol">→</a> <a id="833" href="Cubical.Data.Nat.Base.html#801" class="Bound">A</a>
<a id="835" href="Cubical.Data.Nat.Base.html#787" class="Function">iter</a> <a id="840" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="845" href="Cubical.Data.Nat.Base.html#845" class="Bound">f</a> <a id="847" href="Cubical.Data.Nat.Base.html#847" class="Bound">z</a>    <a id="852" class="Symbol">=</a> <a id="854" href="Cubical.Data.Nat.Base.html#847" class="Bound">z</a>
<a id="856" href="Cubical.Data.Nat.Base.html#787" class="Function">iter</a> <a id="861" class="Symbol">(</a><a id="862" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="866" href="Cubical.Data.Nat.Base.html#866" class="Bound">n</a><a id="867" class="Symbol">)</a> <a id="869" href="Cubical.Data.Nat.Base.html#869" class="Bound">f</a> <a id="871" href="Cubical.Data.Nat.Base.html#871" class="Bound">z</a> <a id="873" class="Symbol">=</a> <a id="875" href="Cubical.Data.Nat.Base.html#869" class="Bound">f</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Data.Nat.Base.html#787" class="Function">iter</a> <a id="883" href="Cubical.Data.Nat.Base.html#866" class="Bound">n</a> <a id="885" href="Cubical.Data.Nat.Base.html#869" class="Bound">f</a> <a id="887" href="Cubical.Data.Nat.Base.html#871" class="Bound">z</a><a id="888" class="Symbol">)</a>

<a id="elim"></a><a id="891" href="Cubical.Data.Nat.Base.html#891" class="Function">elim</a> <a id="896" class="Symbol">:</a> <a id="898" class="Symbol">∀</a> <a id="900" class="Symbol">{</a><a id="901" href="Cubical.Data.Nat.Base.html#901" class="Bound">ℓ</a><a id="902" class="Symbol">}</a> <a id="904" class="Symbol">{</a><a id="905" href="Cubical.Data.Nat.Base.html#905" class="Bound">A</a> <a id="907" class="Symbol">:</a> <a id="909" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="911" class="Symbol">→</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="918" href="Cubical.Data.Nat.Base.html#901" class="Bound">ℓ</a><a id="919" class="Symbol">}</a>
  <a id="923" class="Symbol">→</a> <a id="925" href="Cubical.Data.Nat.Base.html#905" class="Bound">A</a> <a id="927" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="934" class="Symbol">→</a> <a id="936" class="Symbol">((</a><a id="938" href="Cubical.Data.Nat.Base.html#938" class="Bound">n</a> <a id="940" class="Symbol">:</a> <a id="942" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="943" class="Symbol">)</a> <a id="945" class="Symbol">→</a> <a id="947" href="Cubical.Data.Nat.Base.html#905" class="Bound">A</a> <a id="949" href="Cubical.Data.Nat.Base.html#938" class="Bound">n</a> <a id="951" class="Symbol">→</a> <a id="953" href="Cubical.Data.Nat.Base.html#905" class="Bound">A</a> <a id="955" class="Symbol">(</a><a id="956" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="960" href="Cubical.Data.Nat.Base.html#938" class="Bound">n</a><a id="961" class="Symbol">))</a>
  <a id="966" class="Symbol">→</a> <a id="968" class="Symbol">(</a><a id="969" href="Cubical.Data.Nat.Base.html#969" class="Bound">n</a> <a id="971" class="Symbol">:</a> <a id="973" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="974" class="Symbol">)</a> <a id="976" class="Symbol">→</a> <a id="978" href="Cubical.Data.Nat.Base.html#905" class="Bound">A</a> <a id="980" href="Cubical.Data.Nat.Base.html#969" class="Bound">n</a>
<a id="982" href="Cubical.Data.Nat.Base.html#891" class="Function">elim</a> <a id="987" href="Cubical.Data.Nat.Base.html#987" class="Bound">a₀</a> <a id="990" class="Symbol">_</a> <a id="992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="997" class="Symbol">=</a> <a id="999" href="Cubical.Data.Nat.Base.html#987" class="Bound">a₀</a>
<a id="1002" href="Cubical.Data.Nat.Base.html#891" class="Function">elim</a> <a id="1007" href="Cubical.Data.Nat.Base.html#1007" class="Bound">a₀</a> <a id="1010" href="Cubical.Data.Nat.Base.html#1010" class="Bound">f</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1017" href="Cubical.Data.Nat.Base.html#1017" class="Bound">n</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Cubical.Data.Nat.Base.html#1010" class="Bound">f</a> <a id="1024" href="Cubical.Data.Nat.Base.html#1017" class="Bound">n</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Cubical.Data.Nat.Base.html#891" class="Function">elim</a> <a id="1032" href="Cubical.Data.Nat.Base.html#1007" class="Bound">a₀</a> <a id="1035" href="Cubical.Data.Nat.Base.html#1010" class="Bound">f</a> <a id="1037" href="Cubical.Data.Nat.Base.html#1017" class="Bound">n</a><a id="1038" class="Symbol">)</a>

<a id="elim+2"></a><a id="1041" href="Cubical.Data.Nat.Base.html#1041" class="Function">elim+2</a> <a id="1048" class="Symbol">:</a> <a id="1050" class="Symbol">∀</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Cubical.Data.Nat.Base.html#1053" class="Bound">ℓ</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Cubical.Data.Nat.Base.html#1057" class="Bound">A</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1070" href="Cubical.Data.Nat.Base.html#1053" class="Bound">ℓ</a><a id="1071" class="Symbol">}</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Cubical.Data.Nat.Base.html#1057" class="Bound">A</a> <a id="1077" class="Number">0</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Cubical.Data.Nat.Base.html#1057" class="Bound">A</a> <a id="1083" class="Number">1</a>
          <a id="1095" class="Symbol">→</a> <a id="1097" class="Symbol">((</a><a id="1099" href="Cubical.Data.Nat.Base.html#1099" class="Bound">n</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">→</a> <a id="1108" class="Symbol">(</a><a id="1109" href="Cubical.Data.Nat.Base.html#1057" class="Bound">A</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1116" href="Cubical.Data.Nat.Base.html#1099" class="Bound">n</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Cubical.Data.Nat.Base.html#1057" class="Bound">A</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1133" href="Cubical.Data.Nat.Base.html#1099" class="Bound">n</a><a id="1134" class="Symbol">))))</a>
          <a id="1149" class="Symbol">→</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Cubical.Data.Nat.Base.html#1152" class="Bound">n</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1157" class="Symbol">)</a> <a id="1159" class="Symbol">→</a> <a id="1161" href="Cubical.Data.Nat.Base.html#1057" class="Bound">A</a> <a id="1163" href="Cubical.Data.Nat.Base.html#1152" class="Bound">n</a>
<a id="1165" href="Cubical.Data.Nat.Base.html#1041" class="Function">elim+2</a> <a id="1172" href="Cubical.Data.Nat.Base.html#1172" class="Bound">a0</a> <a id="1175" href="Cubical.Data.Nat.Base.html#1175" class="Bound">a1</a> <a id="1178" href="Cubical.Data.Nat.Base.html#1178" class="Bound">ind</a> <a id="1182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1187" class="Symbol">=</a> <a id="1189" href="Cubical.Data.Nat.Base.html#1172" class="Bound">a0</a>
<a id="1192" href="Cubical.Data.Nat.Base.html#1041" class="Function">elim+2</a> <a id="1199" href="Cubical.Data.Nat.Base.html#1199" class="Bound">a0</a> <a id="1202" href="Cubical.Data.Nat.Base.html#1202" class="Bound">a1</a> <a id="1205" href="Cubical.Data.Nat.Base.html#1205" class="Bound">ind</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1214" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">=</a> <a id="1222" href="Cubical.Data.Nat.Base.html#1202" class="Bound">a1</a>
<a id="1225" href="Cubical.Data.Nat.Base.html#1041" class="Function">elim+2</a> <a id="1232" class="Symbol">{</a><a id="1233" class="Argument">A</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Cubical.Data.Nat.Base.html#1237" class="Bound">A</a><a id="1238" class="Symbol">}</a> <a id="1240" href="Cubical.Data.Nat.Base.html#1240" class="Bound">a0</a> <a id="1243" href="Cubical.Data.Nat.Base.html#1243" class="Bound">a1</a> <a id="1246" href="Cubical.Data.Nat.Base.html#1246" class="Bound">ind</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1260" href="Cubical.Data.Nat.Base.html#1260" class="Bound">n</a><a id="1261" class="Symbol">))</a> <a id="1264" class="Symbol">=</a>
  <a id="1268" href="Cubical.Data.Nat.Base.html#1246" class="Bound">ind</a> <a id="1272" href="Cubical.Data.Nat.Base.html#1260" class="Bound">n</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Data.Nat.Base.html#1041" class="Function">elim+2</a> <a id="1282" class="Symbol">{</a><a id="1283" class="Argument">A</a> <a id="1285" class="Symbol">=</a> <a id="1287" href="Cubical.Data.Nat.Base.html#1237" class="Bound">A</a><a id="1288" class="Symbol">}</a> <a id="1290" href="Cubical.Data.Nat.Base.html#1240" class="Bound">a0</a> <a id="1293" href="Cubical.Data.Nat.Base.html#1243" class="Bound">a1</a> <a id="1296" href="Cubical.Data.Nat.Base.html#1246" class="Bound">ind</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1305" href="Cubical.Data.Nat.Base.html#1260" class="Bound">n</a><a id="1306" class="Symbol">))</a>

<a id="isEven"></a><a id="1310" href="Cubical.Data.Nat.Base.html#1310" class="Function">isEven</a> <a id="isOdd"></a><a id="1317" href="Cubical.Data.Nat.Base.html#1317" class="Function">isOdd</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1334" href="Cubical.Data.Nat.Base.html#1310" class="Function">isEven</a> <a id="1341" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1353" href="Cubical.Data.Nat.Base.html#1310" class="Function">isEven</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1365" href="Cubical.Data.Nat.Base.html#1365" class="Bound">n</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Data.Nat.Base.html#1317" class="Function">isOdd</a> <a id="1376" href="Cubical.Data.Nat.Base.html#1365" class="Bound">n</a>
<a id="1378" href="Cubical.Data.Nat.Base.html#1317" class="Function">isOdd</a> <a id="1384" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1389" class="Symbol">=</a> <a id="1391" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="1397" href="Cubical.Data.Nat.Base.html#1317" class="Function">isOdd</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1408" href="Cubical.Data.Nat.Base.html#1408" class="Bound">n</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Cubical.Data.Nat.Base.html#1310" class="Function">isEven</a> <a id="1420" href="Cubical.Data.Nat.Base.html#1408" class="Bound">n</a>

<a id="1423" class="Comment">--Typed version</a>
<a id="1439" class="Keyword">private</a>
  <a id="toType"></a><a id="1449" href="Cubical.Data.Nat.Base.html#1449" class="Function">toType</a> <a id="1456" class="Symbol">:</a> <a id="1458" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="1472" href="Cubical.Data.Nat.Base.html#1449" class="Function">toType</a> <a id="1479" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1485" class="Symbol">=</a> <a id="1487" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1491" href="Cubical.Data.Nat.Base.html#1449" class="Function">toType</a> <a id="1498" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="isEvenT"></a><a id="1511" href="Cubical.Data.Nat.Base.html#1511" class="Function">isEvenT</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="1530" href="Cubical.Data.Nat.Base.html#1511" class="Function">isEvenT</a> <a id="1538" href="Cubical.Data.Nat.Base.html#1538" class="Bound">n</a> <a id="1540" class="Symbol">=</a> <a id="1542" href="Cubical.Data.Nat.Base.html#1449" class="Function">toType</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Data.Nat.Base.html#1310" class="Function">isEven</a> <a id="1557" href="Cubical.Data.Nat.Base.html#1538" class="Bound">n</a><a id="1558" class="Symbol">)</a>

<a id="isOddT"></a><a id="1561" href="Cubical.Data.Nat.Base.html#1561" class="Function">isOddT</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="1579" href="Cubical.Data.Nat.Base.html#1561" class="Function">isOddT</a> <a id="1586" href="Cubical.Data.Nat.Base.html#1586" class="Bound">n</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Data.Nat.Base.html#1511" class="Function">isEvenT</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1603" href="Cubical.Data.Nat.Base.html#1586" class="Bound">n</a><a id="1604" class="Symbol">)</a>

<a id="isZero"></a><a id="1607" href="Cubical.Data.Nat.Base.html#1607" class="Function">isZero</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1625" href="Cubical.Data.Nat.Base.html#1607" class="Function">isZero</a> <a id="1632" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1644" href="Cubical.Data.Nat.Base.html#1607" class="Function">isZero</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1656" href="Cubical.Data.Nat.Base.html#1656" class="Bound">n</a><a id="1657" class="Symbol">)</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1668" class="Comment">-- exponential</a>

<a id="_^_"></a><a id="1684" href="Cubical.Data.Nat.Base.html#1684" class="Function Operator">_^_</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="1700" href="Cubical.Data.Nat.Base.html#1700" class="Bound">m</a> <a id="1702" href="Cubical.Data.Nat.Base.html#1684" class="Function Operator">^</a> <a id="1704" class="Number">0</a> <a id="1706" class="Symbol">=</a> <a id="1708" class="Number">1</a>
<a id="1710" href="Cubical.Data.Nat.Base.html#1710" class="Bound">m</a> <a id="1712" href="Cubical.Data.Nat.Base.html#1684" class="Function Operator">^</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1719" href="Cubical.Data.Nat.Base.html#1719" class="Bound">n</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Cubical.Data.Nat.Base.html#1710" class="Bound">m</a> <a id="1726" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1728" href="Cubical.Data.Nat.Base.html#1710" class="Bound">m</a> <a id="1730" href="Cubical.Data.Nat.Base.html#1684" class="Function Operator">^</a> <a id="1732" href="Cubical.Data.Nat.Base.html#1719" class="Bound">n</a>


<a id="1736" class="Comment">-- Iterated product</a>
<a id="_ˣ_"></a><a id="1756" href="Cubical.Data.Nat.Base.html#1756" class="Function Operator">_ˣ_</a> <a id="1760" class="Symbol">:</a> <a id="1762" class="Symbol">∀</a> <a id="1764" class="Symbol">{</a><a id="1765" href="Cubical.Data.Nat.Base.html#1765" class="Bound">ℓ</a><a id="1766" class="Symbol">}</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Cubical.Data.Nat.Base.html#1769" class="Bound">A</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1782" href="Cubical.Data.Nat.Base.html#1765" class="Bound">ℓ</a><a id="1783" class="Symbol">)</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Cubical.Data.Nat.Base.html#1786" class="Bound">n</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1791" class="Symbol">)</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1800" href="Cubical.Data.Nat.Base.html#1765" class="Bound">ℓ</a>
<a id="1802" href="Cubical.Data.Nat.Base.html#1802" class="Bound">A</a> <a id="1804" href="Cubical.Data.Nat.Base.html#1756" class="Function Operator">ˣ</a> <a id="1806" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Cubical.Data.Nat.Base.html#1802" class="Bound">A</a> <a id="1815" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1820" href="Cubical.Data.Nat.Base.html#1820" class="Bound">A</a> <a id="1822" href="Cubical.Data.Nat.Base.html#1756" class="Function Operator">ˣ</a> <a id="1824" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1828" href="Cubical.Data.Nat.Base.html#1828" class="Bound">n</a> <a id="1830" class="Symbol">=</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Cubical.Data.Nat.Base.html#1820" class="Bound">A</a> <a id="1835" href="Cubical.Data.Nat.Base.html#1756" class="Function Operator">ˣ</a> <a id="1837" href="Cubical.Data.Nat.Base.html#1828" class="Bound">n</a><a id="1838" class="Symbol">)</a> <a id="1840" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1842" href="Cubical.Data.Nat.Base.html#1820" class="Bound">A</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1849" href="Cubical.Data.Nat.Base.html#1828" class="Bound">n</a><a id="1850" class="Symbol">)</a>

<a id="0ˣ"></a><a id="1853" href="Cubical.Data.Nat.Base.html#1853" class="Function">0ˣ</a> <a id="1856" class="Symbol">:</a> <a id="1858" class="Symbol">∀</a> <a id="1860" class="Symbol">{</a><a id="1861" href="Cubical.Data.Nat.Base.html#1861" class="Bound">ℓ</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Data.Nat.Base.html#1865" class="Bound">A</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1878" href="Cubical.Data.Nat.Base.html#1861" class="Bound">ℓ</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Cubical.Data.Nat.Base.html#1882" class="Bound">0A</a> <a id="1885" class="Symbol">:</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Cubical.Data.Nat.Base.html#1888" class="Bound">n</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="Cubical.Data.Nat.Base.html#1865" class="Bound">A</a> <a id="1899" href="Cubical.Data.Nat.Base.html#1888" class="Bound">n</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">→</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Data.Nat.Base.html#1905" class="Bound">n</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1910" class="Symbol">)</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Cubical.Data.Nat.Base.html#1865" class="Bound">A</a> <a id="1916" href="Cubical.Data.Nat.Base.html#1756" class="Function Operator">ˣ</a> <a id="1918" href="Cubical.Data.Nat.Base.html#1905" class="Bound">n</a>
<a id="1920" href="Cubical.Data.Nat.Base.html#1853" class="Function">0ˣ</a> <a id="1923" href="Cubical.Data.Nat.Base.html#1923" class="Bound">A</a> <a id="1925" href="Cubical.Data.Nat.Base.html#1925" class="Bound">0A</a> <a id="1928" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1933" class="Symbol">=</a> <a id="1935" href="Cubical.Data.Nat.Base.html#1925" class="Bound">0A</a> <a id="1938" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1943" href="Cubical.Data.Nat.Base.html#1853" class="Function">0ˣ</a> <a id="1946" href="Cubical.Data.Nat.Base.html#1946" class="Bound">A</a> <a id="1948" href="Cubical.Data.Nat.Base.html#1948" class="Bound">0A</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1956" href="Cubical.Data.Nat.Base.html#1956" class="Bound">n</a><a id="1957" class="Symbol">)</a> <a id="1959" class="Symbol">=</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Cubical.Data.Nat.Base.html#1853" class="Function">0ˣ</a> <a id="1965" href="Cubical.Data.Nat.Base.html#1946" class="Bound">A</a> <a id="1967" href="Cubical.Data.Nat.Base.html#1948" class="Bound">0A</a> <a id="1970" href="Cubical.Data.Nat.Base.html#1956" class="Bound">n</a><a id="1971" class="Symbol">)</a> <a id="1973" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Data.Nat.Base.html#1948" class="Bound">0A</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1984" href="Cubical.Data.Nat.Base.html#1956" class="Bound">n</a><a id="1985" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Data.Nat.Literals.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Literals</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Importing and re-exporting this module allows for (constrained) natural number
   and negative integer literals for any type (e.g. Int, ℕ₋₁, ℕ₋₂, ℕ₊₁).

-}</a>
<a id="163" class="Symbol">{-#</a> <a id="167" class="Keyword">OPTIONS</a> <a id="175" class="Pragma">--no-exact-split</a> <a id="192" class="Symbol">#-}</a>
<a id="196" class="Keyword">module</a> <a id="203" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="229" class="Keyword">where</a>

<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Agda.Builtin.FromNat.html" class="Module">Agda.Builtin.FromNat</a> <a id="269" class="Keyword">public</a>
  <a id="278" class="Keyword">renaming</a> <a id="287" class="Symbol">(</a><a id="288" href="Agda.Builtin.FromNat.html#196" class="Record">Number</a> <a id="295" class="Symbol">to</a> <a id="298" class="Record">HasFromNat</a><a id="308" class="Symbol">)</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Agda.Builtin.FromNeg.html" class="Module">Agda.Builtin.FromNeg</a> <a id="343" class="Keyword">public</a>
  <a id="352" class="Keyword">renaming</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.FromNeg.html#196" class="Record">Negative</a> <a id="371" class="Symbol">to</a> <a id="374" class="Record">HasFromNeg</a><a id="384" class="Symbol">)</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a> <a id="421" class="Keyword">public</a>

<a id="429" class="Comment">-- Natural number literals for ℕ</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="492" class="Keyword">renaming</a> <a id="501" class="Symbol">(</a><a id="502" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="506" class="Symbol">to</a> <a id="509" class="Datatype">ℕ</a><a id="510" class="Symbol">)</a>

<a id="513" class="Keyword">instance</a>
  <a id="fromNatℕ"></a><a id="524" href="Cubical.Data.Nat.Literals.html#524" class="Function">fromNatℕ</a> <a id="533" class="Symbol">:</a> <a id="535" href="Cubical.Data.Nat.Literals.html#298" class="Record">HasFromNat</a> <a id="546" href="Cubical.Data.Nat.Literals.html#509" class="Datatype">ℕ</a>
  <a id="550" href="Cubical.Data.Nat.Literals.html#524" class="Function">fromNatℕ</a> <a id="559" class="Symbol">=</a> <a id="561" class="Keyword">record</a> <a id="568" class="Symbol">{</a> <a id="570" href="Agda.Builtin.FromNat.html#252" class="Field">Constraint</a> <a id="581" class="Symbol">=</a> <a id="583" class="Symbol">λ</a> <a id="585" href="Cubical.Data.Nat.Literals.html#585" class="Bound">_</a> <a id="587" class="Symbol">→</a> <a id="589" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="594" class="Symbol">;</a> <a id="596" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="604" class="Symbol">=</a> <a id="606" class="Symbol">λ</a> <a id="608" href="Cubical.Data.Nat.Literals.html#608" class="Bound">n</a> <a id="610" class="Symbol">→</a> <a id="612" href="Cubical.Data.Nat.Literals.html#608" class="Bound">n</a> <a id="614" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Cubical.Data.Nat.Order.Inductive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Order.Inductive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="225" class="Symbol">as</a> <a id="228" class="Module">⊥</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="330" class="Comment">-- TODO: unify with recursive.agda</a>

<a id="366" class="Comment">-- inductive definition of &lt;</a>
<a id="_&lt;ᵗ_"></a><a id="395" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">_&lt;ᵗ_</a> <a id="400" class="Symbol">:</a> <a id="402" class="Symbol">(</a><a id="403" href="Cubical.Data.Nat.Order.Inductive.html#403" class="Bound">n</a> <a id="405" href="Cubical.Data.Nat.Order.Inductive.html#405" class="Bound">m</a> <a id="407" class="Symbol">:</a> <a id="409" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="410" class="Symbol">)</a> <a id="412" class="Symbol">→</a> <a id="414" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="419" href="Cubical.Data.Nat.Order.Inductive.html#419" class="Bound">n</a> <a id="421" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="424" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="429" class="Symbol">=</a> <a id="431" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="433" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="438" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="445" href="Cubical.Data.Nat.Order.Inductive.html#445" class="Bound">m</a> <a id="447" class="Symbol">=</a> <a id="449" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="454" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="458" href="Cubical.Data.Nat.Order.Inductive.html#458" class="Bound">n</a> <a id="460" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="463" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="467" href="Cubical.Data.Nat.Order.Inductive.html#467" class="Bound">m</a> <a id="469" class="Symbol">=</a> <a id="471" href="Cubical.Data.Nat.Order.Inductive.html#458" class="Bound">n</a> <a id="473" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="476" href="Cubical.Data.Nat.Order.Inductive.html#467" class="Bound">m</a>

<a id="479" class="Keyword">data</a> <a id="Trichotomyᵗ"></a><a id="484" href="Cubical.Data.Nat.Order.Inductive.html#484" class="Datatype">Trichotomyᵗ</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Data.Nat.Order.Inductive.html#497" class="Bound">m</a> <a id="499" href="Cubical.Data.Nat.Order.Inductive.html#499" class="Bound">n</a> <a id="501" class="Symbol">:</a> <a id="503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="504" class="Symbol">)</a> <a id="506" class="Symbol">:</a> <a id="508" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="514" class="Keyword">where</a>
  <a id="Trichotomyᵗ.lt"></a><a id="522" href="Cubical.Data.Nat.Order.Inductive.html#522" class="InductiveConstructor">lt</a> <a id="525" class="Symbol">:</a> <a id="527" href="Cubical.Data.Nat.Order.Inductive.html#497" class="Bound">m</a> <a id="529" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="532" href="Cubical.Data.Nat.Order.Inductive.html#499" class="Bound">n</a> <a id="534" class="Symbol">→</a> <a id="536" href="Cubical.Data.Nat.Order.Inductive.html#484" class="Datatype">Trichotomyᵗ</a> <a id="548" href="Cubical.Data.Nat.Order.Inductive.html#497" class="Bound">m</a> <a id="550" href="Cubical.Data.Nat.Order.Inductive.html#499" class="Bound">n</a>
  <a id="Trichotomyᵗ.eq"></a><a id="554" href="Cubical.Data.Nat.Order.Inductive.html#554" class="InductiveConstructor">eq</a> <a id="557" class="Symbol">:</a> <a id="559" href="Cubical.Data.Nat.Order.Inductive.html#497" class="Bound">m</a> <a id="561" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="563" href="Cubical.Data.Nat.Order.Inductive.html#499" class="Bound">n</a> <a id="565" class="Symbol">→</a> <a id="567" href="Cubical.Data.Nat.Order.Inductive.html#484" class="Datatype">Trichotomyᵗ</a> <a id="579" href="Cubical.Data.Nat.Order.Inductive.html#497" class="Bound">m</a> <a id="581" href="Cubical.Data.Nat.Order.Inductive.html#499" class="Bound">n</a>
  <a id="Trichotomyᵗ.gt"></a><a id="585" href="Cubical.Data.Nat.Order.Inductive.html#585" class="InductiveConstructor">gt</a> <a id="588" class="Symbol">:</a> <a id="590" href="Cubical.Data.Nat.Order.Inductive.html#499" class="Bound">n</a> <a id="592" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="595" href="Cubical.Data.Nat.Order.Inductive.html#497" class="Bound">m</a> <a id="597" class="Symbol">→</a> <a id="599" href="Cubical.Data.Nat.Order.Inductive.html#484" class="Datatype">Trichotomyᵗ</a> <a id="611" href="Cubical.Data.Nat.Order.Inductive.html#497" class="Bound">m</a> <a id="613" href="Cubical.Data.Nat.Order.Inductive.html#499" class="Bound">n</a>

<a id="Trichotomyᵗ-suc"></a><a id="616" href="Cubical.Data.Nat.Order.Inductive.html#616" class="Function">Trichotomyᵗ-suc</a> <a id="632" class="Symbol">:</a> <a id="634" class="Symbol">{</a><a id="635" href="Cubical.Data.Nat.Order.Inductive.html#635" class="Bound">n</a> <a id="637" href="Cubical.Data.Nat.Order.Inductive.html#637" class="Bound">m</a> <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="642" class="Symbol">}</a> <a id="644" class="Symbol">→</a> <a id="646" href="Cubical.Data.Nat.Order.Inductive.html#484" class="Datatype">Trichotomyᵗ</a> <a id="658" href="Cubical.Data.Nat.Order.Inductive.html#635" class="Bound">n</a> <a id="660" href="Cubical.Data.Nat.Order.Inductive.html#637" class="Bound">m</a>
  <a id="664" class="Symbol">→</a> <a id="666" href="Cubical.Data.Nat.Order.Inductive.html#484" class="Datatype">Trichotomyᵗ</a> <a id="678" class="Symbol">(</a><a id="679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="683" href="Cubical.Data.Nat.Order.Inductive.html#635" class="Bound">n</a><a id="684" class="Symbol">)</a> <a id="686" class="Symbol">(</a><a id="687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="691" href="Cubical.Data.Nat.Order.Inductive.html#637" class="Bound">m</a><a id="692" class="Symbol">)</a>
<a id="694" href="Cubical.Data.Nat.Order.Inductive.html#616" class="Function">Trichotomyᵗ-suc</a> <a id="710" class="Symbol">(</a><a id="711" href="Cubical.Data.Nat.Order.Inductive.html#522" class="InductiveConstructor">lt</a> <a id="714" href="Cubical.Data.Nat.Order.Inductive.html#714" class="Bound">x</a><a id="715" class="Symbol">)</a> <a id="717" class="Symbol">=</a> <a id="719" href="Cubical.Data.Nat.Order.Inductive.html#522" class="InductiveConstructor">lt</a> <a id="722" href="Cubical.Data.Nat.Order.Inductive.html#714" class="Bound">x</a>
<a id="724" href="Cubical.Data.Nat.Order.Inductive.html#616" class="Function">Trichotomyᵗ-suc</a> <a id="740" class="Symbol">(</a><a id="741" href="Cubical.Data.Nat.Order.Inductive.html#554" class="InductiveConstructor">eq</a> <a id="744" href="Cubical.Data.Nat.Order.Inductive.html#744" class="Bound">x</a><a id="745" class="Symbol">)</a> <a id="747" class="Symbol">=</a> <a id="749" href="Cubical.Data.Nat.Order.Inductive.html#554" class="InductiveConstructor">eq</a> <a id="752" class="Symbol">(</a><a id="753" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="758" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="762" href="Cubical.Data.Nat.Order.Inductive.html#744" class="Bound">x</a><a id="763" class="Symbol">)</a>
<a id="765" href="Cubical.Data.Nat.Order.Inductive.html#616" class="Function">Trichotomyᵗ-suc</a> <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Data.Nat.Order.Inductive.html#585" class="InductiveConstructor">gt</a> <a id="785" href="Cubical.Data.Nat.Order.Inductive.html#785" class="Bound">x</a><a id="786" class="Symbol">)</a> <a id="788" class="Symbol">=</a> <a id="790" href="Cubical.Data.Nat.Order.Inductive.html#585" class="InductiveConstructor">gt</a> <a id="793" href="Cubical.Data.Nat.Order.Inductive.html#785" class="Bound">x</a>

<a id="_≟ᵗ_"></a><a id="796" href="Cubical.Data.Nat.Order.Inductive.html#796" class="Function Operator">_≟ᵗ_</a> <a id="801" class="Symbol">:</a> <a id="803" class="Symbol">∀</a> <a id="805" href="Cubical.Data.Nat.Order.Inductive.html#805" class="Bound">m</a> <a id="807" href="Cubical.Data.Nat.Order.Inductive.html#807" class="Bound">n</a> <a id="809" class="Symbol">→</a> <a id="811" href="Cubical.Data.Nat.Order.Inductive.html#484" class="Datatype">Trichotomyᵗ</a> <a id="823" href="Cubical.Data.Nat.Order.Inductive.html#805" class="Bound">m</a> <a id="825" href="Cubical.Data.Nat.Order.Inductive.html#807" class="Bound">n</a>
<a id="827" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="832" href="Cubical.Data.Nat.Order.Inductive.html#796" class="Function Operator">≟ᵗ</a> <a id="835" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="840" class="Symbol">=</a> <a id="842" href="Cubical.Data.Nat.Order.Inductive.html#554" class="InductiveConstructor">eq</a> <a id="845" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="850" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="855" href="Cubical.Data.Nat.Order.Inductive.html#796" class="Function Operator">≟ᵗ</a> <a id="858" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="862" href="Cubical.Data.Nat.Order.Inductive.html#862" class="Bound">n</a> <a id="864" class="Symbol">=</a> <a id="866" href="Cubical.Data.Nat.Order.Inductive.html#522" class="InductiveConstructor">lt</a> <a id="869" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="876" href="Cubical.Data.Nat.Order.Inductive.html#876" class="Bound">m</a> <a id="878" href="Cubical.Data.Nat.Order.Inductive.html#796" class="Function Operator">≟ᵗ</a> <a id="881" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="886" class="Symbol">=</a> <a id="888" href="Cubical.Data.Nat.Order.Inductive.html#585" class="InductiveConstructor">gt</a> <a id="891" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="894" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="898" href="Cubical.Data.Nat.Order.Inductive.html#898" class="Bound">m</a> <a id="900" href="Cubical.Data.Nat.Order.Inductive.html#796" class="Function Operator">≟ᵗ</a> <a id="903" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="907" href="Cubical.Data.Nat.Order.Inductive.html#907" class="Bound">n</a> <a id="909" class="Symbol">=</a> <a id="911" href="Cubical.Data.Nat.Order.Inductive.html#616" class="Function">Trichotomyᵗ-suc</a> <a id="927" class="Symbol">(</a><a id="928" href="Cubical.Data.Nat.Order.Inductive.html#898" class="Bound">m</a> <a id="930" href="Cubical.Data.Nat.Order.Inductive.html#796" class="Function Operator">≟ᵗ</a> <a id="933" href="Cubical.Data.Nat.Order.Inductive.html#907" class="Bound">n</a><a id="934" class="Symbol">)</a>

<a id="isProp&lt;ᵗ"></a><a id="937" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a> <a id="946" class="Symbol">:</a> <a id="948" class="Symbol">{</a><a id="949" href="Cubical.Data.Nat.Order.Inductive.html#949" class="Bound">n</a> <a id="951" href="Cubical.Data.Nat.Order.Inductive.html#951" class="Bound">m</a> <a id="953" class="Symbol">:</a> <a id="955" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="956" class="Symbol">}</a> <a id="958" class="Symbol">→</a> <a id="960" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="967" class="Symbol">(</a><a id="968" href="Cubical.Data.Nat.Order.Inductive.html#949" class="Bound">n</a> <a id="970" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="973" href="Cubical.Data.Nat.Order.Inductive.html#951" class="Bound">m</a><a id="974" class="Symbol">)</a>
<a id="976" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a> <a id="985" class="Symbol">{</a><a id="986" class="Argument">n</a> <a id="988" class="Symbol">=</a> <a id="990" href="Cubical.Data.Nat.Order.Inductive.html#990" class="Bound">n</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">{</a><a id="994" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="998" class="Symbol">}</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="1010" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a> <a id="1019" class="Symbol">{</a><a id="1020" class="Argument">n</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1028" class="Symbol">}</a> <a id="1030" class="Symbol">{</a><a id="1031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1035" href="Cubical.Data.Nat.Order.Inductive.html#1035" class="Bound">m</a><a id="1036" class="Symbol">}</a> <a id="1038" class="Symbol">_</a> <a id="1040" class="Symbol">_</a> <a id="1042" class="Symbol">=</a> <a id="1044" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1049" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a> <a id="1058" class="Symbol">{</a><a id="1059" class="Argument">n</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1067" href="Cubical.Data.Nat.Order.Inductive.html#1067" class="Bound">n</a><a id="1068" class="Symbol">}</a> <a id="1070" class="Symbol">{</a><a id="1071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1075" href="Cubical.Data.Nat.Order.Inductive.html#1075" class="Bound">m</a><a id="1076" class="Symbol">}</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Data.Nat.Order.Inductive.html#937" class="Function">isProp&lt;ᵗ</a> <a id="1089" class="Symbol">{</a><a id="1090" class="Argument">n</a> <a id="1092" class="Symbol">=</a> <a id="1094" href="Cubical.Data.Nat.Order.Inductive.html#1067" class="Bound">n</a><a id="1095" class="Symbol">}</a> <a id="1097" class="Symbol">{</a><a id="1098" class="Argument">m</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Cubical.Data.Nat.Order.Inductive.html#1075" class="Bound">m</a><a id="1103" class="Symbol">}</a>

<a id="&lt;ᵗsucm"></a><a id="1106" href="Cubical.Data.Nat.Order.Inductive.html#1106" class="Function">&lt;ᵗsucm</a> <a id="1113" class="Symbol">:</a> <a id="1115" class="Symbol">{</a><a id="1116" href="Cubical.Data.Nat.Order.Inductive.html#1116" class="Bound">m</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1121" class="Symbol">}</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Cubical.Data.Nat.Order.Inductive.html#1116" class="Bound">m</a> <a id="1127" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1134" href="Cubical.Data.Nat.Order.Inductive.html#1116" class="Bound">m</a>
<a id="1136" href="Cubical.Data.Nat.Order.Inductive.html#1106" class="Function">&lt;ᵗsucm</a> <a id="1143" class="Symbol">{</a><a id="1144" class="Argument">m</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1152" class="Symbol">}</a> <a id="1154" class="Symbol">=</a> <a id="1156" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1159" href="Cubical.Data.Nat.Order.Inductive.html#1106" class="Function">&lt;ᵗsucm</a> <a id="1166" class="Symbol">{</a><a id="1167" class="Argument">m</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1175" href="Cubical.Data.Nat.Order.Inductive.html#1175" class="Bound">m</a><a id="1176" class="Symbol">}</a> <a id="1178" class="Symbol">=</a> <a id="1180" href="Cubical.Data.Nat.Order.Inductive.html#1106" class="Function">&lt;ᵗsucm</a> <a id="1187" class="Symbol">{</a><a id="1188" class="Argument">m</a> <a id="1190" class="Symbol">=</a> <a id="1192" href="Cubical.Data.Nat.Order.Inductive.html#1175" class="Bound">m</a><a id="1193" class="Symbol">}</a>

<a id="&lt;ᵗ-trans-suc"></a><a id="1196" href="Cubical.Data.Nat.Order.Inductive.html#1196" class="Function">&lt;ᵗ-trans-suc</a> <a id="1209" class="Symbol">:</a> <a id="1211" class="Symbol">{</a><a id="1212" href="Cubical.Data.Nat.Order.Inductive.html#1212" class="Bound">n</a> <a id="1214" href="Cubical.Data.Nat.Order.Inductive.html#1214" class="Bound">m</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Cubical.Data.Nat.Order.Inductive.html#1212" class="Bound">n</a> <a id="1225" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1228" href="Cubical.Data.Nat.Order.Inductive.html#1214" class="Bound">m</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="Cubical.Data.Nat.Order.Inductive.html#1212" class="Bound">n</a> <a id="1234" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1241" href="Cubical.Data.Nat.Order.Inductive.html#1214" class="Bound">m</a>
<a id="1243" href="Cubical.Data.Nat.Order.Inductive.html#1196" class="Function">&lt;ᵗ-trans-suc</a> <a id="1256" class="Symbol">{</a><a id="1257" class="Argument">n</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1265" class="Symbol">}</a> <a id="1267" class="Symbol">{</a><a id="1268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1272" href="Cubical.Data.Nat.Order.Inductive.html#1272" class="Bound">m</a><a id="1273" class="Symbol">}</a> <a id="1275" href="Cubical.Data.Nat.Order.Inductive.html#1275" class="Bound">x</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1282" href="Cubical.Data.Nat.Order.Inductive.html#1196" class="Function">&lt;ᵗ-trans-suc</a> <a id="1295" class="Symbol">{</a><a id="1296" class="Argument">n</a> <a id="1298" class="Symbol">=</a> <a id="1300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1304" href="Cubical.Data.Nat.Order.Inductive.html#1304" class="Bound">n</a><a id="1305" class="Symbol">}</a> <a id="1307" class="Symbol">{</a><a id="1308" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1312" href="Cubical.Data.Nat.Order.Inductive.html#1312" class="Bound">m</a><a id="1313" class="Symbol">}</a> <a id="1315" href="Cubical.Data.Nat.Order.Inductive.html#1315" class="Bound">x</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Cubical.Data.Nat.Order.Inductive.html#1196" class="Function">&lt;ᵗ-trans-suc</a>  <a id="1333" class="Symbol">{</a><a id="1334" class="Argument">n</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Cubical.Data.Nat.Order.Inductive.html#1304" class="Bound">n</a><a id="1339" class="Symbol">}</a> <a id="1341" href="Cubical.Data.Nat.Order.Inductive.html#1315" class="Bound">x</a>

<a id="¬-suc-n&lt;ᵗn"></a><a id="1344" href="Cubical.Data.Nat.Order.Inductive.html#1344" class="Function">¬-suc-n&lt;ᵗn</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Cubical.Data.Nat.Order.Inductive.html#1358" class="Bound">n</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1363" class="Symbol">}</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1374" href="Cubical.Data.Nat.Order.Inductive.html#1358" class="Bound">n</a><a id="1375" class="Symbol">)</a> <a id="1377" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1380" href="Cubical.Data.Nat.Order.Inductive.html#1358" class="Bound">n</a>
<a id="1382" href="Cubical.Data.Nat.Order.Inductive.html#1344" class="Function">¬-suc-n&lt;ᵗn</a> <a id="1393" class="Symbol">{</a><a id="1394" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1398" href="Cubical.Data.Nat.Order.Inductive.html#1398" class="Bound">n</a><a id="1399" class="Symbol">}</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Cubical.Data.Nat.Order.Inductive.html#1344" class="Function">¬-suc-n&lt;ᵗn</a> <a id="1414" class="Symbol">{</a><a id="1415" href="Cubical.Data.Nat.Order.Inductive.html#1398" class="Bound">n</a><a id="1416" class="Symbol">}</a>

<a id="&lt;ᵗ-trans"></a><a id="1419" href="Cubical.Data.Nat.Order.Inductive.html#1419" class="Function">&lt;ᵗ-trans</a> <a id="1428" class="Symbol">:</a> <a id="1430" class="Symbol">{</a><a id="1431" href="Cubical.Data.Nat.Order.Inductive.html#1431" class="Bound">n</a> <a id="1433" href="Cubical.Data.Nat.Order.Inductive.html#1433" class="Bound">m</a> <a id="1435" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">k</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1440" class="Symbol">}</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Cubical.Data.Nat.Order.Inductive.html#1431" class="Bound">n</a> <a id="1446" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1449" href="Cubical.Data.Nat.Order.Inductive.html#1433" class="Bound">m</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Cubical.Data.Nat.Order.Inductive.html#1433" class="Bound">m</a> <a id="1455" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1458" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">k</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Cubical.Data.Nat.Order.Inductive.html#1431" class="Bound">n</a> <a id="1464" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1467" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">k</a>
<a id="1469" href="Cubical.Data.Nat.Order.Inductive.html#1419" class="Function">&lt;ᵗ-trans</a> <a id="1478" class="Symbol">{</a><a id="1479" class="Argument">n</a> <a id="1481" class="Symbol">=</a> <a id="1483" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1494" href="Cubical.Data.Nat.Order.Inductive.html#1494" class="Bound">m</a><a id="1495" class="Symbol">}</a> <a id="1497" class="Symbol">{</a><a id="1498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1502" href="Cubical.Data.Nat.Order.Inductive.html#1502" class="Bound">k</a><a id="1503" class="Symbol">}</a> <a id="1505" class="Symbol">_</a> <a id="1507" class="Symbol">_</a> <a id="1509" class="Symbol">=</a> <a id="1511" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1514" href="Cubical.Data.Nat.Order.Inductive.html#1419" class="Function">&lt;ᵗ-trans</a> <a id="1523" class="Symbol">{</a><a id="1524" class="Argument">n</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1532" href="Cubical.Data.Nat.Order.Inductive.html#1532" class="Bound">n</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">{</a><a id="1536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1540" href="Cubical.Data.Nat.Order.Inductive.html#1540" class="Bound">m</a><a id="1541" class="Symbol">}</a> <a id="1543" class="Symbol">{</a><a id="1544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1548" href="Cubical.Data.Nat.Order.Inductive.html#1548" class="Bound">k</a><a id="1549" class="Symbol">}</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Cubical.Data.Nat.Order.Inductive.html#1419" class="Function">&lt;ᵗ-trans</a> <a id="1562" class="Symbol">{</a><a id="1563" class="Argument">n</a> <a id="1565" class="Symbol">=</a> <a id="1567" href="Cubical.Data.Nat.Order.Inductive.html#1532" class="Bound">n</a><a id="1568" class="Symbol">}</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Cubical.Data.Nat.Order.Inductive.html#1540" class="Bound">m</a><a id="1572" class="Symbol">}</a> <a id="1574" class="Symbol">{</a><a id="1575" href="Cubical.Data.Nat.Order.Inductive.html#1548" class="Bound">k</a><a id="1576" class="Symbol">}</a>

<a id="¬m&lt;ᵗm"></a><a id="1579" href="Cubical.Data.Nat.Order.Inductive.html#1579" class="Function">¬m&lt;ᵗm</a> <a id="1585" class="Symbol">:</a> <a id="1587" class="Symbol">{</a><a id="1588" href="Cubical.Data.Nat.Order.Inductive.html#1588" class="Bound">m</a> <a id="1590" class="Symbol">:</a> <a id="1592" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1593" class="Symbol">}</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Data.Nat.Order.Inductive.html#1588" class="Bound">m</a> <a id="1602" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1605" href="Cubical.Data.Nat.Order.Inductive.html#1588" class="Bound">m</a><a id="1606" class="Symbol">)</a>
<a id="1608" href="Cubical.Data.Nat.Order.Inductive.html#1579" class="Function">¬m&lt;ᵗm</a> <a id="1614" class="Symbol">{</a><a id="1615" class="Argument">m</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1623" href="Cubical.Data.Nat.Order.Inductive.html#1623" class="Bound">m</a><a id="1624" class="Symbol">}</a> <a id="1626" href="Cubical.Data.Nat.Order.Inductive.html#1626" class="Bound">p</a> <a id="1628" class="Symbol">=</a> <a id="1630" href="Cubical.Data.Nat.Order.Inductive.html#1579" class="Function">¬m&lt;ᵗm</a> <a id="1636" class="Symbol">{</a><a id="1637" class="Argument">m</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="Cubical.Data.Nat.Order.Inductive.html#1623" class="Bound">m</a><a id="1642" class="Symbol">}</a> <a id="1644" href="Cubical.Data.Nat.Order.Inductive.html#1626" class="Bound">p</a>

<a id="&lt;ᵗ-+"></a><a id="1647" href="Cubical.Data.Nat.Order.Inductive.html#1647" class="Function">&lt;ᵗ-+</a> <a id="1652" class="Symbol">:</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Cubical.Data.Nat.Order.Inductive.html#1655" class="Bound">n</a> <a id="1657" href="Cubical.Data.Nat.Order.Inductive.html#1657" class="Bound">k</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Cubical.Data.Nat.Order.Inductive.html#1655" class="Bound">n</a> <a id="1668" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1671" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Data.Nat.Order.Inductive.html#1657" class="Bound">k</a> <a id="1678" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1680" href="Cubical.Data.Nat.Order.Inductive.html#1655" class="Bound">n</a><a id="1681" class="Symbol">)</a>
<a id="1683" href="Cubical.Data.Nat.Order.Inductive.html#1647" class="Function">&lt;ᵗ-+</a> <a id="1688" class="Symbol">{</a><a id="1689" class="Argument">n</a> <a id="1691" class="Symbol">=</a> <a id="1693" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1697" class="Symbol">}</a> <a id="1699" class="Symbol">{</a><a id="1700" href="Cubical.Data.Nat.Order.Inductive.html#1700" class="Bound">k</a><a id="1701" class="Symbol">}</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1708" href="Cubical.Data.Nat.Order.Inductive.html#1647" class="Function">&lt;ᵗ-+</a> <a id="1713" class="Symbol">{</a><a id="1714" class="Argument">n</a> <a id="1716" class="Symbol">=</a> <a id="1718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1722" href="Cubical.Data.Nat.Order.Inductive.html#1722" class="Bound">n</a><a id="1723" class="Symbol">}</a> <a id="1725" class="Symbol">{</a><a id="1726" href="Cubical.Data.Nat.Order.Inductive.html#1726" class="Bound">k</a><a id="1727" class="Symbol">}</a> <a id="1729" class="Symbol">=</a>
  <a id="1733" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Cubical.Data.Nat.Order.Inductive.html#1722" class="Bound">n</a> <a id="1742" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ_</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="1759" href="Cubical.Data.Nat.Order.Inductive.html#1726" class="Bound">k</a> <a id="1761" href="Cubical.Data.Nat.Order.Inductive.html#1722" class="Bound">n</a><a id="1762" class="Symbol">))</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Data.Nat.Order.Inductive.html#1647" class="Function">&lt;ᵗ-+</a> <a id="1771" class="Symbol">{</a><a id="1772" class="Argument">n</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Cubical.Data.Nat.Order.Inductive.html#1722" class="Bound">n</a><a id="1777" class="Symbol">}</a> <a id="1779" class="Symbol">{</a><a id="1780" href="Cubical.Data.Nat.Order.Inductive.html#1726" class="Bound">k</a><a id="1781" class="Symbol">})</a>

<a id="¬squeeze"></a><a id="1785" href="Cubical.Data.Nat.Order.Inductive.html#1785" class="Function">¬squeeze</a> <a id="1794" class="Symbol">:</a> <a id="1796" class="Symbol">{</a><a id="1797" href="Cubical.Data.Nat.Order.Inductive.html#1797" class="Bound">n</a> <a id="1799" href="Cubical.Data.Nat.Order.Inductive.html#1799" class="Bound">m</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1804" class="Symbol">}</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1810" class="Symbol">((</a><a id="1812" href="Cubical.Data.Nat.Order.Inductive.html#1797" class="Bound">n</a> <a id="1814" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1817" href="Cubical.Data.Nat.Order.Inductive.html#1799" class="Bound">m</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.Data.Nat.Order.Inductive.html#1799" class="Bound">m</a> <a id="1825" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1828" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1832" href="Cubical.Data.Nat.Order.Inductive.html#1797" class="Bound">n</a><a id="1833" class="Symbol">))</a>
<a id="1836" href="Cubical.Data.Nat.Order.Inductive.html#1785" class="Function">¬squeeze</a> <a id="1845" class="Symbol">{</a><a id="1846" class="Argument">n</a> <a id="1848" class="Symbol">=</a> <a id="1850" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1854" href="Cubical.Data.Nat.Order.Inductive.html#1854" class="Bound">n</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1862" href="Cubical.Data.Nat.Order.Inductive.html#1862" class="Bound">m</a><a id="1863" class="Symbol">}</a> <a id="1865" class="Symbol">=</a> <a id="1867" href="Cubical.Data.Nat.Order.Inductive.html#1785" class="Function">¬squeeze</a> <a id="1876" class="Symbol">{</a><a id="1877" class="Argument">n</a> <a id="1879" class="Symbol">=</a> <a id="1881" href="Cubical.Data.Nat.Order.Inductive.html#1854" class="Bound">n</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">{</a><a id="1885" class="Argument">m</a> <a id="1887" class="Symbol">=</a> <a id="1889" href="Cubical.Data.Nat.Order.Inductive.html#1862" class="Bound">m</a><a id="1890" class="Symbol">}</a>

<a id="&lt;ᵗ→&lt;"></a><a id="1893" href="Cubical.Data.Nat.Order.Inductive.html#1893" class="Function">&lt;ᵗ→&lt;</a> <a id="1898" class="Symbol">:</a> <a id="1900" class="Symbol">{</a><a id="1901" href="Cubical.Data.Nat.Order.Inductive.html#1901" class="Bound">n</a> <a id="1903" href="Cubical.Data.Nat.Order.Inductive.html#1903" class="Bound">m</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1908" class="Symbol">}</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Cubical.Data.Nat.Order.Inductive.html#1901" class="Bound">n</a> <a id="1914" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="1917" href="Cubical.Data.Nat.Order.Inductive.html#1903" class="Bound">m</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Cubical.Data.Nat.Order.Inductive.html#1901" class="Bound">n</a> <a id="1923" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="1925" href="Cubical.Data.Nat.Order.Inductive.html#1903" class="Bound">m</a>
<a id="1927" href="Cubical.Data.Nat.Order.Inductive.html#1893" class="Function">&lt;ᵗ→&lt;</a> <a id="1932" class="Symbol">{</a><a id="1933" class="Argument">n</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1941" class="Symbol">}</a> <a id="1943" class="Symbol">{</a><a id="1944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1948" href="Cubical.Data.Nat.Order.Inductive.html#1948" class="Bound">m</a><a id="1949" class="Symbol">}</a> <a id="1951" href="Cubical.Data.Nat.Order.Inductive.html#1951" class="Bound">p</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Cubical.Data.Nat.Order.Inductive.html#1948" class="Bound">m</a> <a id="1957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1959" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1966" href="Cubical.Data.Nat.Order.Inductive.html#1948" class="Bound">m</a> <a id="1968" class="Number">1</a>
<a id="1970" href="Cubical.Data.Nat.Order.Inductive.html#1893" class="Function">&lt;ᵗ→&lt;</a> <a id="1975" class="Symbol">{</a><a id="1976" class="Argument">n</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1984" href="Cubical.Data.Nat.Order.Inductive.html#1984" class="Bound">n</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">{</a><a id="1988" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1992" href="Cubical.Data.Nat.Order.Inductive.html#1992" class="Bound">m</a><a id="1993" class="Symbol">}</a> <a id="1995" href="Cubical.Data.Nat.Order.Inductive.html#1995" class="Bound">p</a> <a id="1997" class="Symbol">=</a> <a id="1999" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Data.Nat.Order.Inductive.html#1893" class="Function">&lt;ᵗ→&lt;</a> <a id="2015" class="Symbol">{</a><a id="2016" class="Argument">n</a> <a id="2018" class="Symbol">=</a> <a id="2020" href="Cubical.Data.Nat.Order.Inductive.html#1984" class="Bound">n</a><a id="2021" class="Symbol">}</a> <a id="2023" class="Symbol">{</a><a id="2024" class="Argument">m</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Cubical.Data.Nat.Order.Inductive.html#1992" class="Bound">m</a><a id="2029" class="Symbol">}</a> <a id="2031" href="Cubical.Data.Nat.Order.Inductive.html#1995" class="Bound">p</a><a id="2032" class="Symbol">)</a>

<a id="&lt;→&lt;ᵗ"></a><a id="2035" href="Cubical.Data.Nat.Order.Inductive.html#2035" class="Function">&lt;→&lt;ᵗ</a> <a id="2040" class="Symbol">:</a> <a id="2042" class="Symbol">{</a><a id="2043" href="Cubical.Data.Nat.Order.Inductive.html#2043" class="Bound">n</a> <a id="2045" href="Cubical.Data.Nat.Order.Inductive.html#2045" class="Bound">m</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2050" class="Symbol">}</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Cubical.Data.Nat.Order.Inductive.html#2043" class="Bound">n</a> <a id="2056" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="2058" href="Cubical.Data.Nat.Order.Inductive.html#2045" class="Bound">m</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Cubical.Data.Nat.Order.Inductive.html#2043" class="Bound">n</a> <a id="2064" href="Cubical.Data.Nat.Order.Inductive.html#395" class="Function Operator">&lt;ᵗ</a> <a id="2067" href="Cubical.Data.Nat.Order.Inductive.html#2045" class="Bound">m</a>
<a id="2069" href="Cubical.Data.Nat.Order.Inductive.html#2035" class="Function">&lt;→&lt;ᵗ</a> <a id="2074" class="Symbol">{</a><a id="2075" class="Argument">n</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2083" class="Symbol">}</a> <a id="2085" class="Symbol">{</a><a id="2086" class="Argument">m</a> <a id="2088" class="Symbol">=</a> <a id="2090" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2094" class="Symbol">}</a> <a id="2096" href="Cubical.Data.Nat.Order.Inductive.html#2096" class="Bound">x</a> <a id="2098" class="Symbol">=</a>
  <a id="2102" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2113" class="Symbol">(</a><a id="2114" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2125" href="Cubical.Data.Nat.Order.Inductive.html#2096" class="Bound">x</a><a id="2126" class="Symbol">)</a> <a id="2128" class="Number">0</a><a id="2129" class="Symbol">)</a> <a id="2131" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2133" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2137" href="Cubical.Data.Nat.Order.Inductive.html#2096" class="Bound">x</a><a id="2138" class="Symbol">)</a>
<a id="2140" href="Cubical.Data.Nat.Order.Inductive.html#2035" class="Function">&lt;→&lt;ᵗ</a> <a id="2145" class="Symbol">{</a><a id="2146" class="Argument">n</a> <a id="2148" class="Symbol">=</a> <a id="2150" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">{</a><a id="2157" class="Argument">m</a> <a id="2159" class="Symbol">=</a> <a id="2161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2165" href="Cubical.Data.Nat.Order.Inductive.html#2165" class="Bound">m</a><a id="2166" class="Symbol">}</a> <a id="2168" class="Symbol">_</a> <a id="2170" class="Symbol">=</a> <a id="2172" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="2175" href="Cubical.Data.Nat.Order.Inductive.html#2035" class="Function">&lt;→&lt;ᵗ</a> <a id="2180" class="Symbol">{</a><a id="2181" class="Argument">n</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2189" href="Cubical.Data.Nat.Order.Inductive.html#2189" class="Bound">n</a><a id="2190" class="Symbol">}</a> <a id="2192" class="Symbol">{</a><a id="2193" class="Argument">m</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2201" class="Symbol">}</a> <a id="2203" href="Cubical.Data.Nat.Order.Inductive.html#2203" class="Bound">x</a> <a id="2205" class="Symbol">=</a>
  <a id="2209" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="2227" class="Symbol">(</a><a id="2228" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2232" href="Cubical.Data.Nat.Order.Inductive.html#2203" class="Bound">x</a><a id="2233" class="Symbol">)</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2240" href="Cubical.Data.Nat.Order.Inductive.html#2189" class="Bound">n</a><a id="2241" class="Symbol">))</a> <a id="2244" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2246" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2250" href="Cubical.Data.Nat.Order.Inductive.html#2203" class="Bound">x</a><a id="2251" class="Symbol">)</a>
<a id="2253" href="Cubical.Data.Nat.Order.Inductive.html#2035" class="Function">&lt;→&lt;ᵗ</a> <a id="2258" class="Symbol">{</a><a id="2259" class="Argument">n</a> <a id="2261" class="Symbol">=</a> <a id="2263" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2267" href="Cubical.Data.Nat.Order.Inductive.html#2267" class="Bound">n</a><a id="2268" class="Symbol">}</a> <a id="2270" class="Symbol">{</a><a id="2271" class="Argument">m</a> <a id="2273" class="Symbol">=</a> <a id="2275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2279" href="Cubical.Data.Nat.Order.Inductive.html#2279" class="Bound">m</a><a id="2280" class="Symbol">}</a> <a id="2282" href="Cubical.Data.Nat.Order.Inductive.html#2282" class="Bound">p</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="Cubical.Data.Nat.Order.Inductive.html#2035" class="Function">&lt;→&lt;ᵗ</a> <a id="2291" class="Symbol">{</a><a id="2292" class="Argument">n</a> <a id="2294" class="Symbol">=</a> <a id="2296" href="Cubical.Data.Nat.Order.Inductive.html#2267" class="Bound">n</a><a id="2297" class="Symbol">}</a> <a id="2299" class="Symbol">{</a><a id="2300" class="Argument">m</a> <a id="2302" class="Symbol">=</a> <a id="2304" href="Cubical.Data.Nat.Order.Inductive.html#2279" class="Bound">m</a><a id="2305" class="Symbol">}</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="2320" href="Cubical.Data.Nat.Order.Inductive.html#2282" class="Bound">p</a><a id="2321" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.Nat.Order.Recursive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Order.Recursive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.Order.Recursive.html" class="Module">Cubical.Data.Nat.Order.Recursive</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="243" class="Symbol">as</a> <a id="246" class="Module">Empty</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="312" class="Symbol">as</a> <a id="315" class="Module">Sum</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a>

<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="506" class="Keyword">infix</a> <a id="512" class="Number">4</a> <a id="514" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">_≤_</a> <a id="518" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a>

<a id="_≤_"></a><a id="523" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">_≤_</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="531" class="Symbol">→</a> <a id="533" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="535" class="Symbol">→</a> <a id="537" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="543" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="548" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="550" class="Symbol">_</a> <a id="552" class="Symbol">=</a> <a id="554" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="559" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="563" href="Cubical.Data.Nat.Order.Recursive.html#563" class="Bound">m</a> <a id="565" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="567" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="572" class="Symbol">=</a> <a id="574" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="576" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="580" href="Cubical.Data.Nat.Order.Recursive.html#580" class="Bound">m</a> <a id="582" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="584" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="588" href="Cubical.Data.Nat.Order.Recursive.html#588" class="Bound">n</a> <a id="590" class="Symbol">=</a> <a id="592" href="Cubical.Data.Nat.Order.Recursive.html#580" class="Bound">m</a> <a id="594" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="596" href="Cubical.Data.Nat.Order.Recursive.html#588" class="Bound">n</a>

<a id="_&lt;_"></a><a id="599" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a> <a id="603" class="Symbol">:</a> <a id="605" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="607" class="Symbol">→</a> <a id="609" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="611" class="Symbol">→</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="619" href="Cubical.Data.Nat.Order.Recursive.html#619" class="Bound">m</a> <a id="621" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="623" href="Cubical.Data.Nat.Order.Recursive.html#623" class="Bound">n</a> <a id="625" class="Symbol">=</a> <a id="627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="631" href="Cubical.Data.Nat.Order.Recursive.html#619" class="Bound">m</a> <a id="633" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="635" href="Cubical.Data.Nat.Order.Recursive.html#623" class="Bound">n</a>

<a id="_≤?_"></a><a id="638" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">_≤?_</a> <a id="643" class="Symbol">:</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.Nat.Order.Recursive.html#646" class="Bound">m</a> <a id="648" href="Cubical.Data.Nat.Order.Recursive.html#648" class="Bound">n</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="653" class="Symbol">)</a> <a id="655" class="Symbol">→</a> <a id="657" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="661" class="Symbol">(</a><a id="662" href="Cubical.Data.Nat.Order.Recursive.html#646" class="Bound">m</a> <a id="664" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="666" href="Cubical.Data.Nat.Order.Recursive.html#648" class="Bound">n</a><a id="667" class="Symbol">)</a>
<a id="669" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="675" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="678" class="Symbol">_</a>     <a id="684" class="Symbol">=</a> <a id="686" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="690" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="697" href="Cubical.Data.Nat.Order.Recursive.html#697" class="Bound">m</a> <a id="699" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="702" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="708" class="Symbol">=</a> <a id="710" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="713" class="Symbol">λ</a> <a id="715" class="Symbol">()</a>
<a id="718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="722" href="Cubical.Data.Nat.Order.Recursive.html#722" class="Bound">m</a> <a id="724" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="731" href="Cubical.Data.Nat.Order.Recursive.html#731" class="Bound">n</a> <a id="733" class="Symbol">=</a> <a id="735" href="Cubical.Data.Nat.Order.Recursive.html#722" class="Bound">m</a> <a id="737" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="740" href="Cubical.Data.Nat.Order.Recursive.html#731" class="Bound">n</a>

<a id="743" class="Keyword">data</a> <a id="Trichotomy"></a><a id="748" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="759" class="Symbol">(</a><a id="760" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="762" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="764" class="Symbol">:</a> <a id="766" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="767" class="Symbol">)</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="777" class="Keyword">where</a>
  <a id="Trichotomy.lt"></a><a id="785" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="788" class="Symbol">:</a> <a id="790" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="792" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="794" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="796" class="Symbol">→</a> <a id="798" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="809" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="811" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a>
  <a id="Trichotomy.eq"></a><a id="815" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="818" class="Symbol">:</a> <a id="820" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="822" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="824" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="826" class="Symbol">→</a> <a id="828" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="839" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="841" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a>
  <a id="Trichotomy.gt"></a><a id="845" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="848" class="Symbol">:</a> <a id="850" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="852" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="854" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="856" class="Symbol">→</a> <a id="858" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="869" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="871" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a>

<a id="874" class="Keyword">private</a>
  <a id="884" class="Keyword">variable</a>
    <a id="897" href="Cubical.Data.Nat.Order.Recursive.html#897" class="Generalizable">ℓ</a> <a id="899" class="Symbol">:</a> <a id="901" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="911" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="920" href="Cubical.Data.Nat.Order.Recursive.html#897" class="Generalizable">ℓ</a>
    <a id="926" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="928" class="Symbol">:</a> <a id="930" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="932" class="Symbol">→</a> <a id="934" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="939" href="Cubical.Data.Nat.Order.Recursive.html#897" class="Generalizable">ℓ</a>
    <a id="945" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="947" href="Cubical.Data.Nat.Order.Recursive.html#947" class="Generalizable">l</a> <a id="949" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="951" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="953" class="Symbol">:</a> <a id="955" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="isProp≤"></a><a id="958" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="966" class="Symbol">:</a> <a id="968" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="975" class="Symbol">(</a><a id="976" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="978" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="980" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="981" class="Symbol">)</a>
<a id="983" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="991" class="Symbol">{</a><a id="992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="996" class="Symbol">}</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="1011" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="1019" class="Symbol">{</a><a id="1020" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1024" href="Cubical.Data.Nat.Order.Recursive.html#1024" class="Bound">m</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">{</a><a id="1028" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1032" class="Symbol">}</a>  <a id="1035" class="Symbol">=</a> <a id="1037" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="1045" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1058" href="Cubical.Data.Nat.Order.Recursive.html#1058" class="Bound">m</a><a id="1059" class="Symbol">}</a> <a id="1061" class="Symbol">{</a><a id="1062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1066" href="Cubical.Data.Nat.Order.Recursive.html#1066" class="Bound">n</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">=</a> <a id="1071" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Cubical.Data.Nat.Order.Recursive.html#1058" class="Bound">m</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">{</a><a id="1084" href="Cubical.Data.Nat.Order.Recursive.html#1066" class="Bound">n</a><a id="1085" class="Symbol">}</a>

<a id="≤-k+"></a><a id="1088" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1097" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1099" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1101" class="Symbol">→</a> <a id="1103" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1107" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1109" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1111" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1113" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1115" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1117" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1122" class="Symbol">{</a><a id="1123" class="Argument">k</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1131" class="Symbol">}</a>  <a id="1134" href="Cubical.Data.Nat.Order.Recursive.html#1134" class="Bound">m≤n</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Cubical.Data.Nat.Order.Recursive.html#1134" class="Bound">m≤n</a>
<a id="1144" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1149" class="Symbol">{</a><a id="1150" class="Argument">k</a> <a id="1152" class="Symbol">=</a> <a id="1154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1158" href="Cubical.Data.Nat.Order.Recursive.html#1158" class="Bound">k</a><a id="1159" class="Symbol">}</a> <a id="1161" href="Cubical.Data.Nat.Order.Recursive.html#1161" class="Bound">m≤n</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1172" class="Symbol">{</a><a id="1173" class="Argument">k</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Cubical.Data.Nat.Order.Recursive.html#1158" class="Bound">k</a><a id="1178" class="Symbol">}</a> <a id="1180" href="Cubical.Data.Nat.Order.Recursive.html#1161" class="Bound">m≤n</a>

<a id="≤-+k"></a><a id="1185" href="Cubical.Data.Nat.Order.Recursive.html#1185" class="Function">≤-+k</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1194" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1196" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1204" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1206" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1208" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1212" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a>
<a id="1214" href="Cubical.Data.Nat.Order.Recursive.html#1185" class="Function">≤-+k</a> <a id="1219" class="Symbol">{</a><a id="1220" href="Cubical.Data.Nat.Order.Recursive.html#1220" class="Bound">m</a><a id="1221" class="Symbol">}</a> <a id="1223" class="Symbol">{</a><a id="1224" href="Cubical.Data.Nat.Order.Recursive.html#1224" class="Bound">n</a><a id="1225" class="Symbol">}</a> <a id="1227" class="Symbol">{</a><a id="1228" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a><a id="1229" class="Symbol">}</a> <a id="1231" href="Cubical.Data.Nat.Order.Recursive.html#1231" class="Bound">m≤n</a>
  <a id="1237" class="Symbol">=</a> <a id="1239" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1249" class="Symbol">(λ</a> <a id="1252" href="Cubical.Data.Nat.Order.Recursive.html#1252" class="Bound">i</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1263" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a> <a id="1265" href="Cubical.Data.Nat.Order.Recursive.html#1220" class="Bound">m</a> <a id="1267" href="Cubical.Data.Nat.Order.Recursive.html#1252" class="Bound">i</a> <a id="1269" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1271" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1278" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a> <a id="1280" href="Cubical.Data.Nat.Order.Recursive.html#1224" class="Bound">n</a> <a id="1282" href="Cubical.Data.Nat.Order.Recursive.html#1252" class="Bound">i</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1291" class="Symbol">{</a><a id="1292" href="Cubical.Data.Nat.Order.Recursive.html#1220" class="Bound">m</a><a id="1293" class="Symbol">}</a> <a id="1295" class="Symbol">{</a><a id="1296" href="Cubical.Data.Nat.Order.Recursive.html#1224" class="Bound">n</a><a id="1297" class="Symbol">}</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a><a id="1301" class="Symbol">}</a> <a id="1303" href="Cubical.Data.Nat.Order.Recursive.html#1231" class="Bound">m≤n</a><a id="1306" class="Symbol">)</a>

<a id="≤-refl"></a><a id="1309" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">∀</a> <a id="1320" href="Cubical.Data.Nat.Order.Recursive.html#1320" class="Bound">m</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Cubical.Data.Nat.Order.Recursive.html#1320" class="Bound">m</a> <a id="1326" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1328" href="Cubical.Data.Nat.Order.Recursive.html#1320" class="Bound">m</a>
<a id="1330" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1337" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1342" class="Symbol">=</a> <a id="1344" class="Symbol">_</a>
<a id="1346" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1358" href="Cubical.Data.Nat.Order.Recursive.html#1358" class="Bound">m</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1370" href="Cubical.Data.Nat.Order.Recursive.html#1358" class="Bound">m</a>

<a id="≤-trans"></a><a id="1373" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1381" class="Symbol">:</a> <a id="1383" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1385" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1387" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1393" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1395" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1401" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1403" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1405" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1413" class="Symbol">{</a><a id="1414" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1418" class="Symbol">}</a> <a id="1420" class="Symbol">_</a> <a id="1422" class="Symbol">_</a> <a id="1424" class="Symbol">=</a> <a id="1426" class="Symbol">_</a>
<a id="1428" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1441" href="Cubical.Data.Nat.Order.Recursive.html#1441" class="Bound">k</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1449" href="Cubical.Data.Nat.Order.Recursive.html#1449" class="Bound">m</a><a id="1450" class="Symbol">}</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1457" href="Cubical.Data.Nat.Order.Recursive.html#1457" class="Bound">n</a><a id="1458" class="Symbol">}</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1470" class="Symbol">{</a><a id="1471" href="Cubical.Data.Nat.Order.Recursive.html#1441" class="Bound">k</a><a id="1472" class="Symbol">}</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Cubical.Data.Nat.Order.Recursive.html#1449" class="Bound">m</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">{</a><a id="1479" href="Cubical.Data.Nat.Order.Recursive.html#1457" class="Bound">n</a><a id="1480" class="Symbol">}</a>

<a id="≤-antisym"></a><a id="1483" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1497" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1499" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1505" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1507" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1515" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1517" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1527" class="Symbol">{</a><a id="1528" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1532" class="Symbol">}</a> <a id="1534" class="Symbol">{</a><a id="1535" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">_</a> <a id="1543" class="Symbol">_</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1552" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1567" href="Cubical.Data.Nat.Order.Recursive.html#1567" class="Bound">m</a><a id="1568" class="Symbol">}</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1575" href="Cubical.Data.Nat.Order.Recursive.html#1575" class="Bound">n</a><a id="1576" class="Symbol">}</a> <a id="1578" href="Cubical.Data.Nat.Order.Recursive.html#1578" class="Bound">m≤n</a> <a id="1582" href="Cubical.Data.Nat.Order.Recursive.html#1582" class="Bound">n≤m</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1593" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1608" href="Cubical.Data.Nat.Order.Recursive.html#1578" class="Bound">m≤n</a> <a id="1612" href="Cubical.Data.Nat.Order.Recursive.html#1582" class="Bound">n≤m</a><a id="1615" class="Symbol">)</a>

<a id="≤-k+-cancel"></a><a id="1618" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1634" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1636" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1638" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1640" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1642" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1644" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1650" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1652" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1654" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1666" class="Symbol">{</a><a id="1667" class="Argument">k</a> <a id="1669" class="Symbol">=</a>  <a id="1672" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1676" class="Symbol">}</a> <a id="1678" href="Cubical.Data.Nat.Order.Recursive.html#1678" class="Bound">m≤n</a> <a id="1682" class="Symbol">=</a> <a id="1684" href="Cubical.Data.Nat.Order.Recursive.html#1678" class="Bound">m≤n</a>
<a id="1688" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1700" class="Symbol">{</a><a id="1701" class="Argument">k</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1709" href="Cubical.Data.Nat.Order.Recursive.html#1709" class="Bound">k</a><a id="1710" class="Symbol">}</a> <a id="1712" href="Cubical.Data.Nat.Order.Recursive.html#1712" class="Bound">m≤n</a> <a id="1716" class="Symbol">=</a> <a id="1718" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1730" class="Symbol">{</a><a id="1731" href="Cubical.Data.Nat.Order.Recursive.html#1709" class="Bound">k</a><a id="1732" class="Symbol">}</a> <a id="1734" href="Cubical.Data.Nat.Order.Recursive.html#1712" class="Bound">m≤n</a>

<a id="≤-+k-cancel"></a><a id="1739" href="Cubical.Data.Nat.Order.Recursive.html#1739" class="Function">≤-+k-cancel</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1755" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1757" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1759" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1761" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1763" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1765" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1771" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1773" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1775" href="Cubical.Data.Nat.Order.Recursive.html#1739" class="Function">≤-+k-cancel</a> <a id="1787" class="Symbol">{</a><a id="1788" href="Cubical.Data.Nat.Order.Recursive.html#1788" class="Bound">m</a><a id="1789" class="Symbol">}</a> <a id="1791" class="Symbol">{</a><a id="1792" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a><a id="1793" class="Symbol">}</a> <a id="1795" class="Symbol">{</a><a id="1796" href="Cubical.Data.Nat.Order.Recursive.html#1796" class="Bound">n</a><a id="1797" class="Symbol">}</a>
  <a id="1801" class="Symbol">=</a> <a id="1803" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1815" class="Symbol">{</a><a id="1816" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">{</a><a id="1820" href="Cubical.Data.Nat.Order.Recursive.html#1788" class="Bound">m</a><a id="1821" class="Symbol">}</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Cubical.Data.Nat.Order.Recursive.html#1796" class="Bound">n</a><a id="1825" class="Symbol">}</a> <a id="1827" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1829" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1839" class="Symbol">λ</a> <a id="1841" href="Cubical.Data.Nat.Order.Recursive.html#1841" class="Bound">i</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1852" href="Cubical.Data.Nat.Order.Recursive.html#1788" class="Bound">m</a> <a id="1854" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a> <a id="1856" href="Cubical.Data.Nat.Order.Recursive.html#1841" class="Bound">i</a> <a id="1858" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1860" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1867" href="Cubical.Data.Nat.Order.Recursive.html#1796" class="Bound">n</a> <a id="1869" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a> <a id="1871" href="Cubical.Data.Nat.Order.Recursive.html#1841" class="Bound">i</a>

<a id="¬m&lt;m"></a><a id="1874" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1883" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1885" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="1887" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="1889" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="1894" class="Symbol">{</a><a id="1895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1899" href="Cubical.Data.Nat.Order.Recursive.html#1899" class="Bound">m</a><a id="1900" class="Symbol">}</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="1909" class="Symbol">{</a><a id="1910" href="Cubical.Data.Nat.Order.Recursive.html#1899" class="Bound">m</a><a id="1911" class="Symbol">}</a>

<a id="≤0→≡0"></a><a id="1914" href="Cubical.Data.Nat.Order.Recursive.html#1914" class="Function">≤0→≡0</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1924" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1926" class="Number">0</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1932" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1934" class="Number">0</a>
<a id="1936" href="Cubical.Data.Nat.Order.Recursive.html#1914" class="Function">≤0→≡0</a> <a id="1942" class="Symbol">{</a><a id="1943" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1947" class="Symbol">}</a> <a id="1949" class="Symbol">_</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="¬m+n&lt;m"></a><a id="1959" href="Cubical.Data.Nat.Order.Recursive.html#1959" class="Function">¬m+n&lt;m</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1970" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1974" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1976" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="1978" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="1980" href="Cubical.Data.Nat.Order.Recursive.html#1959" class="Function">¬m+n&lt;m</a> <a id="1987" class="Symbol">{</a><a id="1988" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1992" href="Cubical.Data.Nat.Order.Recursive.html#1992" class="Bound">m</a><a id="1993" class="Symbol">}</a> <a id="1995" class="Symbol">=</a> <a id="1997" href="Cubical.Data.Nat.Order.Recursive.html#1959" class="Function">¬m+n&lt;m</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Cubical.Data.Nat.Order.Recursive.html#1992" class="Bound">m</a><a id="2006" class="Symbol">}</a>

<a id="&lt;-weaken"></a><a id="2009" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2022" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2024" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2030" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2032" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="2034" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2043" class="Symbol">{</a><a id="2044" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">_</a> <a id="2052" class="Symbol">=</a> <a id="2054" class="Symbol">_</a>
<a id="2056" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2065" class="Symbol">{</a><a id="2066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2070" href="Cubical.Data.Nat.Order.Recursive.html#2070" class="Bound">m</a><a id="2071" class="Symbol">}</a> <a id="2073" class="Symbol">{</a><a id="2074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2078" href="Cubical.Data.Nat.Order.Recursive.html#2078" class="Bound">n</a><a id="2079" class="Symbol">}</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Cubical.Data.Nat.Order.Recursive.html#2070" class="Bound">m</a><a id="2094" class="Symbol">}</a>

<a id="&lt;-trans"></a><a id="2097" href="Cubical.Data.Nat.Order.Recursive.html#2097" class="Function">&lt;-trans</a> <a id="2105" class="Symbol">:</a> <a id="2107" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="2109" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2111" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2117" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2119" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="2125" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2127" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="2129" href="Cubical.Data.Nat.Order.Recursive.html#2097" class="Function">&lt;-trans</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Cubical.Data.Nat.Order.Recursive.html#2138" class="Bound">k</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">{</a><a id="2142" href="Cubical.Data.Nat.Order.Recursive.html#2142" class="Bound">m</a><a id="2143" class="Symbol">}</a> <a id="2145" class="Symbol">{</a><a id="2146" href="Cubical.Data.Nat.Order.Recursive.html#2146" class="Bound">n</a><a id="2147" class="Symbol">}</a> <a id="2149" href="Cubical.Data.Nat.Order.Recursive.html#2149" class="Bound">k&lt;m</a> <a id="2153" href="Cubical.Data.Nat.Order.Recursive.html#2153" class="Bound">m&lt;n</a>
  <a id="2159" class="Symbol">=</a> <a id="2161" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="2169" class="Symbol">{</a><a id="2170" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2174" href="Cubical.Data.Nat.Order.Recursive.html#2138" class="Bound">k</a><a id="2175" class="Symbol">}</a> <a id="2177" class="Symbol">{</a><a id="2178" href="Cubical.Data.Nat.Order.Recursive.html#2142" class="Bound">m</a><a id="2179" class="Symbol">}</a> <a id="2181" class="Symbol">{</a><a id="2182" href="Cubical.Data.Nat.Order.Recursive.html#2146" class="Bound">n</a><a id="2183" class="Symbol">}</a> <a id="2185" href="Cubical.Data.Nat.Order.Recursive.html#2149" class="Bound">k&lt;m</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Cubical.Data.Nat.Order.Recursive.html#2142" class="Bound">m</a><a id="2201" class="Symbol">}</a> <a id="2203" href="Cubical.Data.Nat.Order.Recursive.html#2153" class="Bound">m&lt;n</a><a id="2206" class="Symbol">)</a>

<a id="&lt;-asym"></a><a id="2209" href="Cubical.Data.Nat.Order.Recursive.html#2209" class="Function">&lt;-asym</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2220" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2222" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2228" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2230" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2232" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="2234" href="Cubical.Data.Nat.Order.Recursive.html#2209" class="Function">&lt;-asym</a> <a id="2241" class="Symbol">{</a><a id="2242" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2243" class="Symbol">}</a> <a id="2245" href="Cubical.Data.Nat.Order.Recursive.html#2245" class="Bound">m&lt;n</a> <a id="2249" href="Cubical.Data.Nat.Order.Recursive.html#2249" class="Bound">n&lt;m</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="2260" class="Symbol">{</a><a id="2261" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2262" class="Symbol">}</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Cubical.Data.Nat.Order.Recursive.html#2097" class="Function">&lt;-trans</a> <a id="2273" class="Symbol">{</a><a id="2274" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2275" class="Symbol">}</a> <a id="2277" class="Symbol">{_}</a> <a id="2281" class="Symbol">{</a><a id="2282" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2283" class="Symbol">}</a> <a id="2285" href="Cubical.Data.Nat.Order.Recursive.html#2245" class="Bound">m&lt;n</a> <a id="2289" href="Cubical.Data.Nat.Order.Recursive.html#2249" class="Bound">n&lt;m</a><a id="2292" class="Symbol">)</a>

<a id="&lt;→≢"></a><a id="2295" href="Cubical.Data.Nat.Order.Recursive.html#2295" class="Function">&lt;→≢</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2303" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2305" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2311" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2315" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="2317" href="Cubical.Data.Nat.Order.Recursive.html#2295" class="Function">&lt;→≢</a> <a id="2321" class="Symbol">{</a><a id="2322" href="Cubical.Data.Nat.Order.Recursive.html#2322" class="Bound">n</a><a id="2323" class="Symbol">}</a> <a id="2325" class="Symbol">{</a><a id="2326" href="Cubical.Data.Nat.Order.Recursive.html#2326" class="Bound">m</a><a id="2327" class="Symbol">}</a> <a id="2329" href="Cubical.Data.Nat.Order.Recursive.html#2329" class="Bound">p</a> <a id="2331" href="Cubical.Data.Nat.Order.Recursive.html#2331" class="Bound">q</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="2340" class="Symbol">{</a><a id="2341" class="Argument">m</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="Cubical.Data.Nat.Order.Recursive.html#2326" class="Bound">m</a><a id="2346" class="Symbol">}</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2355" class="Symbol">{</a><a id="2356" class="Argument">x</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Cubical.Data.Nat.Order.Recursive.html#2322" class="Bound">n</a><a id="2361" class="Symbol">}</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;</a> <a id="2367" href="Cubical.Data.Nat.Order.Recursive.html#2326" class="Bound">m</a><a id="2368" class="Symbol">)</a> <a id="2370" href="Cubical.Data.Nat.Order.Recursive.html#2331" class="Bound">q</a> <a id="2372" href="Cubical.Data.Nat.Order.Recursive.html#2329" class="Bound">p</a><a id="2373" class="Symbol">)</a>

<a id="Trichotomy-suc"></a><a id="2376" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="2404" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2406" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2426" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2434" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="2435" class="Symbol">)</a>
<a id="2437" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="2456" href="Cubical.Data.Nat.Order.Recursive.html#2456" class="Bound">m&lt;n</a><a id="2459" class="Symbol">)</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="2466" href="Cubical.Data.Nat.Order.Recursive.html#2456" class="Bound">m&lt;n</a>
<a id="2470" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="2489" href="Cubical.Data.Nat.Order.Recursive.html#2489" class="Bound">m≡n</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">=</a> <a id="2496" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="2499" class="Symbol">(</a><a id="2500" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2505" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2509" href="Cubical.Data.Nat.Order.Recursive.html#2489" class="Bound">m≡n</a><a id="2512" class="Symbol">)</a>
<a id="2514" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="2533" href="Cubical.Data.Nat.Order.Recursive.html#2533" class="Bound">n&lt;m</a><a id="2536" class="Symbol">)</a> <a id="2538" class="Symbol">=</a> <a id="2540" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="2543" href="Cubical.Data.Nat.Order.Recursive.html#2533" class="Bound">n&lt;m</a>

<a id="_≟_"></a><a id="2548" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">_≟_</a> <a id="2552" class="Symbol">:</a> <a id="2554" class="Symbol">∀</a> <a id="2556" href="Cubical.Data.Nat.Order.Recursive.html#2556" class="Bound">m</a> <a id="2558" href="Cubical.Data.Nat.Order.Recursive.html#2558" class="Bound">n</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="2573" href="Cubical.Data.Nat.Order.Recursive.html#2556" class="Bound">m</a> <a id="2575" href="Cubical.Data.Nat.Order.Recursive.html#2558" class="Bound">n</a>
<a id="2577" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2583" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2585" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2590" class="Symbol">=</a> <a id="2592" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="2595" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2600" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2606" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2612" href="Cubical.Data.Nat.Order.Recursive.html#2612" class="Bound">n</a> <a id="2614" class="Symbol">=</a> <a id="2616" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="2619" class="Symbol">_</a>
<a id="2621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2625" href="Cubical.Data.Nat.Order.Recursive.html#2625" class="Bound">m</a> <a id="2627" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2629" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="2639" class="Symbol">_</a>
<a id="2641" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2645" href="Cubical.Data.Nat.Order.Recursive.html#2645" class="Bound">m</a> <a id="2647" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2653" href="Cubical.Data.Nat.Order.Recursive.html#2653" class="Bound">n</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Cubical.Data.Nat.Order.Recursive.html#2645" class="Bound">m</a> <a id="2675" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2677" href="Cubical.Data.Nat.Order.Recursive.html#2653" class="Bound">n</a><a id="2678" class="Symbol">)</a>

<a id="k≤k+n"></a><a id="2681" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2687" class="Symbol">:</a> <a id="2689" class="Symbol">∀</a> <a id="2691" href="Cubical.Data.Nat.Order.Recursive.html#2691" class="Bound">k</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Cubical.Data.Nat.Order.Recursive.html#2691" class="Bound">k</a> <a id="2697" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2699" href="Cubical.Data.Nat.Order.Recursive.html#2691" class="Bound">k</a> <a id="2701" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2703" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="2705" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2711" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2719" class="Symbol">=</a> <a id="2721" class="Symbol">_</a>
<a id="2723" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2734" href="Cubical.Data.Nat.Order.Recursive.html#2734" class="Bound">k</a><a id="2735" class="Symbol">)</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2745" href="Cubical.Data.Nat.Order.Recursive.html#2734" class="Bound">k</a>

<a id="n≤k+n"></a><a id="2748" href="Cubical.Data.Nat.Order.Recursive.html#2748" class="Function">n≤k+n</a> <a id="2754" class="Symbol">:</a> <a id="2756" class="Symbol">∀</a> <a id="2758" href="Cubical.Data.Nat.Order.Recursive.html#2758" class="Bound">n</a> <a id="2760" class="Symbol">→</a> <a id="2762" href="Cubical.Data.Nat.Order.Recursive.html#2758" class="Bound">n</a> <a id="2764" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2766" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="2768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2770" href="Cubical.Data.Nat.Order.Recursive.html#2758" class="Bound">n</a>
<a id="2772" href="Cubical.Data.Nat.Order.Recursive.html#2748" class="Function">n≤k+n</a> <a id="2778" class="Symbol">{</a><a id="2779" href="Cubical.Data.Nat.Order.Recursive.html#2779" class="Bound">k</a><a id="2780" class="Symbol">}</a> <a id="2782" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a> <a id="2784" class="Symbol">=</a> <a id="2786" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2796" class="Symbol">(λ</a> <a id="2799" href="Cubical.Data.Nat.Order.Recursive.html#2799" class="Bound">i</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a> <a id="2805" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2807" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="2814" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a> <a id="2816" href="Cubical.Data.Nat.Order.Recursive.html#2779" class="Bound">k</a> <a id="2818" href="Cubical.Data.Nat.Order.Recursive.html#2799" class="Bound">i</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2828" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a><a id="2829" class="Symbol">)</a>

<a id="≤-split"></a><a id="2832" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2844" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2846" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2848" class="Symbol">→</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2853" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2855" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="2856" class="Symbol">)</a> <a id="2858" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2865" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="2866" class="Symbol">)</a>
<a id="2868" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2881" class="Symbol">}</a> <a id="2883" class="Symbol">{</a><a id="2884" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2888" class="Symbol">}</a> <a id="2890" href="Cubical.Data.Nat.Order.Recursive.html#2890" class="Bound">m≤n</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2905" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2913" class="Symbol">{</a><a id="2914" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2918" class="Symbol">}</a> <a id="2920" class="Symbol">{</a><a id="2921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2925" href="Cubical.Data.Nat.Order.Recursive.html#2925" class="Bound">n</a><a id="2926" class="Symbol">}</a> <a id="2928" href="Cubical.Data.Nat.Order.Recursive.html#2928" class="Bound">m≤n</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2938" class="Symbol">_</a>
<a id="2940" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2948" class="Symbol">{</a><a id="2949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2953" href="Cubical.Data.Nat.Order.Recursive.html#2953" class="Bound">m</a><a id="2954" class="Symbol">}</a> <a id="2956" class="Symbol">{</a><a id="2957" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2961" href="Cubical.Data.Nat.Order.Recursive.html#2961" class="Bound">n</a><a id="2962" class="Symbol">}</a> <a id="2964" href="Cubical.Data.Nat.Order.Recursive.html#2964" class="Bound">m≤n</a>
  <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Data.Sum.Base.html#524" class="Function">Sum.map</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2987" class="Symbol">_)</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2996" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="2999" class="Symbol">)</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="3010" class="Symbol">{</a><a id="3011" href="Cubical.Data.Nat.Order.Recursive.html#2953" class="Bound">m</a><a id="3012" class="Symbol">}</a> <a id="3014" class="Symbol">{</a><a id="3015" href="Cubical.Data.Nat.Order.Recursive.html#2961" class="Bound">n</a><a id="3016" class="Symbol">}</a> <a id="3018" href="Cubical.Data.Nat.Order.Recursive.html#2964" class="Bound">m≤n</a><a id="3021" class="Symbol">)</a>

<a id="3024" class="Keyword">module</a> <a id="WellFounded"></a><a id="3031" href="Cubical.Data.Nat.Order.Recursive.html#3031" class="Module">WellFounded</a> <a id="3043" class="Keyword">where</a>
  <a id="WellFounded.wf-&lt;"></a><a id="3051" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">wf-&lt;</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="3070" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a>
  <a id="WellFounded.wf-rec-&lt;"></a><a id="3076" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">∀</a> <a id="3089" href="Cubical.Data.Nat.Order.Recursive.html#3089" class="Bound">n</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="3099" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="3108" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a><a id="3111" class="Symbol">)</a> <a id="3113" href="Cubical.Data.Nat.Order.Recursive.html#3089" class="Bound">n</a>

  <a id="3118" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">wf-&lt;</a> <a id="3123" href="Cubical.Data.Nat.Order.Recursive.html#3123" class="Bound">n</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3141" href="Cubical.Data.Nat.Order.Recursive.html#3123" class="Bound">n</a><a id="3142" class="Symbol">)</a>

  <a id="3147" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3156" class="Symbol">(</a><a id="3157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3161" href="Cubical.Data.Nat.Order.Recursive.html#3161" class="Bound">n</a><a id="3162" class="Symbol">)</a> <a id="3164" href="Cubical.Data.Nat.Order.Recursive.html#3164" class="Bound">m</a> <a id="3166" href="Cubical.Data.Nat.Order.Recursive.html#3166" class="Bound">m≤n</a> <a id="3170" class="Keyword">with</a> <a id="3175" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Cubical.Data.Nat.Order.Recursive.html#3164" class="Bound">m</a><a id="3185" class="Symbol">}</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Cubical.Data.Nat.Order.Recursive.html#3161" class="Bound">n</a><a id="3189" class="Symbol">}</a> <a id="3191" href="Cubical.Data.Nat.Order.Recursive.html#3166" class="Bound">m≤n</a>
  <a id="3197" class="Symbol">...</a> <a id="3201" class="Symbol">|</a> <a id="3203" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3207" href="Cubical.Data.Nat.Order.Recursive.html#3207" class="Bound">m&lt;n</a> <a id="3211" class="Symbol">=</a> <a id="3213" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3222" class="Bound">n</a> <a id="3224" class="Bound">m</a> <a id="3226" href="Cubical.Data.Nat.Order.Recursive.html#3207" class="Bound">m&lt;n</a>
  <a id="3232" class="Symbol">...</a> <a id="3236" class="Symbol">|</a> <a id="3238" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3242" href="Cubical.Data.Nat.Order.Recursive.html#3242" class="Bound">m≡n</a> <a id="3246" class="Symbol">=</a> <a id="3248" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="3260" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a><a id="3263" class="Symbol">)</a> <a id="3265" href="Cubical.Data.Nat.Order.Recursive.html#3242" class="Bound">m≡n</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">wf-&lt;</a> <a id="3275" class="Bound">n</a><a id="3276" class="Symbol">)</a>

<a id="wf-elim"></a><a id="3279" href="Cubical.Data.Nat.Order.Recursive.html#3279" class="Function">wf-elim</a> <a id="3287" class="Symbol">:</a> <a id="3289" class="Symbol">(∀</a> <a id="3292" href="Cubical.Data.Nat.Order.Recursive.html#3292" class="Bound">n</a> <a id="3294" class="Symbol">→</a> <a id="3296" class="Symbol">(∀</a> <a id="3299" href="Cubical.Data.Nat.Order.Recursive.html#3299" class="Bound">m</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Cubical.Data.Nat.Order.Recursive.html#3299" class="Bound">m</a> <a id="3305" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3307" href="Cubical.Data.Nat.Order.Recursive.html#3292" class="Bound">n</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3313" href="Cubical.Data.Nat.Order.Recursive.html#3299" class="Bound">m</a><a id="3314" class="Symbol">)</a> <a id="3316" class="Symbol">→</a> <a id="3318" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3320" href="Cubical.Data.Nat.Order.Recursive.html#3292" class="Bound">n</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">→</a> <a id="3325" class="Symbol">∀</a> <a id="3327" href="Cubical.Data.Nat.Order.Recursive.html#3327" class="Bound">n</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3333" href="Cubical.Data.Nat.Order.Recursive.html#3327" class="Bound">n</a>
<a id="3335" href="Cubical.Data.Nat.Order.Recursive.html#3279" class="Function">wf-elim</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="3359" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">WellFounded.wf-&lt;</a>

<a id="wf-rec"></a><a id="3377" href="Cubical.Data.Nat.Order.Recursive.html#3377" class="Function">wf-rec</a> <a id="3384" class="Symbol">:</a> <a id="3386" class="Symbol">(∀</a> <a id="3389" href="Cubical.Data.Nat.Order.Recursive.html#3389" class="Bound">n</a> <a id="3391" class="Symbol">→</a> <a id="3393" class="Symbol">(∀</a> <a id="3396" href="Cubical.Data.Nat.Order.Recursive.html#3396" class="Bound">m</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="Cubical.Data.Nat.Order.Recursive.html#3396" class="Bound">m</a> <a id="3402" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3404" href="Cubical.Data.Nat.Order.Recursive.html#3389" class="Bound">n</a> <a id="3406" class="Symbol">→</a> <a id="3408" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a><a id="3409" class="Symbol">)</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3420" class="Symbol">→</a> <a id="3422" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a>
<a id="3424" href="Cubical.Data.Nat.Order.Recursive.html#3377" class="Function">wf-rec</a> <a id="3431" class="Symbol">{</a><a id="3432" class="Argument">R</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="Cubical.Data.Nat.Order.Recursive.html#3436" class="Bound">R</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Cubical.Data.Nat.Order.Recursive.html#3279" class="Function">wf-elim</a> <a id="3449" class="Symbol">{</a><a id="3450" class="Argument">P</a> <a id="3452" class="Symbol">=</a> <a id="3454" class="Symbol">λ</a> <a id="3456" href="Cubical.Data.Nat.Order.Recursive.html#3456" class="Bound">_</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Cubical.Data.Nat.Order.Recursive.html#3436" class="Bound">R</a><a id="3461" class="Symbol">}</a>

<a id="3464" class="Keyword">module</a> <a id="Minimal"></a><a id="3471" href="Cubical.Data.Nat.Order.Recursive.html#3471" class="Module">Minimal</a> <a id="3479" class="Keyword">where</a>
  <a id="Minimal.Least"></a><a id="3487" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3493" class="Symbol">:</a> <a id="3495" class="Symbol">∀{</a><a id="3497" href="Cubical.Data.Nat.Order.Recursive.html#3497" class="Bound">ℓ</a><a id="3498" class="Symbol">}</a> <a id="3500" class="Symbol">→</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3512" href="Cubical.Data.Nat.Order.Recursive.html#3497" class="Bound">ℓ</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">→</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3527" href="Cubical.Data.Nat.Order.Recursive.html#3497" class="Bound">ℓ</a><a id="3528" class="Symbol">)</a>
  <a id="3532" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3538" href="Cubical.Data.Nat.Order.Recursive.html#3538" class="Bound">P</a> <a id="3540" href="Cubical.Data.Nat.Order.Recursive.html#3540" class="Bound">m</a> <a id="3542" class="Symbol">=</a> <a id="3544" href="Cubical.Data.Nat.Order.Recursive.html#3538" class="Bound">P</a> <a id="3546" href="Cubical.Data.Nat.Order.Recursive.html#3540" class="Bound">m</a> <a id="3548" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3550" class="Symbol">(∀</a> <a id="3553" href="Cubical.Data.Nat.Order.Recursive.html#3553" class="Bound">n</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Cubical.Data.Nat.Order.Recursive.html#3553" class="Bound">n</a> <a id="3559" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3561" href="Cubical.Data.Nat.Order.Recursive.html#3540" class="Bound">m</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3567" href="Cubical.Data.Nat.Order.Recursive.html#3538" class="Bound">P</a> <a id="3569" href="Cubical.Data.Nat.Order.Recursive.html#3553" class="Bound">n</a><a id="3570" class="Symbol">)</a>

  <a id="Minimal.isPropLeast"></a><a id="3575" href="Cubical.Data.Nat.Order.Recursive.html#3575" class="Function">isPropLeast</a> <a id="3587" class="Symbol">:</a> <a id="3589" class="Symbol">(∀</a> <a id="3592" href="Cubical.Data.Nat.Order.Recursive.html#3592" class="Bound">m</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3606" href="Cubical.Data.Nat.Order.Recursive.html#3592" class="Bound">m</a><a id="3607" class="Symbol">))</a> <a id="3610" class="Symbol">→</a> <a id="3612" class="Symbol">∀</a> <a id="3614" href="Cubical.Data.Nat.Order.Recursive.html#3614" class="Bound">m</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3632" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3634" href="Cubical.Data.Nat.Order.Recursive.html#3614" class="Bound">m</a><a id="3635" class="Symbol">)</a>
  <a id="3639" href="Cubical.Data.Nat.Order.Recursive.html#3575" class="Function">isPropLeast</a> <a id="3651" href="Cubical.Data.Nat.Order.Recursive.html#3651" class="Bound">pP</a> <a id="3654" href="Cubical.Data.Nat.Order.Recursive.html#3654" class="Bound">m</a>
    <a id="3660" class="Symbol">=</a> <a id="3662" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Cubical.Data.Nat.Order.Recursive.html#3651" class="Bound">pP</a> <a id="3674" href="Cubical.Data.Nat.Order.Recursive.html#3654" class="Bound">m</a><a id="3675" class="Symbol">)</a> <a id="3677" class="Symbol">(λ</a> <a id="3680" href="Cubical.Data.Nat.Order.Recursive.html#3680" class="Bound">_</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="3693" class="Symbol">λ</a> <a id="3695" href="Cubical.Data.Nat.Order.Recursive.html#3695" class="Bound">_</a> <a id="3697" href="Cubical.Data.Nat.Order.Recursive.html#3697" class="Bound">_</a> <a id="3699" href="Cubical.Data.Nat.Order.Recursive.html#3699" class="Bound">_</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3710" class="Symbol">)</a>

  <a id="Minimal.Least→"></a><a id="3715" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3726" class="Symbol">_</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3735" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3742" class="Symbol">_</a> <a id="3744" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a>
  <a id="3748" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3765" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="Minimal.search"></a><a id="3772" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a>
    <a id="3783" class="Symbol">:</a> <a id="3785" class="Symbol">(∀</a> <a id="3788" href="Cubical.Data.Nat.Order.Recursive.html#3788" class="Bound">m</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3799" href="Cubical.Data.Nat.Order.Recursive.html#3788" class="Bound">m</a><a id="3800" class="Symbol">))</a>
    <a id="3807" class="Symbol">→</a> <a id="3809" class="Symbol">∀</a> <a id="3811" href="Cubical.Data.Nat.Order.Recursive.html#3811" class="Bound">n</a> <a id="3813" class="Symbol">→</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3819" href="Cubical.Data.Nat.Order.Recursive.html#3819" class="Bound">m</a> <a id="3821" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3823" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3825" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3827" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3833" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3835" href="Cubical.Data.Nat.Order.Recursive.html#3819" class="Bound">m</a><a id="3836" class="Symbol">)</a> <a id="3838" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3840" class="Symbol">(∀</a> <a id="3843" href="Cubical.Data.Nat.Order.Recursive.html#3843" class="Bound">m</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="Cubical.Data.Nat.Order.Recursive.html#3843" class="Bound">m</a> <a id="3849" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3851" href="Cubical.Data.Nat.Order.Recursive.html#3811" class="Bound">n</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3857" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3859" href="Cubical.Data.Nat.Order.Recursive.html#3843" class="Bound">m</a><a id="3860" class="Symbol">)</a>
  <a id="3864" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="3871" href="Cubical.Data.Nat.Order.Recursive.html#3871" class="Bound">dec</a> <a id="3875" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3886" class="Symbol">(λ</a> <a id="3889" href="Cubical.Data.Nat.Order.Recursive.html#3889" class="Bound">_</a> <a id="3891" href="Cubical.Data.Nat.Order.Recursive.html#3891" class="Bound">b</a> <a id="3893" href="Cubical.Data.Nat.Order.Recursive.html#3893" class="Bound">_</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Cubical.Data.Nat.Order.Recursive.html#3891" class="Bound">b</a><a id="3898" class="Symbol">)</a>
  <a id="3902" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="3909" class="Symbol">{</a><a id="3910" class="Argument">P</a> <a id="3912" class="Symbol">=</a> <a id="3914" href="Cubical.Data.Nat.Order.Recursive.html#3914" class="Bound">P</a><a id="3915" class="Symbol">}</a> <a id="3917" href="Cubical.Data.Nat.Order.Recursive.html#3917" class="Bound">dec</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3926" href="Cubical.Data.Nat.Order.Recursive.html#3926" class="Bound">n</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Keyword">with</a> <a id="3934" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="3941" href="Cubical.Data.Nat.Order.Recursive.html#3917" class="Bound">dec</a> <a id="3945" href="Cubical.Data.Nat.Order.Recursive.html#3926" class="Bound">n</a>
  <a id="3949" class="Symbol">...</a> <a id="3953" class="Symbol">|</a> <a id="3955" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3959" href="Cubical.Data.Nat.Order.Recursive.html#3959" class="Bound">tup</a> <a id="3963" class="Symbol">=</a> <a id="3965" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3969" href="Cubical.Data.Nat.Order.Recursive.html#3959" class="Bound">tup</a>
  <a id="3975" class="Symbol">...</a> <a id="3979" class="Symbol">|</a> <a id="3981" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3985" href="Cubical.Data.Nat.Order.Recursive.html#3985" class="Bound">¬P&lt;n</a> <a id="3990" class="Keyword">with</a> <a id="3995" class="Bound">dec</a> <a id="3999" class="Bound">n</a>
  <a id="4003" class="Symbol">...</a> <a id="4007" class="Symbol">|</a> <a id="4009" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4013" href="Cubical.Data.Nat.Order.Recursive.html#4013" class="Bound">Pn</a> <a id="4016" class="Symbol">=</a> <a id="4018" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4022" class="Symbol">(</a><a id="4023" class="Bound">n</a> <a id="4025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4027" href="Cubical.Data.Nat.Order.Recursive.html#4013" class="Bound">Pn</a> <a id="4030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4032" class="Bound">¬P&lt;n</a><a id="4036" class="Symbol">)</a>
  <a id="4040" class="Symbol">...</a> <a id="4044" class="Symbol">|</a> <a id="4046" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4049" href="Cubical.Data.Nat.Order.Recursive.html#4049" class="Bound">¬Pn</a> <a id="4053" class="Symbol">=</a> <a id="4055" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4059" class="Symbol">λ</a> <a id="4061" href="Cubical.Data.Nat.Order.Recursive.html#4061" class="Bound">m</a> <a id="4063" href="Cubical.Data.Nat.Order.Recursive.html#4063" class="Bound">m≤n</a>
      <a id="4073" class="Symbol">→</a> <a id="4075" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="4080" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="4088" href="Cubical.Data.Nat.Order.Recursive.html#4063" class="Bound">m≤n</a> <a id="4092" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="4095" class="Symbol">λ</a> <a id="4097" class="Keyword">where</a>
          <a id="4113" class="Symbol">(</a><a id="4114" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4118" href="Cubical.Data.Nat.Order.Recursive.html#4118" class="Bound">m&lt;n</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">→</a> <a id="4125" class="Bound">¬P&lt;n</a> <a id="4130" href="Cubical.Data.Nat.Order.Recursive.html#4061" class="Bound">m</a> <a id="4132" href="Cubical.Data.Nat.Order.Recursive.html#4118" class="Bound">m&lt;n</a>
          <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4151" href="Cubical.Data.Nat.Order.Recursive.html#4151" class="Bound">m≡n</a><a id="4154" class="Symbol">)</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="4169" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4171" class="Bound">P</a><a id="4172" class="Symbol">)</a> <a id="4174" href="Cubical.Data.Nat.Order.Recursive.html#4151" class="Bound">m≡n</a> <a id="4178" href="Cubical.Data.Nat.Order.Recursive.html#4049" class="Bound">¬Pn</a>

  <a id="Minimal.→Least"></a><a id="4185" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="4192" class="Symbol">:</a> <a id="4194" class="Symbol">(∀</a> <a id="4197" href="Cubical.Data.Nat.Order.Recursive.html#4197" class="Bound">m</a> <a id="4199" class="Symbol">→</a> <a id="4201" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4205" class="Symbol">(</a><a id="4206" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4208" href="Cubical.Data.Nat.Order.Recursive.html#4197" class="Bound">m</a><a id="4209" class="Symbol">))</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4216" class="Symbol">_</a> <a id="4218" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4220" class="Symbol">→</a> <a id="4222" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4224" class="Symbol">_</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4233" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="4234" class="Symbol">)</a>
  <a id="4238" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="4245" href="Cubical.Data.Nat.Order.Recursive.html#4245" class="Bound">dec</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Cubical.Data.Nat.Order.Recursive.html#4250" class="Bound">n</a> <a id="4252" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4254" href="Cubical.Data.Nat.Order.Recursive.html#4254" class="Bound">Pn</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Keyword">with</a> <a id="4263" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="4270" href="Cubical.Data.Nat.Order.Recursive.html#4245" class="Bound">dec</a> <a id="4274" href="Cubical.Data.Nat.Order.Recursive.html#4250" class="Bound">n</a>
  <a id="4278" class="Symbol">...</a> <a id="4282" class="Symbol">|</a> <a id="4284" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4288" href="Cubical.Data.Nat.Order.Recursive.html#4288" class="Bound">least</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Cubical.Data.Nat.Order.Recursive.html#4288" class="Bound">least</a>
  <a id="4304" class="Symbol">...</a> <a id="4308" class="Symbol">|</a> <a id="4310" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4314" href="Cubical.Data.Nat.Order.Recursive.html#4314" class="Bound">¬P&lt;n</a>  <a id="4320" class="Symbol">=</a> <a id="4322" class="Bound">n</a> <a id="4324" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4326" class="Bound">Pn</a> <a id="4329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4331" href="Cubical.Data.Nat.Order.Recursive.html#4314" class="Bound">¬P&lt;n</a>

  <a id="Minimal.Least-unique"></a><a id="4339" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4352" class="Symbol">:</a> <a id="4354" class="Symbol">∀</a> <a id="4356" href="Cubical.Data.Nat.Order.Recursive.html#4356" class="Bound">m</a> <a id="4358" href="Cubical.Data.Nat.Order.Recursive.html#4358" class="Bound">n</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4368" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4370" href="Cubical.Data.Nat.Order.Recursive.html#4356" class="Bound">m</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4380" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4382" href="Cubical.Data.Nat.Order.Recursive.html#4358" class="Bound">n</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Cubical.Data.Nat.Order.Recursive.html#4356" class="Bound">m</a> <a id="4388" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4390" href="Cubical.Data.Nat.Order.Recursive.html#4358" class="Bound">n</a>
  <a id="4394" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4407" href="Cubical.Data.Nat.Order.Recursive.html#4407" class="Bound">m</a> <a id="4409" href="Cubical.Data.Nat.Order.Recursive.html#4409" class="Bound">n</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Cubical.Data.Nat.Order.Recursive.html#4412" class="Bound">Pm</a> <a id="4415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4417" href="Cubical.Data.Nat.Order.Recursive.html#4417" class="Bound">¬P&lt;m</a><a id="4421" class="Symbol">)</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Cubical.Data.Nat.Order.Recursive.html#4424" class="Bound">Pn</a> <a id="4427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4429" href="Cubical.Data.Nat.Order.Recursive.html#4429" class="Bound">¬P&lt;n</a><a id="4433" class="Symbol">)</a> <a id="4435" class="Keyword">with</a> <a id="4440" href="Cubical.Data.Nat.Order.Recursive.html#4407" class="Bound">m</a> <a id="4442" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="4444" href="Cubical.Data.Nat.Order.Recursive.html#4409" class="Bound">n</a>
  <a id="4448" class="Symbol">...</a> <a id="4452" class="Symbol">|</a> <a id="4454" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="4457" href="Cubical.Data.Nat.Order.Recursive.html#4457" class="Bound">m&lt;n</a> <a id="4461" class="Symbol">=</a> <a id="4463" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="4473" class="Symbol">(</a><a id="4474" class="Bound">¬P&lt;n</a> <a id="4479" class="Bound">m</a> <a id="4481" href="Cubical.Data.Nat.Order.Recursive.html#4457" class="Bound">m&lt;n</a> <a id="4485" class="Bound">Pm</a><a id="4487" class="Symbol">)</a>
  <a id="4491" class="Symbol">...</a> <a id="4495" class="Symbol">|</a> <a id="4497" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="4500" href="Cubical.Data.Nat.Order.Recursive.html#4500" class="Bound">m≡n</a> <a id="4504" class="Symbol">=</a> <a id="4506" href="Cubical.Data.Nat.Order.Recursive.html#4500" class="Bound">m≡n</a>
  <a id="4512" class="Symbol">...</a> <a id="4516" class="Symbol">|</a> <a id="4518" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="4521" href="Cubical.Data.Nat.Order.Recursive.html#4521" class="Bound">n&lt;m</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="4537" class="Symbol">(</a><a id="4538" class="Bound">¬P&lt;m</a> <a id="4543" class="Bound">n</a> <a id="4545" href="Cubical.Data.Nat.Order.Recursive.html#4521" class="Bound">n&lt;m</a> <a id="4549" class="Bound">Pn</a><a id="4551" class="Symbol">)</a>

  <a id="Minimal.isPropΣLeast"></a><a id="4556" href="Cubical.Data.Nat.Order.Recursive.html#4556" class="Function">isPropΣLeast</a> <a id="4569" class="Symbol">:</a> <a id="4571" class="Symbol">(∀</a> <a id="4574" href="Cubical.Data.Nat.Order.Recursive.html#4574" class="Bound">m</a> <a id="4576" class="Symbol">→</a> <a id="4578" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4588" href="Cubical.Data.Nat.Order.Recursive.html#4574" class="Bound">m</a><a id="4589" class="Symbol">))</a> <a id="4592" class="Symbol">→</a> <a id="4594" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4604" class="Symbol">_</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4613" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="4614" class="Symbol">))</a>
  <a id="4619" href="Cubical.Data.Nat.Order.Recursive.html#4556" class="Function">isPropΣLeast</a> <a id="4632" href="Cubical.Data.Nat.Order.Recursive.html#4632" class="Bound">pP</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Cubical.Data.Nat.Order.Recursive.html#4636" class="Bound">m</a> <a id="4638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4640" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a><a id="4643" class="Symbol">)</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Cubical.Data.Nat.Order.Recursive.html#4646" class="Bound">n</a> <a id="4648" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4650" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a><a id="4653" class="Symbol">)</a>
    <a id="4659" class="Symbol">=</a> <a id="4661" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4668" class="Symbol">λ</a> <a id="4670" class="Keyword">where</a>
        <a id="4684" class="Symbol">.</a><a id="4685" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4704" href="Cubical.Data.Nat.Order.Recursive.html#4636" class="Bound">m</a> <a id="4706" href="Cubical.Data.Nat.Order.Recursive.html#4646" class="Bound">n</a> <a id="4708" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a> <a id="4712" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a>
        <a id="4724" class="Symbol">.</a><a id="4725" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4729" class="Symbol">→</a> <a id="4731" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="4756" class="Number">1</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Cubical.Data.Nat.Order.Recursive.html#3575" class="Function">isPropLeast</a> <a id="4771" href="Cubical.Data.Nat.Order.Recursive.html#4632" class="Bound">pP</a><a id="4773" class="Symbol">)</a>
                <a id="4791" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a> <a id="4795" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4813" href="Cubical.Data.Nat.Order.Recursive.html#4636" class="Bound">m</a> <a id="4815" href="Cubical.Data.Nat.Order.Recursive.html#4646" class="Bound">n</a> <a id="4817" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a> <a id="4821" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a><a id="4824" class="Symbol">)</a>

  <a id="Minimal.Decidable→Collapsible"></a><a id="4829" href="Cubical.Data.Nat.Order.Recursive.html#4829" class="Function">Decidable→Collapsible</a>
    <a id="4855" class="Symbol">:</a> <a id="4857" class="Symbol">(∀</a> <a id="4860" href="Cubical.Data.Nat.Order.Recursive.html#4860" class="Bound">m</a> <a id="4862" class="Symbol">→</a> <a id="4864" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4874" href="Cubical.Data.Nat.Order.Recursive.html#4860" class="Bound">m</a><a id="4875" class="Symbol">))</a> <a id="4878" class="Symbol">→</a> <a id="4880" class="Symbol">(∀</a> <a id="4883" href="Cubical.Data.Nat.Order.Recursive.html#4883" class="Bound">m</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4894" href="Cubical.Data.Nat.Order.Recursive.html#4883" class="Bound">m</a><a id="4895" class="Symbol">))</a> <a id="4898" class="Symbol">→</a> <a id="4900" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4915" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4917" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="4918" class="Symbol">)</a>
  <a id="4922" href="Cubical.Data.Nat.Order.Recursive.html#4829" class="Function">Decidable→Collapsible</a> <a id="4944" href="Cubical.Data.Nat.Order.Recursive.html#4944" class="Bound">pP</a> <a id="4947" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a> <a id="4950" class="Symbol">=</a> <a id="4952" class="Symbol">λ</a> <a id="4954" class="Keyword">where</a>
    <a id="4964" class="Symbol">.</a><a id="4965" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4969" class="Symbol">→</a> <a id="4971" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="4978" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4980" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="4987" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a>
    <a id="4994" class="Symbol">.</a><a id="4995" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4999" href="Cubical.Data.Nat.Order.Recursive.html#4999" class="Bound">x</a> <a id="5001" href="Cubical.Data.Nat.Order.Recursive.html#5001" class="Bound">y</a> <a id="5003" class="Symbol">→</a> <a id="5005" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5010" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.Data.Nat.Order.Recursive.html#4556" class="Function">isPropΣLeast</a> <a id="5031" href="Cubical.Data.Nat.Order.Recursive.html#4944" class="Bound">pP</a> <a id="5034" class="Symbol">(</a><a id="5035" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="5042" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a> <a id="5045" href="Cubical.Data.Nat.Order.Recursive.html#4999" class="Bound">x</a><a id="5046" class="Symbol">)</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="5056" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a> <a id="5059" href="Cubical.Data.Nat.Order.Recursive.html#5001" class="Bound">y</a><a id="5060" class="Symbol">))</a>

<a id="5064" class="Keyword">open</a> <a id="5069" href="Cubical.Data.Nat.Order.Recursive.html#3471" class="Module">Minimal</a> <a id="5077" class="Keyword">using</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Cubical.Data.Nat.Order.Recursive.html#4829" class="Function">Decidable→Collapsible</a><a id="5105" class="Symbol">)</a> <a id="5107" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Nat.Order.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Order</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="64" class="Keyword">where</a>

<a id="71" class="Keyword">open</a> <a id="76" class="Keyword">import</a> <a id="83" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>


<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="225" class="Symbol">as</a> <a id="228" class="Module">⊥</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="290" class="Symbol">as</a> <a id="293" class="Module">⊎</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a>

<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="452" class="Keyword">private</a>
  <a id="462" class="Keyword">variable</a>
    <a id="475" href="Cubical.Data.Nat.Order.html#475" class="Generalizable">ℓ</a> <a id="477" class="Symbol">:</a> <a id="479" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="486" class="Keyword">infix</a> <a id="492" class="Number">4</a> <a id="494" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">_≤_</a> <a id="498" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;_</a> <a id="502" href="Cubical.Data.Nat.Order.html#600" class="Function Operator">_≥_</a> <a id="506" href="Cubical.Data.Nat.Order.html#635" class="Function Operator">_&gt;_</a>

<a id="_≤_"></a><a id="511" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">_≤_</a> <a id="515" class="Symbol">:</a> <a id="517" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="519" class="Symbol">→</a> <a id="521" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="523" class="Symbol">→</a> <a id="525" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="531" href="Cubical.Data.Nat.Order.html#531" class="Bound">m</a> <a id="533" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="535" href="Cubical.Data.Nat.Order.html#535" class="Bound">n</a> <a id="537" class="Symbol">=</a> <a id="539" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="542" href="Cubical.Data.Nat.Order.html#542" class="Bound">k</a> <a id="544" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="548" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="550" href="Cubical.Data.Nat.Order.html#542" class="Bound">k</a> <a id="552" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="554" href="Cubical.Data.Nat.Order.html#531" class="Bound">m</a> <a id="556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="558" href="Cubical.Data.Nat.Order.html#535" class="Bound">n</a>

<a id="_&lt;_"></a><a id="561" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;_</a> <a id="565" class="Symbol">:</a> <a id="567" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="569" class="Symbol">→</a> <a id="571" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="573" class="Symbol">→</a> <a id="575" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="581" href="Cubical.Data.Nat.Order.html#581" class="Bound">m</a> <a id="583" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="585" href="Cubical.Data.Nat.Order.html#585" class="Bound">n</a> <a id="587" class="Symbol">=</a> <a id="589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="593" href="Cubical.Data.Nat.Order.html#581" class="Bound">m</a> <a id="595" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="597" href="Cubical.Data.Nat.Order.html#585" class="Bound">n</a>

<a id="_≥_"></a><a id="600" href="Cubical.Data.Nat.Order.html#600" class="Function Operator">_≥_</a> <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="608" class="Symbol">→</a> <a id="610" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="612" class="Symbol">→</a> <a id="614" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="620" href="Cubical.Data.Nat.Order.html#620" class="Bound">m</a> <a id="622" href="Cubical.Data.Nat.Order.html#600" class="Function Operator">≥</a> <a id="624" href="Cubical.Data.Nat.Order.html#624" class="Bound">n</a> <a id="626" class="Symbol">=</a> <a id="628" href="Cubical.Data.Nat.Order.html#624" class="Bound">n</a> <a id="630" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="632" href="Cubical.Data.Nat.Order.html#620" class="Bound">m</a>

<a id="_&gt;_"></a><a id="635" href="Cubical.Data.Nat.Order.html#635" class="Function Operator">_&gt;_</a> <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="643" class="Symbol">→</a> <a id="645" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="647" class="Symbol">→</a> <a id="649" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="655" href="Cubical.Data.Nat.Order.html#655" class="Bound">m</a> <a id="657" href="Cubical.Data.Nat.Order.html#635" class="Function Operator">&gt;</a> <a id="659" href="Cubical.Data.Nat.Order.html#659" class="Bound">n</a> <a id="661" class="Symbol">=</a> <a id="663" href="Cubical.Data.Nat.Order.html#659" class="Bound">n</a> <a id="665" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="667" href="Cubical.Data.Nat.Order.html#655" class="Bound">m</a>

<a id="670" class="Keyword">data</a> <a id="Trichotomy"></a><a id="675" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="686" class="Symbol">(</a><a id="687" href="Cubical.Data.Nat.Order.html#687" class="Bound">m</a> <a id="689" href="Cubical.Data.Nat.Order.html#689" class="Bound">n</a> <a id="691" class="Symbol">:</a> <a id="693" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">:</a> <a id="698" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="704" class="Keyword">where</a>
  <a id="Trichotomy.lt"></a><a id="712" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="715" class="Symbol">:</a> <a id="717" href="Cubical.Data.Nat.Order.html#687" class="Bound">m</a> <a id="719" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="721" href="Cubical.Data.Nat.Order.html#689" class="Bound">n</a> <a id="723" class="Symbol">→</a> <a id="725" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="736" href="Cubical.Data.Nat.Order.html#687" class="Bound">m</a> <a id="738" href="Cubical.Data.Nat.Order.html#689" class="Bound">n</a>
  <a id="Trichotomy.eq"></a><a id="742" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="745" class="Symbol">:</a> <a id="747" href="Cubical.Data.Nat.Order.html#687" class="Bound">m</a> <a id="749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="751" href="Cubical.Data.Nat.Order.html#689" class="Bound">n</a> <a id="753" class="Symbol">→</a> <a id="755" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="766" href="Cubical.Data.Nat.Order.html#687" class="Bound">m</a> <a id="768" href="Cubical.Data.Nat.Order.html#689" class="Bound">n</a>
  <a id="Trichotomy.gt"></a><a id="772" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.Data.Nat.Order.html#689" class="Bound">n</a> <a id="779" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="781" href="Cubical.Data.Nat.Order.html#687" class="Bound">m</a> <a id="783" class="Symbol">→</a> <a id="785" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="796" href="Cubical.Data.Nat.Order.html#687" class="Bound">m</a> <a id="798" href="Cubical.Data.Nat.Order.html#689" class="Bound">n</a>

<a id="801" class="Keyword">private</a>
  <a id="811" class="Keyword">variable</a>
    <a id="824" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="826" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="828" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="830" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="837" class="Keyword">private</a>
  <a id="witness-prop"></a><a id="847" href="Cubical.Data.Nat.Order.html#847" class="Function">witness-prop</a> <a id="860" class="Symbol">:</a> <a id="862" class="Symbol">∀</a> <a id="864" href="Cubical.Data.Nat.Order.html#864" class="Bound">j</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Data.Nat.Order.html#864" class="Bound">j</a> <a id="878" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="880" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="882" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="884" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="885" class="Symbol">)</a>
  <a id="889" href="Cubical.Data.Nat.Order.html#847" class="Function">witness-prop</a> <a id="902" class="Symbol">{</a><a id="903" href="Cubical.Data.Nat.Order.html#903" class="Bound">m</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">{</a><a id="907" href="Cubical.Data.Nat.Order.html#907" class="Bound">n</a><a id="908" class="Symbol">}</a> <a id="910" href="Cubical.Data.Nat.Order.html#910" class="Bound">j</a> <a id="912" class="Symbol">=</a> <a id="914" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.Data.Nat.Order.html#910" class="Bound">j</a> <a id="924" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="926" href="Cubical.Data.Nat.Order.html#903" class="Bound">m</a><a id="927" class="Symbol">)</a> <a id="929" href="Cubical.Data.Nat.Order.html#907" class="Bound">n</a>

<a id="isProp≤"></a><a id="932" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a> <a id="940" class="Symbol">:</a> <a id="942" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="949" class="Symbol">(</a><a id="950" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="952" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="954" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="955" class="Symbol">)</a>
<a id="957" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a> <a id="965" class="Symbol">{</a><a id="966" href="Cubical.Data.Nat.Order.html#966" class="Bound">m</a><a id="967" class="Symbol">}</a> <a id="969" class="Symbol">{</a><a id="970" href="Cubical.Data.Nat.Order.html#970" class="Bound">n</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Data.Nat.Order.html#974" class="Bound">k</a> <a id="976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="978" href="Cubical.Data.Nat.Order.html#978" class="Bound">p</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">(</a><a id="982" href="Cubical.Data.Nat.Order.html#982" class="Bound">l</a> <a id="984" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="986" href="Cubical.Data.Nat.Order.html#986" class="Bound">q</a><a id="987" class="Symbol">)</a>
  <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="1000" href="Cubical.Data.Nat.Order.html#847" class="Function">witness-prop</a> <a id="1013" href="Cubical.Data.Nat.Order.html#1029" class="Function">lemma</a>
  <a id="1021" class="Keyword">where</a>
  <a id="1029" href="Cubical.Data.Nat.Order.html#1029" class="Function">lemma</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Cubical.Data.Nat.Order.html#974" class="Bound">k</a> <a id="1039" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1041" href="Cubical.Data.Nat.Order.html#982" class="Bound">l</a>
  <a id="1045" href="Cubical.Data.Nat.Order.html#1029" class="Function">lemma</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.Data.Nat.Properties.html#4456" class="Function">inj-+m</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Cubical.Data.Nat.Order.html#978" class="Bound">p</a> <a id="1063" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1070" href="Cubical.Data.Nat.Order.html#986" class="Bound">q</a><a id="1071" class="Symbol">))</a>

<a id="zero-≤"></a><a id="1075" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a> <a id="1082" class="Symbol">:</a> <a id="1084" class="Number">0</a> <a id="1086" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1088" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1090" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Cubical.Data.Nat.Order.html#1098" class="Bound">n</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="Cubical.Data.Nat.Order.html#1098" class="Bound">n</a> <a id="1105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1107" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="1114" href="Cubical.Data.Nat.Order.html#1098" class="Bound">n</a>

<a id="suc-≤-suc"></a><a id="1117" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1131" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1133" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1141" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1143" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1149" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1151" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Data.Nat.Order.html#1162" class="Bound">k</a> <a id="1164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1166" href="Cubical.Data.Nat.Order.html#1166" class="Bound">p</a><a id="1167" class="Symbol">)</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Cubical.Data.Nat.Order.html#1162" class="Bound">k</a> <a id="1173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="1182" href="Cubical.Data.Nat.Order.html#1162" class="Bound">k</a> <a id="1184" class="Symbol">_)</a> <a id="1187" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1195" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1199" href="Cubical.Data.Nat.Order.html#1166" class="Bound">p</a><a id="1200" class="Symbol">)</a>

<a id="≤-+k"></a><a id="1203" href="Cubical.Data.Nat.Order.html#1203" class="Function">≤-+k</a> <a id="1208" class="Symbol">:</a> <a id="1210" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1212" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1214" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1222" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="1224" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1226" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1230" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a>
<a id="1232" href="Cubical.Data.Nat.Order.html#1203" class="Function">≤-+k</a> <a id="1237" class="Symbol">{</a><a id="1238" href="Cubical.Data.Nat.Order.html#1238" class="Bound">m</a><a id="1239" class="Symbol">}</a> <a id="1241" class="Symbol">{</a><a id="1242" class="Argument">k</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Cubical.Data.Nat.Order.html#1246" class="Bound">k</a><a id="1247" class="Symbol">}</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Cubical.Data.Nat.Order.html#1250" class="Bound">i</a> <a id="1252" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1254" href="Cubical.Data.Nat.Order.html#1254" class="Bound">p</a><a id="1255" class="Symbol">)</a>
  <a id="1259" class="Symbol">=</a> <a id="1261" href="Cubical.Data.Nat.Order.html#1250" class="Bound">i</a> <a id="1263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1265" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="1273" href="Cubical.Data.Nat.Order.html#1250" class="Bound">i</a> <a id="1275" href="Cubical.Data.Nat.Order.html#1238" class="Bound">m</a> <a id="1277" href="Cubical.Data.Nat.Order.html#1246" class="Bound">k</a> <a id="1279" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1281" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="1290" href="Cubical.Data.Nat.Order.html#1246" class="Bound">k</a><a id="1291" class="Symbol">)</a> <a id="1293" href="Cubical.Data.Nat.Order.html#1254" class="Bound">p</a>

<a id="≤SumRight"></a><a id="1296" href="Cubical.Data.Nat.Order.html#1296" class="Function">≤SumRight</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1310" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1312" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="1314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1316" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1318" href="Cubical.Data.Nat.Order.html#1296" class="Function">≤SumRight</a> <a id="1328" class="Symbol">{</a><a id="1329" href="Cubical.Data.Nat.Order.html#1329" class="Bound">n</a><a id="1330" class="Symbol">}</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Cubical.Data.Nat.Order.html#1333" class="Bound">k</a><a id="1334" class="Symbol">}</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Cubical.Data.Nat.Order.html#1203" class="Function">≤-+k</a> <a id="1343" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>

<a id="≤-k+"></a><a id="1351" href="Cubical.Data.Nat.Order.html#1351" class="Function">≤-k+</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1360" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1362" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1364" class="Symbol">→</a> <a id="1366" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="1368" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1370" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1372" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1374" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="1376" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1378" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1380" href="Cubical.Data.Nat.Order.html#1351" class="Function">≤-k+</a> <a id="1385" class="Symbol">{</a><a id="1386" href="Cubical.Data.Nat.Order.html#1386" class="Bound">m</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Cubical.Data.Nat.Order.html#1390" class="Bound">n</a><a id="1391" class="Symbol">}</a> <a id="1393" class="Symbol">{</a><a id="1394" href="Cubical.Data.Nat.Order.html#1394" class="Bound">k</a><a id="1395" class="Symbol">}</a>
  <a id="1399" class="Symbol">=</a> <a id="1401" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">_≤</a> <a id="1411" href="Cubical.Data.Nat.Order.html#1394" class="Bound">k</a> <a id="1413" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1415" href="Cubical.Data.Nat.Order.html#1390" class="Bound">n</a><a id="1416" class="Symbol">)</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1426" href="Cubical.Data.Nat.Order.html#1386" class="Bound">m</a> <a id="1428" href="Cubical.Data.Nat.Order.html#1394" class="Bound">k</a><a id="1429" class="Symbol">)</a>
  <a id="1433" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1435" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1441" class="Symbol">(</a><a id="1442" href="Cubical.Data.Nat.Order.html#1386" class="Bound">m</a> <a id="1444" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1446" href="Cubical.Data.Nat.Order.html#1394" class="Bound">k</a> <a id="1448" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤_</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1460" href="Cubical.Data.Nat.Order.html#1390" class="Bound">n</a> <a id="1462" href="Cubical.Data.Nat.Order.html#1394" class="Bound">k</a><a id="1463" class="Symbol">)</a>
  <a id="1467" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1469" href="Cubical.Data.Nat.Order.html#1203" class="Function">≤-+k</a>

<a id="≤SumLeft"></a><a id="1475" href="Cubical.Data.Nat.Order.html#1475" class="Function">≤SumLeft</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1488" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1490" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1492" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1494" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a>
<a id="1496" href="Cubical.Data.Nat.Order.html#1475" class="Function">≤SumLeft</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Cubical.Data.Nat.Order.html#1506" class="Bound">n</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">{</a><a id="1510" href="Cubical.Data.Nat.Order.html#1510" class="Bound">k</a><a id="1511" class="Symbol">}</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Cubical.Data.Nat.Order.html#1506" class="Bound">n</a> <a id="1524" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤_</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="1536" href="Cubical.Data.Nat.Order.html#1510" class="Bound">k</a> <a id="1538" href="Cubical.Data.Nat.Order.html#1506" class="Bound">n</a><a id="1539" class="Symbol">)</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Data.Nat.Order.html#1203" class="Function">≤-+k</a> <a id="1547" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a><a id="1553" class="Symbol">)</a>

<a id="pred-≤-pred"></a><a id="1556" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1574" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1576" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1582" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1588" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1590" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1592" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="1604" class="Symbol">(</a><a id="1605" href="Cubical.Data.Nat.Order.html#1605" class="Bound">k</a> <a id="1607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1609" href="Cubical.Data.Nat.Order.html#1609" class="Bound">p</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">=</a> <a id="1614" href="Cubical.Data.Nat.Order.html#1605" class="Bound">k</a> <a id="1616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1618" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="1625" class="Symbol">((</a><a id="1627" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="1638" href="Cubical.Data.Nat.Order.html#1605" class="Bound">k</a> <a id="1640" class="Symbol">_))</a> <a id="1644" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1646" href="Cubical.Data.Nat.Order.html#1609" class="Bound">p</a><a id="1647" class="Symbol">)</a>

<a id="≤-refl"></a><a id="1650" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1661" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1663" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="1665" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a> <a id="1672" class="Symbol">=</a> <a id="1674" class="Number">0</a> <a id="1676" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1678" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≤-suc"></a><a id="1684" href="Cubical.Data.Nat.Order.html#1684" class="Function">≤-suc</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1694" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1696" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1702" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1704" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1708" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1710" href="Cubical.Data.Nat.Order.html#1684" class="Function">≤-suc</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Cubical.Data.Nat.Order.html#1717" class="Bound">k</a> <a id="1719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1721" href="Cubical.Data.Nat.Order.html#1721" class="Bound">p</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">=</a> <a id="1726" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1730" href="Cubical.Data.Nat.Order.html#1717" class="Bound">k</a> <a id="1732" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1734" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1743" href="Cubical.Data.Nat.Order.html#1721" class="Bound">p</a>

<a id="suc-&lt;"></a><a id="1746" href="Cubical.Data.Nat.Order.html#1746" class="Function">suc-&lt;</a> <a id="1752" class="Symbol">:</a> <a id="1754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1758" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1760" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="1762" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1764" class="Symbol">→</a> <a id="1766" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1768" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="1770" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1772" href="Cubical.Data.Nat.Order.html#1746" class="Function">suc-&lt;</a> <a id="1778" href="Cubical.Data.Nat.Order.html#1778" class="Bound">p</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Cubical.Data.Nat.Order.html#1684" class="Function">≤-suc</a> <a id="1801" href="Cubical.Data.Nat.Order.html#1778" class="Bound">p</a><a id="1802" class="Symbol">)</a>

<a id="≤-sucℕ"></a><a id="1805" href="Cubical.Data.Nat.Order.html#1805" class="Function">≤-sucℕ</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1816" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1822" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1824" href="Cubical.Data.Nat.Order.html#1805" class="Function">≤-sucℕ</a> <a id="1831" class="Symbol">=</a> <a id="1833" href="Cubical.Data.Nat.Order.html#1684" class="Function">≤-suc</a> <a id="1839" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>

<a id="≤-predℕ"></a><a id="1847" href="Cubical.Data.Nat.Order.html#1847" class="Function">≤-predℕ</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="1863" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1865" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1867" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1869" href="Cubical.Data.Nat.Order.html#1847" class="Function">≤-predℕ</a> <a id="1877" class="Symbol">{</a><a id="1878" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="1893" href="Cubical.Data.Nat.Order.html#1847" class="Function">≤-predℕ</a> <a id="1901" class="Symbol">{</a><a id="1902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1906" href="Cubical.Data.Nat.Order.html#1906" class="Bound">n</a><a id="1907" class="Symbol">}</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Cubical.Data.Nat.Order.html#1684" class="Function">≤-suc</a> <a id="1917" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>

<a id="≤-trans"></a><a id="1925" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="1937" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1939" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="1945" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1947" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="1953" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="1955" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="1957" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="1965" class="Symbol">{</a><a id="1966" href="Cubical.Data.Nat.Order.html#1966" class="Bound">k</a><a id="1967" class="Symbol">}</a> <a id="1969" class="Symbol">{</a><a id="1970" href="Cubical.Data.Nat.Order.html#1970" class="Bound">m</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">{</a><a id="1974" href="Cubical.Data.Nat.Order.html#1974" class="Bound">n</a><a id="1975" class="Symbol">}</a> <a id="1977" class="Symbol">(</a><a id="1978" href="Cubical.Data.Nat.Order.html#1978" class="Bound">i</a> <a id="1980" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1982" href="Cubical.Data.Nat.Order.html#1982" class="Bound">p</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="1988" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1990" href="Cubical.Data.Nat.Order.html#1990" class="Bound">q</a><a id="1991" class="Symbol">)</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="Cubical.Data.Nat.Order.html#1978" class="Bound">i</a> <a id="1997" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1999" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="2001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2003" href="Cubical.Data.Nat.Order.html#2099" class="Function">l2</a> <a id="2006" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Cubical.Data.Nat.Order.html#2027" class="Function">l1</a> <a id="2012" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2014" href="Cubical.Data.Nat.Order.html#1990" class="Bound">q</a><a id="2015" class="Symbol">)</a>
  <a id="2019" class="Keyword">where</a>
  <a id="2027" href="Cubical.Data.Nat.Order.html#2027" class="Function">l1</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="2034" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2036" href="Cubical.Data.Nat.Order.html#1978" class="Bound">i</a> <a id="2038" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2040" href="Cubical.Data.Nat.Order.html#1966" class="Bound">k</a> <a id="2042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2044" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="2046" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2048" href="Cubical.Data.Nat.Order.html#1970" class="Bound">m</a>
  <a id="2052" href="Cubical.Data.Nat.Order.html#2027" class="Function">l1</a> <a id="2055" class="Symbol">=</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="2071" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="2073" href="Cubical.Data.Nat.Order.html#1978" class="Bound">i</a> <a id="2075" href="Cubical.Data.Nat.Order.html#1966" class="Bound">k</a><a id="2076" class="Symbol">))</a> <a id="2079" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="2090" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2092" class="Symbol">)</a> <a id="2094" href="Cubical.Data.Nat.Order.html#1982" class="Bound">p</a><a id="2095" class="Symbol">)</a>
  <a id="2099" href="Cubical.Data.Nat.Order.html#2099" class="Function">l2</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Cubical.Data.Nat.Order.html#1978" class="Bound">i</a> <a id="2106" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2108" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="2110" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2112" href="Cubical.Data.Nat.Order.html#1966" class="Bound">k</a> <a id="2114" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2116" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a> <a id="2118" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2120" href="Cubical.Data.Nat.Order.html#1978" class="Bound">i</a> <a id="2122" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2124" href="Cubical.Data.Nat.Order.html#1966" class="Bound">k</a>
  <a id="2128" href="Cubical.Data.Nat.Order.html#2099" class="Function">l2</a> <a id="2131" class="Symbol">=</a> <a id="2133" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="2142" href="Cubical.Data.Nat.Order.html#1966" class="Bound">k</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">(</a><a id="2146" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="2153" href="Cubical.Data.Nat.Order.html#1978" class="Bound">i</a> <a id="2155" href="Cubical.Data.Nat.Order.html#1986" class="Bound">j</a><a id="2156" class="Symbol">)</a>

<a id="≤-antisym"></a><a id="2159" href="Cubical.Data.Nat.Order.html#2159" class="Function">≤-antisym</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2173" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2175" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="2181" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2183" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2189" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2191" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="2193" href="Cubical.Data.Nat.Order.html#2159" class="Function">≤-antisym</a> <a id="2203" class="Symbol">{</a><a id="2204" href="Cubical.Data.Nat.Order.html#2204" class="Bound">m</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Cubical.Data.Nat.Order.html#2208" class="Bound">i</a> <a id="2210" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2212" href="Cubical.Data.Nat.Order.html#2212" class="Bound">p</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Cubical.Data.Nat.Order.html#2216" class="Bound">j</a> <a id="2218" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2220" href="Cubical.Data.Nat.Order.html#2220" class="Bound">q</a><a id="2221" class="Symbol">)</a> <a id="2223" class="Symbol">=</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="2235" href="Cubical.Data.Nat.Order.html#2204" class="Bound">m</a><a id="2236" class="Symbol">)</a> <a id="2238" href="Cubical.Data.Nat.Order.html#2367" class="Function">l3</a><a id="2240" class="Symbol">)</a> <a id="2242" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2244" href="Cubical.Data.Nat.Order.html#2212" class="Bound">p</a>
  <a id="2248" class="Keyword">where</a>
  <a id="2256" href="Cubical.Data.Nat.Order.html#2256" class="Function">l1</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="Cubical.Data.Nat.Order.html#2216" class="Bound">j</a> <a id="2263" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2265" href="Cubical.Data.Nat.Order.html#2208" class="Bound">i</a> <a id="2267" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2269" href="Cubical.Data.Nat.Order.html#2204" class="Bound">m</a> <a id="2271" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2273" href="Cubical.Data.Nat.Order.html#2204" class="Bound">m</a>
  <a id="2277" href="Cubical.Data.Nat.Order.html#2256" class="Function">l1</a> <a id="2280" class="Symbol">=</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="2296" href="Cubical.Data.Nat.Order.html#2216" class="Bound">j</a> <a id="2298" href="Cubical.Data.Nat.Order.html#2208" class="Bound">i</a> <a id="2300" href="Cubical.Data.Nat.Order.html#2204" class="Bound">m</a><a id="2301" class="Symbol">))</a> <a id="2304" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2306" class="Symbol">((</a><a id="2308" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Cubical.Data.Nat.Order.html#2216" class="Bound">j</a> <a id="2316" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2318" class="Symbol">)</a> <a id="2320" href="Cubical.Data.Nat.Order.html#2212" class="Bound">p</a><a id="2321" class="Symbol">)</a> <a id="2323" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2325" href="Cubical.Data.Nat.Order.html#2220" class="Bound">q</a><a id="2326" class="Symbol">)</a>
  <a id="2330" href="Cubical.Data.Nat.Order.html#2330" class="Function">l2</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Cubical.Data.Nat.Order.html#2216" class="Bound">j</a> <a id="2337" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2339" href="Cubical.Data.Nat.Order.html#2208" class="Bound">i</a> <a id="2341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2343" class="Number">0</a>
  <a id="2347" href="Cubical.Data.Nat.Order.html#2330" class="Function">l2</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Cubical.Data.Nat.Properties.html#4554" class="Function">m+n≡n→m≡0</a> <a id="2362" href="Cubical.Data.Nat.Order.html#2256" class="Function">l1</a>
  <a id="2367" href="Cubical.Data.Nat.Order.html#2367" class="Function">l3</a> <a id="2370" class="Symbol">:</a> <a id="2372" class="Number">0</a> <a id="2374" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2376" href="Cubical.Data.Nat.Order.html#2208" class="Bound">i</a>
  <a id="2380" href="Cubical.Data.Nat.Order.html#2367" class="Function">l3</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Data.Nat.Properties.html#4704" class="Function">m+n≡0→m≡0×n≡0</a> <a id="2409" href="Cubical.Data.Nat.Order.html#2330" class="Function">l2</a><a id="2411" class="Symbol">))</a>

<a id="≤-+-≤"></a><a id="2415" href="Cubical.Data.Nat.Order.html#2415" class="Function">≤-+-≤</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2425" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2427" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="2433" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2435" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2441" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2443" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="2445" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2447" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="2449" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2451" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a>
<a id="2453" href="Cubical.Data.Nat.Order.html#2415" class="Function">≤-+-≤</a> <a id="2459" href="Cubical.Data.Nat.Order.html#2459" class="Bound">p</a> <a id="2461" href="Cubical.Data.Nat.Order.html#2461" class="Bound">q</a> <a id="2463" class="Symbol">=</a> <a id="2465" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Cubical.Data.Nat.Order.html#1203" class="Function">≤-+k</a> <a id="2479" href="Cubical.Data.Nat.Order.html#2459" class="Bound">p</a><a id="2480" class="Symbol">)</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Cubical.Data.Nat.Order.html#1351" class="Function">≤-k+</a> <a id="2488" href="Cubical.Data.Nat.Order.html#2461" class="Bound">q</a><a id="2489" class="Symbol">)</a>

<a id="≤-k+-cancel"></a><a id="2492" href="Cubical.Data.Nat.Order.html#2492" class="Function">≤-k+-cancel</a> <a id="2504" class="Symbol">:</a> <a id="2506" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="2508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2510" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2512" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2514" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="2516" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2518" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2524" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2526" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="2528" href="Cubical.Data.Nat.Order.html#2492" class="Function">≤-k+-cancel</a> <a id="2540" class="Symbol">{</a><a id="2541" href="Cubical.Data.Nat.Order.html#2541" class="Bound">k</a><a id="2542" class="Symbol">}</a> <a id="2544" class="Symbol">{</a><a id="2545" href="Cubical.Data.Nat.Order.html#2545" class="Bound">m</a><a id="2546" class="Symbol">}</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Cubical.Data.Nat.Order.html#2549" class="Bound">l</a> <a id="2551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2553" href="Cubical.Data.Nat.Order.html#2553" class="Bound">p</a><a id="2554" class="Symbol">)</a> <a id="2556" class="Symbol">=</a> <a id="2558" href="Cubical.Data.Nat.Order.html#2549" class="Bound">l</a> <a id="2560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2562" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Cubical.Data.Nat.Order.html#2591" class="Function">sub</a> <a id="2574" href="Cubical.Data.Nat.Order.html#2541" class="Bound">k</a> <a id="2576" href="Cubical.Data.Nat.Order.html#2545" class="Bound">m</a> <a id="2578" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2580" href="Cubical.Data.Nat.Order.html#2553" class="Bound">p</a><a id="2581" class="Symbol">)</a>
 <a id="2584" class="Keyword">where</a>
 <a id="2591" href="Cubical.Data.Nat.Order.html#2591" class="Function">sub</a> <a id="2595" class="Symbol">:</a> <a id="2597" class="Symbol">∀</a> <a id="2599" href="Cubical.Data.Nat.Order.html#2599" class="Bound">k</a> <a id="2601" href="Cubical.Data.Nat.Order.html#2601" class="Bound">m</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Cubical.Data.Nat.Order.html#2599" class="Bound">k</a> <a id="2607" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Cubical.Data.Nat.Order.html#2549" class="Bound">l</a> <a id="2612" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2614" href="Cubical.Data.Nat.Order.html#2601" class="Bound">m</a><a id="2615" class="Symbol">)</a> <a id="2617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2619" href="Cubical.Data.Nat.Order.html#2549" class="Bound">l</a> <a id="2621" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Data.Nat.Order.html#2599" class="Bound">k</a> <a id="2626" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2628" href="Cubical.Data.Nat.Order.html#2601" class="Bound">m</a><a id="2629" class="Symbol">)</a>
 <a id="2632" href="Cubical.Data.Nat.Order.html#2591" class="Function">sub</a> <a id="2636" href="Cubical.Data.Nat.Order.html#2636" class="Bound">k</a> <a id="2638" href="Cubical.Data.Nat.Order.html#2638" class="Bound">m</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="2650" href="Cubical.Data.Nat.Order.html#2636" class="Bound">k</a> <a id="2652" href="Cubical.Data.Nat.Order.html#2549" class="Bound">l</a> <a id="2654" href="Cubical.Data.Nat.Order.html#2638" class="Bound">m</a> <a id="2656" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2658" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="2667" href="Cubical.Data.Nat.Order.html#2638" class="Bound">m</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="2678" href="Cubical.Data.Nat.Order.html#2636" class="Bound">k</a> <a id="2680" href="Cubical.Data.Nat.Order.html#2549" class="Bound">l</a><a id="2681" class="Symbol">)</a> <a id="2683" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2685" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="2698" href="Cubical.Data.Nat.Order.html#2549" class="Bound">l</a> <a id="2700" href="Cubical.Data.Nat.Order.html#2636" class="Bound">k</a> <a id="2702" href="Cubical.Data.Nat.Order.html#2638" class="Bound">m</a><a id="2703" class="Symbol">)</a>

<a id="≤-+k-cancel"></a><a id="2706" href="Cubical.Data.Nat.Order.html#2706" class="Function">≤-+k-cancel</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2722" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2724" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="2726" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2728" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="2730" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2732" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2738" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2740" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="2742" href="Cubical.Data.Nat.Order.html#2706" class="Function">≤-+k-cancel</a> <a id="2754" class="Symbol">{</a><a id="2755" href="Cubical.Data.Nat.Order.html#2755" class="Bound">m</a><a id="2756" class="Symbol">}</a> <a id="2758" class="Symbol">{</a><a id="2759" href="Cubical.Data.Nat.Order.html#2759" class="Bound">k</a><a id="2760" class="Symbol">}</a> <a id="2762" class="Symbol">{</a><a id="2763" href="Cubical.Data.Nat.Order.html#2763" class="Bound">n</a><a id="2764" class="Symbol">}</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Data.Nat.Order.html#2767" class="Bound">l</a> <a id="2769" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2771" href="Cubical.Data.Nat.Order.html#2771" class="Bound">p</a><a id="2772" class="Symbol">)</a> <a id="2774" class="Symbol">=</a> <a id="2776" href="Cubical.Data.Nat.Order.html#2767" class="Bound">l</a> <a id="2778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2780" href="Cubical.Data.Nat.Order.html#2798" class="Function">cancelled</a>
 <a id="2791" class="Keyword">where</a>
 <a id="2798" href="Cubical.Data.Nat.Order.html#2798" class="Function">cancelled</a> <a id="2808" class="Symbol">:</a> <a id="2810" href="Cubical.Data.Nat.Order.html#2767" class="Bound">l</a> <a id="2812" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2814" href="Cubical.Data.Nat.Order.html#2755" class="Bound">m</a> <a id="2816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2818" href="Cubical.Data.Nat.Order.html#2763" class="Bound">n</a>
 <a id="2821" href="Cubical.Data.Nat.Order.html#2798" class="Function">cancelled</a> <a id="2831" class="Symbol">=</a> <a id="2833" href="Cubical.Data.Nat.Properties.html#4456" class="Function">inj-+m</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="2854" href="Cubical.Data.Nat.Order.html#2767" class="Bound">l</a> <a id="2856" href="Cubical.Data.Nat.Order.html#2755" class="Bound">m</a> <a id="2858" href="Cubical.Data.Nat.Order.html#2759" class="Bound">k</a><a id="2859" class="Symbol">)</a> <a id="2861" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2863" href="Cubical.Data.Nat.Order.html#2771" class="Bound">p</a><a id="2864" class="Symbol">)</a>

<a id="≤-+k-trans"></a><a id="2867" href="Cubical.Data.Nat.Order.html#2867" class="Function">≤-+k-trans</a> <a id="2878" class="Symbol">:</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2883" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2885" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="2887" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2889" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2896" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2898" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="2900" href="Cubical.Data.Nat.Order.html#2867" class="Function">≤-+k-trans</a> <a id="2911" class="Symbol">{</a><a id="2912" href="Cubical.Data.Nat.Order.html#2912" class="Bound">m</a><a id="2913" class="Symbol">}</a> <a id="2915" class="Symbol">{</a><a id="2916" href="Cubical.Data.Nat.Order.html#2916" class="Bound">k</a><a id="2917" class="Symbol">}</a> <a id="2919" class="Symbol">{</a><a id="2920" href="Cubical.Data.Nat.Order.html#2920" class="Bound">n</a><a id="2921" class="Symbol">}</a> <a id="2923" href="Cubical.Data.Nat.Order.html#2923" class="Bound">p</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Cubical.Data.Nat.Order.html#2916" class="Bound">k</a> <a id="2938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2940" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="2947" href="Cubical.Data.Nat.Order.html#2916" class="Bound">k</a> <a id="2949" href="Cubical.Data.Nat.Order.html#2912" class="Bound">m</a><a id="2950" class="Symbol">)</a> <a id="2952" href="Cubical.Data.Nat.Order.html#2923" class="Bound">p</a>

<a id="≤-k+-trans"></a><a id="2955" href="Cubical.Data.Nat.Order.html#2955" class="Function">≤-k+-trans</a> <a id="2966" class="Symbol">:</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="2971" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2973" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2975" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2977" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="2978" class="Symbol">)</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="2984" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="2986" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="2988" href="Cubical.Data.Nat.Order.html#2955" class="Function">≤-k+-trans</a> <a id="2999" class="Symbol">{</a><a id="3000" href="Cubical.Data.Nat.Order.html#3000" class="Bound">m</a><a id="3001" class="Symbol">}</a> <a id="3003" class="Symbol">{</a><a id="3004" href="Cubical.Data.Nat.Order.html#3004" class="Bound">k</a><a id="3005" class="Symbol">}</a> <a id="3007" class="Symbol">{</a><a id="3008" href="Cubical.Data.Nat.Order.html#3008" class="Bound">n</a><a id="3009" class="Symbol">}</a> <a id="3011" href="Cubical.Data.Nat.Order.html#3011" class="Bound">p</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Cubical.Data.Nat.Order.html#3000" class="Bound">m</a> <a id="3026" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3028" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3032" class="Symbol">)</a> <a id="3034" href="Cubical.Data.Nat.Order.html#3011" class="Bound">p</a>

<a id="≤-·k"></a><a id="3037" href="Cubical.Data.Nat.Order.html#3037" class="Function">≤-·k</a> <a id="3042" class="Symbol">:</a> <a id="3044" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3046" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="3048" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3050" class="Symbol">→</a> <a id="3052" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3054" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3056" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="3058" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="3060" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3062" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3064" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a>
<a id="3066" href="Cubical.Data.Nat.Order.html#3037" class="Function">≤-·k</a> <a id="3071" class="Symbol">{</a><a id="3072" href="Cubical.Data.Nat.Order.html#3072" class="Bound">m</a><a id="3073" class="Symbol">}</a> <a id="3075" class="Symbol">{</a><a id="3076" href="Cubical.Data.Nat.Order.html#3076" class="Bound">n</a><a id="3077" class="Symbol">}</a> <a id="3079" class="Symbol">{</a><a id="3080" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a><a id="3081" class="Symbol">}</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Cubical.Data.Nat.Order.html#3084" class="Bound">d</a> <a id="3086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3088" href="Cubical.Data.Nat.Order.html#3088" class="Bound">r</a><a id="3089" class="Symbol">)</a> <a id="3091" class="Symbol">=</a> <a id="3093" href="Cubical.Data.Nat.Order.html#3084" class="Bound">d</a> <a id="3095" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3097" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a> <a id="3099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3101" href="Cubical.Data.Nat.Order.html#3116" class="Function">reason</a> <a id="3108" class="Keyword">where</a>
  <a id="3116" href="Cubical.Data.Nat.Order.html#3116" class="Function">reason</a> <a id="3123" class="Symbol">:</a> <a id="3125" href="Cubical.Data.Nat.Order.html#3084" class="Bound">d</a> <a id="3127" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3129" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a> <a id="3131" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3133" href="Cubical.Data.Nat.Order.html#3072" class="Bound">m</a> <a id="3135" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3137" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a> <a id="3139" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3141" href="Cubical.Data.Nat.Order.html#3076" class="Bound">n</a> <a id="3143" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3145" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a>
  <a id="3149" href="Cubical.Data.Nat.Order.html#3116" class="Function">reason</a> <a id="3156" class="Symbol">=</a> <a id="3158" href="Cubical.Data.Nat.Order.html#3084" class="Bound">d</a> <a id="3160" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3162" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a> <a id="3164" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3166" href="Cubical.Data.Nat.Order.html#3072" class="Bound">m</a> <a id="3168" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3170" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a> <a id="3172" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3175" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="3186" href="Cubical.Data.Nat.Order.html#3084" class="Bound">d</a> <a id="3188" href="Cubical.Data.Nat.Order.html#3072" class="Bound">m</a> <a id="3190" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a> <a id="3192" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3205" class="Symbol">(</a><a id="3206" href="Cubical.Data.Nat.Order.html#3084" class="Bound">d</a> <a id="3208" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3210" href="Cubical.Data.Nat.Order.html#3072" class="Bound">m</a><a id="3211" class="Symbol">)</a> <a id="3213" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3215" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a>   <a id="3219" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3222" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·</a> <a id="3231" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a><a id="3232" class="Symbol">)</a> <a id="3234" href="Cubical.Data.Nat.Order.html#3088" class="Bound">r</a> <a id="3236" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3249" href="Cubical.Data.Nat.Order.html#3076" class="Bound">n</a> <a id="3251" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3253" href="Cubical.Data.Nat.Order.html#3080" class="Bound">k</a>         <a id="3263" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="&lt;-k+-cancel"></a><a id="3266" href="Cubical.Data.Nat.Order.html#3266" class="Function">&lt;-k+-cancel</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="3282" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3284" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3286" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="3288" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="3290" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3292" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3294" class="Symbol">→</a> <a id="3296" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3298" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="3300" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="3302" href="Cubical.Data.Nat.Order.html#3266" class="Function">&lt;-k+-cancel</a> <a id="3314" class="Symbol">{</a><a id="3315" href="Cubical.Data.Nat.Order.html#3315" class="Bound">k</a><a id="3316" class="Symbol">}</a> <a id="3318" class="Symbol">{</a><a id="3319" href="Cubical.Data.Nat.Order.html#3319" class="Bound">m</a><a id="3320" class="Symbol">}</a> <a id="3322" class="Symbol">{</a><a id="3323" href="Cubical.Data.Nat.Order.html#3323" class="Bound">n</a><a id="3324" class="Symbol">}</a> <a id="3326" class="Symbol">=</a> <a id="3328" href="Cubical.Data.Nat.Order.html#2492" class="Function">≤-k+-cancel</a> <a id="3340" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3342" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">_≤</a> <a id="3352" href="Cubical.Data.Nat.Order.html#3315" class="Bound">k</a> <a id="3354" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3356" href="Cubical.Data.Nat.Order.html#3323" class="Bound">n</a><a id="3357" class="Symbol">)</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="3371" href="Cubical.Data.Nat.Order.html#3315" class="Bound">k</a> <a id="3373" href="Cubical.Data.Nat.Order.html#3319" class="Bound">m</a><a id="3374" class="Symbol">))</a>

<a id="¬-&lt;-zero"></a><a id="3378" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="3387" class="Symbol">:</a> <a id="3389" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3391" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3393" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="3395" class="Number">0</a>
<a id="3397" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Cubical.Data.Nat.Order.html#3407" class="Bound">k</a> <a id="3409" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3411" href="Cubical.Data.Nat.Order.html#3411" class="Bound">p</a><a id="3412" class="Symbol">)</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="3422" class="Symbol">((</a><a id="3424" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="3435" href="Cubical.Data.Nat.Order.html#3407" class="Bound">k</a> <a id="3437" class="Symbol">_))</a> <a id="3441" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3443" href="Cubical.Data.Nat.Order.html#3411" class="Bound">p</a><a id="3444" class="Symbol">)</a>

<a id="¬m&lt;m"></a><a id="3447" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3456" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3458" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="3460" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="3462" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="3467" class="Symbol">{</a><a id="3468" href="Cubical.Data.Nat.Order.html#3468" class="Bound">m</a><a id="3469" class="Symbol">}</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="3482" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3484" href="Cubical.Data.Nat.Order.html#2706" class="Function">≤-+k-cancel</a> <a id="3496" class="Symbol">{</a><a id="3497" class="Argument">k</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Cubical.Data.Nat.Order.html#3468" class="Bound">m</a><a id="3502" class="Symbol">}</a>

<a id="≤0→≡0"></a><a id="3505" href="Cubical.Data.Nat.Order.html#3505" class="Function">≤0→≡0</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3515" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="3517" class="Number">0</a> <a id="3519" class="Symbol">→</a> <a id="3521" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3523" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3525" class="Number">0</a>
<a id="3527" href="Cubical.Data.Nat.Order.html#3505" class="Function">≤0→≡0</a> <a id="3533" class="Symbol">{</a><a id="3534" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3538" class="Symbol">}</a> <a id="3540" href="Cubical.Data.Nat.Order.html#3540" class="Bound">ineq</a> <a id="3545" class="Symbol">=</a> <a id="3547" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3552" href="Cubical.Data.Nat.Order.html#3505" class="Function">≤0→≡0</a> <a id="3558" class="Symbol">{</a><a id="3559" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3563" href="Cubical.Data.Nat.Order.html#3563" class="Bound">n</a><a id="3564" class="Symbol">}</a> <a id="3566" href="Cubical.Data.Nat.Order.html#3566" class="Bound">ineq</a> <a id="3571" class="Symbol">=</a> <a id="3573" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="3589" href="Cubical.Data.Nat.Order.html#3566" class="Bound">ineq</a><a id="3593" class="Symbol">)</a>

<a id="predℕ-≤-predℕ"></a><a id="3596" href="Cubical.Data.Nat.Order.html#3596" class="Function">predℕ-≤-predℕ</a> <a id="3610" class="Symbol">:</a> <a id="3612" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3614" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="3616" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3618" class="Symbol">→</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="3627" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a><a id="3628" class="Symbol">)</a> <a id="3630" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="3632" class="Symbol">(</a><a id="3633" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="3639" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="3640" class="Symbol">)</a>
<a id="3642" href="Cubical.Data.Nat.Order.html#3596" class="Function">predℕ-≤-predℕ</a> <a id="3656" class="Symbol">{</a><a id="3657" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3661" class="Symbol">}</a> <a id="3663" class="Symbol">{</a><a id="3664" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3668" class="Symbol">}</a>   <a id="3672" href="Cubical.Data.Nat.Order.html#3672" class="Bound">ineq</a> <a id="3677" class="Symbol">=</a> <a id="3679" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="3686" href="Cubical.Data.Nat.Order.html#3596" class="Function">predℕ-≤-predℕ</a> <a id="3700" class="Symbol">{</a><a id="3701" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3705" class="Symbol">}</a> <a id="3707" class="Symbol">{</a><a id="3708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3712" href="Cubical.Data.Nat.Order.html#3712" class="Bound">n</a><a id="3713" class="Symbol">}</a>  <a id="3716" href="Cubical.Data.Nat.Order.html#3716" class="Bound">ineq</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>
<a id="3730" href="Cubical.Data.Nat.Order.html#3596" class="Function">predℕ-≤-predℕ</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3749" href="Cubical.Data.Nat.Order.html#3749" class="Bound">m</a><a id="3750" class="Symbol">}</a> <a id="3752" class="Symbol">{</a><a id="3753" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3757" class="Symbol">}</a>  <a id="3760" href="Cubical.Data.Nat.Order.html#3760" class="Bound">ineq</a> <a id="3765" class="Symbol">=</a> <a id="3767" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="3783" href="Cubical.Data.Nat.Order.html#3760" class="Bound">ineq</a><a id="3787" class="Symbol">)</a>
<a id="3789" href="Cubical.Data.Nat.Order.html#3596" class="Function">predℕ-≤-predℕ</a> <a id="3803" class="Symbol">{</a><a id="3804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3808" href="Cubical.Data.Nat.Order.html#3808" class="Bound">m</a><a id="3809" class="Symbol">}</a> <a id="3811" class="Symbol">{</a><a id="3812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3816" href="Cubical.Data.Nat.Order.html#3816" class="Bound">n</a><a id="3817" class="Symbol">}</a> <a id="3819" href="Cubical.Data.Nat.Order.html#3819" class="Bound">ineq</a> <a id="3824" class="Symbol">=</a> <a id="3826" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="3838" href="Cubical.Data.Nat.Order.html#3819" class="Bound">ineq</a>

<a id="¬m+n&lt;m"></a><a id="3844" href="Cubical.Data.Nat.Order.html#3844" class="Function">¬m+n&lt;m</a> <a id="3851" class="Symbol">:</a> <a id="3853" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3855" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3857" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3859" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3861" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="3863" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="3865" href="Cubical.Data.Nat.Order.html#3844" class="Function">¬m+n&lt;m</a> <a id="3872" class="Symbol">{</a><a id="3873" href="Cubical.Data.Nat.Order.html#3873" class="Bound">m</a><a id="3874" class="Symbol">}</a> <a id="3876" class="Symbol">{</a><a id="3877" href="Cubical.Data.Nat.Order.html#3877" class="Bound">n</a><a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="3891" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3893" href="Cubical.Data.Nat.Order.html#3266" class="Function">&lt;-k+-cancel</a> <a id="3905" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3907" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Cubical.Data.Nat.Order.html#3873" class="Bound">m</a> <a id="3916" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3918" href="Cubical.Data.Nat.Order.html#3877" class="Bound">n</a> <a id="3920" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;_</a><a id="3922" class="Symbol">)</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="3937" href="Cubical.Data.Nat.Order.html#3873" class="Bound">m</a><a id="3938" class="Symbol">))</a>

<a id="&lt;-weaken"></a><a id="3942" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3955" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="3957" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="3963" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="3965" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="3967" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Data.Nat.Order.html#3977" class="Bound">k</a> <a id="3979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3981" href="Cubical.Data.Nat.Order.html#3981" class="Bound">p</a><a id="3982" class="Symbol">)</a> <a id="3984" class="Symbol">=</a> <a id="3986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3990" href="Cubical.Data.Nat.Order.html#3977" class="Bound">k</a> <a id="3992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3994" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4005" href="Cubical.Data.Nat.Order.html#3977" class="Bound">k</a> <a id="4007" class="Symbol">_)</a> <a id="4010" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4012" href="Cubical.Data.Nat.Order.html#3981" class="Bound">p</a>

<a id="≤&lt;-trans"></a><a id="4015" href="Cubical.Data.Nat.Order.html#4015" class="Function">≤&lt;-trans</a> <a id="4024" class="Symbol">:</a> <a id="4026" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4028" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="4030" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4032" class="Symbol">→</a> <a id="4034" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4036" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4038" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4040" class="Symbol">→</a> <a id="4042" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4044" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4046" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="4048" href="Cubical.Data.Nat.Order.html#4015" class="Function">≤&lt;-trans</a> <a id="4057" href="Cubical.Data.Nat.Order.html#4057" class="Bound">p</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="4080" href="Cubical.Data.Nat.Order.html#4057" class="Bound">p</a><a id="4081" class="Symbol">)</a>

<a id="&lt;≤-trans"></a><a id="4084" href="Cubical.Data.Nat.Order.html#4084" class="Function">&lt;≤-trans</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4097" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4099" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4101" class="Symbol">→</a> <a id="4103" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4105" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="4107" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4109" class="Symbol">→</a> <a id="4111" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4113" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4115" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="4117" href="Cubical.Data.Nat.Order.html#4084" class="Function">&lt;≤-trans</a> <a id="4126" class="Symbol">=</a> <a id="4128" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a>

<a id="&lt;-trans"></a><a id="4137" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="4145" class="Symbol">:</a> <a id="4147" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4149" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4151" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4153" class="Symbol">→</a> <a id="4155" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4157" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4159" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4161" class="Symbol">→</a> <a id="4163" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4165" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4167" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="4169" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="4177" href="Cubical.Data.Nat.Order.html#4177" class="Bound">p</a> <a id="4179" class="Symbol">=</a> <a id="4181" href="Cubical.Data.Nat.Order.html#4015" class="Function">≤&lt;-trans</a> <a id="4190" class="Symbol">(</a><a id="4191" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="4200" href="Cubical.Data.Nat.Order.html#4177" class="Bound">p</a><a id="4201" class="Symbol">)</a>

<a id="&lt;-asym"></a><a id="4204" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4215" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4217" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4219" class="Symbol">→</a> <a id="4221" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4223" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4225" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="4227" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="4229" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="4236" href="Cubical.Data.Nat.Order.html#4236" class="Bound">m&lt;n</a> <a id="4240" class="Symbol">=</a> <a id="4242" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="4247" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4249" href="Cubical.Data.Nat.Order.html#4084" class="Function">&lt;≤-trans</a> <a id="4258" href="Cubical.Data.Nat.Order.html#4236" class="Bound">m&lt;n</a>

<a id="&lt;-+k"></a><a id="4263" href="Cubical.Data.Nat.Order.html#4263" class="Function">&lt;-+k</a> <a id="4268" class="Symbol">:</a> <a id="4270" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4272" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4274" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4276" class="Symbol">→</a> <a id="4278" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4280" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4282" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4284" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4286" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4288" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4290" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a>
<a id="4292" href="Cubical.Data.Nat.Order.html#4263" class="Function">&lt;-+k</a> <a id="4297" href="Cubical.Data.Nat.Order.html#4297" class="Bound">p</a> <a id="4299" class="Symbol">=</a> <a id="4301" href="Cubical.Data.Nat.Order.html#1203" class="Function">≤-+k</a> <a id="4306" href="Cubical.Data.Nat.Order.html#4297" class="Bound">p</a>

<a id="&lt;-k+"></a><a id="4309" href="Cubical.Data.Nat.Order.html#4309" class="Function">&lt;-k+</a> <a id="4314" class="Symbol">:</a> <a id="4316" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4318" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4320" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4322" class="Symbol">→</a> <a id="4324" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4326" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4328" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4330" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4332" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4334" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4336" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="4338" href="Cubical.Data.Nat.Order.html#4309" class="Function">&lt;-k+</a> <a id="4343" class="Symbol">{</a><a id="4344" href="Cubical.Data.Nat.Order.html#4344" class="Bound">m</a><a id="4345" class="Symbol">}</a> <a id="4347" class="Symbol">{</a><a id="4348" href="Cubical.Data.Nat.Order.html#4348" class="Bound">n</a><a id="4349" class="Symbol">}</a> <a id="4351" class="Symbol">{</a><a id="4352" href="Cubical.Data.Nat.Order.html#4352" class="Bound">k</a><a id="4353" class="Symbol">}</a> <a id="4355" href="Cubical.Data.Nat.Order.html#4355" class="Bound">p</a> <a id="4357" class="Symbol">=</a> <a id="4359" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4365" class="Symbol">(λ</a> <a id="4368" href="Cubical.Data.Nat.Order.html#4368" class="Bound">km</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Cubical.Data.Nat.Order.html#4368" class="Bound">km</a> <a id="4376" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="4378" href="Cubical.Data.Nat.Order.html#4352" class="Bound">k</a> <a id="4380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4382" href="Cubical.Data.Nat.Order.html#4348" class="Bound">n</a><a id="4383" class="Symbol">)</a> <a id="4385" class="Symbol">(</a><a id="4386" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4392" href="Cubical.Data.Nat.Order.html#4352" class="Bound">k</a> <a id="4394" href="Cubical.Data.Nat.Order.html#4344" class="Bound">m</a><a id="4395" class="Symbol">)</a> <a id="4397" class="Symbol">(</a><a id="4398" href="Cubical.Data.Nat.Order.html#1351" class="Function">≤-k+</a> <a id="4403" href="Cubical.Data.Nat.Order.html#4355" class="Bound">p</a><a id="4404" class="Symbol">)</a>

<a id="&lt;-+k-trans"></a><a id="4407" href="Cubical.Data.Nat.Order.html#4407" class="Function">&lt;-+k-trans</a> <a id="4418" class="Symbol">:</a> <a id="4420" class="Symbol">(</a><a id="4421" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4423" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4425" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4427" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4429" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="4430" class="Symbol">)</a> <a id="4432" class="Symbol">→</a> <a id="4434" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4436" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4438" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="4440" href="Cubical.Data.Nat.Order.html#4407" class="Function">&lt;-+k-trans</a> <a id="4451" class="Symbol">{</a><a id="4452" href="Cubical.Data.Nat.Order.html#4452" class="Bound">m</a><a id="4453" class="Symbol">}</a> <a id="4455" class="Symbol">{</a><a id="4456" href="Cubical.Data.Nat.Order.html#4456" class="Bound">k</a><a id="4457" class="Symbol">}</a> <a id="4459" class="Symbol">{</a><a id="4460" href="Cubical.Data.Nat.Order.html#4460" class="Bound">n</a><a id="4461" class="Symbol">}</a> <a id="4463" href="Cubical.Data.Nat.Order.html#4463" class="Bound">p</a> <a id="4465" class="Symbol">=</a> <a id="4467" href="Cubical.Data.Nat.Order.html#4015" class="Function">≤&lt;-trans</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Cubical.Data.Nat.Order.html#4456" class="Bound">k</a> <a id="4479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4481" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="4488" href="Cubical.Data.Nat.Order.html#4456" class="Bound">k</a> <a id="4490" href="Cubical.Data.Nat.Order.html#4452" class="Bound">m</a><a id="4491" class="Symbol">)</a> <a id="4493" href="Cubical.Data.Nat.Order.html#4463" class="Bound">p</a>

<a id="&lt;-k+-trans"></a><a id="4496" href="Cubical.Data.Nat.Order.html#4496" class="Function">&lt;-k+-trans</a> <a id="4507" class="Symbol">:</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4512" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4514" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4516" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4518" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4525" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4527" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="4529" href="Cubical.Data.Nat.Order.html#4496" class="Function">&lt;-k+-trans</a> <a id="4540" class="Symbol">{</a><a id="4541" href="Cubical.Data.Nat.Order.html#4541" class="Bound">m</a><a id="4542" class="Symbol">}</a> <a id="4544" class="Symbol">{</a><a id="4545" href="Cubical.Data.Nat.Order.html#4545" class="Bound">k</a><a id="4546" class="Symbol">}</a> <a id="4548" class="Symbol">{</a><a id="4549" href="Cubical.Data.Nat.Order.html#4549" class="Bound">n</a><a id="4550" class="Symbol">}</a> <a id="4552" href="Cubical.Data.Nat.Order.html#4552" class="Bound">p</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="Cubical.Data.Nat.Order.html#4015" class="Function">≤&lt;-trans</a> <a id="4565" class="Symbol">(</a><a id="4566" href="Cubical.Data.Nat.Order.html#4541" class="Bound">m</a> <a id="4568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4570" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4574" class="Symbol">)</a> <a id="4576" href="Cubical.Data.Nat.Order.html#4552" class="Bound">p</a>

<a id="&lt;-+-&lt;"></a><a id="4579" href="Cubical.Data.Nat.Order.html#4579" class="Function">&lt;-+-&lt;</a> <a id="4585" class="Symbol">:</a> <a id="4587" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4589" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4591" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4593" class="Symbol">→</a> <a id="4595" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4597" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4599" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4605" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4607" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4609" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4611" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4613" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4615" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a>
<a id="4617" href="Cubical.Data.Nat.Order.html#4579" class="Function">&lt;-+-&lt;</a>  <a id="4624" href="Cubical.Data.Nat.Order.html#4624" class="Bound">m&lt;n</a> <a id="4628" href="Cubical.Data.Nat.Order.html#4628" class="Bound">k&lt;l</a> <a id="4632" class="Symbol">=</a> <a id="4634" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="4642" class="Symbol">(</a><a id="4643" href="Cubical.Data.Nat.Order.html#4263" class="Function">&lt;-+k</a> <a id="4648" href="Cubical.Data.Nat.Order.html#4624" class="Bound">m&lt;n</a><a id="4651" class="Symbol">)</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Data.Nat.Order.html#4309" class="Function">&lt;-k+</a> <a id="4659" href="Cubical.Data.Nat.Order.html#4628" class="Bound">k&lt;l</a><a id="4662" class="Symbol">)</a>

<a id="¬-suc-n&lt;n"></a><a id="4665" href="Cubical.Data.Nat.Order.html#4665" class="Function">¬-suc-n&lt;n</a> <a id="4675" class="Symbol">:</a> <a id="4677" class="Symbol">{</a><a id="4678" href="Cubical.Data.Nat.Order.html#4678" class="Bound">n</a> <a id="4680" class="Symbol">:</a> <a id="4682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4683" class="Symbol">}</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4694" href="Cubical.Data.Nat.Order.html#4678" class="Bound">n</a> <a id="4696" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4698" href="Cubical.Data.Nat.Order.html#4678" class="Bound">n</a><a id="4699" class="Symbol">)</a>
<a id="4701" href="Cubical.Data.Nat.Order.html#4665" class="Function">¬-suc-n&lt;n</a> <a id="4711" class="Symbol">{</a><a id="4712" class="Argument">n</a> <a id="4714" class="Symbol">=</a> <a id="4716" href="Cubical.Data.Nat.Order.html#4716" class="Bound">n</a><a id="4717" class="Symbol">}</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="4728" class="Symbol">(</a><a id="4729" class="Number">1</a> <a id="4731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4733" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4737" class="Symbol">)</a>

<a id="&lt;-+-≤"></a><a id="4740" href="Cubical.Data.Nat.Order.html#4740" class="Function">&lt;-+-≤</a> <a id="4746" class="Symbol">:</a> <a id="4748" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4750" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4752" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4754" class="Symbol">→</a> <a id="4756" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4758" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="4760" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="4762" class="Symbol">→</a> <a id="4764" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="4766" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4768" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="4770" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4772" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="4774" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4776" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a>
<a id="4778" href="Cubical.Data.Nat.Order.html#4740" class="Function">&lt;-+-≤</a> <a id="4784" href="Cubical.Data.Nat.Order.html#4784" class="Bound">p</a> <a id="4786" href="Cubical.Data.Nat.Order.html#4786" class="Bound">q</a> <a id="4788" class="Symbol">=</a> <a id="4790" href="Cubical.Data.Nat.Order.html#4084" class="Function">&lt;≤-trans</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.Data.Nat.Order.html#4263" class="Function">&lt;-+k</a> <a id="4805" href="Cubical.Data.Nat.Order.html#4784" class="Bound">p</a><a id="4806" class="Symbol">)</a> <a id="4808" class="Symbol">(</a><a id="4809" href="Cubical.Data.Nat.Order.html#1351" class="Function">≤-k+</a> <a id="4814" href="Cubical.Data.Nat.Order.html#4786" class="Bound">q</a><a id="4815" class="Symbol">)</a>

<a id="¬squeeze&lt;"></a><a id="4818" href="Cubical.Data.Nat.Order.html#4818" class="Function">¬squeeze&lt;</a> <a id="4828" class="Symbol">:</a> <a id="4830" class="Symbol">{</a><a id="4831" href="Cubical.Data.Nat.Order.html#4831" class="Bound">n</a> <a id="4833" href="Cubical.Data.Nat.Order.html#4833" class="Bound">m</a> <a id="4835" class="Symbol">:</a> <a id="4837" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4838" class="Symbol">}</a> <a id="4840" class="Symbol">→</a> <a id="4842" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Cubical.Data.Nat.Order.html#4831" class="Bound">n</a> <a id="4847" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4849" href="Cubical.Data.Nat.Order.html#4833" class="Bound">m</a><a id="4850" class="Symbol">)</a> <a id="4852" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Cubical.Data.Nat.Order.html#4833" class="Bound">m</a> <a id="4857" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="4859" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4863" href="Cubical.Data.Nat.Order.html#4831" class="Bound">n</a><a id="4864" class="Symbol">)</a>
<a id="4866" href="Cubical.Data.Nat.Order.html#4818" class="Function">¬squeeze&lt;</a> <a id="4876" class="Symbol">{</a><a id="4877" class="Argument">n</a> <a id="4879" class="Symbol">=</a> <a id="4881" href="Cubical.Data.Nat.Order.html#4881" class="Bound">n</a><a id="4882" class="Symbol">}</a> <a id="4884" class="Symbol">((</a><a id="4886" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4893" href="Cubical.Data.Nat.Order.html#4893" class="Bound">p</a><a id="4894" class="Symbol">)</a> <a id="4896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4898" href="Cubical.Data.Nat.Order.html#4898" class="Bound">t</a><a id="4899" class="Symbol">)</a> <a id="4901" class="Symbol">=</a> <a id="4903" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="4908" class="Symbol">(</a><a id="4909" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4915" class="Symbol">(</a><a id="4916" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;</a> <a id="4919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4923" href="Cubical.Data.Nat.Order.html#4881" class="Bound">n</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4931" href="Cubical.Data.Nat.Order.html#4893" class="Bound">p</a><a id="4932" class="Symbol">)</a> <a id="4934" href="Cubical.Data.Nat.Order.html#4898" class="Bound">t</a><a id="4935" class="Symbol">)</a>
<a id="4937" href="Cubical.Data.Nat.Order.html#4818" class="Function">¬squeeze&lt;</a> <a id="4947" class="Symbol">{</a><a id="4948" class="Argument">n</a> <a id="4950" class="Symbol">=</a> <a id="4952" href="Cubical.Data.Nat.Order.html#4952" class="Bound">n</a><a id="4953" class="Symbol">}</a>  <a id="4956" class="Symbol">((</a><a id="4958" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4962" href="Cubical.Data.Nat.Order.html#4962" class="Bound">diff1</a> <a id="4968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4970" href="Cubical.Data.Nat.Order.html#4970" class="Bound">p</a><a id="4971" class="Symbol">)</a> <a id="4973" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4975" href="Cubical.Data.Nat.Order.html#4975" class="Bound">q</a><a id="4976" class="Symbol">)</a> <a id="4978" class="Symbol">=</a>
  <a id="4982" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="4987" class="Symbol">(</a><a id="4988" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="4996" href="Cubical.Data.Nat.Order.html#5041" class="Function">help</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5008" class="Symbol">(</a><a id="5009" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;</a> <a id="5012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5016" href="Cubical.Data.Nat.Order.html#4952" class="Bound">n</a><a id="5017" class="Symbol">)</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5024" href="Cubical.Data.Nat.Order.html#4970" class="Bound">p</a><a id="5025" class="Symbol">)</a> <a id="5027" href="Cubical.Data.Nat.Order.html#4975" class="Bound">q</a><a id="5028" class="Symbol">))</a>
  <a id="5033" class="Keyword">where</a>
  <a id="5041" href="Cubical.Data.Nat.Order.html#5041" class="Function">help</a> <a id="5046" class="Symbol">:</a> <a id="5048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5052" href="Cubical.Data.Nat.Order.html#4952" class="Bound">n</a> <a id="5054" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5056" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Data.Nat.Order.html#4962" class="Bound">diff1</a> <a id="5067" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5073" href="Cubical.Data.Nat.Order.html#4952" class="Bound">n</a><a id="5074" class="Symbol">)</a>
  <a id="5078" href="Cubical.Data.Nat.Order.html#5041" class="Function">help</a> <a id="5083" class="Symbol">=</a> <a id="5085" href="Cubical.Data.Nat.Order.html#4962" class="Bound">diff1</a> <a id="5091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5093" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="5099" href="Cubical.Data.Nat.Order.html#4962" class="Bound">diff1</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5110" href="Cubical.Data.Nat.Order.html#4952" class="Bound">n</a><a id="5111" class="Symbol">)</a>

<a id="¬-&lt;-suc"></a><a id="5114" href="Cubical.Data.Nat.Order.html#5114" class="Function">¬-&lt;-suc</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">{</a><a id="5125" href="Cubical.Data.Nat.Order.html#5125" class="Bound">n</a> <a id="5127" href="Cubical.Data.Nat.Order.html#5127" class="Bound">m</a> <a id="5129" class="Symbol">:</a> <a id="5131" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5132" class="Symbol">}</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Cubical.Data.Nat.Order.html#5125" class="Bound">n</a> <a id="5138" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5140" href="Cubical.Data.Nat.Order.html#5127" class="Bound">m</a> <a id="5142" class="Symbol">→</a> <a id="5144" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5146" href="Cubical.Data.Nat.Order.html#5127" class="Bound">m</a> <a id="5148" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5154" href="Cubical.Data.Nat.Order.html#5125" class="Bound">n</a>
<a id="5156" href="Cubical.Data.Nat.Order.html#5114" class="Function">¬-&lt;-suc</a> <a id="5164" class="Symbol">{</a><a id="5165" class="Argument">n</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Cubical.Data.Nat.Order.html#5169" class="Bound">n</a><a id="5170" class="Symbol">}</a> <a id="5172" class="Symbol">{</a><a id="5173" class="Argument">m</a> <a id="5175" class="Symbol">=</a> <a id="5177" href="Cubical.Data.Nat.Order.html#5177" class="Bound">m</a><a id="5178" class="Symbol">}</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5188" href="Cubical.Data.Nat.Order.html#5188" class="Bound">q</a><a id="5189" class="Symbol">)</a> <a id="5191" href="Cubical.Data.Nat.Order.html#5191" class="Bound">p</a> <a id="5193" class="Symbol">=</a> <a id="5195" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;</a> <a id="5211" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5215" href="Cubical.Data.Nat.Order.html#5169" class="Bound">n</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5223" href="Cubical.Data.Nat.Order.html#5188" class="Bound">q</a><a id="5224" class="Symbol">)</a> <a id="5226" href="Cubical.Data.Nat.Order.html#5191" class="Bound">p</a><a id="5227" class="Symbol">)</a>
<a id="5229" href="Cubical.Data.Nat.Order.html#5114" class="Function">¬-&lt;-suc</a> <a id="5237" class="Symbol">{</a><a id="5238" class="Argument">n</a> <a id="5240" class="Symbol">=</a> <a id="5242" href="Cubical.Data.Nat.Order.html#5242" class="Bound">n</a><a id="5243" class="Symbol">}</a> <a id="5245" class="Symbol">{</a><a id="5246" class="Argument">m</a> <a id="5248" class="Symbol">=</a> <a id="5250" href="Cubical.Data.Nat.Order.html#5250" class="Bound">m</a><a id="5251" class="Symbol">}</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5258" href="Cubical.Data.Nat.Order.html#5258" class="Bound">diff</a> <a id="5263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5265" href="Cubical.Data.Nat.Order.html#5265" class="Bound">q</a><a id="5266" class="Symbol">)</a> <a id="5268" href="Cubical.Data.Nat.Order.html#5268" class="Bound">p</a> <a id="5270" class="Symbol">=</a> <a id="5272" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="5286" href="Cubical.Data.Nat.Order.html#5268" class="Bound">p</a> <a id="5288" href="Cubical.Data.Nat.Order.html#5303" class="Function">lem</a><a id="5291" class="Symbol">)</a>
  <a id="5295" class="Keyword">where</a>
  <a id="5303" href="Cubical.Data.Nat.Order.html#5303" class="Function">lem</a> <a id="5307" class="Symbol">:</a> <a id="5309" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5313" href="Cubical.Data.Nat.Order.html#5242" class="Bound">n</a> <a id="5315" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5317" href="Cubical.Data.Nat.Order.html#5250" class="Bound">m</a>
  <a id="5321" href="Cubical.Data.Nat.Order.html#5303" class="Function">lem</a> <a id="5325" class="Symbol">=</a> <a id="5327" href="Cubical.Data.Nat.Order.html#5258" class="Bound">diff</a> <a id="5332" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5334" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="5340" href="Cubical.Data.Nat.Order.html#5258" class="Bound">diff</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5350" href="Cubical.Data.Nat.Order.html#5242" class="Bound">n</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5355" href="Cubical.Data.Nat.Order.html#5265" class="Bound">q</a>

<a id="&lt;-·sk"></a><a id="5358" href="Cubical.Data.Nat.Order.html#5358" class="Function">&lt;-·sk</a> <a id="5364" class="Symbol">:</a> <a id="5366" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="5368" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5370" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="5372" class="Symbol">→</a> <a id="5374" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="5376" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5378" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5382" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="5384" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="5386" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="5388" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5394" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a>
<a id="5396" href="Cubical.Data.Nat.Order.html#5358" class="Function">&lt;-·sk</a> <a id="5402" class="Symbol">{</a><a id="5403" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a><a id="5404" class="Symbol">}</a> <a id="5406" class="Symbol">{</a><a id="5407" href="Cubical.Data.Nat.Order.html#5407" class="Bound">n</a><a id="5408" class="Symbol">}</a> <a id="5410" class="Symbol">{</a><a id="5411" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5412" class="Symbol">}</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5419" href="Cubical.Data.Nat.Order.html#5419" class="Bound">r</a><a id="5420" class="Symbol">)</a> <a id="5422" class="Symbol">=</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5427" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5433" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5435" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5437" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5438" class="Symbol">)</a> <a id="5440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5442" href="Cubical.Data.Nat.Order.html#5457" class="Function">reason</a> <a id="5449" class="Keyword">where</a>
  <a id="5457" href="Cubical.Data.Nat.Order.html#5457" class="Function">reason</a> <a id="5464" class="Symbol">:</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5469" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5471" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5475" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5477" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5479" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5480" class="Symbol">)</a> <a id="5482" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5484" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a> <a id="5491" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5497" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5498" class="Symbol">)</a> <a id="5500" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5502" href="Cubical.Data.Nat.Order.html#5407" class="Bound">n</a> <a id="5504" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5510" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a>
  <a id="5514" href="Cubical.Data.Nat.Order.html#5457" class="Function">reason</a> <a id="5521" class="Symbol">=</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5526" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5528" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5532" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5534" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5536" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5537" class="Symbol">)</a> <a id="5539" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5541" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a> <a id="5548" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5550" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5554" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5555" class="Symbol">)</a> <a id="5557" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5560" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5564" class="Symbol">(</a><a id="5565" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5576" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5582" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5583" class="Symbol">)</a> <a id="5585" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5587" class="Symbol">_)</a> <a id="5590" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="5603" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5605" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5611" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5613" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5615" class="Symbol">(</a><a id="5616" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5618" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5620" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5624" class="Symbol">(</a><a id="5625" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a> <a id="5627" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5633" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5634" class="Symbol">))</a> <a id="5637" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="5640" href="Cubical.Data.Nat.Order.html#5640" class="Bound">i</a> <a id="5642" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="5645" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5647" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5653" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5655" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5657" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="5663" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5665" class="Symbol">(</a><a id="5666" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a> <a id="5668" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5674" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5675" class="Symbol">)</a> <a id="5677" href="Cubical.Data.Nat.Order.html#5640" class="Bound">i</a> <a id="5679" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
           <a id="5692" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5694" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5696" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5700" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a> <a id="5702" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5704" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5708" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a> <a id="5710" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5712" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5716" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a>         <a id="5726" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5729" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="5740" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5747" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a><a id="5748" class="Symbol">)</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5755" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5756" class="Symbol">)</a> <a id="5758" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="5771" class="Symbol">(</a><a id="5772" href="Cubical.Data.Nat.Order.html#5415" class="Bound">d</a> <a id="5774" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5780" href="Cubical.Data.Nat.Order.html#5403" class="Bound">m</a><a id="5781" class="Symbol">)</a> <a id="5783" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5785" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5789" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a>               <a id="5805" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5808" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5813" class="Symbol">(</a><a id="5814" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·</a> <a id="5817" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5821" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a><a id="5822" class="Symbol">)</a> <a id="5824" href="Cubical.Data.Nat.Order.html#5419" class="Bound">r</a> <a id="5826" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="5839" href="Cubical.Data.Nat.Order.html#5407" class="Bound">n</a> <a id="5841" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5843" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5847" href="Cubical.Data.Nat.Order.html#5411" class="Bound">k</a>                         <a id="5873" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∸-≤"></a><a id="5876" href="Cubical.Data.Nat.Order.html#5876" class="Function">∸-≤</a> <a id="5880" class="Symbol">:</a> <a id="5882" class="Symbol">∀</a> <a id="5884" href="Cubical.Data.Nat.Order.html#5884" class="Bound">m</a> <a id="5886" href="Cubical.Data.Nat.Order.html#5886" class="Bound">n</a> <a id="5888" class="Symbol">→</a> <a id="5890" href="Cubical.Data.Nat.Order.html#5884" class="Bound">m</a> <a id="5892" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="5894" href="Cubical.Data.Nat.Order.html#5886" class="Bound">n</a> <a id="5896" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="5898" href="Cubical.Data.Nat.Order.html#5884" class="Bound">m</a>
<a id="5900" href="Cubical.Data.Nat.Order.html#5876" class="Function">∸-≤</a> <a id="5904" href="Cubical.Data.Nat.Order.html#5904" class="Bound">m</a> <a id="5906" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5911" class="Symbol">=</a> <a id="5913" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="5920" href="Cubical.Data.Nat.Order.html#5876" class="Function">∸-≤</a> <a id="5924" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5934" href="Cubical.Data.Nat.Order.html#5934" class="Bound">n</a><a id="5935" class="Symbol">)</a> <a id="5937" class="Symbol">=</a> <a id="5939" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="5946" href="Cubical.Data.Nat.Order.html#5876" class="Function">∸-≤</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5955" href="Cubical.Data.Nat.Order.html#5955" class="Bound">m</a><a id="5956" class="Symbol">)</a> <a id="5958" class="Symbol">(</a><a id="5959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5963" href="Cubical.Data.Nat.Order.html#5963" class="Bound">n</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">=</a> <a id="5968" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Cubical.Data.Nat.Order.html#5876" class="Function">∸-≤</a> <a id="5981" href="Cubical.Data.Nat.Order.html#5955" class="Bound">m</a> <a id="5983" href="Cubical.Data.Nat.Order.html#5963" class="Bound">n</a><a id="5984" class="Symbol">)</a> <a id="5986" class="Symbol">(</a><a id="5987" class="Number">1</a> <a id="5989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5991" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5995" class="Symbol">)</a>

<a id="≤-∸-+-cancel"></a><a id="5998" href="Cubical.Data.Nat.Order.html#5998" class="Function">≤-∸-+-cancel</a> <a id="6011" class="Symbol">:</a> <a id="6013" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6015" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="6017" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6019" class="Symbol">→</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6024" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6026" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a><a id="6027" class="Symbol">)</a> <a id="6029" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6031" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6033" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6035" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="6037" href="Cubical.Data.Nat.Order.html#5998" class="Function">≤-∸-+-cancel</a> <a id="6050" class="Symbol">{</a><a id="6051" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6055" class="Symbol">}</a> <a id="6057" class="Symbol">{</a><a id="6058" href="Cubical.Data.Nat.Order.html#6058" class="Bound">n</a><a id="6059" class="Symbol">}</a> <a id="6061" class="Symbol">_</a> <a id="6063" class="Symbol">=</a> <a id="6065" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="6072" class="Symbol">_</a>
<a id="6074" href="Cubical.Data.Nat.Order.html#5998" class="Function">≤-∸-+-cancel</a> <a id="6087" class="Symbol">{</a><a id="6088" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6092" href="Cubical.Data.Nat.Order.html#6092" class="Bound">m</a><a id="6093" class="Symbol">}</a> <a id="6095" class="Symbol">{</a><a id="6096" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6100" class="Symbol">}</a> <a id="6102" href="Cubical.Data.Nat.Order.html#6102" class="Bound">m≤n</a> <a id="6106" class="Symbol">=</a> <a id="6108" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6114" class="Symbol">(</a><a id="6115" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="6124" href="Cubical.Data.Nat.Order.html#6102" class="Bound">m≤n</a><a id="6127" class="Symbol">)</a>
<a id="6129" href="Cubical.Data.Nat.Order.html#5998" class="Function">≤-∸-+-cancel</a> <a id="6142" class="Symbol">{</a><a id="6143" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6147" href="Cubical.Data.Nat.Order.html#6147" class="Bound">m</a><a id="6148" class="Symbol">}</a> <a id="6150" class="Symbol">{</a><a id="6151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6155" href="Cubical.Data.Nat.Order.html#6155" class="Bound">n</a><a id="6156" class="Symbol">}</a> <a id="6158" href="Cubical.Data.Nat.Order.html#6158" class="Bound">m+1≤n+1</a> <a id="6166" class="Symbol">=</a> <a id="6168" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="6174" class="Symbol">_</a> <a id="6176" class="Symbol">_</a> <a id="6178" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6180" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6185" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Cubical.Data.Nat.Order.html#5998" class="Function">≤-∸-+-cancel</a> <a id="6203" class="Symbol">(</a><a id="6204" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="6216" href="Cubical.Data.Nat.Order.html#6158" class="Bound">m+1≤n+1</a><a id="6223" class="Symbol">))</a>

<a id="≤-∸-suc"></a><a id="6227" href="Cubical.Data.Nat.Order.html#6227" class="Function">≤-∸-suc</a> <a id="6235" class="Symbol">:</a> <a id="6237" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6239" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="6241" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6243" class="Symbol">→</a> <a id="6245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6252" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6254" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a><a id="6255" class="Symbol">)</a> <a id="6257" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6259" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6263" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6265" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6267" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="6269" href="Cubical.Data.Nat.Order.html#6227" class="Function">≤-∸-suc</a> <a id="6277" class="Symbol">{</a><a id="6278" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6282" class="Symbol">}</a> <a id="6284" class="Symbol">{</a><a id="6285" href="Cubical.Data.Nat.Order.html#6285" class="Bound">n</a><a id="6286" class="Symbol">}</a> <a id="6288" href="Cubical.Data.Nat.Order.html#6288" class="Bound">m≤n</a> <a id="6292" class="Symbol">=</a> <a id="6294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6299" href="Cubical.Data.Nat.Order.html#6227" class="Function">≤-∸-suc</a> <a id="6307" class="Symbol">{</a><a id="6308" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6312" href="Cubical.Data.Nat.Order.html#6312" class="Bound">m</a><a id="6313" class="Symbol">}</a> <a id="6315" class="Symbol">{</a><a id="6316" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6320" class="Symbol">}</a> <a id="6322" href="Cubical.Data.Nat.Order.html#6322" class="Bound">m≤n</a> <a id="6326" class="Symbol">=</a> <a id="6328" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6334" class="Symbol">(</a><a id="6335" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="6344" href="Cubical.Data.Nat.Order.html#6322" class="Bound">m≤n</a><a id="6347" class="Symbol">)</a>
<a id="6349" href="Cubical.Data.Nat.Order.html#6227" class="Function">≤-∸-suc</a> <a id="6357" class="Symbol">{</a><a id="6358" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6362" href="Cubical.Data.Nat.Order.html#6362" class="Bound">m</a><a id="6363" class="Symbol">}</a> <a id="6365" class="Symbol">{</a><a id="6366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6370" href="Cubical.Data.Nat.Order.html#6370" class="Bound">n</a><a id="6371" class="Symbol">}</a> <a id="6373" href="Cubical.Data.Nat.Order.html#6373" class="Bound">m+1≤n+1</a> <a id="6381" class="Symbol">=</a> <a id="6383" href="Cubical.Data.Nat.Order.html#6227" class="Function">≤-∸-suc</a> <a id="6391" class="Symbol">(</a><a id="6392" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="6404" href="Cubical.Data.Nat.Order.html#6373" class="Bound">m+1≤n+1</a><a id="6411" class="Symbol">)</a>

<a id="≤-∸-k"></a><a id="6414" href="Cubical.Data.Nat.Order.html#6414" class="Function">≤-∸-k</a> <a id="6420" class="Symbol">:</a> <a id="6422" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6424" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="6426" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6428" class="Symbol">→</a> <a id="6430" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="6432" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6434" class="Symbol">(</a><a id="6435" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6437" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6439" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a><a id="6440" class="Symbol">)</a> <a id="6442" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6444" class="Symbol">(</a><a id="6445" href="Cubical.Data.Nat.Order.html#824" class="Generalizable">k</a> <a id="6447" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6449" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="6450" class="Symbol">)</a> <a id="6452" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6454" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="6456" href="Cubical.Data.Nat.Order.html#6414" class="Function">≤-∸-k</a> <a id="6462" class="Symbol">{</a><a id="6463" href="Cubical.Data.Nat.Order.html#6463" class="Bound">m</a><a id="6464" class="Symbol">}</a> <a id="6466" class="Symbol">{</a><a id="6467" href="Cubical.Data.Nat.Order.html#6467" class="Bound">n</a><a id="6468" class="Symbol">}</a> <a id="6470" class="Symbol">{</a><a id="6471" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6475" class="Symbol">}</a> <a id="6477" href="Cubical.Data.Nat.Order.html#6477" class="Bound">r</a> <a id="6479" class="Symbol">=</a> <a id="6481" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6486" href="Cubical.Data.Nat.Order.html#6414" class="Function">≤-∸-k</a> <a id="6492" class="Symbol">{</a><a id="6493" href="Cubical.Data.Nat.Order.html#6493" class="Bound">m</a><a id="6494" class="Symbol">}</a> <a id="6496" class="Symbol">{</a><a id="6497" href="Cubical.Data.Nat.Order.html#6497" class="Bound">n</a><a id="6498" class="Symbol">}</a> <a id="6500" class="Symbol">{</a><a id="6501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6505" href="Cubical.Data.Nat.Order.html#6505" class="Bound">k</a><a id="6506" class="Symbol">}</a> <a id="6508" href="Cubical.Data.Nat.Order.html#6508" class="Bound">r</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6517" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Cubical.Data.Nat.Order.html#6414" class="Function">≤-∸-k</a> <a id="6528" href="Cubical.Data.Nat.Order.html#6508" class="Bound">r</a><a id="6529" class="Symbol">)</a> <a id="6531" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6533" href="Cubical.Data.Nat.Order.html#6227" class="Function">≤-∸-suc</a> <a id="6541" class="Symbol">(</a><a id="6542" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="6550" href="Cubical.Data.Nat.Order.html#6508" class="Bound">r</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Cubical.Data.Nat.Order.html#6505" class="Bound">k</a> <a id="6555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6557" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6561" class="Symbol">))</a>

<a id="left-≤-max"></a><a id="6565" href="Cubical.Data.Nat.Order.html#6565" class="Function">left-≤-max</a> <a id="6576" class="Symbol">:</a> <a id="6578" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6580" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="6582" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="6586" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6588" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="6590" href="Cubical.Data.Nat.Order.html#6565" class="Function">left-≤-max</a> <a id="6601" class="Symbol">{</a><a id="6602" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6606" class="Symbol">}</a> <a id="6608" class="Symbol">{</a><a id="6609" href="Cubical.Data.Nat.Order.html#6609" class="Bound">n</a><a id="6610" class="Symbol">}</a> <a id="6612" class="Symbol">=</a> <a id="6614" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>
<a id="6621" href="Cubical.Data.Nat.Order.html#6565" class="Function">left-≤-max</a> <a id="6632" class="Symbol">{</a><a id="6633" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6637" href="Cubical.Data.Nat.Order.html#6637" class="Bound">m</a><a id="6638" class="Symbol">}</a> <a id="6640" class="Symbol">{</a><a id="6641" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6645" class="Symbol">}</a> <a id="6647" class="Symbol">=</a> <a id="6649" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="6656" href="Cubical.Data.Nat.Order.html#6565" class="Function">left-≤-max</a> <a id="6667" class="Symbol">{</a><a id="6668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6672" href="Cubical.Data.Nat.Order.html#6672" class="Bound">m</a><a id="6673" class="Symbol">}</a> <a id="6675" class="Symbol">{</a><a id="6676" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6680" href="Cubical.Data.Nat.Order.html#6680" class="Bound">n</a><a id="6681" class="Symbol">}</a> <a id="6683" class="Symbol">=</a> <a id="6685" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="6695" href="Cubical.Data.Nat.Order.html#6565" class="Function">left-≤-max</a>

<a id="right-≤-max"></a><a id="6707" href="Cubical.Data.Nat.Order.html#6707" class="Function">right-≤-max</a> <a id="6719" class="Symbol">:</a> <a id="6721" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6723" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="6725" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="6729" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6731" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="6733" href="Cubical.Data.Nat.Order.html#6707" class="Function">right-≤-max</a> <a id="6745" class="Symbol">{</a><a id="6746" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6750" class="Symbol">}</a> <a id="6752" class="Symbol">{</a><a id="6753" href="Cubical.Data.Nat.Order.html#6753" class="Bound">m</a><a id="6754" class="Symbol">}</a> <a id="6756" class="Symbol">=</a> <a id="6758" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>
<a id="6765" href="Cubical.Data.Nat.Order.html#6707" class="Function">right-≤-max</a> <a id="6777" class="Symbol">{</a><a id="6778" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6782" href="Cubical.Data.Nat.Order.html#6782" class="Bound">n</a><a id="6783" class="Symbol">}</a> <a id="6785" class="Symbol">{</a><a id="6786" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6790" class="Symbol">}</a> <a id="6792" class="Symbol">=</a> <a id="6794" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="6801" href="Cubical.Data.Nat.Order.html#6707" class="Function">right-≤-max</a> <a id="6813" class="Symbol">{</a><a id="6814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6818" href="Cubical.Data.Nat.Order.html#6818" class="Bound">n</a><a id="6819" class="Symbol">}</a> <a id="6821" class="Symbol">{</a><a id="6822" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6826" href="Cubical.Data.Nat.Order.html#6826" class="Bound">m</a><a id="6827" class="Symbol">}</a> <a id="6829" class="Symbol">=</a> <a id="6831" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="6841" href="Cubical.Data.Nat.Order.html#6707" class="Function">right-≤-max</a>

<a id="min-≤-left"></a><a id="6854" href="Cubical.Data.Nat.Order.html#6854" class="Function">min-≤-left</a> <a id="6865" class="Symbol">:</a> <a id="6867" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="6871" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="6873" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="6875" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="6877" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="6879" href="Cubical.Data.Nat.Order.html#6854" class="Function">min-≤-left</a> <a id="6890" class="Symbol">{</a><a id="6891" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6895" class="Symbol">}</a> <a id="6897" class="Symbol">{</a><a id="6898" href="Cubical.Data.Nat.Order.html#6898" class="Bound">n</a><a id="6899" class="Symbol">}</a> <a id="6901" class="Symbol">=</a> <a id="6903" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="6910" href="Cubical.Data.Nat.Order.html#6854" class="Function">min-≤-left</a> <a id="6921" class="Symbol">{</a><a id="6922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6926" href="Cubical.Data.Nat.Order.html#6926" class="Bound">m</a><a id="6927" class="Symbol">}</a> <a id="6929" class="Symbol">{</a><a id="6930" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6934" class="Symbol">}</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>
<a id="6945" href="Cubical.Data.Nat.Order.html#6854" class="Function">min-≤-left</a> <a id="6956" class="Symbol">{</a><a id="6957" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6961" href="Cubical.Data.Nat.Order.html#6961" class="Bound">m</a><a id="6962" class="Symbol">}</a> <a id="6964" class="Symbol">{</a><a id="6965" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6969" href="Cubical.Data.Nat.Order.html#6969" class="Bound">n</a><a id="6970" class="Symbol">}</a> <a id="6972" class="Symbol">=</a> <a id="6974" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="6984" href="Cubical.Data.Nat.Order.html#6854" class="Function">min-≤-left</a>

<a id="min-≤-right"></a><a id="6996" href="Cubical.Data.Nat.Order.html#6996" class="Function">min-≤-right</a> <a id="7008" class="Symbol">:</a> <a id="7010" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="7014" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="7016" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="7018" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="7020" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="7022" href="Cubical.Data.Nat.Order.html#6996" class="Function">min-≤-right</a> <a id="7034" class="Symbol">{</a><a id="7035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7039" class="Symbol">}</a> <a id="7041" class="Symbol">{</a><a id="7042" href="Cubical.Data.Nat.Order.html#7042" class="Bound">n</a><a id="7043" class="Symbol">}</a> <a id="7045" class="Symbol">=</a> <a id="7047" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>
<a id="7054" href="Cubical.Data.Nat.Order.html#6996" class="Function">min-≤-right</a> <a id="7066" class="Symbol">{</a><a id="7067" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7071" href="Cubical.Data.Nat.Order.html#7071" class="Bound">m</a><a id="7072" class="Symbol">}</a> <a id="7074" class="Symbol">{</a><a id="7075" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7079" class="Symbol">}</a> <a id="7081" class="Symbol">=</a> <a id="7083" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="7090" href="Cubical.Data.Nat.Order.html#6996" class="Function">min-≤-right</a> <a id="7102" class="Symbol">{</a><a id="7103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7107" href="Cubical.Data.Nat.Order.html#7107" class="Bound">m</a><a id="7108" class="Symbol">}</a> <a id="7110" class="Symbol">{</a><a id="7111" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7115" href="Cubical.Data.Nat.Order.html#7115" class="Bound">n</a><a id="7116" class="Symbol">}</a> <a id="7118" class="Symbol">=</a> <a id="7120" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="7130" href="Cubical.Data.Nat.Order.html#6996" class="Function">min-≤-right</a>

<a id="≤Dec"></a><a id="7143" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="7148" class="Symbol">:</a> <a id="7150" class="Symbol">∀</a> <a id="7152" href="Cubical.Data.Nat.Order.html#7152" class="Bound">m</a> <a id="7154" href="Cubical.Data.Nat.Order.html#7154" class="Bound">n</a> <a id="7156" class="Symbol">→</a> <a id="7158" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Cubical.Data.Nat.Order.html#7152" class="Bound">m</a> <a id="7165" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="7167" href="Cubical.Data.Nat.Order.html#7154" class="Bound">n</a><a id="7168" class="Symbol">)</a>
<a id="7170" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="7175" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7180" href="Cubical.Data.Nat.Order.html#7180" class="Bound">n</a> <a id="7182" class="Symbol">=</a> <a id="7184" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7188" class="Symbol">(</a><a id="7189" href="Cubical.Data.Nat.Order.html#7180" class="Bound">n</a> <a id="7191" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7193" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="7200" class="Symbol">_)</a>
<a id="7203" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="7208" class="Symbol">(</a><a id="7209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7213" href="Cubical.Data.Nat.Order.html#7213" class="Bound">m</a><a id="7214" class="Symbol">)</a> <a id="7216" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7221" class="Symbol">=</a> <a id="7223" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7226" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a>
<a id="7235" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="7240" class="Symbol">(</a><a id="7241" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7245" href="Cubical.Data.Nat.Order.html#7245" class="Bound">m</a><a id="7246" class="Symbol">)</a> <a id="7248" class="Symbol">(</a><a id="7249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7253" href="Cubical.Data.Nat.Order.html#7253" class="Bound">n</a><a id="7254" class="Symbol">)</a> <a id="7256" class="Keyword">with</a> <a id="7261" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="7266" href="Cubical.Data.Nat.Order.html#7245" class="Bound">m</a> <a id="7268" href="Cubical.Data.Nat.Order.html#7253" class="Bound">n</a>
<a id="7270" class="Symbol">...</a> <a id="7274" class="Symbol">|</a> <a id="7276" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7280" href="Cubical.Data.Nat.Order.html#7280" class="Bound">m≤n</a> <a id="7284" class="Symbol">=</a> <a id="7286" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="7301" href="Cubical.Data.Nat.Order.html#7280" class="Bound">m≤n</a><a id="7304" class="Symbol">)</a>
<a id="7306" class="Symbol">...</a> <a id="7310" class="Symbol">|</a> <a id="7312" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7315" href="Cubical.Data.Nat.Order.html#7315" class="Bound">m≰n</a> <a id="7319" class="Symbol">=</a> <a id="7321" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7324" class="Symbol">λ</a> <a id="7326" href="Cubical.Data.Nat.Order.html#7326" class="Bound">m+1≤n+1</a> <a id="7334" class="Symbol">→</a> <a id="7336" href="Cubical.Data.Nat.Order.html#7315" class="Bound">m≰n</a> <a id="7340" class="Symbol">(</a><a id="7341" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="7353" href="Cubical.Data.Nat.Order.html#7326" class="Bound">m+1≤n+1</a> <a id="7361" class="Symbol">)</a>

<a id="≤Stable"></a><a id="7364" href="Cubical.Data.Nat.Order.html#7364" class="Function">≤Stable</a> <a id="7372" class="Symbol">:</a> <a id="7374" class="Symbol">∀</a> <a id="7376" href="Cubical.Data.Nat.Order.html#7376" class="Bound">m</a> <a id="7378" href="Cubical.Data.Nat.Order.html#7378" class="Bound">n</a> <a id="7380" class="Symbol">→</a> <a id="7382" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="7389" class="Symbol">(</a><a id="7390" href="Cubical.Data.Nat.Order.html#7376" class="Bound">m</a> <a id="7392" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="7394" href="Cubical.Data.Nat.Order.html#7378" class="Bound">n</a><a id="7395" class="Symbol">)</a>
<a id="7397" href="Cubical.Data.Nat.Order.html#7364" class="Function">≤Stable</a> <a id="7405" href="Cubical.Data.Nat.Order.html#7405" class="Bound">m</a> <a id="7407" href="Cubical.Data.Nat.Order.html#7407" class="Bound">n</a> <a id="7409" class="Symbol">=</a> <a id="7411" href="Cubical.Relation.Nullary.Properties.html#4111" class="Function">Dec→Stable</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="7428" href="Cubical.Data.Nat.Order.html#7405" class="Bound">m</a> <a id="7430" href="Cubical.Data.Nat.Order.html#7407" class="Bound">n</a><a id="7431" class="Symbol">)</a>

<a id="&lt;Dec"></a><a id="7434" href="Cubical.Data.Nat.Order.html#7434" class="Function">&lt;Dec</a> <a id="7439" class="Symbol">:</a> <a id="7441" class="Symbol">∀</a> <a id="7443" href="Cubical.Data.Nat.Order.html#7443" class="Bound">m</a> <a id="7445" href="Cubical.Data.Nat.Order.html#7445" class="Bound">n</a> <a id="7447" class="Symbol">→</a> <a id="7449" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7453" class="Symbol">(</a><a id="7454" href="Cubical.Data.Nat.Order.html#7443" class="Bound">m</a> <a id="7456" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7458" href="Cubical.Data.Nat.Order.html#7445" class="Bound">n</a><a id="7459" class="Symbol">)</a>
<a id="7461" href="Cubical.Data.Nat.Order.html#7434" class="Function">&lt;Dec</a> <a id="7466" href="Cubical.Data.Nat.Order.html#7466" class="Bound">m</a> <a id="7468" href="Cubical.Data.Nat.Order.html#7468" class="Bound">n</a> <a id="7470" class="Symbol">=</a> <a id="7472" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="7477" class="Symbol">(</a><a id="7478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7482" href="Cubical.Data.Nat.Order.html#7466" class="Bound">m</a><a id="7483" class="Symbol">)</a> <a id="7485" href="Cubical.Data.Nat.Order.html#7468" class="Bound">n</a>

<a id="&lt;Stable"></a><a id="7488" href="Cubical.Data.Nat.Order.html#7488" class="Function">&lt;Stable</a> <a id="7496" class="Symbol">:</a> <a id="7498" class="Symbol">∀</a> <a id="7500" href="Cubical.Data.Nat.Order.html#7500" class="Bound">m</a> <a id="7502" href="Cubical.Data.Nat.Order.html#7502" class="Bound">n</a> <a id="7504" class="Symbol">→</a> <a id="7506" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Cubical.Data.Nat.Order.html#7500" class="Bound">m</a> <a id="7516" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="7518" href="Cubical.Data.Nat.Order.html#7502" class="Bound">n</a><a id="7519" class="Symbol">)</a>
<a id="7521" href="Cubical.Data.Nat.Order.html#7488" class="Function">&lt;Stable</a> <a id="7529" href="Cubical.Data.Nat.Order.html#7529" class="Bound">m</a> <a id="7531" href="Cubical.Data.Nat.Order.html#7531" class="Bound">n</a> <a id="7533" class="Symbol">=</a> <a id="7535" href="Cubical.Relation.Nullary.Properties.html#4111" class="Function">Dec→Stable</a> <a id="7546" class="Symbol">(</a><a id="7547" href="Cubical.Data.Nat.Order.html#7434" class="Function">&lt;Dec</a> <a id="7552" href="Cubical.Data.Nat.Order.html#7529" class="Bound">m</a> <a id="7554" href="Cubical.Data.Nat.Order.html#7531" class="Bound">n</a><a id="7555" class="Symbol">)</a>

<a id="Trichotomy-suc"></a><a id="7558" href="Cubical.Data.Nat.Order.html#7558" class="Function">Trichotomy-suc</a> <a id="7573" class="Symbol">:</a> <a id="7575" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="7586" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="7588" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="7590" class="Symbol">→</a> <a id="7592" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="7603" class="Symbol">(</a><a id="7604" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7608" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a><a id="7609" class="Symbol">)</a> <a id="7611" class="Symbol">(</a><a id="7612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7616" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="7617" class="Symbol">)</a>
<a id="7619" href="Cubical.Data.Nat.Order.html#7558" class="Function">Trichotomy-suc</a> <a id="7634" class="Symbol">(</a><a id="7635" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="7638" href="Cubical.Data.Nat.Order.html#7638" class="Bound">m&lt;n</a><a id="7641" class="Symbol">)</a> <a id="7643" class="Symbol">=</a> <a id="7645" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="7659" href="Cubical.Data.Nat.Order.html#7638" class="Bound">m&lt;n</a><a id="7662" class="Symbol">)</a>
<a id="7664" href="Cubical.Data.Nat.Order.html#7558" class="Function">Trichotomy-suc</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="7683" href="Cubical.Data.Nat.Order.html#7683" class="Bound">m=n</a><a id="7686" class="Symbol">)</a> <a id="7688" class="Symbol">=</a> <a id="7690" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="7693" class="Symbol">(</a><a id="7694" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7703" href="Cubical.Data.Nat.Order.html#7683" class="Bound">m=n</a><a id="7706" class="Symbol">)</a>
<a id="7708" href="Cubical.Data.Nat.Order.html#7558" class="Function">Trichotomy-suc</a> <a id="7723" class="Symbol">(</a><a id="7724" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="7727" href="Cubical.Data.Nat.Order.html#7727" class="Bound">n&lt;m</a><a id="7730" class="Symbol">)</a> <a id="7732" class="Symbol">=</a> <a id="7734" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="7737" class="Symbol">(</a><a id="7738" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="7748" href="Cubical.Data.Nat.Order.html#7727" class="Bound">n&lt;m</a><a id="7751" class="Symbol">)</a>

<a id="_≟_"></a><a id="7754" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">_≟_</a> <a id="7758" class="Symbol">:</a> <a id="7760" class="Symbol">∀</a> <a id="7762" href="Cubical.Data.Nat.Order.html#7762" class="Bound">m</a> <a id="7764" href="Cubical.Data.Nat.Order.html#7764" class="Bound">n</a> <a id="7766" class="Symbol">→</a> <a id="7768" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="7779" href="Cubical.Data.Nat.Order.html#7762" class="Bound">m</a> <a id="7781" href="Cubical.Data.Nat.Order.html#7764" class="Bound">n</a>
<a id="7783" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7788" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="7790" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7795" class="Symbol">=</a> <a id="7797" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="7800" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7805" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7810" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="7812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7816" href="Cubical.Data.Nat.Order.html#7816" class="Bound">n</a> <a id="7818" class="Symbol">=</a> <a id="7820" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="7823" class="Symbol">(</a><a id="7824" href="Cubical.Data.Nat.Order.html#7816" class="Bound">n</a> <a id="7826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7828" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="7835" href="Cubical.Data.Nat.Order.html#7816" class="Bound">n</a> <a id="7837" class="Number">1</a><a id="7838" class="Symbol">)</a>
<a id="7840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7844" href="Cubical.Data.Nat.Order.html#7844" class="Bound">m</a> <a id="7846" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="7848" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7853" class="Symbol">=</a> <a id="7855" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Cubical.Data.Nat.Order.html#7844" class="Bound">m</a> <a id="7861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7863" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="7870" href="Cubical.Data.Nat.Order.html#7844" class="Bound">m</a> <a id="7872" class="Number">1</a><a id="7873" class="Symbol">)</a>
<a id="7875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7879" href="Cubical.Data.Nat.Order.html#7879" class="Bound">m</a> <a id="7881" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="7883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7887" href="Cubical.Data.Nat.Order.html#7887" class="Bound">n</a> <a id="7889" class="Symbol">=</a> <a id="7891" href="Cubical.Data.Nat.Order.html#7558" class="Function">Trichotomy-suc</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.Data.Nat.Order.html#7879" class="Bound">m</a> <a id="7909" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="7911" href="Cubical.Data.Nat.Order.html#7887" class="Bound">n</a><a id="7912" class="Symbol">)</a>

<a id="Dichotomyℕ"></a><a id="7915" href="Cubical.Data.Nat.Order.html#7915" class="Function">Dichotomyℕ</a> <a id="7926" class="Symbol">:</a> <a id="7928" class="Symbol">∀</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Cubical.Data.Nat.Order.html#7931" class="Bound">n</a> <a id="7933" href="Cubical.Data.Nat.Order.html#7933" class="Bound">m</a> <a id="7935" class="Symbol">:</a> <a id="7937" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7938" class="Symbol">)</a> <a id="7940" class="Symbol">→</a> <a id="7942" class="Symbol">(</a><a id="7943" href="Cubical.Data.Nat.Order.html#7931" class="Bound">n</a> <a id="7945" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="7947" href="Cubical.Data.Nat.Order.html#7933" class="Bound">m</a><a id="7948" class="Symbol">)</a> <a id="7950" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7952" class="Symbol">(</a><a id="7953" href="Cubical.Data.Nat.Order.html#7931" class="Bound">n</a> <a id="7955" href="Cubical.Data.Nat.Order.html#635" class="Function Operator">&gt;</a> <a id="7957" href="Cubical.Data.Nat.Order.html#7933" class="Bound">m</a><a id="7958" class="Symbol">)</a>
<a id="7960" href="Cubical.Data.Nat.Order.html#7915" class="Function">Dichotomyℕ</a> <a id="7971" href="Cubical.Data.Nat.Order.html#7971" class="Bound">n</a> <a id="7973" href="Cubical.Data.Nat.Order.html#7973" class="Bound">m</a> <a id="7975" class="Keyword">with</a> <a id="7980" class="Symbol">(</a><a id="7981" href="Cubical.Data.Nat.Order.html#7971" class="Bound">n</a> <a id="7983" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="7985" href="Cubical.Data.Nat.Order.html#7973" class="Bound">m</a><a id="7986" class="Symbol">)</a>
<a id="7988" class="Symbol">...</a> <a id="7992" class="Symbol">|</a> <a id="7994" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="7997" href="Cubical.Data.Nat.Order.html#7997" class="Bound">x</a> <a id="7999" class="Symbol">=</a> <a id="8001" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="8015" href="Cubical.Data.Nat.Order.html#7997" class="Bound">x</a><a id="8016" class="Symbol">)</a>
<a id="8018" class="Symbol">...</a> <a id="8022" class="Symbol">|</a> <a id="8024" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">Trichotomy.eq</a> <a id="8038" href="Cubical.Data.Nat.Order.html#8038" class="Bound">x</a> <a id="8040" class="Symbol">=</a> <a id="8042" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8046" class="Symbol">(</a><a id="8047" class="Number">0</a> <a id="8049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8051" href="Cubical.Data.Nat.Order.html#8038" class="Bound">x</a><a id="8052" class="Symbol">)</a>
<a id="8054" class="Symbol">...</a> <a id="8058" class="Symbol">|</a> <a id="8060" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="8063" href="Cubical.Data.Nat.Order.html#8063" class="Bound">x</a> <a id="8065" class="Symbol">=</a> <a id="8067" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8071" href="Cubical.Data.Nat.Order.html#8063" class="Bound">x</a>

<a id="splitℕ-≤"></a><a id="8074" href="Cubical.Data.Nat.Order.html#8074" class="Function">splitℕ-≤</a> <a id="8083" class="Symbol">:</a> <a id="8085" class="Symbol">(</a><a id="8086" href="Cubical.Data.Nat.Order.html#8086" class="Bound">m</a> <a id="8088" href="Cubical.Data.Nat.Order.html#8088" class="Bound">n</a> <a id="8090" class="Symbol">:</a> <a id="8092" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8093" class="Symbol">)</a> <a id="8095" class="Symbol">→</a> <a id="8097" class="Symbol">(</a><a id="8098" href="Cubical.Data.Nat.Order.html#8086" class="Bound">m</a> <a id="8100" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="8102" href="Cubical.Data.Nat.Order.html#8088" class="Bound">n</a><a id="8103" class="Symbol">)</a> <a id="8105" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8107" class="Symbol">(</a><a id="8108" href="Cubical.Data.Nat.Order.html#8088" class="Bound">n</a> <a id="8110" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="8112" href="Cubical.Data.Nat.Order.html#8086" class="Bound">m</a><a id="8113" class="Symbol">)</a>
<a id="8115" href="Cubical.Data.Nat.Order.html#8074" class="Function">splitℕ-≤</a> <a id="8124" href="Cubical.Data.Nat.Order.html#8124" class="Bound">m</a> <a id="8126" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a> <a id="8128" class="Keyword">with</a> <a id="8133" href="Cubical.Data.Nat.Order.html#8124" class="Bound">m</a> <a id="8135" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="8137" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a>
<a id="8139" class="Symbol">...</a> <a id="8143" class="Symbol">|</a> <a id="8145" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="8148" href="Cubical.Data.Nat.Order.html#8148" class="Bound">x</a> <a id="8150" class="Symbol">=</a> <a id="8152" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8156" class="Symbol">(</a><a id="8157" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="8166" href="Cubical.Data.Nat.Order.html#8148" class="Bound">x</a><a id="8167" class="Symbol">)</a>
<a id="8169" class="Symbol">...</a> <a id="8173" class="Symbol">|</a> <a id="8175" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="8178" href="Cubical.Data.Nat.Order.html#8178" class="Bound">x</a> <a id="8180" class="Symbol">=</a> <a id="8182" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8186" class="Symbol">(</a><a id="8187" class="Number">0</a> <a id="8189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8191" href="Cubical.Data.Nat.Order.html#8178" class="Bound">x</a><a id="8192" class="Symbol">)</a>
<a id="8194" class="Symbol">...</a> <a id="8198" class="Symbol">|</a> <a id="8200" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="8203" href="Cubical.Data.Nat.Order.html#8203" class="Bound">x</a> <a id="8205" class="Symbol">=</a> <a id="8207" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8211" href="Cubical.Data.Nat.Order.html#8203" class="Bound">x</a>

<a id="splitℕ-&lt;"></a><a id="8214" href="Cubical.Data.Nat.Order.html#8214" class="Function">splitℕ-&lt;</a> <a id="8223" class="Symbol">:</a> <a id="8225" class="Symbol">(</a><a id="8226" href="Cubical.Data.Nat.Order.html#8226" class="Bound">m</a> <a id="8228" href="Cubical.Data.Nat.Order.html#8228" class="Bound">n</a> <a id="8230" class="Symbol">:</a> <a id="8232" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8233" class="Symbol">)</a> <a id="8235" class="Symbol">→</a> <a id="8237" class="Symbol">(</a><a id="8238" href="Cubical.Data.Nat.Order.html#8226" class="Bound">m</a> <a id="8240" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="8242" href="Cubical.Data.Nat.Order.html#8228" class="Bound">n</a><a id="8243" class="Symbol">)</a> <a id="8245" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8247" class="Symbol">(</a><a id="8248" href="Cubical.Data.Nat.Order.html#8228" class="Bound">n</a> <a id="8250" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="8252" href="Cubical.Data.Nat.Order.html#8226" class="Bound">m</a><a id="8253" class="Symbol">)</a>
<a id="8255" href="Cubical.Data.Nat.Order.html#8214" class="Function">splitℕ-&lt;</a> <a id="8264" href="Cubical.Data.Nat.Order.html#8264" class="Bound">m</a> <a id="8266" href="Cubical.Data.Nat.Order.html#8266" class="Bound">n</a> <a id="8268" class="Keyword">with</a> <a id="8273" href="Cubical.Data.Nat.Order.html#8264" class="Bound">m</a> <a id="8275" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="8277" href="Cubical.Data.Nat.Order.html#8266" class="Bound">n</a>
<a id="8279" class="Symbol">...</a> <a id="8283" class="Symbol">|</a> <a id="8285" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="8288" href="Cubical.Data.Nat.Order.html#8288" class="Bound">x</a> <a id="8290" class="Symbol">=</a> <a id="8292" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8296" href="Cubical.Data.Nat.Order.html#8288" class="Bound">x</a>
<a id="8298" class="Symbol">...</a> <a id="8302" class="Symbol">|</a> <a id="8304" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="8307" href="Cubical.Data.Nat.Order.html#8307" class="Bound">x</a> <a id="8309" class="Symbol">=</a> <a id="8311" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8315" class="Symbol">(</a><a id="8316" class="Number">0</a> <a id="8318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8325" href="Cubical.Data.Nat.Order.html#8307" class="Bound">x</a><a id="8326" class="Symbol">))</a>
<a id="8329" class="Symbol">...</a> <a id="8333" class="Symbol">|</a> <a id="8335" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="8338" href="Cubical.Data.Nat.Order.html#8338" class="Bound">x</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="8356" href="Cubical.Data.Nat.Order.html#8338" class="Bound">x</a><a id="8357" class="Symbol">)</a>

<a id="≤CaseInduction"></a><a id="8360" href="Cubical.Data.Nat.Order.html#8360" class="Function">≤CaseInduction</a> <a id="8375" class="Symbol">:</a> <a id="8377" class="Symbol">{</a><a id="8378" href="Cubical.Data.Nat.Order.html#8378" class="Bound">P</a> <a id="8380" class="Symbol">:</a> <a id="8382" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8384" class="Symbol">→</a> <a id="8386" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8388" class="Symbol">→</a> <a id="8390" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8395" href="Cubical.Data.Nat.Order.html#475" class="Generalizable">ℓ</a><a id="8396" class="Symbol">}</a> <a id="8398" class="Symbol">{</a><a id="8399" href="Cubical.Data.Nat.Order.html#8399" class="Bound">n</a> <a id="8401" href="Cubical.Data.Nat.Order.html#8401" class="Bound">m</a> <a id="8403" class="Symbol">:</a> <a id="8405" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8406" class="Symbol">}</a>
  <a id="8410" class="Symbol">→</a> <a id="8412" class="Symbol">(</a><a id="8413" href="Cubical.Data.Nat.Order.html#8399" class="Bound">n</a> <a id="8415" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="8417" href="Cubical.Data.Nat.Order.html#8401" class="Bound">m</a> <a id="8419" class="Symbol">→</a> <a id="8421" href="Cubical.Data.Nat.Order.html#8378" class="Bound">P</a> <a id="8423" href="Cubical.Data.Nat.Order.html#8399" class="Bound">n</a> <a id="8425" href="Cubical.Data.Nat.Order.html#8401" class="Bound">m</a><a id="8426" class="Symbol">)</a> <a id="8428" class="Symbol">→</a> <a id="8430" class="Symbol">(</a><a id="8431" href="Cubical.Data.Nat.Order.html#8401" class="Bound">m</a> <a id="8433" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="8435" href="Cubical.Data.Nat.Order.html#8399" class="Bound">n</a> <a id="8437" class="Symbol">→</a> <a id="8439" href="Cubical.Data.Nat.Order.html#8378" class="Bound">P</a> <a id="8441" href="Cubical.Data.Nat.Order.html#8399" class="Bound">n</a> <a id="8443" href="Cubical.Data.Nat.Order.html#8401" class="Bound">m</a><a id="8444" class="Symbol">)</a>
  <a id="8448" class="Symbol">→</a> <a id="8450" href="Cubical.Data.Nat.Order.html#8378" class="Bound">P</a> <a id="8452" href="Cubical.Data.Nat.Order.html#8399" class="Bound">n</a> <a id="8454" href="Cubical.Data.Nat.Order.html#8401" class="Bound">m</a>
<a id="8456" href="Cubical.Data.Nat.Order.html#8360" class="Function">≤CaseInduction</a> <a id="8471" class="Symbol">{</a><a id="8472" class="Argument">n</a> <a id="8474" class="Symbol">=</a> <a id="8476" href="Cubical.Data.Nat.Order.html#8476" class="Bound">n</a><a id="8477" class="Symbol">}</a> <a id="8479" class="Symbol">{</a><a id="8480" class="Argument">m</a> <a id="8482" class="Symbol">=</a> <a id="8484" href="Cubical.Data.Nat.Order.html#8484" class="Bound">m</a><a id="8485" class="Symbol">}</a> <a id="8487" href="Cubical.Data.Nat.Order.html#8487" class="Bound">p</a> <a id="8489" href="Cubical.Data.Nat.Order.html#8489" class="Bound">q</a> <a id="8491" class="Keyword">with</a> <a id="8496" href="Cubical.Data.Nat.Order.html#8476" class="Bound">n</a> <a id="8498" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="8500" href="Cubical.Data.Nat.Order.html#8484" class="Bound">m</a>
<a id="8502" class="Symbol">...</a> <a id="8506" class="Symbol">|</a> <a id="8508" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="8511" href="Cubical.Data.Nat.Order.html#8511" class="Bound">x</a> <a id="8513" class="Symbol">=</a> <a id="8515" class="Bound">p</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="8527" href="Cubical.Data.Nat.Order.html#8511" class="Bound">x</a><a id="8528" class="Symbol">)</a>
<a id="8530" class="Symbol">...</a> <a id="8534" class="Symbol">|</a> <a id="8536" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="8539" href="Cubical.Data.Nat.Order.html#8539" class="Bound">x</a> <a id="8541" class="Symbol">=</a> <a id="8543" class="Bound">p</a> <a id="8545" class="Symbol">(</a><a id="8546" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8552" class="Symbol">(</a><a id="8553" class="Bound">n</a> <a id="8555" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤_</a><a id="8557" class="Symbol">)</a> <a id="8559" href="Cubical.Data.Nat.Order.html#8539" class="Bound">x</a> <a id="8561" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a><a id="8567" class="Symbol">)</a>
<a id="8569" class="Symbol">...</a> <a id="8573" class="Symbol">|</a> <a id="8575" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="8578" href="Cubical.Data.Nat.Order.html#8578" class="Bound">x</a> <a id="8580" class="Symbol">=</a> <a id="8582" class="Bound">q</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="8594" href="Cubical.Data.Nat.Order.html#8578" class="Bound">x</a><a id="8595" class="Symbol">)</a>

<a id="&lt;-split"></a><a id="8598" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="8606" class="Symbol">:</a> <a id="8608" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8610" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="8612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8616" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="8618" class="Symbol">→</a> <a id="8620" class="Symbol">(</a><a id="8621" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8623" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="8625" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="8626" class="Symbol">)</a> <a id="8628" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8630" class="Symbol">(</a><a id="8631" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8633" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8635" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="8636" class="Symbol">)</a>
<a id="8638" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="8646" class="Symbol">{</a><a id="8647" class="Argument">n</a> <a id="8649" class="Symbol">=</a> <a id="8651" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8655" class="Symbol">}</a> <a id="8657" class="Symbol">=</a> <a id="8659" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8663" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8665" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8669" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8671" href="Cubical.Data.Nat.Properties.html#4704" class="Function">m+n≡0→m≡0×n≡0</a> <a id="8685" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8687" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8691" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8693" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a>
<a id="8705" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="8713" class="Symbol">{</a><a id="8714" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8718" class="Symbol">}</a> <a id="8720" class="Symbol">{</a><a id="8721" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8725" href="Cubical.Data.Nat.Order.html#8725" class="Bound">n</a><a id="8726" class="Symbol">}</a> <a id="8728" class="Symbol">=</a> <a id="8730" class="Symbol">λ</a> <a id="8732" href="Cubical.Data.Nat.Order.html#8732" class="Bound">_</a> <a id="8734" class="Symbol">→</a> <a id="8736" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8740" class="Symbol">(</a><a id="8741" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="8751" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a><a id="8757" class="Symbol">)</a>
<a id="8759" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="8767" class="Symbol">{</a><a id="8768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8772" href="Cubical.Data.Nat.Order.html#8772" class="Bound">m</a><a id="8773" class="Symbol">}</a> <a id="8775" class="Symbol">{</a><a id="8776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8780" href="Cubical.Data.Nat.Order.html#8780" class="Bound">n</a><a id="8781" class="Symbol">}</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="8791" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="8801" class="Symbol">(</a><a id="8802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8807" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="8810" class="Symbol">)</a> <a id="8812" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8814" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="8822" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8824" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a>

<a id="≤-split"></a><a id="8837" href="Cubical.Data.Nat.Order.html#8837" class="Function">≤-split</a> <a id="8845" class="Symbol">:</a> <a id="8847" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8849" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="8851" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="8853" class="Symbol">→</a> <a id="8855" class="Symbol">(</a><a id="8856" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8858" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="8860" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="8861" class="Symbol">)</a> <a id="8863" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8865" class="Symbol">(</a><a id="8866" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8868" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8870" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="8871" class="Symbol">)</a>
<a id="8873" href="Cubical.Data.Nat.Order.html#8837" class="Function">≤-split</a> <a id="8881" href="Cubical.Data.Nat.Order.html#8881" class="Bound">p</a> <a id="8883" class="Symbol">=</a> <a id="8885" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="8904" href="Cubical.Data.Nat.Order.html#8881" class="Bound">p</a><a id="8905" class="Symbol">)</a>

<a id="≤→&lt;"></a><a id="8908" href="Cubical.Data.Nat.Order.html#8908" class="Function">≤→&lt;</a> <a id="8912" class="Symbol">:</a> <a id="8914" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8916" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="8918" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="8920" class="Symbol">→</a> <a id="8922" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8924" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8926" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8928" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="8930" class="Symbol">→</a> <a id="8932" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="8934" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="8936" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="8938" href="Cubical.Data.Nat.Order.html#8908" class="Function">≤→&lt;</a> <a id="8942" href="Cubical.Data.Nat.Order.html#8942" class="Bound">p</a> <a id="8944" href="Cubical.Data.Nat.Order.html#8944" class="Bound">q</a> <a id="8946" class="Symbol">=</a>
  <a id="8950" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="8955" class="Symbol">(</a><a id="8956" href="Cubical.Data.Nat.Order.html#8837" class="Function">≤-split</a> <a id="8964" href="Cubical.Data.Nat.Order.html#8942" class="Bound">p</a><a id="8965" class="Symbol">)</a> <a id="8967" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a>
    <a id="8974" class="Symbol">λ</a> <a id="8976" class="Symbol">{</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8983" href="Cubical.Data.Nat.Order.html#8983" class="Bound">r</a><a id="8984" class="Symbol">)</a> <a id="8986" class="Symbol">→</a> <a id="8988" href="Cubical.Data.Nat.Order.html#8983" class="Bound">r</a>
      <a id="8996" class="Symbol">;</a> <a id="8998" class="Symbol">(</a><a id="8999" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9003" href="Cubical.Data.Nat.Order.html#9003" class="Bound">r</a><a id="9004" class="Symbol">)</a> <a id="9006" class="Symbol">→</a> <a id="9008" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9014" class="Symbol">(</a><a id="9015" href="Cubical.Data.Nat.Order.html#8944" class="Bound">q</a> <a id="9017" href="Cubical.Data.Nat.Order.html#9003" class="Bound">r</a><a id="9018" class="Symbol">)</a> <a id="9020" class="Symbol">}</a>

<a id="≤-suc-≢"></a><a id="9023" href="Cubical.Data.Nat.Order.html#9023" class="Function">≤-suc-≢</a> <a id="9031" class="Symbol">:</a> <a id="9033" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="9035" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="9037" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9041" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9043" class="Symbol">→</a> <a id="9045" class="Symbol">(</a><a id="9046" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="9048" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9054" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9056" class="Symbol">→</a> <a id="9058" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="9060" class="Symbol">)</a> <a id="9062" class="Symbol">→</a> <a id="9064" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="9066" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="9068" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a>
<a id="9070" href="Cubical.Data.Nat.Order.html#9023" class="Function">≤-suc-≢</a> <a id="9078" href="Cubical.Data.Nat.Order.html#9078" class="Bound">p</a> <a id="9080" href="Cubical.Data.Nat.Order.html#9080" class="Bound">¬q</a> <a id="9083" class="Symbol">=</a> <a id="9085" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Cubical.Data.Nat.Order.html#8908" class="Function">≤→&lt;</a> <a id="9102" href="Cubical.Data.Nat.Order.html#9078" class="Bound">p</a> <a id="9104" href="Cubical.Data.Nat.Order.html#9080" class="Bound">¬q</a><a id="9106" class="Symbol">)</a>

<a id="≤-+-split"></a><a id="9109" href="Cubical.Data.Nat.Order.html#9109" class="Function">≤-+-split</a> <a id="9119" class="Symbol">:</a> <a id="9121" class="Symbol">∀</a> <a id="9123" href="Cubical.Data.Nat.Order.html#9123" class="Bound">n</a> <a id="9125" href="Cubical.Data.Nat.Order.html#9125" class="Bound">m</a> <a id="9127" href="Cubical.Data.Nat.Order.html#9127" class="Bound">k</a> <a id="9129" class="Symbol">→</a> <a id="9131" href="Cubical.Data.Nat.Order.html#9127" class="Bound">k</a> <a id="9133" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="9135" href="Cubical.Data.Nat.Order.html#9123" class="Bound">n</a> <a id="9137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9139" href="Cubical.Data.Nat.Order.html#9125" class="Bound">m</a> <a id="9141" class="Symbol">→</a> <a id="9143" class="Symbol">(</a><a id="9144" href="Cubical.Data.Nat.Order.html#9123" class="Bound">n</a> <a id="9146" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="9148" href="Cubical.Data.Nat.Order.html#9127" class="Bound">k</a><a id="9149" class="Symbol">)</a> <a id="9151" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9153" class="Symbol">(</a><a id="9154" href="Cubical.Data.Nat.Order.html#9125" class="Bound">m</a> <a id="9156" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Cubical.Data.Nat.Order.html#9123" class="Bound">n</a> <a id="9161" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9163" href="Cubical.Data.Nat.Order.html#9125" class="Bound">m</a><a id="9164" class="Symbol">)</a> <a id="9166" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9168" href="Cubical.Data.Nat.Order.html#9127" class="Bound">k</a><a id="9169" class="Symbol">)</a>
<a id="9171" href="Cubical.Data.Nat.Order.html#9109" class="Function">≤-+-split</a> <a id="9181" href="Cubical.Data.Nat.Order.html#9181" class="Bound">n</a> <a id="9183" href="Cubical.Data.Nat.Order.html#9183" class="Bound">m</a> <a id="9185" href="Cubical.Data.Nat.Order.html#9185" class="Bound">k</a> <a id="9187" href="Cubical.Data.Nat.Order.html#9187" class="Bound">k≤n+m</a> <a id="9193" class="Keyword">with</a> <a id="9198" href="Cubical.Data.Nat.Order.html#9181" class="Bound">n</a> <a id="9200" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="9202" href="Cubical.Data.Nat.Order.html#9185" class="Bound">k</a>
<a id="9204" class="Symbol">...</a> <a id="9208" class="Symbol">|</a> <a id="9210" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="9213" href="Cubical.Data.Nat.Order.html#9213" class="Bound">p</a> <a id="9215" class="Symbol">=</a> <a id="9217" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9221" class="Symbol">(</a><a id="9222" class="Number">0</a> <a id="9224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9226" href="Cubical.Data.Nat.Order.html#9213" class="Bound">p</a><a id="9227" class="Symbol">)</a>
<a id="9229" class="Symbol">...</a> <a id="9233" class="Symbol">|</a> <a id="9235" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="9238" href="Cubical.Data.Nat.Order.html#9238" class="Bound">n&lt;k</a> <a id="9242" class="Symbol">=</a> <a id="9244" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9248" class="Symbol">(</a><a id="9249" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="9258" href="Cubical.Data.Nat.Order.html#9238" class="Bound">n&lt;k</a><a id="9261" class="Symbol">)</a>
<a id="9263" class="Symbol">...</a> <a id="9267" class="Symbol">|</a> <a id="9269" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="9272" href="Cubical.Data.Nat.Order.html#9272" class="Bound">k&lt;n</a> <a id="9276" class="Keyword">with</a> <a id="9281" class="Bound">m</a> <a id="9283" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="9285" class="Symbol">((</a><a id="9287" class="Bound">n</a> <a id="9289" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9291" class="Bound">m</a><a id="9292" class="Symbol">)</a> <a id="9294" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9296" class="Bound">k</a><a id="9297" class="Symbol">)</a>
<a id="9299" class="Symbol">...</a> <a id="9303" class="Symbol">|</a> <a id="9305" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="9308" href="Cubical.Data.Nat.Order.html#9308" class="Bound">p</a> <a id="9310" class="Symbol">=</a> <a id="9312" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9316" class="Symbol">(</a><a id="9317" class="Number">0</a> <a id="9319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9321" href="Cubical.Data.Nat.Order.html#9308" class="Bound">p</a><a id="9322" class="Symbol">)</a>
<a id="9324" class="Symbol">...</a> <a id="9328" class="Symbol">|</a> <a id="9330" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="9333" href="Cubical.Data.Nat.Order.html#9333" class="Bound">m&lt;n+m∸k</a> <a id="9341" class="Symbol">=</a> <a id="9343" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9347" class="Symbol">(</a><a id="9348" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="9357" href="Cubical.Data.Nat.Order.html#9333" class="Bound">m&lt;n+m∸k</a><a id="9364" class="Symbol">)</a>
<a id="9366" class="Symbol">...</a> <a id="9370" class="Symbol">|</a> <a id="9372" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="9375" href="Cubical.Data.Nat.Order.html#9375" class="Bound">n+m∸k&lt;m</a> <a id="9383" class="Symbol">=</a>
      <a id="9391" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9397" class="Symbol">(</a><a id="9398" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="9403" class="Symbol">(</a><a id="9404" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9414" class="Symbol">(λ</a> <a id="9417" href="Cubical.Data.Nat.Order.html#9417" class="Bound">i</a> <a id="9419" class="Symbol">→</a> <a id="9421" href="Cubical.Data.Nat.Order.html#5998" class="Function">≤-∸-+-cancel</a> <a id="9434" class="Bound">k≤n+m</a> <a id="9440" href="Cubical.Data.Nat.Order.html#9417" class="Bound">i</a> <a id="9442" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="9444" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="9451" class="Bound">m</a> <a id="9453" class="Bound">n</a> <a id="9455" href="Cubical.Data.Nat.Order.html#9417" class="Bound">i</a><a id="9456" class="Symbol">)</a> <a id="9458" class="Symbol">(</a><a id="9459" href="Cubical.Data.Nat.Order.html#4579" class="Function">&lt;-+-&lt;</a> <a id="9465" href="Cubical.Data.Nat.Order.html#9375" class="Bound">n+m∸k&lt;m</a> <a id="9473" class="Bound">k&lt;n</a><a id="9476" class="Symbol">)))</a>

<a id="&lt;-asym&#39;-case"></a><a id="9481" href="Cubical.Data.Nat.Order.html#9481" class="Function">&lt;-asym&#39;-case</a> <a id="9494" class="Symbol">:</a> <a id="9496" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="9507" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="9509" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9511" class="Symbol">→</a> <a id="9513" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9515" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="9517" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="9519" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9521" class="Symbol">→</a> <a id="9523" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9525" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="9527" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="9529" href="Cubical.Data.Nat.Order.html#9481" class="Function">&lt;-asym&#39;-case</a> <a id="9542" class="Symbol">(</a><a id="9543" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="9546" href="Cubical.Data.Nat.Order.html#9546" class="Bound">p</a><a id="9547" class="Symbol">)</a> <a id="9549" href="Cubical.Data.Nat.Order.html#9549" class="Bound">q</a> <a id="9551" class="Symbol">=</a> <a id="9553" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9559" class="Symbol">(</a><a id="9560" href="Cubical.Data.Nat.Order.html#9549" class="Bound">q</a> <a id="9562" href="Cubical.Data.Nat.Order.html#9546" class="Bound">p</a><a id="9563" class="Symbol">)</a>
<a id="9565" href="Cubical.Data.Nat.Order.html#9481" class="Function">&lt;-asym&#39;-case</a> <a id="9578" class="Symbol">(</a><a id="9579" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="9582" href="Cubical.Data.Nat.Order.html#9582" class="Bound">p</a><a id="9583" class="Symbol">)</a> <a id="9585" class="Symbol">_</a> <a id="9587" class="Symbol">=</a> <a id="9589" class="Symbol">_</a> <a id="9591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9593" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9597" href="Cubical.Data.Nat.Order.html#9582" class="Bound">p</a>
<a id="9599" href="Cubical.Data.Nat.Order.html#9481" class="Function">&lt;-asym&#39;-case</a> <a id="9612" class="Symbol">(</a><a id="9613" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="9616" href="Cubical.Data.Nat.Order.html#9616" class="Bound">p</a><a id="9617" class="Symbol">)</a> <a id="9619" class="Symbol">_</a> <a id="9621" class="Symbol">=</a> <a id="9623" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="9632" href="Cubical.Data.Nat.Order.html#9616" class="Bound">p</a>

<a id="&lt;-asym&#39;"></a><a id="9635" href="Cubical.Data.Nat.Order.html#9635" class="Function">&lt;-asym&#39;</a> <a id="9643" class="Symbol">:</a> <a id="9645" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9647" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="9649" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="9651" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9653" class="Symbol">→</a> <a id="9655" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9657" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="9659" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="9661" href="Cubical.Data.Nat.Order.html#9635" class="Function">&lt;-asym&#39;</a> <a id="9669" class="Symbol">=</a> <a id="9671" href="Cubical.Data.Nat.Order.html#9481" class="Function">&lt;-asym&#39;-case</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">_≟_</a> <a id="9689" class="Symbol">_</a> <a id="9691" class="Symbol">_)</a>

<a id="9695" class="Keyword">private</a>
  <a id="acc-suc"></a><a id="9705" href="Cubical.Data.Nat.Order.html#9705" class="Function">acc-suc</a> <a id="9713" class="Symbol">:</a> <a id="9715" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="9719" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;_</a> <a id="9723" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="9725" class="Symbol">→</a> <a id="9727" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="9731" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;_</a> <a id="9735" class="Symbol">(</a><a id="9736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9740" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a><a id="9741" class="Symbol">)</a>
  <a id="9745" href="Cubical.Data.Nat.Order.html#9705" class="Function">acc-suc</a> <a id="9753" href="Cubical.Data.Nat.Order.html#9753" class="Bound">a</a>
    <a id="9759" class="Symbol">=</a> <a id="9761" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="9765" class="Symbol">λ</a> <a id="9767" href="Cubical.Data.Nat.Order.html#9767" class="Bound">y</a> <a id="9769" href="Cubical.Data.Nat.Order.html#9769" class="Bound">y&lt;sn</a>
    <a id="9778" class="Symbol">→</a> <a id="9780" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="9785" href="Cubical.Data.Nat.Order.html#8598" class="Function">&lt;-split</a> <a id="9793" href="Cubical.Data.Nat.Order.html#9769" class="Bound">y&lt;sn</a> <a id="9798" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="9801" class="Symbol">λ</a>
    <a id="9807" class="Symbol">{</a> <a id="9809" class="Symbol">(</a><a id="9810" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9814" href="Cubical.Data.Nat.Order.html#9814" class="Bound">y&lt;n</a><a id="9817" class="Symbol">)</a> <a id="9819" class="Symbol">→</a> <a id="9821" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="9828" href="Cubical.Data.Nat.Order.html#9753" class="Bound">a</a> <a id="9830" href="Cubical.Data.Nat.Order.html#9767" class="Bound">y</a> <a id="9832" href="Cubical.Data.Nat.Order.html#9814" class="Bound">y&lt;n</a>
    <a id="9840" class="Symbol">;</a> <a id="9842" class="Symbol">(</a><a id="9843" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9847" href="Cubical.Data.Nat.Order.html#9847" class="Bound">y≡n</a><a id="9850" class="Symbol">)</a> <a id="9852" class="Symbol">→</a> <a id="9854" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9860" class="Symbol">_</a> <a id="9862" class="Symbol">(</a><a id="9863" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9867" href="Cubical.Data.Nat.Order.html#9847" class="Bound">y≡n</a><a id="9870" class="Symbol">)</a> <a id="9872" href="Cubical.Data.Nat.Order.html#9753" class="Bound">a</a>
    <a id="9878" class="Symbol">}</a>

<a id="&lt;-wellfounded"></a><a id="9881" href="Cubical.Data.Nat.Order.html#9881" class="Function">&lt;-wellfounded</a> <a id="9895" class="Symbol">:</a> <a id="9897" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="9909" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;_</a>
<a id="9913" href="Cubical.Data.Nat.Order.html#9881" class="Function">&lt;-wellfounded</a> <a id="9927" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9932" class="Symbol">=</a> <a id="9934" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="9938" class="Symbol">λ</a> <a id="9940" href="Cubical.Data.Nat.Order.html#9940" class="Bound">_</a> <a id="9942" class="Symbol">→</a> <a id="9944" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9950" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9952" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a>
<a id="9961" href="Cubical.Data.Nat.Order.html#9881" class="Function">&lt;-wellfounded</a> <a id="9975" class="Symbol">(</a><a id="9976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9980" href="Cubical.Data.Nat.Order.html#9980" class="Bound">n</a><a id="9981" class="Symbol">)</a> <a id="9983" class="Symbol">=</a> <a id="9985" href="Cubical.Data.Nat.Order.html#9705" class="Function">acc-suc</a> <a id="9993" class="Symbol">(</a><a id="9994" href="Cubical.Data.Nat.Order.html#9881" class="Function">&lt;-wellfounded</a> <a id="10008" href="Cubical.Data.Nat.Order.html#9980" class="Bound">n</a><a id="10009" class="Symbol">)</a>

<a id="&lt;→≢"></a><a id="10012" href="Cubical.Data.Nat.Order.html#10012" class="Function">&lt;→≢</a> <a id="10016" class="Symbol">:</a> <a id="10018" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="10020" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="10022" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="10024" class="Symbol">→</a> <a id="10026" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10028" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="10030" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10032" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
<a id="10034" href="Cubical.Data.Nat.Order.html#10012" class="Function">&lt;→≢</a> <a id="10038" class="Symbol">{</a><a id="10039" href="Cubical.Data.Nat.Order.html#10039" class="Bound">n</a><a id="10040" class="Symbol">}</a> <a id="10042" class="Symbol">{</a><a id="10043" href="Cubical.Data.Nat.Order.html#10043" class="Bound">m</a><a id="10044" class="Symbol">}</a> <a id="10046" href="Cubical.Data.Nat.Order.html#10046" class="Bound">p</a> <a id="10048" href="Cubical.Data.Nat.Order.html#10048" class="Bound">q</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="Cubical.Data.Nat.Order.html#3447" class="Function">¬m&lt;m</a> <a id="10057" class="Symbol">(</a><a id="10058" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10064" class="Symbol">(</a><a id="10065" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;</a> <a id="10068" href="Cubical.Data.Nat.Order.html#10043" class="Bound">m</a><a id="10069" class="Symbol">)</a> <a id="10071" href="Cubical.Data.Nat.Order.html#10048" class="Bound">q</a> <a id="10073" href="Cubical.Data.Nat.Order.html#10046" class="Bound">p</a><a id="10074" class="Symbol">)</a>

<a id="10077" class="Keyword">module</a> <a id="10084" href="Cubical.Data.Nat.Order.html#10084" class="Module">_</a>
    <a id="10090" class="Symbol">(</a><a id="10091" href="Cubical.Data.Nat.Order.html#10091" class="Bound">b₀</a> <a id="10094" class="Symbol">:</a> <a id="10096" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10097" class="Symbol">)</a>
    <a id="10103" class="Symbol">(</a><a id="10104" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="10106" class="Symbol">:</a> <a id="10108" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10110" class="Symbol">→</a> <a id="10112" href="Agda.Primitive.html#388" class="Primitive">Type₀</a><a id="10117" class="Symbol">)</a>
    <a id="10123" class="Symbol">(</a><a id="10124" href="Cubical.Data.Nat.Order.html#10124" class="Bound">base</a> <a id="10129" class="Symbol">:</a> <a id="10131" class="Symbol">∀</a> <a id="10133" href="Cubical.Data.Nat.Order.html#10133" class="Bound">n</a> <a id="10135" class="Symbol">→</a> <a id="10137" href="Cubical.Data.Nat.Order.html#10133" class="Bound">n</a> <a id="10139" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="10141" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10145" href="Cubical.Data.Nat.Order.html#10091" class="Bound">b₀</a> <a id="10148" class="Symbol">→</a> <a id="10150" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="10152" href="Cubical.Data.Nat.Order.html#10133" class="Bound">n</a><a id="10153" class="Symbol">)</a>
    <a id="10159" class="Symbol">(</a><a id="10160" href="Cubical.Data.Nat.Order.html#10160" class="Bound">step</a> <a id="10165" class="Symbol">:</a> <a id="10167" class="Symbol">∀</a> <a id="10169" href="Cubical.Data.Nat.Order.html#10169" class="Bound">n</a> <a id="10171" class="Symbol">→</a> <a id="10173" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="10175" href="Cubical.Data.Nat.Order.html#10169" class="Bound">n</a> <a id="10177" class="Symbol">→</a> <a id="10179" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="10181" class="Symbol">(</a><a id="10182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10186" href="Cubical.Data.Nat.Order.html#10091" class="Bound">b₀</a> <a id="10189" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10191" href="Cubical.Data.Nat.Order.html#10169" class="Bound">n</a><a id="10192" class="Symbol">))</a>
  <a id="10197" class="Keyword">where</a>
  <a id="10205" class="Keyword">open</a> <a id="10210" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="10214" class="Symbol">(</a><a id="10215" href="Cubical.Data.Nat.Order.html#9881" class="Function">&lt;-wellfounded</a><a id="10228" class="Symbol">)</a>

  <a id="10233" class="Keyword">private</a>
    <a id="10245" href="Cubical.Data.Nat.Order.html#10245" class="Function">dichotomy</a> <a id="10255" class="Symbol">:</a> <a id="10257" class="Symbol">∀</a> <a id="10259" href="Cubical.Data.Nat.Order.html#10259" class="Bound">b</a> <a id="10261" href="Cubical.Data.Nat.Order.html#10261" class="Bound">n</a> <a id="10263" class="Symbol">→</a> <a id="10265" class="Symbol">(</a><a id="10266" href="Cubical.Data.Nat.Order.html#10261" class="Bound">n</a> <a id="10268" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="10270" href="Cubical.Data.Nat.Order.html#10259" class="Bound">b</a><a id="10271" class="Symbol">)</a> <a id="10273" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10275" class="Symbol">(</a><a id="10276" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10279" href="Cubical.Data.Nat.Order.html#10279" class="Bound">m</a> <a id="10281" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10283" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10285" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10287" href="Cubical.Data.Nat.Order.html#10261" class="Bound">n</a> <a id="10289" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10291" href="Cubical.Data.Nat.Order.html#10259" class="Bound">b</a> <a id="10293" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10295" href="Cubical.Data.Nat.Order.html#10279" class="Bound">m</a><a id="10296" class="Symbol">)</a>
    <a id="10302" href="Cubical.Data.Nat.Order.html#10245" class="Function">dichotomy</a> <a id="10312" href="Cubical.Data.Nat.Order.html#10312" class="Bound">b</a> <a id="10314" href="Cubical.Data.Nat.Order.html#10314" class="Bound">n</a>
      <a id="10322" class="Symbol">=</a> <a id="10324" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="10329" href="Cubical.Data.Nat.Order.html#10314" class="Bound">n</a> <a id="10331" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="10333" href="Cubical.Data.Nat.Order.html#10312" class="Bound">b</a> <a id="10335" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="10342" class="Symbol">(λ</a> <a id="10345" href="Cubical.Data.Nat.Order.html#10345" class="Bound">_</a> <a id="10347" class="Symbol">→</a> <a id="10349" class="Symbol">(</a><a id="10350" href="Cubical.Data.Nat.Order.html#10314" class="Bound">n</a> <a id="10352" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="10354" href="Cubical.Data.Nat.Order.html#10312" class="Bound">b</a><a id="10355" class="Symbol">)</a> <a id="10357" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10359" class="Symbol">(</a><a id="10360" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10363" href="Cubical.Data.Nat.Order.html#10363" class="Bound">m</a> <a id="10365" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10367" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10369" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10371" href="Cubical.Data.Nat.Order.html#10314" class="Bound">n</a> <a id="10373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10375" href="Cubical.Data.Nat.Order.html#10312" class="Bound">b</a> <a id="10377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10379" href="Cubical.Data.Nat.Order.html#10363" class="Bound">m</a><a id="10380" class="Symbol">))</a> <a id="10383" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="10386" class="Symbol">λ</a>
      <a id="10394" class="Symbol">{</a> <a id="10396" class="Symbol">(</a><a id="10397" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="10400" href="Cubical.Data.Nat.Order.html#10400" class="Bound">o</a><a id="10401" class="Symbol">)</a> <a id="10403" class="Symbol">→</a> <a id="10405" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10409" href="Cubical.Data.Nat.Order.html#10400" class="Bound">o</a>
      <a id="10417" class="Symbol">;</a> <a id="10419" class="Symbol">(</a><a id="10420" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="10423" href="Cubical.Data.Nat.Order.html#10423" class="Bound">p</a><a id="10424" class="Symbol">)</a> <a id="10426" class="Symbol">→</a> <a id="10428" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10432" class="Symbol">(</a><a id="10433" class="Number">0</a> <a id="10435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10437" href="Cubical.Data.Nat.Order.html#10423" class="Bound">p</a> <a id="10439" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10441" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10445" class="Symbol">(</a><a id="10446" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="10453" href="Cubical.Data.Nat.Order.html#10312" class="Bound">b</a><a id="10454" class="Symbol">))</a>
      <a id="10463" class="Symbol">;</a> <a id="10465" class="Symbol">(</a><a id="10466" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="10469" class="Symbol">(</a><a id="10470" href="Cubical.Data.Nat.Order.html#10470" class="Bound">m</a> <a id="10472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10474" href="Cubical.Data.Nat.Order.html#10474" class="Bound">p</a><a id="10475" class="Symbol">))</a> <a id="10478" class="Symbol">→</a> <a id="10480" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10484" class="Symbol">(</a><a id="10485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10489" href="Cubical.Data.Nat.Order.html#10470" class="Bound">m</a> <a id="10491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10493" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10497" href="Cubical.Data.Nat.Order.html#10474" class="Bound">p</a> <a id="10499" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10501" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="10507" href="Cubical.Data.Nat.Order.html#10470" class="Bound">m</a> <a id="10509" href="Cubical.Data.Nat.Order.html#10312" class="Bound">b</a> <a id="10511" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10513" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="10520" class="Symbol">(</a><a id="10521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10525" href="Cubical.Data.Nat.Order.html#10470" class="Bound">m</a><a id="10526" class="Symbol">)</a> <a id="10528" href="Cubical.Data.Nat.Order.html#10312" class="Bound">b</a><a id="10529" class="Symbol">)</a>
      <a id="10537" class="Symbol">}</a>

    <a id="10544" href="Cubical.Data.Nat.Order.html#10544" class="Function">dichotomy&lt;≡</a> <a id="10556" class="Symbol">:</a> <a id="10558" class="Symbol">∀</a> <a id="10560" href="Cubical.Data.Nat.Order.html#10560" class="Bound">b</a> <a id="10562" href="Cubical.Data.Nat.Order.html#10562" class="Bound">n</a> <a id="10564" class="Symbol">→</a> <a id="10566" class="Symbol">(</a><a id="10567" href="Cubical.Data.Nat.Order.html#10567" class="Bound">n&lt;b</a> <a id="10571" class="Symbol">:</a> <a id="10573" href="Cubical.Data.Nat.Order.html#10562" class="Bound">n</a> <a id="10575" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="10577" href="Cubical.Data.Nat.Order.html#10560" class="Bound">b</a><a id="10578" class="Symbol">)</a> <a id="10580" class="Symbol">→</a> <a id="10582" href="Cubical.Data.Nat.Order.html#10245" class="Function">dichotomy</a> <a id="10592" href="Cubical.Data.Nat.Order.html#10560" class="Bound">b</a> <a id="10594" href="Cubical.Data.Nat.Order.html#10562" class="Bound">n</a> <a id="10596" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10598" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10602" href="Cubical.Data.Nat.Order.html#10567" class="Bound">n&lt;b</a>
    <a id="10610" href="Cubical.Data.Nat.Order.html#10544" class="Function">dichotomy&lt;≡</a> <a id="10622" href="Cubical.Data.Nat.Order.html#10622" class="Bound">b</a> <a id="10624" href="Cubical.Data.Nat.Order.html#10624" class="Bound">n</a> <a id="10626" href="Cubical.Data.Nat.Order.html#10626" class="Bound">n&lt;b</a>
      <a id="10636" class="Symbol">=</a> <a id="10638" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="10643" href="Cubical.Data.Nat.Order.html#10245" class="Function">dichotomy</a> <a id="10653" href="Cubical.Data.Nat.Order.html#10622" class="Bound">b</a> <a id="10655" href="Cubical.Data.Nat.Order.html#10624" class="Bound">n</a> <a id="10657" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="10664" class="Symbol">(λ</a> <a id="10667" href="Cubical.Data.Nat.Order.html#10667" class="Bound">d</a> <a id="10669" class="Symbol">→</a> <a id="10671" href="Cubical.Data.Nat.Order.html#10667" class="Bound">d</a> <a id="10673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10675" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10679" href="Cubical.Data.Nat.Order.html#10626" class="Bound">n&lt;b</a><a id="10682" class="Symbol">)</a> <a id="10684" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="10687" class="Symbol">λ</a>
      <a id="10695" class="Symbol">{</a> <a id="10697" class="Symbol">(</a><a id="10698" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10702" href="Cubical.Data.Nat.Order.html#10702" class="Bound">x</a><a id="10703" class="Symbol">)</a> <a id="10705" class="Symbol">→</a> <a id="10707" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10712" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10716" class="Symbol">(</a><a id="10717" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a> <a id="10725" href="Cubical.Data.Nat.Order.html#10702" class="Bound">x</a> <a id="10727" href="Cubical.Data.Nat.Order.html#10626" class="Bound">n&lt;b</a><a id="10730" class="Symbol">)</a>
      <a id="10738" class="Symbol">;</a> <a id="10740" class="Symbol">(</a><a id="10741" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10745" class="Symbol">(</a><a id="10746" href="Cubical.Data.Nat.Order.html#10746" class="Bound">m</a> <a id="10748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10750" href="Cubical.Data.Nat.Order.html#10750" class="Bound">p</a><a id="10751" class="Symbol">))</a> <a id="10754" class="Symbol">→</a> <a id="10756" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10762" class="Symbol">(</a><a id="10763" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="10770" href="Cubical.Data.Nat.Order.html#10626" class="Bound">n&lt;b</a> <a id="10774" class="Symbol">(</a><a id="10775" href="Cubical.Data.Nat.Order.html#10746" class="Bound">m</a> <a id="10777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10779" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10783" class="Symbol">(</a><a id="10784" href="Cubical.Data.Nat.Order.html#10750" class="Bound">p</a> <a id="10786" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10788" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="10795" href="Cubical.Data.Nat.Order.html#10622" class="Bound">b</a> <a id="10797" href="Cubical.Data.Nat.Order.html#10746" class="Bound">m</a><a id="10798" class="Symbol">)))</a>
      <a id="10808" class="Symbol">}</a>

    <a id="10815" href="Cubical.Data.Nat.Order.html#10815" class="Function">dichotomy+≡</a> <a id="10827" class="Symbol">:</a> <a id="10829" class="Symbol">∀</a> <a id="10831" href="Cubical.Data.Nat.Order.html#10831" class="Bound">b</a> <a id="10833" href="Cubical.Data.Nat.Order.html#10833" class="Bound">m</a> <a id="10835" href="Cubical.Data.Nat.Order.html#10835" class="Bound">n</a> <a id="10837" class="Symbol">→</a> <a id="10839" class="Symbol">(</a><a id="10840" href="Cubical.Data.Nat.Order.html#10840" class="Bound">p</a> <a id="10842" class="Symbol">:</a> <a id="10844" href="Cubical.Data.Nat.Order.html#10835" class="Bound">n</a> <a id="10846" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10848" href="Cubical.Data.Nat.Order.html#10831" class="Bound">b</a> <a id="10850" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10852" href="Cubical.Data.Nat.Order.html#10833" class="Bound">m</a><a id="10853" class="Symbol">)</a> <a id="10855" class="Symbol">→</a> <a id="10857" href="Cubical.Data.Nat.Order.html#10245" class="Function">dichotomy</a> <a id="10867" href="Cubical.Data.Nat.Order.html#10831" class="Bound">b</a> <a id="10869" href="Cubical.Data.Nat.Order.html#10835" class="Bound">n</a> <a id="10871" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10873" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10877" class="Symbol">(</a><a id="10878" href="Cubical.Data.Nat.Order.html#10833" class="Bound">m</a> <a id="10880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10882" href="Cubical.Data.Nat.Order.html#10840" class="Bound">p</a><a id="10883" class="Symbol">)</a>
    <a id="10889" href="Cubical.Data.Nat.Order.html#10815" class="Function">dichotomy+≡</a> <a id="10901" href="Cubical.Data.Nat.Order.html#10901" class="Bound">b</a> <a id="10903" href="Cubical.Data.Nat.Order.html#10903" class="Bound">m</a> <a id="10905" href="Cubical.Data.Nat.Order.html#10905" class="Bound">n</a> <a id="10907" href="Cubical.Data.Nat.Order.html#10907" class="Bound">p</a>
      <a id="10915" class="Symbol">=</a> <a id="10917" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="10922" href="Cubical.Data.Nat.Order.html#10245" class="Function">dichotomy</a> <a id="10932" href="Cubical.Data.Nat.Order.html#10901" class="Bound">b</a> <a id="10934" href="Cubical.Data.Nat.Order.html#10905" class="Bound">n</a> <a id="10936" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="10943" class="Symbol">(λ</a> <a id="10946" href="Cubical.Data.Nat.Order.html#10946" class="Bound">d</a> <a id="10948" class="Symbol">→</a> <a id="10950" href="Cubical.Data.Nat.Order.html#10946" class="Bound">d</a> <a id="10952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10954" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10958" class="Symbol">(</a><a id="10959" href="Cubical.Data.Nat.Order.html#10903" class="Bound">m</a> <a id="10961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10963" href="Cubical.Data.Nat.Order.html#10907" class="Bound">p</a><a id="10964" class="Symbol">))</a> <a id="10967" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="10970" class="Symbol">λ</a>
      <a id="10978" class="Symbol">{</a> <a id="10980" class="Symbol">(</a><a id="10981" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10985" href="Cubical.Data.Nat.Order.html#10985" class="Bound">n&lt;b</a><a id="10988" class="Symbol">)</a> <a id="10990" class="Symbol">→</a> <a id="10992" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10998" class="Symbol">(</a><a id="10999" href="Cubical.Data.Nat.Order.html#4204" class="Function">&lt;-asym</a> <a id="11006" href="Cubical.Data.Nat.Order.html#10985" class="Bound">n&lt;b</a> <a id="11010" class="Symbol">(</a><a id="11011" href="Cubical.Data.Nat.Order.html#10903" class="Bound">m</a> <a id="11013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11015" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="11022" href="Cubical.Data.Nat.Order.html#10903" class="Bound">m</a> <a id="11024" href="Cubical.Data.Nat.Order.html#10901" class="Bound">b</a> <a id="11026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11028" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11032" href="Cubical.Data.Nat.Order.html#10907" class="Bound">p</a><a id="11033" class="Symbol">))</a>
      <a id="11042" class="Symbol">;</a> <a id="11044" class="Symbol">(</a><a id="11045" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11049" class="Symbol">(</a><a id="11050" href="Cubical.Data.Nat.Order.html#11050" class="Bound">m&#39;</a> <a id="11053" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11055" href="Cubical.Data.Nat.Order.html#11055" class="Bound">q</a><a id="11056" class="Symbol">))</a>
      <a id="11065" class="Symbol">→</a> <a id="11067" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11072" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11076" class="Symbol">(</a><a id="11077" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="11084" class="Symbol">(λ</a> <a id="11087" href="Cubical.Data.Nat.Order.html#11087" class="Bound">x</a> <a id="11089" class="Symbol">→</a> <a id="11091" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="11098" href="Cubical.Data.Nat.Order.html#10905" class="Bound">n</a> <a id="11100" class="Symbol">(</a><a id="11101" href="Cubical.Data.Nat.Order.html#10901" class="Bound">b</a> <a id="11103" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11105" href="Cubical.Data.Nat.Order.html#11087" class="Bound">x</a><a id="11106" class="Symbol">))</a> <a id="11109" class="Symbol">(</a><a id="11110" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="11117" class="Symbol">{</a><a id="11118" class="Argument">m</a> <a id="11120" class="Symbol">=</a> <a id="11122" href="Cubical.Data.Nat.Order.html#10901" class="Bound">b</a><a id="11123" class="Symbol">}</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11130" href="Cubical.Data.Nat.Order.html#11055" class="Bound">q</a> <a id="11132" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11134" href="Cubical.Data.Nat.Order.html#10907" class="Bound">p</a><a id="11135" class="Symbol">)))</a>
      <a id="11145" class="Symbol">}</a>

    <a id="11152" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11154" class="Symbol">=</a> <a id="11156" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11160" href="Cubical.Data.Nat.Order.html#10091" class="Bound">b₀</a>

    <a id="11168" href="Cubical.Data.Nat.Order.html#11168" class="Function">lemma₁</a> <a id="11175" class="Symbol">:</a> <a id="11177" class="Symbol">∀{</a><a id="11179" href="Cubical.Data.Nat.Order.html#11179" class="Bound">x</a> <a id="11181" href="Cubical.Data.Nat.Order.html#11181" class="Bound">y</a> <a id="11183" href="Cubical.Data.Nat.Order.html#11183" class="Bound">z</a><a id="11184" class="Symbol">}</a> <a id="11186" class="Symbol">→</a> <a id="11188" href="Cubical.Data.Nat.Order.html#11179" class="Bound">x</a> <a id="11190" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11196" href="Cubical.Data.Nat.Order.html#11183" class="Bound">z</a> <a id="11198" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11200" href="Cubical.Data.Nat.Order.html#11181" class="Bound">y</a> <a id="11202" class="Symbol">→</a> <a id="11204" href="Cubical.Data.Nat.Order.html#11181" class="Bound">y</a> <a id="11206" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="11208" href="Cubical.Data.Nat.Order.html#11179" class="Bound">x</a>
    <a id="11214" href="Cubical.Data.Nat.Order.html#11168" class="Function">lemma₁</a> <a id="11221" class="Symbol">{</a><a id="11222" class="Argument">y</a> <a id="11224" class="Symbol">=</a> <a id="11226" href="Cubical.Data.Nat.Order.html#11226" class="Bound">y</a><a id="11227" class="Symbol">}</a> <a id="11229" class="Symbol">{</a><a id="11230" href="Cubical.Data.Nat.Order.html#11230" class="Bound">z</a><a id="11231" class="Symbol">}</a> <a id="11233" href="Cubical.Data.Nat.Order.html#11233" class="Bound">p</a> <a id="11235" class="Symbol">=</a> <a id="11237" href="Cubical.Data.Nat.Order.html#11230" class="Bound">z</a> <a id="11239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11241" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="11247" href="Cubical.Data.Nat.Order.html#11230" class="Bound">z</a> <a id="11249" href="Cubical.Data.Nat.Order.html#11226" class="Bound">y</a> <a id="11251" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11253" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11257" href="Cubical.Data.Nat.Order.html#11233" class="Bound">p</a>

    <a id="11264" href="Cubical.Data.Nat.Order.html#11264" class="Function">subStep</a> <a id="11272" class="Symbol">:</a> <a id="11274" class="Symbol">(</a><a id="11275" href="Cubical.Data.Nat.Order.html#11275" class="Bound">n</a> <a id="11277" class="Symbol">:</a> <a id="11279" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11280" class="Symbol">)</a> <a id="11282" class="Symbol">→</a> <a id="11284" class="Symbol">(∀</a> <a id="11287" href="Cubical.Data.Nat.Order.html#11287" class="Bound">m</a> <a id="11289" class="Symbol">→</a> <a id="11291" href="Cubical.Data.Nat.Order.html#11287" class="Bound">m</a> <a id="11293" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="11295" href="Cubical.Data.Nat.Order.html#11275" class="Bound">n</a> <a id="11297" class="Symbol">→</a> <a id="11299" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="11301" href="Cubical.Data.Nat.Order.html#11287" class="Bound">m</a><a id="11302" class="Symbol">)</a> <a id="11304" class="Symbol">→</a> <a id="11306" class="Symbol">(</a><a id="11307" href="Cubical.Data.Nat.Order.html#11275" class="Bound">n</a> <a id="11309" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="11311" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a><a id="11312" class="Symbol">)</a> <a id="11314" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11316" class="Symbol">(</a><a id="11317" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11320" href="Cubical.Data.Nat.Order.html#11320" class="Bound">m</a> <a id="11322" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11324" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11326" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11328" href="Cubical.Data.Nat.Order.html#11275" class="Bound">n</a> <a id="11330" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11332" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11334" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11336" href="Cubical.Data.Nat.Order.html#11320" class="Bound">m</a><a id="11337" class="Symbol">)</a> <a id="11339" class="Symbol">→</a> <a id="11341" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="11343" href="Cubical.Data.Nat.Order.html#11275" class="Bound">n</a>
    <a id="11349" href="Cubical.Data.Nat.Order.html#11264" class="Function">subStep</a> <a id="11357" href="Cubical.Data.Nat.Order.html#11357" class="Bound">n</a> <a id="11359" class="Symbol">_</a>   <a id="11363" class="Symbol">(</a><a id="11364" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11368" href="Cubical.Data.Nat.Order.html#11368" class="Bound">l</a><a id="11369" class="Symbol">)</a> <a id="11371" class="Symbol">=</a> <a id="11373" href="Cubical.Data.Nat.Order.html#10124" class="Bound">base</a> <a id="11378" href="Cubical.Data.Nat.Order.html#11357" class="Bound">n</a> <a id="11380" href="Cubical.Data.Nat.Order.html#11368" class="Bound">l</a>
    <a id="11386" href="Cubical.Data.Nat.Order.html#11264" class="Function">subStep</a> <a id="11394" href="Cubical.Data.Nat.Order.html#11394" class="Bound">n</a> <a id="11396" href="Cubical.Data.Nat.Order.html#11396" class="Bound">rec</a> <a id="11400" class="Symbol">(</a><a id="11401" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Cubical.Data.Nat.Order.html#11406" class="Bound">m</a> <a id="11408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11410" href="Cubical.Data.Nat.Order.html#11410" class="Bound">p</a><a id="11411" class="Symbol">))</a>
      <a id="11420" class="Symbol">=</a> <a id="11422" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11432" class="Symbol">(</a><a id="11433" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11438" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="11440" class="Symbol">(</a><a id="11441" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11445" href="Cubical.Data.Nat.Order.html#11410" class="Bound">p</a><a id="11446" class="Symbol">))</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Cubical.Data.Nat.Order.html#10160" class="Bound">step</a> <a id="11455" href="Cubical.Data.Nat.Order.html#11406" class="Bound">m</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Cubical.Data.Nat.Order.html#11396" class="Bound">rec</a> <a id="11462" href="Cubical.Data.Nat.Order.html#11406" class="Bound">m</a> <a id="11464" class="Symbol">(</a><a id="11465" href="Cubical.Data.Nat.Order.html#11168" class="Function">lemma₁</a> <a id="11472" href="Cubical.Data.Nat.Order.html#11410" class="Bound">p</a><a id="11473" class="Symbol">)))</a>

    <a id="11482" href="Cubical.Data.Nat.Order.html#11482" class="Function">wfStep</a> <a id="11489" class="Symbol">:</a> <a id="11491" class="Symbol">(</a><a id="11492" href="Cubical.Data.Nat.Order.html#11492" class="Bound">n</a> <a id="11494" class="Symbol">:</a> <a id="11496" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11497" class="Symbol">)</a> <a id="11499" class="Symbol">→</a> <a id="11501" class="Symbol">(∀</a> <a id="11504" href="Cubical.Data.Nat.Order.html#11504" class="Bound">m</a> <a id="11506" class="Symbol">→</a> <a id="11508" href="Cubical.Data.Nat.Order.html#11504" class="Bound">m</a> <a id="11510" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="11512" href="Cubical.Data.Nat.Order.html#11492" class="Bound">n</a> <a id="11514" class="Symbol">→</a> <a id="11516" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="11518" href="Cubical.Data.Nat.Order.html#11504" class="Bound">m</a><a id="11519" class="Symbol">)</a> <a id="11521" class="Symbol">→</a> <a id="11523" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="11525" href="Cubical.Data.Nat.Order.html#11492" class="Bound">n</a>
    <a id="11531" href="Cubical.Data.Nat.Order.html#11482" class="Function">wfStep</a> <a id="11538" href="Cubical.Data.Nat.Order.html#11538" class="Bound">n</a> <a id="11540" href="Cubical.Data.Nat.Order.html#11540" class="Bound">rec</a> <a id="11544" class="Symbol">=</a> <a id="11546" href="Cubical.Data.Nat.Order.html#11264" class="Function">subStep</a> <a id="11554" href="Cubical.Data.Nat.Order.html#11538" class="Bound">n</a> <a id="11556" href="Cubical.Data.Nat.Order.html#11540" class="Bound">rec</a> <a id="11560" class="Symbol">(</a><a id="11561" href="Cubical.Data.Nat.Order.html#10245" class="Function">dichotomy</a> <a id="11571" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11573" href="Cubical.Data.Nat.Order.html#11538" class="Bound">n</a><a id="11574" class="Symbol">)</a>

    <a id="11581" href="Cubical.Data.Nat.Order.html#11581" class="Function">wfStepLemma₀</a> <a id="11594" class="Symbol">:</a> <a id="11596" class="Symbol">∀</a> <a id="11598" href="Cubical.Data.Nat.Order.html#11598" class="Bound">n</a> <a id="11600" class="Symbol">(</a><a id="11601" href="Cubical.Data.Nat.Order.html#11601" class="Bound">n&lt;b</a> <a id="11605" class="Symbol">:</a> <a id="11607" href="Cubical.Data.Nat.Order.html#11598" class="Bound">n</a> <a id="11609" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="11611" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a><a id="11612" class="Symbol">)</a> <a id="11614" href="Cubical.Data.Nat.Order.html#11614" class="Bound">rec</a> <a id="11618" class="Symbol">→</a> <a id="11620" href="Cubical.Data.Nat.Order.html#11482" class="Function">wfStep</a> <a id="11627" href="Cubical.Data.Nat.Order.html#11598" class="Bound">n</a> <a id="11629" href="Cubical.Data.Nat.Order.html#11614" class="Bound">rec</a> <a id="11633" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11635" href="Cubical.Data.Nat.Order.html#10124" class="Bound">base</a> <a id="11640" href="Cubical.Data.Nat.Order.html#11598" class="Bound">n</a> <a id="11642" href="Cubical.Data.Nat.Order.html#11601" class="Bound">n&lt;b</a>
    <a id="11650" href="Cubical.Data.Nat.Order.html#11581" class="Function">wfStepLemma₀</a> <a id="11663" href="Cubical.Data.Nat.Order.html#11663" class="Bound">n</a> <a id="11665" href="Cubical.Data.Nat.Order.html#11665" class="Bound">n&lt;b</a> <a id="11669" href="Cubical.Data.Nat.Order.html#11669" class="Bound">rec</a> <a id="11673" class="Symbol">=</a> <a id="11675" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11680" class="Symbol">(</a><a id="11681" href="Cubical.Data.Nat.Order.html#11264" class="Function">subStep</a> <a id="11689" href="Cubical.Data.Nat.Order.html#11663" class="Bound">n</a> <a id="11691" href="Cubical.Data.Nat.Order.html#11669" class="Bound">rec</a><a id="11694" class="Symbol">)</a> <a id="11696" class="Symbol">(</a><a id="11697" href="Cubical.Data.Nat.Order.html#10544" class="Function">dichotomy&lt;≡</a> <a id="11709" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11711" href="Cubical.Data.Nat.Order.html#11663" class="Bound">n</a> <a id="11713" href="Cubical.Data.Nat.Order.html#11665" class="Bound">n&lt;b</a><a id="11716" class="Symbol">)</a>

    <a id="11723" href="Cubical.Data.Nat.Order.html#11723" class="Function">wfStepLemma₁</a> <a id="11736" class="Symbol">:</a> <a id="11738" class="Symbol">∀</a> <a id="11740" href="Cubical.Data.Nat.Order.html#11740" class="Bound">n</a> <a id="11742" href="Cubical.Data.Nat.Order.html#11742" class="Bound">rec</a> <a id="11746" class="Symbol">→</a> <a id="11748" href="Cubical.Data.Nat.Order.html#11482" class="Function">wfStep</a> <a id="11755" class="Symbol">(</a><a id="11756" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11758" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11760" href="Cubical.Data.Nat.Order.html#11740" class="Bound">n</a><a id="11761" class="Symbol">)</a> <a id="11763" href="Cubical.Data.Nat.Order.html#11742" class="Bound">rec</a> <a id="11767" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11769" href="Cubical.Data.Nat.Order.html#10160" class="Bound">step</a> <a id="11774" href="Cubical.Data.Nat.Order.html#11740" class="Bound">n</a> <a id="11776" class="Symbol">(</a><a id="11777" href="Cubical.Data.Nat.Order.html#11742" class="Bound">rec</a> <a id="11781" href="Cubical.Data.Nat.Order.html#11740" class="Bound">n</a> <a id="11783" class="Symbol">(</a><a id="11784" href="Cubical.Data.Nat.Order.html#11168" class="Function">lemma₁</a> <a id="11791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11795" class="Symbol">))</a>
    <a id="11802" href="Cubical.Data.Nat.Order.html#11723" class="Function">wfStepLemma₁</a> <a id="11815" href="Cubical.Data.Nat.Order.html#11815" class="Bound">n</a> <a id="11817" href="Cubical.Data.Nat.Order.html#11817" class="Bound">rec</a>
      <a id="11827" class="Symbol">=</a> <a id="11829" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11834" class="Symbol">(</a><a id="11835" href="Cubical.Data.Nat.Order.html#11264" class="Function">subStep</a> <a id="11843" class="Symbol">(</a><a id="11844" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11846" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11848" href="Cubical.Data.Nat.Order.html#11815" class="Bound">n</a><a id="11849" class="Symbol">)</a> <a id="11851" href="Cubical.Data.Nat.Order.html#11817" class="Bound">rec</a><a id="11854" class="Symbol">)</a> <a id="11856" class="Symbol">(</a><a id="11857" href="Cubical.Data.Nat.Order.html#10815" class="Function">dichotomy+≡</a> <a id="11869" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11871" href="Cubical.Data.Nat.Order.html#11815" class="Bound">n</a> <a id="11873" class="Symbol">(</a><a id="11874" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="11876" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11878" href="Cubical.Data.Nat.Order.html#11815" class="Bound">n</a><a id="11879" class="Symbol">)</a> <a id="11881" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11885" class="Symbol">)</a>
      <a id="11893" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11895" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="11909" class="Symbol">_</a>

  <a id="11914" href="Cubical.Data.Nat.Order.html#11914" class="Function">+induction</a> <a id="11925" class="Symbol">:</a> <a id="11927" class="Symbol">∀</a> <a id="11929" href="Cubical.Data.Nat.Order.html#11929" class="Bound">n</a> <a id="11931" class="Symbol">→</a> <a id="11933" href="Cubical.Data.Nat.Order.html#10104" class="Bound">P</a> <a id="11935" href="Cubical.Data.Nat.Order.html#11929" class="Bound">n</a>
  <a id="11939" href="Cubical.Data.Nat.Order.html#11914" class="Function">+induction</a> <a id="11950" class="Symbol">=</a> <a id="11952" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="11962" href="Cubical.Data.Nat.Order.html#11482" class="Function">wfStep</a>

  <a id="11972" href="Cubical.Data.Nat.Order.html#11972" class="Function">+inductionBase</a> <a id="11987" class="Symbol">:</a> <a id="11989" class="Symbol">∀</a> <a id="11991" href="Cubical.Data.Nat.Order.html#11991" class="Bound">n</a> <a id="11993" class="Symbol">→</a> <a id="11995" class="Symbol">(</a><a id="11996" href="Cubical.Data.Nat.Order.html#11996" class="Bound">l</a> <a id="11998" class="Symbol">:</a> <a id="12000" href="Cubical.Data.Nat.Order.html#11991" class="Bound">n</a> <a id="12002" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12004" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a><a id="12005" class="Symbol">)</a> <a id="12007" class="Symbol">→</a> <a id="12009" href="Cubical.Data.Nat.Order.html#11914" class="Function">+induction</a> <a id="12020" href="Cubical.Data.Nat.Order.html#11991" class="Bound">n</a> <a id="12022" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12024" href="Cubical.Data.Nat.Order.html#10124" class="Bound">base</a> <a id="12029" href="Cubical.Data.Nat.Order.html#11991" class="Bound">n</a> <a id="12031" href="Cubical.Data.Nat.Order.html#11996" class="Bound">l</a>
  <a id="12035" href="Cubical.Data.Nat.Order.html#11972" class="Function">+inductionBase</a> <a id="12050" href="Cubical.Data.Nat.Order.html#12050" class="Bound">n</a> <a id="12052" href="Cubical.Data.Nat.Order.html#12052" class="Bound">l</a> <a id="12054" class="Symbol">=</a> <a id="12056" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="12074" href="Cubical.Data.Nat.Order.html#11482" class="Function">wfStep</a> <a id="12081" href="Cubical.Data.Nat.Order.html#12050" class="Bound">n</a> <a id="12083" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12085" href="Cubical.Data.Nat.Order.html#11581" class="Function">wfStepLemma₀</a> <a id="12098" href="Cubical.Data.Nat.Order.html#12050" class="Bound">n</a> <a id="12100" href="Cubical.Data.Nat.Order.html#12052" class="Bound">l</a> <a id="12102" class="Symbol">_</a>

  <a id="12107" href="Cubical.Data.Nat.Order.html#12107" class="Function">+inductionStep</a> <a id="12122" class="Symbol">:</a> <a id="12124" class="Symbol">∀</a> <a id="12126" href="Cubical.Data.Nat.Order.html#12126" class="Bound">n</a> <a id="12128" class="Symbol">→</a> <a id="12130" href="Cubical.Data.Nat.Order.html#11914" class="Function">+induction</a> <a id="12141" class="Symbol">(</a><a id="12142" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="12144" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12146" href="Cubical.Data.Nat.Order.html#12126" class="Bound">n</a><a id="12147" class="Symbol">)</a> <a id="12149" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12151" href="Cubical.Data.Nat.Order.html#10160" class="Bound">step</a> <a id="12156" href="Cubical.Data.Nat.Order.html#12126" class="Bound">n</a> <a id="12158" class="Symbol">(</a><a id="12159" href="Cubical.Data.Nat.Order.html#11914" class="Function">+induction</a> <a id="12170" href="Cubical.Data.Nat.Order.html#12126" class="Bound">n</a><a id="12171" class="Symbol">)</a>
  <a id="12175" href="Cubical.Data.Nat.Order.html#12107" class="Function">+inductionStep</a> <a id="12190" href="Cubical.Data.Nat.Order.html#12190" class="Bound">n</a> <a id="12192" class="Symbol">=</a> <a id="12194" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="12212" href="Cubical.Data.Nat.Order.html#11482" class="Function">wfStep</a> <a id="12219" class="Symbol">(</a><a id="12220" href="Cubical.Data.Nat.Order.html#11152" class="Function">b</a> <a id="12222" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12224" href="Cubical.Data.Nat.Order.html#12190" class="Bound">n</a><a id="12225" class="Symbol">)</a> <a id="12227" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12229" href="Cubical.Data.Nat.Order.html#11723" class="Function">wfStepLemma₁</a> <a id="12242" href="Cubical.Data.Nat.Order.html#12190" class="Bound">n</a> <a id="12244" class="Symbol">_</a>

<a id="12247" class="Keyword">module</a> <a id="&lt;-Reasoning"></a><a id="12254" href="Cubical.Data.Nat.Order.html#12254" class="Module">&lt;-Reasoning</a> <a id="12266" class="Keyword">where</a>
  <a id="12274" class="Comment">-- TODO: would it be better to mirror the way it is done in the agda-stdlib?</a>
  <a id="12353" class="Keyword">infixr</a> <a id="12360" class="Number">2</a> <a id="12362" href="Cubical.Data.Nat.Order.html#12426" class="Function Operator">_&lt;⟨_⟩_</a> <a id="12369" href="Cubical.Data.Nat.Order.html#12493" class="Function Operator">_≤&lt;⟨_⟩_</a> <a id="12377" href="Cubical.Data.Nat.Order.html#12563" class="Function Operator">_≤⟨_⟩_</a> <a id="12384" href="Cubical.Data.Nat.Order.html#12630" class="Function Operator">_&lt;≤⟨_⟩_</a> <a id="12392" href="Cubical.Data.Nat.Order.html#12787" class="Function Operator">_≡&lt;⟨_⟩_</a> <a id="12400" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">_≡≤⟨_⟩_</a> <a id="12408" href="Cubical.Data.Nat.Order.html#12946" class="Function Operator">_&lt;≡⟨_⟩_</a> <a id="12416" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">_≤≡⟨_⟩_</a>
  <a id="&lt;-Reasoning._&lt;⟨_⟩_"></a><a id="12426" href="Cubical.Data.Nat.Order.html#12426" class="Function Operator">_&lt;⟨_⟩_</a> <a id="12433" class="Symbol">:</a> <a id="12435" class="Symbol">∀</a> <a id="12437" href="Cubical.Data.Nat.Order.html#12437" class="Bound">k</a> <a id="12439" class="Symbol">→</a> <a id="12441" href="Cubical.Data.Nat.Order.html#12437" class="Bound">k</a> <a id="12443" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12445" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12447" class="Symbol">→</a> <a id="12449" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12451" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12453" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12455" class="Symbol">→</a> <a id="12457" href="Cubical.Data.Nat.Order.html#12437" class="Bound">k</a> <a id="12459" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12461" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12465" class="Symbol">_</a> <a id="12467" href="Cubical.Data.Nat.Order.html#12426" class="Function Operator">&lt;⟨</a> <a id="12470" href="Cubical.Data.Nat.Order.html#12470" class="Bound">p</a> <a id="12472" href="Cubical.Data.Nat.Order.html#12426" class="Function Operator">⟩</a> <a id="12474" href="Cubical.Data.Nat.Order.html#12474" class="Bound">q</a> <a id="12476" class="Symbol">=</a> <a id="12478" href="Cubical.Data.Nat.Order.html#4137" class="Function">&lt;-trans</a> <a id="12486" href="Cubical.Data.Nat.Order.html#12470" class="Bound">p</a> <a id="12488" href="Cubical.Data.Nat.Order.html#12474" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤&lt;⟨_⟩_"></a><a id="12493" href="Cubical.Data.Nat.Order.html#12493" class="Function Operator">_≤&lt;⟨_⟩_</a> <a id="12501" class="Symbol">:</a> <a id="12503" class="Symbol">∀</a> <a id="12505" href="Cubical.Data.Nat.Order.html#12505" class="Bound">k</a> <a id="12507" class="Symbol">→</a> <a id="12509" href="Cubical.Data.Nat.Order.html#12505" class="Bound">k</a> <a id="12511" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12513" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12515" class="Symbol">→</a> <a id="12517" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12519" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12521" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12523" class="Symbol">→</a> <a id="12525" href="Cubical.Data.Nat.Order.html#12505" class="Bound">k</a> <a id="12527" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12529" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12533" class="Symbol">_</a> <a id="12535" href="Cubical.Data.Nat.Order.html#12493" class="Function Operator">≤&lt;⟨</a> <a id="12539" href="Cubical.Data.Nat.Order.html#12539" class="Bound">p</a> <a id="12541" href="Cubical.Data.Nat.Order.html#12493" class="Function Operator">⟩</a> <a id="12543" href="Cubical.Data.Nat.Order.html#12543" class="Bound">q</a> <a id="12545" class="Symbol">=</a> <a id="12547" href="Cubical.Data.Nat.Order.html#4015" class="Function">≤&lt;-trans</a> <a id="12556" href="Cubical.Data.Nat.Order.html#12539" class="Bound">p</a> <a id="12558" href="Cubical.Data.Nat.Order.html#12543" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤⟨_⟩_"></a><a id="12563" href="Cubical.Data.Nat.Order.html#12563" class="Function Operator">_≤⟨_⟩_</a> <a id="12570" class="Symbol">:</a> <a id="12572" class="Symbol">∀</a> <a id="12574" href="Cubical.Data.Nat.Order.html#12574" class="Bound">k</a> <a id="12576" class="Symbol">→</a> <a id="12578" href="Cubical.Data.Nat.Order.html#12574" class="Bound">k</a> <a id="12580" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12582" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12584" class="Symbol">→</a> <a id="12586" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12588" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12590" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12592" class="Symbol">→</a> <a id="12594" href="Cubical.Data.Nat.Order.html#12574" class="Bound">k</a> <a id="12596" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12598" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12602" class="Symbol">_</a> <a id="12604" href="Cubical.Data.Nat.Order.html#12563" class="Function Operator">≤⟨</a> <a id="12607" href="Cubical.Data.Nat.Order.html#12607" class="Bound">p</a> <a id="12609" href="Cubical.Data.Nat.Order.html#12563" class="Function Operator">⟩</a> <a id="12611" href="Cubical.Data.Nat.Order.html#12611" class="Bound">q</a> <a id="12613" class="Symbol">=</a> <a id="12615" href="Cubical.Data.Nat.Order.html#1925" class="Function">≤-trans</a> <a id="12623" href="Cubical.Data.Nat.Order.html#12607" class="Bound">p</a> <a id="12625" href="Cubical.Data.Nat.Order.html#12611" class="Bound">q</a>

  <a id="&lt;-Reasoning._&lt;≤⟨_⟩_"></a><a id="12630" href="Cubical.Data.Nat.Order.html#12630" class="Function Operator">_&lt;≤⟨_⟩_</a> <a id="12638" class="Symbol">:</a> <a id="12640" class="Symbol">∀</a> <a id="12642" href="Cubical.Data.Nat.Order.html#12642" class="Bound">k</a> <a id="12644" class="Symbol">→</a> <a id="12646" href="Cubical.Data.Nat.Order.html#12642" class="Bound">k</a> <a id="12648" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12650" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12652" class="Symbol">→</a> <a id="12654" href="Cubical.Data.Nat.Order.html#830" class="Generalizable">n</a> <a id="12656" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12658" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12660" class="Symbol">→</a> <a id="12662" href="Cubical.Data.Nat.Order.html#12642" class="Bound">k</a> <a id="12664" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12666" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12670" class="Symbol">_</a> <a id="12672" href="Cubical.Data.Nat.Order.html#12630" class="Function Operator">&lt;≤⟨</a> <a id="12676" href="Cubical.Data.Nat.Order.html#12676" class="Bound">p</a> <a id="12678" href="Cubical.Data.Nat.Order.html#12630" class="Function Operator">⟩</a> <a id="12680" href="Cubical.Data.Nat.Order.html#12680" class="Bound">q</a> <a id="12682" class="Symbol">=</a> <a id="12684" href="Cubical.Data.Nat.Order.html#4084" class="Function">&lt;≤-trans</a> <a id="12693" href="Cubical.Data.Nat.Order.html#12676" class="Bound">p</a> <a id="12695" href="Cubical.Data.Nat.Order.html#12680" class="Bound">q</a>

  <a id="&lt;-Reasoning._≡≤⟨_⟩_"></a><a id="12700" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">_≡≤⟨_⟩_</a> <a id="12708" class="Symbol">:</a> <a id="12710" class="Symbol">∀</a> <a id="12712" href="Cubical.Data.Nat.Order.html#12712" class="Bound">k</a> <a id="12714" class="Symbol">→</a> <a id="12716" href="Cubical.Data.Nat.Order.html#12712" class="Bound">k</a> <a id="12718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12720" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12722" class="Symbol">→</a> <a id="12724" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12726" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12728" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12730" class="Symbol">→</a> <a id="12732" href="Cubical.Data.Nat.Order.html#12712" class="Bound">k</a> <a id="12734" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12736" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12740" class="Symbol">_</a> <a id="12742" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">≡≤⟨</a> <a id="12746" href="Cubical.Data.Nat.Order.html#12746" class="Bound">p</a> <a id="12748" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">⟩</a> <a id="12750" href="Cubical.Data.Nat.Order.html#12750" class="Bound">q</a> <a id="12752" class="Symbol">=</a> <a id="12754" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12760" class="Symbol">(λ</a> <a id="12763" href="Cubical.Data.Nat.Order.html#12763" class="Bound">k</a> <a id="12765" class="Symbol">→</a> <a id="12767" href="Cubical.Data.Nat.Order.html#12763" class="Bound">k</a> <a id="12769" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12771" class="Symbol">_)</a> <a id="12774" class="Symbol">(</a><a id="12775" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12779" href="Cubical.Data.Nat.Order.html#12746" class="Bound">p</a><a id="12780" class="Symbol">)</a> <a id="12782" href="Cubical.Data.Nat.Order.html#12750" class="Bound">q</a>

  <a id="&lt;-Reasoning._≡&lt;⟨_⟩_"></a><a id="12787" href="Cubical.Data.Nat.Order.html#12787" class="Function Operator">_≡&lt;⟨_⟩_</a> <a id="12795" class="Symbol">:</a> <a id="12797" class="Symbol">∀</a> <a id="12799" href="Cubical.Data.Nat.Order.html#12799" class="Bound">k</a> <a id="12801" class="Symbol">→</a> <a id="12803" href="Cubical.Data.Nat.Order.html#12799" class="Bound">k</a> <a id="12805" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12807" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12809" class="Symbol">→</a> <a id="12811" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12813" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12815" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12817" class="Symbol">→</a> <a id="12819" href="Cubical.Data.Nat.Order.html#12799" class="Bound">k</a> <a id="12821" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12823" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12827" class="Symbol">_</a> <a id="12829" href="Cubical.Data.Nat.Order.html#12787" class="Function Operator">≡&lt;⟨</a> <a id="12833" href="Cubical.Data.Nat.Order.html#12833" class="Bound">p</a> <a id="12835" href="Cubical.Data.Nat.Order.html#12787" class="Function Operator">⟩</a> <a id="12837" href="Cubical.Data.Nat.Order.html#12837" class="Bound">q</a> <a id="12839" class="Symbol">=</a> <a id="12841" class="Symbol">_</a> <a id="12843" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">≡≤⟨</a> <a id="12847" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12856" href="Cubical.Data.Nat.Order.html#12833" class="Bound">p</a> <a id="12858" href="Cubical.Data.Nat.Order.html#12700" class="Function Operator">⟩</a> <a id="12860" href="Cubical.Data.Nat.Order.html#12837" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤≡⟨_⟩_"></a><a id="12865" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">_≤≡⟨_⟩_</a> <a id="12873" class="Symbol">:</a> <a id="12875" class="Symbol">∀</a> <a id="12877" href="Cubical.Data.Nat.Order.html#12877" class="Bound">k</a> <a id="12879" class="Symbol">→</a> <a id="12881" href="Cubical.Data.Nat.Order.html#12877" class="Bound">k</a> <a id="12883" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12885" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12887" class="Symbol">→</a> <a id="12889" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12891" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12893" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12895" class="Symbol">→</a> <a id="12897" href="Cubical.Data.Nat.Order.html#12877" class="Bound">k</a> <a id="12899" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12901" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12905" class="Symbol">_</a> <a id="12907" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">≤≡⟨</a> <a id="12911" href="Cubical.Data.Nat.Order.html#12911" class="Bound">p</a> <a id="12913" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">⟩</a> <a id="12915" href="Cubical.Data.Nat.Order.html#12915" class="Bound">q</a> <a id="12917" class="Symbol">=</a> <a id="12919" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12925" class="Symbol">(λ</a> <a id="12928" href="Cubical.Data.Nat.Order.html#12928" class="Bound">l</a> <a id="12930" class="Symbol">→</a> <a id="12932" class="Symbol">_</a> <a id="12934" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="12936" href="Cubical.Data.Nat.Order.html#12928" class="Bound">l</a><a id="12937" class="Symbol">)</a> <a id="12939" href="Cubical.Data.Nat.Order.html#12915" class="Bound">q</a> <a id="12941" href="Cubical.Data.Nat.Order.html#12911" class="Bound">p</a>

  <a id="&lt;-Reasoning._&lt;≡⟨_⟩_"></a><a id="12946" href="Cubical.Data.Nat.Order.html#12946" class="Function Operator">_&lt;≡⟨_⟩_</a> <a id="12954" class="Symbol">:</a> <a id="12956" class="Symbol">∀</a> <a id="12958" href="Cubical.Data.Nat.Order.html#12958" class="Bound">k</a> <a id="12960" class="Symbol">→</a> <a id="12962" href="Cubical.Data.Nat.Order.html#12958" class="Bound">k</a> <a id="12964" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12966" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12968" class="Symbol">→</a> <a id="12970" href="Cubical.Data.Nat.Order.html#826" class="Generalizable">l</a> <a id="12972" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12974" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="12976" class="Symbol">→</a> <a id="12978" href="Cubical.Data.Nat.Order.html#12958" class="Bound">k</a> <a id="12980" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="12982" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a>
  <a id="12986" class="Symbol">_</a> <a id="12988" href="Cubical.Data.Nat.Order.html#12946" class="Function Operator">&lt;≡⟨</a> <a id="12992" href="Cubical.Data.Nat.Order.html#12992" class="Bound">p</a> <a id="12994" href="Cubical.Data.Nat.Order.html#12946" class="Function Operator">⟩</a> <a id="12996" href="Cubical.Data.Nat.Order.html#12996" class="Bound">q</a> <a id="12998" class="Symbol">=</a> <a id="13000" class="Symbol">_</a> <a id="13002" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">≤≡⟨</a> <a id="13006" href="Cubical.Data.Nat.Order.html#12992" class="Bound">p</a> <a id="13008" href="Cubical.Data.Nat.Order.html#12865" class="Function Operator">⟩</a> <a id="13010" href="Cubical.Data.Nat.Order.html#12996" class="Bound">q</a>


<a id="13014" class="Comment">-- Some lemmas about ∸</a>
<a id="suc∸-fst"></a><a id="13037" href="Cubical.Data.Nat.Order.html#13037" class="Function">suc∸-fst</a> <a id="13046" class="Symbol">:</a> <a id="13048" class="Symbol">(</a><a id="13049" href="Cubical.Data.Nat.Order.html#13049" class="Bound">n</a> <a id="13051" href="Cubical.Data.Nat.Order.html#13051" class="Bound">m</a> <a id="13053" class="Symbol">:</a> <a id="13055" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13056" class="Symbol">)</a> <a id="13058" class="Symbol">→</a> <a id="13060" href="Cubical.Data.Nat.Order.html#13051" class="Bound">m</a> <a id="13062" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="13064" href="Cubical.Data.Nat.Order.html#13049" class="Bound">n</a> <a id="13066" class="Symbol">→</a> <a id="13068" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13072" class="Symbol">(</a><a id="13073" href="Cubical.Data.Nat.Order.html#13049" class="Bound">n</a> <a id="13075" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="13077" href="Cubical.Data.Nat.Order.html#13051" class="Bound">m</a><a id="13078" class="Symbol">)</a> <a id="13080" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13082" class="Symbol">(</a><a id="13083" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13087" href="Cubical.Data.Nat.Order.html#13049" class="Bound">n</a><a id="13088" class="Symbol">)</a> <a id="13090" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="13092" href="Cubical.Data.Nat.Order.html#13051" class="Bound">m</a>
<a id="13094" href="Cubical.Data.Nat.Order.html#13037" class="Function">suc∸-fst</a> <a id="13103" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13108" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13113" href="Cubical.Data.Nat.Order.html#13113" class="Bound">p</a> <a id="13115" class="Symbol">=</a> <a id="13117" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13122" href="Cubical.Data.Nat.Order.html#13037" class="Function">suc∸-fst</a> <a id="13131" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13136" class="Symbol">(</a><a id="13137" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13141" href="Cubical.Data.Nat.Order.html#13141" class="Bound">m</a><a id="13142" class="Symbol">)</a> <a id="13144" href="Cubical.Data.Nat.Order.html#13144" class="Bound">p</a> <a id="13146" class="Symbol">=</a> <a id="13148" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13154" class="Symbol">(</a><a id="13155" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="13164" href="Cubical.Data.Nat.Order.html#13144" class="Bound">p</a><a id="13165" class="Symbol">)</a>
<a id="13167" href="Cubical.Data.Nat.Order.html#13037" class="Function">suc∸-fst</a> <a id="13176" class="Symbol">(</a><a id="13177" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13181" href="Cubical.Data.Nat.Order.html#13181" class="Bound">n</a><a id="13182" class="Symbol">)</a> <a id="13184" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13189" href="Cubical.Data.Nat.Order.html#13189" class="Bound">p</a> <a id="13191" class="Symbol">=</a> <a id="13193" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13198" href="Cubical.Data.Nat.Order.html#13037" class="Function">suc∸-fst</a> <a id="13207" class="Symbol">(</a><a id="13208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13212" href="Cubical.Data.Nat.Order.html#13212" class="Bound">n</a><a id="13213" class="Symbol">)</a> <a id="13215" class="Symbol">(</a><a id="13216" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13220" href="Cubical.Data.Nat.Order.html#13220" class="Bound">m</a><a id="13221" class="Symbol">)</a> <a id="13223" href="Cubical.Data.Nat.Order.html#13223" class="Bound">p</a> <a id="13225" class="Symbol">=</a> <a id="13227" class="Symbol">(</a><a id="13228" href="Cubical.Data.Nat.Order.html#13037" class="Function">suc∸-fst</a> <a id="13237" href="Cubical.Data.Nat.Order.html#13212" class="Bound">n</a> <a id="13239" href="Cubical.Data.Nat.Order.html#13220" class="Bound">m</a> <a id="13241" class="Symbol">(</a><a id="13242" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="13254" href="Cubical.Data.Nat.Order.html#13223" class="Bound">p</a><a id="13255" class="Symbol">))</a>

<a id="n∸m≡0"></a><a id="13259" href="Cubical.Data.Nat.Order.html#13259" class="Function">n∸m≡0</a> <a id="13265" class="Symbol">:</a> <a id="13267" class="Symbol">(</a><a id="13268" href="Cubical.Data.Nat.Order.html#13268" class="Bound">n</a> <a id="13270" href="Cubical.Data.Nat.Order.html#13270" class="Bound">m</a> <a id="13272" class="Symbol">:</a> <a id="13274" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13275" class="Symbol">)</a> <a id="13277" class="Symbol">→</a> <a id="13279" href="Cubical.Data.Nat.Order.html#13268" class="Bound">n</a> <a id="13281" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="13283" href="Cubical.Data.Nat.Order.html#13270" class="Bound">m</a> <a id="13285" class="Symbol">→</a> <a id="13287" class="Symbol">(</a><a id="13288" href="Cubical.Data.Nat.Order.html#13268" class="Bound">n</a> <a id="13290" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="13292" href="Cubical.Data.Nat.Order.html#13270" class="Bound">m</a><a id="13293" class="Symbol">)</a> <a id="13295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13297" class="Number">0</a>
<a id="13299" href="Cubical.Data.Nat.Order.html#13259" class="Function">n∸m≡0</a> <a id="13305" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13310" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13315" href="Cubical.Data.Nat.Order.html#13315" class="Bound">p</a> <a id="13317" class="Symbol">=</a> <a id="13319" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13324" href="Cubical.Data.Nat.Order.html#13259" class="Function">n∸m≡0</a> <a id="13330" class="Symbol">(</a><a id="13331" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13335" href="Cubical.Data.Nat.Order.html#13335" class="Bound">n</a><a id="13336" class="Symbol">)</a> <a id="13338" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13343" href="Cubical.Data.Nat.Order.html#13343" class="Bound">p</a> <a id="13345" class="Symbol">=</a> <a id="13347" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13353" class="Symbol">(</a><a id="13354" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="13363" href="Cubical.Data.Nat.Order.html#13343" class="Bound">p</a><a id="13364" class="Symbol">)</a>
<a id="13366" href="Cubical.Data.Nat.Order.html#13259" class="Function">n∸m≡0</a> <a id="13372" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13377" class="Symbol">(</a><a id="13378" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13382" href="Cubical.Data.Nat.Order.html#13382" class="Bound">m</a><a id="13383" class="Symbol">)</a> <a id="13385" href="Cubical.Data.Nat.Order.html#13385" class="Bound">p</a> <a id="13387" class="Symbol">=</a> <a id="13389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13394" href="Cubical.Data.Nat.Order.html#13259" class="Function">n∸m≡0</a> <a id="13400" class="Symbol">(</a><a id="13401" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13405" href="Cubical.Data.Nat.Order.html#13405" class="Bound">n</a><a id="13406" class="Symbol">)</a> <a id="13408" class="Symbol">(</a><a id="13409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13413" href="Cubical.Data.Nat.Order.html#13413" class="Bound">m</a><a id="13414" class="Symbol">)</a> <a id="13416" href="Cubical.Data.Nat.Order.html#13416" class="Bound">p</a> <a id="13418" class="Symbol">=</a> <a id="13420" href="Cubical.Data.Nat.Order.html#13259" class="Function">n∸m≡0</a> <a id="13426" href="Cubical.Data.Nat.Order.html#13405" class="Bound">n</a> <a id="13428" href="Cubical.Data.Nat.Order.html#13413" class="Bound">m</a> <a id="13430" class="Symbol">(</a><a id="13431" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="13443" href="Cubical.Data.Nat.Order.html#13416" class="Bound">p</a><a id="13444" class="Symbol">)</a>

<a id="n∸n≡0"></a><a id="13447" href="Cubical.Data.Nat.Order.html#13447" class="Function">n∸n≡0</a> <a id="13453" class="Symbol">:</a> <a id="13455" class="Symbol">(</a><a id="13456" href="Cubical.Data.Nat.Order.html#13456" class="Bound">n</a> <a id="13458" class="Symbol">:</a> <a id="13460" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13461" class="Symbol">)</a> <a id="13463" class="Symbol">→</a> <a id="13465" href="Cubical.Data.Nat.Order.html#13456" class="Bound">n</a> <a id="13467" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="13469" href="Cubical.Data.Nat.Order.html#13456" class="Bound">n</a> <a id="13471" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13473" class="Number">0</a>
<a id="13475" href="Cubical.Data.Nat.Order.html#13447" class="Function">n∸n≡0</a> <a id="13481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13486" class="Symbol">=</a> <a id="13488" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13493" href="Cubical.Data.Nat.Order.html#13447" class="Function">n∸n≡0</a> <a id="13499" class="Symbol">(</a><a id="13500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13504" href="Cubical.Data.Nat.Order.html#13504" class="Bound">n</a><a id="13505" class="Symbol">)</a> <a id="13507" class="Symbol">=</a> <a id="13509" href="Cubical.Data.Nat.Order.html#13447" class="Function">n∸n≡0</a> <a id="13515" href="Cubical.Data.Nat.Order.html#13504" class="Bound">n</a>

<a id="n∸l&gt;0"></a><a id="13518" href="Cubical.Data.Nat.Order.html#13518" class="Function">n∸l&gt;0</a> <a id="13524" class="Symbol">:</a> <a id="13526" class="Symbol">(</a><a id="13527" href="Cubical.Data.Nat.Order.html#13527" class="Bound">n</a> <a id="13529" href="Cubical.Data.Nat.Order.html#13529" class="Bound">l</a> <a id="13531" class="Symbol">:</a> <a id="13533" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13534" class="Symbol">)</a> <a id="13536" class="Symbol">→</a> <a id="13538" class="Symbol">(</a><a id="13539" href="Cubical.Data.Nat.Order.html#13529" class="Bound">l</a> <a id="13541" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="13543" href="Cubical.Data.Nat.Order.html#13527" class="Bound">n</a><a id="13544" class="Symbol">)</a> <a id="13546" class="Symbol">→</a> <a id="13548" class="Number">0</a> <a id="13550" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="13552" class="Symbol">(</a><a id="13553" href="Cubical.Data.Nat.Order.html#13527" class="Bound">n</a> <a id="13555" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="13557" href="Cubical.Data.Nat.Order.html#13529" class="Bound">l</a><a id="13558" class="Symbol">)</a>
<a id="13560" href="Cubical.Data.Nat.Order.html#13518" class="Function">n∸l&gt;0</a>  <a id="13567" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13575" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="13582" href="Cubical.Data.Nat.Order.html#13582" class="Bound">r</a> <a id="13584" class="Symbol">=</a> <a id="13586" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13592" class="Symbol">(</a><a id="13593" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="13602" href="Cubical.Data.Nat.Order.html#13582" class="Bound">r</a><a id="13603" class="Symbol">)</a>
<a id="13605" href="Cubical.Data.Nat.Order.html#13518" class="Function">n∸l&gt;0</a>  <a id="13612" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="13619" class="Symbol">(</a><a id="13620" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13624" href="Cubical.Data.Nat.Order.html#13624" class="Bound">l</a><a id="13625" class="Symbol">)</a> <a id="13627" href="Cubical.Data.Nat.Order.html#13627" class="Bound">r</a> <a id="13629" class="Symbol">=</a> <a id="13631" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13637" class="Symbol">(</a><a id="13638" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="13647" href="Cubical.Data.Nat.Order.html#13627" class="Bound">r</a><a id="13648" class="Symbol">)</a>
<a id="13650" href="Cubical.Data.Nat.Order.html#13518" class="Function">n∸l&gt;0</a> <a id="13656" class="Symbol">(</a><a id="13657" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13661" href="Cubical.Data.Nat.Order.html#13661" class="Bound">n</a><a id="13662" class="Symbol">)</a>  <a id="13665" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="13672" href="Cubical.Data.Nat.Order.html#13672" class="Bound">r</a> <a id="13674" class="Symbol">=</a> <a id="13676" href="Cubical.Data.Nat.Order.html#1117" class="Function">suc-≤-suc</a> <a id="13686" href="Cubical.Data.Nat.Order.html#1075" class="Function">zero-≤</a>
<a id="13693" href="Cubical.Data.Nat.Order.html#13518" class="Function">n∸l&gt;0</a> <a id="13699" class="Symbol">(</a><a id="13700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13704" href="Cubical.Data.Nat.Order.html#13704" class="Bound">n</a><a id="13705" class="Symbol">)</a> <a id="13707" class="Symbol">(</a><a id="13708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13712" href="Cubical.Data.Nat.Order.html#13712" class="Bound">l</a><a id="13713" class="Symbol">)</a> <a id="13715" href="Cubical.Data.Nat.Order.html#13715" class="Bound">r</a> <a id="13717" class="Symbol">=</a> <a id="13719" href="Cubical.Data.Nat.Order.html#13518" class="Function">n∸l&gt;0</a> <a id="13725" href="Cubical.Data.Nat.Order.html#13704" class="Bound">n</a> <a id="13727" href="Cubical.Data.Nat.Order.html#13712" class="Bound">l</a> <a id="13729" class="Symbol">(</a><a id="13730" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="13742" href="Cubical.Data.Nat.Order.html#13715" class="Bound">r</a><a id="13743" class="Symbol">)</a>

<a id="13746" class="Comment">-- automation</a>

<a id="≤-solver-type"></a><a id="13761" href="Cubical.Data.Nat.Order.html#13761" class="Function">≤-solver-type</a> <a id="13775" class="Symbol">:</a> <a id="13777" class="Symbol">(</a><a id="13778" href="Cubical.Data.Nat.Order.html#13778" class="Bound">m</a> <a id="13780" href="Cubical.Data.Nat.Order.html#13780" class="Bound">n</a> <a id="13782" class="Symbol">:</a> <a id="13784" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13785" class="Symbol">)</a> <a id="13787" class="Symbol">→</a> <a id="13789" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="13800" href="Cubical.Data.Nat.Order.html#13778" class="Bound">m</a> <a id="13802" href="Cubical.Data.Nat.Order.html#13780" class="Bound">n</a> <a id="13804" class="Symbol">→</a> <a id="13806" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="13811" href="Cubical.Data.Nat.Order.html#13761" class="Function">≤-solver-type</a> <a id="13825" href="Cubical.Data.Nat.Order.html#13825" class="Bound">m</a> <a id="13827" href="Cubical.Data.Nat.Order.html#13827" class="Bound">n</a> <a id="13829" class="Symbol">(</a><a id="13830" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="13833" href="Cubical.Data.Nat.Order.html#13833" class="Bound">p</a><a id="13834" class="Symbol">)</a> <a id="13836" class="Symbol">=</a> <a id="13838" href="Cubical.Data.Nat.Order.html#13825" class="Bound">m</a> <a id="13840" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="13842" href="Cubical.Data.Nat.Order.html#13827" class="Bound">n</a>
<a id="13844" href="Cubical.Data.Nat.Order.html#13761" class="Function">≤-solver-type</a> <a id="13858" href="Cubical.Data.Nat.Order.html#13858" class="Bound">m</a> <a id="13860" href="Cubical.Data.Nat.Order.html#13860" class="Bound">n</a> <a id="13862" class="Symbol">(</a><a id="13863" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="13866" href="Cubical.Data.Nat.Order.html#13866" class="Bound">p</a><a id="13867" class="Symbol">)</a> <a id="13869" class="Symbol">=</a> <a id="13871" href="Cubical.Data.Nat.Order.html#13858" class="Bound">m</a> <a id="13873" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="13875" href="Cubical.Data.Nat.Order.html#13860" class="Bound">n</a>
<a id="13877" href="Cubical.Data.Nat.Order.html#13761" class="Function">≤-solver-type</a> <a id="13891" href="Cubical.Data.Nat.Order.html#13891" class="Bound">m</a> <a id="13893" href="Cubical.Data.Nat.Order.html#13893" class="Bound">n</a> <a id="13895" class="Symbol">(</a><a id="13896" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="13899" href="Cubical.Data.Nat.Order.html#13899" class="Bound">p</a><a id="13900" class="Symbol">)</a> <a id="13902" class="Symbol">=</a> <a id="13904" href="Cubical.Data.Nat.Order.html#13893" class="Bound">n</a> <a id="13906" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="13908" href="Cubical.Data.Nat.Order.html#13891" class="Bound">m</a>

<a id="≤-solver-case"></a><a id="13911" href="Cubical.Data.Nat.Order.html#13911" class="Function">≤-solver-case</a> <a id="13925" class="Symbol">:</a> <a id="13927" class="Symbol">(</a><a id="13928" href="Cubical.Data.Nat.Order.html#13928" class="Bound">m</a> <a id="13930" href="Cubical.Data.Nat.Order.html#13930" class="Bound">n</a> <a id="13932" class="Symbol">:</a> <a id="13934" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13935" class="Symbol">)</a> <a id="13937" class="Symbol">→</a> <a id="13939" class="Symbol">(</a><a id="13940" href="Cubical.Data.Nat.Order.html#13940" class="Bound">p</a> <a id="13942" class="Symbol">:</a> <a id="13944" href="Cubical.Data.Nat.Order.html#675" class="Datatype">Trichotomy</a> <a id="13955" href="Cubical.Data.Nat.Order.html#13928" class="Bound">m</a> <a id="13957" href="Cubical.Data.Nat.Order.html#13930" class="Bound">n</a><a id="13958" class="Symbol">)</a> <a id="13960" class="Symbol">→</a> <a id="13962" href="Cubical.Data.Nat.Order.html#13761" class="Function">≤-solver-type</a> <a id="13976" href="Cubical.Data.Nat.Order.html#13928" class="Bound">m</a> <a id="13978" href="Cubical.Data.Nat.Order.html#13930" class="Bound">n</a> <a id="13980" href="Cubical.Data.Nat.Order.html#13940" class="Bound">p</a>
<a id="13982" href="Cubical.Data.Nat.Order.html#13911" class="Function">≤-solver-case</a> <a id="13996" href="Cubical.Data.Nat.Order.html#13996" class="Bound">m</a> <a id="13998" href="Cubical.Data.Nat.Order.html#13998" class="Bound">n</a> <a id="14000" class="Symbol">(</a><a id="14001" href="Cubical.Data.Nat.Order.html#712" class="InductiveConstructor">lt</a> <a id="14004" href="Cubical.Data.Nat.Order.html#14004" class="Bound">p</a><a id="14005" class="Symbol">)</a> <a id="14007" class="Symbol">=</a> <a id="14009" href="Cubical.Data.Nat.Order.html#3942" class="Function">&lt;-weaken</a> <a id="14018" href="Cubical.Data.Nat.Order.html#14004" class="Bound">p</a>
<a id="14020" href="Cubical.Data.Nat.Order.html#13911" class="Function">≤-solver-case</a> <a id="14034" href="Cubical.Data.Nat.Order.html#14034" class="Bound">m</a> <a id="14036" href="Cubical.Data.Nat.Order.html#14036" class="Bound">n</a> <a id="14038" class="Symbol">(</a><a id="14039" href="Cubical.Data.Nat.Order.html#742" class="InductiveConstructor">eq</a> <a id="14042" href="Cubical.Data.Nat.Order.html#14042" class="Bound">p</a><a id="14043" class="Symbol">)</a> <a id="14045" class="Symbol">=</a> <a id="14047" class="Symbol">_</a> <a id="14049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14051" href="Cubical.Data.Nat.Order.html#14042" class="Bound">p</a>
<a id="14053" href="Cubical.Data.Nat.Order.html#13911" class="Function">≤-solver-case</a> <a id="14067" href="Cubical.Data.Nat.Order.html#14067" class="Bound">m</a> <a id="14069" href="Cubical.Data.Nat.Order.html#14069" class="Bound">n</a> <a id="14071" class="Symbol">(</a><a id="14072" href="Cubical.Data.Nat.Order.html#772" class="InductiveConstructor">gt</a> <a id="14075" href="Cubical.Data.Nat.Order.html#14075" class="Bound">p</a><a id="14076" class="Symbol">)</a> <a id="14078" class="Symbol">=</a> <a id="14080" href="Cubical.Data.Nat.Order.html#14075" class="Bound">p</a>

<a id="≤-solver"></a><a id="14083" href="Cubical.Data.Nat.Order.html#14083" class="Function">≤-solver</a> <a id="14092" class="Symbol">:</a> <a id="14094" class="Symbol">(</a><a id="14095" href="Cubical.Data.Nat.Order.html#14095" class="Bound">m</a> <a id="14097" href="Cubical.Data.Nat.Order.html#14097" class="Bound">n</a> <a id="14099" class="Symbol">:</a> <a id="14101" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14102" class="Symbol">)</a> <a id="14104" class="Symbol">→</a> <a id="14106" href="Cubical.Data.Nat.Order.html#13761" class="Function">≤-solver-type</a> <a id="14120" href="Cubical.Data.Nat.Order.html#14095" class="Bound">m</a> <a id="14122" href="Cubical.Data.Nat.Order.html#14097" class="Bound">n</a> <a id="14124" class="Symbol">(</a><a id="14125" href="Cubical.Data.Nat.Order.html#14095" class="Bound">m</a> <a id="14127" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="14129" href="Cubical.Data.Nat.Order.html#14097" class="Bound">n</a><a id="14130" class="Symbol">)</a>
<a id="14132" href="Cubical.Data.Nat.Order.html#14083" class="Function">≤-solver</a> <a id="14141" href="Cubical.Data.Nat.Order.html#14141" class="Bound">m</a> <a id="14143" href="Cubical.Data.Nat.Order.html#14143" class="Bound">n</a> <a id="14145" class="Symbol">=</a> <a id="14147" href="Cubical.Data.Nat.Order.html#13911" class="Function">≤-solver-case</a> <a id="14161" href="Cubical.Data.Nat.Order.html#14141" class="Bound">m</a> <a id="14163" href="Cubical.Data.Nat.Order.html#14143" class="Bound">n</a> <a id="14165" class="Symbol">(</a><a id="14166" href="Cubical.Data.Nat.Order.html#14141" class="Bound">m</a> <a id="14168" href="Cubical.Data.Nat.Order.html#7754" class="Function Operator">≟</a> <a id="14170" href="Cubical.Data.Nat.Order.html#14143" class="Bound">n</a><a id="14171" class="Symbol">)</a>



<a id="14176" class="Comment">-- inductive order relation taken from agda-stdlib</a>
<a id="14227" class="Keyword">data</a> <a id="_≤&#39;_"></a><a id="14232" href="Cubical.Data.Nat.Order.html#14232" class="Datatype Operator">_≤&#39;_</a> <a id="14237" class="Symbol">:</a> <a id="14239" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14241" class="Symbol">→</a> <a id="14243" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14245" class="Symbol">→</a> <a id="14247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14252" class="Keyword">where</a>
  <a id="_≤&#39;_.z≤"></a><a id="14260" href="Cubical.Data.Nat.Order.html#14260" class="InductiveConstructor">z≤</a> <a id="14263" class="Symbol">:</a> <a id="14265" class="Symbol">∀</a> <a id="14267" class="Symbol">{</a><a id="14268" href="Cubical.Data.Nat.Order.html#14268" class="Bound">n</a><a id="14269" class="Symbol">}</a> <a id="14271" class="Symbol">→</a> <a id="14273" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="14278" href="Cubical.Data.Nat.Order.html#14232" class="Datatype Operator">≤&#39;</a> <a id="14281" href="Cubical.Data.Nat.Order.html#14268" class="Bound">n</a>
  <a id="_≤&#39;_.s≤s"></a><a id="14285" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14289" class="Symbol">:</a> <a id="14291" class="Symbol">∀</a> <a id="14293" class="Symbol">{</a><a id="14294" href="Cubical.Data.Nat.Order.html#14294" class="Bound">m</a> <a id="14296" href="Cubical.Data.Nat.Order.html#14296" class="Bound">n</a><a id="14297" class="Symbol">}</a> <a id="14299" class="Symbol">→</a> <a id="14301" href="Cubical.Data.Nat.Order.html#14294" class="Bound">m</a> <a id="14303" href="Cubical.Data.Nat.Order.html#14232" class="Datatype Operator">≤&#39;</a> <a id="14306" href="Cubical.Data.Nat.Order.html#14296" class="Bound">n</a> <a id="14308" class="Symbol">→</a> <a id="14310" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14314" href="Cubical.Data.Nat.Order.html#14294" class="Bound">m</a> <a id="14316" href="Cubical.Data.Nat.Order.html#14232" class="Datatype Operator">≤&#39;</a> <a id="14319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14323" href="Cubical.Data.Nat.Order.html#14296" class="Bound">n</a>

<a id="_&lt;&#39;_"></a><a id="14326" href="Cubical.Data.Nat.Order.html#14326" class="Function Operator">_&lt;&#39;_</a> <a id="14331" class="Symbol">:</a> <a id="14333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14335" class="Symbol">→</a> <a id="14337" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14339" class="Symbol">→</a> <a id="14341" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="14346" href="Cubical.Data.Nat.Order.html#14346" class="Bound">m</a> <a id="14348" href="Cubical.Data.Nat.Order.html#14326" class="Function Operator">&lt;&#39;</a> <a id="14351" href="Cubical.Data.Nat.Order.html#14351" class="Bound">n</a> <a id="14353" class="Symbol">=</a> <a id="14355" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14359" href="Cubical.Data.Nat.Order.html#14346" class="Bound">m</a> <a id="14361" href="Cubical.Data.Nat.Order.html#14232" class="Datatype Operator">≤&#39;</a> <a id="14364" href="Cubical.Data.Nat.Order.html#14351" class="Bound">n</a>

<a id="14367" class="Comment">-- Smart constructors of _&lt;_</a>
<a id="14396" class="Keyword">pattern</a> <a id="z&lt;s"></a><a id="14404" href="Cubical.Data.Nat.Order.html#14404" class="InductiveConstructor">z&lt;s</a> <a id="14408" class="Symbol">{</a><a id="14409" href="Cubical.Data.Nat.Order.html#14431" class="Bound">n</a><a id="14410" class="Symbol">}</a>         <a id="14420" class="Symbol">=</a> <a id="14422" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14426" class="Symbol">(</a><a id="14427" href="Cubical.Data.Nat.Order.html#14260" class="InductiveConstructor">z≤</a> <a id="14430" class="Symbol">{</a><a id="14431" href="Cubical.Data.Nat.Order.html#14431" class="Bound">n</a><a id="14432" class="Symbol">})</a>
<a id="14435" class="Keyword">pattern</a> <a id="s&lt;s"></a><a id="14443" href="Cubical.Data.Nat.Order.html#14443" class="InductiveConstructor">s&lt;s</a> <a id="14447" class="Symbol">{</a><a id="14448" href="Cubical.Data.Nat.Order.html#14466" class="Bound">m</a><a id="14449" class="Symbol">}</a> <a id="14451" class="Symbol">{</a><a id="14452" href="Cubical.Data.Nat.Order.html#14470" class="Bound">n</a><a id="14453" class="Symbol">}</a> <a id="14455" href="Cubical.Data.Nat.Order.html#14473" class="Bound">m&lt;n</a> <a id="14459" class="Symbol">=</a> <a id="14461" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14465" class="Symbol">{</a><a id="14466" href="Cubical.Data.Nat.Order.html#14466" class="Bound">m</a><a id="14467" class="Symbol">}</a> <a id="14469" class="Symbol">{</a><a id="14470" href="Cubical.Data.Nat.Order.html#14470" class="Bound">n</a><a id="14471" class="Symbol">}</a> <a id="14473" href="Cubical.Data.Nat.Order.html#14473" class="Bound">m&lt;n</a>

<a id="¬-&lt;&#39;-zero"></a><a id="14478" href="Cubical.Data.Nat.Order.html#14478" class="Function">¬-&lt;&#39;-zero</a> <a id="14488" class="Symbol">:</a> <a id="14490" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14492" href="Cubical.Data.Nat.Order.html#828" class="Generalizable">m</a> <a id="14494" href="Cubical.Data.Nat.Order.html#14326" class="Function Operator">&lt;&#39;</a> <a id="14497" class="Number">0</a>
<a id="14499" href="Cubical.Data.Nat.Order.html#14478" class="Function">¬-&lt;&#39;-zero</a> <a id="14509" class="Symbol">{</a><a id="14510" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="14514" class="Symbol">}</a> <a id="14516" class="Symbol">()</a>
<a id="14519" href="Cubical.Data.Nat.Order.html#14478" class="Function">¬-&lt;&#39;-zero</a> <a id="14529" class="Symbol">{</a><a id="14530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14534" href="Cubical.Data.Nat.Order.html#14534" class="Bound">m</a><a id="14535" class="Symbol">}</a> <a id="14537" class="Symbol">()</a>

<a id="≤&#39;Dec"></a><a id="14541" href="Cubical.Data.Nat.Order.html#14541" class="Function">≤&#39;Dec</a> <a id="14547" class="Symbol">:</a> <a id="14549" class="Symbol">∀</a> <a id="14551" href="Cubical.Data.Nat.Order.html#14551" class="Bound">m</a> <a id="14553" href="Cubical.Data.Nat.Order.html#14553" class="Bound">n</a> <a id="14555" class="Symbol">→</a> <a id="14557" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Cubical.Data.Nat.Order.html#14551" class="Bound">m</a> <a id="14564" href="Cubical.Data.Nat.Order.html#14232" class="Datatype Operator">≤&#39;</a> <a id="14567" href="Cubical.Data.Nat.Order.html#14553" class="Bound">n</a><a id="14568" class="Symbol">)</a>
<a id="14570" href="Cubical.Data.Nat.Order.html#14541" class="Function">≤&#39;Dec</a> <a id="14576" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="14581" href="Cubical.Data.Nat.Order.html#14581" class="Bound">n</a> <a id="14583" class="Symbol">=</a> <a id="14585" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14589" href="Cubical.Data.Nat.Order.html#14260" class="InductiveConstructor">z≤</a>
<a id="14592" href="Cubical.Data.Nat.Order.html#14541" class="Function">≤&#39;Dec</a> <a id="14598" class="Symbol">(</a><a id="14599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14603" href="Cubical.Data.Nat.Order.html#14603" class="Bound">m</a><a id="14604" class="Symbol">)</a> <a id="14606" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="14611" class="Symbol">=</a> <a id="14613" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14616" href="Cubical.Data.Nat.Order.html#14478" class="Function">¬-&lt;&#39;-zero</a>
<a id="14626" href="Cubical.Data.Nat.Order.html#14541" class="Function">≤&#39;Dec</a> <a id="14632" class="Symbol">(</a><a id="14633" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14637" href="Cubical.Data.Nat.Order.html#14637" class="Bound">m</a><a id="14638" class="Symbol">)</a> <a id="14640" class="Symbol">(</a><a id="14641" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14645" href="Cubical.Data.Nat.Order.html#14645" class="Bound">n</a><a id="14646" class="Symbol">)</a> <a id="14648" class="Keyword">with</a> <a id="14653" href="Cubical.Data.Nat.Order.html#14541" class="Function">≤&#39;Dec</a> <a id="14659" href="Cubical.Data.Nat.Order.html#14637" class="Bound">m</a> <a id="14661" href="Cubical.Data.Nat.Order.html#14645" class="Bound">n</a>
<a id="14663" class="Symbol">...</a> <a id="14667" class="Symbol">|</a> <a id="14669" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14673" href="Cubical.Data.Nat.Order.html#14673" class="Bound">m≤&#39;n</a> <a id="14678" class="Symbol">=</a> <a id="14680" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14684" class="Symbol">(</a><a id="14685" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14689" href="Cubical.Data.Nat.Order.html#14673" class="Bound">m≤&#39;n</a><a id="14693" class="Symbol">)</a>
<a id="14695" class="Symbol">...</a> <a id="14699" class="Symbol">|</a> <a id="14701" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14704" href="Cubical.Data.Nat.Order.html#14704" class="Bound">m≰&#39;n</a> <a id="14709" class="Symbol">=</a> <a id="14711" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14714" class="Symbol">λ</a> <a id="14716" class="Symbol">{</a> <a id="14718" class="Symbol">(</a><a id="14719" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14723" href="Cubical.Data.Nat.Order.html#14723" class="Bound">m≤&#39;n</a><a id="14727" class="Symbol">)</a> <a id="14729" class="Symbol">→</a> <a id="14731" href="Cubical.Data.Nat.Order.html#14704" class="Bound">m≰&#39;n</a> <a id="14736" href="Cubical.Data.Nat.Order.html#14723" class="Bound">m≤&#39;n</a> <a id="14741" class="Symbol">}</a>

<a id="≤&#39;IsPropValued"></a><a id="14744" href="Cubical.Data.Nat.Order.html#14744" class="Function">≤&#39;IsPropValued</a> <a id="14759" class="Symbol">:</a> <a id="14761" class="Symbol">∀</a> <a id="14763" href="Cubical.Data.Nat.Order.html#14763" class="Bound">m</a> <a id="14765" href="Cubical.Data.Nat.Order.html#14765" class="Bound">n</a> <a id="14767" class="Symbol">→</a> <a id="14769" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14776" class="Symbol">(</a><a id="14777" href="Cubical.Data.Nat.Order.html#14763" class="Bound">m</a> <a id="14779" href="Cubical.Data.Nat.Order.html#14232" class="Datatype Operator">≤&#39;</a> <a id="14782" href="Cubical.Data.Nat.Order.html#14765" class="Bound">n</a><a id="14783" class="Symbol">)</a>
<a id="14785" href="Cubical.Data.Nat.Order.html#14744" class="Function">≤&#39;IsPropValued</a> <a id="14800" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="14805" href="Cubical.Data.Nat.Order.html#14805" class="Bound">n</a> <a id="14807" href="Cubical.Data.Nat.Order.html#14260" class="InductiveConstructor">z≤</a> <a id="14810" href="Cubical.Data.Nat.Order.html#14260" class="InductiveConstructor">z≤</a> <a id="14813" class="Symbol">=</a> <a id="14815" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="14820" href="Cubical.Data.Nat.Order.html#14744" class="Function">≤&#39;IsPropValued</a> <a id="14835" class="Symbol">(</a><a id="14836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14840" href="Cubical.Data.Nat.Order.html#14840" class="Bound">m</a><a id="14841" class="Symbol">)</a> <a id="14843" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="14848" class="Symbol">()</a>
<a id="14851" href="Cubical.Data.Nat.Order.html#14744" class="Function">≤&#39;IsPropValued</a> <a id="14866" class="Symbol">(</a><a id="14867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14871" href="Cubical.Data.Nat.Order.html#14871" class="Bound">m</a><a id="14872" class="Symbol">)</a> <a id="14874" class="Symbol">(</a><a id="14875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14879" href="Cubical.Data.Nat.Order.html#14879" class="Bound">n</a><a id="14880" class="Symbol">)</a> <a id="14882" class="Symbol">(</a><a id="14883" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14887" href="Cubical.Data.Nat.Order.html#14887" class="Bound">x</a><a id="14888" class="Symbol">)</a> <a id="14890" class="Symbol">(</a><a id="14891" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14895" href="Cubical.Data.Nat.Order.html#14895" class="Bound">y</a><a id="14896" class="Symbol">)</a> <a id="14898" class="Symbol">=</a> <a id="14900" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14905" href="Cubical.Data.Nat.Order.html#14285" class="InductiveConstructor">s≤s</a> <a id="14909" class="Symbol">(</a><a id="14910" href="Cubical.Data.Nat.Order.html#14744" class="Function">≤&#39;IsPropValued</a> <a id="14925" href="Cubical.Data.Nat.Order.html#14871" class="Bound">m</a> <a id="14927" href="Cubical.Data.Nat.Order.html#14879" class="Bound">n</a> <a id="14929" href="Cubical.Data.Nat.Order.html#14887" class="Bound">x</a> <a id="14931" href="Cubical.Data.Nat.Order.html#14895" class="Bound">y</a><a id="14932" class="Symbol">)</a>

<a id="≤-∸-≤"></a><a id="14935" href="Cubical.Data.Nat.Order.html#14935" class="Function">≤-∸-≤</a> <a id="14941" class="Symbol">:</a> <a id="14943" class="Symbol">∀</a> <a id="14945" href="Cubical.Data.Nat.Order.html#14945" class="Bound">m</a> <a id="14947" href="Cubical.Data.Nat.Order.html#14947" class="Bound">n</a> <a id="14949" href="Cubical.Data.Nat.Order.html#14949" class="Bound">l</a> <a id="14951" class="Symbol">→</a> <a id="14953" href="Cubical.Data.Nat.Order.html#14945" class="Bound">m</a> <a id="14955" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="14957" href="Cubical.Data.Nat.Order.html#14947" class="Bound">n</a> <a id="14959" class="Symbol">→</a> <a id="14961" href="Cubical.Data.Nat.Order.html#14945" class="Bound">m</a> <a id="14963" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="14965" href="Cubical.Data.Nat.Order.html#14949" class="Bound">l</a> <a id="14967" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="14969" href="Cubical.Data.Nat.Order.html#14947" class="Bound">n</a> <a id="14971" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="14973" href="Cubical.Data.Nat.Order.html#14949" class="Bound">l</a>
<a id="14975" href="Cubical.Data.Nat.Order.html#14935" class="Function">≤-∸-≤</a>  <a id="14982" href="Cubical.Data.Nat.Order.html#14982" class="Bound">m</a>       <a id="14990" href="Cubical.Data.Nat.Order.html#14990" class="Bound">n</a>       <a id="14998" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15005" href="Cubical.Data.Nat.Order.html#15005" class="Bound">r</a> <a id="15007" class="Symbol">=</a> <a id="15009" href="Cubical.Data.Nat.Order.html#15005" class="Bound">r</a>
<a id="15011" href="Cubical.Data.Nat.Order.html#14935" class="Function">≤-∸-≤</a>  <a id="15018" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15026" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15033" class="Symbol">(</a><a id="15034" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15038" href="Cubical.Data.Nat.Order.html#15038" class="Bound">l</a><a id="15039" class="Symbol">)</a> <a id="15041" href="Cubical.Data.Nat.Order.html#15041" class="Bound">r</a> <a id="15043" class="Symbol">=</a> <a id="15045" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="15052" href="Cubical.Data.Nat.Order.html#14935" class="Function">≤-∸-≤</a>  <a id="15059" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15066" class="Symbol">(</a><a id="15067" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15071" href="Cubical.Data.Nat.Order.html#15071" class="Bound">n</a><a id="15072" class="Symbol">)</a> <a id="15074" class="Symbol">(</a><a id="15075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15079" href="Cubical.Data.Nat.Order.html#15079" class="Bound">l</a><a id="15080" class="Symbol">)</a> <a id="15082" href="Cubical.Data.Nat.Order.html#15082" class="Bound">r</a> <a id="15084" class="Symbol">=</a> <a id="15086" class="Symbol">(</a><a id="15087" href="Cubical.Data.Nat.Order.html#15071" class="Bound">n</a> <a id="15089" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15091" href="Cubical.Data.Nat.Order.html#15079" class="Bound">l</a><a id="15092" class="Symbol">)</a> <a id="15094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15096" class="Symbol">(</a><a id="15097" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="15104" class="Symbol">_)</a>
<a id="15107" href="Cubical.Data.Nat.Order.html#14935" class="Function">≤-∸-≤</a> <a id="15113" class="Symbol">(</a><a id="15114" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15118" href="Cubical.Data.Nat.Order.html#15118" class="Bound">m</a><a id="15119" class="Symbol">)</a>  <a id="15122" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15129" class="Symbol">(</a><a id="15130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15134" href="Cubical.Data.Nat.Order.html#15134" class="Bound">l</a><a id="15135" class="Symbol">)</a> <a id="15137" href="Cubical.Data.Nat.Order.html#15137" class="Bound">r</a> <a id="15139" class="Symbol">=</a> <a id="15141" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15147" class="Symbol">(</a><a id="15148" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="15157" href="Cubical.Data.Nat.Order.html#15137" class="Bound">r</a><a id="15158" class="Symbol">)</a>
<a id="15160" href="Cubical.Data.Nat.Order.html#14935" class="Function">≤-∸-≤</a> <a id="15166" class="Symbol">(</a><a id="15167" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15171" href="Cubical.Data.Nat.Order.html#15171" class="Bound">m</a><a id="15172" class="Symbol">)</a> <a id="15174" class="Symbol">(</a><a id="15175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15179" href="Cubical.Data.Nat.Order.html#15179" class="Bound">n</a><a id="15180" class="Symbol">)</a> <a id="15182" class="Symbol">(</a><a id="15183" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15187" href="Cubical.Data.Nat.Order.html#15187" class="Bound">l</a><a id="15188" class="Symbol">)</a> <a id="15190" href="Cubical.Data.Nat.Order.html#15190" class="Bound">r</a> <a id="15192" class="Symbol">=</a> <a id="15194" href="Cubical.Data.Nat.Order.html#14935" class="Function">≤-∸-≤</a> <a id="15200" href="Cubical.Data.Nat.Order.html#15171" class="Bound">m</a> <a id="15202" href="Cubical.Data.Nat.Order.html#15179" class="Bound">n</a> <a id="15204" href="Cubical.Data.Nat.Order.html#15187" class="Bound">l</a> <a id="15206" class="Symbol">(</a><a id="15207" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="15219" href="Cubical.Data.Nat.Order.html#15190" class="Bound">r</a><a id="15220" class="Symbol">)</a>

<a id="&lt;-∸-&lt;"></a><a id="15223" href="Cubical.Data.Nat.Order.html#15223" class="Function">&lt;-∸-&lt;</a> <a id="15229" class="Symbol">:</a> <a id="15231" class="Symbol">∀</a> <a id="15233" href="Cubical.Data.Nat.Order.html#15233" class="Bound">m</a> <a id="15235" href="Cubical.Data.Nat.Order.html#15235" class="Bound">n</a> <a id="15237" href="Cubical.Data.Nat.Order.html#15237" class="Bound">l</a> <a id="15239" class="Symbol">→</a> <a id="15241" href="Cubical.Data.Nat.Order.html#15233" class="Bound">m</a> <a id="15243" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="15245" href="Cubical.Data.Nat.Order.html#15235" class="Bound">n</a> <a id="15247" class="Symbol">→</a> <a id="15249" href="Cubical.Data.Nat.Order.html#15237" class="Bound">l</a> <a id="15251" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="15253" href="Cubical.Data.Nat.Order.html#15235" class="Bound">n</a> <a id="15255" class="Symbol">→</a> <a id="15257" href="Cubical.Data.Nat.Order.html#15233" class="Bound">m</a> <a id="15259" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15261" href="Cubical.Data.Nat.Order.html#15237" class="Bound">l</a> <a id="15263" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="15265" href="Cubical.Data.Nat.Order.html#15235" class="Bound">n</a> <a id="15267" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15269" href="Cubical.Data.Nat.Order.html#15237" class="Bound">l</a>
<a id="15271" href="Cubical.Data.Nat.Order.html#15223" class="Function">&lt;-∸-&lt;</a>  <a id="15278" href="Cubical.Data.Nat.Order.html#15278" class="Bound">m</a>       <a id="15286" href="Cubical.Data.Nat.Order.html#15286" class="Bound">n</a>       <a id="15294" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15301" href="Cubical.Data.Nat.Order.html#15301" class="Bound">r</a> <a id="15303" href="Cubical.Data.Nat.Order.html#15303" class="Bound">q</a> <a id="15305" class="Symbol">=</a> <a id="15307" href="Cubical.Data.Nat.Order.html#15301" class="Bound">r</a>
<a id="15309" href="Cubical.Data.Nat.Order.html#15223" class="Function">&lt;-∸-&lt;</a>  <a id="15316" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15324" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15331" class="Symbol">(</a><a id="15332" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15336" href="Cubical.Data.Nat.Order.html#15336" class="Bound">l</a><a id="15337" class="Symbol">)</a> <a id="15339" href="Cubical.Data.Nat.Order.html#15339" class="Bound">r</a> <a id="15341" href="Cubical.Data.Nat.Order.html#15341" class="Bound">q</a> <a id="15343" class="Symbol">=</a> <a id="15345" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15351" class="Symbol">(</a><a id="15352" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="15361" href="Cubical.Data.Nat.Order.html#15339" class="Bound">r</a><a id="15362" class="Symbol">)</a>
<a id="15364" href="Cubical.Data.Nat.Order.html#15223" class="Function">&lt;-∸-&lt;</a>  <a id="15371" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15378" class="Symbol">(</a><a id="15379" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15383" href="Cubical.Data.Nat.Order.html#15383" class="Bound">n</a><a id="15384" class="Symbol">)</a> <a id="15386" class="Symbol">(</a><a id="15387" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15391" href="Cubical.Data.Nat.Order.html#15391" class="Bound">l</a><a id="15392" class="Symbol">)</a> <a id="15394" href="Cubical.Data.Nat.Order.html#15394" class="Bound">r</a> <a id="15396" href="Cubical.Data.Nat.Order.html#15396" class="Bound">q</a> <a id="15398" class="Symbol">=</a> <a id="15400" href="Cubical.Data.Nat.Order.html#13518" class="Function">n∸l&gt;0</a> <a id="15406" class="Symbol">(</a><a id="15407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15411" href="Cubical.Data.Nat.Order.html#15383" class="Bound">n</a><a id="15412" class="Symbol">)</a> <a id="15414" class="Symbol">(</a><a id="15415" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15419" href="Cubical.Data.Nat.Order.html#15391" class="Bound">l</a><a id="15420" class="Symbol">)</a> <a id="15422" href="Cubical.Data.Nat.Order.html#15396" class="Bound">q</a>
<a id="15424" href="Cubical.Data.Nat.Order.html#15223" class="Function">&lt;-∸-&lt;</a> <a id="15430" class="Symbol">(</a><a id="15431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15435" href="Cubical.Data.Nat.Order.html#15435" class="Bound">m</a><a id="15436" class="Symbol">)</a>  <a id="15439" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15446" class="Symbol">(</a><a id="15447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15451" href="Cubical.Data.Nat.Order.html#15451" class="Bound">l</a><a id="15452" class="Symbol">)</a> <a id="15454" href="Cubical.Data.Nat.Order.html#15454" class="Bound">r</a> <a id="15456" href="Cubical.Data.Nat.Order.html#15456" class="Bound">q</a> <a id="15458" class="Symbol">=</a> <a id="15460" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15466" class="Symbol">(</a><a id="15467" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="15476" href="Cubical.Data.Nat.Order.html#15454" class="Bound">r</a><a id="15477" class="Symbol">)</a>
<a id="15479" href="Cubical.Data.Nat.Order.html#15223" class="Function">&lt;-∸-&lt;</a> <a id="15485" class="Symbol">(</a><a id="15486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15490" href="Cubical.Data.Nat.Order.html#15490" class="Bound">m</a><a id="15491" class="Symbol">)</a> <a id="15493" class="Symbol">(</a><a id="15494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15498" href="Cubical.Data.Nat.Order.html#15498" class="Bound">n</a><a id="15499" class="Symbol">)</a> <a id="15501" class="Symbol">(</a><a id="15502" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15506" href="Cubical.Data.Nat.Order.html#15506" class="Bound">l</a><a id="15507" class="Symbol">)</a> <a id="15509" href="Cubical.Data.Nat.Order.html#15509" class="Bound">r</a> <a id="15511" href="Cubical.Data.Nat.Order.html#15511" class="Bound">q</a> <a id="15513" class="Symbol">=</a> <a id="15515" href="Cubical.Data.Nat.Order.html#15223" class="Function">&lt;-∸-&lt;</a> <a id="15521" href="Cubical.Data.Nat.Order.html#15490" class="Bound">m</a> <a id="15523" href="Cubical.Data.Nat.Order.html#15498" class="Bound">n</a> <a id="15525" href="Cubical.Data.Nat.Order.html#15506" class="Bound">l</a> <a id="15527" class="Symbol">(</a><a id="15528" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="15540" href="Cubical.Data.Nat.Order.html#15509" class="Bound">r</a><a id="15541" class="Symbol">)</a> <a id="15543" class="Symbol">(</a><a id="15544" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="15556" href="Cubical.Data.Nat.Order.html#15511" class="Bound">q</a><a id="15557" class="Symbol">)</a>

<a id="≤-∸-≥"></a><a id="15560" href="Cubical.Data.Nat.Order.html#15560" class="Function">≤-∸-≥</a> <a id="15566" class="Symbol">:</a> <a id="15568" class="Symbol">∀</a> <a id="15570" href="Cubical.Data.Nat.Order.html#15570" class="Bound">n</a> <a id="15572" href="Cubical.Data.Nat.Order.html#15572" class="Bound">l</a> <a id="15574" href="Cubical.Data.Nat.Order.html#15574" class="Bound">k</a> <a id="15576" class="Symbol">→</a> <a id="15578" href="Cubical.Data.Nat.Order.html#15572" class="Bound">l</a> <a id="15580" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="15582" href="Cubical.Data.Nat.Order.html#15574" class="Bound">k</a> <a id="15584" class="Symbol">→</a> <a id="15586" href="Cubical.Data.Nat.Order.html#15570" class="Bound">n</a> <a id="15588" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15590" href="Cubical.Data.Nat.Order.html#15574" class="Bound">k</a> <a id="15592" href="Cubical.Data.Nat.Order.html#511" class="Function Operator">≤</a> <a id="15594" href="Cubical.Data.Nat.Order.html#15570" class="Bound">n</a> <a id="15596" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15598" href="Cubical.Data.Nat.Order.html#15572" class="Bound">l</a>
<a id="15600" href="Cubical.Data.Nat.Order.html#15560" class="Function">≤-∸-≥</a> <a id="15606" href="Cubical.Data.Nat.Order.html#15606" class="Bound">n</a>  <a id="15609" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15617" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15624" href="Cubical.Data.Nat.Order.html#15624" class="Bound">r</a> <a id="15626" class="Symbol">=</a> <a id="15628" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="15635" href="Cubical.Data.Nat.Order.html#15560" class="Function">≤-∸-≥</a> <a id="15641" href="Cubical.Data.Nat.Order.html#15641" class="Bound">n</a>  <a id="15644" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15651" class="Symbol">(</a><a id="15652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15656" href="Cubical.Data.Nat.Order.html#15656" class="Bound">k</a><a id="15657" class="Symbol">)</a> <a id="15659" href="Cubical.Data.Nat.Order.html#15659" class="Bound">r</a> <a id="15661" class="Symbol">=</a> <a id="15663" href="Cubical.Data.Nat.Order.html#5876" class="Function">∸-≤</a> <a id="15667" href="Cubical.Data.Nat.Order.html#15641" class="Bound">n</a> <a id="15669" class="Symbol">(</a><a id="15670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15674" href="Cubical.Data.Nat.Order.html#15656" class="Bound">k</a><a id="15675" class="Symbol">)</a>
<a id="15677" href="Cubical.Data.Nat.Order.html#15560" class="Function">≤-∸-≥</a> <a id="15683" href="Cubical.Data.Nat.Order.html#15683" class="Bound">n</a> <a id="15685" class="Symbol">(</a><a id="15686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15690" href="Cubical.Data.Nat.Order.html#15690" class="Bound">l</a><a id="15691" class="Symbol">)</a>  <a id="15694" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15701" href="Cubical.Data.Nat.Order.html#15701" class="Bound">r</a> <a id="15703" class="Symbol">=</a> <a id="15705" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15711" class="Symbol">(</a><a id="15712" href="Cubical.Data.Nat.Order.html#3378" class="Function">¬-&lt;-zero</a> <a id="15721" href="Cubical.Data.Nat.Order.html#15701" class="Bound">r</a><a id="15722" class="Symbol">)</a>
<a id="15724" href="Cubical.Data.Nat.Order.html#15560" class="Function">≤-∸-≥</a>  <a id="15731" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15738" class="Symbol">(</a><a id="15739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15743" href="Cubical.Data.Nat.Order.html#15743" class="Bound">l</a><a id="15744" class="Symbol">)</a> <a id="15746" class="Symbol">(</a><a id="15747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15751" href="Cubical.Data.Nat.Order.html#15751" class="Bound">k</a><a id="15752" class="Symbol">)</a> <a id="15754" href="Cubical.Data.Nat.Order.html#15754" class="Bound">r</a> <a id="15756" class="Symbol">=</a> <a id="15758" href="Cubical.Data.Nat.Order.html#1650" class="Function">≤-refl</a>
<a id="15765" href="Cubical.Data.Nat.Order.html#15560" class="Function">≤-∸-≥</a> <a id="15771" class="Symbol">(</a><a id="15772" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15776" href="Cubical.Data.Nat.Order.html#15776" class="Bound">n</a><a id="15777" class="Symbol">)</a> <a id="15779" class="Symbol">(</a><a id="15780" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15784" href="Cubical.Data.Nat.Order.html#15784" class="Bound">l</a><a id="15785" class="Symbol">)</a> <a id="15787" class="Symbol">(</a><a id="15788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15792" href="Cubical.Data.Nat.Order.html#15792" class="Bound">k</a><a id="15793" class="Symbol">)</a> <a id="15795" href="Cubical.Data.Nat.Order.html#15795" class="Bound">r</a> <a id="15797" class="Symbol">=</a> <a id="15799" href="Cubical.Data.Nat.Order.html#15560" class="Function">≤-∸-≥</a> <a id="15805" href="Cubical.Data.Nat.Order.html#15776" class="Bound">n</a> <a id="15807" href="Cubical.Data.Nat.Order.html#15784" class="Bound">l</a> <a id="15809" href="Cubical.Data.Nat.Order.html#15792" class="Bound">k</a> <a id="15811" class="Symbol">(</a><a id="15812" href="Cubical.Data.Nat.Order.html#1556" class="Function">pred-≤-pred</a> <a id="15824" href="Cubical.Data.Nat.Order.html#15795" class="Bound">r</a><a id="15825" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.Nat.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="347" class="Symbol">as</a> <a id="350" class="Module">⊥</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="456" class="Keyword">private</a>
  <a id="466" class="Keyword">variable</a>
    <a id="479" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="481" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="483" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="485" class="Symbol">:</a> <a id="487" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="min"></a><a id="490" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="494" class="Symbol">:</a> <a id="496" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="498" class="Symbol">→</a> <a id="500" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="502" class="Symbol">→</a> <a id="504" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="506" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="510" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="515" href="Cubical.Data.Nat.Properties.html#515" class="Bound">m</a> <a id="517" class="Symbol">=</a> <a id="519" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="524" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="528" class="Symbol">(</a><a id="529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="533" href="Cubical.Data.Nat.Properties.html#533" class="Bound">n</a><a id="534" class="Symbol">)</a> <a id="536" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="541" class="Symbol">=</a> <a id="543" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="548" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="552" class="Symbol">(</a><a id="553" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="557" href="Cubical.Data.Nat.Properties.html#557" class="Bound">n</a><a id="558" class="Symbol">)</a> <a id="560" class="Symbol">(</a><a id="561" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="565" href="Cubical.Data.Nat.Properties.html#565" class="Bound">m</a><a id="566" class="Symbol">)</a> <a id="568" class="Symbol">=</a> <a id="570" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="574" class="Symbol">(</a><a id="575" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="579" href="Cubical.Data.Nat.Properties.html#557" class="Bound">n</a> <a id="581" href="Cubical.Data.Nat.Properties.html#565" class="Bound">m</a><a id="582" class="Symbol">)</a>

<a id="minComm"></a><a id="585" href="Cubical.Data.Nat.Properties.html#585" class="Function">minComm</a> <a id="593" class="Symbol">:</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Data.Nat.Properties.html#596" class="Bound">n</a> <a id="598" href="Cubical.Data.Nat.Properties.html#598" class="Bound">m</a> <a id="600" class="Symbol">:</a> <a id="602" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="603" class="Symbol">)</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="611" href="Cubical.Data.Nat.Properties.html#596" class="Bound">n</a> <a id="613" href="Cubical.Data.Nat.Properties.html#598" class="Bound">m</a> <a id="615" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="617" href="Cubical.Data.Nat.Properties.html#490" class="Function">min</a> <a id="621" href="Cubical.Data.Nat.Properties.html#598" class="Bound">m</a> <a id="623" href="Cubical.Data.Nat.Properties.html#596" class="Bound">n</a>
<a id="625" href="Cubical.Data.Nat.Properties.html#585" class="Function">minComm</a> <a id="633" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="638" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="643" class="Symbol">=</a> <a id="645" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="650" href="Cubical.Data.Nat.Properties.html#585" class="Function">minComm</a> <a id="658" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="663" class="Symbol">(</a><a id="664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="668" href="Cubical.Data.Nat.Properties.html#668" class="Bound">m</a><a id="669" class="Symbol">)</a> <a id="671" class="Symbol">=</a> <a id="673" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="678" href="Cubical.Data.Nat.Properties.html#585" class="Function">minComm</a> <a id="686" class="Symbol">(</a><a id="687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="691" href="Cubical.Data.Nat.Properties.html#691" class="Bound">n</a><a id="692" class="Symbol">)</a> <a id="694" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="706" href="Cubical.Data.Nat.Properties.html#585" class="Function">minComm</a> <a id="714" class="Symbol">(</a><a id="715" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="719" href="Cubical.Data.Nat.Properties.html#719" class="Bound">n</a><a id="720" class="Symbol">)</a> <a id="722" class="Symbol">(</a><a id="723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="727" href="Cubical.Data.Nat.Properties.html#727" class="Bound">m</a><a id="728" class="Symbol">)</a> <a id="730" class="Symbol">=</a> <a id="732" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="741" class="Symbol">(</a><a id="742" href="Cubical.Data.Nat.Properties.html#585" class="Function">minComm</a> <a id="750" href="Cubical.Data.Nat.Properties.html#719" class="Bound">n</a> <a id="752" href="Cubical.Data.Nat.Properties.html#727" class="Bound">m</a><a id="753" class="Symbol">)</a>

<a id="max"></a><a id="756" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="764" class="Symbol">→</a> <a id="766" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="768" class="Symbol">→</a> <a id="770" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="772" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="776" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="781" href="Cubical.Data.Nat.Properties.html#781" class="Bound">m</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Data.Nat.Properties.html#781" class="Bound">m</a>
<a id="787" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="791" class="Symbol">(</a><a id="792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="796" href="Cubical.Data.Nat.Properties.html#796" class="Bound">n</a><a id="797" class="Symbol">)</a> <a id="799" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="804" class="Symbol">=</a> <a id="806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="810" href="Cubical.Data.Nat.Properties.html#796" class="Bound">n</a>
<a id="812" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="816" class="Symbol">(</a><a id="817" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="821" href="Cubical.Data.Nat.Properties.html#821" class="Bound">n</a><a id="822" class="Symbol">)</a> <a id="824" class="Symbol">(</a><a id="825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="829" href="Cubical.Data.Nat.Properties.html#829" class="Bound">m</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">=</a> <a id="834" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="838" class="Symbol">(</a><a id="839" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="843" href="Cubical.Data.Nat.Properties.html#821" class="Bound">n</a> <a id="845" href="Cubical.Data.Nat.Properties.html#829" class="Bound">m</a><a id="846" class="Symbol">)</a>

<a id="maxComm"></a><a id="849" href="Cubical.Data.Nat.Properties.html#849" class="Function">maxComm</a> <a id="857" class="Symbol">:</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Data.Nat.Properties.html#860" class="Bound">n</a> <a id="862" href="Cubical.Data.Nat.Properties.html#862" class="Bound">m</a> <a id="864" class="Symbol">:</a> <a id="866" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="875" href="Cubical.Data.Nat.Properties.html#860" class="Bound">n</a> <a id="877" href="Cubical.Data.Nat.Properties.html#862" class="Bound">m</a> <a id="879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="881" href="Cubical.Data.Nat.Properties.html#756" class="Function">max</a> <a id="885" href="Cubical.Data.Nat.Properties.html#862" class="Bound">m</a> <a id="887" href="Cubical.Data.Nat.Properties.html#860" class="Bound">n</a>
<a id="889" href="Cubical.Data.Nat.Properties.html#849" class="Function">maxComm</a> <a id="897" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="902" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="907" class="Symbol">=</a> <a id="909" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="914" href="Cubical.Data.Nat.Properties.html#849" class="Function">maxComm</a> <a id="922" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="927" class="Symbol">(</a><a id="928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="932" href="Cubical.Data.Nat.Properties.html#932" class="Bound">m</a><a id="933" class="Symbol">)</a> <a id="935" class="Symbol">=</a> <a id="937" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="942" href="Cubical.Data.Nat.Properties.html#849" class="Function">maxComm</a> <a id="950" class="Symbol">(</a><a id="951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="955" href="Cubical.Data.Nat.Properties.html#955" class="Bound">n</a><a id="956" class="Symbol">)</a> <a id="958" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="963" class="Symbol">=</a> <a id="965" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="970" href="Cubical.Data.Nat.Properties.html#849" class="Function">maxComm</a> <a id="978" class="Symbol">(</a><a id="979" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="983" href="Cubical.Data.Nat.Properties.html#983" class="Bound">n</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">(</a><a id="987" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="991" href="Cubical.Data.Nat.Properties.html#991" class="Bound">m</a><a id="992" class="Symbol">)</a> <a id="994" class="Symbol">=</a> <a id="996" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Cubical.Data.Nat.Properties.html#849" class="Function">maxComm</a> <a id="1014" href="Cubical.Data.Nat.Properties.html#983" class="Bound">n</a> <a id="1016" href="Cubical.Data.Nat.Properties.html#991" class="Bound">m</a><a id="1017" class="Symbol">)</a>

<a id="znots"></a><a id="1020" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1030" class="Symbol">(</a><a id="1031" class="Number">0</a> <a id="1033" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1035" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1039" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a><a id="1040" class="Symbol">)</a>
<a id="1042" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a> <a id="1048" href="Cubical.Data.Nat.Properties.html#1048" class="Bound">eq</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Cubical.Data.Nat.Base.html#479" class="Function">caseNat</a> <a id="1068" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1070" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1071" class="Symbol">)</a> <a id="1073" href="Cubical.Data.Nat.Properties.html#1048" class="Bound">eq</a> <a id="1076" class="Number">0</a>

<a id="snotz"></a><a id="1079" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1094" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="1096" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1098" class="Number">0</a><a id="1099" class="Symbol">)</a>
<a id="1101" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="1107" href="Cubical.Data.Nat.Properties.html#1107" class="Bound">eq</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Cubical.Data.Nat.Base.html#479" class="Function">caseNat</a> <a id="1127" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1129" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1130" class="Symbol">)</a> <a id="1132" href="Cubical.Data.Nat.Properties.html#1107" class="Bound">eq</a> <a id="1135" class="Number">0</a>

<a id="injSuc"></a><a id="1138" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1151" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="1153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1159" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="1165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1167" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a>
<a id="1169" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="1176" href="Cubical.Data.Nat.Properties.html#1176" class="Bound">p</a> <a id="1178" class="Symbol">=</a> <a id="1180" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1185" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="1191" href="Cubical.Data.Nat.Properties.html#1176" class="Bound">p</a>

<a id="1194" class="Comment">-- encode decode caracterisation of equality</a>
<a id="codeℕ"></a><a id="1239" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1245" class="Symbol">:</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Cubical.Data.Nat.Properties.html#1248" class="Bound">n</a> <a id="1250" href="Cubical.Data.Nat.Properties.html#1250" class="Bound">m</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1255" class="Symbol">)</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1264" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="1271" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1277" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1282" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1287" class="Symbol">=</a> <a id="1289" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1294" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1300" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1310" href="Cubical.Data.Nat.Properties.html#1310" class="Bound">m</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="1317" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1328" href="Cubical.Data.Nat.Properties.html#1328" class="Bound">n</a><a id="1329" class="Symbol">)</a> <a id="1331" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="1340" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1351" href="Cubical.Data.Nat.Properties.html#1351" class="Bound">n</a><a id="1352" class="Symbol">)</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1359" href="Cubical.Data.Nat.Properties.html#1359" class="Bound">m</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1370" href="Cubical.Data.Nat.Properties.html#1351" class="Bound">n</a> <a id="1372" href="Cubical.Data.Nat.Properties.html#1359" class="Bound">m</a>

<a id="encodeℕ"></a><a id="1375" href="Cubical.Data.Nat.Properties.html#1375" class="Function">encodeℕ</a> <a id="1383" class="Symbol">:</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Cubical.Data.Nat.Properties.html#1386" class="Bound">n</a> <a id="1388" href="Cubical.Data.Nat.Properties.html#1388" class="Bound">m</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Symbol">→</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Cubical.Data.Nat.Properties.html#1386" class="Bound">n</a> <a id="1400" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1402" href="Cubical.Data.Nat.Properties.html#1388" class="Bound">m</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1413" href="Cubical.Data.Nat.Properties.html#1386" class="Bound">n</a> <a id="1415" href="Cubical.Data.Nat.Properties.html#1388" class="Bound">m</a>
<a id="1417" href="Cubical.Data.Nat.Properties.html#1375" class="Function">encodeℕ</a> <a id="1425" href="Cubical.Data.Nat.Properties.html#1425" class="Bound">n</a> <a id="1427" href="Cubical.Data.Nat.Properties.html#1427" class="Bound">m</a> <a id="1429" href="Cubical.Data.Nat.Properties.html#1429" class="Bound">p</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1439" class="Symbol">(λ</a> <a id="1442" href="Cubical.Data.Nat.Properties.html#1442" class="Bound">m</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1452" href="Cubical.Data.Nat.Properties.html#1425" class="Bound">n</a> <a id="1454" href="Cubical.Data.Nat.Properties.html#1442" class="Bound">m</a><a id="1455" class="Symbol">)</a> <a id="1457" href="Cubical.Data.Nat.Properties.html#1429" class="Bound">p</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Cubical.Data.Nat.Properties.html#1480" class="Function">reflCode</a> <a id="1469" href="Cubical.Data.Nat.Properties.html#1425" class="Bound">n</a><a id="1470" class="Symbol">)</a>
 <a id="1473" class="Keyword">where</a>
 <a id="1480" href="Cubical.Data.Nat.Properties.html#1480" class="Function">reflCode</a> <a id="1489" class="Symbol">:</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Data.Nat.Properties.html#1492" class="Bound">n</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1497" class="Symbol">)</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1507" href="Cubical.Data.Nat.Properties.html#1492" class="Bound">n</a> <a id="1509" href="Cubical.Data.Nat.Properties.html#1492" class="Bound">n</a>
 <a id="1512" href="Cubical.Data.Nat.Properties.html#1480" class="Function">reflCode</a> <a id="1521" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
 <a id="1532" href="Cubical.Data.Nat.Properties.html#1480" class="Function">reflCode</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1546" href="Cubical.Data.Nat.Properties.html#1546" class="Bound">n</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="Cubical.Data.Nat.Properties.html#1480" class="Function">reflCode</a> <a id="1560" href="Cubical.Data.Nat.Properties.html#1546" class="Bound">n</a>

<a id="compute-eqℕ"></a><a id="1563" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Data.Nat.Properties.html#1578" class="Bound">n</a> <a id="1580" href="Cubical.Data.Nat.Properties.html#1580" class="Bound">m</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">→</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Data.Nat.Properties.html#1578" class="Bound">n</a> <a id="1592" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1594" href="Cubical.Data.Nat.Properties.html#1580" class="Bound">m</a> <a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">→</a> <a id="1600" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1606" href="Cubical.Data.Nat.Properties.html#1578" class="Bound">n</a> <a id="1608" href="Cubical.Data.Nat.Properties.html#1580" class="Bound">m</a>
<a id="1610" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="1622" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1627" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1632" href="Cubical.Data.Nat.Properties.html#1632" class="Bound">p</a> <a id="1634" class="Symbol">=</a> <a id="1636" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1639" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="1651" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1661" href="Cubical.Data.Nat.Properties.html#1661" class="Bound">m</a><a id="1662" class="Symbol">)</a> <a id="1664" href="Cubical.Data.Nat.Properties.html#1664" class="Bound">p</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a> <a id="1674" href="Cubical.Data.Nat.Properties.html#1664" class="Bound">p</a>
<a id="1676" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1693" href="Cubical.Data.Nat.Properties.html#1693" class="Bound">n</a><a id="1694" class="Symbol">)</a> <a id="1696" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1701" href="Cubical.Data.Nat.Properties.html#1701" class="Bound">p</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="1711" href="Cubical.Data.Nat.Properties.html#1701" class="Bound">p</a>
<a id="1713" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1730" href="Cubical.Data.Nat.Properties.html#1730" class="Bound">n</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1738" href="Cubical.Data.Nat.Properties.html#1738" class="Bound">m</a><a id="1739" class="Symbol">)</a> <a id="1741" href="Cubical.Data.Nat.Properties.html#1741" class="Bound">p</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="1757" href="Cubical.Data.Nat.Properties.html#1730" class="Bound">n</a> <a id="1759" href="Cubical.Data.Nat.Properties.html#1738" class="Bound">m</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="1769" href="Cubical.Data.Nat.Properties.html#1741" class="Bound">p</a><a id="1770" class="Symbol">)</a>

<a id="decodeℕ"></a><a id="1773" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Cubical.Data.Nat.Properties.html#1784" class="Bound">n</a> <a id="1786" href="Cubical.Data.Nat.Properties.html#1786" class="Bound">m</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1791" class="Symbol">)</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="1801" href="Cubical.Data.Nat.Properties.html#1784" class="Bound">n</a> <a id="1803" href="Cubical.Data.Nat.Properties.html#1786" class="Bound">m</a> <a id="1805" class="Symbol">→</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Data.Nat.Properties.html#1784" class="Bound">n</a> <a id="1810" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1812" href="Cubical.Data.Nat.Properties.html#1786" class="Bound">m</a><a id="1813" class="Symbol">)</a>
<a id="1815" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="1823" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1828" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1833" class="Symbol">=</a> <a id="1835" class="Symbol">λ</a> <a id="1837" href="Cubical.Data.Nat.Properties.html#1837" class="Bound">_</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1846" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="1854" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1864" href="Cubical.Data.Nat.Properties.html#1864" class="Bound">m</a><a id="1865" class="Symbol">)</a> <a id="1867" class="Symbol">=</a> <a id="1869" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a>
<a id="1875" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1888" href="Cubical.Data.Nat.Properties.html#1888" class="Bound">n</a><a id="1889" class="Symbol">)</a> <a id="1891" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a>
<a id="1904" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1917" href="Cubical.Data.Nat.Properties.html#1917" class="Bound">n</a><a id="1918" class="Symbol">)</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1925" href="Cubical.Data.Nat.Properties.html#1925" class="Bound">m</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">=</a> <a id="1930" class="Symbol">λ</a> <a id="1932" href="Cubical.Data.Nat.Properties.html#1932" class="Bound">r</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1941" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="1954" href="Cubical.Data.Nat.Properties.html#1917" class="Bound">n</a> <a id="1956" href="Cubical.Data.Nat.Properties.html#1925" class="Bound">m</a> <a id="1958" href="Cubical.Data.Nat.Properties.html#1932" class="Bound">r</a><a id="1959" class="Symbol">)</a>

<a id="≡ℕ≃Codeℕ"></a><a id="1962" href="Cubical.Data.Nat.Properties.html#1962" class="Function">≡ℕ≃Codeℕ</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Cubical.Data.Nat.Properties.html#1974" class="Bound">n</a> <a id="1976" href="Cubical.Data.Nat.Properties.html#1976" class="Bound">m</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1981" class="Symbol">)</a> <a id="1983" class="Symbol">→</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Cubical.Data.Nat.Properties.html#1974" class="Bound">n</a> <a id="1988" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1990" href="Cubical.Data.Nat.Properties.html#1976" class="Bound">m</a><a id="1991" class="Symbol">)</a> <a id="1993" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1995" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="2001" href="Cubical.Data.Nat.Properties.html#1974" class="Bound">n</a> <a id="2003" href="Cubical.Data.Nat.Properties.html#1976" class="Bound">m</a>
<a id="2005" href="Cubical.Data.Nat.Properties.html#1962" class="Function">≡ℕ≃Codeℕ</a> <a id="2014" href="Cubical.Data.Nat.Properties.html#2014" class="Bound">n</a> <a id="2016" href="Cubical.Data.Nat.Properties.html#2016" class="Bound">m</a> <a id="2018" class="Symbol">=</a> <a id="2020" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="2031" href="Cubical.Data.Nat.Properties.html#2044" class="Function">is</a>
  <a id="2036" class="Keyword">where</a>
  <a id="2044" href="Cubical.Data.Nat.Properties.html#2044" class="Function">is</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.Data.Nat.Properties.html#2014" class="Bound">n</a> <a id="2056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2058" href="Cubical.Data.Nat.Properties.html#2016" class="Bound">m</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="2068" href="Cubical.Data.Nat.Properties.html#2014" class="Bound">n</a> <a id="2070" href="Cubical.Data.Nat.Properties.html#2016" class="Bound">m</a><a id="2071" class="Symbol">)</a>
  <a id="2075" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2083" href="Cubical.Data.Nat.Properties.html#2044" class="Function">is</a> <a id="2086" class="Symbol">=</a> <a id="2088" href="Cubical.Data.Nat.Properties.html#1375" class="Function">encodeℕ</a> <a id="2096" href="Cubical.Data.Nat.Properties.html#2014" class="Bound">n</a> <a id="2098" href="Cubical.Data.Nat.Properties.html#2016" class="Bound">m</a>
  <a id="2102" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2110" href="Cubical.Data.Nat.Properties.html#2044" class="Function">is</a> <a id="2113" class="Symbol">=</a> <a id="2115" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="2123" href="Cubical.Data.Nat.Properties.html#2014" class="Bound">n</a> <a id="2125" href="Cubical.Data.Nat.Properties.html#2016" class="Bound">m</a>
  <a id="2129" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="2142" href="Cubical.Data.Nat.Properties.html#2044" class="Function">is</a> <a id="2145" class="Symbol">=</a> <a id="2147" href="Cubical.Data.Nat.Properties.html#2170" class="Function">sect</a> <a id="2152" href="Cubical.Data.Nat.Properties.html#2014" class="Bound">n</a> <a id="2154" href="Cubical.Data.Nat.Properties.html#2016" class="Bound">m</a>
    <a id="2160" class="Keyword">where</a>
    <a id="2170" href="Cubical.Data.Nat.Properties.html#2170" class="Function">sect</a> <a id="2175" class="Symbol">:</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Cubical.Data.Nat.Properties.html#2178" class="Bound">n</a> <a id="2180" href="Cubical.Data.Nat.Properties.html#2180" class="Bound">m</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">→</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Data.Nat.Properties.html#2190" class="Bound">r</a> <a id="2192" class="Symbol">:</a> <a id="2194" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="2200" href="Cubical.Data.Nat.Properties.html#2178" class="Bound">n</a> <a id="2202" href="Cubical.Data.Nat.Properties.html#2180" class="Bound">m</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">→</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Cubical.Data.Nat.Properties.html#1375" class="Function">encodeℕ</a> <a id="2216" href="Cubical.Data.Nat.Properties.html#2178" class="Bound">n</a> <a id="2218" href="Cubical.Data.Nat.Properties.html#2180" class="Bound">m</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="2229" href="Cubical.Data.Nat.Properties.html#2178" class="Bound">n</a> <a id="2231" href="Cubical.Data.Nat.Properties.html#2180" class="Bound">m</a> <a id="2233" href="Cubical.Data.Nat.Properties.html#2190" class="Bound">r</a><a id="2234" class="Symbol">)</a> <a id="2236" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2238" href="Cubical.Data.Nat.Properties.html#2190" class="Bound">r</a><a id="2239" class="Symbol">)</a>
    <a id="2245" href="Cubical.Data.Nat.Properties.html#2170" class="Function">sect</a> <a id="2250" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2255" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2260" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2274" href="Cubical.Data.Nat.Properties.html#2170" class="Function">sect</a> <a id="2279" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2289" href="Cubical.Data.Nat.Properties.html#2289" class="Bound">m</a><a id="2290" class="Symbol">)</a> <a id="2292" href="Cubical.Data.Nat.Properties.html#2292" class="Bound">r</a> <a id="2294" class="Symbol">=</a> <a id="2296" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2302" href="Cubical.Data.Nat.Properties.html#2292" class="Bound">r</a>
    <a id="2308" href="Cubical.Data.Nat.Properties.html#2170" class="Function">sect</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2318" href="Cubical.Data.Nat.Properties.html#2318" class="Bound">n</a><a id="2319" class="Symbol">)</a> <a id="2321" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2326" href="Cubical.Data.Nat.Properties.html#2326" class="Bound">r</a> <a id="2328" class="Symbol">=</a> <a id="2330" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2336" href="Cubical.Data.Nat.Properties.html#2326" class="Bound">r</a>
    <a id="2342" href="Cubical.Data.Nat.Properties.html#2170" class="Function">sect</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2352" href="Cubical.Data.Nat.Properties.html#2352" class="Bound">n</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2360" href="Cubical.Data.Nat.Properties.html#2360" class="Bound">m</a><a id="2361" class="Symbol">)</a> <a id="2363" href="Cubical.Data.Nat.Properties.html#2363" class="Bound">r</a> <a id="2365" class="Symbol">=</a> <a id="2367" href="Cubical.Data.Nat.Properties.html#2170" class="Function">sect</a> <a id="2372" href="Cubical.Data.Nat.Properties.html#2352" class="Bound">n</a> <a id="2374" href="Cubical.Data.Nat.Properties.html#2360" class="Bound">m</a> <a id="2376" href="Cubical.Data.Nat.Properties.html#2363" class="Bound">r</a>
  <a id="2380" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="2392" href="Cubical.Data.Nat.Properties.html#2044" class="Function">is</a> <a id="2395" class="Symbol">=</a> <a id="2397" href="Cubical.Data.Nat.Properties.html#2558" class="Function">retr</a> <a id="2402" href="Cubical.Data.Nat.Properties.html#2014" class="Bound">n</a> <a id="2404" href="Cubical.Data.Nat.Properties.html#2016" class="Bound">m</a>
    <a id="2410" class="Keyword">where</a>
    <a id="2420" href="Cubical.Data.Nat.Properties.html#2420" class="Function">reflRetr</a> <a id="2429" class="Symbol">:</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Cubical.Data.Nat.Properties.html#2432" class="Bound">n</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2437" class="Symbol">)</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="2449" href="Cubical.Data.Nat.Properties.html#2432" class="Bound">n</a> <a id="2451" href="Cubical.Data.Nat.Properties.html#2432" class="Bound">n</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.Data.Nat.Properties.html#1375" class="Function">encodeℕ</a> <a id="2462" href="Cubical.Data.Nat.Properties.html#2432" class="Bound">n</a> <a id="2464" href="Cubical.Data.Nat.Properties.html#2432" class="Bound">n</a> <a id="2466" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2470" class="Symbol">)</a> <a id="2472" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2474" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2483" href="Cubical.Data.Nat.Properties.html#2420" class="Function">reflRetr</a> <a id="2492" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2497" class="Symbol">=</a> <a id="2499" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2508" href="Cubical.Data.Nat.Properties.html#2420" class="Function">reflRetr</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2522" href="Cubical.Data.Nat.Properties.html#2522" class="Bound">n</a><a id="2523" class="Symbol">)</a> <a id="2525" href="Cubical.Data.Nat.Properties.html#2525" class="Bound">i</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Cubical.Data.Nat.Properties.html#2420" class="Function">reflRetr</a> <a id="2548" href="Cubical.Data.Nat.Properties.html#2522" class="Bound">n</a> <a id="2550" href="Cubical.Data.Nat.Properties.html#2525" class="Bound">i</a><a id="2551" class="Symbol">)</a>

    <a id="2558" href="Cubical.Data.Nat.Properties.html#2558" class="Function">retr</a> <a id="2563" class="Symbol">:</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Cubical.Data.Nat.Properties.html#2566" class="Bound">n</a> <a id="2568" href="Cubical.Data.Nat.Properties.html#2568" class="Bound">m</a> <a id="2570" class="Symbol">:</a> <a id="2572" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2573" class="Symbol">)</a> <a id="2575" class="Symbol">→</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Cubical.Data.Nat.Properties.html#2578" class="Bound">p</a> <a id="2580" class="Symbol">:</a> <a id="2582" href="Cubical.Data.Nat.Properties.html#2566" class="Bound">n</a> <a id="2584" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2586" href="Cubical.Data.Nat.Properties.html#2568" class="Bound">m</a><a id="2587" class="Symbol">)</a> <a id="2589" class="Symbol">→</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="2600" href="Cubical.Data.Nat.Properties.html#2566" class="Bound">n</a> <a id="2602" href="Cubical.Data.Nat.Properties.html#2568" class="Bound">m</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Data.Nat.Properties.html#1375" class="Function">encodeℕ</a> <a id="2613" href="Cubical.Data.Nat.Properties.html#2566" class="Bound">n</a> <a id="2615" href="Cubical.Data.Nat.Properties.html#2568" class="Bound">m</a> <a id="2617" href="Cubical.Data.Nat.Properties.html#2578" class="Bound">p</a><a id="2618" class="Symbol">)</a> <a id="2620" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2622" href="Cubical.Data.Nat.Properties.html#2578" class="Bound">p</a><a id="2623" class="Symbol">)</a>
    <a id="2629" href="Cubical.Data.Nat.Properties.html#2558" class="Function">retr</a> <a id="2634" href="Cubical.Data.Nat.Properties.html#2634" class="Bound">n</a> <a id="2636" href="Cubical.Data.Nat.Properties.html#2636" class="Bound">m</a> <a id="2638" href="Cubical.Data.Nat.Properties.html#2638" class="Bound">p</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2644" class="Symbol">(λ</a> <a id="2647" href="Cubical.Data.Nat.Properties.html#2647" class="Bound">m</a> <a id="2649" href="Cubical.Data.Nat.Properties.html#2649" class="Bound">p</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="2661" href="Cubical.Data.Nat.Properties.html#2634" class="Bound">n</a> <a id="2663" href="Cubical.Data.Nat.Properties.html#2647" class="Bound">m</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Cubical.Data.Nat.Properties.html#1375" class="Function">encodeℕ</a> <a id="2674" href="Cubical.Data.Nat.Properties.html#2634" class="Bound">n</a> <a id="2676" href="Cubical.Data.Nat.Properties.html#2647" class="Bound">m</a> <a id="2678" href="Cubical.Data.Nat.Properties.html#2649" class="Bound">p</a><a id="2679" class="Symbol">)</a> <a id="2681" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2683" href="Cubical.Data.Nat.Properties.html#2649" class="Bound">p</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Cubical.Data.Nat.Properties.html#2420" class="Function">reflRetr</a> <a id="2696" href="Cubical.Data.Nat.Properties.html#2634" class="Bound">n</a><a id="2697" class="Symbol">)</a> <a id="2699" href="Cubical.Data.Nat.Properties.html#2638" class="Bound">p</a>


<a id="≡ℕ≃Codeℕ&#39;"></a><a id="2703" href="Cubical.Data.Nat.Properties.html#2703" class="Function">≡ℕ≃Codeℕ&#39;</a> <a id="2713" class="Symbol">:</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Cubical.Data.Nat.Properties.html#2716" class="Bound">n</a> <a id="2718" href="Cubical.Data.Nat.Properties.html#2718" class="Bound">m</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2723" class="Symbol">)</a> <a id="2725" class="Symbol">→</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Data.Nat.Properties.html#2716" class="Bound">n</a> <a id="2730" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2732" href="Cubical.Data.Nat.Properties.html#2718" class="Bound">m</a><a id="2733" class="Symbol">)</a> <a id="2735" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2737" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="2743" href="Cubical.Data.Nat.Properties.html#2716" class="Bound">n</a> <a id="2745" href="Cubical.Data.Nat.Properties.html#2718" class="Bound">m</a>
<a id="2747" href="Cubical.Data.Nat.Properties.html#2703" class="Function">≡ℕ≃Codeℕ&#39;</a> <a id="2757" href="Cubical.Data.Nat.Properties.html#2757" class="Bound">n</a> <a id="2759" href="Cubical.Data.Nat.Properties.html#2759" class="Bound">m</a> <a id="2761" class="Symbol">=</a> <a id="2763" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="2774" href="Cubical.Data.Nat.Properties.html#2787" class="Function">is</a>
  <a id="2779" class="Keyword">where</a>
  <a id="2787" href="Cubical.Data.Nat.Properties.html#2787" class="Function">is</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.Data.Nat.Properties.html#2757" class="Bound">n</a> <a id="2799" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2801" href="Cubical.Data.Nat.Properties.html#2759" class="Bound">m</a><a id="2802" class="Symbol">)</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="2811" href="Cubical.Data.Nat.Properties.html#2757" class="Bound">n</a> <a id="2813" href="Cubical.Data.Nat.Properties.html#2759" class="Bound">m</a><a id="2814" class="Symbol">)</a>
  <a id="2818" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2826" href="Cubical.Data.Nat.Properties.html#2787" class="Function">is</a> <a id="2829" class="Symbol">=</a> <a id="2831" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="2843" href="Cubical.Data.Nat.Properties.html#2757" class="Bound">n</a> <a id="2845" href="Cubical.Data.Nat.Properties.html#2759" class="Bound">m</a>
  <a id="2849" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2857" href="Cubical.Data.Nat.Properties.html#2787" class="Function">is</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="2870" href="Cubical.Data.Nat.Properties.html#2757" class="Bound">n</a> <a id="2872" href="Cubical.Data.Nat.Properties.html#2759" class="Bound">m</a>
  <a id="2876" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="2889" href="Cubical.Data.Nat.Properties.html#2787" class="Function">is</a> <a id="2892" class="Symbol">=</a> <a id="2894" href="Cubical.Data.Nat.Properties.html#2917" class="Function">sect</a> <a id="2899" href="Cubical.Data.Nat.Properties.html#2757" class="Bound">n</a> <a id="2901" href="Cubical.Data.Nat.Properties.html#2759" class="Bound">m</a>
    <a id="2907" class="Keyword">where</a>
    <a id="2917" href="Cubical.Data.Nat.Properties.html#2917" class="Function">sect</a> <a id="2922" class="Symbol">:</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Cubical.Data.Nat.Properties.html#2925" class="Bound">n</a> <a id="2927" href="Cubical.Data.Nat.Properties.html#2927" class="Bound">m</a> <a id="2929" class="Symbol">:</a> <a id="2931" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">→</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Cubical.Data.Nat.Properties.html#2937" class="Bound">r</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="Cubical.Data.Nat.Properties.html#1239" class="Function">codeℕ</a> <a id="2947" href="Cubical.Data.Nat.Properties.html#2925" class="Bound">n</a> <a id="2949" href="Cubical.Data.Nat.Properties.html#2927" class="Bound">m</a><a id="2950" class="Symbol">)</a> <a id="2952" class="Symbol">→</a> <a id="2954" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="2966" href="Cubical.Data.Nat.Properties.html#2925" class="Bound">n</a> <a id="2968" href="Cubical.Data.Nat.Properties.html#2927" class="Bound">m</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="2979" href="Cubical.Data.Nat.Properties.html#2925" class="Bound">n</a> <a id="2981" href="Cubical.Data.Nat.Properties.html#2927" class="Bound">m</a> <a id="2983" href="Cubical.Data.Nat.Properties.html#2937" class="Bound">r</a><a id="2984" class="Symbol">)</a> <a id="2986" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2988" href="Cubical.Data.Nat.Properties.html#2937" class="Bound">r</a>
    <a id="2994" href="Cubical.Data.Nat.Properties.html#2917" class="Function">sect</a> <a id="2999" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3004" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3009" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3012" class="Symbol">=</a> <a id="3014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3023" href="Cubical.Data.Nat.Properties.html#2917" class="Function">sect</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3033" href="Cubical.Data.Nat.Properties.html#3033" class="Bound">n</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">(</a><a id="3037" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3041" href="Cubical.Data.Nat.Properties.html#3041" class="Bound">m</a><a id="3042" class="Symbol">)</a> <a id="3044" href="Cubical.Data.Nat.Properties.html#3044" class="Bound">r</a> <a id="3046" class="Symbol">=</a> <a id="3048" href="Cubical.Data.Nat.Properties.html#2917" class="Function">sect</a> <a id="3053" href="Cubical.Data.Nat.Properties.html#3033" class="Bound">n</a> <a id="3055" href="Cubical.Data.Nat.Properties.html#3041" class="Bound">m</a> <a id="3057" href="Cubical.Data.Nat.Properties.html#3044" class="Bound">r</a>
  <a id="3061" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="3073" href="Cubical.Data.Nat.Properties.html#2787" class="Function">is</a> <a id="3076" class="Symbol">=</a> <a id="3078" href="Cubical.Data.Nat.Properties.html#3243" class="Function">retr</a> <a id="3083" href="Cubical.Data.Nat.Properties.html#2757" class="Bound">n</a> <a id="3085" href="Cubical.Data.Nat.Properties.html#2759" class="Bound">m</a>
    <a id="3091" class="Keyword">where</a>
    <a id="3101" href="Cubical.Data.Nat.Properties.html#3101" class="Function">reflRetr</a> <a id="3110" class="Symbol">:</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.Data.Nat.Properties.html#3113" class="Bound">n</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="3130" href="Cubical.Data.Nat.Properties.html#3113" class="Bound">n</a> <a id="3132" href="Cubical.Data.Nat.Properties.html#3113" class="Bound">n</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="3147" href="Cubical.Data.Nat.Properties.html#3113" class="Bound">n</a> <a id="3149" href="Cubical.Data.Nat.Properties.html#3113" class="Bound">n</a> <a id="3151" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3155" class="Symbol">)</a> <a id="3157" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3159" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3168" href="Cubical.Data.Nat.Properties.html#3101" class="Function">reflRetr</a> <a id="3177" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3182" class="Symbol">=</a> <a id="3184" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3193" href="Cubical.Data.Nat.Properties.html#3101" class="Function">reflRetr</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3207" href="Cubical.Data.Nat.Properties.html#3207" class="Bound">n</a><a id="3208" class="Symbol">)</a> <a id="3210" href="Cubical.Data.Nat.Properties.html#3210" class="Bound">i</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3219" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Cubical.Data.Nat.Properties.html#3101" class="Function">reflRetr</a> <a id="3233" href="Cubical.Data.Nat.Properties.html#3207" class="Bound">n</a> <a id="3235" href="Cubical.Data.Nat.Properties.html#3210" class="Bound">i</a><a id="3236" class="Symbol">)</a>

    <a id="3243" href="Cubical.Data.Nat.Properties.html#3243" class="Function">retr</a> <a id="3248" class="Symbol">:</a> <a id="3250" class="Symbol">(</a><a id="3251" href="Cubical.Data.Nat.Properties.html#3251" class="Bound">n</a> <a id="3253" href="Cubical.Data.Nat.Properties.html#3253" class="Bound">m</a> <a id="3255" class="Symbol">:</a> <a id="3257" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3258" class="Symbol">)</a> <a id="3260" class="Symbol">→</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Cubical.Data.Nat.Properties.html#3263" class="Bound">p</a> <a id="3265" class="Symbol">:</a> <a id="3267" href="Cubical.Data.Nat.Properties.html#3251" class="Bound">n</a> <a id="3269" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3271" href="Cubical.Data.Nat.Properties.html#3253" class="Bound">m</a><a id="3272" class="Symbol">)</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="3284" href="Cubical.Data.Nat.Properties.html#3251" class="Bound">n</a> <a id="3286" href="Cubical.Data.Nat.Properties.html#3253" class="Bound">m</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="3301" href="Cubical.Data.Nat.Properties.html#3251" class="Bound">n</a> <a id="3303" href="Cubical.Data.Nat.Properties.html#3253" class="Bound">m</a> <a id="3305" href="Cubical.Data.Nat.Properties.html#3263" class="Bound">p</a><a id="3306" class="Symbol">)</a> <a id="3308" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3310" href="Cubical.Data.Nat.Properties.html#3263" class="Bound">p</a>
    <a id="3316" href="Cubical.Data.Nat.Properties.html#3243" class="Function">retr</a> <a id="3321" href="Cubical.Data.Nat.Properties.html#3321" class="Bound">n</a> <a id="3323" href="Cubical.Data.Nat.Properties.html#3323" class="Bound">m</a> <a id="3325" href="Cubical.Data.Nat.Properties.html#3325" class="Bound">p</a> <a id="3327" class="Symbol">=</a> <a id="3329" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3331" class="Symbol">(λ</a> <a id="3334" href="Cubical.Data.Nat.Properties.html#3334" class="Bound">m</a> <a id="3336" href="Cubical.Data.Nat.Properties.html#3336" class="Bound">p</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="Cubical.Data.Nat.Properties.html#1773" class="Function">decodeℕ</a> <a id="3348" href="Cubical.Data.Nat.Properties.html#3321" class="Bound">n</a> <a id="3350" href="Cubical.Data.Nat.Properties.html#3334" class="Bound">m</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Cubical.Data.Nat.Properties.html#1563" class="Function">compute-eqℕ</a> <a id="3365" href="Cubical.Data.Nat.Properties.html#3321" class="Bound">n</a> <a id="3367" href="Cubical.Data.Nat.Properties.html#3334" class="Bound">m</a> <a id="3369" href="Cubical.Data.Nat.Properties.html#3336" class="Bound">p</a><a id="3370" class="Symbol">)</a> <a id="3372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3374" href="Cubical.Data.Nat.Properties.html#3336" class="Bound">p</a><a id="3375" class="Symbol">)</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Cubical.Data.Nat.Properties.html#3101" class="Function">reflRetr</a> <a id="3387" href="Cubical.Data.Nat.Properties.html#3321" class="Bound">n</a><a id="3388" class="Symbol">)</a> <a id="3390" href="Cubical.Data.Nat.Properties.html#3325" class="Bound">p</a>


<a id="discreteℕ"></a><a id="3394" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3415" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="3417" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="3427" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3432" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3443" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3448" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="3458" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3468" href="Cubical.Data.Nat.Properties.html#3468" class="Bound">n</a><a id="3469" class="Symbol">)</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3476" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a>
<a id="3482" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3497" href="Cubical.Data.Nat.Properties.html#3497" class="Bound">m</a><a id="3498" class="Symbol">)</a> <a id="3500" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3510" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a>
<a id="3516" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3531" href="Cubical.Data.Nat.Properties.html#3531" class="Bound">m</a><a id="3532" class="Symbol">)</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3539" href="Cubical.Data.Nat.Properties.html#3539" class="Bound">n</a><a id="3540" class="Symbol">)</a> <a id="3542" class="Keyword">with</a> <a id="3547" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="3557" href="Cubical.Data.Nat.Properties.html#3531" class="Bound">m</a> <a id="3559" href="Cubical.Data.Nat.Properties.html#3539" class="Bound">n</a>
<a id="3561" class="Symbol">...</a> <a id="3565" class="Symbol">|</a> <a id="3567" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3571" href="Cubical.Data.Nat.Properties.html#3571" class="Bound">p</a> <a id="3573" class="Symbol">=</a> <a id="3575" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3585" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3589" href="Cubical.Data.Nat.Properties.html#3571" class="Bound">p</a><a id="3590" class="Symbol">)</a>
<a id="3592" class="Symbol">...</a> <a id="3596" class="Symbol">|</a> <a id="3598" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3601" href="Cubical.Data.Nat.Properties.html#3601" class="Bound">p</a> <a id="3603" class="Symbol">=</a> <a id="3605" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3608" class="Symbol">(λ</a> <a id="3611" href="Cubical.Data.Nat.Properties.html#3611" class="Bound">x</a> <a id="3613" class="Symbol">→</a> <a id="3615" href="Cubical.Data.Nat.Properties.html#3601" class="Bound">p</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="3625" href="Cubical.Data.Nat.Properties.html#3611" class="Bound">x</a><a id="3626" class="Symbol">))</a>

<a id="separatedℕ"></a><a id="3630" href="Cubical.Data.Nat.Properties.html#3630" class="Function">separatedℕ</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="3653" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="3655" href="Cubical.Data.Nat.Properties.html#3630" class="Function">separatedℕ</a> <a id="3666" class="Symbol">=</a> <a id="3668" href="Cubical.Relation.Nullary.Properties.html#7140" class="Function">Discrete→Separated</a> <a id="3687" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a>

<a id="isSetℕ"></a><a id="3698" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="3705" class="Symbol">:</a> <a id="3707" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3713" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="3715" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="3722" class="Symbol">=</a> <a id="3724" href="Cubical.Relation.Nullary.Properties.html#7233" class="Function">Discrete→isSet</a> <a id="3739" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a>

<a id="3750" class="Comment">-- Arithmetic facts about predℕ</a>

<a id="suc-predℕ"></a><a id="3783" href="Cubical.Data.Nat.Properties.html#3783" class="Function">suc-predℕ</a> <a id="3793" class="Symbol">:</a> <a id="3795" class="Symbol">∀</a> <a id="3797" href="Cubical.Data.Nat.Properties.html#3797" class="Bound">n</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3803" href="Cubical.Data.Nat.Properties.html#3797" class="Bound">n</a> <a id="3805" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3807" class="Number">0</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Cubical.Data.Nat.Properties.html#3797" class="Bound">n</a> <a id="3813" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="3826" href="Cubical.Data.Nat.Properties.html#3797" class="Bound">n</a><a id="3827" class="Symbol">)</a>
<a id="3829" href="Cubical.Data.Nat.Properties.html#3783" class="Function">suc-predℕ</a> <a id="3839" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3844" href="Cubical.Data.Nat.Properties.html#3844" class="Bound">p</a> <a id="3846" class="Symbol">=</a> <a id="3848" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Cubical.Data.Nat.Properties.html#3844" class="Bound">p</a> <a id="3857" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3861" class="Symbol">)</a>
<a id="3863" href="Cubical.Data.Nat.Properties.html#3783" class="Function">suc-predℕ</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3878" href="Cubical.Data.Nat.Properties.html#3878" class="Bound">n</a><a id="3879" class="Symbol">)</a> <a id="3881" href="Cubical.Data.Nat.Properties.html#3881" class="Bound">p</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3891" class="Comment">-- Arithmetic facts about +</a>

<a id="+-zero"></a><a id="3920" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="3927" class="Symbol">:</a> <a id="3929" class="Symbol">∀</a> <a id="3931" href="Cubical.Data.Nat.Properties.html#3931" class="Bound">m</a> <a id="3933" class="Symbol">→</a> <a id="3935" href="Cubical.Data.Nat.Properties.html#3931" class="Bound">m</a> <a id="3937" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3939" class="Number">0</a> <a id="3941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3943" href="Cubical.Data.Nat.Properties.html#3931" class="Bound">m</a>
<a id="3945" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="3952" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3957" class="Symbol">=</a> <a id="3959" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3964" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3976" href="Cubical.Data.Nat.Properties.html#3976" class="Bound">m</a><a id="3977" class="Symbol">)</a> <a id="3979" class="Symbol">=</a> <a id="3981" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="3998" href="Cubical.Data.Nat.Properties.html#3976" class="Bound">m</a><a id="3999" class="Symbol">)</a>

<a id="+-suc"></a><a id="4002" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4008" class="Symbol">:</a> <a id="4010" class="Symbol">∀</a> <a id="4012" href="Cubical.Data.Nat.Properties.html#4012" class="Bound">m</a> <a id="4014" href="Cubical.Data.Nat.Properties.html#4014" class="Bound">n</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Cubical.Data.Nat.Properties.html#4012" class="Bound">m</a> <a id="4020" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4026" href="Cubical.Data.Nat.Properties.html#4014" class="Bound">n</a> <a id="4028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Cubical.Data.Nat.Properties.html#4012" class="Bound">m</a> <a id="4037" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4039" href="Cubical.Data.Nat.Properties.html#4014" class="Bound">n</a><a id="4040" class="Symbol">)</a>
<a id="4042" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4048" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4056" href="Cubical.Data.Nat.Properties.html#4056" class="Bound">n</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4065" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4076" href="Cubical.Data.Nat.Properties.html#4076" class="Bound">m</a><a id="4077" class="Symbol">)</a> <a id="4079" href="Cubical.Data.Nat.Properties.html#4079" class="Bound">n</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4088" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4092" class="Symbol">(</a><a id="4093" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4099" href="Cubical.Data.Nat.Properties.html#4076" class="Bound">m</a> <a id="4101" href="Cubical.Data.Nat.Properties.html#4079" class="Bound">n</a><a id="4102" class="Symbol">)</a>

<a id="+-comm"></a><a id="4105" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="4112" class="Symbol">:</a> <a id="4114" class="Symbol">∀</a> <a id="4116" href="Cubical.Data.Nat.Properties.html#4116" class="Bound">m</a> <a id="4118" href="Cubical.Data.Nat.Properties.html#4118" class="Bound">n</a> <a id="4120" class="Symbol">→</a> <a id="4122" href="Cubical.Data.Nat.Properties.html#4116" class="Bound">m</a> <a id="4124" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4126" href="Cubical.Data.Nat.Properties.html#4118" class="Bound">n</a> <a id="4128" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4130" href="Cubical.Data.Nat.Properties.html#4118" class="Bound">n</a> <a id="4132" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4134" href="Cubical.Data.Nat.Properties.html#4116" class="Bound">m</a>
<a id="4136" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="4143" href="Cubical.Data.Nat.Properties.html#4143" class="Bound">m</a> <a id="4145" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4150" class="Symbol">=</a> <a id="4152" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="4159" href="Cubical.Data.Nat.Properties.html#4143" class="Bound">m</a>
<a id="4161" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="4168" href="Cubical.Data.Nat.Properties.html#4168" class="Bound">m</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4175" href="Cubical.Data.Nat.Properties.html#4175" class="Bound">n</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Symbol">=</a> <a id="4180" class="Symbol">(</a><a id="4181" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4187" href="Cubical.Data.Nat.Properties.html#4168" class="Bound">m</a> <a id="4189" href="Cubical.Data.Nat.Properties.html#4175" class="Bound">n</a><a id="4190" class="Symbol">)</a> <a id="4192" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="4212" href="Cubical.Data.Nat.Properties.html#4168" class="Bound">m</a> <a id="4214" href="Cubical.Data.Nat.Properties.html#4175" class="Bound">n</a><a id="4215" class="Symbol">))</a>

<a id="4219" class="Comment">-- Addition is associative</a>
<a id="+-assoc"></a><a id="4246" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="4254" class="Symbol">:</a> <a id="4256" class="Symbol">∀</a> <a id="4258" href="Cubical.Data.Nat.Properties.html#4258" class="Bound">m</a> <a id="4260" href="Cubical.Data.Nat.Properties.html#4260" class="Bound">n</a> <a id="4262" href="Cubical.Data.Nat.Properties.html#4262" class="Bound">o</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Cubical.Data.Nat.Properties.html#4258" class="Bound">m</a> <a id="4268" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4270" class="Symbol">(</a><a id="4271" href="Cubical.Data.Nat.Properties.html#4260" class="Bound">n</a> <a id="4273" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4275" href="Cubical.Data.Nat.Properties.html#4262" class="Bound">o</a><a id="4276" class="Symbol">)</a> <a id="4278" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Cubical.Data.Nat.Properties.html#4258" class="Bound">m</a> <a id="4283" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4285" href="Cubical.Data.Nat.Properties.html#4260" class="Bound">n</a><a id="4286" class="Symbol">)</a> <a id="4288" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4290" href="Cubical.Data.Nat.Properties.html#4262" class="Bound">o</a>
<a id="4292" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="4300" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4305" class="Symbol">_</a> <a id="4307" class="Symbol">_</a>    <a id="4312" class="Symbol">=</a> <a id="4314" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4319" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4332" href="Cubical.Data.Nat.Properties.html#4332" class="Bound">m</a><a id="4333" class="Symbol">)</a> <a id="4335" href="Cubical.Data.Nat.Properties.html#4335" class="Bound">n</a> <a id="4337" href="Cubical.Data.Nat.Properties.html#4337" class="Bound">o</a> <a id="4339" class="Symbol">=</a> <a id="4341" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="4359" href="Cubical.Data.Nat.Properties.html#4332" class="Bound">m</a> <a id="4361" href="Cubical.Data.Nat.Properties.html#4335" class="Bound">n</a> <a id="4363" href="Cubical.Data.Nat.Properties.html#4337" class="Bound">o</a><a id="4364" class="Symbol">)</a>

<a id="inj-m+"></a><a id="4367" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="4374" class="Symbol">:</a> <a id="4376" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4378" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4380" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="4382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4384" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4386" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4388" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4390" class="Symbol">→</a> <a id="4392" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="4394" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4396" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a>
<a id="4398" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="4405" class="Symbol">{</a><a id="4406" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4410" class="Symbol">}</a> <a id="4412" href="Cubical.Data.Nat.Properties.html#4412" class="Bound">p</a> <a id="4414" class="Symbol">=</a> <a id="4416" href="Cubical.Data.Nat.Properties.html#4412" class="Bound">p</a>
<a id="4418" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="4425" class="Symbol">{</a><a id="4426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4430" href="Cubical.Data.Nat.Properties.html#4430" class="Bound">m</a><a id="4431" class="Symbol">}</a> <a id="4433" href="Cubical.Data.Nat.Properties.html#4433" class="Bound">p</a> <a id="4435" class="Symbol">=</a> <a id="4437" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="4452" href="Cubical.Data.Nat.Properties.html#4433" class="Bound">p</a><a id="4453" class="Symbol">)</a>

<a id="inj-+m"></a><a id="4456" href="Cubical.Data.Nat.Properties.html#4456" class="Function">inj-+m</a> <a id="4463" class="Symbol">:</a> <a id="4465" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="4467" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4469" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4471" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4473" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4475" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4477" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4479" class="Symbol">→</a> <a id="4481" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="4483" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4485" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a>
<a id="4487" href="Cubical.Data.Nat.Properties.html#4456" class="Function">inj-+m</a> <a id="4494" class="Symbol">{</a><a id="4495" href="Cubical.Data.Nat.Properties.html#4495" class="Bound">l</a><a id="4496" class="Symbol">}</a> <a id="4498" class="Symbol">{</a><a id="4499" href="Cubical.Data.Nat.Properties.html#4499" class="Bound">m</a><a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Cubical.Data.Nat.Properties.html#4503" class="Bound">n</a><a id="4504" class="Symbol">}</a> <a id="4506" href="Cubical.Data.Nat.Properties.html#4506" class="Bound">p</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="4517" class="Symbol">((</a><a id="4519" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="4526" href="Cubical.Data.Nat.Properties.html#4499" class="Bound">m</a> <a id="4528" href="Cubical.Data.Nat.Properties.html#4495" class="Bound">l</a><a id="4529" class="Symbol">)</a> <a id="4531" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Cubical.Data.Nat.Properties.html#4506" class="Bound">p</a> <a id="4536" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="4546" href="Cubical.Data.Nat.Properties.html#4503" class="Bound">n</a> <a id="4548" href="Cubical.Data.Nat.Properties.html#4499" class="Bound">m</a><a id="4549" class="Symbol">)))</a>

<a id="m+n≡n→m≡0"></a><a id="4554" href="Cubical.Data.Nat.Properties.html#4554" class="Function">m+n≡n→m≡0</a> <a id="4564" class="Symbol">:</a> <a id="4566" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4568" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4570" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4574" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4576" class="Symbol">→</a> <a id="4578" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4580" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4582" class="Number">0</a>
<a id="4584" href="Cubical.Data.Nat.Properties.html#4554" class="Function">m+n≡n→m≡0</a> <a id="4594" class="Symbol">{</a><a id="4595" class="Argument">n</a> <a id="4597" class="Symbol">=</a> <a id="4599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4603" class="Symbol">}</a> <a id="4605" class="Symbol">=</a> <a id="4607" class="Symbol">λ</a> <a id="4609" href="Cubical.Data.Nat.Properties.html#4609" class="Bound">p</a> <a id="4611" class="Symbol">→</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4618" class="Symbol">(</a><a id="4619" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="4626" class="Symbol">_))</a> <a id="4630" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4632" href="Cubical.Data.Nat.Properties.html#4609" class="Bound">p</a>
<a id="4634" href="Cubical.Data.Nat.Properties.html#4554" class="Function">m+n≡n→m≡0</a> <a id="4644" class="Symbol">{</a><a id="4645" class="Argument">n</a> <a id="4647" class="Symbol">=</a> <a id="4649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4653" href="Cubical.Data.Nat.Properties.html#4653" class="Bound">n</a><a id="4654" class="Symbol">}</a> <a id="4656" href="Cubical.Data.Nat.Properties.html#4656" class="Bound">p</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Cubical.Data.Nat.Properties.html#4554" class="Function">m+n≡n→m≡0</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="4678" class="Symbol">((</a><a id="4680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4684" class="Symbol">(</a><a id="4685" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="4691" class="Symbol">_</a> <a id="4693" href="Cubical.Data.Nat.Properties.html#4653" class="Bound">n</a><a id="4694" class="Symbol">))</a> <a id="4697" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4699" href="Cubical.Data.Nat.Properties.html#4656" class="Bound">p</a><a id="4700" class="Symbol">))</a>

<a id="m+n≡0→m≡0×n≡0"></a><a id="4704" href="Cubical.Data.Nat.Properties.html#4704" class="Function">m+n≡0→m≡0×n≡0</a> <a id="4718" class="Symbol">:</a> <a id="4720" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4722" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4724" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4728" class="Number">0</a> <a id="4730" class="Symbol">→</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4735" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4737" class="Number">0</a><a id="4738" class="Symbol">)</a> <a id="4740" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4742" class="Symbol">(</a><a id="4743" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4745" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4747" class="Number">0</a><a id="4748" class="Symbol">)</a>
<a id="4750" href="Cubical.Data.Nat.Properties.html#4704" class="Function">m+n≡0→m≡0×n≡0</a> <a id="4764" class="Symbol">{</a><a id="4765" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4769" class="Symbol">}</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
<a id="4781" href="Cubical.Data.Nat.Properties.html#4704" class="Function">m+n≡0→m≡0×n≡0</a> <a id="4795" class="Symbol">{</a><a id="4796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4800" href="Cubical.Data.Nat.Properties.html#4800" class="Bound">m</a><a id="4801" class="Symbol">}</a> <a id="4803" href="Cubical.Data.Nat.Properties.html#4803" class="Bound">p</a> <a id="4805" class="Symbol">=</a> <a id="4807" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4813" class="Symbol">(</a><a id="4814" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="4820" href="Cubical.Data.Nat.Properties.html#4803" class="Bound">p</a><a id="4821" class="Symbol">)</a>

<a id="m+n≡1→m≡0×n≡1⊎m≡1n≡0"></a><a id="4824" href="Cubical.Data.Nat.Properties.html#4824" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="4845" class="Symbol">:</a> <a id="4847" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4849" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4851" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4853" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4855" class="Number">1</a> <a id="4857" class="Symbol">→</a> <a id="4859" class="Symbol">((</a><a id="4861" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4865" class="Number">0</a><a id="4866" class="Symbol">)</a> <a id="4868" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4873" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4875" class="Number">1</a><a id="4876" class="Symbol">))</a> <a id="4879" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4881" class="Symbol">((</a><a id="4883" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="4885" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4887" class="Number">1</a><a id="4888" class="Symbol">)</a> <a id="4890" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4892" class="Symbol">(</a><a id="4893" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="4895" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4897" class="Number">0</a><a id="4898" class="Symbol">))</a>
<a id="4901" href="Cubical.Data.Nat.Properties.html#4824" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="4922" class="Symbol">{</a><a id="4923" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4927" class="Symbol">}</a> <a id="4929" href="Cubical.Data.Nat.Properties.html#4929" class="Bound">x</a> <a id="4931" class="Symbol">=</a> <a id="4933" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4937" class="Symbol">(</a><a id="4938" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4943" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4945" href="Cubical.Data.Nat.Properties.html#4929" class="Bound">x</a><a id="4946" class="Symbol">)</a>
<a id="4948" href="Cubical.Data.Nat.Properties.html#4824" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="4969" class="Symbol">{</a><a id="4970" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4974" href="Cubical.Data.Nat.Properties.html#4974" class="Bound">m</a><a id="4975" class="Symbol">}</a> <a id="4977" class="Symbol">{</a><a id="4978" href="Cubical.Data.Nat.Properties.html#4978" class="Bound">n</a><a id="4979" class="Symbol">}</a> <a id="4981" href="Cubical.Data.Nat.Properties.html#4981" class="Bound">x</a> <a id="4983" class="Symbol">=</a>
 <a id="4986" class="Keyword">let</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Cubical.Data.Nat.Properties.html#4991" class="Bound">m≡0</a> <a id="4995" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4997" href="Cubical.Data.Nat.Properties.html#4997" class="Bound">n≡0</a><a id="5000" class="Symbol">)</a> <a id="5002" class="Symbol">=</a> <a id="5004" href="Cubical.Data.Nat.Properties.html#4704" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Cubical.Data.Nat.Properties.html#1138" class="Function">injSuc</a> <a id="5026" href="Cubical.Data.Nat.Properties.html#4981" class="Bound">x</a><a id="5027" class="Symbol">)</a>
 <a id="5030" class="Keyword">in</a> <a id="5033" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5047" href="Cubical.Data.Nat.Properties.html#4991" class="Bound">m≡0</a> <a id="5051" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5053" href="Cubical.Data.Nat.Properties.html#4997" class="Bound">n≡0</a> <a id="5057" class="Symbol">)</a>

<a id="5060" class="Comment">-- Arithmetic facts about ·</a>

<a id="0≡m·0"></a><a id="5089" href="Cubical.Data.Nat.Properties.html#5089" class="Function">0≡m·0</a> <a id="5095" class="Symbol">:</a> <a id="5097" class="Symbol">∀</a> <a id="5099" href="Cubical.Data.Nat.Properties.html#5099" class="Bound">m</a> <a id="5101" class="Symbol">→</a> <a id="5103" class="Number">0</a> <a id="5105" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5107" href="Cubical.Data.Nat.Properties.html#5099" class="Bound">m</a> <a id="5109" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5111" class="Number">0</a>
<a id="5113" href="Cubical.Data.Nat.Properties.html#5089" class="Function">0≡m·0</a> <a id="5119" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5124" class="Symbol">=</a> <a id="5126" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5131" href="Cubical.Data.Nat.Properties.html#5089" class="Function">0≡m·0</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5142" href="Cubical.Data.Nat.Properties.html#5142" class="Bound">m</a><a id="5143" class="Symbol">)</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="Cubical.Data.Nat.Properties.html#5089" class="Function">0≡m·0</a> <a id="5153" href="Cubical.Data.Nat.Properties.html#5142" class="Bound">m</a>

<a id="·-suc"></a><a id="5156" href="Cubical.Data.Nat.Properties.html#5156" class="Function">·-suc</a> <a id="5162" class="Symbol">:</a> <a id="5164" class="Symbol">∀</a> <a id="5166" href="Cubical.Data.Nat.Properties.html#5166" class="Bound">m</a> <a id="5168" href="Cubical.Data.Nat.Properties.html#5168" class="Bound">n</a> <a id="5170" class="Symbol">→</a> <a id="5172" href="Cubical.Data.Nat.Properties.html#5166" class="Bound">m</a> <a id="5174" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5180" href="Cubical.Data.Nat.Properties.html#5168" class="Bound">n</a> <a id="5182" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5184" href="Cubical.Data.Nat.Properties.html#5166" class="Bound">m</a> <a id="5186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5188" href="Cubical.Data.Nat.Properties.html#5166" class="Bound">m</a> <a id="5190" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5192" href="Cubical.Data.Nat.Properties.html#5168" class="Bound">n</a>
<a id="5194" href="Cubical.Data.Nat.Properties.html#5156" class="Function">·-suc</a> <a id="5200" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5205" href="Cubical.Data.Nat.Properties.html#5205" class="Bound">n</a> <a id="5207" class="Symbol">=</a> <a id="5209" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5214" href="Cubical.Data.Nat.Properties.html#5156" class="Function">·-suc</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5225" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a><a id="5226" class="Symbol">)</a> <a id="5228" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a>
  <a id="5232" class="Symbol">=</a> <a id="5234" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>
  <a id="5245" class="Symbol">(</a> <a id="5247" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5249" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5251" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5253" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5259" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5261" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5264" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5269" class="Symbol">(</a><a id="5270" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5272" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="5274" class="Symbol">)</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Cubical.Data.Nat.Properties.html#5156" class="Function">·-suc</a> <a id="5283" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5285" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a><a id="5286" class="Symbol">)</a> <a id="5288" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5294" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5296" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5301" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5303" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5305" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5307" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a><a id="5308" class="Symbol">)</a> <a id="5310" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5313" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="5321" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5323" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5328" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5330" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a><a id="5331" class="Symbol">)</a> <a id="5333" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5339" class="Symbol">(</a><a id="5340" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5342" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5344" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a><a id="5345" class="Symbol">)</a> <a id="5347" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5349" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5351" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5353" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5355" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="5367" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5369" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5371" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a><a id="5372" class="Symbol">)</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="5382" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5384" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a><a id="5385" class="Symbol">)</a> <a id="5387" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5396" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5398" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a><a id="5399" class="Symbol">)</a> <a id="5401" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5403" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5405" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5407" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5409" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5412" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="5425" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5427" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5432" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5434" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a><a id="5435" class="Symbol">))</a> <a id="5438" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5444" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5448" class="Symbol">(</a><a id="5449" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5451" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5453" href="Cubical.Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5455" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5457" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a><a id="5458" class="Symbol">)</a> <a id="5460" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="5464" class="Symbol">)</a>

<a id="·-comm"></a><a id="5467" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="5474" class="Symbol">:</a> <a id="5476" class="Symbol">∀</a> <a id="5478" href="Cubical.Data.Nat.Properties.html#5478" class="Bound">m</a> <a id="5480" href="Cubical.Data.Nat.Properties.html#5480" class="Bound">n</a> <a id="5482" class="Symbol">→</a> <a id="5484" href="Cubical.Data.Nat.Properties.html#5478" class="Bound">m</a> <a id="5486" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5488" href="Cubical.Data.Nat.Properties.html#5480" class="Bound">n</a> <a id="5490" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5492" href="Cubical.Data.Nat.Properties.html#5480" class="Bound">n</a> <a id="5494" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5496" href="Cubical.Data.Nat.Properties.html#5478" class="Bound">m</a>
<a id="5498" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="5505" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5510" href="Cubical.Data.Nat.Properties.html#5510" class="Bound">n</a> <a id="5512" class="Symbol">=</a> <a id="5514" href="Cubical.Data.Nat.Properties.html#5089" class="Function">0≡m·0</a> <a id="5520" href="Cubical.Data.Nat.Properties.html#5510" class="Bound">n</a>
<a id="5522" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="5529" class="Symbol">(</a><a id="5530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5534" href="Cubical.Data.Nat.Properties.html#5534" class="Bound">m</a><a id="5535" class="Symbol">)</a> <a id="5537" href="Cubical.Data.Nat.Properties.html#5537" class="Bound">n</a> <a id="5539" class="Symbol">=</a> <a id="5541" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5546" class="Symbol">(</a><a id="5547" href="Cubical.Data.Nat.Properties.html#5537" class="Bound">n</a> <a id="5549" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="5551" class="Symbol">)</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="5561" href="Cubical.Data.Nat.Properties.html#5534" class="Bound">m</a> <a id="5563" href="Cubical.Data.Nat.Properties.html#5537" class="Bound">n</a><a id="5564" class="Symbol">)</a> <a id="5566" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5568" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Cubical.Data.Nat.Properties.html#5156" class="Function">·-suc</a> <a id="5579" href="Cubical.Data.Nat.Properties.html#5537" class="Bound">n</a> <a id="5581" href="Cubical.Data.Nat.Properties.html#5534" class="Bound">m</a><a id="5582" class="Symbol">)</a>

<a id="·-distribʳ"></a><a id="5585" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="5596" class="Symbol">:</a> <a id="5598" class="Symbol">∀</a> <a id="5600" href="Cubical.Data.Nat.Properties.html#5600" class="Bound">m</a> <a id="5602" href="Cubical.Data.Nat.Properties.html#5602" class="Bound">n</a> <a id="5604" href="Cubical.Data.Nat.Properties.html#5604" class="Bound">o</a> <a id="5606" class="Symbol">→</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.Data.Nat.Properties.html#5600" class="Bound">m</a> <a id="5611" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5613" href="Cubical.Data.Nat.Properties.html#5604" class="Bound">o</a><a id="5614" class="Symbol">)</a> <a id="5616" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Cubical.Data.Nat.Properties.html#5602" class="Bound">n</a> <a id="5621" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5623" href="Cubical.Data.Nat.Properties.html#5604" class="Bound">o</a><a id="5624" class="Symbol">)</a> <a id="5626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Cubical.Data.Nat.Properties.html#5600" class="Bound">m</a> <a id="5631" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5633" href="Cubical.Data.Nat.Properties.html#5602" class="Bound">n</a><a id="5634" class="Symbol">)</a> <a id="5636" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5638" href="Cubical.Data.Nat.Properties.html#5604" class="Bound">o</a>
<a id="5640" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="5651" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5656" class="Symbol">_</a> <a id="5658" class="Symbol">_</a> <a id="5660" class="Symbol">=</a> <a id="5662" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5667" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5683" href="Cubical.Data.Nat.Properties.html#5683" class="Bound">m</a><a id="5684" class="Symbol">)</a> <a id="5686" href="Cubical.Data.Nat.Properties.html#5686" class="Bound">n</a> <a id="5688" href="Cubical.Data.Nat.Properties.html#5688" class="Bound">o</a> <a id="5690" class="Symbol">=</a> <a id="5692" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="5705" href="Cubical.Data.Nat.Properties.html#5688" class="Bound">o</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Cubical.Data.Nat.Properties.html#5683" class="Bound">m</a> <a id="5710" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5712" href="Cubical.Data.Nat.Properties.html#5688" class="Bound">o</a><a id="5713" class="Symbol">)</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Cubical.Data.Nat.Properties.html#5686" class="Bound">n</a> <a id="5718" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5720" href="Cubical.Data.Nat.Properties.html#5688" class="Bound">o</a><a id="5721" class="Symbol">))</a> <a id="5724" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5726" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Cubical.Data.Nat.Properties.html#5688" class="Bound">o</a> <a id="5734" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="5736" class="Symbol">)</a> <a id="5738" class="Symbol">(</a><a id="5739" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="5750" href="Cubical.Data.Nat.Properties.html#5683" class="Bound">m</a> <a id="5752" href="Cubical.Data.Nat.Properties.html#5686" class="Bound">n</a> <a id="5754" href="Cubical.Data.Nat.Properties.html#5688" class="Bound">o</a><a id="5755" class="Symbol">)</a>

<a id="·-distribˡ"></a><a id="5758" href="Cubical.Data.Nat.Properties.html#5758" class="Function">·-distribˡ</a> <a id="5769" class="Symbol">:</a> <a id="5771" class="Symbol">∀</a> <a id="5773" href="Cubical.Data.Nat.Properties.html#5773" class="Bound">o</a> <a id="5775" href="Cubical.Data.Nat.Properties.html#5775" class="Bound">m</a> <a id="5777" href="Cubical.Data.Nat.Properties.html#5777" class="Bound">n</a> <a id="5779" class="Symbol">→</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Cubical.Data.Nat.Properties.html#5773" class="Bound">o</a> <a id="5784" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5786" href="Cubical.Data.Nat.Properties.html#5775" class="Bound">m</a><a id="5787" class="Symbol">)</a> <a id="5789" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Cubical.Data.Nat.Properties.html#5773" class="Bound">o</a> <a id="5794" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5796" href="Cubical.Data.Nat.Properties.html#5777" class="Bound">n</a><a id="5797" class="Symbol">)</a> <a id="5799" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5801" href="Cubical.Data.Nat.Properties.html#5773" class="Bound">o</a> <a id="5803" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Cubical.Data.Nat.Properties.html#5775" class="Bound">m</a> <a id="5808" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5810" href="Cubical.Data.Nat.Properties.html#5777" class="Bound">n</a><a id="5811" class="Symbol">)</a>
<a id="5813" href="Cubical.Data.Nat.Properties.html#5758" class="Function">·-distribˡ</a> <a id="5824" href="Cubical.Data.Nat.Properties.html#5824" class="Bound">o</a> <a id="5826" href="Cubical.Data.Nat.Properties.html#5826" class="Bound">m</a> <a id="5828" href="Cubical.Data.Nat.Properties.html#5828" class="Bound">n</a> <a id="5830" class="Symbol">=</a> <a id="5832" class="Symbol">(λ</a> <a id="5835" href="Cubical.Data.Nat.Properties.html#5835" class="Bound">i</a> <a id="5837" class="Symbol">→</a> <a id="5839" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="5846" href="Cubical.Data.Nat.Properties.html#5824" class="Bound">o</a> <a id="5848" href="Cubical.Data.Nat.Properties.html#5826" class="Bound">m</a> <a id="5850" href="Cubical.Data.Nat.Properties.html#5835" class="Bound">i</a> <a id="5852" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5854" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="5861" href="Cubical.Data.Nat.Properties.html#5824" class="Bound">o</a> <a id="5863" href="Cubical.Data.Nat.Properties.html#5828" class="Bound">n</a> <a id="5865" href="Cubical.Data.Nat.Properties.html#5835" class="Bound">i</a><a id="5866" class="Symbol">)</a> <a id="5868" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5870" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="5881" href="Cubical.Data.Nat.Properties.html#5826" class="Bound">m</a> <a id="5883" href="Cubical.Data.Nat.Properties.html#5828" class="Bound">n</a> <a id="5885" href="Cubical.Data.Nat.Properties.html#5824" class="Bound">o</a> <a id="5887" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5889" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="5896" class="Symbol">(</a><a id="5897" href="Cubical.Data.Nat.Properties.html#5826" class="Bound">m</a> <a id="5899" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5901" href="Cubical.Data.Nat.Properties.html#5828" class="Bound">n</a><a id="5902" class="Symbol">)</a> <a id="5904" href="Cubical.Data.Nat.Properties.html#5824" class="Bound">o</a>

<a id="·-assoc"></a><a id="5907" href="Cubical.Data.Nat.Properties.html#5907" class="Function">·-assoc</a> <a id="5915" class="Symbol">:</a> <a id="5917" class="Symbol">∀</a> <a id="5919" href="Cubical.Data.Nat.Properties.html#5919" class="Bound">m</a> <a id="5921" href="Cubical.Data.Nat.Properties.html#5921" class="Bound">n</a> <a id="5923" href="Cubical.Data.Nat.Properties.html#5923" class="Bound">o</a> <a id="5925" class="Symbol">→</a> <a id="5927" href="Cubical.Data.Nat.Properties.html#5919" class="Bound">m</a> <a id="5929" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Data.Nat.Properties.html#5921" class="Bound">n</a> <a id="5934" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5936" href="Cubical.Data.Nat.Properties.html#5923" class="Bound">o</a><a id="5937" class="Symbol">)</a> <a id="5939" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Cubical.Data.Nat.Properties.html#5919" class="Bound">m</a> <a id="5944" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5946" href="Cubical.Data.Nat.Properties.html#5921" class="Bound">n</a><a id="5947" class="Symbol">)</a> <a id="5949" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5951" href="Cubical.Data.Nat.Properties.html#5923" class="Bound">o</a>
<a id="5953" href="Cubical.Data.Nat.Properties.html#5907" class="Function">·-assoc</a> <a id="5961" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5966" class="Symbol">_</a> <a id="5968" class="Symbol">_</a> <a id="5970" class="Symbol">=</a> <a id="5972" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5977" href="Cubical.Data.Nat.Properties.html#5907" class="Function">·-assoc</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5990" href="Cubical.Data.Nat.Properties.html#5990" class="Bound">m</a><a id="5991" class="Symbol">)</a> <a id="5993" href="Cubical.Data.Nat.Properties.html#5993" class="Bound">n</a> <a id="5995" href="Cubical.Data.Nat.Properties.html#5995" class="Bound">o</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6004" class="Symbol">(</a><a id="6005" href="Cubical.Data.Nat.Properties.html#5993" class="Bound">n</a> <a id="6007" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6009" href="Cubical.Data.Nat.Properties.html#5995" class="Bound">o</a> <a id="6011" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6013" class="Symbol">)</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Cubical.Data.Nat.Properties.html#5907" class="Function">·-assoc</a> <a id="6024" href="Cubical.Data.Nat.Properties.html#5990" class="Bound">m</a> <a id="6026" href="Cubical.Data.Nat.Properties.html#5993" class="Bound">n</a> <a id="6028" href="Cubical.Data.Nat.Properties.html#5995" class="Bound">o</a><a id="6029" class="Symbol">)</a> <a id="6031" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6033" href="Cubical.Data.Nat.Properties.html#5585" class="Function">·-distribʳ</a> <a id="6044" href="Cubical.Data.Nat.Properties.html#5993" class="Bound">n</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Cubical.Data.Nat.Properties.html#5990" class="Bound">m</a> <a id="6049" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6051" href="Cubical.Data.Nat.Properties.html#5993" class="Bound">n</a><a id="6052" class="Symbol">)</a> <a id="6054" href="Cubical.Data.Nat.Properties.html#5995" class="Bound">o</a>

<a id="·-identityˡ"></a><a id="6057" href="Cubical.Data.Nat.Properties.html#6057" class="Function">·-identityˡ</a> <a id="6069" class="Symbol">:</a> <a id="6071" class="Symbol">∀</a> <a id="6073" href="Cubical.Data.Nat.Properties.html#6073" class="Bound">m</a> <a id="6075" class="Symbol">→</a> <a id="6077" class="Number">1</a> <a id="6079" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6081" href="Cubical.Data.Nat.Properties.html#6073" class="Bound">m</a> <a id="6083" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6085" href="Cubical.Data.Nat.Properties.html#6073" class="Bound">m</a>
<a id="6087" href="Cubical.Data.Nat.Properties.html#6057" class="Function">·-identityˡ</a> <a id="6099" href="Cubical.Data.Nat.Properties.html#6099" class="Bound">m</a> <a id="6101" class="Symbol">=</a> <a id="6103" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a> <a id="6110" href="Cubical.Data.Nat.Properties.html#6099" class="Bound">m</a>

<a id="·-identityʳ"></a><a id="6113" href="Cubical.Data.Nat.Properties.html#6113" class="Function">·-identityʳ</a> <a id="6125" class="Symbol">:</a> <a id="6127" class="Symbol">∀</a> <a id="6129" href="Cubical.Data.Nat.Properties.html#6129" class="Bound">m</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="Cubical.Data.Nat.Properties.html#6129" class="Bound">m</a> <a id="6135" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6137" class="Number">1</a> <a id="6139" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6141" href="Cubical.Data.Nat.Properties.html#6129" class="Bound">m</a>
<a id="6143" href="Cubical.Data.Nat.Properties.html#6113" class="Function">·-identityʳ</a> <a id="6155" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6160" class="Symbol">=</a> <a id="6162" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6167" href="Cubical.Data.Nat.Properties.html#6113" class="Function">·-identityʳ</a> <a id="6179" class="Symbol">(</a><a id="6180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6184" href="Cubical.Data.Nat.Properties.html#6184" class="Bound">m</a><a id="6185" class="Symbol">)</a> <a id="6187" class="Symbol">=</a> <a id="6189" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6198" class="Symbol">(</a><a id="6199" href="Cubical.Data.Nat.Properties.html#6113" class="Function">·-identityʳ</a> <a id="6211" href="Cubical.Data.Nat.Properties.html#6184" class="Bound">m</a><a id="6212" class="Symbol">)</a>

<a id="0≡n·sm→0≡n"></a><a id="6215" href="Cubical.Data.Nat.Properties.html#6215" class="Function">0≡n·sm→0≡n</a> <a id="6226" class="Symbol">:</a> <a id="6228" class="Number">0</a> <a id="6230" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6232" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="6234" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6240" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="6242" class="Symbol">→</a> <a id="6244" class="Number">0</a> <a id="6246" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6248" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a>
<a id="6250" href="Cubical.Data.Nat.Properties.html#6215" class="Function">0≡n·sm→0≡n</a> <a id="6261" class="Symbol">{</a><a id="6262" class="Argument">n</a> <a id="6264" class="Symbol">=</a> <a id="6266" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6270" class="Symbol">}</a> <a id="6272" href="Cubical.Data.Nat.Properties.html#6272" class="Bound">p</a> <a id="6274" class="Symbol">=</a> <a id="6276" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6281" href="Cubical.Data.Nat.Properties.html#6215" class="Function">0≡n·sm→0≡n</a> <a id="6292" class="Symbol">{</a><a id="6293" class="Argument">n</a> <a id="6295" class="Symbol">=</a> <a id="6297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6301" href="Cubical.Data.Nat.Properties.html#6301" class="Bound">n</a><a id="6302" class="Symbol">}</a> <a id="6304" href="Cubical.Data.Nat.Properties.html#6304" class="Bound">p</a> <a id="6306" class="Symbol">=</a> <a id="6308" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a> <a id="6321" href="Cubical.Data.Nat.Properties.html#6304" class="Bound">p</a><a id="6322" class="Symbol">)</a>

<a id="inj-·sm"></a><a id="6325" href="Cubical.Data.Nat.Properties.html#6325" class="Function">inj-·sm</a> <a id="6333" class="Symbol">:</a> <a id="6335" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="6337" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6343" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="6345" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6347" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="6349" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6351" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6355" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="6357" class="Symbol">→</a> <a id="6359" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="6361" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6363" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a>
<a id="6365" href="Cubical.Data.Nat.Properties.html#6325" class="Function">inj-·sm</a> <a id="6373" class="Symbol">{</a><a id="6374" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6378" class="Symbol">}</a> <a id="6380" class="Symbol">{</a><a id="6381" href="Cubical.Data.Nat.Properties.html#6381" class="Bound">m</a><a id="6382" class="Symbol">}</a> <a id="6384" class="Symbol">{</a><a id="6385" href="Cubical.Data.Nat.Properties.html#6385" class="Bound">n</a><a id="6386" class="Symbol">}</a> <a id="6388" href="Cubical.Data.Nat.Properties.html#6388" class="Bound">p</a> <a id="6390" class="Symbol">=</a> <a id="6392" href="Cubical.Data.Nat.Properties.html#6215" class="Function">0≡n·sm→0≡n</a> <a id="6403" href="Cubical.Data.Nat.Properties.html#6388" class="Bound">p</a>
<a id="6405" href="Cubical.Data.Nat.Properties.html#6325" class="CatchallClause Function">inj-·sm</a><a id="6412" class="CatchallClause"> </a><a id="6413" class="CatchallClause Symbol">{</a><a id="6414" href="Cubical.Data.Nat.Properties.html#6414" class="CatchallClause Bound">l</a><a id="6415" class="CatchallClause Symbol">}</a><a id="6416" class="CatchallClause"> </a><a id="6417" class="CatchallClause Symbol">{</a><a id="6418" href="Cubical.Data.Nat.Properties.html#6418" class="CatchallClause Bound">m</a><a id="6419" class="CatchallClause Symbol">}</a><a id="6420" class="CatchallClause"> </a><a id="6421" class="CatchallClause Symbol">{</a><a id="6422" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="6426" class="CatchallClause Symbol">}</a><a id="6427" class="CatchallClause"> </a><a id="6428" href="Cubical.Data.Nat.Properties.html#6428" class="CatchallClause Bound">p</a> <a id="6430" class="Symbol">=</a> <a id="6432" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6436" class="Symbol">(</a><a id="6437" href="Cubical.Data.Nat.Properties.html#6215" class="Function">0≡n·sm→0≡n</a> <a id="6448" class="Symbol">(</a><a id="6449" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6453" href="Cubical.Data.Nat.Properties.html#6428" class="Bound">p</a><a id="6454" class="Symbol">))</a>
<a id="6457" href="Cubical.Data.Nat.Properties.html#6325" class="Function">inj-·sm</a> <a id="6465" class="Symbol">{</a><a id="6466" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6470" href="Cubical.Data.Nat.Properties.html#6470" class="Bound">l</a><a id="6471" class="Symbol">}</a> <a id="6473" class="Symbol">{</a><a id="6474" href="Cubical.Data.Nat.Properties.html#6474" class="Bound">m</a><a id="6475" class="Symbol">}</a> <a id="6477" class="Symbol">{</a><a id="6478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6482" href="Cubical.Data.Nat.Properties.html#6482" class="Bound">n</a><a id="6483" class="Symbol">}</a> <a id="6485" href="Cubical.Data.Nat.Properties.html#6485" class="Bound">p</a> <a id="6487" class="Symbol">=</a> <a id="6489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6498" class="Symbol">(</a><a id="6499" href="Cubical.Data.Nat.Properties.html#6325" class="Function">inj-·sm</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Cubical.Data.Nat.Properties.html#4367" class="Function">inj-m+</a> <a id="6515" class="Symbol">{</a><a id="6516" class="Argument">m</a> <a id="6518" class="Symbol">=</a> <a id="6520" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6524" href="Cubical.Data.Nat.Properties.html#6474" class="Bound">m</a><a id="6525" class="Symbol">}</a> <a id="6527" href="Cubical.Data.Nat.Properties.html#6485" class="Bound">p</a><a id="6528" class="Symbol">))</a>

<a id="inj-sm·"></a><a id="6532" href="Cubical.Data.Nat.Properties.html#6532" class="Function">inj-sm·</a> <a id="6540" class="Symbol">:</a> <a id="6542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6546" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="6548" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6550" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="6552" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6558" href="Cubical.Data.Nat.Properties.html#481" class="Generalizable">m</a> <a id="6560" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6562" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a> <a id="6564" class="Symbol">→</a> <a id="6566" href="Cubical.Data.Nat.Properties.html#479" class="Generalizable">l</a> <a id="6568" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6570" href="Cubical.Data.Nat.Properties.html#483" class="Generalizable">n</a>
<a id="6572" href="Cubical.Data.Nat.Properties.html#6532" class="Function">inj-sm·</a> <a id="6580" class="Symbol">{</a><a id="6581" href="Cubical.Data.Nat.Properties.html#6581" class="Bound">m</a><a id="6582" class="Symbol">}</a> <a id="6584" class="Symbol">{</a><a id="6585" href="Cubical.Data.Nat.Properties.html#6585" class="Bound">l</a><a id="6586" class="Symbol">}</a> <a id="6588" class="Symbol">{</a><a id="6589" href="Cubical.Data.Nat.Properties.html#6589" class="Bound">n</a><a id="6590" class="Symbol">}</a> <a id="6592" href="Cubical.Data.Nat.Properties.html#6592" class="Bound">p</a> <a id="6594" class="Symbol">=</a> <a id="6596" href="Cubical.Data.Nat.Properties.html#6325" class="Function">inj-·sm</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="6612" href="Cubical.Data.Nat.Properties.html#6585" class="Bound">l</a> <a id="6614" class="Symbol">(</a><a id="6615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6619" href="Cubical.Data.Nat.Properties.html#6581" class="Bound">m</a><a id="6620" class="Symbol">)</a> <a id="6622" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6624" href="Cubical.Data.Nat.Properties.html#6592" class="Bound">p</a> <a id="6626" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6628" href="Cubical.Data.Nat.Properties.html#5467" class="Function">·-comm</a> <a id="6635" class="Symbol">(</a><a id="6636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6640" href="Cubical.Data.Nat.Properties.html#6581" class="Bound">m</a><a id="6641" class="Symbol">)</a> <a id="6643" href="Cubical.Data.Nat.Properties.html#6589" class="Bound">n</a><a id="6644" class="Symbol">)</a>

<a id="integral-domain-·"></a><a id="6647" href="Cubical.Data.Nat.Properties.html#6647" class="Function">integral-domain-·</a> <a id="6665" class="Symbol">:</a> <a id="6667" class="Symbol">{</a><a id="6668" href="Cubical.Data.Nat.Properties.html#6668" class="Bound">k</a> <a id="6670" href="Cubical.Data.Nat.Properties.html#6670" class="Bound">l</a> <a id="6672" class="Symbol">:</a> <a id="6674" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6675" class="Symbol">}</a> <a id="6677" class="Symbol">→</a> <a id="6679" class="Symbol">(</a><a id="6680" href="Cubical.Data.Nat.Properties.html#6668" class="Bound">k</a> <a id="6682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6684" class="Number">0</a> <a id="6686" class="Symbol">→</a> <a id="6688" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="6689" class="Symbol">)</a> <a id="6691" class="Symbol">→</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Cubical.Data.Nat.Properties.html#6670" class="Bound">l</a> <a id="6696" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6698" class="Number">0</a> <a id="6700" class="Symbol">→</a> <a id="6702" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="6703" class="Symbol">)</a> <a id="6705" class="Symbol">→</a> <a id="6707" class="Symbol">(</a><a id="6708" href="Cubical.Data.Nat.Properties.html#6668" class="Bound">k</a> <a id="6710" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6712" href="Cubical.Data.Nat.Properties.html#6670" class="Bound">l</a> <a id="6714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6716" class="Number">0</a> <a id="6718" class="Symbol">→</a> <a id="6720" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="6721" class="Symbol">)</a>
<a id="6723" href="Cubical.Data.Nat.Properties.html#6647" class="Function">integral-domain-·</a> <a id="6741" class="Symbol">{</a><a id="6742" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6746" class="Symbol">}</a> <a id="6748" class="Symbol">{</a><a id="6749" href="Cubical.Data.Nat.Properties.html#6749" class="Bound">l</a><a id="6750" class="Symbol">}</a> <a id="6752" href="Cubical.Data.Nat.Properties.html#6752" class="Bound">¬p</a> <a id="6755" href="Cubical.Data.Nat.Properties.html#6755" class="Bound">¬q</a> <a id="6758" href="Cubical.Data.Nat.Properties.html#6758" class="Bound">r</a> <a id="6760" class="Symbol">=</a> <a id="6762" href="Cubical.Data.Nat.Properties.html#6752" class="Bound">¬p</a> <a id="6765" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6770" href="Cubical.Data.Nat.Properties.html#6647" class="Function">integral-domain-·</a> <a id="6788" class="Symbol">{</a><a id="6789" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6793" href="Cubical.Data.Nat.Properties.html#6793" class="Bound">k</a><a id="6794" class="Symbol">}</a> <a id="6796" class="Symbol">{</a><a id="6797" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6801" class="Symbol">}</a> <a id="6803" href="Cubical.Data.Nat.Properties.html#6803" class="Bound">¬p</a> <a id="6806" href="Cubical.Data.Nat.Properties.html#6806" class="Bound">¬q</a> <a id="6809" href="Cubical.Data.Nat.Properties.html#6809" class="Bound">r</a> <a id="6811" class="Symbol">=</a> <a id="6813" href="Cubical.Data.Nat.Properties.html#6806" class="Bound">¬q</a> <a id="6816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6821" href="Cubical.Data.Nat.Properties.html#6647" class="Function">integral-domain-·</a> <a id="6839" class="Symbol">{</a><a id="6840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6844" href="Cubical.Data.Nat.Properties.html#6844" class="Bound">k</a><a id="6845" class="Symbol">}</a> <a id="6847" class="Symbol">{</a><a id="6848" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6852" href="Cubical.Data.Nat.Properties.html#6852" class="Bound">l</a><a id="6853" class="Symbol">}</a> <a id="6855" href="Cubical.Data.Nat.Properties.html#6855" class="Bound">¬p</a> <a id="6858" href="Cubical.Data.Nat.Properties.html#6858" class="Bound">¬q</a> <a id="6861" href="Cubical.Data.Nat.Properties.html#6861" class="Bound">r</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="6871" href="Cubical.Data.Nat.Properties.html#6861" class="Bound">r</a>

<a id="6874" class="Comment">-- Arithmetic facts about ∸</a>

<a id="zero∸"></a><a id="6903" href="Cubical.Data.Nat.Properties.html#6903" class="Function">zero∸</a> <a id="6909" class="Symbol">:</a> <a id="6911" class="Symbol">∀</a> <a id="6913" href="Cubical.Data.Nat.Properties.html#6913" class="Bound">n</a> <a id="6915" class="Symbol">→</a> <a id="6917" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6922" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6924" href="Cubical.Data.Nat.Properties.html#6913" class="Bound">n</a> <a id="6926" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6928" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="6933" href="Cubical.Data.Nat.Properties.html#6903" class="Function">zero∸</a> <a id="6939" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6944" class="Symbol">=</a> <a id="6946" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6951" href="Cubical.Data.Nat.Properties.html#6903" class="Function">zero∸</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6962" class="Symbol">_)</a> <a id="6965" class="Symbol">=</a> <a id="6967" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="n∸n"></a><a id="6974" href="Cubical.Data.Nat.Properties.html#6974" class="Function">n∸n</a> <a id="6978" class="Symbol">:</a> <a id="6980" class="Symbol">(</a><a id="6981" href="Cubical.Data.Nat.Properties.html#6981" class="Bound">n</a> <a id="6983" class="Symbol">:</a> <a id="6985" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6986" class="Symbol">)</a> <a id="6988" class="Symbol">→</a> <a id="6990" href="Cubical.Data.Nat.Properties.html#6981" class="Bound">n</a> <a id="6992" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6994" href="Cubical.Data.Nat.Properties.html#6981" class="Bound">n</a> <a id="6996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6998" class="Number">0</a>
<a id="7000" href="Cubical.Data.Nat.Properties.html#6974" class="Function">n∸n</a> <a id="7004" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7009" class="Symbol">=</a> <a id="7011" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7016" href="Cubical.Data.Nat.Properties.html#6974" class="Function">n∸n</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7025" href="Cubical.Data.Nat.Properties.html#7025" class="Bound">n</a><a id="7026" class="Symbol">)</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="Cubical.Data.Nat.Properties.html#6974" class="Function">n∸n</a> <a id="7034" href="Cubical.Data.Nat.Properties.html#7025" class="Bound">n</a>

<a id="∸-cancelˡ"></a><a id="7037" href="Cubical.Data.Nat.Properties.html#7037" class="Function">∸-cancelˡ</a> <a id="7047" class="Symbol">:</a> <a id="7049" class="Symbol">∀</a> <a id="7051" href="Cubical.Data.Nat.Properties.html#7051" class="Bound">k</a> <a id="7053" href="Cubical.Data.Nat.Properties.html#7053" class="Bound">m</a> <a id="7055" href="Cubical.Data.Nat.Properties.html#7055" class="Bound">n</a> <a id="7057" class="Symbol">→</a> <a id="7059" class="Symbol">(</a><a id="7060" href="Cubical.Data.Nat.Properties.html#7051" class="Bound">k</a> <a id="7062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7064" href="Cubical.Data.Nat.Properties.html#7053" class="Bound">m</a><a id="7065" class="Symbol">)</a> <a id="7067" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Cubical.Data.Nat.Properties.html#7051" class="Bound">k</a> <a id="7072" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7074" href="Cubical.Data.Nat.Properties.html#7055" class="Bound">n</a><a id="7075" class="Symbol">)</a> <a id="7077" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7079" href="Cubical.Data.Nat.Properties.html#7053" class="Bound">m</a> <a id="7081" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7083" href="Cubical.Data.Nat.Properties.html#7055" class="Bound">n</a>
<a id="7085" href="Cubical.Data.Nat.Properties.html#7037" class="Function">∸-cancelˡ</a> <a id="7095" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7103" class="Symbol">=</a> <a id="7105" class="Symbol">λ</a> <a id="7107" href="Cubical.Data.Nat.Properties.html#7107" class="Bound">_</a> <a id="7109" href="Cubical.Data.Nat.Properties.html#7109" class="Bound">_</a> <a id="7111" class="Symbol">→</a> <a id="7113" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7118" href="Cubical.Data.Nat.Properties.html#7037" class="Function">∸-cancelˡ</a> <a id="7128" class="Symbol">(</a><a id="7129" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7133" href="Cubical.Data.Nat.Properties.html#7133" class="Bound">k</a><a id="7134" class="Symbol">)</a> <a id="7136" class="Symbol">=</a> <a id="7138" href="Cubical.Data.Nat.Properties.html#7037" class="Function">∸-cancelˡ</a> <a id="7148" href="Cubical.Data.Nat.Properties.html#7133" class="Bound">k</a>

<a id="+∸"></a><a id="7151" href="Cubical.Data.Nat.Properties.html#7151" class="Function">+∸</a> <a id="7154" class="Symbol">:</a> <a id="7156" class="Symbol">∀</a> <a id="7158" href="Cubical.Data.Nat.Properties.html#7158" class="Bound">k</a> <a id="7160" href="Cubical.Data.Nat.Properties.html#7160" class="Bound">n</a> <a id="7162" class="Symbol">→</a> <a id="7164" class="Symbol">(</a><a id="7165" href="Cubical.Data.Nat.Properties.html#7158" class="Bound">k</a> <a id="7167" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7169" href="Cubical.Data.Nat.Properties.html#7160" class="Bound">n</a><a id="7170" class="Symbol">)</a> <a id="7172" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7174" href="Cubical.Data.Nat.Properties.html#7160" class="Bound">n</a> <a id="7176" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7178" href="Cubical.Data.Nat.Properties.html#7158" class="Bound">k</a>
<a id="7180" href="Cubical.Data.Nat.Properties.html#7151" class="Function">+∸</a> <a id="7183" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7188" href="Cubical.Data.Nat.Properties.html#7188" class="Bound">n</a> <a id="7190" class="Symbol">=</a> <a id="7192" href="Cubical.Data.Nat.Properties.html#6974" class="Function">n∸n</a> <a id="7196" href="Cubical.Data.Nat.Properties.html#7188" class="Bound">n</a>
<a id="7198" href="Cubical.Data.Nat.Properties.html#7151" class="Function">+∸</a> <a id="7201" class="Symbol">(</a><a id="7202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7206" href="Cubical.Data.Nat.Properties.html#7206" class="Bound">k</a><a id="7207" class="Symbol">)</a> <a id="7209" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7214" class="Symbol">=</a> <a id="7216" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7225" class="Symbol">(</a><a id="7226" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="7233" href="Cubical.Data.Nat.Properties.html#7206" class="Bound">k</a> <a id="7235" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7239" class="Symbol">)</a>
<a id="7241" href="Cubical.Data.Nat.Properties.html#7151" class="Function">+∸</a> <a id="7244" class="Symbol">(</a><a id="7245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7249" href="Cubical.Data.Nat.Properties.html#7249" class="Bound">k</a><a id="7250" class="Symbol">)</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7257" href="Cubical.Data.Nat.Properties.html#7257" class="Bound">n</a><a id="7258" class="Symbol">)</a> <a id="7260" class="Symbol">=</a> <a id="7262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7267" class="Symbol">(</a><a id="7268" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">_∸</a> <a id="7271" href="Cubical.Data.Nat.Properties.html#7257" class="Bound">n</a><a id="7272" class="Symbol">)</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="7281" href="Cubical.Data.Nat.Properties.html#7249" class="Bound">k</a> <a id="7283" href="Cubical.Data.Nat.Properties.html#7257" class="Bound">n</a><a id="7284" class="Symbol">)</a> <a id="7286" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7288" href="Cubical.Data.Nat.Properties.html#7151" class="Function">+∸</a> <a id="7291" class="Symbol">(</a><a id="7292" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7296" href="Cubical.Data.Nat.Properties.html#7249" class="Bound">k</a><a id="7297" class="Symbol">)</a> <a id="7299" href="Cubical.Data.Nat.Properties.html#7257" class="Bound">n</a>

<a id="∸+"></a><a id="7302" href="Cubical.Data.Nat.Properties.html#7302" class="Function">∸+</a> <a id="7305" class="Symbol">:</a> <a id="7307" class="Symbol">∀</a> <a id="7309" href="Cubical.Data.Nat.Properties.html#7309" class="Bound">k</a> <a id="7311" href="Cubical.Data.Nat.Properties.html#7311" class="Bound">n</a> <a id="7313" class="Symbol">→</a> <a id="7315" class="Symbol">(</a><a id="7316" href="Cubical.Data.Nat.Properties.html#7311" class="Bound">n</a> <a id="7318" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7320" href="Cubical.Data.Nat.Properties.html#7309" class="Bound">k</a><a id="7321" class="Symbol">)</a> <a id="7323" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7325" href="Cubical.Data.Nat.Properties.html#7311" class="Bound">n</a> <a id="7327" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7329" href="Cubical.Data.Nat.Properties.html#7309" class="Bound">k</a>
<a id="7331" href="Cubical.Data.Nat.Properties.html#7302" class="Function">∸+</a> <a id="7334" href="Cubical.Data.Nat.Properties.html#7334" class="Bound">k</a> <a id="7336" href="Cubical.Data.Nat.Properties.html#7336" class="Bound">n</a> <a id="7338" class="Symbol">=</a> <a id="7340" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7345" class="Symbol">(λ</a> <a id="7348" href="Cubical.Data.Nat.Properties.html#7348" class="Bound">X</a> <a id="7350" class="Symbol">→</a> <a id="7352" href="Cubical.Data.Nat.Properties.html#7348" class="Bound">X</a> <a id="7354" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7356" href="Cubical.Data.Nat.Properties.html#7336" class="Bound">n</a><a id="7357" class="Symbol">)</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="7367" href="Cubical.Data.Nat.Properties.html#7336" class="Bound">n</a> <a id="7369" href="Cubical.Data.Nat.Properties.html#7334" class="Bound">k</a><a id="7370" class="Symbol">)</a> <a id="7372" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7374" href="Cubical.Data.Nat.Properties.html#7151" class="Function">+∸</a> <a id="7377" href="Cubical.Data.Nat.Properties.html#7334" class="Bound">k</a> <a id="7379" href="Cubical.Data.Nat.Properties.html#7336" class="Bound">n</a>

<a id="∸-cancelʳ"></a><a id="7382" href="Cubical.Data.Nat.Properties.html#7382" class="Function">∸-cancelʳ</a> <a id="7392" class="Symbol">:</a> <a id="7394" class="Symbol">∀</a> <a id="7396" href="Cubical.Data.Nat.Properties.html#7396" class="Bound">m</a> <a id="7398" href="Cubical.Data.Nat.Properties.html#7398" class="Bound">n</a> <a id="7400" href="Cubical.Data.Nat.Properties.html#7400" class="Bound">k</a> <a id="7402" class="Symbol">→</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Cubical.Data.Nat.Properties.html#7396" class="Bound">m</a> <a id="7407" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7409" href="Cubical.Data.Nat.Properties.html#7400" class="Bound">k</a><a id="7410" class="Symbol">)</a> <a id="7412" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Cubical.Data.Nat.Properties.html#7398" class="Bound">n</a> <a id="7417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7419" href="Cubical.Data.Nat.Properties.html#7400" class="Bound">k</a><a id="7420" class="Symbol">)</a> <a id="7422" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7424" href="Cubical.Data.Nat.Properties.html#7396" class="Bound">m</a> <a id="7426" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7428" href="Cubical.Data.Nat.Properties.html#7398" class="Bound">n</a>
<a id="7430" href="Cubical.Data.Nat.Properties.html#7382" class="Function">∸-cancelʳ</a> <a id="7440" href="Cubical.Data.Nat.Properties.html#7440" class="Bound">m</a> <a id="7442" href="Cubical.Data.Nat.Properties.html#7442" class="Bound">n</a> <a id="7444" href="Cubical.Data.Nat.Properties.html#7444" class="Bound">k</a> <a id="7446" class="Symbol">=</a> <a id="7448" class="Symbol">(λ</a> <a id="7451" href="Cubical.Data.Nat.Properties.html#7451" class="Bound">i</a> <a id="7453" class="Symbol">→</a> <a id="7455" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="7462" href="Cubical.Data.Nat.Properties.html#7440" class="Bound">m</a> <a id="7464" href="Cubical.Data.Nat.Properties.html#7444" class="Bound">k</a> <a id="7466" href="Cubical.Data.Nat.Properties.html#7451" class="Bound">i</a> <a id="7468" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7470" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="7477" href="Cubical.Data.Nat.Properties.html#7442" class="Bound">n</a> <a id="7479" href="Cubical.Data.Nat.Properties.html#7444" class="Bound">k</a> <a id="7481" href="Cubical.Data.Nat.Properties.html#7451" class="Bound">i</a><a id="7482" class="Symbol">)</a> <a id="7484" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7486" href="Cubical.Data.Nat.Properties.html#7037" class="Function">∸-cancelˡ</a> <a id="7496" href="Cubical.Data.Nat.Properties.html#7444" class="Bound">k</a> <a id="7498" href="Cubical.Data.Nat.Properties.html#7440" class="Bound">m</a> <a id="7500" href="Cubical.Data.Nat.Properties.html#7442" class="Bound">n</a>

<a id="∸-distribʳ"></a><a id="7503" href="Cubical.Data.Nat.Properties.html#7503" class="Function">∸-distribʳ</a> <a id="7514" class="Symbol">:</a> <a id="7516" class="Symbol">∀</a> <a id="7518" href="Cubical.Data.Nat.Properties.html#7518" class="Bound">m</a> <a id="7520" href="Cubical.Data.Nat.Properties.html#7520" class="Bound">n</a> <a id="7522" href="Cubical.Data.Nat.Properties.html#7522" class="Bound">k</a> <a id="7524" class="Symbol">→</a> <a id="7526" class="Symbol">(</a><a id="7527" href="Cubical.Data.Nat.Properties.html#7518" class="Bound">m</a> <a id="7529" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7531" href="Cubical.Data.Nat.Properties.html#7520" class="Bound">n</a><a id="7532" class="Symbol">)</a> <a id="7534" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7536" href="Cubical.Data.Nat.Properties.html#7522" class="Bound">k</a> <a id="7538" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7540" href="Cubical.Data.Nat.Properties.html#7518" class="Bound">m</a> <a id="7542" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7544" href="Cubical.Data.Nat.Properties.html#7522" class="Bound">k</a> <a id="7546" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7548" href="Cubical.Data.Nat.Properties.html#7520" class="Bound">n</a> <a id="7550" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7552" href="Cubical.Data.Nat.Properties.html#7522" class="Bound">k</a>
<a id="7554" href="Cubical.Data.Nat.Properties.html#7503" class="Function">∸-distribʳ</a> <a id="7565" href="Cubical.Data.Nat.Properties.html#7565" class="Bound">m</a>       <a id="7573" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7581" href="Cubical.Data.Nat.Properties.html#7581" class="Bound">k</a> <a id="7583" class="Symbol">=</a> <a id="7585" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7590" href="Cubical.Data.Nat.Properties.html#7503" class="Function">∸-distribʳ</a> <a id="7601" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7609" class="Symbol">(</a><a id="7610" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7614" href="Cubical.Data.Nat.Properties.html#7614" class="Bound">n</a><a id="7615" class="Symbol">)</a> <a id="7617" href="Cubical.Data.Nat.Properties.html#7617" class="Bound">k</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7625" class="Symbol">(</a><a id="7626" href="Cubical.Data.Nat.Properties.html#6903" class="Function">zero∸</a> <a id="7632" class="Symbol">(</a><a id="7633" href="Cubical.Data.Nat.Properties.html#7617" class="Bound">k</a> <a id="7635" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7637" href="Cubical.Data.Nat.Properties.html#7614" class="Bound">n</a> <a id="7639" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7641" href="Cubical.Data.Nat.Properties.html#7617" class="Bound">k</a><a id="7642" class="Symbol">))</a>
<a id="7645" href="Cubical.Data.Nat.Properties.html#7503" class="Function">∸-distribʳ</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7661" href="Cubical.Data.Nat.Properties.html#7661" class="Bound">m</a><a id="7662" class="Symbol">)</a> <a id="7664" class="Symbol">(</a><a id="7665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7669" href="Cubical.Data.Nat.Properties.html#7669" class="Bound">n</a><a id="7670" class="Symbol">)</a> <a id="7672" href="Cubical.Data.Nat.Properties.html#7672" class="Bound">k</a> <a id="7674" class="Symbol">=</a> <a id="7676" href="Cubical.Data.Nat.Properties.html#7503" class="Function">∸-distribʳ</a> <a id="7687" href="Cubical.Data.Nat.Properties.html#7661" class="Bound">m</a> <a id="7689" href="Cubical.Data.Nat.Properties.html#7669" class="Bound">n</a> <a id="7691" href="Cubical.Data.Nat.Properties.html#7672" class="Bound">k</a> <a id="7693" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7695" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7699" class="Symbol">(</a><a id="7700" href="Cubical.Data.Nat.Properties.html#7037" class="Function">∸-cancelˡ</a> <a id="7710" href="Cubical.Data.Nat.Properties.html#7672" class="Bound">k</a> <a id="7712" class="Symbol">(</a><a id="7713" href="Cubical.Data.Nat.Properties.html#7661" class="Bound">m</a> <a id="7715" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7717" href="Cubical.Data.Nat.Properties.html#7672" class="Bound">k</a><a id="7718" class="Symbol">)</a> <a id="7720" class="Symbol">(</a><a id="7721" href="Cubical.Data.Nat.Properties.html#7669" class="Bound">n</a> <a id="7723" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7725" href="Cubical.Data.Nat.Properties.html#7672" class="Bound">k</a><a id="7726" class="Symbol">))</a>

<a id="7730" class="Keyword">infix</a> <a id="7736" class="Number">6</a> <a id="7738" href="Cubical.Data.Nat.Properties.html#7773" class="Function Operator">_!</a>
<a id="7741" class="Keyword">infix</a> <a id="7747" class="Number">7</a> <a id="7749" href="Cubical.Data.Nat.Properties.html#7869" class="Function Operator">_choose_</a>

<a id="7759" class="Comment">-- factorial:</a>
<a id="_!"></a><a id="7773" href="Cubical.Data.Nat.Properties.html#7773" class="Function Operator">_!</a> <a id="factorial"></a><a id="7776" href="Cubical.Data.Nat.Properties.html#7776" class="Function">factorial</a> <a id="7786" class="Symbol">:</a> <a id="7788" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="7794" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7799" href="Cubical.Data.Nat.Properties.html#7773" class="Function Operator">!</a> <a id="7801" class="Symbol">=</a> <a id="7803" class="Number">1</a>
<a id="7805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7809" href="Cubical.Data.Nat.Properties.html#7809" class="Bound">n</a> <a id="7811" href="Cubical.Data.Nat.Properties.html#7773" class="Function Operator">!</a> <a id="7813" class="Symbol">=</a> <a id="7815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7819" href="Cubical.Data.Nat.Properties.html#7809" class="Bound">n</a> <a id="7821" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7823" class="Symbol">(</a><a id="7824" href="Cubical.Data.Nat.Properties.html#7809" class="Bound">n</a> <a id="7826" href="Cubical.Data.Nat.Properties.html#7773" class="Function Operator">!</a><a id="7827" class="Symbol">)</a>
<a id="7829" href="Cubical.Data.Nat.Properties.html#7776" class="Function">factorial</a> <a id="7839" class="Symbol">=</a> <a id="7841" href="Cubical.Data.Nat.Properties.html#7773" class="Function Operator">_!</a>

<a id="7845" class="Comment">--binomial coefficient:</a>
<a id="_choose_"></a><a id="7869" href="Cubical.Data.Nat.Properties.html#7869" class="Function Operator">_choose_</a> <a id="7878" class="Symbol">:</a> <a id="7880" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7882" class="Symbol">→</a> <a id="7884" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7886" class="Symbol">→</a> <a id="7888" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="7890" href="Cubical.Data.Nat.Properties.html#7890" class="Bound">n</a> <a id="7892" href="Cubical.Data.Nat.Properties.html#7869" class="Function Operator">choose</a> <a id="7899" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7904" class="Symbol">=</a> <a id="7906" class="Number">1</a>
<a id="7908" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7913" href="Cubical.Data.Nat.Properties.html#7869" class="Function Operator">choose</a> <a id="7920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7924" href="Cubical.Data.Nat.Properties.html#7924" class="Bound">k</a> <a id="7926" class="Symbol">=</a> <a id="7928" class="Number">0</a>
<a id="7930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7934" href="Cubical.Data.Nat.Properties.html#7934" class="Bound">n</a> <a id="7936" href="Cubical.Data.Nat.Properties.html#7869" class="Function Operator">choose</a> <a id="7943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7947" href="Cubical.Data.Nat.Properties.html#7947" class="Bound">k</a> <a id="7949" class="Symbol">=</a> <a id="7951" href="Cubical.Data.Nat.Properties.html#7934" class="Bound">n</a> <a id="7953" href="Cubical.Data.Nat.Properties.html#7869" class="Function Operator">choose</a> <a id="7960" class="Symbol">(</a><a id="7961" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7965" href="Cubical.Data.Nat.Properties.html#7947" class="Bound">k</a><a id="7966" class="Symbol">)</a> <a id="7968" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7970" href="Cubical.Data.Nat.Properties.html#7934" class="Bound">n</a> <a id="7972" href="Cubical.Data.Nat.Properties.html#7869" class="Function Operator">choose</a> <a id="7979" href="Cubical.Data.Nat.Properties.html#7947" class="Bound">k</a>

<a id="evenOrOdd"></a><a id="7982" href="Cubical.Data.Nat.Properties.html#7982" class="Function">evenOrOdd</a> <a id="7992" class="Symbol">:</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Cubical.Data.Nat.Properties.html#7995" class="Bound">n</a> <a id="7997" class="Symbol">:</a> <a id="7999" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8000" class="Symbol">)</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Cubical.Data.Nat.Base.html#1511" class="Function">isEvenT</a> <a id="8012" href="Cubical.Data.Nat.Properties.html#7995" class="Bound">n</a> <a id="8014" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8016" href="Cubical.Data.Nat.Base.html#1561" class="Function">isOddT</a> <a id="8023" href="Cubical.Data.Nat.Properties.html#7995" class="Bound">n</a>
<a id="8025" href="Cubical.Data.Nat.Properties.html#7982" class="Function">evenOrOdd</a> <a id="8035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8040" class="Symbol">=</a> <a id="8042" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8046" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8049" href="Cubical.Data.Nat.Properties.html#7982" class="Function">evenOrOdd</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8064" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8068" class="Symbol">)</a> <a id="8070" class="Symbol">=</a> <a id="8072" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8076" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8079" href="Cubical.Data.Nat.Properties.html#7982" class="Function">evenOrOdd</a> <a id="8089" class="Symbol">(</a><a id="8090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8094" class="Symbol">(</a><a id="8095" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8099" href="Cubical.Data.Nat.Properties.html#8099" class="Bound">n</a><a id="8100" class="Symbol">))</a> <a id="8103" class="Symbol">=</a> <a id="8105" href="Cubical.Data.Nat.Properties.html#7982" class="Function">evenOrOdd</a> <a id="8115" href="Cubical.Data.Nat.Properties.html#8099" class="Bound">n</a>

<a id="¬evenAndOdd"></a><a id="8118" href="Cubical.Data.Nat.Properties.html#8118" class="Function">¬evenAndOdd</a> <a id="8130" class="Symbol">:</a> <a id="8132" class="Symbol">(</a><a id="8133" href="Cubical.Data.Nat.Properties.html#8133" class="Bound">n</a> <a id="8135" class="Symbol">:</a> <a id="8137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8138" class="Symbol">)</a> <a id="8140" class="Symbol">→</a> <a id="8142" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8144" href="Cubical.Data.Nat.Base.html#1511" class="Function">isEvenT</a> <a id="8152" href="Cubical.Data.Nat.Properties.html#8133" class="Bound">n</a> <a id="8154" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8156" href="Cubical.Data.Nat.Base.html#1561" class="Function">isOddT</a> <a id="8163" href="Cubical.Data.Nat.Properties.html#8133" class="Bound">n</a>
<a id="8165" href="Cubical.Data.Nat.Properties.html#8118" class="Function">¬evenAndOdd</a> <a id="8177" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8182" class="Symbol">(</a><a id="8183" href="Cubical.Data.Nat.Properties.html#8183" class="Bound">p</a> <a id="8185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8187" class="Symbol">())</a>
<a id="8191" href="Cubical.Data.Nat.Properties.html#8118" class="Function">¬evenAndOdd</a> <a id="8203" class="Symbol">(</a><a id="8204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8208" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8212" class="Symbol">)</a> <a id="8214" class="Symbol">()</a>
<a id="8217" href="Cubical.Data.Nat.Properties.html#8118" class="Function">¬evenAndOdd</a> <a id="8229" class="Symbol">(</a><a id="8230" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8234" class="Symbol">(</a><a id="8235" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8239" href="Cubical.Data.Nat.Properties.html#8239" class="Bound">n</a><a id="8240" class="Symbol">))</a> <a id="8243" class="Symbol">=</a> <a id="8245" href="Cubical.Data.Nat.Properties.html#8118" class="Function">¬evenAndOdd</a> <a id="8257" href="Cubical.Data.Nat.Properties.html#8239" class="Bound">n</a>

<a id="isPropIsEvenT"></a><a id="8260" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8274" class="Symbol">:</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Cubical.Data.Nat.Properties.html#8277" class="Bound">n</a> <a id="8279" class="Symbol">:</a> <a id="8281" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8282" class="Symbol">)</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8293" class="Symbol">(</a><a id="8294" href="Cubical.Data.Nat.Base.html#1511" class="Function">isEvenT</a> <a id="8302" href="Cubical.Data.Nat.Properties.html#8277" class="Bound">n</a><a id="8303" class="Symbol">)</a>
<a id="8305" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8319" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8324" href="Cubical.Data.Nat.Properties.html#8324" class="Bound">x</a> <a id="8326" href="Cubical.Data.Nat.Properties.html#8326" class="Bound">y</a> <a id="8328" class="Symbol">=</a> <a id="8330" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8335" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8354" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8358" class="Symbol">)</a> <a id="8360" class="Symbol">=</a> <a id="8362" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="8370" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8384" class="Symbol">(</a><a id="8385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8389" class="Symbol">(</a><a id="8390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8394" href="Cubical.Data.Nat.Properties.html#8394" class="Bound">n</a><a id="8395" class="Symbol">))</a> <a id="8398" class="Symbol">=</a> <a id="8400" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8414" href="Cubical.Data.Nat.Properties.html#8394" class="Bound">n</a>

<a id="isPropIsOddT"></a><a id="8417" href="Cubical.Data.Nat.Properties.html#8417" class="Function">isPropIsOddT</a> <a id="8430" class="Symbol">:</a> <a id="8432" class="Symbol">(</a><a id="8433" href="Cubical.Data.Nat.Properties.html#8433" class="Bound">n</a> <a id="8435" class="Symbol">:</a> <a id="8437" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8438" class="Symbol">)</a> <a id="8440" class="Symbol">→</a> <a id="8442" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8449" class="Symbol">(</a><a id="8450" href="Cubical.Data.Nat.Base.html#1561" class="Function">isOddT</a> <a id="8457" href="Cubical.Data.Nat.Properties.html#8433" class="Bound">n</a><a id="8458" class="Symbol">)</a>
<a id="8460" href="Cubical.Data.Nat.Properties.html#8417" class="Function">isPropIsOddT</a> <a id="8473" href="Cubical.Data.Nat.Properties.html#8473" class="Bound">n</a> <a id="8475" class="Symbol">=</a> <a id="8477" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8491" class="Symbol">(</a><a id="8492" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8496" href="Cubical.Data.Nat.Properties.html#8473" class="Bound">n</a><a id="8497" class="Symbol">)</a>

<a id="isPropEvenOrOdd"></a><a id="8500" href="Cubical.Data.Nat.Properties.html#8500" class="Function">isPropEvenOrOdd</a> <a id="8516" class="Symbol">:</a> <a id="8518" class="Symbol">(</a><a id="8519" href="Cubical.Data.Nat.Properties.html#8519" class="Bound">n</a> <a id="8521" class="Symbol">:</a> <a id="8523" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8524" class="Symbol">)</a> <a id="8526" class="Symbol">→</a> <a id="8528" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8535" class="Symbol">(</a><a id="8536" href="Cubical.Data.Nat.Base.html#1511" class="Function">isEvenT</a> <a id="8544" href="Cubical.Data.Nat.Properties.html#8519" class="Bound">n</a> <a id="8546" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8548" href="Cubical.Data.Nat.Base.html#1561" class="Function">isOddT</a> <a id="8555" href="Cubical.Data.Nat.Properties.html#8519" class="Bound">n</a><a id="8556" class="Symbol">)</a>
<a id="8558" href="Cubical.Data.Nat.Properties.html#8500" class="Function">isPropEvenOrOdd</a> <a id="8574" href="Cubical.Data.Nat.Properties.html#8574" class="Bound">n</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8581" href="Cubical.Data.Nat.Properties.html#8581" class="Bound">x</a><a id="8582" class="Symbol">)</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8589" href="Cubical.Data.Nat.Properties.html#8589" class="Bound">x₁</a><a id="8591" class="Symbol">)</a> <a id="8593" class="Symbol">=</a> <a id="8595" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8600" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8619" href="Cubical.Data.Nat.Properties.html#8574" class="Bound">n</a> <a id="8621" href="Cubical.Data.Nat.Properties.html#8581" class="Bound">x</a> <a id="8623" href="Cubical.Data.Nat.Properties.html#8589" class="Bound">x₁</a><a id="8625" class="Symbol">)</a>
<a id="8627" href="Cubical.Data.Nat.Properties.html#8500" class="Function">isPropEvenOrOdd</a> <a id="8643" href="Cubical.Data.Nat.Properties.html#8643" class="Bound">n</a> <a id="8645" class="Symbol">(</a><a id="8646" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8650" href="Cubical.Data.Nat.Properties.html#8650" class="Bound">x</a><a id="8651" class="Symbol">)</a> <a id="8653" class="Symbol">(</a><a id="8654" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8658" href="Cubical.Data.Nat.Properties.html#8658" class="Bound">x₁</a><a id="8660" class="Symbol">)</a> <a id="8662" class="Symbol">=</a> <a id="8664" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8670" class="Symbol">(</a><a id="8671" href="Cubical.Data.Nat.Properties.html#8118" class="Function">¬evenAndOdd</a> <a id="8683" href="Cubical.Data.Nat.Properties.html#8643" class="Bound">n</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Cubical.Data.Nat.Properties.html#8650" class="Bound">x</a> <a id="8688" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8690" href="Cubical.Data.Nat.Properties.html#8658" class="Bound">x₁</a><a id="8692" class="Symbol">))</a>
<a id="8695" href="Cubical.Data.Nat.Properties.html#8500" class="Function">isPropEvenOrOdd</a> <a id="8711" href="Cubical.Data.Nat.Properties.html#8711" class="Bound">n</a> <a id="8713" class="Symbol">(</a><a id="8714" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8718" href="Cubical.Data.Nat.Properties.html#8718" class="Bound">x</a><a id="8719" class="Symbol">)</a> <a id="8721" class="Symbol">(</a><a id="8722" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8726" href="Cubical.Data.Nat.Properties.html#8726" class="Bound">x₁</a><a id="8728" class="Symbol">)</a> <a id="8730" class="Symbol">=</a> <a id="8732" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8738" class="Symbol">(</a><a id="8739" href="Cubical.Data.Nat.Properties.html#8118" class="Function">¬evenAndOdd</a> <a id="8751" class="Symbol">(</a><a id="8752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8756" href="Cubical.Data.Nat.Properties.html#8711" class="Bound">n</a><a id="8757" class="Symbol">)</a> <a id="8759" class="Symbol">(</a><a id="8760" href="Cubical.Data.Nat.Properties.html#8718" class="Bound">x</a> <a id="8762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8764" href="Cubical.Data.Nat.Properties.html#8726" class="Bound">x₁</a><a id="8766" class="Symbol">))</a>
<a id="8769" href="Cubical.Data.Nat.Properties.html#8500" class="Function">isPropEvenOrOdd</a> <a id="8785" href="Cubical.Data.Nat.Properties.html#8785" class="Bound">n</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8792" href="Cubical.Data.Nat.Properties.html#8792" class="Bound">x</a><a id="8793" class="Symbol">)</a> <a id="8795" class="Symbol">(</a><a id="8796" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8800" href="Cubical.Data.Nat.Properties.html#8800" class="Bound">x₁</a><a id="8802" class="Symbol">)</a> <a id="8804" class="Symbol">=</a> <a id="8806" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8811" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Cubical.Data.Nat.Properties.html#8260" class="Function">isPropIsEvenT</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8835" href="Cubical.Data.Nat.Properties.html#8785" class="Bound">n</a><a id="8836" class="Symbol">)</a> <a id="8838" href="Cubical.Data.Nat.Properties.html#8792" class="Bound">x</a> <a id="8840" href="Cubical.Data.Nat.Properties.html#8800" class="Bound">x₁</a><a id="8842" class="Symbol">)</a>

<a id="8845" class="Keyword">module</a> <a id="PlusBis"></a><a id="8852" href="Cubical.Data.Nat.Properties.html#8852" class="Module">PlusBis</a> <a id="8860" class="Keyword">where</a>

  <a id="PlusBis._+&#39;_"></a><a id="8869" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">_+&#39;_</a> <a id="8874" class="Symbol">:</a> <a id="8876" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8878" class="Symbol">→</a> <a id="8880" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8882" class="Symbol">→</a> <a id="8884" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="8888" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8893" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="8896" href="Cubical.Data.Nat.Properties.html#8896" class="Bound">b</a> <a id="8898" class="Symbol">=</a> <a id="8900" href="Cubical.Data.Nat.Properties.html#8896" class="Bound">b</a>
  <a id="8904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8908" href="Cubical.Data.Nat.Properties.html#8908" class="Bound">a</a> <a id="8910" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="8913" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8918" class="Symbol">=</a> <a id="8920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8924" href="Cubical.Data.Nat.Properties.html#8908" class="Bound">a</a>
  <a id="8928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8932" href="Cubical.Data.Nat.Properties.html#8932" class="Bound">a</a> <a id="8934" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="8937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8941" href="Cubical.Data.Nat.Properties.html#8941" class="Bound">b</a> <a id="8943" class="Symbol">=</a> <a id="8945" class="Number">2</a> <a id="8947" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Cubical.Data.Nat.Properties.html#8932" class="Bound">a</a> <a id="8952" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8954" href="Cubical.Data.Nat.Properties.html#8941" class="Bound">b</a><a id="8955" class="Symbol">)</a>

  <a id="PlusBis.+&#39;≡+"></a><a id="8960" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="8965" class="Symbol">:</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Cubical.Data.Nat.Properties.html#8968" class="Bound">n</a> <a id="8970" href="Cubical.Data.Nat.Properties.html#8970" class="Bound">m</a> <a id="8972" class="Symbol">:</a> <a id="8974" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8975" class="Symbol">)</a> <a id="8977" class="Symbol">→</a> <a id="8979" href="Cubical.Data.Nat.Properties.html#8968" class="Bound">n</a> <a id="8981" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="8984" href="Cubical.Data.Nat.Properties.html#8970" class="Bound">m</a> <a id="8986" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8988" href="Cubical.Data.Nat.Properties.html#8968" class="Bound">n</a> <a id="8990" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8992" href="Cubical.Data.Nat.Properties.html#8970" class="Bound">m</a>
  <a id="8996" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9001" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9006" href="Cubical.Data.Nat.Properties.html#9006" class="Bound">m</a> <a id="9008" class="Symbol">=</a> <a id="9010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9017" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9022" class="Symbol">(</a><a id="9023" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9027" href="Cubical.Data.Nat.Properties.html#9027" class="Bound">n</a><a id="9028" class="Symbol">)</a> <a id="9030" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9035" class="Symbol">=</a> <a id="9037" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9046" class="Symbol">(</a><a id="9047" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9051" class="Symbol">(</a><a id="9052" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="9059" href="Cubical.Data.Nat.Properties.html#9027" class="Bound">n</a> <a id="9061" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9065" class="Symbol">))</a>
  <a id="9070" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9075" class="Symbol">(</a><a id="9076" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9080" href="Cubical.Data.Nat.Properties.html#9080" class="Bound">n</a><a id="9081" class="Symbol">)</a> <a id="9083" class="Symbol">(</a><a id="9084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9088" href="Cubical.Data.Nat.Properties.html#9088" class="Bound">m</a><a id="9089" class="Symbol">)</a> <a id="9091" class="Symbol">=</a> <a id="9093" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9102" class="Symbol">(</a><a id="9103" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Cubical.Data.Nat.Properties.html#4002" class="Function">+-suc</a> <a id="9114" href="Cubical.Data.Nat.Properties.html#9080" class="Bound">n</a> <a id="9116" href="Cubical.Data.Nat.Properties.html#9088" class="Bound">m</a><a id="9117" class="Symbol">))</a>

  <a id="PlusBis.+&#39;-comm"></a><a id="9123" href="Cubical.Data.Nat.Properties.html#9123" class="Function">+&#39;-comm</a> <a id="9131" class="Symbol">:</a> <a id="9133" class="Symbol">(</a><a id="9134" href="Cubical.Data.Nat.Properties.html#9134" class="Bound">n</a> <a id="9136" href="Cubical.Data.Nat.Properties.html#9136" class="Bound">m</a> <a id="9138" class="Symbol">:</a> <a id="9140" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9141" class="Symbol">)</a> <a id="9143" class="Symbol">→</a> <a id="9145" href="Cubical.Data.Nat.Properties.html#9134" class="Bound">n</a> <a id="9147" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9150" href="Cubical.Data.Nat.Properties.html#9136" class="Bound">m</a> <a id="9152" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9154" href="Cubical.Data.Nat.Properties.html#9136" class="Bound">m</a> <a id="9156" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9159" href="Cubical.Data.Nat.Properties.html#9134" class="Bound">n</a>
  <a id="9163" href="Cubical.Data.Nat.Properties.html#9123" class="Function">+&#39;-comm</a> <a id="9171" href="Cubical.Data.Nat.Properties.html#9171" class="Bound">n</a> <a id="9173" href="Cubical.Data.Nat.Properties.html#9173" class="Bound">m</a> <a id="9175" class="Symbol">=</a> <a id="9177" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9182" href="Cubical.Data.Nat.Properties.html#9171" class="Bound">n</a> <a id="9184" href="Cubical.Data.Nat.Properties.html#9173" class="Bound">m</a> <a id="9186" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9189" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="9196" href="Cubical.Data.Nat.Properties.html#9171" class="Bound">n</a> <a id="9198" href="Cubical.Data.Nat.Properties.html#9173" class="Bound">m</a> <a id="9200" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9207" class="Symbol">(</a><a id="9208" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9213" href="Cubical.Data.Nat.Properties.html#9173" class="Bound">m</a> <a id="9215" href="Cubical.Data.Nat.Properties.html#9171" class="Bound">n</a><a id="9216" class="Symbol">)</a>

  <a id="PlusBis.+&#39;-assoc"></a><a id="9221" href="Cubical.Data.Nat.Properties.html#9221" class="Function">+&#39;-assoc</a> <a id="9230" class="Symbol">:</a> <a id="9232" class="Symbol">(</a><a id="9233" href="Cubical.Data.Nat.Properties.html#9233" class="Bound">n</a> <a id="9235" href="Cubical.Data.Nat.Properties.html#9235" class="Bound">m</a> <a id="9237" href="Cubical.Data.Nat.Properties.html#9237" class="Bound">l</a> <a id="9239" class="Symbol">:</a> <a id="9241" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">→</a> <a id="9246" class="Symbol">(</a><a id="9247" href="Cubical.Data.Nat.Properties.html#9233" class="Bound">n</a> <a id="9249" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Cubical.Data.Nat.Properties.html#9235" class="Bound">m</a> <a id="9255" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9258" href="Cubical.Data.Nat.Properties.html#9237" class="Bound">l</a><a id="9259" class="Symbol">))</a> <a id="9262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9264" class="Symbol">((</a><a id="9266" href="Cubical.Data.Nat.Properties.html#9233" class="Bound">n</a> <a id="9268" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9271" href="Cubical.Data.Nat.Properties.html#9235" class="Bound">m</a><a id="9272" class="Symbol">)</a> <a id="9274" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9277" href="Cubical.Data.Nat.Properties.html#9237" class="Bound">l</a><a id="9278" class="Symbol">)</a>
  <a id="9282" href="Cubical.Data.Nat.Properties.html#9221" class="Function">+&#39;-assoc</a> <a id="9291" href="Cubical.Data.Nat.Properties.html#9291" class="Bound">n</a> <a id="9293" href="Cubical.Data.Nat.Properties.html#9293" class="Bound">m</a> <a id="9295" href="Cubical.Data.Nat.Properties.html#9295" class="Bound">l</a> <a id="9297" class="Symbol">=</a>
       <a id="9306" class="Symbol">(λ</a> <a id="9309" href="Cubical.Data.Nat.Properties.html#9309" class="Bound">i</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9318" href="Cubical.Data.Nat.Properties.html#9291" class="Bound">n</a> <a id="9320" class="Symbol">(</a><a id="9321" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9326" href="Cubical.Data.Nat.Properties.html#9293" class="Bound">m</a> <a id="9328" href="Cubical.Data.Nat.Properties.html#9295" class="Bound">l</a> <a id="9330" href="Cubical.Data.Nat.Properties.html#9309" class="Bound">i</a><a id="9331" class="Symbol">)</a> <a id="9333" href="Cubical.Data.Nat.Properties.html#9309" class="Bound">i</a><a id="9334" class="Symbol">)</a>
    <a id="9340" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9343" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="9351" href="Cubical.Data.Nat.Properties.html#9291" class="Bound">n</a> <a id="9353" href="Cubical.Data.Nat.Properties.html#9293" class="Bound">m</a> <a id="9355" href="Cubical.Data.Nat.Properties.html#9295" class="Bound">l</a>
    <a id="9361" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9364" class="Symbol">(λ</a> <a id="9367" href="Cubical.Data.Nat.Properties.html#9367" class="Bound">i</a> <a id="9369" class="Symbol">→</a> <a id="9371" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9376" class="Symbol">(</a><a id="9377" href="Cubical.Data.Nat.Properties.html#8960" class="Function">+&#39;≡+</a> <a id="9382" href="Cubical.Data.Nat.Properties.html#9291" class="Bound">n</a> <a id="9384" href="Cubical.Data.Nat.Properties.html#9293" class="Bound">m</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9389" href="Cubical.Data.Nat.Properties.html#9367" class="Bound">i</a><a id="9390" class="Symbol">))</a> <a id="9393" href="Cubical.Data.Nat.Properties.html#9295" class="Bound">l</a> <a id="9395" class="Symbol">(</a><a id="9396" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9398" href="Cubical.Data.Nat.Properties.html#9367" class="Bound">i</a><a id="9399" class="Symbol">))</a>

  <a id="PlusBis.+&#39;-rid"></a><a id="9405" href="Cubical.Data.Nat.Properties.html#9405" class="Function">+&#39;-rid</a> <a id="9412" class="Symbol">:</a> <a id="9414" class="Symbol">(</a><a id="9415" href="Cubical.Data.Nat.Properties.html#9415" class="Bound">n</a> <a id="9417" class="Symbol">:</a> <a id="9419" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9420" class="Symbol">)</a> <a id="9422" class="Symbol">→</a> <a id="9424" href="Cubical.Data.Nat.Properties.html#9415" class="Bound">n</a> <a id="9426" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9429" class="Number">0</a> <a id="9431" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9433" href="Cubical.Data.Nat.Properties.html#9415" class="Bound">n</a>
  <a id="9437" href="Cubical.Data.Nat.Properties.html#9405" class="Function">+&#39;-rid</a> <a id="9444" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9449" class="Symbol">=</a> <a id="9451" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9458" href="Cubical.Data.Nat.Properties.html#9405" class="Function">+&#39;-rid</a> <a id="9465" class="Symbol">(</a><a id="9466" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9470" href="Cubical.Data.Nat.Properties.html#9470" class="Bound">n</a><a id="9471" class="Symbol">)</a> <a id="9473" class="Symbol">=</a> <a id="9475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="PlusBis.+&#39;-lid"></a><a id="9483" href="Cubical.Data.Nat.Properties.html#9483" class="Function">+&#39;-lid</a> <a id="9490" class="Symbol">:</a> <a id="9492" class="Symbol">(</a><a id="9493" href="Cubical.Data.Nat.Properties.html#9493" class="Bound">n</a> <a id="9495" class="Symbol">:</a> <a id="9497" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9498" class="Symbol">)</a> <a id="9500" class="Symbol">→</a> <a id="9502" class="Number">0</a> <a id="9504" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9507" href="Cubical.Data.Nat.Properties.html#9493" class="Bound">n</a> <a id="9509" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9511" href="Cubical.Data.Nat.Properties.html#9493" class="Bound">n</a>
  <a id="9515" href="Cubical.Data.Nat.Properties.html#9483" class="Function">+&#39;-lid</a> <a id="9522" href="Cubical.Data.Nat.Properties.html#9522" class="Bound">n</a> <a id="9524" class="Symbol">=</a> <a id="9526" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="PlusBis.+&#39;-suc"></a><a id="9534" href="Cubical.Data.Nat.Properties.html#9534" class="Function">+&#39;-suc</a> <a id="9541" class="Symbol">:</a> <a id="9543" class="Symbol">(</a><a id="9544" href="Cubical.Data.Nat.Properties.html#9544" class="Bound">n</a> <a id="9546" href="Cubical.Data.Nat.Properties.html#9546" class="Bound">m</a> <a id="9548" class="Symbol">:</a> <a id="9550" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9551" class="Symbol">)</a> <a id="9553" class="Symbol">→</a> <a id="9555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9559" class="Symbol">(</a><a id="9560" href="Cubical.Data.Nat.Properties.html#9544" class="Bound">n</a> <a id="9562" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9565" href="Cubical.Data.Nat.Properties.html#9546" class="Bound">m</a><a id="9566" class="Symbol">)</a> <a id="9568" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9570" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9574" href="Cubical.Data.Nat.Properties.html#9544" class="Bound">n</a> <a id="9576" href="Cubical.Data.Nat.Properties.html#8869" class="Function Operator">+&#39;</a> <a id="9579" href="Cubical.Data.Nat.Properties.html#9546" class="Bound">m</a>
  <a id="9583" href="Cubical.Data.Nat.Properties.html#9534" class="Function">+&#39;-suc</a> <a id="9590" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9595" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9600" class="Symbol">=</a> <a id="9602" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9609" href="Cubical.Data.Nat.Properties.html#9534" class="Function">+&#39;-suc</a> <a id="9616" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9621" class="Symbol">(</a><a id="9622" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9626" href="Cubical.Data.Nat.Properties.html#9626" class="Bound">m</a><a id="9627" class="Symbol">)</a> <a id="9629" class="Symbol">=</a> <a id="9631" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9638" href="Cubical.Data.Nat.Properties.html#9534" class="Function">+&#39;-suc</a> <a id="9645" class="Symbol">(</a><a id="9646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9650" href="Cubical.Data.Nat.Properties.html#9650" class="Bound">n</a><a id="9651" class="Symbol">)</a> <a id="9653" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9658" class="Symbol">=</a> <a id="9660" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9667" href="Cubical.Data.Nat.Properties.html#9534" class="Function">+&#39;-suc</a> <a id="9674" class="Symbol">(</a><a id="9675" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9679" href="Cubical.Data.Nat.Properties.html#9679" class="Bound">n</a><a id="9680" class="Symbol">)</a> <a id="9682" class="Symbol">(</a><a id="9683" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9687" href="Cubical.Data.Nat.Properties.html#9687" class="Bound">m</a><a id="9688" class="Symbol">)</a> <a id="9690" class="Symbol">=</a> <a id="9692" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9698" class="Comment">-- Neat transport lemma for ℕ</a>
<a id="compSubstℕ"></a><a id="9728" href="Cubical.Data.Nat.Properties.html#9728" class="Function">compSubstℕ</a> <a id="9739" class="Symbol">:</a> <a id="9741" class="Symbol">∀</a> <a id="9743" class="Symbol">{</a><a id="9744" href="Cubical.Data.Nat.Properties.html#9744" class="Bound">ℓ</a><a id="9745" class="Symbol">}</a> <a id="9747" class="Symbol">{</a><a id="9748" href="Cubical.Data.Nat.Properties.html#9748" class="Bound">A</a> <a id="9750" class="Symbol">:</a> <a id="9752" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9754" class="Symbol">→</a> <a id="9756" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9761" href="Cubical.Data.Nat.Properties.html#9744" class="Bound">ℓ</a><a id="9762" class="Symbol">}</a> <a id="9764" class="Symbol">{</a><a id="9765" href="Cubical.Data.Nat.Properties.html#9765" class="Bound">n</a> <a id="9767" href="Cubical.Data.Nat.Properties.html#9767" class="Bound">m</a> <a id="9769" href="Cubical.Data.Nat.Properties.html#9769" class="Bound">l</a> <a id="9771" class="Symbol">:</a> <a id="9773" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9774" class="Symbol">}</a>
   <a id="9779" class="Symbol">(</a><a id="9780" href="Cubical.Data.Nat.Properties.html#9780" class="Bound">p</a> <a id="9782" class="Symbol">:</a> <a id="9784" href="Cubical.Data.Nat.Properties.html#9765" class="Bound">n</a> <a id="9786" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9788" href="Cubical.Data.Nat.Properties.html#9767" class="Bound">m</a><a id="9789" class="Symbol">)</a> <a id="9791" class="Symbol">(</a><a id="9792" href="Cubical.Data.Nat.Properties.html#9792" class="Bound">q</a> <a id="9794" class="Symbol">:</a> <a id="9796" href="Cubical.Data.Nat.Properties.html#9767" class="Bound">m</a> <a id="9798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9800" href="Cubical.Data.Nat.Properties.html#9769" class="Bound">l</a><a id="9801" class="Symbol">)</a> <a id="9803" class="Symbol">(</a><a id="9804" href="Cubical.Data.Nat.Properties.html#9804" class="Bound">r</a> <a id="9806" class="Symbol">:</a> <a id="9808" href="Cubical.Data.Nat.Properties.html#9765" class="Bound">n</a> <a id="9810" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9812" href="Cubical.Data.Nat.Properties.html#9769" class="Bound">l</a><a id="9813" class="Symbol">)</a>
   <a id="9818" class="Symbol">→</a> <a id="9820" class="Symbol">{</a><a id="9821" href="Cubical.Data.Nat.Properties.html#9821" class="Bound">x</a> <a id="9823" class="Symbol">:</a> <a id="9825" class="Symbol">_}</a>
   <a id="9831" class="Symbol">→</a> <a id="9833" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9839" href="Cubical.Data.Nat.Properties.html#9748" class="Bound">A</a> <a id="9841" href="Cubical.Data.Nat.Properties.html#9792" class="Bound">q</a> <a id="9843" class="Symbol">(</a><a id="9844" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9850" href="Cubical.Data.Nat.Properties.html#9748" class="Bound">A</a> <a id="9852" href="Cubical.Data.Nat.Properties.html#9780" class="Bound">p</a> <a id="9854" href="Cubical.Data.Nat.Properties.html#9821" class="Bound">x</a><a id="9855" class="Symbol">)</a>
   <a id="9860" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9862" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9868" href="Cubical.Data.Nat.Properties.html#9748" class="Bound">A</a> <a id="9870" href="Cubical.Data.Nat.Properties.html#9804" class="Bound">r</a> <a id="9872" href="Cubical.Data.Nat.Properties.html#9821" class="Bound">x</a>
<a id="9874" href="Cubical.Data.Nat.Properties.html#9728" class="Function">compSubstℕ</a> <a id="9885" class="Symbol">{</a><a id="9886" class="Argument">A</a> <a id="9888" class="Symbol">=</a> <a id="9890" href="Cubical.Data.Nat.Properties.html#9890" class="Bound">A</a><a id="9891" class="Symbol">}</a> <a id="9893" href="Cubical.Data.Nat.Properties.html#9893" class="Bound">p</a> <a id="9895" href="Cubical.Data.Nat.Properties.html#9895" class="Bound">q</a> <a id="9897" href="Cubical.Data.Nat.Properties.html#9897" class="Bound">r</a> <a id="9899" class="Symbol">{</a><a id="9900" class="Argument">x</a> <a id="9902" class="Symbol">=</a> <a id="9904" href="Cubical.Data.Nat.Properties.html#9904" class="Bound">x</a><a id="9905" class="Symbol">}</a> <a id="9907" class="Symbol">=</a>
  <a id="9911" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9915" class="Symbol">(</a><a id="9916" href="Cubical.Foundations.Transport.html#5832" class="Function">substComposite</a> <a id="9931" href="Cubical.Data.Nat.Properties.html#9890" class="Bound">A</a> <a id="9933" href="Cubical.Data.Nat.Properties.html#9893" class="Bound">p</a> <a id="9935" href="Cubical.Data.Nat.Properties.html#9895" class="Bound">q</a> <a id="9937" href="Cubical.Data.Nat.Properties.html#9904" class="Bound">x</a><a id="9938" class="Symbol">)</a>
  <a id="9942" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9944" class="Symbol">λ</a> <a id="9946" href="Cubical.Data.Nat.Properties.html#9946" class="Bound">i</a> <a id="9948" class="Symbol">→</a> <a id="9950" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9956" href="Cubical.Data.Nat.Properties.html#9890" class="Bound">A</a> <a id="9958" class="Symbol">(</a><a id="9959" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="9966" class="Symbol">_</a> <a id="9968" class="Symbol">_</a> <a id="9970" class="Symbol">(</a><a id="9971" href="Cubical.Data.Nat.Properties.html#9893" class="Bound">p</a> <a id="9973" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9975" href="Cubical.Data.Nat.Properties.html#9895" class="Bound">q</a><a id="9976" class="Symbol">)</a> <a id="9978" href="Cubical.Data.Nat.Properties.html#9897" class="Bound">r</a> <a id="9980" href="Cubical.Data.Nat.Properties.html#9946" class="Bound">i</a><a id="9981" class="Symbol">)</a> <a id="9983" href="Cubical.Data.Nat.Properties.html#9904" class="Bound">x</a>
</pre></body></html>


==> anc/html/Cubical.Data.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Prod.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Prod.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Prod.Base.html" class="Module">Cubical.Data.Prod.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="120" class="Comment">-- Here we define an inductive version of the product type, see below</a>
<a id="190" class="Comment">-- for its uses.</a>

<a id="208" class="Comment">-- See `Cubical.Data.Sigma` for `_×_` defined as a special case of</a>
<a id="275" class="Comment">-- sigma types, which is the generally preferred one.</a>

<a id="330" class="Comment">-- If × is defined using Σ then transp/hcomp will be compute</a>
<a id="391" class="Comment">-- &quot;negatively&quot;, that is, they won&#39;t reduce unless we project out the</a>
<a id="461" class="Comment">-- first of second component. This is not always what we want so this</a>
<a id="531" class="Comment">-- implementation is done using a datatype which computes positively.</a>


<a id="603" class="Keyword">private</a>
  <a id="613" class="Keyword">variable</a>
    <a id="626" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a> <a id="628" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a> <a id="631" class="Symbol">:</a> <a id="633" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="640" class="Keyword">data</a> <a id="_×_"></a><a id="645" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">_×_</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="652" class="Symbol">:</a> <a id="654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="659" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="660" class="Symbol">)</a> <a id="662" class="Symbol">(</a><a id="663" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="672" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">:</a> <a id="678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="683" class="Symbol">(</a><a id="684" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="690" href="Cubical.Data.Prod.Base.html#659" class="Bound">ℓ</a> <a id="692" href="Cubical.Data.Prod.Base.html#672" class="Bound">ℓ&#39;</a><a id="694" class="Symbol">)</a> <a id="696" class="Keyword">where</a>
  <a id="_×_._,_"></a><a id="704" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">_,_</a> <a id="708" class="Symbol">:</a> <a id="710" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a> <a id="716" class="Symbol">→</a> <a id="718" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="720" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="722" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a>

<a id="725" class="Keyword">infixr</a> <a id="732" class="Number">5</a> <a id="734" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">_×_</a>

<a id="proj₁"></a><a id="739" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="745" class="Symbol">:</a> <a id="747" class="Symbol">{</a><a id="748" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="757" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="758" class="Symbol">}</a> <a id="760" class="Symbol">{</a><a id="761" href="Cubical.Data.Prod.Base.html#761" class="Bound">B</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="770" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">→</a> <a id="776" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a> <a id="778" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="780" href="Cubical.Data.Prod.Base.html#761" class="Bound">B</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a>
<a id="786" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="792" class="Symbol">(</a><a id="793" href="Cubical.Data.Prod.Base.html#793" class="Bound">x</a> <a id="795" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="797" class="Symbol">_)</a> <a id="800" class="Symbol">=</a> <a id="802" href="Cubical.Data.Prod.Base.html#793" class="Bound">x</a>

<a id="proj₂"></a><a id="805" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">{</a><a id="814" href="Cubical.Data.Prod.Base.html#814" class="Bound">A</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="823" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">{</a><a id="827" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a> <a id="829" class="Symbol">:</a> <a id="831" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="836" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Data.Prod.Base.html#814" class="Bound">A</a> <a id="844" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="846" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a> <a id="848" class="Symbol">→</a> <a id="850" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a>
<a id="852" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="858" class="Symbol">(_</a> <a id="861" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="863" href="Cubical.Data.Prod.Base.html#863" class="Bound">x</a><a id="864" class="Symbol">)</a> <a id="866" class="Symbol">=</a> <a id="868" href="Cubical.Data.Prod.Base.html#863" class="Bound">x</a>


<a id="872" class="Keyword">private</a>
  <a id="882" class="Keyword">variable</a>
    <a id="895" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a>    <a id="900" class="Symbol">:</a> <a id="902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="907" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a>
    <a id="913" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="915" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a>  <a id="918" class="Symbol">:</a> <a id="920" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="929" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a>

<a id="intro"></a><a id="932" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="938" class="Symbol">:</a> <a id="940" class="Symbol">(∀</a> <a id="943" href="Cubical.Data.Prod.Base.html#943" class="Bound">a</a> <a id="945" class="Symbol">→</a> <a id="947" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="949" href="Cubical.Data.Prod.Base.html#943" class="Bound">a</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" class="Symbol">(∀</a> <a id="957" href="Cubical.Data.Prod.Base.html#957" class="Bound">a</a> <a id="959" class="Symbol">→</a> <a id="961" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="963" href="Cubical.Data.Prod.Base.html#957" class="Bound">a</a><a id="964" class="Symbol">)</a> <a id="966" class="Symbol">→</a> <a id="968" class="Symbol">∀</a> <a id="970" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a> <a id="972" class="Symbol">→</a> <a id="974" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="976" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a> <a id="978" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="980" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="982" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a>
<a id="984" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="990" href="Cubical.Data.Prod.Base.html#990" class="Bound">f</a> <a id="992" href="Cubical.Data.Prod.Base.html#992" class="Bound">g</a> <a id="994" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a> <a id="996" class="Symbol">=</a> <a id="998" href="Cubical.Data.Prod.Base.html#990" class="Bound">f</a> <a id="1000" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a> <a id="1002" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1004" href="Cubical.Data.Prod.Base.html#992" class="Bound">g</a> <a id="1006" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a>

<a id="map"></a><a id="1009" href="Cubical.Data.Prod.Base.html#1009" class="Function">map</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">{</a><a id="1016" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1025" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1042" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="1044" class="Symbol">}</a>
   <a id="1049" class="Symbol">→</a> <a id="1051" class="Symbol">(∀</a> <a id="1054" href="Cubical.Data.Prod.Base.html#1054" class="Bound">a</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="1060" href="Cubical.Data.Prod.Base.html#1054" class="Bound">a</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" class="Symbol">(∀</a> <a id="1068" href="Cubical.Data.Prod.Base.html#1068" class="Bound">b</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1074" href="Cubical.Data.Prod.Base.html#1068" class="Bound">b</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a> <a id="1086" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1088" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">→</a> <a id="1093" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="1102" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1107" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="1116" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a><a id="1117" class="Symbol">)</a>
<a id="1119" href="Cubical.Data.Prod.Base.html#1009" class="Function">map</a> <a id="1123" href="Cubical.Data.Prod.Base.html#1123" class="Bound">f</a> <a id="1125" href="Cubical.Data.Prod.Base.html#1125" class="Bound">g</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Data.Prod.Base.html#1123" class="Bound">f</a> <a id="1138" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1140" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a><a id="1145" class="Symbol">)</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Cubical.Data.Prod.Base.html#1125" class="Bound">g</a> <a id="1150" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1152" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a><a id="1157" class="Symbol">)</a>


<a id="×-η"></a><a id="1161" href="Cubical.Data.Prod.Base.html#1161" class="Function">×-η</a> <a id="1165" class="Symbol">:</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Data.Prod.Base.html#1168" class="Bound">A</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1177" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="1178" class="Symbol">}</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Data.Prod.Base.html#1181" class="Bound">B</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1190" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Cubical.Data.Prod.Base.html#1168" class="Bound">A</a> <a id="1201" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1203" href="Cubical.Data.Prod.Base.html#1181" class="Bound">B</a><a id="1204" class="Symbol">)</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a> <a id="1210" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1212" class="Symbol">((</a><a id="1214" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="1220" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a><a id="1221" class="Symbol">)</a> <a id="1223" class="InductiveConstructor Operator">,</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="1232" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a><a id="1233" class="Symbol">))</a>
<a id="1236" href="Cubical.Data.Prod.Base.html#1161" class="Function">×-η</a> <a id="1240" class="Symbol">(</a><a id="1241" href="Cubical.Data.Prod.Base.html#1241" class="Bound">x</a> <a id="1243" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1245" href="Cubical.Data.Prod.Base.html#1245" class="Bound">x₁</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">=</a> <a id="1251" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="1258" class="Comment">-- The product type with one parameter in Typeω</a>

<a id="1307" class="Keyword">record</a> <a id="_×ω_"></a><a id="1314" href="Cubical.Data.Prod.Base.html#1314" class="Record Operator">_×ω_</a> <a id="1319" class="Symbol">{</a><a id="1320" href="Cubical.Data.Prod.Base.html#1320" class="Bound">a</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Data.Prod.Base.html#1324" class="Bound">A</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1333" href="Cubical.Data.Prod.Base.html#1320" class="Bound">a</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Cubical.Data.Prod.Base.html#1337" class="Bound">B</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Primitive.html#512" class="Primitive">Typeω</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">:</a> <a id="1350" href="Agda.Primitive.html#512" class="Primitive">Typeω</a> <a id="1356" class="Keyword">where</a>
  <a id="1364" class="Keyword">constructor</a> <a id="_,_"></a><a id="1376" href="Cubical.Data.Prod.Base.html#1376" class="InductiveConstructor Operator">_,_</a>
  <a id="1382" class="Keyword">field</a>
    <a id="_×ω_.fst"></a><a id="1392" href="Cubical.Data.Prod.Base.html#1392" class="Field">fst</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Cubical.Data.Prod.Base.html#1324" class="Bound">A</a>
    <a id="_×ω_.snd"></a><a id="1404" href="Cubical.Data.Prod.Base.html#1404" class="Field">snd</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Cubical.Data.Prod.Base.html#1337" class="Bound">B</a>
</pre></body></html>


==> anc/html/Cubical.Data.Quiver.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Quiver.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- A Quiver is an endo-span of types.</a>
<a id="39" class="Comment">--   ob &lt;- mor -&gt; ob</a>
<a id="60" class="Comment">-- This is often used in set theory as the data over which a category</a>
<a id="130" class="Comment">-- is defined to be algebraic structure.</a>

<a id="172" class="Comment">-- A Quiver is equivalent to a Graph (modulo universe issues), but</a>
<a id="239" class="Comment">-- they are not definitionally isomorphic: turning a quiver into a</a>
<a id="306" class="Comment">-- graph introduces a Path between objects/nodes in the definition of</a>
<a id="376" class="Comment">-- an Edge.</a>

<a id="389" class="Comment">-- Since avoiding Paths generally leads to cleaner code, Graphs or</a>
<a id="456" class="Comment">-- Quivers may be preferable depending on the variance of a</a>
<a id="516" class="Comment">-- construction.</a>

<a id="534" class="Comment">-- 1. *Using* a Graph generally requires fewer paths between</a>
<a id="595" class="Comment">--    objects. For instance, Graphs are preferable to be used in the</a>
<a id="664" class="Comment">--    definition of a category because composition can be defined by</a>
<a id="733" class="Comment">--    sharing a common middle variable Hom[ A , B ] × Hom[ B , C ] →</a>
<a id="802" class="Comment">--    Hom[ A , C ], which in a Quiver would need a path (e e&#39; : mor) →</a>
<a id="873" class="Comment">--    (cod e ≡ dom e&#39;) → mor.</a>
<a id="903" class="Comment">--</a>
<a id="906" class="Comment">-- 2. *Producing* a Quiver generally requires fewer paths between</a>
<a id="972" class="Comment">--    objects. For instance, Quivers are preferable to be used in the</a>
<a id="1042" class="Comment">--    definition of generating data for free and presented categories.</a>
<a id="1113" class="Comment">--    As an example, the &quot;Funny tensor product&quot; C ⊗ D of categories is</a>
<a id="1184" class="Comment">--    defined by generators and relations. The generators are easy to</a>
<a id="1254" class="Comment">--    define as a Quiver, but if defined as a graph, then the</a>
<a id="1316" class="Comment">--    generators require a path between objects.</a>

<a id="1366" class="Comment">-- So as a principle, to get the most general definitions,</a>
<a id="1425" class="Comment">-- 1. *Produce* Graphs</a>
<a id="1448" class="Comment">-- 2. *Use* Quivers</a>
<a id="1468" class="Comment">-- when you can get away with it.</a>

<a id="1503" class="Keyword">module</a> <a id="1510" href="Cubical.Data.Quiver.Base.html" class="Module">Cubical.Data.Quiver.Base</a> <a id="1535" class="Keyword">where</a>

<a id="1542" class="Keyword">open</a> <a id="1547" class="Keyword">import</a> <a id="1554" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="1582" class="Keyword">open</a> <a id="1587" class="Keyword">import</a> <a id="1594" href="Cubical.Data.Graph.Base.html" class="Module">Cubical.Data.Graph.Base</a>
<a id="1618" class="Keyword">open</a> <a id="1623" class="Keyword">import</a> <a id="1630" href="Cubical.Data.Graph.Displayed.html" class="Module">Cubical.Data.Graph.Displayed</a> <a id="1659" class="Symbol">as</a> <a id="1662" class="Module">DG</a> <a id="1665" class="Keyword">hiding</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Cubical.Data.Graph.Displayed.html#935" class="Record">Section</a><a id="1680" class="Symbol">)</a>
<a id="1682" class="Keyword">open</a> <a id="1687" class="Keyword">import</a> <a id="1694" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="1713" class="Keyword">open</a> <a id="1718" class="Keyword">import</a> <a id="1725" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="1758" class="Keyword">open</a> <a id="1763" class="Keyword">import</a> <a id="1770" href="Cubical.Categories.UnderlyingGraph.html" class="Module">Cubical.Categories.UnderlyingGraph</a>
<a id="1805" class="Keyword">open</a> <a id="1810" class="Keyword">import</a> <a id="1817" href="Cubical.Categories.Displayed.Base.html" class="Module">Cubical.Categories.Displayed.Base</a>

<a id="1852" class="Keyword">private</a>
  <a id="1862" class="Keyword">variable</a>
   <a id="1874" href="Cubical.Data.Quiver.Base.html#1874" class="Generalizable">ℓC</a> <a id="1877" href="Cubical.Data.Quiver.Base.html#1877" class="Generalizable">ℓC&#39;</a> <a id="1881" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a> <a id="1884" href="Cubical.Data.Quiver.Base.html#1884" class="Generalizable">ℓg&#39;</a> <a id="1888" href="Cubical.Data.Quiver.Base.html#1888" class="Generalizable">ℓgᴰ</a> <a id="1892" href="Cubical.Data.Quiver.Base.html#1892" class="Generalizable">ℓgᴰ&#39;</a> <a id="1897" href="Cubical.Data.Quiver.Base.html#1897" class="Generalizable">ℓq</a> <a id="1900" href="Cubical.Data.Quiver.Base.html#1900" class="Generalizable">ℓq&#39;</a> <a id="1904" href="Cubical.Data.Quiver.Base.html#1904" class="Generalizable">ℓh</a> <a id="1907" href="Cubical.Data.Quiver.Base.html#1907" class="Generalizable">ℓh&#39;</a> <a id="1911" href="Cubical.Data.Quiver.Base.html#1911" class="Generalizable">ℓj</a> <a id="1914" href="Cubical.Data.Quiver.Base.html#1914" class="Generalizable">ℓ</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1925" class="Comment">-- Useful in certain applications to separate this into components</a>
<a id="1992" class="Keyword">record</a> <a id="QuiverOver"></a><a id="1999" href="Cubical.Data.Quiver.Base.html#1999" class="Record">QuiverOver</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Cubical.Data.Quiver.Base.html#2011" class="Bound">ob</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2021" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a><a id="2023" class="Symbol">)</a> <a id="2025" href="Cubical.Data.Quiver.Base.html#2025" class="Bound">ℓg&#39;</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2050" href="Cubical.Data.Quiver.Base.html#2021" class="Bound">ℓg</a> <a id="2053" href="Cubical.Data.Quiver.Base.html#2025" class="Bound">ℓg&#39;</a><a id="2056" class="Symbol">))</a> <a id="2059" class="Keyword">where</a>
  <a id="2067" class="Keyword">field</a>
    <a id="QuiverOver.mor"></a><a id="2077" href="Cubical.Data.Quiver.Base.html#2077" class="Field">mor</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2088" href="Cubical.Data.Quiver.Base.html#2025" class="Bound">ℓg&#39;</a>
    <a id="QuiverOver.dom"></a><a id="2096" href="Cubical.Data.Quiver.Base.html#2096" class="Field">dom</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="Cubical.Data.Quiver.Base.html#2077" class="Field">mor</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Cubical.Data.Quiver.Base.html#2011" class="Bound">ob</a>
    <a id="QuiverOver.cod"></a><a id="2115" href="Cubical.Data.Quiver.Base.html#2115" class="Field">cod</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Cubical.Data.Quiver.Base.html#2077" class="Field">mor</a> <a id="2125" class="Symbol">→</a> <a id="2127" href="Cubical.Data.Quiver.Base.html#2011" class="Bound">ob</a>

<a id="2131" class="Keyword">open</a> <a id="2136" href="Cubical.Data.Quiver.Base.html#1999" class="Module">QuiverOver</a>
<a id="Quiver"></a><a id="2147" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="2154" class="Symbol">:</a> <a id="2156" class="Symbol">∀</a> <a id="2158" href="Cubical.Data.Quiver.Base.html#2158" class="Bound">ℓg</a> <a id="2161" href="Cubical.Data.Quiver.Base.html#2161" class="Bound">ℓg&#39;</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2172" class="Symbol">_</a>
<a id="2174" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="2181" href="Cubical.Data.Quiver.Base.html#2181" class="Bound">ℓg</a> <a id="2184" href="Cubical.Data.Quiver.Base.html#2184" class="Bound">ℓg&#39;</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2193" href="Cubical.Data.Quiver.Base.html#2193" class="Bound">ob</a> <a id="2196" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2198" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2203" href="Cubical.Data.Quiver.Base.html#2181" class="Bound">ℓg</a> <a id="2206" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2208" href="Cubical.Data.Quiver.Base.html#1999" class="Record">QuiverOver</a> <a id="2219" href="Cubical.Data.Quiver.Base.html#2193" class="Bound">ob</a> <a id="2222" href="Cubical.Data.Quiver.Base.html#2184" class="Bound">ℓg&#39;</a>

<a id="2227" class="Comment">-- A &quot;heteromorphism&quot; from a Quiver to a Graph</a>
<a id="2274" class="Keyword">record</a> <a id="HetQG"></a><a id="2281" href="Cubical.Data.Quiver.Base.html#2281" class="Record">HetQG</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Cubical.Data.Quiver.Base.html#2288" class="Bound">Q</a> <a id="2290" class="Symbol">:</a> <a id="2292" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="2299" href="Cubical.Data.Quiver.Base.html#1897" class="Generalizable">ℓq</a> <a id="2302" href="Cubical.Data.Quiver.Base.html#1900" class="Generalizable">ℓq&#39;</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Cubical.Data.Quiver.Base.html#2308" class="Bound">G</a> <a id="2310" class="Symbol">:</a> <a id="2312" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="2318" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a> <a id="2321" href="Cubical.Data.Quiver.Base.html#1884" class="Generalizable">ℓg&#39;</a><a id="2324" class="Symbol">)</a>
       <a id="2333" class="Symbol">:</a> <a id="2335" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2354" href="Cubical.Data.Quiver.Base.html#2299" class="Bound">ℓq</a> <a id="2357" href="Cubical.Data.Quiver.Base.html#2302" class="Bound">ℓq&#39;</a><a id="2360" class="Symbol">)</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2369" href="Cubical.Data.Quiver.Base.html#2318" class="Bound">ℓg</a> <a id="2372" href="Cubical.Data.Quiver.Base.html#2321" class="Bound">ℓg&#39;</a><a id="2375" class="Symbol">))</a> <a id="2378" class="Keyword">where</a>
  <a id="2386" class="Keyword">field</a>
    <a id="HetQG._$g_"></a><a id="2396" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">_$g_</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Data.Quiver.Base.html#2288" class="Bound">Q</a> <a id="2405" class="Symbol">.</a><a id="2406" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2410" class="Symbol">→</a> <a id="2412" href="Cubical.Data.Quiver.Base.html#2308" class="Bound">G</a> <a id="2414" class="Symbol">.</a><a id="2415" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a>
    <a id="HetQG._&lt;$g&gt;_"></a><a id="2424" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">_&lt;$g&gt;_</a> <a id="2431" class="Symbol">:</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Cubical.Data.Quiver.Base.html#2434" class="Bound">e</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Cubical.Data.Quiver.Base.html#2288" class="Bound">Q</a> <a id="2440" class="Symbol">.</a><a id="2441" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2445" class="Symbol">.</a><a id="2446" href="Cubical.Data.Quiver.Base.html#2077" class="Field">mor</a><a id="2449" class="Symbol">)</a>
           <a id="2462" class="Symbol">→</a> <a id="2464" href="Cubical.Data.Quiver.Base.html#2308" class="Bound">G</a> <a id="2466" class="Symbol">.</a><a id="2467" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="2472" class="Symbol">(</a><a id="2473" class="Field Operator">_$g_</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Cubical.Data.Quiver.Base.html#2288" class="Bound">Q</a> <a id="2481" class="Symbol">.</a><a id="2482" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2486" class="Symbol">.</a><a id="2487" href="Cubical.Data.Quiver.Base.html#2096" class="Field">dom</a> <a id="2491" href="Cubical.Data.Quiver.Base.html#2434" class="Bound">e</a><a id="2492" class="Symbol">))</a> <a id="2495" class="Symbol">(</a><a id="2496" class="Field Operator">_$g_</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Cubical.Data.Quiver.Base.html#2288" class="Bound">Q</a> <a id="2504" class="Symbol">.</a><a id="2505" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2509" class="Symbol">.</a><a id="2510" href="Cubical.Data.Quiver.Base.html#2115" class="Field">cod</a> <a id="2514" href="Cubical.Data.Quiver.Base.html#2434" class="Bound">e</a><a id="2515" class="Symbol">))</a>
<a id="2518" class="Keyword">open</a> <a id="2523" href="Cubical.Data.Quiver.Base.html#2281" class="Module">HetQG</a> <a id="2529" class="Keyword">public</a>

<a id="2537" class="Keyword">module</a> <a id="2544" href="Cubical.Data.Quiver.Base.html#2544" class="Module">_</a> <a id="2546" class="Symbol">{</a><a id="2547" href="Cubical.Data.Quiver.Base.html#2547" class="Bound">G</a> <a id="2549" class="Symbol">:</a> <a id="2551" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="2557" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a> <a id="2560" href="Cubical.Data.Quiver.Base.html#1884" class="Generalizable">ℓg&#39;</a><a id="2563" class="Symbol">}</a>
         <a id="2574" class="Symbol">{</a><a id="2575" href="Cubical.Data.Quiver.Base.html#2575" class="Bound">H</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="2585" href="Cubical.Data.Quiver.Base.html#1904" class="Generalizable">ℓh</a> <a id="2588" href="Cubical.Data.Quiver.Base.html#1907" class="Generalizable">ℓh&#39;</a><a id="2591" class="Symbol">}</a>
         <a id="2602" class="Symbol">{</a><a id="2603" href="Cubical.Data.Quiver.Base.html#2603" class="Bound">Q</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="2614" href="Cubical.Data.Quiver.Base.html#1897" class="Generalizable">ℓq</a> <a id="2617" href="Cubical.Data.Quiver.Base.html#1900" class="Generalizable">ℓq&#39;</a><a id="2620" class="Symbol">}</a>
         <a id="2631" class="Keyword">where</a>
  <a id="2639" href="Cubical.Data.Quiver.Base.html#2639" class="Function">compGrHomHetQG</a> <a id="2654" class="Symbol">:</a> <a id="2656" href="Cubical.Data.Graph.Base.html#572" class="Record">GraphHom</a> <a id="2665" href="Cubical.Data.Quiver.Base.html#2547" class="Bound">G</a> <a id="2667" href="Cubical.Data.Quiver.Base.html#2575" class="Bound">H</a> <a id="2669" class="Symbol">→</a> <a id="2671" href="Cubical.Data.Quiver.Base.html#2281" class="Record">HetQG</a> <a id="2677" href="Cubical.Data.Quiver.Base.html#2603" class="Bound">Q</a> <a id="2679" href="Cubical.Data.Quiver.Base.html#2547" class="Bound">G</a> <a id="2681" class="Symbol">→</a> <a id="2683" href="Cubical.Data.Quiver.Base.html#2281" class="Record">HetQG</a> <a id="2689" href="Cubical.Data.Quiver.Base.html#2603" class="Bound">Q</a> <a id="2691" href="Cubical.Data.Quiver.Base.html#2575" class="Bound">H</a>
  <a id="2695" href="Cubical.Data.Quiver.Base.html#2639" class="Function">compGrHomHetQG</a> <a id="2710" href="Cubical.Data.Quiver.Base.html#2710" class="Bound">ϕ</a> <a id="2712" href="Cubical.Data.Quiver.Base.html#2712" class="Bound">h</a> <a id="2714" class="Symbol">.</a><a id="2715" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">_$g_</a>   <a id="2722" href="Cubical.Data.Quiver.Base.html#2722" class="Bound">q</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Cubical.Data.Quiver.Base.html#2710" class="Bound">ϕ</a> <a id="2728" href="Cubical.Data.Graph.Base.html#710" class="Field Operator">GraphHom.$g</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Data.Quiver.Base.html#2712" class="Bound">h</a> <a id="2743" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">HetQG.$g</a> <a id="2752" href="Cubical.Data.Quiver.Base.html#2722" class="Bound">q</a><a id="2753" class="Symbol">)</a>
  <a id="2757" href="Cubical.Data.Quiver.Base.html#2639" class="Function">compGrHomHetQG</a> <a id="2772" href="Cubical.Data.Quiver.Base.html#2772" class="Bound">ϕ</a> <a id="2774" href="Cubical.Data.Quiver.Base.html#2774" class="Bound">h</a> <a id="2776" class="Symbol">.</a><a id="2777" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">_&lt;$g&gt;_</a> <a id="2784" href="Cubical.Data.Quiver.Base.html#2784" class="Bound">e</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Cubical.Data.Quiver.Base.html#2772" class="Bound">ϕ</a> <a id="2790" href="Cubical.Data.Graph.Base.html#738" class="Field Operator">GraphHom.&lt;$g&gt;</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Cubical.Data.Quiver.Base.html#2774" class="Bound">h</a> <a id="2807" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">HetQG.&lt;$g&gt;</a> <a id="2818" href="Cubical.Data.Quiver.Base.html#2784" class="Bound">e</a><a id="2819" class="Symbol">)</a>

<a id="2822" class="Comment">-- Universal property:</a>
<a id="2845" class="Comment">-- HetQG Q G ≅ QHom Q (Graph→Quiver G)</a>
<a id="Graph→Quiver"></a><a id="2884" href="Cubical.Data.Quiver.Base.html#2884" class="Function">Graph→Quiver</a> <a id="2897" class="Symbol">:</a> <a id="2899" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="2905" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a> <a id="2908" href="Cubical.Data.Quiver.Base.html#1884" class="Generalizable">ℓg&#39;</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="2921" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2931" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a> <a id="2934" href="Cubical.Data.Quiver.Base.html#1884" class="Generalizable">ℓg&#39;</a><a id="2937" class="Symbol">)</a>
<a id="2939" href="Cubical.Data.Quiver.Base.html#2884" class="Function">Graph→Quiver</a> <a id="2952" href="Cubical.Data.Quiver.Base.html#2952" class="Bound">g</a> <a id="2954" class="Symbol">.</a><a id="2955" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2959" class="Symbol">=</a> <a id="2961" href="Cubical.Data.Quiver.Base.html#2952" class="Bound">g</a> <a id="2963" class="Symbol">.</a><a id="2964" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a>
<a id="2969" href="Cubical.Data.Quiver.Base.html#2884" class="Function">Graph→Quiver</a> <a id="2982" href="Cubical.Data.Quiver.Base.html#2982" class="Bound">g</a> <a id="2984" class="Symbol">.</a><a id="2985" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2989" class="Symbol">.</a><a id="2990" href="Cubical.Data.Quiver.Base.html#2077" class="Field">mor</a> <a id="2994" class="Symbol">=</a> <a id="2996" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2999" href="Cubical.Data.Quiver.Base.html#2999" class="Bound">A</a> <a id="3001" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3003" href="Cubical.Data.Quiver.Base.html#2982" class="Bound">g</a> <a id="3005" class="Symbol">.</a><a id="3006" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="3011" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3013" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3016" href="Cubical.Data.Quiver.Base.html#3016" class="Bound">B</a> <a id="3018" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3020" href="Cubical.Data.Quiver.Base.html#2982" class="Bound">g</a> <a id="3022" class="Symbol">.</a><a id="3023" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="3028" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3030" href="Cubical.Data.Quiver.Base.html#2982" class="Bound">g</a> <a id="3032" class="Symbol">.</a><a id="3033" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="3038" href="Cubical.Data.Quiver.Base.html#2999" class="Bound">A</a> <a id="3040" href="Cubical.Data.Quiver.Base.html#3016" class="Bound">B</a>
<a id="3042" href="Cubical.Data.Quiver.Base.html#2884" class="Function">Graph→Quiver</a> <a id="3055" href="Cubical.Data.Quiver.Base.html#3055" class="Bound">g</a> <a id="3057" class="Symbol">.</a><a id="3058" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3062" class="Symbol">.</a><a id="3063" href="Cubical.Data.Quiver.Base.html#2096" class="Field">dom</a> <a id="3067" href="Cubical.Data.Quiver.Base.html#3067" class="Bound">x</a> <a id="3069" class="Symbol">=</a> <a id="3071" href="Cubical.Data.Quiver.Base.html#3067" class="Bound">x</a> <a id="3073" class="Symbol">.</a><a id="3074" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3078" href="Cubical.Data.Quiver.Base.html#2884" class="Function">Graph→Quiver</a> <a id="3091" href="Cubical.Data.Quiver.Base.html#3091" class="Bound">g</a> <a id="3093" class="Symbol">.</a><a id="3094" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3098" class="Symbol">.</a><a id="3099" href="Cubical.Data.Quiver.Base.html#2115" class="Field">cod</a> <a id="3103" href="Cubical.Data.Quiver.Base.html#3103" class="Bound">x</a> <a id="3105" class="Symbol">=</a> <a id="3107" href="Cubical.Data.Quiver.Base.html#3103" class="Bound">x</a> <a id="3109" class="Symbol">.</a><a id="3110" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3114" class="Symbol">.</a><a id="3115" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="3120" class="Comment">-- | The use of ≡ in this definition is the raison d&#39;etre for the</a>
<a id="3186" class="Comment">-- | Quiver-Graph distinction</a>
<a id="3216" class="Comment">-- HetQG Q G ≅ QHom (Quiver→Graph Q) G</a>
<a id="Quiver→Graph"></a><a id="3255" href="Cubical.Data.Quiver.Base.html#3255" class="Function">Quiver→Graph</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="3277" href="Cubical.Data.Quiver.Base.html#1897" class="Generalizable">ℓq</a> <a id="3280" href="Cubical.Data.Quiver.Base.html#1900" class="Generalizable">ℓq&#39;</a> <a id="3284" class="Symbol">→</a> <a id="3286" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="3292" class="Symbol">_</a> <a id="3294" class="Symbol">_</a>
<a id="3296" href="Cubical.Data.Quiver.Base.html#3255" class="Function">Quiver→Graph</a> <a id="3309" href="Cubical.Data.Quiver.Base.html#3309" class="Bound">Q</a> <a id="3311" class="Symbol">.</a><a id="3312" href="Cubical.Data.Graph.Base.html#294" class="Field">Node</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="Cubical.Data.Quiver.Base.html#3309" class="Bound">Q</a> <a id="3321" class="Symbol">.</a><a id="3322" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3326" href="Cubical.Data.Quiver.Base.html#3255" class="Function">Quiver→Graph</a> <a id="3339" href="Cubical.Data.Quiver.Base.html#3339" class="Bound">Q</a> <a id="3341" class="Symbol">.</a><a id="3342" href="Cubical.Data.Graph.Base.html#313" class="Field">Edge</a> <a id="3347" href="Cubical.Data.Quiver.Base.html#3347" class="Bound">A</a> <a id="3349" href="Cubical.Data.Quiver.Base.html#3349" class="Bound">B</a> <a id="3351" class="Symbol">=</a>
  <a id="3355" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3358" href="Cubical.Data.Quiver.Base.html#3358" class="Bound">e</a> <a id="3360" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3362" href="Cubical.Data.Quiver.Base.html#3339" class="Bound">Q</a> <a id="3364" class="Symbol">.</a><a id="3365" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3369" class="Symbol">.</a><a id="3370" href="Cubical.Data.Quiver.Base.html#2077" class="Field">mor</a> <a id="3374" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
    <a id="3380" class="Symbol">(</a><a id="3381" href="Cubical.Data.Quiver.Base.html#3339" class="Bound">Q</a> <a id="3383" class="Symbol">.</a><a id="3384" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3388" class="Symbol">.</a><a id="3389" href="Cubical.Data.Quiver.Base.html#2096" class="Field">dom</a> <a id="3393" href="Cubical.Data.Quiver.Base.html#3358" class="Bound">e</a> <a id="3395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3397" href="Cubical.Data.Quiver.Base.html#3347" class="Bound">A</a><a id="3398" class="Symbol">)</a>
  <a id="3402" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Cubical.Data.Quiver.Base.html#3339" class="Bound">Q</a> <a id="3407" class="Symbol">.</a><a id="3408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3412" class="Symbol">.</a><a id="3413" href="Cubical.Data.Quiver.Base.html#2115" class="Field">cod</a> <a id="3417" href="Cubical.Data.Quiver.Base.html#3358" class="Bound">e</a> <a id="3419" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3421" href="Cubical.Data.Quiver.Base.html#3349" class="Bound">B</a><a id="3422" class="Symbol">)</a>

<a id="Cat→Quiver"></a><a id="3425" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="3436" class="Symbol">:</a> <a id="3438" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="3447" href="Cubical.Data.Quiver.Base.html#1874" class="Generalizable">ℓC</a> <a id="3450" href="Cubical.Data.Quiver.Base.html#1877" class="Generalizable">ℓC&#39;</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="3463" class="Symbol">_</a> <a id="3465" class="Symbol">_</a>
<a id="3467" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="3478" href="Cubical.Data.Quiver.Base.html#3478" class="Bound">𝓒</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="Cubical.Data.Quiver.Base.html#2884" class="Function">Graph→Quiver</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Categories.UnderlyingGraph.html#621" class="Function">Cat→Graph</a> <a id="3506" href="Cubical.Data.Quiver.Base.html#3478" class="Bound">𝓒</a><a id="3507" class="Symbol">)</a>

<a id="3510" class="Comment">-- A &quot;heterogeneous&quot; local section of a displayed graph</a>
<a id="3566" class="Keyword">module</a> <a id="3573" href="Cubical.Data.Quiver.Base.html#3573" class="Module">_</a> <a id="3575" class="Symbol">{</a><a id="3576" href="Cubical.Data.Quiver.Base.html#3576" class="Bound">Q</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Cubical.Data.Quiver.Base.html#2147" class="Function">Quiver</a> <a id="3587" href="Cubical.Data.Quiver.Base.html#1897" class="Generalizable">ℓq</a> <a id="3590" href="Cubical.Data.Quiver.Base.html#1900" class="Generalizable">ℓq&#39;</a><a id="3593" class="Symbol">}{</a><a id="3595" href="Cubical.Data.Quiver.Base.html#3595" class="Bound">G</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Cubical.Data.Graph.Base.html#235" class="Record">Graph</a> <a id="3605" href="Cubical.Data.Quiver.Base.html#1881" class="Generalizable">ℓg</a> <a id="3608" href="Cubical.Data.Quiver.Base.html#1884" class="Generalizable">ℓg&#39;</a><a id="3611" class="Symbol">}</a>
         <a id="3622" class="Symbol">(</a><a id="3623" href="Cubical.Data.Quiver.Base.html#3623" class="Bound">ϕ</a> <a id="3625" class="Symbol">:</a> <a id="3627" href="Cubical.Data.Quiver.Base.html#2281" class="Record">HetQG</a> <a id="3633" href="Cubical.Data.Quiver.Base.html#3576" class="Bound">Q</a> <a id="3635" href="Cubical.Data.Quiver.Base.html#3595" class="Bound">G</a><a id="3636" class="Symbol">)</a>
         <a id="3647" class="Symbol">(</a><a id="3648" href="Cubical.Data.Quiver.Base.html#3648" class="Bound">Gᴰ</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="Cubical.Data.Graph.Displayed.html#436" class="Record">Graphᴰ</a> <a id="3660" href="Cubical.Data.Quiver.Base.html#3595" class="Bound">G</a> <a id="3662" href="Cubical.Data.Quiver.Base.html#1888" class="Generalizable">ℓgᴰ</a> <a id="3666" href="Cubical.Data.Quiver.Base.html#1892" class="Generalizable">ℓgᴰ&#39;</a><a id="3670" class="Symbol">)</a>
         <a id="3681" class="Keyword">where</a>
  <a id="3689" class="Keyword">private</a>
    <a id="3701" class="Keyword">module</a> <a id="3708" href="Cubical.Data.Quiver.Base.html#3708" class="Module">Gᴰ</a> <a id="3711" class="Symbol">=</a> <a id="3713" href="Cubical.Data.Graph.Displayed.html#436" class="Module">Graphᴰ</a> <a id="3720" href="Cubical.Data.Quiver.Base.html#3648" class="Bound">Gᴰ</a>
  <a id="3725" class="Keyword">open</a> <a id="3730" href="Cubical.Data.Quiver.Base.html#2281" class="Module">HetQG</a>
  <a id="3738" class="Keyword">record</a> <a id="3745" href="Cubical.Data.Quiver.Base.html#3745" class="Record">HetSection</a> <a id="3756" class="Symbol">:</a> <a id="3758" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3777" href="Cubical.Data.Quiver.Base.html#3587" class="Bound">ℓq</a> <a id="3780" href="Cubical.Data.Quiver.Base.html#3590" class="Bound">ℓq&#39;</a><a id="3783" class="Symbol">)</a>
                        <a id="3809" class="Symbol">(</a><a id="3810" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3823" href="Cubical.Data.Quiver.Base.html#3605" class="Bound">ℓg</a> <a id="3826" href="Cubical.Data.Quiver.Base.html#3608" class="Bound">ℓg&#39;</a><a id="3829" class="Symbol">)</a>
                        <a id="3855" class="Symbol">(</a><a id="3856" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3862" href="Cubical.Data.Quiver.Base.html#3662" class="Bound">ℓgᴰ</a> <a id="3866" href="Cubical.Data.Quiver.Base.html#3666" class="Bound">ℓgᴰ&#39;</a><a id="3870" class="Symbol">)))</a> <a id="3874" class="Keyword">where</a>
    <a id="3884" class="Keyword">field</a>
      <a id="3896" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">_$gᴰ_</a> <a id="3902" class="Symbol">:</a> <a id="3904" class="Symbol">∀</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Cubical.Data.Quiver.Base.html#3907" class="Bound">u</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Cubical.Data.Quiver.Base.html#3576" class="Bound">Q</a> <a id="3913" class="Symbol">.</a><a id="3914" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3917" class="Symbol">)</a> <a id="3919" class="Symbol">→</a> <a id="3921" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">Gᴰ.Node[</a> <a id="3930" href="Cubical.Data.Quiver.Base.html#3623" class="Bound">ϕ</a> <a id="3932" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">$g</a> <a id="3935" href="Cubical.Data.Quiver.Base.html#3907" class="Bound">u</a> <a id="3937" href="Cubical.Data.Graph.Displayed.html#558" class="Field Operator">]</a>
      <a id="3945" href="Cubical.Data.Quiver.Base.html#3945" class="Field Operator">_&lt;$g&gt;ᴰ_</a> <a id="3953" class="Symbol">:</a> <a id="3955" class="Symbol">∀</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Cubical.Data.Quiver.Base.html#3958" class="Bound">e</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Cubical.Data.Quiver.Base.html#3576" class="Bound">Q</a> <a id="3964" class="Symbol">.</a><a id="3965" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3969" class="Symbol">.</a><a id="3970" href="Cubical.Data.Quiver.Base.html#2077" class="Field">mor</a><a id="3973" class="Symbol">)</a>
              <a id="3989" class="Symbol">→</a> <a id="3991" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">Gᴰ.Edge[</a> <a id="4000" href="Cubical.Data.Quiver.Base.html#3623" class="Bound">ϕ</a> <a id="4002" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">&lt;$g&gt;</a> <a id="4007" href="Cubical.Data.Quiver.Base.html#3958" class="Bound">e</a>
                <a id="4025" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">][</a> <a id="4028" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">_$gᴰ_</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Cubical.Data.Quiver.Base.html#3576" class="Bound">Q</a> <a id="4037" class="Symbol">.</a><a id="4038" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4042" class="Symbol">.</a><a id="4043" href="Cubical.Data.Quiver.Base.html#2096" class="Field">dom</a> <a id="4047" href="Cubical.Data.Quiver.Base.html#3958" class="Bound">e</a><a id="4048" class="Symbol">)</a>
                 <a id="4067" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">,</a> <a id="4069" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">_$gᴰ_</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Cubical.Data.Quiver.Base.html#3576" class="Bound">Q</a> <a id="4078" class="Symbol">.</a><a id="4079" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4083" class="Symbol">.</a><a id="4084" href="Cubical.Data.Quiver.Base.html#2115" class="Field">cod</a> <a id="4088" href="Cubical.Data.Quiver.Base.html#3958" class="Bound">e</a><a id="4089" class="Symbol">)</a> <a id="4091" href="Cubical.Data.Graph.Displayed.html#593" class="Field Operator">]</a>
</pre></body></html>


==> anc/html/Cubical.Data.Sigma.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- Basic definitions using Σ-types

Σ-types are defined in Core/Primitives as they are needed for Glue types.

The file contains:

- Non-dependent pair types: A × B
- Mere existence: ∃[x ∈ A] B
- Unique existence: ∃![x ∈ A] B

-}</a>
<a id="231" class="Keyword">module</a> <a id="238" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="262" class="Keyword">where</a>

<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="305" class="Keyword">public</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>


<a id="409" class="Comment">-- Non-dependent pair types</a>

<a id="_×_"></a><a id="438" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a> <a id="442" class="Symbol">:</a> <a id="444" class="Symbol">∀</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a> <a id="449" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="451" class="Symbol">}</a> <a id="453" class="Symbol">(</a><a id="454" href="Cubical.Data.Sigma.Base.html#454" class="Bound">A</a> <a id="456" class="Symbol">:</a> <a id="458" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="463" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a><a id="464" class="Symbol">)</a> <a id="466" class="Symbol">(</a><a id="467" href="Cubical.Data.Sigma.Base.html#467" class="Bound">B</a> <a id="469" class="Symbol">:</a> <a id="471" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="476" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="478" class="Symbol">)</a> <a id="480" class="Symbol">→</a> <a id="482" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="487" class="Symbol">(</a><a id="488" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="494" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a> <a id="496" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="498" class="Symbol">)</a>
<a id="500" href="Cubical.Data.Sigma.Base.html#500" class="Bound">A</a> <a id="502" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="504" href="Cubical.Data.Sigma.Base.html#504" class="Bound">B</a> <a id="506" class="Symbol">=</a> <a id="508" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="510" href="Cubical.Data.Sigma.Base.html#500" class="Bound">A</a> <a id="512" class="Symbol">(λ</a> <a id="515" href="Cubical.Data.Sigma.Base.html#515" class="Bound">_</a> <a id="517" class="Symbol">→</a> <a id="519" href="Cubical.Data.Sigma.Base.html#504" class="Bound">B</a><a id="520" class="Symbol">)</a>

<a id="523" class="Keyword">infixr</a> <a id="530" class="Number">5</a> <a id="532" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a>


<a id="538" class="Comment">-- Mere existence</a>

<a id="∃"></a><a id="557" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a> <a id="559" class="Symbol">:</a> <a id="561" class="Symbol">∀</a> <a id="563" class="Symbol">{</a><a id="564" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a> <a id="566" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="568" class="Symbol">}</a> <a id="570" class="Symbol">(</a><a id="571" href="Cubical.Data.Sigma.Base.html#571" class="Bound">A</a> <a id="573" class="Symbol">:</a> <a id="575" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="580" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a><a id="581" class="Symbol">)</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Data.Sigma.Base.html#584" class="Bound">B</a> <a id="586" class="Symbol">:</a> <a id="588" href="Cubical.Data.Sigma.Base.html#571" class="Bound">A</a> <a id="590" class="Symbol">→</a> <a id="592" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="597" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="599" class="Symbol">)</a> <a id="601" class="Symbol">→</a> <a id="603" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="608" class="Symbol">(</a><a id="609" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="615" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a> <a id="617" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="619" class="Symbol">)</a>
<a id="621" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a> <a id="623" href="Cubical.Data.Sigma.Base.html#623" class="Bound">A</a> <a id="625" href="Cubical.Data.Sigma.Base.html#625" class="Bound">B</a> <a id="627" class="Symbol">=</a> <a id="629" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="631" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="633" href="Cubical.Data.Sigma.Base.html#623" class="Bound">A</a> <a id="635" href="Cubical.Data.Sigma.Base.html#625" class="Bound">B</a> <a id="637" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="641" class="Keyword">infix</a> <a id="647" class="Number">2</a> <a id="649" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a>

<a id="∃-syntax"></a><a id="659" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="668" class="Symbol">:</a> <a id="670" class="Symbol">∀</a> <a id="672" class="Symbol">{</a><a id="673" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a> <a id="675" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">(</a><a id="680" href="Cubical.Data.Sigma.Base.html#680" class="Bound">A</a> <a id="682" class="Symbol">:</a> <a id="684" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="689" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Sigma.Base.html#693" class="Bound">B</a> <a id="695" class="Symbol">:</a> <a id="697" href="Cubical.Data.Sigma.Base.html#680" class="Bound">A</a> <a id="699" class="Symbol">→</a> <a id="701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="706" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">→</a> <a id="712" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="717" class="Symbol">(</a><a id="718" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="724" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a> <a id="726" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="728" class="Symbol">)</a>
<a id="730" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="739" class="Symbol">=</a> <a id="741" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a>

<a id="744" class="Keyword">syntax</a> <a id="751" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="760" class="Bound">A</a> <a id="762" class="Symbol">(λ</a> <a id="765" class="Bound">x</a> <a id="767" class="Symbol">→</a> <a id="769" class="Bound">B</a><a id="770" class="Symbol">)</a> <a id="772" class="Symbol">=</a> <a id="774" class="Function">∃[</a> <a id="777" class="Bound">x</a> <a id="779" class="Function">∈</a> <a id="781" class="Bound">A</a> <a id="783" class="Function">]</a> <a id="785" class="Bound">B</a>


<a id="789" class="Comment">-- Unique existence</a>

<a id="∃!"></a><a id="810" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="813" class="Symbol">:</a> <a id="815" class="Symbol">∀</a> <a id="817" class="Symbol">{</a><a id="818" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a> <a id="820" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="822" class="Symbol">}</a> <a id="824" class="Symbol">(</a><a id="825" href="Cubical.Data.Sigma.Base.html#825" class="Bound">A</a> <a id="827" class="Symbol">:</a> <a id="829" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="834" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Data.Sigma.Base.html#838" class="Bound">B</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Data.Sigma.Base.html#825" class="Bound">A</a> <a id="844" class="Symbol">→</a> <a id="846" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="851" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="862" class="Symbol">(</a><a id="863" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="869" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a> <a id="871" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="873" class="Symbol">)</a>
<a id="875" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="878" href="Cubical.Data.Sigma.Base.html#878" class="Bound">A</a> <a id="880" href="Cubical.Data.Sigma.Base.html#880" class="Bound">B</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="892" class="Symbol">(</a><a id="893" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="895" href="Cubical.Data.Sigma.Base.html#878" class="Bound">A</a> <a id="897" href="Cubical.Data.Sigma.Base.html#880" class="Bound">B</a><a id="898" class="Symbol">)</a>

<a id="901" class="Keyword">infix</a> <a id="907" class="Number">2</a> <a id="909" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a>

<a id="∃!-syntax"></a><a id="920" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">∀</a> <a id="934" class="Symbol">{</a><a id="935" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a> <a id="937" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Data.Sigma.Base.html#942" class="Bound">A</a> <a id="944" class="Symbol">:</a> <a id="946" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="951" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a><a id="952" class="Symbol">)</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.Data.Sigma.Base.html#955" class="Bound">B</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Data.Sigma.Base.html#942" class="Bound">A</a> <a id="961" class="Symbol">→</a> <a id="963" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="968" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="970" class="Symbol">)</a> <a id="972" class="Symbol">→</a> <a id="974" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="979" class="Symbol">(</a><a id="980" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="986" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a> <a id="988" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="990" class="Symbol">)</a>
<a id="992" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a>

<a id="1008" class="Keyword">syntax</a> <a id="1015" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="1025" class="Bound">A</a> <a id="1027" class="Symbol">(λ</a> <a id="1030" class="Bound">x</a> <a id="1032" class="Symbol">→</a> <a id="1034" class="Bound">B</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Symbol">=</a> <a id="1039" class="Function">∃![</a> <a id="1043" class="Bound">x</a> <a id="1045" class="Function">∈</a> <a id="1047" class="Bound">A</a> <a id="1049" class="Function">]</a> <a id="1051" class="Bound">B</a>
</pre></body></html>


==> anc/html/Cubical.Data.Sigma.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Basic properties about Σ-types

- Action of Σ on functions ([map-fst], [map-snd])
- Characterization of equality in Σ-types using dependent paths ([ΣPath{Iso,≃,≡}PathΣ], [Σ≡Prop])
- Proof that discrete types are closed under Σ ([discreteΣ])
- Commutativity and associativity ([Σ-swap-*, Σ-assoc-*])
- Distributivity of Π over Σ ([Σ-Π-*])
- Action of Σ on isomorphisms, equivalences, and paths ([Σ-cong-fst], [Σ-cong-snd], ...)
- Characterization of equality in Σ-types using transport ([ΣPathTransport{≃,≡}PathΣ])
- Σ with a contractible base is its fiber ([Σ-contractFst, ΣUnit])

-}</a>
<a id="590" class="Keyword">module</a> <a id="597" href="Cubical.Data.Sigma.Properties.html" class="Module">Cubical.Data.Sigma.Properties</a> <a id="627" class="Keyword">where</a>

<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="929" class="Keyword">open</a> <a id="934" class="Keyword">import</a> <a id="941" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="1015" class="Keyword">open</a> <a id="1020" class="Keyword">import</a> <a id="1027" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="1051" class="Keyword">open</a> <a id="1056" class="Keyword">import</a> <a id="1063" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="1086" class="Keyword">open</a> <a id="1091" class="Keyword">import</a> <a id="1098" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a>

<a id="1123" class="Keyword">open</a> <a id="1128" class="Keyword">import</a> <a id="1135" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="1161" class="Keyword">open</a> <a id="1166" class="Keyword">import</a> <a id="1173" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="1205" class="Keyword">open</a> <a id="1210" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="1215" class="Keyword">private</a>
  <a id="1225" class="Keyword">variable</a>
    <a id="1238" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a> <a id="1240" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a> <a id="1243" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1259" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1261" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1271" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>
    <a id="1277" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1279" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Data.Sigma.Properties.html#1285" class="Bound">a</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1299" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>
    <a id="1305" href="Cubical.Data.Sigma.Properties.html#1305" class="Generalizable">C</a> <a id="1307" class="Symbol">:</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Data.Sigma.Properties.html#1310" class="Bound">a</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Cubical.Data.Sigma.Properties.html#1318" class="Bound">b</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1324" href="Cubical.Data.Sigma.Properties.html#1310" class="Bound">a</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1334" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>

<a id="map-fst"></a><a id="1337" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="1345" class="Symbol">:</a> <a id="1347" class="Symbol">{</a><a id="1348" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1357" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1358" class="Symbol">}</a> <a id="1360" class="Symbol">→</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Data.Sigma.Properties.html#1363" class="Bound">f</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1381" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1388" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1390" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a>
<a id="1392" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="1400" href="Cubical.Data.Sigma.Properties.html#1400" class="Bound">f</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.Data.Sigma.Properties.html#1403" class="Bound">a</a> <a id="1405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1407" href="Cubical.Data.Sigma.Properties.html#1407" class="Bound">b</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">=</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Sigma.Properties.html#1400" class="Bound">f</a> <a id="1415" href="Cubical.Data.Sigma.Properties.html#1403" class="Bound">a</a> <a id="1417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1419" href="Cubical.Data.Sigma.Properties.html#1407" class="Bound">b</a><a id="1420" class="Symbol">)</a>

<a id="map-snd"></a><a id="1423" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="1431" class="Symbol">:</a> <a id="1433" class="Symbol">(∀</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a><a id="1438" class="Symbol">}</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1444" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="1451" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1458" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1460" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1466" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1468" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="1471" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="1479" href="Cubical.Data.Sigma.Properties.html#1479" class="Bound">f</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Cubical.Data.Sigma.Properties.html#1482" class="Bound">a</a> <a id="1484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1486" href="Cubical.Data.Sigma.Properties.html#1486" class="Bound">b</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">=</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Data.Sigma.Properties.html#1482" class="Bound">a</a> <a id="1494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1496" href="Cubical.Data.Sigma.Properties.html#1479" class="Bound">f</a> <a id="1498" href="Cubical.Data.Sigma.Properties.html#1486" class="Bound">b</a><a id="1499" class="Symbol">)</a>

<a id="map-×"></a><a id="1502" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="1508" class="Symbol">:</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1520" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1521" class="Symbol">}</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1534" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1536" class="Symbol">}</a> <a id="1538" class="Symbol">→</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1564" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1566" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1573" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1575" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a>
<a id="1578" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="1584" href="Cubical.Data.Sigma.Properties.html#1584" class="Bound">f</a> <a id="1586" href="Cubical.Data.Sigma.Properties.html#1586" class="Bound">g</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Data.Sigma.Properties.html#1589" class="Bound">a</a> <a id="1591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1593" href="Cubical.Data.Sigma.Properties.html#1593" class="Bound">b</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">=</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Data.Sigma.Properties.html#1584" class="Bound">f</a> <a id="1601" href="Cubical.Data.Sigma.Properties.html#1589" class="Bound">a</a> <a id="1603" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1605" href="Cubical.Data.Sigma.Properties.html#1586" class="Bound">g</a> <a id="1607" href="Cubical.Data.Sigma.Properties.html#1593" class="Bound">b</a><a id="1608" class="Symbol">)</a>

<a id="≡-×"></a><a id="1611" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1615" class="Symbol">:</a> <a id="1617" class="Symbol">{</a><a id="1618" href="Cubical.Data.Sigma.Properties.html#1618" class="Bound">A</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1627" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">{</a><a id="1631" href="Cubical.Data.Sigma.Properties.html#1631" class="Bound">B</a> <a id="1633" class="Symbol">:</a> <a id="1635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1640" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1642" class="Symbol">}</a> <a id="1644" class="Symbol">{</a><a id="1645" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1647" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Cubical.Data.Sigma.Properties.html#1618" class="Bound">A</a> <a id="1653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1655" href="Cubical.Data.Sigma.Properties.html#1631" class="Bound">B</a><a id="1656" class="Symbol">}</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1664" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1668" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1672" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1680" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1684" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1688" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1696" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a>
<a id="1698" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1702" href="Cubical.Data.Sigma.Properties.html#1702" class="Bound">p</a> <a id="1704" href="Cubical.Data.Sigma.Properties.html#1704" class="Bound">q</a> <a id="1706" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a> <a id="1708" class="Symbol">=</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.Data.Sigma.Properties.html#1702" class="Bound">p</a> <a id="1713" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a><a id="1714" class="Symbol">)</a> <a id="1716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Data.Sigma.Properties.html#1704" class="Bound">q</a> <a id="1721" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a><a id="1722" class="Symbol">)</a>


<a id="1726" class="Comment">-- Characterization of paths in Σ using dependent paths</a>

<a id="1783" class="Keyword">module</a> <a id="1790" href="Cubical.Data.Sigma.Properties.html#1790" class="Module">_</a> <a id="1792" class="Symbol">{</a><a id="1793" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1806" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1807" class="Symbol">}</a> <a id="1809" class="Symbol">{</a><a id="1810" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Data.Sigma.Properties.html#1815" class="Bound">i</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1826" href="Cubical.Data.Sigma.Properties.html#1815" class="Bound">i</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1835" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1837" class="Symbol">}</a>
  <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1851" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1858" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1860" class="Symbol">)}</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1873" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1875" class="Symbol">)</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1880" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1882" class="Symbol">)}</a>
  <a id="1887" class="Keyword">where</a>

  <a id="1896" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1908" href="Cubical.Data.Sigma.Properties.html#1908" class="Bound">p</a> <a id="1910" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1912" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1918" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1925" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1933" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="1934" class="Symbol">)</a> <a id="1936" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1938" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1944" class="Symbol">(λ</a> <a id="1947" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1953" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.Sigma.Properties.html#1908" class="Bound">p</a> <a id="1958" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a><a id="1959" class="Symbol">))</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1967" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1975" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="1976" class="Symbol">)</a>
         <a id="1987" class="Symbol">→</a> <a id="1989" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1995" class="Symbol">(λ</a> <a id="1998" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2007" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2013" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a><a id="2014" class="Symbol">))</a> <a id="2017" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2019" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a>
  <a id="2023" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2030" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2033" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2041" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2044" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a> <a id="2046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2048" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2052" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2055" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a>

  <a id="2060" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2075" class="Symbol">(λ</a> <a id="2078" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2087" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2093" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a><a id="2094" class="Symbol">))</a> <a id="2097" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2099" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a>
         <a id="2110" class="Symbol">→</a> <a id="2112" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2115" href="Cubical.Data.Sigma.Properties.html#2115" class="Bound">p</a> <a id="2117" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2119" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2125" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2132" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2133" class="Symbol">)</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2140" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2145" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2151" class="Symbol">(λ</a> <a id="2154" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2160" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.Data.Sigma.Properties.html#2115" class="Bound">p</a> <a id="2165" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a><a id="2166" class="Symbol">))</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2174" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2182" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2183" class="Symbol">)</a>
  <a id="2187" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2194" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2197" class="Symbol">=</a> <a id="2199" class="Symbol">(λ</a> <a id="2202" href="Cubical.Data.Sigma.Properties.html#2202" class="Bound">i</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2214" href="Cubical.Data.Sigma.Properties.html#2202" class="Bound">i</a><a id="2215" class="Symbol">))</a> <a id="2218" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2220" class="Symbol">(λ</a> <a id="2223" href="Cubical.Data.Sigma.Properties.html#2223" class="Bound">i</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2235" href="Cubical.Data.Sigma.Properties.html#2223" class="Bound">i</a><a id="2236" class="Symbol">))</a>

  <a id="2242" class="Comment">-- allows one to write</a>
  <a id="2267" class="Comment">-- open PathPΣ somePathInΣAB renaming (fst ... )</a>
  <a id="2318" class="Keyword">module</a> <a id="2325" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Data.Sigma.Properties.html#2333" class="Bound">p</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2343" class="Symbol">(λ</a> <a id="2346" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2355" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a><a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2361" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a><a id="2362" class="Symbol">))</a> <a id="2365" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2367" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Keyword">where</a>
    <a id="2380" class="Keyword">open</a> <a id="2385" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2395" href="Cubical.Data.Sigma.Properties.html#2333" class="Bound">p</a><a id="2396" class="Symbol">)</a> <a id="2398" class="Keyword">public</a>

  <a id="2408" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2432" href="Cubical.Data.Sigma.Properties.html#2432" class="Bound">p</a> <a id="2434" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2436" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2442" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2449" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2450" class="Symbol">)</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2457" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2458" class="Symbol">)</a> <a id="2460" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2469" class="Symbol">(λ</a> <a id="2472" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2478" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Data.Sigma.Properties.html#2432" class="Bound">p</a> <a id="2483" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a><a id="2484" class="Symbol">))</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2492" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2500" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2501" class="Symbol">)))</a>
                      <a id="2527" class="Symbol">(</a><a id="2528" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2534" class="Symbol">(λ</a> <a id="2537" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2546" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2552" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a><a id="2553" class="Symbol">))</a> <a id="2556" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2558" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2559" class="Symbol">)</a>
  <a id="2563" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2567" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>        <a id="2588" class="Symbol">=</a> <a id="2590" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
  <a id="2599" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2603" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>        <a id="2624" class="Symbol">=</a> <a id="2626" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a>
  <a id="2635" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="2644" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2658" class="Symbol">_</a> <a id="2660" class="Symbol">=</a> <a id="2662" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2669" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="2677" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2691" class="Symbol">_</a>  <a id="2694" class="Symbol">=</a> <a id="2696" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2704" class="Keyword">unquoteDecl</a> <a id="2716" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="2751" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a> <a id="2763" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>

  <a id="2780" href="Cubical.Data.Sigma.Properties.html#2780" class="Function">ΣPath≡PathΣ</a> <a id="2792" class="Symbol">:</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2798" href="Cubical.Data.Sigma.Properties.html#2798" class="Bound">p</a> <a id="2800" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2802" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2808" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2815" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2816" class="Symbol">)</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2823" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2824" class="Symbol">)</a> <a id="2826" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2835" class="Symbol">(λ</a> <a id="2838" href="Cubical.Data.Sigma.Properties.html#2838" class="Bound">i</a> <a id="2840" class="Symbol">→</a> <a id="2842" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2844" href="Cubical.Data.Sigma.Properties.html#2838" class="Bound">i</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Cubical.Data.Sigma.Properties.html#2798" class="Bound">p</a> <a id="2849" href="Cubical.Data.Sigma.Properties.html#2838" class="Bound">i</a><a id="2850" class="Symbol">))</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2858" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2859" class="Symbol">)</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2866" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2867" class="Symbol">)))</a>
              <a id="2885" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2894" class="Symbol">(λ</a> <a id="2897" href="Cubical.Data.Sigma.Properties.html#2897" class="Bound">i</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2903" class="Symbol">(</a><a id="2904" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2906" href="Cubical.Data.Sigma.Properties.html#2897" class="Bound">i</a><a id="2907" class="Symbol">)</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2912" href="Cubical.Data.Sigma.Properties.html#2897" class="Bound">i</a><a id="2913" class="Symbol">))</a> <a id="2916" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2918" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2919" class="Symbol">)</a>
  <a id="2923" href="Cubical.Data.Sigma.Properties.html#2780" class="Function">ΣPath≡PathΣ</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2940" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a>

<a id="×≡Prop"></a><a id="2953" href="Cubical.Data.Sigma.Properties.html#2953" class="Function">×≡Prop</a> <a id="2960" class="Symbol">:</a> <a id="2962" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2969" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="2972" class="Symbol">→</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Cubical.Data.Sigma.Properties.html#2975" class="Bound">u</a> <a id="2977" href="Cubical.Data.Sigma.Properties.html#2977" class="Bound">v</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="2983" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2985" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="2987" class="Symbol">}</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="Cubical.Data.Sigma.Properties.html#2975" class="Bound">u</a> <a id="2993" class="Symbol">.</a><a id="2994" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3000" href="Cubical.Data.Sigma.Properties.html#2977" class="Bound">v</a> <a id="3002" class="Symbol">.</a><a id="3003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3007" class="Symbol">→</a> <a id="3009" href="Cubical.Data.Sigma.Properties.html#2975" class="Bound">u</a> <a id="3011" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3013" href="Cubical.Data.Sigma.Properties.html#2977" class="Bound">v</a>
<a id="3015" href="Cubical.Data.Sigma.Properties.html#2953" class="Function">×≡Prop</a> <a id="3022" href="Cubical.Data.Sigma.Properties.html#3022" class="Bound">pB</a> <a id="3025" class="Symbol">{</a><a id="3026" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">u</a><a id="3027" class="Symbol">}</a> <a id="3029" class="Symbol">{</a><a id="3030" href="Cubical.Data.Sigma.Properties.html#3030" class="Bound">v</a><a id="3031" class="Symbol">}</a> <a id="3033" href="Cubical.Data.Sigma.Properties.html#3033" class="Bound">p</a> <a id="3035" href="Cubical.Data.Sigma.Properties.html#3035" class="Bound">i</a> <a id="3037" class="Symbol">=</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.Data.Sigma.Properties.html#3033" class="Bound">p</a> <a id="3042" href="Cubical.Data.Sigma.Properties.html#3035" class="Bound">i</a><a id="3043" class="Symbol">)</a> <a id="3045" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Data.Sigma.Properties.html#3022" class="Bound">pB</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">u</a> <a id="3054" class="Symbol">.</a><a id="3055" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Cubical.Data.Sigma.Properties.html#3030" class="Bound">v</a> <a id="3063" class="Symbol">.</a><a id="3064" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3067" class="Symbol">)</a> <a id="3069" href="Cubical.Data.Sigma.Properties.html#3035" class="Bound">i</a><a id="3070" class="Symbol">)</a>

<a id="×≡Prop&#39;"></a><a id="3073" href="Cubical.Data.Sigma.Properties.html#3073" class="Function">×≡Prop&#39;</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3090" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3092" class="Symbol">→</a> <a id="3094" class="Symbol">{</a><a id="3095" href="Cubical.Data.Sigma.Properties.html#3095" class="Bound">u</a> <a id="3097" href="Cubical.Data.Sigma.Properties.html#3097" class="Bound">v</a> <a id="3099" class="Symbol">:</a> <a id="3101" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3103" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3105" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="3107" class="Symbol">}</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Cubical.Data.Sigma.Properties.html#3095" class="Bound">u</a> <a id="3113" class="Symbol">.</a><a id="3114" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3120" href="Cubical.Data.Sigma.Properties.html#3097" class="Bound">v</a> <a id="3122" class="Symbol">.</a><a id="3123" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3127" class="Symbol">→</a> <a id="3129" href="Cubical.Data.Sigma.Properties.html#3095" class="Bound">u</a> <a id="3131" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3133" href="Cubical.Data.Sigma.Properties.html#3097" class="Bound">v</a>
<a id="3135" href="Cubical.Data.Sigma.Properties.html#3073" class="Function">×≡Prop&#39;</a> <a id="3143" href="Cubical.Data.Sigma.Properties.html#3143" class="Bound">pA</a> <a id="3146" class="Symbol">{</a><a id="3147" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">u</a><a id="3148" class="Symbol">}</a> <a id="3150" class="Symbol">{</a><a id="3151" href="Cubical.Data.Sigma.Properties.html#3151" class="Bound">v</a><a id="3152" class="Symbol">}</a> <a id="3154" href="Cubical.Data.Sigma.Properties.html#3154" class="Bound">p</a> <a id="3156" href="Cubical.Data.Sigma.Properties.html#3156" class="Bound">i</a> <a id="3158" class="Symbol">=</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Cubical.Data.Sigma.Properties.html#3143" class="Bound">pA</a> <a id="3164" class="Symbol">(</a><a id="3165" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">u</a> <a id="3167" class="Symbol">.</a><a id="3168" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Data.Sigma.Properties.html#3151" class="Bound">v</a> <a id="3176" class="Symbol">.</a><a id="3177" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3180" class="Symbol">)</a> <a id="3182" href="Cubical.Data.Sigma.Properties.html#3156" class="Bound">i</a><a id="3183" class="Symbol">)</a> <a id="3185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3187" href="Cubical.Data.Sigma.Properties.html#3154" class="Bound">p</a> <a id="3189" href="Cubical.Data.Sigma.Properties.html#3156" class="Bound">i</a>

<a id="3192" class="Comment">-- Useful lemma to prove unique existence</a>
<a id="uniqueExists"></a><a id="3234" href="Cubical.Data.Sigma.Properties.html#3234" class="Function">uniqueExists</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">(</a><a id="3250" href="Cubical.Data.Sigma.Properties.html#3250" class="Bound">a</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3255" class="Symbol">)</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Data.Sigma.Properties.html#3258" class="Bound">b</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3264" href="Cubical.Data.Sigma.Properties.html#3250" class="Bound">a</a><a id="3265" class="Symbol">)</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Cubical.Data.Sigma.Properties.html#3268" class="Bound">h</a> <a id="3270" class="Symbol">:</a> <a id="3272" class="Symbol">(</a><a id="3273" href="Cubical.Data.Sigma.Properties.html#3273" class="Bound">a&#39;</a> <a id="3276" class="Symbol">:</a> <a id="3278" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3279" class="Symbol">)</a> <a id="3281" class="Symbol">→</a> <a id="3283" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3293" href="Cubical.Data.Sigma.Properties.html#3273" class="Bound">a&#39;</a><a id="3295" class="Symbol">))</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Cubical.Data.Sigma.Properties.html#3299" class="Bound">H</a> <a id="3301" class="Symbol">:</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Cubical.Data.Sigma.Properties.html#3304" class="Bound">a&#39;</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3310" class="Symbol">)</a> <a id="3312" class="Symbol">→</a> <a id="3314" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3316" href="Cubical.Data.Sigma.Properties.html#3304" class="Bound">a&#39;</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Cubical.Data.Sigma.Properties.html#3250" class="Bound">a</a> <a id="3323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3325" href="Cubical.Data.Sigma.Properties.html#3304" class="Bound">a&#39;</a><a id="3327" class="Symbol">)</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="3335" href="Cubical.Data.Sigma.Properties.html#3335" class="Bound">a</a> <a id="3337" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="3339" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3341" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="3343" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3345" href="Cubical.Data.Sigma.Properties.html#3335" class="Bound">a</a>
<a id="3347" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Data.Sigma.Properties.html#3234" class="Function">uniqueExists</a> <a id="3365" href="Cubical.Data.Sigma.Properties.html#3365" class="Bound">a</a> <a id="3367" href="Cubical.Data.Sigma.Properties.html#3367" class="Bound">b</a> <a id="3369" href="Cubical.Data.Sigma.Properties.html#3369" class="Bound">h</a> <a id="3371" href="Cubical.Data.Sigma.Properties.html#3371" class="Bound">H</a><a id="3372" class="Symbol">)</a> <a id="3374" class="Symbol">=</a> <a id="3376" class="Symbol">(</a><a id="3377" href="Cubical.Data.Sigma.Properties.html#3365" class="Bound">a</a> <a id="3379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3381" href="Cubical.Data.Sigma.Properties.html#3367" class="Bound">b</a><a id="3382" class="Symbol">)</a>
<a id="3384" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Cubical.Data.Sigma.Properties.html#3234" class="Function">uniqueExists</a> <a id="3402" href="Cubical.Data.Sigma.Properties.html#3402" class="Bound">a</a> <a id="3404" href="Cubical.Data.Sigma.Properties.html#3404" class="Bound">b</a> <a id="3406" href="Cubical.Data.Sigma.Properties.html#3406" class="Bound">h</a> <a id="3408" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">H</a><a id="3409" class="Symbol">)</a> <a id="3411" class="Symbol">(</a><a id="3412" href="Cubical.Data.Sigma.Properties.html#3412" class="Bound">a&#39;</a> <a id="3415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3417" href="Cubical.Data.Sigma.Properties.html#3417" class="Bound">b&#39;</a><a id="3419" class="Symbol">)</a> <a id="3421" class="Symbol">=</a> <a id="3423" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3430" class="Symbol">(</a><a id="3431" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">H</a> <a id="3433" href="Cubical.Data.Sigma.Properties.html#3412" class="Bound">a&#39;</a> <a id="3436" href="Cubical.Data.Sigma.Properties.html#3417" class="Bound">b&#39;</a> <a id="3439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3441" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3454" class="Symbol">(λ</a> <a id="3457" href="Cubical.Data.Sigma.Properties.html#3457" class="Bound">i</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Cubical.Data.Sigma.Properties.html#3406" class="Bound">h</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">H</a> <a id="3466" href="Cubical.Data.Sigma.Properties.html#3412" class="Bound">a&#39;</a> <a id="3469" href="Cubical.Data.Sigma.Properties.html#3417" class="Bound">b&#39;</a> <a id="3472" href="Cubical.Data.Sigma.Properties.html#3457" class="Bound">i</a><a id="3473" class="Symbol">))</a> <a id="3476" href="Cubical.Data.Sigma.Properties.html#3404" class="Bound">b</a> <a id="3478" href="Cubical.Data.Sigma.Properties.html#3417" class="Bound">b&#39;</a><a id="3480" class="Symbol">)</a>


<a id="3484" class="Comment">-- Characterization of dependent paths in Σ</a>

<a id="3529" class="Keyword">module</a> <a id="3536" href="Cubical.Data.Sigma.Properties.html#3536" class="Module">_</a> <a id="3538" class="Symbol">{</a><a id="3539" href="Cubical.Data.Sigma.Properties.html#3539" class="Bound">A</a> <a id="3541" class="Symbol">:</a> <a id="3543" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3545" class="Symbol">→</a> <a id="3547" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3552" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="3553" class="Symbol">}</a> <a id="3555" class="Symbol">{</a><a id="3556" href="Cubical.Data.Sigma.Properties.html#3556" class="Bound">B</a> <a id="3558" class="Symbol">:</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Cubical.Data.Sigma.Properties.html#3561" class="Bound">i</a> <a id="3563" class="Symbol">:</a> <a id="3565" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3566" class="Symbol">)</a> <a id="3568" class="Symbol">→</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Data.Sigma.Properties.html#3571" class="Bound">a</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Cubical.Data.Sigma.Properties.html#3539" class="Bound">A</a> <a id="3577" href="Cubical.Data.Sigma.Properties.html#3561" class="Bound">i</a><a id="3578" class="Symbol">)</a> <a id="3580" class="Symbol">→</a> <a id="3582" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3587" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="3589" class="Symbol">}</a>
  <a id="3593" class="Symbol">{</a><a id="3594" href="Cubical.Data.Sigma.Properties.html#3594" class="Bound">x</a> <a id="3596" class="Symbol">:</a> <a id="3598" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Cubical.Data.Sigma.Properties.html#3539" class="Bound">A</a> <a id="3603" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3605" class="Symbol">)</a> <a id="3607" class="Symbol">(</a><a id="3608" href="Cubical.Data.Sigma.Properties.html#3556" class="Bound">B</a> <a id="3610" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3612" class="Symbol">)}</a> <a id="3615" class="Symbol">{</a><a id="3616" href="Cubical.Data.Sigma.Properties.html#3616" class="Bound">y</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3622" class="Symbol">(</a><a id="3623" href="Cubical.Data.Sigma.Properties.html#3539" class="Bound">A</a> <a id="3625" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3627" class="Symbol">)</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Cubical.Data.Sigma.Properties.html#3556" class="Bound">B</a> <a id="3632" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3634" class="Symbol">)}</a>
  <a id="3639" class="Keyword">where</a>

  <a id="3648" href="Cubical.Data.Sigma.Properties.html#3648" class="Function">ΣPathPIsoPathPΣ</a> <a id="3664" class="Symbol">:</a>
    <a id="3670" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3678" href="Cubical.Data.Sigma.Properties.html#3678" class="Bound">p</a> <a id="3680" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3682" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3688" href="Cubical.Data.Sigma.Properties.html#3539" class="Bound">A</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Cubical.Data.Sigma.Properties.html#3594" class="Bound">x</a> <a id="3693" class="Symbol">.</a><a id="3694" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3697" class="Symbol">)</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Cubical.Data.Sigma.Properties.html#3616" class="Bound">y</a> <a id="3702" class="Symbol">.</a><a id="3703" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3706" class="Symbol">)</a> <a id="3708" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3710" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3716" class="Symbol">(λ</a> <a id="3719" href="Cubical.Data.Sigma.Properties.html#3719" class="Bound">i</a> <a id="3721" class="Symbol">→</a> <a id="3723" href="Cubical.Data.Sigma.Properties.html#3556" class="Bound">B</a> <a id="3725" href="Cubical.Data.Sigma.Properties.html#3719" class="Bound">i</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Data.Sigma.Properties.html#3678" class="Bound">p</a> <a id="3730" href="Cubical.Data.Sigma.Properties.html#3719" class="Bound">i</a><a id="3731" class="Symbol">))</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Data.Sigma.Properties.html#3594" class="Bound">x</a> <a id="3737" class="Symbol">.</a><a id="3738" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Cubical.Data.Sigma.Properties.html#3616" class="Bound">y</a> <a id="3746" class="Symbol">.</a><a id="3747" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3750" class="Symbol">))</a>
        <a id="3761" class="Symbol">(</a><a id="3762" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3768" class="Symbol">(λ</a> <a id="3771" href="Cubical.Data.Sigma.Properties.html#3771" class="Bound">i</a> <a id="3773" class="Symbol">→</a> <a id="3775" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Data.Sigma.Properties.html#3539" class="Bound">A</a> <a id="3780" href="Cubical.Data.Sigma.Properties.html#3771" class="Bound">i</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Data.Sigma.Properties.html#3556" class="Bound">B</a> <a id="3786" href="Cubical.Data.Sigma.Properties.html#3771" class="Bound">i</a><a id="3787" class="Symbol">))</a> <a id="3790" href="Cubical.Data.Sigma.Properties.html#3594" class="Bound">x</a> <a id="3792" href="Cubical.Data.Sigma.Properties.html#3616" class="Bound">y</a><a id="3793" class="Symbol">)</a>
  <a id="3797" href="Cubical.Data.Sigma.Properties.html#3648" class="Function">ΣPathPIsoPathPΣ</a> <a id="3813" class="Symbol">.</a><a id="3814" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Cubical.Data.Sigma.Properties.html#3819" class="Bound">p</a> <a id="3821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3823" href="Cubical.Data.Sigma.Properties.html#3823" class="Bound">q</a><a id="3824" class="Symbol">)</a> <a id="3826" href="Cubical.Data.Sigma.Properties.html#3826" class="Bound">i</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="Cubical.Data.Sigma.Properties.html#3819" class="Bound">p</a> <a id="3832" href="Cubical.Data.Sigma.Properties.html#3826" class="Bound">i</a> <a id="3834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3836" href="Cubical.Data.Sigma.Properties.html#3823" class="Bound">q</a> <a id="3838" href="Cubical.Data.Sigma.Properties.html#3826" class="Bound">i</a>
  <a id="3842" href="Cubical.Data.Sigma.Properties.html#3648" class="Function">ΣPathPIsoPathPΣ</a> <a id="3858" class="Symbol">.</a><a id="3859" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3863" href="Cubical.Data.Sigma.Properties.html#3863" class="Bound">pq</a> <a id="3866" class="Symbol">.</a><a id="3867" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3871" href="Cubical.Data.Sigma.Properties.html#3871" class="Bound">i</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="Cubical.Data.Sigma.Properties.html#3863" class="Bound">pq</a> <a id="3878" href="Cubical.Data.Sigma.Properties.html#3871" class="Bound">i</a> <a id="3880" class="Symbol">.</a><a id="3881" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="3887" href="Cubical.Data.Sigma.Properties.html#3648" class="Function">ΣPathPIsoPathPΣ</a> <a id="3903" class="Symbol">.</a><a id="3904" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3908" href="Cubical.Data.Sigma.Properties.html#3908" class="Bound">pq</a> <a id="3911" class="Symbol">.</a><a id="3912" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3916" href="Cubical.Data.Sigma.Properties.html#3916" class="Bound">i</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Data.Sigma.Properties.html#3908" class="Bound">pq</a> <a id="3923" href="Cubical.Data.Sigma.Properties.html#3916" class="Bound">i</a> <a id="3925" class="Symbol">.</a><a id="3926" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="3932" href="Cubical.Data.Sigma.Properties.html#3648" class="Function">ΣPathPIsoPathPΣ</a> <a id="3948" class="Symbol">.</a><a id="3949" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3958" class="Symbol">_</a> <a id="3960" class="Symbol">=</a> <a id="3962" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3969" href="Cubical.Data.Sigma.Properties.html#3648" class="Function">ΣPathPIsoPathPΣ</a> <a id="3985" class="Symbol">.</a><a id="3986" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3994" class="Symbol">_</a> <a id="3996" class="Symbol">=</a> <a id="3998" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="4006" class="Keyword">unquoteDecl</a> <a id="4018" href="Cubical.Data.Sigma.Properties.html#4018" class="Function">ΣPathP≃PathPΣ</a> <a id="4032" class="Symbol">=</a> <a id="4034" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="4055" href="Cubical.Data.Sigma.Properties.html#4018" class="Function">ΣPathP≃PathPΣ</a> <a id="4069" href="Cubical.Data.Sigma.Properties.html#3648" class="Function">ΣPathPIsoPathPΣ</a>

  <a id="4088" href="Cubical.Data.Sigma.Properties.html#4088" class="Function">ΣPathP≡PathPΣ</a> <a id="4102" class="Symbol">=</a> <a id="4104" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4107" href="Cubical.Data.Sigma.Properties.html#4018" class="Function">ΣPathP≃PathPΣ</a>

<a id="4122" class="Comment">-- Σ of discrete types</a>

<a id="discreteΣ"></a><a id="4146" href="Cubical.Data.Sigma.Properties.html#4146" class="Function">discreteΣ</a> <a id="4156" class="Symbol">:</a> <a id="4158" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4167" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="4169" class="Symbol">→</a> <a id="4171" class="Symbol">((</a><a id="4173" href="Cubical.Data.Sigma.Properties.html#4173" class="Bound">a</a> <a id="4175" class="Symbol">:</a> <a id="4177" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4178" class="Symbol">)</a> <a id="4180" class="Symbol">→</a> <a id="4182" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="4194" href="Cubical.Data.Sigma.Properties.html#4173" class="Bound">a</a><a id="4195" class="Symbol">))</a> <a id="4198" class="Symbol">→</a> <a id="4200" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4212" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="4214" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="4215" class="Symbol">)</a>
<a id="4217" href="Cubical.Data.Sigma.Properties.html#4146" class="Function">discreteΣ</a> <a id="4227" class="Symbol">{</a><a id="4228" class="Argument">B</a> <a id="4230" class="Symbol">=</a> <a id="4232" href="Cubical.Data.Sigma.Properties.html#4232" class="Bound">B</a><a id="4233" class="Symbol">}</a> <a id="4235" href="Cubical.Data.Sigma.Properties.html#4235" class="Bound">Adis</a> <a id="4240" href="Cubical.Data.Sigma.Properties.html#4240" class="Bound">Bdis</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4251" href="Cubical.Data.Sigma.Properties.html#4251" class="Bound">b0</a><a id="4253" class="Symbol">)</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Data.Sigma.Properties.html#4256" class="Bound">a1</a> <a id="4259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4261" href="Cubical.Data.Sigma.Properties.html#4261" class="Bound">b1</a><a id="4263" class="Symbol">)</a> <a id="4265" class="Symbol">=</a> <a id="4267" href="Cubical.Data.Sigma.Properties.html#4303" class="Function">discreteΣ&#39;</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Cubical.Data.Sigma.Properties.html#4235" class="Bound">Adis</a> <a id="4284" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4287" href="Cubical.Data.Sigma.Properties.html#4256" class="Bound">a1</a><a id="4289" class="Symbol">)</a>
  <a id="4293" class="Keyword">where</a>
    <a id="4303" href="Cubical.Data.Sigma.Properties.html#4303" class="Function">discreteΣ&#39;</a> <a id="4314" class="Symbol">:</a> <a id="4316" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4320" class="Symbol">(</a><a id="4321" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4324" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4326" href="Cubical.Data.Sigma.Properties.html#4256" class="Bound">a1</a><a id="4328" class="Symbol">)</a> <a id="4330" class="Symbol">→</a> <a id="4332" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4336" class="Symbol">((</a><a id="4338" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4343" href="Cubical.Data.Sigma.Properties.html#4251" class="Bound">b0</a><a id="4345" class="Symbol">)</a> <a id="4347" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Cubical.Data.Sigma.Properties.html#4256" class="Bound">a1</a> <a id="4353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4355" href="Cubical.Data.Sigma.Properties.html#4261" class="Bound">b1</a><a id="4357" class="Symbol">))</a>
    <a id="4364" href="Cubical.Data.Sigma.Properties.html#4303" class="Function">discreteΣ&#39;</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4380" href="Cubical.Data.Sigma.Properties.html#4380" class="Bound">p</a><a id="4381" class="Symbol">)</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4387" class="Symbol">(λ</a> <a id="4390" href="Cubical.Data.Sigma.Properties.html#4390" class="Bound">a1</a> <a id="4393" href="Cubical.Data.Sigma.Properties.html#4393" class="Bound">p</a> <a id="4395" class="Symbol">→</a> <a id="4397" class="Symbol">∀</a> <a id="4399" href="Cubical.Data.Sigma.Properties.html#4399" class="Bound">b1</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4408" class="Symbol">((</a><a id="4410" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4415" href="Cubical.Data.Sigma.Properties.html#4251" class="Bound">b0</a><a id="4417" class="Symbol">)</a> <a id="4419" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Cubical.Data.Sigma.Properties.html#4390" class="Bound">a1</a> <a id="4425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4427" href="Cubical.Data.Sigma.Properties.html#4399" class="Bound">b1</a><a id="4429" class="Symbol">)))</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Cubical.Data.Sigma.Properties.html#4472" class="Function">discreteΣ&#39;&#39;</a><a id="4445" class="Symbol">)</a> <a id="4447" href="Cubical.Data.Sigma.Properties.html#4380" class="Bound">p</a> <a id="4449" href="Cubical.Data.Sigma.Properties.html#4261" class="Bound">b1</a>
      <a id="4458" class="Keyword">where</a>
        <a id="4472" href="Cubical.Data.Sigma.Properties.html#4472" class="Function">discreteΣ&#39;&#39;</a> <a id="4484" class="Symbol">:</a> <a id="4486" class="Symbol">(</a><a id="4487" href="Cubical.Data.Sigma.Properties.html#4487" class="Bound">b1</a> <a id="4490" class="Symbol">:</a> <a id="4492" href="Cubical.Data.Sigma.Properties.html#4232" class="Bound">B</a> <a id="4494" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a><a id="4496" class="Symbol">)</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4504" class="Symbol">((</a><a id="4506" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4511" href="Cubical.Data.Sigma.Properties.html#4251" class="Bound">b0</a><a id="4513" class="Symbol">)</a> <a id="4515" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4523" href="Cubical.Data.Sigma.Properties.html#4487" class="Bound">b1</a><a id="4525" class="Symbol">))</a>
        <a id="4536" href="Cubical.Data.Sigma.Properties.html#4472" class="Function">discreteΣ&#39;&#39;</a> <a id="4548" href="Cubical.Data.Sigma.Properties.html#4548" class="Bound">b1</a> <a id="4551" class="Keyword">with</a> <a id="4556" href="Cubical.Data.Sigma.Properties.html#4240" class="Bound">Bdis</a> <a id="4561" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4564" href="Cubical.Data.Sigma.Properties.html#4251" class="Bound">b0</a> <a id="4567" href="Cubical.Data.Sigma.Properties.html#4548" class="Bound">b1</a>
        <a id="4578" class="Symbol">...</a> <a id="4582" class="Symbol">|</a> <a id="4584" class="Symbol">(</a><a id="4585" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4589" href="Cubical.Data.Sigma.Properties.html#4589" class="Bound">q</a><a id="4590" class="Symbol">)</a> <a id="4592" class="Symbol">=</a> <a id="4594" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4598" class="Symbol">(</a><a id="4599" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4609" href="Cubical.Data.Sigma.Properties.html#2780" class="Function">ΣPath≡PathΣ</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4627" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4629" href="Cubical.Data.Sigma.Properties.html#4589" class="Bound">q</a><a id="4630" class="Symbol">))</a>
        <a id="4641" class="Symbol">...</a> <a id="4645" class="Symbol">|</a> <a id="4647" class="Symbol">(</a><a id="4648" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4651" href="Cubical.Data.Sigma.Properties.html#4651" class="Bound">¬q</a><a id="4653" class="Symbol">)</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4660" class="Symbol">(λ</a> <a id="4663" href="Cubical.Data.Sigma.Properties.html#4663" class="Bound">r</a> <a id="4665" class="Symbol">→</a> <a id="4667" href="Cubical.Data.Sigma.Properties.html#4651" class="Bound">¬q</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4677" class="Symbol">(λ</a> <a id="4680" href="Cubical.Data.Sigma.Properties.html#4680" class="Bound">X</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4690" class="Symbol">(λ</a> <a id="4693" href="Cubical.Data.Sigma.Properties.html#4693" class="Bound">i</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Cubical.Data.Sigma.Properties.html#4232" class="Bound">B</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Cubical.Data.Sigma.Properties.html#4680" class="Bound">X</a> <a id="4702" href="Cubical.Data.Sigma.Properties.html#4693" class="Bound">i</a><a id="4703" class="Symbol">))</a> <a id="4706" href="Cubical.Data.Sigma.Properties.html#4251" class="Bound">b0</a> <a id="4709" class="Bound">b1</a><a id="4711" class="Symbol">)</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Cubical.Relation.Nullary.Properties.html#7233" class="Function">Discrete→isSet</a> <a id="4729" href="Cubical.Data.Sigma.Properties.html#4235" class="Bound">Adis</a> <a id="4734" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4737" href="Cubical.Data.Sigma.Properties.html#4246" class="Bound">a0</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4746" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4750" href="Cubical.Data.Sigma.Properties.html#4663" class="Bound">r</a><a id="4751" class="Symbol">)</a> <a id="4753" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4757" class="Symbol">)</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4765" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4769" href="Cubical.Data.Sigma.Properties.html#4663" class="Bound">r</a><a id="4770" class="Symbol">)))</a>
    <a id="4778" href="Cubical.Data.Sigma.Properties.html#4303" class="Function">discreteΣ&#39;</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4793" href="Cubical.Data.Sigma.Properties.html#4793" class="Bound">¬p</a><a id="4795" class="Symbol">)</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4802" class="Symbol">(λ</a> <a id="4805" href="Cubical.Data.Sigma.Properties.html#4805" class="Bound">r</a> <a id="4807" class="Symbol">→</a> <a id="4809" href="Cubical.Data.Sigma.Properties.html#4793" class="Bound">¬p</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4818" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4822" href="Cubical.Data.Sigma.Properties.html#4805" class="Bound">r</a><a id="4823" class="Symbol">))</a>

<a id="lUnit×Iso"></a><a id="4827" href="Cubical.Data.Sigma.Properties.html#4827" class="Function">lUnit×Iso</a> <a id="4837" class="Symbol">:</a> <a id="4839" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="4849" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4851" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4852" class="Symbol">)</a> <a id="4854" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="4856" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4860" href="Cubical.Data.Sigma.Properties.html#4827" class="Function">lUnit×Iso</a> <a id="4870" class="Symbol">=</a> <a id="4872" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="4876" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4880" href="Cubical.Data.Sigma.Properties.html#4827" class="Function">lUnit×Iso</a> <a id="4890" class="Symbol">=</a> <a id="4892" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="4895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
<a id="4898" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4907" href="Cubical.Data.Sigma.Properties.html#4827" class="Function">lUnit×Iso</a> <a id="4917" class="Symbol">_</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4926" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4934" href="Cubical.Data.Sigma.Properties.html#4827" class="Function">lUnit×Iso</a> <a id="4944" class="Symbol">_</a> <a id="4946" class="Symbol">=</a> <a id="4948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="lUnit*×Iso"></a><a id="4954" href="Cubical.Data.Sigma.Properties.html#4954" class="Function">lUnit*×Iso</a> <a id="4965" class="Symbol">:</a> <a id="4967" class="Symbol">∀{</a><a id="4969" href="Cubical.Data.Sigma.Properties.html#4969" class="Bound">ℓ</a><a id="4970" class="Symbol">}</a> <a id="4972" class="Symbol">→</a> <a id="4974" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4978" class="Symbol">(</a><a id="4979" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="4985" class="Symbol">{</a><a id="4986" href="Cubical.Data.Sigma.Properties.html#4969" class="Bound">ℓ</a><a id="4987" class="Symbol">}</a> <a id="4989" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4991" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4992" class="Symbol">)</a> <a id="4994" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="4996" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5000" href="Cubical.Data.Sigma.Properties.html#4954" class="Function">lUnit*×Iso</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="5017" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5021" href="Cubical.Data.Sigma.Properties.html#4954" class="Function">lUnit*×Iso</a> <a id="5032" class="Symbol">=</a> <a id="5034" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="5038" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
<a id="5041" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5050" href="Cubical.Data.Sigma.Properties.html#4954" class="Function">lUnit*×Iso</a> <a id="5061" class="Symbol">_</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5070" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5078" href="Cubical.Data.Sigma.Properties.html#4954" class="Function">lUnit*×Iso</a> <a id="5089" class="Symbol">_</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit×Iso"></a><a id="5099" href="Cubical.Data.Sigma.Properties.html#5099" class="Function">rUnit×Iso</a> <a id="5109" class="Symbol">:</a> <a id="5111" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="5118" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5120" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="5124" class="Symbol">)</a> <a id="5126" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="5128" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5132" href="Cubical.Data.Sigma.Properties.html#5099" class="Function">rUnit×Iso</a> <a id="5142" class="Symbol">=</a> <a id="5144" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5148" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5152" href="Cubical.Data.Sigma.Properties.html#5099" class="Function">rUnit×Iso</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="5167" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5170" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5179" href="Cubical.Data.Sigma.Properties.html#5099" class="Function">rUnit×Iso</a> <a id="5189" class="Symbol">_</a> <a id="5191" class="Symbol">=</a> <a id="5193" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5198" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5206" href="Cubical.Data.Sigma.Properties.html#5099" class="Function">rUnit×Iso</a> <a id="5216" class="Symbol">_</a> <a id="5218" class="Symbol">=</a> <a id="5220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit*×Iso"></a><a id="5226" href="Cubical.Data.Sigma.Properties.html#5226" class="Function">rUnit*×Iso</a> <a id="5237" class="Symbol">:</a> <a id="5239" class="Symbol">∀{</a><a id="5241" href="Cubical.Data.Sigma.Properties.html#5241" class="Bound">ℓ</a><a id="5242" class="Symbol">}</a> <a id="5244" class="Symbol">→</a> <a id="5246" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5250" class="Symbol">(</a><a id="5251" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="5253" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5255" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="5261" class="Symbol">{</a><a id="5262" href="Cubical.Data.Sigma.Properties.html#5241" class="Bound">ℓ</a><a id="5263" class="Symbol">})</a> <a id="5266" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="5268" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5272" href="Cubical.Data.Sigma.Properties.html#5226" class="Function">rUnit*×Iso</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5289" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5293" href="Cubical.Data.Sigma.Properties.html#5226" class="Function">rUnit*×Iso</a> <a id="5304" class="Symbol">=</a> <a id="5306" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="5309" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="5313" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5322" href="Cubical.Data.Sigma.Properties.html#5226" class="Function">rUnit*×Iso</a> <a id="5333" class="Symbol">_</a> <a id="5335" class="Symbol">=</a> <a id="5337" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5342" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5350" href="Cubical.Data.Sigma.Properties.html#5226" class="Function">rUnit*×Iso</a> <a id="5361" class="Symbol">_</a> <a id="5363" class="Symbol">=</a> <a id="5365" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5371" class="Keyword">module</a> <a id="5378" href="Cubical.Data.Sigma.Properties.html#5378" class="Module">_</a> <a id="5380" class="Symbol">{</a><a id="5381" href="Cubical.Data.Sigma.Properties.html#5381" class="Bound">A</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5390" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="5391" class="Symbol">}</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Cubical.Data.Sigma.Properties.html#5394" class="Bound">A&#39;</a> <a id="5397" class="Symbol">:</a> <a id="5399" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5404" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="5406" class="Symbol">}</a> <a id="5408" class="Keyword">where</a>
  <a id="5416" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a> <a id="5427" class="Symbol">:</a> <a id="5429" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Cubical.Data.Sigma.Properties.html#5381" class="Bound">A</a> <a id="5436" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5438" href="Cubical.Data.Sigma.Properties.html#5394" class="Bound">A&#39;</a><a id="5440" class="Symbol">)</a> <a id="5442" class="Symbol">(</a><a id="5443" href="Cubical.Data.Sigma.Properties.html#5394" class="Bound">A&#39;</a> <a id="5446" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5448" href="Cubical.Data.Sigma.Properties.html#5381" class="Bound">A</a><a id="5449" class="Symbol">)</a>
  <a id="5453" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5457" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Data.Sigma.Properties.html#5469" class="Bound">x</a> <a id="5471" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5473" href="Cubical.Data.Sigma.Properties.html#5473" class="Bound">y</a><a id="5474" class="Symbol">)</a> <a id="5476" class="Symbol">=</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Data.Sigma.Properties.html#5473" class="Bound">y</a> <a id="5481" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5483" href="Cubical.Data.Sigma.Properties.html#5469" class="Bound">x</a><a id="5484" class="Symbol">)</a>
  <a id="5488" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5492" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Cubical.Data.Sigma.Properties.html#5504" class="Bound">x</a> <a id="5506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5508" href="Cubical.Data.Sigma.Properties.html#5508" class="Bound">y</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">=</a> <a id="5513" class="Symbol">(</a><a id="5514" href="Cubical.Data.Sigma.Properties.html#5508" class="Bound">y</a> <a id="5516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5518" href="Cubical.Data.Sigma.Properties.html#5504" class="Bound">x</a><a id="5519" class="Symbol">)</a>
  <a id="5523" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5532" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a> <a id="5543" class="Symbol">_</a> <a id="5545" class="Symbol">=</a> <a id="5547" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5554" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5562" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a> <a id="5573" class="Symbol">_</a>  <a id="5576" class="Symbol">=</a> <a id="5578" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="5586" class="Keyword">unquoteDecl</a> <a id="5598" href="Cubical.Data.Sigma.Properties.html#5598" class="Function">Σ-swap-≃</a> <a id="5607" class="Symbol">=</a> <a id="5609" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="5630" href="Cubical.Data.Sigma.Properties.html#5598" class="Function">Σ-swap-≃</a> <a id="5639" href="Cubical.Data.Sigma.Properties.html#5416" class="Function">Σ-swap-Iso</a>

<a id="5651" class="Keyword">module</a> <a id="5658" href="Cubical.Data.Sigma.Properties.html#5658" class="Module">_</a> <a id="5660" class="Symbol">{</a><a id="5661" href="Cubical.Data.Sigma.Properties.html#5661" class="Bound">A</a> <a id="5663" class="Symbol">:</a> <a id="5665" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5670" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="5671" class="Symbol">}</a> <a id="5673" class="Symbol">{</a><a id="5674" href="Cubical.Data.Sigma.Properties.html#5674" class="Bound">B</a> <a id="5676" class="Symbol">:</a> <a id="5678" href="Cubical.Data.Sigma.Properties.html#5661" class="Bound">A</a> <a id="5680" class="Symbol">→</a> <a id="5682" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5687" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="5689" class="Symbol">}</a> <a id="5691" class="Symbol">{</a><a id="5692" href="Cubical.Data.Sigma.Properties.html#5692" class="Bound">C</a> <a id="5694" class="Symbol">:</a> <a id="5696" class="Symbol">∀</a> <a id="5698" href="Cubical.Data.Sigma.Properties.html#5698" class="Bound">a</a> <a id="5700" class="Symbol">→</a> <a id="5702" href="Cubical.Data.Sigma.Properties.html#5674" class="Bound">B</a> <a id="5704" href="Cubical.Data.Sigma.Properties.html#5698" class="Bound">a</a> <a id="5706" class="Symbol">→</a> <a id="5708" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5713" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="5716" class="Symbol">}</a> <a id="5718" class="Keyword">where</a>
  <a id="5726" href="Cubical.Data.Sigma.Properties.html#5726" class="Function">Σ-assoc-Iso</a> <a id="5738" class="Symbol">:</a> <a id="5740" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5744" class="Symbol">(</a><a id="5745" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5748" href="Cubical.Data.Sigma.Properties.html#5748" class="Bound">a</a> <a id="5750" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5752" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5754" href="Cubical.Data.Sigma.Properties.html#5661" class="Bound">A</a> <a id="5756" href="Cubical.Data.Sigma.Properties.html#5674" class="Bound">B</a> <a id="5758" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5760" href="Cubical.Data.Sigma.Properties.html#5692" class="Bound">C</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5767" href="Cubical.Data.Sigma.Properties.html#5748" class="Bound">a</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5775" href="Cubical.Data.Sigma.Properties.html#5748" class="Bound">a</a><a id="5776" class="Symbol">))</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5783" href="Cubical.Data.Sigma.Properties.html#5783" class="Bound">a</a> <a id="5785" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5787" href="Cubical.Data.Sigma.Properties.html#5661" class="Bound">A</a> <a id="5789" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5791" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5794" href="Cubical.Data.Sigma.Properties.html#5794" class="Bound">b</a> <a id="5796" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5798" href="Cubical.Data.Sigma.Properties.html#5674" class="Bound">B</a> <a id="5800" href="Cubical.Data.Sigma.Properties.html#5783" class="Bound">a</a> <a id="5802" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5804" href="Cubical.Data.Sigma.Properties.html#5692" class="Bound">C</a> <a id="5806" href="Cubical.Data.Sigma.Properties.html#5783" class="Bound">a</a> <a id="5808" href="Cubical.Data.Sigma.Properties.html#5794" class="Bound">b</a><a id="5809" class="Symbol">)</a>
  <a id="5813" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5817" href="Cubical.Data.Sigma.Properties.html#5726" class="Function">Σ-assoc-Iso</a> <a id="5829" class="Symbol">((</a><a id="5831" href="Cubical.Data.Sigma.Properties.html#5831" class="Bound">x</a> <a id="5833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5835" href="Cubical.Data.Sigma.Properties.html#5835" class="Bound">y</a><a id="5836" class="Symbol">)</a> <a id="5838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5840" href="Cubical.Data.Sigma.Properties.html#5840" class="Bound">z</a><a id="5841" class="Symbol">)</a> <a id="5843" class="Symbol">=</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Cubical.Data.Sigma.Properties.html#5831" class="Bound">x</a> <a id="5848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Cubical.Data.Sigma.Properties.html#5835" class="Bound">y</a> <a id="5853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5855" href="Cubical.Data.Sigma.Properties.html#5840" class="Bound">z</a><a id="5856" class="Symbol">))</a>
  <a id="5861" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5865" href="Cubical.Data.Sigma.Properties.html#5726" class="Function">Σ-assoc-Iso</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Cubical.Data.Sigma.Properties.html#5878" class="Bound">x</a> <a id="5880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5882" class="Symbol">(</a><a id="5883" href="Cubical.Data.Sigma.Properties.html#5883" class="Bound">y</a> <a id="5885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5887" href="Cubical.Data.Sigma.Properties.html#5887" class="Bound">z</a><a id="5888" class="Symbol">))</a> <a id="5891" class="Symbol">=</a> <a id="5893" class="Symbol">((</a><a id="5895" href="Cubical.Data.Sigma.Properties.html#5878" class="Bound">x</a> <a id="5897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5899" href="Cubical.Data.Sigma.Properties.html#5883" class="Bound">y</a><a id="5900" class="Symbol">)</a> <a id="5902" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5904" href="Cubical.Data.Sigma.Properties.html#5887" class="Bound">z</a><a id="5905" class="Symbol">)</a>
  <a id="5909" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5918" href="Cubical.Data.Sigma.Properties.html#5726" class="Function">Σ-assoc-Iso</a> <a id="5930" class="Symbol">_</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5941" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5949" href="Cubical.Data.Sigma.Properties.html#5726" class="Function">Σ-assoc-Iso</a> <a id="5961" class="Symbol">_</a>  <a id="5964" class="Symbol">=</a> <a id="5966" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="5974" class="Keyword">unquoteDecl</a> <a id="5986" href="Cubical.Data.Sigma.Properties.html#5986" class="Function">Σ-assoc-≃</a> <a id="5996" class="Symbol">=</a> <a id="5998" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="6019" href="Cubical.Data.Sigma.Properties.html#5986" class="Function">Σ-assoc-≃</a> <a id="6029" href="Cubical.Data.Sigma.Properties.html#5726" class="Function">Σ-assoc-Iso</a>

  <a id="6044" href="Cubical.Data.Sigma.Properties.html#6044" class="Function">Σ-Π-Iso</a> <a id="6052" class="Symbol">:</a> <a id="6054" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6058" class="Symbol">((</a><a id="6060" href="Cubical.Data.Sigma.Properties.html#6060" class="Bound">a</a> <a id="6062" class="Symbol">:</a> <a id="6064" href="Cubical.Data.Sigma.Properties.html#5661" class="Bound">A</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">→</a> <a id="6069" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6072" href="Cubical.Data.Sigma.Properties.html#6072" class="Bound">b</a> <a id="6074" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6076" href="Cubical.Data.Sigma.Properties.html#5674" class="Bound">B</a> <a id="6078" href="Cubical.Data.Sigma.Properties.html#6060" class="Bound">a</a> <a id="6080" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6082" href="Cubical.Data.Sigma.Properties.html#5692" class="Bound">C</a> <a id="6084" href="Cubical.Data.Sigma.Properties.html#6060" class="Bound">a</a> <a id="6086" href="Cubical.Data.Sigma.Properties.html#6072" class="Bound">b</a><a id="6087" class="Symbol">)</a> <a id="6089" class="Symbol">(</a><a id="6090" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6093" href="Cubical.Data.Sigma.Properties.html#6093" class="Bound">f</a> <a id="6095" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6097" class="Symbol">((</a><a id="6099" href="Cubical.Data.Sigma.Properties.html#6099" class="Bound">a</a> <a id="6101" class="Symbol">:</a> <a id="6103" href="Cubical.Data.Sigma.Properties.html#5661" class="Bound">A</a><a id="6104" class="Symbol">)</a> <a id="6106" class="Symbol">→</a> <a id="6108" href="Cubical.Data.Sigma.Properties.html#5674" class="Bound">B</a> <a id="6110" href="Cubical.Data.Sigma.Properties.html#6099" class="Bound">a</a><a id="6111" class="Symbol">)</a> <a id="6113" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6115" class="Symbol">∀</a> <a id="6117" href="Cubical.Data.Sigma.Properties.html#6117" class="Bound">a</a> <a id="6119" class="Symbol">→</a> <a id="6121" href="Cubical.Data.Sigma.Properties.html#5692" class="Bound">C</a> <a id="6123" href="Cubical.Data.Sigma.Properties.html#6117" class="Bound">a</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Cubical.Data.Sigma.Properties.html#6093" class="Bound">f</a> <a id="6128" href="Cubical.Data.Sigma.Properties.html#6117" class="Bound">a</a><a id="6129" class="Symbol">))</a>
  <a id="6134" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6138" href="Cubical.Data.Sigma.Properties.html#6044" class="Function">Σ-Π-Iso</a> <a id="6146" href="Cubical.Data.Sigma.Properties.html#6146" class="Bound">f</a>         <a id="6156" class="Symbol">=</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6163" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6165" href="Cubical.Data.Sigma.Properties.html#6146" class="Bound">f</a> <a id="6167" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6169" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6173" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6175" href="Cubical.Data.Sigma.Properties.html#6146" class="Bound">f</a><a id="6176" class="Symbol">)</a>
  <a id="6180" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6184" href="Cubical.Data.Sigma.Properties.html#6044" class="Function">Σ-Π-Iso</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Data.Sigma.Properties.html#6193" class="Bound">f</a> <a id="6195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6197" href="Cubical.Data.Sigma.Properties.html#6197" class="Bound">g</a><a id="6198" class="Symbol">)</a> <a id="6200" href="Cubical.Data.Sigma.Properties.html#6200" class="Bound">x</a> <a id="6202" class="Symbol">=</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Data.Sigma.Properties.html#6193" class="Bound">f</a> <a id="6207" href="Cubical.Data.Sigma.Properties.html#6200" class="Bound">x</a> <a id="6209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6211" href="Cubical.Data.Sigma.Properties.html#6197" class="Bound">g</a> <a id="6213" href="Cubical.Data.Sigma.Properties.html#6200" class="Bound">x</a><a id="6214" class="Symbol">)</a>
  <a id="6218" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6227" href="Cubical.Data.Sigma.Properties.html#6044" class="Function">Σ-Π-Iso</a> <a id="6235" class="Symbol">_</a>    <a id="6240" class="Symbol">=</a> <a id="6242" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6249" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6257" href="Cubical.Data.Sigma.Properties.html#6044" class="Function">Σ-Π-Iso</a> <a id="6265" class="Symbol">_</a>     <a id="6271" class="Symbol">=</a> <a id="6273" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6281" class="Keyword">unquoteDecl</a> <a id="6293" href="Cubical.Data.Sigma.Properties.html#6293" class="Function">Σ-Π-≃</a> <a id="6299" class="Symbol">=</a> <a id="6301" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="6322" href="Cubical.Data.Sigma.Properties.html#6293" class="Function">Σ-Π-≃</a> <a id="6328" href="Cubical.Data.Sigma.Properties.html#6044" class="Function">Σ-Π-Iso</a>

<a id="6337" class="Keyword">module</a> <a id="6344" href="Cubical.Data.Sigma.Properties.html#6344" class="Module">_</a> <a id="6346" class="Symbol">{</a><a id="6347" href="Cubical.Data.Sigma.Properties.html#6347" class="Bound">A</a> <a id="6349" class="Symbol">:</a> <a id="6351" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6356" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="6357" class="Symbol">}</a> <a id="6359" class="Symbol">{</a><a id="6360" href="Cubical.Data.Sigma.Properties.html#6360" class="Bound">B</a> <a id="6362" class="Symbol">:</a> <a id="6364" href="Cubical.Data.Sigma.Properties.html#6347" class="Bound">A</a> <a id="6366" class="Symbol">→</a> <a id="6368" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6373" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="6375" class="Symbol">}</a> <a id="6377" class="Symbol">{</a><a id="6378" href="Cubical.Data.Sigma.Properties.html#6378" class="Bound">B&#39;</a> <a id="6381" class="Symbol">:</a> <a id="6383" class="Symbol">∀</a> <a id="6385" href="Cubical.Data.Sigma.Properties.html#6385" class="Bound">a</a> <a id="6387" class="Symbol">→</a> <a id="6389" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6394" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="6397" class="Symbol">}</a> <a id="6399" class="Keyword">where</a>
  <a id="6407" href="Cubical.Data.Sigma.Properties.html#6407" class="Function">Σ-assoc-swap-Iso</a> <a id="6424" class="Symbol">:</a> <a id="6426" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6430" class="Symbol">(</a><a id="6431" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6434" href="Cubical.Data.Sigma.Properties.html#6434" class="Bound">a</a> <a id="6436" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6438" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6440" href="Cubical.Data.Sigma.Properties.html#6347" class="Bound">A</a> <a id="6442" href="Cubical.Data.Sigma.Properties.html#6360" class="Bound">B</a> <a id="6444" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6446" href="Cubical.Data.Sigma.Properties.html#6378" class="Bound">B&#39;</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6454" href="Cubical.Data.Sigma.Properties.html#6434" class="Bound">a</a><a id="6455" class="Symbol">))</a> <a id="6458" class="Symbol">(</a><a id="6459" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6462" href="Cubical.Data.Sigma.Properties.html#6462" class="Bound">a</a> <a id="6464" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6466" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6468" href="Cubical.Data.Sigma.Properties.html#6347" class="Bound">A</a> <a id="6470" href="Cubical.Data.Sigma.Properties.html#6378" class="Bound">B&#39;</a> <a id="6473" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6475" href="Cubical.Data.Sigma.Properties.html#6360" class="Bound">B</a> <a id="6477" class="Symbol">(</a><a id="6478" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6482" href="Cubical.Data.Sigma.Properties.html#6462" class="Bound">a</a><a id="6483" class="Symbol">))</a>
  <a id="6488" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6492" href="Cubical.Data.Sigma.Properties.html#6407" class="Function">Σ-assoc-swap-Iso</a> <a id="6509" class="Symbol">((</a><a id="6511" href="Cubical.Data.Sigma.Properties.html#6511" class="Bound">x</a> <a id="6513" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6515" href="Cubical.Data.Sigma.Properties.html#6515" class="Bound">y</a><a id="6516" class="Symbol">)</a> <a id="6518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6520" href="Cubical.Data.Sigma.Properties.html#6520" class="Bound">z</a><a id="6521" class="Symbol">)</a> <a id="6523" class="Symbol">=</a> <a id="6525" class="Symbol">((</a><a id="6527" href="Cubical.Data.Sigma.Properties.html#6511" class="Bound">x</a> <a id="6529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6531" href="Cubical.Data.Sigma.Properties.html#6520" class="Bound">z</a><a id="6532" class="Symbol">)</a> <a id="6534" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6536" href="Cubical.Data.Sigma.Properties.html#6515" class="Bound">y</a><a id="6537" class="Symbol">)</a>
  <a id="6541" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6545" href="Cubical.Data.Sigma.Properties.html#6407" class="Function">Σ-assoc-swap-Iso</a> <a id="6562" class="Symbol">((</a><a id="6564" href="Cubical.Data.Sigma.Properties.html#6564" class="Bound">x</a> <a id="6566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6568" href="Cubical.Data.Sigma.Properties.html#6568" class="Bound">z</a><a id="6569" class="Symbol">)</a> <a id="6571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6573" href="Cubical.Data.Sigma.Properties.html#6573" class="Bound">y</a><a id="6574" class="Symbol">)</a> <a id="6576" class="Symbol">=</a> <a id="6578" class="Symbol">((</a><a id="6580" href="Cubical.Data.Sigma.Properties.html#6564" class="Bound">x</a> <a id="6582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6584" href="Cubical.Data.Sigma.Properties.html#6573" class="Bound">y</a><a id="6585" class="Symbol">)</a> <a id="6587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6589" href="Cubical.Data.Sigma.Properties.html#6568" class="Bound">z</a><a id="6590" class="Symbol">)</a>
  <a id="6594" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6603" href="Cubical.Data.Sigma.Properties.html#6407" class="Function">Σ-assoc-swap-Iso</a> <a id="6620" class="Symbol">_</a> <a id="6622" class="Symbol">=</a> <a id="6624" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6631" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6639" href="Cubical.Data.Sigma.Properties.html#6407" class="Function">Σ-assoc-swap-Iso</a> <a id="6656" class="Symbol">_</a>  <a id="6659" class="Symbol">=</a> <a id="6661" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6669" class="Keyword">unquoteDecl</a> <a id="6681" href="Cubical.Data.Sigma.Properties.html#6681" class="Function">Σ-assoc-swap-≃</a> <a id="6696" class="Symbol">=</a> <a id="6698" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="6719" href="Cubical.Data.Sigma.Properties.html#6681" class="Function">Σ-assoc-swap-≃</a> <a id="6734" href="Cubical.Data.Sigma.Properties.html#6407" class="Function">Σ-assoc-swap-Iso</a>

<a id="Σ-cong-iso-fst"></a><a id="6752" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="6767" class="Symbol">:</a> <a id="6769" class="Symbol">(</a><a id="6770" href="Cubical.Data.Sigma.Properties.html#6770" class="Bound">isom</a> <a id="6775" class="Symbol">:</a> <a id="6777" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6781" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="6783" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="6785" class="Symbol">)</a> <a id="6787" class="Symbol">→</a> <a id="6789" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6793" class="Symbol">(</a><a id="6794" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6796" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="6798" class="Symbol">(</a><a id="6799" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="6801" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6803" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6807" href="Cubical.Data.Sigma.Properties.html#6770" class="Bound">isom</a><a id="6811" class="Symbol">))</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6817" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="6820" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="6821" class="Symbol">)</a>
<a id="6823" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6827" class="Symbol">(</a><a id="6828" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="6843" href="Cubical.Data.Sigma.Properties.html#6843" class="Bound">isom</a><a id="6847" class="Symbol">)</a> <a id="6849" href="Cubical.Data.Sigma.Properties.html#6849" class="Bound">x</a> <a id="6851" class="Symbol">=</a> <a id="6853" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6857" href="Cubical.Data.Sigma.Properties.html#6843" class="Bound">isom</a> <a id="6862" class="Symbol">(</a><a id="6863" href="Cubical.Data.Sigma.Properties.html#6849" class="Bound">x</a> <a id="6865" class="Symbol">.</a><a id="6866" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6869" class="Symbol">)</a> <a id="6871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6873" href="Cubical.Data.Sigma.Properties.html#6849" class="Bound">x</a> <a id="6875" class="Symbol">.</a><a id="6876" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="6880" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6884" class="Symbol">(</a><a id="6885" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="6900" class="Symbol">{</a><a id="6901" class="Argument">B</a> <a id="6903" class="Symbol">=</a> <a id="6905" href="Cubical.Data.Sigma.Properties.html#6905" class="Bound">B</a><a id="6906" class="Symbol">}</a> <a id="6908" href="Cubical.Data.Sigma.Properties.html#6908" class="Bound">isom</a><a id="6912" class="Symbol">)</a> <a id="6914" href="Cubical.Data.Sigma.Properties.html#6914" class="Bound">x</a> <a id="6916" class="Symbol">=</a> <a id="6918" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6922" href="Cubical.Data.Sigma.Properties.html#6908" class="Bound">isom</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Cubical.Data.Sigma.Properties.html#6914" class="Bound">x</a> <a id="6930" class="Symbol">.</a><a id="6931" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6934" class="Symbol">)</a> <a id="6936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6938" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6944" href="Cubical.Data.Sigma.Properties.html#6905" class="Bound">B</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6951" class="Symbol">(</a><a id="6952" href="Cubical.Data.Sigma.Properties.html#6984" class="Function">ε</a> <a id="6954" class="Symbol">(</a><a id="6955" href="Cubical.Data.Sigma.Properties.html#6914" class="Bound">x</a> <a id="6957" class="Symbol">.</a><a id="6958" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6961" class="Symbol">)))</a> <a id="6965" class="Symbol">(</a><a id="6966" href="Cubical.Data.Sigma.Properties.html#6914" class="Bound">x</a> <a id="6968" class="Symbol">.</a><a id="6969" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6972" class="Symbol">)</a>
  <a id="6976" class="Keyword">where</a>
  <a id="6984" href="Cubical.Data.Sigma.Properties.html#6984" class="Function">ε</a> <a id="6986" class="Symbol">=</a> <a id="6988" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7003" class="Symbol">(</a><a id="7004" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="7021" href="Cubical.Data.Sigma.Properties.html#6908" class="Bound">isom</a><a id="7025" class="Symbol">))</a>
<a id="7028" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="7053" class="Symbol">{</a><a id="7054" class="Argument">B</a> <a id="7056" class="Symbol">=</a> <a id="7058" href="Cubical.Data.Sigma.Properties.html#7058" class="Bound">B</a><a id="7059" class="Symbol">}</a> <a id="7061" href="Cubical.Data.Sigma.Properties.html#7061" class="Bound">isom</a><a id="7065" class="Symbol">)</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Cubical.Data.Sigma.Properties.html#7068" class="Bound">x</a> <a id="7070" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7072" href="Cubical.Data.Sigma.Properties.html#7072" class="Bound">y</a><a id="7073" class="Symbol">)</a> <a id="7075" class="Symbol">=</a> <a id="7077" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7084" class="Symbol">(</a><a id="7085" href="Cubical.Data.Sigma.Properties.html#7115" class="Function">ε</a> <a id="7087" href="Cubical.Data.Sigma.Properties.html#7068" class="Bound">x</a> <a id="7089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7091" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7099" href="Cubical.Data.Sigma.Properties.html#7161" class="Function">goal</a><a id="7103" class="Symbol">)</a>
  <a id="7107" class="Keyword">where</a>
  <a id="7115" href="Cubical.Data.Sigma.Properties.html#7115" class="Function">ε</a> <a id="7117" class="Symbol">=</a> <a id="7119" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7139" class="Symbol">(</a><a id="7140" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="7152" href="Cubical.Data.Sigma.Properties.html#7061" class="Bound">isom</a><a id="7156" class="Symbol">))</a>
  <a id="7161" href="Cubical.Data.Sigma.Properties.html#7161" class="Function">goal</a> <a id="7166" class="Symbol">:</a> <a id="7168" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7174" href="Cubical.Data.Sigma.Properties.html#7058" class="Bound">B</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Cubical.Data.Sigma.Properties.html#7115" class="Function">ε</a> <a id="7179" href="Cubical.Data.Sigma.Properties.html#7068" class="Bound">x</a><a id="7180" class="Symbol">)</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7189" href="Cubical.Data.Sigma.Properties.html#7058" class="Bound">B</a> <a id="7191" class="Symbol">(</a><a id="7192" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Cubical.Data.Sigma.Properties.html#7115" class="Function">ε</a> <a id="7199" href="Cubical.Data.Sigma.Properties.html#7068" class="Bound">x</a><a id="7200" class="Symbol">))</a> <a id="7203" href="Cubical.Data.Sigma.Properties.html#7072" class="Bound">y</a><a id="7204" class="Symbol">)</a> <a id="7206" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7208" href="Cubical.Data.Sigma.Properties.html#7072" class="Bound">y</a>
  <a id="7212" href="Cubical.Data.Sigma.Properties.html#7161" class="Function">goal</a> <a id="7217" class="Symbol">=</a> <a id="7219" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7223" class="Symbol">(</a><a id="7224" href="Cubical.Foundations.Transport.html#5832" class="Function">substComposite</a> <a id="7239" href="Cubical.Data.Sigma.Properties.html#7058" class="Bound">B</a> <a id="7241" class="Symbol">(</a><a id="7242" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7246" class="Symbol">(</a><a id="7247" href="Cubical.Data.Sigma.Properties.html#7115" class="Function">ε</a> <a id="7249" href="Cubical.Data.Sigma.Properties.html#7068" class="Bound">x</a><a id="7250" class="Symbol">))</a> <a id="7253" class="Symbol">(</a><a id="7254" href="Cubical.Data.Sigma.Properties.html#7115" class="Function">ε</a> <a id="7256" href="Cubical.Data.Sigma.Properties.html#7068" class="Bound">x</a><a id="7257" class="Symbol">)</a> <a id="7259" href="Cubical.Data.Sigma.Properties.html#7072" class="Bound">y</a><a id="7260" class="Symbol">)</a>
      <a id="7268" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7271" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7276" class="Symbol">(λ</a> <a id="7279" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">x</a> <a id="7281" class="Symbol">→</a> <a id="7283" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7289" href="Cubical.Data.Sigma.Properties.html#7058" class="Bound">B</a> <a id="7291" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">x</a> <a id="7293" href="Cubical.Data.Sigma.Properties.html#7072" class="Bound">y</a><a id="7294" class="Symbol">)</a> <a id="7296" class="Symbol">(</a><a id="7297" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7305" class="Symbol">(</a><a id="7306" href="Cubical.Data.Sigma.Properties.html#7115" class="Function">ε</a> <a id="7308" href="Cubical.Data.Sigma.Properties.html#7068" class="Bound">x</a><a id="7309" class="Symbol">))</a>
      <a id="7318" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7321" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7331" class="Symbol">{</a><a id="7332" class="Argument">B</a> <a id="7334" class="Symbol">=</a> <a id="7336" href="Cubical.Data.Sigma.Properties.html#7058" class="Bound">B</a><a id="7337" class="Symbol">}</a> <a id="7339" href="Cubical.Data.Sigma.Properties.html#7072" class="Bound">y</a>
<a id="7341" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7349" class="Symbol">(</a><a id="7350" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="7365" class="Symbol">{</a><a id="7366" class="Argument">A</a> <a id="7368" class="Symbol">=</a> <a id="7370" href="Cubical.Data.Sigma.Properties.html#7370" class="Bound">A</a><a id="7371" class="Symbol">}</a> <a id="7373" class="Symbol">{</a><a id="7374" class="Argument">B</a> <a id="7376" class="Symbol">=</a> <a id="7378" href="Cubical.Data.Sigma.Properties.html#7378" class="Bound">B</a><a id="7379" class="Symbol">}</a> <a id="7381" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a><a id="7385" class="Symbol">)</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Cubical.Data.Sigma.Properties.html#7388" class="Bound">x</a> <a id="7390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7392" href="Cubical.Data.Sigma.Properties.html#7392" class="Bound">y</a><a id="7393" class="Symbol">)</a> <a id="7395" class="Symbol">=</a> <a id="7397" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7413" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7418" href="Cubical.Data.Sigma.Properties.html#7388" class="Bound">x</a> <a id="7420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7422" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7430" href="Cubical.Data.Sigma.Properties.html#7701" class="Function">goal</a><a id="7434" class="Symbol">)</a>
  <a id="7438" class="Keyword">where</a>
  <a id="7446" href="Cubical.Data.Sigma.Properties.html#7446" class="Function">ε</a> <a id="7448" class="Symbol">=</a> <a id="7450" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7465" class="Symbol">(</a><a id="7466" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7470" class="Symbol">(</a><a id="7471" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="7483" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a><a id="7487" class="Symbol">))</a>
  <a id="7492" href="Cubical.Data.Sigma.Properties.html#7492" class="Function">γ</a> <a id="7494" class="Symbol">=</a> <a id="7496" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="7510" class="Symbol">(</a><a id="7511" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7515" class="Symbol">(</a><a id="7516" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="7528" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a><a id="7532" class="Symbol">))</a>

  <a id="7538" href="Cubical.Data.Sigma.Properties.html#7538" class="Function">lem</a> <a id="7542" class="Symbol">:</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Cubical.Data.Sigma.Properties.html#7545" class="Bound">x</a> <a id="7547" class="Symbol">:</a> <a id="7549" href="Cubical.Data.Sigma.Properties.html#7370" class="Bound">A</a><a id="7550" class="Symbol">)</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Cubical.Data.Sigma.Properties.html#7446" class="Function">ε</a> <a id="7561" class="Symbol">(</a><a id="7562" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7566" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7571" href="Cubical.Data.Sigma.Properties.html#7545" class="Bound">x</a><a id="7572" class="Symbol">))</a> <a id="7575" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7577" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7587" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a><a id="7591" class="Symbol">)</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7602" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7607" href="Cubical.Data.Sigma.Properties.html#7545" class="Bound">x</a><a id="7608" class="Symbol">)</a> <a id="7610" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7612" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7619" href="Cubical.Data.Sigma.Properties.html#7538" class="Function">lem</a> <a id="7623" href="Cubical.Data.Sigma.Properties.html#7623" class="Bound">x</a> <a id="7625" class="Symbol">=</a> <a id="7627" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7632" class="Symbol">(λ</a> <a id="7635" href="Cubical.Data.Sigma.Properties.html#7635" class="Bound">a</a> <a id="7637" class="Symbol">→</a> <a id="7639" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Data.Sigma.Properties.html#7446" class="Function">ε</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7651" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7656" href="Cubical.Data.Sigma.Properties.html#7623" class="Bound">x</a><a id="7657" class="Symbol">))</a> <a id="7660" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7662" href="Cubical.Data.Sigma.Properties.html#7635" class="Bound">a</a><a id="7663" class="Symbol">)</a> <a id="7665" class="Symbol">(</a><a id="7666" href="Cubical.Data.Sigma.Properties.html#7492" class="Function">γ</a> <a id="7668" href="Cubical.Data.Sigma.Properties.html#7623" class="Bound">x</a><a id="7669" class="Symbol">)</a> <a id="7671" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7673" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7681" class="Symbol">(</a><a id="7682" href="Cubical.Data.Sigma.Properties.html#7446" class="Function">ε</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7689" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7694" href="Cubical.Data.Sigma.Properties.html#7623" class="Bound">x</a><a id="7695" class="Symbol">))</a>

  <a id="7701" href="Cubical.Data.Sigma.Properties.html#7701" class="Function">goal</a> <a id="7706" class="Symbol">:</a> <a id="7708" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7714" href="Cubical.Data.Sigma.Properties.html#7378" class="Bound">B</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7722" class="Symbol">(</a><a id="7723" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7727" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a><a id="7731" class="Symbol">)</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7742" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7747" href="Cubical.Data.Sigma.Properties.html#7388" class="Bound">x</a><a id="7748" class="Symbol">))</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7758" href="Cubical.Data.Sigma.Properties.html#7378" class="Bound">B</a> <a id="7760" class="Symbol">(</a><a id="7761" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Cubical.Data.Sigma.Properties.html#7446" class="Function">ε</a> <a id="7768" class="Symbol">(</a><a id="7769" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7773" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7778" href="Cubical.Data.Sigma.Properties.html#7388" class="Bound">x</a><a id="7779" class="Symbol">)))</a> <a id="7783" href="Cubical.Data.Sigma.Properties.html#7392" class="Bound">y</a><a id="7784" class="Symbol">)</a> <a id="7786" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7788" href="Cubical.Data.Sigma.Properties.html#7392" class="Bound">y</a>
  <a id="7792" href="Cubical.Data.Sigma.Properties.html#7701" class="Function">goal</a> <a id="7797" class="Symbol">=</a> <a id="7799" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7803" class="Symbol">(</a><a id="7804" href="Cubical.Foundations.Transport.html#5832" class="Function">substComposite</a> <a id="7819" href="Cubical.Data.Sigma.Properties.html#7378" class="Bound">B</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7826" class="Symbol">(</a><a id="7827" href="Cubical.Data.Sigma.Properties.html#7446" class="Function">ε</a> <a id="7829" class="Symbol">(</a><a id="7830" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7834" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7839" href="Cubical.Data.Sigma.Properties.html#7388" class="Bound">x</a><a id="7840" class="Symbol">)))</a> <a id="7844" class="Symbol">(</a><a id="7845" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7850" class="Symbol">(</a><a id="7851" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7855" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a><a id="7859" class="Symbol">)</a> <a id="7861" class="Symbol">(</a><a id="7862" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7870" href="Cubical.Data.Sigma.Properties.html#7381" class="Bound">isom</a> <a id="7875" href="Cubical.Data.Sigma.Properties.html#7388" class="Bound">x</a><a id="7876" class="Symbol">))</a> <a id="7879" href="Cubical.Data.Sigma.Properties.html#7392" class="Bound">y</a><a id="7880" class="Symbol">)</a>
      <a id="7888" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7891" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7896" class="Symbol">(λ</a> <a id="7899" href="Cubical.Data.Sigma.Properties.html#7899" class="Bound">a</a> <a id="7901" class="Symbol">→</a> <a id="7903" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7909" href="Cubical.Data.Sigma.Properties.html#7378" class="Bound">B</a> <a id="7911" href="Cubical.Data.Sigma.Properties.html#7899" class="Bound">a</a> <a id="7913" href="Cubical.Data.Sigma.Properties.html#7392" class="Bound">y</a><a id="7914" class="Symbol">)</a> <a id="7916" class="Symbol">(</a><a id="7917" href="Cubical.Data.Sigma.Properties.html#7538" class="Function">lem</a> <a id="7921" href="Cubical.Data.Sigma.Properties.html#7388" class="Bound">x</a><a id="7922" class="Symbol">)</a>
      <a id="7930" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7933" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7943" class="Symbol">{</a><a id="7944" class="Argument">B</a> <a id="7946" class="Symbol">=</a> <a id="7948" href="Cubical.Data.Sigma.Properties.html#7378" class="Bound">B</a><a id="7949" class="Symbol">}</a> <a id="7951" href="Cubical.Data.Sigma.Properties.html#7392" class="Bound">y</a>

<a id="Σ-cong-equiv-fst"></a><a id="7954" href="Cubical.Data.Sigma.Properties.html#7954" class="Function">Σ-cong-equiv-fst</a> <a id="7971" class="Symbol">:</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Cubical.Data.Sigma.Properties.html#7974" class="Bound">e</a> <a id="7976" class="Symbol">:</a> <a id="7978" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="7980" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7982" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="7984" class="Symbol">)</a> <a id="7986" class="Symbol">→</a> <a id="7988" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7990" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="7992" class="Symbol">(</a><a id="7993" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="7995" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7997" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8006" href="Cubical.Data.Sigma.Properties.html#7974" class="Bound">e</a><a id="8007" class="Symbol">)</a> <a id="8009" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8011" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8013" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="8016" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>
<a id="8018" class="Comment">-- we could just do this:</a>
<a id="8044" class="Comment">-- Σ-cong-equiv-fst e = isoToEquiv (Σ-cong-iso-fst (equivToIso e))</a>
<a id="8111" class="Comment">-- but the following reduces slightly better</a>
<a id="8156" href="Cubical.Data.Sigma.Properties.html#7954" class="Function">Σ-cong-equiv-fst</a> <a id="8173" class="Symbol">{</a><a id="8174" class="Argument">A</a> <a id="8176" class="Symbol">=</a> <a id="8178" href="Cubical.Data.Sigma.Properties.html#8178" class="Bound">A</a><a id="8179" class="Symbol">}</a> <a id="8181" class="Symbol">{</a><a id="8182" class="Argument">A&#39;</a> <a id="8185" class="Symbol">=</a> <a id="8187" href="Cubical.Data.Sigma.Properties.html#8187" class="Bound">A&#39;</a><a id="8189" class="Symbol">}</a> <a id="8191" class="Symbol">{</a><a id="8192" class="Argument">B</a> <a id="8194" class="Symbol">=</a> <a id="8196" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a><a id="8197" class="Symbol">}</a> <a id="8199" href="Cubical.Data.Sigma.Properties.html#8199" class="Bound">e</a> <a id="8201" class="Symbol">=</a> <a id="8203" href="Cubical.Data.Sigma.Properties.html#8230" class="Function">intro</a> <a id="8209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8211" href="Cubical.Data.Sigma.Properties.html#8305" class="Function">isEqIntro</a>
 <a id="8222" class="Keyword">where</a>
  <a id="8230" href="Cubical.Data.Sigma.Properties.html#8230" class="Function">intro</a> <a id="8236" class="Symbol">:</a> <a id="8238" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8240" href="Cubical.Data.Sigma.Properties.html#8178" class="Bound">A</a> <a id="8242" class="Symbol">(</a><a id="8243" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="8245" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8247" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8256" href="Cubical.Data.Sigma.Properties.html#8199" class="Bound">e</a><a id="8257" class="Symbol">)</a> <a id="8259" class="Symbol">→</a> <a id="8261" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8263" href="Cubical.Data.Sigma.Properties.html#8187" class="Bound">A&#39;</a> <a id="8266" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a>
  <a id="8270" href="Cubical.Data.Sigma.Properties.html#8230" class="Function">intro</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Cubical.Data.Sigma.Properties.html#8277" class="Bound">a</a> <a id="8279" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8281" href="Cubical.Data.Sigma.Properties.html#8281" class="Bound">b</a><a id="8282" class="Symbol">)</a> <a id="8284" class="Symbol">=</a> <a id="8286" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8295" href="Cubical.Data.Sigma.Properties.html#8199" class="Bound">e</a> <a id="8297" href="Cubical.Data.Sigma.Properties.html#8277" class="Bound">a</a> <a id="8299" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8301" href="Cubical.Data.Sigma.Properties.html#8281" class="Bound">b</a>
  <a id="8305" href="Cubical.Data.Sigma.Properties.html#8305" class="Function">isEqIntro</a> <a id="8315" class="Symbol">:</a> <a id="8317" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="8325" href="Cubical.Data.Sigma.Properties.html#8230" class="Function">intro</a>
  <a id="8333" href="Cubical.Data.Sigma.Properties.html#8305" class="Function">isEqIntro</a> <a id="8343" class="Symbol">.</a><a id="8344" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8356" href="Cubical.Data.Sigma.Properties.html#8356" class="Bound">x</a> <a id="8358" class="Symbol">=</a> <a id="8360" href="Cubical.Data.Sigma.Properties.html#8706" class="Function">ctr</a> <a id="8364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8366" href="Cubical.Data.Sigma.Properties.html#8775" class="Function">isCtr</a> <a id="8372" class="Keyword">where</a>
    <a id="8382" href="Cubical.Data.Sigma.Properties.html#8382" class="Function">PB</a> <a id="8385" class="Symbol">:</a> <a id="8387" class="Symbol">∀</a> <a id="8389" class="Symbol">{</a><a id="8390" href="Cubical.Data.Sigma.Properties.html#8390" class="Bound">x</a> <a id="8392" href="Cubical.Data.Sigma.Properties.html#8392" class="Bound">y</a><a id="8393" class="Symbol">}</a> <a id="8395" class="Symbol">→</a> <a id="8397" href="Cubical.Data.Sigma.Properties.html#8390" class="Bound">x</a> <a id="8399" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8401" href="Cubical.Data.Sigma.Properties.html#8392" class="Bound">y</a> <a id="8403" class="Symbol">→</a> <a id="8405" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="8407" href="Cubical.Data.Sigma.Properties.html#8390" class="Bound">x</a> <a id="8409" class="Symbol">→</a> <a id="8411" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="8413" href="Cubical.Data.Sigma.Properties.html#8392" class="Bound">y</a> <a id="8415" class="Symbol">→</a> <a id="8417" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8422" class="Symbol">_</a>
    <a id="8428" href="Cubical.Data.Sigma.Properties.html#8382" class="Function">PB</a> <a id="8431" href="Cubical.Data.Sigma.Properties.html#8431" class="Bound">p</a> <a id="8433" class="Symbol">=</a> <a id="8435" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8441" class="Symbol">(λ</a> <a id="8444" href="Cubical.Data.Sigma.Properties.html#8444" class="Bound">i</a> <a id="8446" class="Symbol">→</a> <a id="8448" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Cubical.Data.Sigma.Properties.html#8431" class="Bound">p</a> <a id="8453" href="Cubical.Data.Sigma.Properties.html#8444" class="Bound">i</a><a id="8454" class="Symbol">))</a>

    <a id="8462" class="Keyword">open</a> <a id="8467" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="8469" href="Cubical.Data.Sigma.Properties.html#8356" class="Bound">x</a> <a id="8471" class="Keyword">renaming</a> <a id="8480" class="Symbol">(</a><a id="8481" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8485" class="Symbol">to</a> <a id="8488" class="Field">a&#39;</a><a id="8490" class="Symbol">;</a> <a id="8492" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8496" class="Symbol">to</a> <a id="8499" class="Field">b</a><a id="8500" class="Symbol">)</a>
    <a id="8506" class="Keyword">open</a> <a id="8511" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="8513" class="Symbol">(</a><a id="8514" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="8523" href="Cubical.Data.Sigma.Properties.html#8199" class="Bound">e</a> <a id="8525" href="Cubical.Data.Sigma.Properties.html#8488" class="Field">a&#39;</a><a id="8527" class="Symbol">)</a> <a id="8529" class="Keyword">renaming</a> <a id="8538" class="Symbol">(</a><a id="8539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8543" class="Symbol">to</a> <a id="8546" class="Field">ctrA</a><a id="8550" class="Symbol">;</a> <a id="8552" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8556" class="Symbol">to</a> <a id="8559" class="Field">α</a><a id="8560" class="Symbol">)</a>
    <a id="8566" href="Cubical.Data.Sigma.Properties.html#8566" class="Function">ctrB</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="8575" class="Symbol">(</a><a id="8576" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8585" href="Cubical.Data.Sigma.Properties.html#8199" class="Bound">e</a> <a id="8587" href="Cubical.Data.Sigma.Properties.html#8546" class="Function">ctrA</a><a id="8591" class="Symbol">)</a>
    <a id="8597" href="Cubical.Data.Sigma.Properties.html#8566" class="Function">ctrB</a> <a id="8602" class="Symbol">=</a> <a id="8604" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8610" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="8612" class="Symbol">(</a><a id="8613" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8617" href="Cubical.Data.Sigma.Properties.html#8559" class="Function">α</a><a id="8618" class="Symbol">)</a> <a id="8620" href="Cubical.Data.Sigma.Properties.html#8499" class="Field">b</a>
    <a id="8626" href="Cubical.Data.Sigma.Properties.html#8626" class="Function">ctrP</a> <a id="8631" class="Symbol">:</a> <a id="8633" href="Cubical.Data.Sigma.Properties.html#8382" class="Function">PB</a> <a id="8636" href="Cubical.Data.Sigma.Properties.html#8559" class="Function">α</a> <a id="8638" href="Cubical.Data.Sigma.Properties.html#8566" class="Function">ctrB</a> <a id="8643" href="Cubical.Data.Sigma.Properties.html#8499" class="Field">b</a>
    <a id="8649" href="Cubical.Data.Sigma.Properties.html#8626" class="Function">ctrP</a> <a id="8654" class="Symbol">=</a> <a id="8656" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="8661" class="Symbol">(</a><a id="8662" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8679" class="Symbol">(λ</a> <a id="8682" href="Cubical.Data.Sigma.Properties.html#8682" class="Bound">i</a> <a id="8684" class="Symbol">→</a> <a id="8686" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="8688" class="Symbol">(</a><a id="8689" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8693" href="Cubical.Data.Sigma.Properties.html#8559" class="Function">α</a> <a id="8695" href="Cubical.Data.Sigma.Properties.html#8682" class="Bound">i</a><a id="8696" class="Symbol">))</a> <a id="8699" href="Cubical.Data.Sigma.Properties.html#8499" class="Field">b</a><a id="8700" class="Symbol">)</a>
    <a id="8706" href="Cubical.Data.Sigma.Properties.html#8706" class="Function">ctr</a> <a id="8710" class="Symbol">:</a> <a id="8712" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8718" href="Cubical.Data.Sigma.Properties.html#8230" class="Function">intro</a> <a id="8724" href="Cubical.Data.Sigma.Properties.html#8356" class="Bound">x</a>
    <a id="8730" href="Cubical.Data.Sigma.Properties.html#8706" class="Function">ctr</a> <a id="8734" class="Symbol">=</a> <a id="8736" class="Symbol">(</a><a id="8737" href="Cubical.Data.Sigma.Properties.html#8546" class="Function">ctrA</a> <a id="8742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8744" href="Cubical.Data.Sigma.Properties.html#8566" class="Function">ctrB</a><a id="8748" class="Symbol">)</a> <a id="8750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8752" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8759" class="Symbol">(</a><a id="8760" href="Cubical.Data.Sigma.Properties.html#8559" class="Function">α</a> <a id="8762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8764" href="Cubical.Data.Sigma.Properties.html#8626" class="Function">ctrP</a><a id="8768" class="Symbol">)</a>

    <a id="8775" href="Cubical.Data.Sigma.Properties.html#8775" class="Function">isCtr</a> <a id="8781" class="Symbol">:</a> <a id="8783" class="Symbol">∀</a> <a id="8785" href="Cubical.Data.Sigma.Properties.html#8785" class="Bound">y</a> <a id="8787" class="Symbol">→</a> <a id="8789" href="Cubical.Data.Sigma.Properties.html#8706" class="Function">ctr</a> <a id="8793" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8795" href="Cubical.Data.Sigma.Properties.html#8785" class="Bound">y</a>
    <a id="8801" href="Cubical.Data.Sigma.Properties.html#8775" class="Function">isCtr</a> <a id="8807" class="Symbol">((</a><a id="8809" href="Cubical.Data.Sigma.Properties.html#8809" class="Bound">r</a> <a id="8811" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8813" href="Cubical.Data.Sigma.Properties.html#8813" class="Bound">s</a><a id="8814" class="Symbol">)</a> <a id="8816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8818" href="Cubical.Data.Sigma.Properties.html#8818" class="Bound">p</a><a id="8819" class="Symbol">)</a> <a id="8821" class="Symbol">=</a> <a id="8823" class="Symbol">λ</a> <a id="8825" href="Cubical.Data.Sigma.Properties.html#8825" class="Bound">i</a> <a id="8827" class="Symbol">→</a> <a id="8829" class="Symbol">(</a><a id="8830" href="Cubical.Data.Sigma.Properties.html#8990" class="Function">a≡r</a> <a id="8834" href="Cubical.Data.Sigma.Properties.html#8825" class="Bound">i</a> <a id="8836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8838" href="Cubical.Data.Sigma.Properties.html#9014" class="Function">b!≡s</a> <a id="8843" href="Cubical.Data.Sigma.Properties.html#8825" class="Bound">i</a><a id="8844" class="Symbol">)</a> <a id="8846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8848" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8855" class="Symbol">(</a><a id="8856" href="Cubical.Data.Sigma.Properties.html#9002" class="Function">α≡ρ</a> <a id="8860" href="Cubical.Data.Sigma.Properties.html#8825" class="Bound">i</a> <a id="8862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8864" href="Cubical.Data.Sigma.Properties.html#9191" class="Function">coh</a> <a id="8868" href="Cubical.Data.Sigma.Properties.html#8825" class="Bound">i</a><a id="8869" class="Symbol">)</a> <a id="8871" class="Keyword">where</a>
      <a id="8883" class="Keyword">open</a> <a id="8888" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="8895" href="Cubical.Data.Sigma.Properties.html#8818" class="Bound">p</a> <a id="8897" class="Keyword">renaming</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Agda.Builtin.Sigma.html#251" class="Function">fst</a> <a id="8911" class="Symbol">to</a> <a id="8914" class="Function">ρ</a><a id="8915" class="Symbol">;</a> <a id="8917" href="Agda.Builtin.Sigma.html#263" class="Function">snd</a> <a id="8921" class="Symbol">to</a> <a id="8924" class="Function">σ</a><a id="8925" class="Symbol">)</a>
      <a id="8933" class="Keyword">open</a> <a id="8938" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="8945" class="Symbol">(</a><a id="8946" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8959" href="Cubical.Data.Sigma.Properties.html#8199" class="Bound">e</a> <a id="8961" href="Cubical.Data.Sigma.Properties.html#8488" class="Field">a&#39;</a> <a id="8964" class="Symbol">(</a><a id="8965" href="Cubical.Data.Sigma.Properties.html#8809" class="Bound">r</a> <a id="8967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8969" href="Cubical.Data.Sigma.Properties.html#8914" class="Function">ρ</a><a id="8970" class="Symbol">))</a> <a id="8973" class="Keyword">renaming</a> <a id="8982" class="Symbol">(</a><a id="8983" href="Agda.Builtin.Sigma.html#251" class="Function">fst</a> <a id="8987" class="Symbol">to</a> <a id="8990" class="Function">a≡r</a><a id="8993" class="Symbol">;</a> <a id="8995" href="Agda.Builtin.Sigma.html#263" class="Function">snd</a> <a id="8999" class="Symbol">to</a> <a id="9002" class="Function">α≡ρ</a><a id="9005" class="Symbol">)</a>

      <a id="9014" href="Cubical.Data.Sigma.Properties.html#9014" class="Function">b!≡s</a> <a id="9019" class="Symbol">:</a> <a id="9021" href="Cubical.Data.Sigma.Properties.html#8382" class="Function">PB</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9040" href="Cubical.Data.Sigma.Properties.html#8199" class="Bound">e</a><a id="9041" class="Symbol">)</a> <a id="9043" href="Cubical.Data.Sigma.Properties.html#8990" class="Function">a≡r</a><a id="9046" class="Symbol">)</a> <a id="9048" href="Cubical.Data.Sigma.Properties.html#8566" class="Function">ctrB</a> <a id="9053" href="Cubical.Data.Sigma.Properties.html#8813" class="Bound">s</a>
      <a id="9061" href="Cubical.Data.Sigma.Properties.html#9014" class="Function">b!≡s</a> <a id="9066" href="Cubical.Data.Sigma.Properties.html#9066" class="Bound">i</a> <a id="9068" class="Symbol">=</a> <a id="9070" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="9075" class="Symbol">(λ</a> <a id="9078" href="Cubical.Data.Sigma.Properties.html#9078" class="Bound">k</a> <a id="9080" class="Symbol">→</a> <a id="9082" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Cubical.Data.Sigma.Properties.html#9002" class="Function">α≡ρ</a> <a id="9089" href="Cubical.Data.Sigma.Properties.html#9066" class="Bound">i</a> <a id="9091" class="Symbol">(</a><a id="9092" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9094" href="Cubical.Data.Sigma.Properties.html#9078" class="Bound">k</a><a id="9095" class="Symbol">)))</a> <a id="9099" class="Symbol">(λ</a> <a id="9102" href="Cubical.Data.Sigma.Properties.html#9102" class="Bound">k</a> <a id="9104" class="Symbol">→</a> <a id="9106" class="Symbol">(λ</a>
        <a id="9117" class="Symbol">{</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Cubical.Data.Sigma.Properties.html#9066" class="Bound">i</a> <a id="9122" class="Symbol">=</a> <a id="9124" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9126" class="Symbol">)</a> <a id="9128" class="Symbol">→</a> <a id="9130" href="Cubical.Data.Sigma.Properties.html#8626" class="Function">ctrP</a> <a id="9135" class="Symbol">(</a><a id="9136" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9138" href="Cubical.Data.Sigma.Properties.html#9102" class="Bound">k</a><a id="9139" class="Symbol">)</a>
        <a id="9149" class="Symbol">;</a> <a id="9151" class="Symbol">(</a><a id="9152" href="Cubical.Data.Sigma.Properties.html#9066" class="Bound">i</a> <a id="9154" class="Symbol">=</a> <a id="9156" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9158" class="Symbol">)</a> <a id="9160" class="Symbol">→</a> <a id="9162" href="Cubical.Data.Sigma.Properties.html#8924" class="Function">σ</a> <a id="9164" class="Symbol">(</a><a id="9165" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9167" href="Cubical.Data.Sigma.Properties.html#9102" class="Bound">k</a><a id="9168" class="Symbol">)</a>
        <a id="9178" class="Symbol">}))</a> <a id="9182" href="Cubical.Data.Sigma.Properties.html#8499" class="Field">b</a>

      <a id="9191" href="Cubical.Data.Sigma.Properties.html#9191" class="Function">coh</a> <a id="9195" class="Symbol">:</a> <a id="9197" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9203" class="Symbol">(λ</a> <a id="9206" href="Cubical.Data.Sigma.Properties.html#9206" class="Bound">i</a> <a id="9208" class="Symbol">→</a> <a id="9210" href="Cubical.Data.Sigma.Properties.html#8382" class="Function">PB</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Cubical.Data.Sigma.Properties.html#9002" class="Function">α≡ρ</a> <a id="9218" href="Cubical.Data.Sigma.Properties.html#9206" class="Bound">i</a><a id="9219" class="Symbol">)</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Cubical.Data.Sigma.Properties.html#9014" class="Function">b!≡s</a> <a id="9227" href="Cubical.Data.Sigma.Properties.html#9206" class="Bound">i</a><a id="9228" class="Symbol">)</a> <a id="9230" href="Cubical.Data.Sigma.Properties.html#8499" class="Field">b</a><a id="9231" class="Symbol">)</a> <a id="9233" href="Cubical.Data.Sigma.Properties.html#8626" class="Function">ctrP</a> <a id="9238" href="Cubical.Data.Sigma.Properties.html#8924" class="Function">σ</a>
      <a id="9246" href="Cubical.Data.Sigma.Properties.html#9191" class="Function">coh</a> <a id="9250" href="Cubical.Data.Sigma.Properties.html#9250" class="Bound">i</a> <a id="9252" href="Cubical.Data.Sigma.Properties.html#9252" class="Bound">j</a> <a id="9254" class="Symbol">=</a> <a id="9256" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="9261" class="Symbol">(λ</a> <a id="9264" href="Cubical.Data.Sigma.Properties.html#9264" class="Bound">k</a> <a id="9266" class="Symbol">→</a> <a id="9268" href="Cubical.Data.Sigma.Properties.html#8196" class="Bound">B</a> <a id="9270" class="Symbol">(</a><a id="9271" href="Cubical.Data.Sigma.Properties.html#9002" class="Function">α≡ρ</a> <a id="9275" href="Cubical.Data.Sigma.Properties.html#9250" class="Bound">i</a> <a id="9277" class="Symbol">(</a><a id="9278" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9280" href="Cubical.Data.Sigma.Properties.html#9264" class="Bound">k</a><a id="9281" class="Symbol">)))</a> <a id="9285" class="Symbol">(λ</a> <a id="9288" href="Cubical.Data.Sigma.Properties.html#9288" class="Bound">k</a> <a id="9290" class="Symbol">→</a> <a id="9292" class="Symbol">(λ</a>
        <a id="9303" class="Symbol">{</a> <a id="9305" class="Symbol">(</a><a id="9306" href="Cubical.Data.Sigma.Properties.html#9250" class="Bound">i</a> <a id="9308" class="Symbol">=</a> <a id="9310" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9312" class="Symbol">)</a> <a id="9314" class="Symbol">→</a> <a id="9316" href="Cubical.Data.Sigma.Properties.html#8626" class="Function">ctrP</a> <a id="9321" class="Symbol">(</a><a id="9322" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9324" href="Cubical.Data.Sigma.Properties.html#9288" class="Bound">k</a><a id="9325" class="Symbol">)</a>
        <a id="9335" class="Symbol">;</a> <a id="9337" class="Symbol">(</a><a id="9338" href="Cubical.Data.Sigma.Properties.html#9250" class="Bound">i</a> <a id="9340" class="Symbol">=</a> <a id="9342" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9344" class="Symbol">)</a> <a id="9346" class="Symbol">→</a> <a id="9348" href="Cubical.Data.Sigma.Properties.html#8924" class="Function">σ</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9353" href="Cubical.Data.Sigma.Properties.html#9288" class="Bound">k</a><a id="9354" class="Symbol">)</a>
        <a id="9364" class="Symbol">}))</a> <a id="9368" class="Symbol">(</a><a id="9369" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="9373" href="Cubical.Data.Sigma.Properties.html#8499" class="Field">b</a><a id="9374" class="Symbol">)</a> <a id="9376" class="Symbol">(</a><a id="9377" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9379" href="Cubical.Data.Sigma.Properties.html#9252" class="Bound">j</a><a id="9380" class="Symbol">)</a>

<a id="Σ-cong-fst"></a><a id="9383" href="Cubical.Data.Sigma.Properties.html#9383" class="Function">Σ-cong-fst</a> <a id="9394" class="Symbol">:</a> <a id="9396" class="Symbol">(</a><a id="9397" href="Cubical.Data.Sigma.Properties.html#9397" class="Bound">p</a> <a id="9399" class="Symbol">:</a> <a id="9401" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9403" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9405" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="9407" class="Symbol">)</a> <a id="9409" class="Symbol">→</a> <a id="9411" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9413" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9415" class="Symbol">(</a><a id="9416" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9418" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9420" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9430" href="Cubical.Data.Sigma.Properties.html#9397" class="Bound">p</a><a id="9431" class="Symbol">)</a> <a id="9433" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9435" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9437" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="9440" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>
<a id="9442" href="Cubical.Data.Sigma.Properties.html#9383" class="Function">Σ-cong-fst</a> <a id="9453" class="Symbol">{</a><a id="9454" class="Argument">B</a> <a id="9456" class="Symbol">=</a> <a id="9458" href="Cubical.Data.Sigma.Properties.html#9458" class="Bound">B</a><a id="9459" class="Symbol">}</a> <a id="9461" href="Cubical.Data.Sigma.Properties.html#9461" class="Bound">p</a> <a id="9463" href="Cubical.Data.Sigma.Properties.html#9463" class="Bound">i</a> <a id="9465" class="Symbol">=</a> <a id="9467" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9469" class="Symbol">(</a><a id="9470" href="Cubical.Data.Sigma.Properties.html#9461" class="Bound">p</a> <a id="9472" href="Cubical.Data.Sigma.Properties.html#9463" class="Bound">i</a><a id="9473" class="Symbol">)</a> <a id="9475" class="Symbol">(</a><a id="9476" href="Cubical.Data.Sigma.Properties.html#9458" class="Bound">B</a> <a id="9478" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9480" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="9487" class="Symbol">(λ</a> <a id="9490" href="Cubical.Data.Sigma.Properties.html#9490" class="Bound">j</a> <a id="9492" class="Symbol">→</a> <a id="9494" href="Cubical.Data.Sigma.Properties.html#9461" class="Bound">p</a> <a id="9496" class="Symbol">(</a><a id="9497" href="Cubical.Data.Sigma.Properties.html#9463" class="Bound">i</a> <a id="9499" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9501" href="Cubical.Data.Sigma.Properties.html#9490" class="Bound">j</a><a id="9502" class="Symbol">))</a> <a id="9505" href="Cubical.Data.Sigma.Properties.html#9463" class="Bound">i</a><a id="9506" class="Symbol">)</a>

<a id="Σ-cong-iso-snd"></a><a id="9509" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="9524" class="Symbol">:</a> <a id="9526" class="Symbol">((</a><a id="9528" href="Cubical.Data.Sigma.Properties.html#9528" class="Bound">x</a> <a id="9530" class="Symbol">:</a> <a id="9532" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9533" class="Symbol">)</a> <a id="9535" class="Symbol">→</a> <a id="9537" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9541" class="Symbol">(</a><a id="9542" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9544" href="Cubical.Data.Sigma.Properties.html#9528" class="Bound">x</a><a id="9545" class="Symbol">)</a> <a id="9547" class="Symbol">(</a><a id="9548" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9551" href="Cubical.Data.Sigma.Properties.html#9528" class="Bound">x</a><a id="9552" class="Symbol">))</a> <a id="9555" class="Symbol">→</a> <a id="9557" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9561" class="Symbol">(</a><a id="9562" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9564" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9566" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="9567" class="Symbol">)</a> <a id="9569" class="Symbol">(</a><a id="9570" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9572" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9574" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a><a id="9576" class="Symbol">)</a>
<a id="9578" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9582" class="Symbol">(</a><a id="9583" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="9598" href="Cubical.Data.Sigma.Properties.html#9598" class="Bound">isom</a><a id="9602" class="Symbol">)</a> <a id="9604" class="Symbol">(</a><a id="9605" href="Cubical.Data.Sigma.Properties.html#9605" class="Bound">x</a> <a id="9607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9609" href="Cubical.Data.Sigma.Properties.html#9609" class="Bound">y</a><a id="9610" class="Symbol">)</a> <a id="9612" class="Symbol">=</a> <a id="9614" href="Cubical.Data.Sigma.Properties.html#9605" class="Bound">x</a> <a id="9616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9618" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9622" class="Symbol">(</a><a id="9623" href="Cubical.Data.Sigma.Properties.html#9598" class="Bound">isom</a> <a id="9628" href="Cubical.Data.Sigma.Properties.html#9605" class="Bound">x</a><a id="9629" class="Symbol">)</a> <a id="9631" href="Cubical.Data.Sigma.Properties.html#9609" class="Bound">y</a>
<a id="9633" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9637" class="Symbol">(</a><a id="9638" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="9653" href="Cubical.Data.Sigma.Properties.html#9653" class="Bound">isom</a><a id="9657" class="Symbol">)</a> <a id="9659" class="Symbol">(</a><a id="9660" href="Cubical.Data.Sigma.Properties.html#9660" class="Bound">x</a> <a id="9662" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9664" href="Cubical.Data.Sigma.Properties.html#9664" class="Bound">y&#39;</a><a id="9666" class="Symbol">)</a> <a id="9668" class="Symbol">=</a> <a id="9670" href="Cubical.Data.Sigma.Properties.html#9660" class="Bound">x</a> <a id="9672" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9674" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9678" class="Symbol">(</a><a id="9679" href="Cubical.Data.Sigma.Properties.html#9653" class="Bound">isom</a> <a id="9684" href="Cubical.Data.Sigma.Properties.html#9660" class="Bound">x</a><a id="9685" class="Symbol">)</a> <a id="9687" href="Cubical.Data.Sigma.Properties.html#9664" class="Bound">y&#39;</a>
<a id="9690" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="9699" class="Symbol">(</a><a id="9700" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="9715" href="Cubical.Data.Sigma.Properties.html#9715" class="Bound">isom</a><a id="9719" class="Symbol">)</a> <a id="9721" class="Symbol">(</a><a id="9722" href="Cubical.Data.Sigma.Properties.html#9722" class="Bound">x</a> <a id="9724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9726" href="Cubical.Data.Sigma.Properties.html#9726" class="Bound">y</a><a id="9727" class="Symbol">)</a> <a id="9729" class="Symbol">=</a> <a id="9731" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9746" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="9755" class="Symbol">(</a><a id="9756" href="Cubical.Data.Sigma.Properties.html#9715" class="Bound">isom</a> <a id="9761" href="Cubical.Data.Sigma.Properties.html#9722" class="Bound">x</a><a id="9762" class="Symbol">)</a> <a id="9764" href="Cubical.Data.Sigma.Properties.html#9726" class="Bound">y</a><a id="9765" class="Symbol">)</a>
<a id="9767" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="9775" class="Symbol">(</a><a id="9776" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="9791" href="Cubical.Data.Sigma.Properties.html#9791" class="Bound">isom</a><a id="9795" class="Symbol">)</a> <a id="9797" class="Symbol">(</a><a id="9798" href="Cubical.Data.Sigma.Properties.html#9798" class="Bound">x</a> <a id="9800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9802" href="Cubical.Data.Sigma.Properties.html#9802" class="Bound">y&#39;</a><a id="9804" class="Symbol">)</a> <a id="9806" class="Symbol">=</a> <a id="9808" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9815" class="Symbol">(</a><a id="9816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9823" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="9831" class="Symbol">(</a><a id="9832" href="Cubical.Data.Sigma.Properties.html#9791" class="Bound">isom</a> <a id="9837" href="Cubical.Data.Sigma.Properties.html#9798" class="Bound">x</a><a id="9838" class="Symbol">)</a> <a id="9840" href="Cubical.Data.Sigma.Properties.html#9802" class="Bound">y&#39;</a><a id="9842" class="Symbol">)</a>

<a id="Σ-cong-equiv-snd"></a><a id="9845" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="9862" class="Symbol">:</a> <a id="9864" class="Symbol">(∀</a> <a id="9867" href="Cubical.Data.Sigma.Properties.html#9867" class="Bound">a</a> <a id="9869" class="Symbol">→</a> <a id="9871" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9873" href="Cubical.Data.Sigma.Properties.html#9867" class="Bound">a</a> <a id="9875" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9877" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9880" href="Cubical.Data.Sigma.Properties.html#9867" class="Bound">a</a><a id="9881" class="Symbol">)</a> <a id="9883" class="Symbol">→</a> <a id="9885" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9887" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9889" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9891" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9893" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9895" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9897" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="9900" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="9917" href="Cubical.Data.Sigma.Properties.html#9917" class="Bound">h</a> <a id="9919" class="Symbol">=</a> <a id="9921" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="9948" class="Symbol">(</a><a id="9949" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="9960" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9962" href="Cubical.Data.Sigma.Properties.html#9917" class="Bound">h</a><a id="9963" class="Symbol">))</a>

<a id="Σ-cong-snd"></a><a id="9967" href="Cubical.Data.Sigma.Properties.html#9967" class="Function">Σ-cong-snd</a> <a id="9978" class="Symbol">:</a> <a id="9980" class="Symbol">((</a><a id="9982" href="Cubical.Data.Sigma.Properties.html#9982" class="Bound">x</a> <a id="9984" class="Symbol">:</a> <a id="9986" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9987" class="Symbol">)</a> <a id="9989" class="Symbol">→</a> <a id="9991" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9993" href="Cubical.Data.Sigma.Properties.html#9982" class="Bound">x</a> <a id="9995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9997" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10000" href="Cubical.Data.Sigma.Properties.html#9982" class="Bound">x</a><a id="10001" class="Symbol">)</a> <a id="10003" class="Symbol">→</a> <a id="10005" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10007" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10009" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10011" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10013" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10015" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10017" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10020" href="Cubical.Data.Sigma.Properties.html#9967" class="Function">Σ-cong-snd</a> <a id="10031" class="Symbol">{</a><a id="10032" class="Argument">A</a> <a id="10034" class="Symbol">=</a> <a id="10036" href="Cubical.Data.Sigma.Properties.html#10036" class="Bound">A</a><a id="10037" class="Symbol">}</a> <a id="10039" href="Cubical.Data.Sigma.Properties.html#10039" class="Bound">p</a> <a id="10041" href="Cubical.Data.Sigma.Properties.html#10041" class="Bound">i</a> <a id="10043" class="Symbol">=</a> <a id="10045" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10048" href="Cubical.Data.Sigma.Properties.html#10048" class="Bound">x</a> <a id="10050" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10052" href="Cubical.Data.Sigma.Properties.html#10036" class="Bound">A</a> <a id="10054" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10056" class="Symbol">(</a><a id="10057" href="Cubical.Data.Sigma.Properties.html#10039" class="Bound">p</a> <a id="10059" href="Cubical.Data.Sigma.Properties.html#10048" class="Bound">x</a> <a id="10061" href="Cubical.Data.Sigma.Properties.html#10041" class="Bound">i</a><a id="10062" class="Symbol">)</a>

<a id="Σ-cong-iso"></a><a id="10065" href="Cubical.Data.Sigma.Properties.html#10065" class="Function">Σ-cong-iso</a> <a id="10076" class="Symbol">:</a> <a id="10078" class="Symbol">(</a><a id="10079" href="Cubical.Data.Sigma.Properties.html#10079" class="Bound">isom</a> <a id="10084" class="Symbol">:</a> <a id="10086" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10090" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10092" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10094" class="Symbol">)</a>
           <a id="10107" class="Symbol">→</a> <a id="10109" class="Symbol">((</a><a id="10111" href="Cubical.Data.Sigma.Properties.html#10111" class="Bound">x</a> <a id="10113" class="Symbol">:</a> <a id="10115" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10116" class="Symbol">)</a> <a id="10118" class="Symbol">→</a> <a id="10120" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10124" class="Symbol">(</a><a id="10125" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10127" href="Cubical.Data.Sigma.Properties.html#10111" class="Bound">x</a><a id="10128" class="Symbol">)</a> <a id="10130" class="Symbol">(</a><a id="10131" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="10139" href="Cubical.Data.Sigma.Properties.html#10079" class="Bound">isom</a> <a id="10144" href="Cubical.Data.Sigma.Properties.html#10111" class="Bound">x</a><a id="10145" class="Symbol">)))</a>
           <a id="10160" class="Symbol">→</a> <a id="10162" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10166" class="Symbol">(</a><a id="10167" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10169" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10171" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="10172" class="Symbol">)</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10177" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10180" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a><a id="10182" class="Symbol">)</a>
<a id="10184" href="Cubical.Data.Sigma.Properties.html#10065" class="Function">Σ-cong-iso</a> <a id="10195" href="Cubical.Data.Sigma.Properties.html#10195" class="Bound">isom</a> <a id="10200" href="Cubical.Data.Sigma.Properties.html#10200" class="Bound">isom&#39;</a> <a id="10206" class="Symbol">=</a> <a id="10208" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="10216" class="Symbol">(</a><a id="10217" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="10232" href="Cubical.Data.Sigma.Properties.html#10200" class="Bound">isom&#39;</a><a id="10237" class="Symbol">)</a> <a id="10239" class="Symbol">(</a><a id="10240" href="Cubical.Data.Sigma.Properties.html#6752" class="Function">Σ-cong-iso-fst</a> <a id="10255" href="Cubical.Data.Sigma.Properties.html#10195" class="Bound">isom</a><a id="10259" class="Symbol">)</a>

<a id="Σ-cong-equiv"></a><a id="10262" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="10275" class="Symbol">:</a> <a id="10277" class="Symbol">(</a><a id="10278" href="Cubical.Data.Sigma.Properties.html#10278" class="Bound">e</a> <a id="10280" class="Symbol">:</a> <a id="10282" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10284" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10286" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10288" class="Symbol">)</a>
             <a id="10303" class="Symbol">→</a> <a id="10305" class="Symbol">((</a><a id="10307" href="Cubical.Data.Sigma.Properties.html#10307" class="Bound">x</a> <a id="10309" class="Symbol">:</a> <a id="10311" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10312" class="Symbol">)</a> <a id="10314" class="Symbol">→</a> <a id="10316" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10318" href="Cubical.Data.Sigma.Properties.html#10307" class="Bound">x</a> <a id="10320" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10322" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10325" class="Symbol">(</a><a id="10326" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10335" href="Cubical.Data.Sigma.Properties.html#10278" class="Bound">e</a> <a id="10337" href="Cubical.Data.Sigma.Properties.html#10307" class="Bound">x</a><a id="10338" class="Symbol">))</a>
             <a id="10354" class="Symbol">→</a> <a id="10356" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10358" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10360" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10362" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10364" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10366" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10369" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10372" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="10385" href="Cubical.Data.Sigma.Properties.html#10385" class="Bound">e</a> <a id="10387" href="Cubical.Data.Sigma.Properties.html#10387" class="Bound">e&#39;</a> <a id="10390" class="Symbol">=</a> <a id="10392" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Cubical.Data.Sigma.Properties.html#10065" class="Function">Σ-cong-iso</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="10427" href="Cubical.Data.Sigma.Properties.html#10385" class="Bound">e</a><a id="10428" class="Symbol">)</a> <a id="10430" class="Symbol">(</a><a id="10431" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="10442" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10444" href="Cubical.Data.Sigma.Properties.html#10387" class="Bound">e&#39;</a><a id="10446" class="Symbol">))</a>

<a id="Σ-cong&#39;"></a><a id="10450" href="Cubical.Data.Sigma.Properties.html#10450" class="Function">Σ-cong&#39;</a> <a id="10458" class="Symbol">:</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Cubical.Data.Sigma.Properties.html#10461" class="Bound">p</a> <a id="10463" class="Symbol">:</a> <a id="10465" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10467" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10469" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10471" class="Symbol">)</a> <a id="10473" class="Symbol">→</a> <a id="10475" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10481" class="Symbol">(λ</a> <a id="10484" href="Cubical.Data.Sigma.Properties.html#10484" class="Bound">i</a> <a id="10486" class="Symbol">→</a> <a id="10488" href="Cubical.Data.Sigma.Properties.html#10461" class="Bound">p</a> <a id="10490" href="Cubical.Data.Sigma.Properties.html#10484" class="Bound">i</a> <a id="10492" class="Symbol">→</a> <a id="10494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10499" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="10501" class="Symbol">)</a> <a id="10503" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10505" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10508" class="Symbol">→</a> <a id="10510" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10512" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10514" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10518" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10520" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10523" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10526" href="Cubical.Data.Sigma.Properties.html#10450" class="Function">Σ-cong&#39;</a> <a id="10534" href="Cubical.Data.Sigma.Properties.html#10534" class="Bound">p</a> <a id="10536" href="Cubical.Data.Sigma.Properties.html#10536" class="Bound">p&#39;</a> <a id="10539" class="Symbol">=</a> <a id="10541" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10547" class="Symbol">(λ</a> <a id="10550" class="Symbol">(</a><a id="10551" href="Cubical.Data.Sigma.Properties.html#10551" class="Bound">A</a> <a id="10553" class="Symbol">:</a> <a id="10555" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10560" class="Symbol">_)</a> <a id="10563" class="Symbol">(</a><a id="10564" href="Cubical.Data.Sigma.Properties.html#10564" class="Bound">B</a> <a id="10566" class="Symbol">:</a> <a id="10568" href="Cubical.Data.Sigma.Properties.html#10551" class="Bound">A</a> <a id="10570" class="Symbol">→</a> <a id="10572" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10577" class="Symbol">_)</a> <a id="10580" class="Symbol">→</a> <a id="10582" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10584" href="Cubical.Data.Sigma.Properties.html#10551" class="Bound">A</a> <a id="10586" href="Cubical.Data.Sigma.Properties.html#10564" class="Bound">B</a><a id="10587" class="Symbol">)</a> <a id="10589" href="Cubical.Data.Sigma.Properties.html#10534" class="Bound">p</a> <a id="10591" href="Cubical.Data.Sigma.Properties.html#10536" class="Bound">p&#39;</a>

<a id="Σ-cong-equiv-prop"></a><a id="10595" href="Cubical.Data.Sigma.Properties.html#10595" class="Function">Σ-cong-equiv-prop</a> <a id="10613" class="Symbol">:</a>
    <a id="10619" class="Symbol">(</a><a id="10620" href="Cubical.Data.Sigma.Properties.html#10620" class="Bound">e</a> <a id="10622" class="Symbol">:</a> <a id="10624" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10626" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10628" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10630" class="Symbol">)</a>
  <a id="10634" class="Symbol">→</a> <a id="10636" class="Symbol">((</a><a id="10638" href="Cubical.Data.Sigma.Properties.html#10638" class="Bound">x</a> <a id="10640" class="Symbol">:</a> <a id="10642" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10644" class="Symbol">)</a> <a id="10646" class="Symbol">→</a> <a id="10648" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10655" class="Symbol">(</a><a id="10656" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>  <a id="10659" href="Cubical.Data.Sigma.Properties.html#10638" class="Bound">x</a><a id="10660" class="Symbol">))</a>
  <a id="10665" class="Symbol">→</a> <a id="10667" class="Symbol">((</a><a id="10669" href="Cubical.Data.Sigma.Properties.html#10669" class="Bound">x</a> <a id="10671" class="Symbol">:</a> <a id="10673" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10675" class="Symbol">)</a> <a id="10677" class="Symbol">→</a> <a id="10679" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10686" class="Symbol">(</a><a id="10687" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10690" href="Cubical.Data.Sigma.Properties.html#10669" class="Bound">x</a><a id="10691" class="Symbol">))</a>
  <a id="10696" class="Symbol">→</a> <a id="10698" class="Symbol">((</a><a id="10700" href="Cubical.Data.Sigma.Properties.html#10700" class="Bound">x</a> <a id="10702" class="Symbol">:</a> <a id="10704" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10705" class="Symbol">)</a> <a id="10707" class="Symbol">→</a> <a id="10709" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10711" href="Cubical.Data.Sigma.Properties.html#10700" class="Bound">x</a> <a id="10713" class="Symbol">→</a> <a id="10715" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10718" class="Symbol">(</a><a id="10719" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10728" href="Cubical.Data.Sigma.Properties.html#10620" class="Bound">e</a> <a id="10730" href="Cubical.Data.Sigma.Properties.html#10700" class="Bound">x</a><a id="10731" class="Symbol">))</a>
  <a id="10736" class="Symbol">→</a> <a id="10738" class="Symbol">((</a><a id="10740" href="Cubical.Data.Sigma.Properties.html#10740" class="Bound">x</a> <a id="10742" class="Symbol">:</a> <a id="10744" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10745" class="Symbol">)</a> <a id="10747" class="Symbol">→</a> <a id="10749" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10752" class="Symbol">(</a><a id="10753" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10762" href="Cubical.Data.Sigma.Properties.html#10620" class="Bound">e</a> <a id="10764" href="Cubical.Data.Sigma.Properties.html#10740" class="Bound">x</a><a id="10765" class="Symbol">)</a> <a id="10767" class="Symbol">→</a> <a id="10769" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10771" href="Cubical.Data.Sigma.Properties.html#10740" class="Bound">x</a><a id="10772" class="Symbol">)</a>
  <a id="10776" class="Symbol">→</a> <a id="10778" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10780" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10782" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10784" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10786" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10788" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10791" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10794" href="Cubical.Data.Sigma.Properties.html#10595" class="Function">Σ-cong-equiv-prop</a> <a id="10812" href="Cubical.Data.Sigma.Properties.html#10812" class="Bound">e</a> <a id="10814" href="Cubical.Data.Sigma.Properties.html#10814" class="Bound">prop</a> <a id="10819" href="Cubical.Data.Sigma.Properties.html#10819" class="Bound">prop&#39;</a> <a id="10825" href="Cubical.Data.Sigma.Properties.html#10825" class="Bound">prop→</a> <a id="10831" href="Cubical.Data.Sigma.Properties.html#10831" class="Bound">prop←</a> <a id="10837" class="Symbol">=</a>
  <a id="10841" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="10854" href="Cubical.Data.Sigma.Properties.html#10812" class="Bound">e</a> <a id="10856" class="Symbol">(λ</a> <a id="10859" href="Cubical.Data.Sigma.Properties.html#10859" class="Bound">x</a> <a id="10861" class="Symbol">→</a> <a id="10863" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="10880" class="Symbol">(</a><a id="10881" href="Cubical.Data.Sigma.Properties.html#10814" class="Bound">prop</a> <a id="10886" href="Cubical.Data.Sigma.Properties.html#10859" class="Bound">x</a><a id="10887" class="Symbol">)</a> <a id="10889" class="Symbol">(</a><a id="10890" href="Cubical.Data.Sigma.Properties.html#10819" class="Bound">prop&#39;</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10906" href="Cubical.Data.Sigma.Properties.html#10812" class="Bound">e</a> <a id="10908" href="Cubical.Data.Sigma.Properties.html#10859" class="Bound">x</a><a id="10909" class="Symbol">))</a> <a id="10912" class="Symbol">(</a><a id="10913" href="Cubical.Data.Sigma.Properties.html#10825" class="Bound">prop→</a> <a id="10919" href="Cubical.Data.Sigma.Properties.html#10859" class="Bound">x</a><a id="10920" class="Symbol">)</a> <a id="10922" class="Symbol">(</a><a id="10923" href="Cubical.Data.Sigma.Properties.html#10831" class="Bound">prop←</a> <a id="10929" href="Cubical.Data.Sigma.Properties.html#10859" class="Bound">x</a><a id="10930" class="Symbol">))</a>

<a id="10934" class="Comment">-- Alternative version for path in Σ-types, as in the HoTT book</a>

<a id="ΣPathTransport"></a><a id="10999" href="Cubical.Data.Sigma.Properties.html#10999" class="Function">ΣPathTransport</a> <a id="11014" class="Symbol">:</a> <a id="11016" class="Symbol">(</a><a id="11017" href="Cubical.Data.Sigma.Properties.html#11017" class="Bound">a</a> <a id="11019" href="Cubical.Data.Sigma.Properties.html#11019" class="Bound">b</a> <a id="11021" class="Symbol">:</a> <a id="11023" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11025" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11027" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11028" class="Symbol">)</a> <a id="11030" class="Symbol">→</a> <a id="11032" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11037" class="Symbol">_</a>
<a id="11039" href="Cubical.Data.Sigma.Properties.html#10999" class="Function">ΣPathTransport</a> <a id="11054" class="Symbol">{</a><a id="11055" class="Argument">B</a> <a id="11057" class="Symbol">=</a> <a id="11059" href="Cubical.Data.Sigma.Properties.html#11059" class="Bound">B</a><a id="11060" class="Symbol">}</a> <a id="11062" href="Cubical.Data.Sigma.Properties.html#11062" class="Bound">a</a> <a id="11064" href="Cubical.Data.Sigma.Properties.html#11064" class="Bound">b</a> <a id="11066" class="Symbol">=</a> <a id="11068" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11071" href="Cubical.Data.Sigma.Properties.html#11071" class="Bound">p</a> <a id="11073" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11075" class="Symbol">(</a><a id="11076" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11080" href="Cubical.Data.Sigma.Properties.html#11062" class="Bound">a</a> <a id="11082" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11084" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11088" href="Cubical.Data.Sigma.Properties.html#11064" class="Bound">b</a><a id="11089" class="Symbol">)</a> <a id="11091" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11093" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11103" class="Symbol">(λ</a> <a id="11106" href="Cubical.Data.Sigma.Properties.html#11106" class="Bound">i</a> <a id="11108" class="Symbol">→</a> <a id="11110" href="Cubical.Data.Sigma.Properties.html#11059" class="Bound">B</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Cubical.Data.Sigma.Properties.html#11071" class="Bound">p</a> <a id="11115" href="Cubical.Data.Sigma.Properties.html#11106" class="Bound">i</a><a id="11116" class="Symbol">))</a> <a id="11119" class="Symbol">(</a><a id="11120" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11124" href="Cubical.Data.Sigma.Properties.html#11062" class="Bound">a</a><a id="11125" class="Symbol">)</a> <a id="11127" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11129" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11133" href="Cubical.Data.Sigma.Properties.html#11064" class="Bound">b</a>

<a id="IsoΣPathTransportPathΣ"></a><a id="11136" href="Cubical.Data.Sigma.Properties.html#11136" class="Function">IsoΣPathTransportPathΣ</a> <a id="11159" class="Symbol">:</a> <a id="11161" class="Symbol">(</a><a id="11162" href="Cubical.Data.Sigma.Properties.html#11162" class="Bound">a</a> <a id="11164" href="Cubical.Data.Sigma.Properties.html#11164" class="Bound">b</a> <a id="11166" class="Symbol">:</a> <a id="11168" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11170" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11172" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11173" class="Symbol">)</a> <a id="11175" class="Symbol">→</a> <a id="11177" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Cubical.Data.Sigma.Properties.html#10999" class="Function">ΣPathTransport</a> <a id="11197" href="Cubical.Data.Sigma.Properties.html#11162" class="Bound">a</a> <a id="11199" href="Cubical.Data.Sigma.Properties.html#11164" class="Bound">b</a><a id="11200" class="Symbol">)</a> <a id="11202" class="Symbol">(</a><a id="11203" href="Cubical.Data.Sigma.Properties.html#11162" class="Bound">a</a> <a id="11205" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11207" href="Cubical.Data.Sigma.Properties.html#11164" class="Bound">b</a><a id="11208" class="Symbol">)</a>
<a id="11210" href="Cubical.Data.Sigma.Properties.html#11136" class="Function">IsoΣPathTransportPathΣ</a> <a id="11233" class="Symbol">{</a><a id="11234" class="Argument">B</a> <a id="11236" class="Symbol">=</a> <a id="11238" href="Cubical.Data.Sigma.Properties.html#11238" class="Bound">B</a><a id="11239" class="Symbol">}</a> <a id="11241" href="Cubical.Data.Sigma.Properties.html#11241" class="Bound">a</a> <a id="11243" href="Cubical.Data.Sigma.Properties.html#11243" class="Bound">b</a> <a id="11245" class="Symbol">=</a>
  <a id="11249" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="11257" class="Symbol">(</a><a id="11258" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="11273" class="Symbol">(λ</a> <a id="11276" href="Cubical.Data.Sigma.Properties.html#11276" class="Bound">p</a> <a id="11278" class="Symbol">→</a> <a id="11280" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="11287" class="Symbol">(</a><a id="11288" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11301" class="Symbol">(λ</a> <a id="11304" href="Cubical.Data.Sigma.Properties.html#11304" class="Bound">i</a> <a id="11306" class="Symbol">→</a> <a id="11308" href="Cubical.Data.Sigma.Properties.html#11238" class="Bound">B</a> <a id="11310" class="Symbol">(</a><a id="11311" href="Cubical.Data.Sigma.Properties.html#11276" class="Bound">p</a> <a id="11313" href="Cubical.Data.Sigma.Properties.html#11304" class="Bound">i</a><a id="11314" class="Symbol">))</a> <a id="11317" class="Symbol">_</a> <a id="11319" class="Symbol">_)))</a>
          <a id="11334" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>

<a id="ΣPathTransport≃PathΣ"></a><a id="11349" href="Cubical.Data.Sigma.Properties.html#11349" class="Function">ΣPathTransport≃PathΣ</a> <a id="11370" class="Symbol">:</a> <a id="11372" class="Symbol">(</a><a id="11373" href="Cubical.Data.Sigma.Properties.html#11373" class="Bound">a</a> <a id="11375" href="Cubical.Data.Sigma.Properties.html#11375" class="Bound">b</a> <a id="11377" class="Symbol">:</a> <a id="11379" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11381" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11383" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11384" class="Symbol">)</a> <a id="11386" class="Symbol">→</a> <a id="11388" href="Cubical.Data.Sigma.Properties.html#10999" class="Function">ΣPathTransport</a> <a id="11403" href="Cubical.Data.Sigma.Properties.html#11373" class="Bound">a</a> <a id="11405" href="Cubical.Data.Sigma.Properties.html#11375" class="Bound">b</a> <a id="11407" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11409" class="Symbol">(</a><a id="11410" href="Cubical.Data.Sigma.Properties.html#11373" class="Bound">a</a> <a id="11412" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11414" href="Cubical.Data.Sigma.Properties.html#11375" class="Bound">b</a><a id="11415" class="Symbol">)</a>
<a id="11417" href="Cubical.Data.Sigma.Properties.html#11349" class="Function">ΣPathTransport≃PathΣ</a> <a id="11438" class="Symbol">{</a><a id="11439" class="Argument">B</a> <a id="11441" class="Symbol">=</a> <a id="11443" href="Cubical.Data.Sigma.Properties.html#11443" class="Bound">B</a><a id="11444" class="Symbol">}</a> <a id="11446" href="Cubical.Data.Sigma.Properties.html#11446" class="Bound">a</a> <a id="11448" href="Cubical.Data.Sigma.Properties.html#11448" class="Bound">b</a> <a id="11450" class="Symbol">=</a> <a id="11452" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="11463" class="Symbol">(</a><a id="11464" href="Cubical.Data.Sigma.Properties.html#11136" class="Function">IsoΣPathTransportPathΣ</a> <a id="11487" href="Cubical.Data.Sigma.Properties.html#11446" class="Bound">a</a> <a id="11489" href="Cubical.Data.Sigma.Properties.html#11448" class="Bound">b</a><a id="11490" class="Symbol">)</a>

<a id="ΣPathTransport→PathΣ"></a><a id="11493" href="Cubical.Data.Sigma.Properties.html#11493" class="Function">ΣPathTransport→PathΣ</a> <a id="11514" class="Symbol">:</a> <a id="11516" class="Symbol">(</a><a id="11517" href="Cubical.Data.Sigma.Properties.html#11517" class="Bound">a</a> <a id="11519" href="Cubical.Data.Sigma.Properties.html#11519" class="Bound">b</a> <a id="11521" class="Symbol">:</a> <a id="11523" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11525" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11527" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11528" class="Symbol">)</a> <a id="11530" class="Symbol">→</a> <a id="11532" href="Cubical.Data.Sigma.Properties.html#10999" class="Function">ΣPathTransport</a> <a id="11547" href="Cubical.Data.Sigma.Properties.html#11517" class="Bound">a</a> <a id="11549" href="Cubical.Data.Sigma.Properties.html#11519" class="Bound">b</a> <a id="11551" class="Symbol">→</a> <a id="11553" class="Symbol">(</a><a id="11554" href="Cubical.Data.Sigma.Properties.html#11517" class="Bound">a</a> <a id="11556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11558" href="Cubical.Data.Sigma.Properties.html#11519" class="Bound">b</a><a id="11559" class="Symbol">)</a>
<a id="11561" href="Cubical.Data.Sigma.Properties.html#11493" class="Function">ΣPathTransport→PathΣ</a> <a id="11582" href="Cubical.Data.Sigma.Properties.html#11582" class="Bound">a</a> <a id="11584" href="Cubical.Data.Sigma.Properties.html#11584" class="Bound">b</a> <a id="11586" class="Symbol">=</a> <a id="11588" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Cubical.Data.Sigma.Properties.html#11136" class="Function">IsoΣPathTransportPathΣ</a> <a id="11620" href="Cubical.Data.Sigma.Properties.html#11582" class="Bound">a</a> <a id="11622" href="Cubical.Data.Sigma.Properties.html#11584" class="Bound">b</a><a id="11623" class="Symbol">)</a>

<a id="PathΣ→ΣPathTransport"></a><a id="11626" href="Cubical.Data.Sigma.Properties.html#11626" class="Function">PathΣ→ΣPathTransport</a> <a id="11647" class="Symbol">:</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Cubical.Data.Sigma.Properties.html#11650" class="Bound">a</a> <a id="11652" href="Cubical.Data.Sigma.Properties.html#11652" class="Bound">b</a> <a id="11654" class="Symbol">:</a> <a id="11656" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11658" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11660" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11661" class="Symbol">)</a> <a id="11663" class="Symbol">→</a> <a id="11665" class="Symbol">(</a><a id="11666" href="Cubical.Data.Sigma.Properties.html#11650" class="Bound">a</a> <a id="11668" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11670" href="Cubical.Data.Sigma.Properties.html#11652" class="Bound">b</a><a id="11671" class="Symbol">)</a> <a id="11673" class="Symbol">→</a> <a id="11675" href="Cubical.Data.Sigma.Properties.html#10999" class="Function">ΣPathTransport</a> <a id="11690" href="Cubical.Data.Sigma.Properties.html#11650" class="Bound">a</a> <a id="11692" href="Cubical.Data.Sigma.Properties.html#11652" class="Bound">b</a>
<a id="11694" href="Cubical.Data.Sigma.Properties.html#11626" class="Function">PathΣ→ΣPathTransport</a> <a id="11715" href="Cubical.Data.Sigma.Properties.html#11715" class="Bound">a</a> <a id="11717" href="Cubical.Data.Sigma.Properties.html#11717" class="Bound">b</a> <a id="11719" class="Symbol">=</a> <a id="11721" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11729" class="Symbol">(</a><a id="11730" href="Cubical.Data.Sigma.Properties.html#11136" class="Function">IsoΣPathTransportPathΣ</a> <a id="11753" href="Cubical.Data.Sigma.Properties.html#11715" class="Bound">a</a> <a id="11755" href="Cubical.Data.Sigma.Properties.html#11717" class="Bound">b</a><a id="11756" class="Symbol">)</a>

<a id="ΣPathTransport≡PathΣ"></a><a id="11759" href="Cubical.Data.Sigma.Properties.html#11759" class="Function">ΣPathTransport≡PathΣ</a> <a id="11780" class="Symbol">:</a> <a id="11782" class="Symbol">(</a><a id="11783" href="Cubical.Data.Sigma.Properties.html#11783" class="Bound">a</a> <a id="11785" href="Cubical.Data.Sigma.Properties.html#11785" class="Bound">b</a> <a id="11787" class="Symbol">:</a> <a id="11789" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11791" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11793" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11794" class="Symbol">)</a> <a id="11796" class="Symbol">→</a> <a id="11798" href="Cubical.Data.Sigma.Properties.html#10999" class="Function">ΣPathTransport</a> <a id="11813" href="Cubical.Data.Sigma.Properties.html#11783" class="Bound">a</a> <a id="11815" href="Cubical.Data.Sigma.Properties.html#11785" class="Bound">b</a> <a id="11817" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11819" class="Symbol">(</a><a id="11820" href="Cubical.Data.Sigma.Properties.html#11783" class="Bound">a</a> <a id="11822" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11824" href="Cubical.Data.Sigma.Properties.html#11785" class="Bound">b</a><a id="11825" class="Symbol">)</a>
<a id="11827" href="Cubical.Data.Sigma.Properties.html#11759" class="Function">ΣPathTransport≡PathΣ</a> <a id="11848" href="Cubical.Data.Sigma.Properties.html#11848" class="Bound">a</a> <a id="11850" href="Cubical.Data.Sigma.Properties.html#11850" class="Bound">b</a> <a id="11852" class="Symbol">=</a> <a id="11854" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11857" class="Symbol">(</a><a id="11858" href="Cubical.Data.Sigma.Properties.html#11349" class="Function">ΣPathTransport≃PathΣ</a> <a id="11879" href="Cubical.Data.Sigma.Properties.html#11848" class="Bound">a</a> <a id="11881" href="Cubical.Data.Sigma.Properties.html#11850" class="Bound">b</a><a id="11882" class="Symbol">)</a>

<a id="Σ-contractFstIso"></a><a id="11885" href="Cubical.Data.Sigma.Properties.html#11885" class="Function">Σ-contractFstIso</a> <a id="11902" class="Symbol">:</a> <a id="11904" class="Symbol">(</a><a id="11905" href="Cubical.Data.Sigma.Properties.html#11905" class="Bound">c</a> <a id="11907" class="Symbol">:</a> <a id="11909" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11917" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="11918" class="Symbol">)</a> <a id="11920" class="Symbol">→</a> <a id="11922" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11926" class="Symbol">(</a><a id="11927" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11929" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11931" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11932" class="Symbol">)</a> <a id="11934" class="Symbol">(</a><a id="11935" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="11937" class="Symbol">(</a><a id="11938" href="Cubical.Data.Sigma.Properties.html#11905" class="Bound">c</a> <a id="11940" class="Symbol">.</a><a id="11941" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="11944" class="Symbol">))</a>
<a id="11947" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11951" class="Symbol">(</a><a id="11952" href="Cubical.Data.Sigma.Properties.html#11885" class="Function">Σ-contractFstIso</a> <a id="11969" class="Symbol">{</a><a id="11970" class="Argument">B</a> <a id="11972" class="Symbol">=</a> <a id="11974" href="Cubical.Data.Sigma.Properties.html#11974" class="Bound">B</a><a id="11975" class="Symbol">}</a> <a id="11977" href="Cubical.Data.Sigma.Properties.html#11977" class="Bound">c</a><a id="11978" class="Symbol">)</a> <a id="11980" href="Cubical.Data.Sigma.Properties.html#11980" class="Bound">p</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11990" href="Cubical.Data.Sigma.Properties.html#11974" class="Bound">B</a> <a id="11992" class="Symbol">(</a><a id="11993" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11997" class="Symbol">(</a><a id="11998" href="Cubical.Data.Sigma.Properties.html#11977" class="Bound">c</a> <a id="12000" class="Symbol">.</a><a id="12001" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12005" class="Symbol">(</a><a id="12006" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12010" href="Cubical.Data.Sigma.Properties.html#11980" class="Bound">p</a><a id="12011" class="Symbol">)))</a> <a id="12015" class="Symbol">(</a><a id="12016" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12020" href="Cubical.Data.Sigma.Properties.html#11980" class="Bound">p</a><a id="12021" class="Symbol">)</a>
<a id="12023" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12027" class="Symbol">(</a><a id="12028" href="Cubical.Data.Sigma.Properties.html#11885" class="Function">Σ-contractFstIso</a> <a id="12045" class="Symbol">{</a><a id="12046" class="Argument">B</a> <a id="12048" class="Symbol">=</a> <a id="12050" href="Cubical.Data.Sigma.Properties.html#12050" class="Bound">B</a><a id="12051" class="Symbol">}</a> <a id="12053" href="Cubical.Data.Sigma.Properties.html#12053" class="Bound">c</a><a id="12054" class="Symbol">)</a> <a id="12056" href="Cubical.Data.Sigma.Properties.html#12056" class="Bound">b</a> <a id="12058" class="Symbol">=</a> <a id="12060" class="Symbol">_</a> <a id="12062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12064" href="Cubical.Data.Sigma.Properties.html#12056" class="Bound">b</a>
<a id="12066" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="12075" class="Symbol">(</a><a id="12076" href="Cubical.Data.Sigma.Properties.html#11885" class="Function">Σ-contractFstIso</a> <a id="12093" class="Symbol">{</a><a id="12094" class="Argument">B</a> <a id="12096" class="Symbol">=</a> <a id="12098" href="Cubical.Data.Sigma.Properties.html#12098" class="Bound">B</a><a id="12099" class="Symbol">}</a> <a id="12101" href="Cubical.Data.Sigma.Properties.html#12101" class="Bound">c</a><a id="12102" class="Symbol">)</a> <a id="12104" href="Cubical.Data.Sigma.Properties.html#12104" class="Bound">b</a> <a id="12106" class="Symbol">=</a>
  <a id="12110" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12115" class="Symbol">(λ</a> <a id="12118" href="Cubical.Data.Sigma.Properties.html#12118" class="Bound">p</a> <a id="12120" class="Symbol">→</a> <a id="12122" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12128" href="Cubical.Data.Sigma.Properties.html#12098" class="Bound">B</a> <a id="12130" href="Cubical.Data.Sigma.Properties.html#12118" class="Bound">p</a> <a id="12132" href="Cubical.Data.Sigma.Properties.html#12104" class="Bound">b</a><a id="12133" class="Symbol">)</a> <a id="12135" class="Symbol">(</a><a id="12136" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="12149" class="Symbol">(</a><a id="12150" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="12165" href="Cubical.Data.Sigma.Properties.html#12101" class="Bound">c</a><a id="12166" class="Symbol">)</a> <a id="12168" class="Symbol">_</a> <a id="12170" class="Symbol">_</a> <a id="12172" class="Symbol">_</a> <a id="12174" class="Symbol">_)</a> <a id="12177" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12179" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12193" class="Symbol">_</a>
<a id="12195" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12199" class="Symbol">(</a><a id="12200" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="12208" class="Symbol">(</a><a id="12209" href="Cubical.Data.Sigma.Properties.html#11885" class="Function">Σ-contractFstIso</a> <a id="12226" class="Symbol">{</a><a id="12227" class="Argument">B</a> <a id="12229" class="Symbol">=</a> <a id="12231" href="Cubical.Data.Sigma.Properties.html#12231" class="Bound">B</a><a id="12232" class="Symbol">}</a> <a id="12234" href="Cubical.Data.Sigma.Properties.html#12234" class="Bound">c</a><a id="12235" class="Symbol">)</a> <a id="12237" href="Cubical.Data.Sigma.Properties.html#12237" class="Bound">p</a> <a id="12239" href="Cubical.Data.Sigma.Properties.html#12239" class="Bound">j</a><a id="12240" class="Symbol">)</a> <a id="12242" class="Symbol">=</a> <a id="12244" href="Cubical.Data.Sigma.Properties.html#12234" class="Bound">c</a> <a id="12246" class="Symbol">.</a><a id="12247" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12251" class="Symbol">(</a><a id="12252" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12256" href="Cubical.Data.Sigma.Properties.html#12237" class="Bound">p</a><a id="12257" class="Symbol">)</a> <a id="12259" href="Cubical.Data.Sigma.Properties.html#12239" class="Bound">j</a>
<a id="12261" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12265" class="Symbol">(</a><a id="12266" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="12274" class="Symbol">(</a><a id="12275" href="Cubical.Data.Sigma.Properties.html#11885" class="Function">Σ-contractFstIso</a> <a id="12292" class="Symbol">{</a><a id="12293" class="Argument">B</a> <a id="12295" class="Symbol">=</a> <a id="12297" href="Cubical.Data.Sigma.Properties.html#12297" class="Bound">B</a><a id="12298" class="Symbol">}</a> <a id="12300" href="Cubical.Data.Sigma.Properties.html#12300" class="Bound">c</a><a id="12301" class="Symbol">)</a> <a id="12303" href="Cubical.Data.Sigma.Properties.html#12303" class="Bound">p</a> <a id="12305" href="Cubical.Data.Sigma.Properties.html#12305" class="Bound">j</a><a id="12306" class="Symbol">)</a> <a id="12308" class="Symbol">=</a>
  <a id="12312" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="12319" class="Symbol">(λ</a> <a id="12322" href="Cubical.Data.Sigma.Properties.html#12322" class="Bound">i</a> <a id="12324" class="Symbol">→</a> <a id="12326" href="Cubical.Data.Sigma.Properties.html#12297" class="Bound">B</a> <a id="12328" class="Symbol">(</a><a id="12329" href="Cubical.Data.Sigma.Properties.html#12300" class="Bound">c</a> <a id="12331" class="Symbol">.</a><a id="12332" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12336" class="Symbol">(</a><a id="12337" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12341" href="Cubical.Data.Sigma.Properties.html#12303" class="Bound">p</a><a id="12342" class="Symbol">)</a> <a id="12344" class="Symbol">(</a><a id="12345" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12347" href="Cubical.Data.Sigma.Properties.html#12322" class="Bound">i</a> <a id="12349" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12351" href="Cubical.Data.Sigma.Properties.html#12305" class="Bound">j</a><a id="12352" class="Symbol">)))</a> <a id="12356" href="Cubical.Data.Sigma.Properties.html#12305" class="Bound">j</a> <a id="12358" class="Symbol">(</a><a id="12359" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12363" href="Cubical.Data.Sigma.Properties.html#12303" class="Bound">p</a><a id="12364" class="Symbol">)</a>

<a id="Σ-contractFst"></a><a id="12367" href="Cubical.Data.Sigma.Properties.html#12367" class="Function">Σ-contractFst</a> <a id="12381" class="Symbol">:</a> <a id="12383" class="Symbol">(</a><a id="12384" href="Cubical.Data.Sigma.Properties.html#12384" class="Bound">c</a> <a id="12386" class="Symbol">:</a> <a id="12388" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12396" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12397" class="Symbol">)</a> <a id="12399" class="Symbol">→</a> <a id="12401" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12403" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12405" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12407" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12409" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12411" class="Symbol">(</a><a id="12412" href="Cubical.Data.Sigma.Properties.html#12384" class="Bound">c</a> <a id="12414" class="Symbol">.</a><a id="12415" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12418" class="Symbol">)</a>
<a id="12420" href="Cubical.Data.Sigma.Properties.html#12367" class="Function">Σ-contractFst</a> <a id="12434" class="Symbol">{</a><a id="12435" class="Argument">B</a> <a id="12437" class="Symbol">=</a> <a id="12439" href="Cubical.Data.Sigma.Properties.html#12439" class="Bound">B</a><a id="12440" class="Symbol">}</a> <a id="12442" href="Cubical.Data.Sigma.Properties.html#12442" class="Bound">c</a> <a id="12444" class="Symbol">=</a> <a id="12446" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="12457" class="Symbol">(</a><a id="12458" href="Cubical.Data.Sigma.Properties.html#11885" class="Function">Σ-contractFstIso</a> <a id="12475" href="Cubical.Data.Sigma.Properties.html#12442" class="Bound">c</a><a id="12476" class="Symbol">)</a>

<a id="12479" class="Comment">-- a special case of the above</a>
<a id="12510" class="Keyword">module</a> <a id="12517" href="Cubical.Data.Sigma.Properties.html#12517" class="Module">_</a> <a id="12519" class="Symbol">(</a><a id="12520" href="Cubical.Data.Sigma.Properties.html#12520" class="Bound">A</a> <a id="12522" class="Symbol">:</a> <a id="12524" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="12529" class="Symbol">→</a> <a id="12531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12536" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="12537" class="Symbol">)</a> <a id="12539" class="Keyword">where</a>
  <a id="12547" href="Cubical.Data.Sigma.Properties.html#12547" class="Function">ΣUnit</a> <a id="12553" class="Symbol">:</a> <a id="12555" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12557" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="12562" href="Cubical.Data.Sigma.Properties.html#12520" class="Bound">A</a> <a id="12564" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12566" href="Cubical.Data.Sigma.Properties.html#12520" class="Bound">A</a> <a id="12568" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="12573" class="Keyword">unquoteDef</a> <a id="12584" href="Cubical.Data.Sigma.Properties.html#12547" class="Function">ΣUnit</a> <a id="12590" class="Symbol">=</a> <a id="12592" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="12607" class="Symbol">{</a><a id="12608" class="Argument">B</a> <a id="12610" class="Symbol">=</a> <a id="12612" href="Cubical.Data.Sigma.Properties.html#12520" class="Bound">A</a> <a id="12614" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="12616" class="Symbol">}</a> <a id="12618" href="Cubical.Data.Sigma.Properties.html#12547" class="Function">ΣUnit</a> <a id="12624" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12628" class="Symbol">(</a><a id="12629" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="12632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="12634" class="Symbol">)</a>

<a id="Σ-contractSnd"></a><a id="12637" href="Cubical.Data.Sigma.Properties.html#12637" class="Function">Σ-contractSnd</a> <a id="12651" class="Symbol">:</a> <a id="12653" class="Symbol">((</a><a id="12655" href="Cubical.Data.Sigma.Properties.html#12655" class="Bound">a</a> <a id="12657" class="Symbol">:</a> <a id="12659" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12660" class="Symbol">)</a> <a id="12662" class="Symbol">→</a> <a id="12664" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12672" class="Symbol">(</a><a id="12673" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12675" href="Cubical.Data.Sigma.Properties.html#12655" class="Bound">a</a><a id="12676" class="Symbol">))</a> <a id="12679" class="Symbol">→</a> <a id="12681" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12683" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12685" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12687" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12689" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="12691" href="Cubical.Data.Sigma.Properties.html#12637" class="Function">Σ-contractSnd</a> <a id="12705" href="Cubical.Data.Sigma.Properties.html#12705" class="Bound">c</a> <a id="12707" class="Symbol">=</a> <a id="12709" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="12720" href="Cubical.Data.Sigma.Properties.html#12735" class="Function">isom</a>
  <a id="12727" class="Keyword">where</a>
  <a id="12735" href="Cubical.Data.Sigma.Properties.html#12735" class="Function">isom</a> <a id="12740" class="Symbol">:</a> <a id="12742" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12746" class="Symbol">_</a> <a id="12748" class="Symbol">_</a>
  <a id="12752" href="Cubical.Data.Sigma.Properties.html#12735" class="Function">isom</a> <a id="12757" class="Symbol">.</a><a id="12758" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12762" class="Symbol">=</a> <a id="12764" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="12770" href="Cubical.Data.Sigma.Properties.html#12735" class="Function">isom</a> <a id="12775" class="Symbol">.</a><a id="12776" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12780" href="Cubical.Data.Sigma.Properties.html#12780" class="Bound">a</a> <a id="12782" class="Symbol">=</a> <a id="12784" href="Cubical.Data.Sigma.Properties.html#12780" class="Bound">a</a> <a id="12786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12788" href="Cubical.Data.Sigma.Properties.html#12705" class="Bound">c</a> <a id="12790" href="Cubical.Data.Sigma.Properties.html#12780" class="Bound">a</a> <a id="12792" class="Symbol">.</a><a id="12793" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="12799" href="Cubical.Data.Sigma.Properties.html#12735" class="Function">isom</a> <a id="12804" class="Symbol">.</a><a id="12805" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="12814" class="Symbol">_</a> <a id="12816" class="Symbol">=</a> <a id="12818" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12825" href="Cubical.Data.Sigma.Properties.html#12735" class="Function">isom</a> <a id="12830" class="Symbol">.</a><a id="12831" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="12839" class="Symbol">(</a><a id="12840" href="Cubical.Data.Sigma.Properties.html#12840" class="Bound">a</a> <a id="12842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12844" href="Cubical.Data.Sigma.Properties.html#12844" class="Bound">b</a><a id="12845" class="Symbol">)</a> <a id="12847" class="Symbol">=</a> <a id="12849" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12854" class="Symbol">(</a><a id="12855" href="Cubical.Data.Sigma.Properties.html#12840" class="Bound">a</a> <a id="12857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="12859" class="Symbol">)</a> <a id="12861" class="Symbol">(</a><a id="12862" href="Cubical.Data.Sigma.Properties.html#12705" class="Bound">c</a> <a id="12864" href="Cubical.Data.Sigma.Properties.html#12840" class="Bound">a</a> <a id="12866" class="Symbol">.</a><a id="12867" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12871" href="Cubical.Data.Sigma.Properties.html#12844" class="Bound">b</a><a id="12872" class="Symbol">)</a>

<a id="isEmbeddingFstΣProp"></a><a id="12875" href="Cubical.Data.Sigma.Properties.html#12875" class="Function">isEmbeddingFstΣProp</a> <a id="12895" class="Symbol">:</a> <a id="12897" class="Symbol">((</a><a id="12899" href="Cubical.Data.Sigma.Properties.html#12899" class="Bound">x</a> <a id="12901" class="Symbol">:</a> <a id="12903" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12904" class="Symbol">)</a> <a id="12906" class="Symbol">→</a> <a id="12908" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12915" class="Symbol">(</a><a id="12916" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12918" href="Cubical.Data.Sigma.Properties.html#12899" class="Bound">x</a><a id="12919" class="Symbol">))</a>
                    <a id="12942" class="Symbol">→</a> <a id="12944" class="Symbol">{</a><a id="12945" href="Cubical.Data.Sigma.Properties.html#12945" class="Bound">u</a> <a id="12947" href="Cubical.Data.Sigma.Properties.html#12947" class="Bound">v</a> <a id="12949" class="Symbol">:</a> <a id="12951" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12953" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12955" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="12956" class="Symbol">}</a>
                    <a id="12978" class="Symbol">→</a> <a id="12980" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="12988" class="Symbol">(λ</a> <a id="12991" class="Symbol">(</a><a id="12992" href="Cubical.Data.Sigma.Properties.html#12992" class="Bound">p</a> <a id="12994" class="Symbol">:</a> <a id="12996" href="Cubical.Data.Sigma.Properties.html#12945" class="Bound">u</a> <a id="12998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13000" href="Cubical.Data.Sigma.Properties.html#12947" class="Bound">v</a><a id="13001" class="Symbol">)</a> <a id="13003" class="Symbol">→</a> <a id="13005" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13010" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13014" href="Cubical.Data.Sigma.Properties.html#12992" class="Bound">p</a><a id="13015" class="Symbol">)</a>
<a id="13017" href="Cubical.Data.Sigma.Properties.html#12875" class="Function">isEmbeddingFstΣProp</a> <a id="13037" class="Symbol">{</a><a id="13038" class="Argument">B</a> <a id="13040" class="Symbol">=</a> <a id="13042" href="Cubical.Data.Sigma.Properties.html#13042" class="Bound">B</a><a id="13043" class="Symbol">}</a> <a id="13045" href="Cubical.Data.Sigma.Properties.html#13045" class="Bound">pB</a> <a id="13048" class="Symbol">{</a><a id="13049" class="Argument">u</a> <a id="13051" class="Symbol">=</a> <a id="13053" href="Cubical.Data.Sigma.Properties.html#13053" class="Bound">u</a><a id="13054" class="Symbol">}</a> <a id="13056" class="Symbol">{</a><a id="13057" class="Argument">v</a> <a id="13059" class="Symbol">=</a> <a id="13061" href="Cubical.Data.Sigma.Properties.html#13061" class="Bound">v</a><a id="13062" class="Symbol">}</a> <a id="13064" class="Symbol">.</a><a id="13065" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="13077" href="Cubical.Data.Sigma.Properties.html#13077" class="Bound">x</a> <a id="13079" class="Symbol">=</a> <a id="13081" href="Cubical.Data.Sigma.Properties.html#13170" class="Function">ctr</a> <a id="13085" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13087" href="Cubical.Data.Sigma.Properties.html#13238" class="Function">isCtr</a>
  <a id="13095" class="Keyword">where</a>
  <a id="13103" href="Cubical.Data.Sigma.Properties.html#13103" class="Function">ctrP</a> <a id="13108" class="Symbol">:</a> <a id="13110" href="Cubical.Data.Sigma.Properties.html#13053" class="Bound">u</a> <a id="13112" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13114" href="Cubical.Data.Sigma.Properties.html#13061" class="Bound">v</a>
  <a id="13118" href="Cubical.Data.Sigma.Properties.html#13103" class="Function">ctrP</a> <a id="13123" class="Symbol">=</a> <a id="13125" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="13132" class="Symbol">(</a><a id="13133" href="Cubical.Data.Sigma.Properties.html#13077" class="Bound">x</a> <a id="13135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13137" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="13150" class="Symbol">(λ</a> <a id="13153" href="Cubical.Data.Sigma.Properties.html#13153" class="Bound">_</a> <a id="13155" class="Symbol">→</a> <a id="13157" href="Cubical.Data.Sigma.Properties.html#13045" class="Bound">pB</a> <a id="13160" class="Symbol">_)</a> <a id="13163" class="Symbol">_</a> <a id="13165" class="Symbol">_)</a>
  <a id="13170" href="Cubical.Data.Sigma.Properties.html#13170" class="Function">ctr</a>  <a id="13175" class="Symbol">:</a> <a id="13177" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13183" class="Symbol">(λ</a> <a id="13186" class="Symbol">(</a><a id="13187" href="Cubical.Data.Sigma.Properties.html#13187" class="Bound">p</a> <a id="13189" class="Symbol">:</a> <a id="13191" href="Cubical.Data.Sigma.Properties.html#13053" class="Bound">u</a> <a id="13193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13195" href="Cubical.Data.Sigma.Properties.html#13061" class="Bound">v</a><a id="13196" class="Symbol">)</a> <a id="13198" class="Symbol">→</a> <a id="13200" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13205" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13209" href="Cubical.Data.Sigma.Properties.html#13187" class="Bound">p</a><a id="13210" class="Symbol">)</a> <a id="13212" href="Cubical.Data.Sigma.Properties.html#13077" class="Bound">x</a>
  <a id="13216" href="Cubical.Data.Sigma.Properties.html#13170" class="Function">ctr</a>  <a id="13221" class="Symbol">=</a> <a id="13223" href="Cubical.Data.Sigma.Properties.html#13103" class="Function">ctrP</a> <a id="13228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13230" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="13238" href="Cubical.Data.Sigma.Properties.html#13238" class="Function">isCtr</a> <a id="13244" class="Symbol">:</a> <a id="13246" class="Symbol">∀</a> <a id="13248" href="Cubical.Data.Sigma.Properties.html#13248" class="Bound">z</a> <a id="13250" class="Symbol">→</a> <a id="13252" href="Cubical.Data.Sigma.Properties.html#13170" class="Function">ctr</a> <a id="13256" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13258" href="Cubical.Data.Sigma.Properties.html#13248" class="Bound">z</a>
  <a id="13262" href="Cubical.Data.Sigma.Properties.html#13238" class="Function">isCtr</a> <a id="13268" class="Symbol">(</a><a id="13269" href="Cubical.Data.Sigma.Properties.html#13269" class="Bound">z</a> <a id="13271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13273" href="Cubical.Data.Sigma.Properties.html#13273" class="Bound">p</a><a id="13274" class="Symbol">)</a> <a id="13276" class="Symbol">=</a> <a id="13278" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="13285" class="Symbol">(</a><a id="13286" href="Cubical.Data.Sigma.Properties.html#13582" class="Function">ctrP≡</a> <a id="13292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13294" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13299" class="Symbol">(</a><a id="13300" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13304" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13306" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13309" class="Symbol">)</a> <a id="13311" href="Cubical.Data.Sigma.Properties.html#13330" class="Function">fzsingl</a><a id="13318" class="Symbol">)</a> <a id="13320" class="Keyword">where</a>
    <a id="13330" href="Cubical.Data.Sigma.Properties.html#13330" class="Function">fzsingl</a> <a id="13338" class="Symbol">:</a> <a id="13340" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="13345" class="Symbol">(</a><a id="13346" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="13352" href="Cubical.Data.Sigma.Properties.html#13077" class="Bound">x</a><a id="13353" class="Symbol">)</a> <a id="13355" class="Symbol">(</a><a id="13356" href="Cubical.Data.Sigma.Properties.html#13077" class="Bound">x</a> <a id="13358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13360" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13364" class="Symbol">)</a> <a id="13366" class="Symbol">(</a><a id="13367" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13372" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13376" href="Cubical.Data.Sigma.Properties.html#13269" class="Bound">z</a> <a id="13378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13380" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13384" href="Cubical.Data.Sigma.Properties.html#13273" class="Bound">p</a><a id="13385" class="Symbol">)</a>
    <a id="13391" href="Cubical.Data.Sigma.Properties.html#13330" class="Function">fzsingl</a> <a id="13399" class="Symbol">=</a> <a id="13401" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="13414" href="Cubical.Data.Sigma.Properties.html#13077" class="Bound">x</a> <a id="13416" class="Symbol">.</a><a id="13417" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13421" class="Symbol">(</a><a id="13422" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13427" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13431" href="Cubical.Data.Sigma.Properties.html#13269" class="Bound">z</a> <a id="13433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13435" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13439" href="Cubical.Data.Sigma.Properties.html#13273" class="Bound">p</a><a id="13440" class="Symbol">)</a>
    <a id="13446" href="Cubical.Data.Sigma.Properties.html#13446" class="Function">ctrSnd</a> <a id="13453" class="Symbol">:</a> <a id="13455" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="13463" class="Symbol">(λ</a> <a id="13466" href="Cubical.Data.Sigma.Properties.html#13466" class="Bound">i</a> <a id="13468" href="Cubical.Data.Sigma.Properties.html#13468" class="Bound">j</a> <a id="13470" class="Symbol">→</a> <a id="13472" href="Cubical.Data.Sigma.Properties.html#13042" class="Bound">B</a> <a id="13474" class="Symbol">(</a><a id="13475" href="Cubical.Data.Sigma.Properties.html#13330" class="Function">fzsingl</a> <a id="13483" href="Cubical.Data.Sigma.Properties.html#13466" class="Bound">i</a> <a id="13485" class="Symbol">.</a><a id="13486" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13490" href="Cubical.Data.Sigma.Properties.html#13468" class="Bound">j</a><a id="13491" class="Symbol">))</a> <a id="13494" class="Symbol">(</a><a id="13495" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13500" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13504" href="Cubical.Data.Sigma.Properties.html#13103" class="Function">ctrP</a><a id="13508" class="Symbol">)</a> <a id="13510" class="Symbol">(</a><a id="13511" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13516" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13520" href="Cubical.Data.Sigma.Properties.html#13269" class="Bound">z</a><a id="13521" class="Symbol">)</a> <a id="13523" class="Symbol">_</a> <a id="13525" class="Symbol">_</a>
    <a id="13531" href="Cubical.Data.Sigma.Properties.html#13446" class="Function">ctrSnd</a> <a id="13538" class="Symbol">=</a> <a id="13540" href="Cubical.Foundations.Path.html#5097" class="Function">isProp→SquareP</a> <a id="13555" class="Symbol">(λ</a> <a id="13558" href="Cubical.Data.Sigma.Properties.html#13558" class="Bound">_</a> <a id="13560" href="Cubical.Data.Sigma.Properties.html#13560" class="Bound">_</a> <a id="13562" class="Symbol">→</a> <a id="13564" href="Cubical.Data.Sigma.Properties.html#13045" class="Bound">pB</a> <a id="13567" class="Symbol">_)</a> <a id="13570" class="Symbol">_</a> <a id="13572" class="Symbol">_</a> <a id="13574" class="Symbol">_</a> <a id="13576" class="Symbol">_</a>
    <a id="13582" href="Cubical.Data.Sigma.Properties.html#13582" class="Function">ctrP≡</a> <a id="13588" class="Symbol">:</a> <a id="13590" href="Cubical.Data.Sigma.Properties.html#13103" class="Function">ctrP</a> <a id="13595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13597" href="Cubical.Data.Sigma.Properties.html#13269" class="Bound">z</a>
    <a id="13603" href="Cubical.Data.Sigma.Properties.html#13582" class="Function">ctrP≡</a> <a id="13609" href="Cubical.Data.Sigma.Properties.html#13609" class="Bound">i</a> <a id="13611" class="Symbol">=</a> <a id="13613" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="13620" class="Symbol">(</a><a id="13621" href="Cubical.Data.Sigma.Properties.html#13330" class="Function">fzsingl</a> <a id="13629" href="Cubical.Data.Sigma.Properties.html#13609" class="Bound">i</a> <a id="13631" class="Symbol">.</a><a id="13632" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13636" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13638" href="Cubical.Data.Sigma.Properties.html#13446" class="Function">ctrSnd</a> <a id="13645" href="Cubical.Data.Sigma.Properties.html#13609" class="Bound">i</a><a id="13646" class="Symbol">)</a>

<a id="Σ≡PropEquiv"></a><a id="13649" href="Cubical.Data.Sigma.Properties.html#13649" class="Function">Σ≡PropEquiv</a> <a id="13661" class="Symbol">:</a> <a id="13663" class="Symbol">((</a><a id="13665" href="Cubical.Data.Sigma.Properties.html#13665" class="Bound">x</a> <a id="13667" class="Symbol">:</a> <a id="13669" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="13670" class="Symbol">)</a> <a id="13672" class="Symbol">→</a> <a id="13674" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13681" class="Symbol">(</a><a id="13682" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="13684" href="Cubical.Data.Sigma.Properties.html#13665" class="Bound">x</a><a id="13685" class="Symbol">))</a> <a id="13688" class="Symbol">→</a> <a id="13690" class="Symbol">{</a><a id="13691" href="Cubical.Data.Sigma.Properties.html#13691" class="Bound">u</a> <a id="13693" href="Cubical.Data.Sigma.Properties.html#13693" class="Bound">v</a> <a id="13695" class="Symbol">:</a> <a id="13697" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13699" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="13701" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="13702" class="Symbol">}</a>
            <a id="13716" class="Symbol">→</a> <a id="13718" class="Symbol">(</a><a id="13719" href="Cubical.Data.Sigma.Properties.html#13691" class="Bound">u</a> <a id="13721" class="Symbol">.</a><a id="13722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13728" href="Cubical.Data.Sigma.Properties.html#13693" class="Bound">v</a> <a id="13730" class="Symbol">.</a><a id="13731" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13734" class="Symbol">)</a> <a id="13736" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13738" class="Symbol">(</a><a id="13739" href="Cubical.Data.Sigma.Properties.html#13691" class="Bound">u</a> <a id="13741" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13743" href="Cubical.Data.Sigma.Properties.html#13693" class="Bound">v</a><a id="13744" class="Symbol">)</a>
<a id="13746" href="Cubical.Data.Sigma.Properties.html#13649" class="Function">Σ≡PropEquiv</a> <a id="13758" href="Cubical.Data.Sigma.Properties.html#13758" class="Bound">pB</a> <a id="13761" class="Symbol">=</a> <a id="13763" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="13772" class="Symbol">(_</a> <a id="13775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13777" href="Cubical.Data.Sigma.Properties.html#12875" class="Function">isEmbeddingFstΣProp</a> <a id="13797" href="Cubical.Data.Sigma.Properties.html#13758" class="Bound">pB</a><a id="13799" class="Symbol">)</a>

<a id="Σ≡Prop"></a><a id="13802" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="13809" class="Symbol">:</a> <a id="13811" class="Symbol">((</a><a id="13813" href="Cubical.Data.Sigma.Properties.html#13813" class="Bound">x</a> <a id="13815" class="Symbol">:</a> <a id="13817" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="13818" class="Symbol">)</a> <a id="13820" class="Symbol">→</a> <a id="13822" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13829" class="Symbol">(</a><a id="13830" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="13832" href="Cubical.Data.Sigma.Properties.html#13813" class="Bound">x</a><a id="13833" class="Symbol">))</a> <a id="13836" class="Symbol">→</a> <a id="13838" class="Symbol">{</a><a id="13839" href="Cubical.Data.Sigma.Properties.html#13839" class="Bound">u</a> <a id="13841" href="Cubical.Data.Sigma.Properties.html#13841" class="Bound">v</a> <a id="13843" class="Symbol">:</a> <a id="13845" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13847" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="13849" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="13850" class="Symbol">}</a>
       <a id="13859" class="Symbol">→</a> <a id="13861" class="Symbol">(</a><a id="13862" href="Cubical.Data.Sigma.Properties.html#13862" class="Bound">p</a> <a id="13864" class="Symbol">:</a> <a id="13866" href="Cubical.Data.Sigma.Properties.html#13839" class="Bound">u</a> <a id="13868" class="Symbol">.</a><a id="13869" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13873" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13875" href="Cubical.Data.Sigma.Properties.html#13841" class="Bound">v</a> <a id="13877" class="Symbol">.</a><a id="13878" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13881" class="Symbol">)</a> <a id="13883" class="Symbol">→</a> <a id="13885" href="Cubical.Data.Sigma.Properties.html#13839" class="Bound">u</a> <a id="13887" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13889" href="Cubical.Data.Sigma.Properties.html#13841" class="Bound">v</a>
<a id="13891" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="13898" href="Cubical.Data.Sigma.Properties.html#13898" class="Bound">pB</a> <a id="13901" href="Cubical.Data.Sigma.Properties.html#13901" class="Bound">p</a> <a id="13903" class="Symbol">=</a> <a id="13905" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13914" class="Symbol">(</a><a id="13915" href="Cubical.Data.Sigma.Properties.html#13649" class="Function">Σ≡PropEquiv</a> <a id="13927" href="Cubical.Data.Sigma.Properties.html#13898" class="Bound">pB</a><a id="13929" class="Symbol">)</a> <a id="13931" href="Cubical.Data.Sigma.Properties.html#13901" class="Bound">p</a>

<a id="13934" class="Comment">-- dependent version</a>
<a id="ΣPathPProp"></a><a id="13955" href="Cubical.Data.Sigma.Properties.html#13955" class="Function">ΣPathPProp</a> <a id="13966" class="Symbol">:</a> <a id="13968" class="Symbol">∀</a> <a id="13970" class="Symbol">{</a><a id="13971" href="Cubical.Data.Sigma.Properties.html#13971" class="Bound">ℓ</a> <a id="13973" href="Cubical.Data.Sigma.Properties.html#13973" class="Bound">ℓ&#39;</a><a id="13975" class="Symbol">}</a> <a id="13977" class="Symbol">{</a><a id="13978" href="Cubical.Data.Sigma.Properties.html#13978" class="Bound">A</a> <a id="13980" class="Symbol">:</a> <a id="13982" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13984" class="Symbol">→</a> <a id="13986" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13991" href="Cubical.Data.Sigma.Properties.html#13971" class="Bound">ℓ</a><a id="13992" class="Symbol">}</a> <a id="13994" class="Symbol">{</a><a id="13995" href="Cubical.Data.Sigma.Properties.html#13995" class="Bound">B</a> <a id="13997" class="Symbol">:</a> <a id="13999" class="Symbol">(</a><a id="14000" href="Cubical.Data.Sigma.Properties.html#14000" class="Bound">i</a> <a id="14002" class="Symbol">:</a> <a id="14004" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="14005" class="Symbol">)</a> <a id="14007" class="Symbol">→</a> <a id="14009" href="Cubical.Data.Sigma.Properties.html#13978" class="Bound">A</a> <a id="14011" href="Cubical.Data.Sigma.Properties.html#14000" class="Bound">i</a> <a id="14013" class="Symbol">→</a> <a id="14015" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14020" href="Cubical.Data.Sigma.Properties.html#13973" class="Bound">ℓ&#39;</a><a id="14022" class="Symbol">}</a>
           <a id="14035" class="Symbol">→</a> <a id="14037" class="Symbol">{</a><a id="14038" href="Cubical.Data.Sigma.Properties.html#14038" class="Bound">u</a> <a id="14040" class="Symbol">:</a> <a id="14042" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="14044" class="Symbol">(</a><a id="14045" href="Cubical.Data.Sigma.Properties.html#13978" class="Bound">A</a> <a id="14047" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14049" class="Symbol">)</a> <a id="14051" class="Symbol">(</a><a id="14052" href="Cubical.Data.Sigma.Properties.html#13995" class="Bound">B</a> <a id="14054" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14056" class="Symbol">)}</a> <a id="14059" class="Symbol">{</a><a id="14060" href="Cubical.Data.Sigma.Properties.html#14060" class="Bound">v</a> <a id="14062" class="Symbol">:</a> <a id="14064" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="14066" class="Symbol">(</a><a id="14067" href="Cubical.Data.Sigma.Properties.html#13978" class="Bound">A</a> <a id="14069" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14071" class="Symbol">)</a> <a id="14073" class="Symbol">(</a><a id="14074" href="Cubical.Data.Sigma.Properties.html#13995" class="Bound">B</a> <a id="14076" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14078" class="Symbol">)}</a>
           <a id="14092" class="Symbol">→</a> <a id="14094" class="Symbol">((</a><a id="14096" href="Cubical.Data.Sigma.Properties.html#14096" class="Bound">a</a> <a id="14098" class="Symbol">:</a> <a id="14100" href="Cubical.Data.Sigma.Properties.html#13978" class="Bound">A</a> <a id="14102" class="Symbol">(</a><a id="14103" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14105" class="Symbol">))</a> <a id="14108" class="Symbol">→</a> <a id="14110" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14117" class="Symbol">(</a><a id="14118" href="Cubical.Data.Sigma.Properties.html#13995" class="Bound">B</a> <a id="14120" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="14123" href="Cubical.Data.Sigma.Properties.html#14096" class="Bound">a</a><a id="14124" class="Symbol">))</a>
           <a id="14138" class="Symbol">→</a> <a id="14140" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14146" class="Symbol">(λ</a> <a id="14149" href="Cubical.Data.Sigma.Properties.html#14149" class="Bound">i</a> <a id="14151" class="Symbol">→</a> <a id="14153" href="Cubical.Data.Sigma.Properties.html#13978" class="Bound">A</a> <a id="14155" href="Cubical.Data.Sigma.Properties.html#14149" class="Bound">i</a><a id="14156" class="Symbol">)</a> <a id="14158" class="Symbol">(</a><a id="14159" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14163" href="Cubical.Data.Sigma.Properties.html#14038" class="Bound">u</a><a id="14164" class="Symbol">)</a> <a id="14166" class="Symbol">(</a><a id="14167" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14171" href="Cubical.Data.Sigma.Properties.html#14060" class="Bound">v</a><a id="14172" class="Symbol">)</a>
           <a id="14185" class="Symbol">→</a> <a id="14187" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14193" class="Symbol">(λ</a> <a id="14196" href="Cubical.Data.Sigma.Properties.html#14196" class="Bound">i</a> <a id="14198" class="Symbol">→</a> <a id="14200" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="14202" class="Symbol">(</a><a id="14203" href="Cubical.Data.Sigma.Properties.html#13978" class="Bound">A</a> <a id="14205" href="Cubical.Data.Sigma.Properties.html#14196" class="Bound">i</a><a id="14206" class="Symbol">)</a> <a id="14208" class="Symbol">(</a><a id="14209" href="Cubical.Data.Sigma.Properties.html#13995" class="Bound">B</a> <a id="14211" href="Cubical.Data.Sigma.Properties.html#14196" class="Bound">i</a><a id="14212" class="Symbol">))</a> <a id="14215" href="Cubical.Data.Sigma.Properties.html#14038" class="Bound">u</a> <a id="14217" href="Cubical.Data.Sigma.Properties.html#14060" class="Bound">v</a>
<a id="14219" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14223" class="Symbol">(</a><a id="14224" href="Cubical.Data.Sigma.Properties.html#13955" class="Function">ΣPathPProp</a> <a id="14235" class="Symbol">{</a><a id="14236" class="Argument">u</a> <a id="14238" class="Symbol">=</a> <a id="14240" href="Cubical.Data.Sigma.Properties.html#14240" class="Bound">u</a><a id="14241" class="Symbol">}</a> <a id="14243" class="Symbol">{</a><a id="14244" class="Argument">v</a> <a id="14246" class="Symbol">=</a> <a id="14248" href="Cubical.Data.Sigma.Properties.html#14248" class="Bound">v</a><a id="14249" class="Symbol">}</a> <a id="14251" href="Cubical.Data.Sigma.Properties.html#14251" class="Bound">pB</a> <a id="14254" href="Cubical.Data.Sigma.Properties.html#14254" class="Bound">p</a> <a id="14256" href="Cubical.Data.Sigma.Properties.html#14256" class="Bound">i</a><a id="14257" class="Symbol">)</a> <a id="14259" class="Symbol">=</a> <a id="14261" href="Cubical.Data.Sigma.Properties.html#14254" class="Bound">p</a> <a id="14263" href="Cubical.Data.Sigma.Properties.html#14256" class="Bound">i</a>
<a id="14265" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14269" class="Symbol">(</a><a id="14270" href="Cubical.Data.Sigma.Properties.html#13955" class="Function">ΣPathPProp</a> <a id="14281" class="Symbol">{</a><a id="14282" class="Argument">B</a> <a id="14284" class="Symbol">=</a> <a id="14286" href="Cubical.Data.Sigma.Properties.html#14286" class="Bound">B</a><a id="14287" class="Symbol">}</a> <a id="14289" class="Symbol">{</a><a id="14290" class="Argument">u</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Cubical.Data.Sigma.Properties.html#14294" class="Bound">u</a><a id="14295" class="Symbol">}</a> <a id="14297" class="Symbol">{</a><a id="14298" class="Argument">v</a> <a id="14300" class="Symbol">=</a> <a id="14302" href="Cubical.Data.Sigma.Properties.html#14302" class="Bound">v</a><a id="14303" class="Symbol">}</a> <a id="14305" href="Cubical.Data.Sigma.Properties.html#14305" class="Bound">pB</a> <a id="14308" href="Cubical.Data.Sigma.Properties.html#14308" class="Bound">p</a> <a id="14310" href="Cubical.Data.Sigma.Properties.html#14310" class="Bound">i</a><a id="14311" class="Symbol">)</a> <a id="14313" class="Symbol">=</a> <a id="14315" href="Cubical.Data.Sigma.Properties.html#14331" class="Function">lem</a> <a id="14319" href="Cubical.Data.Sigma.Properties.html#14310" class="Bound">i</a>
  <a id="14323" class="Keyword">where</a>
  <a id="14331" href="Cubical.Data.Sigma.Properties.html#14331" class="Function">lem</a> <a id="14335" class="Symbol">:</a> <a id="14337" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14343" class="Symbol">(λ</a> <a id="14346" href="Cubical.Data.Sigma.Properties.html#14346" class="Bound">i</a> <a id="14348" class="Symbol">→</a> <a id="14350" href="Cubical.Data.Sigma.Properties.html#14286" class="Bound">B</a> <a id="14352" href="Cubical.Data.Sigma.Properties.html#14346" class="Bound">i</a> <a id="14354" class="Symbol">(</a><a id="14355" href="Cubical.Data.Sigma.Properties.html#14308" class="Bound">p</a> <a id="14357" href="Cubical.Data.Sigma.Properties.html#14346" class="Bound">i</a><a id="14358" class="Symbol">))</a> <a id="14361" class="Symbol">(</a><a id="14362" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14366" href="Cubical.Data.Sigma.Properties.html#14294" class="Bound">u</a><a id="14367" class="Symbol">)</a> <a id="14369" class="Symbol">(</a><a id="14370" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14374" href="Cubical.Data.Sigma.Properties.html#14302" class="Bound">v</a><a id="14375" class="Symbol">)</a>
  <a id="14379" href="Cubical.Data.Sigma.Properties.html#14331" class="Function">lem</a> <a id="14383" class="Symbol">=</a> <a id="14385" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14393" class="Symbol">(</a><a id="14394" href="Cubical.Data.Sigma.Properties.html#14305" class="Bound">pB</a> <a id="14397" class="Symbol">_</a> <a id="14399" class="Symbol">_</a> <a id="14401" class="Symbol">_)</a>

<a id="discreteΣProp"></a><a id="14405" href="Cubical.Data.Sigma.Properties.html#14405" class="Function">discreteΣProp</a> <a id="14419" class="Symbol">:</a> <a id="14421" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="14430" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="14432" class="Symbol">→</a> <a id="14434" class="Symbol">((</a><a id="14436" href="Cubical.Data.Sigma.Properties.html#14436" class="Bound">x</a> <a id="14438" class="Symbol">:</a> <a id="14440" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="14441" class="Symbol">)</a> <a id="14443" class="Symbol">→</a> <a id="14445" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14452" class="Symbol">(</a><a id="14453" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="14455" href="Cubical.Data.Sigma.Properties.html#14436" class="Bound">x</a><a id="14456" class="Symbol">))</a> <a id="14459" class="Symbol">→</a> <a id="14461" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="14470" class="Symbol">(</a><a id="14471" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="14473" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="14475" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="14476" class="Symbol">)</a>
<a id="14478" href="Cubical.Data.Sigma.Properties.html#14405" class="Function">discreteΣProp</a> <a id="14492" href="Cubical.Data.Sigma.Properties.html#14492" class="Bound Operator">_≟_</a> <a id="14496" href="Cubical.Data.Sigma.Properties.html#14496" class="Bound">isPropA</a> <a id="14504" class="Symbol">_</a> <a id="14506" class="Symbol">_</a> <a id="14508" class="Symbol">=</a>
  <a id="14512" href="Cubical.Relation.Nullary.Properties.html#3018" class="Function">EquivPresDec</a> <a id="14525" class="Symbol">(</a><a id="14526" href="Cubical.Data.Sigma.Properties.html#13649" class="Function">Σ≡PropEquiv</a> <a id="14538" href="Cubical.Data.Sigma.Properties.html#14496" class="Bound">isPropA</a><a id="14545" class="Symbol">)</a> <a id="14547" class="Symbol">(_</a> <a id="14550" href="Cubical.Data.Sigma.Properties.html#14492" class="Bound Operator">≟</a> <a id="14552" class="Symbol">_)</a>

<a id="≃-×"></a><a id="14556" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="14560" class="Symbol">:</a> <a id="14562" class="Symbol">∀</a> <a id="14564" class="Symbol">{</a><a id="14565" href="Cubical.Data.Sigma.Properties.html#14565" class="Bound">ℓ&#39;&#39;</a> <a id="14569" href="Cubical.Data.Sigma.Properties.html#14569" class="Bound">ℓ&#39;&#39;&#39;</a><a id="14573" class="Symbol">}</a> <a id="14575" class="Symbol">{</a><a id="14576" href="Cubical.Data.Sigma.Properties.html#14576" class="Bound">A</a> <a id="14578" class="Symbol">:</a> <a id="14580" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14585" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="14586" class="Symbol">}</a> <a id="14588" class="Symbol">{</a><a id="14589" href="Cubical.Data.Sigma.Properties.html#14589" class="Bound">B</a> <a id="14591" class="Symbol">:</a> <a id="14593" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14598" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="14600" class="Symbol">}</a> <a id="14602" class="Symbol">{</a><a id="14603" href="Cubical.Data.Sigma.Properties.html#14603" class="Bound">C</a> <a id="14605" class="Symbol">:</a> <a id="14607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14612" href="Cubical.Data.Sigma.Properties.html#14565" class="Bound">ℓ&#39;&#39;</a><a id="14615" class="Symbol">}</a> <a id="14617" class="Symbol">{</a><a id="14618" href="Cubical.Data.Sigma.Properties.html#14618" class="Bound">D</a> <a id="14620" class="Symbol">:</a> <a id="14622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14627" href="Cubical.Data.Sigma.Properties.html#14569" class="Bound">ℓ&#39;&#39;&#39;</a><a id="14631" class="Symbol">}</a> <a id="14633" class="Symbol">→</a> <a id="14635" href="Cubical.Data.Sigma.Properties.html#14576" class="Bound">A</a> <a id="14637" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14639" href="Cubical.Data.Sigma.Properties.html#14603" class="Bound">C</a> <a id="14641" class="Symbol">→</a> <a id="14643" href="Cubical.Data.Sigma.Properties.html#14589" class="Bound">B</a> <a id="14645" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14647" href="Cubical.Data.Sigma.Properties.html#14618" class="Bound">D</a> <a id="14649" class="Symbol">→</a> <a id="14651" href="Cubical.Data.Sigma.Properties.html#14576" class="Bound">A</a> <a id="14653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14655" href="Cubical.Data.Sigma.Properties.html#14589" class="Bound">B</a> <a id="14657" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14659" href="Cubical.Data.Sigma.Properties.html#14603" class="Bound">C</a> <a id="14661" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14663" href="Cubical.Data.Sigma.Properties.html#14618" class="Bound">D</a>
<a id="14665" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="14669" href="Cubical.Data.Sigma.Properties.html#14669" class="Bound">eq1</a> <a id="14673" href="Cubical.Data.Sigma.Properties.html#14673" class="Bound">eq2</a> <a id="14677" class="Symbol">=</a>
    <a id="14683" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="14689" class="Symbol">(</a><a id="14690" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14694" href="Cubical.Data.Sigma.Properties.html#14669" class="Bound">eq1</a><a id="14697" class="Symbol">)</a> <a id="14699" class="Symbol">(</a><a id="14700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14704" href="Cubical.Data.Sigma.Properties.html#14673" class="Bound">eq2</a><a id="14707" class="Symbol">)</a>
  <a id="14711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14713" class="Keyword">record</a>
     <a id="14725" class="Symbol">{</a> <a id="14727" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>
       <a id="14746" class="Symbol">=</a> <a id="14748" class="Symbol">λ</a> <a id="14750" class="Symbol">{(</a><a id="14752" href="Cubical.Data.Sigma.Properties.html#14752" class="Bound">c</a> <a id="14754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14756" href="Cubical.Data.Sigma.Properties.html#14756" class="Bound">d</a><a id="14757" class="Symbol">)</a> <a id="14759" class="Symbol">→</a> <a id="14761" class="Symbol">((</a><a id="14763" href="Cubical.Data.Sigma.Properties.html#15337" class="Function">eq1⁻</a> <a id="14768" href="Cubical.Data.Sigma.Properties.html#14752" class="Bound">c</a> <a id="14770" class="Symbol">.</a><a id="14771" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14775" class="Symbol">.</a><a id="14776" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                        <a id="14804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14806" href="Cubical.Data.Sigma.Properties.html#15369" class="Function">eq2⁻</a> <a id="14811" href="Cubical.Data.Sigma.Properties.html#14756" class="Bound">d</a> <a id="14813" class="Symbol">.</a><a id="14814" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14818" class="Symbol">.</a><a id="14819" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14822" class="Symbol">)</a>
                          <a id="14850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14852" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="14856" class="Symbol">(</a><a id="14857" href="Cubical.Data.Sigma.Properties.html#15337" class="Function">eq1⁻</a> <a id="14862" href="Cubical.Data.Sigma.Properties.html#14752" class="Bound">c</a> <a id="14864" class="Symbol">.</a><a id="14865" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14869" class="Symbol">.</a><a id="14870" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14873" class="Symbol">)</a>
                                <a id="14907" class="Symbol">(</a><a id="14908" href="Cubical.Data.Sigma.Properties.html#15369" class="Function">eq2⁻</a> <a id="14913" href="Cubical.Data.Sigma.Properties.html#14756" class="Bound">d</a> <a id="14915" class="Symbol">.</a><a id="14916" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14920" class="Symbol">.</a><a id="14921" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14924" class="Symbol">))</a>
                     <a id="14948" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14950" class="Symbol">λ</a> <a id="14952" class="Symbol">{((</a><a id="14955" href="Cubical.Data.Sigma.Properties.html#14955" class="Bound">a</a> <a id="14957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14959" href="Cubical.Data.Sigma.Properties.html#14959" class="Bound">b</a><a id="14960" class="Symbol">)</a> <a id="14962" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14964" href="Cubical.Data.Sigma.Properties.html#14964" class="Bound">p</a><a id="14965" class="Symbol">)</a> <a id="14967" class="Symbol">→</a> <a id="14969" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="14976" class="Symbol">(</a><a id="14977" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="14981" class="Symbol">(</a><a id="14982" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14987" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14991" class="Symbol">(</a><a id="14992" href="Cubical.Data.Sigma.Properties.html#15337" class="Function">eq1⁻</a> <a id="14997" href="Cubical.Data.Sigma.Properties.html#14752" class="Bound">c</a> <a id="14999" class="Symbol">.</a><a id="15000" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15004" class="Symbol">(</a><a id="15005" href="Cubical.Data.Sigma.Properties.html#14955" class="Bound">a</a> <a id="15007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15009" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15014" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15018" href="Cubical.Data.Sigma.Properties.html#14964" class="Bound">p</a><a id="15019" class="Symbol">)))</a>
                                                       <a id="15078" class="Symbol">(</a><a id="15079" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15084" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15088" class="Symbol">(</a><a id="15089" href="Cubical.Data.Sigma.Properties.html#15369" class="Function">eq2⁻</a> <a id="15094" href="Cubical.Data.Sigma.Properties.html#14756" class="Bound">d</a> <a id="15096" class="Symbol">.</a><a id="15097" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15101" class="Symbol">(</a><a id="15102" href="Cubical.Data.Sigma.Properties.html#14959" class="Bound">b</a> <a id="15104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15106" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15111" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15115" href="Cubical.Data.Sigma.Properties.html#14964" class="Bound">p</a><a id="15116" class="Symbol">)))</a>
                                                <a id="15168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15170" class="Symbol">λ</a> <a id="15172" href="Cubical.Data.Sigma.Properties.html#15172" class="Bound">i</a> <a id="15174" class="Symbol">→</a> <a id="15176" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="15180" class="Symbol">(</a><a id="15181" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15185" class="Symbol">((</a><a id="15187" href="Cubical.Data.Sigma.Properties.html#15337" class="Function">eq1⁻</a> <a id="15192" href="Cubical.Data.Sigma.Properties.html#14752" class="Bound">c</a> <a id="15194" class="Symbol">.</a><a id="15195" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15199" class="Symbol">(</a><a id="15200" href="Cubical.Data.Sigma.Properties.html#14955" class="Bound">a</a> <a id="15202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15204" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15209" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15213" href="Cubical.Data.Sigma.Properties.html#14964" class="Bound">p</a><a id="15214" class="Symbol">))</a> <a id="15217" href="Cubical.Data.Sigma.Properties.html#15172" class="Bound">i</a><a id="15218" class="Symbol">))</a>
                                                             <a id="15282" class="Symbol">(</a><a id="15283" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15287" class="Symbol">((</a><a id="15289" href="Cubical.Data.Sigma.Properties.html#15369" class="Function">eq2⁻</a> <a id="15294" href="Cubical.Data.Sigma.Properties.html#14756" class="Bound">d</a> <a id="15296" class="Symbol">.</a><a id="15297" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15301" class="Symbol">(</a><a id="15302" href="Cubical.Data.Sigma.Properties.html#14959" class="Bound">b</a> <a id="15304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15306" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15311" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15315" href="Cubical.Data.Sigma.Properties.html#14964" class="Bound">p</a><a id="15316" class="Symbol">))</a> <a id="15319" href="Cubical.Data.Sigma.Properties.html#15172" class="Bound">i</a><a id="15320" class="Symbol">)))}}}</a>
  <a id="15329" class="Keyword">where</a>
  <a id="15337" href="Cubical.Data.Sigma.Properties.html#15337" class="Function">eq1⁻</a> <a id="15342" class="Symbol">=</a> <a id="15344" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="15356" class="Symbol">(</a><a id="15357" href="Cubical.Data.Sigma.Properties.html#14669" class="Bound">eq1</a> <a id="15361" class="Symbol">.</a><a id="15362" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15365" class="Symbol">)</a>
  <a id="15369" href="Cubical.Data.Sigma.Properties.html#15369" class="Function">eq2⁻</a> <a id="15374" class="Symbol">=</a> <a id="15376" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="15388" class="Symbol">(</a><a id="15389" href="Cubical.Data.Sigma.Properties.html#14673" class="Bound">eq2</a> <a id="15393" class="Symbol">.</a><a id="15394" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15397" class="Symbol">)</a>

<a id="15400" class="Comment">{- Some simple ismorphisms -}</a>

<a id="prodIso"></a><a id="15431" href="Cubical.Data.Sigma.Properties.html#15431" class="Function">prodIso</a> <a id="15439" class="Symbol">:</a> <a id="15441" class="Symbol">∀</a> <a id="15443" class="Symbol">{</a><a id="15444" href="Cubical.Data.Sigma.Properties.html#15444" class="Bound">ℓ</a> <a id="15446" href="Cubical.Data.Sigma.Properties.html#15446" class="Bound">ℓ&#39;</a> <a id="15449" href="Cubical.Data.Sigma.Properties.html#15449" class="Bound">ℓ&#39;&#39;</a> <a id="15453" href="Cubical.Data.Sigma.Properties.html#15453" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15457" class="Symbol">}</a> <a id="15459" class="Symbol">{</a><a id="15460" href="Cubical.Data.Sigma.Properties.html#15460" class="Bound">A</a> <a id="15462" class="Symbol">:</a> <a id="15464" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15469" href="Cubical.Data.Sigma.Properties.html#15444" class="Bound">ℓ</a><a id="15470" class="Symbol">}</a> <a id="15472" class="Symbol">{</a><a id="15473" href="Cubical.Data.Sigma.Properties.html#15473" class="Bound">B</a> <a id="15475" class="Symbol">:</a> <a id="15477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15482" href="Cubical.Data.Sigma.Properties.html#15446" class="Bound">ℓ&#39;</a><a id="15484" class="Symbol">}</a> <a id="15486" class="Symbol">{</a><a id="15487" href="Cubical.Data.Sigma.Properties.html#15487" class="Bound">C</a> <a id="15489" class="Symbol">:</a> <a id="15491" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15496" href="Cubical.Data.Sigma.Properties.html#15449" class="Bound">ℓ&#39;&#39;</a><a id="15499" class="Symbol">}</a> <a id="15501" class="Symbol">{</a><a id="15502" href="Cubical.Data.Sigma.Properties.html#15502" class="Bound">D</a> <a id="15504" class="Symbol">:</a> <a id="15506" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15511" href="Cubical.Data.Sigma.Properties.html#15453" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15515" class="Symbol">}</a>
       <a id="15524" class="Symbol">→</a> <a id="15526" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15530" href="Cubical.Data.Sigma.Properties.html#15460" class="Bound">A</a> <a id="15532" href="Cubical.Data.Sigma.Properties.html#15487" class="Bound">C</a>
       <a id="15541" class="Symbol">→</a> <a id="15543" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15547" href="Cubical.Data.Sigma.Properties.html#15473" class="Bound">B</a> <a id="15549" href="Cubical.Data.Sigma.Properties.html#15502" class="Bound">D</a>
       <a id="15558" class="Symbol">→</a> <a id="15560" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15564" class="Symbol">(</a><a id="15565" href="Cubical.Data.Sigma.Properties.html#15460" class="Bound">A</a> <a id="15567" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15569" href="Cubical.Data.Sigma.Properties.html#15473" class="Bound">B</a><a id="15570" class="Symbol">)</a> <a id="15572" class="Symbol">(</a><a id="15573" href="Cubical.Data.Sigma.Properties.html#15487" class="Bound">C</a> <a id="15575" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15577" href="Cubical.Data.Sigma.Properties.html#15502" class="Bound">D</a><a id="15578" class="Symbol">)</a>
<a id="15580" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15588" class="Symbol">(</a><a id="15589" href="Cubical.Data.Sigma.Properties.html#15431" class="Function">prodIso</a> <a id="15597" href="Cubical.Data.Sigma.Properties.html#15597" class="Bound">iAC</a> <a id="15601" href="Cubical.Data.Sigma.Properties.html#15601" class="Bound">iBD</a><a id="15604" class="Symbol">)</a> <a id="15606" class="Symbol">(</a><a id="15607" href="Cubical.Data.Sigma.Properties.html#15607" class="Bound">a</a> <a id="15609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15611" href="Cubical.Data.Sigma.Properties.html#15611" class="Bound">b</a><a id="15612" class="Symbol">)</a> <a id="15614" class="Symbol">=</a> <a id="15616" class="Symbol">(</a><a id="15617" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15625" href="Cubical.Data.Sigma.Properties.html#15597" class="Bound">iAC</a> <a id="15629" href="Cubical.Data.Sigma.Properties.html#15607" class="Bound">a</a><a id="15630" class="Symbol">)</a> <a id="15632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15634" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15642" href="Cubical.Data.Sigma.Properties.html#15601" class="Bound">iBD</a> <a id="15646" href="Cubical.Data.Sigma.Properties.html#15611" class="Bound">b</a>
<a id="15648" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15656" class="Symbol">(</a><a id="15657" href="Cubical.Data.Sigma.Properties.html#15431" class="Function">prodIso</a> <a id="15665" href="Cubical.Data.Sigma.Properties.html#15665" class="Bound">iAC</a> <a id="15669" href="Cubical.Data.Sigma.Properties.html#15669" class="Bound">iBD</a><a id="15672" class="Symbol">)</a> <a id="15674" class="Symbol">(</a><a id="15675" href="Cubical.Data.Sigma.Properties.html#15675" class="Bound">c</a> <a id="15677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15679" href="Cubical.Data.Sigma.Properties.html#15679" class="Bound">d</a><a id="15680" class="Symbol">)</a> <a id="15682" class="Symbol">=</a> <a id="15684" class="Symbol">(</a><a id="15685" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15693" href="Cubical.Data.Sigma.Properties.html#15665" class="Bound">iAC</a> <a id="15697" href="Cubical.Data.Sigma.Properties.html#15675" class="Bound">c</a><a id="15698" class="Symbol">)</a> <a id="15700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15702" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15710" href="Cubical.Data.Sigma.Properties.html#15669" class="Bound">iBD</a> <a id="15714" href="Cubical.Data.Sigma.Properties.html#15679" class="Bound">d</a>
<a id="15716" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="15729" class="Symbol">(</a><a id="15730" href="Cubical.Data.Sigma.Properties.html#15431" class="Function">prodIso</a> <a id="15738" href="Cubical.Data.Sigma.Properties.html#15738" class="Bound">iAC</a> <a id="15742" href="Cubical.Data.Sigma.Properties.html#15742" class="Bound">iBD</a><a id="15745" class="Symbol">)</a> <a id="15747" class="Symbol">(</a><a id="15748" href="Cubical.Data.Sigma.Properties.html#15748" class="Bound">c</a> <a id="15750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15752" href="Cubical.Data.Sigma.Properties.html#15752" class="Bound">d</a><a id="15753" class="Symbol">)</a> <a id="15755" class="Symbol">=</a> <a id="15757" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="15764" class="Symbol">((</a><a id="15766" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="15779" href="Cubical.Data.Sigma.Properties.html#15738" class="Bound">iAC</a> <a id="15783" href="Cubical.Data.Sigma.Properties.html#15748" class="Bound">c</a><a id="15784" class="Symbol">)</a> <a id="15786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15788" class="Symbol">(</a><a id="15789" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="15802" href="Cubical.Data.Sigma.Properties.html#15742" class="Bound">iBD</a> <a id="15806" href="Cubical.Data.Sigma.Properties.html#15752" class="Bound">d</a><a id="15807" class="Symbol">))</a>
<a id="15810" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="15822" class="Symbol">(</a><a id="15823" href="Cubical.Data.Sigma.Properties.html#15431" class="Function">prodIso</a> <a id="15831" href="Cubical.Data.Sigma.Properties.html#15831" class="Bound">iAC</a> <a id="15835" href="Cubical.Data.Sigma.Properties.html#15835" class="Bound">iBD</a><a id="15838" class="Symbol">)</a> <a id="15840" class="Symbol">(</a><a id="15841" href="Cubical.Data.Sigma.Properties.html#15841" class="Bound">a</a> <a id="15843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15845" href="Cubical.Data.Sigma.Properties.html#15845" class="Bound">b</a><a id="15846" class="Symbol">)</a> <a id="15848" class="Symbol">=</a> <a id="15850" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="15857" class="Symbol">((</a><a id="15859" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="15871" href="Cubical.Data.Sigma.Properties.html#15831" class="Bound">iAC</a> <a id="15875" href="Cubical.Data.Sigma.Properties.html#15841" class="Bound">a</a><a id="15876" class="Symbol">)</a> <a id="15878" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15880" class="Symbol">(</a><a id="15881" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="15893" href="Cubical.Data.Sigma.Properties.html#15835" class="Bound">iBD</a> <a id="15897" href="Cubical.Data.Sigma.Properties.html#15845" class="Bound">b</a><a id="15898" class="Symbol">))</a>

<a id="prodEquivToIso"></a><a id="15902" href="Cubical.Data.Sigma.Properties.html#15902" class="Function">prodEquivToIso</a> <a id="15917" class="Symbol">:</a> <a id="15919" class="Symbol">∀</a> <a id="15921" class="Symbol">{</a><a id="15922" href="Cubical.Data.Sigma.Properties.html#15922" class="Bound">ℓ&#39;&#39;</a> <a id="15926" href="Cubical.Data.Sigma.Properties.html#15926" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15930" class="Symbol">}</a> <a id="15932" class="Symbol">{</a><a id="15933" href="Cubical.Data.Sigma.Properties.html#15933" class="Bound">A</a> <a id="15935" class="Symbol">:</a> <a id="15937" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15942" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="15943" class="Symbol">}</a> <a id="15945" class="Symbol">{</a><a id="15946" href="Cubical.Data.Sigma.Properties.html#15946" class="Bound">B</a> <a id="15948" class="Symbol">:</a> <a id="15950" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15955" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="15957" class="Symbol">}</a> <a id="15959" class="Symbol">{</a><a id="15960" href="Cubical.Data.Sigma.Properties.html#15960" class="Bound">C</a> <a id="15962" class="Symbol">:</a> <a id="15964" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15969" href="Cubical.Data.Sigma.Properties.html#15922" class="Bound">ℓ&#39;&#39;</a><a id="15972" class="Symbol">}</a> <a id="15974" class="Symbol">{</a><a id="15975" href="Cubical.Data.Sigma.Properties.html#15975" class="Bound">D</a> <a id="15977" class="Symbol">:</a> <a id="15979" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15984" href="Cubical.Data.Sigma.Properties.html#15926" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15988" class="Symbol">}</a>
  <a id="15992" class="Symbol">→</a> <a id="15994" class="Symbol">(</a><a id="15995" href="Cubical.Data.Sigma.Properties.html#15995" class="Bound">e</a> <a id="15997" class="Symbol">:</a> <a id="15999" href="Cubical.Data.Sigma.Properties.html#15933" class="Bound">A</a> <a id="16001" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="16003" href="Cubical.Data.Sigma.Properties.html#15960" class="Bound">C</a><a id="16004" class="Symbol">)(</a><a id="16006" href="Cubical.Data.Sigma.Properties.html#16006" class="Bound">e&#39;</a> <a id="16009" class="Symbol">:</a> <a id="16011" href="Cubical.Data.Sigma.Properties.html#15946" class="Bound">B</a> <a id="16013" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="16015" href="Cubical.Data.Sigma.Properties.html#15975" class="Bound">D</a><a id="16016" class="Symbol">)</a>
  <a id="16020" class="Symbol">→</a> <a id="16022" href="Cubical.Data.Sigma.Properties.html#15431" class="Function">prodIso</a> <a id="16030" class="Symbol">(</a><a id="16031" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16042" href="Cubical.Data.Sigma.Properties.html#15995" class="Bound">e</a><a id="16043" class="Symbol">)</a> <a id="16045" class="Symbol">(</a><a id="16046" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16057" href="Cubical.Data.Sigma.Properties.html#16006" class="Bound">e&#39;</a><a id="16059" class="Symbol">)</a> <a id="16061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16063" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16074" class="Symbol">(</a><a id="16075" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="16079" href="Cubical.Data.Sigma.Properties.html#15995" class="Bound">e</a> <a id="16081" href="Cubical.Data.Sigma.Properties.html#16006" class="Bound">e&#39;</a><a id="16083" class="Symbol">)</a>
<a id="16085" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16093" class="Symbol">(</a><a id="16094" href="Cubical.Data.Sigma.Properties.html#15902" class="Function">prodEquivToIso</a> <a id="16109" href="Cubical.Data.Sigma.Properties.html#16109" class="Bound">e</a> <a id="16111" href="Cubical.Data.Sigma.Properties.html#16111" class="Bound">e&#39;</a> <a id="16114" href="Cubical.Data.Sigma.Properties.html#16114" class="Bound">i</a><a id="16115" class="Symbol">)</a> <a id="16117" class="Symbol">=</a> <a id="16119" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16127" class="Symbol">(</a><a id="16128" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16139" class="Symbol">(</a><a id="16140" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="16144" href="Cubical.Data.Sigma.Properties.html#16109" class="Bound">e</a> <a id="16146" href="Cubical.Data.Sigma.Properties.html#16111" class="Bound">e&#39;</a><a id="16148" class="Symbol">))</a>
<a id="16151" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16159" class="Symbol">(</a><a id="16160" href="Cubical.Data.Sigma.Properties.html#15902" class="Function">prodEquivToIso</a> <a id="16175" href="Cubical.Data.Sigma.Properties.html#16175" class="Bound">e</a> <a id="16177" href="Cubical.Data.Sigma.Properties.html#16177" class="Bound">e&#39;</a> <a id="16180" href="Cubical.Data.Sigma.Properties.html#16180" class="Bound">i</a><a id="16181" class="Symbol">)</a> <a id="16183" class="Symbol">=</a> <a id="16185" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16193" class="Symbol">(</a><a id="16194" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16205" class="Symbol">(</a><a id="16206" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="16210" href="Cubical.Data.Sigma.Properties.html#16175" class="Bound">e</a> <a id="16212" href="Cubical.Data.Sigma.Properties.html#16177" class="Bound">e&#39;</a><a id="16214" class="Symbol">))</a>
<a id="16217" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="16230" class="Symbol">(</a><a id="16231" href="Cubical.Data.Sigma.Properties.html#15902" class="Function">prodEquivToIso</a> <a id="16246" href="Cubical.Data.Sigma.Properties.html#16246" class="Bound">e</a> <a id="16248" href="Cubical.Data.Sigma.Properties.html#16248" class="Bound">e&#39;</a> <a id="16251" href="Cubical.Data.Sigma.Properties.html#16251" class="Bound">i</a><a id="16252" class="Symbol">)</a> <a id="16254" class="Symbol">=</a> <a id="16256" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="16269" class="Symbol">(</a><a id="16270" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16281" class="Symbol">(</a><a id="16282" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="16286" href="Cubical.Data.Sigma.Properties.html#16246" class="Bound">e</a> <a id="16288" href="Cubical.Data.Sigma.Properties.html#16248" class="Bound">e&#39;</a><a id="16290" class="Symbol">))</a>
<a id="16293" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="16305" class="Symbol">(</a><a id="16306" href="Cubical.Data.Sigma.Properties.html#15902" class="Function">prodEquivToIso</a> <a id="16321" href="Cubical.Data.Sigma.Properties.html#16321" class="Bound">e</a> <a id="16323" href="Cubical.Data.Sigma.Properties.html#16323" class="Bound">e&#39;</a> <a id="16326" href="Cubical.Data.Sigma.Properties.html#16326" class="Bound">i</a><a id="16327" class="Symbol">)</a> <a id="16329" class="Symbol">=</a> <a id="16331" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="16343" class="Symbol">(</a><a id="16344" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16355" class="Symbol">(</a><a id="16356" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="16360" href="Cubical.Data.Sigma.Properties.html#16321" class="Bound">e</a> <a id="16362" href="Cubical.Data.Sigma.Properties.html#16323" class="Bound">e&#39;</a><a id="16364" class="Symbol">))</a>

<a id="toProdIso"></a><a id="16368" href="Cubical.Data.Sigma.Properties.html#16368" class="Function">toProdIso</a> <a id="16378" class="Symbol">:</a> <a id="16380" class="Symbol">{</a><a id="16381" href="Cubical.Data.Sigma.Properties.html#16381" class="Bound">B</a> <a id="16383" href="Cubical.Data.Sigma.Properties.html#16383" class="Bound">C</a> <a id="16385" class="Symbol">:</a> <a id="16387" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="16389" class="Symbol">→</a> <a id="16391" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16396" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16397" class="Symbol">}</a>
          <a id="16409" class="Symbol">→</a> <a id="16411" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16415" class="Symbol">((</a><a id="16417" href="Cubical.Data.Sigma.Properties.html#16417" class="Bound">a</a> <a id="16419" class="Symbol">:</a> <a id="16421" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16422" class="Symbol">)</a> <a id="16424" class="Symbol">→</a> <a id="16426" href="Cubical.Data.Sigma.Properties.html#16381" class="Bound">B</a> <a id="16428" href="Cubical.Data.Sigma.Properties.html#16417" class="Bound">a</a> <a id="16430" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16432" href="Cubical.Data.Sigma.Properties.html#16383" class="Bound">C</a> <a id="16434" href="Cubical.Data.Sigma.Properties.html#16417" class="Bound">a</a><a id="16435" class="Symbol">)</a> <a id="16437" class="Symbol">(((</a><a id="16440" href="Cubical.Data.Sigma.Properties.html#16440" class="Bound">a</a> <a id="16442" class="Symbol">:</a> <a id="16444" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16445" class="Symbol">)</a> <a id="16447" class="Symbol">→</a> <a id="16449" href="Cubical.Data.Sigma.Properties.html#16381" class="Bound">B</a> <a id="16451" href="Cubical.Data.Sigma.Properties.html#16440" class="Bound">a</a><a id="16452" class="Symbol">)</a> <a id="16454" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16456" class="Symbol">((</a><a id="16458" href="Cubical.Data.Sigma.Properties.html#16458" class="Bound">a</a> <a id="16460" class="Symbol">:</a> <a id="16462" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16463" class="Symbol">)</a> <a id="16465" class="Symbol">→</a> <a id="16467" href="Cubical.Data.Sigma.Properties.html#16383" class="Bound">C</a> <a id="16469" href="Cubical.Data.Sigma.Properties.html#16458" class="Bound">a</a><a id="16470" class="Symbol">))</a>
<a id="16473" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16481" href="Cubical.Data.Sigma.Properties.html#16368" class="Function">toProdIso</a> <a id="16491" class="Symbol">=</a> <a id="16493" class="Symbol">λ</a> <a id="16495" href="Cubical.Data.Sigma.Properties.html#16495" class="Bound">f</a> <a id="16497" class="Symbol">→</a> <a id="16499" class="Symbol">(λ</a> <a id="16502" href="Cubical.Data.Sigma.Properties.html#16502" class="Bound">a</a> <a id="16504" class="Symbol">→</a> <a id="16506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16510" class="Symbol">(</a><a id="16511" href="Cubical.Data.Sigma.Properties.html#16495" class="Bound">f</a> <a id="16513" href="Cubical.Data.Sigma.Properties.html#16502" class="Bound">a</a><a id="16514" class="Symbol">))</a> <a id="16517" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16519" class="Symbol">(λ</a> <a id="16522" href="Cubical.Data.Sigma.Properties.html#16522" class="Bound">a</a> <a id="16524" class="Symbol">→</a> <a id="16526" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16530" class="Symbol">(</a><a id="16531" href="Cubical.Data.Sigma.Properties.html#16495" class="Bound">f</a> <a id="16533" href="Cubical.Data.Sigma.Properties.html#16522" class="Bound">a</a><a id="16534" class="Symbol">))</a>
<a id="16537" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16545" href="Cubical.Data.Sigma.Properties.html#16368" class="Function">toProdIso</a> <a id="16555" class="Symbol">(</a><a id="16556" href="Cubical.Data.Sigma.Properties.html#16556" class="Bound">f</a> <a id="16558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16560" href="Cubical.Data.Sigma.Properties.html#16560" class="Bound">g</a><a id="16561" class="Symbol">)</a> <a id="16563" class="Symbol">=</a> <a id="16565" class="Symbol">λ</a> <a id="16567" href="Cubical.Data.Sigma.Properties.html#16567" class="Bound">a</a> <a id="16569" class="Symbol">→</a> <a id="16571" class="Symbol">(</a><a id="16572" href="Cubical.Data.Sigma.Properties.html#16556" class="Bound">f</a> <a id="16574" href="Cubical.Data.Sigma.Properties.html#16567" class="Bound">a</a><a id="16575" class="Symbol">)</a> <a id="16577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16579" class="Symbol">(</a><a id="16580" href="Cubical.Data.Sigma.Properties.html#16560" class="Bound">g</a> <a id="16582" href="Cubical.Data.Sigma.Properties.html#16567" class="Bound">a</a><a id="16583" class="Symbol">)</a>
<a id="16585" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="16598" href="Cubical.Data.Sigma.Properties.html#16368" class="Function">toProdIso</a> <a id="16608" class="Symbol">(</a><a id="16609" href="Cubical.Data.Sigma.Properties.html#16609" class="Bound">f</a> <a id="16611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16613" href="Cubical.Data.Sigma.Properties.html#16613" class="Bound">g</a><a id="16614" class="Symbol">)</a> <a id="16616" class="Symbol">=</a> <a id="16618" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="16623" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="16635" href="Cubical.Data.Sigma.Properties.html#16368" class="Function">toProdIso</a> <a id="16645" href="Cubical.Data.Sigma.Properties.html#16645" class="Bound">b</a> <a id="16647" class="Symbol">=</a> <a id="16649" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="16655" class="Keyword">module</a> <a id="16662" href="Cubical.Data.Sigma.Properties.html#16662" class="Module">_</a> <a id="16664" class="Symbol">{</a><a id="16665" href="Cubical.Data.Sigma.Properties.html#16665" class="Bound">A</a> <a id="16667" class="Symbol">:</a> <a id="16669" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16674" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16675" class="Symbol">}</a> <a id="16677" class="Symbol">{</a><a id="16678" href="Cubical.Data.Sigma.Properties.html#16678" class="Bound">B</a> <a id="16680" class="Symbol">:</a> <a id="16682" href="Cubical.Data.Sigma.Properties.html#16665" class="Bound">A</a> <a id="16684" class="Symbol">→</a> <a id="16686" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16691" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="16693" class="Symbol">}</a> <a id="16695" class="Symbol">{</a><a id="16696" href="Cubical.Data.Sigma.Properties.html#16696" class="Bound">C</a> <a id="16698" class="Symbol">:</a> <a id="16700" class="Symbol">∀</a> <a id="16702" href="Cubical.Data.Sigma.Properties.html#16702" class="Bound">a</a> <a id="16704" class="Symbol">→</a> <a id="16706" href="Cubical.Data.Sigma.Properties.html#16678" class="Bound">B</a> <a id="16708" href="Cubical.Data.Sigma.Properties.html#16702" class="Bound">a</a> <a id="16710" class="Symbol">→</a> <a id="16712" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16717" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="16720" class="Symbol">}</a> <a id="16722" class="Keyword">where</a>
  <a id="16730" href="Cubical.Data.Sigma.Properties.html#16730" class="Function">curryIso</a> <a id="16739" class="Symbol">:</a> <a id="16741" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16745" class="Symbol">((</a><a id="16747" href="Cubical.Data.Sigma.Properties.html#16747" class="Symbol">(</a><a id="16748" href="Cubical.Data.Sigma.Properties.html#16748" class="Bound">a</a> <a id="16750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16752" href="Cubical.Data.Sigma.Properties.html#16752" class="Bound">b</a><a id="16753" href="Cubical.Data.Sigma.Properties.html#16747" class="Symbol">)</a> <a id="16755" class="Symbol">:</a> <a id="16757" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16759" href="Cubical.Data.Sigma.Properties.html#16665" class="Bound">A</a> <a id="16761" href="Cubical.Data.Sigma.Properties.html#16678" class="Bound">B</a><a id="16762" class="Symbol">)</a> <a id="16764" class="Symbol">→</a> <a id="16766" href="Cubical.Data.Sigma.Properties.html#16696" class="Bound">C</a> <a id="16768" href="Cubical.Data.Sigma.Properties.html#16748" class="Bound">a</a> <a id="16770" href="Cubical.Data.Sigma.Properties.html#16752" class="Bound">b</a><a id="16771" class="Symbol">)</a> <a id="16773" class="Symbol">((</a><a id="16775" href="Cubical.Data.Sigma.Properties.html#16775" class="Bound">a</a> <a id="16777" class="Symbol">:</a> <a id="16779" href="Cubical.Data.Sigma.Properties.html#16665" class="Bound">A</a><a id="16780" class="Symbol">)</a> <a id="16782" class="Symbol">→</a> <a id="16784" class="Symbol">(</a><a id="16785" href="Cubical.Data.Sigma.Properties.html#16785" class="Bound">b</a> <a id="16787" class="Symbol">:</a> <a id="16789" href="Cubical.Data.Sigma.Properties.html#16678" class="Bound">B</a> <a id="16791" href="Cubical.Data.Sigma.Properties.html#16775" class="Bound">a</a><a id="16792" class="Symbol">)</a> <a id="16794" class="Symbol">→</a> <a id="16796" href="Cubical.Data.Sigma.Properties.html#16696" class="Bound">C</a> <a id="16798" href="Cubical.Data.Sigma.Properties.html#16775" class="Bound">a</a> <a id="16800" href="Cubical.Data.Sigma.Properties.html#16785" class="Bound">b</a><a id="16801" class="Symbol">)</a>
  <a id="16805" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16813" href="Cubical.Data.Sigma.Properties.html#16730" class="Function">curryIso</a> <a id="16822" href="Cubical.Data.Sigma.Properties.html#16822" class="Bound">f</a> <a id="16824" href="Cubical.Data.Sigma.Properties.html#16824" class="Bound">a</a> <a id="16826" href="Cubical.Data.Sigma.Properties.html#16826" class="Bound">b</a> <a id="16828" class="Symbol">=</a> <a id="16830" href="Cubical.Data.Sigma.Properties.html#16822" class="Bound">f</a> <a id="16832" class="Symbol">(</a><a id="16833" href="Cubical.Data.Sigma.Properties.html#16824" class="Bound">a</a> <a id="16835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16837" href="Cubical.Data.Sigma.Properties.html#16826" class="Bound">b</a><a id="16838" class="Symbol">)</a>
  <a id="16842" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16850" href="Cubical.Data.Sigma.Properties.html#16730" class="Function">curryIso</a> <a id="16859" href="Cubical.Data.Sigma.Properties.html#16859" class="Bound">f</a> <a id="16861" href="Cubical.Data.Sigma.Properties.html#16861" class="Bound">a</a> <a id="16863" class="Symbol">=</a> <a id="16865" href="Cubical.Data.Sigma.Properties.html#16859" class="Bound">f</a> <a id="16867" class="Symbol">(</a><a id="16868" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16872" href="Cubical.Data.Sigma.Properties.html#16861" class="Bound">a</a><a id="16873" class="Symbol">)</a> <a id="16875" class="Symbol">(</a><a id="16876" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16880" href="Cubical.Data.Sigma.Properties.html#16861" class="Bound">a</a><a id="16881" class="Symbol">)</a>
  <a id="16885" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="16898" href="Cubical.Data.Sigma.Properties.html#16730" class="Function">curryIso</a> <a id="16907" href="Cubical.Data.Sigma.Properties.html#16907" class="Bound">a</a> <a id="16909" class="Symbol">=</a> <a id="16911" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="16918" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="16930" href="Cubical.Data.Sigma.Properties.html#16730" class="Function">curryIso</a> <a id="16939" href="Cubical.Data.Sigma.Properties.html#16939" class="Bound">f</a> <a id="16941" class="Symbol">=</a> <a id="16943" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="16951" class="Keyword">unquoteDecl</a> <a id="16963" href="Cubical.Data.Sigma.Properties.html#16963" class="Function">curryEquiv</a> <a id="16974" class="Symbol">=</a> <a id="16976" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="16997" href="Cubical.Data.Sigma.Properties.html#16963" class="Function">curryEquiv</a> <a id="17008" href="Cubical.Data.Sigma.Properties.html#16730" class="Function">curryIso</a>

<a id="17018" class="Comment">-- Sigma type with empty base</a>

<a id="17049" class="Keyword">module</a> <a id="17056" href="Cubical.Data.Sigma.Properties.html#17056" class="Module">_</a> <a id="17058" class="Symbol">(</a><a id="17059" href="Cubical.Data.Sigma.Properties.html#17059" class="Bound">A</a> <a id="17061" class="Symbol">:</a> <a id="17063" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="17065" class="Symbol">→</a> <a id="17067" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17072" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="17073" class="Symbol">)</a> <a id="17075" class="Keyword">where</a>

  <a id="17084" class="Keyword">open</a> <a id="17089" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="17096" href="Cubical.Data.Sigma.Properties.html#17096" class="Function">ΣEmptyIso</a> <a id="17106" class="Symbol">:</a> <a id="17108" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17112" class="Symbol">(</a><a id="17113" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17115" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="17117" href="Cubical.Data.Sigma.Properties.html#17059" class="Bound">A</a><a id="17118" class="Symbol">)</a> <a id="17120" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="17124" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17128" href="Cubical.Data.Sigma.Properties.html#17096" class="Function">ΣEmptyIso</a> <a id="17138" class="Symbol">(</a><a id="17139" href="Cubical.Data.Sigma.Properties.html#17139" class="Bound">*</a> <a id="17141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17143" class="Symbol">_)</a> <a id="17146" class="Symbol">=</a> <a id="17148" href="Cubical.Data.Sigma.Properties.html#17139" class="Bound">*</a>

  <a id="17153" href="Cubical.Data.Sigma.Properties.html#17153" class="Function">ΣEmpty</a> <a id="17160" class="Symbol">:</a> <a id="17162" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17164" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="17166" href="Cubical.Data.Sigma.Properties.html#17059" class="Bound">A</a> <a id="17168" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="17170" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="17174" href="Cubical.Data.Sigma.Properties.html#17153" class="Function">ΣEmpty</a> <a id="17181" class="Symbol">=</a> <a id="17183" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="17194" href="Cubical.Data.Sigma.Properties.html#17096" class="Function">ΣEmptyIso</a>

<a id="17205" class="Keyword">module</a> <a id="17212" href="Cubical.Data.Sigma.Properties.html#17212" class="Module">_</a> <a id="17214" class="Symbol">{</a><a id="17215" href="Cubical.Data.Sigma.Properties.html#17215" class="Bound">ℓ</a> <a id="17217" class="Symbol">:</a> <a id="17219" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17224" class="Symbol">}</a> <a id="17226" class="Symbol">(</a><a id="17227" href="Cubical.Data.Sigma.Properties.html#17227" class="Bound">A</a> <a id="17229" class="Symbol">:</a> <a id="17231" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="17234" class="Symbol">{</a><a id="17235" href="Cubical.Data.Sigma.Properties.html#17215" class="Bound">ℓ</a><a id="17236" class="Symbol">}</a> <a id="17238" class="Symbol">→</a> <a id="17240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17245" href="Cubical.Data.Sigma.Properties.html#17215" class="Bound">ℓ</a><a id="17246" class="Symbol">)</a> <a id="17248" class="Keyword">where</a>

  <a id="17257" class="Keyword">open</a> <a id="17262" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="17269" href="Cubical.Data.Sigma.Properties.html#17269" class="Function">ΣEmpty*Iso</a> <a id="17280" class="Symbol">:</a> <a id="17282" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17286" class="Symbol">(</a><a id="17287" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17289" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="17292" href="Cubical.Data.Sigma.Properties.html#17227" class="Bound">A</a><a id="17293" class="Symbol">)</a> <a id="17295" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="17300" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17304" href="Cubical.Data.Sigma.Properties.html#17269" class="Function">ΣEmpty*Iso</a> <a id="17315" class="Symbol">(</a><a id="17316" href="Cubical.Data.Sigma.Properties.html#17316" class="Bound">*</a> <a id="17318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17320" class="Symbol">_)</a> <a id="17323" class="Symbol">=</a> <a id="17325" href="Cubical.Data.Sigma.Properties.html#17316" class="Bound">*</a>

<a id="17328" class="Comment">-- fiber of projection map</a>

<a id="17356" class="Keyword">module</a> <a id="17363" href="Cubical.Data.Sigma.Properties.html#17363" class="Module">_</a>
  <a id="17367" class="Symbol">(</a><a id="17368" href="Cubical.Data.Sigma.Properties.html#17368" class="Bound">A</a> <a id="17370" class="Symbol">:</a> <a id="17372" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17377" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="17378" class="Symbol">)</a>
  <a id="17382" class="Symbol">(</a><a id="17383" href="Cubical.Data.Sigma.Properties.html#17383" class="Bound">B</a> <a id="17385" class="Symbol">:</a> <a id="17387" href="Cubical.Data.Sigma.Properties.html#17368" class="Bound">A</a> <a id="17389" class="Symbol">→</a> <a id="17391" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17396" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="17398" class="Symbol">)</a> <a id="17400" class="Keyword">where</a>

  <a id="17409" class="Keyword">private</a>
    <a id="17421" href="Cubical.Data.Sigma.Properties.html#17421" class="Function">proj</a> <a id="17426" class="Symbol">:</a> <a id="17428" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17430" href="Cubical.Data.Sigma.Properties.html#17368" class="Bound">A</a> <a id="17432" href="Cubical.Data.Sigma.Properties.html#17383" class="Bound">B</a> <a id="17434" class="Symbol">→</a> <a id="17436" href="Cubical.Data.Sigma.Properties.html#17368" class="Bound">A</a>
    <a id="17442" href="Cubical.Data.Sigma.Properties.html#17421" class="Function">proj</a> <a id="17447" class="Symbol">(</a><a id="17448" href="Cubical.Data.Sigma.Properties.html#17448" class="Bound">a</a> <a id="17450" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17452" href="Cubical.Data.Sigma.Properties.html#17452" class="Bound">b</a><a id="17453" class="Symbol">)</a> <a id="17455" class="Symbol">=</a> <a id="17457" href="Cubical.Data.Sigma.Properties.html#17448" class="Bound">a</a>

  <a id="17462" class="Keyword">module</a> <a id="17469" href="Cubical.Data.Sigma.Properties.html#17469" class="Module">_</a>
    <a id="17475" class="Symbol">(</a><a id="17476" href="Cubical.Data.Sigma.Properties.html#17476" class="Bound">a</a> <a id="17478" class="Symbol">:</a> <a id="17480" href="Cubical.Data.Sigma.Properties.html#17368" class="Bound">A</a><a id="17481" class="Symbol">)</a> <a id="17483" class="Keyword">where</a>

    <a id="17494" class="Keyword">open</a> <a id="17499" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

    <a id="17508" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a> <a id="17521" class="Symbol">:</a> <a id="17523" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17527" class="Symbol">(</a><a id="17528" href="Cubical.Data.Sigma.Properties.html#17383" class="Bound">B</a> <a id="17530" href="Cubical.Data.Sigma.Properties.html#17476" class="Bound">a</a><a id="17531" class="Symbol">)</a> <a id="17533" class="Symbol">(</a><a id="17534" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17540" href="Cubical.Data.Sigma.Properties.html#17421" class="Function">proj</a> <a id="17545" href="Cubical.Data.Sigma.Properties.html#17476" class="Bound">a</a><a id="17546" class="Symbol">)</a>
    <a id="17552" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a> <a id="17565" class="Symbol">.</a><a id="17566" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17570" href="Cubical.Data.Sigma.Properties.html#17570" class="Bound">b</a> <a id="17572" class="Symbol">=</a> <a id="17574" class="Symbol">(</a><a id="17575" href="Cubical.Data.Sigma.Properties.html#17476" class="Bound">a</a> <a id="17577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17579" href="Cubical.Data.Sigma.Properties.html#17570" class="Bound">b</a><a id="17580" class="Symbol">)</a> <a id="17582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17584" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="17593" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a> <a id="17606" class="Symbol">.</a><a id="17607" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="17611" class="Symbol">((</a><a id="17613" href="Cubical.Data.Sigma.Properties.html#17613" class="Bound">a&#39;</a> <a id="17616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17618" href="Cubical.Data.Sigma.Properties.html#17618" class="Bound">b&#39;</a><a id="17620" class="Symbol">)</a> <a id="17622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17624" href="Cubical.Data.Sigma.Properties.html#17624" class="Bound">p</a><a id="17625" class="Symbol">)</a> <a id="17627" class="Symbol">=</a> <a id="17629" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17635" href="Cubical.Data.Sigma.Properties.html#17383" class="Bound">B</a> <a id="17637" href="Cubical.Data.Sigma.Properties.html#17624" class="Bound">p</a> <a id="17639" href="Cubical.Data.Sigma.Properties.html#17618" class="Bound">b&#39;</a>
    <a id="17646" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a> <a id="17659" class="Symbol">.</a><a id="17660" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="17668" href="Cubical.Data.Sigma.Properties.html#17668" class="Bound">b</a> <a id="17670" href="Cubical.Data.Sigma.Properties.html#17670" class="Bound">i</a> <a id="17672" class="Symbol">=</a> <a id="17674" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="17684" class="Symbol">{</a><a id="17685" class="Argument">B</a> <a id="17687" class="Symbol">=</a> <a id="17689" href="Cubical.Data.Sigma.Properties.html#17383" class="Bound">B</a><a id="17690" class="Symbol">}</a> <a id="17692" href="Cubical.Data.Sigma.Properties.html#17668" class="Bound">b</a> <a id="17694" href="Cubical.Data.Sigma.Properties.html#17670" class="Bound">i</a>
    <a id="17700" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a> <a id="17713" class="Symbol">.</a><a id="17714" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="17723" class="Symbol">(_</a> <a id="17726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17728" href="Cubical.Data.Sigma.Properties.html#17728" class="Bound">p</a><a id="17729" class="Symbol">)</a> <a id="17731" href="Cubical.Data.Sigma.Properties.html#17731" class="Bound">i</a> <a id="17733" class="Symbol">.</a><a id="17734" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17738" class="Symbol">.</a><a id="17739" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17743" class="Symbol">=</a> <a id="17745" href="Cubical.Data.Sigma.Properties.html#17728" class="Bound">p</a> <a id="17747" class="Symbol">(</a><a id="17748" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17750" href="Cubical.Data.Sigma.Properties.html#17731" class="Bound">i</a><a id="17751" class="Symbol">)</a>
    <a id="17757" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a> <a id="17770" class="Symbol">.</a><a id="17771" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="17780" class="Symbol">((_</a> <a id="17784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17786" href="Cubical.Data.Sigma.Properties.html#17786" class="Bound">b&#39;</a><a id="17788" class="Symbol">)</a> <a id="17790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17792" href="Cubical.Data.Sigma.Properties.html#17792" class="Bound">p</a><a id="17793" class="Symbol">)</a> <a id="17795" href="Cubical.Data.Sigma.Properties.html#17795" class="Bound">i</a> <a id="17797" class="Symbol">.</a><a id="17798" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17802" class="Symbol">.</a><a id="17803" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17807" class="Symbol">=</a> <a id="17809" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="17822" href="Cubical.Data.Sigma.Properties.html#17383" class="Bound">B</a> <a id="17824" href="Cubical.Data.Sigma.Properties.html#17792" class="Bound">p</a> <a id="17826" href="Cubical.Data.Sigma.Properties.html#17786" class="Bound">b&#39;</a> <a id="17829" class="Symbol">(</a><a id="17830" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17832" href="Cubical.Data.Sigma.Properties.html#17795" class="Bound">i</a><a id="17833" class="Symbol">)</a>
    <a id="17839" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a> <a id="17852" class="Symbol">.</a><a id="17853" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="17862" class="Symbol">(_</a> <a id="17865" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17867" href="Cubical.Data.Sigma.Properties.html#17867" class="Bound">p</a><a id="17868" class="Symbol">)</a> <a id="17870" href="Cubical.Data.Sigma.Properties.html#17870" class="Bound">i</a> <a id="17872" class="Symbol">.</a><a id="17873" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17877" href="Cubical.Data.Sigma.Properties.html#17877" class="Bound">j</a> <a id="17879" class="Symbol">=</a> <a id="17881" href="Cubical.Data.Sigma.Properties.html#17867" class="Bound">p</a> <a id="17883" class="Symbol">(</a><a id="17884" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17886" href="Cubical.Data.Sigma.Properties.html#17870" class="Bound">i</a> <a id="17888" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17890" href="Cubical.Data.Sigma.Properties.html#17877" class="Bound">j</a><a id="17891" class="Symbol">)</a>

    <a id="17898" href="Cubical.Data.Sigma.Properties.html#17898" class="Function">fiberProjEquiv</a> <a id="17913" class="Symbol">:</a> <a id="17915" href="Cubical.Data.Sigma.Properties.html#17383" class="Bound">B</a> <a id="17917" href="Cubical.Data.Sigma.Properties.html#17476" class="Bound">a</a> <a id="17919" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="17921" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17927" href="Cubical.Data.Sigma.Properties.html#17421" class="Function">proj</a> <a id="17932" href="Cubical.Data.Sigma.Properties.html#17476" class="Bound">a</a>
    <a id="17938" href="Cubical.Data.Sigma.Properties.html#17898" class="Function">fiberProjEquiv</a> <a id="17953" class="Symbol">=</a> <a id="17955" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="17966" href="Cubical.Data.Sigma.Properties.html#17508" class="Function">fiberProjIso</a>

<a id="separatedΣ"></a><a id="17980" href="Cubical.Data.Sigma.Properties.html#17980" class="Function">separatedΣ</a> <a id="17991" class="Symbol">:</a> <a id="17993" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="18003" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="18005" class="Symbol">→</a> <a id="18007" class="Symbol">((</a><a id="18009" href="Cubical.Data.Sigma.Properties.html#18009" class="Bound">a</a> <a id="18011" class="Symbol">:</a> <a id="18013" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="18014" class="Symbol">)</a> <a id="18016" class="Symbol">→</a> <a id="18018" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="18028" class="Symbol">(</a><a id="18029" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="18031" href="Cubical.Data.Sigma.Properties.html#18009" class="Bound">a</a><a id="18032" class="Symbol">))</a> <a id="18035" class="Symbol">→</a> <a id="18037" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="18047" class="Symbol">(</a><a id="18048" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="18050" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="18052" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="18053" class="Symbol">)</a>
<a id="18055" href="Cubical.Data.Sigma.Properties.html#17980" class="Function">separatedΣ</a> <a id="18066" class="Symbol">{</a><a id="18067" class="Argument">B</a> <a id="18069" class="Symbol">=</a> <a id="18071" href="Cubical.Data.Sigma.Properties.html#18071" class="Bound">B</a><a id="18072" class="Symbol">}</a> <a id="18074" href="Cubical.Data.Sigma.Properties.html#18074" class="Bound">sepA</a> <a id="18079" href="Cubical.Data.Sigma.Properties.html#18079" class="Bound">sepB</a> <a id="18084" class="Symbol">(</a><a id="18085" href="Cubical.Data.Sigma.Properties.html#18085" class="Bound">a</a> <a id="18087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18089" href="Cubical.Data.Sigma.Properties.html#18089" class="Bound">b</a><a id="18090" class="Symbol">)</a> <a id="18092" class="Symbol">(</a><a id="18093" href="Cubical.Data.Sigma.Properties.html#18093" class="Bound">a&#39;</a> <a id="18096" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18098" href="Cubical.Data.Sigma.Properties.html#18098" class="Bound">b&#39;</a><a id="18100" class="Symbol">)</a> <a id="18102" href="Cubical.Data.Sigma.Properties.html#18102" class="Bound">p</a> <a id="18104" class="Symbol">=</a> <a id="18106" href="Cubical.Data.Sigma.Properties.html#11493" class="Function">ΣPathTransport→PathΣ</a> <a id="18127" class="Symbol">_</a> <a id="18129" class="Symbol">_</a> <a id="18131" class="Symbol">(</a><a id="18132" href="Cubical.Data.Sigma.Properties.html#18153" class="Function">pA</a> <a id="18135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18137" href="Cubical.Data.Sigma.Properties.html#18222" class="Function">pB</a><a id="18139" class="Symbol">)</a>
  <a id="18143" class="Keyword">where</a>
    <a id="18153" href="Cubical.Data.Sigma.Properties.html#18153" class="Function">pA</a> <a id="18156" class="Symbol">:</a> <a id="18158" href="Cubical.Data.Sigma.Properties.html#18085" class="Bound">a</a> <a id="18160" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18162" href="Cubical.Data.Sigma.Properties.html#18093" class="Bound">a&#39;</a>
    <a id="18169" href="Cubical.Data.Sigma.Properties.html#18153" class="Function">pA</a> <a id="18172" class="Symbol">=</a> <a id="18174" href="Cubical.Data.Sigma.Properties.html#18074" class="Bound">sepA</a> <a id="18179" href="Cubical.Data.Sigma.Properties.html#18085" class="Bound">a</a> <a id="18181" href="Cubical.Data.Sigma.Properties.html#18093" class="Bound">a&#39;</a> <a id="18184" class="Symbol">(λ</a> <a id="18187" href="Cubical.Data.Sigma.Properties.html#18187" class="Bound">q</a> <a id="18189" class="Symbol">→</a> <a id="18191" href="Cubical.Data.Sigma.Properties.html#18102" class="Bound">p</a> <a id="18193" class="Symbol">(λ</a> <a id="18196" href="Cubical.Data.Sigma.Properties.html#18196" class="Bound">r</a> <a id="18198" class="Symbol">→</a> <a id="18200" href="Cubical.Data.Sigma.Properties.html#18187" class="Bound">q</a> <a id="18202" class="Symbol">(</a><a id="18203" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18208" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18212" href="Cubical.Data.Sigma.Properties.html#18196" class="Bound">r</a><a id="18213" class="Symbol">)))</a>

    <a id="18222" href="Cubical.Data.Sigma.Properties.html#18222" class="Function">pB</a> <a id="18225" class="Symbol">:</a> <a id="18227" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18233" href="Cubical.Data.Sigma.Properties.html#18071" class="Bound">B</a> <a id="18235" href="Cubical.Data.Sigma.Properties.html#18153" class="Function">pA</a> <a id="18238" href="Cubical.Data.Sigma.Properties.html#18089" class="Bound">b</a> <a id="18240" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18242" href="Cubical.Data.Sigma.Properties.html#18098" class="Bound">b&#39;</a>
    <a id="18249" href="Cubical.Data.Sigma.Properties.html#18222" class="Function">pB</a> <a id="18252" class="Symbol">=</a> <a id="18254" href="Cubical.Data.Sigma.Properties.html#18079" class="Bound">sepB</a> <a id="18259" class="Symbol">_</a> <a id="18261" class="Symbol">_</a> <a id="18263" class="Symbol">_</a> <a id="18265" class="Symbol">(λ</a> <a id="18268" href="Cubical.Data.Sigma.Properties.html#18268" class="Bound">q</a> <a id="18270" class="Symbol">→</a> <a id="18272" href="Cubical.Data.Sigma.Properties.html#18102" class="Bound">p</a> <a id="18274" class="Symbol">(λ</a> <a id="18277" href="Cubical.Data.Sigma.Properties.html#18277" class="Bound">r</a> <a id="18279" class="Symbol">→</a> <a id="18281" href="Cubical.Data.Sigma.Properties.html#18268" class="Bound">q</a> <a id="18283" class="Symbol">(</a><a id="18284" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18289" class="Symbol">(λ</a> <a id="18292" href="Cubical.Data.Sigma.Properties.html#18292" class="Bound">r&#39;</a> <a id="18295" class="Symbol">→</a> <a id="18297" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18303" href="Cubical.Data.Sigma.Properties.html#18071" class="Bound">B</a> <a id="18305" href="Cubical.Data.Sigma.Properties.html#18292" class="Bound">r&#39;</a> <a id="18308" href="Cubical.Data.Sigma.Properties.html#18089" class="Bound">b</a><a id="18309" class="Symbol">)</a>
                                <a id="18343" class="Symbol">(</a><a id="18344" href="Cubical.Relation.Nullary.Properties.html#6521" class="Function">Separated→isSet</a> <a id="18360" href="Cubical.Data.Sigma.Properties.html#18074" class="Bound">sepA</a> <a id="18365" class="Symbol">_</a> <a id="18367" class="Symbol">_</a> <a id="18369" href="Cubical.Data.Sigma.Properties.html#18153" class="Function">pA</a> <a id="18372" class="Symbol">(</a><a id="18373" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18378" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18382" href="Cubical.Data.Sigma.Properties.html#18277" class="Bound">r</a><a id="18383" class="Symbol">))</a> <a id="18386" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18388" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="18392" class="Symbol">(</a><a id="18393" href="Cubical.Data.Sigma.Properties.html#11626" class="Function">PathΣ→ΣPathTransport</a> <a id="18414" class="Symbol">_</a> <a id="18416" class="Symbol">_</a> <a id="18418" href="Cubical.Data.Sigma.Properties.html#18277" class="Bound">r</a><a id="18419" class="Symbol">))))</a>
</pre></body></html>


==> anc/html/Cubical.Data.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="70" class="Keyword">public</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Data.Sigma.Properties.html" class="Module">Cubical.Data.Sigma.Properties</a> <a id="120" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Sum.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="121" class="Keyword">private</a>
  <a id="131" class="Keyword">variable</a>
    <a id="144" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a> <a id="146" href="Cubical.Data.Sum.Base.html#146" class="Generalizable">ℓ&#39;</a> <a id="149" class="Symbol">:</a> <a id="151" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="161" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="163" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="165" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a> <a id="167" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a> <a id="169" class="Symbol">:</a> <a id="171" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="176" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a>

<a id="179" class="Keyword">data</a> <a id="_⊎_"></a><a id="184" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a> <a id="188" class="Symbol">(</a><a id="189" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="191" class="Symbol">:</a> <a id="193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="198" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="199" class="Symbol">)(</a><a id="201" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="210" href="Cubical.Data.Sum.Base.html#146" class="Generalizable">ℓ&#39;</a><a id="212" class="Symbol">)</a> <a id="214" class="Symbol">:</a> <a id="216" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="221" class="Symbol">(</a><a id="222" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="228" href="Cubical.Data.Sum.Base.html#198" class="Bound">ℓ</a> <a id="230" href="Cubical.Data.Sum.Base.html#210" class="Bound">ℓ&#39;</a><a id="232" class="Symbol">)</a> <a id="234" class="Keyword">where</a>
  <a id="_⊎_.inl"></a><a id="242" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="246" class="Symbol">:</a> <a id="248" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="250" class="Symbol">→</a> <a id="252" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="254" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="256" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a>
  <a id="_⊎_.inr"></a><a id="260" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="264" class="Symbol">:</a> <a id="266" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a> <a id="268" class="Symbol">→</a> <a id="270" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="272" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="274" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a>

<a id="rec"></a><a id="277" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="281" class="Symbol">:</a> <a id="283" class="Symbol">{</a><a id="284" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a> <a id="286" class="Symbol">:</a> <a id="288" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="293" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="294" class="Symbol">}</a> <a id="296" class="Symbol">→</a> <a id="298" class="Symbol">(</a><a id="299" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="301" class="Symbol">→</a> <a id="303" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a><a id="304" class="Symbol">)</a> <a id="306" class="Symbol">→</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="311" class="Symbol">→</a> <a id="313" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a><a id="314" class="Symbol">)</a> <a id="316" class="Symbol">→</a> <a id="318" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="320" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="322" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="324" class="Symbol">→</a> <a id="326" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a>
<a id="328" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="332" href="Cubical.Data.Sum.Base.html#332" class="Bound">f</a> <a id="334" class="Symbol">_</a> <a id="336" class="Symbol">(</a><a id="337" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="341" href="Cubical.Data.Sum.Base.html#341" class="Bound">x</a><a id="342" class="Symbol">)</a> <a id="344" class="Symbol">=</a> <a id="346" href="Cubical.Data.Sum.Base.html#332" class="Bound">f</a> <a id="348" href="Cubical.Data.Sum.Base.html#341" class="Bound">x</a>
<a id="350" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="354" class="Symbol">_</a> <a id="356" href="Cubical.Data.Sum.Base.html#356" class="Bound">g</a> <a id="358" class="Symbol">(</a><a id="359" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="363" href="Cubical.Data.Sum.Base.html#363" class="Bound">y</a><a id="364" class="Symbol">)</a> <a id="366" class="Symbol">=</a> <a id="368" href="Cubical.Data.Sum.Base.html#356" class="Bound">g</a> <a id="370" href="Cubical.Data.Sum.Base.html#363" class="Bound">y</a>

<a id="elim"></a><a id="373" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="378" class="Symbol">:</a> <a id="380" class="Symbol">{</a><a id="381" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="383" class="Symbol">:</a> <a id="385" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="387" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="389" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="391" class="Symbol">→</a> <a id="393" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="398" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="399" class="Symbol">}</a> <a id="401" class="Symbol">→</a>  <a id="404" class="Symbol">((</a><a id="406" href="Cubical.Data.Sum.Base.html#406" class="Bound">a</a> <a id="408" class="Symbol">:</a> <a id="410" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a><a id="411" class="Symbol">)</a> <a id="413" class="Symbol">→</a> <a id="415" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="417" class="Symbol">(</a><a id="418" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="422" href="Cubical.Data.Sum.Base.html#406" class="Bound">a</a><a id="423" class="Symbol">))</a> <a id="426" class="Symbol">→</a> <a id="428" class="Symbol">((</a><a id="430" href="Cubical.Data.Sum.Base.html#430" class="Bound">b</a> <a id="432" class="Symbol">:</a> <a id="434" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a><a id="435" class="Symbol">)</a> <a id="437" class="Symbol">→</a> <a id="439" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="441" class="Symbol">(</a><a id="442" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="446" href="Cubical.Data.Sum.Base.html#430" class="Bound">b</a><a id="447" class="Symbol">))</a>
       <a id="457" class="Symbol">→</a> <a id="459" class="Symbol">(</a><a id="460" href="Cubical.Data.Sum.Base.html#460" class="Bound">x</a> <a id="462" class="Symbol">:</a> <a id="464" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="466" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="468" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="475" href="Cubical.Data.Sum.Base.html#460" class="Bound">x</a>
<a id="477" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="482" href="Cubical.Data.Sum.Base.html#482" class="Bound">f</a> <a id="484" class="Symbol">_</a> <a id="486" class="Symbol">(</a><a id="487" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="491" href="Cubical.Data.Sum.Base.html#491" class="Bound">x</a><a id="492" class="Symbol">)</a> <a id="494" class="Symbol">=</a> <a id="496" href="Cubical.Data.Sum.Base.html#482" class="Bound">f</a> <a id="498" href="Cubical.Data.Sum.Base.html#491" class="Bound">x</a>
<a id="500" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="505" class="Symbol">_</a> <a id="507" href="Cubical.Data.Sum.Base.html#507" class="Bound">g</a> <a id="509" class="Symbol">(</a><a id="510" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="514" href="Cubical.Data.Sum.Base.html#514" class="Bound">y</a><a id="515" class="Symbol">)</a> <a id="517" class="Symbol">=</a> <a id="519" href="Cubical.Data.Sum.Base.html#507" class="Bound">g</a> <a id="521" href="Cubical.Data.Sum.Base.html#514" class="Bound">y</a>

<a id="map"></a><a id="524" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="528" class="Symbol">:</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="533" class="Symbol">→</a> <a id="535" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a><a id="536" class="Symbol">)</a> <a id="538" class="Symbol">→</a> <a id="540" class="Symbol">(</a><a id="541" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="543" class="Symbol">→</a> <a id="545" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a><a id="546" class="Symbol">)</a> <a id="548" class="Symbol">→</a> <a id="550" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="552" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="554" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a> <a id="560" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="562" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a>
<a id="564" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="568" href="Cubical.Data.Sum.Base.html#568" class="Bound">f</a> <a id="570" class="Symbol">_</a> <a id="572" class="Symbol">(</a><a id="573" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="577" href="Cubical.Data.Sum.Base.html#577" class="Bound">x</a><a id="578" class="Symbol">)</a> <a id="580" class="Symbol">=</a> <a id="582" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="586" class="Symbol">(</a><a id="587" href="Cubical.Data.Sum.Base.html#568" class="Bound">f</a> <a id="589" href="Cubical.Data.Sum.Base.html#577" class="Bound">x</a><a id="590" class="Symbol">)</a>
<a id="592" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="596" class="Symbol">_</a> <a id="598" href="Cubical.Data.Sum.Base.html#598" class="Bound">g</a> <a id="600" class="Symbol">(</a><a id="601" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="605" href="Cubical.Data.Sum.Base.html#605" class="Bound">y</a><a id="606" class="Symbol">)</a> <a id="608" class="Symbol">=</a> <a id="610" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="614" class="Symbol">(</a><a id="615" href="Cubical.Data.Sum.Base.html#598" class="Bound">g</a> <a id="617" href="Cubical.Data.Sum.Base.html#605" class="Bound">y</a><a id="618" class="Symbol">)</a>

<a id="_⊎?_"></a><a id="621" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">_⊎?_</a> <a id="626" class="Symbol">:</a> <a id="628" class="Symbol">{</a><a id="629" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="631" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="640" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">→</a> <a id="645" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="649" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="651" class="Symbol">→</a> <a id="653" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="657" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a> <a id="659" class="Symbol">→</a> <a id="661" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="665" class="Symbol">(</a><a id="666" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="668" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="670" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a><a id="671" class="Symbol">)</a>
<a id="673" href="Cubical.Data.Sum.Base.html#673" class="Bound">P?</a> <a id="676" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">⊎?</a> <a id="679" href="Cubical.Data.Sum.Base.html#679" class="Bound">Q?</a> <a id="682" class="Keyword">with</a> <a id="687" href="Cubical.Data.Sum.Base.html#673" class="Bound">P?</a> <a id="690" class="Symbol">|</a> <a id="692" href="Cubical.Data.Sum.Base.html#679" class="Bound">Q?</a>
<a id="695" class="Symbol">...</a> <a id="699" class="Symbol">|</a> <a id="701" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="705" href="Cubical.Data.Sum.Base.html#705" class="Bound">p</a> <a id="707" class="Symbol">|</a> <a id="709" class="Symbol">_</a> <a id="711" class="Symbol">=</a> <a id="713" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="722" href="Cubical.Data.Sum.Base.html#705" class="Bound">p</a><a id="723" class="Symbol">)</a>
<a id="725" class="Symbol">...</a> <a id="729" class="Symbol">|</a> <a id="731" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="734" class="Symbol">_</a>  <a id="737" class="Symbol">|</a> <a id="739" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="743" href="Cubical.Data.Sum.Base.html#743" class="Bound">q</a> <a id="745" class="Symbol">=</a> <a id="747" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="751" class="Symbol">(</a><a id="752" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="756" href="Cubical.Data.Sum.Base.html#743" class="Bound">q</a><a id="757" class="Symbol">)</a>
<a id="759" class="Symbol">...</a> <a id="763" class="Symbol">|</a> <a id="765" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="768" href="Cubical.Data.Sum.Base.html#768" class="Bound">¬p</a> <a id="771" class="Symbol">|</a> <a id="773" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="776" href="Cubical.Data.Sum.Base.html#776" class="Bound">¬q</a>  <a id="780" class="Symbol">=</a> <a id="782" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="785" class="Symbol">λ</a>
  <a id="789" class="Symbol">{</a> <a id="791" class="Symbol">(</a><a id="792" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="796" href="Cubical.Data.Sum.Base.html#796" class="Bound">p</a><a id="797" class="Symbol">)</a> <a id="799" class="Symbol">→</a> <a id="801" href="Cubical.Data.Sum.Base.html#768" class="Bound">¬p</a> <a id="804" href="Cubical.Data.Sum.Base.html#796" class="Bound">p</a>
  <a id="808" class="Symbol">;</a> <a id="810" class="Symbol">(</a><a id="811" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="815" href="Cubical.Data.Sum.Base.html#815" class="Bound">q</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">→</a> <a id="820" href="Cubical.Data.Sum.Base.html#776" class="Bound">¬q</a> <a id="823" href="Cubical.Data.Sum.Base.html#815" class="Bound">q</a>
  <a id="827" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Cubical.Data.Sum.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.Properties.html" class="Module">Cubical.Data.Sum.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="322" class="Symbol">as</a> <a id="325" class="Module">⊎</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="358" class="Symbol">as</a> <a id="361" class="Module">⊥</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="462" class="Keyword">open</a> <a id="467" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>


<a id="473" class="Keyword">private</a>
  <a id="483" class="Keyword">variable</a>
    <a id="496" href="Cubical.Data.Sum.Properties.html#496" class="Generalizable">ℓa</a> <a id="499" href="Cubical.Data.Sum.Properties.html#499" class="Generalizable">ℓb</a> <a id="502" href="Cubical.Data.Sum.Properties.html#502" class="Generalizable">ℓc</a> <a id="505" href="Cubical.Data.Sum.Properties.html#505" class="Generalizable">ℓd</a> <a id="508" href="Cubical.Data.Sum.Properties.html#508" class="Generalizable">ℓe</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="523" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="525" class="Symbol">:</a> <a id="527" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="532" href="Cubical.Data.Sum.Properties.html#496" class="Generalizable">ℓa</a>
    <a id="539" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="548" href="Cubical.Data.Sum.Properties.html#499" class="Generalizable">ℓb</a>
    <a id="555" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="564" href="Cubical.Data.Sum.Properties.html#502" class="Generalizable">ℓc</a>
    <a id="571" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="573" class="Symbol">:</a> <a id="575" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="580" href="Cubical.Data.Sum.Properties.html#505" class="Generalizable">ℓd</a>
    <a id="587" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="589" class="Symbol">:</a> <a id="591" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="593" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="595" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="597" class="Symbol">→</a> <a id="599" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="604" href="Cubical.Data.Sum.Properties.html#508" class="Generalizable">ℓe</a>


<a id="609" class="Comment">-- Path space of sum type</a>
<a id="635" class="Keyword">module</a> <a id="⊎Path"></a><a id="642" href="Cubical.Data.Sum.Properties.html#642" class="Module">⊎Path</a> <a id="648" class="Symbol">{</a><a id="649" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="651" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="653" class="Symbol">}</a> <a id="655" class="Symbol">{</a><a id="656" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="658" class="Symbol">:</a> <a id="660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="665" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a><a id="666" class="Symbol">}</a> <a id="668" class="Symbol">{</a><a id="669" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="678" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="680" class="Symbol">}</a> <a id="682" class="Keyword">where</a>

  <a id="⊎Path.Cover"></a><a id="691" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="697" class="Symbol">:</a> <a id="699" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="701" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="703" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a> <a id="705" class="Symbol">→</a> <a id="707" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="709" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="711" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a> <a id="713" class="Symbol">→</a> <a id="715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="720" class="Symbol">(</a><a id="721" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="727" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="729" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="731" class="Symbol">)</a>
  <a id="735" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="741" class="Symbol">(</a><a id="742" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="746" href="Cubical.Data.Sum.Properties.html#746" class="Bound">a</a><a id="747" class="Symbol">)</a> <a id="749" class="Symbol">(</a><a id="750" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="754" href="Cubical.Data.Sum.Properties.html#754" class="Bound">a&#39;</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">=</a> <a id="760" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="765" class="Symbol">{</a><a id="766" class="Argument">j</a> <a id="768" class="Symbol">=</a> <a id="770" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="776" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="778" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">}</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Data.Sum.Properties.html#746" class="Bound">a</a> <a id="785" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="787" href="Cubical.Data.Sum.Properties.html#754" class="Bound">a&#39;</a><a id="789" class="Symbol">)</a>
  <a id="793" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="799" class="Symbol">(</a><a id="800" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="804" class="Symbol">_)</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="812" class="Symbol">_)</a> <a id="815" class="Symbol">=</a> <a id="817" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="822" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="826" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="837" class="Symbol">_)</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="845" class="Symbol">_)</a> <a id="848" class="Symbol">=</a> <a id="850" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="855" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="859" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="865" class="Symbol">(</a><a id="866" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="870" href="Cubical.Data.Sum.Properties.html#870" class="Bound">b</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="878" href="Cubical.Data.Sum.Properties.html#878" class="Bound">b&#39;</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="889" class="Symbol">{</a><a id="890" class="Argument">j</a> <a id="892" class="Symbol">=</a> <a id="894" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="900" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="902" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.Data.Sum.Properties.html#870" class="Bound">b</a> <a id="909" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="911" href="Cubical.Data.Sum.Properties.html#878" class="Bound">b&#39;</a><a id="913" class="Symbol">)</a>

  <a id="⊎Path.reflCode"></a><a id="918" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="927" class="Symbol">:</a> <a id="929" class="Symbol">(</a><a id="930" href="Cubical.Data.Sum.Properties.html#930" class="Bound">c</a> <a id="932" class="Symbol">:</a> <a id="934" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="936" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="938" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a><a id="939" class="Symbol">)</a> <a id="941" class="Symbol">→</a> <a id="943" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="949" href="Cubical.Data.Sum.Properties.html#930" class="Bound">c</a> <a id="951" href="Cubical.Data.Sum.Properties.html#930" class="Bound">c</a>
  <a id="955" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="969" href="Cubical.Data.Sum.Properties.html#969" class="Bound">a</a><a id="970" class="Symbol">)</a> <a id="972" class="Symbol">=</a> <a id="974" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="979" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="986" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1000" href="Cubical.Data.Sum.Properties.html#1000" class="Bound">b</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">=</a> <a id="1005" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="⊎Path.encode"></a><a id="1018" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1025" class="Symbol">:</a> <a id="1027" class="Symbol">∀</a> <a id="1029" href="Cubical.Data.Sum.Properties.html#1029" class="Bound">c</a> <a id="1031" href="Cubical.Data.Sum.Properties.html#1031" class="Bound">c&#39;</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="Cubical.Data.Sum.Properties.html#1029" class="Bound">c</a> <a id="1038" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1040" href="Cubical.Data.Sum.Properties.html#1031" class="Bound">c&#39;</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1051" href="Cubical.Data.Sum.Properties.html#1029" class="Bound">c</a> <a id="1053" href="Cubical.Data.Sum.Properties.html#1031" class="Bound">c&#39;</a>
  <a id="1058" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1065" href="Cubical.Data.Sum.Properties.html#1065" class="Bound">c</a> <a id="1067" class="Symbol">_</a> <a id="1069" class="Symbol">=</a> <a id="1071" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1073" class="Symbol">(λ</a> <a id="1076" href="Cubical.Data.Sum.Properties.html#1076" class="Bound">c&#39;</a> <a id="1079" href="Cubical.Data.Sum.Properties.html#1079" class="Bound">_</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1089" href="Cubical.Data.Sum.Properties.html#1065" class="Bound">c</a> <a id="1091" href="Cubical.Data.Sum.Properties.html#1076" class="Bound">c&#39;</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1105" href="Cubical.Data.Sum.Properties.html#1065" class="Bound">c</a><a id="1106" class="Symbol">)</a>

  <a id="⊎Path.encodeRefl"></a><a id="1111" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1122" class="Symbol">:</a> <a id="1124" class="Symbol">∀</a> <a id="1126" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1137" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a> <a id="1139" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a> <a id="1141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1146" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1148" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1157" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a>
  <a id="1161" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1172" href="Cubical.Data.Sum.Properties.html#1172" class="Bound">c</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1182" class="Symbol">(λ</a> <a id="1185" href="Cubical.Data.Sum.Properties.html#1185" class="Bound">c&#39;</a> <a id="1188" href="Cubical.Data.Sum.Properties.html#1188" class="Bound">_</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1198" href="Cubical.Data.Sum.Properties.html#1172" class="Bound">c</a> <a id="1200" href="Cubical.Data.Sum.Properties.html#1185" class="Bound">c&#39;</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1214" href="Cubical.Data.Sum.Properties.html#1172" class="Bound">c</a><a id="1215" class="Symbol">)</a>

  <a id="⊎Path.decode"></a><a id="1220" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1227" class="Symbol">:</a> <a id="1229" class="Symbol">∀</a> <a id="1231" href="Cubical.Data.Sum.Properties.html#1231" class="Bound">c</a> <a id="1233" href="Cubical.Data.Sum.Properties.html#1233" class="Bound">c&#39;</a> <a id="1236" class="Symbol">→</a> <a id="1238" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1244" href="Cubical.Data.Sum.Properties.html#1231" class="Bound">c</a> <a id="1246" href="Cubical.Data.Sum.Properties.html#1233" class="Bound">c&#39;</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Cubical.Data.Sum.Properties.html#1231" class="Bound">c</a> <a id="1253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1255" href="Cubical.Data.Sum.Properties.html#1233" class="Bound">c&#39;</a>
  <a id="1260" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1272" href="Cubical.Data.Sum.Properties.html#1272" class="Bound">a</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1280" href="Cubical.Data.Sum.Properties.html#1280" class="Bound">a&#39;</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1290" href="Cubical.Data.Sum.Properties.html#1290" class="Bound">p</a><a id="1291" class="Symbol">)</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1300" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1304" href="Cubical.Data.Sum.Properties.html#1290" class="Bound">p</a>
  <a id="1308" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1320" href="Cubical.Data.Sum.Properties.html#1320" class="Bound">a</a><a id="1321" class="Symbol">)</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1328" href="Cubical.Data.Sum.Properties.html#1328" class="Bound">b&#39;</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">()</a>
  <a id="1337" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1349" href="Cubical.Data.Sum.Properties.html#1349" class="Bound">b</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">(</a><a id="1353" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1357" href="Cubical.Data.Sum.Properties.html#1357" class="Bound">a&#39;</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">()</a>
  <a id="1366" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1378" href="Cubical.Data.Sum.Properties.html#1378" class="Bound">b</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1386" href="Cubical.Data.Sum.Properties.html#1386" class="Bound">b&#39;</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1396" href="Cubical.Data.Sum.Properties.html#1396" class="Bound">q</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Symbol">=</a> <a id="1401" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1406" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1410" href="Cubical.Data.Sum.Properties.html#1396" class="Bound">q</a>

  <a id="⊎Path.decodeRefl"></a><a id="1415" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1426" class="Symbol">:</a> <a id="1428" class="Symbol">∀</a> <a id="1430" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1441" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a> <a id="1443" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1455" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a><a id="1456" class="Symbol">)</a> <a id="1458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1460" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1467" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1483" href="Cubical.Data.Sum.Properties.html#1483" class="Bound">a</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">=</a> <a id="1488" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1495" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1511" href="Cubical.Data.Sum.Properties.html#1511" class="Bound">b</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="⊎Path.decodeEncode"></a><a id="1524" href="Cubical.Data.Sum.Properties.html#1524" class="Function">decodeEncode</a> <a id="1537" class="Symbol">:</a> <a id="1539" class="Symbol">∀</a> <a id="1541" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1543" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a> <a id="1546" class="Symbol">→</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Cubical.Data.Sum.Properties.html#1549" class="Bound">p</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1555" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1557" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1570" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1572" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1583" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1585" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a> <a id="1588" href="Cubical.Data.Sum.Properties.html#1549" class="Bound">p</a><a id="1589" class="Symbol">)</a> <a id="1591" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1593" href="Cubical.Data.Sum.Properties.html#1549" class="Bound">p</a>
  <a id="1597" href="Cubical.Data.Sum.Properties.html#1524" class="Function">decodeEncode</a> <a id="1610" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1612" class="Symbol">_</a> <a id="1614" class="Symbol">=</a>
    <a id="1620" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1622" class="Symbol">(λ</a> <a id="1625" href="Cubical.Data.Sum.Properties.html#1625" class="Bound">c&#39;</a> <a id="1628" href="Cubical.Data.Sum.Properties.html#1628" class="Bound">p</a> <a id="1630" class="Symbol">→</a> <a id="1632" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1639" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1641" href="Cubical.Data.Sum.Properties.html#1625" class="Bound">c&#39;</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1652" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1654" href="Cubical.Data.Sum.Properties.html#1625" class="Bound">c&#39;</a> <a id="1657" href="Cubical.Data.Sum.Properties.html#1628" class="Bound">p</a><a id="1658" class="Symbol">)</a> <a id="1660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1662" href="Cubical.Data.Sum.Properties.html#1628" class="Bound">p</a><a id="1663" class="Symbol">)</a>
      <a id="1671" class="Symbol">(</a><a id="1672" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1685" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1687" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1702" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1707" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1718" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a><a id="1719" class="Symbol">)</a>

  <a id="⊎Path.encodeDecode"></a><a id="1724" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="1737" class="Symbol">:</a> <a id="1739" class="Symbol">∀</a> <a id="1741" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1743" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a> <a id="1746" class="Symbol">→</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Cubical.Data.Sum.Properties.html#1749" class="Bound">d</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1759" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1761" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1774" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1776" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1787" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1789" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a> <a id="1792" href="Cubical.Data.Sum.Properties.html#1749" class="Bound">d</a><a id="1793" class="Symbol">)</a> <a id="1795" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1797" href="Cubical.Data.Sum.Properties.html#1749" class="Bound">d</a>
  <a id="1801" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1819" href="Cubical.Data.Sum.Properties.html#1819" class="Bound">a</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1827" class="Symbol">_)</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1836" href="Cubical.Data.Sum.Properties.html#1836" class="Bound">d</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">=</a>
    <a id="1845" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1847" class="Symbol">(λ</a> <a id="1850" href="Cubical.Data.Sum.Properties.html#1850" class="Bound">a&#39;</a> <a id="1853" href="Cubical.Data.Sum.Properties.html#1853" class="Bound">p</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1869" href="Cubical.Data.Sum.Properties.html#1819" class="Bound">a</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1877" href="Cubical.Data.Sum.Properties.html#1850" class="Bound">a&#39;</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1887" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1891" href="Cubical.Data.Sum.Properties.html#1853" class="Bound">p</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1896" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1901" href="Cubical.Data.Sum.Properties.html#1853" class="Bound">p</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1921" href="Cubical.Data.Sum.Properties.html#1819" class="Bound">a</a><a id="1922" class="Symbol">))</a> <a id="1925" href="Cubical.Data.Sum.Properties.html#1836" class="Bound">d</a>
  <a id="1929" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1947" href="Cubical.Data.Sum.Properties.html#1947" class="Bound">a</a><a id="1948" class="Symbol">)</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1955" class="Symbol">_)</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1964" href="Cubical.Data.Sum.Properties.html#1964" class="Bound">d</a><a id="1965" class="Symbol">)</a> <a id="1967" class="Symbol">=</a>
    <a id="1973" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1975" class="Symbol">(λ</a> <a id="1978" href="Cubical.Data.Sum.Properties.html#1978" class="Bound">a&#39;</a> <a id="1981" href="Cubical.Data.Sum.Properties.html#1981" class="Bound">p</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1997" href="Cubical.Data.Sum.Properties.html#1947" class="Bound">a</a><a id="1998" class="Symbol">)</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2005" href="Cubical.Data.Sum.Properties.html#1978" class="Bound">a&#39;</a><a id="2007" class="Symbol">)</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2015" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2019" href="Cubical.Data.Sum.Properties.html#1981" class="Bound">p</a><a id="2020" class="Symbol">)</a> <a id="2022" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2024" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="2029" href="Cubical.Data.Sum.Properties.html#1981" class="Bound">p</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2049" href="Cubical.Data.Sum.Properties.html#1947" class="Bound">a</a><a id="2050" class="Symbol">))</a> <a id="2053" href="Cubical.Data.Sum.Properties.html#1964" class="Bound">d</a>

  <a id="⊎Path.Cover≃Path"></a><a id="2058" href="Cubical.Data.Sum.Properties.html#2058" class="Function">Cover≃Path</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">∀</a> <a id="2073" href="Cubical.Data.Sum.Properties.html#2073" class="Bound">c</a> <a id="2075" href="Cubical.Data.Sum.Properties.html#2075" class="Bound">c&#39;</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="2086" href="Cubical.Data.Sum.Properties.html#2073" class="Bound">c</a> <a id="2088" href="Cubical.Data.Sum.Properties.html#2075" class="Bound">c&#39;</a> <a id="2091" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Data.Sum.Properties.html#2073" class="Bound">c</a> <a id="2096" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2098" href="Cubical.Data.Sum.Properties.html#2075" class="Bound">c&#39;</a><a id="2100" class="Symbol">)</a>
  <a id="2104" href="Cubical.Data.Sum.Properties.html#2058" class="Function">Cover≃Path</a> <a id="2115" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2117" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a> <a id="2120" class="Symbol">=</a>
    <a id="2126" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="2150" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2152" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="2164" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2166" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Cubical.Data.Sum.Properties.html#1524" class="Function">decodeEncode</a> <a id="2184" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2186" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="2204" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2206" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2208" class="Symbol">))</a>

  <a id="⊎Path.isOfHLevelCover"></a><a id="2214" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2230" class="Symbol">:</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2243" class="Symbol">)</a>
    <a id="2249" class="Symbol">→</a> <a id="2251" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2272" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a><a id="2273" class="Symbol">))</a> <a id="2276" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a>
    <a id="2282" class="Symbol">→</a> <a id="2284" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2295" class="Symbol">(</a><a id="2296" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2305" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a><a id="2306" class="Symbol">))</a> <a id="2309" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a>
    <a id="2315" class="Symbol">→</a> <a id="2317" class="Symbol">∀</a> <a id="2319" href="Cubical.Data.Sum.Properties.html#2319" class="Bound">c</a> <a id="2321" href="Cubical.Data.Sum.Properties.html#2321" class="Bound">c&#39;</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2342" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a><a id="2343" class="Symbol">)</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="2352" href="Cubical.Data.Sum.Properties.html#2319" class="Bound">c</a> <a id="2354" href="Cubical.Data.Sum.Properties.html#2321" class="Bound">c&#39;</a><a id="2356" class="Symbol">)</a>
  <a id="2360" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2376" href="Cubical.Data.Sum.Properties.html#2376" class="Bound">n</a> <a id="2378" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">p</a> <a id="2380" href="Cubical.Data.Sum.Properties.html#2380" class="Bound">q</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2387" href="Cubical.Data.Sum.Properties.html#2387" class="Bound">a</a><a id="2388" class="Symbol">)</a> <a id="2390" class="Symbol">(</a><a id="2391" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2395" href="Cubical.Data.Sum.Properties.html#2395" class="Bound">a&#39;</a><a id="2397" class="Symbol">)</a> <a id="2399" class="Symbol">=</a> <a id="2401" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2421" href="Cubical.Data.Sum.Properties.html#2376" class="Bound">n</a><a id="2422" class="Symbol">)</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">p</a> <a id="2427" href="Cubical.Data.Sum.Properties.html#2387" class="Bound">a</a> <a id="2429" href="Cubical.Data.Sum.Properties.html#2395" class="Bound">a&#39;</a><a id="2431" class="Symbol">)</a>
  <a id="2435" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2451" href="Cubical.Data.Sum.Properties.html#2451" class="Bound">n</a> <a id="2453" href="Cubical.Data.Sum.Properties.html#2453" class="Bound">p</a> <a id="2455" href="Cubical.Data.Sum.Properties.html#2455" class="Bound">q</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2462" href="Cubical.Data.Sum.Properties.html#2462" class="Bound">a</a><a id="2463" class="Symbol">)</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2470" href="Cubical.Data.Sum.Properties.html#2470" class="Bound">b&#39;</a><a id="2472" class="Symbol">)</a> <a id="2474" class="Symbol">=</a>
    <a id="2480" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2500" href="Cubical.Data.Sum.Properties.html#2451" class="Bound">n</a><a id="2501" class="Symbol">)</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2525" href="Cubical.Data.Sum.Properties.html#2451" class="Bound">n</a> <a id="2527" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="2534" class="Symbol">)</a>
  <a id="2538" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2554" href="Cubical.Data.Sum.Properties.html#2554" class="Bound">n</a> <a id="2556" href="Cubical.Data.Sum.Properties.html#2556" class="Bound">p</a> <a id="2558" href="Cubical.Data.Sum.Properties.html#2558" class="Bound">q</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2565" href="Cubical.Data.Sum.Properties.html#2565" class="Bound">b</a><a id="2566" class="Symbol">)</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2573" href="Cubical.Data.Sum.Properties.html#2573" class="Bound">a&#39;</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">=</a>
    <a id="2583" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2603" href="Cubical.Data.Sum.Properties.html#2554" class="Bound">n</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2628" href="Cubical.Data.Sum.Properties.html#2554" class="Bound">n</a> <a id="2630" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="2637" class="Symbol">)</a>
  <a id="2641" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2657" href="Cubical.Data.Sum.Properties.html#2657" class="Bound">n</a> <a id="2659" href="Cubical.Data.Sum.Properties.html#2659" class="Bound">p</a> <a id="2661" href="Cubical.Data.Sum.Properties.html#2661" class="Bound">q</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2668" href="Cubical.Data.Sum.Properties.html#2668" class="Bound">b</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2676" href="Cubical.Data.Sum.Properties.html#2676" class="Bound">b&#39;</a><a id="2678" class="Symbol">)</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2702" href="Cubical.Data.Sum.Properties.html#2657" class="Bound">n</a><a id="2703" class="Symbol">)</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Data.Sum.Properties.html#2661" class="Bound">q</a> <a id="2708" href="Cubical.Data.Sum.Properties.html#2668" class="Bound">b</a> <a id="2710" href="Cubical.Data.Sum.Properties.html#2676" class="Bound">b&#39;</a><a id="2712" class="Symbol">)</a>

<a id="isEmbedding-inl"></a><a id="2715" href="Cubical.Data.Sum.Properties.html#2715" class="Function">isEmbedding-inl</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2750" class="Symbol">{</a><a id="2751" class="Argument">A</a> <a id="2753" class="Symbol">=</a> <a id="2755" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="2756" class="Symbol">}</a> <a id="2758" class="Symbol">{</a><a id="2759" class="Argument">B</a> <a id="2761" class="Symbol">=</a> <a id="2763" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="2764" class="Symbol">})</a>
<a id="2767" href="Cubical.Data.Sum.Properties.html#2715" class="Function">isEmbedding-inl</a> <a id="2783" href="Cubical.Data.Sum.Properties.html#2783" class="Bound">w</a> <a id="2785" href="Cubical.Data.Sum.Properties.html#2785" class="Bound">z</a> <a id="2787" class="Symbol">=</a> <a id="2789" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="2804" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2837" href="Cubical.Data.Sum.Properties.html#2783" class="Bound">w</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2845" href="Cubical.Data.Sum.Properties.html#2785" class="Bound">z</a><a id="2846" class="Symbol">)))</a>

<a id="isEmbedding-inr"></a><a id="2851" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2886" class="Symbol">{</a><a id="2887" class="Argument">A</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">{</a><a id="2895" class="Argument">B</a> <a id="2897" class="Symbol">=</a> <a id="2899" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="2900" class="Symbol">})</a>
<a id="2903" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="2919" href="Cubical.Data.Sum.Properties.html#2919" class="Bound">w</a> <a id="2921" href="Cubical.Data.Sum.Properties.html#2921" class="Bound">z</a> <a id="2923" class="Symbol">=</a> <a id="2925" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="2940" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2973" href="Cubical.Data.Sum.Properties.html#2919" class="Bound">w</a><a id="2974" class="Symbol">)</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2981" href="Cubical.Data.Sum.Properties.html#2921" class="Bound">z</a><a id="2982" class="Symbol">)))</a>

<a id="isOfHLevel⊎"></a><a id="2987" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="2999" class="Symbol">:</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a> <a id="3004" class="Symbol">:</a> <a id="3006" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3012" class="Symbol">)</a>
  <a id="3016" class="Symbol">→</a> <a id="3018" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3039" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a><a id="3040" class="Symbol">))</a> <a id="3043" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
  <a id="3047" class="Symbol">→</a> <a id="3049" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3070" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a><a id="3071" class="Symbol">))</a> <a id="3074" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a>
  <a id="3078" class="Symbol">→</a> <a id="3080" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3101" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a><a id="3102" class="Symbol">))</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3108" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3110" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3111" class="Symbol">)</a>
<a id="3113" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3125" href="Cubical.Data.Sum.Properties.html#3125" class="Bound">n</a> <a id="3127" href="Cubical.Data.Sum.Properties.html#3127" class="Bound">lA</a> <a id="3130" href="Cubical.Data.Sum.Properties.html#3130" class="Bound">lB</a> <a id="3133" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3135" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a> <a id="3138" class="Symbol">=</a>
  <a id="3142" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3165" href="Cubical.Data.Sum.Properties.html#3125" class="Bound">n</a><a id="3166" class="Symbol">)</a>
    <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="3186" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3188" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3190" class="Symbol">)</a>
    <a id="3196" class="Symbol">(</a><a id="3197" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a> <a id="3210" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3212" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3214" class="Symbol">)</a>
    <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Data.Sum.Properties.html#1524" class="Function">⊎Path.decodeEncode</a> <a id="3240" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3242" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3244" class="Symbol">)</a>
    <a id="3250" class="Symbol">(</a><a id="3251" href="Cubical.Data.Sum.Properties.html#2214" class="Function">⊎Path.isOfHLevelCover</a> <a id="3273" href="Cubical.Data.Sum.Properties.html#3125" class="Bound">n</a> <a id="3275" href="Cubical.Data.Sum.Properties.html#3127" class="Bound">lA</a> <a id="3278" href="Cubical.Data.Sum.Properties.html#3130" class="Bound">lB</a> <a id="3281" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3283" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3285" class="Symbol">)</a>

<a id="isProp⊎"></a><a id="3288" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3305" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3307" class="Symbol">→</a> <a id="3309" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3316" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3318" class="Symbol">→</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3323" class="Symbol">→</a> <a id="3325" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="3330" class="Symbol">)</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3344" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3346" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3347" class="Symbol">)</a>
<a id="3349" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3357" href="Cubical.Data.Sum.Properties.html#3357" class="Bound">propA</a> <a id="3363" class="Symbol">_</a> <a id="3365" class="Symbol">_</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3372" href="Cubical.Data.Sum.Properties.html#3372" class="Bound">x</a><a id="3373" class="Symbol">)</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3380" href="Cubical.Data.Sum.Properties.html#3380" class="Bound">y</a><a id="3381" class="Symbol">)</a> <a id="3383" href="Cubical.Data.Sum.Properties.html#3383" class="Bound">i</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3391" class="Symbol">(</a><a id="3392" href="Cubical.Data.Sum.Properties.html#3357" class="Bound">propA</a> <a id="3398" href="Cubical.Data.Sum.Properties.html#3372" class="Bound">x</a> <a id="3400" href="Cubical.Data.Sum.Properties.html#3380" class="Bound">y</a> <a id="3402" href="Cubical.Data.Sum.Properties.html#3383" class="Bound">i</a><a id="3403" class="Symbol">)</a>
<a id="3405" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3413" class="Symbol">_</a> <a id="3415" class="Symbol">_</a> <a id="3417" href="Cubical.Data.Sum.Properties.html#3417" class="Bound">AB⊥</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3426" href="Cubical.Data.Sum.Properties.html#3426" class="Bound">x</a><a id="3427" class="Symbol">)</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3434" href="Cubical.Data.Sum.Properties.html#3434" class="Bound">y</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Data.Sum.Properties.html#3417" class="Bound">AB⊥</a> <a id="3450" href="Cubical.Data.Sum.Properties.html#3426" class="Bound">x</a> <a id="3452" href="Cubical.Data.Sum.Properties.html#3434" class="Bound">y</a><a id="3453" class="Symbol">)</a>
<a id="3455" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3463" class="Symbol">_</a> <a id="3465" class="Symbol">_</a> <a id="3467" href="Cubical.Data.Sum.Properties.html#3467" class="Bound">AB⊥</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3476" href="Cubical.Data.Sum.Properties.html#3476" class="Bound">x</a><a id="3477" class="Symbol">)</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3484" href="Cubical.Data.Sum.Properties.html#3484" class="Bound">y</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">=</a> <a id="3489" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Data.Sum.Properties.html#3467" class="Bound">AB⊥</a> <a id="3500" href="Cubical.Data.Sum.Properties.html#3484" class="Bound">y</a> <a id="3502" href="Cubical.Data.Sum.Properties.html#3476" class="Bound">x</a><a id="3503" class="Symbol">)</a>
<a id="3505" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3513" class="Symbol">_</a> <a id="3515" href="Cubical.Data.Sum.Properties.html#3515" class="Bound">propB</a> <a id="3521" class="Symbol">_</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3528" href="Cubical.Data.Sum.Properties.html#3528" class="Bound">x</a><a id="3529" class="Symbol">)</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3536" href="Cubical.Data.Sum.Properties.html#3536" class="Bound">y</a><a id="3537" class="Symbol">)</a> <a id="3539" href="Cubical.Data.Sum.Properties.html#3539" class="Bound">i</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Cubical.Data.Sum.Properties.html#3515" class="Bound">propB</a> <a id="3554" href="Cubical.Data.Sum.Properties.html#3528" class="Bound">x</a> <a id="3556" href="Cubical.Data.Sum.Properties.html#3536" class="Bound">y</a> <a id="3558" href="Cubical.Data.Sum.Properties.html#3539" class="Bound">i</a><a id="3559" class="Symbol">)</a>

<a id="isSet⊎"></a><a id="3562" href="Cubical.Data.Sum.Properties.html#3562" class="Function">isSet⊎</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3577" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3579" class="Symbol">→</a> <a id="3581" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3587" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3597" class="Symbol">(</a><a id="3598" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3600" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3602" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3603" class="Symbol">)</a>
<a id="3605" href="Cubical.Data.Sum.Properties.html#3562" class="Function">isSet⊎</a> <a id="3612" class="Symbol">=</a> <a id="3614" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3626" class="Number">0</a>

<a id="isGroupoid⊎"></a><a id="3629" href="Cubical.Data.Sum.Properties.html#3629" class="Function">isGroupoid⊎</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3654" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3669" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3687" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3689" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3690" class="Symbol">)</a>
<a id="3692" href="Cubical.Data.Sum.Properties.html#3629" class="Function">isGroupoid⊎</a> <a id="3704" class="Symbol">=</a> <a id="3706" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3718" class="Number">1</a>

<a id="is2Groupoid⊎"></a><a id="3721" href="Cubical.Data.Sum.Properties.html#3721" class="Function">is2Groupoid⊎</a> <a id="3734" class="Symbol">:</a> <a id="3736" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="3748" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="3764" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3766" class="Symbol">→</a> <a id="3768" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3783" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3785" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3786" class="Symbol">)</a>
<a id="3788" href="Cubical.Data.Sum.Properties.html#3721" class="Function">is2Groupoid⊎</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3815" class="Number">2</a>

<a id="discrete⊎"></a><a id="3818" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3839" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3841" class="Symbol">→</a> <a id="3843" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3852" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3854" class="Symbol">→</a> <a id="3856" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3868" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3870" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3871" class="Symbol">)</a>
<a id="3873" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="3883" href="Cubical.Data.Sum.Properties.html#3883" class="Bound">decA</a> <a id="3888" href="Cubical.Data.Sum.Properties.html#3888" class="Bound">decB</a> <a id="3893" class="Symbol">(</a><a id="3894" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3898" href="Cubical.Data.Sum.Properties.html#3898" class="Bound">a</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3906" href="Cubical.Data.Sum.Properties.html#3906" class="Bound">a&#39;</a><a id="3908" class="Symbol">)</a> <a id="3910" class="Symbol">=</a>
  <a id="3914" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3927" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="3930" class="Symbol">)</a> <a id="3932" class="Symbol">(λ</a> <a id="3935" href="Cubical.Data.Sum.Properties.html#3935" class="Bound">p</a> <a id="3937" href="Cubical.Data.Sum.Properties.html#3937" class="Bound">q</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Cubical.Data.Sum.Properties.html#3935" class="Bound">p</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="3960" href="Cubical.Data.Sum.Properties.html#2715" class="Function">isEmbedding-inl</a> <a id="3976" class="Symbol">_</a> <a id="3978" class="Symbol">_</a> <a id="3980" href="Cubical.Data.Sum.Properties.html#3937" class="Bound">q</a><a id="3981" class="Symbol">))</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Cubical.Data.Sum.Properties.html#3883" class="Bound">decA</a> <a id="3990" href="Cubical.Data.Sum.Properties.html#3898" class="Bound">a</a> <a id="3992" href="Cubical.Data.Sum.Properties.html#3906" class="Bound">a&#39;</a><a id="3994" class="Symbol">)</a>
<a id="3996" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="4006" href="Cubical.Data.Sum.Properties.html#4006" class="Bound">decA</a> <a id="4011" href="Cubical.Data.Sum.Properties.html#4011" class="Bound">decB</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4021" href="Cubical.Data.Sum.Properties.html#4021" class="Bound">a</a><a id="4022" class="Symbol">)</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4029" href="Cubical.Data.Sum.Properties.html#4029" class="Bound">b&#39;</a><a id="4031" class="Symbol">)</a> <a id="4033" class="Symbol">=</a> <a id="4035" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4038" class="Symbol">(λ</a> <a id="4041" href="Cubical.Data.Sum.Properties.html#4041" class="Bound">p</a> <a id="4043" class="Symbol">→</a> <a id="4045" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4070" href="Cubical.Data.Sum.Properties.html#4021" class="Bound">a</a><a id="4071" class="Symbol">)</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4078" href="Cubical.Data.Sum.Properties.html#4029" class="Bound">b&#39;</a><a id="4080" class="Symbol">)</a> <a id="4082" href="Cubical.Data.Sum.Properties.html#4041" class="Bound">p</a><a id="4083" class="Symbol">))</a>
<a id="4086" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="4096" href="Cubical.Data.Sum.Properties.html#4096" class="Bound">decA</a> <a id="4101" href="Cubical.Data.Sum.Properties.html#4101" class="Bound">decB</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4111" href="Cubical.Data.Sum.Properties.html#4111" class="Bound">b</a><a id="4112" class="Symbol">)</a> <a id="4114" class="Symbol">(</a><a id="4115" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4119" href="Cubical.Data.Sum.Properties.html#4119" class="Bound">a&#39;</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">=</a> <a id="4125" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4128" class="Symbol">((λ</a> <a id="4132" href="Cubical.Data.Sum.Properties.html#4132" class="Bound">p</a> <a id="4134" class="Symbol">→</a> <a id="4136" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4161" href="Cubical.Data.Sum.Properties.html#4111" class="Bound">b</a><a id="4162" class="Symbol">)</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4169" href="Cubical.Data.Sum.Properties.html#4119" class="Bound">a&#39;</a><a id="4171" class="Symbol">)</a> <a id="4173" href="Cubical.Data.Sum.Properties.html#4132" class="Bound">p</a><a id="4174" class="Symbol">)))</a>
<a id="4178" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="4188" href="Cubical.Data.Sum.Properties.html#4188" class="Bound">decA</a> <a id="4193" href="Cubical.Data.Sum.Properties.html#4193" class="Bound">decB</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4203" href="Cubical.Data.Sum.Properties.html#4203" class="Bound">b</a><a id="4204" class="Symbol">)</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4211" href="Cubical.Data.Sum.Properties.html#4211" class="Bound">b&#39;</a><a id="4213" class="Symbol">)</a> <a id="4215" class="Symbol">=</a>
  <a id="4219" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4232" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Symbol">(λ</a> <a id="4240" href="Cubical.Data.Sum.Properties.html#4240" class="Bound">p</a> <a id="4242" href="Cubical.Data.Sum.Properties.html#4242" class="Bound">q</a> <a id="4244" class="Symbol">→</a> <a id="4246" href="Cubical.Data.Sum.Properties.html#4240" class="Bound">p</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="4265" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="4281" class="Symbol">_</a> <a id="4283" class="Symbol">_</a> <a id="4285" href="Cubical.Data.Sum.Properties.html#4242" class="Bound">q</a><a id="4286" class="Symbol">))</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Cubical.Data.Sum.Properties.html#4193" class="Bound">decB</a> <a id="4295" href="Cubical.Data.Sum.Properties.html#4203" class="Bound">b</a> <a id="4297" href="Cubical.Data.Sum.Properties.html#4211" class="Bound">b&#39;</a><a id="4299" class="Symbol">)</a>

<a id="⊎Iso"></a><a id="4302" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4313" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4315" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4317" class="Symbol">→</a> <a id="4319" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4323" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="4325" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4336" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4338" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="4339" class="Symbol">)</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4344" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4346" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="4347" class="Symbol">)</a>
<a id="4349" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4359" href="Cubical.Data.Sum.Properties.html#4359" class="Bound">iac</a> <a id="4363" href="Cubical.Data.Sum.Properties.html#4363" class="Bound">ibd</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4373" href="Cubical.Data.Sum.Properties.html#4373" class="Bound">x</a><a id="4374" class="Symbol">)</a> <a id="4376" class="Symbol">=</a> <a id="4378" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Cubical.Data.Sum.Properties.html#4359" class="Bound">iac</a> <a id="4387" class="Symbol">.</a><a id="4388" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4392" href="Cubical.Data.Sum.Properties.html#4373" class="Bound">x</a><a id="4393" class="Symbol">)</a>
<a id="4395" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4405" href="Cubical.Data.Sum.Properties.html#4405" class="Bound">iac</a> <a id="4409" href="Cubical.Data.Sum.Properties.html#4409" class="Bound">ibd</a><a id="4412" class="Symbol">)</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4419" href="Cubical.Data.Sum.Properties.html#4419" class="Bound">x</a><a id="4420" class="Symbol">)</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Data.Sum.Properties.html#4409" class="Bound">ibd</a> <a id="4433" class="Symbol">.</a><a id="4434" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4438" href="Cubical.Data.Sum.Properties.html#4419" class="Bound">x</a><a id="4439" class="Symbol">)</a>
<a id="4441" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4451" href="Cubical.Data.Sum.Properties.html#4451" class="Bound">iac</a> <a id="4455" href="Cubical.Data.Sum.Properties.html#4455" class="Bound">ibd</a><a id="4458" class="Symbol">)</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4465" href="Cubical.Data.Sum.Properties.html#4465" class="Bound">x</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Cubical.Data.Sum.Properties.html#4451" class="Bound">iac</a> <a id="4479" class="Symbol">.</a><a id="4480" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4484" href="Cubical.Data.Sum.Properties.html#4465" class="Bound">x</a><a id="4485" class="Symbol">)</a>
<a id="4487" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4497" href="Cubical.Data.Sum.Properties.html#4497" class="Bound">iac</a> <a id="4501" href="Cubical.Data.Sum.Properties.html#4501" class="Bound">ibd</a><a id="4504" class="Symbol">)</a> <a id="4506" class="Symbol">(</a><a id="4507" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4511" href="Cubical.Data.Sum.Properties.html#4511" class="Bound">x</a><a id="4512" class="Symbol">)</a> <a id="4514" class="Symbol">=</a> <a id="4516" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4520" class="Symbol">(</a><a id="4521" href="Cubical.Data.Sum.Properties.html#4501" class="Bound">ibd</a> <a id="4525" class="Symbol">.</a><a id="4526" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4530" href="Cubical.Data.Sum.Properties.html#4511" class="Bound">x</a><a id="4531" class="Symbol">)</a>
<a id="4533" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4548" href="Cubical.Data.Sum.Properties.html#4548" class="Bound">iac</a> <a id="4552" href="Cubical.Data.Sum.Properties.html#4552" class="Bound">ibd</a><a id="4555" class="Symbol">)</a> <a id="4557" class="Symbol">(</a><a id="4558" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4562" href="Cubical.Data.Sum.Properties.html#4562" class="Bound">x</a><a id="4563" class="Symbol">)</a> <a id="4565" class="Symbol">=</a> <a id="4567" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4572" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4576" class="Symbol">(</a><a id="4577" href="Cubical.Data.Sum.Properties.html#4548" class="Bound">iac</a> <a id="4581" class="Symbol">.</a><a id="4582" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4591" href="Cubical.Data.Sum.Properties.html#4562" class="Bound">x</a><a id="4592" class="Symbol">)</a>
<a id="4594" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4609" href="Cubical.Data.Sum.Properties.html#4609" class="Bound">iac</a> <a id="4613" href="Cubical.Data.Sum.Properties.html#4613" class="Bound">ibd</a><a id="4616" class="Symbol">)</a> <a id="4618" class="Symbol">(</a><a id="4619" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4623" href="Cubical.Data.Sum.Properties.html#4623" class="Bound">x</a><a id="4624" class="Symbol">)</a> <a id="4626" class="Symbol">=</a> <a id="4628" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4633" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Cubical.Data.Sum.Properties.html#4613" class="Bound">ibd</a> <a id="4642" class="Symbol">.</a><a id="4643" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4652" href="Cubical.Data.Sum.Properties.html#4623" class="Bound">x</a><a id="4653" class="Symbol">)</a>
<a id="4655" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4663" class="Symbol">(</a><a id="4664" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4669" href="Cubical.Data.Sum.Properties.html#4669" class="Bound">iac</a> <a id="4673" href="Cubical.Data.Sum.Properties.html#4673" class="Bound">ibd</a><a id="4676" class="Symbol">)</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4683" href="Cubical.Data.Sum.Properties.html#4683" class="Bound">x</a><a id="4684" class="Symbol">)</a>  <a id="4687" class="Symbol">=</a> <a id="4689" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4694" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4698" class="Symbol">(</a><a id="4699" href="Cubical.Data.Sum.Properties.html#4669" class="Bound">iac</a> <a id="4703" class="Symbol">.</a><a id="4704" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4712" href="Cubical.Data.Sum.Properties.html#4683" class="Bound">x</a><a id="4713" class="Symbol">)</a>
<a id="4715" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4729" href="Cubical.Data.Sum.Properties.html#4729" class="Bound">iac</a> <a id="4733" href="Cubical.Data.Sum.Properties.html#4733" class="Bound">ibd</a><a id="4736" class="Symbol">)</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4743" href="Cubical.Data.Sum.Properties.html#4743" class="Bound">x</a><a id="4744" class="Symbol">)</a>  <a id="4747" class="Symbol">=</a> <a id="4749" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4754" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Cubical.Data.Sum.Properties.html#4733" class="Bound">ibd</a> <a id="4763" class="Symbol">.</a><a id="4764" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4772" href="Cubical.Data.Sum.Properties.html#4743" class="Bound">x</a><a id="4773" class="Symbol">)</a>

<a id="⊎-equiv"></a><a id="4776" href="Cubical.Data.Sum.Properties.html#4776" class="Function">⊎-equiv</a> <a id="4784" class="Symbol">:</a> <a id="4786" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4788" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4790" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4792" class="Symbol">→</a> <a id="4794" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="4796" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4798" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="4800" class="Symbol">→</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4805" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4807" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="4808" class="Symbol">)</a> <a id="4810" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4815" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4817" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="4818" class="Symbol">)</a>
<a id="4820" href="Cubical.Data.Sum.Properties.html#4776" class="Function">⊎-equiv</a> <a id="4828" href="Cubical.Data.Sum.Properties.html#4828" class="Bound">p</a> <a id="4830" href="Cubical.Data.Sum.Properties.html#4830" class="Bound">q</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4863" href="Cubical.Data.Sum.Properties.html#4828" class="Bound">p</a><a id="4864" class="Symbol">)</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4878" href="Cubical.Data.Sum.Properties.html#4830" class="Bound">q</a><a id="4879" class="Symbol">))</a>

<a id="⊎-swap-Iso"></a><a id="4883" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="4894" class="Symbol">:</a> <a id="4896" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4900" class="Symbol">(</a><a id="4901" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4903" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4905" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="4906" class="Symbol">)</a> <a id="4908" class="Symbol">(</a><a id="4909" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="4911" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4913" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="4914" class="Symbol">)</a>
<a id="4916" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4920" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="4931" class="Symbol">(</a><a id="4932" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4936" href="Cubical.Data.Sum.Properties.html#4936" class="Bound">x</a><a id="4937" class="Symbol">)</a> <a id="4939" class="Symbol">=</a> <a id="4941" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4945" href="Cubical.Data.Sum.Properties.html#4936" class="Bound">x</a>
<a id="4947" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4951" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4967" href="Cubical.Data.Sum.Properties.html#4967" class="Bound">x</a><a id="4968" class="Symbol">)</a> <a id="4970" class="Symbol">=</a> <a id="4972" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4976" href="Cubical.Data.Sum.Properties.html#4967" class="Bound">x</a>
<a id="4978" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4982" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4998" href="Cubical.Data.Sum.Properties.html#4998" class="Bound">x</a><a id="4999" class="Symbol">)</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5007" href="Cubical.Data.Sum.Properties.html#4998" class="Bound">x</a>
<a id="5009" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5013" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5029" href="Cubical.Data.Sum.Properties.html#5029" class="Bound">x</a><a id="5030" class="Symbol">)</a> <a id="5032" class="Symbol">=</a> <a id="5034" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5038" href="Cubical.Data.Sum.Properties.html#5029" class="Bound">x</a>
<a id="5040" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5049" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5065" class="Symbol">_)</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5075" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5084" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="5095" class="Symbol">(</a><a id="5096" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5100" class="Symbol">_)</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5110" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5118" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="5129" class="Symbol">(</a><a id="5130" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5134" class="Symbol">_)</a>  <a id="5138" class="Symbol">=</a> <a id="5140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5145" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5153" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5169" class="Symbol">_)</a>  <a id="5173" class="Symbol">=</a> <a id="5175" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-swap-≃"></a><a id="5181" href="Cubical.Data.Sum.Properties.html#5181" class="Function">⊎-swap-≃</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5194" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5196" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5198" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5200" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5202" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5204" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="5206" href="Cubical.Data.Sum.Properties.html#5181" class="Function">⊎-swap-≃</a> <a id="5215" class="Symbol">=</a> <a id="5217" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="5228" href="Cubical.Data.Sum.Properties.html#4883" class="Function">⊎-swap-Iso</a>

<a id="⊎-assoc-Iso"></a><a id="5240" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5252" class="Symbol">:</a> <a id="5254" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5258" class="Symbol">((</a><a id="5260" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5262" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5264" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="5265" class="Symbol">)</a> <a id="5267" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5269" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="5270" class="Symbol">)</a> <a id="5272" class="Symbol">(</a><a id="5273" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5275" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5280" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5282" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="5283" class="Symbol">))</a>
<a id="5286" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5290" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5312" href="Cubical.Data.Sum.Properties.html#5312" class="Bound">x</a><a id="5313" class="Symbol">))</a> <a id="5316" class="Symbol">=</a> <a id="5318" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5322" href="Cubical.Data.Sum.Properties.html#5312" class="Bound">x</a>
<a id="5324" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5328" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5350" href="Cubical.Data.Sum.Properties.html#5350" class="Bound">x</a><a id="5351" class="Symbol">))</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5365" href="Cubical.Data.Sum.Properties.html#5350" class="Bound">x</a><a id="5366" class="Symbol">)</a>
<a id="5368" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5372" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5384" class="Symbol">(</a><a id="5385" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5389" href="Cubical.Data.Sum.Properties.html#5389" class="Bound">x</a><a id="5390" class="Symbol">)</a>       <a id="5398" class="Symbol">=</a> <a id="5400" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5409" href="Cubical.Data.Sum.Properties.html#5389" class="Bound">x</a><a id="5410" class="Symbol">)</a>
<a id="5412" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5416" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5433" href="Cubical.Data.Sum.Properties.html#5433" class="Bound">x</a><a id="5434" class="Symbol">)</a>       <a id="5442" class="Symbol">=</a> <a id="5444" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5448" class="Symbol">(</a><a id="5449" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5453" href="Cubical.Data.Sum.Properties.html#5433" class="Bound">x</a><a id="5454" class="Symbol">)</a>
<a id="5456" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5460" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5472" class="Symbol">(</a><a id="5473" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5482" href="Cubical.Data.Sum.Properties.html#5482" class="Bound">x</a><a id="5483" class="Symbol">))</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5497" href="Cubical.Data.Sum.Properties.html#5482" class="Bound">x</a><a id="5498" class="Symbol">)</a>
<a id="5500" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5504" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5516" class="Symbol">(</a><a id="5517" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5526" href="Cubical.Data.Sum.Properties.html#5526" class="Bound">x</a><a id="5527" class="Symbol">))</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5536" href="Cubical.Data.Sum.Properties.html#5526" class="Bound">x</a>
<a id="5538" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5547" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5564" class="Symbol">_)</a>       <a id="5573" class="Symbol">=</a> <a id="5575" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5580" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5589" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5601" class="Symbol">(</a><a id="5602" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5611" class="Symbol">_))</a> <a id="5615" class="Symbol">=</a> <a id="5617" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5622" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5631" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5643" class="Symbol">(</a><a id="5644" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5653" class="Symbol">_))</a> <a id="5657" class="Symbol">=</a> <a id="5659" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5664" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5672" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5684" class="Symbol">(</a><a id="5685" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5694" class="Symbol">_))</a>  <a id="5699" class="Symbol">=</a> <a id="5701" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5706" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5714" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5736" class="Symbol">_))</a>  <a id="5741" class="Symbol">=</a> <a id="5743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5748" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5756" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5773" class="Symbol">_)</a>        <a id="5783" class="Symbol">=</a> <a id="5785" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-assoc-≃"></a><a id="5791" href="Cubical.Data.Sum.Properties.html#5791" class="Function">⊎-assoc-≃</a> <a id="5801" class="Symbol">:</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5806" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5808" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="5809" class="Symbol">)</a> <a id="5811" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5813" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="5815" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5817" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5819" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5821" class="Symbol">(</a><a id="5822" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5824" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5826" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="5827" class="Symbol">)</a>
<a id="5829" href="Cubical.Data.Sum.Properties.html#5791" class="Function">⊎-assoc-≃</a> <a id="5839" class="Symbol">=</a> <a id="5841" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="5852" href="Cubical.Data.Sum.Properties.html#5240" class="Function">⊎-assoc-Iso</a>

<a id="⊎-IdR-⊥-Iso"></a><a id="5865" href="Cubical.Data.Sum.Properties.html#5865" class="Function">⊎-IdR-⊥-Iso</a> <a id="5877" class="Symbol">:</a> <a id="5879" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5883" class="Symbol">(</a><a id="5884" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5886" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5888" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5889" class="Symbol">)</a> <a id="5891" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="5893" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5897" href="Cubical.Data.Sum.Properties.html#5865" class="Function">⊎-IdR-⊥-Iso</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5914" href="Cubical.Data.Sum.Properties.html#5914" class="Bound">x</a><a id="5915" class="Symbol">)</a> <a id="5917" class="Symbol">=</a> <a id="5919" href="Cubical.Data.Sum.Properties.html#5914" class="Bound">x</a>
<a id="5921" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5925" href="Cubical.Data.Sum.Properties.html#5865" class="Function">⊎-IdR-⊥-Iso</a> <a id="5937" href="Cubical.Data.Sum.Properties.html#5937" class="Bound">x</a>       <a id="5945" class="Symbol">=</a> <a id="5947" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5951" href="Cubical.Data.Sum.Properties.html#5937" class="Bound">x</a>
<a id="5953" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5962" href="Cubical.Data.Sum.Properties.html#5865" class="Function">⊎-IdR-⊥-Iso</a> <a id="5974" class="Symbol">_</a>      <a id="5981" class="Symbol">=</a> <a id="5983" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5988" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5996" href="Cubical.Data.Sum.Properties.html#5865" class="Function">⊎-IdR-⊥-Iso</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6013" class="Symbol">_)</a> <a id="6016" class="Symbol">=</a> <a id="6018" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdL-⊥-Iso"></a><a id="6024" href="Cubical.Data.Sum.Properties.html#6024" class="Function">⊎-IdL-⊥-Iso</a> <a id="6036" class="Symbol">:</a> <a id="6038" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="6045" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6047" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="6048" class="Symbol">)</a> <a id="6050" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6052" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6056" href="Cubical.Data.Sum.Properties.html#6024" class="Function">⊎-IdL-⊥-Iso</a> <a id="6068" class="Symbol">(</a><a id="6069" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6073" href="Cubical.Data.Sum.Properties.html#6073" class="Bound">x</a><a id="6074" class="Symbol">)</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="Cubical.Data.Sum.Properties.html#6073" class="Bound">x</a>
<a id="6080" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6084" href="Cubical.Data.Sum.Properties.html#6024" class="Function">⊎-IdL-⊥-Iso</a> <a id="6096" href="Cubical.Data.Sum.Properties.html#6096" class="Bound">x</a>       <a id="6104" class="Symbol">=</a> <a id="6106" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6110" href="Cubical.Data.Sum.Properties.html#6096" class="Bound">x</a>
<a id="6112" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6121" href="Cubical.Data.Sum.Properties.html#6024" class="Function">⊎-IdL-⊥-Iso</a> <a id="6133" class="Symbol">_</a>      <a id="6140" class="Symbol">=</a> <a id="6142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6147" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6155" href="Cubical.Data.Sum.Properties.html#6024" class="Function">⊎-IdL-⊥-Iso</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6172" class="Symbol">_)</a> <a id="6175" class="Symbol">=</a> <a id="6177" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdL-⊥*-Iso"></a><a id="6183" href="Cubical.Data.Sum.Properties.html#6183" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6196" class="Symbol">:</a> <a id="6198" class="Symbol">∀{</a><a id="6200" href="Cubical.Data.Sum.Properties.html#6200" class="Bound">ℓ</a><a id="6201" class="Symbol">}</a> <a id="6203" class="Symbol">→</a> <a id="6205" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6209" class="Symbol">(</a><a id="6210" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6213" class="Symbol">{</a><a id="6214" href="Cubical.Data.Sum.Properties.html#6200" class="Bound">ℓ</a><a id="6215" class="Symbol">}</a> <a id="6217" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6219" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="6220" class="Symbol">)</a> <a id="6222" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6224" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6228" href="Cubical.Data.Sum.Properties.html#6183" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6241" class="Symbol">(</a><a id="6242" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6246" href="Cubical.Data.Sum.Properties.html#6246" class="Bound">x</a><a id="6247" class="Symbol">)</a> <a id="6249" class="Symbol">=</a> <a id="6251" href="Cubical.Data.Sum.Properties.html#6246" class="Bound">x</a>
<a id="6253" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6257" href="Cubical.Data.Sum.Properties.html#6183" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6270" href="Cubical.Data.Sum.Properties.html#6270" class="Bound">x</a>       <a id="6278" class="Symbol">=</a> <a id="6280" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6284" href="Cubical.Data.Sum.Properties.html#6270" class="Bound">x</a>
<a id="6286" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6295" href="Cubical.Data.Sum.Properties.html#6183" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6308" class="Symbol">_</a>      <a id="6315" class="Symbol">=</a> <a id="6317" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6322" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6330" href="Cubical.Data.Sum.Properties.html#6183" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6348" class="Symbol">_)</a> <a id="6351" class="Symbol">=</a> <a id="6353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdR-⊥*-Iso"></a><a id="6359" href="Cubical.Data.Sum.Properties.html#6359" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6372" class="Symbol">:</a> <a id="6374" class="Symbol">∀{</a><a id="6376" href="Cubical.Data.Sum.Properties.html#6376" class="Bound">ℓ</a><a id="6377" class="Symbol">}</a> <a id="6379" class="Symbol">→</a> <a id="6381" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6385" class="Symbol">(</a><a id="6386" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6388" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6390" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6393" class="Symbol">{</a><a id="6394" href="Cubical.Data.Sum.Properties.html#6376" class="Bound">ℓ</a><a id="6395" class="Symbol">})</a> <a id="6398" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6400" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6404" href="Cubical.Data.Sum.Properties.html#6359" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6417" class="Symbol">(</a><a id="6418" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6422" href="Cubical.Data.Sum.Properties.html#6422" class="Bound">x</a><a id="6423" class="Symbol">)</a> <a id="6425" class="Symbol">=</a> <a id="6427" href="Cubical.Data.Sum.Properties.html#6422" class="Bound">x</a>
<a id="6429" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6433" href="Cubical.Data.Sum.Properties.html#6359" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6446" href="Cubical.Data.Sum.Properties.html#6446" class="Bound">x</a>       <a id="6454" class="Symbol">=</a> <a id="6456" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6460" href="Cubical.Data.Sum.Properties.html#6446" class="Bound">x</a>
<a id="6462" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6471" href="Cubical.Data.Sum.Properties.html#6359" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6484" class="Symbol">_</a>      <a id="6491" class="Symbol">=</a> <a id="6493" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6498" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6506" href="Cubical.Data.Sum.Properties.html#6359" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6519" class="Symbol">(</a><a id="6520" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6524" class="Symbol">_)</a> <a id="6527" class="Symbol">=</a> <a id="6529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdR-⊥-≃"></a><a id="6535" href="Cubical.Data.Sum.Properties.html#6535" class="Function">⊎-IdR-⊥-≃</a> <a id="6545" class="Symbol">:</a> <a id="6547" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6549" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6551" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="6553" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6555" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6557" href="Cubical.Data.Sum.Properties.html#6535" class="Function">⊎-IdR-⊥-≃</a> <a id="6567" class="Symbol">=</a> <a id="6569" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6580" href="Cubical.Data.Sum.Properties.html#5865" class="Function">⊎-IdR-⊥-Iso</a>

<a id="⊎-IdL-⊥-≃"></a><a id="6593" href="Cubical.Data.Sum.Properties.html#6593" class="Function">⊎-IdL-⊥-≃</a> <a id="6603" class="Symbol">:</a> <a id="6605" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="6607" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6609" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6611" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6613" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6615" href="Cubical.Data.Sum.Properties.html#6593" class="Function">⊎-IdL-⊥-≃</a> <a id="6625" class="Symbol">=</a> <a id="6627" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6638" href="Cubical.Data.Sum.Properties.html#6024" class="Function">⊎-IdL-⊥-Iso</a>

<a id="⊎-IdR-⊥*-≃"></a><a id="6651" href="Cubical.Data.Sum.Properties.html#6651" class="Function">⊎-IdR-⊥*-≃</a> <a id="6662" class="Symbol">:</a> <a id="6664" class="Symbol">∀{</a><a id="6666" href="Cubical.Data.Sum.Properties.html#6666" class="Bound">ℓ</a><a id="6667" class="Symbol">}</a> <a id="6669" class="Symbol">→</a> <a id="6671" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6673" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6675" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6678" class="Symbol">{</a><a id="6679" href="Cubical.Data.Sum.Properties.html#6666" class="Bound">ℓ</a><a id="6680" class="Symbol">}</a> <a id="6682" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6684" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6686" href="Cubical.Data.Sum.Properties.html#6651" class="Function">⊎-IdR-⊥*-≃</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6710" href="Cubical.Data.Sum.Properties.html#6359" class="Function">⊎-IdR-⊥*-Iso</a>

<a id="⊎-IdL-⊥*-≃"></a><a id="6724" href="Cubical.Data.Sum.Properties.html#6724" class="Function">⊎-IdL-⊥*-≃</a> <a id="6735" class="Symbol">:</a> <a id="6737" class="Symbol">∀{</a><a id="6739" href="Cubical.Data.Sum.Properties.html#6739" class="Bound">ℓ</a><a id="6740" class="Symbol">}</a> <a id="6742" class="Symbol">→</a> <a id="6744" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6747" class="Symbol">{</a><a id="6748" href="Cubical.Data.Sum.Properties.html#6739" class="Bound">ℓ</a><a id="6749" class="Symbol">}</a> <a id="6751" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6753" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6755" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6757" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6759" href="Cubical.Data.Sum.Properties.html#6724" class="Function">⊎-IdL-⊥*-≃</a> <a id="6770" class="Symbol">=</a> <a id="6772" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6783" href="Cubical.Data.Sum.Properties.html#6183" class="Function">⊎-IdL-⊥*-Iso</a>

<a id="Π⊎Iso"></a><a id="6797" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="6803" class="Symbol">:</a> <a id="6805" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6809" class="Symbol">((</a><a id="6811" href="Cubical.Data.Sum.Properties.html#6811" class="Bound">x</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6817" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6819" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="6820" class="Symbol">)</a> <a id="6822" class="Symbol">→</a> <a id="6824" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="6826" href="Cubical.Data.Sum.Properties.html#6811" class="Bound">x</a><a id="6827" class="Symbol">)</a> <a id="6829" class="Symbol">(((</a><a id="6832" href="Cubical.Data.Sum.Properties.html#6832" class="Bound">a</a> <a id="6834" class="Symbol">:</a> <a id="6836" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="6837" class="Symbol">)</a> <a id="6839" class="Symbol">→</a> <a id="6841" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="6843" class="Symbol">(</a><a id="6844" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6848" href="Cubical.Data.Sum.Properties.html#6832" class="Bound">a</a><a id="6849" class="Symbol">))</a> <a id="6852" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6854" class="Symbol">((</a><a id="6856" href="Cubical.Data.Sum.Properties.html#6856" class="Bound">b</a> <a id="6858" class="Symbol">:</a> <a id="6860" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="6861" class="Symbol">)</a> <a id="6863" class="Symbol">→</a> <a id="6865" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="6867" class="Symbol">(</a><a id="6868" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6872" href="Cubical.Data.Sum.Properties.html#6856" class="Bound">b</a><a id="6873" class="Symbol">)))</a>
<a id="6877" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6881" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="6887" href="Cubical.Data.Sum.Properties.html#6887" class="Bound">f</a> <a id="6889" class="Symbol">.</a><a id="6890" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6894" href="Cubical.Data.Sum.Properties.html#6894" class="Bound">a</a> <a id="6896" class="Symbol">=</a> <a id="6898" href="Cubical.Data.Sum.Properties.html#6887" class="Bound">f</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6905" href="Cubical.Data.Sum.Properties.html#6894" class="Bound">a</a><a id="6906" class="Symbol">)</a>
<a id="6908" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6912" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="6918" href="Cubical.Data.Sum.Properties.html#6918" class="Bound">f</a> <a id="6920" class="Symbol">.</a><a id="6921" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6925" href="Cubical.Data.Sum.Properties.html#6925" class="Bound">b</a> <a id="6927" class="Symbol">=</a> <a id="6929" href="Cubical.Data.Sum.Properties.html#6918" class="Bound">f</a> <a id="6931" class="Symbol">(</a><a id="6932" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6936" href="Cubical.Data.Sum.Properties.html#6925" class="Bound">b</a><a id="6937" class="Symbol">)</a>
<a id="6939" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6943" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="6949" class="Symbol">(</a><a id="6950" href="Cubical.Data.Sum.Properties.html#6950" class="Bound">g1</a> <a id="6953" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6955" href="Cubical.Data.Sum.Properties.html#6955" class="Bound">g2</a><a id="6957" class="Symbol">)</a> <a id="6959" class="Symbol">(</a><a id="6960" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6964" href="Cubical.Data.Sum.Properties.html#6964" class="Bound">a</a><a id="6965" class="Symbol">)</a> <a id="6967" class="Symbol">=</a> <a id="6969" href="Cubical.Data.Sum.Properties.html#6950" class="Bound">g1</a> <a id="6972" href="Cubical.Data.Sum.Properties.html#6964" class="Bound">a</a>
<a id="6974" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6978" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Cubical.Data.Sum.Properties.html#6985" class="Bound">g1</a> <a id="6988" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6990" href="Cubical.Data.Sum.Properties.html#6990" class="Bound">g2</a><a id="6992" class="Symbol">)</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6999" href="Cubical.Data.Sum.Properties.html#6999" class="Bound">b</a><a id="7000" class="Symbol">)</a> <a id="7002" class="Symbol">=</a> <a id="7004" href="Cubical.Data.Sum.Properties.html#6990" class="Bound">g2</a> <a id="7007" href="Cubical.Data.Sum.Properties.html#6999" class="Bound">b</a>
<a id="7009" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7018" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Cubical.Data.Sum.Properties.html#7025" class="Bound">g1</a> <a id="7028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7030" href="Cubical.Data.Sum.Properties.html#7030" class="Bound">g2</a><a id="7032" class="Symbol">)</a> <a id="7034" href="Cubical.Data.Sum.Properties.html#7034" class="Bound">i</a> <a id="7036" class="Symbol">.</a><a id="7037" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7041" href="Cubical.Data.Sum.Properties.html#7041" class="Bound">a</a> <a id="7043" class="Symbol">=</a> <a id="7045" href="Cubical.Data.Sum.Properties.html#7025" class="Bound">g1</a> <a id="7048" href="Cubical.Data.Sum.Properties.html#7041" class="Bound">a</a>
<a id="7050" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7059" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="7065" class="Symbol">(</a><a id="7066" href="Cubical.Data.Sum.Properties.html#7066" class="Bound">g1</a> <a id="7069" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7071" href="Cubical.Data.Sum.Properties.html#7071" class="Bound">g2</a><a id="7073" class="Symbol">)</a> <a id="7075" href="Cubical.Data.Sum.Properties.html#7075" class="Bound">i</a> <a id="7077" class="Symbol">.</a><a id="7078" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7082" href="Cubical.Data.Sum.Properties.html#7082" class="Bound">b</a> <a id="7084" class="Symbol">=</a> <a id="7086" href="Cubical.Data.Sum.Properties.html#7071" class="Bound">g2</a> <a id="7089" href="Cubical.Data.Sum.Properties.html#7082" class="Bound">b</a>
<a id="7091" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7099" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="7105" href="Cubical.Data.Sum.Properties.html#7105" class="Bound">f</a> <a id="7107" href="Cubical.Data.Sum.Properties.html#7107" class="Bound">i</a> <a id="7109" class="Symbol">(</a><a id="7110" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7114" href="Cubical.Data.Sum.Properties.html#7114" class="Bound">a</a><a id="7115" class="Symbol">)</a> <a id="7117" class="Symbol">=</a> <a id="7119" href="Cubical.Data.Sum.Properties.html#7105" class="Bound">f</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7126" href="Cubical.Data.Sum.Properties.html#7114" class="Bound">a</a><a id="7127" class="Symbol">)</a>
<a id="7129" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7137" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a> <a id="7143" href="Cubical.Data.Sum.Properties.html#7143" class="Bound">f</a> <a id="7145" href="Cubical.Data.Sum.Properties.html#7145" class="Bound">i</a> <a id="7147" class="Symbol">(</a><a id="7148" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7152" href="Cubical.Data.Sum.Properties.html#7152" class="Bound">b</a><a id="7153" class="Symbol">)</a> <a id="7155" class="Symbol">=</a> <a id="7157" href="Cubical.Data.Sum.Properties.html#7143" class="Bound">f</a> <a id="7159" class="Symbol">(</a><a id="7160" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7164" href="Cubical.Data.Sum.Properties.html#7152" class="Bound">b</a><a id="7165" class="Symbol">)</a>

<a id="Σ⊎Iso"></a><a id="7168" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7174" class="Symbol">:</a> <a id="7176" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7183" class="Symbol">(</a><a id="7184" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7186" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7188" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7189" class="Symbol">)</a> <a id="7191" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a><a id="7192" class="Symbol">)</a> <a id="7194" class="Symbol">((</a><a id="7196" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7198" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7200" class="Symbol">(λ</a> <a id="7203" href="Cubical.Data.Sum.Properties.html#7203" class="Bound">a</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7209" class="Symbol">(</a><a id="7210" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7214" href="Cubical.Data.Sum.Properties.html#7203" class="Bound">a</a><a id="7215" class="Symbol">)))</a> <a id="7219" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7221" class="Symbol">(</a><a id="7222" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7224" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="7226" class="Symbol">(λ</a> <a id="7229" href="Cubical.Data.Sum.Properties.html#7229" class="Bound">b</a> <a id="7231" class="Symbol">→</a> <a id="7233" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7240" href="Cubical.Data.Sum.Properties.html#7229" class="Bound">b</a><a id="7241" class="Symbol">))))</a>
<a id="7246" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7250" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7256" class="Symbol">(</a><a id="7257" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7261" href="Cubical.Data.Sum.Properties.html#7261" class="Bound">a</a> <a id="7263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7265" href="Cubical.Data.Sum.Properties.html#7265" class="Bound">ea</a><a id="7267" class="Symbol">)</a> <a id="7269" class="Symbol">=</a> <a id="7271" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Cubical.Data.Sum.Properties.html#7261" class="Bound">a</a> <a id="7278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7280" href="Cubical.Data.Sum.Properties.html#7265" class="Bound">ea</a><a id="7282" class="Symbol">)</a>
<a id="7284" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7288" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7294" class="Symbol">(</a><a id="7295" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7299" href="Cubical.Data.Sum.Properties.html#7299" class="Bound">b</a> <a id="7301" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7303" href="Cubical.Data.Sum.Properties.html#7303" class="Bound">eb</a><a id="7305" class="Symbol">)</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7313" class="Symbol">(</a><a id="7314" href="Cubical.Data.Sum.Properties.html#7299" class="Bound">b</a> <a id="7316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7318" href="Cubical.Data.Sum.Properties.html#7303" class="Bound">eb</a><a id="7320" class="Symbol">)</a>
<a id="7322" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7326" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Cubical.Data.Sum.Properties.html#7338" class="Bound">a</a> <a id="7340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7342" href="Cubical.Data.Sum.Properties.html#7342" class="Bound">ea</a><a id="7344" class="Symbol">))</a> <a id="7347" class="Symbol">=</a> <a id="7349" class="Symbol">(</a><a id="7350" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7354" href="Cubical.Data.Sum.Properties.html#7338" class="Bound">a</a> <a id="7356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7358" href="Cubical.Data.Sum.Properties.html#7342" class="Bound">ea</a><a id="7360" class="Symbol">)</a>
<a id="7362" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7366" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7377" class="Symbol">(</a><a id="7378" href="Cubical.Data.Sum.Properties.html#7378" class="Bound">b</a> <a id="7380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7382" href="Cubical.Data.Sum.Properties.html#7382" class="Bound">eb</a><a id="7384" class="Symbol">))</a> <a id="7387" class="Symbol">=</a> <a id="7389" class="Symbol">(</a><a id="7390" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7394" href="Cubical.Data.Sum.Properties.html#7378" class="Bound">b</a> <a id="7396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7398" href="Cubical.Data.Sum.Properties.html#7382" class="Bound">eb</a><a id="7400" class="Symbol">)</a>
<a id="7402" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7411" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Cubical.Data.Sum.Properties.html#7423" class="Bound">a</a> <a id="7425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7427" href="Cubical.Data.Sum.Properties.html#7427" class="Bound">ea</a><a id="7429" class="Symbol">))</a> <a id="7432" class="Symbol">=</a> <a id="7434" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7439" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7448" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7454" class="Symbol">(</a><a id="7455" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7459" class="Symbol">(</a><a id="7460" href="Cubical.Data.Sum.Properties.html#7460" class="Bound">b</a> <a id="7462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7464" href="Cubical.Data.Sum.Properties.html#7464" class="Bound">eb</a><a id="7466" class="Symbol">))</a> <a id="7469" class="Symbol">=</a> <a id="7471" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7476" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7484" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7495" href="Cubical.Data.Sum.Properties.html#7495" class="Bound">a</a> <a id="7497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7499" href="Cubical.Data.Sum.Properties.html#7499" class="Bound">ea</a><a id="7501" class="Symbol">)</a> <a id="7503" class="Symbol">=</a> <a id="7505" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7510" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7518" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7529" href="Cubical.Data.Sum.Properties.html#7529" class="Bound">b</a> <a id="7531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7533" href="Cubical.Data.Sum.Properties.html#7533" class="Bound">eb</a><a id="7535" class="Symbol">)</a> <a id="7537" class="Symbol">=</a> <a id="7539" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="×DistR⊎Iso"></a><a id="7545" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7556" class="Symbol">:</a> <a id="7558" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7565" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7567" class="Symbol">(</a><a id="7568" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="7570" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7572" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="7573" class="Symbol">))</a> <a id="7576" class="Symbol">((</a><a id="7578" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7580" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7582" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7583" class="Symbol">)</a> <a id="7585" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7590" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7592" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="7593" class="Symbol">))</a>
<a id="7596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7600" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7611" class="Symbol">(</a><a id="7612" href="Cubical.Data.Sum.Properties.html#7612" class="Bound">a</a> <a id="7614" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7616" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7620" href="Cubical.Data.Sum.Properties.html#7620" class="Bound">b</a><a id="7621" class="Symbol">)</a> <a id="7623" class="Symbol">=</a> <a id="7625" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7629" class="Symbol">(</a><a id="7630" href="Cubical.Data.Sum.Properties.html#7612" class="Bound">a</a> <a id="7632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7634" href="Cubical.Data.Sum.Properties.html#7620" class="Bound">b</a><a id="7635" class="Symbol">)</a>
<a id="7637" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7641" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7652" class="Symbol">(</a><a id="7653" href="Cubical.Data.Sum.Properties.html#7653" class="Bound">a</a> <a id="7655" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7657" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7661" href="Cubical.Data.Sum.Properties.html#7661" class="Bound">c</a><a id="7662" class="Symbol">)</a> <a id="7664" class="Symbol">=</a> <a id="7666" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Cubical.Data.Sum.Properties.html#7653" class="Bound">a</a> <a id="7673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7675" href="Cubical.Data.Sum.Properties.html#7661" class="Bound">c</a><a id="7676" class="Symbol">)</a>
<a id="7678" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7682" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7693" class="Symbol">(</a><a id="7694" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Cubical.Data.Sum.Properties.html#7699" class="Bound">a</a> <a id="7701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7703" href="Cubical.Data.Sum.Properties.html#7703" class="Bound">b</a><a id="7704" class="Symbol">))</a> <a id="7707" class="Symbol">=</a> <a id="7709" href="Cubical.Data.Sum.Properties.html#7699" class="Bound">a</a> <a id="7711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7713" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7717" href="Cubical.Data.Sum.Properties.html#7703" class="Bound">b</a>
<a id="7719" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7723" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Cubical.Data.Sum.Properties.html#7740" class="Bound">a</a> <a id="7742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7744" href="Cubical.Data.Sum.Properties.html#7744" class="Bound">c</a><a id="7745" class="Symbol">))</a> <a id="7748" class="Symbol">=</a> <a id="7750" href="Cubical.Data.Sum.Properties.html#7740" class="Bound">a</a> <a id="7752" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7754" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7758" href="Cubical.Data.Sum.Properties.html#7744" class="Bound">c</a>
<a id="7760" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7769" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7780" class="Symbol">(</a><a id="7781" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Cubical.Data.Sum.Properties.html#7786" class="Bound">a</a> <a id="7788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7790" href="Cubical.Data.Sum.Properties.html#7790" class="Bound">b</a><a id="7791" class="Symbol">))</a> <a id="7794" class="Symbol">=</a> <a id="7796" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7801" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7810" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7826" class="Symbol">(</a><a id="7827" href="Cubical.Data.Sum.Properties.html#7827" class="Bound">a</a> <a id="7829" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7831" href="Cubical.Data.Sum.Properties.html#7831" class="Bound">c</a><a id="7832" class="Symbol">))</a> <a id="7835" class="Symbol">=</a> <a id="7837" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7842" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7850" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7861" class="Symbol">(</a><a id="7862" href="Cubical.Data.Sum.Properties.html#7862" class="Bound">a</a> <a id="7864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7866" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7870" href="Cubical.Data.Sum.Properties.html#7870" class="Bound">b</a><a id="7871" class="Symbol">)</a> <a id="7873" class="Symbol">=</a> <a id="7875" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7880" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7888" href="Cubical.Data.Sum.Properties.html#7545" class="Function">×DistR⊎Iso</a> <a id="7899" class="Symbol">(</a><a id="7900" href="Cubical.Data.Sum.Properties.html#7900" class="Bound">a</a> <a id="7902" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7904" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7908" href="Cubical.Data.Sum.Properties.html#7908" class="Bound">c</a><a id="7909" class="Symbol">)</a> <a id="7911" class="Symbol">=</a> <a id="7913" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Π⊎≃"></a><a id="7919" href="Cubical.Data.Sum.Properties.html#7919" class="Function">Π⊎≃</a> <a id="7923" class="Symbol">:</a> <a id="7925" class="Symbol">((</a><a id="7927" href="Cubical.Data.Sum.Properties.html#7927" class="Bound">x</a> <a id="7929" class="Symbol">:</a> <a id="7931" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7933" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7935" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7936" class="Symbol">)</a> <a id="7938" class="Symbol">→</a> <a id="7940" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7942" href="Cubical.Data.Sum.Properties.html#7927" class="Bound">x</a><a id="7943" class="Symbol">)</a> <a id="7945" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7947" class="Symbol">((</a><a id="7949" href="Cubical.Data.Sum.Properties.html#7949" class="Bound">a</a> <a id="7951" class="Symbol">:</a> <a id="7953" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="7954" class="Symbol">)</a> <a id="7956" class="Symbol">→</a> <a id="7958" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7960" class="Symbol">(</a><a id="7961" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7965" href="Cubical.Data.Sum.Properties.html#7949" class="Bound">a</a><a id="7966" class="Symbol">))</a> <a id="7969" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7971" class="Symbol">((</a><a id="7973" href="Cubical.Data.Sum.Properties.html#7973" class="Bound">b</a> <a id="7975" class="Symbol">:</a> <a id="7977" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7978" class="Symbol">)</a> <a id="7980" class="Symbol">→</a> <a id="7982" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7984" class="Symbol">(</a><a id="7985" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7989" href="Cubical.Data.Sum.Properties.html#7973" class="Bound">b</a><a id="7990" class="Symbol">))</a>
<a id="7993" href="Cubical.Data.Sum.Properties.html#7919" class="Function">Π⊎≃</a> <a id="7997" class="Symbol">=</a> <a id="7999" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8010" href="Cubical.Data.Sum.Properties.html#6797" class="Function">Π⊎Iso</a>

<a id="Σ⊎≃"></a><a id="8017" href="Cubical.Data.Sum.Properties.html#8017" class="Function">Σ⊎≃</a> <a id="8021" class="Symbol">:</a> <a id="8023" class="Symbol">(</a><a id="8024" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8026" class="Symbol">(</a><a id="8027" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="8029" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8031" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="8032" class="Symbol">)</a> <a id="8034" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a><a id="8035" class="Symbol">)</a> <a id="8037" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8039" class="Symbol">((</a><a id="8041" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8043" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="8045" class="Symbol">(λ</a> <a id="8048" href="Cubical.Data.Sum.Properties.html#8048" class="Bound">a</a> <a id="8050" class="Symbol">→</a> <a id="8052" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8059" href="Cubical.Data.Sum.Properties.html#8048" class="Bound">a</a><a id="8060" class="Symbol">)))</a> <a id="8064" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8069" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="8071" class="Symbol">(λ</a> <a id="8074" href="Cubical.Data.Sum.Properties.html#8074" class="Bound">b</a> <a id="8076" class="Symbol">→</a> <a id="8078" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8085" href="Cubical.Data.Sum.Properties.html#8074" class="Bound">b</a><a id="8086" class="Symbol">))))</a>
<a id="8091" href="Cubical.Data.Sum.Properties.html#8017" class="Function">Σ⊎≃</a> <a id="8095" class="Symbol">=</a> <a id="8097" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8108" href="Cubical.Data.Sum.Properties.html#7168" class="Function">Σ⊎Iso</a>

<a id="⊎Monotone↪"></a><a id="8115" href="Cubical.Data.Sum.Properties.html#8115" class="Function">⊎Monotone↪</a> <a id="8126" class="Symbol">:</a> <a id="8128" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="8130" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8132" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="8134" class="Symbol">→</a> <a id="8136" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="8138" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8140" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="8142" class="Symbol">→</a> <a id="8144" class="Symbol">(</a><a id="8145" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="8147" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8149" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="8150" class="Symbol">)</a> <a id="8152" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8154" class="Symbol">(</a><a id="8155" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="8157" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8159" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="8160" class="Symbol">)</a>
<a id="8162" href="Cubical.Data.Sum.Properties.html#8115" class="Function">⊎Monotone↪</a> <a id="8173" class="Symbol">(</a><a id="8174" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="8176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8178" href="Cubical.Data.Sum.Properties.html#8178" class="Bound">embf</a><a id="8182" class="Symbol">)</a> <a id="8184" class="Symbol">(</a><a id="8185" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="8187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8189" href="Cubical.Data.Sum.Properties.html#8189" class="Bound">embg</a><a id="8193" class="Symbol">)</a> <a id="8195" class="Symbol">=</a> <a id="8197" class="Symbol">(</a><a id="8198" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8202" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="8204" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a><a id="8205" class="Symbol">)</a> <a id="8207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8209" href="Cubical.Data.Sum.Properties.html#9872" class="Function">emb</a>
  <a id="8215" class="Keyword">where</a> <a id="8221" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="8232" class="Symbol">:</a> <a id="8234" class="Symbol">∀</a> <a id="8236" href="Cubical.Data.Sum.Properties.html#8236" class="Bound">x</a> <a id="8238" href="Cubical.Data.Sum.Properties.html#8238" class="Bound">y</a> <a id="8240" class="Symbol">→</a> <a id="8242" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a> <a id="8254" href="Cubical.Data.Sum.Properties.html#8236" class="Bound">x</a> <a id="8256" href="Cubical.Data.Sum.Properties.html#8238" class="Bound">y</a>
                           <a id="8285" class="Symbol">→</a> <a id="8287" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a> <a id="8299" class="Symbol">(</a><a id="8300" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8304" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="8306" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="8308" href="Cubical.Data.Sum.Properties.html#8236" class="Bound">x</a><a id="8309" class="Symbol">)</a> <a id="8311" class="Symbol">(</a><a id="8312" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8316" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="8318" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="8320" href="Cubical.Data.Sum.Properties.html#8238" class="Bound">y</a><a id="8321" class="Symbol">)</a>
        <a id="8331" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="8342" class="Symbol">(</a><a id="8343" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8347" class="Symbol">_)</a> <a id="8350" class="Symbol">(</a><a id="8351" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8355" class="Symbol">_)</a> <a id="8358" href="Cubical.Data.Sum.Properties.html#8358" class="Bound">cover</a> <a id="8364" class="Symbol">=</a> <a id="8366" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8377" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="8379" class="Symbol">(</a><a id="8380" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="8386" href="Cubical.Data.Sum.Properties.html#8358" class="Bound">cover</a><a id="8391" class="Symbol">))</a>
        <a id="8402" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="8413" class="Symbol">(</a><a id="8414" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8418" class="Symbol">_)</a> <a id="8421" class="Symbol">(</a><a id="8422" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8426" class="Symbol">_)</a> <a id="8429" href="Cubical.Data.Sum.Properties.html#8429" class="Bound">cover</a> <a id="8435" class="Symbol">=</a> <a id="8437" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="8442" class="Symbol">(</a><a id="8443" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8448" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="8457" href="Cubical.Data.Sum.Properties.html#8429" class="Bound">cover</a><a id="8462" class="Symbol">))</a>

        <a id="8474" href="Cubical.Data.Sum.Properties.html#8474" class="Function">equiv</a> <a id="8480" class="Symbol">:</a> <a id="8482" class="Symbol">∀</a> <a id="8484" href="Cubical.Data.Sum.Properties.html#8484" class="Bound">x</a> <a id="8486" href="Cubical.Data.Sum.Properties.html#8486" class="Bound">y</a> <a id="8488" class="Symbol">→</a> <a id="8490" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="8498" class="Symbol">(</a><a id="8499" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="8510" href="Cubical.Data.Sum.Properties.html#8484" class="Bound">x</a> <a id="8512" href="Cubical.Data.Sum.Properties.html#8486" class="Bound">y</a><a id="8513" class="Symbol">)</a>
        <a id="8523" href="Cubical.Data.Sum.Properties.html#8474" class="Function">equiv</a> <a id="8529" class="Symbol">(</a><a id="8530" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8534" href="Cubical.Data.Sum.Properties.html#8534" class="Bound">a₀</a><a id="8536" class="Symbol">)</a> <a id="8538" class="Symbol">(</a><a id="8539" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8543" href="Cubical.Data.Sum.Properties.html#8543" class="Bound">a₁</a><a id="8545" class="Symbol">)</a>
          <a id="8557" class="Symbol">=</a> <a id="8559" class="Symbol">((</a><a id="8561" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="8570" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="8579" class="Symbol">)</a>
            <a id="8593" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a> <a id="8596" class="Symbol">((</a><a id="8598" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8603" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a><a id="8604" class="Symbol">)</a> <a id="8606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8608" class="Symbol">(</a><a id="8609" href="Cubical.Data.Sum.Properties.html#8178" class="Bound">embf</a> <a id="8614" href="Cubical.Data.Sum.Properties.html#8534" class="Bound">a₀</a> <a id="8617" href="Cubical.Data.Sum.Properties.html#8543" class="Bound">a₁</a><a id="8619" class="Symbol">))</a>
            <a id="8634" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a> <a id="8637" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="8646" class="Symbol">)</a> <a id="8648" class="Symbol">.</a><a id="8649" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
        <a id="8661" href="Cubical.Data.Sum.Properties.html#8474" class="Function">equiv</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8672" href="Cubical.Data.Sum.Properties.html#8672" class="Bound">a₀</a><a id="8674" class="Symbol">)</a> <a id="8676" class="Symbol">(</a><a id="8677" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8681" href="Cubical.Data.Sum.Properties.html#8681" class="Bound">b₁</a><a id="8683" class="Symbol">)</a> <a id="8685" class="Symbol">.</a><a id="8686" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8698" class="Symbol">()</a>
        <a id="8709" href="Cubical.Data.Sum.Properties.html#8474" class="Function">equiv</a> <a id="8715" class="Symbol">(</a><a id="8716" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8720" href="Cubical.Data.Sum.Properties.html#8720" class="Bound">b₀</a><a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">(</a><a id="8725" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8729" href="Cubical.Data.Sum.Properties.html#8729" class="Bound">a₁</a><a id="8731" class="Symbol">)</a> <a id="8733" class="Symbol">.</a><a id="8734" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8746" class="Symbol">()</a>
        <a id="8757" href="Cubical.Data.Sum.Properties.html#8474" class="Function">equiv</a> <a id="8763" class="Symbol">(</a><a id="8764" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8768" href="Cubical.Data.Sum.Properties.html#8768" class="Bound">b₀</a><a id="8770" class="Symbol">)</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8777" href="Cubical.Data.Sum.Properties.html#8777" class="Bound">b₁</a><a id="8779" class="Symbol">)</a>
          <a id="8791" class="Symbol">=</a> <a id="8793" class="Symbol">((</a><a id="8795" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="8804" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="8813" class="Symbol">)</a>
            <a id="8827" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a> <a id="8830" class="Symbol">((</a><a id="8832" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8837" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a><a id="8838" class="Symbol">)</a> <a id="8840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8842" class="Symbol">(</a><a id="8843" href="Cubical.Data.Sum.Properties.html#8189" class="Bound">embg</a> <a id="8848" href="Cubical.Data.Sum.Properties.html#8768" class="Bound">b₀</a> <a id="8851" href="Cubical.Data.Sum.Properties.html#8777" class="Bound">b₁</a><a id="8853" class="Symbol">))</a>
            <a id="8868" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a> <a id="8871" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="8880" class="Symbol">)</a> <a id="8882" class="Symbol">.</a><a id="8883" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

        <a id="8896" href="Cubical.Data.Sum.Properties.html#8896" class="Function">lemma</a> <a id="8902" class="Symbol">:</a> <a id="8904" class="Symbol">∀</a> <a id="8906" href="Cubical.Data.Sum.Properties.html#8906" class="Bound">x</a> <a id="8908" href="Cubical.Data.Sum.Properties.html#8908" class="Bound">y</a>
              <a id="8924" class="Symbol">→</a> <a id="8926" class="Symbol">∀</a> <a id="8928" class="Symbol">(</a><a id="8929" href="Cubical.Data.Sum.Properties.html#8929" class="Bound">p</a> <a id="8931" class="Symbol">:</a> <a id="8933" href="Cubical.Data.Sum.Properties.html#8906" class="Bound">x</a> <a id="8935" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8937" href="Cubical.Data.Sum.Properties.html#8908" class="Bound">y</a><a id="8938" class="Symbol">)</a>
              <a id="8954" class="Symbol">→</a> <a id="8956" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8966" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="8968" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a><a id="8969" class="Symbol">)</a> <a id="8971" href="Cubical.Data.Sum.Properties.html#8929" class="Bound">p</a> <a id="8973" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                     <a id="8996" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a>
                       <a id="9032" class="Symbol">(</a><a id="9033" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9037" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9039" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="9041" href="Cubical.Data.Sum.Properties.html#8906" class="Bound">x</a><a id="9042" class="Symbol">)</a>
                       <a id="9067" class="Symbol">(</a><a id="9068" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9072" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9074" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="9076" href="Cubical.Data.Sum.Properties.html#8908" class="Bound">y</a><a id="9077" class="Symbol">)</a>
                       <a id="9102" class="Symbol">(</a><a id="9103" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="9114" href="Cubical.Data.Sum.Properties.html#8906" class="Bound">x</a> <a id="9116" href="Cubical.Data.Sum.Properties.html#8908" class="Bound">y</a> <a id="9118" class="Symbol">(</a><a id="9119" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="9132" href="Cubical.Data.Sum.Properties.html#8906" class="Bound">x</a> <a id="9134" href="Cubical.Data.Sum.Properties.html#8908" class="Bound">y</a> <a id="9136" href="Cubical.Data.Sum.Properties.html#8929" class="Bound">p</a><a id="9137" class="Symbol">))</a>
        <a id="9148" href="Cubical.Data.Sum.Properties.html#8896" class="Function">lemma</a> <a id="9154" class="Symbol">(</a><a id="9155" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9159" href="Cubical.Data.Sum.Properties.html#9159" class="Bound">a₀</a><a id="9161" class="Symbol">)</a> <a id="9163" class="Symbol">_</a>
          <a id="9175" class="Symbol">=</a> <a id="9177" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9179" class="Symbol">(λ</a> <a id="9182" href="Cubical.Data.Sum.Properties.html#9182" class="Bound">y</a> <a id="9184" href="Cubical.Data.Sum.Properties.html#9184" class="Bound">p</a>
              <a id="9200" class="Symbol">→</a> <a id="9202" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9207" class="Symbol">(</a><a id="9208" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9212" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9214" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a><a id="9215" class="Symbol">)</a> <a id="9217" href="Cubical.Data.Sum.Properties.html#9184" class="Bound">p</a> <a id="9219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                     <a id="9242" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a> <a id="9255" class="Symbol">(</a><a id="9256" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9260" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9262" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="9264" class="Symbol">(</a><a id="9265" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9269" href="Cubical.Data.Sum.Properties.html#9159" class="Bound">a₀</a><a id="9271" class="Symbol">))</a>
                                  <a id="9308" class="Symbol">(</a><a id="9309" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9313" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9315" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="9317" href="Cubical.Data.Sum.Properties.html#9182" class="Bound">y</a><a id="9318" class="Symbol">)</a>
                                  <a id="9354" class="Symbol">(</a><a id="9355" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="9366" class="Symbol">(</a><a id="9367" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9371" href="Cubical.Data.Sum.Properties.html#9159" class="Bound">a₀</a><a id="9373" class="Symbol">)</a> <a id="9375" href="Cubical.Data.Sum.Properties.html#9182" class="Bound">y</a>
                                              <a id="9423" class="Symbol">(</a><a id="9424" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="9437" class="Symbol">(</a><a id="9438" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9442" href="Cubical.Data.Sum.Properties.html#9159" class="Bound">a₀</a><a id="9444" class="Symbol">)</a> <a id="9446" href="Cubical.Data.Sum.Properties.html#9182" class="Bound">y</a> <a id="9448" href="Cubical.Data.Sum.Properties.html#9184" class="Bound">p</a><a id="9449" class="Symbol">)))</a>
            <a id="9465" class="Symbol">(</a><a id="9466" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9470" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9472" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9477" class="Symbol">(</a><a id="9478" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9483" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="9486" class="Symbol">)</a> <a id="9488" class="Symbol">(</a><a id="9489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9494" class="Symbol">(</a><a id="9495" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9500" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a><a id="9501" class="Symbol">)</a> <a id="9503" class="Symbol">(</a><a id="9504" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9518" class="Symbol">_)))</a>
        <a id="9531" href="Cubical.Data.Sum.Properties.html#8896" class="Function">lemma</a> <a id="9537" class="Symbol">(</a><a id="9538" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9542" href="Cubical.Data.Sum.Properties.html#9542" class="Bound">b₀</a><a id="9544" class="Symbol">)</a> <a id="9546" class="Symbol">_</a>
          <a id="9558" class="Symbol">=</a> <a id="9560" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9562" class="Symbol">(λ</a> <a id="9565" href="Cubical.Data.Sum.Properties.html#9565" class="Bound">y</a> <a id="9567" href="Cubical.Data.Sum.Properties.html#9567" class="Bound">p</a>
              <a id="9583" class="Symbol">→</a> <a id="9585" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9590" class="Symbol">(</a><a id="9591" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9595" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9597" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a><a id="9598" class="Symbol">)</a> <a id="9600" href="Cubical.Data.Sum.Properties.html#9567" class="Bound">p</a> <a id="9602" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                     <a id="9625" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a>
                       <a id="9661" class="Symbol">(</a><a id="9662" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9666" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9668" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="9670" class="Symbol">(</a><a id="9671" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9675" href="Cubical.Data.Sum.Properties.html#9542" class="Bound">b₀</a><a id="9677" class="Symbol">))</a>
                       <a id="9703" class="Symbol">(</a><a id="9704" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9708" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9710" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="9712" href="Cubical.Data.Sum.Properties.html#9565" class="Bound">y</a><a id="9713" class="Symbol">)</a>
                       <a id="9738" class="Symbol">(</a><a id="9739" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9755" href="Cubical.Data.Sum.Properties.html#9542" class="Bound">b₀</a><a id="9757" class="Symbol">)</a> <a id="9759" href="Cubical.Data.Sum.Properties.html#9565" class="Bound">y</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="9775" class="Symbol">(</a><a id="9776" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9780" href="Cubical.Data.Sum.Properties.html#9542" class="Bound">b₀</a><a id="9782" class="Symbol">)</a> <a id="9784" href="Cubical.Data.Sum.Properties.html#9565" class="Bound">y</a> <a id="9786" href="Cubical.Data.Sum.Properties.html#9567" class="Bound">p</a><a id="9787" class="Symbol">)))</a>
              <a id="9805" class="Symbol">(</a><a id="9806" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9810" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9812" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9817" class="Symbol">(</a><a id="9818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9823" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="9826" class="Symbol">)</a> <a id="9828" class="Symbol">(</a><a id="9829" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9834" class="Symbol">(</a><a id="9835" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9840" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a><a id="9841" class="Symbol">)</a> <a id="9843" class="Symbol">(</a><a id="9844" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9858" class="Symbol">_)))</a>

        <a id="9872" href="Cubical.Data.Sum.Properties.html#9872" class="Function">emb</a> <a id="9876" class="Symbol">:</a> <a id="9878" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="9890" class="Symbol">(</a><a id="9891" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9895" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="9897" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a><a id="9898" class="Symbol">)</a>
        <a id="9908" href="Cubical.Data.Sum.Properties.html#9872" class="Function">emb</a> <a id="9912" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="9914" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a> <a id="9916" class="Symbol">=</a> <a id="9918" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9924" class="Symbol">(λ</a> <a id="9927" href="Cubical.Data.Sum.Properties.html#9927" class="Bound">eq</a> <a id="9930" class="Symbol">→</a> <a id="9932" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9940" href="Cubical.Data.Sum.Properties.html#9927" class="Bound">eq</a><a id="9942" class="Symbol">)</a>
                        <a id="9968" class="Symbol">(</a><a id="9969" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9981" class="Symbol">(</a><a id="9982" href="Cubical.Data.Sum.Properties.html#8896" class="Function">lemma</a> <a id="9988" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="9990" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a><a id="9991" class="Symbol">)))</a>
                          <a id="10021" class="Symbol">((</a><a id="10023" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="10025" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10027" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a>         <a id="10037" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10040" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="10049" class="Symbol">(</a><a id="10050" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a> <a id="10067" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="10069" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a><a id="10070" class="Symbol">)</a> <a id="10072" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
                          <a id="10100" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a> <a id="10112" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="10114" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a> <a id="10116" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10119" class="Symbol">(</a><a id="10120" href="Cubical.Data.Sum.Properties.html#8221" class="Function">coverToMap</a> <a id="10131" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="10133" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a><a id="10134" class="Symbol">)</a> <a id="10136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10138" class="Symbol">(</a><a id="10139" href="Cubical.Data.Sum.Properties.html#8474" class="Function">equiv</a> <a id="10145" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="10147" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a><a id="10148" class="Symbol">)</a> <a id="10150" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
                          <a id="10178" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a>
                            <a id="10218" class="Symbol">(</a><a id="10219" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10223" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="10225" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="10227" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a><a id="10228" class="Symbol">)</a>
                            <a id="10258" class="Symbol">(</a><a id="10259" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10263" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="10265" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="10267" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a><a id="10268" class="Symbol">)</a>   <a id="10272" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10275" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a>
                                             <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10342" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="10344" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="10346" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a><a id="10347" class="Symbol">)</a>
                                             <a id="10394" class="Symbol">(</a><a id="10395" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10399" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="10401" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="10403" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a><a id="10404" class="Symbol">)</a> <a id="10406" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
                          <a id="10434" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10438" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="10440" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="10442" href="Cubical.Data.Sum.Properties.html#9912" class="Bound">x</a> <a id="10444" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10446" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10450" href="Cubical.Data.Sum.Properties.html#8174" class="Bound">f</a> <a id="10452" href="Cubical.Data.Sum.Properties.html#8185" class="Bound">g</a> <a id="10454" href="Cubical.Data.Sum.Properties.html#9914" class="Bound">y</a> <a id="10456" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a><a id="10457" class="Symbol">)</a> <a id="10459" class="Symbol">.</a><a id="10460" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10463" class="Symbol">)</a>

<a id="10466" class="Comment">-- A ⊎ B ≃ C ⊎ D implies B ≃ D if the first equiv respects inl</a>
<a id="Iso⊎→Iso"></a><a id="10529" href="Cubical.Data.Sum.Properties.html#10529" class="Function">Iso⊎→Iso</a> <a id="10538" class="Symbol">:</a> <a id="10540" class="Symbol">(</a><a id="10541" href="Cubical.Data.Sum.Properties.html#10541" class="Bound">f</a> <a id="10543" class="Symbol">:</a> <a id="10545" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10549" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="10551" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="10552" class="Symbol">)</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Cubical.Data.Sum.Properties.html#10555" class="Bound">e</a> <a id="10557" class="Symbol">:</a> <a id="10559" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10563" class="Symbol">(</a><a id="10564" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="10566" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10568" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="10569" class="Symbol">)</a> <a id="10571" class="Symbol">(</a><a id="10572" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="10574" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10576" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="10577" class="Symbol">))</a>
   <a id="10583" class="Symbol">→</a> <a id="10585" class="Symbol">((</a><a id="10587" href="Cubical.Data.Sum.Properties.html#10587" class="Bound">a</a> <a id="10589" class="Symbol">:</a> <a id="10591" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="10592" class="Symbol">)</a> <a id="10594" class="Symbol">→</a> <a id="10596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10604" href="Cubical.Data.Sum.Properties.html#10555" class="Bound">e</a> <a id="10606" class="Symbol">(</a><a id="10607" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10611" href="Cubical.Data.Sum.Properties.html#10587" class="Bound">a</a><a id="10612" class="Symbol">)</a> <a id="10614" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10616" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10620" class="Symbol">(</a><a id="10621" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10629" href="Cubical.Data.Sum.Properties.html#10541" class="Bound">f</a> <a id="10631" href="Cubical.Data.Sum.Properties.html#10587" class="Bound">a</a><a id="10632" class="Symbol">))</a>
   <a id="10638" class="Symbol">→</a> <a id="10640" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10644" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="10646" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a>
<a id="10648" href="Cubical.Data.Sum.Properties.html#10529" class="Function">Iso⊎→Iso</a> <a id="10657" class="Symbol">{</a><a id="10658" class="Argument">A</a> <a id="10660" class="Symbol">=</a> <a id="10662" href="Cubical.Data.Sum.Properties.html#10662" class="Bound">A</a><a id="10663" class="Symbol">}</a> <a id="10665" class="Symbol">{</a><a id="10666" class="Argument">C</a> <a id="10668" class="Symbol">=</a> <a id="10670" href="Cubical.Data.Sum.Properties.html#10670" class="Bound">C</a><a id="10671" class="Symbol">}</a> <a id="10673" class="Symbol">{</a><a id="10674" class="Argument">B</a> <a id="10676" class="Symbol">=</a> <a id="10678" href="Cubical.Data.Sum.Properties.html#10678" class="Bound">B</a><a id="10679" class="Symbol">}</a> <a id="10681" class="Symbol">{</a><a id="10682" class="Argument">D</a> <a id="10684" class="Symbol">=</a> <a id="10686" href="Cubical.Data.Sum.Properties.html#10686" class="Bound">D</a><a id="10687" class="Symbol">}</a> <a id="10689" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="10691" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="10693" href="Cubical.Data.Sum.Properties.html#10693" class="Bound">p</a> <a id="10695" class="Symbol">=</a> <a id="10697" href="Cubical.Data.Sum.Properties.html#12580" class="Function">Iso&#39;</a>
  <a id="10704" class="Keyword">where</a>
  <a id="10712" href="Cubical.Data.Sum.Properties.html#10712" class="Function">⊥-fib</a> <a id="10718" class="Symbol">:</a> <a id="10720" class="Symbol">∀</a> <a id="10722" class="Symbol">{</a><a id="10723" href="Cubical.Data.Sum.Properties.html#10723" class="Bound">ℓ</a> <a id="10725" href="Cubical.Data.Sum.Properties.html#10725" class="Bound">ℓ&#39;</a><a id="10727" class="Symbol">}</a> <a id="10729" class="Symbol">{</a><a id="10730" href="Cubical.Data.Sum.Properties.html#10730" class="Bound">A</a> <a id="10732" class="Symbol">:</a> <a id="10734" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10739" href="Cubical.Data.Sum.Properties.html#10723" class="Bound">ℓ</a><a id="10740" class="Symbol">}</a> <a id="10742" class="Symbol">{</a><a id="10743" href="Cubical.Data.Sum.Properties.html#10743" class="Bound">B</a> <a id="10745" class="Symbol">:</a> <a id="10747" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10752" href="Cubical.Data.Sum.Properties.html#10725" class="Bound">ℓ&#39;</a><a id="10754" class="Symbol">}</a> <a id="10756" class="Symbol">→</a> <a id="10758" href="Cubical.Data.Sum.Properties.html#10730" class="Bound">A</a> <a id="10760" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10762" href="Cubical.Data.Sum.Properties.html#10743" class="Bound">B</a> <a id="10764" class="Symbol">→</a> <a id="10766" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="10773" href="Cubical.Data.Sum.Properties.html#10712" class="Function">⊥-fib</a> <a id="10779" class="Symbol">(</a><a id="10780" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10784" href="Cubical.Data.Sum.Properties.html#10784" class="Bound">x</a><a id="10785" class="Symbol">)</a> <a id="10787" class="Symbol">=</a> <a id="10789" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="10793" href="Cubical.Data.Sum.Properties.html#10712" class="Function">⊥-fib</a> <a id="10799" class="Symbol">(</a><a id="10800" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10804" href="Cubical.Data.Sum.Properties.html#10804" class="Bound">x</a><a id="10805" class="Symbol">)</a> <a id="10807" class="Symbol">=</a> <a id="10809" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

  <a id="10817" class="Keyword">module</a> <a id="10824" href="Cubical.Data.Sum.Properties.html#10824" class="Module">_</a> <a id="10826" class="Symbol">{</a><a id="10827" href="Cubical.Data.Sum.Properties.html#10827" class="Bound">A</a> <a id="10829" class="Symbol">:</a> <a id="10831" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10836" href="Cubical.Data.Sum.Properties.html#496" class="Generalizable">ℓa</a><a id="10838" class="Symbol">}</a> <a id="10840" class="Symbol">{</a><a id="10841" href="Cubical.Data.Sum.Properties.html#10841" class="Bound">B</a> <a id="10843" class="Symbol">:</a> <a id="10845" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10850" href="Cubical.Data.Sum.Properties.html#499" class="Generalizable">ℓb</a><a id="10852" class="Symbol">}</a> <a id="10854" class="Symbol">{</a><a id="10855" href="Cubical.Data.Sum.Properties.html#10855" class="Bound">C</a> <a id="10857" class="Symbol">:</a> <a id="10859" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10864" href="Cubical.Data.Sum.Properties.html#502" class="Generalizable">ℓc</a><a id="10866" class="Symbol">}</a> <a id="10868" class="Symbol">{</a><a id="10869" href="Cubical.Data.Sum.Properties.html#10869" class="Bound">D</a> <a id="10871" class="Symbol">:</a> <a id="10873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10878" href="Cubical.Data.Sum.Properties.html#505" class="Generalizable">ℓd</a><a id="10880" class="Symbol">}</a>
         <a id="10891" class="Symbol">(</a><a id="10892" href="Cubical.Data.Sum.Properties.html#10892" class="Bound">f</a> <a id="10894" class="Symbol">:</a> <a id="10896" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10900" href="Cubical.Data.Sum.Properties.html#10827" class="Bound">A</a> <a id="10902" href="Cubical.Data.Sum.Properties.html#10855" class="Bound">C</a><a id="10903" class="Symbol">)</a>
         <a id="10914" class="Symbol">(</a><a id="10915" href="Cubical.Data.Sum.Properties.html#10915" class="Bound">e</a> <a id="10917" class="Symbol">:</a> <a id="10919" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10923" class="Symbol">(</a><a id="10924" href="Cubical.Data.Sum.Properties.html#10827" class="Bound">A</a> <a id="10926" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10928" href="Cubical.Data.Sum.Properties.html#10841" class="Bound">B</a><a id="10929" class="Symbol">)</a> <a id="10931" class="Symbol">(</a><a id="10932" href="Cubical.Data.Sum.Properties.html#10855" class="Bound">C</a> <a id="10934" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10936" href="Cubical.Data.Sum.Properties.html#10869" class="Bound">D</a><a id="10937" class="Symbol">))</a>
         <a id="10949" class="Symbol">(</a><a id="10950" href="Cubical.Data.Sum.Properties.html#10950" class="Bound">p</a> <a id="10952" class="Symbol">:</a> <a id="10954" class="Symbol">(</a><a id="10955" href="Cubical.Data.Sum.Properties.html#10955" class="Bound">a</a> <a id="10957" class="Symbol">:</a> <a id="10959" href="Cubical.Data.Sum.Properties.html#10827" class="Bound">A</a><a id="10960" class="Symbol">)</a> <a id="10962" class="Symbol">→</a> <a id="10964" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10972" href="Cubical.Data.Sum.Properties.html#10915" class="Bound">e</a> <a id="10974" class="Symbol">(</a><a id="10975" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10979" href="Cubical.Data.Sum.Properties.html#10955" class="Bound">a</a><a id="10980" class="Symbol">)</a> <a id="10982" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10984" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10988" class="Symbol">(</a><a id="10989" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10997" href="Cubical.Data.Sum.Properties.html#10892" class="Bound">f</a> <a id="10999" href="Cubical.Data.Sum.Properties.html#10955" class="Bound">a</a><a id="11000" class="Symbol">))</a> <a id="11003" class="Keyword">where</a>
    <a id="11013" href="Cubical.Data.Sum.Properties.html#11013" class="Function">T</a> <a id="11015" class="Symbol">:</a> <a id="11017" class="Symbol">(</a><a id="11018" href="Cubical.Data.Sum.Properties.html#11018" class="Bound">b</a> <a id="11020" class="Symbol">:</a> <a id="11022" href="Cubical.Data.Sum.Properties.html#10841" class="Bound">B</a><a id="11023" class="Symbol">)</a> <a id="11025" class="Symbol">→</a> <a id="11027" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11032" class="Symbol">_</a>
    <a id="11038" href="Cubical.Data.Sum.Properties.html#11013" class="Function">T</a> <a id="11040" href="Cubical.Data.Sum.Properties.html#11040" class="Bound">b</a> <a id="11042" class="Symbol">=</a> <a id="11044" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11047" href="Cubical.Data.Sum.Properties.html#11047" class="Bound">d&#39;</a> <a id="11050" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11052" href="Cubical.Data.Sum.Properties.html#10855" class="Bound">C</a> <a id="11054" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11056" href="Cubical.Data.Sum.Properties.html#10869" class="Bound">D</a> <a id="11058" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11069" href="Cubical.Data.Sum.Properties.html#10915" class="Bound">e</a> <a id="11071" class="Symbol">(</a><a id="11072" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11076" href="Cubical.Data.Sum.Properties.html#11040" class="Bound">b</a><a id="11077" class="Symbol">)</a> <a id="11079" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11081" href="Cubical.Data.Sum.Properties.html#11047" class="Bound">d&#39;</a><a id="11083" class="Symbol">)</a>

    <a id="11090" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="11097" class="Symbol">:</a> <a id="11099" class="Symbol">∀</a> <a id="11101" class="Symbol">{</a><a id="11102" href="Cubical.Data.Sum.Properties.html#11102" class="Bound">ℓ</a><a id="11103" class="Symbol">}</a> <a id="11105" class="Symbol">(</a><a id="11106" href="Cubical.Data.Sum.Properties.html#11106" class="Bound">b</a> <a id="11108" class="Symbol">:</a> <a id="11110" href="Cubical.Data.Sum.Properties.html#10841" class="Bound">B</a><a id="11111" class="Symbol">)</a> <a id="11113" class="Symbol">{</a><a id="11114" href="Cubical.Data.Sum.Properties.html#11114" class="Bound">P</a> <a id="11116" class="Symbol">:</a> <a id="11118" class="Symbol">(</a><a id="11119" href="Cubical.Data.Sum.Properties.html#11119" class="Bound">x</a> <a id="11121" class="Symbol">:</a> <a id="11123" href="Cubical.Data.Sum.Properties.html#11013" class="Function">T</a> <a id="11125" href="Cubical.Data.Sum.Properties.html#11106" class="Bound">b</a><a id="11126" class="Symbol">)</a> <a id="11128" class="Symbol">→</a> <a id="11130" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11135" href="Cubical.Data.Sum.Properties.html#11102" class="Bound">ℓ</a><a id="11136" class="Symbol">}</a>
           <a id="11149" class="Symbol">→</a> <a id="11151" class="Symbol">((</a><a id="11153" href="Cubical.Data.Sum.Properties.html#11153" class="Bound">d</a> <a id="11155" class="Symbol">:</a> <a id="11157" href="Cubical.Data.Sum.Properties.html#10869" class="Bound">D</a><a id="11158" class="Symbol">)</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.Data.Sum.Properties.html#11161" class="Bound">s</a> <a id="11163" class="Symbol">:</a> <a id="11165" class="Symbol">_)</a> <a id="11168" class="Symbol">→</a> <a id="11170" href="Cubical.Data.Sum.Properties.html#11114" class="Bound">P</a> <a id="11172" class="Symbol">(</a><a id="11173" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11177" href="Cubical.Data.Sum.Properties.html#11153" class="Bound">d</a> <a id="11179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11181" href="Cubical.Data.Sum.Properties.html#11161" class="Bound">s</a><a id="11182" class="Symbol">))</a>
           <a id="11196" class="Symbol">→</a> <a id="11198" class="Symbol">(</a><a id="11199" href="Cubical.Data.Sum.Properties.html#11199" class="Bound">x</a> <a id="11201" class="Symbol">:</a> <a id="11203" class="Symbol">_)</a> <a id="11206" class="Symbol">→</a> <a id="11208" href="Cubical.Data.Sum.Properties.html#11114" class="Bound">P</a> <a id="11210" href="Cubical.Data.Sum.Properties.html#11199" class="Bound">x</a>
    <a id="11216" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="11223" href="Cubical.Data.Sum.Properties.html#11223" class="Bound">b</a> <a id="11225" href="Cubical.Data.Sum.Properties.html#11225" class="Bound">ind</a> <a id="11229" class="Symbol">(</a><a id="11230" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11234" href="Cubical.Data.Sum.Properties.html#11234" class="Bound">x</a> <a id="11236" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11238" href="Cubical.Data.Sum.Properties.html#11238" class="Bound">q</a><a id="11239" class="Symbol">)</a> <a id="11241" class="Symbol">=</a>
      <a id="11249" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11255" class="Symbol">(</a><a id="11256" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11262" href="Cubical.Data.Sum.Properties.html#10712" class="Function">⊥-fib</a> <a id="11268" class="Symbol">(</a><a id="11269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11273" class="Symbol">(</a><a id="11274" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11278" class="Symbol">(</a><a id="11279" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="11291" href="Cubical.Data.Sum.Properties.html#10915" class="Bound">e</a> <a id="11293" class="Symbol">_)</a>
          <a id="11306" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11308" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11313" class="Symbol">(</a><a id="11314" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11322" href="Cubical.Data.Sum.Properties.html#10915" class="Bound">e</a><a id="11323" class="Symbol">)</a>
             <a id="11338" class="Symbol">(</a><a id="11339" href="Cubical.Data.Sum.Properties.html#10950" class="Bound">p</a> <a id="11341" class="Symbol">_</a> <a id="11343" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11345" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11350" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11354" class="Symbol">(</a><a id="11355" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="11368" href="Cubical.Data.Sum.Properties.html#10892" class="Bound">f</a> <a id="11370" href="Cubical.Data.Sum.Properties.html#11234" class="Bound">x</a><a id="11371" class="Symbol">)</a> <a id="11373" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11375" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11379" href="Cubical.Data.Sum.Properties.html#11238" class="Bound">q</a><a id="11380" class="Symbol">)</a>
          <a id="11392" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11394" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="11406" href="Cubical.Data.Sum.Properties.html#10915" class="Bound">e</a> <a id="11408" class="Symbol">_))</a> <a id="11412" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11414" class="Symbol">)</a>
    <a id="11420" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="11427" href="Cubical.Data.Sum.Properties.html#11427" class="Bound">b</a> <a id="11429" href="Cubical.Data.Sum.Properties.html#11429" class="Bound">ind</a> <a id="11433" class="Symbol">(</a><a id="11434" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11438" href="Cubical.Data.Sum.Properties.html#11438" class="Bound">x</a> <a id="11440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11442" href="Cubical.Data.Sum.Properties.html#11442" class="Bound">y</a><a id="11443" class="Symbol">)</a> <a id="11445" class="Symbol">=</a> <a id="11447" href="Cubical.Data.Sum.Properties.html#11429" class="Bound">ind</a> <a id="11451" href="Cubical.Data.Sum.Properties.html#11438" class="Bound">x</a> <a id="11453" href="Cubical.Data.Sum.Properties.html#11442" class="Bound">y</a>

  <a id="11458" href="Cubical.Data.Sum.Properties.html#11458" class="Function">e-pres-inr-help</a> <a id="11474" class="Symbol">:</a> <a id="11476" class="Symbol">(</a><a id="11477" href="Cubical.Data.Sum.Properties.html#11477" class="Bound">b</a> <a id="11479" class="Symbol">:</a> <a id="11481" href="Cubical.Data.Sum.Properties.html#10678" class="Bound">B</a><a id="11482" class="Symbol">)</a> <a id="11484" class="Symbol">→</a> <a id="11486" href="Cubical.Data.Sum.Properties.html#11013" class="Function">T</a> <a id="11488" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="11490" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="11492" href="Cubical.Data.Sum.Properties.html#10693" class="Bound">p</a> <a id="11494" href="Cubical.Data.Sum.Properties.html#11477" class="Bound">b</a>  <a id="11497" class="Symbol">→</a> <a id="11499" href="Cubical.Data.Sum.Properties.html#10686" class="Bound">D</a>
  <a id="11503" href="Cubical.Data.Sum.Properties.html#11458" class="Function">e-pres-inr-help</a> <a id="11519" href="Cubical.Data.Sum.Properties.html#11519" class="Bound">b</a> <a id="11521" class="Symbol">=</a> <a id="11523" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="11530" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="11532" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="11534" href="Cubical.Data.Sum.Properties.html#10693" class="Bound">p</a> <a id="11536" href="Cubical.Data.Sum.Properties.html#11519" class="Bound">b</a> <a id="11538" class="Symbol">λ</a> <a id="11540" href="Cubical.Data.Sum.Properties.html#11540" class="Bound">d</a> <a id="11542" href="Cubical.Data.Sum.Properties.html#11542" class="Bound">_</a> <a id="11544" class="Symbol">→</a> <a id="11546" href="Cubical.Data.Sum.Properties.html#11540" class="Bound">d</a>

  <a id="11551" href="Cubical.Data.Sum.Properties.html#11551" class="Function">p&#39;</a> <a id="11554" class="Symbol">:</a> <a id="11556" class="Symbol">(</a><a id="11557" href="Cubical.Data.Sum.Properties.html#11557" class="Bound">a</a> <a id="11559" class="Symbol">:</a> <a id="11561" href="Cubical.Data.Sum.Properties.html#10670" class="Bound">C</a><a id="11562" class="Symbol">)</a> <a id="11564" class="Symbol">→</a> <a id="11566" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11574" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="11576" class="Symbol">(</a><a id="11577" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11581" href="Cubical.Data.Sum.Properties.html#11557" class="Bound">a</a><a id="11582" class="Symbol">)</a> <a id="11584" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11586" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11590" class="Symbol">(</a><a id="11591" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11599" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="11601" href="Cubical.Data.Sum.Properties.html#11557" class="Bound">a</a><a id="11602" class="Symbol">)</a>
  <a id="11606" href="Cubical.Data.Sum.Properties.html#11551" class="Function">p&#39;</a> <a id="11609" href="Cubical.Data.Sum.Properties.html#11609" class="Bound">c</a> <a id="11611" class="Symbol">=</a> <a id="11613" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11618" class="Symbol">(</a><a id="11619" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11627" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="11629" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11631" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="11634" class="Symbol">)</a> <a id="11636" class="Symbol">(</a><a id="11637" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11641" class="Symbol">(</a><a id="11642" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="11655" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="11657" href="Cubical.Data.Sum.Properties.html#11609" class="Bound">c</a><a id="11658" class="Symbol">))</a>
      <a id="11667" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11670" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11675" class="Symbol">(</a><a id="11676" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11684" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="11685" class="Symbol">)</a> <a id="11687" class="Symbol">(</a><a id="11688" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11692" class="Symbol">(</a><a id="11693" href="Cubical.Data.Sum.Properties.html#10693" class="Bound">p</a> <a id="11695" class="Symbol">(</a><a id="11696" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11704" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="11706" href="Cubical.Data.Sum.Properties.html#11609" class="Bound">c</a><a id="11707" class="Symbol">)))</a>
      <a id="11717" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11720" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="11732" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="11734" class="Symbol">_</a>

  <a id="11739" href="Cubical.Data.Sum.Properties.html#11739" class="Function">e⁻-pres-inr-help</a> <a id="11756" class="Symbol">:</a> <a id="11758" class="Symbol">(</a><a id="11759" href="Cubical.Data.Sum.Properties.html#11759" class="Bound">d</a> <a id="11761" class="Symbol">:</a> <a id="11763" href="Cubical.Data.Sum.Properties.html#10686" class="Bound">D</a><a id="11764" class="Symbol">)</a> <a id="11766" class="Symbol">→</a> <a id="11768" href="Cubical.Data.Sum.Properties.html#11013" class="Function">T</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="11778" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a><a id="11779" class="Symbol">)</a> <a id="11781" class="Symbol">(</a><a id="11782" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="11789" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="11790" class="Symbol">)</a> <a id="11792" href="Cubical.Data.Sum.Properties.html#11551" class="Function">p&#39;</a> <a id="11795" href="Cubical.Data.Sum.Properties.html#11759" class="Bound">d</a> <a id="11797" class="Symbol">→</a> <a id="11799" href="Cubical.Data.Sum.Properties.html#10678" class="Bound">B</a>
  <a id="11803" href="Cubical.Data.Sum.Properties.html#11739" class="Function">e⁻-pres-inr-help</a> <a id="11820" href="Cubical.Data.Sum.Properties.html#11820" class="Bound">d</a> <a id="11822" class="Symbol">=</a> <a id="11824" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="11831" class="Symbol">(</a><a id="11832" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="11839" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a><a id="11840" class="Symbol">)</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="11850" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="11851" class="Symbol">)</a> <a id="11853" href="Cubical.Data.Sum.Properties.html#11551" class="Function">p&#39;</a> <a id="11856" href="Cubical.Data.Sum.Properties.html#11820" class="Bound">d</a> <a id="11858" class="Symbol">λ</a> <a id="11860" href="Cubical.Data.Sum.Properties.html#11860" class="Bound">b</a> <a id="11862" href="Cubical.Data.Sum.Properties.html#11862" class="Bound">_</a> <a id="11864" class="Symbol">→</a> <a id="11866" href="Cubical.Data.Sum.Properties.html#11860" class="Bound">b</a>

  <a id="11871" href="Cubical.Data.Sum.Properties.html#11871" class="Function">e-pres-inr</a> <a id="11882" class="Symbol">:</a> <a id="11884" href="Cubical.Data.Sum.Properties.html#10678" class="Bound">B</a> <a id="11886" class="Symbol">→</a> <a id="11888" href="Cubical.Data.Sum.Properties.html#10686" class="Bound">D</a>
  <a id="11892" href="Cubical.Data.Sum.Properties.html#11871" class="Function">e-pres-inr</a> <a id="11903" href="Cubical.Data.Sum.Properties.html#11903" class="Bound">b</a> <a id="11905" class="Symbol">=</a> <a id="11907" href="Cubical.Data.Sum.Properties.html#11458" class="Function">e-pres-inr-help</a> <a id="11923" href="Cubical.Data.Sum.Properties.html#11903" class="Bound">b</a> <a id="11925" class="Symbol">(_</a> <a id="11928" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11930" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11934" class="Symbol">)</a>

  <a id="11939" href="Cubical.Data.Sum.Properties.html#11939" class="Function">e⁻-pres-inr</a> <a id="11951" class="Symbol">:</a> <a id="11953" href="Cubical.Data.Sum.Properties.html#10686" class="Bound">D</a> <a id="11955" class="Symbol">→</a> <a id="11957" href="Cubical.Data.Sum.Properties.html#10678" class="Bound">B</a>
  <a id="11961" href="Cubical.Data.Sum.Properties.html#11939" class="Function">e⁻-pres-inr</a> <a id="11973" href="Cubical.Data.Sum.Properties.html#11973" class="Bound">d</a> <a id="11975" class="Symbol">=</a> <a id="11977" href="Cubical.Data.Sum.Properties.html#11739" class="Function">e⁻-pres-inr-help</a> <a id="11994" href="Cubical.Data.Sum.Properties.html#11973" class="Bound">d</a> <a id="11996" class="Symbol">(_</a> <a id="11999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12001" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12005" class="Symbol">)</a>

  <a id="12010" href="Cubical.Data.Sum.Properties.html#12010" class="Function">lem1</a> <a id="12015" class="Symbol">:</a> <a id="12017" class="Symbol">(</a><a id="12018" href="Cubical.Data.Sum.Properties.html#12018" class="Bound">b</a> <a id="12020" class="Symbol">:</a> <a id="12022" href="Cubical.Data.Sum.Properties.html#10678" class="Bound">B</a><a id="12023" class="Symbol">)</a> <a id="12025" class="Symbol">(</a><a id="12026" href="Cubical.Data.Sum.Properties.html#12026" class="Bound">e</a> <a id="12028" class="Symbol">:</a> <a id="12030" href="Cubical.Data.Sum.Properties.html#11013" class="Function">T</a> <a id="12032" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="12034" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="12036" href="Cubical.Data.Sum.Properties.html#10693" class="Bound">p</a> <a id="12038" href="Cubical.Data.Sum.Properties.html#12018" class="Bound">b</a><a id="12039" class="Symbol">)</a> <a id="12041" class="Symbol">(</a><a id="12042" href="Cubical.Data.Sum.Properties.html#12042" class="Bound">d</a> <a id="12044" class="Symbol">:</a> <a id="12046" class="Symbol">_)</a>
    <a id="12053" class="Symbol">→</a> <a id="12055" href="Cubical.Data.Sum.Properties.html#11739" class="Function">e⁻-pres-inr-help</a> <a id="12072" class="Symbol">(</a><a id="12073" href="Cubical.Data.Sum.Properties.html#11458" class="Function">e-pres-inr-help</a> <a id="12089" href="Cubical.Data.Sum.Properties.html#12018" class="Bound">b</a> <a id="12091" href="Cubical.Data.Sum.Properties.html#12026" class="Bound">e</a><a id="12092" class="Symbol">)</a> <a id="12094" href="Cubical.Data.Sum.Properties.html#12042" class="Bound">d</a> <a id="12096" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12098" href="Cubical.Data.Sum.Properties.html#12018" class="Bound">b</a>
  <a id="12102" href="Cubical.Data.Sum.Properties.html#12010" class="Function">lem1</a> <a id="12107" href="Cubical.Data.Sum.Properties.html#12107" class="Bound">b</a> <a id="12109" class="Symbol">=</a> <a id="12111" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="12118" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="12120" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="12122" href="Cubical.Data.Sum.Properties.html#10693" class="Bound">p</a> <a id="12124" href="Cubical.Data.Sum.Properties.html#12107" class="Bound">b</a> <a id="12126" class="Symbol">λ</a> <a id="12128" href="Cubical.Data.Sum.Properties.html#12128" class="Bound">d</a> <a id="12130" href="Cubical.Data.Sum.Properties.html#12130" class="Bound">s</a>
    <a id="12136" class="Symbol">→</a> <a id="12138" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="12145" class="Symbol">(</a><a id="12146" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="12153" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a><a id="12154" class="Symbol">)</a> <a id="12156" class="Symbol">(</a><a id="12157" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="12164" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="12165" class="Symbol">)</a> <a id="12167" href="Cubical.Data.Sum.Properties.html#11551" class="Function">p&#39;</a> <a id="12170" class="Symbol">_</a>
      <a id="12178" class="Symbol">λ</a> <a id="12180" href="Cubical.Data.Sum.Properties.html#12180" class="Bound">b&#39;</a> <a id="12183" href="Cubical.Data.Sum.Properties.html#12183" class="Bound">s&#39;</a> <a id="12186" class="Symbol">→</a> <a id="12188" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12194" class="Symbol">(_</a> <a id="12197" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12199" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="12215" class="Symbol">_</a> <a id="12217" class="Symbol">_)</a>
        <a id="12228" class="Symbol">(</a><a id="12229" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12233" href="Cubical.Data.Sum.Properties.html#12183" class="Bound">s&#39;</a> <a id="12236" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12238" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12243" class="Symbol">(</a><a id="12244" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12252" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="12253" class="Symbol">)</a> <a id="12255" class="Symbol">(</a><a id="12256" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12260" href="Cubical.Data.Sum.Properties.html#12130" class="Bound">s</a><a id="12261" class="Symbol">)</a> <a id="12263" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12265" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="12277" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="12279" class="Symbol">_)</a>

  <a id="12285" href="Cubical.Data.Sum.Properties.html#12285" class="Function">lem2</a> <a id="12290" class="Symbol">:</a> <a id="12292" class="Symbol">(</a><a id="12293" href="Cubical.Data.Sum.Properties.html#12293" class="Bound">d</a> <a id="12295" class="Symbol">:</a> <a id="12297" href="Cubical.Data.Sum.Properties.html#10686" class="Bound">D</a><a id="12298" class="Symbol">)</a> <a id="12300" class="Symbol">(</a><a id="12301" href="Cubical.Data.Sum.Properties.html#12301" class="Bound">e</a> <a id="12303" class="Symbol">:</a> <a id="12305" href="Cubical.Data.Sum.Properties.html#11013" class="Function">T</a> <a id="12307" class="Symbol">(</a><a id="12308" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="12315" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a><a id="12316" class="Symbol">)</a> <a id="12318" class="Symbol">(</a><a id="12319" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="12326" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="12327" class="Symbol">)</a> <a id="12329" href="Cubical.Data.Sum.Properties.html#11551" class="Function">p&#39;</a> <a id="12332" href="Cubical.Data.Sum.Properties.html#12293" class="Bound">d</a> <a id="12334" class="Symbol">)</a> <a id="12336" class="Symbol">(</a><a id="12337" href="Cubical.Data.Sum.Properties.html#12337" class="Bound">t</a> <a id="12339" class="Symbol">:</a> <a id="12341" class="Symbol">_)</a>
    <a id="12348" class="Symbol">→</a> <a id="12350" href="Cubical.Data.Sum.Properties.html#11458" class="Function">e-pres-inr-help</a> <a id="12366" class="Symbol">(</a><a id="12367" href="Cubical.Data.Sum.Properties.html#11739" class="Function">e⁻-pres-inr-help</a> <a id="12384" href="Cubical.Data.Sum.Properties.html#12293" class="Bound">d</a> <a id="12386" href="Cubical.Data.Sum.Properties.html#12301" class="Bound">e</a><a id="12387" class="Symbol">)</a> <a id="12389" href="Cubical.Data.Sum.Properties.html#12337" class="Bound">t</a> <a id="12391" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12393" href="Cubical.Data.Sum.Properties.html#12293" class="Bound">d</a>
  <a id="12397" href="Cubical.Data.Sum.Properties.html#12285" class="Function">lem2</a> <a id="12402" href="Cubical.Data.Sum.Properties.html#12402" class="Bound">d</a> <a id="12404" class="Symbol">=</a> <a id="12406" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="12413" class="Symbol">(</a><a id="12414" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="12421" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a><a id="12422" class="Symbol">)</a> <a id="12424" class="Symbol">(</a><a id="12425" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="12432" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="12433" class="Symbol">)</a> <a id="12435" href="Cubical.Data.Sum.Properties.html#11551" class="Function">p&#39;</a> <a id="12438" href="Cubical.Data.Sum.Properties.html#12402" class="Bound">d</a>
    <a id="12444" class="Symbol">λ</a> <a id="12446" href="Cubical.Data.Sum.Properties.html#12446" class="Bound">b</a> <a id="12448" href="Cubical.Data.Sum.Properties.html#12448" class="Bound">s</a> <a id="12450" class="Symbol">→</a> <a id="12452" href="Cubical.Data.Sum.Properties.html#11090" class="Function">T-elim</a> <a id="12459" href="Cubical.Data.Sum.Properties.html#10689" class="Bound">f</a> <a id="12461" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="12463" href="Cubical.Data.Sum.Properties.html#10693" class="Bound">p</a> <a id="12465" class="Symbol">_</a> <a id="12467" class="Symbol">λ</a> <a id="12469" href="Cubical.Data.Sum.Properties.html#12469" class="Bound">d&#39;</a> <a id="12472" href="Cubical.Data.Sum.Properties.html#12472" class="Bound">s&#39;</a>
    <a id="12479" class="Symbol">→</a> <a id="12481" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12487" class="Symbol">(_</a> <a id="12490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12492" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="12508" class="Symbol">_</a> <a id="12510" class="Symbol">_)</a>
         <a id="12522" class="Symbol">(</a><a id="12523" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12527" href="Cubical.Data.Sum.Properties.html#12472" class="Bound">s&#39;</a> <a id="12530" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12532" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12537" class="Symbol">(</a><a id="12538" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12546" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a><a id="12547" class="Symbol">)</a> <a id="12549" class="Symbol">(</a><a id="12550" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12554" href="Cubical.Data.Sum.Properties.html#12448" class="Bound">s</a><a id="12555" class="Symbol">)</a> <a id="12557" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12559" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12572" href="Cubical.Data.Sum.Properties.html#10691" class="Bound">e</a> <a id="12574" class="Symbol">_)</a>

  <a id="12580" href="Cubical.Data.Sum.Properties.html#12580" class="Function">Iso&#39;</a> <a id="12585" class="Symbol">:</a> <a id="12587" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12591" href="Cubical.Data.Sum.Properties.html#10678" class="Bound">B</a> <a id="12593" href="Cubical.Data.Sum.Properties.html#10686" class="Bound">D</a>
  <a id="12597" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12605" href="Cubical.Data.Sum.Properties.html#12580" class="Function">Iso&#39;</a> <a id="12610" class="Symbol">=</a> <a id="12612" href="Cubical.Data.Sum.Properties.html#11871" class="Function">e-pres-inr</a>
  <a id="12625" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12633" href="Cubical.Data.Sum.Properties.html#12580" class="Function">Iso&#39;</a> <a id="12638" class="Symbol">=</a> <a id="12640" href="Cubical.Data.Sum.Properties.html#11939" class="Function">e⁻-pres-inr</a>
  <a id="12654" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12667" href="Cubical.Data.Sum.Properties.html#12580" class="Function">Iso&#39;</a> <a id="12672" href="Cubical.Data.Sum.Properties.html#12672" class="Bound">x</a> <a id="12674" class="Symbol">=</a> <a id="12676" href="Cubical.Data.Sum.Properties.html#12285" class="Function">lem2</a> <a id="12681" href="Cubical.Data.Sum.Properties.html#12672" class="Bound">x</a> <a id="12683" class="Symbol">(_</a> <a id="12686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12688" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12692" class="Symbol">)</a> <a id="12694" class="Symbol">(_</a> <a id="12697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12699" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12703" class="Symbol">)</a>
  <a id="12707" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="12719" href="Cubical.Data.Sum.Properties.html#12580" class="Function">Iso&#39;</a> <a id="12724" href="Cubical.Data.Sum.Properties.html#12724" class="Bound">x</a> <a id="12726" class="Symbol">=</a> <a id="12728" href="Cubical.Data.Sum.Properties.html#12010" class="Function">lem1</a> <a id="12733" href="Cubical.Data.Sum.Properties.html#12724" class="Bound">x</a> <a id="12735" class="Symbol">(_</a> <a id="12738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12744" class="Symbol">)</a> <a id="12746" class="Symbol">(_</a> <a id="12749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12751" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12755" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Data.Sum.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Sum.Properties.html" class="Module">Cubical.Data.Sum.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Unit.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a> <a id="31" class="Keyword">where</a>
<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>


<a id="79" class="Comment">-- Obtain Unit</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="124" class="Keyword">public</a>
  <a id="133" class="Keyword">renaming</a> <a id="142" class="Symbol">(</a> <a id="144" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="146" class="Symbol">to</a> <a id="149" class="Record">Unit</a> <a id="154" class="Symbol">)</a>

<a id="157" class="Comment">-- Universe polymorphic version</a>
<a id="Unit*"></a><a id="189" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="195" class="Symbol">:</a> <a id="197" class="Symbol">{</a><a id="198" href="Cubical.Data.Unit.Base.html#198" class="Bound">ℓ</a> <a id="200" class="Symbol">:</a> <a id="202" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="207" class="Symbol">}</a> <a id="209" class="Symbol">→</a> <a id="211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="216" href="Cubical.Data.Unit.Base.html#198" class="Bound">ℓ</a>
<a id="218" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="224" class="Symbol">=</a> <a id="226" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="231" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="237" class="Keyword">pattern</a> <a id="tt*"></a><a id="245" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="249" class="Symbol">=</a> <a id="251" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="256" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="260" class="Comment">-- Pointed version</a>
<a id="Unit*∙"></a><a id="279" href="Cubical.Data.Unit.Base.html#279" class="Function">Unit*∙</a> <a id="286" class="Symbol">:</a> <a id="288" class="Symbol">∀</a> <a id="290" class="Symbol">{</a><a id="291" href="Cubical.Data.Unit.Base.html#291" class="Bound">ℓ</a><a id="292" class="Symbol">}</a> <a id="294" class="Symbol">→</a> <a id="296" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="299" href="Cubical.Data.Unit.Base.html#299" class="Bound">X</a> <a id="301" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="303" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="308" href="Cubical.Data.Unit.Base.html#291" class="Bound">ℓ</a> <a id="310" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="312" href="Cubical.Data.Unit.Base.html#299" class="Bound">X</a>
<a id="314" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="318" href="Cubical.Data.Unit.Base.html#279" class="Function">Unit*∙</a> <a id="325" class="Symbol">=</a> <a id="327" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="333" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="337" href="Cubical.Data.Unit.Base.html#279" class="Function">Unit*∙</a> <a id="344" class="Symbol">=</a> <a id="346" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>

<a id="351" class="Comment">-- Universe polymorphic version without definitional equality</a>
<a id="413" class="Comment">-- Allows us to &quot;lock&quot; proofs. See &quot;Locking, unlocking&quot; in</a>
<a id="472" class="Comment">-- https://coq.inria.fr/refman/proof-engine/ssreflect-proof-language.html</a>
<a id="546" class="Keyword">data</a> <a id="lockUnit"></a><a id="551" href="Cubical.Data.Unit.Base.html#551" class="Datatype">lockUnit</a> <a id="560" class="Symbol">{</a><a id="561" href="Cubical.Data.Unit.Base.html#561" class="Bound">ℓ</a><a id="562" class="Symbol">}</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="571" href="Cubical.Data.Unit.Base.html#561" class="Bound">ℓ</a> <a id="573" class="Keyword">where</a>
  <a id="lockUnit.unlock"></a><a id="581" href="Cubical.Data.Unit.Base.html#581" class="InductiveConstructor">unlock</a> <a id="588" class="Symbol">:</a> <a id="590" href="Cubical.Data.Unit.Base.html#551" class="Datatype">lockUnit</a>
</pre></body></html>


==> anc/html/Cubical.Data.Unit.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.Properties.html" class="Module">Cubical.Data.Unit.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Cubical.Data.Prod.Base.html" class="Module">Cubical.Data.Prod.Base</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="421" class="Keyword">hiding</a> <a id="428" class="Symbol">(</a><a id="429" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a><a id="432" class="Symbol">)</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="479" class="Keyword">open</a> <a id="484" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="489" class="Keyword">private</a>
  <a id="499" class="Keyword">variable</a>
    <a id="512" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a> <a id="514" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="terminal"></a><a id="526" href="Cubical.Data.Unit.Properties.html#526" class="Function">terminal</a> <a id="535" class="Symbol">:</a> <a id="537" class="Symbol">(</a><a id="538" href="Cubical.Data.Unit.Properties.html#538" class="Bound">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="547" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="548" class="Symbol">)</a> <a id="550" class="Symbol">→</a> <a id="552" href="Cubical.Data.Unit.Properties.html#538" class="Bound">A</a> <a id="554" class="Symbol">→</a> <a id="556" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="561" href="Cubical.Data.Unit.Properties.html#526" class="Function">terminal</a> <a id="570" href="Cubical.Data.Unit.Properties.html#570" class="Bound">A</a> <a id="572" href="Cubical.Data.Unit.Properties.html#572" class="Bound">x</a> <a id="574" class="Symbol">=</a> <a id="576" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="isContrUnit"></a><a id="580" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a> <a id="592" class="Symbol">:</a> <a id="594" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="602" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="607" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a> <a id="619" class="Symbol">=</a> <a id="621" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="626" class="Symbol">λ</a> <a id="628" class="Symbol">{</a><a id="629" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="632" class="Symbol">→</a> <a id="634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="638" class="Symbol">}</a>

<a id="isPropUnit"></a><a id="641" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a> <a id="652" class="Symbol">:</a> <a id="654" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="661" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="666" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a> <a id="677" class="Symbol">_</a> <a id="679" class="Symbol">_</a> <a id="681" href="Cubical.Data.Unit.Properties.html#681" class="Bound">i</a> <a id="683" class="Symbol">=</a> <a id="685" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="688" class="Comment">-- definitionally equal to: isContr→isProp isContrUnit</a>

<a id="isSetUnit"></a><a id="744" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="762" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="767" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a> <a id="777" class="Symbol">=</a> <a id="779" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="792" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isOfHLevelUnit"></a><a id="804" href="Cubical.Data.Unit.Properties.html#804" class="Function">isOfHLevelUnit</a> <a id="819" class="Symbol">:</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.Data.Unit.Properties.html#822" class="Bound">n</a> <a id="824" class="Symbol">:</a> <a id="826" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="832" class="Symbol">)</a> <a id="834" class="Symbol">→</a> <a id="836" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="847" href="Cubical.Data.Unit.Properties.html#822" class="Bound">n</a> <a id="849" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="854" href="Cubical.Data.Unit.Properties.html#804" class="Function">isOfHLevelUnit</a> <a id="869" href="Cubical.Data.Unit.Properties.html#869" class="Bound">n</a> <a id="871" class="Symbol">=</a> <a id="873" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="892" href="Cubical.Data.Unit.Properties.html#869" class="Bound">n</a> <a id="894" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a>

<a id="907" class="Keyword">module</a> <a id="914" href="Cubical.Data.Unit.Properties.html#914" class="Module">_</a> <a id="916" class="Symbol">(</a><a id="917" href="Cubical.Data.Unit.Properties.html#917" class="Bound">A</a> <a id="919" class="Symbol">:</a> <a id="921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="926" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="927" class="Symbol">)</a> <a id="929" class="Keyword">where</a>
  <a id="937" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="949" class="Symbol">:</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Data.Unit.Properties.html#917" class="Bound">A</a><a id="960" class="Symbol">)</a> <a id="962" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="964" href="Cubical.Data.Unit.Properties.html#917" class="Bound">A</a>
  <a id="968" class="Keyword">unquoteDef</a> <a id="979" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1008" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="1020" class="Symbol">(λ</a> <a id="1023" href="Cubical.Data.Unit.Properties.html#1023" class="Bound">f</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Cubical.Data.Unit.Properties.html#1023" class="Bound">f</a> <a id="1029" class="Symbol">_)</a> <a id="1032" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>

<a id="UnitToTypePath"></a><a id="1039" href="Cubical.Data.Unit.Properties.html#1039" class="Function">UnitToTypePath</a> <a id="1054" class="Symbol">:</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Cubical.Data.Unit.Properties.html#1059" class="Bound">ℓ</a><a id="1060" class="Symbol">}</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Cubical.Data.Unit.Properties.html#1063" class="Bound">A</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1072" href="Cubical.Data.Unit.Properties.html#1059" class="Bound">ℓ</a><a id="1073" class="Symbol">)</a> <a id="1075" class="Symbol">→</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Cubical.Data.Unit.Properties.html#1063" class="Bound">A</a><a id="1086" class="Symbol">)</a> <a id="1088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1090" href="Cubical.Data.Unit.Properties.html#1063" class="Bound">A</a>
<a id="1092" href="Cubical.Data.Unit.Properties.html#1039" class="Function">UnitToTypePath</a> <a id="1107" href="Cubical.Data.Unit.Properties.html#1107" class="Bound">A</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="1127" href="Cubical.Data.Unit.Properties.html#1107" class="Bound">A</a><a id="1128" class="Symbol">)</a>

<a id="1131" class="Keyword">module</a> <a id="1138" href="Cubical.Data.Unit.Properties.html#1138" class="Module">_</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1157" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Keyword">where</a>

  <a id="1169" class="Keyword">open</a> <a id="1174" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="1181" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1196" class="Symbol">((</a><a id="1198" href="Cubical.Data.Unit.Properties.html#1198" class="Bound">x</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1212" href="Cubical.Data.Unit.Properties.html#1198" class="Bound">x</a><a id="1213" class="Symbol">)</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1218" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1220" class="Symbol">)</a>
  <a id="1224" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1228" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1237" href="Cubical.Data.Unit.Properties.html#1237" class="Bound">f</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Cubical.Data.Unit.Properties.html#1237" class="Bound">f</a> <a id="1243" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1248" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1252" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1261" href="Cubical.Data.Unit.Properties.html#1261" class="Bound">a</a> <a id="1263" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Cubical.Data.Unit.Properties.html#1261" class="Bound">a</a>
  <a id="1272" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="1281" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1290" href="Cubical.Data.Unit.Properties.html#1290" class="Bound">a</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1301" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="1309" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1318" href="Cubical.Data.Unit.Properties.html#1318" class="Bound">f</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1330" href="Cubical.Data.Unit.Properties.html#1330" class="Function">ΠUnit</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">((</a><a id="1340" href="Cubical.Data.Unit.Properties.html#1340" class="Bound">x</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1354" href="Cubical.Data.Unit.Properties.html#1340" class="Bound">x</a><a id="1355" class="Symbol">)</a> <a id="1357" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1359" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1361" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1366" href="Cubical.Data.Unit.Properties.html#1330" class="Function">ΠUnit</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1385" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a>

<a id="1395" class="Keyword">module</a> <a id="1402" href="Cubical.Data.Unit.Properties.html#1402" class="Module">_</a> <a id="1404" class="Symbol">(</a><a id="1405" href="Cubical.Data.Unit.Properties.html#1405" class="Bound">A</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="1415" class="Symbol">{</a><a id="1416" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1417" class="Symbol">}</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1426" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Keyword">where</a>

  <a id="1439" class="Keyword">open</a> <a id="1444" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="1451" href="Cubical.Data.Unit.Properties.html#1451" class="Function">ΠUnit*Iso</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1467" class="Symbol">((</a><a id="1469" href="Cubical.Data.Unit.Properties.html#1469" class="Bound">x</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a><a id="1478" class="Symbol">)</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="Cubical.Data.Unit.Properties.html#1405" class="Bound">A</a> <a id="1484" href="Cubical.Data.Unit.Properties.html#1469" class="Bound">x</a><a id="1485" class="Symbol">)</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Data.Unit.Properties.html#1405" class="Bound">A</a> <a id="1490" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="1493" class="Symbol">)</a>
  <a id="1497" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1501" href="Cubical.Data.Unit.Properties.html#1451" class="Function">ΠUnit*Iso</a> <a id="1511" href="Cubical.Data.Unit.Properties.html#1511" class="Bound">f</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Cubical.Data.Unit.Properties.html#1511" class="Bound">f</a> <a id="1517" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
  <a id="1523" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1527" href="Cubical.Data.Unit.Properties.html#1451" class="Function">ΠUnit*Iso</a> <a id="1537" href="Cubical.Data.Unit.Properties.html#1537" class="Bound">a</a> <a id="1539" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Cubical.Data.Unit.Properties.html#1537" class="Bound">a</a>
  <a id="1549" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="1558" href="Cubical.Data.Unit.Properties.html#1451" class="Function">ΠUnit*Iso</a> <a id="1568" href="Cubical.Data.Unit.Properties.html#1568" class="Bound">a</a> <a id="1570" class="Symbol">=</a> <a id="1572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1579" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="1587" href="Cubical.Data.Unit.Properties.html#1451" class="Function">ΠUnit*Iso</a> <a id="1597" href="Cubical.Data.Unit.Properties.html#1597" class="Bound">f</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1609" href="Cubical.Data.Unit.Properties.html#1609" class="Function">ΠUnit*</a> <a id="1616" class="Symbol">:</a> <a id="1618" class="Symbol">((</a><a id="1620" href="Cubical.Data.Unit.Properties.html#1620" class="Bound">x</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Cubical.Data.Unit.Properties.html#1405" class="Bound">A</a> <a id="1635" href="Cubical.Data.Unit.Properties.html#1620" class="Bound">x</a><a id="1636" class="Symbol">)</a> <a id="1638" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1640" href="Cubical.Data.Unit.Properties.html#1405" class="Bound">A</a> <a id="1642" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
  <a id="1648" href="Cubical.Data.Unit.Properties.html#1609" class="Function">ΠUnit*</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1668" href="Cubical.Data.Unit.Properties.html#1451" class="Function">ΠUnit*Iso</a>

<a id="fiberUnitIso"></a><a id="1679" href="Cubical.Data.Unit.Properties.html#1679" class="Function">fiberUnitIso</a> <a id="1692" class="Symbol">:</a> <a id="1694" class="Symbol">{</a><a id="1695" href="Cubical.Data.Unit.Properties.html#1695" class="Bound">A</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1704" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1705" class="Symbol">}</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1720" class="Symbol">(λ</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Data.Unit.Properties.html#1724" class="Bound">a</a> <a id="1726" class="Symbol">:</a> <a id="1728" href="Cubical.Data.Unit.Properties.html#1695" class="Bound">A</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1735" class="Symbol">)</a> <a id="1737" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1739" class="Symbol">)</a> <a id="1741" href="Cubical.Data.Unit.Properties.html#1695" class="Bound">A</a>
<a id="1743" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1747" href="Cubical.Data.Unit.Properties.html#1679" class="Function">fiberUnitIso</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="1766" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1770" href="Cubical.Data.Unit.Properties.html#1679" class="Function">fiberUnitIso</a> <a id="1783" href="Cubical.Data.Unit.Properties.html#1783" class="Bound">a</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="Cubical.Data.Unit.Properties.html#1783" class="Bound">a</a> <a id="1789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1796" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="1805" href="Cubical.Data.Unit.Properties.html#1679" class="Function">fiberUnitIso</a> <a id="1818" class="Symbol">_</a> <a id="1820" class="Symbol">=</a> <a id="1822" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1827" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="1835" href="Cubical.Data.Unit.Properties.html#1679" class="Function">fiberUnitIso</a> <a id="1848" class="Symbol">_</a> <a id="1850" class="Symbol">=</a> <a id="1852" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isContr→Iso2"></a><a id="1858" href="Cubical.Data.Unit.Properties.html#1858" class="Function">isContr→Iso2</a> <a id="1871" class="Symbol">:</a> <a id="1873" class="Symbol">{</a><a id="1874" href="Cubical.Data.Unit.Properties.html#1874" class="Bound">A</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1883" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1884" class="Symbol">}</a> <a id="1886" class="Symbol">{</a><a id="1887" href="Cubical.Data.Unit.Properties.html#1887" class="Bound">B</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1896" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a><a id="1898" class="Symbol">}</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1910" href="Cubical.Data.Unit.Properties.html#1874" class="Bound">A</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Cubical.Data.Unit.Properties.html#1874" class="Bound">A</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Cubical.Data.Unit.Properties.html#1887" class="Bound">B</a><a id="1924" class="Symbol">)</a> <a id="1926" href="Cubical.Data.Unit.Properties.html#1887" class="Bound">B</a>
<a id="1928" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Data.Unit.Properties.html#1858" class="Function">isContr→Iso2</a> <a id="1946" href="Cubical.Data.Unit.Properties.html#1946" class="Bound">iscontr</a><a id="1953" class="Symbol">)</a> <a id="1955" href="Cubical.Data.Unit.Properties.html#1955" class="Bound">f</a> <a id="1957" class="Symbol">=</a> <a id="1959" href="Cubical.Data.Unit.Properties.html#1955" class="Bound">f</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1966" href="Cubical.Data.Unit.Properties.html#1946" class="Bound">iscontr</a><a id="1973" class="Symbol">)</a>
<a id="1975" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Data.Unit.Properties.html#1858" class="Function">isContr→Iso2</a> <a id="1993" href="Cubical.Data.Unit.Properties.html#1993" class="Bound">iscontr</a><a id="2000" class="Symbol">)</a> <a id="2002" href="Cubical.Data.Unit.Properties.html#2002" class="Bound">b</a> <a id="2004" class="Symbol">_</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Cubical.Data.Unit.Properties.html#2002" class="Bound">b</a>
<a id="2010" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Cubical.Data.Unit.Properties.html#1858" class="Function">isContr→Iso2</a> <a id="2033" href="Cubical.Data.Unit.Properties.html#2033" class="Bound">iscontr</a><a id="2040" class="Symbol">)</a> <a id="2042" class="Symbol">_</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2051" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Cubical.Data.Unit.Properties.html#1858" class="Function">isContr→Iso2</a> <a id="2073" href="Cubical.Data.Unit.Properties.html#2073" class="Bound">iscontr</a><a id="2080" class="Symbol">)</a> <a id="2082" href="Cubical.Data.Unit.Properties.html#2082" class="Bound">f</a> <a id="2084" class="Symbol">=</a> <a id="2086" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2093" class="Symbol">λ</a> <a id="2095" href="Cubical.Data.Unit.Properties.html#2095" class="Bound">x</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2104" href="Cubical.Data.Unit.Properties.html#2082" class="Bound">f</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2111" href="Cubical.Data.Unit.Properties.html#2073" class="Bound">iscontr</a> <a id="2119" href="Cubical.Data.Unit.Properties.html#2095" class="Bound">x</a><a id="2120" class="Symbol">)</a>

<a id="diagonal-unit"></a><a id="2123" href="Cubical.Data.Unit.Properties.html#2123" class="Function">diagonal-unit</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2146" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2151" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2153" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2158" href="Cubical.Data.Unit.Properties.html#2123" class="Function">diagonal-unit</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2189" class="Symbol">(λ</a> <a id="2192" href="Cubical.Data.Unit.Properties.html#2192" class="Bound">x</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2199" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2201" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">(λ</a> <a id="2208" href="Cubical.Data.Unit.Properties.html#2208" class="Bound">x</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">(λ</a> <a id="2219" class="Symbol">{(</a><a id="2221" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2224" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2226" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2228" class="Symbol">)</a> <a id="2230" href="Cubical.Data.Unit.Properties.html#2230" class="Bound">i</a> <a id="2232" class="Symbol">→</a> <a id="2234" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2237" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2239" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2241" class="Symbol">})</a> <a id="2244" class="Symbol">λ</a> <a id="2246" class="Symbol">{</a><a id="2247" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2250" href="Cubical.Data.Unit.Properties.html#2250" class="Bound">i</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2256" class="Symbol">})</a>

<a id="fibId"></a><a id="2260" href="Cubical.Data.Unit.Properties.html#2260" class="Function">fibId</a> <a id="2266" class="Symbol">:</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Data.Unit.Properties.html#2269" class="Bound">A</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2278" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">→</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2290" class="Symbol">(λ</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Data.Unit.Properties.html#2294" class="Bound">x</a> <a id="2296" class="Symbol">:</a> <a id="2298" href="Cubical.Data.Unit.Properties.html#2269" class="Bound">A</a><a id="2299" class="Symbol">)</a> <a id="2301" class="Symbol">→</a> <a id="2303" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2305" class="Symbol">)</a> <a id="2307" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2309" class="Symbol">)</a> <a id="2311" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2313" href="Cubical.Data.Unit.Properties.html#2269" class="Bound">A</a>
<a id="2315" href="Cubical.Data.Unit.Properties.html#2260" class="Function">fibId</a> <a id="2321" href="Cubical.Data.Unit.Properties.html#2321" class="Bound">A</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2328" href="Cubical.Data.Unit.Properties.html#2352" class="Function">e</a>
  <a id="2332" class="Keyword">where</a>
  <a id="2340" class="Keyword">unquoteDecl</a> <a id="2352" href="Cubical.Data.Unit.Properties.html#2352" class="Function">e</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="2372" href="Cubical.Data.Unit.Properties.html#2352" class="Function">e</a> <a id="2374" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2378" class="Symbol">(λ</a> <a id="2381" href="Cubical.Data.Unit.Properties.html#2381" class="Bound">a</a> <a id="2383" class="Symbol">→</a> <a id="2385" href="Cubical.Data.Unit.Properties.html#2381" class="Bound">a</a> <a id="2387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2393" class="Symbol">)</a>

<a id="isContr→≃Unit"></a><a id="2396" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="2410" class="Symbol">:</a> <a id="2412" class="Symbol">{</a><a id="2413" href="Cubical.Data.Unit.Properties.html#2413" class="Bound">A</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2422" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2435" href="Cubical.Data.Unit.Properties.html#2413" class="Bound">A</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Cubical.Data.Unit.Properties.html#2413" class="Bound">A</a> <a id="2441" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2443" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2448" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="2462" href="Cubical.Data.Unit.Properties.html#2462" class="Bound">contr</a> <a id="2468" class="Symbol">=</a> <a id="2470" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2486" class="Symbol">(λ</a> <a id="2489" href="Cubical.Data.Unit.Properties.html#2489" class="Bound">_</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2495" class="Symbol">)</a> <a id="2497" class="Symbol">(λ</a> <a id="2500" href="Cubical.Data.Unit.Properties.html#2500" class="Bound">_</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2508" href="Cubical.Data.Unit.Properties.html#2462" class="Bound">contr</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">(λ</a> <a id="2518" href="Cubical.Data.Unit.Properties.html#2518" class="Bound">_</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2526" class="Symbol">)</a> <a id="2528" class="Symbol">λ</a> <a id="2530" href="Cubical.Data.Unit.Properties.html#2530" class="Bound">_</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2538" href="Cubical.Data.Unit.Properties.html#2462" class="Bound">contr</a> <a id="2544" class="Symbol">_)</a>

<a id="isContr→≡Unit"></a><a id="2548" href="Cubical.Data.Unit.Properties.html#2548" class="Function">isContr→≡Unit</a> <a id="2562" class="Symbol">:</a> <a id="2564" class="Symbol">{</a><a id="2565" href="Cubical.Data.Unit.Properties.html#2565" class="Bound">A</a> <a id="2567" class="Symbol">:</a> <a id="2569" href="Agda.Primitive.html#388" class="Primitive">Type₀</a><a id="2574" class="Symbol">}</a> <a id="2576" class="Symbol">→</a> <a id="2578" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2586" href="Cubical.Data.Unit.Properties.html#2565" class="Bound">A</a> <a id="2588" class="Symbol">→</a> <a id="2590" href="Cubical.Data.Unit.Properties.html#2565" class="Bound">A</a> <a id="2592" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2594" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2599" href="Cubical.Data.Unit.Properties.html#2548" class="Function">isContr→≡Unit</a> <a id="2613" href="Cubical.Data.Unit.Properties.html#2613" class="Bound">contr</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="2639" href="Cubical.Data.Unit.Properties.html#2613" class="Bound">contr</a><a id="2644" class="Symbol">)</a>

<a id="isContrUnit*"></a><a id="2647" href="Cubical.Data.Unit.Properties.html#2647" class="Function">isContrUnit*</a> <a id="2660" class="Symbol">:</a> <a id="2662" class="Symbol">∀</a> <a id="2664" class="Symbol">{</a><a id="2665" href="Cubical.Data.Unit.Properties.html#2665" class="Bound">ℓ</a><a id="2666" class="Symbol">}</a> <a id="2668" class="Symbol">→</a> <a id="2670" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Cubical.Data.Unit.Properties.html#2665" class="Bound">ℓ</a><a id="2687" class="Symbol">})</a>
<a id="2690" href="Cubical.Data.Unit.Properties.html#2647" class="Function">isContrUnit*</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="2709" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2711" class="Symbol">λ</a> <a id="2713" href="Cubical.Data.Unit.Properties.html#2713" class="Bound">_</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isPropUnit*"></a><a id="2723" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a> <a id="2735" class="Symbol">:</a> <a id="2737" class="Symbol">∀</a> <a id="2739" class="Symbol">{</a><a id="2740" href="Cubical.Data.Unit.Properties.html#2740" class="Bound">ℓ</a><a id="2741" class="Symbol">}</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2759" class="Symbol">{</a><a id="2760" href="Cubical.Data.Unit.Properties.html#2740" class="Bound">ℓ</a><a id="2761" class="Symbol">})</a>
<a id="2764" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a> <a id="2776" class="Symbol">_</a> <a id="2778" class="Symbol">_</a> <a id="2780" class="Symbol">=</a> <a id="2782" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isSetUnit*"></a><a id="2788" href="Cubical.Data.Unit.Properties.html#2788" class="Function">isSetUnit*</a> <a id="2799" class="Symbol">:</a> <a id="2801" class="Symbol">∀</a> <a id="2803" class="Symbol">{</a><a id="2804" href="Cubical.Data.Unit.Properties.html#2804" class="Bound">ℓ</a><a id="2805" class="Symbol">}</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2822" class="Symbol">{</a><a id="2823" href="Cubical.Data.Unit.Properties.html#2804" class="Bound">ℓ</a><a id="2824" class="Symbol">})</a>
<a id="2827" href="Cubical.Data.Unit.Properties.html#2788" class="Function">isSetUnit*</a> <a id="2838" class="Symbol">_</a> <a id="2840" class="Symbol">_</a> <a id="2842" class="Symbol">_</a> <a id="2844" class="Symbol">_</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevelUnit*"></a><a id="2854" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="2870" class="Symbol">:</a> <a id="2872" class="Symbol">∀</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Cubical.Data.Unit.Properties.html#2875" class="Bound">ℓ</a><a id="2876" class="Symbol">}</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Cubical.Data.Unit.Properties.html#2879" class="Bound">n</a> <a id="2881" class="Symbol">:</a> <a id="2883" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2889" class="Symbol">)</a> <a id="2891" class="Symbol">→</a> <a id="2893" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2904" href="Cubical.Data.Unit.Properties.html#2879" class="Bound">n</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2913" class="Symbol">{</a><a id="2914" href="Cubical.Data.Unit.Properties.html#2875" class="Bound">ℓ</a><a id="2915" class="Symbol">})</a>
<a id="2918" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="2934" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2939" class="Symbol">=</a> <a id="2941" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="2945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2947" class="Symbol">λ</a> <a id="2949" href="Cubical.Data.Unit.Properties.html#2949" class="Bound">_</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2958" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2979" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2983" class="Symbol">)</a> <a id="2985" class="Symbol">_</a> <a id="2987" class="Symbol">_</a> <a id="2989" class="Symbol">=</a> <a id="2991" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2996" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3022" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3026" class="Symbol">))</a> <a id="3029" class="Symbol">_</a> <a id="3031" class="Symbol">_</a> <a id="3033" class="Symbol">_</a> <a id="3035" class="Symbol">_</a> <a id="3037" class="Symbol">_</a> <a id="3039" class="Symbol">_</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="3047" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3078" href="Cubical.Data.Unit.Properties.html#3078" class="Bound">n</a><a id="3079" class="Symbol">)))</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="3100" class="Number">3</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="3119" href="Cubical.Data.Unit.Properties.html#3078" class="Bound">n</a><a id="3120" class="Symbol">)</a>

<a id="Unit≃Unit*"></a><a id="3123" href="Cubical.Data.Unit.Properties.html#3123" class="Function">Unit≃Unit*</a> <a id="3134" class="Symbol">:</a> <a id="3136" class="Symbol">∀</a> <a id="3138" class="Symbol">{</a><a id="3139" href="Cubical.Data.Unit.Properties.html#3139" class="Bound">ℓ</a><a id="3140" class="Symbol">}</a> <a id="3142" class="Symbol">→</a> <a id="3144" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="3149" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3151" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3157" class="Symbol">{</a><a id="3158" href="Cubical.Data.Unit.Properties.html#3139" class="Bound">ℓ</a><a id="3159" class="Symbol">}</a>
<a id="3161" href="Cubical.Data.Unit.Properties.html#3123" class="Function">Unit≃Unit*</a> <a id="3172" class="Symbol">=</a> <a id="3174" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="3198" href="Cubical.Data.Unit.Properties.html#2647" class="Function">isContrUnit*</a><a id="3210" class="Symbol">)</a>

<a id="isContr→≃Unit*"></a><a id="3213" href="Cubical.Data.Unit.Properties.html#3213" class="Function">isContr→≃Unit*</a> <a id="3228" class="Symbol">:</a> <a id="3230" class="Symbol">{</a><a id="3231" href="Cubical.Data.Unit.Properties.html#3231" class="Bound">A</a> <a id="3233" class="Symbol">:</a> <a id="3235" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3240" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="3241" class="Symbol">}</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3253" href="Cubical.Data.Unit.Properties.html#3231" class="Bound">A</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Data.Unit.Properties.html#3231" class="Bound">A</a> <a id="3259" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3261" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3267" class="Symbol">{</a><a id="3268" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a><a id="3270" class="Symbol">}</a>
<a id="3272" href="Cubical.Data.Unit.Properties.html#3213" class="Function">isContr→≃Unit*</a> <a id="3287" href="Cubical.Data.Unit.Properties.html#3287" class="Bound">contr</a> <a id="3293" class="Symbol">=</a> <a id="3295" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="3320" href="Cubical.Data.Unit.Properties.html#3287" class="Bound">contr</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Cubical.Data.Unit.Properties.html#3123" class="Function">Unit≃Unit*</a>

<a id="isContr→≡Unit*"></a><a id="3339" href="Cubical.Data.Unit.Properties.html#3339" class="Function">isContr→≡Unit*</a> <a id="3354" class="Symbol">:</a> <a id="3356" class="Symbol">{</a><a id="3357" href="Cubical.Data.Unit.Properties.html#3357" class="Bound">A</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3366" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="3367" class="Symbol">}</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3379" href="Cubical.Data.Unit.Properties.html#3357" class="Bound">A</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Data.Unit.Properties.html#3357" class="Bound">A</a> <a id="3385" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3387" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="3393" href="Cubical.Data.Unit.Properties.html#3339" class="Function">isContr→≡Unit*</a> <a id="3408" href="Cubical.Data.Unit.Properties.html#3408" class="Bound">contr</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Cubical.Data.Unit.Properties.html#3213" class="Function">isContr→≃Unit*</a> <a id="3435" href="Cubical.Data.Unit.Properties.html#3408" class="Bound">contr</a><a id="3440" class="Symbol">)</a>

<a id="3443" class="Comment">-- J for pointed propositions</a>
<a id="JPointedProp"></a><a id="3473" href="Cubical.Data.Unit.Properties.html#3473" class="Function">JPointedProp</a> <a id="3486" class="Symbol">:</a> <a id="3488" class="Symbol">∀</a> <a id="3490" class="Symbol">{</a><a id="3491" href="Cubical.Data.Unit.Properties.html#3491" class="Bound">ℓ</a> <a id="3493" href="Cubical.Data.Unit.Properties.html#3493" class="Bound">ℓ&#39;</a><a id="3495" class="Symbol">}</a> <a id="3497" class="Symbol">{</a><a id="3498" href="Cubical.Data.Unit.Properties.html#3498" class="Bound">B</a> <a id="3500" class="Symbol">:</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Cubical.Data.Unit.Properties.html#3503" class="Bound">A</a> <a id="3505" class="Symbol">:</a> <a id="3507" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3512" href="Cubical.Data.Unit.Properties.html#3493" class="Bound">ℓ&#39;</a><a id="3514" class="Symbol">)</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Cubical.Data.Unit.Properties.html#3517" class="Bound">a</a> <a id="3519" class="Symbol">:</a> <a id="3521" href="Cubical.Data.Unit.Properties.html#3503" class="Bound">A</a><a id="3522" class="Symbol">)</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Cubical.Data.Unit.Properties.html#3525" class="Bound">isPr</a> <a id="3530" class="Symbol">:</a> <a id="3532" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3539" href="Cubical.Data.Unit.Properties.html#3503" class="Bound">A</a><a id="3540" class="Symbol">)</a> <a id="3542" class="Symbol">→</a> <a id="3544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3549" href="Cubical.Data.Unit.Properties.html#3491" class="Bound">ℓ</a><a id="3550" class="Symbol">}</a>
  <a id="3554" class="Symbol">→</a> <a id="3556" href="Cubical.Data.Unit.Properties.html#3498" class="Bound">B</a> <a id="3558" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3564" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="3568" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a>
  <a id="3582" class="Symbol">→</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Cubical.Data.Unit.Properties.html#3585" class="Bound">A</a> <a id="3587" class="Symbol">:</a> <a id="3589" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3594" href="Cubical.Data.Unit.Properties.html#3493" class="Bound">ℓ&#39;</a><a id="3596" class="Symbol">)</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Cubical.Data.Unit.Properties.html#3599" class="Bound">a</a> <a id="3601" class="Symbol">:</a> <a id="3603" href="Cubical.Data.Unit.Properties.html#3585" class="Bound">A</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Cubical.Data.Unit.Properties.html#3607" class="Bound">isPr</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3621" href="Cubical.Data.Unit.Properties.html#3585" class="Bound">A</a><a id="3622" class="Symbol">)</a> <a id="3624" class="Symbol">→</a> <a id="3626" href="Cubical.Data.Unit.Properties.html#3498" class="Bound">B</a> <a id="3628" href="Cubical.Data.Unit.Properties.html#3585" class="Bound">A</a> <a id="3630" href="Cubical.Data.Unit.Properties.html#3599" class="Bound">a</a> <a id="3632" href="Cubical.Data.Unit.Properties.html#3607" class="Bound">isPr</a>
<a id="3637" href="Cubical.Data.Unit.Properties.html#3473" class="Function">JPointedProp</a> <a id="3650" class="Symbol">{</a><a id="3651" class="Argument">ℓ&#39;</a> <a id="3654" class="Symbol">=</a> <a id="3656" href="Cubical.Data.Unit.Properties.html#3656" class="Bound">ℓ&#39;</a><a id="3658" class="Symbol">}</a> <a id="3660" class="Symbol">{</a><a id="3661" class="Argument">B</a> <a id="3663" class="Symbol">=</a> <a id="3665" href="Cubical.Data.Unit.Properties.html#3665" class="Bound">B</a><a id="3666" class="Symbol">}</a> <a id="3668" href="Cubical.Data.Unit.Properties.html#3668" class="Bound">ind</a> <a id="3672" href="Cubical.Data.Unit.Properties.html#3672" class="Bound">A</a> <a id="3674" href="Cubical.Data.Unit.Properties.html#3674" class="Bound">a</a> <a id="3676" href="Cubical.Data.Unit.Properties.html#3676" class="Bound">isPr</a> <a id="3681" class="Symbol">=</a>
  <a id="3685" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3695" class="Symbol">(λ</a> <a id="3698" href="Cubical.Data.Unit.Properties.html#3698" class="Bound">i</a> <a id="3700" class="Symbol">→</a> <a id="3702" href="Cubical.Data.Unit.Properties.html#3665" class="Bound">B</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Data.Unit.Properties.html#3799" class="Function">P</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3710" href="Cubical.Data.Unit.Properties.html#3698" class="Bound">i</a><a id="3711" class="Symbol">)</a> <a id="3713" class="Symbol">.</a><a id="3714" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Cubical.Data.Unit.Properties.html#3936" class="Function">coh</a> <a id="3724" href="Cubical.Data.Unit.Properties.html#3698" class="Bound">i</a><a id="3725" class="Symbol">)</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Data.Unit.Properties.html#3799" class="Function">P</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3733" href="Cubical.Data.Unit.Properties.html#3698" class="Bound">i</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">.</a><a id="3737" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3740" class="Symbol">))</a> <a id="3743" href="Cubical.Data.Unit.Properties.html#3668" class="Bound">ind</a>
  <a id="3749" class="Keyword">where</a>
  <a id="3757" href="Cubical.Data.Unit.Properties.html#3757" class="Function">A*</a> <a id="3760" class="Symbol">:</a> <a id="3762" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="3775" href="Cubical.Data.Unit.Properties.html#3656" class="Bound">ℓ&#39;</a> <a id="3778" class="Number">1</a>
  <a id="3782" href="Cubical.Data.Unit.Properties.html#3757" class="Function">A*</a> <a id="3785" class="Symbol">=</a> <a id="3787" href="Cubical.Data.Unit.Properties.html#3672" class="Bound">A</a> <a id="3789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3791" href="Cubical.Data.Unit.Properties.html#3676" class="Bound">isPr</a>

  <a id="3799" href="Cubical.Data.Unit.Properties.html#3799" class="Function">P</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Cubical.Data.Unit.Properties.html#3757" class="Function">A*</a> <a id="3806" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3817" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a><a id="3828" class="Symbol">)</a>
  <a id="3832" href="Cubical.Data.Unit.Properties.html#3799" class="Function">P</a> <a id="3834" class="Symbol">=</a> <a id="3836" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="3843" class="Symbol">(λ</a> <a id="3846" href="Cubical.Data.Unit.Properties.html#3846" class="Bound">_</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="3862" class="Symbol">)</a>
        <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="3894" href="Cubical.Data.Unit.Properties.html#3676" class="Bound">isPr</a> <a id="3899" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a> <a id="3911" class="Symbol">(λ</a> <a id="3914" href="Cubical.Data.Unit.Properties.html#3914" class="Bound">_</a> <a id="3916" class="Symbol">→</a> <a id="3918" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="3921" class="Symbol">)</a> <a id="3923" class="Symbol">λ</a> <a id="3925" href="Cubical.Data.Unit.Properties.html#3925" class="Bound">_</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Cubical.Data.Unit.Properties.html#3674" class="Bound">a</a><a id="3930" class="Symbol">))</a>

  <a id="3936" href="Cubical.Data.Unit.Properties.html#3936" class="Function">coh</a> <a id="3940" class="Symbol">:</a> <a id="3942" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3948" class="Symbol">(λ</a> <a id="3951" href="Cubical.Data.Unit.Properties.html#3951" class="Bound">i</a> <a id="3953" class="Symbol">→</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Data.Unit.Properties.html#3799" class="Function">P</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3961" href="Cubical.Data.Unit.Properties.html#3951" class="Bound">i</a><a id="3962" class="Symbol">)</a> <a id="3964" class="Symbol">.</a><a id="3965" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3968" class="Symbol">))</a> <a id="3971" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="3975" href="Cubical.Data.Unit.Properties.html#3674" class="Bound">a</a>
  <a id="3979" href="Cubical.Data.Unit.Properties.html#3936" class="Function">coh</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="3993" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Data.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>       <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.Unit.Properties.html" class="Module">Cubical.Data.Unit.Properties</a> <a id="122" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Data.Vec.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- Definition of vectors. Inspired by the Agda Standard Library -}</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a> <a id="98" class="Keyword">where</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="146" class="Keyword">open</a> <a id="151" class="Keyword">import</a> <a id="158" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a>

<a id="214" class="Keyword">private</a>
  <a id="224" class="Keyword">variable</a>
    <a id="237" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a> <a id="239" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a> <a id="242" href="Cubical.Data.Vec.Base.html#242" class="Generalizable">ℓ&#39;&#39;</a> <a id="246" class="Symbol">:</a> <a id="248" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="258" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="260" class="Symbol">:</a> <a id="262" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="267" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a>
    <a id="273" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="275" class="Symbol">:</a> <a id="277" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="282" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a>

<a id="286" class="Keyword">infixr</a> <a id="293" class="Number">5</a> <a id="295" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a>

<a id="300" class="Keyword">data</a> <a id="Vec"></a><a id="305" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="309" class="Symbol">(</a><a id="310" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="312" class="Symbol">:</a> <a id="314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="319" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="320" class="Symbol">)</a> <a id="322" class="Symbol">:</a> <a id="324" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="326" class="Symbol">→</a> <a id="328" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="333" href="Cubical.Data.Vec.Base.html#319" class="Bound">ℓ</a> <a id="335" class="Keyword">where</a>
  <a id="Vec.[]"></a><a id="343" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>  <a id="347" class="Symbol">:</a> <a id="349" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="353" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="355" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="Vec._∷_"></a><a id="362" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="366" class="Symbol">:</a> <a id="368" class="Symbol">∀</a> <a id="370" class="Symbol">{</a><a id="371" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">(</a><a id="375" href="Cubical.Data.Vec.Base.html#375" class="Bound">x</a> <a id="377" class="Symbol">:</a> <a id="379" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a><a id="380" class="Symbol">)</a> <a id="382" class="Symbol">(</a><a id="383" href="Cubical.Data.Vec.Base.html#383" class="Bound">xs</a> <a id="386" class="Symbol">:</a> <a id="388" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="392" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="394" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="395" class="Symbol">)</a> <a id="397" class="Symbol">→</a> <a id="399" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="403" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="405" class="Symbol">(</a><a id="406" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="410" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="411" class="Symbol">)</a>


<a id="415" class="Comment">-- Basic functions</a>

<a id="length"></a><a id="435" href="Cubical.Data.Vec.Base.html#435" class="Function">length</a> <a id="442" class="Symbol">:</a> <a id="444" class="Symbol">∀</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.Data.Vec.Base.html#447" class="Bound">n</a><a id="448" class="Symbol">}</a> <a id="450" class="Symbol">→</a> <a id="452" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="456" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="458" href="Cubical.Data.Vec.Base.html#447" class="Bound">n</a> <a id="460" class="Symbol">→</a> <a id="462" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="464" href="Cubical.Data.Vec.Base.html#435" class="Function">length</a> <a id="471" class="Symbol">{</a><a id="472" class="Argument">n</a> <a id="474" class="Symbol">=</a> <a id="476" href="Cubical.Data.Vec.Base.html#476" class="Bound">n</a><a id="477" class="Symbol">}</a> <a id="479" class="Symbol">_</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Data.Vec.Base.html#476" class="Bound">n</a>

<a id="head"></a><a id="486" href="Cubical.Data.Vec.Base.html#486" class="Function">head</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Cubical.Data.Vec.Base.html#496" class="Bound">n</a><a id="497" class="Symbol">}</a> <a id="499" class="Symbol">→</a> <a id="501" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="505" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="507" class="Symbol">(</a><a id="508" class="Number">1</a> <a id="510" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="512" href="Cubical.Data.Vec.Base.html#496" class="Bound">n</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">→</a> <a id="517" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a>
<a id="519" href="Cubical.Data.Vec.Base.html#486" class="Function">head</a> <a id="524" class="Symbol">(</a><a id="525" href="Cubical.Data.Vec.Base.html#525" class="Bound">x</a> <a id="527" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="529" href="Cubical.Data.Vec.Base.html#529" class="Bound">xs</a><a id="531" class="Symbol">)</a> <a id="533" class="Symbol">=</a> <a id="535" href="Cubical.Data.Vec.Base.html#525" class="Bound">x</a>

<a id="tail"></a><a id="538" href="Cubical.Data.Vec.Base.html#538" class="Function">tail</a> <a id="543" class="Symbol">:</a> <a id="545" class="Symbol">∀</a> <a id="547" class="Symbol">{</a><a id="548" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a><a id="549" class="Symbol">}</a> <a id="551" class="Symbol">→</a> <a id="553" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="557" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="559" class="Symbol">(</a><a id="560" class="Number">1</a> <a id="562" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="564" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a><a id="565" class="Symbol">)</a> <a id="567" class="Symbol">→</a> <a id="569" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="573" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="575" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a>
<a id="577" href="Cubical.Data.Vec.Base.html#538" class="Function">tail</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Vec.Base.html#583" class="Bound">x</a> <a id="585" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="587" href="Cubical.Data.Vec.Base.html#587" class="Bound">xs</a><a id="589" class="Symbol">)</a> <a id="591" class="Symbol">=</a> <a id="593" href="Cubical.Data.Vec.Base.html#587" class="Bound">xs</a>

<a id="map"></a><a id="597" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="601" class="Symbol">:</a> <a id="603" class="Symbol">∀</a> <a id="605" class="Symbol">{</a><a id="606" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="608" class="Symbol">:</a> <a id="610" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="615" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="616" class="Symbol">}</a> <a id="618" class="Symbol">{</a><a id="619" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a> <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="628" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a><a id="630" class="Symbol">}</a> <a id="632" class="Symbol">{</a><a id="633" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">→</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="641" class="Symbol">→</a> <a id="643" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a><a id="644" class="Symbol">)</a> <a id="646" class="Symbol">→</a> <a id="648" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="652" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="654" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a> <a id="656" class="Symbol">→</a> <a id="658" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="662" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a> <a id="664" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a>
<a id="666" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="670" href="Cubical.Data.Vec.Base.html#670" class="Bound">f</a> <a id="672" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="681" class="Symbol">=</a> <a id="683" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="686" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="690" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Vec.Base.html#693" class="Bound">x</a> <a id="695" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="697" href="Cubical.Data.Vec.Base.html#697" class="Bound">xs</a><a id="699" class="Symbol">)</a> <a id="701" class="Symbol">=</a> <a id="703" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="705" href="Cubical.Data.Vec.Base.html#693" class="Bound">x</a> <a id="707" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="709" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="713" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="715" href="Cubical.Data.Vec.Base.html#697" class="Bound">xs</a>

<a id="replicate"></a><a id="719" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="729" class="Symbol">:</a> <a id="731" class="Symbol">∀</a> <a id="733" class="Symbol">{</a><a id="734" href="Cubical.Data.Vec.Base.html#734" class="Bound">n</a><a id="735" class="Symbol">}</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="747" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="748" class="Symbol">}</a> <a id="750" class="Symbol">→</a> <a id="752" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="754" class="Symbol">→</a> <a id="756" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="760" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="762" href="Cubical.Data.Vec.Base.html#734" class="Bound">n</a>
<a id="764" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="774" class="Symbol">{</a><a id="775" class="Argument">n</a> <a id="777" class="Symbol">=</a> <a id="779" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="783" class="Symbol">}</a>  <a id="786" href="Cubical.Data.Vec.Base.html#786" class="Bound">x</a> <a id="788" class="Symbol">=</a> <a id="790" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="793" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="803" class="Symbol">{</a><a id="804" class="Argument">n</a> <a id="806" class="Symbol">=</a> <a id="808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="812" href="Cubical.Data.Vec.Base.html#812" class="Bound">n</a><a id="813" class="Symbol">}</a> <a id="815" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a> <a id="817" class="Symbol">=</a> <a id="819" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a> <a id="821" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="823" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="833" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a>

<a id="zipWith"></a><a id="836" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">∀</a> <a id="848" class="Symbol">{</a><a id="849" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="858" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="859" class="Symbol">}</a> <a id="861" class="Symbol">{</a><a id="862" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="864" class="Symbol">:</a> <a id="866" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="871" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a><a id="873" class="Symbol">}</a> <a id="875" class="Symbol">{</a><a id="876" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a> <a id="878" class="Symbol">:</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="885" href="Cubical.Data.Vec.Base.html#242" class="Generalizable">ℓ&#39;&#39;</a><a id="888" class="Symbol">}</a> <a id="890" class="Symbol">{</a><a id="891" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="893" class="Symbol">:</a> <a id="895" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="896" class="Symbol">}</a>
        <a id="906" class="Symbol">→</a> <a id="908" class="Symbol">(</a><a id="909" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="911" class="Symbol">→</a> <a id="913" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="915" class="Symbol">→</a> <a id="917" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">→</a> <a id="922" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="926" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="928" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="930" class="Symbol">→</a> <a id="932" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="936" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="938" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="940" class="Symbol">→</a> <a id="942" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="946" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a> <a id="948" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a>
<a id="950" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="958" class="Symbol">{</a><a id="959" class="Argument">n</a> <a id="961" class="Symbol">=</a> <a id="963" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="967" class="Symbol">}</a> <a id="969" href="Cubical.Data.Vec.Base.html#969" class="Bound Operator">_∗_</a> <a id="973" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="976" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="979" class="Symbol">=</a> <a id="981" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="984" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="992" class="Symbol">{</a><a id="993" class="Argument">n</a> <a id="995" class="Symbol">=</a> <a id="997" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1001" href="Cubical.Data.Vec.Base.html#1001" class="Bound">n</a><a id="1002" class="Symbol">}</a> <a id="1004" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">_∗_</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Cubical.Data.Vec.Base.html#1009" class="Bound">x</a> <a id="1011" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1013" href="Cubical.Data.Vec.Base.html#1013" class="Bound">xs</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Data.Vec.Base.html#1018" class="Bound">y</a> <a id="1020" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1022" href="Cubical.Data.Vec.Base.html#1022" class="Bound">ys</a><a id="1024" class="Symbol">)</a> <a id="1026" class="Symbol">=</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Data.Vec.Base.html#1009" class="Bound">x</a> <a id="1031" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">∗</a> <a id="1033" href="Cubical.Data.Vec.Base.html#1018" class="Bound">y</a><a id="1034" class="Symbol">)</a> <a id="1036" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1038" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="1046" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">_∗_</a> <a id="1050" href="Cubical.Data.Vec.Base.html#1013" class="Bound">xs</a> <a id="1053" href="Cubical.Data.Vec.Base.html#1022" class="Bound">ys</a>

<a id="foldr"></a><a id="1057" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1063" class="Symbol">:</a> <a id="1065" class="Symbol">∀</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Cubical.Data.Vec.Base.html#1068" class="Bound">n</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">→</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1099" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1101" href="Cubical.Data.Vec.Base.html#1068" class="Bound">n</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a>
<a id="1107" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1113" class="Symbol">{</a><a id="1114" class="Argument">n</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1122" class="Symbol">}</a> <a id="1124" href="Cubical.Data.Vec.Base.html#1124" class="Bound Operator">_∗_</a> <a id="1128" href="Cubical.Data.Vec.Base.html#1128" class="Bound">x</a> <a id="1130" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1133" class="Symbol">=</a> <a id="1135" href="Cubical.Data.Vec.Base.html#1128" class="Bound">x</a>
<a id="1137" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1143" class="Symbol">{</a><a id="1144" class="Argument">n</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1152" href="Cubical.Data.Vec.Base.html#1152" class="Bound">n</a><a id="1153" class="Symbol">}</a> <a id="1155" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">_∗_</a> <a id="1159" href="Cubical.Data.Vec.Base.html#1159" class="Bound">x</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Data.Vec.Base.html#1162" class="Bound">y</a> <a id="1164" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1166" href="Cubical.Data.Vec.Base.html#1166" class="Bound">xs</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Cubical.Data.Vec.Base.html#1162" class="Bound">y</a> <a id="1174" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">∗</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1183" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">_∗_</a> <a id="1187" href="Cubical.Data.Vec.Base.html#1159" class="Bound">x</a> <a id="1189" href="Cubical.Data.Vec.Base.html#1166" class="Bound">xs</a><a id="1191" class="Symbol">)</a>

<a id="1194" class="Comment">-- Concatenation</a>

<a id="1212" class="Keyword">infixr</a> <a id="1219" class="Number">5</a> <a id="1221" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="1227" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">_++_</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">∀</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1239" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1248" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1250" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1258" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1260" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1268" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1273" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1275" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a><a id="1276" class="Symbol">)</a>
<a id="1278" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="1287" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1290" href="Cubical.Data.Vec.Base.html#1290" class="Bound">ys</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Data.Vec.Base.html#1290" class="Bound">ys</a>
<a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Data.Vec.Base.html#1299" class="Bound">x</a> <a id="1301" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1303" href="Cubical.Data.Vec.Base.html#1303" class="Bound">xs</a><a id="1305" class="Symbol">)</a> <a id="1307" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1310" href="Cubical.Data.Vec.Base.html#1310" class="Bound">ys</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Data.Vec.Base.html#1299" class="Bound">x</a> <a id="1317" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Data.Vec.Base.html#1303" class="Bound">xs</a> <a id="1323" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1326" href="Cubical.Data.Vec.Base.html#1310" class="Bound">ys</a><a id="1328" class="Symbol">)</a>

<a id="concat"></a><a id="1331" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">∀</a> <a id="1342" class="Symbol">{</a><a id="1343" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a> <a id="1345" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1359" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1361" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a><a id="1362" class="Symbol">)</a> <a id="1364" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1372" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a> <a id="1377" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1379" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a><a id="1380" class="Symbol">)</a>
<a id="1382" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1389" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>         <a id="1400" class="Symbol">=</a> <a id="1402" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="1405" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Vec.Base.html#1413" class="Bound">xs</a> <a id="1416" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1418" href="Cubical.Data.Vec.Base.html#1418" class="Bound">xss</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Cubical.Data.Vec.Base.html#1413" class="Bound">xs</a> <a id="1428" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1431" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1438" href="Cubical.Data.Vec.Base.html#1418" class="Bound">xss</a>

<a id="lookup"></a><a id="1443" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">∀</a> <a id="1454" class="Symbol">{</a><a id="1455" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a><a id="1456" class="Symbol">}</a> <a id="1458" class="Symbol">{</a><a id="1459" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1468" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1477" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a> <a id="1479" class="Symbol">→</a> <a id="1481" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1485" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a> <a id="1487" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a>
<a id="1493" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1500" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>    <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.Data.Vec.Base.html#1509" class="Bound">x</a> <a id="1511" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1513" href="Cubical.Data.Vec.Base.html#1513" class="Bound">xs</a><a id="1515" class="Symbol">)</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Cubical.Data.Vec.Base.html#1509" class="Bound">x</a>
<a id="1521" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1533" href="Cubical.Data.Vec.Base.html#1533" class="Bound">i</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Data.Vec.Base.html#1537" class="Bound">x</a> <a id="1539" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1541" href="Cubical.Data.Vec.Base.html#1541" class="Bound">xs</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1554" href="Cubical.Data.Vec.Base.html#1533" class="Bound">i</a> <a id="1556" href="Cubical.Data.Vec.Base.html#1541" class="Bound">xs</a>
</pre></body></html>


==> anc/html/Cubical.Data.Vec.NAry.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.NAry</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.NAry.html" class="Module">Cubical.Data.Vec.NAry</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>

<a id="267" class="Keyword">private</a>
  <a id="277" class="Keyword">variable</a>
    <a id="290" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="292" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="295" class="Symbol">:</a> <a id="297" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="307" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="309" class="Symbol">:</a> <a id="311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="316" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a>
    <a id="322" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="324" class="Symbol">:</a> <a id="326" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="331" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a>

<a id="nAryLevel"></a><a id="335" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="345" class="Symbol">:</a> <a id="347" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="353" class="Symbol">→</a> <a id="355" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="361" class="Symbol">→</a> <a id="363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="365" class="Symbol">→</a> <a id="367" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="373" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="383" href="Cubical.Data.Vec.NAry.html#383" class="Bound">ℓ₁</a> <a id="386" href="Cubical.Data.Vec.NAry.html#386" class="Bound">ℓ₂</a> <a id="389" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="397" class="Symbol">=</a> <a id="399" href="Cubical.Data.Vec.NAry.html#386" class="Bound">ℓ₂</a>
<a id="402" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="412" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="415" href="Cubical.Data.Vec.NAry.html#415" class="Bound">ℓ₂</a> <a id="418" class="Symbol">(</a><a id="419" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="423" href="Cubical.Data.Vec.NAry.html#423" class="Bound">n</a><a id="424" class="Symbol">)</a> <a id="426" class="Symbol">=</a> <a id="428" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="434" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="437" class="Symbol">(</a><a id="438" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="448" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="451" href="Cubical.Data.Vec.NAry.html#415" class="Bound">ℓ₂</a> <a id="454" href="Cubical.Data.Vec.NAry.html#423" class="Bound">n</a><a id="455" class="Symbol">)</a>

<a id="nAryOp"></a><a id="458" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="465" class="Symbol">:</a> <a id="467" class="Symbol">(</a><a id="468" href="Cubical.Data.Vec.NAry.html#468" class="Bound">n</a> <a id="470" class="Symbol">:</a> <a id="472" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="473" class="Symbol">)</a> <a id="475" class="Symbol">→</a> <a id="477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="482" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="484" class="Symbol">→</a> <a id="486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="491" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="494" class="Symbol">→</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="501" class="Symbol">(</a><a id="502" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="512" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="514" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="517" href="Cubical.Data.Vec.NAry.html#468" class="Bound">n</a><a id="518" class="Symbol">)</a>
<a id="520" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="527" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="532" href="Cubical.Data.Vec.NAry.html#532" class="Bound">A</a> <a id="534" href="Cubical.Data.Vec.NAry.html#534" class="Bound">B</a>    <a id="539" class="Symbol">=</a> <a id="541" href="Cubical.Data.Vec.NAry.html#534" class="Bound">B</a>
<a id="543" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="550" class="Symbol">(</a><a id="551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="555" href="Cubical.Data.Vec.NAry.html#555" class="Bound">n</a><a id="556" class="Symbol">)</a> <a id="558" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="560" href="Cubical.Data.Vec.NAry.html#560" class="Bound">B</a> <a id="562" class="Symbol">=</a> <a id="564" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="566" class="Symbol">→</a> <a id="568" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="575" href="Cubical.Data.Vec.NAry.html#555" class="Bound">n</a> <a id="577" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="579" href="Cubical.Data.Vec.NAry.html#560" class="Bound">B</a>


<a id="_$ⁿ_"></a><a id="583" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="588" class="Symbol">:</a> <a id="590" class="Symbol">∀</a> <a id="592" class="Symbol">{</a><a id="593" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a><a id="594" class="Symbol">}</a> <a id="596" class="Symbol">→</a> <a id="598" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="605" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a> <a id="607" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="609" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="611" class="Symbol">→</a> <a id="613" class="Symbol">(</a><a id="614" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="618" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="620" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a> <a id="622" class="Symbol">→</a> <a id="624" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="625" class="Symbol">)</a>
<a id="627" href="Cubical.Data.Vec.NAry.html#627" class="Bound">f</a> <a id="629" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="632" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="641" class="Symbol">=</a> <a id="643" href="Cubical.Data.Vec.NAry.html#627" class="Bound">f</a>
<a id="645" href="Cubical.Data.Vec.NAry.html#645" class="Bound">f</a> <a id="647" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Data.Vec.NAry.html#651" class="Bound">x</a> <a id="653" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="655" href="Cubical.Data.Vec.NAry.html#655" class="Bound">xs</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">=</a> <a id="661" href="Cubical.Data.Vec.NAry.html#645" class="Bound">f</a> <a id="663" href="Cubical.Data.Vec.NAry.html#651" class="Bound">x</a> <a id="665" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="668" href="Cubical.Data.Vec.NAry.html#655" class="Bound">xs</a>

<a id="curryⁿ"></a><a id="672" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="679" class="Symbol">:</a> <a id="681" class="Symbol">∀</a> <a id="683" class="Symbol">{</a><a id="684" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a><a id="685" class="Symbol">}</a> <a id="687" class="Symbol">→</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="694" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="696" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a> <a id="698" class="Symbol">→</a> <a id="700" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="712" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a> <a id="714" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="716" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a>
<a id="718" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="725" class="Symbol">{</a><a id="726" class="Argument">n</a> <a id="728" class="Symbol">=</a> <a id="730" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="734" class="Symbol">}</a>  <a id="737" href="Cubical.Data.Vec.NAry.html#737" class="Bound">f</a>   <a id="741" class="Symbol">=</a> <a id="743" href="Cubical.Data.Vec.NAry.html#737" class="Bound">f</a> <a id="745" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="748" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="755" class="Symbol">{</a><a id="756" class="Argument">n</a> <a id="758" class="Symbol">=</a> <a id="760" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="764" href="Cubical.Data.Vec.NAry.html#764" class="Bound">n</a><a id="765" class="Symbol">}</a> <a id="767" href="Cubical.Data.Vec.NAry.html#767" class="Bound">f</a> <a id="769" href="Cubical.Data.Vec.NAry.html#769" class="Bound">x</a> <a id="771" class="Symbol">=</a> <a id="773" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="780" class="Symbol">(λ</a> <a id="783" href="Cubical.Data.Vec.NAry.html#783" class="Bound">xs</a> <a id="786" class="Symbol">→</a> <a id="788" href="Cubical.Data.Vec.NAry.html#767" class="Bound">f</a> <a id="790" class="Symbol">(</a><a id="791" href="Cubical.Data.Vec.NAry.html#769" class="Bound">x</a> <a id="793" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="795" href="Cubical.Data.Vec.NAry.html#783" class="Bound">xs</a><a id="797" class="Symbol">))</a>

<a id="$ⁿ-curryⁿ"></a><a id="801" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">∀</a> <a id="815" class="Symbol">{</a><a id="816" href="Cubical.Data.Vec.NAry.html#816" class="Bound">n</a><a id="817" class="Symbol">}</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a> <a id="822" class="Symbol">:</a> <a id="824" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="828" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="830" href="Cubical.Data.Vec.NAry.html#816" class="Bound">n</a> <a id="832" class="Symbol">→</a> <a id="834" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">→</a> <a id="839" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="852" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a><a id="853" class="Symbol">)</a> <a id="855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="857" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a>
<a id="859" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="869" class="Symbol">{</a><a id="870" class="Argument">n</a> <a id="872" class="Symbol">=</a> <a id="874" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="878" class="Symbol">}</a> <a id="880" href="Cubical.Data.Vec.NAry.html#880" class="Bound">f</a>  <a id="883" class="Symbol">=</a> <a id="885" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="892" class="Symbol">λ</a> <a id="894" class="Symbol">{</a> <a id="896" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="899" class="Symbol">→</a> <a id="901" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="906" class="Symbol">}</a>
<a id="908" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="918" class="Symbol">{</a><a id="919" class="Argument">n</a> <a id="921" class="Symbol">=</a> <a id="923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="927" href="Cubical.Data.Vec.NAry.html#927" class="Bound">n</a><a id="928" class="Symbol">}</a> <a id="930" href="Cubical.Data.Vec.NAry.html#930" class="Bound">f</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="941" class="Symbol">λ</a> <a id="943" class="Symbol">{</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Data.Vec.NAry.html#946" class="Bound">x</a> <a id="948" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="950" href="Cubical.Data.Vec.NAry.html#950" class="Bound">xs</a><a id="952" class="Symbol">)</a> <a id="954" href="Cubical.Data.Vec.NAry.html#954" class="Bound">i</a> <a id="956" class="Symbol">→</a> <a id="958" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">n</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Data.Vec.NAry.html#927" class="Bound">n</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">(λ</a> <a id="979" href="Cubical.Data.Vec.NAry.html#979" class="Bound">ys</a> <a id="982" class="Symbol">→</a> <a id="984" href="Cubical.Data.Vec.NAry.html#930" class="Bound">f</a> <a id="986" class="Symbol">(</a><a id="987" href="Cubical.Data.Vec.NAry.html#946" class="Bound">x</a> <a id="989" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="991" href="Cubical.Data.Vec.NAry.html#979" class="Bound">ys</a><a id="993" class="Symbol">))</a> <a id="996" href="Cubical.Data.Vec.NAry.html#954" class="Bound">i</a> <a id="998" href="Cubical.Data.Vec.NAry.html#950" class="Bound">xs</a><a id="1000" class="Symbol">}</a>

<a id="curryⁿ-$ⁿ"></a><a id="1003" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">∀</a> <a id="1017" class="Symbol">{</a><a id="1018" href="Cubical.Data.Vec.NAry.html#1018" class="Bound">n</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1033" class="Symbol">{</a><a id="1034" class="Argument">ℓ</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a><a id="1039" class="Symbol">}</a> <a id="1041" class="Symbol">{</a><a id="1042" class="Argument">ℓ&#39;</a> <a id="1045" class="Symbol">=</a> <a id="1047" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a><a id="1049" class="Symbol">}</a> <a id="1051" href="Cubical.Data.Vec.NAry.html#1018" class="Bound">n</a> <a id="1053" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1055" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="1067" class="Symbol">{</a><a id="1068" class="Argument">A</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">{</a><a id="1076" class="Argument">B</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="1089" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1094" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a>
<a id="1096" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1106" class="Symbol">{</a><a id="1107" class="Argument">n</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1115" class="Symbol">}</a> <a id="1117" href="Cubical.Data.Vec.NAry.html#1117" class="Bound">f</a>  <a id="1120" class="Symbol">=</a> <a id="1122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1127" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1137" class="Symbol">{</a><a id="1138" class="Argument">n</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1146" href="Cubical.Data.Vec.NAry.html#1146" class="Bound">n</a><a id="1147" class="Symbol">}</a> <a id="1149" href="Cubical.Data.Vec.NAry.html#1149" class="Bound">f</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1160" class="Symbol">λ</a> <a id="1162" href="Cubical.Data.Vec.NAry.html#1162" class="Bound">x</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1176" class="Symbol">{</a><a id="1177" class="Argument">n</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Cubical.Data.Vec.NAry.html#1146" class="Bound">n</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.Vec.NAry.html#1149" class="Bound">f</a> <a id="1187" href="Cubical.Data.Vec.NAry.html#1162" class="Bound">x</a><a id="1188" class="Symbol">)</a>

<a id="nAryOp≃VecFun"></a><a id="1191" href="Cubical.Data.Vec.NAry.html#1191" class="Function">nAryOp≃VecFun</a> <a id="1205" class="Symbol">:</a> <a id="1207" class="Symbol">∀</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1222" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a> <a id="1224" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1226" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="1228" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1235" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1237" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1242" class="Symbol">)</a>
<a id="1244" href="Cubical.Data.Vec.NAry.html#1191" class="Function">nAryOp≃VecFun</a> <a id="1258" class="Symbol">{</a><a id="1259" class="Argument">n</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1279" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>
  <a id="1283" class="Keyword">where</a>
  <a id="1291" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1307" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a> <a id="1309" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1311" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1319" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1321" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1326" class="Symbol">)</a>
  <a id="1330" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1338" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>      <a id="1345" class="Symbol">=</a> <a id="1347" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a>
  <a id="1354" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1362" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>      <a id="1369" class="Symbol">=</a> <a id="1371" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a>
  <a id="1380" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1393" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a>
  <a id="1409" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1421" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>  <a id="1424" class="Symbol">=</a> <a id="1426" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1436" class="Symbol">{</a><a id="1437" class="Argument">n</a> <a id="1439" class="Symbol">=</a> <a id="1441" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a><a id="1442" class="Symbol">}</a>

<a id="1445" class="Comment">-- In order to apply ua to nAryOp≃VecFun we probably need to change</a>
<a id="1513" class="Comment">-- the base-case of nAryLevel to &quot;ℓ-max ℓ₁ ℓ₂&quot;. This will make it</a>
<a id="1579" class="Comment">-- necessary to add lots of Lifts in zero cases so it&#39;s not done yet,</a>
<a id="1649" class="Comment">-- but if the Path is ever needed then it might be worth to do.</a>
</pre></body></html>


==> anc/html/Cubical.Data.Vec.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.Properties.html" class="Module">Cubical.Data.Vec.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="275" class="Symbol">as</a> <a id="278" class="Module">⊥</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="504" class="Keyword">open</a> <a id="509" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="514" class="Keyword">private</a>
  <a id="524" class="Keyword">variable</a>
    <a id="537" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="551" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="560" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a>


<a id="564" class="Comment">-- This is really cool!</a>
<a id="588" class="Comment">-- Compare with: https://github.com/agda/agda-stdlib/blob/master/src/Data/Vec/Properties/WithK.agda#L32</a>
<a id="++-assoc"></a><a id="692" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="701" class="Symbol">:</a> <a id="703" class="Symbol">∀</a> <a id="705" class="Symbol">{</a><a id="706" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a> <a id="708" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a> <a id="710" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="717" class="Symbol">:</a> <a id="719" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="723" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="725" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a><a id="726" class="Symbol">)</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a> <a id="732" class="Symbol">:</a> <a id="734" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="738" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="740" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a> <a id="747" class="Symbol">:</a> <a id="749" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="753" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="755" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">→</a>
           <a id="771" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="777" class="Symbol">(λ</a> <a id="780" href="Cubical.Data.Vec.Properties.html#780" class="Bound">i</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="788" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="790" class="Symbol">(</a><a id="791" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="799" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a> <a id="801" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a> <a id="803" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a> <a id="805" class="Symbol">(</a><a id="806" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="808" href="Cubical.Data.Vec.Properties.html#780" class="Bound">i</a><a id="809" class="Symbol">)))</a> <a id="813" class="Symbol">((</a><a id="815" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="818" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="821" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a><a id="823" class="Symbol">)</a> <a id="825" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="828" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="836" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="839" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a> <a id="842" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="845" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a><a id="847" class="Symbol">)</a>
<a id="849" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="858" class="Symbol">{</a><a id="859" class="Argument">m</a> <a id="861" class="Symbol">=</a> <a id="863" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="867" class="Symbol">}</a> <a id="869" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="872" href="Cubical.Data.Vec.Properties.html#872" class="Bound">ys</a> <a id="875" href="Cubical.Data.Vec.Properties.html#875" class="Bound">zs</a> <a id="878" class="Symbol">=</a> <a id="880" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="885" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="894" class="Symbol">{</a><a id="895" class="Argument">m</a> <a id="897" class="Symbol">=</a> <a id="899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="903" href="Cubical.Data.Vec.Properties.html#903" class="Bound">m</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.Data.Vec.Properties.html#907" class="Bound">x</a> <a id="909" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="911" href="Cubical.Data.Vec.Properties.html#911" class="Bound">xs</a><a id="913" class="Symbol">)</a> <a id="915" href="Cubical.Data.Vec.Properties.html#915" class="Bound">ys</a> <a id="918" href="Cubical.Data.Vec.Properties.html#918" class="Bound">zs</a> <a id="921" href="Cubical.Data.Vec.Properties.html#921" class="Bound">i</a> <a id="923" class="Symbol">=</a> <a id="925" href="Cubical.Data.Vec.Properties.html#907" class="Bound">x</a> <a id="927" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="929" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="938" href="Cubical.Data.Vec.Properties.html#911" class="Bound">xs</a> <a id="941" href="Cubical.Data.Vec.Properties.html#915" class="Bound">ys</a> <a id="944" href="Cubical.Data.Vec.Properties.html#918" class="Bound">zs</a> <a id="947" href="Cubical.Data.Vec.Properties.html#921" class="Bound">i</a>


<a id="951" class="Comment">-- Equivalence between Fin n → A and Vec A n</a>
<a id="FinVec→Vec"></a><a id="996" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1007" class="Symbol">:</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1026" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1028" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1036" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1038" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a>
<a id="1040" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1051" class="Symbol">{</a><a id="1052" class="Argument">n</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1060" class="Symbol">}</a>  <a id="1063" href="Cubical.Data.Vec.Properties.html#1063" class="Bound">xs</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="1071" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1082" class="Symbol">{</a><a id="1083" class="Argument">n</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1091" class="Symbol">_}</a> <a id="1094" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1102" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1107" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1109" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1120" class="Symbol">(λ</a> <a id="1123" href="Cubical.Data.Vec.Properties.html#1123" class="Bound">x</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1135" href="Cubical.Data.Vec.Properties.html#1123" class="Bound">x</a><a id="1136" class="Symbol">))</a>

<a id="Vec→FinVec"></a><a id="1140" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">{</a><a id="1154" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1167" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1169" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1180" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1182" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a>
<a id="1184" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1195" href="Cubical.Data.Vec.Properties.html#1195" class="Bound">xs</a> <a id="1198" href="Cubical.Data.Vec.Properties.html#1198" class="Bound">f</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1209" href="Cubical.Data.Vec.Properties.html#1198" class="Bound">f</a> <a id="1211" href="Cubical.Data.Vec.Properties.html#1195" class="Bound">xs</a>

<a id="FinVec→Vec→FinVec"></a><a id="1215" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1233" class="Symbol">:</a> <a id="1235" class="Symbol">{</a><a id="1236" href="Cubical.Data.Vec.Properties.html#1236" class="Bound">n</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1256" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1258" href="Cubical.Data.Vec.Properties.html#1236" class="Bound">n</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1286" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1292" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a>
<a id="1295" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1313" class="Symbol">{</a><a id="1314" class="Argument">n</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1322" class="Symbol">}</a> <a id="1324" href="Cubical.Data.Vec.Properties.html#1324" class="Bound">xs</a> <a id="1327" class="Symbol">=</a> <a id="1329" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1336" class="Symbol">λ</a> <a id="1338" href="Cubical.Data.Vec.Properties.html#1338" class="Bound">f</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="1355" href="Cubical.Data.Vec.Properties.html#1338" class="Bound">f</a><a id="1356" class="Symbol">)</a>
<a id="1358" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1376" class="Symbol">{</a><a id="1377" class="Argument">n</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1385" href="Cubical.Data.Vec.Properties.html#1385" class="Bound">n</a><a id="1386" class="Symbol">}</a> <a id="1388" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1400" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a>
  <a id="1407" class="Keyword">where</a>
  <a id="1415" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1420" class="Symbol">:</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1436" href="Cubical.Data.Vec.Properties.html#1385" class="Bound">n</a><a id="1437" class="Symbol">))</a>
       <a id="1447" class="Symbol">→</a> <a id="1449" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1464" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1469" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1471" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1482" class="Symbol">(λ</a> <a id="1485" href="Cubical.Data.Vec.Properties.html#1485" class="Bound">x</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1497" href="Cubical.Data.Vec.Properties.html#1485" class="Bound">x</a><a id="1498" class="Symbol">)))</a> <a id="1502" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a> <a id="1504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1506" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1509" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a>
  <a id="1513" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1518" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1532" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1542" href="Cubical.Data.Vec.Properties.html#1542" class="Bound">f</a><a id="1543" class="Symbol">)</a> <a id="1545" href="Cubical.Data.Vec.Properties.html#1545" class="Bound">i</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1567" class="Symbol">(λ</a> <a id="1570" href="Cubical.Data.Vec.Properties.html#1570" class="Bound">x</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1582" href="Cubical.Data.Vec.Properties.html#1570" class="Bound">x</a><a id="1583" class="Symbol">))</a> <a id="1586" href="Cubical.Data.Vec.Properties.html#1545" class="Bound">i</a> <a id="1588" href="Cubical.Data.Vec.Properties.html#1542" class="Bound">f</a>

<a id="Vec→FinVec→Vec"></a><a id="1591" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1606" class="Symbol">:</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Cubical.Data.Vec.Properties.html#1609" class="Bound">n</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1614" class="Symbol">}</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1626" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1628" href="Cubical.Data.Vec.Properties.html#1609" class="Bound">n</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1656" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a><a id="1658" class="Symbol">)</a> <a id="1660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1662" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a>
<a id="1665" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1680" class="Symbol">{</a><a id="1681" class="Argument">n</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1689" class="Symbol">}</a>  <a id="1692" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1702" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1717" class="Symbol">{</a><a id="1718" class="Argument">n</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1726" href="Cubical.Data.Vec.Properties.html#1726" class="Bound">n</a><a id="1727" class="Symbol">}</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Cubical.Data.Vec.Properties.html#1730" class="Bound">x</a> <a id="1732" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1734" href="Cubical.Data.Vec.Properties.html#1734" class="Bound">xs</a><a id="1736" class="Symbol">)</a> <a id="1738" href="Cubical.Data.Vec.Properties.html#1738" class="Bound">i</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Cubical.Data.Vec.Properties.html#1730" class="Bound">x</a> <a id="1744" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1746" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1761" href="Cubical.Data.Vec.Properties.html#1734" class="Bound">xs</a> <a id="1764" href="Cubical.Data.Vec.Properties.html#1738" class="Bound">i</a>

<a id="FinVecIsoVec"></a><a id="1767" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1804" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1806" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a><a id="1807" class="Symbol">)</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1814" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1816" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a><a id="1817" class="Symbol">)</a>
<a id="1819" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1832" href="Cubical.Data.Vec.Properties.html#1832" class="Bound">n</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1840" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1851" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1862" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1877" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a>

<a id="FinVec≃Vec"></a><a id="1896" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="1907" class="Symbol">:</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1915" class="Symbol">)</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1926" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1928" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a> <a id="1930" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1932" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1936" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1938" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a>
<a id="1940" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="1951" href="Cubical.Data.Vec.Properties.html#1951" class="Bound">n</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1980" href="Cubical.Data.Vec.Properties.html#1951" class="Bound">n</a><a id="1981" class="Symbol">)</a>

<a id="FinVec≡Vec"></a><a id="1984" href="Cubical.Data.Vec.Properties.html#1984" class="Function">FinVec≡Vec</a> <a id="1995" class="Symbol">:</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2003" class="Symbol">)</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="2014" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2016" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a> <a id="2018" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2020" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2024" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2026" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a>
<a id="2028" href="Cubical.Data.Vec.Properties.html#1984" class="Function">FinVec≡Vec</a> <a id="2039" href="Cubical.Data.Vec.Properties.html#2039" class="Bound">n</a> <a id="2041" class="Symbol">=</a> <a id="2043" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="2058" href="Cubical.Data.Vec.Properties.html#2039" class="Bound">n</a><a id="2059" class="Symbol">)</a>

<a id="isContrVec0"></a><a id="2062" href="Cubical.Data.Vec.Properties.html#2062" class="Function">isContrVec0</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2089" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2091" class="Number">0</a><a id="2092" class="Symbol">)</a>
<a id="2094" href="Cubical.Data.Vec.Properties.html#2062" class="Function">isContrVec0</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2113" class="Symbol">λ</a> <a id="2115" class="Symbol">{</a> <a id="2117" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2127" class="Symbol">}</a>

<a id="2130" class="Comment">-- encode - decode Vec</a>
<a id="2153" class="Keyword">module</a> <a id="VecPath"></a><a id="2160" href="Cubical.Data.Vec.Properties.html#2160" class="Module">VecPath</a> <a id="2168" class="Symbol">{</a><a id="2169" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2178" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a><a id="2179" class="Symbol">}</a>
  <a id="2183" class="Keyword">where</a>

  <a id="VecPath.code"></a><a id="2192" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2197" class="Symbol">:</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Cubical.Data.Vec.Properties.html#2200" class="Bound">n</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">→</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Cubical.Data.Vec.Properties.html#2210" class="Bound">v</a> <a id="2212" href="Cubical.Data.Vec.Properties.html#2212" class="Bound">v&#39;</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2221" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2223" href="Cubical.Data.Vec.Properties.html#2200" class="Bound">n</a><a id="2224" class="Symbol">)</a> <a id="2226" class="Symbol">→</a> <a id="2228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2233" href="Cubical.Data.Vec.Properties.html#2178" class="Bound">ℓ</a>
  <a id="2237" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2242" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2245" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
  <a id="2258" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Data.Vec.Properties.html#2264" class="Bound">a</a> <a id="2266" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2268" href="Cubical.Data.Vec.Properties.html#2268" class="Bound">v</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Cubical.Data.Vec.Properties.html#2272" class="Bound">a&#39;</a> <a id="2275" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2277" href="Cubical.Data.Vec.Properties.html#2277" class="Bound">v&#39;</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">=</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Data.Vec.Properties.html#2264" class="Bound">a</a> <a id="2286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2288" href="Cubical.Data.Vec.Properties.html#2272" class="Bound">a&#39;</a><a id="2290" class="Symbol">)</a> <a id="2292" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Data.Vec.Properties.html#2268" class="Bound">v</a> <a id="2297" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2299" href="Cubical.Data.Vec.Properties.html#2277" class="Bound">v&#39;</a><a id="2301" class="Symbol">)</a>

  <a id="2306" class="Comment">-- encode</a>
  <a id="VecPath.reflEncode"></a><a id="2318" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2329" class="Symbol">:</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Cubical.Data.Vec.Properties.html#2332" class="Bound">n</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2337" class="Symbol">}</a> <a id="2339" class="Symbol">→</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2350" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2352" href="Cubical.Data.Vec.Properties.html#2332" class="Bound">n</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">→</a> <a id="2357" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2362" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a> <a id="2364" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a>
  <a id="2368" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2379" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2382" class="Symbol">=</a> <a id="2384" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
  <a id="2390" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Cubical.Data.Vec.Properties.html#2402" class="Bound">a</a> <a id="2404" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2406" href="Cubical.Data.Vec.Properties.html#2406" class="Bound">v</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2418" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="VecPath.encode"></a><a id="2426" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">{</a><a id="2436" href="Cubical.Data.Vec.Properties.html#2436" class="Bound">n</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">→</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2448" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2457" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2459" href="Cubical.Data.Vec.Properties.html#2436" class="Bound">n</a><a id="2460" class="Symbol">)</a> <a id="2462" class="Symbol">→</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2467" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2469" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a><a id="2471" class="Symbol">)</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2480" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2482" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a>
  <a id="2487" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2494" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a> <a id="2496" href="Cubical.Data.Vec.Properties.html#2496" class="Bound">v&#39;</a> <a id="2499" href="Cubical.Data.Vec.Properties.html#2499" class="Bound">p</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2505" class="Symbol">(λ</a> <a id="2508" href="Cubical.Data.Vec.Properties.html#2508" class="Bound">v&#39;</a> <a id="2511" href="Cubical.Data.Vec.Properties.html#2511" class="Bound">_</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2520" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a> <a id="2522" href="Cubical.Data.Vec.Properties.html#2508" class="Bound">v&#39;</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2538" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Cubical.Data.Vec.Properties.html#2499" class="Bound">p</a>

  <a id="VecPath.encodeRefl"></a><a id="2546" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="2557" class="Symbol">:</a> <a id="2559" class="Symbol">{</a><a id="2560" href="Cubical.Data.Vec.Properties.html#2560" class="Bound">n</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">→</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2578" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2580" href="Cubical.Data.Vec.Properties.html#2560" class="Bound">n</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2592" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2594" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2601" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2603" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2614" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a>
  <a id="2618" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="2629" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2639" class="Symbol">(λ</a> <a id="2642" href="Cubical.Data.Vec.Properties.html#2642" class="Bound">v&#39;</a> <a id="2645" href="Cubical.Data.Vec.Properties.html#2645" class="Bound">_</a> <a id="2647" class="Symbol">→</a> <a id="2649" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2654" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a> <a id="2656" href="Cubical.Data.Vec.Properties.html#2642" class="Bound">v&#39;</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2672" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a><a id="2673" class="Symbol">)</a>

  <a id="2678" class="Comment">-- decode</a>
  <a id="VecPath.decode"></a><a id="2690" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2697" class="Symbol">:</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Data.Vec.Properties.html#2700" class="Bound">n</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2705" class="Symbol">}</a> <a id="2707" class="Symbol">→</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2712" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2721" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2723" href="Cubical.Data.Vec.Properties.html#2700" class="Bound">n</a><a id="2724" class="Symbol">)</a> <a id="2726" class="Symbol">→</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Data.Vec.Properties.html#2729" class="Bound">r</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2738" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2740" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a><a id="2742" class="Symbol">)</a> <a id="2744" class="Symbol">→</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2751" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a><a id="2753" class="Symbol">)</a>
  <a id="2757" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2764" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2767" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2770" class="Symbol">_</a> <a id="2772" class="Symbol">=</a> <a id="2774" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2781" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Data.Vec.Properties.html#2789" class="Bound">a</a> <a id="2791" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2793" href="Cubical.Data.Vec.Properties.html#2793" class="Bound">v</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.Data.Vec.Properties.html#2797" class="Bound">a&#39;</a> <a id="2800" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2802" href="Cubical.Data.Vec.Properties.html#2802" class="Bound">v&#39;</a><a id="2804" class="Symbol">)</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Cubical.Data.Vec.Properties.html#2807" class="Bound">p</a> <a id="2809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2811" href="Cubical.Data.Vec.Properties.html#2811" class="Bound">q</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2822" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="2826" href="Cubical.Data.Vec.Properties.html#2807" class="Bound">p</a> <a id="2828" href="Cubical.Data.Vec.Properties.html#2811" class="Bound">q</a>

  <a id="VecPath.decodeRefl"></a><a id="2833" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">{</a><a id="2847" href="Cubical.Data.Vec.Properties.html#2847" class="Bound">n</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">→</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2865" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2867" href="Cubical.Data.Vec.Properties.html#2847" class="Bound">n</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2879" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2881" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2895" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a><a id="2896" class="Symbol">)</a> <a id="2898" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2907" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2918" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2930" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Cubical.Data.Vec.Properties.html#2942" class="Bound">a</a> <a id="2944" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2946" href="Cubical.Data.Vec.Properties.html#2946" class="Bound">v</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2959" class="Comment">-- equiv</a>
  <a id="VecPath.≡Vec≃codeVec"></a><a id="2970" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="2983" class="Symbol">:</a> <a id="2985" class="Symbol">{</a><a id="2986" href="Cubical.Data.Vec.Properties.html#2986" class="Bound">n</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2991" class="Symbol">}</a> <a id="2993" class="Symbol">→</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="2998" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3007" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3009" href="Cubical.Data.Vec.Properties.html#2986" class="Bound">n</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">→</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="3017" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3019" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a><a id="3021" class="Symbol">)</a> <a id="3023" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3031" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="3033" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a><a id="3035" class="Symbol">)</a>
  <a id="3039" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="3052" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3054" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="3070" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a>
    <a id="3077" class="Keyword">where</a>
    <a id="3087" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3099" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3101" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3111" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3113" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a><a id="3115" class="Symbol">)</a>
    <a id="3121" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3125" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3137" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3139" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
    <a id="3146" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3150" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3153" class="Symbol">=</a> <a id="3155" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3162" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3164" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
    <a id="3171" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3180" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3183" class="Symbol">=</a> <a id="3185" href="Cubical.Data.Vec.Properties.html#3213" class="Function">sect</a> <a id="3190" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3192" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
      <a id="3201" class="Keyword">where</a>
      <a id="3213" href="Cubical.Data.Vec.Properties.html#3213" class="Function">sect</a> <a id="3218" class="Symbol">:</a> <a id="3220" class="Symbol">{</a><a id="3221" href="Cubical.Data.Vec.Properties.html#3221" class="Bound">n</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3226" class="Symbol">}</a> <a id="3228" class="Symbol">→</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Cubical.Data.Vec.Properties.html#3231" class="Bound">v</a> <a id="3233" href="Cubical.Data.Vec.Properties.html#3233" class="Bound">v&#39;</a> <a id="3236" class="Symbol">:</a> <a id="3238" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3242" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3244" href="Cubical.Data.Vec.Properties.html#3221" class="Bound">n</a><a id="3245" class="Symbol">)</a> <a id="3247" class="Symbol">→</a> <a id="3249" class="Symbol">(</a><a id="3250" href="Cubical.Data.Vec.Properties.html#3250" class="Bound">r</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3259" href="Cubical.Data.Vec.Properties.html#3231" class="Bound">v</a> <a id="3261" href="Cubical.Data.Vec.Properties.html#3233" class="Bound">v&#39;</a><a id="3263" class="Symbol">)</a>
             <a id="3278" class="Symbol">→</a> <a id="3280" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3287" href="Cubical.Data.Vec.Properties.html#3231" class="Bound">v</a> <a id="3289" href="Cubical.Data.Vec.Properties.html#3233" class="Bound">v&#39;</a> <a id="3292" class="Symbol">(</a><a id="3293" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3300" href="Cubical.Data.Vec.Properties.html#3231" class="Bound">v</a> <a id="3302" href="Cubical.Data.Vec.Properties.html#3233" class="Bound">v&#39;</a> <a id="3305" href="Cubical.Data.Vec.Properties.html#3250" class="Bound">r</a><a id="3306" class="Symbol">)</a> <a id="3308" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3310" href="Cubical.Data.Vec.Properties.html#3250" class="Bound">r</a>
      <a id="3318" href="Cubical.Data.Vec.Properties.html#3213" class="Function">sect</a> <a id="3323" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3326" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3329" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3346" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="3355" href="Cubical.Data.Vec.Properties.html#3213" class="Function">sect</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3363" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3365" href="Cubical.Data.Vec.Properties.html#3365" class="Bound">v</a><a id="3366" class="Symbol">)</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Cubical.Data.Vec.Properties.html#3369" class="Bound">a&#39;</a> <a id="3372" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3374" href="Cubical.Data.Vec.Properties.html#3374" class="Bound">v&#39;</a><a id="3376" class="Symbol">)</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Cubical.Data.Vec.Properties.html#3379" class="Bound">p</a> <a id="3381" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3383" href="Cubical.Data.Vec.Properties.html#3383" class="Bound">q</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">=</a> <a id="3388" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3390" class="Symbol">(λ</a> <a id="3393" href="Cubical.Data.Vec.Properties.html#3393" class="Bound">a&#39;</a> <a id="3396" href="Cubical.Data.Vec.Properties.html#3396" class="Bound">p</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3410" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3412" href="Cubical.Data.Vec.Properties.html#3365" class="Bound">v</a><a id="3413" class="Symbol">)</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Cubical.Data.Vec.Properties.html#3393" class="Bound">a&#39;</a> <a id="3419" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3421" href="Cubical.Data.Vec.Properties.html#3374" class="Bound">v&#39;</a><a id="3423" class="Symbol">)</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3436" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3438" href="Cubical.Data.Vec.Properties.html#3365" class="Bound">v</a><a id="3439" class="Symbol">)</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Cubical.Data.Vec.Properties.html#3393" class="Bound">a&#39;</a> <a id="3445" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3447" href="Cubical.Data.Vec.Properties.html#3374" class="Bound">v&#39;</a><a id="3449" class="Symbol">)</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Cubical.Data.Vec.Properties.html#3396" class="Bound">p</a> <a id="3454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3456" href="Cubical.Data.Vec.Properties.html#3383" class="Bound">q</a><a id="3457" class="Symbol">))</a> <a id="3460" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Cubical.Data.Vec.Properties.html#3396" class="Bound">p</a> <a id="3465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3467" href="Cubical.Data.Vec.Properties.html#3383" class="Bound">q</a><a id="3468" class="Symbol">))</a>
                                       <a id="3510" class="Symbol">(</a><a id="3511" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3513" class="Symbol">(λ</a> <a id="3516" href="Cubical.Data.Vec.Properties.html#3516" class="Bound">v&#39;</a> <a id="3519" href="Cubical.Data.Vec.Properties.html#3519" class="Bound">q</a> <a id="3521" class="Symbol">→</a> <a id="3523" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3533" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3535" href="Cubical.Data.Vec.Properties.html#3365" class="Bound">v</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3541" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3543" href="Cubical.Data.Vec.Properties.html#3516" class="Bound">v&#39;</a><a id="3545" class="Symbol">)</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3558" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3560" href="Cubical.Data.Vec.Properties.html#3365" class="Bound">v</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3566" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3568" href="Cubical.Data.Vec.Properties.html#3516" class="Bound">v&#39;</a><a id="3570" class="Symbol">)</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3580" href="Cubical.Data.Vec.Properties.html#3519" class="Bound">q</a><a id="3581" class="Symbol">))</a> <a id="3584" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3594" href="Cubical.Data.Vec.Properties.html#3519" class="Bound">q</a><a id="3595" class="Symbol">))</a>
                                       <a id="3637" class="Symbol">(</a><a id="3638" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3649" class="Symbol">(</a><a id="3650" href="Cubical.Data.Vec.Properties.html#3361" class="Bound">a</a> <a id="3652" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3654" href="Cubical.Data.Vec.Properties.html#3365" class="Bound">v</a><a id="3655" class="Symbol">))</a> <a id="3658" href="Cubical.Data.Vec.Properties.html#3383" class="Bound">q</a><a id="3659" class="Symbol">)</a> <a id="3661" href="Cubical.Data.Vec.Properties.html#3379" class="Bound">p</a>
    <a id="3667" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3675" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3678" class="Symbol">=</a> <a id="3680" href="Cubical.Data.Vec.Properties.html#3708" class="Function">retr</a> <a id="3685" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3687" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
      <a id="3696" class="Keyword">where</a>
      <a id="3708" href="Cubical.Data.Vec.Properties.html#3708" class="Function">retr</a> <a id="3713" class="Symbol">:</a> <a id="3715" class="Symbol">{</a><a id="3716" href="Cubical.Data.Vec.Properties.html#3716" class="Bound">n</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3721" class="Symbol">}</a> <a id="3723" class="Symbol">→</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Cubical.Data.Vec.Properties.html#3726" class="Bound">v</a> <a id="3728" href="Cubical.Data.Vec.Properties.html#3728" class="Bound">v&#39;</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3737" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3739" href="Cubical.Data.Vec.Properties.html#3716" class="Bound">n</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Cubical.Data.Vec.Properties.html#3745" class="Bound">p</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="Cubical.Data.Vec.Properties.html#3726" class="Bound">v</a> <a id="3751" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3753" href="Cubical.Data.Vec.Properties.html#3728" class="Bound">v&#39;</a><a id="3755" class="Symbol">)</a>
             <a id="3770" class="Symbol">→</a> <a id="3772" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3779" href="Cubical.Data.Vec.Properties.html#3726" class="Bound">v</a> <a id="3781" href="Cubical.Data.Vec.Properties.html#3728" class="Bound">v&#39;</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3792" href="Cubical.Data.Vec.Properties.html#3726" class="Bound">v</a> <a id="3794" href="Cubical.Data.Vec.Properties.html#3728" class="Bound">v&#39;</a> <a id="3797" href="Cubical.Data.Vec.Properties.html#3745" class="Bound">p</a><a id="3798" class="Symbol">)</a> <a id="3800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3802" href="Cubical.Data.Vec.Properties.html#3745" class="Bound">p</a>
      <a id="3810" href="Cubical.Data.Vec.Properties.html#3708" class="Function">retr</a> <a id="3815" href="Cubical.Data.Vec.Properties.html#3815" class="Bound">v</a> <a id="3817" href="Cubical.Data.Vec.Properties.html#3817" class="Bound">v&#39;</a> <a id="3820" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">p</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3826" class="Symbol">(λ</a> <a id="3829" href="Cubical.Data.Vec.Properties.html#3829" class="Bound">v&#39;</a> <a id="3832" href="Cubical.Data.Vec.Properties.html#3832" class="Bound">p</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3843" href="Cubical.Data.Vec.Properties.html#3815" class="Bound">v</a> <a id="3845" href="Cubical.Data.Vec.Properties.html#3829" class="Bound">v&#39;</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3856" href="Cubical.Data.Vec.Properties.html#3815" class="Bound">v</a> <a id="3858" href="Cubical.Data.Vec.Properties.html#3829" class="Bound">v&#39;</a> <a id="3861" href="Cubical.Data.Vec.Properties.html#3832" class="Bound">p</a><a id="3862" class="Symbol">)</a> <a id="3864" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3866" href="Cubical.Data.Vec.Properties.html#3832" class="Bound">p</a><a id="3867" class="Symbol">)</a>
                    <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3903" href="Cubical.Data.Vec.Properties.html#3815" class="Bound">v</a> <a id="3905" href="Cubical.Data.Vec.Properties.html#3815" class="Bound">v</a><a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3920" href="Cubical.Data.Vec.Properties.html#3815" class="Bound">v</a><a id="3921" class="Symbol">)</a> <a id="3923" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3925" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="3936" href="Cubical.Data.Vec.Properties.html#3815" class="Bound">v</a><a id="3937" class="Symbol">)</a> <a id="3939" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">p</a>


  <a id="VecPath.isOfHLevelVec"></a><a id="3945" href="Cubical.Data.Vec.Properties.html#3945" class="Function">isOfHLevelVec</a> <a id="3959" class="Symbol">:</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Cubical.Data.Vec.Properties.html#3962" class="Bound">h</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3972" class="Symbol">)</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Cubical.Data.Vec.Properties.html#3975" class="Bound">n</a> <a id="3977" class="Symbol">:</a> <a id="3979" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3980" class="Symbol">)</a>
                  <a id="4000" class="Symbol">→</a> <a id="4002" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4023" href="Cubical.Data.Vec.Properties.html#3962" class="Bound">h</a><a id="4024" class="Symbol">))</a> <a id="4027" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4029" class="Symbol">→</a> <a id="4031" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4052" href="Cubical.Data.Vec.Properties.html#3962" class="Bound">h</a><a id="4053" class="Symbol">))</a> <a id="4056" class="Symbol">(</a><a id="4057" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4061" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4063" href="Cubical.Data.Vec.Properties.html#3975" class="Bound">n</a><a id="4064" class="Symbol">)</a>
  <a id="4068" href="Cubical.Data.Vec.Properties.html#3945" class="Function">isOfHLevelVec</a> <a id="4082" href="Cubical.Data.Vec.Properties.html#4082" class="Bound">h</a> <a id="4084" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4089" href="Cubical.Data.Vec.Properties.html#4089" class="Bound">ofLevelA</a> <a id="4098" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4101" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4104" class="Symbol">=</a> <a id="4106" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4134" href="Cubical.Data.Vec.Properties.html#4082" class="Bound">h</a><a id="4135" class="Symbol">)</a> <a id="4137" class="Symbol">(</a><a id="4138" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4161" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4164" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="4166" class="Symbol">))</a>
                                        <a id="4209" class="Symbol">(</a><a id="4210" href="Cubical.Data.Unit.Properties.html#2854" class="Function">isOfHLevelUnit*</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4231" href="Cubical.Data.Vec.Properties.html#4082" class="Bound">h</a><a id="4232" class="Symbol">))</a>
  <a id="4237" href="Cubical.Data.Vec.Properties.html#3945" class="Function">isOfHLevelVec</a> <a id="4251" href="Cubical.Data.Vec.Properties.html#4251" class="Bound">h</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4258" href="Cubical.Data.Vec.Properties.html#4258" class="Bound">n</a><a id="4259" class="Symbol">)</a> <a id="4261" href="Cubical.Data.Vec.Properties.html#4261" class="Bound">ofLevelA</a> <a id="4270" class="Symbol">(</a><a id="4271" href="Cubical.Data.Vec.Properties.html#4271" class="Bound">x</a> <a id="4273" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4275" href="Cubical.Data.Vec.Properties.html#4275" class="Bound">v</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Cubical.Data.Vec.Properties.html#4279" class="Bound">x&#39;</a> <a id="4282" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4284" href="Cubical.Data.Vec.Properties.html#4284" class="Bound">v&#39;</a><a id="4286" class="Symbol">)</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4318" href="Cubical.Data.Vec.Properties.html#4251" class="Bound">h</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">(</a><a id="4322" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4345" class="Symbol">_</a> <a id="4347" class="Symbol">_))</a>
                                                       <a id="4406" class="Symbol">(</a><a id="4407" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="4419" class="Symbol">(</a><a id="4420" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4424" href="Cubical.Data.Vec.Properties.html#4251" class="Bound">h</a><a id="4425" class="Symbol">)</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Cubical.Data.Vec.Properties.html#4261" class="Bound">ofLevelA</a> <a id="4437" href="Cubical.Data.Vec.Properties.html#4271" class="Bound">x</a> <a id="4439" href="Cubical.Data.Vec.Properties.html#4279" class="Bound">x&#39;</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Symbol">(λ</a> <a id="4446" href="Cubical.Data.Vec.Properties.html#4446" class="Bound">_</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Cubical.Data.Vec.Properties.html#3945" class="Function">isOfHLevelVec</a> <a id="4464" href="Cubical.Data.Vec.Properties.html#4251" class="Bound">h</a> <a id="4466" href="Cubical.Data.Vec.Properties.html#4258" class="Bound">n</a> <a id="4468" href="Cubical.Data.Vec.Properties.html#4261" class="Bound">ofLevelA</a> <a id="4477" href="Cubical.Data.Vec.Properties.html#4275" class="Bound">v</a> <a id="4479" href="Cubical.Data.Vec.Properties.html#4284" class="Bound">v&#39;</a><a id="4481" class="Symbol">))</a>


  <a id="VecPath.discreteA→discreteVecA"></a><a id="4488" href="Cubical.Data.Vec.Properties.html#4488" class="Function">discreteA→discreteVecA</a> <a id="4511" class="Symbol">:</a> <a id="4513" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4522" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4524" class="Symbol">→</a> <a id="4526" class="Symbol">(</a><a id="4527" href="Cubical.Data.Vec.Properties.html#4527" class="Bound">n</a> <a id="4529" class="Symbol">:</a> <a id="4531" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4532" class="Symbol">)</a> <a id="4534" class="Symbol">→</a> <a id="4536" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4545" class="Symbol">(</a><a id="4546" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4550" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4552" href="Cubical.Data.Vec.Properties.html#4527" class="Bound">n</a><a id="4553" class="Symbol">)</a>
  <a id="4557" href="Cubical.Data.Vec.Properties.html#4488" class="Function">discreteA→discreteVecA</a> <a id="4580" href="Cubical.Data.Vec.Properties.html#4580" class="Bound">DA</a> <a id="4583" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4588" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4591" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4594" class="Symbol">=</a> <a id="4596" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4600" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4607" href="Cubical.Data.Vec.Properties.html#4488" class="Function">discreteA→discreteVecA</a> <a id="4630" href="Cubical.Data.Vec.Properties.html#4630" class="Bound">DA</a> <a id="4633" class="Symbol">(</a><a id="4634" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4638" href="Cubical.Data.Vec.Properties.html#4638" class="Bound">n</a><a id="4639" class="Symbol">)</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Cubical.Data.Vec.Properties.html#4642" class="Bound">a</a> <a id="4644" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4646" href="Cubical.Data.Vec.Properties.html#4646" class="Bound">v</a><a id="4647" class="Symbol">)</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Cubical.Data.Vec.Properties.html#4650" class="Bound">a&#39;</a> <a id="4653" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4655" href="Cubical.Data.Vec.Properties.html#4655" class="Bound">v&#39;</a><a id="4657" class="Symbol">)</a> <a id="4659" class="Keyword">with</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Cubical.Data.Vec.Properties.html#4630" class="Bound">DA</a> <a id="4668" href="Cubical.Data.Vec.Properties.html#4642" class="Bound">a</a> <a id="4670" href="Cubical.Data.Vec.Properties.html#4650" class="Bound">a&#39;</a><a id="4672" class="Symbol">)</a> <a id="4674" class="Symbol">|</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Cubical.Data.Vec.Properties.html#4488" class="Function">discreteA→discreteVecA</a> <a id="4700" href="Cubical.Data.Vec.Properties.html#4630" class="Bound">DA</a> <a id="4703" href="Cubical.Data.Vec.Properties.html#4638" class="Bound">n</a> <a id="4705" href="Cubical.Data.Vec.Properties.html#4646" class="Bound">v</a> <a id="4707" href="Cubical.Data.Vec.Properties.html#4655" class="Bound">v&#39;</a><a id="4709" class="Symbol">)</a>
  <a id="4713" class="Symbol">...</a> <a id="4717" class="Symbol">|</a> <a id="4719" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4723" href="Cubical.Data.Vec.Properties.html#4723" class="Bound">p</a> <a id="4725" class="Symbol">|</a> <a id="4727" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4731" href="Cubical.Data.Vec.Properties.html#4731" class="Bound">q</a> <a id="4733" class="Symbol">=</a> <a id="4735" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4748" class="Symbol">(</a><a id="4749" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4767" class="Symbol">(</a><a id="4768" class="Bound">a</a> <a id="4770" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4772" class="Bound">v</a><a id="4773" class="Symbol">)</a> <a id="4775" class="Symbol">(</a><a id="4776" class="Bound">a&#39;</a> <a id="4779" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4781" class="Bound">v&#39;</a><a id="4783" class="Symbol">)))</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Cubical.Data.Vec.Properties.html#4723" class="Bound">p</a> <a id="4790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4792" href="Cubical.Data.Vec.Properties.html#4731" class="Bound">q</a><a id="4793" class="Symbol">))</a>
  <a id="4798" class="Symbol">...</a> <a id="4802" class="Symbol">|</a> <a id="4804" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4808" href="Cubical.Data.Vec.Properties.html#4808" class="Bound">p</a> <a id="4810" class="Symbol">|</a> <a id="4812" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4815" href="Cubical.Data.Vec.Properties.html#4815" class="Bound">¬q</a> <a id="4818" class="Symbol">=</a> <a id="4820" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4823" class="Symbol">(λ</a> <a id="4826" href="Cubical.Data.Vec.Properties.html#4826" class="Bound">r</a> <a id="4828" class="Symbol">→</a> <a id="4830" href="Cubical.Data.Vec.Properties.html#4815" class="Bound">¬q</a> <a id="4833" class="Symbol">(</a><a id="4834" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4866" class="Symbol">(</a><a id="4867" class="Bound">a</a> <a id="4869" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4871" class="Bound">v</a><a id="4872" class="Symbol">)</a> <a id="4874" class="Symbol">(</a><a id="4875" class="Bound">a&#39;</a> <a id="4878" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4880" class="Bound">v&#39;</a><a id="4882" class="Symbol">)))</a> <a id="4886" href="Cubical.Data.Vec.Properties.html#4826" class="Bound">r</a><a id="4887" class="Symbol">)))</a>
  <a id="4893" class="Symbol">...</a> <a id="4897" class="Symbol">|</a> <a id="4899" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4902" href="Cubical.Data.Vec.Properties.html#4902" class="Bound">¬p</a> <a id="4905" class="Symbol">|</a> <a id="4907" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4911" href="Cubical.Data.Vec.Properties.html#4911" class="Bound">q</a> <a id="4913" class="Symbol">=</a> <a id="4915" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4918" class="Symbol">(λ</a> <a id="4921" href="Cubical.Data.Vec.Properties.html#4921" class="Bound">r</a> <a id="4923" class="Symbol">→</a> <a id="4925" href="Cubical.Data.Vec.Properties.html#4902" class="Bound">¬p</a> <a id="4928" class="Symbol">(</a><a id="4929" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4961" class="Symbol">(</a><a id="4962" class="Bound">a</a> <a id="4964" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4966" class="Bound">v</a><a id="4967" class="Symbol">)</a> <a id="4969" class="Symbol">(</a><a id="4970" class="Bound">a&#39;</a> <a id="4973" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4975" class="Bound">v&#39;</a><a id="4977" class="Symbol">)))</a> <a id="4981" href="Cubical.Data.Vec.Properties.html#4921" class="Bound">r</a><a id="4982" class="Symbol">)))</a>
  <a id="4988" class="Symbol">...</a> <a id="4992" class="Symbol">|</a> <a id="4994" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4997" href="Cubical.Data.Vec.Properties.html#4997" class="Bound">¬p</a> <a id="5000" class="Symbol">|</a> <a id="5002" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5005" href="Cubical.Data.Vec.Properties.html#5005" class="Bound">¬q</a> <a id="5008" class="Symbol">=</a> <a id="5010" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5013" class="Symbol">(λ</a> <a id="5016" href="Cubical.Data.Vec.Properties.html#5016" class="Bound">r</a> <a id="5018" class="Symbol">→</a> <a id="5020" href="Cubical.Data.Vec.Properties.html#5005" class="Bound">¬q</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="5056" class="Symbol">(</a><a id="5057" class="Bound">a</a> <a id="5059" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5061" class="Bound">v</a><a id="5062" class="Symbol">)</a> <a id="5064" class="Symbol">(</a><a id="5065" class="Bound">a&#39;</a> <a id="5068" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5070" class="Bound">v&#39;</a><a id="5072" class="Symbol">)))</a> <a id="5076" href="Cubical.Data.Vec.Properties.html#5016" class="Bound">r</a><a id="5077" class="Symbol">)))</a>

  <a id="VecPath.≢-∷"></a><a id="5084" href="Cubical.Data.Vec.Properties.html#5084" class="Function">≢-∷</a> <a id="5088" class="Symbol">:</a> <a id="5090" class="Symbol">{</a><a id="5091" href="Cubical.Data.Vec.Properties.html#5091" class="Bound">m</a> <a id="5093" class="Symbol">:</a> <a id="5095" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5096" class="Symbol">}</a> <a id="5098" class="Symbol">→</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5110" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5111" class="Symbol">)</a> <a id="5113" class="Symbol">→</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Cubical.Data.Vec.Properties.html#5116" class="Bound">a</a> <a id="5118" class="Symbol">:</a> <a id="5120" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">→</a> <a id="5125" class="Symbol">(</a><a id="5126" href="Cubical.Data.Vec.Properties.html#5126" class="Bound">v</a> <a id="5128" class="Symbol">:</a> <a id="5130" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="5134" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="5136" href="Cubical.Data.Vec.Properties.html#5091" class="Bound">m</a><a id="5137" class="Symbol">)</a> <a id="5139" class="Symbol">→</a> <a id="5141" class="Symbol">(</a><a id="5142" href="Cubical.Data.Vec.Properties.html#5142" class="Bound">a&#39;</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5148" class="Symbol">)</a> <a id="5150" class="Symbol">→</a> <a id="5152" class="Symbol">(</a><a id="5153" href="Cubical.Data.Vec.Properties.html#5153" class="Bound">v&#39;</a> <a id="5156" class="Symbol">:</a> <a id="5158" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="5162" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="5164" href="Cubical.Data.Vec.Properties.html#5091" class="Bound">m</a><a id="5165" class="Symbol">)</a> <a id="5167" class="Symbol">→</a>
         <a id="5178" class="Symbol">(</a><a id="5179" href="Cubical.Data.Vec.Properties.html#5116" class="Bound">a</a> <a id="5181" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5183" href="Cubical.Data.Vec.Properties.html#5126" class="Bound">v</a> <a id="5185" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5187" href="Cubical.Data.Vec.Properties.html#5142" class="Bound">a&#39;</a> <a id="5190" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5192" href="Cubical.Data.Vec.Properties.html#5153" class="Bound">v&#39;</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5200" class="Symbol">)</a> <a id="5202" class="Symbol">→</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Data.Vec.Properties.html#5116" class="Bound">a</a> <a id="5207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5209" href="Cubical.Data.Vec.Properties.html#5142" class="Bound">a&#39;</a> <a id="5212" class="Symbol">→</a> <a id="5214" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5217" class="Symbol">)</a> <a id="5219" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5221" class="Symbol">(</a><a id="5222" href="Cubical.Data.Vec.Properties.html#5126" class="Bound">v</a> <a id="5224" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5226" href="Cubical.Data.Vec.Properties.html#5153" class="Bound">v&#39;</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5234" class="Symbol">)</a>
  <a id="5238" href="Cubical.Data.Vec.Properties.html#5084" class="Function">≢-∷</a> <a id="5242" class="Symbol">{</a><a id="5243" href="Cubical.Data.Vec.Properties.html#5243" class="Bound">m</a><a id="5244" class="Symbol">}</a> <a id="5246" href="Cubical.Data.Vec.Properties.html#5246" class="Bound">discreteA</a> <a id="5256" href="Cubical.Data.Vec.Properties.html#5256" class="Bound">a</a> <a id="5258" href="Cubical.Data.Vec.Properties.html#5258" class="Bound">v</a> <a id="5260" href="Cubical.Data.Vec.Properties.html#5260" class="Bound">a&#39;</a> <a id="5263" href="Cubical.Data.Vec.Properties.html#5263" class="Bound">v&#39;</a> <a id="5266" href="Cubical.Data.Vec.Properties.html#5266" class="Bound">¬r</a> <a id="5269" class="Keyword">with</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Cubical.Data.Vec.Properties.html#5246" class="Bound">discreteA</a> <a id="5285" href="Cubical.Data.Vec.Properties.html#5256" class="Bound">a</a> <a id="5287" href="Cubical.Data.Vec.Properties.html#5260" class="Bound">a&#39;</a><a id="5289" class="Symbol">)</a>
                        <a id="5315" class="Symbol">|</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Cubical.Data.Vec.Properties.html#4488" class="Function">discreteA→discreteVecA</a> <a id="5341" href="Cubical.Data.Vec.Properties.html#5246" class="Bound">discreteA</a> <a id="5351" href="Cubical.Data.Vec.Properties.html#5243" class="Bound">m</a> <a id="5353" href="Cubical.Data.Vec.Properties.html#5258" class="Bound">v</a> <a id="5355" href="Cubical.Data.Vec.Properties.html#5263" class="Bound">v&#39;</a><a id="5357" class="Symbol">)</a>
  <a id="5361" class="Symbol">...</a> <a id="5365" class="Symbol">|</a> <a id="5367" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5371" href="Cubical.Data.Vec.Properties.html#5371" class="Bound">p</a> <a id="5373" class="Symbol">|</a> <a id="5375" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5379" href="Cubical.Data.Vec.Properties.html#5379" class="Bound">q</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5389" class="Symbol">(</a><a id="5390" class="Bound">¬r</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5400" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="5404" href="Cubical.Data.Vec.Properties.html#5371" class="Bound">p</a> <a id="5406" href="Cubical.Data.Vec.Properties.html#5379" class="Bound">q</a><a id="5407" class="Symbol">))</a>
  <a id="5412" class="Symbol">...</a> <a id="5416" class="Symbol">|</a> <a id="5418" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5422" href="Cubical.Data.Vec.Properties.html#5422" class="Bound">p</a> <a id="5424" class="Symbol">|</a> <a id="5426" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5429" href="Cubical.Data.Vec.Properties.html#5429" class="Bound">¬q</a> <a id="5432" class="Symbol">=</a> <a id="5434" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5438" href="Cubical.Data.Vec.Properties.html#5429" class="Bound">¬q</a>
  <a id="5443" class="Symbol">...</a> <a id="5447" class="Symbol">|</a> <a id="5449" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5452" href="Cubical.Data.Vec.Properties.html#5452" class="Bound">¬p</a> <a id="5455" class="Symbol">|</a> <a id="5457" href="Cubical.Data.Vec.Properties.html#5457" class="Bound">y</a> <a id="5459" class="Symbol">=</a> <a id="5461" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5465" href="Cubical.Data.Vec.Properties.html#5452" class="Bound">¬p</a>
</pre></body></html>


==> anc/html/Cubical.Data.Vec.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Vec.Properties.html" class="Module">Cubical.Data.Vec.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Auto.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Auto</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  - Automatically generate UARel and DUARel instances

-}</a>
<a id="63" class="Symbol">{-#</a> <a id="67" class="Keyword">OPTIONS</a> <a id="75" class="Pragma">--no-exact-split</a> <a id="92" class="Symbol">#-}</a>
<a id="96" class="Keyword">module</a> <a id="103" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Displayed.Function.html" class="Module">Cubical.Displayed.Function</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Cubical.Displayed.Generic.html" class="Module">Cubical.Displayed.Generic</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Cubical.Displayed.Unit.html" class="Module">Cubical.Displayed.Unit</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="819" class="Keyword">import</a> <a id="826" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="850" class="Symbol">as</a> <a id="853" class="Module">R</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="892" class="Comment">-- Descriptor language</a>

<a id="916" class="Keyword">mutual</a>
  <a id="925" class="Keyword">data</a> <a id="UARelDesc"></a><a id="930" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="940" class="Symbol">:</a> <a id="942" class="Symbol">∀</a> <a id="944" class="Symbol">{</a><a id="945" href="Cubical.Displayed.Auto.html#945" class="Bound">ℓA</a> <a id="948" href="Cubical.Displayed.Auto.html#948" class="Bound">ℓ≅A</a><a id="951" class="Symbol">}</a> <a id="953" class="Symbol">{</a><a id="954" href="Cubical.Displayed.Auto.html#954" class="Bound">A</a> <a id="956" class="Symbol">:</a> <a id="958" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="963" href="Cubical.Displayed.Auto.html#945" class="Bound">ℓA</a><a id="965" class="Symbol">}</a> <a id="967" class="Symbol">(</a><a id="968" href="Cubical.Displayed.Auto.html#968" class="Bound">𝒮-A</a> <a id="972" class="Symbol">:</a> <a id="974" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="980" href="Cubical.Displayed.Auto.html#954" class="Bound">A</a> <a id="982" href="Cubical.Displayed.Auto.html#948" class="Bound">ℓ≅A</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a> <a id="989" href="Agda.Primitive.html#512" class="Primitive">Typeω</a> <a id="995" class="Keyword">where</a>

    <a id="UARelDesc.generic"></a><a id="1006" href="Cubical.Displayed.Auto.html#1006" class="InductiveConstructor">generic</a> <a id="1014" class="Symbol">:</a> <a id="1016" class="Symbol">∀</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Cubical.Displayed.Auto.html#1019" class="Bound">ℓA</a><a id="1021" class="Symbol">}</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Cubical.Displayed.Auto.html#1024" class="Bound">A</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1033" href="Cubical.Displayed.Auto.html#1019" class="Bound">ℓA</a><a id="1035" class="Symbol">}</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="1060" href="Cubical.Displayed.Auto.html#1024" class="Bound">A</a><a id="1061" class="Symbol">)</a>

    <a id="UARelDesc.univ"></a><a id="1068" href="Cubical.Displayed.Auto.html#1068" class="InductiveConstructor">univ</a> <a id="1073" class="Symbol">:</a> <a id="1075" class="Symbol">∀</a> <a id="1077" href="Cubical.Displayed.Auto.html#1077" class="Bound">ℓU</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="1100" href="Cubical.Displayed.Auto.html#1077" class="Bound">ℓU</a><a id="1102" class="Symbol">)</a>

    <a id="1109" class="Comment">-- Having a special descriptor for non-dependent × helps to avoid</a>
    <a id="1179" class="Comment">-- combinatorial explosion. Automation will try to apply this first.</a>
    <a id="UARelDesc.prod"></a><a id="1252" href="Cubical.Displayed.Auto.html#1252" class="InductiveConstructor">prod</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">∀</a> <a id="1261" class="Symbol">{</a><a id="1262" href="Cubical.Displayed.Auto.html#1262" class="Bound">ℓA</a> <a id="1265" href="Cubical.Displayed.Auto.html#1265" class="Bound">ℓ≅A</a> <a id="1269" href="Cubical.Displayed.Auto.html#1269" class="Bound">ℓB</a> <a id="1272" href="Cubical.Displayed.Auto.html#1272" class="Bound">ℓ≅B</a><a id="1275" class="Symbol">}</a>
      <a id="1283" class="Symbol">{</a><a id="1284" href="Cubical.Displayed.Auto.html#1284" class="Bound">A</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1293" href="Cubical.Displayed.Auto.html#1262" class="Bound">ℓA</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">{</a><a id="1298" href="Cubical.Displayed.Auto.html#1298" class="Bound">𝒮-A</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1310" href="Cubical.Displayed.Auto.html#1284" class="Bound">A</a> <a id="1312" href="Cubical.Displayed.Auto.html#1265" class="Bound">ℓ≅A</a><a id="1315" class="Symbol">}</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Cubical.Displayed.Auto.html#1318" class="Bound">dA</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1333" href="Cubical.Displayed.Auto.html#1298" class="Bound">𝒮-A</a><a id="1336" class="Symbol">)</a>
      <a id="1344" class="Symbol">{</a><a id="1345" href="Cubical.Displayed.Auto.html#1345" class="Bound">B</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1354" href="Cubical.Displayed.Auto.html#1269" class="Bound">ℓB</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">{</a><a id="1359" href="Cubical.Displayed.Auto.html#1359" class="Bound">𝒮-B</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1371" href="Cubical.Displayed.Auto.html#1345" class="Bound">B</a> <a id="1373" href="Cubical.Displayed.Auto.html#1272" class="Bound">ℓ≅B</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Displayed.Auto.html#1379" class="Bound">dB</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1394" href="Cubical.Displayed.Auto.html#1359" class="Bound">𝒮-B</a><a id="1397" class="Symbol">)</a>
      <a id="1405" class="Symbol">→</a> <a id="1407" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Cubical.Displayed.Auto.html#1298" class="Bound">𝒮-A</a> <a id="1422" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">×𝒮</a> <a id="1425" href="Cubical.Displayed.Auto.html#1359" class="Bound">𝒮-B</a><a id="1428" class="Symbol">)</a>

    <a id="UARelDesc.sigma"></a><a id="1435" href="Cubical.Displayed.Auto.html#1435" class="InductiveConstructor">sigma</a> <a id="1441" class="Symbol">:</a> <a id="1443" class="Symbol">∀</a> <a id="1445" class="Symbol">{</a><a id="1446" href="Cubical.Displayed.Auto.html#1446" class="Bound">ℓA</a> <a id="1449" href="Cubical.Displayed.Auto.html#1449" class="Bound">ℓ≅A</a> <a id="1453" href="Cubical.Displayed.Auto.html#1453" class="Bound">ℓB</a> <a id="1456" href="Cubical.Displayed.Auto.html#1456" class="Bound">ℓ≅B</a><a id="1459" class="Symbol">}</a>
      <a id="1467" class="Symbol">{</a><a id="1468" href="Cubical.Displayed.Auto.html#1468" class="Bound">A</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1477" href="Cubical.Displayed.Auto.html#1446" class="Bound">ℓA</a><a id="1479" class="Symbol">}</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1494" href="Cubical.Displayed.Auto.html#1468" class="Bound">A</a> <a id="1496" href="Cubical.Displayed.Auto.html#1449" class="Bound">ℓ≅A</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Displayed.Auto.html#1502" class="Bound">dA</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1517" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a><a id="1520" class="Symbol">)</a>
      <a id="1528" class="Symbol">{</a><a id="1529" href="Cubical.Displayed.Auto.html#1529" class="Bound">B</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Cubical.Displayed.Auto.html#1468" class="Bound">A</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1542" href="Cubical.Displayed.Auto.html#1453" class="Bound">ℓB</a><a id="1544" class="Symbol">}</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Cubical.Displayed.Auto.html#1547" class="Bound">𝒮ᴰ-B</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1561" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a> <a id="1565" href="Cubical.Displayed.Auto.html#1529" class="Bound">B</a> <a id="1567" href="Cubical.Displayed.Auto.html#1456" class="Bound">ℓ≅B</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Cubical.Displayed.Auto.html#1573" class="Bound">dB</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="1589" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a> <a id="1593" href="Cubical.Displayed.Auto.html#1547" class="Bound">𝒮ᴰ-B</a><a id="1597" class="Symbol">)</a>
      <a id="1605" class="Symbol">→</a> <a id="1607" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1620" href="Cubical.Displayed.Auto.html#1547" class="Bound">𝒮ᴰ-B</a><a id="1624" class="Symbol">)</a>

    <a id="UARelDesc.param"></a><a id="1631" href="Cubical.Displayed.Auto.html#1631" class="InductiveConstructor">param</a> <a id="1637" class="Symbol">:</a> <a id="1639" class="Symbol">∀</a> <a id="1641" class="Symbol">{</a><a id="1642" href="Cubical.Displayed.Auto.html#1642" class="Bound">ℓA</a> <a id="1645" href="Cubical.Displayed.Auto.html#1645" class="Bound">ℓB</a> <a id="1648" href="Cubical.Displayed.Auto.html#1648" class="Bound">ℓ≅B</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Displayed.Auto.html#1654" class="Bound">A</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1663" href="Cubical.Displayed.Auto.html#1642" class="Bound">ℓA</a><a id="1665" class="Symbol">)</a>
      <a id="1673" class="Symbol">{</a><a id="1674" href="Cubical.Displayed.Auto.html#1674" class="Bound">B</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1683" href="Cubical.Displayed.Auto.html#1645" class="Bound">ℓB</a><a id="1685" class="Symbol">}</a> <a id="1687" class="Symbol">{</a><a id="1688" href="Cubical.Displayed.Auto.html#1688" class="Bound">𝒮-B</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1700" href="Cubical.Displayed.Auto.html#1674" class="Bound">B</a> <a id="1702" href="Cubical.Displayed.Auto.html#1648" class="Bound">ℓ≅B</a><a id="1705" class="Symbol">}</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Cubical.Displayed.Auto.html#1708" class="Bound">dB</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1723" href="Cubical.Displayed.Auto.html#1688" class="Bound">𝒮-B</a><a id="1726" class="Symbol">)</a>
      <a id="1734" class="Symbol">→</a> <a id="1736" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Displayed.Auto.html#1654" class="Bound">A</a> <a id="1749" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1752" href="Cubical.Displayed.Auto.html#1688" class="Bound">𝒮-B</a><a id="1755" class="Symbol">)</a>

    <a id="UARelDesc.pi"></a><a id="1762" href="Cubical.Displayed.Auto.html#1762" class="InductiveConstructor">pi</a> <a id="1765" class="Symbol">:</a> <a id="1767" class="Symbol">∀</a> <a id="1769" class="Symbol">{</a><a id="1770" href="Cubical.Displayed.Auto.html#1770" class="Bound">ℓA</a> <a id="1773" href="Cubical.Displayed.Auto.html#1773" class="Bound">ℓ≅A</a> <a id="1777" href="Cubical.Displayed.Auto.html#1777" class="Bound">ℓB</a> <a id="1780" href="Cubical.Displayed.Auto.html#1780" class="Bound">ℓ≅B</a><a id="1783" class="Symbol">}</a>
      <a id="1791" class="Symbol">{</a><a id="1792" href="Cubical.Displayed.Auto.html#1792" class="Bound">A</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1801" href="Cubical.Displayed.Auto.html#1770" class="Bound">ℓA</a><a id="1803" class="Symbol">}</a> <a id="1805" class="Symbol">{</a><a id="1806" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1818" href="Cubical.Displayed.Auto.html#1792" class="Bound">A</a> <a id="1820" href="Cubical.Displayed.Auto.html#1773" class="Bound">ℓ≅A</a><a id="1823" class="Symbol">}</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Cubical.Displayed.Auto.html#1826" class="Bound">dA</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1841" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a><a id="1844" class="Symbol">)</a>
      <a id="1852" class="Symbol">{</a><a id="1853" href="Cubical.Displayed.Auto.html#1853" class="Bound">B</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Cubical.Displayed.Auto.html#1792" class="Bound">A</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1866" href="Cubical.Displayed.Auto.html#1777" class="Bound">ℓB</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Cubical.Displayed.Auto.html#1871" class="Bound">𝒮ᴰ-B</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1885" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1889" href="Cubical.Displayed.Auto.html#1853" class="Bound">B</a> <a id="1891" href="Cubical.Displayed.Auto.html#1780" class="Bound">ℓ≅B</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Cubical.Displayed.Auto.html#1897" class="Bound">dB</a> <a id="1900" class="Symbol">:</a> <a id="1902" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="1913" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1917" href="Cubical.Displayed.Auto.html#1871" class="Bound">𝒮ᴰ-B</a><a id="1921" class="Symbol">)</a>
      <a id="1929" class="Symbol">→</a> <a id="1931" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="1946" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1950" href="Cubical.Displayed.Auto.html#1871" class="Bound">𝒮ᴰ-B</a><a id="1954" class="Symbol">)</a>

    <a id="UARelDesc.unit"></a><a id="1961" href="Cubical.Displayed.Auto.html#1961" class="InductiveConstructor">unit</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1978" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a>

  <a id="1988" class="Comment">-- Projections from one UARel to another</a>
  <a id="2031" class="Keyword">data</a> <a id="UARelReindex"></a><a id="2036" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2049" class="Symbol">:</a> <a id="2051" class="Symbol">∀</a> <a id="2053" class="Symbol">{</a><a id="2054" href="Cubical.Displayed.Auto.html#2054" class="Bound">ℓA</a> <a id="2057" href="Cubical.Displayed.Auto.html#2057" class="Bound">ℓ≅A</a> <a id="2061" href="Cubical.Displayed.Auto.html#2061" class="Bound">ℓC</a> <a id="2064" href="Cubical.Displayed.Auto.html#2064" class="Bound">ℓ≅C</a><a id="2067" class="Symbol">}</a>
    <a id="2073" class="Symbol">{</a><a id="2074" href="Cubical.Displayed.Auto.html#2074" class="Bound">A</a> <a id="2076" class="Symbol">:</a> <a id="2078" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2083" href="Cubical.Displayed.Auto.html#2054" class="Bound">ℓA</a><a id="2085" class="Symbol">}</a> <a id="2087" class="Symbol">{</a><a id="2088" href="Cubical.Displayed.Auto.html#2088" class="Bound">𝒮-A</a> <a id="2092" class="Symbol">:</a> <a id="2094" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2100" href="Cubical.Displayed.Auto.html#2074" class="Bound">A</a> <a id="2102" href="Cubical.Displayed.Auto.html#2057" class="Bound">ℓ≅A</a><a id="2105" class="Symbol">}</a>
    <a id="2111" class="Symbol">{</a><a id="2112" href="Cubical.Displayed.Auto.html#2112" class="Bound">C</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2121" href="Cubical.Displayed.Auto.html#2061" class="Bound">ℓC</a><a id="2123" class="Symbol">}</a> <a id="2125" class="Symbol">{</a><a id="2126" href="Cubical.Displayed.Auto.html#2126" class="Bound">𝒮-C</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2138" href="Cubical.Displayed.Auto.html#2112" class="Bound">C</a> <a id="2140" href="Cubical.Displayed.Auto.html#2064" class="Bound">ℓ≅C</a><a id="2143" class="Symbol">}</a>
    <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Displayed.Auto.html#2150" class="Bound">f</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2163" href="Cubical.Displayed.Auto.html#2088" class="Bound">𝒮-A</a> <a id="2167" href="Cubical.Displayed.Auto.html#2126" class="Bound">𝒮-C</a><a id="2170" class="Symbol">)</a>
    <a id="2176" class="Symbol">→</a> <a id="2178" href="Agda.Primitive.html#512" class="Primitive">Typeω</a>
    <a id="2188" class="Keyword">where</a>

    <a id="UARelReindex.id"></a><a id="2199" href="Cubical.Displayed.Auto.html#2199" class="InductiveConstructor">id</a> <a id="2202" class="Symbol">:</a> <a id="2204" class="Symbol">∀</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Cubical.Displayed.Auto.html#2207" class="Bound">ℓA</a> <a id="2210" href="Cubical.Displayed.Auto.html#2210" class="Bound">ℓ≅A</a><a id="2213" class="Symbol">}</a> <a id="2215" class="Symbol">{</a><a id="2216" href="Cubical.Displayed.Auto.html#2216" class="Bound">A</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2225" href="Cubical.Displayed.Auto.html#2207" class="Bound">ℓA</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">{</a><a id="2230" href="Cubical.Displayed.Auto.html#2230" class="Bound">𝒮-A</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2242" href="Cubical.Displayed.Auto.html#2216" class="Bound">A</a> <a id="2244" href="Cubical.Displayed.Auto.html#2210" class="Bound">ℓ≅A</a><a id="2247" class="Symbol">}</a>
      <a id="2255" class="Symbol">→</a> <a id="2257" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="2276" href="Cubical.Displayed.Auto.html#2230" class="Bound">𝒮-A</a><a id="2279" class="Symbol">)</a>

    <a id="UARelReindex.∘fst"></a><a id="2286" href="Cubical.Displayed.Auto.html#2286" class="InductiveConstructor">∘fst</a> <a id="2291" class="Symbol">:</a> <a id="2293" class="Symbol">∀</a> <a id="2295" class="Symbol">{</a><a id="2296" href="Cubical.Displayed.Auto.html#2296" class="Bound">ℓA</a> <a id="2299" href="Cubical.Displayed.Auto.html#2299" class="Bound">ℓ≅A</a> <a id="2303" href="Cubical.Displayed.Auto.html#2303" class="Bound">ℓB</a> <a id="2306" href="Cubical.Displayed.Auto.html#2306" class="Bound">ℓ≅B</a> <a id="2310" href="Cubical.Displayed.Auto.html#2310" class="Bound">ℓC</a> <a id="2313" href="Cubical.Displayed.Auto.html#2313" class="Bound">ℓ≅C</a><a id="2316" class="Symbol">}</a>
      <a id="2324" class="Symbol">{</a><a id="2325" href="Cubical.Displayed.Auto.html#2325" class="Bound">A</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2334" href="Cubical.Displayed.Auto.html#2296" class="Bound">ℓA</a><a id="2336" class="Symbol">}</a> <a id="2338" class="Symbol">{</a><a id="2339" href="Cubical.Displayed.Auto.html#2339" class="Bound">𝒮-A</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2351" href="Cubical.Displayed.Auto.html#2325" class="Bound">A</a> <a id="2353" href="Cubical.Displayed.Auto.html#2299" class="Bound">ℓ≅A</a><a id="2356" class="Symbol">}</a>
      <a id="2364" class="Symbol">{</a><a id="2365" href="Cubical.Displayed.Auto.html#2365" class="Bound">B</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Cubical.Displayed.Auto.html#2325" class="Bound">A</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2378" href="Cubical.Displayed.Auto.html#2303" class="Bound">ℓB</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">{</a><a id="2383" href="Cubical.Displayed.Auto.html#2383" class="Bound">𝒮ᴰ-B</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2397" href="Cubical.Displayed.Auto.html#2339" class="Bound">𝒮-A</a> <a id="2401" href="Cubical.Displayed.Auto.html#2365" class="Bound">B</a> <a id="2403" href="Cubical.Displayed.Auto.html#2306" class="Bound">ℓ≅B</a><a id="2406" class="Symbol">}</a>
      <a id="2414" class="Symbol">{</a><a id="2415" href="Cubical.Displayed.Auto.html#2415" class="Bound">C</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2424" href="Cubical.Displayed.Auto.html#2310" class="Bound">ℓC</a><a id="2426" class="Symbol">}</a> <a id="2428" class="Symbol">{</a><a id="2429" href="Cubical.Displayed.Auto.html#2429" class="Bound">𝒮-C</a> <a id="2433" class="Symbol">:</a> <a id="2435" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2441" href="Cubical.Displayed.Auto.html#2415" class="Bound">C</a> <a id="2443" href="Cubical.Displayed.Auto.html#2313" class="Bound">ℓ≅C</a><a id="2446" class="Symbol">}</a>
      <a id="2454" class="Symbol">{</a><a id="2455" href="Cubical.Displayed.Auto.html#2455" class="Bound">f</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2468" href="Cubical.Displayed.Auto.html#2339" class="Bound">𝒮-A</a> <a id="2472" href="Cubical.Displayed.Auto.html#2429" class="Bound">𝒮-C</a><a id="2475" class="Symbol">}</a>
      <a id="2483" class="Symbol">→</a> <a id="2485" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2498" href="Cubical.Displayed.Auto.html#2455" class="Bound">f</a>
      <a id="2506" class="Symbol">→</a> <a id="2508" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="2526" href="Cubical.Displayed.Auto.html#2455" class="Bound">f</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="2535" class="Symbol">{</a><a id="2536" class="Argument">𝒮ᴰ-B</a> <a id="2541" class="Symbol">=</a> <a id="2543" href="Cubical.Displayed.Auto.html#2383" class="Bound">𝒮ᴰ-B</a><a id="2547" class="Symbol">}))</a>

    <a id="UARelReindex.∘snd"></a><a id="2556" href="Cubical.Displayed.Auto.html#2556" class="InductiveConstructor">∘snd</a> <a id="2561" class="Symbol">:</a> <a id="2563" class="Symbol">∀</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Cubical.Displayed.Auto.html#2566" class="Bound">ℓA</a> <a id="2569" href="Cubical.Displayed.Auto.html#2569" class="Bound">ℓ≅A</a> <a id="2573" href="Cubical.Displayed.Auto.html#2573" class="Bound">ℓB</a> <a id="2576" href="Cubical.Displayed.Auto.html#2576" class="Bound">ℓ≅B</a> <a id="2580" href="Cubical.Displayed.Auto.html#2580" class="Bound">ℓC</a> <a id="2583" href="Cubical.Displayed.Auto.html#2583" class="Bound">ℓ≅C</a><a id="2586" class="Symbol">}</a>
      <a id="2594" class="Symbol">{</a><a id="2595" href="Cubical.Displayed.Auto.html#2595" class="Bound">A</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2604" href="Cubical.Displayed.Auto.html#2566" class="Bound">ℓA</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">{</a><a id="2609" href="Cubical.Displayed.Auto.html#2609" class="Bound">𝒮-A</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2621" href="Cubical.Displayed.Auto.html#2595" class="Bound">A</a> <a id="2623" href="Cubical.Displayed.Auto.html#2569" class="Bound">ℓ≅A</a><a id="2626" class="Symbol">}</a>
      <a id="2634" class="Symbol">{</a><a id="2635" href="Cubical.Displayed.Auto.html#2635" class="Bound">B</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2644" href="Cubical.Displayed.Auto.html#2573" class="Bound">ℓB</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">{</a><a id="2649" href="Cubical.Displayed.Auto.html#2649" class="Bound">𝒮-B</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2661" href="Cubical.Displayed.Auto.html#2635" class="Bound">B</a> <a id="2663" href="Cubical.Displayed.Auto.html#2576" class="Bound">ℓ≅B</a><a id="2666" class="Symbol">}</a>
      <a id="2674" class="Symbol">{</a><a id="2675" href="Cubical.Displayed.Auto.html#2675" class="Bound">C</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2684" href="Cubical.Displayed.Auto.html#2580" class="Bound">ℓC</a><a id="2686" class="Symbol">}</a> <a id="2688" class="Symbol">{</a><a id="2689" href="Cubical.Displayed.Auto.html#2689" class="Bound">𝒮-C</a> <a id="2693" class="Symbol">:</a> <a id="2695" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2701" href="Cubical.Displayed.Auto.html#2675" class="Bound">C</a> <a id="2703" href="Cubical.Displayed.Auto.html#2583" class="Bound">ℓ≅C</a><a id="2706" class="Symbol">}</a>
      <a id="2714" class="Symbol">{</a><a id="2715" href="Cubical.Displayed.Auto.html#2715" class="Bound">f</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2728" href="Cubical.Displayed.Auto.html#2649" class="Bound">𝒮-B</a> <a id="2732" href="Cubical.Displayed.Auto.html#2689" class="Bound">𝒮-C</a><a id="2735" class="Symbol">}</a>
      <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2758" href="Cubical.Displayed.Auto.html#2715" class="Bound">f</a>
      <a id="2766" class="Symbol">→</a> <a id="2768" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="2786" href="Cubical.Displayed.Auto.html#2715" class="Bound">f</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="2795" class="Symbol">{</a><a id="2796" class="Argument">𝒮-A</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Cubical.Displayed.Auto.html#2609" class="Bound">𝒮-A</a><a id="2805" class="Symbol">}))</a>

    <a id="UARelReindex.∘app"></a><a id="2814" href="Cubical.Displayed.Auto.html#2814" class="InductiveConstructor">∘app</a> <a id="2819" class="Symbol">:</a> <a id="2821" class="Symbol">∀</a> <a id="2823" class="Symbol">{</a><a id="2824" href="Cubical.Displayed.Auto.html#2824" class="Bound">ℓA</a> <a id="2827" href="Cubical.Displayed.Auto.html#2827" class="Bound">ℓB</a> <a id="2830" href="Cubical.Displayed.Auto.html#2830" class="Bound">ℓ≅B</a> <a id="2834" href="Cubical.Displayed.Auto.html#2834" class="Bound">ℓC</a> <a id="2837" href="Cubical.Displayed.Auto.html#2837" class="Bound">ℓ≅C</a><a id="2840" class="Symbol">}</a>
      <a id="2848" class="Symbol">{</a><a id="2849" href="Cubical.Displayed.Auto.html#2849" class="Bound">A</a> <a id="2851" class="Symbol">:</a> <a id="2853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2858" href="Cubical.Displayed.Auto.html#2824" class="Bound">ℓA</a><a id="2860" class="Symbol">}</a>
      <a id="2868" class="Symbol">{</a><a id="2869" href="Cubical.Displayed.Auto.html#2869" class="Bound">B</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2878" href="Cubical.Displayed.Auto.html#2827" class="Bound">ℓB</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.Displayed.Auto.html#2883" class="Bound">𝒮-B</a> <a id="2887" class="Symbol">:</a> <a id="2889" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2895" href="Cubical.Displayed.Auto.html#2869" class="Bound">B</a> <a id="2897" href="Cubical.Displayed.Auto.html#2830" class="Bound">ℓ≅B</a><a id="2900" class="Symbol">}</a>
      <a id="2908" class="Symbol">{</a><a id="2909" href="Cubical.Displayed.Auto.html#2909" class="Bound">C</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2918" href="Cubical.Displayed.Auto.html#2834" class="Bound">ℓC</a><a id="2920" class="Symbol">}</a> <a id="2922" class="Symbol">{</a><a id="2923" href="Cubical.Displayed.Auto.html#2923" class="Bound">𝒮-C</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2935" href="Cubical.Displayed.Auto.html#2909" class="Bound">C</a> <a id="2937" href="Cubical.Displayed.Auto.html#2837" class="Bound">ℓ≅C</a><a id="2940" class="Symbol">}</a>
      <a id="2948" class="Symbol">{</a><a id="2949" href="Cubical.Displayed.Auto.html#2949" class="Bound">f</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2962" href="Cubical.Displayed.Auto.html#2883" class="Bound">𝒮-B</a> <a id="2966" href="Cubical.Displayed.Auto.html#2923" class="Bound">𝒮-C</a><a id="2969" class="Symbol">}</a>
      <a id="2977" class="Symbol">→</a> <a id="2979" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2992" href="Cubical.Displayed.Auto.html#2949" class="Bound">f</a>
      <a id="3000" class="Symbol">→</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Cubical.Displayed.Auto.html#3003" class="Bound">a</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Cubical.Displayed.Auto.html#2849" class="Bound">A</a><a id="3008" class="Symbol">)</a> <a id="3010" class="Symbol">→</a> <a id="3012" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="3030" href="Cubical.Displayed.Auto.html#2949" class="Bound">f</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="3039" href="Cubical.Displayed.Auto.html#3003" class="Bound">a</a><a id="3040" class="Symbol">))</a>

  <a id="3046" class="Keyword">data</a> <a id="SubstRelDesc"></a><a id="3051" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3064" class="Symbol">:</a> <a id="3066" class="Symbol">∀</a> <a id="3068" class="Symbol">{</a><a id="3069" href="Cubical.Displayed.Auto.html#3069" class="Bound">ℓA</a> <a id="3072" href="Cubical.Displayed.Auto.html#3072" class="Bound">ℓ≅A</a> <a id="3076" href="Cubical.Displayed.Auto.html#3076" class="Bound">ℓB</a><a id="3078" class="Symbol">}</a>
    <a id="3084" class="Symbol">{</a><a id="3085" href="Cubical.Displayed.Auto.html#3085" class="Bound">A</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3094" href="Cubical.Displayed.Auto.html#3069" class="Bound">ℓA</a><a id="3096" class="Symbol">}</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Displayed.Auto.html#3099" class="Bound">𝒮-A</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3111" href="Cubical.Displayed.Auto.html#3085" class="Bound">A</a> <a id="3113" href="Cubical.Displayed.Auto.html#3072" class="Bound">ℓ≅A</a><a id="3116" class="Symbol">)</a>
    <a id="3122" class="Symbol">{</a><a id="3123" href="Cubical.Displayed.Auto.html#3123" class="Bound">B</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Cubical.Displayed.Auto.html#3085" class="Bound">A</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3136" href="Cubical.Displayed.Auto.html#3076" class="Bound">ℓB</a><a id="3138" class="Symbol">}</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Displayed.Auto.html#3141" class="Bound">𝒮ˢ-B</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3157" href="Cubical.Displayed.Auto.html#3099" class="Bound">𝒮-A</a> <a id="3161" href="Cubical.Displayed.Auto.html#3123" class="Bound">B</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Agda.Primitive.html#512" class="Primitive">Typeω</a>
    <a id="3176" class="Keyword">where</a>

    <a id="SubstRelDesc.generic"></a><a id="3187" href="Cubical.Displayed.Auto.html#3187" class="InductiveConstructor">generic</a> <a id="3195" class="Symbol">:</a> <a id="3197" class="Symbol">∀</a> <a id="3199" class="Symbol">{</a><a id="3200" href="Cubical.Displayed.Auto.html#3200" class="Bound">ℓA</a> <a id="3203" href="Cubical.Displayed.Auto.html#3203" class="Bound">ℓ≅A</a> <a id="3207" href="Cubical.Displayed.Auto.html#3207" class="Bound">ℓB</a><a id="3209" class="Symbol">}</a> <a id="3211" class="Symbol">{</a><a id="3212" href="Cubical.Displayed.Auto.html#3212" class="Bound">A</a> <a id="3214" class="Symbol">:</a> <a id="3216" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3221" href="Cubical.Displayed.Auto.html#3200" class="Bound">ℓA</a><a id="3223" class="Symbol">}</a> <a id="3225" class="Symbol">{</a><a id="3226" href="Cubical.Displayed.Auto.html#3226" class="Bound">𝒮-A</a> <a id="3230" class="Symbol">:</a> <a id="3232" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3238" href="Cubical.Displayed.Auto.html#3212" class="Bound">A</a> <a id="3240" href="Cubical.Displayed.Auto.html#3203" class="Bound">ℓ≅A</a><a id="3243" class="Symbol">}</a> <a id="3245" class="Symbol">{</a><a id="3246" href="Cubical.Displayed.Auto.html#3246" class="Bound">B</a> <a id="3248" class="Symbol">:</a> <a id="3250" href="Cubical.Displayed.Auto.html#3212" class="Bound">A</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3259" href="Cubical.Displayed.Auto.html#3207" class="Bound">ℓB</a><a id="3261" class="Symbol">}</a>
      <a id="3269" class="Symbol">→</a> <a id="3271" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3284" href="Cubical.Displayed.Auto.html#3226" class="Bound">𝒮-A</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="3300" href="Cubical.Displayed.Auto.html#3226" class="Bound">𝒮-A</a> <a id="3304" href="Cubical.Displayed.Auto.html#3246" class="Bound">B</a><a id="3305" class="Symbol">)</a>

    <a id="SubstRelDesc.constant"></a><a id="3312" href="Cubical.Displayed.Auto.html#3312" class="InductiveConstructor">constant</a> <a id="3321" class="Symbol">:</a> <a id="3323" class="Symbol">∀</a> <a id="3325" class="Symbol">{</a><a id="3326" href="Cubical.Displayed.Auto.html#3326" class="Bound">ℓA</a> <a id="3329" href="Cubical.Displayed.Auto.html#3329" class="Bound">ℓ≅A</a> <a id="3333" href="Cubical.Displayed.Auto.html#3333" class="Bound">ℓB</a><a id="3335" class="Symbol">}</a>
      <a id="3343" class="Symbol">{</a><a id="3344" href="Cubical.Displayed.Auto.html#3344" class="Bound">A</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3353" href="Cubical.Displayed.Auto.html#3326" class="Bound">ℓA</a><a id="3355" class="Symbol">}</a> <a id="3357" class="Symbol">{</a><a id="3358" href="Cubical.Displayed.Auto.html#3358" class="Bound">𝒮-A</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3370" href="Cubical.Displayed.Auto.html#3344" class="Bound">A</a> <a id="3372" href="Cubical.Displayed.Auto.html#3329" class="Bound">ℓ≅A</a><a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">{</a><a id="3378" href="Cubical.Displayed.Auto.html#3378" class="Bound">B</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3387" href="Cubical.Displayed.Auto.html#3333" class="Bound">ℓB</a><a id="3389" class="Symbol">}</a>
      <a id="3397" class="Symbol">→</a> <a id="3399" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3412" href="Cubical.Displayed.Auto.html#3358" class="Bound">𝒮-A</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="3426" href="Cubical.Displayed.Auto.html#3358" class="Bound">𝒮-A</a> <a id="3430" href="Cubical.Displayed.Auto.html#3378" class="Bound">B</a><a id="3431" class="Symbol">)</a>

    <a id="3438" class="Comment">-- We have an element DUARel over any 𝒮-A with a proejction to a universe</a>
    <a id="3516" class="Comment">-- that can be described with UARelReindex</a>
    <a id="SubstRelDesc.el"></a><a id="3563" href="Cubical.Displayed.Auto.html#3563" class="InductiveConstructor">el</a> <a id="3566" class="Symbol">:</a> <a id="3568" class="Symbol">∀</a> <a id="3570" class="Symbol">{</a><a id="3571" href="Cubical.Displayed.Auto.html#3571" class="Bound">ℓA</a> <a id="3574" href="Cubical.Displayed.Auto.html#3574" class="Bound">ℓ≅A</a> <a id="3578" href="Cubical.Displayed.Auto.html#3578" class="Bound">ℓU</a><a id="3580" class="Symbol">}</a> <a id="3582" class="Symbol">{</a><a id="3583" href="Cubical.Displayed.Auto.html#3583" class="Bound">A</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3592" href="Cubical.Displayed.Auto.html#3571" class="Bound">ℓA</a><a id="3594" class="Symbol">}</a> <a id="3596" class="Symbol">{</a><a id="3597" href="Cubical.Displayed.Auto.html#3597" class="Bound">𝒮-A</a> <a id="3601" class="Symbol">:</a> <a id="3603" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3609" href="Cubical.Displayed.Auto.html#3583" class="Bound">A</a> <a id="3611" href="Cubical.Displayed.Auto.html#3574" class="Bound">ℓ≅A</a><a id="3614" class="Symbol">}</a>
      <a id="3622" class="Symbol">{</a><a id="3623" href="Cubical.Displayed.Auto.html#3623" class="Bound">f</a> <a id="3625" class="Symbol">:</a> <a id="3627" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="3636" href="Cubical.Displayed.Auto.html#3597" class="Bound">𝒮-A</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3648" href="Cubical.Displayed.Auto.html#3578" class="Bound">ℓU</a><a id="3650" class="Symbol">)}</a>
      <a id="3659" class="Symbol">→</a> <a id="3661" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="3674" href="Cubical.Displayed.Auto.html#3623" class="Bound">f</a>
      <a id="3682" class="Symbol">→</a> <a id="3684" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3697" href="Cubical.Displayed.Auto.html#3597" class="Bound">𝒮-A</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="3713" href="Cubical.Displayed.Auto.html#3623" class="Bound">f</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="3722" href="Cubical.Displayed.Auto.html#3578" class="Bound">ℓU</a><a id="3724" class="Symbol">))</a>

    <a id="SubstRelDesc.prod"></a><a id="3732" href="Cubical.Displayed.Auto.html#3732" class="InductiveConstructor">prod</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">∀</a> <a id="3741" class="Symbol">{</a><a id="3742" href="Cubical.Displayed.Auto.html#3742" class="Bound">ℓA</a> <a id="3745" href="Cubical.Displayed.Auto.html#3745" class="Bound">ℓ≅A</a> <a id="3749" href="Cubical.Displayed.Auto.html#3749" class="Bound">ℓB</a> <a id="3752" href="Cubical.Displayed.Auto.html#3752" class="Bound">ℓC</a><a id="3754" class="Symbol">}</a>
      <a id="3762" class="Symbol">{</a><a id="3763" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3772" href="Cubical.Displayed.Auto.html#3742" class="Bound">ℓA</a><a id="3774" class="Symbol">}</a> <a id="3776" class="Symbol">{</a><a id="3777" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3781" class="Symbol">:</a> <a id="3783" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3789" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3791" href="Cubical.Displayed.Auto.html#3745" class="Bound">ℓ≅A</a><a id="3794" class="Symbol">}</a>
      <a id="3802" class="Symbol">{</a><a id="3803" href="Cubical.Displayed.Auto.html#3803" class="Bound">B</a> <a id="3805" class="Symbol">:</a> <a id="3807" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3816" href="Cubical.Displayed.Auto.html#3749" class="Bound">ℓB</a><a id="3818" class="Symbol">}</a> <a id="3820" class="Symbol">{</a><a id="3821" href="Cubical.Displayed.Auto.html#3821" class="Bound">𝒮ˢ-B</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3837" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3841" href="Cubical.Displayed.Auto.html#3803" class="Bound">B</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Cubical.Displayed.Auto.html#3845" class="Bound">dB</a> <a id="3848" class="Symbol">:</a> <a id="3850" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3863" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3867" href="Cubical.Displayed.Auto.html#3821" class="Bound">𝒮ˢ-B</a><a id="3871" class="Symbol">)</a>
      <a id="3879" class="Symbol">{</a><a id="3880" href="Cubical.Displayed.Auto.html#3880" class="Bound">C</a> <a id="3882" class="Symbol">:</a> <a id="3884" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3893" href="Cubical.Displayed.Auto.html#3752" class="Bound">ℓC</a><a id="3895" class="Symbol">}</a> <a id="3897" class="Symbol">{</a><a id="3898" href="Cubical.Displayed.Auto.html#3898" class="Bound">𝒮ˢ-C</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3914" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3918" href="Cubical.Displayed.Auto.html#3880" class="Bound">C</a><a id="3919" class="Symbol">}</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Displayed.Auto.html#3922" class="Bound">dC</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3940" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3944" href="Cubical.Displayed.Auto.html#3898" class="Bound">𝒮ˢ-C</a><a id="3948" class="Symbol">)</a>
      <a id="3956" class="Symbol">→</a> <a id="3958" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3971" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Cubical.Displayed.Auto.html#3821" class="Bound">𝒮ˢ-B</a> <a id="3981" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">×𝒮ˢ</a> <a id="3985" href="Cubical.Displayed.Auto.html#3898" class="Bound">𝒮ˢ-C</a><a id="3989" class="Symbol">)</a>

    <a id="SubstRelDesc.sigma"></a><a id="3996" href="Cubical.Displayed.Auto.html#3996" class="InductiveConstructor">sigma</a> <a id="4002" class="Symbol">:</a> <a id="4004" class="Symbol">∀</a> <a id="4006" class="Symbol">{</a><a id="4007" href="Cubical.Displayed.Auto.html#4007" class="Bound">ℓA</a> <a id="4010" href="Cubical.Displayed.Auto.html#4010" class="Bound">ℓ≅A</a> <a id="4014" href="Cubical.Displayed.Auto.html#4014" class="Bound">ℓB</a> <a id="4017" href="Cubical.Displayed.Auto.html#4017" class="Bound">ℓC</a><a id="4019" class="Symbol">}</a>
      <a id="4027" class="Symbol">{</a><a id="4028" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4037" href="Cubical.Displayed.Auto.html#4007" class="Bound">ℓA</a><a id="4039" class="Symbol">}</a> <a id="4041" class="Symbol">{</a><a id="4042" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4046" class="Symbol">:</a> <a id="4048" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4054" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4056" href="Cubical.Displayed.Auto.html#4010" class="Bound">ℓ≅A</a><a id="4059" class="Symbol">}</a>
      <a id="4067" class="Symbol">{</a><a id="4068" href="Cubical.Displayed.Auto.html#4068" class="Bound">B</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4081" href="Cubical.Displayed.Auto.html#4014" class="Bound">ℓB</a><a id="4083" class="Symbol">}</a> <a id="4085" class="Symbol">{</a><a id="4086" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4102" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4106" href="Cubical.Displayed.Auto.html#4068" class="Bound">B</a><a id="4107" class="Symbol">}</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.Displayed.Auto.html#4110" class="Bound">dB</a> <a id="4113" class="Symbol">:</a> <a id="4115" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4128" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4132" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a><a id="4136" class="Symbol">)</a>
      <a id="4144" class="Symbol">{</a><a id="4145" href="Cubical.Displayed.Auto.html#4145" class="Bound">C</a> <a id="4147" class="Symbol">:</a> <a id="4149" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4151" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4153" href="Cubical.Displayed.Auto.html#4068" class="Bound">B</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4162" href="Cubical.Displayed.Auto.html#4017" class="Bound">ℓC</a><a id="4164" class="Symbol">}</a> <a id="4166" class="Symbol">{</a><a id="4167" href="Cubical.Displayed.Auto.html#4167" class="Bound">𝒮ˢ-C</a> <a id="4172" class="Symbol">:</a> <a id="4174" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4187" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a><a id="4191" class="Symbol">)</a> <a id="4193" href="Cubical.Displayed.Auto.html#4145" class="Bound">C</a><a id="4194" class="Symbol">}</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Displayed.Auto.html#4197" class="Bound">dC</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4219" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a><a id="4223" class="Symbol">)</a> <a id="4225" href="Cubical.Displayed.Auto.html#4167" class="Bound">𝒮ˢ-C</a><a id="4229" class="Symbol">)</a>
      <a id="4237" class="Symbol">→</a> <a id="4239" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4252" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4256" class="Symbol">(</a><a id="4257" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="4262" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a> <a id="4267" href="Cubical.Displayed.Auto.html#4167" class="Bound">𝒮ˢ-C</a><a id="4271" class="Symbol">)</a>

    <a id="SubstRelDesc.pi"></a><a id="4278" href="Cubical.Displayed.Auto.html#4278" class="InductiveConstructor">pi</a> <a id="4281" class="Symbol">:</a> <a id="4283" class="Symbol">∀</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Cubical.Displayed.Auto.html#4286" class="Bound">ℓA</a> <a id="4289" href="Cubical.Displayed.Auto.html#4289" class="Bound">ℓ≅A</a> <a id="4293" href="Cubical.Displayed.Auto.html#4293" class="Bound">ℓB</a> <a id="4296" href="Cubical.Displayed.Auto.html#4296" class="Bound">ℓC</a><a id="4298" class="Symbol">}</a>
      <a id="4306" class="Symbol">{</a><a id="4307" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4309" class="Symbol">:</a> <a id="4311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4316" href="Cubical.Displayed.Auto.html#4286" class="Bound">ℓA</a><a id="4318" class="Symbol">}</a> <a id="4320" class="Symbol">{</a><a id="4321" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4333" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4335" href="Cubical.Displayed.Auto.html#4289" class="Bound">ℓ≅A</a><a id="4338" class="Symbol">}</a>
      <a id="4346" class="Symbol">{</a><a id="4347" href="Cubical.Displayed.Auto.html#4347" class="Bound">B</a> <a id="4349" class="Symbol">:</a> <a id="4351" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4360" href="Cubical.Displayed.Auto.html#4293" class="Bound">ℓB</a><a id="4362" class="Symbol">}</a> <a id="4364" class="Symbol">{</a><a id="4365" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a> <a id="4370" class="Symbol">:</a> <a id="4372" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4381" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4385" href="Cubical.Displayed.Auto.html#4347" class="Bound">B</a><a id="4386" class="Symbol">}</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Cubical.Displayed.Auto.html#4389" class="Bound">dB</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4407" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4411" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a><a id="4415" class="Symbol">)</a>
      <a id="4423" class="Symbol">{</a><a id="4424" href="Cubical.Displayed.Auto.html#4424" class="Bound">C</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4430" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4432" href="Cubical.Displayed.Auto.html#4347" class="Bound">B</a> <a id="4434" class="Symbol">→</a> <a id="4436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4441" href="Cubical.Displayed.Auto.html#4296" class="Bound">ℓC</a><a id="4443" class="Symbol">}</a> <a id="4445" class="Symbol">{</a><a id="4446" href="Cubical.Displayed.Auto.html#4446" class="Bound">𝒮ˢ-C</a> <a id="4451" class="Symbol">:</a> <a id="4453" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4466" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a><a id="4470" class="Symbol">)</a> <a id="4472" href="Cubical.Displayed.Auto.html#4424" class="Bound">C</a><a id="4473" class="Symbol">}</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Displayed.Auto.html#4476" class="Bound">dC</a> <a id="4479" class="Symbol">:</a> <a id="4481" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4494" class="Symbol">(</a><a id="4495" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4498" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a><a id="4502" class="Symbol">)</a> <a id="4504" href="Cubical.Displayed.Auto.html#4446" class="Bound">𝒮ˢ-C</a><a id="4508" class="Symbol">)</a>
      <a id="4516" class="Symbol">→</a> <a id="4518" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4531" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="4541" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a> <a id="4546" href="Cubical.Displayed.Auto.html#4446" class="Bound">𝒮ˢ-C</a><a id="4550" class="Symbol">)</a>

  <a id="4555" class="Keyword">data</a> <a id="DUARelDesc"></a><a id="4560" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="4571" class="Symbol">:</a> <a id="4573" class="Symbol">∀</a> <a id="4575" class="Symbol">{</a><a id="4576" href="Cubical.Displayed.Auto.html#4576" class="Bound">ℓA</a> <a id="4579" href="Cubical.Displayed.Auto.html#4579" class="Bound">ℓ≅A</a> <a id="4583" href="Cubical.Displayed.Auto.html#4583" class="Bound">ℓB</a> <a id="4586" href="Cubical.Displayed.Auto.html#4586" class="Bound">ℓ≅B</a><a id="4589" class="Symbol">}</a>
    <a id="4595" class="Symbol">{</a><a id="4596" href="Cubical.Displayed.Auto.html#4596" class="Bound">A</a> <a id="4598" class="Symbol">:</a> <a id="4600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4605" href="Cubical.Displayed.Auto.html#4576" class="Bound">ℓA</a><a id="4607" class="Symbol">}</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Cubical.Displayed.Auto.html#4610" class="Bound">𝒮-A</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4622" href="Cubical.Displayed.Auto.html#4596" class="Bound">A</a> <a id="4624" href="Cubical.Displayed.Auto.html#4579" class="Bound">ℓ≅A</a><a id="4627" class="Symbol">)</a>
    <a id="4633" class="Symbol">{</a><a id="4634" href="Cubical.Displayed.Auto.html#4634" class="Bound">B</a> <a id="4636" class="Symbol">:</a> <a id="4638" href="Cubical.Displayed.Auto.html#4596" class="Bound">A</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4647" href="Cubical.Displayed.Auto.html#4583" class="Bound">ℓB</a><a id="4649" class="Symbol">}</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Cubical.Displayed.Auto.html#4652" class="Bound">𝒮ᴰ-B</a> <a id="4657" class="Symbol">:</a> <a id="4659" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="4666" href="Cubical.Displayed.Auto.html#4610" class="Bound">𝒮-A</a> <a id="4670" href="Cubical.Displayed.Auto.html#4634" class="Bound">B</a> <a id="4672" href="Cubical.Displayed.Auto.html#4586" class="Bound">ℓ≅B</a><a id="4675" class="Symbol">)</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Agda.Primitive.html#512" class="Primitive">Typeω</a>
    <a id="4689" class="Keyword">where</a>

    <a id="DUARelDesc.generic"></a><a id="4700" href="Cubical.Displayed.Auto.html#4700" class="InductiveConstructor">generic</a> <a id="4708" class="Symbol">:</a> <a id="4710" class="Symbol">∀</a> <a id="4712" class="Symbol">{</a><a id="4713" href="Cubical.Displayed.Auto.html#4713" class="Bound">ℓA</a> <a id="4716" href="Cubical.Displayed.Auto.html#4716" class="Bound">ℓ≅A</a> <a id="4720" href="Cubical.Displayed.Auto.html#4720" class="Bound">ℓB</a><a id="4722" class="Symbol">}</a> <a id="4724" class="Symbol">{</a><a id="4725" href="Cubical.Displayed.Auto.html#4725" class="Bound">A</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4734" href="Cubical.Displayed.Auto.html#4713" class="Bound">ℓA</a><a id="4736" class="Symbol">}</a> <a id="4738" class="Symbol">{</a><a id="4739" href="Cubical.Displayed.Auto.html#4739" class="Bound">𝒮-A</a> <a id="4743" class="Symbol">:</a> <a id="4745" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4751" href="Cubical.Displayed.Auto.html#4725" class="Bound">A</a> <a id="4753" href="Cubical.Displayed.Auto.html#4716" class="Bound">ℓ≅A</a><a id="4756" class="Symbol">}</a> <a id="4758" class="Symbol">{</a><a id="4759" href="Cubical.Displayed.Auto.html#4759" class="Bound">B</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Cubical.Displayed.Auto.html#4725" class="Bound">A</a> <a id="4765" class="Symbol">→</a> <a id="4767" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4772" href="Cubical.Displayed.Auto.html#4720" class="Bound">ℓB</a><a id="4774" class="Symbol">}</a>
      <a id="4782" class="Symbol">→</a> <a id="4784" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="4795" href="Cubical.Displayed.Auto.html#4739" class="Bound">𝒮-A</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="4811" href="Cubical.Displayed.Auto.html#4739" class="Bound">𝒮-A</a> <a id="4815" href="Cubical.Displayed.Auto.html#4759" class="Bound">B</a><a id="4816" class="Symbol">)</a>

    <a id="DUARelDesc.constant"></a><a id="4823" href="Cubical.Displayed.Auto.html#4823" class="InductiveConstructor">constant</a> <a id="4832" class="Symbol">:</a> <a id="4834" class="Symbol">∀</a> <a id="4836" class="Symbol">{</a><a id="4837" href="Cubical.Displayed.Auto.html#4837" class="Bound">ℓA</a> <a id="4840" href="Cubical.Displayed.Auto.html#4840" class="Bound">ℓ≅A</a> <a id="4844" href="Cubical.Displayed.Auto.html#4844" class="Bound">ℓB</a> <a id="4847" href="Cubical.Displayed.Auto.html#4847" class="Bound">ℓ≅B</a><a id="4850" class="Symbol">}</a>
      <a id="4858" class="Symbol">{</a><a id="4859" href="Cubical.Displayed.Auto.html#4859" class="Bound">A</a> <a id="4861" class="Symbol">:</a> <a id="4863" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4868" href="Cubical.Displayed.Auto.html#4837" class="Bound">ℓA</a><a id="4870" class="Symbol">}</a> <a id="4872" class="Symbol">{</a><a id="4873" href="Cubical.Displayed.Auto.html#4873" class="Bound">𝒮-A</a> <a id="4877" class="Symbol">:</a> <a id="4879" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4885" href="Cubical.Displayed.Auto.html#4859" class="Bound">A</a> <a id="4887" href="Cubical.Displayed.Auto.html#4840" class="Bound">ℓ≅A</a><a id="4890" class="Symbol">}</a>
      <a id="4898" class="Symbol">{</a><a id="4899" href="Cubical.Displayed.Auto.html#4899" class="Bound">B</a> <a id="4901" class="Symbol">:</a> <a id="4903" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4908" href="Cubical.Displayed.Auto.html#4844" class="Bound">ℓB</a><a id="4910" class="Symbol">}</a> <a id="4912" class="Symbol">{</a><a id="4913" href="Cubical.Displayed.Auto.html#4913" class="Bound">𝒮-B</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4925" href="Cubical.Displayed.Auto.html#4899" class="Bound">B</a> <a id="4927" href="Cubical.Displayed.Auto.html#4847" class="Bound">ℓ≅B</a><a id="4930" class="Symbol">}</a>
      <a id="4938" class="Symbol">→</a> <a id="4940" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="4950" href="Cubical.Displayed.Auto.html#4913" class="Bound">𝒮-B</a>
      <a id="4960" class="Symbol">→</a> <a id="4962" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="4973" href="Cubical.Displayed.Auto.html#4873" class="Bound">𝒮-A</a> <a id="4977" class="Symbol">(</a><a id="4978" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="4987" href="Cubical.Displayed.Auto.html#4873" class="Bound">𝒮-A</a> <a id="4991" href="Cubical.Displayed.Auto.html#4913" class="Bound">𝒮-B</a><a id="4994" class="Symbol">)</a>

    <a id="DUARelDesc.el"></a><a id="5001" href="Cubical.Displayed.Auto.html#5001" class="InductiveConstructor">el</a> <a id="5004" class="Symbol">:</a> <a id="5006" class="Symbol">∀</a> <a id="5008" class="Symbol">{</a><a id="5009" href="Cubical.Displayed.Auto.html#5009" class="Bound">ℓA</a> <a id="5012" href="Cubical.Displayed.Auto.html#5012" class="Bound">ℓ≅A</a> <a id="5016" href="Cubical.Displayed.Auto.html#5016" class="Bound">ℓU</a><a id="5018" class="Symbol">}</a> <a id="5020" class="Symbol">{</a><a id="5021" href="Cubical.Displayed.Auto.html#5021" class="Bound">A</a> <a id="5023" class="Symbol">:</a> <a id="5025" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5030" href="Cubical.Displayed.Auto.html#5009" class="Bound">ℓA</a><a id="5032" class="Symbol">}</a> <a id="5034" class="Symbol">{</a><a id="5035" href="Cubical.Displayed.Auto.html#5035" class="Bound">𝒮-A</a> <a id="5039" class="Symbol">:</a> <a id="5041" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5047" href="Cubical.Displayed.Auto.html#5021" class="Bound">A</a> <a id="5049" href="Cubical.Displayed.Auto.html#5012" class="Bound">ℓ≅A</a><a id="5052" class="Symbol">}</a>
      <a id="5060" class="Symbol">{</a><a id="5061" href="Cubical.Displayed.Auto.html#5061" class="Bound">f</a> <a id="5063" class="Symbol">:</a> <a id="5065" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="5074" href="Cubical.Displayed.Auto.html#5035" class="Bound">𝒮-A</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="5086" href="Cubical.Displayed.Auto.html#5016" class="Bound">ℓU</a><a id="5088" class="Symbol">)}</a>
      <a id="5097" class="Symbol">→</a> <a id="5099" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="5112" href="Cubical.Displayed.Auto.html#5061" class="Bound">f</a>
      <a id="5120" class="Symbol">→</a> <a id="5122" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5133" href="Cubical.Displayed.Auto.html#5035" class="Bound">𝒮-A</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="5149" href="Cubical.Displayed.Auto.html#5061" class="Bound">f</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="5158" href="Cubical.Displayed.Auto.html#5016" class="Bound">ℓU</a><a id="5160" class="Symbol">))</a>

    <a id="DUARelDesc.prod"></a><a id="5168" href="Cubical.Displayed.Auto.html#5168" class="InductiveConstructor">prod</a> <a id="5173" class="Symbol">:</a> <a id="5175" class="Symbol">∀</a> <a id="5177" class="Symbol">{</a><a id="5178" href="Cubical.Displayed.Auto.html#5178" class="Bound">ℓA</a> <a id="5181" href="Cubical.Displayed.Auto.html#5181" class="Bound">ℓ≅A</a> <a id="5185" href="Cubical.Displayed.Auto.html#5185" class="Bound">ℓB</a> <a id="5188" href="Cubical.Displayed.Auto.html#5188" class="Bound">ℓ≅B</a> <a id="5192" href="Cubical.Displayed.Auto.html#5192" class="Bound">ℓC</a> <a id="5195" href="Cubical.Displayed.Auto.html#5195" class="Bound">ℓ≅C</a><a id="5198" class="Symbol">}</a>
      <a id="5206" class="Symbol">{</a><a id="5207" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5209" class="Symbol">:</a> <a id="5211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5216" href="Cubical.Displayed.Auto.html#5178" class="Bound">ℓA</a><a id="5218" class="Symbol">}</a> <a id="5220" class="Symbol">{</a><a id="5221" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5233" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5235" href="Cubical.Displayed.Auto.html#5181" class="Bound">ℓ≅A</a><a id="5238" class="Symbol">}</a>
      <a id="5246" class="Symbol">{</a><a id="5247" href="Cubical.Displayed.Auto.html#5247" class="Bound">B</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5260" href="Cubical.Displayed.Auto.html#5185" class="Bound">ℓB</a><a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">{</a><a id="5265" href="Cubical.Displayed.Auto.html#5265" class="Bound">𝒮ᴰ-B</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5279" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5283" href="Cubical.Displayed.Auto.html#5247" class="Bound">B</a> <a id="5285" href="Cubical.Displayed.Auto.html#5188" class="Bound">ℓ≅B</a><a id="5288" class="Symbol">}</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Cubical.Displayed.Auto.html#5291" class="Bound">dB</a> <a id="5294" class="Symbol">:</a> <a id="5296" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5307" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5311" href="Cubical.Displayed.Auto.html#5265" class="Bound">𝒮ᴰ-B</a><a id="5315" class="Symbol">)</a>
      <a id="5323" class="Symbol">{</a><a id="5324" href="Cubical.Displayed.Auto.html#5324" class="Bound">C</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5330" class="Symbol">→</a> <a id="5332" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5337" href="Cubical.Displayed.Auto.html#5192" class="Bound">ℓC</a><a id="5339" class="Symbol">}</a> <a id="5341" class="Symbol">{</a><a id="5342" href="Cubical.Displayed.Auto.html#5342" class="Bound">𝒮ᴰ-C</a> <a id="5347" class="Symbol">:</a> <a id="5349" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5356" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5360" href="Cubical.Displayed.Auto.html#5324" class="Bound">C</a> <a id="5362" href="Cubical.Displayed.Auto.html#5195" class="Bound">ℓ≅C</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Cubical.Displayed.Auto.html#5368" class="Bound">dC</a> <a id="5371" class="Symbol">:</a> <a id="5373" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5384" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5388" href="Cubical.Displayed.Auto.html#5342" class="Bound">𝒮ᴰ-C</a><a id="5392" class="Symbol">)</a>
      <a id="5400" class="Symbol">→</a> <a id="5402" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5413" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Cubical.Displayed.Auto.html#5265" class="Bound">𝒮ᴰ-B</a> <a id="5423" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">×𝒮ᴰ</a> <a id="5427" href="Cubical.Displayed.Auto.html#5342" class="Bound">𝒮ᴰ-C</a><a id="5431" class="Symbol">)</a>

    <a id="DUARelDesc.sigma"></a><a id="5438" href="Cubical.Displayed.Auto.html#5438" class="InductiveConstructor">sigma</a> <a id="5444" class="Symbol">:</a> <a id="5446" class="Symbol">∀</a> <a id="5448" class="Symbol">{</a><a id="5449" href="Cubical.Displayed.Auto.html#5449" class="Bound">ℓA</a> <a id="5452" href="Cubical.Displayed.Auto.html#5452" class="Bound">ℓ≅A</a> <a id="5456" href="Cubical.Displayed.Auto.html#5456" class="Bound">ℓB</a> <a id="5459" href="Cubical.Displayed.Auto.html#5459" class="Bound">ℓ≅B</a> <a id="5463" href="Cubical.Displayed.Auto.html#5463" class="Bound">ℓC</a> <a id="5466" href="Cubical.Displayed.Auto.html#5466" class="Bound">ℓ≅C</a><a id="5469" class="Symbol">}</a>
      <a id="5477" class="Symbol">{</a><a id="5478" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5480" class="Symbol">:</a> <a id="5482" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5487" href="Cubical.Displayed.Auto.html#5449" class="Bound">ℓA</a><a id="5489" class="Symbol">}</a> <a id="5491" class="Symbol">{</a><a id="5492" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5496" class="Symbol">:</a> <a id="5498" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5504" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5506" href="Cubical.Displayed.Auto.html#5452" class="Bound">ℓ≅A</a><a id="5509" class="Symbol">}</a>
      <a id="5517" class="Symbol">{</a><a id="5518" href="Cubical.Displayed.Auto.html#5518" class="Bound">B</a> <a id="5520" class="Symbol">:</a> <a id="5522" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5524" class="Symbol">→</a> <a id="5526" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5531" href="Cubical.Displayed.Auto.html#5456" class="Bound">ℓB</a><a id="5533" class="Symbol">}</a> <a id="5535" class="Symbol">{</a><a id="5536" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a> <a id="5541" class="Symbol">:</a> <a id="5543" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5550" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5554" href="Cubical.Displayed.Auto.html#5518" class="Bound">B</a> <a id="5556" href="Cubical.Displayed.Auto.html#5459" class="Bound">ℓ≅B</a><a id="5559" class="Symbol">}</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Cubical.Displayed.Auto.html#5562" class="Bound">dB</a> <a id="5565" class="Symbol">:</a> <a id="5567" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5578" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5582" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a><a id="5586" class="Symbol">)</a>
      <a id="5594" class="Symbol">{</a><a id="5595" href="Cubical.Displayed.Auto.html#5595" class="Bound">C</a> <a id="5597" class="Symbol">:</a> <a id="5599" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5601" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5603" href="Cubical.Displayed.Auto.html#5518" class="Bound">B</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5612" href="Cubical.Displayed.Auto.html#5463" class="Bound">ℓC</a><a id="5614" class="Symbol">}</a> <a id="5616" class="Symbol">{</a><a id="5617" href="Cubical.Displayed.Auto.html#5617" class="Bound">𝒮ᴰ-C</a> <a id="5622" class="Symbol">:</a> <a id="5624" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5631" class="Symbol">(</a><a id="5632" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5634" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a><a id="5638" class="Symbol">)</a> <a id="5640" href="Cubical.Displayed.Auto.html#5595" class="Bound">C</a> <a id="5642" href="Cubical.Displayed.Auto.html#5466" class="Bound">ℓ≅C</a><a id="5645" class="Symbol">}</a> <a id="5647" class="Symbol">(</a><a id="5648" href="Cubical.Displayed.Auto.html#5648" class="Bound">dC</a> <a id="5651" class="Symbol">:</a> <a id="5653" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5667" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a><a id="5671" class="Symbol">)</a> <a id="5673" href="Cubical.Displayed.Auto.html#5617" class="Bound">𝒮ᴰ-C</a><a id="5677" class="Symbol">)</a>
      <a id="5685" class="Symbol">→</a> <a id="5687" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5698" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="5708" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a> <a id="5713" href="Cubical.Displayed.Auto.html#5617" class="Bound">𝒮ᴰ-C</a><a id="5717" class="Symbol">)</a>

    <a id="DUARelDesc.pi"></a><a id="5724" href="Cubical.Displayed.Auto.html#5724" class="InductiveConstructor">pi</a> <a id="5727" class="Symbol">:</a> <a id="5729" class="Symbol">∀</a> <a id="5731" class="Symbol">{</a><a id="5732" href="Cubical.Displayed.Auto.html#5732" class="Bound">ℓA</a> <a id="5735" href="Cubical.Displayed.Auto.html#5735" class="Bound">ℓ≅A</a> <a id="5739" href="Cubical.Displayed.Auto.html#5739" class="Bound">ℓB</a> <a id="5742" href="Cubical.Displayed.Auto.html#5742" class="Bound">ℓ≅B</a> <a id="5746" href="Cubical.Displayed.Auto.html#5746" class="Bound">ℓC</a> <a id="5749" href="Cubical.Displayed.Auto.html#5749" class="Bound">ℓ≅C</a><a id="5752" class="Symbol">}</a>
      <a id="5760" class="Symbol">{</a><a id="5761" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5763" class="Symbol">:</a> <a id="5765" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5770" href="Cubical.Displayed.Auto.html#5732" class="Bound">ℓA</a><a id="5772" class="Symbol">}</a> <a id="5774" class="Symbol">{</a><a id="5775" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5779" class="Symbol">:</a> <a id="5781" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5787" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5789" href="Cubical.Displayed.Auto.html#5735" class="Bound">ℓ≅A</a><a id="5792" class="Symbol">}</a>
      <a id="5800" class="Symbol">{</a><a id="5801" href="Cubical.Displayed.Auto.html#5801" class="Bound">B</a> <a id="5803" class="Symbol">:</a> <a id="5805" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5807" class="Symbol">→</a> <a id="5809" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5814" href="Cubical.Displayed.Auto.html#5739" class="Bound">ℓB</a><a id="5816" class="Symbol">}</a> <a id="5818" class="Symbol">{</a><a id="5819" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a> <a id="5824" class="Symbol">:</a> <a id="5826" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5833" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5837" href="Cubical.Displayed.Auto.html#5801" class="Bound">B</a> <a id="5839" href="Cubical.Displayed.Auto.html#5742" class="Bound">ℓ≅B</a><a id="5842" class="Symbol">}</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Displayed.Auto.html#5845" class="Bound">dB</a> <a id="5848" class="Symbol">:</a> <a id="5850" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5861" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5865" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a><a id="5869" class="Symbol">)</a>
      <a id="5877" class="Symbol">{</a><a id="5878" href="Cubical.Displayed.Auto.html#5878" class="Bound">C</a> <a id="5880" class="Symbol">:</a> <a id="5882" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5884" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5886" href="Cubical.Displayed.Auto.html#5801" class="Bound">B</a> <a id="5888" class="Symbol">→</a> <a id="5890" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5895" href="Cubical.Displayed.Auto.html#5746" class="Bound">ℓC</a><a id="5897" class="Symbol">}</a> <a id="5899" class="Symbol">{</a><a id="5900" href="Cubical.Displayed.Auto.html#5900" class="Bound">𝒮ᴰ-C</a> <a id="5905" class="Symbol">:</a> <a id="5907" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5914" class="Symbol">(</a><a id="5915" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5917" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a><a id="5921" class="Symbol">)</a> <a id="5923" href="Cubical.Displayed.Auto.html#5878" class="Bound">C</a> <a id="5925" href="Cubical.Displayed.Auto.html#5749" class="Bound">ℓ≅C</a><a id="5928" class="Symbol">}</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Cubical.Displayed.Auto.html#5931" class="Bound">dC</a> <a id="5934" class="Symbol">:</a> <a id="5936" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5950" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a><a id="5954" class="Symbol">)</a> <a id="5956" href="Cubical.Displayed.Auto.html#5900" class="Bound">𝒮ᴰ-C</a><a id="5960" class="Symbol">)</a>
      <a id="5968" class="Symbol">→</a> <a id="5970" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5981" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="5991" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a> <a id="5996" href="Cubical.Displayed.Auto.html#5900" class="Bound">𝒮ᴰ-C</a><a id="6000" class="Symbol">)</a>

    <a id="DUARelDesc.piˢ"></a><a id="6007" href="Cubical.Displayed.Auto.html#6007" class="InductiveConstructor">piˢ</a> <a id="6011" class="Symbol">:</a> <a id="6013" class="Symbol">∀</a> <a id="6015" class="Symbol">{</a><a id="6016" href="Cubical.Displayed.Auto.html#6016" class="Bound">ℓA</a> <a id="6019" href="Cubical.Displayed.Auto.html#6019" class="Bound">ℓ≅A</a> <a id="6023" href="Cubical.Displayed.Auto.html#6023" class="Bound">ℓB</a> <a id="6026" href="Cubical.Displayed.Auto.html#6026" class="Bound">ℓC</a> <a id="6029" href="Cubical.Displayed.Auto.html#6029" class="Bound">ℓ≅C</a><a id="6032" class="Symbol">}</a>
      <a id="6040" class="Symbol">{</a><a id="6041" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6043" class="Symbol">:</a> <a id="6045" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6050" href="Cubical.Displayed.Auto.html#6016" class="Bound">ℓA</a><a id="6052" class="Symbol">}</a> <a id="6054" class="Symbol">{</a><a id="6055" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6067" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6069" href="Cubical.Displayed.Auto.html#6019" class="Bound">ℓ≅A</a><a id="6072" class="Symbol">}</a>
      <a id="6080" class="Symbol">{</a><a id="6081" href="Cubical.Displayed.Auto.html#6081" class="Bound">B</a> <a id="6083" class="Symbol">:</a> <a id="6085" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6094" href="Cubical.Displayed.Auto.html#6023" class="Bound">ℓB</a><a id="6096" class="Symbol">}</a> <a id="6098" class="Symbol">{</a><a id="6099" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="6115" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6119" href="Cubical.Displayed.Auto.html#6081" class="Bound">B</a><a id="6120" class="Symbol">}</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Cubical.Displayed.Auto.html#6123" class="Bound">dB</a> <a id="6126" class="Symbol">:</a> <a id="6128" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="6141" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6145" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a><a id="6149" class="Symbol">)</a>
      <a id="6157" class="Symbol">{</a><a id="6158" href="Cubical.Displayed.Auto.html#6158" class="Bound">C</a> <a id="6160" class="Symbol">:</a> <a id="6162" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6164" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6166" href="Cubical.Displayed.Auto.html#6081" class="Bound">B</a> <a id="6168" class="Symbol">→</a> <a id="6170" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6175" href="Cubical.Displayed.Auto.html#6026" class="Bound">ℓC</a><a id="6177" class="Symbol">}</a> <a id="6179" class="Symbol">{</a><a id="6180" href="Cubical.Displayed.Auto.html#6180" class="Bound">𝒮ᴰ-C</a> <a id="6185" class="Symbol">:</a> <a id="6187" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="6194" class="Symbol">(</a><a id="6195" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="6198" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a><a id="6202" class="Symbol">)</a> <a id="6204" href="Cubical.Displayed.Auto.html#6158" class="Bound">C</a> <a id="6206" href="Cubical.Displayed.Auto.html#6029" class="Bound">ℓ≅C</a><a id="6209" class="Symbol">}</a> <a id="6211" class="Symbol">(</a><a id="6212" href="Cubical.Displayed.Auto.html#6212" class="Bound">dC</a> <a id="6215" class="Symbol">:</a> <a id="6217" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="6228" class="Symbol">(</a><a id="6229" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="6232" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a><a id="6236" class="Symbol">)</a> <a id="6238" href="Cubical.Displayed.Auto.html#6180" class="Bound">𝒮ᴰ-C</a><a id="6242" class="Symbol">)</a>
      <a id="6250" class="Symbol">→</a> <a id="6252" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="6263" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="6274" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a> <a id="6279" href="Cubical.Displayed.Auto.html#6180" class="Bound">𝒮ᴰ-C</a><a id="6283" class="Symbol">)</a>

<a id="6286" class="Keyword">private</a>
  <a id="getUARel"></a><a id="6296" href="Cubical.Displayed.Auto.html#6296" class="Function">getUARel</a> <a id="6305" class="Symbol">:</a> <a id="6307" class="Symbol">∀</a> <a id="6309" class="Symbol">{</a><a id="6310" href="Cubical.Displayed.Auto.html#6310" class="Bound">ℓA</a> <a id="6313" href="Cubical.Displayed.Auto.html#6313" class="Bound">ℓ≅A</a><a id="6316" class="Symbol">}</a> <a id="6318" class="Symbol">{</a><a id="6319" href="Cubical.Displayed.Auto.html#6319" class="Bound">A</a> <a id="6321" class="Symbol">:</a> <a id="6323" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6328" href="Cubical.Displayed.Auto.html#6310" class="Bound">ℓA</a><a id="6330" class="Symbol">}</a> <a id="6332" class="Symbol">{</a><a id="6333" href="Cubical.Displayed.Auto.html#6333" class="Bound">𝒮-A</a> <a id="6337" class="Symbol">:</a> <a id="6339" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6345" href="Cubical.Displayed.Auto.html#6319" class="Bound">A</a> <a id="6347" href="Cubical.Displayed.Auto.html#6313" class="Bound">ℓ≅A</a><a id="6350" class="Symbol">}</a>
    <a id="6356" class="Symbol">→</a> <a id="6358" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="6368" href="Cubical.Displayed.Auto.html#6333" class="Bound">𝒮-A</a> <a id="6372" class="Symbol">→</a> <a id="6374" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6380" href="Cubical.Displayed.Auto.html#6319" class="Bound">A</a> <a id="6382" href="Cubical.Displayed.Auto.html#6313" class="Bound">ℓ≅A</a>
  <a id="6388" href="Cubical.Displayed.Auto.html#6296" class="Function">getUARel</a> <a id="6397" class="Symbol">{</a><a id="6398" class="Argument">𝒮-A</a> <a id="6402" class="Symbol">=</a> <a id="6404" href="Cubical.Displayed.Auto.html#6404" class="Bound">𝒮-A</a><a id="6407" class="Symbol">}</a> <a id="6409" class="Symbol">_</a> <a id="6411" class="Symbol">=</a> <a id="6413" href="Cubical.Displayed.Auto.html#6404" class="Bound">𝒮-A</a>

  <a id="getDUARel"></a><a id="6420" href="Cubical.Displayed.Auto.html#6420" class="Function">getDUARel</a> <a id="6430" class="Symbol">:</a> <a id="6432" class="Symbol">∀</a> <a id="6434" class="Symbol">{</a><a id="6435" href="Cubical.Displayed.Auto.html#6435" class="Bound">ℓA</a> <a id="6438" href="Cubical.Displayed.Auto.html#6438" class="Bound">ℓ≅A</a> <a id="6442" href="Cubical.Displayed.Auto.html#6442" class="Bound">ℓB</a> <a id="6445" href="Cubical.Displayed.Auto.html#6445" class="Bound">ℓ≅B</a><a id="6448" class="Symbol">}</a>
    <a id="6454" class="Symbol">{</a><a id="6455" href="Cubical.Displayed.Auto.html#6455" class="Bound">A</a> <a id="6457" class="Symbol">:</a> <a id="6459" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6464" href="Cubical.Displayed.Auto.html#6435" class="Bound">ℓA</a><a id="6466" class="Symbol">}</a> <a id="6468" class="Symbol">{</a><a id="6469" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6473" class="Symbol">:</a> <a id="6475" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6481" href="Cubical.Displayed.Auto.html#6455" class="Bound">A</a> <a id="6483" href="Cubical.Displayed.Auto.html#6438" class="Bound">ℓ≅A</a><a id="6486" class="Symbol">}</a>
    <a id="6492" class="Symbol">{</a><a id="6493" href="Cubical.Displayed.Auto.html#6493" class="Bound">B</a> <a id="6495" class="Symbol">:</a> <a id="6497" href="Cubical.Displayed.Auto.html#6455" class="Bound">A</a> <a id="6499" class="Symbol">→</a> <a id="6501" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6506" href="Cubical.Displayed.Auto.html#6442" class="Bound">ℓB</a><a id="6508" class="Symbol">}</a> <a id="6510" class="Symbol">{</a><a id="6511" href="Cubical.Displayed.Auto.html#6511" class="Bound">𝒮ᴰ-B</a> <a id="6516" class="Symbol">:</a> <a id="6518" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="6525" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6529" href="Cubical.Displayed.Auto.html#6493" class="Bound">B</a> <a id="6531" href="Cubical.Displayed.Auto.html#6445" class="Bound">ℓ≅B</a><a id="6534" class="Symbol">}</a>
    <a id="6540" class="Symbol">→</a> <a id="6542" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="6553" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6557" href="Cubical.Displayed.Auto.html#6511" class="Bound">𝒮ᴰ-B</a> <a id="6562" class="Symbol">→</a> <a id="6564" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="6571" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6575" href="Cubical.Displayed.Auto.html#6493" class="Bound">B</a> <a id="6577" href="Cubical.Displayed.Auto.html#6445" class="Bound">ℓ≅B</a>
  <a id="6583" href="Cubical.Displayed.Auto.html#6420" class="Function">getDUARel</a> <a id="6593" class="Symbol">{</a><a id="6594" class="Argument">𝒮ᴰ-B</a> <a id="6599" class="Symbol">=</a> <a id="6601" href="Cubical.Displayed.Auto.html#6601" class="Bound">𝒮ᴰ-B</a><a id="6605" class="Symbol">}</a> <a id="6607" class="Symbol">_</a> <a id="6609" class="Symbol">=</a> <a id="6611" href="Cubical.Displayed.Auto.html#6601" class="Bound">𝒮ᴰ-B</a>

<a id="6617" class="Comment">-- Magic number</a>
<a id="6633" class="Keyword">private</a>
  <a id="FUEL"></a><a id="6643" href="Cubical.Displayed.Auto.html#6643" class="Function">FUEL</a> <a id="6648" class="Symbol">=</a> <a id="6650" class="Number">10000</a>

<a id="6657" class="Keyword">mutual</a>
  <a id="autoUARelDesc"></a><a id="6666" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="6680" class="Symbol">:</a> <a id="6682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6684" class="Symbol">→</a> <a id="6686" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="6693" class="Symbol">→</a> <a id="6695" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="6700" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="6707" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="6721" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6726" href="Cubical.Displayed.Auto.html#6726" class="Bound">hole</a> <a id="6731" class="Symbol">=</a> <a id="6733" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="6745" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6747" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="6756" class="String">&quot;Out of fuel&quot;</a> <a id="6770" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="6774" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6793" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a><a id="6794" class="Symbol">)</a> <a id="6796" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a> <a id="6801" class="Symbol">=</a>
    <a id="6807" href="Cubical.Displayed.Auto.html#6904" class="Function">tryUniv</a> <a id="6815" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6819" href="Cubical.Displayed.Auto.html#7483" class="Function">tryProd</a> <a id="6827" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6831" href="Cubical.Displayed.Auto.html#7530" class="Function">trySigma</a> <a id="6840" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6844" href="Cubical.Displayed.Auto.html#7257" class="Function">tryParam</a> <a id="6853" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6857" href="Cubical.Displayed.Auto.html#7579" class="Function">tryPi</a> <a id="6863" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6867" href="Cubical.Displayed.Auto.html#7623" class="Function">tryUnit</a> <a id="6875" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6879" href="Cubical.Displayed.Auto.html#7709" class="Function">useGeneric</a>
    <a id="6894" class="Keyword">where</a>
    <a id="6904" href="Cubical.Displayed.Auto.html#6904" class="Function">tryUniv</a> <a id="6912" class="Symbol">:</a> <a id="6914" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="6919" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="6928" href="Cubical.Displayed.Auto.html#6904" class="Function">tryUniv</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="6953" class="Symbol">(</a><a id="6954" class="Keyword">quote</a> <a id="6960" href="Cubical.Displayed.Auto.html#1068" class="InductiveConstructor">UARelDesc.univ</a><a id="6974" class="Symbol">)</a> <a id="6976" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6978" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="6983" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="6993" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="6994" class="Symbol">)</a> <a id="6996" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a>

    <a id="7006" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7016" class="Symbol">:</a> <a id="7018" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="7025" class="Symbol">→</a> <a id="7027" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7032" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7041" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7051" href="Cubical.Displayed.Auto.html#7051" class="Bound">name</a> <a id="7056" class="Symbol">=</a>
      <a id="7064" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7072" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="7082" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7086" class="Symbol">λ</a> <a id="7088" href="Cubical.Displayed.Auto.html#7088" class="Bound">hole₁</a> <a id="7094" class="Symbol">→</a>
      <a id="7102" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7110" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="7120" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7124" class="Symbol">λ</a> <a id="7126" href="Cubical.Displayed.Auto.html#7126" class="Bound">hole₂</a> <a id="7132" class="Symbol">→</a>
      <a id="7140" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7148" class="Symbol">(</a><a id="7149" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="7155" href="Cubical.Displayed.Auto.html#7051" class="Bound">name</a> <a id="7160" class="Symbol">(</a><a id="7161" href="Cubical.Displayed.Auto.html#7088" class="Bound">hole₁</a> <a id="7167" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7170" href="Cubical.Displayed.Auto.html#7126" class="Bound">hole₂</a> <a id="7176" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7179" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7181" class="Symbol">))</a> <a id="7184" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a> <a id="7189" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="7198" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="7212" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a> <a id="7214" href="Cubical.Displayed.Auto.html#7088" class="Bound">hole₁</a> <a id="7220" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="7229" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="7244" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a> <a id="7246" href="Cubical.Displayed.Auto.html#7126" class="Bound">hole₂</a>

    <a id="7257" href="Cubical.Displayed.Auto.html#7257" class="Function">tryParam</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7273" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7282" href="Cubical.Displayed.Auto.html#7257" class="Function">tryParam</a> <a id="7291" class="Symbol">=</a>
      <a id="7299" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7307" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="7317" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7321" class="Symbol">λ</a> <a id="7323" href="Cubical.Displayed.Auto.html#7323" class="Bound">paramTy</a> <a id="7331" class="Symbol">→</a>
      <a id="7339" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7347" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="7357" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7361" class="Symbol">λ</a> <a id="7363" href="Cubical.Displayed.Auto.html#7363" class="Bound">hole₁</a> <a id="7369" class="Symbol">→</a>
      <a id="7377" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="7392" class="Symbol">(</a><a id="7393" class="Keyword">quote</a> <a id="7399" href="Cubical.Displayed.Auto.html#1631" class="InductiveConstructor">UARelDesc.param</a><a id="7414" class="Symbol">)</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Displayed.Auto.html#7323" class="Bound">paramTy</a> <a id="7425" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7428" href="Cubical.Displayed.Auto.html#7363" class="Bound">hole₁</a> <a id="7434" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7437" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7439" class="Symbol">))</a> <a id="7442" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a> <a id="7447" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="7456" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="7470" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a> <a id="7472" href="Cubical.Displayed.Auto.html#7363" class="Bound">hole₁</a>

    <a id="7483" href="Cubical.Displayed.Auto.html#7483" class="Function">tryProd</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7503" class="Symbol">(</a><a id="7504" class="Keyword">quote</a> <a id="7510" href="Cubical.Displayed.Auto.html#1252" class="InductiveConstructor">UARelDesc.prod</a><a id="7524" class="Symbol">)</a>
    <a id="7530" href="Cubical.Displayed.Auto.html#7530" class="Function">trySigma</a> <a id="7539" class="Symbol">=</a> <a id="7541" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7551" class="Symbol">(</a><a id="7552" class="Keyword">quote</a> <a id="7558" href="Cubical.Displayed.Auto.html#1435" class="InductiveConstructor">UARelDesc.sigma</a><a id="7573" class="Symbol">)</a>
    <a id="7579" href="Cubical.Displayed.Auto.html#7579" class="Function">tryPi</a> <a id="7585" class="Symbol">=</a> <a id="7587" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7597" class="Symbol">(</a><a id="7598" class="Keyword">quote</a> <a id="7604" href="Cubical.Displayed.Auto.html#1762" class="InductiveConstructor">UARelDesc.pi</a><a id="7616" class="Symbol">)</a>

    <a id="7623" href="Cubical.Displayed.Auto.html#7623" class="Function">tryUnit</a> <a id="7631" class="Symbol">:</a> <a id="7633" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7638" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7647" href="Cubical.Displayed.Auto.html#7623" class="Function">tryUnit</a> <a id="7655" class="Symbol">=</a> <a id="7657" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7665" class="Symbol">(</a><a id="7666" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="7672" class="Symbol">(</a><a id="7673" class="Keyword">quote</a> <a id="7679" href="Cubical.Displayed.Auto.html#1961" class="InductiveConstructor">UARelDesc.unit</a><a id="7693" class="Symbol">)</a> <a id="7695" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7697" class="Symbol">)</a> <a id="7699" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a>

    <a id="7709" href="Cubical.Displayed.Auto.html#7709" class="Function">useGeneric</a> <a id="7720" class="Symbol">:</a> <a id="7722" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7727" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7736" href="Cubical.Displayed.Auto.html#7709" class="Function">useGeneric</a> <a id="7747" class="Symbol">=</a> <a id="7749" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="7764" class="Symbol">(</a><a id="7765" class="Keyword">quote</a> <a id="7771" href="Cubical.Displayed.Auto.html#1006" class="InductiveConstructor">UARelDesc.generic</a><a id="7788" class="Symbol">)</a> <a id="7790" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7792" class="Symbol">)</a> <a id="7794" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a>

  <a id="autoUARelReindex"></a><a id="7802" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="7819" class="Symbol">:</a> <a id="7821" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7823" class="Symbol">→</a> <a id="7825" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7839" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7846" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="7863" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7868" href="Cubical.Displayed.Auto.html#7868" class="Bound">hole</a> <a id="7873" class="Symbol">=</a> <a id="7875" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="7887" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="7889" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="7898" class="String">&quot;Out of fuel&quot;</a> <a id="7912" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="7916" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="7933" class="Symbol">(</a><a id="7934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7938" href="Cubical.Displayed.Auto.html#7938" class="Bound">n</a><a id="7939" class="Symbol">)</a> <a id="7941" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a> <a id="7946" class="Symbol">=</a>
    <a id="7952" href="Cubical.Displayed.Auto.html#8005" class="Function">tryId</a> <a id="7958" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="7962" href="Cubical.Displayed.Auto.html#8262" class="Function">tryFst</a> <a id="7969" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="7973" href="Cubical.Displayed.Auto.html#8310" class="Function">trySnd</a> <a id="7980" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="7984" href="Cubical.Displayed.Auto.html#8359" class="Function">tryApp</a>
    <a id="7995" class="Keyword">where</a>
    <a id="8005" href="Cubical.Displayed.Auto.html#8005" class="Function">tryId</a> <a id="8011" class="Symbol">:</a> <a id="8013" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8018" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8027" href="Cubical.Displayed.Auto.html#8005" class="Function">tryId</a> <a id="8033" class="Symbol">=</a> <a id="8035" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="8050" class="Symbol">(</a><a id="8051" class="Keyword">quote</a> <a id="8057" href="Cubical.Displayed.Auto.html#2199" class="InductiveConstructor">UARelReindex.id</a><a id="8072" class="Symbol">)</a> <a id="8074" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8076" class="Symbol">)</a> <a id="8078" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a>

    <a id="8088" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8097" class="Symbol">:</a> <a id="8099" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="8106" class="Symbol">→</a> <a id="8108" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8113" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8122" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8131" href="Cubical.Displayed.Auto.html#8131" class="Bound">name</a> <a id="8136" class="Symbol">=</a>
      <a id="8144" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8152" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8162" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8166" class="Symbol">λ</a> <a id="8168" href="Cubical.Displayed.Auto.html#8168" class="Bound">hole₁</a> <a id="8174" class="Symbol">→</a>
      <a id="8182" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="8197" href="Cubical.Displayed.Auto.html#8131" class="Bound">name</a> <a id="8202" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8204" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8209" href="Cubical.Displayed.Auto.html#8168" class="Bound">hole₁</a> <a id="8215" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8216" class="Symbol">)</a> <a id="8218" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a> <a id="8223" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8232" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="8249" href="Cubical.Displayed.Auto.html#7938" class="Bound">n</a> <a id="8251" href="Cubical.Displayed.Auto.html#8168" class="Bound">hole₁</a>

    <a id="8262" href="Cubical.Displayed.Auto.html#8262" class="Function">tryFst</a> <a id="8269" class="Symbol">=</a> <a id="8271" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8280" class="Symbol">(</a><a id="8281" class="Keyword">quote</a> <a id="8287" href="Cubical.Displayed.Auto.html#2286" class="InductiveConstructor">UARelReindex.∘fst</a><a id="8304" class="Symbol">)</a>
    <a id="8310" href="Cubical.Displayed.Auto.html#8310" class="Function">trySnd</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8328" class="Symbol">(</a><a id="8329" class="Keyword">quote</a> <a id="8335" href="Cubical.Displayed.Auto.html#2556" class="InductiveConstructor">UARelReindex.∘snd</a><a id="8352" class="Symbol">)</a>

    <a id="8359" href="Cubical.Displayed.Auto.html#8359" class="Function">tryApp</a> <a id="8366" class="Symbol">:</a> <a id="8368" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8373" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8382" href="Cubical.Displayed.Auto.html#8359" class="Function">tryApp</a> <a id="8389" class="Symbol">=</a>
      <a id="8397" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8405" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8415" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8419" class="Symbol">λ</a> <a id="8421" href="Cubical.Displayed.Auto.html#8421" class="Bound">hole₁</a> <a id="8427" class="Symbol">→</a>
      <a id="8435" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8443" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8453" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8457" class="Symbol">λ</a> <a id="8459" href="Cubical.Displayed.Auto.html#8459" class="Bound">param</a> <a id="8465" class="Symbol">→</a>
      <a id="8473" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8481" class="Symbol">(</a><a id="8482" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="8488" class="Symbol">(</a><a id="8489" class="Keyword">quote</a> <a id="8495" href="Cubical.Displayed.Auto.html#2814" class="InductiveConstructor">UARelReindex.∘app</a><a id="8512" class="Symbol">)</a> <a id="8514" class="Symbol">(</a><a id="8515" href="Cubical.Displayed.Auto.html#8421" class="Bound">hole₁</a> <a id="8521" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8524" href="Cubical.Displayed.Auto.html#8459" class="Bound">param</a> <a id="8530" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8533" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8535" class="Symbol">))</a> <a id="8538" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a> <a id="8543" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8552" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="8569" href="Cubical.Displayed.Auto.html#7938" class="Bound">n</a> <a id="8571" href="Cubical.Displayed.Auto.html#8421" class="Bound">hole₁</a>

  <a id="autoSubstRelDesc"></a><a id="8580" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="8597" class="Symbol">:</a> <a id="8599" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8601" class="Symbol">→</a> <a id="8603" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8610" class="Symbol">→</a> <a id="8612" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8617" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8624" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="8641" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8646" href="Cubical.Displayed.Auto.html#8646" class="Bound">hole</a> <a id="8651" class="Symbol">=</a> <a id="8653" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="8665" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8667" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="8676" class="String">&quot;Out of fuel&quot;</a> <a id="8690" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="8694" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="8711" class="Symbol">(</a><a id="8712" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8716" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a><a id="8717" class="Symbol">)</a> <a id="8719" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a> <a id="8724" class="Symbol">=</a>
    <a id="8730" href="Cubical.Displayed.Auto.html#8816" class="Function">tryConstant</a> <a id="8742" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8746" href="Cubical.Displayed.Auto.html#8923" class="Function">tryEl</a> <a id="8752" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8756" href="Cubical.Displayed.Auto.html#9352" class="Function">tryProd</a> <a id="8764" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8768" href="Cubical.Displayed.Auto.html#9402" class="Function">trySigma</a> <a id="8777" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8781" href="Cubical.Displayed.Auto.html#9454" class="Function">tryPi</a> <a id="8787" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8791" href="Cubical.Displayed.Auto.html#9501" class="Function">useGeneric</a>
    <a id="8806" class="Keyword">where</a>
    <a id="8816" href="Cubical.Displayed.Auto.html#8816" class="Function">tryConstant</a> <a id="8828" class="Symbol">:</a> <a id="8830" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8835" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8844" href="Cubical.Displayed.Auto.html#8816" class="Function">tryConstant</a> <a id="8856" class="Symbol">=</a>
      <a id="8864" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8872" class="Symbol">(</a><a id="8873" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="8879" class="Symbol">(</a><a id="8880" class="Keyword">quote</a> <a id="8886" href="Cubical.Displayed.Auto.html#3312" class="InductiveConstructor">SubstRelDesc.constant</a><a id="8907" class="Symbol">)</a> <a id="8909" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8911" class="Symbol">)</a> <a id="8913" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a>

    <a id="8923" href="Cubical.Displayed.Auto.html#8923" class="Function">tryEl</a> <a id="8929" class="Symbol">:</a> <a id="8931" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8936" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8945" href="Cubical.Displayed.Auto.html#8923" class="Function">tryEl</a> <a id="8951" class="Symbol">=</a>
      <a id="8959" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8967" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8977" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8981" class="Symbol">λ</a> <a id="8983" href="Cubical.Displayed.Auto.html#8983" class="Bound">hole₁</a> <a id="8989" class="Symbol">→</a>
      <a id="8997" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="9012" class="Symbol">(</a><a id="9013" class="Keyword">quote</a> <a id="9019" href="Cubical.Displayed.Auto.html#3563" class="InductiveConstructor">SubstRelDesc.el</a><a id="9034" class="Symbol">)</a> <a id="9036" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9038" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9043" href="Cubical.Displayed.Auto.html#8983" class="Bound">hole₁</a> <a id="9049" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="9050" class="Symbol">)</a> <a id="9052" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a> <a id="9057" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9066" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="9083" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a> <a id="9085" href="Cubical.Displayed.Auto.html#8983" class="Bound">hole₁</a>

    <a id="9096" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9106" class="Symbol">:</a> <a id="9108" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="9115" class="Symbol">→</a> <a id="9117" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="9122" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="9131" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9141" href="Cubical.Displayed.Auto.html#9141" class="Bound">name</a> <a id="9146" class="Symbol">=</a>
      <a id="9154" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="9162" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="9172" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9176" class="Symbol">λ</a> <a id="9178" href="Cubical.Displayed.Auto.html#9178" class="Bound">hole₁</a> <a id="9184" class="Symbol">→</a>
      <a id="9192" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="9200" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="9210" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9214" class="Symbol">λ</a> <a id="9216" href="Cubical.Displayed.Auto.html#9216" class="Bound">hole₂</a> <a id="9222" class="Symbol">→</a>
      <a id="9230" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="9238" class="Symbol">(</a><a id="9239" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="9245" href="Cubical.Displayed.Auto.html#9141" class="Bound">name</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Cubical.Displayed.Auto.html#9178" class="Bound">hole₁</a> <a id="9257" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="9260" href="Cubical.Displayed.Auto.html#9216" class="Bound">hole₂</a> <a id="9266" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="9269" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9271" class="Symbol">))</a> <a id="9274" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a> <a id="9279" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9288" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="9305" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a> <a id="9307" href="Cubical.Displayed.Auto.html#9178" class="Bound">hole₁</a> <a id="9313" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9322" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="9339" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a> <a id="9341" href="Cubical.Displayed.Auto.html#9216" class="Bound">hole₂</a>

    <a id="9352" href="Cubical.Displayed.Auto.html#9352" class="Function">tryProd</a> <a id="9360" class="Symbol">=</a> <a id="9362" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9372" class="Symbol">(</a><a id="9373" class="Keyword">quote</a> <a id="9379" href="Cubical.Displayed.Auto.html#3732" class="InductiveConstructor">SubstRelDesc.prod</a><a id="9396" class="Symbol">)</a>
    <a id="9402" href="Cubical.Displayed.Auto.html#9402" class="Function">trySigma</a> <a id="9411" class="Symbol">=</a> <a id="9413" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9423" class="Symbol">(</a><a id="9424" class="Keyword">quote</a> <a id="9430" href="Cubical.Displayed.Auto.html#3996" class="InductiveConstructor">SubstRelDesc.sigma</a><a id="9448" class="Symbol">)</a>
    <a id="9454" href="Cubical.Displayed.Auto.html#9454" class="Function">tryPi</a> <a id="9460" class="Symbol">=</a> <a id="9462" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9472" class="Symbol">(</a><a id="9473" class="Keyword">quote</a> <a id="9479" href="Cubical.Displayed.Auto.html#4278" class="InductiveConstructor">SubstRelDesc.pi</a><a id="9494" class="Symbol">)</a>

    <a id="9501" href="Cubical.Displayed.Auto.html#9501" class="Function">useGeneric</a> <a id="9512" class="Symbol">:</a> <a id="9514" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="9519" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="9528" href="Cubical.Displayed.Auto.html#9501" class="Function">useGeneric</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="9549" class="Symbol">(</a><a id="9550" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="9556" class="Symbol">(</a><a id="9557" class="Keyword">quote</a> <a id="9563" href="Cubical.Displayed.Auto.html#3187" class="InductiveConstructor">SubstRelDesc.generic</a><a id="9583" class="Symbol">)</a> <a id="9585" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9587" class="Symbol">)</a> <a id="9589" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a>

  <a id="autoDUARelDesc"></a><a id="9597" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="9612" class="Symbol">:</a> <a id="9614" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9616" class="Symbol">→</a> <a id="9618" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="9625" class="Symbol">→</a> <a id="9627" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="9632" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="9639" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="9654" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9659" href="Cubical.Displayed.Auto.html#9659" class="Bound">hole</a> <a id="9664" class="Symbol">=</a> <a id="9666" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="9678" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9680" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="9689" class="String">&quot;Out of fuel&quot;</a> <a id="9703" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="9707" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="9722" class="Symbol">(</a><a id="9723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9727" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a><a id="9728" class="Symbol">)</a> <a id="9730" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="9735" class="Symbol">=</a>
    <a id="9741" href="Cubical.Displayed.Auto.html#9838" class="Function">tryConstant</a> <a id="9753" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9757" href="Cubical.Displayed.Auto.html#10024" class="Function">tryEl</a> <a id="9763" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9767" href="Cubical.Displayed.Auto.html#10447" class="Function">tryProd</a> <a id="9775" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9779" href="Cubical.Displayed.Auto.html#10495" class="Function">trySigma</a> <a id="9788" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9792" href="Cubical.Displayed.Auto.html#10590" class="Function">tryPiˢ</a> <a id="9799" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9803" href="Cubical.Displayed.Auto.html#10545" class="Function">tryPi</a> <a id="9809" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9813" href="Cubical.Displayed.Auto.html#10842" class="Function">useGeneric</a>
    <a id="9828" class="Keyword">where</a>
    <a id="9838" href="Cubical.Displayed.Auto.html#9838" class="Function">tryConstant</a> <a id="9850" class="Symbol">:</a> <a id="9852" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="9857" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="9866" href="Cubical.Displayed.Auto.html#9838" class="Function">tryConstant</a> <a id="9878" class="Symbol">=</a>
      <a id="9886" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="9894" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="9904" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9908" class="Symbol">λ</a> <a id="9910" href="Cubical.Displayed.Auto.html#9910" class="Bound">hole₁</a> <a id="9916" class="Symbol">→</a>
      <a id="9924" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="9939" class="Symbol">(</a><a id="9940" class="Keyword">quote</a> <a id="9946" href="Cubical.Displayed.Auto.html#4823" class="InductiveConstructor">DUARelDesc.constant</a><a id="9965" class="Symbol">)</a> <a id="9967" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9969" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9974" href="Cubical.Displayed.Auto.html#9910" class="Bound">hole₁</a> <a id="9980" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="9981" class="Symbol">)</a> <a id="9983" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="9988" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9997" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="10011" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10013" href="Cubical.Displayed.Auto.html#9910" class="Bound">hole₁</a>

    <a id="10024" href="Cubical.Displayed.Auto.html#10024" class="Function">tryEl</a> <a id="10030" class="Symbol">:</a> <a id="10032" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="10037" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10046" href="Cubical.Displayed.Auto.html#10024" class="Function">tryEl</a> <a id="10052" class="Symbol">=</a>
      <a id="10060" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10068" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="10078" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10082" class="Symbol">λ</a> <a id="10084" href="Cubical.Displayed.Auto.html#10084" class="Bound">hole₁</a> <a id="10090" class="Symbol">→</a>
      <a id="10098" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="10106" class="Symbol">(</a><a id="10107" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="10113" class="Symbol">(</a><a id="10114" class="Keyword">quote</a> <a id="10120" href="Cubical.Displayed.Auto.html#5001" class="InductiveConstructor">DUARelDesc.el</a><a id="10133" class="Symbol">)</a> <a id="10135" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="10137" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="10142" href="Cubical.Displayed.Auto.html#10084" class="Bound">hole₁</a> <a id="10148" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="10149" class="Symbol">)</a> <a id="10151" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="10156" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10165" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="10182" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10184" href="Cubical.Displayed.Auto.html#10084" class="Bound">hole₁</a>

    <a id="10195" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10205" class="Symbol">:</a> <a id="10207" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="10214" class="Symbol">→</a> <a id="10216" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="10221" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10230" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10240" href="Cubical.Displayed.Auto.html#10240" class="Bound">name</a> <a id="10245" class="Symbol">=</a>
      <a id="10253" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10261" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="10271" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10275" class="Symbol">λ</a> <a id="10277" href="Cubical.Displayed.Auto.html#10277" class="Bound">hole₁</a> <a id="10283" class="Symbol">→</a>
      <a id="10291" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10299" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="10309" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10313" class="Symbol">λ</a> <a id="10315" href="Cubical.Displayed.Auto.html#10315" class="Bound">hole₂</a> <a id="10321" class="Symbol">→</a>
      <a id="10329" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="10344" href="Cubical.Displayed.Auto.html#10240" class="Bound">name</a> <a id="10349" class="Symbol">(</a><a id="10350" href="Cubical.Displayed.Auto.html#10277" class="Bound">hole₁</a> <a id="10356" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10359" href="Cubical.Displayed.Auto.html#10315" class="Bound">hole₂</a> <a id="10365" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10368" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="10370" class="Symbol">))</a> <a id="10373" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="10378" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10387" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="10402" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10404" href="Cubical.Displayed.Auto.html#10277" class="Bound">hole₁</a> <a id="10410" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10419" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="10434" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10436" href="Cubical.Displayed.Auto.html#10315" class="Bound">hole₂</a>

    <a id="10447" href="Cubical.Displayed.Auto.html#10447" class="Function">tryProd</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10467" class="Symbol">(</a><a id="10468" class="Keyword">quote</a> <a id="10474" href="Cubical.Displayed.Auto.html#5168" class="InductiveConstructor">DUARelDesc.prod</a><a id="10489" class="Symbol">)</a>
    <a id="10495" href="Cubical.Displayed.Auto.html#10495" class="Function">trySigma</a> <a id="10504" class="Symbol">=</a> <a id="10506" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10516" class="Symbol">(</a><a id="10517" class="Keyword">quote</a> <a id="10523" href="Cubical.Displayed.Auto.html#5438" class="InductiveConstructor">DUARelDesc.sigma</a><a id="10539" class="Symbol">)</a>
    <a id="10545" href="Cubical.Displayed.Auto.html#10545" class="Function">tryPi</a> <a id="10551" class="Symbol">=</a> <a id="10553" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10563" class="Symbol">(</a><a id="10564" class="Keyword">quote</a> <a id="10570" href="Cubical.Displayed.Auto.html#5724" class="InductiveConstructor">DUARelDesc.pi</a><a id="10583" class="Symbol">)</a>

    <a id="10590" href="Cubical.Displayed.Auto.html#10590" class="Function">tryPiˢ</a> <a id="10597" class="Symbol">:</a> <a id="10599" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="10604" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10613" href="Cubical.Displayed.Auto.html#10590" class="Function">tryPiˢ</a> <a id="10620" class="Symbol">=</a>
      <a id="10628" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10636" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="10646" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10650" class="Symbol">λ</a> <a id="10652" href="Cubical.Displayed.Auto.html#10652" class="Bound">hole₁</a> <a id="10658" class="Symbol">→</a>
      <a id="10666" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10674" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="10684" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10688" class="Symbol">λ</a> <a id="10690" href="Cubical.Displayed.Auto.html#10690" class="Bound">hole₂</a> <a id="10696" class="Symbol">→</a>
      <a id="10704" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="10712" class="Symbol">(</a><a id="10713" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="10719" class="Symbol">(</a><a id="10720" class="Keyword">quote</a> <a id="10726" href="Cubical.Displayed.Auto.html#6007" class="InductiveConstructor">DUARelDesc.piˢ</a><a id="10740" class="Symbol">)</a> <a id="10742" class="Symbol">(</a><a id="10743" href="Cubical.Displayed.Auto.html#10652" class="Bound">hole₁</a> <a id="10749" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10752" href="Cubical.Displayed.Auto.html#10690" class="Bound">hole₂</a> <a id="10758" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10761" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="10763" class="Symbol">))</a> <a id="10766" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="10771" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10780" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="10797" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10799" href="Cubical.Displayed.Auto.html#10652" class="Bound">hole₁</a> <a id="10805" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10814" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="10829" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10831" href="Cubical.Displayed.Auto.html#10690" class="Bound">hole₂</a>

    <a id="10842" href="Cubical.Displayed.Auto.html#10842" class="Function">useGeneric</a> <a id="10853" class="Symbol">:</a> <a id="10855" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="10860" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10869" href="Cubical.Displayed.Auto.html#10842" class="Function">useGeneric</a> <a id="10880" class="Symbol">=</a> <a id="10882" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="10890" class="Symbol">(</a><a id="10891" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="10897" class="Symbol">(</a><a id="10898" class="Keyword">quote</a> <a id="10904" href="Cubical.Displayed.Auto.html#4700" class="InductiveConstructor">DUARelDesc.generic</a><a id="10922" class="Symbol">)</a> <a id="10924" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="10926" class="Symbol">)</a> <a id="10928" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a>

<a id="10934" class="Keyword">module</a> <a id="DisplayedAutoMacro"></a><a id="10941" href="Cubical.Displayed.Auto.html#10941" class="Module">DisplayedAutoMacro</a> <a id="10960" class="Keyword">where</a>
  <a id="DisplayedAutoMacro.autoUARel"></a><a id="10968" href="Cubical.Displayed.Auto.html#10968" class="Function">autoUARel</a> <a id="10978" class="Symbol">:</a> <a id="10980" class="Symbol">∀</a> <a id="10982" class="Symbol">{</a><a id="10983" href="Cubical.Displayed.Auto.html#10983" class="Bound">ℓA</a><a id="10985" class="Symbol">}</a> <a id="10987" class="Symbol">(</a><a id="10988" href="Cubical.Displayed.Auto.html#10988" class="Bound">A</a> <a id="10990" class="Symbol">:</a> <a id="10992" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10997" href="Cubical.Displayed.Auto.html#10983" class="Bound">ℓA</a><a id="10999" class="Symbol">)</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11005" class="Symbol">→</a> <a id="11007" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="11014" class="Symbol">→</a> <a id="11016" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="11021" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11028" href="Cubical.Displayed.Auto.html#10968" class="Function">autoUARel</a> <a id="11038" href="Cubical.Displayed.Auto.html#11038" class="Bound">A</a> <a id="11040" href="Cubical.Displayed.Auto.html#11040" class="Bound">n</a> <a id="11042" href="Cubical.Displayed.Auto.html#11042" class="Bound">hole</a> <a id="11047" class="Symbol">=</a>
    <a id="11053" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="11063" href="Cubical.Displayed.Auto.html#11038" class="Bound">A</a> <a id="11065" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11069" class="Symbol">λ</a> <a id="11071" href="Cubical.Displayed.Auto.html#11071" class="Bound">`A`</a> <a id="11075" class="Symbol">→</a>
    <a id="11081" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="11089" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="11099" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11103" class="Symbol">λ</a> <a id="11105" href="Cubical.Displayed.Auto.html#11105" class="Bound">desc</a> <a id="11110" class="Symbol">→</a>
    <a id="11116" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="11133" class="String">&quot;autoUA&quot;</a>
      <a id="11148" class="Symbol">(</a><a id="11149" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="11155" class="Symbol">(</a><a id="11156" class="Keyword">quote</a> <a id="11162" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a><a id="11167" class="Symbol">)</a> <a id="11169" class="Symbol">(</a><a id="11170" href="Cubical.Displayed.Auto.html#11071" class="Bound">`A`</a> <a id="11174" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11177" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="11187" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11190" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11192" class="Symbol">))</a>
      <a id="11201" class="Symbol">(</a><a id="11202" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="11208" class="Symbol">(</a><a id="11209" class="Keyword">quote</a> <a id="11215" href="Cubical.Displayed.Auto.html#6296" class="Function">getUARel</a><a id="11223" class="Symbol">)</a> <a id="11225" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="11227" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="11232" href="Cubical.Displayed.Auto.html#11105" class="Bound">desc</a> <a id="11237" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="11238" class="Symbol">)</a>
      <a id="11246" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11250" class="Symbol">λ</a> <a id="11252" href="Cubical.Displayed.Auto.html#11252" class="Bound">uaTerm</a> <a id="11259" class="Symbol">→</a>
    <a id="11265" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="11273" href="Cubical.Displayed.Auto.html#11042" class="Bound">hole</a> <a id="11278" href="Cubical.Displayed.Auto.html#11252" class="Bound">uaTerm</a> <a id="11285" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="11292" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="11306" href="Cubical.Displayed.Auto.html#11040" class="Bound">n</a> <a id="11308" href="Cubical.Displayed.Auto.html#11105" class="Bound">desc</a>

  <a id="DisplayedAutoMacro.autoDUARel"></a><a id="11316" href="Cubical.Displayed.Auto.html#11316" class="Function">autoDUARel</a> <a id="11327" class="Symbol">:</a> <a id="11329" class="Symbol">∀</a> <a id="11331" class="Symbol">{</a><a id="11332" href="Cubical.Displayed.Auto.html#11332" class="Bound">ℓA</a> <a id="11335" href="Cubical.Displayed.Auto.html#11335" class="Bound">ℓ≅A</a> <a id="11339" href="Cubical.Displayed.Auto.html#11339" class="Bound">ℓB</a><a id="11341" class="Symbol">}</a> <a id="11343" class="Symbol">{</a><a id="11344" href="Cubical.Displayed.Auto.html#11344" class="Bound">A</a> <a id="11346" class="Symbol">:</a> <a id="11348" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11353" href="Cubical.Displayed.Auto.html#11332" class="Bound">ℓA</a><a id="11355" class="Symbol">}</a> <a id="11357" class="Symbol">(</a><a id="11358" href="Cubical.Displayed.Auto.html#11358" class="Bound">𝒮-A</a> <a id="11362" class="Symbol">:</a> <a id="11364" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="11370" href="Cubical.Displayed.Auto.html#11344" class="Bound">A</a> <a id="11372" href="Cubical.Displayed.Auto.html#11335" class="Bound">ℓ≅A</a><a id="11375" class="Symbol">)</a> <a id="11377" class="Symbol">(</a><a id="11378" href="Cubical.Displayed.Auto.html#11378" class="Bound">B</a> <a id="11380" class="Symbol">:</a> <a id="11382" href="Cubical.Displayed.Auto.html#11344" class="Bound">A</a> <a id="11384" class="Symbol">→</a> <a id="11386" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11391" href="Cubical.Displayed.Auto.html#11339" class="Bound">ℓB</a><a id="11393" class="Symbol">)</a>
    <a id="11399" class="Symbol">→</a> <a id="11401" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11403" class="Symbol">→</a> <a id="11405" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="11412" class="Symbol">→</a> <a id="11414" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="11419" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11426" href="Cubical.Displayed.Auto.html#11316" class="Function">autoDUARel</a> <a id="11437" href="Cubical.Displayed.Auto.html#11437" class="Bound">𝒮-A</a> <a id="11441" href="Cubical.Displayed.Auto.html#11441" class="Bound">B</a> <a id="11443" href="Cubical.Displayed.Auto.html#11443" class="Bound">n</a> <a id="11445" href="Cubical.Displayed.Auto.html#11445" class="Bound">hole</a> <a id="11450" class="Symbol">=</a>
    <a id="11456" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="11466" href="Cubical.Displayed.Auto.html#11437" class="Bound">𝒮-A</a> <a id="11470" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11474" class="Symbol">λ</a> <a id="11476" href="Cubical.Displayed.Auto.html#11476" class="Bound">`𝒮-A`</a> <a id="11482" class="Symbol">→</a>
    <a id="11488" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="11498" href="Cubical.Displayed.Auto.html#11441" class="Bound">B</a> <a id="11500" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11504" class="Symbol">λ</a> <a id="11506" href="Cubical.Displayed.Auto.html#11506" class="Bound">`B`</a> <a id="11510" class="Symbol">→</a>
    <a id="11516" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="11524" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="11534" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11538" class="Symbol">λ</a> <a id="11540" href="Cubical.Displayed.Auto.html#11540" class="Bound">desc</a> <a id="11545" class="Symbol">→</a>
    <a id="11551" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="11568" class="String">&quot;autoDUA&quot;</a>
      <a id="11584" class="Symbol">(</a><a id="11585" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="11591" class="Symbol">(</a><a id="11592" class="Keyword">quote</a> <a id="11598" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a><a id="11604" class="Symbol">)</a> <a id="11606" class="Symbol">(</a><a id="11607" href="Cubical.Displayed.Auto.html#11476" class="Bound">`𝒮-A`</a> <a id="11613" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11616" href="Cubical.Displayed.Auto.html#11506" class="Bound">`B`</a> <a id="11620" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11623" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="11633" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11636" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11638" class="Symbol">))</a>
      <a id="11647" class="Symbol">(</a><a id="11648" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="11654" class="Symbol">(</a><a id="11655" class="Keyword">quote</a> <a id="11661" href="Cubical.Displayed.Auto.html#6420" class="Function">getDUARel</a><a id="11670" class="Symbol">)</a> <a id="11672" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="11674" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="11679" href="Cubical.Displayed.Auto.html#11540" class="Bound">desc</a> <a id="11684" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="11685" class="Symbol">)</a>
      <a id="11693" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11697" class="Symbol">λ</a> <a id="11699" href="Cubical.Displayed.Auto.html#11699" class="Bound">duaTerm</a> <a id="11707" class="Symbol">→</a>
    <a id="11713" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="11721" href="Cubical.Displayed.Auto.html#11445" class="Bound">hole</a> <a id="11726" href="Cubical.Displayed.Auto.html#11699" class="Bound">duaTerm</a> <a id="11734" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="11741" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="11756" href="Cubical.Displayed.Auto.html#11443" class="Bound">n</a> <a id="11758" href="Cubical.Displayed.Auto.html#11540" class="Bound">desc</a>

<a id="11764" class="Keyword">macro</a>
  <a id="autoUARel"></a><a id="11772" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="11782" class="Symbol">:</a> <a id="11784" class="Symbol">∀</a> <a id="11786" class="Symbol">{</a><a id="11787" href="Cubical.Displayed.Auto.html#11787" class="Bound">ℓA</a><a id="11789" class="Symbol">}</a> <a id="11791" class="Symbol">(</a><a id="11792" href="Cubical.Displayed.Auto.html#11792" class="Bound">A</a> <a id="11794" class="Symbol">:</a> <a id="11796" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11801" href="Cubical.Displayed.Auto.html#11787" class="Bound">ℓA</a><a id="11803" class="Symbol">)</a> <a id="11805" class="Symbol">→</a> <a id="11807" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="11814" class="Symbol">→</a> <a id="11816" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="11821" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11828" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="11838" href="Cubical.Displayed.Auto.html#11838" class="Bound">A</a> <a id="11840" class="Symbol">=</a> <a id="11842" href="Cubical.Displayed.Auto.html#10968" class="Function">DisplayedAutoMacro.autoUARel</a> <a id="11871" href="Cubical.Displayed.Auto.html#11838" class="Bound">A</a> <a id="11873" href="Cubical.Displayed.Auto.html#6643" class="Function">FUEL</a>

  <a id="autoDUARel"></a><a id="11881" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="11892" class="Symbol">:</a> <a id="11894" class="Symbol">∀</a> <a id="11896" class="Symbol">{</a><a id="11897" href="Cubical.Displayed.Auto.html#11897" class="Bound">ℓA</a> <a id="11900" href="Cubical.Displayed.Auto.html#11900" class="Bound">ℓ≅A</a> <a id="11904" href="Cubical.Displayed.Auto.html#11904" class="Bound">ℓB</a><a id="11906" class="Symbol">}</a> <a id="11908" class="Symbol">{</a><a id="11909" href="Cubical.Displayed.Auto.html#11909" class="Bound">A</a> <a id="11911" class="Symbol">:</a> <a id="11913" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11918" href="Cubical.Displayed.Auto.html#11897" class="Bound">ℓA</a><a id="11920" class="Symbol">}</a> <a id="11922" class="Symbol">(</a><a id="11923" href="Cubical.Displayed.Auto.html#11923" class="Bound">𝒮-A</a> <a id="11927" class="Symbol">:</a> <a id="11929" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="11935" href="Cubical.Displayed.Auto.html#11909" class="Bound">A</a> <a id="11937" href="Cubical.Displayed.Auto.html#11900" class="Bound">ℓ≅A</a><a id="11940" class="Symbol">)</a> <a id="11942" class="Symbol">(</a><a id="11943" href="Cubical.Displayed.Auto.html#11943" class="Bound">B</a> <a id="11945" class="Symbol">:</a> <a id="11947" href="Cubical.Displayed.Auto.html#11909" class="Bound">A</a> <a id="11949" class="Symbol">→</a> <a id="11951" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11956" href="Cubical.Displayed.Auto.html#11904" class="Bound">ℓB</a><a id="11958" class="Symbol">)</a>
    <a id="11964" class="Symbol">→</a> <a id="11966" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="11973" class="Symbol">→</a> <a id="11975" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="11980" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11987" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="11998" href="Cubical.Displayed.Auto.html#11998" class="Bound">𝒮-A</a> <a id="12002" href="Cubical.Displayed.Auto.html#12002" class="Bound">B</a> <a id="12004" class="Symbol">=</a> <a id="12006" href="Cubical.Displayed.Auto.html#11316" class="Function">DisplayedAutoMacro.autoDUARel</a> <a id="12036" href="Cubical.Displayed.Auto.html#11998" class="Bound">𝒮-A</a> <a id="12040" href="Cubical.Displayed.Auto.html#12002" class="Bound">B</a> <a id="12042" href="Cubical.Displayed.Auto.html#6643" class="Function">FUEL</a>

<a id="12048" class="Keyword">private</a>
  <a id="12058" class="Keyword">module</a> <a id="Example"></a><a id="12065" href="Cubical.Displayed.Auto.html#12065" class="Module">Example</a> <a id="12073" class="Symbol">(</a><a id="12074" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12076" class="Symbol">:</a> <a id="12078" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="12082" class="Symbol">)</a> <a id="12084" class="Symbol">(</a><a id="12085" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a> <a id="12088" class="Symbol">:</a> <a id="12090" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a><a id="12091" class="Symbol">)</a> <a id="12093" class="Keyword">where</a>

    <a id="Example.example0"></a><a id="12104" href="Cubical.Displayed.Auto.html#12104" class="Function">example0</a> <a id="12113" class="Symbol">:</a> <a id="12115" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="12133" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="12137" class="Symbol">)</a> <a id="12139" class="Symbol">(λ</a> <a id="12142" href="Cubical.Displayed.Auto.html#12142" class="Bound">X</a> <a id="12144" class="Symbol">→</a> <a id="12146" href="Cubical.Displayed.Auto.html#12142" class="Bound">X</a> <a id="12148" class="Symbol">→</a> <a id="12150" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12152" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12154" href="Cubical.Displayed.Auto.html#12142" class="Bound">X</a><a id="12155" class="Symbol">)</a> <a id="12157" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
    <a id="12168" href="Cubical.Displayed.Auto.html#12104" class="Function">example0</a> <a id="12177" class="Symbol">=</a> <a id="12179" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="12190" class="Symbol">_</a> <a id="12192" class="Symbol">_</a>

    <a id="Example.example0&#39;"></a><a id="12199" href="Cubical.Displayed.Auto.html#12199" class="Function">example0&#39;</a> <a id="12209" class="Symbol">:</a> <a id="12211" class="Symbol">{</a><a id="12212" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a> <a id="12214" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a> <a id="12216" class="Symbol">:</a> <a id="12218" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="12222" class="Symbol">}</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12227" class="Symbol">:</a> <a id="12229" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a> <a id="12231" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12233" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a><a id="12234" class="Symbol">)</a>
      <a id="12242" class="Symbol">(</a><a id="12243" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12245" class="Symbol">:</a> <a id="12247" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a> <a id="12249" class="Symbol">→</a> <a id="12251" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12253" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12255" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a><a id="12256" class="Symbol">)</a> <a id="12258" class="Symbol">(</a><a id="12259" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a> <a id="12261" class="Symbol">:</a> <a id="12263" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a> <a id="12265" class="Symbol">→</a> <a id="12267" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12269" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12271" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a><a id="12272" class="Symbol">)</a>
      <a id="12280" class="Symbol">→</a> <a id="12282" class="Symbol">(∀</a> <a id="12285" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a> <a id="12287" class="Symbol">→</a> <a id="12289" class="Symbol">(</a><a id="12290" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12292" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a> <a id="12294" class="Symbol">.</a><a id="12295" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12301" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a> <a id="12303" class="Symbol">(</a><a id="12304" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12306" class="Symbol">.</a><a id="12307" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12311" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a><a id="12312" class="Symbol">)</a> <a id="12314" class="Symbol">.</a><a id="12315" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12318" class="Symbol">)</a> <a id="12320" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12325" class="Symbol">.</a><a id="12326" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12330" class="Symbol">(</a><a id="12331" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12333" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a> <a id="12335" class="Symbol">.</a><a id="12336" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12339" class="Symbol">)</a> <a id="12341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12343" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a> <a id="12345" class="Symbol">(</a><a id="12346" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12348" class="Symbol">.</a><a id="12349" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12353" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a><a id="12354" class="Symbol">)</a> <a id="12356" class="Symbol">.</a><a id="12357" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12360" class="Symbol">))</a>
      <a id="12369" class="Symbol">→</a> <a id="12371" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12377" class="Symbol">(λ</a> <a id="12380" href="Cubical.Displayed.Auto.html#12380" class="Bound">i</a> <a id="12382" class="Symbol">→</a> <a id="12384" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12387" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12389" href="Cubical.Displayed.Auto.html#12380" class="Bound">i</a> <a id="12391" class="Symbol">→</a> <a id="12393" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12395" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12397" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12400" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12402" href="Cubical.Displayed.Auto.html#12380" class="Bound">i</a><a id="12403" class="Symbol">)</a> <a id="12405" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12407" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a>
    <a id="12413" href="Cubical.Displayed.Auto.html#12199" class="Function">example0&#39;</a> <a id="12423" href="Cubical.Displayed.Auto.html#12423" class="Bound">e</a> <a id="12425" href="Cubical.Displayed.Auto.html#12425" class="Bound">f</a> <a id="12427" href="Cubical.Displayed.Auto.html#12427" class="Bound">g</a> <a id="12429" class="Symbol">=</a> <a id="12431" href="Cubical.Displayed.Auto.html#12104" class="Function">example0</a> <a id="12440" class="Symbol">.</a><a id="12441" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="12452" href="Cubical.Displayed.Auto.html#12425" class="Bound">f</a> <a id="12454" href="Cubical.Displayed.Auto.html#12423" class="Bound">e</a> <a id="12456" href="Cubical.Displayed.Auto.html#12427" class="Bound">g</a> <a id="12458" class="Symbol">.</a><a id="12459" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="12468" class="Comment">-- An example where a DUARel is parameterized over a pair of types</a>

    <a id="Example.example1"></a><a id="12540" href="Cubical.Displayed.Auto.html#12540" class="Function">example1</a> <a id="12549" class="Symbol">:</a> <a id="12551" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="12558" class="Symbol">(</a><a id="12559" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="12569" class="Symbol">(</a><a id="12570" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12575" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12577" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="12581" class="Symbol">))</a> <a id="12584" class="Symbol">(λ</a> <a id="12587" class="Symbol">(</a><a id="12588" href="Cubical.Displayed.Auto.html#12588" class="Bound">X</a> <a id="12590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12592" href="Cubical.Displayed.Auto.html#12592" class="Bound">Z</a><a id="12593" class="Symbol">)</a> <a id="12595" class="Symbol">→</a> <a id="12597" href="Cubical.Displayed.Auto.html#12588" class="Bound">X</a> <a id="12599" class="Symbol">→</a> <a id="12601" href="Cubical.Displayed.Auto.html#12592" class="Bound">Z</a><a id="12602" class="Symbol">)</a> <a id="12604" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
    <a id="12615" href="Cubical.Displayed.Auto.html#12540" class="Function">example1</a> <a id="12624" class="Symbol">=</a> <a id="12626" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="12637" class="Symbol">_</a> <a id="12639" class="Symbol">_</a>

    <a id="Example.example1&#39;"></a><a id="12646" href="Cubical.Displayed.Auto.html#12646" class="Function">example1&#39;</a> <a id="12656" class="Symbol">:</a> <a id="12658" class="Symbol">{</a><a id="12659" href="Cubical.Displayed.Auto.html#12659" class="Bound">X</a> <a id="12661" href="Cubical.Displayed.Auto.html#12661" class="Bound">Y</a> <a id="12663" class="Symbol">:</a> <a id="12665" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="12669" class="Symbol">}</a> <a id="12671" class="Symbol">(</a><a id="12672" href="Cubical.Displayed.Auto.html#12672" class="Bound">e</a> <a id="12674" class="Symbol">:</a> <a id="12676" href="Cubical.Displayed.Auto.html#12659" class="Bound">X</a> <a id="12678" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12680" href="Cubical.Displayed.Auto.html#12661" class="Bound">Y</a><a id="12681" class="Symbol">)</a> <a id="12683" class="Symbol">{</a><a id="12684" href="Cubical.Displayed.Auto.html#12684" class="Bound">Z</a> <a id="12686" href="Cubical.Displayed.Auto.html#12686" class="Bound">W</a> <a id="12688" class="Symbol">:</a> <a id="12690" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="12694" class="Symbol">}</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Cubical.Displayed.Auto.html#12697" class="Bound">h</a> <a id="12699" class="Symbol">:</a> <a id="12701" href="Cubical.Displayed.Auto.html#12684" class="Bound">Z</a> <a id="12703" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12705" href="Cubical.Displayed.Auto.html#12686" class="Bound">W</a><a id="12706" class="Symbol">)</a>
      <a id="12714" class="Symbol">(</a><a id="12715" href="Cubical.Displayed.Auto.html#12715" class="Bound">f</a> <a id="12717" class="Symbol">:</a> <a id="12719" href="Cubical.Displayed.Auto.html#12659" class="Bound">X</a> <a id="12721" class="Symbol">→</a> <a id="12723" href="Cubical.Displayed.Auto.html#12684" class="Bound">Z</a><a id="12724" class="Symbol">)</a> <a id="12726" class="Symbol">(</a><a id="12727" href="Cubical.Displayed.Auto.html#12727" class="Bound">g</a> <a id="12729" class="Symbol">:</a> <a id="12731" href="Cubical.Displayed.Auto.html#12661" class="Bound">Y</a> <a id="12733" class="Symbol">→</a> <a id="12735" href="Cubical.Displayed.Auto.html#12686" class="Bound">W</a><a id="12736" class="Symbol">)</a>
      <a id="12744" class="Symbol">→</a> <a id="12746" class="Symbol">(∀</a> <a id="12749" href="Cubical.Displayed.Auto.html#12749" class="Bound">x</a> <a id="12751" class="Symbol">→</a> <a id="12753" href="Cubical.Displayed.Auto.html#12697" class="Bound">h</a> <a id="12755" class="Symbol">.</a><a id="12756" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Cubical.Displayed.Auto.html#12715" class="Bound">f</a> <a id="12763" href="Cubical.Displayed.Auto.html#12749" class="Bound">x</a><a id="12764" class="Symbol">)</a> <a id="12766" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12768" href="Cubical.Displayed.Auto.html#12727" class="Bound">g</a> <a id="12770" class="Symbol">(</a><a id="12771" href="Cubical.Displayed.Auto.html#12672" class="Bound">e</a> <a id="12773" class="Symbol">.</a><a id="12774" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12778" href="Cubical.Displayed.Auto.html#12749" class="Bound">x</a><a id="12779" class="Symbol">))</a>
      <a id="12788" class="Symbol">→</a> <a id="12790" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12796" class="Symbol">(λ</a> <a id="12799" href="Cubical.Displayed.Auto.html#12799" class="Bound">i</a> <a id="12801" class="Symbol">→</a> <a id="12803" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12806" href="Cubical.Displayed.Auto.html#12672" class="Bound">e</a> <a id="12808" href="Cubical.Displayed.Auto.html#12799" class="Bound">i</a> <a id="12810" class="Symbol">→</a> <a id="12812" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12815" href="Cubical.Displayed.Auto.html#12697" class="Bound">h</a> <a id="12817" href="Cubical.Displayed.Auto.html#12799" class="Bound">i</a><a id="12818" class="Symbol">)</a> <a id="12820" href="Cubical.Displayed.Auto.html#12715" class="Bound">f</a> <a id="12822" href="Cubical.Displayed.Auto.html#12727" class="Bound">g</a>
    <a id="12828" href="Cubical.Displayed.Auto.html#12646" class="Function">example1&#39;</a> <a id="12838" href="Cubical.Displayed.Auto.html#12838" class="Bound">e</a> <a id="12840" href="Cubical.Displayed.Auto.html#12840" class="Bound">h</a> <a id="12842" href="Cubical.Displayed.Auto.html#12842" class="Bound">f</a> <a id="12844" href="Cubical.Displayed.Auto.html#12844" class="Bound">g</a> <a id="12846" class="Symbol">=</a> <a id="12848" href="Cubical.Displayed.Auto.html#12540" class="Function">example1</a> <a id="12857" class="Symbol">.</a><a id="12858" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="12869" href="Cubical.Displayed.Auto.html#12842" class="Bound">f</a> <a id="12871" class="Symbol">(</a><a id="12872" href="Cubical.Displayed.Auto.html#12838" class="Bound">e</a> <a id="12874" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12876" href="Cubical.Displayed.Auto.html#12840" class="Bound">h</a><a id="12877" class="Symbol">)</a> <a id="12879" href="Cubical.Displayed.Auto.html#12844" class="Bound">g</a> <a id="12881" class="Symbol">.</a><a id="12882" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="12891" class="Comment">-- An example where a DUARel is parameterized over a family of types</a>

    <a id="Example.example2"></a><a id="12965" href="Cubical.Displayed.Auto.html#12965" class="Function">example2</a> <a id="12974" class="Symbol">:</a> <a id="12976" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="12983" class="Symbol">(</a><a id="12984" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="12994" class="Symbol">(</a><a id="12995" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12997" class="Symbol">→</a> <a id="12999" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="13003" class="Symbol">))</a> <a id="13006" class="Symbol">(λ</a> <a id="13009" href="Cubical.Displayed.Auto.html#13009" class="Bound">B</a> <a id="13011" class="Symbol">→</a> <a id="13013" href="Cubical.Displayed.Auto.html#13009" class="Bound">B</a> <a id="13015" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13017" class="Symbol">)</a> <a id="13019" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
    <a id="13030" href="Cubical.Displayed.Auto.html#12965" class="Function">example2</a> <a id="13039" class="Symbol">=</a> <a id="13041" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="13052" class="Symbol">_</a> <a id="13054" class="Symbol">_</a>

    <a id="Example.example2&#39;"></a><a id="13061" href="Cubical.Displayed.Auto.html#13061" class="Function">example2&#39;</a> <a id="13071" class="Symbol">:</a> <a id="13073" class="Symbol">{</a><a id="13074" href="Cubical.Displayed.Auto.html#13074" class="Bound">B</a> <a id="13076" href="Cubical.Displayed.Auto.html#13076" class="Bound">C</a> <a id="13078" class="Symbol">:</a> <a id="13080" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="13082" class="Symbol">→</a> <a id="13084" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="13088" class="Symbol">}</a> <a id="13090" class="Symbol">(</a><a id="13091" href="Cubical.Displayed.Auto.html#13091" class="Bound">e</a> <a id="13093" class="Symbol">:</a> <a id="13095" class="Symbol">(</a><a id="13096" href="Cubical.Displayed.Auto.html#13096" class="Bound">a</a> <a id="13098" class="Symbol">:</a> <a id="13100" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a><a id="13101" class="Symbol">)</a> <a id="13103" class="Symbol">→</a> <a id="13105" href="Cubical.Displayed.Auto.html#13074" class="Bound">B</a> <a id="13107" href="Cubical.Displayed.Auto.html#13096" class="Bound">a</a> <a id="13109" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13111" href="Cubical.Displayed.Auto.html#13076" class="Bound">C</a> <a id="13113" href="Cubical.Displayed.Auto.html#13096" class="Bound">a</a><a id="13114" class="Symbol">)</a>
      <a id="13122" class="Symbol">(</a><a id="13123" href="Cubical.Displayed.Auto.html#13123" class="Bound">b</a> <a id="13125" class="Symbol">:</a> <a id="13127" href="Cubical.Displayed.Auto.html#13074" class="Bound">B</a> <a id="13129" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13131" class="Symbol">)</a> <a id="13133" class="Symbol">(</a><a id="13134" href="Cubical.Displayed.Auto.html#13134" class="Bound">c</a> <a id="13136" class="Symbol">:</a> <a id="13138" href="Cubical.Displayed.Auto.html#13076" class="Bound">C</a> <a id="13140" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13142" class="Symbol">)</a>
      <a id="13150" class="Symbol">→</a> <a id="13152" href="Cubical.Displayed.Auto.html#13091" class="Bound">e</a> <a id="13154" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a> <a id="13157" class="Symbol">.</a><a id="13158" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13162" href="Cubical.Displayed.Auto.html#13123" class="Bound">b</a> <a id="13164" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13166" href="Cubical.Displayed.Auto.html#13134" class="Bound">c</a>
      <a id="13174" class="Symbol">→</a> <a id="13176" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13182" class="Symbol">(λ</a> <a id="13185" href="Cubical.Displayed.Auto.html#13185" class="Bound">i</a> <a id="13187" class="Symbol">→</a> <a id="13189" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="13192" class="Symbol">(</a><a id="13193" href="Cubical.Displayed.Auto.html#13091" class="Bound">e</a> <a id="13195" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13197" class="Symbol">)</a> <a id="13199" href="Cubical.Displayed.Auto.html#13185" class="Bound">i</a><a id="13200" class="Symbol">)</a> <a id="13202" href="Cubical.Displayed.Auto.html#13123" class="Bound">b</a> <a id="13204" href="Cubical.Displayed.Auto.html#13134" class="Bound">c</a>
    <a id="13210" href="Cubical.Displayed.Auto.html#13061" class="Function">example2&#39;</a> <a id="13220" href="Cubical.Displayed.Auto.html#13220" class="Bound">e</a> <a id="13222" href="Cubical.Displayed.Auto.html#13222" class="Bound">b</a> <a id="13224" href="Cubical.Displayed.Auto.html#13224" class="Bound">c</a> <a id="13226" class="Symbol">=</a> <a id="13228" href="Cubical.Displayed.Auto.html#12965" class="Function">example2</a> <a id="13237" class="Symbol">.</a><a id="13238" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="13249" href="Cubical.Displayed.Auto.html#13222" class="Bound">b</a> <a id="13251" href="Cubical.Displayed.Auto.html#13220" class="Bound">e</a> <a id="13253" href="Cubical.Displayed.Auto.html#13224" class="Bound">c</a> <a id="13255" class="Symbol">.</a><a id="13256" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Definition of univalent and displayed univalent relations.
  This approach to structures is based on the master&#39;s thesis

    Johannes Schipp von Branitz
    “Higher Groups via Displayed Univalent Reflexive Graphs in Cubical Type Theory”
    https://jsvb.xyz/files/master.pdf

  with slightly modified definitions.

-}</a>
<a id="326" class="Keyword">module</a> <a id="333" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a> <a id="356" class="Keyword">where</a>

<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>

<a id="597" class="Keyword">private</a>
  <a id="607" class="Keyword">variable</a>
    <a id="620" href="Cubical.Displayed.Base.html#620" class="Generalizable">ℓ</a> <a id="622" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a> <a id="625" href="Cubical.Displayed.Base.html#625" class="Generalizable">ℓA&#39;</a> <a id="629" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a> <a id="633" href="Cubical.Displayed.Base.html#633" class="Generalizable">ℓB</a> <a id="636" href="Cubical.Displayed.Base.html#636" class="Generalizable">ℓB&#39;</a> <a id="640" href="Cubical.Displayed.Base.html#640" class="Generalizable">ℓ≅B</a> <a id="644" href="Cubical.Displayed.Base.html#644" class="Generalizable">ℓC</a> <a id="647" href="Cubical.Displayed.Base.html#647" class="Generalizable">ℓ≅C</a> <a id="651" class="Symbol">:</a> <a id="653" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="660" class="Keyword">record</a> <a id="UARel"></a><a id="667" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="673" class="Symbol">(</a><a id="674" href="Cubical.Displayed.Base.html#674" class="Bound">A</a> <a id="676" class="Symbol">:</a> <a id="678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="683" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="685" class="Symbol">)</a> <a id="687" class="Symbol">(</a><a id="688" href="Cubical.Displayed.Base.html#688" class="Bound">ℓ≅A</a> <a id="692" class="Symbol">:</a> <a id="694" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="699" class="Symbol">)</a> <a id="701" class="Symbol">:</a> <a id="703" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="708" class="Symbol">(</a><a id="709" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="715" href="Cubical.Displayed.Base.html#683" class="Bound">ℓA</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="725" href="Cubical.Displayed.Base.html#688" class="Bound">ℓ≅A</a><a id="728" class="Symbol">))</a> <a id="731" class="Keyword">where</a>
  <a id="739" class="Keyword">no-eta-equality</a>
  <a id="757" class="Keyword">constructor</a> <a id="uarel"></a><a id="769" href="Cubical.Displayed.Base.html#769" class="InductiveConstructor">uarel</a>
  <a id="777" class="Keyword">field</a>
    <a id="UARel._≅_"></a><a id="787" href="Cubical.Displayed.Base.html#787" class="Field Operator">_≅_</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Displayed.Base.html#674" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Displayed.Base.html#674" class="Bound">A</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="806" href="Cubical.Displayed.Base.html#688" class="Bound">ℓ≅A</a>
    <a id="UARel.ua"></a><a id="814" href="Cubical.Displayed.Base.html#814" class="Field">ua</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Displayed.Base.html#820" class="Bound">a</a> <a id="822" href="Cubical.Displayed.Base.html#822" class="Bound">a&#39;</a> <a id="825" class="Symbol">:</a> <a id="827" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="828" class="Symbol">)</a> <a id="830" class="Symbol">→</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Displayed.Base.html#820" class="Bound">a</a> <a id="835" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="837" href="Cubical.Displayed.Base.html#822" class="Bound">a&#39;</a><a id="839" class="Symbol">)</a> <a id="841" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="843" class="Symbol">(</a><a id="844" href="Cubical.Displayed.Base.html#820" class="Bound">a</a> <a id="846" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="848" href="Cubical.Displayed.Base.html#822" class="Bound">a&#39;</a><a id="850" class="Symbol">)</a>

  <a id="UARel.uaIso"></a><a id="855" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="861" class="Symbol">:</a> <a id="863" class="Symbol">(</a><a id="864" href="Cubical.Displayed.Base.html#864" class="Bound">a</a> <a id="866" href="Cubical.Displayed.Base.html#866" class="Bound">a&#39;</a> <a id="869" class="Symbol">:</a> <a id="871" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="872" class="Symbol">)</a> <a id="874" class="Symbol">→</a> <a id="876" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.Displayed.Base.html#864" class="Bound">a</a> <a id="883" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="885" href="Cubical.Displayed.Base.html#866" class="Bound">a&#39;</a><a id="887" class="Symbol">)</a> <a id="889" class="Symbol">(</a><a id="890" href="Cubical.Displayed.Base.html#864" class="Bound">a</a> <a id="892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="894" href="Cubical.Displayed.Base.html#866" class="Bound">a&#39;</a><a id="896" class="Symbol">)</a>
  <a id="900" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="906" href="Cubical.Displayed.Base.html#906" class="Bound">a</a> <a id="908" href="Cubical.Displayed.Base.html#908" class="Bound">a&#39;</a> <a id="911" class="Symbol">=</a> <a id="913" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.Displayed.Base.html#814" class="Field">ua</a> <a id="928" href="Cubical.Displayed.Base.html#906" class="Bound">a</a> <a id="930" href="Cubical.Displayed.Base.html#908" class="Bound">a&#39;</a><a id="932" class="Symbol">)</a>

  <a id="UARel.≅→≡"></a><a id="937" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">{</a><a id="944" href="Cubical.Displayed.Base.html#944" class="Bound">a</a> <a id="946" href="Cubical.Displayed.Base.html#946" class="Bound">a&#39;</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="952" class="Symbol">}</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.Displayed.Base.html#955" class="Bound">p</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Displayed.Base.html#944" class="Bound">a</a> <a id="961" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="963" href="Cubical.Displayed.Base.html#946" class="Bound">a&#39;</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">→</a> <a id="969" href="Cubical.Displayed.Base.html#944" class="Bound">a</a> <a id="971" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="973" href="Cubical.Displayed.Base.html#946" class="Bound">a&#39;</a>
  <a id="978" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="982" class="Symbol">{</a><a id="983" href="Cubical.Displayed.Base.html#983" class="Bound">a</a><a id="984" class="Symbol">}</a> <a id="986" class="Symbol">{</a><a id="987" href="Cubical.Displayed.Base.html#987" class="Bound">a&#39;</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="1008" href="Cubical.Displayed.Base.html#983" class="Bound">a</a> <a id="1010" href="Cubical.Displayed.Base.html#987" class="Bound">a&#39;</a><a id="1012" class="Symbol">)</a>
  <a id="UARel.≡→≅"></a><a id="1016" href="Cubical.Displayed.Base.html#1016" class="Function">≡→≅</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Cubical.Displayed.Base.html#1023" class="Bound">a</a> <a id="1025" href="Cubical.Displayed.Base.html#1025" class="Bound">a&#39;</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Displayed.Base.html#1034" class="Bound">p</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Displayed.Base.html#1023" class="Bound">a</a> <a id="1040" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1042" href="Cubical.Displayed.Base.html#1025" class="Bound">a&#39;</a><a id="1044" class="Symbol">)</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Cubical.Displayed.Base.html#1023" class="Bound">a</a> <a id="1050" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1052" href="Cubical.Displayed.Base.html#1025" class="Bound">a&#39;</a>
  <a id="1057" href="Cubical.Displayed.Base.html#1016" class="Function">≡→≅</a> <a id="1061" class="Symbol">{</a><a id="1062" href="Cubical.Displayed.Base.html#1062" class="Bound">a</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">{</a><a id="1066" href="Cubical.Displayed.Base.html#1066" class="Bound">a&#39;</a><a id="1068" class="Symbol">}</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="1087" href="Cubical.Displayed.Base.html#1062" class="Bound">a</a> <a id="1089" href="Cubical.Displayed.Base.html#1066" class="Bound">a&#39;</a><a id="1091" class="Symbol">)</a>

  <a id="UARel.ρ"></a><a id="1096" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1098" class="Symbol">:</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Cubical.Displayed.Base.html#1101" class="Bound">a</a> <a id="1103" class="Symbol">:</a> <a id="1105" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Cubical.Displayed.Base.html#1101" class="Bound">a</a> <a id="1112" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1114" href="Cubical.Displayed.Base.html#1101" class="Bound">a</a>
  <a id="1118" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1120" href="Cubical.Displayed.Base.html#1120" class="Bound">a</a> <a id="1122" class="Symbol">=</a> <a id="1124" href="Cubical.Displayed.Base.html#1016" class="Function">≡→≅</a> <a id="1128" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1134" class="Keyword">open</a> <a id="1139" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

<a id="1155" class="Comment">-- another constructor for UARel using contractibility of relational singletons</a>
<a id="make-𝒮"></a><a id="1235" href="Cubical.Displayed.Base.html#1235" class="Function">make-𝒮</a> <a id="1242" class="Symbol">:</a> <a id="1244" class="Symbol">{</a><a id="1245" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1254" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">{</a><a id="1259" href="Cubical.Displayed.Base.html#1259" class="Bound Operator">_≅_</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1278" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a><a id="1281" class="Symbol">}</a>
          <a id="1293" class="Symbol">(</a><a id="1294" href="Cubical.Displayed.Base.html#1294" class="Bound">ρ</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1305" href="Cubical.Displayed.Base.html#1259" class="Bound Operator">_≅_</a><a id="1308" class="Symbol">)</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Displayed.Base.html#1311" class="Bound">contrTotal</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="1338" href="Cubical.Displayed.Base.html#1259" class="Bound Operator">_≅_</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1351" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1353" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a>
<a id="1357" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Displayed.Base.html#1235" class="Function">make-𝒮</a> <a id="1375" class="Symbol">{</a><a id="1376" class="Argument">_≅_</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Cubical.Displayed.Base.html#1382" class="Bound Operator">_≅_</a><a id="1385" class="Symbol">}</a> <a id="1387" class="Symbol">_</a> <a id="1389" class="Symbol">_)</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Cubical.Displayed.Base.html#1382" class="Bound Operator">_≅_</a>
<a id="1398" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Displayed.Base.html#1235" class="Function">make-𝒮</a> <a id="1415" class="Symbol">{</a><a id="1416" class="Argument">_≅_</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.Displayed.Base.html#1422" class="Bound Operator">_≅_</a><a id="1425" class="Symbol">}</a> <a id="1427" href="Cubical.Displayed.Base.html#1427" class="Bound">ρ</a> <a id="1429" href="Cubical.Displayed.Base.html#1429" class="Bound">c</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Cubical.Relation.Binary.Base.html#5144" class="Function">contrRelSingl→isUnivalent</a> <a id="1460" href="Cubical.Displayed.Base.html#1422" class="Bound Operator">_≅_</a> <a id="1464" href="Cubical.Displayed.Base.html#1427" class="Bound">ρ</a> <a id="1466" href="Cubical.Displayed.Base.html#1429" class="Bound">c</a>

<a id="1469" class="Keyword">record</a> <a id="DUARel"></a><a id="1476" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1483" class="Symbol">{</a><a id="1484" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1493" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="1495" class="Symbol">}</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.Displayed.Base.html#1498" class="Bound">𝒮-A</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1510" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a> <a id="1512" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a><a id="1515" class="Symbol">)</a>
              <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1545" href="Cubical.Displayed.Base.html#633" class="Generalizable">ℓB</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1584" href="Cubical.Displayed.Base.html#1493" class="Bound">ℓA</a> <a id="1587" href="Cubical.Displayed.Base.html#1545" class="Bound">ℓB</a><a id="1589" class="Symbol">)</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1598" href="Cubical.Displayed.Base.html#1512" class="Bound">ℓ≅A</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1609" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a><a id="1612" class="Symbol">)))</a> <a id="1616" class="Keyword">where</a>
  <a id="1624" class="Keyword">no-eta-equality</a>
  <a id="1642" class="Keyword">constructor</a> <a id="duarel"></a><a id="1654" href="Cubical.Displayed.Base.html#1654" class="InductiveConstructor">duarel</a>
  <a id="1663" class="Keyword">open</a> <a id="1668" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1674" href="Cubical.Displayed.Base.html#1498" class="Bound">𝒮-A</a>

  <a id="1681" class="Keyword">field</a>
    <a id="DUARel._≅ᴰ⟨_⟩_"></a><a id="1691" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="1699" class="Symbol">:</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Cubical.Displayed.Base.html#1702" class="Bound">a</a> <a id="1704" href="Cubical.Displayed.Base.html#1704" class="Bound">a&#39;</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1710" class="Symbol">}</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1716" href="Cubical.Displayed.Base.html#1702" class="Bound">a</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Cubical.Displayed.Base.html#1702" class="Bound">a</a> <a id="1722" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1724" href="Cubical.Displayed.Base.html#1704" class="Bound">a&#39;</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1731" href="Cubical.Displayed.Base.html#1704" class="Bound">a&#39;</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1741" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a>
    <a id="DUARel.uaᴰ"></a><a id="1749" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="1753" class="Symbol">:</a> <a id="1755" class="Symbol">{</a><a id="1756" href="Cubical.Displayed.Base.html#1756" class="Bound">a</a> <a id="1758" href="Cubical.Displayed.Base.html#1758" class="Bound">a&#39;</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1764" class="Symbol">}</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Cubical.Displayed.Base.html#1767" class="Bound">b</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1773" href="Cubical.Displayed.Base.html#1756" class="Bound">a</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.Displayed.Base.html#1777" class="Bound">p</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Cubical.Displayed.Base.html#1756" class="Bound">a</a> <a id="1783" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1785" href="Cubical.Displayed.Base.html#1758" class="Bound">a&#39;</a><a id="1787" class="Symbol">)</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Cubical.Displayed.Base.html#1790" class="Bound">b&#39;</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1797" href="Cubical.Displayed.Base.html#1758" class="Bound">a&#39;</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">→</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Cubical.Displayed.Base.html#1767" class="Bound">b</a> <a id="1806" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="1810" href="Cubical.Displayed.Base.html#1777" class="Bound">p</a> <a id="1812" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="1814" href="Cubical.Displayed.Base.html#1790" class="Bound">b&#39;</a><a id="1816" class="Symbol">)</a> <a id="1818" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1820" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1826" class="Symbol">(λ</a> <a id="1829" href="Cubical.Displayed.Base.html#1829" class="Bound">i</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1840" href="Cubical.Displayed.Base.html#1777" class="Bound">p</a> <a id="1842" href="Cubical.Displayed.Base.html#1829" class="Bound">i</a><a id="1843" class="Symbol">))</a> <a id="1846" href="Cubical.Displayed.Base.html#1767" class="Bound">b</a> <a id="1848" href="Cubical.Displayed.Base.html#1790" class="Bound">b&#39;</a>

  <a id="DUARel.fiberRel"></a><a id="1854" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="1863" class="Symbol">:</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Cubical.Displayed.Base.html#1866" class="Bound">a</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1882" href="Cubical.Displayed.Base.html#1866" class="Bound">a</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1888" href="Cubical.Displayed.Base.html#1866" class="Bound">a</a><a id="1889" class="Symbol">)</a> <a id="1891" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a>
  <a id="1897" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="1906" href="Cubical.Displayed.Base.html#1906" class="Bound">a</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨</a> <a id="1915" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1917" href="Cubical.Displayed.Base.html#1906" class="Bound">a</a> <a id="1919" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩_</a>

  <a id="DUARel.uaᴰρ"></a><a id="1925" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="1930" class="Symbol">:</a> <a id="1932" class="Symbol">{</a><a id="1933" href="Cubical.Displayed.Base.html#1933" class="Bound">a</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Displayed.Base.html#1941" class="Bound">b</a> <a id="1943" href="Cubical.Displayed.Base.html#1943" class="Bound">b&#39;</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1950" href="Cubical.Displayed.Base.html#1933" class="Bound">a</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Displayed.Base.html#1941" class="Bound">b</a> <a id="1957" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="1961" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1963" href="Cubical.Displayed.Base.html#1933" class="Bound">a</a> <a id="1965" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="1967" href="Cubical.Displayed.Base.html#1943" class="Bound">b&#39;</a> <a id="1970" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.Displayed.Base.html#1941" class="Bound">b</a> <a id="1975" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1977" href="Cubical.Displayed.Base.html#1943" class="Bound">b&#39;</a><a id="1979" class="Symbol">)</a>
  <a id="1983" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Displayed.Base.html#1989" class="Bound">a</a><a id="1990" class="Symbol">}</a> <a id="1992" href="Cubical.Displayed.Base.html#1992" class="Bound">b</a> <a id="1994" href="Cubical.Displayed.Base.html#1994" class="Bound">b&#39;</a> <a id="1997" class="Symbol">=</a>
    <a id="2003" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="2019" class="Symbol">(</a><a id="2020" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="2024" href="Cubical.Displayed.Base.html#1992" class="Bound">b</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2029" class="Symbol">_)</a> <a id="2032" href="Cubical.Displayed.Base.html#1994" class="Bound">b&#39;</a><a id="2034" class="Symbol">)</a>
      <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="2054" class="Symbol">(λ</a> <a id="2057" href="Cubical.Displayed.Base.html#2057" class="Bound">q</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2067" class="Symbol">(λ</a> <a id="2070" href="Cubical.Displayed.Base.html#2070" class="Bound">i</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Cubical.Displayed.Base.html#2057" class="Bound">q</a> <a id="2079" href="Cubical.Displayed.Base.html#2070" class="Bound">i</a><a id="2080" class="Symbol">))</a> <a id="2083" href="Cubical.Displayed.Base.html#1992" class="Bound">b</a> <a id="2085" href="Cubical.Displayed.Base.html#1994" class="Bound">b&#39;</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Displayed.Base.html#814" class="Function">ua</a> <a id="2100" href="Cubical.Displayed.Base.html#1989" class="Bound">a</a> <a id="2102" href="Cubical.Displayed.Base.html#1989" class="Bound">a</a><a id="2103" class="Symbol">)</a> <a id="2105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2109" class="Symbol">))</a>

  <a id="DUARel.ρᴰ"></a><a id="2115" href="Cubical.Displayed.Base.html#2115" class="Function">ρᴰ</a> <a id="2118" class="Symbol">:</a> <a id="2120" class="Symbol">{</a><a id="2121" href="Cubical.Displayed.Base.html#2121" class="Bound">a</a> <a id="2123" class="Symbol">:</a> <a id="2125" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="2126" class="Symbol">}</a> <a id="2128" class="Symbol">→</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Cubical.Displayed.Base.html#2131" class="Bound">b</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="2137" href="Cubical.Displayed.Base.html#2121" class="Bound">a</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Cubical.Displayed.Base.html#2131" class="Bound">b</a> <a id="2144" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="2148" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2150" href="Cubical.Displayed.Base.html#2121" class="Bound">a</a> <a id="2152" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2154" href="Cubical.Displayed.Base.html#2131" class="Bound">b</a>
  <a id="2158" href="Cubical.Displayed.Base.html#2115" class="Function">ρᴰ</a> <a id="2161" class="Symbol">{</a><a id="2162" href="Cubical.Displayed.Base.html#2162" class="Bound">a</a><a id="2163" class="Symbol">}</a> <a id="2165" href="Cubical.Displayed.Base.html#2165" class="Bound">b</a> <a id="2167" class="Symbol">=</a> <a id="2169" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="2181" href="Cubical.Displayed.Base.html#2165" class="Bound">b</a> <a id="2183" href="Cubical.Displayed.Base.html#2165" class="Bound">b</a><a id="2184" class="Symbol">)</a> <a id="2186" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="2193" class="Comment">-- total UARel induced by a DUARel</a>

<a id="2229" class="Keyword">module</a> <a id="2236" href="Cubical.Displayed.Base.html#2236" class="Module">_</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2248" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" href="Cubical.Displayed.Base.html#2253" class="Bound">𝒮-A</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2265" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2267" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a><a id="2270" class="Symbol">}</a>
  <a id="2274" class="Symbol">{</a><a id="2275" href="Cubical.Displayed.Base.html#2275" class="Bound">B</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2281" class="Symbol">→</a> <a id="2283" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2288" href="Cubical.Displayed.Base.html#633" class="Generalizable">ℓB</a><a id="2290" class="Symbol">}</a> <a id="2292" class="Symbol">{</a><a id="2293" href="Cubical.Displayed.Base.html#2293" class="Bound">ℓ≅B</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2304" class="Symbol">}</a>
  <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Displayed.Base.html#2309" class="Bound">𝒮ᴰ-B</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2323" href="Cubical.Displayed.Base.html#2253" class="Bound">𝒮-A</a> <a id="2327" href="Cubical.Displayed.Base.html#2275" class="Bound">B</a> <a id="2329" href="Cubical.Displayed.Base.html#2293" class="Bound">ℓ≅B</a><a id="2332" class="Symbol">)</a>
  <a id="2336" class="Keyword">where</a>

  <a id="2345" class="Keyword">open</a> <a id="2350" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="2356" href="Cubical.Displayed.Base.html#2253" class="Bound">𝒮-A</a>
  <a id="2362" class="Keyword">open</a> <a id="2367" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="2374" href="Cubical.Displayed.Base.html#2309" class="Bound">𝒮ᴰ-B</a>

  <a id="2382" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2395" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2397" href="Cubical.Displayed.Base.html#2275" class="Bound">B</a><a id="2398" class="Symbol">)</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2407" href="Cubical.Displayed.Base.html#2267" class="Bound">ℓ≅A</a> <a id="2411" href="Cubical.Displayed.Base.html#2293" class="Bound">ℓ≅B</a><a id="2414" class="Symbol">)</a>
  <a id="2418" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="2428" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Displayed.Base.html#2431" class="Bound">a</a> <a id="2433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2435" href="Cubical.Displayed.Base.html#2435" class="Bound">b</a><a id="2436" class="Symbol">)</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Cubical.Displayed.Base.html#2439" class="Bound">a&#39;</a> <a id="2442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2444" href="Cubical.Displayed.Base.html#2444" class="Bound">b&#39;</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2453" href="Cubical.Displayed.Base.html#2453" class="Bound">p</a> <a id="2455" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2457" href="Cubical.Displayed.Base.html#2431" class="Bound">a</a> <a id="2459" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="2461" href="Cubical.Displayed.Base.html#2439" class="Bound">a&#39;</a> <a id="2464" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Cubical.Displayed.Base.html#2435" class="Bound">b</a> <a id="2469" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="2473" href="Cubical.Displayed.Base.html#2453" class="Bound">p</a> <a id="2475" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2477" href="Cubical.Displayed.Base.html#2444" class="Bound">b&#39;</a><a id="2479" class="Symbol">)</a>
  <a id="2483" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="2492" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Cubical.Displayed.Base.html#2495" class="Bound">a</a> <a id="2497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2499" href="Cubical.Displayed.Base.html#2499" class="Bound">b</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Cubical.Displayed.Base.html#2503" class="Bound">a&#39;</a> <a id="2506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2508" href="Cubical.Displayed.Base.html#2508" class="Bound">b&#39;</a><a id="2510" class="Symbol">)</a> <a id="2512" class="Symbol">=</a>
    <a id="2518" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="2534" class="Symbol">(</a><a id="2535" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Cubical.Displayed.Base.html#814" class="Function">ua</a> <a id="2552" href="Cubical.Displayed.Base.html#2495" class="Bound">a</a> <a id="2554" href="Cubical.Displayed.Base.html#2503" class="Bound">a&#39;</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">(λ</a> <a id="2561" href="Cubical.Displayed.Base.html#2561" class="Bound">p</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="2569" href="Cubical.Displayed.Base.html#2499" class="Bound">b</a> <a id="2571" href="Cubical.Displayed.Base.html#2561" class="Bound">p</a> <a id="2573" href="Cubical.Displayed.Base.html#2508" class="Bound">b&#39;</a><a id="2575" class="Symbol">))</a>
      <a id="2584" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Constant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Constant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Functions building DUARels on constant families

-}</a>
<a id="59" class="Keyword">module</a> <a id="66" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a> <a id="93" class="Keyword">where</a>

<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="251" class="Keyword">private</a>
  <a id="261" class="Keyword">variable</a>
    <a id="274" href="Cubical.Displayed.Constant.html#274" class="Generalizable">ℓ</a> <a id="276" href="Cubical.Displayed.Constant.html#276" class="Generalizable">ℓA</a> <a id="279" href="Cubical.Displayed.Constant.html#279" class="Generalizable">ℓA&#39;</a> <a id="283" href="Cubical.Displayed.Constant.html#283" class="Generalizable">ℓP</a> <a id="286" href="Cubical.Displayed.Constant.html#286" class="Generalizable">ℓ≅A</a> <a id="290" href="Cubical.Displayed.Constant.html#290" class="Generalizable">ℓ≅A&#39;</a> <a id="295" href="Cubical.Displayed.Constant.html#295" class="Generalizable">ℓB</a> <a id="298" href="Cubical.Displayed.Constant.html#298" class="Generalizable">ℓB&#39;</a> <a id="302" href="Cubical.Displayed.Constant.html#302" class="Generalizable">ℓ≅B</a> <a id="306" href="Cubical.Displayed.Constant.html#306" class="Generalizable">ℓ≅B&#39;</a> <a id="311" href="Cubical.Displayed.Constant.html#311" class="Generalizable">ℓC</a> <a id="314" href="Cubical.Displayed.Constant.html#314" class="Generalizable">ℓ≅C</a> <a id="318" class="Symbol">:</a> <a id="320" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="327" class="Comment">-- constant DUARel</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Cubical.Displayed.Constant.html#354" class="Module">_</a> <a id="356" class="Symbol">{</a><a id="357" href="Cubical.Displayed.Constant.html#357" class="Bound">A</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="366" href="Cubical.Displayed.Constant.html#276" class="Generalizable">ℓA</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">(</a><a id="371" href="Cubical.Displayed.Constant.html#371" class="Bound">𝒮-A</a> <a id="375" class="Symbol">:</a> <a id="377" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="383" href="Cubical.Displayed.Constant.html#357" class="Bound">A</a> <a id="385" href="Cubical.Displayed.Constant.html#286" class="Generalizable">ℓ≅A</a><a id="388" class="Symbol">)</a>
  <a id="392" class="Symbol">{</a><a id="393" href="Cubical.Displayed.Constant.html#393" class="Bound">B</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="402" href="Cubical.Displayed.Constant.html#295" class="Generalizable">ℓB</a><a id="404" class="Symbol">}</a> <a id="406" class="Symbol">(</a><a id="407" href="Cubical.Displayed.Constant.html#407" class="Bound">𝒮-B</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="419" href="Cubical.Displayed.Constant.html#393" class="Bound">B</a> <a id="421" href="Cubical.Displayed.Constant.html#302" class="Generalizable">ℓ≅B</a><a id="424" class="Symbol">)</a>  <a id="427" class="Keyword">where</a>

  <a id="436" class="Keyword">open</a> <a id="441" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="447" href="Cubical.Displayed.Constant.html#407" class="Bound">𝒮-B</a>
  <a id="453" class="Keyword">open</a> <a id="458" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a>

  <a id="468" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="477" class="Symbol">:</a> <a id="479" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="486" href="Cubical.Displayed.Constant.html#371" class="Bound">𝒮-A</a> <a id="490" class="Symbol">(λ</a> <a id="493" href="Cubical.Displayed.Constant.html#493" class="Symbol">_</a> <a id="495" class="Symbol">→</a> <a id="497" href="Cubical.Displayed.Constant.html#393" class="Bound">B</a><a id="498" class="Symbol">)</a> <a id="500" href="Cubical.Displayed.Constant.html#421" class="Bound">ℓ≅B</a>
  <a id="506" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="515" class="Symbol">.</a><a id="516" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="524" href="Cubical.Displayed.Constant.html#524" class="Bound">b</a> <a id="526" class="Symbol">_</a> <a id="528" href="Cubical.Displayed.Constant.html#528" class="Bound">b&#39;</a> <a id="531" class="Symbol">=</a> <a id="533" href="Cubical.Displayed.Constant.html#524" class="Bound">b</a> <a id="535" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="537" href="Cubical.Displayed.Constant.html#528" class="Bound">b&#39;</a>
  <a id="542" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="551" class="Symbol">.</a><a id="552" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="556" href="Cubical.Displayed.Constant.html#556" class="Bound">b</a> <a id="558" href="Cubical.Displayed.Constant.html#558" class="Bound">p</a> <a id="560" href="Cubical.Displayed.Constant.html#560" class="Bound">b&#39;</a> <a id="563" class="Symbol">=</a> <a id="565" href="Cubical.Displayed.Base.html#814" class="Field">ua</a> <a id="568" href="Cubical.Displayed.Constant.html#556" class="Bound">b</a> <a id="570" href="Cubical.Displayed.Constant.html#560" class="Bound">b&#39;</a>

<a id="574" class="Comment">-- SubstRel for an arbitrary constant family</a>

<a id="620" class="Keyword">module</a> <a id="627" href="Cubical.Displayed.Constant.html#627" class="Module">_</a> <a id="629" class="Symbol">{</a><a id="630" href="Cubical.Displayed.Constant.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="639" href="Cubical.Displayed.Constant.html#276" class="Generalizable">ℓA</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Displayed.Constant.html#644" class="Bound">𝒮-A</a> <a id="648" class="Symbol">:</a> <a id="650" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="656" href="Cubical.Displayed.Constant.html#630" class="Bound">A</a> <a id="658" href="Cubical.Displayed.Constant.html#286" class="Generalizable">ℓ≅A</a><a id="661" class="Symbol">)</a> <a id="663" class="Symbol">(</a><a id="664" href="Cubical.Displayed.Constant.html#664" class="Bound">B</a> <a id="666" class="Symbol">:</a> <a id="668" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="673" href="Cubical.Displayed.Constant.html#295" class="Generalizable">ℓB</a><a id="675" class="Symbol">)</a> <a id="677" class="Keyword">where</a>

  <a id="686" class="Keyword">open</a> <a id="691" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>

  <a id="703" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="712" class="Symbol">:</a> <a id="714" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="723" href="Cubical.Displayed.Constant.html#644" class="Bound">𝒮-A</a> <a id="727" class="Symbol">(λ</a> <a id="730" href="Cubical.Displayed.Constant.html#730" class="Symbol">_</a> <a id="732" class="Symbol">→</a> <a id="734" href="Cubical.Displayed.Constant.html#664" class="Bound">B</a><a id="735" class="Symbol">)</a>
  <a id="739" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="748" class="Symbol">.</a><a id="749" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="762" class="Symbol">_</a> <a id="764" class="Symbol">=</a> <a id="766" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="774" href="Cubical.Displayed.Constant.html#664" class="Bound">B</a>
  <a id="778" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="787" class="Symbol">.</a><a id="788" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="801" href="Cubical.Displayed.Constant.html#801" class="Bound">p</a> <a id="803" href="Cubical.Displayed.Constant.html#803" class="Bound">b</a> <a id="805" class="Symbol">=</a> <a id="807" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="821" href="Cubical.Displayed.Constant.html#803" class="Bound">b</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Functions building UARels and DUARels on function types

-}</a>
<a id="67" class="Symbol">{-#</a> <a id="71" class="Keyword">OPTIONS</a> <a id="79" class="Pragma">--no-exact-split</a> <a id="96" class="Symbol">#-}</a>
<a id="100" class="Keyword">module</a> <a id="107" href="Cubical.Displayed.Function.html" class="Module">Cubical.Displayed.Function</a> <a id="134" class="Keyword">where</a>

<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="219" class="Keyword">open</a> <a id="224" class="Keyword">import</a> <a id="231" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Functions.Implicit.html" class="Module">Cubical.Functions.Implicit</a>

<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">variable</a>
    <a id="633" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a> <a id="636" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a> <a id="640" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a> <a id="643" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a> <a id="647" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a> <a id="650" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a> <a id="654" class="Symbol">:</a> <a id="656" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="663" class="Comment">-- UARel on dependent function type</a>
<a id="699" class="Comment">-- from UARel on domain and DUARel on codomain</a>

<a id="747" class="Keyword">module</a> <a id="754" href="Cubical.Displayed.Function.html#754" class="Module">_</a> <a id="756" class="Symbol">{</a><a id="757" href="Cubical.Displayed.Function.html#757" class="Bound">A</a> <a id="759" class="Symbol">:</a> <a id="761" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="766" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="768" class="Symbol">}</a> <a id="770" class="Symbol">(</a><a id="771" href="Cubical.Displayed.Function.html#771" class="Bound">𝒮-A</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="783" href="Cubical.Displayed.Function.html#757" class="Bound">A</a> <a id="785" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">{</a><a id="791" href="Cubical.Displayed.Function.html#791" class="Bound">B</a> <a id="793" class="Symbol">:</a> <a id="795" href="Cubical.Displayed.Function.html#757" class="Bound">A</a> <a id="797" class="Symbol">→</a> <a id="799" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="804" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">(</a><a id="809" href="Cubical.Displayed.Function.html#809" class="Bound">𝒮ᴰ-B</a> <a id="814" class="Symbol">:</a> <a id="816" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="823" href="Cubical.Displayed.Function.html#771" class="Bound">𝒮-A</a> <a id="827" href="Cubical.Displayed.Function.html#791" class="Bound">B</a> <a id="829" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="832" class="Symbol">)</a> <a id="834" class="Keyword">where</a>

  <a id="843" class="Keyword">open</a> <a id="848" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="854" href="Cubical.Displayed.Function.html#771" class="Bound">𝒮-A</a>
  <a id="860" class="Keyword">open</a> <a id="865" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="872" href="Cubical.Displayed.Function.html#809" class="Bound">𝒮ᴰ-B</a>

  <a id="880" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="884" class="Symbol">:</a> <a id="886" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="892" class="Symbol">((</a><a id="894" href="Cubical.Displayed.Function.html#894" class="Bound">a</a> <a id="896" class="Symbol">:</a> <a id="898" href="Cubical.Displayed.Function.html#757" class="Bound">A</a><a id="899" class="Symbol">)</a> <a id="901" class="Symbol">→</a> <a id="903" href="Cubical.Displayed.Function.html#791" class="Bound">B</a> <a id="905" href="Cubical.Displayed.Function.html#894" class="Bound">a</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">(</a><a id="909" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="915" href="Cubical.Displayed.Function.html#766" class="Bound">ℓA</a> <a id="918" href="Cubical.Displayed.Function.html#829" class="Bound">ℓ≅B</a><a id="921" class="Symbol">)</a>
  <a id="925" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="935" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="939" href="Cubical.Displayed.Function.html#939" class="Bound">f</a> <a id="941" href="Cubical.Displayed.Function.html#941" class="Bound">f&#39;</a> <a id="944" class="Symbol">=</a> <a id="946" class="Symbol">∀</a> <a id="948" href="Cubical.Displayed.Function.html#948" class="Bound">a</a> <a id="950" class="Symbol">→</a> <a id="952" href="Cubical.Displayed.Function.html#939" class="Bound">f</a> <a id="954" href="Cubical.Displayed.Function.html#948" class="Bound">a</a> <a id="956" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="960" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="962" href="Cubical.Displayed.Function.html#948" class="Bound">a</a> <a id="964" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="966" href="Cubical.Displayed.Function.html#941" class="Bound">f&#39;</a> <a id="969" href="Cubical.Displayed.Function.html#948" class="Bound">a</a>
  <a id="973" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="982" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="986" href="Cubical.Displayed.Function.html#986" class="Bound">f</a> <a id="988" href="Cubical.Displayed.Function.html#988" class="Bound">f&#39;</a> <a id="991" class="Symbol">=</a>
    <a id="997" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="1013" class="Symbol">(</a><a id="1014" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="1024" class="Symbol">λ</a> <a id="1026" href="Cubical.Displayed.Function.html#1026" class="Bound">a</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Cubical.Displayed.Function.html#986" class="Bound">f</a> <a id="1038" href="Cubical.Displayed.Function.html#1026" class="Bound">a</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Cubical.Displayed.Function.html#988" class="Bound">f&#39;</a> <a id="1045" href="Cubical.Displayed.Function.html#1026" class="Bound">a</a><a id="1046" class="Symbol">))</a>
      <a id="1055" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

<a id="1068" class="Comment">-- Parameterize UARel by type</a>

<a id="_→𝒮_"></a><a id="1099" href="Cubical.Displayed.Function.html#1099" class="Function Operator">_→𝒮_</a> <a id="1104" class="Symbol">:</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Cubical.Displayed.Function.html#1107" class="Bound">A</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1116" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="1118" class="Symbol">)</a> <a id="1120" class="Symbol">{</a><a id="1121" href="Cubical.Displayed.Function.html#1121" class="Bound">B</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1130" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Displayed.Function.html#1135" class="Bound">𝒮-B</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1147" href="Cubical.Displayed.Function.html#1121" class="Bound">B</a> <a id="1149" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Cubical.Displayed.Function.html#1107" class="Bound">A</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Cubical.Displayed.Function.html#1121" class="Bound">B</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1177" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a> <a id="1180" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1183" class="Symbol">)</a>
<a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Displayed.Function.html#1186" class="Bound">A</a> <a id="1188" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1191" href="Cubical.Displayed.Function.html#1191" class="Bound">𝒮-B</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">.</a><a id="1197" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1207" href="Cubical.Displayed.Function.html#1207" class="Bound">f</a> <a id="1209" href="Cubical.Displayed.Function.html#1209" class="Bound">f&#39;</a> <a id="1212" class="Symbol">=</a> <a id="1214" class="Symbol">∀</a> <a id="1216" href="Cubical.Displayed.Function.html#1216" class="Bound">a</a> <a id="1218" class="Symbol">→</a> <a id="1220" href="Cubical.Displayed.Function.html#1191" class="Bound">𝒮-B</a> <a id="1224" class="Symbol">.</a><a id="1225" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Displayed.Function.html#1207" class="Bound">f</a> <a id="1238" href="Cubical.Displayed.Function.html#1216" class="Bound">a</a><a id="1239" class="Symbol">)</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Displayed.Function.html#1209" class="Bound">f&#39;</a> <a id="1245" href="Cubical.Displayed.Function.html#1216" class="Bound">a</a><a id="1246" class="Symbol">)</a>
<a id="1248" class="Symbol">(</a><a id="1249" href="Cubical.Displayed.Function.html#1249" class="Bound">A</a> <a id="1251" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1254" href="Cubical.Displayed.Function.html#1254" class="Bound">𝒮-B</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">.</a><a id="1260" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1269" href="Cubical.Displayed.Function.html#1269" class="Bound">f</a> <a id="1271" href="Cubical.Displayed.Function.html#1271" class="Bound">f&#39;</a> <a id="1274" class="Symbol">=</a>
  <a id="1278" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
    <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="1303" class="Symbol">λ</a> <a id="1305" href="Cubical.Displayed.Function.html#1305" class="Bound">a</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Cubical.Displayed.Function.html#1254" class="Bound">𝒮-B</a> <a id="1313" class="Symbol">.</a><a id="1314" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Displayed.Function.html#1269" class="Bound">f</a> <a id="1326" href="Cubical.Displayed.Function.html#1305" class="Bound">a</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Displayed.Function.html#1271" class="Bound">f&#39;</a> <a id="1333" href="Cubical.Displayed.Function.html#1305" class="Bound">a</a><a id="1334" class="Symbol">))</a>
    <a id="1341" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

<a id="𝒮-app"></a><a id="1354" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">{</a><a id="1363" href="Cubical.Displayed.Function.html#1363" class="Bound">A</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1372" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="1374" class="Symbol">}</a> <a id="1376" class="Symbol">{</a><a id="1377" href="Cubical.Displayed.Function.html#1377" class="Bound">B</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1386" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="1388" class="Symbol">}</a> <a id="1390" class="Symbol">{</a><a id="1391" href="Cubical.Displayed.Function.html#1391" class="Bound">𝒮-B</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1403" href="Cubical.Displayed.Function.html#1377" class="Bound">B</a> <a id="1405" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1408" class="Symbol">}</a>
  <a id="1412" class="Symbol">→</a> <a id="1414" href="Cubical.Displayed.Function.html#1363" class="Bound">A</a> <a id="1416" class="Symbol">→</a> <a id="1418" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.Displayed.Function.html#1363" class="Bound">A</a> <a id="1430" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1433" href="Cubical.Displayed.Function.html#1391" class="Bound">𝒮-B</a><a id="1436" class="Symbol">)</a> <a id="1438" href="Cubical.Displayed.Function.html#1391" class="Bound">𝒮-B</a>
<a id="1442" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1448" href="Cubical.Displayed.Function.html#1448" class="Bound">a</a> <a id="1450" class="Symbol">.</a><a id="1451" href="Cubical.Displayed.Morphism.html#777" class="Field">UARelHom.fun</a> <a id="1464" href="Cubical.Displayed.Function.html#1464" class="Bound">f</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="Cubical.Displayed.Function.html#1464" class="Bound">f</a> <a id="1470" href="Cubical.Displayed.Function.html#1448" class="Bound">a</a>
<a id="1472" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1478" href="Cubical.Displayed.Function.html#1478" class="Bound">a</a> <a id="1480" class="Symbol">.</a><a id="1481" href="Cubical.Displayed.Morphism.html#793" class="Field">UARelHom.rel</a> <a id="1494" href="Cubical.Displayed.Function.html#1494" class="Bound">h</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Displayed.Function.html#1494" class="Bound">h</a> <a id="1500" href="Cubical.Displayed.Function.html#1478" class="Bound">a</a>
<a id="1502" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1508" href="Cubical.Displayed.Function.html#1508" class="Bound">a</a> <a id="1510" class="Symbol">.</a><a id="1511" href="Cubical.Displayed.Morphism.html#866" class="Field">UARelHom.ua</a> <a id="1523" href="Cubical.Displayed.Function.html#1523" class="Bound">h</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1533" class="Comment">-- DUARel on dependent function type</a>
<a id="1570" class="Comment">-- from DUARels on domain and codomain</a>

<a id="1610" class="Keyword">module</a> <a id="1617" href="Cubical.Displayed.Function.html#1617" class="Module">_</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1629" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1646" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a> <a id="1648" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="1651" class="Symbol">}</a>
  <a id="1655" class="Symbol">{</a><a id="1656" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a> <a id="1662" class="Symbol">→</a> <a id="1664" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1669" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Displayed.Function.html#1674" class="Bound">𝒮ᴰ-B</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1688" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a> <a id="1692" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1694" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1697" class="Symbol">)</a>
  <a id="1701" class="Symbol">{</a><a id="1702" href="Cubical.Displayed.Function.html#1702" class="Bound">C</a> <a id="1704" class="Symbol">:</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Displayed.Function.html#1707" class="Bound">a</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1718" href="Cubical.Displayed.Function.html#1707" class="Bound">a</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1727" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.Displayed.Function.html#1732" class="Bound">𝒮ᴰ-C</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1749" href="Cubical.Displayed.Function.html#1674" class="Bound">𝒮ᴰ-B</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1764" href="Cubical.Displayed.Function.html#1702" class="Bound">C</a><a id="1765" class="Symbol">)</a> <a id="1767" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="1770" class="Symbol">)</a>
  <a id="1774" class="Keyword">where</a>

  <a id="1783" class="Keyword">open</a> <a id="1788" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1794" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a>
  <a id="1800" class="Keyword">private</a>
    <a id="1812" class="Keyword">module</a> <a id="1819" href="Cubical.Displayed.Function.html#1819" class="Module">B</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1830" href="Cubical.Displayed.Function.html#1674" class="Bound">𝒮ᴰ-B</a>
    <a id="1839" class="Keyword">module</a> <a id="1846" href="Cubical.Displayed.Function.html#1846" class="Module">C</a> <a id="1848" class="Symbol">=</a> <a id="1850" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1857" href="Cubical.Displayed.Function.html#1732" class="Bound">𝒮ᴰ-C</a>

  <a id="1865" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1879" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a> <a id="1883" class="Symbol">(λ</a> <a id="1886" href="Cubical.Displayed.Function.html#1886" class="Bound">a</a> <a id="1888" class="Symbol">→</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Displayed.Function.html#1891" class="Bound">b</a> <a id="1893" class="Symbol">:</a> <a id="1895" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1897" href="Cubical.Displayed.Function.html#1886" class="Bound">a</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Cubical.Displayed.Function.html#1702" class="Bound">C</a> <a id="1904" href="Cubical.Displayed.Function.html#1886" class="Bound">a</a> <a id="1906" href="Cubical.Displayed.Function.html#1891" class="Bound">b</a><a id="1907" class="Symbol">)</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1923" href="Cubical.Displayed.Function.html#1669" class="Bound">ℓB</a> <a id="1926" href="Cubical.Displayed.Function.html#1694" class="Bound">ℓ≅B</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Cubical.Displayed.Function.html#1767" class="Bound">ℓ≅C</a><a id="1934" class="Symbol">)</a>
  <a id="1938" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1953" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="1958" href="Cubical.Displayed.Function.html#1958" class="Bound">f</a> <a id="1960" href="Cubical.Displayed.Function.html#1960" class="Bound">p</a> <a id="1962" href="Cubical.Displayed.Function.html#1962" class="Bound">f&#39;</a> <a id="1965" class="Symbol">=</a>
    <a id="1971" class="Symbol">∀</a> <a id="1973" class="Symbol">{</a><a id="1974" href="Cubical.Displayed.Function.html#1974" class="Bound">b</a> <a id="1976" href="Cubical.Displayed.Function.html#1976" class="Bound">b&#39;</a><a id="1978" class="Symbol">}</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Cubical.Displayed.Function.html#1981" class="Bound">q</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Cubical.Displayed.Function.html#1974" class="Bound">b</a> <a id="1987" href="Cubical.Displayed.Base.html#1691" class="Function Operator">B.≅ᴰ⟨</a> <a id="1993" href="Cubical.Displayed.Function.html#1960" class="Bound">p</a> <a id="1995" href="Cubical.Displayed.Base.html#1691" class="Function Operator">⟩</a> <a id="1997" href="Cubical.Displayed.Function.html#1976" class="Bound">b&#39;</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Cubical.Displayed.Function.html#1958" class="Bound">f</a> <a id="2005" href="Cubical.Displayed.Function.html#1974" class="Bound">b</a> <a id="2007" href="Cubical.Displayed.Base.html#1691" class="Field Operator">C.≅ᴰ⟨</a> <a id="2013" href="Cubical.Displayed.Function.html#1960" class="Bound">p</a> <a id="2015" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2017" href="Cubical.Displayed.Function.html#1981" class="Bound">q</a> <a id="2019" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2021" href="Cubical.Displayed.Function.html#1962" class="Bound">f&#39;</a> <a id="2024" href="Cubical.Displayed.Function.html#1976" class="Bound">b&#39;</a>
  <a id="2029" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2040" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="2045" href="Cubical.Displayed.Function.html#2045" class="Bound">f</a> <a id="2047" href="Cubical.Displayed.Function.html#2047" class="Bound">p</a> <a id="2049" href="Cubical.Displayed.Function.html#2049" class="Bound">f&#39;</a> <a id="2052" class="Symbol">=</a>
    <a id="2058" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="2074" class="Symbol">(</a><a id="2075" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="2093" class="Symbol">λ</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Cubical.Displayed.Function.html#2096" class="Bound">b</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">→</a>
        <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="2128" class="Symbol">λ</a> <a id="2130" class="Symbol">{</a><a id="2131" href="Cubical.Displayed.Function.html#2131" class="Bound">b&#39;</a><a id="2133" class="Symbol">}</a> <a id="2135" class="Symbol">→</a>
          <a id="2147" class="Symbol">(</a><a id="2148" href="Cubical.Foundations.Equiv.html#9568" class="Function">equivΠ</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Displayed.Base.html#1749" class="Function">B.uaᴰ</a> <a id="2162" href="Cubical.Displayed.Function.html#2096" class="Bound">b</a> <a id="2164" href="Cubical.Displayed.Function.html#2047" class="Bound">p</a> <a id="2166" href="Cubical.Displayed.Function.html#2131" class="Bound">b&#39;</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">(λ</a> <a id="2173" href="Cubical.Displayed.Function.html#2173" class="Bound">q</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.Displayed.Base.html#1749" class="Field">C.uaᴰ</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Cubical.Displayed.Function.html#2045" class="Bound">f</a> <a id="2186" href="Cubical.Displayed.Function.html#2096" class="Bound">b</a><a id="2187" class="Symbol">)</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Displayed.Function.html#2047" class="Bound">p</a> <a id="2192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2194" href="Cubical.Displayed.Function.html#2173" class="Bound">q</a><a id="2195" class="Symbol">)</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Cubical.Displayed.Function.html#2049" class="Bound">f&#39;</a> <a id="2201" href="Cubical.Displayed.Function.html#2131" class="Bound">b&#39;</a><a id="2203" class="Symbol">)))))</a>
      <a id="2215" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a>

<a id="_→𝒮ᴰ_"></a><a id="2231" href="Cubical.Displayed.Function.html#2231" class="Function Operator">_→𝒮ᴰ_</a> <a id="2237" class="Symbol">:</a> <a id="2239" class="Symbol">{</a><a id="2240" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2249" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">{</a><a id="2254" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2258" class="Symbol">:</a> <a id="2260" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2266" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2268" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="2271" class="Symbol">}</a>
  <a id="2275" class="Symbol">{</a><a id="2276" href="Cubical.Displayed.Function.html#2276" class="Bound">B</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2289" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="2291" class="Symbol">}</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Displayed.Function.html#2294" class="Bound">𝒮ᴰ-B</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2308" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2312" href="Cubical.Displayed.Function.html#2276" class="Bound">B</a> <a id="2314" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="2317" class="Symbol">)</a>
  <a id="2321" class="Symbol">{</a><a id="2322" href="Cubical.Displayed.Function.html#2322" class="Bound">C</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2335" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="2337" class="Symbol">}</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Cubical.Displayed.Function.html#2340" class="Bound">𝒮ᴰ-C</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2354" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2358" href="Cubical.Displayed.Function.html#2322" class="Bound">C</a> <a id="2360" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="2363" class="Symbol">)</a>
  <a id="2367" class="Symbol">→</a> <a id="2369" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2376" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2380" class="Symbol">(λ</a> <a id="2383" href="Cubical.Displayed.Function.html#2383" class="Bound">a</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Displayed.Function.html#2276" class="Bound">B</a> <a id="2389" href="Cubical.Displayed.Function.html#2383" class="Bound">a</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="Cubical.Displayed.Function.html#2322" class="Bound">C</a> <a id="2395" href="Cubical.Displayed.Function.html#2383" class="Bound">a</a><a id="2396" class="Symbol">)</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2412" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a> <a id="2415" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="2423" class="Symbol">)</a>
<a id="2425" href="Cubical.Displayed.Function.html#2425" class="Bound">𝒮ᴰ-B</a> <a id="2430" href="Cubical.Displayed.Function.html#2231" class="Function Operator">→𝒮ᴰ</a> <a id="2434" href="Cubical.Displayed.Function.html#2434" class="Bound">𝒮ᴰ-C</a> <a id="2439" class="Symbol">=</a>
  <a id="2443" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="2448" href="Cubical.Displayed.Function.html#2425" class="Bound">𝒮ᴰ-B</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="2462" class="Symbol">_</a> <a id="2464" href="Cubical.Displayed.Function.html#2434" class="Bound">𝒮ᴰ-C</a> <a id="2469" href="Cubical.Displayed.Function.html#2425" class="Bound">𝒮ᴰ-B</a><a id="2473" class="Symbol">)</a>

<a id="2476" class="Comment">-- DUARel on dependent function type</a>
<a id="2513" class="Comment">-- from a SubstRel on the domain and DUARel on the codomain</a>

<a id="2574" class="Keyword">module</a> <a id="2581" href="Cubical.Displayed.Function.html#2581" class="Module">_</a> <a id="2583" class="Symbol">{</a><a id="2584" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a> <a id="2586" class="Symbol">:</a> <a id="2588" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2593" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="2595" class="Symbol">}</a> <a id="2597" class="Symbol">{</a><a id="2598" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2610" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a> <a id="2612" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="2615" class="Symbol">}</a>
  <a id="2619" class="Symbol">{</a><a id="2620" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2622" class="Symbol">:</a> <a id="2624" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a> <a id="2626" class="Symbol">→</a> <a id="2628" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2633" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="2635" class="Symbol">}</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a> <a id="2643" class="Symbol">:</a> <a id="2645" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2654" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a> <a id="2658" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a><a id="2659" class="Symbol">)</a>
  <a id="2663" class="Symbol">{</a><a id="2664" href="Cubical.Displayed.Function.html#2664" class="Bound">C</a> <a id="2666" class="Symbol">:</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Displayed.Function.html#2669" class="Bound">a</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2680" href="Cubical.Displayed.Function.html#2669" class="Bound">a</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2689" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="2691" class="Symbol">}</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Cubical.Displayed.Function.html#2694" class="Bound">𝒮ᴰ-C</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="2712" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a><a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2727" href="Cubical.Displayed.Function.html#2664" class="Bound">C</a><a id="2728" class="Symbol">)</a> <a id="2730" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="2733" class="Symbol">)</a>
  <a id="2737" class="Keyword">where</a>

  <a id="2746" class="Keyword">open</a> <a id="2751" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="2757" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a>
  <a id="2763" class="Keyword">open</a> <a id="2768" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="2777" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a>
  <a id="2784" class="Keyword">open</a> <a id="2789" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="2796" href="Cubical.Displayed.Function.html#2694" class="Bound">𝒮ᴰ-C</a>

  <a id="2804" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2819" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a> <a id="2823" class="Symbol">(λ</a> <a id="2826" href="Cubical.Displayed.Function.html#2826" class="Bound">a</a> <a id="2828" class="Symbol">→</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Displayed.Function.html#2831" class="Bound">b</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2837" href="Cubical.Displayed.Function.html#2826" class="Bound">a</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">→</a> <a id="2842" href="Cubical.Displayed.Function.html#2664" class="Bound">C</a> <a id="2844" href="Cubical.Displayed.Function.html#2826" class="Bound">a</a> <a id="2846" href="Cubical.Displayed.Function.html#2831" class="Bound">b</a><a id="2847" class="Symbol">)</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2856" href="Cubical.Displayed.Function.html#2633" class="Bound">ℓB</a> <a id="2859" href="Cubical.Displayed.Function.html#2730" class="Bound">ℓ≅C</a><a id="2862" class="Symbol">)</a>
  <a id="2866" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="2881" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="2887" href="Cubical.Displayed.Function.html#2887" class="Bound">f</a> <a id="2889" href="Cubical.Displayed.Function.html#2889" class="Bound">p</a> <a id="2891" href="Cubical.Displayed.Function.html#2891" class="Bound">f&#39;</a> <a id="2894" class="Symbol">=</a>
    <a id="2900" class="Symbol">(</a><a id="2901" href="Cubical.Displayed.Function.html#2901" class="Bound">b</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2907" class="Symbol">_)</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Cubical.Displayed.Function.html#2887" class="Bound">f</a> <a id="2914" href="Cubical.Displayed.Function.html#2901" class="Bound">b</a> <a id="2916" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="2920" href="Cubical.Displayed.Function.html#2889" class="Bound">p</a> <a id="2922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2924" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2929" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2931" href="Cubical.Displayed.Function.html#2891" class="Bound">f&#39;</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Displayed.Subst.html#849" class="Function">act</a> <a id="2939" href="Cubical.Displayed.Function.html#2889" class="Bound">p</a> <a id="2941" class="Symbol">.</a><a id="2942" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2946" href="Cubical.Displayed.Function.html#2901" class="Bound">b</a><a id="2947" class="Symbol">)</a>
  <a id="2951" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2962" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="2968" href="Cubical.Displayed.Function.html#2968" class="Bound">f</a> <a id="2970" href="Cubical.Displayed.Function.html#2970" class="Bound">p</a> <a id="2972" href="Cubical.Displayed.Function.html#2972" class="Bound">f&#39;</a> <a id="2975" class="Symbol">=</a>
    <a id="2981" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="2997" class="Symbol">(</a><a id="2998" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
        <a id="3016" class="Symbol">(</a><a id="3017" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="3027" class="Symbol">λ</a> <a id="3029" href="Cubical.Displayed.Function.html#3029" class="Bound">b</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Cubical.Foundations.Path.html#11662" class="Function">Jequiv</a> <a id="3040" class="Symbol">(λ</a> <a id="3043" href="Cubical.Displayed.Function.html#3043" class="Bound">b&#39;</a> <a id="3046" href="Cubical.Displayed.Function.html#3046" class="Bound">q</a> <a id="3048" class="Symbol">→</a> <a id="3050" href="Cubical.Displayed.Function.html#2968" class="Bound">f</a> <a id="3052" href="Cubical.Displayed.Function.html#3029" class="Bound">b</a> <a id="3054" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="3058" href="Cubical.Displayed.Function.html#2970" class="Bound">p</a> <a id="3060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3062" href="Cubical.Displayed.Function.html#3046" class="Bound">q</a> <a id="3064" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="3066" href="Cubical.Displayed.Function.html#2972" class="Bound">f&#39;</a> <a id="3069" href="Cubical.Displayed.Function.html#3043" class="Bound">b&#39;</a><a id="3071" class="Symbol">))</a>
        <a id="3082" class="Symbol">(</a><a id="3083" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="3092" href="Cubical.Functions.Implicit.html#165" class="Function">implicit≃Explicit</a><a id="3109" class="Symbol">))</a>
      <a id="3118" class="Symbol">(</a><a id="3119" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="3147" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a><a id="3151" class="Symbol">)</a> <a id="3153" href="Cubical.Displayed.Function.html#2694" class="Bound">𝒮ᴰ-C</a><a id="3157" class="Symbol">)</a> <a id="3159" href="Cubical.Displayed.Function.html#2968" class="Bound">f</a> <a id="3161" href="Cubical.Displayed.Function.html#2970" class="Bound">p</a> <a id="3163" href="Cubical.Displayed.Function.html#2972" class="Bound">f&#39;</a><a id="3165" class="Symbol">)</a>

<a id="3168" class="Comment">-- SubstRel on a dependent function type</a>
<a id="3209" class="Comment">-- from a SubstRel on the domain and SubstRel on the codomain</a>

<a id="3272" class="Keyword">module</a> <a id="3279" href="Cubical.Displayed.Function.html#3279" class="Module">_</a> <a id="3281" class="Symbol">{</a><a id="3282" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3291" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="3293" class="Symbol">}</a> <a id="3295" class="Symbol">{</a><a id="3296" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a> <a id="3300" class="Symbol">:</a> <a id="3302" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3308" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3310" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="3313" class="Symbol">}</a>
  <a id="3317" class="Symbol">{</a><a id="3318" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3331" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="3333" class="Symbol">}</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3352" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a> <a id="3356" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a><a id="3357" class="Symbol">)</a>
  <a id="3361" class="Symbol">{</a><a id="3362" href="Cubical.Displayed.Function.html#3362" class="Bound">C</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3368" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3370" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3379" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="3381" class="Symbol">}</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Displayed.Function.html#3384" class="Bound">𝒮ˢ-C</a> <a id="3389" class="Symbol">:</a> <a id="3391" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="3404" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a><a id="3408" class="Symbol">)</a> <a id="3410" href="Cubical.Displayed.Function.html#3362" class="Bound">C</a><a id="3411" class="Symbol">)</a>
  <a id="3415" class="Keyword">where</a>

  <a id="3424" class="Keyword">open</a> <a id="3429" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="3435" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a>
  <a id="3441" class="Keyword">open</a> <a id="3446" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>
  <a id="3457" class="Keyword">private</a>
    <a id="3469" class="Keyword">module</a> <a id="3476" href="Cubical.Displayed.Function.html#3476" class="Module">B</a> <a id="3478" class="Symbol">=</a> <a id="3480" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3489" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a>
    <a id="3498" class="Keyword">module</a> <a id="3505" href="Cubical.Displayed.Function.html#3505" class="Module">C</a> <a id="3507" class="Symbol">=</a> <a id="3509" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3518" href="Cubical.Displayed.Function.html#3384" class="Bound">𝒮ˢ-C</a>

  <a id="3526" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3542" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a> <a id="3546" class="Symbol">(λ</a> <a id="3549" href="Cubical.Displayed.Function.html#3549" class="Bound">a</a> <a id="3551" class="Symbol">→</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Cubical.Displayed.Function.html#3554" class="Bound">b</a> <a id="3556" class="Symbol">:</a> <a id="3558" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a> <a id="3560" href="Cubical.Displayed.Function.html#3549" class="Bound">a</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Cubical.Displayed.Function.html#3362" class="Bound">C</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Displayed.Function.html#3549" class="Bound">a</a> <a id="3570" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3572" href="Cubical.Displayed.Function.html#3554" class="Bound">b</a><a id="3573" class="Symbol">))</a>
  <a id="3578" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3583" class="Symbol">.</a><a id="3584" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3588" href="Cubical.Displayed.Function.html#3588" class="Bound">p</a> <a id="3590" class="Symbol">=</a> <a id="3592" href="Cubical.Foundations.Equiv.html#8637" class="Function">equivΠ&#39;</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Cubical.Displayed.Subst.html#849" class="Function">B.act</a> <a id="3607" href="Cubical.Displayed.Function.html#3588" class="Bound">p</a><a id="3608" class="Symbol">)</a> <a id="3610" class="Symbol">(λ</a> <a id="3613" href="Cubical.Displayed.Function.html#3613" class="Bound">q</a> <a id="3615" class="Symbol">→</a> <a id="3617" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Cubical.Displayed.Function.html#3588" class="Bound">p</a> <a id="3626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3628" href="Cubical.Displayed.Function.html#3613" class="Bound">q</a><a id="3629" class="Symbol">))</a>
  <a id="3634" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3639" class="Symbol">.</a><a id="3640" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="3644" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3646" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3648" class="Symbol">=</a>
    <a id="3654" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
      <a id="3670" class="Symbol">(</a><a id="3671" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="3699" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a><a id="3703" class="Symbol">)</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="3716" href="Cubical.Displayed.Function.html#3384" class="Bound">𝒮ˢ-C</a><a id="3720" class="Symbol">))</a> <a id="3723" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3725" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3743" class="Symbol">.</a><a id="3744" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3748" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a><a id="3749" class="Symbol">)</a> <a id="3751" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a><a id="3752" class="Symbol">)</a> <a id="3754" class="Symbol">.</a><a id="3755" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
        <a id="3767" class="Symbol">(λ</a> <a id="3770" class="Symbol">{</a><a id="3771" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a><a id="3772" class="Symbol">}</a> <a id="3774" class="Symbol">→</a>
          <a id="3786" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3788" class="Symbol">(λ</a> <a id="3791" href="Cubical.Displayed.Function.html#3791" class="Bound">b&#39;</a> <a id="3794" href="Cubical.Displayed.Function.html#3794" class="Bound">q</a> <a id="3796" class="Symbol">→</a>
                <a id="3814" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3835" href="Cubical.Displayed.Function.html#3794" class="Bound">q</a><a id="3836" class="Symbol">))</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3842" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a><a id="3843" class="Symbol">)</a>
                <a id="3861" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3863" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.Foundations.Equiv.html#8637" class="Function">equivΠ&#39;</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="3887" class="Symbol">.</a><a id="3888" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3892" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.Displayed.Function.html#3898" class="Bound">q</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3913" href="Cubical.Displayed.Function.html#3898" class="Bound">q</a><a id="3914" class="Symbol">)))</a> <a id="3918" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3920" href="Cubical.Displayed.Function.html#3791" class="Bound">b&#39;</a><a id="3922" class="Symbol">)</a>
            <a id="3936" class="Symbol">(λ</a> <a id="3939" href="Cubical.Displayed.Function.html#3939" class="Bound">i</a> <a id="3941" class="Symbol">→</a>
              <a id="3957" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3966" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3968" class="Symbol">λ</a> <a id="3970" href="Cubical.Displayed.Function.html#3970" class="Bound">j</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="3991" class="Symbol">.</a><a id="3992" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3996" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3998" class="Symbol">.</a><a id="3999" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4002" class="Symbol">)</a> <a id="4004" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a> <a id="4006" class="Symbol">(</a><a id="4007" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4009" href="Cubical.Displayed.Function.html#3939" class="Bound">i</a><a id="4010" class="Symbol">)</a> <a id="4012" href="Cubical.Displayed.Function.html#3970" class="Bound">j</a><a id="4013" class="Symbol">)</a> <a id="4015" class="Symbol">.</a><a id="4016" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="4052" class="Symbol">.</a><a id="4053" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="4057" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a><a id="4058" class="Symbol">)</a> <a id="4060" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a> <a id="4062" class="Symbol">(</a><a id="4063" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4065" href="Cubical.Displayed.Function.html#3939" class="Bound">i</a><a id="4066" class="Symbol">))))))</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Generic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Generic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Generic UARel, DUARel, and SubstRel: the path relation is always univalent

-}</a>
<a id="86" class="Keyword">module</a> <a id="93" href="Cubical.Displayed.Generic.html" class="Module">Cubical.Displayed.Generic</a> <a id="119" class="Keyword">where</a>

<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Cubical.Displayed.Generic.html#342" class="Generalizable">ℓ</a> <a id="344" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a> <a id="347" href="Cubical.Displayed.Generic.html#347" class="Generalizable">ℓA&#39;</a> <a id="351" href="Cubical.Displayed.Generic.html#351" class="Generalizable">ℓP</a> <a id="354" href="Cubical.Displayed.Generic.html#354" class="Generalizable">ℓ≅A</a> <a id="358" href="Cubical.Displayed.Generic.html#358" class="Generalizable">ℓ≅A&#39;</a> <a id="363" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a> <a id="366" href="Cubical.Displayed.Generic.html#366" class="Generalizable">ℓB&#39;</a> <a id="370" href="Cubical.Displayed.Generic.html#370" class="Generalizable">ℓ≅B</a> <a id="374" href="Cubical.Displayed.Generic.html#374" class="Generalizable">ℓ≅B&#39;</a> <a id="379" href="Cubical.Displayed.Generic.html#379" class="Generalizable">ℓC</a> <a id="382" href="Cubical.Displayed.Generic.html#382" class="Generalizable">ℓ≅C</a> <a id="386" class="Symbol">:</a> <a id="388" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="395" class="Comment">-- UARel for an arbitrary type</a>

<a id="𝒮-generic"></a><a id="427" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="437" class="Symbol">:</a> <a id="439" class="Symbol">(</a><a id="440" href="Cubical.Displayed.Generic.html#440" class="Bound">A</a> <a id="442" class="Symbol">:</a> <a id="444" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="449" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a><a id="451" class="Symbol">)</a> <a id="453" class="Symbol">→</a> <a id="455" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="461" href="Cubical.Displayed.Generic.html#440" class="Bound">A</a> <a id="463" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a>
<a id="466" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="476" class="Symbol">(</a><a id="477" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="487" href="Cubical.Displayed.Generic.html#487" class="Bound">A</a><a id="488" class="Symbol">)</a> <a id="490" class="Symbol">=</a> <a id="492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a>
<a id="496" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="505" class="Symbol">(</a><a id="506" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="516" href="Cubical.Displayed.Generic.html#516" class="Bound">A</a><a id="517" class="Symbol">)</a> <a id="519" href="Cubical.Displayed.Generic.html#519" class="Bound">a</a> <a id="521" href="Cubical.Displayed.Generic.html#521" class="Bound">a&#39;</a> <a id="524" class="Symbol">=</a> <a id="526" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="534" class="Symbol">(</a><a id="535" href="Cubical.Displayed.Generic.html#519" class="Bound">a</a> <a id="537" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="539" href="Cubical.Displayed.Generic.html#521" class="Bound">a&#39;</a><a id="541" class="Symbol">)</a>

<a id="544" class="Comment">-- DUARel for an arbitrary family</a>

<a id="𝒮ᴰ-generic"></a><a id="579" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="590" class="Symbol">:</a> <a id="592" class="Symbol">{</a><a id="593" href="Cubical.Displayed.Generic.html#593" class="Bound">A</a> <a id="595" class="Symbol">:</a> <a id="597" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="602" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a><a id="604" class="Symbol">}</a> <a id="606" class="Symbol">(</a><a id="607" href="Cubical.Displayed.Generic.html#607" class="Bound">𝒮-A</a> <a id="611" class="Symbol">:</a> <a id="613" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="619" href="Cubical.Displayed.Generic.html#593" class="Bound">A</a> <a id="621" href="Cubical.Displayed.Generic.html#354" class="Generalizable">ℓ≅A</a><a id="624" class="Symbol">)</a> <a id="626" class="Symbol">(</a><a id="627" href="Cubical.Displayed.Generic.html#627" class="Bound">B</a> <a id="629" class="Symbol">:</a> <a id="631" href="Cubical.Displayed.Generic.html#593" class="Bound">A</a> <a id="633" class="Symbol">→</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="640" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a><a id="642" class="Symbol">)</a> <a id="644" class="Symbol">→</a> <a id="646" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="653" href="Cubical.Displayed.Generic.html#607" class="Bound">𝒮-A</a> <a id="657" href="Cubical.Displayed.Generic.html#627" class="Bound">B</a> <a id="659" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a>
<a id="662" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="673" href="Cubical.Displayed.Generic.html#673" class="Bound">𝒮-A</a> <a id="677" href="Cubical.Displayed.Generic.html#677" class="Bound">B</a> <a id="679" class="Symbol">.</a><a id="680" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="695" href="Cubical.Displayed.Generic.html#695" class="Bound">b</a> <a id="697" href="Cubical.Displayed.Generic.html#697" class="Bound">p</a> <a id="699" href="Cubical.Displayed.Generic.html#699" class="Bound">b&#39;</a> <a id="702" class="Symbol">=</a> <a id="704" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="710" class="Symbol">(λ</a> <a id="713" href="Cubical.Displayed.Generic.html#713" class="Bound">i</a> <a id="715" class="Symbol">→</a> <a id="717" href="Cubical.Displayed.Generic.html#677" class="Bound">B</a> <a id="719" class="Symbol">(</a><a id="720" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="730" href="Cubical.Displayed.Generic.html#673" class="Bound">𝒮-A</a> <a id="734" href="Cubical.Displayed.Generic.html#697" class="Bound">p</a> <a id="736" href="Cubical.Displayed.Generic.html#713" class="Bound">i</a><a id="737" class="Symbol">))</a> <a id="740" href="Cubical.Displayed.Generic.html#695" class="Bound">b</a> <a id="742" href="Cubical.Displayed.Generic.html#699" class="Bound">b&#39;</a>
<a id="745" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="756" href="Cubical.Displayed.Generic.html#756" class="Bound">𝒮-A</a> <a id="760" href="Cubical.Displayed.Generic.html#760" class="Bound">B</a> <a id="762" class="Symbol">.</a><a id="763" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="774" href="Cubical.Displayed.Generic.html#774" class="Bound">b</a> <a id="776" href="Cubical.Displayed.Generic.html#776" class="Bound">p</a> <a id="778" href="Cubical.Displayed.Generic.html#778" class="Bound">b&#39;</a> <a id="781" class="Symbol">=</a> <a id="783" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="791" class="Symbol">_</a>

<a id="794" class="Comment">-- SubstRel for an arbitrary family</a>

<a id="𝒮ˢ-generic"></a><a id="831" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="842" class="Symbol">:</a> <a id="844" class="Symbol">{</a><a id="845" href="Cubical.Displayed.Generic.html#845" class="Bound">A</a> <a id="847" class="Symbol">:</a> <a id="849" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="854" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a><a id="856" class="Symbol">}</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.Displayed.Generic.html#859" class="Bound">𝒮-A</a> <a id="863" class="Symbol">:</a> <a id="865" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="871" href="Cubical.Displayed.Generic.html#845" class="Bound">A</a> <a id="873" href="Cubical.Displayed.Generic.html#354" class="Generalizable">ℓ≅A</a><a id="876" class="Symbol">)</a> <a id="878" class="Symbol">(</a><a id="879" href="Cubical.Displayed.Generic.html#879" class="Bound">B</a> <a id="881" class="Symbol">:</a> <a id="883" href="Cubical.Displayed.Generic.html#845" class="Bound">A</a> <a id="885" class="Symbol">→</a> <a id="887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="892" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a><a id="894" class="Symbol">)</a> <a id="896" class="Symbol">→</a> <a id="898" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="907" href="Cubical.Displayed.Generic.html#859" class="Bound">𝒮-A</a> <a id="911" href="Cubical.Displayed.Generic.html#879" class="Bound">B</a>
<a id="913" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="924" href="Cubical.Displayed.Generic.html#924" class="Bound">𝒮-A</a> <a id="928" href="Cubical.Displayed.Generic.html#928" class="Bound">B</a> <a id="930" class="Symbol">.</a><a id="931" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="944" href="Cubical.Displayed.Generic.html#944" class="Bound">p</a> <a id="946" class="Symbol">=</a> <a id="948" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="959" href="Cubical.Displayed.Generic.html#928" class="Bound">B</a> <a id="961" class="Symbol">(</a><a id="962" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="972" href="Cubical.Displayed.Generic.html#924" class="Bound">𝒮-A</a> <a id="976" href="Cubical.Displayed.Generic.html#944" class="Bound">p</a><a id="977" class="Symbol">)</a>
<a id="979" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="990" href="Cubical.Displayed.Generic.html#990" class="Bound">𝒮-A</a> <a id="994" href="Cubical.Displayed.Generic.html#994" class="Bound">B</a> <a id="996" class="Symbol">.</a><a id="997" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="1010" href="Cubical.Displayed.Generic.html#1010" class="Bound">p</a> <a id="1012" href="Cubical.Displayed.Generic.html#1012" class="Bound">b</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  A morphism of UARels is a function between the structures with an action on the relations that
  commutes with the equivalence to PathP.

  We can reindex a DUARel or SubstRel along one of these.
-}</a>
<a id="205" class="Keyword">module</a> <a id="212" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a> <a id="239" class="Keyword">where</a>

<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="524" class="Keyword">private</a>
  <a id="534" class="Keyword">variable</a>
    <a id="547" href="Cubical.Displayed.Morphism.html#547" class="Generalizable">ℓ</a> <a id="549" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a> <a id="552" href="Cubical.Displayed.Morphism.html#552" class="Generalizable">ℓA&#39;</a> <a id="556" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a> <a id="560" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a> <a id="563" href="Cubical.Displayed.Morphism.html#563" class="Generalizable">ℓB&#39;</a> <a id="567" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a> <a id="571" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a> <a id="574" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a> <a id="578" class="Symbol">:</a> <a id="580" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="587" class="Keyword">record</a> <a id="UARelHom"></a><a id="594" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="603" class="Symbol">{</a><a id="604" href="Cubical.Displayed.Morphism.html#604" class="Bound">A</a> <a id="606" class="Symbol">:</a> <a id="608" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="613" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="615" class="Symbol">}</a> <a id="617" class="Symbol">{</a><a id="618" href="Cubical.Displayed.Morphism.html#618" class="Bound">B</a> <a id="620" class="Symbol">:</a> <a id="622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="627" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="629" class="Symbol">}</a> <a id="631" class="Symbol">(</a><a id="632" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="636" class="Symbol">:</a> <a id="638" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="644" href="Cubical.Displayed.Morphism.html#604" class="Bound">A</a> <a id="646" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Displayed.Morphism.html#652" class="Bound">𝒮-B</a> <a id="656" class="Symbol">:</a> <a id="658" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="664" href="Cubical.Displayed.Morphism.html#618" class="Bound">B</a> <a id="666" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="669" class="Symbol">)</a>
  <a id="673" class="Symbol">:</a> <a id="675" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="680" class="Symbol">(</a><a id="681" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="687" class="Symbol">(</a><a id="688" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="694" href="Cubical.Displayed.Morphism.html#613" class="Bound">ℓA</a> <a id="697" href="Cubical.Displayed.Morphism.html#646" class="Bound">ℓ≅A</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">(</a><a id="703" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="709" href="Cubical.Displayed.Morphism.html#627" class="Bound">ℓB</a> <a id="712" href="Cubical.Displayed.Morphism.html#666" class="Bound">ℓ≅B</a><a id="715" class="Symbol">))</a> <a id="718" class="Keyword">where</a>
  <a id="726" class="Keyword">no-eta-equality</a>
  <a id="744" class="Keyword">constructor</a> <a id="uarelhom"></a><a id="756" href="Cubical.Displayed.Morphism.html#756" class="InductiveConstructor">uarelhom</a>
  <a id="767" class="Keyword">field</a>
    <a id="UARelHom.fun"></a><a id="777" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="781" class="Symbol">:</a> <a id="783" href="Cubical.Displayed.Morphism.html#604" class="Bound">A</a> <a id="785" class="Symbol">→</a> <a id="787" href="Cubical.Displayed.Morphism.html#618" class="Bound">B</a>
    <a id="UARelHom.rel"></a><a id="793" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="797" class="Symbol">:</a> <a id="799" class="Symbol">∀</a> <a id="801" class="Symbol">{</a><a id="802" href="Cubical.Displayed.Morphism.html#802" class="Bound">a</a> <a id="804" href="Cubical.Displayed.Morphism.html#804" class="Bound">a&#39;</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">→</a> <a id="810" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="820" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="824" href="Cubical.Displayed.Morphism.html#802" class="Bound">a</a> <a id="826" href="Cubical.Displayed.Morphism.html#804" class="Bound">a&#39;</a> <a id="829" class="Symbol">→</a> <a id="831" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="841" href="Cubical.Displayed.Morphism.html#652" class="Bound">𝒮-B</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="850" href="Cubical.Displayed.Morphism.html#802" class="Bound">a</a><a id="851" class="Symbol">)</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="858" href="Cubical.Displayed.Morphism.html#804" class="Bound">a&#39;</a><a id="860" class="Symbol">)</a>
    <a id="UARelHom.ua"></a><a id="866" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="869" class="Symbol">:</a> <a id="871" class="Symbol">∀</a> <a id="873" class="Symbol">{</a><a id="874" href="Cubical.Displayed.Morphism.html#874" class="Bound">a</a> <a id="876" href="Cubical.Displayed.Morphism.html#876" class="Bound">a&#39;</a><a id="878" class="Symbol">}</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.Displayed.Morphism.html#881" class="Bound">p</a> <a id="883" class="Symbol">:</a> <a id="885" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="895" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="899" href="Cubical.Displayed.Morphism.html#874" class="Bound">a</a> <a id="901" href="Cubical.Displayed.Morphism.html#876" class="Bound">a&#39;</a><a id="903" class="Symbol">)</a>
      <a id="911" class="Symbol">→</a> <a id="913" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="918" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="933" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="937" href="Cubical.Displayed.Morphism.html#881" class="Bound">p</a><a id="938" class="Symbol">)</a> <a id="940" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="942" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="952" href="Cubical.Displayed.Morphism.html#652" class="Bound">𝒮-B</a> <a id="956" class="Symbol">(</a><a id="957" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="961" href="Cubical.Displayed.Morphism.html#881" class="Bound">p</a><a id="962" class="Symbol">)</a>

<a id="965" class="Keyword">open</a> <a id="970" href="Cubical.Displayed.Morphism.html#594" class="Module">UARelHom</a>

<a id="𝒮-id"></a><a id="980" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="985" class="Symbol">:</a> <a id="987" class="Symbol">{</a><a id="988" href="Cubical.Displayed.Morphism.html#988" class="Bound">A</a> <a id="990" class="Symbol">:</a> <a id="992" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="997" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Displayed.Morphism.html#1002" class="Bound">𝒮-A</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1014" href="Cubical.Displayed.Morphism.html#988" class="Bound">A</a> <a id="1016" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1032" href="Cubical.Displayed.Morphism.html#1002" class="Bound">𝒮-A</a> <a id="1036" href="Cubical.Displayed.Morphism.html#1002" class="Bound">𝒮-A</a>
<a id="1040" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="1045" href="Cubical.Displayed.Morphism.html#1045" class="Bound">𝒮-A</a> <a id="1049" class="Symbol">.</a><a id="1050" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1062" class="Symbol">_</a>
<a id="1064" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="1069" href="Cubical.Displayed.Morphism.html#1069" class="Bound">𝒮-A</a> <a id="1073" class="Symbol">.</a><a id="1074" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1086" class="Symbol">_</a>
<a id="1088" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="1093" href="Cubical.Displayed.Morphism.html#1093" class="Bound">𝒮-A</a> <a id="1097" class="Symbol">.</a><a id="1098" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1101" class="Symbol">_</a> <a id="1103" class="Symbol">=</a> <a id="1105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="𝒮-∘"></a><a id="1111" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1115" class="Symbol">:</a> <a id="1117" class="Symbol">{</a><a id="1118" href="Cubical.Displayed.Morphism.html#1118" class="Bound">A</a> <a id="1120" class="Symbol">:</a> <a id="1122" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1127" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="1129" class="Symbol">}</a> <a id="1131" class="Symbol">{</a><a id="1132" href="Cubical.Displayed.Morphism.html#1132" class="Bound">𝒮-A</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1144" href="Cubical.Displayed.Morphism.html#1118" class="Bound">A</a> <a id="1146" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1149" class="Symbol">}</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Cubical.Displayed.Morphism.html#1152" class="Bound">B</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1161" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Cubical.Displayed.Morphism.html#1166" class="Bound">𝒮-B</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1178" href="Cubical.Displayed.Morphism.html#1152" class="Bound">B</a> <a id="1180" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="1183" class="Symbol">}</a>
  <a id="1187" class="Symbol">{</a><a id="1188" href="Cubical.Displayed.Morphism.html#1188" class="Bound">C</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1197" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a><a id="1199" class="Symbol">}</a> <a id="1201" class="Symbol">{</a><a id="1202" href="Cubical.Displayed.Morphism.html#1202" class="Bound">𝒮-C</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1214" href="Cubical.Displayed.Morphism.html#1188" class="Bound">C</a> <a id="1216" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a><a id="1219" class="Symbol">}</a>
  <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1234" href="Cubical.Displayed.Morphism.html#1166" class="Bound">𝒮-B</a> <a id="1238" href="Cubical.Displayed.Morphism.html#1202" class="Bound">𝒮-C</a>
  <a id="1244" class="Symbol">→</a> <a id="1246" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1255" href="Cubical.Displayed.Morphism.html#1132" class="Bound">𝒮-A</a> <a id="1259" href="Cubical.Displayed.Morphism.html#1166" class="Bound">𝒮-B</a>
  <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1276" href="Cubical.Displayed.Morphism.html#1132" class="Bound">𝒮-A</a> <a id="1280" href="Cubical.Displayed.Morphism.html#1202" class="Bound">𝒮-C</a>
<a id="1284" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1288" href="Cubical.Displayed.Morphism.html#1288" class="Bound">g</a> <a id="1290" href="Cubical.Displayed.Morphism.html#1290" class="Bound">f</a> <a id="1292" class="Symbol">.</a><a id="1293" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Cubical.Displayed.Morphism.html#1288" class="Bound">g</a> <a id="1301" class="Symbol">.</a><a id="1302" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1306" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1308" href="Cubical.Displayed.Morphism.html#1290" class="Bound">f</a> <a id="1310" class="Symbol">.</a><a id="1311" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a>
<a id="1315" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1319" href="Cubical.Displayed.Morphism.html#1319" class="Bound">g</a> <a id="1321" href="Cubical.Displayed.Morphism.html#1321" class="Bound">f</a> <a id="1323" class="Symbol">.</a><a id="1324" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1328" class="Symbol">=</a> <a id="1330" href="Cubical.Displayed.Morphism.html#1319" class="Bound">g</a> <a id="1332" class="Symbol">.</a><a id="1333" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1337" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1339" href="Cubical.Displayed.Morphism.html#1321" class="Bound">f</a> <a id="1341" class="Symbol">.</a><a id="1342" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a>
<a id="1346" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">𝒮-A</a> <a id="1355" class="Symbol">=</a> <a id="1357" href="Cubical.Displayed.Morphism.html#1357" class="Bound">𝒮-A</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">{</a><a id="1363" class="Argument">𝒮-B</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Cubical.Displayed.Morphism.html#1369" class="Bound">𝒮-B</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">{</a><a id="1375" class="Argument">𝒮-C</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Cubical.Displayed.Morphism.html#1381" class="Bound">𝒮-C</a><a id="1384" class="Symbol">}</a> <a id="1386" href="Cubical.Displayed.Morphism.html#1386" class="Bound">g</a> <a id="1388" href="Cubical.Displayed.Morphism.html#1388" class="Bound">f</a> <a id="1390" class="Symbol">.</a><a id="1391" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1394" href="Cubical.Displayed.Morphism.html#1394" class="Bound">p</a> <a id="1396" class="Symbol">=</a>
  <a id="1400" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Displayed.Morphism.html#1386" class="Bound">g</a> <a id="1414" class="Symbol">.</a><a id="1415" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a><a id="1418" class="Symbol">))</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Cubical.Displayed.Morphism.html#1388" class="Bound">f</a> <a id="1424" class="Symbol">.</a><a id="1425" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1428" href="Cubical.Displayed.Morphism.html#1394" class="Bound">p</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1433" href="Cubical.Displayed.Morphism.html#1386" class="Bound">g</a> <a id="1435" class="Symbol">.</a><a id="1436" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Cubical.Displayed.Morphism.html#1388" class="Bound">f</a> <a id="1442" class="Symbol">.</a><a id="1443" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1447" href="Cubical.Displayed.Morphism.html#1394" class="Bound">p</a><a id="1448" class="Symbol">)</a>

<a id="𝒮ᴰ-reindex"></a><a id="1451" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1462" class="Symbol">:</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Cubical.Displayed.Morphism.html#1465" class="Bound">A</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1474" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">{</a><a id="1479" href="Cubical.Displayed.Morphism.html#1479" class="Bound">𝒮-A</a> <a id="1483" class="Symbol">:</a> <a id="1485" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1491" href="Cubical.Displayed.Morphism.html#1465" class="Bound">A</a> <a id="1493" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">{</a><a id="1499" href="Cubical.Displayed.Morphism.html#1499" class="Bound">B</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1508" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="1510" class="Symbol">}</a> <a id="1512" class="Symbol">{</a><a id="1513" href="Cubical.Displayed.Morphism.html#1513" class="Bound">𝒮-B</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1525" href="Cubical.Displayed.Morphism.html#1499" class="Bound">B</a> <a id="1527" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="1530" class="Symbol">}</a> <a id="1532" class="Symbol">{</a><a id="1533" href="Cubical.Displayed.Morphism.html#1533" class="Bound">C</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Cubical.Displayed.Morphism.html#1499" class="Bound">B</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1546" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a><a id="1548" class="Symbol">}</a>
  <a id="1552" class="Symbol">(</a><a id="1553" href="Cubical.Displayed.Morphism.html#1553" class="Bound">f</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1566" href="Cubical.Displayed.Morphism.html#1479" class="Bound">𝒮-A</a> <a id="1570" href="Cubical.Displayed.Morphism.html#1513" class="Bound">𝒮-B</a><a id="1573" class="Symbol">)</a>
  <a id="1577" class="Symbol">→</a> <a id="1579" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1586" href="Cubical.Displayed.Morphism.html#1513" class="Bound">𝒮-B</a> <a id="1590" href="Cubical.Displayed.Morphism.html#1533" class="Bound">C</a> <a id="1592" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a>
  <a id="1598" class="Symbol">→</a> <a id="1600" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1607" href="Cubical.Displayed.Morphism.html#1479" class="Bound">𝒮-A</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Displayed.Morphism.html#1533" class="Bound">C</a> <a id="1614" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1616" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1620" href="Cubical.Displayed.Morphism.html#1553" class="Bound">f</a><a id="1621" class="Symbol">)</a> <a id="1623" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a>
<a id="1627" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1638" href="Cubical.Displayed.Morphism.html#1638" class="Bound">f</a> <a id="1640" href="Cubical.Displayed.Morphism.html#1640" class="Bound">𝒮ᴰ-C</a> <a id="1645" class="Symbol">.</a><a id="1646" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1661" href="Cubical.Displayed.Morphism.html#1661" class="Bound">c</a> <a id="1663" href="Cubical.Displayed.Morphism.html#1663" class="Bound">p</a> <a id="1665" href="Cubical.Displayed.Morphism.html#1665" class="Bound">c&#39;</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Cubical.Displayed.Morphism.html#1640" class="Bound">𝒮ᴰ-C</a> <a id="1675" class="Symbol">.</a><a id="1676" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1691" href="Cubical.Displayed.Morphism.html#1661" class="Bound">c</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Displayed.Morphism.html#1638" class="Bound">f</a> <a id="1696" class="Symbol">.</a><a id="1697" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1701" href="Cubical.Displayed.Morphism.html#1663" class="Bound">p</a><a id="1702" class="Symbol">)</a> <a id="1704" href="Cubical.Displayed.Morphism.html#1665" class="Bound">c&#39;</a>
<a id="1707" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1718" class="Symbol">{</a><a id="1719" class="Argument">C</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="Cubical.Displayed.Morphism.html#1723" class="Bound">C</a><a id="1724" class="Symbol">}</a> <a id="1726" href="Cubical.Displayed.Morphism.html#1726" class="Bound">f</a> <a id="1728" href="Cubical.Displayed.Morphism.html#1728" class="Bound">𝒮ᴰ-C</a> <a id="1733" class="Symbol">.</a><a id="1734" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1745" href="Cubical.Displayed.Morphism.html#1745" class="Bound">c</a> <a id="1747" href="Cubical.Displayed.Morphism.html#1747" class="Bound">p</a> <a id="1749" href="Cubical.Displayed.Morphism.html#1749" class="Bound">c&#39;</a> <a id="1752" class="Symbol">=</a>
  <a id="1756" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
    <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Displayed.Morphism.html#1728" class="Bound">𝒮ᴰ-C</a> <a id="1776" class="Symbol">.</a><a id="1777" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1788" href="Cubical.Displayed.Morphism.html#1745" class="Bound">c</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Displayed.Morphism.html#1726" class="Bound">f</a> <a id="1793" class="Symbol">.</a><a id="1794" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1798" href="Cubical.Displayed.Morphism.html#1747" class="Bound">p</a><a id="1799" class="Symbol">)</a> <a id="1801" href="Cubical.Displayed.Morphism.html#1749" class="Bound">c&#39;</a><a id="1803" class="Symbol">)</a>
    <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="1821" class="Symbol">(λ</a> <a id="1824" href="Cubical.Displayed.Morphism.html#1824" class="Bound">q</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1834" class="Symbol">(λ</a> <a id="1837" href="Cubical.Displayed.Morphism.html#1837" class="Bound">i</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Cubical.Displayed.Morphism.html#1723" class="Bound">C</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Displayed.Morphism.html#1824" class="Bound">q</a> <a id="1846" href="Cubical.Displayed.Morphism.html#1837" class="Bound">i</a><a id="1847" class="Symbol">))</a> <a id="1850" href="Cubical.Displayed.Morphism.html#1745" class="Bound">c</a> <a id="1852" href="Cubical.Displayed.Morphism.html#1749" class="Bound">c&#39;</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Displayed.Morphism.html#1726" class="Bound">f</a> <a id="1864" class="Symbol">.</a><a id="1865" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1868" href="Cubical.Displayed.Morphism.html#1747" class="Bound">p</a><a id="1869" class="Symbol">)))</a>

<a id="𝒮ˢ-reindex"></a><a id="1874" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="1885" class="Symbol">:</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Cubical.Displayed.Morphism.html#1888" class="Bound">A</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1897" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">{</a><a id="1902" href="Cubical.Displayed.Morphism.html#1902" class="Bound">𝒮-A</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1914" href="Cubical.Displayed.Morphism.html#1888" class="Bound">A</a> <a id="1916" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1919" class="Symbol">}</a> <a id="1921" class="Symbol">{</a><a id="1922" href="Cubical.Displayed.Morphism.html#1922" class="Bound">B</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1931" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="1933" class="Symbol">}</a> <a id="1935" class="Symbol">{</a><a id="1936" href="Cubical.Displayed.Morphism.html#1936" class="Bound">𝒮-B</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1948" href="Cubical.Displayed.Morphism.html#1922" class="Bound">B</a> <a id="1950" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="1953" class="Symbol">}</a> <a id="1955" class="Symbol">{</a><a id="1956" href="Cubical.Displayed.Morphism.html#1956" class="Bound">C</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Cubical.Displayed.Morphism.html#1922" class="Bound">B</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1969" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a><a id="1971" class="Symbol">}</a>
  <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Displayed.Morphism.html#1976" class="Bound">f</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1989" href="Cubical.Displayed.Morphism.html#1902" class="Bound">𝒮-A</a> <a id="1993" href="Cubical.Displayed.Morphism.html#1936" class="Bound">𝒮-B</a><a id="1996" class="Symbol">)</a>
  <a id="2000" class="Symbol">→</a> <a id="2002" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2011" href="Cubical.Displayed.Morphism.html#1936" class="Bound">𝒮-B</a> <a id="2015" href="Cubical.Displayed.Morphism.html#1956" class="Bound">C</a>
  <a id="2019" class="Symbol">→</a> <a id="2021" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2030" href="Cubical.Displayed.Morphism.html#1902" class="Bound">𝒮-A</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Cubical.Displayed.Morphism.html#1956" class="Bound">C</a> <a id="2037" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2039" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="2043" href="Cubical.Displayed.Morphism.html#1976" class="Bound">f</a><a id="2044" class="Symbol">)</a>
<a id="2046" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="2057" href="Cubical.Displayed.Morphism.html#2057" class="Bound">f</a> <a id="2059" href="Cubical.Displayed.Morphism.html#2059" class="Bound">𝒮ˢ-C</a> <a id="2064" class="Symbol">.</a><a id="2065" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="2078" href="Cubical.Displayed.Morphism.html#2078" class="Bound">p</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Cubical.Displayed.Morphism.html#2059" class="Bound">𝒮ˢ-C</a> <a id="2087" class="Symbol">.</a><a id="2088" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Cubical.Displayed.Morphism.html#2057" class="Bound">f</a> <a id="2104" class="Symbol">.</a><a id="2105" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="2109" href="Cubical.Displayed.Morphism.html#2078" class="Bound">p</a><a id="2110" class="Symbol">)</a>
<a id="2112" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="2123" class="Symbol">{</a><a id="2124" class="Argument">C</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Displayed.Morphism.html#2128" class="Bound">C</a><a id="2129" class="Symbol">}</a> <a id="2131" href="Cubical.Displayed.Morphism.html#2131" class="Bound">f</a> <a id="2133" href="Cubical.Displayed.Morphism.html#2133" class="Bound">𝒮ˢ-C</a> <a id="2138" class="Symbol">.</a><a id="2139" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="2152" href="Cubical.Displayed.Morphism.html#2152" class="Bound">p</a> <a id="2154" href="Cubical.Displayed.Morphism.html#2154" class="Bound">c</a> <a id="2156" class="Symbol">=</a>
  <a id="2160" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2165" class="Symbol">(λ</a> <a id="2168" href="Cubical.Displayed.Morphism.html#2168" class="Bound">q</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2178" href="Cubical.Displayed.Morphism.html#2128" class="Bound">C</a> <a id="2180" href="Cubical.Displayed.Morphism.html#2168" class="Bound">q</a> <a id="2182" href="Cubical.Displayed.Morphism.html#2154" class="Bound">c</a><a id="2183" class="Symbol">)</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Cubical.Displayed.Morphism.html#2131" class="Bound">f</a> <a id="2188" class="Symbol">.</a><a id="2189" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="2192" href="Cubical.Displayed.Morphism.html#2152" class="Bound">p</a><a id="2193" class="Symbol">)</a>
  <a id="2197" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2199" href="Cubical.Displayed.Morphism.html#2133" class="Bound">𝒮ˢ-C</a> <a id="2204" class="Symbol">.</a><a id="2205" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Cubical.Displayed.Morphism.html#2131" class="Bound">f</a> <a id="2221" class="Symbol">.</a><a id="2222" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="2226" href="Cubical.Displayed.Morphism.html#2152" class="Bound">p</a><a id="2227" class="Symbol">)</a> <a id="2229" href="Cubical.Displayed.Morphism.html#2154" class="Bound">c</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Prop.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Prop</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Functions building UARels and DUARels on propositions / propositional families

-}</a>
<a id="90" class="Symbol">{-#</a> <a id="94" class="Keyword">OPTIONS</a> <a id="102" class="Pragma">--no-exact-split</a> <a id="119" class="Symbol">#-}</a>
<a id="123" class="Keyword">module</a> <a id="130" href="Cubical.Displayed.Prop.html" class="Module">Cubical.Displayed.Prop</a> <a id="153" class="Keyword">where</a>

<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="238" class="Keyword">open</a> <a id="243" class="Keyword">import</a> <a id="250" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>

<a id="418" class="Keyword">private</a>
  <a id="428" class="Keyword">variable</a>
    <a id="441" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a> <a id="444" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a> <a id="448" href="Cubical.Displayed.Prop.html#448" class="Generalizable">ℓB</a> <a id="451" href="Cubical.Displayed.Prop.html#451" class="Generalizable">ℓ≅B</a> <a id="455" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a> <a id="458" class="Symbol">:</a> <a id="460" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="𝒮-prop"></a><a id="467" href="Cubical.Displayed.Prop.html#467" class="Function">𝒮-prop</a> <a id="474" class="Symbol">:</a> <a id="476" class="Symbol">(</a><a id="477" href="Cubical.Displayed.Prop.html#477" class="Bound">P</a> <a id="479" class="Symbol">:</a> <a id="481" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="487" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="489" class="Symbol">)</a> <a id="491" class="Symbol">→</a> <a id="493" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="499" class="Symbol">(</a><a id="500" href="Cubical.Displayed.Prop.html#477" class="Bound">P</a> <a id="502" class="Symbol">.</a><a id="503" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="506" class="Symbol">)</a> <a id="508" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="515" href="Cubical.Displayed.Prop.html#467" class="Function">𝒮-prop</a> <a id="522" href="Cubical.Displayed.Prop.html#522" class="Bound">P</a> <a id="524" class="Symbol">.</a><a id="525" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="535" class="Symbol">_</a> <a id="537" class="Symbol">_</a> <a id="539" class="Symbol">=</a> <a id="541" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="546" href="Cubical.Displayed.Prop.html#467" class="Function">𝒮-prop</a> <a id="553" href="Cubical.Displayed.Prop.html#553" class="Bound">P</a> <a id="555" class="Symbol">.</a><a id="556" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="565" class="Symbol">_</a> <a id="567" class="Symbol">_</a> <a id="569" class="Symbol">=</a>
  <a id="573" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="597" class="Symbol">(</a><a id="598" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="614" class="Number">0</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Displayed.Prop.html#553" class="Bound">P</a> <a id="619" class="Symbol">.</a><a id="620" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="623" class="Symbol">)</a> <a id="625" class="Symbol">_</a> <a id="627" class="Symbol">_))</a>

<a id="𝒮ᴰ-prop"></a><a id="632" href="Cubical.Displayed.Prop.html#632" class="Function">𝒮ᴰ-prop</a> <a id="640" class="Symbol">:</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Displayed.Prop.html#643" class="Bound">A</a> <a id="645" class="Symbol">:</a> <a id="647" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="652" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a><a id="654" class="Symbol">}</a> <a id="656" class="Symbol">(</a><a id="657" href="Cubical.Displayed.Prop.html#657" class="Bound">𝒮-A</a> <a id="661" class="Symbol">:</a> <a id="663" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="669" href="Cubical.Displayed.Prop.html#643" class="Bound">A</a> <a id="671" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">(</a><a id="677" href="Cubical.Displayed.Prop.html#677" class="Bound">P</a> <a id="679" class="Symbol">:</a> <a id="681" href="Cubical.Displayed.Prop.html#643" class="Bound">A</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="691" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="693" class="Symbol">)</a>
  <a id="697" class="Symbol">→</a> <a id="699" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="706" href="Cubical.Displayed.Prop.html#657" class="Bound">𝒮-A</a> <a id="710" class="Symbol">(λ</a> <a id="713" href="Cubical.Displayed.Prop.html#713" class="Bound">a</a> <a id="715" class="Symbol">→</a> <a id="717" href="Cubical.Displayed.Prop.html#677" class="Bound">P</a> <a id="719" href="Cubical.Displayed.Prop.html#713" class="Bound">a</a> <a id="721" class="Symbol">.</a><a id="722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="725" class="Symbol">)</a> <a id="727" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="734" href="Cubical.Displayed.Prop.html#632" class="Function">𝒮ᴰ-prop</a> <a id="742" href="Cubical.Displayed.Prop.html#742" class="Bound">𝒮-A</a> <a id="746" href="Cubical.Displayed.Prop.html#746" class="Bound">P</a> <a id="748" class="Symbol">.</a><a id="749" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="764" class="Symbol">_</a> <a id="766" class="Symbol">_</a> <a id="768" class="Symbol">_</a> <a id="770" class="Symbol">=</a> <a id="772" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="777" href="Cubical.Displayed.Prop.html#632" class="Function">𝒮ᴰ-prop</a> <a id="785" href="Cubical.Displayed.Prop.html#785" class="Bound">𝒮-A</a> <a id="789" href="Cubical.Displayed.Prop.html#789" class="Bound">P</a> <a id="791" class="Symbol">.</a><a id="792" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="803" class="Symbol">_</a> <a id="805" class="Symbol">_</a> <a id="807" class="Symbol">_</a> <a id="809" class="Symbol">=</a>
  <a id="813" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="822" class="Symbol">(</a><a id="823" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="855" class="Number">0</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Displayed.Prop.html#789" class="Bound">P</a> <a id="860" class="Symbol">_</a> <a id="862" class="Symbol">.</a><a id="863" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="866" class="Symbol">)</a> <a id="868" class="Symbol">_</a> <a id="870" class="Symbol">_))</a>

<a id="𝒮-subtype"></a><a id="875" href="Cubical.Displayed.Prop.html#875" class="Function">𝒮-subtype</a> <a id="885" class="Symbol">:</a> <a id="887" class="Symbol">{</a><a id="888" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="890" class="Symbol">:</a> <a id="892" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="897" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Displayed.Prop.html#902" class="Bound">𝒮-A</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="914" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="916" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a><a id="919" class="Symbol">)</a> <a id="921" class="Symbol">{</a><a id="922" href="Cubical.Displayed.Prop.html#922" class="Bound">P</a> <a id="924" class="Symbol">:</a> <a id="926" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="928" class="Symbol">→</a> <a id="930" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="935" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="937" class="Symbol">}</a>
  <a id="941" class="Symbol">→</a> <a id="943" class="Symbol">(∀</a> <a id="946" href="Cubical.Displayed.Prop.html#946" class="Bound">a</a> <a id="948" class="Symbol">→</a> <a id="950" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Displayed.Prop.html#922" class="Bound">P</a> <a id="960" href="Cubical.Displayed.Prop.html#946" class="Bound">a</a><a id="961" class="Symbol">))</a>
  <a id="966" class="Symbol">→</a> <a id="968" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="974" class="Symbol">(</a><a id="975" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="977" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="979" href="Cubical.Displayed.Prop.html#922" class="Bound">P</a><a id="980" class="Symbol">)</a> <a id="982" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a>
<a id="986" href="Cubical.Displayed.Prop.html#875" class="Function">𝒮-subtype</a> <a id="996" href="Cubical.Displayed.Prop.html#996" class="Bound">𝒮-A</a> <a id="1000" href="Cubical.Displayed.Prop.html#1000" class="Bound">propP</a> <a id="1006" class="Symbol">.</a><a id="1007" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Displayed.Prop.html#1018" class="Bound">a</a> <a id="1020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1022" class="Symbol">_)</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Cubical.Displayed.Prop.html#1026" class="Bound">a&#39;</a> <a id="1029" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1031" class="Symbol">_)</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Cubical.Displayed.Prop.html#996" class="Bound">𝒮-A</a> <a id="1040" class="Symbol">.</a><a id="1041" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1051" href="Cubical.Displayed.Prop.html#1018" class="Bound">a</a> <a id="1053" href="Cubical.Displayed.Prop.html#1026" class="Bound">a&#39;</a>
<a id="1056" href="Cubical.Displayed.Prop.html#875" class="Function">𝒮-subtype</a> <a id="1066" href="Cubical.Displayed.Prop.html#1066" class="Bound">𝒮-A</a> <a id="1070" href="Cubical.Displayed.Prop.html#1070" class="Bound">propP</a> <a id="1076" class="Symbol">.</a><a id="1077" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Cubical.Displayed.Prop.html#1087" class="Bound">a</a> <a id="1089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1091" class="Symbol">_)</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Displayed.Prop.html#1095" class="Bound">a&#39;</a> <a id="1098" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1100" class="Symbol">_)</a> <a id="1103" class="Symbol">=</a>
  <a id="1107" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Displayed.Prop.html#1066" class="Bound">𝒮-A</a> <a id="1122" class="Symbol">.</a><a id="1123" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1132" href="Cubical.Displayed.Prop.html#1087" class="Bound">a</a> <a id="1134" href="Cubical.Displayed.Prop.html#1095" class="Bound">a&#39;</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Data.Sigma.Properties.html#13649" class="Function">Σ≡PropEquiv</a> <a id="1151" href="Cubical.Displayed.Prop.html#1070" class="Bound">propP</a><a id="1156" class="Symbol">)</a>

<a id="𝒮ᴰ-subtype"></a><a id="1159" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="1170" class="Symbol">:</a> <a id="1172" class="Symbol">{</a><a id="1173" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1182" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a><a id="1184" class="Symbol">}</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Cubical.Displayed.Prop.html#1187" class="Bound">𝒮-A</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1199" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a> <a id="1201" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a><a id="1204" class="Symbol">}</a>
  <a id="1208" class="Symbol">{</a><a id="1209" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1222" href="Cubical.Displayed.Prop.html#448" class="Generalizable">ℓB</a><a id="1224" class="Symbol">}</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Cubical.Displayed.Prop.html#1227" class="Bound">𝒮ᴰ-B</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1241" href="Cubical.Displayed.Prop.html#1187" class="Bound">𝒮-A</a> <a id="1245" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1247" href="Cubical.Displayed.Prop.html#451" class="Generalizable">ℓ≅B</a><a id="1250" class="Symbol">)</a>
  <a id="1254" class="Symbol">{</a><a id="1255" href="Cubical.Displayed.Prop.html#1255" class="Bound">P</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.Displayed.Prop.html#1260" class="Bound">a</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1271" href="Cubical.Displayed.Prop.html#1260" class="Bound">a</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1280" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="1282" class="Symbol">}</a>
  <a id="1286" class="Symbol">→</a> <a id="1288" class="Symbol">(∀</a> <a id="1291" href="Cubical.Displayed.Prop.html#1291" class="Bound">a</a> <a id="1293" href="Cubical.Displayed.Prop.html#1293" class="Bound">b</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Cubical.Displayed.Prop.html#1255" class="Bound">P</a> <a id="1307" href="Cubical.Displayed.Prop.html#1291" class="Bound">a</a> <a id="1309" href="Cubical.Displayed.Prop.html#1293" class="Bound">b</a><a id="1310" class="Symbol">))</a>
  <a id="1315" class="Symbol">→</a> <a id="1317" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1324" href="Cubical.Displayed.Prop.html#1187" class="Bound">𝒮-A</a> <a id="1328" class="Symbol">(λ</a> <a id="1331" href="Cubical.Displayed.Prop.html#1331" class="Bound">a</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1338" href="Cubical.Displayed.Prop.html#1338" class="Bound">b</a> <a id="1340" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1342" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1344" href="Cubical.Displayed.Prop.html#1331" class="Bound">a</a> <a id="1346" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Displayed.Prop.html#1255" class="Bound">P</a> <a id="1351" href="Cubical.Displayed.Prop.html#1331" class="Bound">a</a> <a id="1353" href="Cubical.Displayed.Prop.html#1338" class="Bound">b</a><a id="1354" class="Symbol">))</a> <a id="1357" href="Cubical.Displayed.Prop.html#451" class="Generalizable">ℓ≅B</a>
<a id="1361" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="1372" href="Cubical.Displayed.Prop.html#1372" class="Bound">𝒮ᴰ-B</a> <a id="1377" href="Cubical.Displayed.Prop.html#1377" class="Bound">propP</a> <a id="1383" class="Symbol">.</a><a id="1384" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Cubical.Displayed.Prop.html#1400" class="Bound">b</a> <a id="1402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1404" class="Symbol">_)</a> <a id="1407" href="Cubical.Displayed.Prop.html#1407" class="Bound">p</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Displayed.Prop.html#1410" class="Bound">b&#39;</a> <a id="1413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1415" class="Symbol">_)</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="Cubical.Displayed.Prop.html#1372" class="Bound">𝒮ᴰ-B</a> <a id="1425" class="Symbol">.</a><a id="1426" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1441" href="Cubical.Displayed.Prop.html#1400" class="Bound">b</a> <a id="1443" href="Cubical.Displayed.Prop.html#1407" class="Bound">p</a> <a id="1445" href="Cubical.Displayed.Prop.html#1410" class="Bound">b&#39;</a>
<a id="1448" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="1459" href="Cubical.Displayed.Prop.html#1459" class="Bound">𝒮ᴰ-B</a> <a id="1464" href="Cubical.Displayed.Prop.html#1464" class="Bound">propP</a> <a id="1470" class="Symbol">.</a><a id="1471" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Cubical.Displayed.Prop.html#1483" class="Bound">b</a> <a id="1485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1487" class="Symbol">_)</a> <a id="1490" href="Cubical.Displayed.Prop.html#1490" class="Bound">p</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Displayed.Prop.html#1493" class="Bound">b&#39;</a> <a id="1496" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1498" class="Symbol">_)</a> <a id="1501" class="Symbol">=</a>
  <a id="1505" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
    <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Displayed.Prop.html#1459" class="Bound">𝒮ᴰ-B</a> <a id="1525" class="Symbol">.</a><a id="1526" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1537" href="Cubical.Displayed.Prop.html#1483" class="Bound">b</a> <a id="1539" href="Cubical.Displayed.Prop.html#1490" class="Bound">p</a> <a id="1541" href="Cubical.Displayed.Prop.html#1493" class="Bound">b&#39;</a><a id="1543" class="Symbol">)</a>
    <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="1566" class="Symbol">(</a><a id="1567" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Data.Sigma.Properties.html#12637" class="Function">Σ-contractSnd</a> <a id="1591" class="Symbol">λ</a> <a id="1593" href="Cubical.Displayed.Prop.html#1593" class="Bound">_</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="1614" class="Number">0</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Displayed.Prop.html#1464" class="Bound">propP</a> <a id="1623" class="Symbol">_</a> <a id="1625" href="Cubical.Displayed.Prop.html#1493" class="Bound">b&#39;</a><a id="1627" class="Symbol">)</a> <a id="1629" class="Symbol">_</a> <a id="1631" class="Symbol">_))</a>
      <a id="1641" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a><a id="1652" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Displayed.Properties.html" class="Module">Cubical.Displayed.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="290" class="Keyword">using</a> <a id="296" class="Symbol">(</a><a id="297" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a><a id="308" class="Symbol">;</a> <a id="310" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a><a id="320" class="Symbol">;</a> <a id="322" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a><a id="341" class="Symbol">)</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="442" class="Keyword">open</a> <a id="447" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>

<a id="499" class="Keyword">private</a>
  <a id="509" class="Keyword">variable</a>
    <a id="522" href="Cubical.Displayed.Properties.html#522" class="Generalizable">ℓ</a> <a id="524" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a> <a id="527" href="Cubical.Displayed.Properties.html#527" class="Generalizable">ℓA&#39;</a> <a id="531" href="Cubical.Displayed.Properties.html#531" class="Generalizable">ℓP</a> <a id="534" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a> <a id="538" href="Cubical.Displayed.Properties.html#538" class="Generalizable">ℓ≅A&#39;</a> <a id="543" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a> <a id="546" href="Cubical.Displayed.Properties.html#546" class="Generalizable">ℓB&#39;</a> <a id="550" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a> <a id="554" href="Cubical.Displayed.Properties.html#554" class="Generalizable">ℓ≅B&#39;</a> <a id="559" href="Cubical.Displayed.Properties.html#559" class="Generalizable">ℓC</a> <a id="562" href="Cubical.Displayed.Properties.html#562" class="Generalizable">ℓ≅C</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="575" class="Comment">-- induction principles</a>

<a id="600" class="Keyword">module</a> <a id="607" href="Cubical.Displayed.Properties.html#607" class="Module">_</a> <a id="609" class="Symbol">{</a><a id="610" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a> <a id="612" class="Symbol">:</a> <a id="614" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="619" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="621" class="Symbol">}</a> <a id="623" class="Symbol">(</a><a id="624" href="Cubical.Displayed.Properties.html#624" class="Bound">𝒮-A</a> <a id="628" class="Symbol">:</a> <a id="630" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="636" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a> <a id="638" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="641" class="Symbol">)</a> <a id="643" class="Keyword">where</a>
  <a id="651" class="Keyword">open</a> <a id="656" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="662" href="Cubical.Displayed.Properties.html#624" class="Bound">𝒮-A</a>

  <a id="669" class="Comment">-- Contractibility of ≅-singletons</a>

  <a id="707" href="Cubical.Displayed.Properties.html#707" class="Function">𝒮-isContrSingl</a> <a id="722" class="Symbol">:</a> <a id="724" class="Symbol">(</a><a id="725" href="Cubical.Displayed.Properties.html#725" class="Bound">a</a> <a id="727" class="Symbol">:</a> <a id="729" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">→</a> <a id="734" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="742" class="Symbol">(</a><a id="743" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="746" href="Cubical.Displayed.Properties.html#746" class="Bound">a&#39;</a> <a id="749" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="751" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a> <a id="753" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Displayed.Properties.html#725" class="Bound">a</a> <a id="758" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="760" href="Cubical.Displayed.Properties.html#746" class="Bound">a&#39;</a><a id="762" class="Symbol">))</a>
  <a id="767" href="Cubical.Displayed.Properties.html#707" class="Function">𝒮-isContrSingl</a> <a id="782" href="Cubical.Displayed.Properties.html#782" class="Bound">a</a> <a id="784" class="Symbol">=</a>
    <a id="790" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="815" class="Number">0</a>
      <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Data.Sigma.Properties.html#9509" class="Function">Σ-cong-iso-snd</a> <a id="839" class="Symbol">λ</a> <a id="841" href="Cubical.Displayed.Properties.html#841" class="Bound">_</a> <a id="843" class="Symbol">→</a> <a id="845" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="851" class="Symbol">_</a> <a id="853" class="Symbol">_)</a>
      <a id="862" class="Symbol">(</a><a id="863" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="876" href="Cubical.Displayed.Properties.html#782" class="Bound">a</a><a id="877" class="Symbol">)</a>

  <a id="882" class="Comment">-- Sometimes we have a hard-coded a ≅ a we want to use as the reflexivity</a>

  <a id="959" href="Cubical.Displayed.Properties.html#959" class="Function">𝒮-J-customRefl≅</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">{</a><a id="978" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="980" class="Symbol">:</a> <a id="982" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">{</a><a id="986" href="Cubical.Displayed.Properties.html#986" class="Bound">myRefl</a> <a id="993" class="Symbol">:</a> <a id="995" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="997" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="999" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a><a id="1000" class="Symbol">}</a>
    <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Displayed.Properties.html#1007" class="Bound">P</a> <a id="1009" class="Symbol">:</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Displayed.Properties.html#1012" class="Bound">a&#39;</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">→</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Displayed.Properties.html#1023" class="Bound">p</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="1029" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1031" href="Cubical.Displayed.Properties.html#1012" class="Bound">a&#39;</a><a id="1033" class="Symbol">)</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1042" href="Cubical.Displayed.Properties.html#522" class="Generalizable">ℓ</a><a id="1043" class="Symbol">)</a>
    <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Displayed.Properties.html#1050" class="Bound">d</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Cubical.Displayed.Properties.html#1007" class="Bound">P</a> <a id="1056" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="1058" href="Cubical.Displayed.Properties.html#986" class="Bound">myRefl</a><a id="1064" class="Symbol">)</a>
    <a id="1070" class="Symbol">{</a><a id="1071" href="Cubical.Displayed.Properties.html#1071" class="Bound">a&#39;</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1077" class="Symbol">}</a>
    <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Displayed.Properties.html#1084" class="Bound">p</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="1090" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1092" href="Cubical.Displayed.Properties.html#1071" class="Bound">a&#39;</a><a id="1094" class="Symbol">)</a>
    <a id="1100" class="Symbol">→</a> <a id="1102" href="Cubical.Displayed.Properties.html#1007" class="Bound">P</a> <a id="1104" href="Cubical.Displayed.Properties.html#1071" class="Bound">a&#39;</a> <a id="1107" href="Cubical.Displayed.Properties.html#1084" class="Bound">p</a>
  <a id="1111" href="Cubical.Displayed.Properties.html#959" class="Function">𝒮-J-customRefl≅</a> <a id="1127" href="Cubical.Displayed.Properties.html#1127" class="Bound">P</a> <a id="1129" href="Cubical.Displayed.Properties.html#1129" class="Bound">d</a> <a id="1131" href="Cubical.Displayed.Properties.html#1131" class="Bound">p</a> <a id="1133" class="Symbol">=</a>
    <a id="1139" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1154" href="Cubical.Displayed.Properties.html#1127" class="Bound">P</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Cubical.Displayed.Properties.html#707" class="Function">𝒮-isContrSingl</a> <a id="1189" class="Symbol">_)</a> <a id="1192" class="Symbol">_</a> <a id="1194" class="Symbol">_)</a> <a id="1197" href="Cubical.Displayed.Properties.html#1129" class="Bound">d</a>

  <a id="1202" href="Cubical.Displayed.Properties.html#1202" class="Function">𝒮-J-≅</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1216" class="Symbol">}</a>
    <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Displayed.Properties.html#1223" class="Bound">P</a> <a id="1225" class="Symbol">:</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Cubical.Displayed.Properties.html#1228" class="Bound">a&#39;</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1234" class="Symbol">)</a> <a id="1236" class="Symbol">→</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Displayed.Properties.html#1239" class="Bound">p</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1245" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1247" href="Cubical.Displayed.Properties.html#1228" class="Bound">a&#39;</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1258" href="Cubical.Displayed.Properties.html#522" class="Generalizable">ℓ</a><a id="1259" class="Symbol">)</a>
    <a id="1265" class="Symbol">(</a><a id="1266" href="Cubical.Displayed.Properties.html#1266" class="Bound">d</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Cubical.Displayed.Properties.html#1223" class="Bound">P</a> <a id="1272" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1277" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a><a id="1278" class="Symbol">))</a>
    <a id="1285" class="Symbol">{</a><a id="1286" href="Cubical.Displayed.Properties.html#1286" class="Bound">a&#39;</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1292" class="Symbol">}</a>
    <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Displayed.Properties.html#1299" class="Bound">p</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1305" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1307" href="Cubical.Displayed.Properties.html#1286" class="Bound">a&#39;</a><a id="1309" class="Symbol">)</a>
     <a id="1316" class="Symbol">→</a> <a id="1318" href="Cubical.Displayed.Properties.html#1223" class="Bound">P</a> <a id="1320" href="Cubical.Displayed.Properties.html#1286" class="Bound">a&#39;</a> <a id="1323" href="Cubical.Displayed.Properties.html#1299" class="Bound">p</a>
  <a id="1327" href="Cubical.Displayed.Properties.html#1202" class="Function">𝒮-J-≅</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Cubical.Displayed.Properties.html#959" class="Function">𝒮-J-customRefl≅</a>

<a id="1352" class="Comment">-- constructors</a>

<a id="1369" class="Keyword">module</a> <a id="1376" href="Cubical.Displayed.Properties.html#1376" class="Module">_</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a> <a id="1381" class="Symbol">:</a> <a id="1383" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1388" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="1390" class="Symbol">}</a> <a id="1392" class="Symbol">{</a><a id="1393" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1405" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a> <a id="1407" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="1410" class="Symbol">}</a>
  <a id="1414" class="Symbol">{</a><a id="1415" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1428" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a><a id="1430" class="Symbol">}</a>
  <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨_⟩_</a> <a id="1443" class="Symbol">:</a> <a id="1445" class="Symbol">{</a><a id="1446" href="Cubical.Displayed.Properties.html#1446" class="Bound">a</a> <a id="1448" href="Cubical.Displayed.Properties.html#1448" class="Bound">a&#39;</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1460" href="Cubical.Displayed.Properties.html#1446" class="Bound">a</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1474" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="1478" href="Cubical.Displayed.Properties.html#1446" class="Bound">a</a> <a id="1480" href="Cubical.Displayed.Properties.html#1448" class="Bound">a&#39;</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1487" href="Cubical.Displayed.Properties.html#1448" class="Bound">a&#39;</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1497" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a><a id="1500" class="Symbol">)</a>
  <a id="1504" class="Keyword">where</a>

    <a id="1515" class="Keyword">open</a> <a id="1520" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1526" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a>

    <a id="1535" class="Comment">-- constructor that reduces ua to the case where p = ρ a by induction on p</a>
    <a id="1614" class="Keyword">private</a>
      <a id="1628" href="Cubical.Displayed.Properties.html#1628" class="Function">𝒮ᴰ-make-aux</a> <a id="1640" class="Symbol">:</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Cubical.Displayed.Properties.html#1643" class="Bound">uni</a> <a id="1647" class="Symbol">:</a> <a id="1649" class="Symbol">{</a><a id="1650" href="Cubical.Displayed.Properties.html#1650" class="Bound">a</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="1655" class="Symbol">}</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Cubical.Displayed.Properties.html#1658" class="Bound">b</a> <a id="1660" href="Cubical.Displayed.Properties.html#1660" class="Bound">b&#39;</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1667" href="Cubical.Displayed.Properties.html#1650" class="Bound">a</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Cubical.Displayed.Properties.html#1658" class="Bound">b</a> <a id="1674" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="1678" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1680" href="Cubical.Displayed.Properties.html#1650" class="Bound">a</a> <a id="1682" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="1684" href="Cubical.Displayed.Properties.html#1660" class="Bound">b&#39;</a> <a id="1687" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Cubical.Displayed.Properties.html#1658" class="Bound">b</a> <a id="1692" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1694" href="Cubical.Displayed.Properties.html#1660" class="Bound">b&#39;</a><a id="1696" class="Symbol">))</a>
                    <a id="1719" class="Symbol">→</a> <a id="1721" class="Symbol">({</a><a id="1723" href="Cubical.Displayed.Properties.html#1723" class="Bound">a</a> <a id="1725" href="Cubical.Displayed.Properties.html#1725" class="Bound">a&#39;</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="1731" class="Symbol">}</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Cubical.Displayed.Properties.html#1734" class="Bound">b</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1740" href="Cubical.Displayed.Properties.html#1723" class="Bound">a</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Displayed.Properties.html#1744" class="Bound">p</a> <a id="1746" class="Symbol">:</a> <a id="1748" href="Cubical.Displayed.Properties.html#1723" class="Bound">a</a> <a id="1750" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1752" href="Cubical.Displayed.Properties.html#1725" class="Bound">a&#39;</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.Displayed.Properties.html#1757" class="Bound">b&#39;</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1764" href="Cubical.Displayed.Properties.html#1725" class="Bound">a&#39;</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">→</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Displayed.Properties.html#1734" class="Bound">b</a> <a id="1773" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="1777" href="Cubical.Displayed.Properties.html#1744" class="Bound">p</a> <a id="1779" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="1781" href="Cubical.Displayed.Properties.html#1757" class="Bound">b&#39;</a><a id="1783" class="Symbol">)</a> <a id="1785" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1787" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1793" class="Symbol">(λ</a> <a id="1796" href="Cubical.Displayed.Properties.html#1796" class="Bound">i</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1807" href="Cubical.Displayed.Properties.html#1744" class="Bound">p</a> <a id="1809" href="Cubical.Displayed.Properties.html#1796" class="Bound">i</a><a id="1810" class="Symbol">))</a> <a id="1813" href="Cubical.Displayed.Properties.html#1734" class="Bound">b</a> <a id="1815" href="Cubical.Displayed.Properties.html#1757" class="Bound">b&#39;</a><a id="1817" class="Symbol">)</a>
      <a id="1825" href="Cubical.Displayed.Properties.html#1628" class="Function">𝒮ᴰ-make-aux</a> <a id="1837" href="Cubical.Displayed.Properties.html#1837" class="Bound">uni</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="1843" class="Symbol">}</a> <a id="1845" class="Symbol">{</a><a id="1846" href="Cubical.Displayed.Properties.html#1846" class="Bound">a&#39;</a><a id="1848" class="Symbol">}</a> <a id="1850" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="1852" href="Cubical.Displayed.Properties.html#1852" class="Bound">p</a>
        <a id="1862" class="Symbol">=</a> <a id="1864" href="Cubical.Displayed.Properties.html#1202" class="Function">𝒮-J-≅</a> <a id="1870" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a>
                    <a id="1894" class="Symbol">(λ</a> <a id="1897" href="Cubical.Displayed.Properties.html#1897" class="Bound">y</a> <a id="1899" href="Cubical.Displayed.Properties.html#1899" class="Bound">q</a> <a id="1901" class="Symbol">→</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Displayed.Properties.html#1904" class="Bound">b&#39;</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1911" href="Cubical.Displayed.Properties.html#1897" class="Bound">y</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">→</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="1919" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="1923" href="Cubical.Displayed.Properties.html#1899" class="Bound">q</a> <a id="1925" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="1927" href="Cubical.Displayed.Properties.html#1904" class="Bound">b&#39;</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1933" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1939" class="Symbol">(λ</a> <a id="1942" href="Cubical.Displayed.Properties.html#1942" class="Bound">i</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1953" href="Cubical.Displayed.Properties.html#1899" class="Bound">q</a> <a id="1955" href="Cubical.Displayed.Properties.html#1942" class="Bound">i</a><a id="1956" class="Symbol">))</a> <a id="1959" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="1961" href="Cubical.Displayed.Properties.html#1904" class="Bound">b&#39;</a><a id="1963" class="Symbol">)</a>
                    <a id="1985" class="Symbol">(λ</a> <a id="1988" href="Cubical.Displayed.Properties.html#1988" class="Bound">b&#39;</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Cubical.Displayed.Properties.html#2279" class="Function">uni&#39;</a> <a id="1998" href="Cubical.Displayed.Properties.html#1988" class="Bound">b&#39;</a><a id="2000" class="Symbol">)</a>
                    <a id="2022" href="Cubical.Displayed.Properties.html#1852" class="Bound">p</a>
        <a id="2032" class="Keyword">where</a>
          <a id="2048" href="Cubical.Displayed.Properties.html#2048" class="Function">g</a> <a id="2050" class="Symbol">:</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Displayed.Properties.html#2053" class="Bound">b&#39;</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2060" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2068" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2070" href="Cubical.Displayed.Properties.html#2053" class="Bound">b&#39;</a><a id="2072" class="Symbol">)</a> <a id="2074" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2076" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2082" class="Symbol">(λ</a> <a id="2085" href="Cubical.Displayed.Properties.html#2085" class="Bound">i</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2099" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2100" class="Symbol">)</a> <a id="2102" href="Cubical.Displayed.Properties.html#2085" class="Bound">i</a><a id="2103" class="Symbol">))</a> <a id="2106" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2108" href="Cubical.Displayed.Properties.html#2053" class="Bound">b&#39;</a>
          <a id="2121" href="Cubical.Displayed.Properties.html#2048" class="Function">g</a> <a id="2123" href="Cubical.Displayed.Properties.html#2123" class="Bound">b&#39;</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2134" class="Symbol">(λ</a> <a id="2137" href="Cubical.Displayed.Properties.html#2137" class="Bound">r</a> <a id="2139" class="Symbol">→</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2146" href="Cubical.Displayed.Properties.html#2123" class="Bound">b&#39;</a><a id="2148" class="Symbol">)</a> <a id="2150" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2152" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2158" class="Symbol">(λ</a> <a id="2161" href="Cubical.Displayed.Properties.html#2161" class="Bound">i</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Displayed.Properties.html#2137" class="Bound">r</a> <a id="2170" href="Cubical.Displayed.Properties.html#2161" class="Bound">i</a><a id="2171" class="Symbol">))</a> <a id="2174" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2176" href="Cubical.Displayed.Properties.html#2123" class="Bound">b&#39;</a><a id="2178" class="Symbol">)</a>
                       <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="2229" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a> <a id="2231" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2232" class="Symbol">)</a> <a id="2234" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2238" class="Symbol">))</a>
                       <a id="2264" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="2279" href="Cubical.Displayed.Properties.html#2279" class="Function">uni&#39;</a> <a id="2284" class="Symbol">:</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Cubical.Displayed.Properties.html#2287" class="Bound">b&#39;</a> <a id="2290" class="Symbol">:</a> <a id="2292" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2294" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2301" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="2305" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2307" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a> <a id="2309" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="2311" href="Cubical.Displayed.Properties.html#2287" class="Bound">b&#39;</a> <a id="2314" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2316" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2322" class="Symbol">(λ</a> <a id="2325" href="Cubical.Displayed.Properties.html#2325" class="Bound">i</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2339" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2340" class="Symbol">)</a> <a id="2342" href="Cubical.Displayed.Properties.html#2325" class="Bound">i</a><a id="2343" class="Symbol">))</a> <a id="2346" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2348" href="Cubical.Displayed.Properties.html#2287" class="Bound">b&#39;</a>
          <a id="2361" href="Cubical.Displayed.Properties.html#2279" class="Function">uni&#39;</a> <a id="2366" href="Cubical.Displayed.Properties.html#2366" class="Bound">b&#39;</a> <a id="2369" class="Symbol">=</a> <a id="2371" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="2381" class="Symbol">(</a><a id="2382" href="Cubical.Displayed.Properties.html#1837" class="Bound">uni</a> <a id="2386" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2388" href="Cubical.Displayed.Properties.html#2366" class="Bound">b&#39;</a><a id="2390" class="Symbol">)</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Cubical.Displayed.Properties.html#2048" class="Function">g</a> <a id="2408" href="Cubical.Displayed.Properties.html#2366" class="Bound">b&#39;</a><a id="2410" class="Symbol">))</a>

    <a id="2418" href="Cubical.Displayed.Properties.html#2418" class="Function">𝒮ᴰ-make-1</a> <a id="2428" class="Symbol">:</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Displayed.Properties.html#2431" class="Bound">uni</a> <a id="2435" class="Symbol">:</a> <a id="2437" class="Symbol">{</a><a id="2438" href="Cubical.Displayed.Properties.html#2438" class="Bound">a</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="2443" class="Symbol">}</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.Displayed.Properties.html#2446" class="Bound">b</a> <a id="2448" href="Cubical.Displayed.Properties.html#2448" class="Bound">b&#39;</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2455" href="Cubical.Displayed.Properties.html#2438" class="Bound">a</a><a id="2456" class="Symbol">)</a> <a id="2458" class="Symbol">→</a> <a id="2460" href="Cubical.Displayed.Properties.html#2446" class="Bound">b</a> <a id="2462" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="2466" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2468" href="Cubical.Displayed.Properties.html#2438" class="Bound">a</a> <a id="2470" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="2472" href="Cubical.Displayed.Properties.html#2448" class="Bound">b&#39;</a> <a id="2475" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Cubical.Displayed.Properties.html#2446" class="Bound">b</a> <a id="2480" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2482" href="Cubical.Displayed.Properties.html#2448" class="Bound">b&#39;</a><a id="2484" class="Symbol">))</a>
                <a id="2503" class="Symbol">→</a> <a id="2505" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2512" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="2516" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2518" href="Cubical.Displayed.Properties.html#1497" class="Bound">ℓ≅B</a>
    <a id="2526" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Cubical.Displayed.Properties.html#2418" class="Function">𝒮ᴰ-make-1</a> <a id="2552" href="Cubical.Displayed.Properties.html#2552" class="Bound">uni</a><a id="2555" class="Symbol">)</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨_⟩_</a>
    <a id="2571" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Cubical.Displayed.Properties.html#2418" class="Function">𝒮ᴰ-make-1</a> <a id="2593" href="Cubical.Displayed.Properties.html#2593" class="Bound">uni</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">=</a> <a id="2600" href="Cubical.Displayed.Properties.html#1628" class="Function">𝒮ᴰ-make-aux</a> <a id="2612" href="Cubical.Displayed.Properties.html#2593" class="Bound">uni</a>

    <a id="2621" class="Comment">-- constructor that reduces univalence further to contractibility of relational singletons</a>

    <a id="2717" href="Cubical.Displayed.Properties.html#2717" class="Function">𝒮ᴰ-make-2</a> <a id="2727" class="Symbol">:</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Cubical.Displayed.Properties.html#2730" class="Bound">ρᴰ</a> <a id="2733" class="Symbol">:</a> <a id="2735" class="Symbol">{</a><a id="2736" href="Cubical.Displayed.Properties.html#2736" class="Bound">a</a> <a id="2738" class="Symbol">:</a> <a id="2740" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="2741" class="Symbol">}</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="2752" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨</a> <a id="2757" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2759" href="Cubical.Displayed.Properties.html#2736" class="Bound">a</a> <a id="2761" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩_</a><a id="2763" class="Symbol">)</a>
                <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Displayed.Properties.html#2782" class="Bound">contrTotal</a> <a id="2793" class="Symbol">:</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Cubical.Displayed.Properties.html#2796" class="Bound">a</a> <a id="2798" class="Symbol">:</a> <a id="2800" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="2819" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨</a> <a id="2824" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2826" href="Cubical.Displayed.Properties.html#2796" class="Bound">a</a> <a id="2828" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩_</a><a id="2830" class="Symbol">)</a>
                <a id="2848" class="Symbol">→</a> <a id="2850" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2857" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="2861" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2863" href="Cubical.Displayed.Properties.html#1497" class="Bound">ℓ≅B</a>
    <a id="2871" href="Cubical.Displayed.Properties.html#2717" class="Function">𝒮ᴰ-make-2</a> <a id="2881" href="Cubical.Displayed.Properties.html#2881" class="Bound">ρᴰ</a> <a id="2884" href="Cubical.Displayed.Properties.html#2884" class="Bound">contrTotal</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Cubical.Displayed.Properties.html#2418" class="Function">𝒮ᴰ-make-1</a> <a id="2907" class="Symbol">(</a><a id="2908" href="Cubical.Relation.Binary.Base.html#5144" class="Function">contrRelSingl→isUnivalent</a> <a id="2934" class="Symbol">_</a> <a id="2936" href="Cubical.Displayed.Properties.html#2881" class="Bound">ρᴰ</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Displayed.Properties.html#2884" class="Bound">contrTotal</a> <a id="2951" class="Symbol">_))</a>

<a id="2956" class="Comment">-- relational isomorphisms</a>

<a id="𝒮-iso→iso"></a><a id="2984" href="Cubical.Displayed.Properties.html#2984" class="Function">𝒮-iso→iso</a> <a id="2994" class="Symbol">:</a> <a id="2996" class="Symbol">{</a><a id="2997" href="Cubical.Displayed.Properties.html#2997" class="Bound">A</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3006" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="3008" class="Symbol">}</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Cubical.Displayed.Properties.html#3011" class="Bound">𝒮-A</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3023" href="Cubical.Displayed.Properties.html#2997" class="Bound">A</a> <a id="3025" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="3028" class="Symbol">)</a>
               <a id="3045" class="Symbol">{</a><a id="3046" href="Cubical.Displayed.Properties.html#3046" class="Bound">B</a> <a id="3048" class="Symbol">:</a> <a id="3050" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3055" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a><a id="3057" class="Symbol">}</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Cubical.Displayed.Properties.html#3060" class="Bound">𝒮-B</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3072" href="Cubical.Displayed.Properties.html#3046" class="Bound">B</a> <a id="3074" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a><a id="3077" class="Symbol">)</a>
               <a id="3094" class="Symbol">(</a><a id="3095" href="Cubical.Displayed.Properties.html#3095" class="Bound">F</a> <a id="3097" class="Symbol">:</a> <a id="3099" href="Cubical.Relation.Binary.Base.html#6711" class="Record">RelIso</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3117" href="Cubical.Displayed.Properties.html#3011" class="Bound">𝒮-A</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3133" href="Cubical.Displayed.Properties.html#3060" class="Bound">𝒮-B</a><a id="3136" class="Symbol">))</a>
               <a id="3154" class="Symbol">→</a> <a id="3156" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3160" href="Cubical.Displayed.Properties.html#2997" class="Bound">A</a> <a id="3162" href="Cubical.Displayed.Properties.html#3046" class="Bound">B</a>
<a id="3164" href="Cubical.Displayed.Properties.html#2984" class="Function">𝒮-iso→iso</a> <a id="3174" href="Cubical.Displayed.Properties.html#3174" class="Bound">𝒮-A</a> <a id="3178" href="Cubical.Displayed.Properties.html#3178" class="Bound">𝒮-B</a> <a id="3182" href="Cubical.Displayed.Properties.html#3182" class="Bound">F</a>
  <a id="3186" class="Symbol">=</a> <a id="3188" href="Cubical.Relation.Binary.Base.html#7030" class="Function">RelIso→Iso</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3210" href="Cubical.Displayed.Properties.html#3174" class="Bound">𝒮-A</a><a id="3213" class="Symbol">)</a>
               <a id="3230" class="Symbol">(</a><a id="3231" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3241" href="Cubical.Displayed.Properties.html#3178" class="Bound">𝒮-B</a><a id="3244" class="Symbol">)</a>
               <a id="3261" class="Symbol">(</a><a id="3262" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="3272" href="Cubical.Displayed.Properties.html#3174" class="Bound">𝒮-A</a><a id="3275" class="Symbol">)</a>
               <a id="3292" class="Symbol">(</a><a id="3293" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="3303" href="Cubical.Displayed.Properties.html#3178" class="Bound">𝒮-B</a><a id="3306" class="Symbol">)</a>
               <a id="3323" href="Cubical.Displayed.Properties.html#3182" class="Bound">F</a>

<a id="3326" class="Comment">-- fiberwise relational isomorphisms</a>

<a id="3364" class="Keyword">module</a> <a id="3371" href="Cubical.Displayed.Properties.html#3371" class="Module">_</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a> <a id="3376" class="Symbol">:</a> <a id="3378" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3383" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="3385" class="Symbol">}</a> <a id="3387" class="Symbol">{</a><a id="3388" href="Cubical.Displayed.Properties.html#3388" class="Bound">𝒮-A</a> <a id="3392" class="Symbol">:</a> <a id="3394" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3400" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a> <a id="3402" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="3405" class="Symbol">}</a>
  <a id="3409" class="Symbol">{</a><a id="3410" href="Cubical.Displayed.Properties.html#3410" class="Bound">A&#39;</a> <a id="3413" class="Symbol">:</a> <a id="3415" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3420" href="Cubical.Displayed.Properties.html#527" class="Generalizable">ℓA&#39;</a><a id="3423" class="Symbol">}</a> <a id="3425" class="Symbol">{</a><a id="3426" href="Cubical.Displayed.Properties.html#3426" class="Bound">𝒮-A&#39;</a> <a id="3431" class="Symbol">:</a> <a id="3433" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3439" href="Cubical.Displayed.Properties.html#3410" class="Bound">A&#39;</a> <a id="3442" href="Cubical.Displayed.Properties.html#538" class="Generalizable">ℓ≅A&#39;</a><a id="3446" class="Symbol">}</a>
  <a id="3450" class="Symbol">(</a><a id="3451" href="Cubical.Displayed.Properties.html#3451" class="Bound">F</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3459" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a> <a id="3461" href="Cubical.Displayed.Properties.html#3410" class="Bound">A&#39;</a><a id="3463" class="Symbol">)</a>
  <a id="3467" class="Symbol">{</a><a id="3468" href="Cubical.Displayed.Properties.html#3468" class="Bound">B</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a> <a id="3474" class="Symbol">→</a> <a id="3476" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3481" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a><a id="3483" class="Symbol">}</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Cubical.Displayed.Properties.html#3486" class="Bound">𝒮ᴰ-B</a> <a id="3491" class="Symbol">:</a> <a id="3493" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3500" href="Cubical.Displayed.Properties.html#3388" class="Bound">𝒮-A</a> <a id="3504" href="Cubical.Displayed.Properties.html#3468" class="Bound">B</a> <a id="3506" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a><a id="3509" class="Symbol">)</a>
  <a id="3513" class="Symbol">{</a><a id="3514" href="Cubical.Displayed.Properties.html#3514" class="Bound">B&#39;</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="Cubical.Displayed.Properties.html#3410" class="Bound">A&#39;</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3529" href="Cubical.Displayed.Properties.html#546" class="Generalizable">ℓB&#39;</a><a id="3532" class="Symbol">}</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.Displayed.Properties.html#3535" class="Bound">𝒮ᴰ-B&#39;</a> <a id="3541" class="Symbol">:</a> <a id="3543" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3550" href="Cubical.Displayed.Properties.html#3426" class="Bound">𝒮-A&#39;</a> <a id="3555" href="Cubical.Displayed.Properties.html#3514" class="Bound">B&#39;</a> <a id="3558" href="Cubical.Displayed.Properties.html#554" class="Generalizable">ℓ≅B&#39;</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Keyword">where</a>

  <a id="3573" class="Keyword">open</a> <a id="3578" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="3584" href="Cubical.Displayed.Properties.html#3388" class="Bound">𝒮-A</a>
  <a id="3590" class="Keyword">open</a> <a id="3595" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="3602" href="Cubical.Displayed.Properties.html#3486" class="Bound">𝒮ᴰ-B</a> <a id="3607" class="Keyword">renaming</a> <a id="3616" class="Symbol">(</a><a id="3617" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="3625" class="Symbol">to</a> <a id="3628" class="Field Operator">_≅B⟨_⟩_</a>
                            <a id="3664" class="Symbol">;</a> <a id="3666" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="3670" class="Symbol">to</a> <a id="3673" class="Field">uaB</a>
                            <a id="3705" class="Symbol">;</a> <a id="3707" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="3716" class="Symbol">to</a> <a id="3719" class="Function">fiberRelB</a>
                            <a id="3757" class="Symbol">;</a> <a id="3759" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="3764" class="Symbol">to</a> <a id="3767" class="Function">uaᴰρB</a><a id="3772" class="Symbol">)</a>
  <a id="3776" class="Keyword">open</a> <a id="3781" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="3788" href="Cubical.Displayed.Properties.html#3535" class="Bound">𝒮ᴰ-B&#39;</a> <a id="3794" class="Keyword">renaming</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="3812" class="Symbol">to</a> <a id="3815" class="Field Operator">_≅B&#39;⟨_⟩_</a>
                             <a id="3853" class="Symbol">;</a> <a id="3855" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="3859" class="Symbol">to</a> <a id="3862" class="Field">uaB&#39;</a>
                             <a id="3896" class="Symbol">;</a> <a id="3898" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="3907" class="Symbol">to</a> <a id="3910" class="Function">fiberRelB&#39;</a>
                             <a id="3950" class="Symbol">;</a> <a id="3952" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="3957" class="Symbol">to</a> <a id="3960" class="Function">uaᴰρB&#39;</a><a id="3966" class="Symbol">)</a>

  <a id="3971" class="Keyword">private</a>
    <a id="3983" href="Cubical.Displayed.Properties.html#3983" class="Function">f</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3995" href="Cubical.Displayed.Properties.html#3451" class="Bound">F</a>

    <a id="4002" class="Comment">-- the following can of course be done slightly more generally</a>
    <a id="4069" class="Comment">-- for fiberwise binary relations</a>

    <a id="4108" href="Cubical.Displayed.Properties.html#4108" class="Function">F*fiberRelB&#39;</a> <a id="4121" class="Symbol">:</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Cubical.Displayed.Properties.html#4124" class="Bound">a</a> <a id="4126" class="Symbol">:</a> <a id="4128" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a><a id="4129" class="Symbol">)</a> <a id="4131" class="Symbol">→</a> <a id="4133" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="4137" class="Symbol">(</a><a id="4138" href="Cubical.Displayed.Properties.html#3514" class="Bound">B&#39;</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Displayed.Properties.html#3983" class="Function">f</a> <a id="4144" href="Cubical.Displayed.Properties.html#4124" class="Bound">a</a><a id="4145" class="Symbol">))</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Cubical.Displayed.Properties.html#3514" class="Bound">B&#39;</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Cubical.Displayed.Properties.html#3983" class="Function">f</a> <a id="4155" href="Cubical.Displayed.Properties.html#4124" class="Bound">a</a><a id="4156" class="Symbol">))</a> <a id="4159" href="Cubical.Displayed.Properties.html#3558" class="Bound">ℓ≅B&#39;</a>
    <a id="4168" href="Cubical.Displayed.Properties.html#4108" class="Function">F*fiberRelB&#39;</a> <a id="4181" href="Cubical.Displayed.Properties.html#4181" class="Bound">a</a> <a id="4183" class="Symbol">=</a> <a id="4185" href="Cubical.Displayed.Properties.html#3910" class="Function">fiberRelB&#39;</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Displayed.Properties.html#3983" class="Function">f</a> <a id="4199" href="Cubical.Displayed.Properties.html#4181" class="Bound">a</a><a id="4200" class="Symbol">)</a>

  <a id="4205" class="Keyword">module</a> <a id="4212" href="Cubical.Displayed.Properties.html#4212" class="Module">_</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Cubical.Displayed.Properties.html#4215" class="Bound">G</a> <a id="4217" class="Symbol">:</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Cubical.Displayed.Properties.html#4220" class="Bound">a</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a><a id="4225" class="Symbol">)</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Cubical.Relation.Binary.Base.html#6711" class="Record">RelIso</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Displayed.Properties.html#3719" class="Function">fiberRelB</a> <a id="4247" href="Cubical.Displayed.Properties.html#4220" class="Bound">a</a><a id="4248" class="Symbol">)</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Cubical.Displayed.Properties.html#4108" class="Function">F*fiberRelB&#39;</a> <a id="4264" href="Cubical.Displayed.Properties.html#4220" class="Bound">a</a><a id="4265" class="Symbol">))</a> <a id="4268" class="Keyword">where</a>
    <a id="4278" class="Keyword">private</a>
      <a id="4292" href="Cubical.Displayed.Properties.html#4292" class="Function">fiberIsoOver</a> <a id="4305" class="Symbol">:</a> <a id="4307" class="Symbol">(</a><a id="4308" href="Cubical.Displayed.Properties.html#4308" class="Bound">a</a> <a id="4310" class="Symbol">:</a> <a id="4312" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a><a id="4313" class="Symbol">)</a> <a id="4315" class="Symbol">→</a> <a id="4317" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4321" class="Symbol">(</a><a id="4322" href="Cubical.Displayed.Properties.html#3468" class="Bound">B</a> <a id="4324" href="Cubical.Displayed.Properties.html#4308" class="Bound">a</a><a id="4325" class="Symbol">)</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Cubical.Displayed.Properties.html#3514" class="Bound">B&#39;</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Cubical.Displayed.Properties.html#3983" class="Function">f</a> <a id="4334" href="Cubical.Displayed.Properties.html#4308" class="Bound">a</a><a id="4335" class="Symbol">))</a>
      <a id="4344" href="Cubical.Displayed.Properties.html#4292" class="Function">fiberIsoOver</a> <a id="4357" href="Cubical.Displayed.Properties.html#4357" class="Bound">a</a>
        <a id="4367" class="Symbol">=</a> <a id="4369" href="Cubical.Relation.Binary.Base.html#7030" class="Function">RelIso→Iso</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.Displayed.Properties.html#3719" class="Function">fiberRelB</a> <a id="4391" href="Cubical.Displayed.Properties.html#4357" class="Bound">a</a><a id="4392" class="Symbol">)</a>
                     <a id="4415" class="Symbol">(</a><a id="4416" href="Cubical.Displayed.Properties.html#4108" class="Function">F*fiberRelB&#39;</a> <a id="4429" href="Cubical.Displayed.Properties.html#4357" class="Bound">a</a><a id="4430" class="Symbol">)</a>
                     <a id="4453" class="Symbol">(</a><a id="4454" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Cubical.Displayed.Properties.html#3767" class="Function">uaᴰρB</a> <a id="4470" class="Symbol">_</a> <a id="4472" class="Symbol">_))</a>
                     <a id="4497" class="Symbol">(</a><a id="4498" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Cubical.Displayed.Properties.html#3960" class="Function">uaᴰρB&#39;</a> <a id="4515" class="Symbol">_</a> <a id="4517" class="Symbol">_))</a>
                     <a id="4542" class="Symbol">(</a><a id="4543" href="Cubical.Displayed.Properties.html#4215" class="Bound">G</a> <a id="4545" href="Cubical.Displayed.Properties.html#4357" class="Bound">a</a><a id="4546" class="Symbol">)</a>

    <a id="4553" class="Comment">-- DUARelFiberIsoOver→TotalIso produces an isomorphism of total spaces</a>
    <a id="4628" class="Comment">-- from a relational isomorphism between B a and (F * B) a</a>
    <a id="4691" href="Cubical.Displayed.Properties.html#4691" class="Function">𝒮ᴰ-fiberIsoOver→totalIso</a> <a id="4716" class="Symbol">:</a> <a id="4718" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4725" href="Cubical.Displayed.Properties.html#3374" class="Bound">A</a> <a id="4727" href="Cubical.Displayed.Properties.html#3468" class="Bound">B</a><a id="4728" class="Symbol">)</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4733" href="Cubical.Displayed.Properties.html#3410" class="Bound">A&#39;</a> <a id="4736" href="Cubical.Displayed.Properties.html#3514" class="Bound">B&#39;</a><a id="4738" class="Symbol">)</a>
    <a id="4744" href="Cubical.Displayed.Properties.html#4691" class="Function">𝒮ᴰ-fiberIsoOver→totalIso</a> <a id="4769" class="Symbol">=</a> <a id="4771" href="Cubical.Data.Sigma.Properties.html#10065" class="Function">Σ-cong-iso</a> <a id="4782" href="Cubical.Displayed.Properties.html#3451" class="Bound">F</a> <a id="4784" href="Cubical.Displayed.Properties.html#4292" class="Function">fiberIsoOver</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Record.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Record</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Generate univalent reflexive graph characterizations for record types from
characterizations of the field types using reflection.

See end of file for an example.

-}</a>
<a id="172" class="Symbol">{-#</a> <a id="176" class="Keyword">OPTIONS</a> <a id="184" class="Pragma">--no-exact-split</a> <a id="201" class="Symbol">#-}</a>
<a id="205" class="Keyword">module</a> <a id="212" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a> <a id="237" class="Keyword">where</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a> <a id="505" class="Symbol">as</a> <a id="508" class="Module">List</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a> <a id="604" class="Symbol">as</a> <a id="607" class="Module">Maybe</a>

<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Cubical.Displayed.Properties.html" class="Module">Cubical.Displayed.Properties</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Cubical.Displayed.Prop.html" class="Module">Cubical.Displayed.Prop</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Cubical.Displayed.Unit.html" class="Module">Cubical.Displayed.Unit</a>
<a id="796" class="Keyword">open</a> <a id="801" class="Keyword">import</a> <a id="808" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>

<a id="871" class="Keyword">import</a> <a id="878" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="902" class="Symbol">as</a> <a id="905" class="Module">R</a>
<a id="907" class="Keyword">open</a> <a id="912" class="Keyword">import</a> <a id="919" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>
<a id="943" class="Keyword">import</a> <a id="950" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a> <a id="981" class="Symbol">as</a> <a id="984" class="Module">RE</a>

<a id="988" class="Comment">{-
  `DUAFields`
  A collection of DURG characterizations for fields of a record is described by an element of this inductive
  family. If you just want to see how to use it, have a look at the end of the file first.

  An element of `DUAFields 𝒮-A R _≅R⟨_⟩_ πS 𝒮ᴰ-S πS≅` describes a mapping
  - from a structure `R : A → Type _` and notion of structured equivalence `_≅R⟨_⟩_`,
    which are meant to be defined as parameterized record types,
  - to a DURG `𝒮ᴰ-S`,
    the underlying structure of which will be an iterated Σ-type,
  - via projections `πS` and `πS≅`.

  `𝒮-A`, `R`, and `_≅R⟨_⟩_` are parameters, while `πS`, `𝒮ᴰ-S`, and `πS≅` are indices;
  the user builds up the Σ-type representation of the record using the DUAFields constructors.

  A DUAFields representation is _total_ when the projections `πS` and `πS≅` are equivalences, in which case we
  obtain a DURG on `R` with `_≅R⟨_⟩_` as the notion of structured equivalence---see `𝒮ᴰ-Fields` below.

  When `R`, and `_≅R⟨_⟩_` are defined by record types, we can use reflection to automatically generate proofs
  `πS` and `πS≅` are equivalences---see `𝒮ᴰ-Record` below.

-}</a>
<a id="2127" class="Keyword">data</a> <a id="DUAFields"></a><a id="2132" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Cubical.Displayed.Record.html#2143" class="Bound">ℓA</a> <a id="2146" href="Cubical.Displayed.Record.html#2146" class="Bound">ℓ≅A</a> <a id="2150" href="Cubical.Displayed.Record.html#2150" class="Bound">ℓR</a> <a id="2153" href="Cubical.Displayed.Record.html#2153" class="Bound">ℓ≅R</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">{</a><a id="2159" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2168" href="Cubical.Displayed.Record.html#2143" class="Bound">ℓA</a><a id="2170" class="Symbol">}</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2185" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2187" href="Cubical.Displayed.Record.html#2146" class="Bound">ℓ≅A</a><a id="2190" class="Symbol">)</a>
  <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2208" href="Cubical.Displayed.Record.html#2150" class="Bound">ℓR</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">{</a><a id="2224" href="Cubical.Displayed.Record.html#2224" class="Bound">a</a> <a id="2226" href="Cubical.Displayed.Record.html#2226" class="Bound">a&#39;</a> <a id="2229" class="Symbol">:</a> <a id="2231" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2238" href="Cubical.Displayed.Record.html#2224" class="Bound">a</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="2252" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2256" href="Cubical.Displayed.Record.html#2224" class="Bound">a</a> <a id="2258" href="Cubical.Displayed.Record.html#2226" class="Bound">a&#39;</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2265" href="Cubical.Displayed.Record.html#2226" class="Bound">a&#39;</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2275" href="Cubical.Displayed.Record.html#2153" class="Bound">ℓ≅R</a><a id="2278" class="Symbol">)</a>
  <a id="2282" class="Symbol">:</a> <a id="2284" class="Symbol">∀</a> <a id="2286" class="Symbol">{</a><a id="2287" href="Cubical.Displayed.Record.html#2287" class="Bound">ℓS</a> <a id="2290" href="Cubical.Displayed.Record.html#2290" class="Bound">ℓ≅S</a><a id="2293" class="Symbol">}</a> <a id="2295" class="Symbol">{</a><a id="2296" href="Cubical.Displayed.Record.html#2296" class="Bound">S</a> <a id="2298" class="Symbol">:</a> <a id="2300" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2309" href="Cubical.Displayed.Record.html#2287" class="Bound">ℓS</a><a id="2311" class="Symbol">}</a>
    <a id="2317" class="Symbol">(</a><a id="2318" href="Cubical.Displayed.Record.html#2318" class="Bound">πS</a> <a id="2321" class="Symbol">:</a> <a id="2323" class="Symbol">∀</a> <a id="2325" class="Symbol">{</a><a id="2326" href="Cubical.Displayed.Record.html#2326" class="Bound">a</a><a id="2327" class="Symbol">}</a> <a id="2329" class="Symbol">→</a> <a id="2331" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2333" href="Cubical.Displayed.Record.html#2326" class="Bound">a</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Cubical.Displayed.Record.html#2296" class="Bound">S</a> <a id="2339" href="Cubical.Displayed.Record.html#2326" class="Bound">a</a><a id="2340" class="Symbol">)</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Displayed.Record.html#2343" class="Bound">𝒮ᴰ-S</a> <a id="2348" class="Symbol">:</a> <a id="2350" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2357" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2361" href="Cubical.Displayed.Record.html#2296" class="Bound">S</a> <a id="2363" href="Cubical.Displayed.Record.html#2290" class="Bound">ℓ≅S</a><a id="2366" class="Symbol">)</a>
    <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Displayed.Record.html#2373" class="Bound">πS≅</a> <a id="2377" class="Symbol">:</a> <a id="2379" class="Symbol">∀</a> <a id="2381" class="Symbol">{</a><a id="2382" href="Cubical.Displayed.Record.html#2382" class="Bound">a</a><a id="2383" class="Symbol">}</a> <a id="2385" class="Symbol">{</a><a id="2386" href="Cubical.Displayed.Record.html#2386" class="Bound">r</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2392" href="Cubical.Displayed.Record.html#2382" class="Bound">a</a><a id="2393" class="Symbol">}</a> <a id="2395" class="Symbol">{</a><a id="2396" href="Cubical.Displayed.Record.html#2396" class="Bound">e</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Cubical.Displayed.Record.html#2400" class="Bound">r&#39;</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2407" href="Cubical.Displayed.Record.html#2382" class="Bound">a</a><a id="2408" class="Symbol">}</a> <a id="2410" class="Symbol">→</a> <a id="2412" href="Cubical.Displayed.Record.html#2386" class="Bound">r</a> <a id="2414" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="2418" href="Cubical.Displayed.Record.html#2396" class="Bound">e</a> <a id="2420" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="2422" href="Cubical.Displayed.Record.html#2400" class="Bound">r&#39;</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="2442" href="Cubical.Displayed.Record.html#2343" class="Bound">𝒮ᴰ-S</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Cubical.Displayed.Record.html#2318" class="Bound">πS</a> <a id="2451" href="Cubical.Displayed.Record.html#2386" class="Bound">r</a><a id="2452" class="Symbol">)</a> <a id="2454" href="Cubical.Displayed.Record.html#2396" class="Bound">e</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Displayed.Record.html#2318" class="Bound">πS</a> <a id="2460" href="Cubical.Displayed.Record.html#2400" class="Bound">r&#39;</a><a id="2462" class="Symbol">))</a>
    <a id="2469" class="Symbol">→</a> <a id="2471" href="Agda.Primitive.html#512" class="Primitive">Typeω</a>
  <a id="2479" class="Keyword">where</a>

  <a id="2488" class="Comment">-- `fields:`</a>
  <a id="2503" class="Comment">-- Base case, no fields yet recorded in `𝒮ᴰ-S`.</a>
  <a id="DUAFields.fields:"></a><a id="2553" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="2573" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2577" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2579" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="2587" class="Symbol">(λ</a> <a id="2590" href="Cubical.Displayed.Record.html#2590" class="Bound">_</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Cubical.Displayed.Unit.html#522" class="Function">𝒮ᴰ-Unit</a> <a id="2607" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">(λ</a> <a id="2615" href="Cubical.Displayed.Record.html#2615" class="Bound">_</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2621" class="Symbol">)</a>

  <a id="2626" class="Comment">-- `… data[ πF ∣ 𝒮ᴰ-F ∣ πF≅ ]`</a>
  <a id="2659" class="Comment">-- Add a new field with a DURG. `πF` should be the name of the field in the structure record `R` and `πF≅`</a>
  <a id="2768" class="Comment">-- the name of the corresponding field in the equivalence record `_≅R⟨_⟩_`, while `𝒮ᴰ-F` is a DURG for the</a>
  <a id="2877" class="Comment">-- field&#39;s type over `𝒮-A`. Data fields that depend on previous fields of the record are not currently</a>
  <a id="2982" class="Comment">-- supported.</a>
  <a id="DUAFields._data[_∣_∣_]"></a><a id="2998" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">_data[_∣_∣_]</a> <a id="3011" class="Symbol">:</a> <a id="3013" class="Symbol">∀</a> <a id="3015" class="Symbol">{</a><a id="3016" href="Cubical.Displayed.Record.html#3016" class="Bound">ℓS</a> <a id="3019" href="Cubical.Displayed.Record.html#3019" class="Bound">ℓ≅S</a><a id="3022" class="Symbol">}</a> <a id="3024" class="Symbol">{</a><a id="3025" href="Cubical.Displayed.Record.html#3025" class="Bound">S</a> <a id="3027" class="Symbol">:</a> <a id="3029" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3038" href="Cubical.Displayed.Record.html#3016" class="Bound">ℓS</a><a id="3040" class="Symbol">}</a>
    <a id="3046" class="Symbol">{</a><a id="3047" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3050" class="Symbol">:</a> <a id="3052" class="Symbol">∀</a> <a id="3054" class="Symbol">{</a><a id="3055" href="Cubical.Displayed.Record.html#3055" class="Bound">a</a><a id="3056" class="Symbol">}</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3062" href="Cubical.Displayed.Record.html#3055" class="Bound">a</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Cubical.Displayed.Record.html#3025" class="Bound">S</a> <a id="3068" href="Cubical.Displayed.Record.html#3055" class="Bound">a</a><a id="3069" class="Symbol">}</a> <a id="3071" class="Symbol">{</a><a id="3072" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3086" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3090" href="Cubical.Displayed.Record.html#3025" class="Bound">S</a> <a id="3092" href="Cubical.Displayed.Record.html#3019" class="Bound">ℓ≅S</a><a id="3095" class="Symbol">}</a>
    <a id="3101" class="Symbol">{</a><a id="3102" href="Cubical.Displayed.Record.html#3102" class="Bound">πS≅</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">∀</a> <a id="3110" class="Symbol">{</a><a id="3111" href="Cubical.Displayed.Record.html#3111" class="Bound">a</a><a id="3112" class="Symbol">}</a> <a id="3114" class="Symbol">{</a><a id="3115" href="Cubical.Displayed.Record.html#3115" class="Bound">r</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3121" href="Cubical.Displayed.Record.html#3111" class="Bound">a</a><a id="3122" class="Symbol">}</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Cubical.Displayed.Record.html#3125" class="Bound">e</a><a id="3126" class="Symbol">}</a> <a id="3128" class="Symbol">{</a><a id="3129" href="Cubical.Displayed.Record.html#3129" class="Bound">r&#39;</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3136" href="Cubical.Displayed.Record.html#3111" class="Bound">a</a><a id="3137" class="Symbol">}</a> <a id="3139" class="Symbol">→</a> <a id="3141" href="Cubical.Displayed.Record.html#3115" class="Bound">r</a> <a id="3143" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="3147" href="Cubical.Displayed.Record.html#3125" class="Bound">e</a> <a id="3149" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="3151" href="Cubical.Displayed.Record.html#3129" class="Bound">r&#39;</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="3171" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3180" href="Cubical.Displayed.Record.html#3115" class="Bound">r</a><a id="3181" class="Symbol">)</a> <a id="3183" href="Cubical.Displayed.Record.html#3125" class="Bound">e</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3189" href="Cubical.Displayed.Record.html#3129" class="Bound">r&#39;</a><a id="3191" class="Symbol">)}</a>
    <a id="3198" class="Symbol">→</a> <a id="3200" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="3210" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3214" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3216" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="3224" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3227" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3232" href="Cubical.Displayed.Record.html#3102" class="Bound">πS≅</a>
    <a id="3240" class="Symbol">→</a> <a id="3242" class="Symbol">∀</a> <a id="3244" class="Symbol">{</a><a id="3245" href="Cubical.Displayed.Record.html#3245" class="Bound">ℓF</a> <a id="3248" href="Cubical.Displayed.Record.html#3248" class="Bound">ℓ≅F</a><a id="3251" class="Symbol">}</a> <a id="3253" class="Symbol">{</a><a id="3254" href="Cubical.Displayed.Record.html#3254" class="Bound">F</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3267" href="Cubical.Displayed.Record.html#3245" class="Bound">ℓF</a><a id="3269" class="Symbol">}</a>
    <a id="3275" class="Symbol">(</a><a id="3276" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3279" class="Symbol">:</a> <a id="3281" class="Symbol">∀</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Cubical.Displayed.Record.html#3284" class="Bound">a</a><a id="3285" class="Symbol">}</a> <a id="3287" class="Symbol">→</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Displayed.Record.html#3290" class="Bound">r</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3296" href="Cubical.Displayed.Record.html#3284" class="Bound">a</a><a id="3297" class="Symbol">)</a> <a id="3299" class="Symbol">→</a> <a id="3301" href="Cubical.Displayed.Record.html#3254" class="Bound">F</a> <a id="3303" href="Cubical.Displayed.Record.html#3284" class="Bound">a</a><a id="3304" class="Symbol">)</a>
    <a id="3310" class="Symbol">(</a><a id="3311" href="Cubical.Displayed.Record.html#3311" class="Bound">𝒮ᴰ-F</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3325" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3329" href="Cubical.Displayed.Record.html#3254" class="Bound">F</a> <a id="3331" href="Cubical.Displayed.Record.html#3248" class="Bound">ℓ≅F</a><a id="3334" class="Symbol">)</a>
    <a id="3340" class="Symbol">(</a><a id="3341" href="Cubical.Displayed.Record.html#3341" class="Bound">πF≅</a> <a id="3345" class="Symbol">:</a> <a id="3347" class="Symbol">∀</a> <a id="3349" class="Symbol">{</a><a id="3350" href="Cubical.Displayed.Record.html#3350" class="Bound">a</a><a id="3351" class="Symbol">}</a> <a id="3353" class="Symbol">{</a><a id="3354" href="Cubical.Displayed.Record.html#3354" class="Bound">r</a> <a id="3356" class="Symbol">:</a> <a id="3358" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3360" href="Cubical.Displayed.Record.html#3350" class="Bound">a</a><a id="3361" class="Symbol">}</a> <a id="3363" class="Symbol">{</a><a id="3364" href="Cubical.Displayed.Record.html#3364" class="Bound">e</a><a id="3365" class="Symbol">}</a> <a id="3367" class="Symbol">{</a><a id="3368" href="Cubical.Displayed.Record.html#3368" class="Bound">r&#39;</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3375" href="Cubical.Displayed.Record.html#3350" class="Bound">a</a><a id="3376" class="Symbol">}</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Cubical.Displayed.Record.html#3379" class="Bound">p</a> <a id="3381" class="Symbol">:</a> <a id="3383" href="Cubical.Displayed.Record.html#3354" class="Bound">r</a> <a id="3385" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="3389" href="Cubical.Displayed.Record.html#3364" class="Bound">e</a> <a id="3391" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="3393" href="Cubical.Displayed.Record.html#3368" class="Bound">r&#39;</a><a id="3395" class="Symbol">)</a> <a id="3397" class="Symbol">→</a> <a id="3399" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="3414" href="Cubical.Displayed.Record.html#3311" class="Bound">𝒮ᴰ-F</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3423" href="Cubical.Displayed.Record.html#3354" class="Bound">r</a><a id="3424" class="Symbol">)</a> <a id="3426" href="Cubical.Displayed.Record.html#3364" class="Bound">e</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3432" href="Cubical.Displayed.Record.html#3368" class="Bound">r&#39;</a><a id="3434" class="Symbol">))</a>
    <a id="3441" class="Symbol">→</a> <a id="3443" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="3453" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3457" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3459" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="3467" class="Symbol">(λ</a> <a id="3470" href="Cubical.Displayed.Record.html#3470" class="Bound">r</a> <a id="3472" class="Symbol">→</a> <a id="3474" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3477" href="Cubical.Displayed.Record.html#3470" class="Bound">r</a> <a id="3479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3481" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3484" href="Cubical.Displayed.Record.html#3470" class="Bound">r</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3493" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">×𝒮ᴰ</a> <a id="3497" href="Cubical.Displayed.Record.html#3311" class="Bound">𝒮ᴰ-F</a><a id="3501" class="Symbol">)</a> <a id="3503" class="Symbol">(λ</a> <a id="3506" href="Cubical.Displayed.Record.html#3506" class="Bound">p</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Cubical.Displayed.Record.html#3102" class="Bound">πS≅</a> <a id="3514" href="Cubical.Displayed.Record.html#3506" class="Bound">p</a> <a id="3516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3518" href="Cubical.Displayed.Record.html#3341" class="Bound">πF≅</a> <a id="3522" href="Cubical.Displayed.Record.html#3506" class="Bound">p</a><a id="3523" class="Symbol">)</a>

  <a id="3528" class="Comment">-- `… prop[ πF ∣ propF ]`</a>
  <a id="3556" class="Comment">-- Add a new propositional field. `πF` should be the name of the field in the structure record `R`, while</a>
  <a id="3664" class="Comment">-- propF is a proof that this field is a proposition.</a>
  <a id="DUAFields._prop[_∣_]"></a><a id="3720" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">_prop[_∣_]</a> <a id="3731" class="Symbol">:</a> <a id="3733" class="Symbol">∀</a> <a id="3735" class="Symbol">{</a><a id="3736" href="Cubical.Displayed.Record.html#3736" class="Bound">ℓS</a> <a id="3739" href="Cubical.Displayed.Record.html#3739" class="Bound">ℓ≅S</a><a id="3742" class="Symbol">}</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="3751" class="Symbol">→</a> <a id="3753" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3758" href="Cubical.Displayed.Record.html#3736" class="Bound">ℓS</a><a id="3760" class="Symbol">}</a>
    <a id="3766" class="Symbol">{</a><a id="3767" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3770" class="Symbol">:</a> <a id="3772" class="Symbol">∀</a> <a id="3774" class="Symbol">{</a><a id="3775" href="Cubical.Displayed.Record.html#3775" class="Bound">a</a><a id="3776" class="Symbol">}</a> <a id="3778" class="Symbol">→</a> <a id="3780" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3782" href="Cubical.Displayed.Record.html#3775" class="Bound">a</a> <a id="3784" class="Symbol">→</a> <a id="3786" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3788" href="Cubical.Displayed.Record.html#3775" class="Bound">a</a><a id="3789" class="Symbol">}</a> <a id="3791" class="Symbol">{</a><a id="3792" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="3797" class="Symbol">:</a> <a id="3799" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3806" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3810" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3812" href="Cubical.Displayed.Record.html#3739" class="Bound">ℓ≅S</a><a id="3815" class="Symbol">}</a>
    <a id="3821" class="Symbol">{</a><a id="3822" href="Cubical.Displayed.Record.html#3822" class="Bound">πS≅</a> <a id="3826" class="Symbol">:</a> <a id="3828" class="Symbol">∀</a> <a id="3830" class="Symbol">{</a><a id="3831" href="Cubical.Displayed.Record.html#3831" class="Bound">a</a><a id="3832" class="Symbol">}</a> <a id="3834" class="Symbol">{</a><a id="3835" href="Cubical.Displayed.Record.html#3835" class="Bound">r</a> <a id="3837" class="Symbol">:</a> <a id="3839" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3841" href="Cubical.Displayed.Record.html#3831" class="Bound">a</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">{</a><a id="3845" href="Cubical.Displayed.Record.html#3845" class="Bound">e</a><a id="3846" class="Symbol">}</a> <a id="3848" class="Symbol">{</a><a id="3849" href="Cubical.Displayed.Record.html#3849" class="Bound">r&#39;</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3856" href="Cubical.Displayed.Record.html#3831" class="Bound">a</a><a id="3857" class="Symbol">}</a> <a id="3859" class="Symbol">→</a> <a id="3861" href="Cubical.Displayed.Record.html#3835" class="Bound">r</a> <a id="3863" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="3867" href="Cubical.Displayed.Record.html#3845" class="Bound">e</a> <a id="3869" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="3871" href="Cubical.Displayed.Record.html#3849" class="Bound">r&#39;</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="3891" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3900" href="Cubical.Displayed.Record.html#3835" class="Bound">r</a><a id="3901" class="Symbol">)</a> <a id="3903" href="Cubical.Displayed.Record.html#3845" class="Bound">e</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3909" href="Cubical.Displayed.Record.html#3849" class="Bound">r&#39;</a><a id="3911" class="Symbol">)}</a>
    <a id="3918" class="Symbol">→</a> <a id="3920" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="3930" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3934" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3936" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="3944" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3947" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="3952" href="Cubical.Displayed.Record.html#3822" class="Bound">πS≅</a>
    <a id="3960" class="Symbol">→</a> <a id="3962" class="Symbol">∀</a> <a id="3964" class="Symbol">{</a><a id="3965" href="Cubical.Displayed.Record.html#3965" class="Bound">ℓF</a><a id="3967" class="Symbol">}</a> <a id="3969" class="Symbol">{</a><a id="3970" href="Cubical.Displayed.Record.html#3970" class="Bound">F</a> <a id="3972" class="Symbol">:</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Cubical.Displayed.Record.html#3975" class="Bound">a</a> <a id="3977" class="Symbol">:</a> <a id="3979" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a><a id="3980" class="Symbol">)</a> <a id="3982" class="Symbol">→</a> <a id="3984" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3986" href="Cubical.Displayed.Record.html#3975" class="Bound">a</a> <a id="3988" class="Symbol">→</a> <a id="3990" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3995" href="Cubical.Displayed.Record.html#3965" class="Bound">ℓF</a><a id="3997" class="Symbol">}</a>
    <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Displayed.Record.html#4004" class="Bound">πF</a> <a id="4007" class="Symbol">:</a> <a id="4009" class="Symbol">∀</a> <a id="4011" class="Symbol">{</a><a id="4012" href="Cubical.Displayed.Record.html#4012" class="Bound">a</a><a id="4013" class="Symbol">}</a> <a id="4015" class="Symbol">→</a> <a id="4017" class="Symbol">(</a><a id="4018" href="Cubical.Displayed.Record.html#4018" class="Bound">r</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="4024" href="Cubical.Displayed.Record.html#4012" class="Bound">a</a><a id="4025" class="Symbol">)</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="Cubical.Displayed.Record.html#3970" class="Bound">F</a> <a id="4031" href="Cubical.Displayed.Record.html#4012" class="Bound">a</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="4037" href="Cubical.Displayed.Record.html#4018" class="Bound">r</a><a id="4038" class="Symbol">))</a>
    <a id="4045" class="Symbol">(</a><a id="4046" href="Cubical.Displayed.Record.html#4046" class="Bound">propF</a> <a id="4052" class="Symbol">:</a> <a id="4054" class="Symbol">∀</a> <a id="4056" href="Cubical.Displayed.Record.html#4056" class="Bound">a</a> <a id="4058" href="Cubical.Displayed.Record.html#4058" class="Bound">s</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Cubical.Displayed.Record.html#3970" class="Bound">F</a> <a id="4072" href="Cubical.Displayed.Record.html#4056" class="Bound">a</a> <a id="4074" href="Cubical.Displayed.Record.html#4058" class="Bound">s</a><a id="4075" class="Symbol">))</a>
    <a id="4082" class="Symbol">→</a> <a id="4084" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="4094" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="4098" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="4100" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="4108" class="Symbol">(λ</a> <a id="4111" href="Cubical.Displayed.Record.html#4111" class="Bound">r</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="4118" href="Cubical.Displayed.Record.html#4111" class="Bound">r</a> <a id="4120" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4122" href="Cubical.Displayed.Record.html#4004" class="Bound">πF</a> <a id="4125" href="Cubical.Displayed.Record.html#4111" class="Bound">r</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="4140" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="4145" href="Cubical.Displayed.Record.html#4046" class="Bound">propF</a><a id="4150" class="Symbol">)</a> <a id="4152" class="Symbol">(λ</a> <a id="4155" href="Cubical.Displayed.Record.html#4155" class="Bound">p</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Cubical.Displayed.Record.html#3822" class="Bound">πS≅</a> <a id="4163" href="Cubical.Displayed.Record.html#4155" class="Bound">p</a><a id="4164" class="Symbol">)</a>

<a id="4167" class="Keyword">module</a> <a id="4174" href="Cubical.Displayed.Record.html#4174" class="Module">_</a> <a id="4176" class="Symbol">{</a><a id="4177" href="Cubical.Displayed.Record.html#4177" class="Bound">ℓA</a> <a id="4180" href="Cubical.Displayed.Record.html#4180" class="Bound">ℓ≅A</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">{</a><a id="4186" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4195" href="Cubical.Displayed.Record.html#4177" class="Bound">ℓA</a><a id="4197" class="Symbol">}</a> <a id="4199" class="Symbol">{</a><a id="4200" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4204" class="Symbol">:</a> <a id="4206" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4212" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4214" href="Cubical.Displayed.Record.html#4180" class="Bound">ℓ≅A</a><a id="4217" class="Symbol">}</a>
  <a id="4221" class="Symbol">{</a><a id="4222" href="Cubical.Displayed.Record.html#4222" class="Bound">ℓR</a> <a id="4225" href="Cubical.Displayed.Record.html#4225" class="Bound">ℓ≅R</a><a id="4228" class="Symbol">}</a> <a id="4230" class="Symbol">{</a><a id="4231" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4244" href="Cubical.Displayed.Record.html#4222" class="Bound">ℓR</a><a id="4246" class="Symbol">}</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">_≅R⟨_⟩_</a> <a id="4257" class="Symbol">:</a> <a id="4259" class="Symbol">{</a><a id="4260" href="Cubical.Displayed.Record.html#4260" class="Bound">a</a> <a id="4262" href="Cubical.Displayed.Record.html#4262" class="Bound">a&#39;</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a><a id="4268" class="Symbol">}</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4274" href="Cubical.Displayed.Record.html#4260" class="Bound">a</a> <a id="4276" class="Symbol">→</a> <a id="4278" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="4288" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4292" href="Cubical.Displayed.Record.html#4260" class="Bound">a</a> <a id="4294" href="Cubical.Displayed.Record.html#4262" class="Bound">a&#39;</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4301" href="Cubical.Displayed.Record.html#4262" class="Bound">a&#39;</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4311" href="Cubical.Displayed.Record.html#4225" class="Bound">ℓ≅R</a><a id="4314" class="Symbol">)</a>
  <a id="4318" class="Symbol">{</a><a id="4319" href="Cubical.Displayed.Record.html#4319" class="Bound">ℓS</a> <a id="4322" href="Cubical.Displayed.Record.html#4322" class="Bound">ℓ≅S</a><a id="4325" class="Symbol">}</a> <a id="4327" class="Symbol">{</a><a id="4328" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4334" class="Symbol">→</a> <a id="4336" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4341" href="Cubical.Displayed.Record.html#4319" class="Bound">ℓS</a><a id="4343" class="Symbol">}</a>
  <a id="4347" class="Symbol">{</a><a id="4348" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4351" class="Symbol">:</a> <a id="4353" class="Symbol">∀</a> <a id="4355" class="Symbol">{</a><a id="4356" href="Cubical.Displayed.Record.html#4356" class="Bound">a</a><a id="4357" class="Symbol">}</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4363" href="Cubical.Displayed.Record.html#4356" class="Bound">a</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4369" href="Cubical.Displayed.Record.html#4356" class="Bound">a</a><a id="4370" class="Symbol">}</a> <a id="4372" class="Symbol">{</a><a id="4373" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a> <a id="4378" class="Symbol">:</a> <a id="4380" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="4387" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4391" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4393" href="Cubical.Displayed.Record.html#4322" class="Bound">ℓ≅S</a><a id="4396" class="Symbol">}</a>
  <a id="4400" class="Symbol">{</a><a id="4401" href="Cubical.Displayed.Record.html#4401" class="Bound">πS≅</a> <a id="4405" class="Symbol">:</a> <a id="4407" class="Symbol">∀</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Cubical.Displayed.Record.html#4410" class="Bound">a</a><a id="4411" class="Symbol">}</a> <a id="4413" class="Symbol">{</a><a id="4414" href="Cubical.Displayed.Record.html#4414" class="Bound">r</a> <a id="4416" class="Symbol">:</a> <a id="4418" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4420" href="Cubical.Displayed.Record.html#4410" class="Bound">a</a><a id="4421" class="Symbol">}</a> <a id="4423" class="Symbol">{</a><a id="4424" href="Cubical.Displayed.Record.html#4424" class="Bound">e</a><a id="4425" class="Symbol">}</a> <a id="4427" class="Symbol">{</a><a id="4428" href="Cubical.Displayed.Record.html#4428" class="Bound">r&#39;</a> <a id="4431" class="Symbol">:</a> <a id="4433" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4435" href="Cubical.Displayed.Record.html#4410" class="Bound">a</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">→</a> <a id="4440" href="Cubical.Displayed.Record.html#4414" class="Bound">r</a> <a id="4442" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">≅R⟨</a> <a id="4446" href="Cubical.Displayed.Record.html#4424" class="Bound">e</a> <a id="4448" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">⟩</a> <a id="4450" href="Cubical.Displayed.Record.html#4428" class="Bound">r&#39;</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="4470" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4479" href="Cubical.Displayed.Record.html#4414" class="Bound">r</a><a id="4480" class="Symbol">)</a> <a id="4482" href="Cubical.Displayed.Record.html#4424" class="Bound">e</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4488" href="Cubical.Displayed.Record.html#4428" class="Bound">r&#39;</a><a id="4490" class="Symbol">)}</a>
  <a id="4495" class="Symbol">(</a><a id="4496" href="Cubical.Displayed.Record.html#4496" class="Bound">fs</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="4511" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4515" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4517" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">_≅R⟨_⟩_</a> <a id="4525" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4528" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a> <a id="4533" href="Cubical.Displayed.Record.html#4401" class="Bound">πS≅</a><a id="4536" class="Symbol">)</a>
  <a id="4540" class="Keyword">where</a>

  <a id="4549" class="Keyword">open</a> <a id="4554" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="4560" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a>
  <a id="4566" class="Keyword">open</a> <a id="4571" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="4578" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a>

  <a id="4586" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a> <a id="4596" class="Symbol">:</a>
    <a id="4602" class="Symbol">(</a><a id="4603" href="Cubical.Displayed.Record.html#4603" class="Bound">e</a> <a id="4605" class="Symbol">:</a> <a id="4607" class="Symbol">∀</a> <a id="4609" href="Cubical.Displayed.Record.html#4609" class="Bound">a</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4620" href="Cubical.Displayed.Record.html#4609" class="Bound">a</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4626" href="Cubical.Displayed.Record.html#4609" class="Bound">a</a><a id="4627" class="Symbol">))</a>
    <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Displayed.Record.html#4635" class="Bound">e≅</a> <a id="4638" class="Symbol">:</a> <a id="4640" class="Symbol">∀</a> <a id="4642" href="Cubical.Displayed.Record.html#4642" class="Bound">a</a> <a id="4644" href="Cubical.Displayed.Record.html#4644" class="Bound">a&#39;</a> <a id="4647" class="Symbol">(</a><a id="4648" href="Cubical.Displayed.Record.html#4648" class="Bound">r</a> <a id="4650" class="Symbol">:</a> <a id="4652" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4654" href="Cubical.Displayed.Record.html#4642" class="Bound">a</a><a id="4655" class="Symbol">)</a> <a id="4657" href="Cubical.Displayed.Record.html#4657" class="Bound">p</a> <a id="4659" class="Symbol">(</a><a id="4660" href="Cubical.Displayed.Record.html#4660" class="Bound">r&#39;</a> <a id="4663" class="Symbol">:</a> <a id="4665" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4667" href="Cubical.Displayed.Record.html#4644" class="Bound">a&#39;</a><a id="4669" class="Symbol">)</a> <a id="4671" class="Symbol">→</a> <a id="4673" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Cubical.Displayed.Record.html#4648" class="Bound">r</a> <a id="4680" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">≅R⟨</a> <a id="4684" href="Cubical.Displayed.Record.html#4657" class="Bound">p</a> <a id="4686" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">⟩</a> <a id="4688" href="Cubical.Displayed.Record.html#4660" class="Bound">r&#39;</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">((</a><a id="4694" href="Cubical.Displayed.Record.html#4603" class="Bound">e</a> <a id="4696" href="Cubical.Displayed.Record.html#4642" class="Bound">a</a> <a id="4698" class="Symbol">.</a><a id="4699" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4707" href="Cubical.Displayed.Record.html#4648" class="Bound">r</a> <a id="4709" href="Cubical.Displayed.Base.html#1691" class="Function Operator">≅ᴰ⟨</a> <a id="4713" href="Cubical.Displayed.Record.html#4657" class="Bound">p</a> <a id="4715" href="Cubical.Displayed.Base.html#1691" class="Function Operator">⟩</a> <a id="4717" href="Cubical.Displayed.Record.html#4603" class="Bound">e</a> <a id="4719" href="Cubical.Displayed.Record.html#4644" class="Bound">a&#39;</a> <a id="4722" class="Symbol">.</a><a id="4723" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4731" href="Cubical.Displayed.Record.html#4660" class="Bound">r&#39;</a><a id="4733" class="Symbol">)))</a>
    <a id="4741" class="Symbol">→</a> <a id="4743" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="4750" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4754" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4756" href="Cubical.Displayed.Record.html#4225" class="Bound">ℓ≅R</a>
  <a id="4762" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="4777" class="Symbol">(</a><a id="4778" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a> <a id="4788" href="Cubical.Displayed.Record.html#4788" class="Bound">e</a> <a id="4790" href="Cubical.Displayed.Record.html#4790" class="Bound">e≅</a><a id="4792" class="Symbol">)</a> <a id="4794" href="Cubical.Displayed.Record.html#4794" class="Bound">r</a> <a id="4796" href="Cubical.Displayed.Record.html#4796" class="Bound">p</a> <a id="4798" href="Cubical.Displayed.Record.html#4798" class="Bound">r&#39;</a> <a id="4801" class="Symbol">=</a> <a id="4803" href="Cubical.Displayed.Record.html#4794" class="Bound">r</a> <a id="4805" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">≅R⟨</a> <a id="4809" href="Cubical.Displayed.Record.html#4796" class="Bound">p</a> <a id="4811" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">⟩</a> <a id="4813" href="Cubical.Displayed.Record.html#4798" class="Bound">r&#39;</a>
  <a id="4818" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a> <a id="4840" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="4842" href="Cubical.Displayed.Record.html#4842" class="Bound">e≅</a><a id="4844" class="Symbol">)</a> <a id="4846" href="Cubical.Displayed.Record.html#4846" class="Bound">r</a> <a id="4848" href="Cubical.Displayed.Record.html#4848" class="Bound">p</a> <a id="4850" href="Cubical.Displayed.Record.html#4850" class="Bound">r&#39;</a> <a id="4853" class="Symbol">=</a>
    <a id="4859" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a>
      <a id="4876" class="Symbol">(</a><a id="4877" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a>
        <a id="4893" class="Symbol">(</a><a id="4894" href="Cubical.Displayed.Record.html#4842" class="Bound">e≅</a> <a id="4897" class="Symbol">_</a> <a id="4899" class="Symbol">_</a> <a id="4901" href="Cubical.Displayed.Record.html#4846" class="Bound">r</a> <a id="4903" href="Cubical.Displayed.Record.html#4848" class="Bound">p</a> <a id="4905" href="Cubical.Displayed.Record.html#4850" class="Bound">r&#39;</a><a id="4907" class="Symbol">)</a>
        <a id="4917" class="Symbol">(</a><a id="4918" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a>
          <a id="4936" class="Symbol">(</a><a id="4937" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.Displayed.Base.html#1749" class="Function">uaᴰ</a> <a id="4953" class="Symbol">(</a><a id="4954" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="4956" class="Symbol">_</a> <a id="4958" class="Symbol">.</a><a id="4959" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4967" href="Cubical.Displayed.Record.html#4846" class="Bound">r</a><a id="4968" class="Symbol">)</a> <a id="4970" href="Cubical.Displayed.Record.html#4848" class="Bound">p</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="4975" class="Symbol">_</a> <a id="4977" class="Symbol">.</a><a id="4978" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4986" href="Cubical.Displayed.Record.html#4850" class="Bound">r&#39;</a><a id="4988" class="Symbol">)))</a>
          <a id="5002" class="Symbol">(</a><a id="5003" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Cubical.Foundations.Path.html#12071" class="Function">congPathIso</a> <a id="5023" class="Symbol">λ</a> <a id="5025" href="Cubical.Displayed.Record.html#5025" class="Bound">i</a> <a id="5027" class="Symbol">→</a> <a id="5029" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="5040" class="Symbol">(</a><a id="5041" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="5043" class="Symbol">_)))))</a>

<a id="5051" class="Keyword">module</a> <a id="DisplayedRecordMacro"></a><a id="5058" href="Cubical.Displayed.Record.html#5058" class="Module">DisplayedRecordMacro</a> <a id="5079" class="Keyword">where</a>

  <a id="5088" class="Comment">-- Extract a name from a term</a>
  <a id="DisplayedRecordMacro.findName"></a><a id="5120" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="5129" class="Symbol">:</a> <a id="5131" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="5145" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a>
  <a id="5154" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="5163" href="Cubical.Displayed.Record.html#5163" class="Bound">t</a> <a id="5165" class="Symbol">=</a>
    <a id="5171" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a>
      <a id="5187" class="Symbol">(</a><a id="5188" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="5210" class="String">&quot;Not a name: &quot;</a> <a id="5225" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5227" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">R.termErr</a> <a id="5237" href="Cubical.Displayed.Record.html#5163" class="Bound">t</a> <a id="5239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5241" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5243" class="Symbol">))</a>
      <a id="5252" class="Symbol">(λ</a> <a id="5255" href="Cubical.Displayed.Record.html#5255" class="Bound">s</a> <a id="5257" class="Symbol">→</a> <a id="5259" href="Cubical.Displayed.Record.html#5255" class="Bound">s</a><a id="5260" class="Symbol">)</a>
      <a id="5268" class="Symbol">(</a><a id="5269" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5272" href="Cubical.Displayed.Record.html#5163" class="Bound">t</a><a id="5273" class="Symbol">)</a>
    <a id="5279" class="Keyword">where</a>
    <a id="5289" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5301" class="Symbol">→</a> <a id="5303" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="5315" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a><a id="5321" class="Symbol">)</a>
    <a id="5327" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">R.meta</a> <a id="5338" href="Cubical.Displayed.Record.html#5338" class="Bound">x</a> <a id="5340" class="Symbol">_)</a> <a id="5343" class="Symbol">=</a> <a id="5345" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Agda.Builtin.Reflection.html#20034" class="Function">R.blockOnMeta</a> <a id="5365" href="Cubical.Displayed.Record.html#5338" class="Bound">x</a><a id="5366" class="Symbol">)</a>
    <a id="5372" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="5382" href="Cubical.Displayed.Record.html#5382" class="Bound">name</a> <a id="5387" class="Symbol">_)</a> <a id="5390" class="Symbol">=</a> <a id="5392" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="5409" href="Cubical.Displayed.Record.html#5382" class="Bound">name</a><a id="5413" class="Symbol">)</a>
    <a id="5419" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">R.lam</a> <a id="5429" class="Symbol">_</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="5438" class="Symbol">_</a> <a id="5440" href="Cubical.Displayed.Record.html#5440" class="Bound">t</a><a id="5441" class="Symbol">))</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5449" href="Cubical.Displayed.Record.html#5440" class="Bound">t</a>
    <a id="5455" href="Cubical.Displayed.Record.html#5289" class="CatchallClause Function">go</a><a id="5457" class="CatchallClause"> </a><a id="5458" href="Cubical.Displayed.Record.html#5458" class="CatchallClause Bound">t</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

  <a id="5473" class="Comment">-- ℓA ℓ≅A ℓR ℓ≅R A 𝒮-A R _≅R⟨_⟩_</a>
  <a id="5508" class="Keyword">pattern</a> <a id="DisplayedRecordMacro.family∷"></a><a id="5516" href="Cubical.Displayed.Record.html#5516" class="InductiveConstructor">family∷</a> <a id="5524" href="Cubical.Displayed.Record.html#5571" class="Bound">hole</a> <a id="5529" class="Symbol">=</a> <a id="5531" class="Symbol">_</a> <a id="5533" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5536" class="Symbol">_</a> <a id="5538" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5541" class="Symbol">_</a> <a id="5543" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5546" class="Symbol">_</a> <a id="5548" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5551" class="Symbol">_</a> <a id="5553" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5556" class="Symbol">_</a> <a id="5558" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5561" class="Symbol">_</a> <a id="5563" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5566" class="Symbol">_</a> <a id="5568" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5571" href="Cubical.Displayed.Record.html#5571" class="Bound">hole</a>

  <a id="5579" class="Comment">-- ℓS ℓ≅S S πS 𝒮ᴰ-S πS≅</a>
  <a id="5605" class="Keyword">pattern</a> <a id="DisplayedRecordMacro.indices∷"></a><a id="5613" href="Cubical.Displayed.Record.html#5613" class="InductiveConstructor">indices∷</a> <a id="5622" href="Cubical.Displayed.Record.html#5659" class="Bound">hole</a> <a id="5627" class="Symbol">=</a> <a id="5629" class="Symbol">_</a> <a id="5631" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5634" class="Symbol">_</a> <a id="5636" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5639" class="Symbol">_</a> <a id="5641" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5644" class="Symbol">_</a> <a id="5646" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5649" class="Symbol">_</a> <a id="5651" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5654" class="Symbol">_</a> <a id="5656" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5659" href="Cubical.Displayed.Record.html#5659" class="Bound">hole</a>

  <a id="5667" class="Comment">{-
    Takes a reflected DUAFields term as input and collects lists of structure field names and equivalence
    field names. (These are returned in reverse order.
  -}</a>
  <a id="DisplayedRecordMacro.parseFields"></a><a id="5838" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="5850" class="Symbol">:</a> <a id="5852" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5872" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="5879" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5881" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5886" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a><a id="5892" class="Symbol">)</a>
  <a id="5896" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="5915" class="Symbol">(</a><a id="5916" class="Keyword">quote</a> <a id="5922" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">_)</a> <a id="5934" class="Symbol">=</a> <a id="5936" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5951" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5953" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5955" class="Symbol">)</a>
  <a id="5959" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="5971" class="Symbol">(</a><a id="5972" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="5978" class="Symbol">(</a><a id="5979" class="Keyword">quote</a> <a id="5985" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">_data[_∣_∣_]</a><a id="5997" class="Symbol">)</a> <a id="5999" class="Symbol">(</a><a id="6000" href="Cubical.Displayed.Record.html#5516" class="InductiveConstructor">family∷</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Displayed.Record.html#5613" class="InductiveConstructor">indices∷</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Cubical.Displayed.Record.html#6019" class="Bound">fs</a> <a id="6022" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6025" href="Cubical.Displayed.Record.html#6025" class="Bound">ℓF</a> <a id="6028" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6031" href="Cubical.Displayed.Record.html#6031" class="Bound">ℓ≅F</a> <a id="6035" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6038" href="Cubical.Displayed.Record.html#6038" class="Bound">F</a> <a id="6040" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6043" href="Cubical.Displayed.Record.html#6043" class="Bound">πF</a> <a id="6046" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6049" href="Cubical.Displayed.Record.html#6049" class="Bound">𝒮ᴰ-F</a> <a id="6054" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6057" href="Cubical.Displayed.Record.html#6057" class="Bound">πF≅</a> <a id="6061" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6064" class="Symbol">_))))</a> <a id="6070" class="Symbol">=</a>
    <a id="6076" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6088" href="Cubical.Displayed.Record.html#6019" class="Bound">fs</a> <a id="6091" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6095" class="Symbol">λ</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Cubical.Displayed.Record.html#6098" class="Bound">fs</a> <a id="6101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6103" href="Cubical.Displayed.Record.html#6103" class="Bound">f≅s</a><a id="6106" class="Symbol">)</a> <a id="6108" class="Symbol">→</a>
    <a id="6114" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="6123" href="Cubical.Displayed.Record.html#6043" class="Bound">πF</a> <a id="6126" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6130" class="Symbol">λ</a> <a id="6132" href="Cubical.Displayed.Record.html#6132" class="Bound">f</a> <a id="6134" class="Symbol">→</a>
    <a id="6140" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="6149" href="Cubical.Displayed.Record.html#6057" class="Bound">πF≅</a> <a id="6153" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6157" class="Symbol">λ</a> <a id="6159" href="Cubical.Displayed.Record.html#6159" class="Bound">f≅</a> <a id="6162" class="Symbol">→</a>
    <a id="6168" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="6179" class="Symbol">(</a><a id="6180" href="Cubical.Displayed.Record.html#6132" class="Bound">f</a> <a id="6182" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6184" href="Cubical.Displayed.Record.html#6098" class="Bound">fs</a> <a id="6187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6189" href="Cubical.Displayed.Record.html#6159" class="Bound">f≅</a> <a id="6192" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6194" href="Cubical.Displayed.Record.html#6103" class="Bound">f≅s</a><a id="6197" class="Symbol">)</a>
  <a id="6201" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="6220" class="Symbol">(</a><a id="6221" class="Keyword">quote</a> <a id="6227" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">_prop[_∣_]</a><a id="6237" class="Symbol">)</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Cubical.Displayed.Record.html#5516" class="InductiveConstructor">family∷</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Displayed.Record.html#5613" class="InductiveConstructor">indices∷</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Cubical.Displayed.Record.html#6259" class="Bound">fs</a> <a id="6262" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6265" href="Cubical.Displayed.Record.html#6265" class="Bound">ℓF</a> <a id="6268" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6271" href="Cubical.Displayed.Record.html#6271" class="Bound">F</a> <a id="6273" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6276" href="Cubical.Displayed.Record.html#6276" class="Bound">πF</a> <a id="6279" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6282" class="Symbol">_))))</a> <a id="6288" class="Symbol">=</a>
    <a id="6294" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6306" href="Cubical.Displayed.Record.html#6259" class="Bound">fs</a> <a id="6309" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6313" class="Symbol">λ</a> <a id="6315" class="Symbol">(</a><a id="6316" href="Cubical.Displayed.Record.html#6316" class="Bound">fs</a> <a id="6319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6321" href="Cubical.Displayed.Record.html#6321" class="Bound">f≅s</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">→</a>
    <a id="6332" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="6341" href="Cubical.Displayed.Record.html#6276" class="Bound">πF</a> <a id="6344" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6348" class="Symbol">λ</a> <a id="6350" href="Cubical.Displayed.Record.html#6350" class="Bound">f</a> <a id="6352" class="Symbol">→</a>
    <a id="6358" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="6369" class="Symbol">(</a><a id="6370" href="Cubical.Displayed.Record.html#6350" class="Bound">f</a> <a id="6372" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6374" href="Cubical.Displayed.Record.html#6316" class="Bound">fs</a> <a id="6377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6379" href="Cubical.Displayed.Record.html#6321" class="Bound">f≅s</a><a id="6382" class="Symbol">)</a>
  <a id="6386" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">R.meta</a> <a id="6406" href="Cubical.Displayed.Record.html#6406" class="Bound">x</a> <a id="6408" class="Symbol">_)</a> <a id="6411" class="Symbol">=</a> <a id="6413" href="Agda.Builtin.Reflection.html#20034" class="Function">R.blockOnMeta</a> <a id="6427" href="Cubical.Displayed.Record.html#6406" class="Bound">x</a>
  <a id="6431" href="Cubical.Displayed.Record.html#5838" class="CatchallClause Function">parseFields</a><a id="6442" class="CatchallClause"> </a><a id="6443" href="Cubical.Displayed.Record.html#6443" class="CatchallClause Bound">t</a> <a id="6445" class="Symbol">=</a> <a id="6447" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="6469" class="String">&quot;Malformed specification: &quot;</a> <a id="6497" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6499" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">R.termErr</a> <a id="6509" href="Cubical.Displayed.Record.html#6443" class="Bound">t</a> <a id="6511" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6513" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6515" class="Symbol">)</a>

  <a id="6520" class="Comment">{-
    Given a list of record field names (in reverse order), generates a ΣFormat (in the sense of
    Cubical.Reflection.RecordEquiv) associating the record fields with the fields of a left-associated
    iterated Σ-type
  -}</a>
  <a id="DisplayedRecordMacro.List→LeftAssoc"></a><a id="6749" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6764" class="Symbol">:</a> <a id="6766" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6771" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">RE.ΣFormat</a>
  <a id="6793" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6808" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6811" class="Symbol">=</a> <a id="6813" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">RE.unit</a>
  <a id="6823" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Cubical.Displayed.Record.html#6839" class="Bound">x</a> <a id="6841" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6843" href="Cubical.Displayed.Record.html#6843" class="Bound">xs</a><a id="6845" class="Symbol">)</a> <a id="6847" class="Symbol">=</a> <a id="6849" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6864" href="Cubical.Displayed.Record.html#6843" class="Bound">xs</a> <a id="6867" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">RE.,</a> <a id="6872" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">RE.leaf</a> <a id="6880" href="Cubical.Displayed.Record.html#6839" class="Bound">x</a>

  <a id="6885" class="Keyword">module</a> <a id="6892" href="Cubical.Displayed.Record.html#6892" class="Module">_</a> <a id="6894" class="Symbol">{</a><a id="6895" href="Cubical.Displayed.Record.html#6895" class="Bound">ℓA</a> <a id="6898" href="Cubical.Displayed.Record.html#6898" class="Bound">ℓ≅A</a><a id="6901" class="Symbol">}</a> <a id="6903" class="Symbol">{</a><a id="6904" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="6906" class="Symbol">:</a> <a id="6908" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6913" href="Cubical.Displayed.Record.html#6895" class="Bound">ℓA</a><a id="6915" class="Symbol">}</a> <a id="6917" class="Symbol">(</a><a id="6918" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="6922" class="Symbol">:</a> <a id="6924" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6930" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="6932" href="Cubical.Displayed.Record.html#6898" class="Bound">ℓ≅A</a><a id="6935" class="Symbol">)</a>
    <a id="6941" class="Symbol">{</a><a id="6942" href="Cubical.Displayed.Record.html#6942" class="Bound">ℓR</a> <a id="6945" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="6948" class="Symbol">}</a> <a id="6950" class="Symbol">{</a><a id="6951" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="6953" class="Symbol">:</a> <a id="6955" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="6957" class="Symbol">→</a> <a id="6959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6964" href="Cubical.Displayed.Record.html#6942" class="Bound">ℓR</a><a id="6966" class="Symbol">}</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="6972" class="Symbol">:</a> <a id="6974" class="Symbol">{</a><a id="6975" href="Cubical.Displayed.Record.html#6975" class="Bound">a</a> <a id="6977" href="Cubical.Displayed.Record.html#6977" class="Bound">a&#39;</a> <a id="6980" class="Symbol">:</a> <a id="6982" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a><a id="6983" class="Symbol">}</a> <a id="6985" class="Symbol">→</a> <a id="6987" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="6989" href="Cubical.Displayed.Record.html#6975" class="Bound">a</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="7003" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7007" href="Cubical.Displayed.Record.html#6975" class="Bound">a</a> <a id="7009" href="Cubical.Displayed.Record.html#6977" class="Bound">a&#39;</a> <a id="7012" class="Symbol">→</a> <a id="7014" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7016" href="Cubical.Displayed.Record.html#6977" class="Bound">a&#39;</a> <a id="7019" class="Symbol">→</a> <a id="7021" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7026" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="7029" class="Symbol">)</a>
    <a id="7035" class="Symbol">{</a><a id="7036" href="Cubical.Displayed.Record.html#7036" class="Bound">ℓS</a> <a id="7039" href="Cubical.Displayed.Record.html#7039" class="Bound">ℓ≅S</a><a id="7042" class="Symbol">}</a> <a id="7044" class="Symbol">{</a><a id="7045" href="Cubical.Displayed.Record.html#7045" class="Bound">S</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="7051" class="Symbol">→</a> <a id="7053" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7058" href="Cubical.Displayed.Record.html#7036" class="Bound">ℓS</a><a id="7060" class="Symbol">}</a>
    <a id="7066" class="Symbol">{</a><a id="7067" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7070" class="Symbol">:</a> <a id="7072" class="Symbol">∀</a> <a id="7074" class="Symbol">{</a><a id="7075" href="Cubical.Displayed.Record.html#7075" class="Bound">a</a><a id="7076" class="Symbol">}</a> <a id="7078" class="Symbol">→</a> <a id="7080" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7082" href="Cubical.Displayed.Record.html#7075" class="Bound">a</a> <a id="7084" class="Symbol">→</a> <a id="7086" href="Cubical.Displayed.Record.html#7045" class="Bound">S</a> <a id="7088" href="Cubical.Displayed.Record.html#7075" class="Bound">a</a><a id="7089" class="Symbol">}</a> <a id="7091" class="Symbol">{</a><a id="7092" href="Cubical.Displayed.Record.html#7092" class="Bound">𝒮ᴰ-S</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="7106" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7110" href="Cubical.Displayed.Record.html#7045" class="Bound">S</a> <a id="7112" href="Cubical.Displayed.Record.html#7039" class="Bound">ℓ≅S</a><a id="7115" class="Symbol">}</a>
    <a id="7121" class="Symbol">{</a><a id="7122" href="Cubical.Displayed.Record.html#7122" class="Bound">πS≅</a> <a id="7126" class="Symbol">:</a> <a id="7128" class="Symbol">∀</a> <a id="7130" class="Symbol">{</a><a id="7131" href="Cubical.Displayed.Record.html#7131" class="Bound">a</a><a id="7132" class="Symbol">}</a> <a id="7134" class="Symbol">{</a><a id="7135" href="Cubical.Displayed.Record.html#7135" class="Bound">r</a> <a id="7137" class="Symbol">:</a> <a id="7139" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7141" href="Cubical.Displayed.Record.html#7131" class="Bound">a</a><a id="7142" class="Symbol">}</a> <a id="7144" class="Symbol">{</a><a id="7145" href="Cubical.Displayed.Record.html#7145" class="Bound">e</a><a id="7146" class="Symbol">}</a> <a id="7148" class="Symbol">{</a><a id="7149" href="Cubical.Displayed.Record.html#7149" class="Bound">r&#39;</a> <a id="7152" class="Symbol">:</a> <a id="7154" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7156" href="Cubical.Displayed.Record.html#7131" class="Bound">a</a><a id="7157" class="Symbol">}</a> <a id="7159" class="Symbol">→</a> <a id="7161" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="7164" href="Cubical.Displayed.Record.html#7135" class="Bound">r</a> <a id="7166" href="Cubical.Displayed.Record.html#7145" class="Bound">e</a> <a id="7168" href="Cubical.Displayed.Record.html#7149" class="Bound">r&#39;</a> <a id="7171" class="Symbol">→</a> <a id="7173" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="7188" href="Cubical.Displayed.Record.html#7092" class="Bound">𝒮ᴰ-S</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7197" href="Cubical.Displayed.Record.html#7135" class="Bound">r</a><a id="7198" class="Symbol">)</a> <a id="7200" href="Cubical.Displayed.Record.html#7145" class="Bound">e</a> <a id="7202" class="Symbol">(</a><a id="7203" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7206" href="Cubical.Displayed.Record.html#7149" class="Bound">r&#39;</a><a id="7208" class="Symbol">)}</a>
    <a id="7215" class="Keyword">where</a>

    <a id="7226" class="Comment">{-
      &quot;𝒮ᴰ-Record ... : DUARel 𝒮-A R ℓ≅R&quot;
      Requires that `R` and `_≅R⟨_⟩_` are defined by records and `πS` and `πS≅` are equivalences.
      The proofs of equivalence are generated using Cubical.Reflection.RecordEquiv and then
      `𝒮ᴰ-Fields` is applied.
    -}</a>
    <a id="7501" href="Cubical.Displayed.Record.html#7501" class="Function">𝒮ᴰ-Record</a> <a id="7511" class="Symbol">:</a> <a id="7513" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="7523" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7527" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7529" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="7532" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7535" href="Cubical.Displayed.Record.html#7092" class="Bound">𝒮ᴰ-S</a> <a id="7540" href="Cubical.Displayed.Record.html#7122" class="Bound">πS≅</a> <a id="7544" class="Symbol">→</a> <a id="7546" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7553" class="Symbol">→</a> <a id="7555" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7560" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7569" href="Cubical.Displayed.Record.html#7501" class="Function">𝒮ᴰ-Record</a> <a id="7579" href="Cubical.Displayed.Record.html#7579" class="Bound">fs</a> <a id="7582" href="Cubical.Displayed.Record.html#7582" class="Bound">hole</a> <a id="7587" class="Symbol">=</a>
      <a id="7595" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="7605" class="Symbol">(</a><a id="7606" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="7613" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7617" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7619" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="7622" class="Symbol">)</a> <a id="7624" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7628" href="Agda.Builtin.Reflection.html#8929" class="Postulate">R.checkType</a> <a id="7640" href="Cubical.Displayed.Record.html#7582" class="Bound">hole</a> <a id="7645" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7649" class="Symbol">λ</a> <a id="7651" href="Cubical.Displayed.Record.html#7651" class="Bound">hole</a> <a id="7656" class="Symbol">→</a>
      <a id="7664" href="Agda.Builtin.Reflection.html#9210" class="Postulate">R.quoteωTC</a> <a id="7675" href="Cubical.Displayed.Record.html#7579" class="Bound">fs</a> <a id="7678" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7682" class="Symbol">λ</a> <a id="7684" href="Cubical.Displayed.Record.html#7684" class="Bound">`fs`</a> <a id="7689" class="Symbol">→</a>
      <a id="7697" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="7709" href="Cubical.Displayed.Record.html#7684" class="Bound">`fs`</a> <a id="7714" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7718" class="Symbol">λ</a> <a id="7720" class="Symbol">(</a><a id="7721" href="Cubical.Displayed.Record.html#7721" class="Bound">fields</a> <a id="7728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7730" href="Cubical.Displayed.Record.html#7730" class="Bound">≅fields</a><a id="7737" class="Symbol">)</a> <a id="7739" class="Symbol">→</a>
      <a id="7747" href="Agda.Builtin.Reflection.html#9430" class="Postulate">R.freshName</a> <a id="7759" class="String">&quot;fieldsIso&quot;</a> <a id="7771" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7775" class="Symbol">λ</a> <a id="7777" href="Cubical.Displayed.Record.html#7777" class="Bound">fieldsIso</a> <a id="7787" class="Symbol">→</a>
      <a id="7795" href="Agda.Builtin.Reflection.html#9430" class="Postulate">R.freshName</a> <a id="7807" class="String">&quot;≅fieldsIso&quot;</a> <a id="7820" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7824" class="Symbol">λ</a> <a id="7826" href="Cubical.Displayed.Record.html#7826" class="Bound">≅fieldsIso</a> <a id="7837" class="Symbol">→</a>
      <a id="7845" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="7855" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7857" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7861" href="Agda.Builtin.Reflection.html#8972" class="Postulate">R.normalise</a> <a id="7873" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7877" class="Symbol">λ</a> <a id="7879" href="Cubical.Displayed.Record.html#7879" class="Bound">`R`</a> <a id="7883" class="Symbol">→</a>
      <a id="7891" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="7901" class="Symbol">{</a><a id="7902" class="Argument">A</a> <a id="7904" class="Symbol">=</a> <a id="7906" class="Symbol">{</a><a id="7907" href="Cubical.Displayed.Record.html#7907" class="Bound">a</a> <a id="7909" href="Cubical.Displayed.Record.html#7909" class="Bound">a&#39;</a> <a id="7912" class="Symbol">:</a> <a id="7914" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a><a id="7915" class="Symbol">}</a> <a id="7917" class="Symbol">→</a> <a id="7919" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7921" href="Cubical.Displayed.Record.html#7907" class="Bound">a</a> <a id="7923" class="Symbol">→</a> <a id="7925" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="7935" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7939" href="Cubical.Displayed.Record.html#7907" class="Bound">a</a> <a id="7941" href="Cubical.Displayed.Record.html#7909" class="Bound">a&#39;</a> <a id="7944" class="Symbol">→</a> <a id="7946" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7948" href="Cubical.Displayed.Record.html#7909" class="Bound">a&#39;</a> <a id="7951" class="Symbol">→</a> <a id="7953" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7958" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="7961" class="Symbol">}</a> <a id="7963" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="7966" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7970" href="Agda.Builtin.Reflection.html#8972" class="Postulate">R.normalise</a> <a id="7982" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7986" class="Symbol">λ</a> <a id="7988" href="Cubical.Displayed.Record.html#7988" class="Bound">`≅R`</a> <a id="7993" class="Symbol">→</a>
      <a id="8001" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="8010" href="Cubical.Displayed.Record.html#7879" class="Bound">`R`</a> <a id="8014" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8018" href="Cubical.Reflection.RecordEquiv.html#9249" class="Function">RE.declareRecordIsoΣ&#39;</a> <a id="8040" href="Cubical.Displayed.Record.html#7777" class="Bound">fieldsIso</a> <a id="8050" class="Symbol">(</a><a id="8051" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="8066" href="Cubical.Displayed.Record.html#7721" class="Bound">fields</a><a id="8072" class="Symbol">)</a> <a id="8074" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8083" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="8092" href="Cubical.Displayed.Record.html#7988" class="Bound">`≅R`</a> <a id="8097" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8101" href="Cubical.Reflection.RecordEquiv.html#9249" class="Function">RE.declareRecordIsoΣ&#39;</a> <a id="8123" href="Cubical.Displayed.Record.html#7826" class="Bound">≅fieldsIso</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="8150" href="Cubical.Displayed.Record.html#7730" class="Bound">≅fields</a><a id="8157" class="Symbol">)</a> <a id="8159" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8168" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8176" href="Cubical.Displayed.Record.html#7651" class="Bound">hole</a>
        <a id="8189" class="Symbol">(</a><a id="8190" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="8196" class="Symbol">(</a><a id="8197" class="Keyword">quote</a> <a id="8203" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a><a id="8212" class="Symbol">)</a>
          <a id="8224" class="Symbol">(</a><a id="8225" href="Cubical.Displayed.Record.html#7988" class="Bound">`≅R`</a> <a id="8230" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8233" href="Cubical.Displayed.Record.html#7684" class="Bound">`fs`</a> <a id="8238" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
            <a id="8253" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8258" class="String">&quot;_&quot;</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="8269" href="Cubical.Displayed.Record.html#7777" class="Bound">fieldsIso</a> <a id="8279" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8281" class="Symbol">)</a> <a id="8283" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
            <a id="8298" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8303" class="String">&quot;a&quot;</a> <a id="8307" class="Symbol">(</a><a id="8308" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8313" class="String">&quot;a&#39;&quot;</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8324" class="String">&quot;r&quot;</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8334" class="String">&quot;p&quot;</a> <a id="8338" class="Symbol">(</a><a id="8339" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8344" class="String">&quot;r&#39;&quot;</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="8356" href="Cubical.Displayed.Record.html#7826" class="Bound">≅fieldsIso</a> <a id="8367" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8369" class="Symbol">)))))</a> <a id="8375" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
            <a id="8390" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8392" class="Symbol">))</a>

<a id="8396" class="Keyword">macro</a>
  <a id="𝒮ᴰ-Record"></a><a id="8404" href="Cubical.Displayed.Record.html#8404" class="Function">𝒮ᴰ-Record</a> <a id="8414" class="Symbol">=</a> <a id="8416" href="Cubical.Displayed.Record.html#7501" class="Function">DisplayedRecordMacro.𝒮ᴰ-Record</a>

<a id="8448" class="Comment">-- Example</a>

<a id="8460" class="Keyword">private</a>
  <a id="8470" class="Keyword">module</a> <a id="Example"></a><a id="8477" href="Cubical.Displayed.Record.html#8477" class="Module">Example</a> <a id="8485" class="Keyword">where</a>

    <a id="8496" class="Keyword">record</a> <a id="Example.Example"></a><a id="8503" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="8511" class="Symbol">(</a><a id="8512" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8514" class="Symbol">:</a> <a id="8516" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="8520" class="Symbol">)</a> <a id="8522" class="Symbol">:</a> <a id="8524" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8529" class="Keyword">where</a>
      <a id="8541" class="Keyword">no-eta-equality</a> <a id="8557" class="Comment">-- works with or without eta equality</a>
      <a id="8601" class="Keyword">field</a>
        <a id="Example.Example.dog"></a><a id="8615" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="8619" class="Symbol">:</a> <a id="8621" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8623" class="Symbol">→</a> <a id="8625" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a>
        <a id="Example.Example.cat"></a><a id="8639" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="8643" class="Symbol">:</a> <a id="8645" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8647" class="Symbol">→</a> <a id="8649" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8651" class="Symbol">→</a> <a id="8653" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a>
        <a id="Example.Example.mouse"></a><a id="8663" href="Cubical.Displayed.Record.html#8663" class="Field">mouse</a> <a id="8669" class="Symbol">:</a> <a id="8671" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

    <a id="8681" class="Keyword">open</a> <a id="8686" href="Cubical.Displayed.Record.html#8503" class="Module">Example</a>

    <a id="8699" class="Keyword">record</a> <a id="Example.ExampleEquiv"></a><a id="8706" href="Cubical.Displayed.Record.html#8706" class="Record">ExampleEquiv</a> <a id="8719" class="Symbol">{</a><a id="8720" href="Cubical.Displayed.Record.html#8720" class="Bound">A</a> <a id="8722" href="Cubical.Displayed.Record.html#8722" class="Bound">B</a> <a id="8724" class="Symbol">:</a> <a id="8726" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="8730" class="Symbol">}</a> <a id="8732" class="Symbol">(</a><a id="8733" href="Cubical.Displayed.Record.html#8733" class="Bound">x</a> <a id="8735" class="Symbol">:</a> <a id="8737" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="8745" href="Cubical.Displayed.Record.html#8720" class="Bound">A</a><a id="8746" class="Symbol">)</a> <a id="8748" class="Symbol">(</a><a id="8749" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8751" class="Symbol">:</a> <a id="8753" href="Cubical.Displayed.Record.html#8720" class="Bound">A</a> <a id="8755" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8757" href="Cubical.Displayed.Record.html#8722" class="Bound">B</a><a id="8758" class="Symbol">)</a> <a id="8760" class="Symbol">(</a><a id="8761" href="Cubical.Displayed.Record.html#8761" class="Bound">y</a> <a id="8763" class="Symbol">:</a> <a id="8765" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="8773" href="Cubical.Displayed.Record.html#8722" class="Bound">B</a><a id="8774" class="Symbol">)</a> <a id="8776" class="Symbol">:</a> <a id="8778" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8783" class="Keyword">where</a>
      <a id="8795" class="Keyword">no-eta-equality</a> <a id="8811" class="Comment">-- works with or without eta equality</a>
      <a id="8855" class="Keyword">field</a>
        <a id="Example.ExampleEquiv.dogEq"></a><a id="8869" href="Cubical.Displayed.Record.html#8869" class="Field">dogEq</a> <a id="8875" class="Symbol">:</a> <a id="8877" class="Symbol">∀</a> <a id="8879" href="Cubical.Displayed.Record.html#8879" class="Bound">a</a> <a id="8881" href="Cubical.Displayed.Record.html#8881" class="Bound">a&#39;</a> <a id="8884" class="Symbol">→</a> <a id="8886" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8888" class="Symbol">.</a><a id="8889" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Cubical.Displayed.Record.html#8733" class="Bound">x</a> <a id="8896" class="Symbol">.</a><a id="8897" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="8901" href="Cubical.Displayed.Record.html#8879" class="Bound">a</a> <a id="8903" href="Cubical.Displayed.Record.html#8881" class="Bound">a&#39;</a><a id="8905" class="Symbol">)</a> <a id="8907" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8909" href="Cubical.Displayed.Record.html#8761" class="Bound">y</a> <a id="8911" class="Symbol">.</a><a id="8912" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="8916" class="Symbol">(</a><a id="8917" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8919" class="Symbol">.</a><a id="8920" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8924" href="Cubical.Displayed.Record.html#8879" class="Bound">a</a><a id="8925" class="Symbol">)</a> <a id="8927" class="Symbol">(</a><a id="8928" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8930" class="Symbol">.</a><a id="8931" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8935" href="Cubical.Displayed.Record.html#8881" class="Bound">a&#39;</a><a id="8937" class="Symbol">)</a>
        <a id="Example.ExampleEquiv.catEq"></a><a id="8947" href="Cubical.Displayed.Record.html#8947" class="Field">catEq</a> <a id="8953" class="Symbol">:</a> <a id="8955" class="Symbol">∀</a> <a id="8957" href="Cubical.Displayed.Record.html#8957" class="Bound">a</a> <a id="8959" href="Cubical.Displayed.Record.html#8959" class="Bound">a&#39;</a> <a id="8962" class="Symbol">→</a> <a id="8964" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8966" class="Symbol">.</a><a id="8967" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8971" class="Symbol">(</a><a id="8972" href="Cubical.Displayed.Record.html#8733" class="Bound">x</a> <a id="8974" class="Symbol">.</a><a id="8975" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="8979" href="Cubical.Displayed.Record.html#8957" class="Bound">a</a> <a id="8981" href="Cubical.Displayed.Record.html#8959" class="Bound">a&#39;</a><a id="8983" class="Symbol">)</a> <a id="8985" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8987" href="Cubical.Displayed.Record.html#8761" class="Bound">y</a> <a id="8989" class="Symbol">.</a><a id="8990" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="8994" class="Symbol">(</a><a id="8995" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8997" class="Symbol">.</a><a id="8998" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9002" href="Cubical.Displayed.Record.html#8957" class="Bound">a</a><a id="9003" class="Symbol">)</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="9008" class="Symbol">.</a><a id="9009" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9013" href="Cubical.Displayed.Record.html#8959" class="Bound">a&#39;</a><a id="9015" class="Symbol">)</a>

    <a id="9022" class="Keyword">open</a> <a id="9027" href="Cubical.Displayed.Record.html#8706" class="Module">ExampleEquiv</a>

    <a id="Example.example"></a><a id="9045" href="Cubical.Displayed.Record.html#9045" class="Function">example</a> <a id="9053" class="Symbol">:</a> <a id="9055" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="9062" class="Symbol">(</a><a id="9063" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="9070" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="9076" class="Symbol">)</a> <a id="9078" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="9086" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
    <a id="9097" href="Cubical.Displayed.Record.html#9045" class="Function">example</a> <a id="9105" class="Symbol">=</a>
      <a id="9113" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="9123" class="Symbol">(</a><a id="9124" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="9131" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="9137" class="Symbol">)</a> <a id="9139" href="Cubical.Displayed.Record.html#8706" class="Record">ExampleEquiv</a>
        <a id="9160" class="Symbol">(</a><a id="9161" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
          <a id="9179" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="9185" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="9189" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9191" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="9202" class="Symbol">_</a> <a id="9204" class="Symbol">_</a> <a id="9206" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9208" href="Cubical.Displayed.Record.html#8869" class="Field">dogEq</a> <a id="9214" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
          <a id="9226" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="9232" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="9236" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9238" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="9249" class="Symbol">_</a> <a id="9251" class="Symbol">_</a> <a id="9253" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9255" href="Cubical.Displayed.Record.html#8947" class="Field">catEq</a> <a id="9261" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
          <a id="9273" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="9279" href="Cubical.Displayed.Record.html#8663" class="Field">mouse</a> <a id="9285" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="9287" class="Symbol">(λ</a> <a id="9290" href="Cubical.Displayed.Record.html#9290" class="Bound">_</a> <a id="9292" href="Cubical.Displayed.Record.html#9292" class="Bound">_</a> <a id="9294" class="Symbol">→</a> <a id="9296" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="9306" class="Symbol">)</a> <a id="9308" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="9309" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Functions building UARels and DUARels on Σ-types

-}</a>
<a id="60" class="Keyword">module</a> <a id="67" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a> <a id="91" class="Keyword">where</a>

<a id="98" class="Keyword">open</a> <a id="103" class="Keyword">import</a> <a id="110" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>

<a id="359" class="Keyword">private</a>
  <a id="369" class="Keyword">variable</a>
    <a id="382" href="Cubical.Displayed.Sigma.html#382" class="Generalizable">ℓ</a> <a id="384" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a> <a id="387" href="Cubical.Displayed.Sigma.html#387" class="Generalizable">ℓA&#39;</a> <a id="391" href="Cubical.Displayed.Sigma.html#391" class="Generalizable">ℓP</a> <a id="394" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a> <a id="398" href="Cubical.Displayed.Sigma.html#398" class="Generalizable">ℓ≅A&#39;</a> <a id="403" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a> <a id="406" href="Cubical.Displayed.Sigma.html#406" class="Generalizable">ℓB&#39;</a> <a id="410" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a> <a id="414" href="Cubical.Displayed.Sigma.html#414" class="Generalizable">ℓ≅B&#39;</a> <a id="419" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a> <a id="422" href="Cubical.Displayed.Sigma.html#422" class="Generalizable">ℓ≅C</a> <a id="426" class="Symbol">:</a> <a id="428" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="435" class="Comment">-- UARel on a Σ-type</a>

<a id="∫ˢ"></a><a id="457" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="460" class="Symbol">:</a> <a id="462" class="Symbol">{</a><a id="463" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="465" class="Symbol">:</a> <a id="467" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="472" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">{</a><a id="477" href="Cubical.Displayed.Sigma.html#477" class="Bound">𝒮-A</a> <a id="481" class="Symbol">:</a> <a id="483" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="489" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="491" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">{</a><a id="497" href="Cubical.Displayed.Sigma.html#497" class="Bound">B</a> <a id="499" class="Symbol">:</a> <a id="501" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="503" class="Symbol">→</a> <a id="505" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="510" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="512" class="Symbol">}</a> <a id="514" class="Symbol">(</a><a id="515" href="Cubical.Displayed.Sigma.html#515" class="Bound">𝒮ˢ-B</a> <a id="520" class="Symbol">:</a> <a id="522" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="531" href="Cubical.Displayed.Sigma.html#477" class="Bound">𝒮-A</a> <a id="535" href="Cubical.Displayed.Sigma.html#497" class="Bound">B</a><a id="536" class="Symbol">)</a>
  <a id="540" class="Symbol">→</a> <a id="542" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="548" class="Symbol">(</a><a id="549" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="551" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="553" href="Cubical.Displayed.Sigma.html#497" class="Bound">B</a><a id="554" class="Symbol">)</a> <a id="556" class="Symbol">(</a><a id="557" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="563" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a> <a id="567" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="569" class="Symbol">)</a>
<a id="571" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="574" href="Cubical.Displayed.Sigma.html#574" class="Bound">𝒮ˢ-B</a> <a id="579" class="Symbol">=</a> <a id="581" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="594" href="Cubical.Displayed.Sigma.html#574" class="Bound">𝒮ˢ-B</a><a id="598" class="Symbol">)</a>

<a id="_×𝒮_"></a><a id="601" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">_×𝒮_</a> <a id="606" class="Symbol">:</a> <a id="608" class="Symbol">{</a><a id="609" href="Cubical.Displayed.Sigma.html#609" class="Bound">A</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="618" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">(</a><a id="623" href="Cubical.Displayed.Sigma.html#623" class="Bound">𝒮-A</a> <a id="627" class="Symbol">:</a> <a id="629" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="635" href="Cubical.Displayed.Sigma.html#609" class="Bound">A</a> <a id="637" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="640" class="Symbol">)</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Displayed.Sigma.html#643" class="Bound">B</a> <a id="645" class="Symbol">:</a> <a id="647" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="652" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="654" class="Symbol">}</a> <a id="656" class="Symbol">(</a><a id="657" href="Cubical.Displayed.Sigma.html#657" class="Bound">𝒮-B</a> <a id="661" class="Symbol">:</a> <a id="663" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="669" href="Cubical.Displayed.Sigma.html#643" class="Bound">B</a> <a id="671" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="674" class="Symbol">)</a>
  <a id="678" class="Symbol">→</a> <a id="680" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="686" class="Symbol">(</a><a id="687" href="Cubical.Displayed.Sigma.html#609" class="Bound">A</a> <a id="689" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="691" href="Cubical.Displayed.Sigma.html#643" class="Bound">B</a><a id="692" class="Symbol">)</a> <a id="694" class="Symbol">(</a><a id="695" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="701" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a> <a id="705" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="708" class="Symbol">)</a>
<a id="710" href="Cubical.Displayed.Sigma.html#710" class="Bound">𝒮-A</a> <a id="714" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">×𝒮</a> <a id="717" href="Cubical.Displayed.Sigma.html#717" class="Bound">𝒮-B</a> <a id="721" class="Symbol">=</a> <a id="723" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="725" class="Symbol">(</a><a id="726" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="735" href="Cubical.Displayed.Sigma.html#710" class="Bound">𝒮-A</a> <a id="739" href="Cubical.Displayed.Sigma.html#717" class="Bound">𝒮-B</a><a id="742" class="Symbol">)</a>

<a id="745" class="Comment">-- Projection UARel morphisms</a>

<a id="𝒮-fst"></a><a id="776" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="782" class="Symbol">:</a> <a id="784" class="Symbol">{</a><a id="785" href="Cubical.Displayed.Sigma.html#785" class="Bound">A</a> <a id="787" class="Symbol">:</a> <a id="789" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="794" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="796" class="Symbol">}</a> <a id="798" class="Symbol">{</a><a id="799" href="Cubical.Displayed.Sigma.html#799" class="Bound">𝒮-A</a> <a id="803" class="Symbol">:</a> <a id="805" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="811" href="Cubical.Displayed.Sigma.html#785" class="Bound">A</a> <a id="813" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="816" class="Symbol">}</a> <a id="818" class="Symbol">{</a><a id="819" href="Cubical.Displayed.Sigma.html#819" class="Bound">B</a> <a id="821" class="Symbol">:</a> <a id="823" href="Cubical.Displayed.Sigma.html#785" class="Bound">A</a> <a id="825" class="Symbol">→</a> <a id="827" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="832" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="834" class="Symbol">}</a> <a id="836" class="Symbol">{</a><a id="837" href="Cubical.Displayed.Sigma.html#837" class="Bound">𝒮ᴰ-B</a> <a id="842" class="Symbol">:</a> <a id="844" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="851" href="Cubical.Displayed.Sigma.html#799" class="Bound">𝒮-A</a> <a id="855" href="Cubical.Displayed.Sigma.html#819" class="Bound">B</a> <a id="857" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="860" class="Symbol">}</a>
  <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="878" href="Cubical.Displayed.Sigma.html#837" class="Bound">𝒮ᴰ-B</a><a id="882" class="Symbol">)</a> <a id="884" href="Cubical.Displayed.Sigma.html#799" class="Bound">𝒮-A</a>
<a id="888" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="894" class="Symbol">.</a><a id="895" href="Cubical.Displayed.Morphism.html#777" class="Field">UARelHom.fun</a> <a id="908" class="Symbol">=</a> <a id="910" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="914" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="920" class="Symbol">.</a><a id="921" href="Cubical.Displayed.Morphism.html#793" class="Field">UARelHom.rel</a> <a id="934" class="Symbol">=</a> <a id="936" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="940" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="946" class="Symbol">.</a><a id="947" href="Cubical.Displayed.Morphism.html#866" class="Field">UARelHom.ua</a> <a id="959" href="Cubical.Displayed.Sigma.html#959" class="Bound">p</a> <a id="961" class="Symbol">=</a> <a id="963" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="𝒮-snd"></a><a id="969" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">{</a><a id="978" href="Cubical.Displayed.Sigma.html#978" class="Bound">A</a> <a id="980" class="Symbol">:</a> <a id="982" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="987" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">{</a><a id="992" href="Cubical.Displayed.Sigma.html#992" class="Bound">𝒮-A</a> <a id="996" class="Symbol">:</a> <a id="998" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1004" href="Cubical.Displayed.Sigma.html#978" class="Bound">A</a> <a id="1006" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="1009" class="Symbol">}</a> <a id="1011" class="Symbol">{</a><a id="1012" href="Cubical.Displayed.Sigma.html#1012" class="Bound">B</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1021" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">{</a><a id="1026" href="Cubical.Displayed.Sigma.html#1026" class="Bound">𝒮-B</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1038" href="Cubical.Displayed.Sigma.html#1012" class="Bound">B</a> <a id="1040" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="1043" class="Symbol">}</a>
  <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Cubical.Displayed.Sigma.html#992" class="Bound">𝒮-A</a> <a id="1063" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">×𝒮</a> <a id="1066" href="Cubical.Displayed.Sigma.html#1026" class="Bound">𝒮-B</a><a id="1069" class="Symbol">)</a> <a id="1071" href="Cubical.Displayed.Sigma.html#1026" class="Bound">𝒮-B</a>
<a id="1075" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="1081" class="Symbol">.</a><a id="1082" href="Cubical.Displayed.Morphism.html#777" class="Field">UARelHom.fun</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="1101" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="1107" class="Symbol">.</a><a id="1108" href="Cubical.Displayed.Morphism.html#793" class="Field">UARelHom.rel</a> <a id="1121" class="Symbol">=</a> <a id="1123" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="1127" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="1133" class="Symbol">.</a><a id="1134" href="Cubical.Displayed.Morphism.html#866" class="Field">UARelHom.ua</a> <a id="1146" href="Cubical.Displayed.Sigma.html#1146" class="Bound">p</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1156" class="Comment">-- Lift a DUARel to live over a Σ-type</a>

<a id="𝒮ᴰ-Lift"></a><a id="1196" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="1204" class="Symbol">:</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1216" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Cubical.Displayed.Sigma.html#1221" class="Bound">𝒮-A</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1233" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1235" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="1238" class="Symbol">)</a> <a id="1240" class="Symbol">{</a><a id="1241" href="Cubical.Displayed.Sigma.html#1241" class="Bound">B</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1254" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Displayed.Sigma.html#1259" class="Bound">𝒮ᴰ-B</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1273" href="Cubical.Displayed.Sigma.html#1221" class="Bound">𝒮-A</a> <a id="1277" href="Cubical.Displayed.Sigma.html#1241" class="Bound">B</a> <a id="1279" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="1282" class="Symbol">)</a>
  <a id="1286" class="Symbol">{</a><a id="1287" href="Cubical.Displayed.Sigma.html#1287" class="Bound">C</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1300" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="1302" class="Symbol">}</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Cubical.Displayed.Sigma.html#1305" class="Bound">𝒮ᴰ-C</a> <a id="1310" class="Symbol">:</a> <a id="1312" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1319" href="Cubical.Displayed.Sigma.html#1221" class="Bound">𝒮-A</a> <a id="1323" href="Cubical.Displayed.Sigma.html#1287" class="Bound">C</a> <a id="1325" href="Cubical.Displayed.Sigma.html#422" class="Generalizable">ℓ≅C</a><a id="1328" class="Symbol">)</a>
  <a id="1332" class="Symbol">→</a> <a id="1334" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1344" href="Cubical.Displayed.Sigma.html#1305" class="Bound">𝒮ᴰ-C</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">(λ</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Displayed.Sigma.html#1354" class="Bound">a</a> <a id="1356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1358" class="Symbol">_)</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Cubical.Displayed.Sigma.html#1241" class="Bound">B</a> <a id="1365" href="Cubical.Displayed.Sigma.html#1354" class="Bound">a</a><a id="1366" class="Symbol">)</a> <a id="1368" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a>
<a id="1372" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="1380" class="Symbol">_</a>  <a id="1383" href="Cubical.Displayed.Sigma.html#1383" class="Bound">𝒮ᴰ-B</a> <a id="1388" class="Symbol">_</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1403" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="1409" href="Cubical.Displayed.Sigma.html#1383" class="Bound">𝒮ᴰ-B</a>

<a id="1415" class="Comment">-- DUARel on a Σ-type</a>

<a id="1438" class="Keyword">module</a> <a id="1445" href="Cubical.Displayed.Sigma.html#1445" class="Module">_</a> <a id="1447" class="Symbol">{</a><a id="1448" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1457" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1474" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1476" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="1479" class="Symbol">}</a>
  <a id="1483" class="Symbol">{</a><a id="1484" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1497" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Cubical.Displayed.Sigma.html#1502" class="Bound">ℓ≅B</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1513" class="Symbol">}</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Cubical.Displayed.Sigma.html#1516" class="Bound">𝒮ᴰ-B</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1530" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a> <a id="1534" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1536" href="Cubical.Displayed.Sigma.html#1502" class="Bound">ℓ≅B</a><a id="1539" class="Symbol">)</a>
  <a id="1543" class="Symbol">{</a><a id="1544" href="Cubical.Displayed.Sigma.html#1544" class="Bound">C</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1550" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1552" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1561" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="1563" class="Symbol">}</a> <a id="1565" class="Symbol">{</a><a id="1566" href="Cubical.Displayed.Sigma.html#1566" class="Bound">ℓ≅C</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.Displayed.Sigma.html#1580" class="Bound">𝒮ᴰ-C</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1597" href="Cubical.Displayed.Sigma.html#1516" class="Bound">𝒮ᴰ-B</a><a id="1601" class="Symbol">)</a> <a id="1603" href="Cubical.Displayed.Sigma.html#1544" class="Bound">C</a> <a id="1605" href="Cubical.Displayed.Sigma.html#1566" class="Bound">ℓ≅C</a><a id="1608" class="Symbol">)</a>
  <a id="1612" class="Keyword">where</a>

  <a id="1621" class="Keyword">open</a> <a id="1626" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1632" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a>
  <a id="1638" class="Keyword">private</a>
    <a id="1650" class="Keyword">module</a> <a id="1657" href="Cubical.Displayed.Sigma.html#1657" class="Module">B</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1668" href="Cubical.Displayed.Sigma.html#1516" class="Bound">𝒮ᴰ-B</a>
    <a id="1677" class="Keyword">module</a> <a id="1684" href="Cubical.Displayed.Sigma.html#1684" class="Module">C</a> <a id="1686" class="Symbol">=</a> <a id="1688" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1695" href="Cubical.Displayed.Sigma.html#1580" class="Bound">𝒮ᴰ-C</a>

  <a id="1703" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1717" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a> <a id="1721" class="Symbol">(λ</a> <a id="1724" href="Cubical.Displayed.Sigma.html#1724" class="Bound">a</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1731" href="Cubical.Displayed.Sigma.html#1731" class="Bound">b</a> <a id="1733" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1735" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1737" href="Cubical.Displayed.Sigma.html#1724" class="Bound">a</a> <a id="1739" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1741" href="Cubical.Displayed.Sigma.html#1544" class="Bound">C</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Displayed.Sigma.html#1724" class="Bound">a</a> <a id="1746" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1748" href="Cubical.Displayed.Sigma.html#1731" class="Bound">b</a><a id="1749" class="Symbol">))</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1759" href="Cubical.Displayed.Sigma.html#1502" class="Bound">ℓ≅B</a> <a id="1763" href="Cubical.Displayed.Sigma.html#1566" class="Bound">ℓ≅C</a><a id="1766" class="Symbol">)</a>
  <a id="1770" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1785" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Displayed.Sigma.html#1791" class="Bound">b</a> <a id="1793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1795" href="Cubical.Displayed.Sigma.html#1795" class="Bound">c</a><a id="1796" class="Symbol">)</a> <a id="1798" href="Cubical.Displayed.Sigma.html#1798" class="Bound">p</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Cubical.Displayed.Sigma.html#1801" class="Bound">b&#39;</a> <a id="1804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1806" href="Cubical.Displayed.Sigma.html#1806" class="Bound">c&#39;</a><a id="1808" class="Symbol">)</a> <a id="1810" class="Symbol">=</a>
    <a id="1816" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1819" href="Cubical.Displayed.Sigma.html#1819" class="Bound">q</a> <a id="1821" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1823" href="Cubical.Displayed.Sigma.html#1791" class="Bound">b</a> <a id="1825" href="Cubical.Displayed.Base.html#1691" class="Function Operator">B.≅ᴰ⟨</a> <a id="1831" href="Cubical.Displayed.Sigma.html#1798" class="Bound">p</a> <a id="1833" href="Cubical.Displayed.Base.html#1691" class="Function Operator">⟩</a> <a id="1835" href="Cubical.Displayed.Sigma.html#1801" class="Bound">b&#39;</a> <a id="1838" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>  <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.Displayed.Sigma.html#1795" class="Bound">c</a> <a id="1844" href="Cubical.Displayed.Base.html#1691" class="Field Operator">C.≅ᴰ⟨</a> <a id="1850" href="Cubical.Displayed.Sigma.html#1798" class="Bound">p</a> <a id="1852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1854" href="Cubical.Displayed.Sigma.html#1819" class="Bound">q</a> <a id="1856" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="1858" href="Cubical.Displayed.Sigma.html#1806" class="Bound">c&#39;</a><a id="1860" class="Symbol">)</a>
  <a id="1864" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1875" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Cubical.Displayed.Sigma.html#1881" class="Bound">b</a> <a id="1883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>  <a id="1886" href="Cubical.Displayed.Sigma.html#1886" class="Bound">c</a><a id="1887" class="Symbol">)</a> <a id="1889" href="Cubical.Displayed.Sigma.html#1889" class="Bound">p</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Cubical.Displayed.Sigma.html#1892" class="Bound">b&#39;</a> <a id="1895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1897" href="Cubical.Displayed.Sigma.html#1897" class="Bound">c&#39;</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">=</a>
    <a id="1907" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="1923" class="Symbol">(</a><a id="1924" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Cubical.Displayed.Base.html#1749" class="Function">B.uaᴰ</a> <a id="1944" href="Cubical.Displayed.Sigma.html#1881" class="Bound">b</a> <a id="1946" href="Cubical.Displayed.Sigma.html#1889" class="Bound">p</a> <a id="1948" href="Cubical.Displayed.Sigma.html#1892" class="Bound">b&#39;</a><a id="1950" class="Symbol">)</a> <a id="1952" class="Symbol">(λ</a> <a id="1955" href="Cubical.Displayed.Sigma.html#1955" class="Bound">q</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Displayed.Base.html#1749" class="Field">C.uaᴰ</a> <a id="1965" href="Cubical.Displayed.Sigma.html#1886" class="Bound">c</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.Displayed.Sigma.html#1889" class="Bound">p</a> <a id="1970" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1972" href="Cubical.Displayed.Sigma.html#1955" class="Bound">q</a><a id="1973" class="Symbol">)</a> <a id="1975" href="Cubical.Displayed.Sigma.html#1897" class="Bound">c&#39;</a><a id="1977" class="Symbol">))</a>
      <a id="1986" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a>

<a id="1999" class="Comment">-- DUARel on a non-dependent Σ-type</a>

<a id="2036" class="Keyword">module</a> <a id="2043" href="Cubical.Displayed.Sigma.html#2043" class="Module">_</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2055" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="2057" class="Symbol">}</a> <a id="2059" class="Symbol">{</a><a id="2060" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2072" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2074" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="2077" class="Symbol">}</a>
  <a id="2081" class="Symbol">{</a><a id="2082" href="Cubical.Displayed.Sigma.html#2082" class="Bound">B</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2095" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Cubical.Displayed.Sigma.html#2100" class="Bound">ℓ≅B</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2111" class="Symbol">}</a> <a id="2113" class="Symbol">(</a><a id="2114" href="Cubical.Displayed.Sigma.html#2114" class="Bound">𝒮ᴰ-B</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2128" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2132" href="Cubical.Displayed.Sigma.html#2082" class="Bound">B</a> <a id="2134" href="Cubical.Displayed.Sigma.html#2100" class="Bound">ℓ≅B</a><a id="2137" class="Symbol">)</a>
  <a id="2141" class="Symbol">{</a><a id="2142" href="Cubical.Displayed.Sigma.html#2142" class="Bound">C</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2155" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">{</a><a id="2160" href="Cubical.Displayed.Sigma.html#2160" class="Bound">ℓ≅C</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2171" class="Symbol">}</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Cubical.Displayed.Sigma.html#2174" class="Bound">𝒮ᴰ-C</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2188" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2192" href="Cubical.Displayed.Sigma.html#2142" class="Bound">C</a> <a id="2194" href="Cubical.Displayed.Sigma.html#2160" class="Bound">ℓ≅C</a><a id="2197" class="Symbol">)</a>
  <a id="2201" class="Keyword">where</a>

  <a id="2210" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">_×𝒮ᴰ_</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2225" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2229" class="Symbol">(λ</a> <a id="2232" href="Cubical.Displayed.Sigma.html#2232" class="Bound">a</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Cubical.Displayed.Sigma.html#2082" class="Bound">B</a> <a id="2238" href="Cubical.Displayed.Sigma.html#2232" class="Bound">a</a> <a id="2240" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2242" href="Cubical.Displayed.Sigma.html#2142" class="Bound">C</a> <a id="2244" href="Cubical.Displayed.Sigma.html#2232" class="Bound">a</a><a id="2245" class="Symbol">)</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2254" href="Cubical.Displayed.Sigma.html#2100" class="Bound">ℓ≅B</a> <a id="2258" href="Cubical.Displayed.Sigma.html#2160" class="Bound">ℓ≅C</a><a id="2261" class="Symbol">)</a>
  <a id="2265" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">_×𝒮ᴰ_</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="2278" href="Cubical.Displayed.Sigma.html#2114" class="Bound">𝒮ᴰ-B</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="2292" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2296" href="Cubical.Displayed.Sigma.html#2174" class="Bound">𝒮ᴰ-C</a> <a id="2301" href="Cubical.Displayed.Sigma.html#2114" class="Bound">𝒮ᴰ-B</a><a id="2305" class="Symbol">)</a>

<a id="2308" class="Comment">-- SubstRel on a Σ-type</a>

<a id="2333" class="Keyword">module</a> <a id="2340" href="Cubical.Displayed.Sigma.html#2340" class="Module">_</a> <a id="2342" class="Symbol">{</a><a id="2343" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2352" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">{</a><a id="2357" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2369" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2371" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="2374" class="Symbol">}</a>
  <a id="2378" class="Symbol">{</a><a id="2379" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2392" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="2394" class="Symbol">}</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2413" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a> <a id="2417" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a><a id="2418" class="Symbol">)</a>
  <a id="2422" class="Symbol">{</a><a id="2423" href="Cubical.Displayed.Sigma.html#2423" class="Bound">C</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2429" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2431" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a> <a id="2433" class="Symbol">→</a> <a id="2435" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2440" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="2442" class="Symbol">}</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Cubical.Displayed.Sigma.html#2445" class="Bound">𝒮ˢ-C</a> <a id="2450" class="Symbol">:</a> <a id="2452" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="2465" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a><a id="2469" class="Symbol">)</a> <a id="2471" href="Cubical.Displayed.Sigma.html#2423" class="Bound">C</a><a id="2472" class="Symbol">)</a>
  <a id="2476" class="Keyword">where</a>

  <a id="2485" class="Keyword">open</a> <a id="2490" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="2496" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a>
  <a id="2502" class="Keyword">open</a> <a id="2507" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>
  <a id="2518" class="Keyword">private</a>
    <a id="2530" class="Keyword">module</a> <a id="2537" href="Cubical.Displayed.Sigma.html#2537" class="Module">B</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="2550" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a>
    <a id="2559" class="Keyword">module</a> <a id="2566" href="Cubical.Displayed.Sigma.html#2566" class="Module">C</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="2579" href="Cubical.Displayed.Sigma.html#2445" class="Bound">𝒮ˢ-C</a>

  <a id="2587" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2603" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a> <a id="2607" class="Symbol">(λ</a> <a id="2610" href="Cubical.Displayed.Sigma.html#2610" class="Bound">a</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2617" href="Cubical.Displayed.Sigma.html#2617" class="Bound">b</a> <a id="2619" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2621" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a> <a id="2623" href="Cubical.Displayed.Sigma.html#2610" class="Bound">a</a> <a id="2625" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2627" href="Cubical.Displayed.Sigma.html#2423" class="Bound">C</a> <a id="2629" class="Symbol">(</a><a id="2630" href="Cubical.Displayed.Sigma.html#2610" class="Bound">a</a> <a id="2632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2634" href="Cubical.Displayed.Sigma.html#2617" class="Bound">b</a><a id="2635" class="Symbol">))</a>
  <a id="2640" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="2645" class="Symbol">.</a><a id="2646" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="2650" href="Cubical.Displayed.Sigma.html#2650" class="Bound">p</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Displayed.Subst.html#849" class="Function">B.act</a> <a id="2674" href="Cubical.Displayed.Sigma.html#2650" class="Bound">p</a><a id="2675" class="Symbol">)</a> <a id="2677" class="Symbol">(λ</a> <a id="2680" href="Cubical.Displayed.Sigma.html#2680" class="Bound">b</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Cubical.Displayed.Sigma.html#2650" class="Bound">p</a> <a id="2693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2695" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2699" class="Symbol">))</a>
  <a id="2704" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="2709" class="Symbol">.</a><a id="2710" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="2714" href="Cubical.Displayed.Sigma.html#2714" class="Bound">p</a> <a id="2716" class="Symbol">_</a> <a id="2718" class="Symbol">=</a>
    <a id="2724" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
      <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="2769" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a><a id="2773" class="Symbol">)</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="2786" href="Cubical.Displayed.Sigma.html#2445" class="Bound">𝒮ˢ-C</a><a id="2790" class="Symbol">))</a>  <a id="2794" class="Symbol">_</a> <a id="2796" href="Cubical.Displayed.Sigma.html#2714" class="Bound">p</a> <a id="2798" class="Symbol">_</a> <a id="2800" class="Symbol">.</a><a id="2801" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2811" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2813" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2817" class="Symbol">))</a>

<a id="2821" class="Comment">-- SubstRel on a non-dependent product</a>

<a id="2861" class="Keyword">module</a> <a id="2868" href="Cubical.Displayed.Sigma.html#2868" class="Module">_</a> <a id="2870" class="Symbol">{</a><a id="2871" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2873" class="Symbol">:</a> <a id="2875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2880" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="2882" class="Symbol">}</a> <a id="2884" class="Symbol">{</a><a id="2885" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2897" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2899" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="2902" class="Symbol">}</a>
  <a id="2906" class="Symbol">{</a><a id="2907" href="Cubical.Displayed.Sigma.html#2907" class="Bound">B</a> <a id="2909" class="Symbol">:</a> <a id="2911" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2920" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="2922" class="Symbol">}</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Cubical.Displayed.Sigma.html#2925" class="Bound">𝒮ˢ-B</a> <a id="2930" class="Symbol">:</a> <a id="2932" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2941" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="2945" href="Cubical.Displayed.Sigma.html#2907" class="Bound">B</a><a id="2946" class="Symbol">)</a>
  <a id="2950" class="Symbol">{</a><a id="2951" href="Cubical.Displayed.Sigma.html#2951" class="Bound">C</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2964" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="2966" class="Symbol">}</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Displayed.Sigma.html#2969" class="Bound">𝒮ˢ-C</a> <a id="2974" class="Symbol">:</a> <a id="2976" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2985" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="2989" href="Cubical.Displayed.Sigma.html#2951" class="Bound">C</a><a id="2990" class="Symbol">)</a>
  <a id="2994" class="Keyword">where</a>

  <a id="3003" class="Keyword">open</a> <a id="3008" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="3014" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a>
  <a id="3020" class="Keyword">open</a> <a id="3025" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>
  <a id="3036" class="Keyword">private</a>
    <a id="3048" class="Keyword">module</a> <a id="3055" href="Cubical.Displayed.Sigma.html#3055" class="Module">B</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3068" href="Cubical.Displayed.Sigma.html#2925" class="Bound">𝒮ˢ-B</a>
    <a id="3077" class="Keyword">module</a> <a id="3084" href="Cubical.Displayed.Sigma.html#3084" class="Module">C</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3097" href="Cubical.Displayed.Sigma.html#2969" class="Bound">𝒮ˢ-C</a>

  <a id="3105" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">_×𝒮ˢ_</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3122" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="3126" class="Symbol">(λ</a> <a id="3129" href="Cubical.Displayed.Sigma.html#3129" class="Bound">a</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.Displayed.Sigma.html#2907" class="Bound">B</a> <a id="3135" href="Cubical.Displayed.Sigma.html#3129" class="Bound">a</a> <a id="3137" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3139" href="Cubical.Displayed.Sigma.html#2951" class="Bound">C</a> <a id="3141" href="Cubical.Displayed.Sigma.html#3129" class="Bound">a</a><a id="3142" class="Symbol">)</a>
  <a id="3146" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">_×𝒮ˢ_</a> <a id="3152" class="Symbol">.</a><a id="3153" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3157" href="Cubical.Displayed.Sigma.html#3157" class="Bound">p</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Cubical.Displayed.Subst.html#849" class="Function">B.act</a> <a id="3172" href="Cubical.Displayed.Sigma.html#3157" class="Bound">p</a><a id="3173" class="Symbol">)</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3182" href="Cubical.Displayed.Sigma.html#3157" class="Bound">p</a><a id="3183" class="Symbol">)</a>
  <a id="3187" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">_×𝒮ˢ_</a> <a id="3193" class="Symbol">.</a><a id="3194" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="3198" href="Cubical.Displayed.Sigma.html#3198" class="Bound">p</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Cubical.Displayed.Sigma.html#3201" class="Bound">b</a> <a id="3203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3205" href="Cubical.Displayed.Sigma.html#3205" class="Bound">c</a><a id="3206" class="Symbol">)</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Cubical.Displayed.Subst.html#892" class="Function">B.uaˢ</a> <a id="3224" href="Cubical.Displayed.Sigma.html#3198" class="Bound">p</a> <a id="3226" href="Cubical.Displayed.Sigma.html#3201" class="Bound">b</a> <a id="3228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3230" href="Cubical.Displayed.Subst.html#892" class="Field">C.uaˢ</a> <a id="3236" href="Cubical.Displayed.Sigma.html#3198" class="Bound">p</a> <a id="3238" href="Cubical.Displayed.Sigma.html#3205" class="Bound">c</a><a id="3239" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Subst.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Subst</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Given a type A with a UARel and a family B over A,
  a SubstRel on B is a family of functions a ≅ a&#39; → B a ≃ B a&#39; path-equal to transport in that family.

  Any SubstRel gives rise to a DUARel in which b and b&#39; are related over p when the transport of b along p is
  equial to b&#39;.
-}</a>

<a id="291" class="Keyword">module</a> <a id="298" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a> <a id="322" class="Keyword">where</a>

<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">variable</a>
    <a id="633" href="Cubical.Displayed.Subst.html#633" class="Generalizable">ℓA</a> <a id="636" href="Cubical.Displayed.Subst.html#636" class="Generalizable">ℓ≅A</a> <a id="640" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a> <a id="643" class="Symbol">:</a> <a id="645" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="652" class="Keyword">record</a> <a id="SubstRel"></a><a id="659" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="668" class="Symbol">{</a><a id="669" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="678" href="Cubical.Displayed.Subst.html#633" class="Generalizable">ℓA</a><a id="680" class="Symbol">}</a> <a id="682" class="Symbol">{</a><a id="683" href="Cubical.Displayed.Subst.html#683" class="Bound">ℓ≅A</a> <a id="687" class="Symbol">:</a> <a id="689" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="694" class="Symbol">}</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Displayed.Subst.html#697" class="Bound">𝒮-A</a> <a id="701" class="Symbol">:</a> <a id="703" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="709" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a> <a id="711" href="Cubical.Displayed.Subst.html#683" class="Bound">ℓ≅A</a><a id="714" class="Symbol">)</a> <a id="716" class="Symbol">(</a><a id="717" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="719" class="Symbol">:</a> <a id="721" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a> <a id="723" class="Symbol">→</a> <a id="725" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="730" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a><a id="732" class="Symbol">)</a>
  <a id="736" class="Symbol">:</a> <a id="738" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="743" class="Symbol">(</a><a id="744" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="750" class="Symbol">(</a><a id="751" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="757" href="Cubical.Displayed.Subst.html#678" class="Bound">ℓA</a> <a id="760" href="Cubical.Displayed.Subst.html#730" class="Bound">ℓB</a><a id="762" class="Symbol">)</a> <a id="764" href="Cubical.Displayed.Subst.html#683" class="Bound">ℓ≅A</a><a id="767" class="Symbol">)</a>
  <a id="771" class="Keyword">where</a>

  <a id="780" class="Keyword">no-eta-equality</a>
  <a id="798" class="Keyword">constructor</a> <a id="substrel"></a><a id="810" href="Cubical.Displayed.Subst.html#810" class="InductiveConstructor">substrel</a>
  <a id="821" class="Keyword">open</a> <a id="826" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="832" href="Cubical.Displayed.Subst.html#697" class="Bound">𝒮-A</a>

  <a id="839" class="Keyword">field</a>
    <a id="SubstRel.act"></a><a id="849" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="853" class="Symbol">:</a> <a id="855" class="Symbol">{</a><a id="856" href="Cubical.Displayed.Subst.html#856" class="Bound">a</a> <a id="858" href="Cubical.Displayed.Subst.html#858" class="Bound">a&#39;</a> <a id="861" class="Symbol">:</a> <a id="863" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a><a id="864" class="Symbol">}</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Displayed.Subst.html#856" class="Bound">a</a> <a id="870" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="872" href="Cubical.Displayed.Subst.html#858" class="Bound">a&#39;</a> <a id="875" class="Symbol">→</a> <a id="877" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="879" href="Cubical.Displayed.Subst.html#856" class="Bound">a</a> <a id="881" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="883" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="885" href="Cubical.Displayed.Subst.html#858" class="Bound">a&#39;</a>
    <a id="SubstRel.uaˢ"></a><a id="892" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="896" class="Symbol">:</a> <a id="898" class="Symbol">{</a><a id="899" href="Cubical.Displayed.Subst.html#899" class="Bound">a</a> <a id="901" href="Cubical.Displayed.Subst.html#901" class="Bound">a&#39;</a> <a id="904" class="Symbol">:</a> <a id="906" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a><a id="907" class="Symbol">}</a> <a id="909" class="Symbol">(</a><a id="910" href="Cubical.Displayed.Subst.html#910" class="Bound">p</a> <a id="912" class="Symbol">:</a> <a id="914" href="Cubical.Displayed.Subst.html#899" class="Bound">a</a> <a id="916" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="918" href="Cubical.Displayed.Subst.html#901" class="Bound">a&#39;</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Displayed.Subst.html#923" class="Bound">b</a> <a id="925" class="Symbol">:</a> <a id="927" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="929" href="Cubical.Displayed.Subst.html#899" class="Bound">a</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">→</a> <a id="934" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="940" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="947" href="Cubical.Displayed.Subst.html#910" class="Bound">p</a><a id="948" class="Symbol">)</a> <a id="950" href="Cubical.Displayed.Subst.html#923" class="Bound">b</a> <a id="952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="954" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="963" class="Symbol">(</a><a id="964" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="968" href="Cubical.Displayed.Subst.html#910" class="Bound">p</a><a id="969" class="Symbol">)</a> <a id="971" href="Cubical.Displayed.Subst.html#923" class="Bound">b</a>

  <a id="SubstRel.uaˢ⁻"></a><a id="976" href="Cubical.Displayed.Subst.html#976" class="Function">uaˢ⁻</a> <a id="981" class="Symbol">:</a> <a id="983" class="Symbol">{</a><a id="984" href="Cubical.Displayed.Subst.html#984" class="Bound">a</a> <a id="986" href="Cubical.Displayed.Subst.html#986" class="Bound">a&#39;</a> <a id="989" class="Symbol">:</a> <a id="991" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a><a id="992" class="Symbol">}</a> <a id="994" class="Symbol">(</a><a id="995" href="Cubical.Displayed.Subst.html#995" class="Bound">p</a> <a id="997" class="Symbol">:</a> <a id="999" href="Cubical.Displayed.Subst.html#984" class="Bound">a</a> <a id="1001" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1003" href="Cubical.Displayed.Subst.html#986" class="Bound">a&#39;</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Cubical.Displayed.Subst.html#1008" class="Bound">b</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1014" href="Cubical.Displayed.Subst.html#986" class="Bound">a&#39;</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1026" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1038" href="Cubical.Displayed.Subst.html#995" class="Bound">p</a><a id="1039" class="Symbol">))</a> <a id="1042" href="Cubical.Displayed.Subst.html#1008" class="Bound">b</a> <a id="1044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1046" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1057" href="Cubical.Displayed.Subst.html#995" class="Bound">p</a><a id="1058" class="Symbol">)</a> <a id="1060" href="Cubical.Displayed.Subst.html#1008" class="Bound">b</a>
  <a id="1064" href="Cubical.Displayed.Subst.html#976" class="Function">uaˢ⁻</a> <a id="1069" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a> <a id="1071" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a> <a id="1073" class="Symbol">=</a>
    <a id="1079" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1085" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1097" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1098" class="Symbol">))</a> <a id="1101" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a>
      <a id="1109" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1112" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1124" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1136" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1137" class="Symbol">)))</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1158" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1162" class="Symbol">))</a> <a id="1165" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1171" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1177" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1189" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1190" class="Symbol">))</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1208" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1223" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1227" class="Symbol">))</a>
      <a id="1236" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1239" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1251" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1263" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1264" class="Symbol">)))</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="1278" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1292" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1293" class="Symbol">)</a> <a id="1295" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1296" class="Symbol">)))</a> <a id="1300" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1306" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1312" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1324" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1325" class="Symbol">))</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1335" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1337" class="Symbol">(</a><a id="1338" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1342" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1343" class="Symbol">)</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1352" class="Symbol">(</a><a id="1353" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1357" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1358" class="Symbol">)</a> <a id="1360" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1361" class="Symbol">))</a>
      <a id="1370" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1373" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1389" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1396" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1397" class="Symbol">))</a> <a id="1400" class="Symbol">.</a><a id="1401" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1425" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1426" class="Symbol">)</a> <a id="1428" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1437" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1448" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1449" class="Symbol">)</a> <a id="1451" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a>
    <a id="1457" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Subst→DUA"></a><a id="1460" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="1470" class="Symbol">:</a> <a id="1472" class="Symbol">{</a><a id="1473" href="Cubical.Displayed.Subst.html#1473" class="Bound">A</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1482" href="Cubical.Displayed.Subst.html#633" class="Generalizable">ℓA</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">{</a><a id="1487" href="Cubical.Displayed.Subst.html#1487" class="Bound">ℓ≅A</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">{</a><a id="1501" href="Cubical.Displayed.Subst.html#1501" class="Bound">𝒮-A</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1513" href="Cubical.Displayed.Subst.html#1473" class="Bound">A</a> <a id="1515" href="Cubical.Displayed.Subst.html#1487" class="Bound">ℓ≅A</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Symbol">{</a><a id="1521" href="Cubical.Displayed.Subst.html#1521" class="Bound">B</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Cubical.Displayed.Subst.html#1473" class="Bound">A</a> <a id="1527" class="Symbol">→</a> <a id="1529" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1534" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a><a id="1536" class="Symbol">}</a>
  <a id="1540" class="Symbol">→</a> <a id="1542" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="1551" href="Cubical.Displayed.Subst.html#1501" class="Bound">𝒮-A</a> <a id="1555" href="Cubical.Displayed.Subst.html#1521" class="Bound">B</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1566" href="Cubical.Displayed.Subst.html#1501" class="Bound">𝒮-A</a> <a id="1570" href="Cubical.Displayed.Subst.html#1521" class="Bound">B</a> <a id="1572" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a>
<a id="1575" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="1601" href="Cubical.Displayed.Subst.html#1601" class="Bound">𝒮ˢ-B</a><a id="1605" class="Symbol">)</a> <a id="1607" href="Cubical.Displayed.Subst.html#1607" class="Bound">b</a> <a id="1609" href="Cubical.Displayed.Subst.html#1609" class="Bound">p</a> <a id="1611" href="Cubical.Displayed.Subst.html#1611" class="Bound">b&#39;</a> <a id="1614" class="Symbol">=</a>
  <a id="1618" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="1641" href="Cubical.Displayed.Subst.html#1601" class="Bound">𝒮ˢ-B</a> <a id="1646" href="Cubical.Displayed.Subst.html#1609" class="Bound">p</a><a id="1647" class="Symbol">)</a> <a id="1649" href="Cubical.Displayed.Subst.html#1607" class="Bound">b</a> <a id="1651" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1653" href="Cubical.Displayed.Subst.html#1611" class="Bound">b&#39;</a>
<a id="1656" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Displayed.Subst.html#1460" class="Function">Subst→DUA</a> <a id="1678" class="Symbol">{</a><a id="1679" class="Argument">𝒮-A</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Cubical.Displayed.Subst.html#1685" class="Bound">𝒮-A</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" class="Argument">B</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Displayed.Subst.html#1695" class="Bound">B</a><a id="1696" class="Symbol">}</a> <a id="1698" href="Cubical.Displayed.Subst.html#1698" class="Bound">𝒮ˢ-B</a><a id="1702" class="Symbol">)</a> <a id="1704" href="Cubical.Displayed.Subst.html#1704" class="Bound">b</a> <a id="1706" href="Cubical.Displayed.Subst.html#1706" class="Bound">p</a> <a id="1708" href="Cubical.Displayed.Subst.html#1708" class="Bound">b&#39;</a> <a id="1711" class="Symbol">=</a>
  <a id="1715" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="1738" href="Cubical.Displayed.Subst.html#1698" class="Bound">𝒮ˢ-B</a> <a id="1743" href="Cubical.Displayed.Subst.html#1706" class="Bound">p</a><a id="1744" class="Symbol">)</a> <a id="1746" href="Cubical.Displayed.Subst.html#1704" class="Bound">b</a> <a id="1748" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1750" href="Cubical.Displayed.Subst.html#1708" class="Bound">b&#39;</a>
    <a id="1757" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="1760" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Cubical.Foundations.Path.html#4651" class="Function">compPathlEquiv</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="1804" href="Cubical.Displayed.Subst.html#1698" class="Bound">𝒮ˢ-B</a> <a id="1809" href="Cubical.Displayed.Subst.html#1706" class="Bound">p</a> <a id="1811" href="Cubical.Displayed.Subst.html#1704" class="Bound">b</a><a id="1812" class="Symbol">)))</a> <a id="1816" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="1820" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1826" href="Cubical.Displayed.Subst.html#1695" class="Bound">B</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1833" href="Cubical.Displayed.Subst.html#1706" class="Bound">p</a><a id="1834" class="Symbol">)</a> <a id="1836" href="Cubical.Displayed.Subst.html#1704" class="Bound">b</a> <a id="1838" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1840" href="Cubical.Displayed.Subst.html#1708" class="Bound">b&#39;</a>
    <a id="1847" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="1850" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Foundations.Path.html#2459" class="Function">PathP≃Path</a> <a id="1871" class="Symbol">(λ</a> <a id="1874" href="Cubical.Displayed.Subst.html#1874" class="Bound">i</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="Cubical.Displayed.Subst.html#1695" class="Bound">B</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1885" href="Cubical.Displayed.Subst.html#1706" class="Bound">p</a> <a id="1887" href="Cubical.Displayed.Subst.html#1874" class="Bound">i</a><a id="1888" class="Symbol">))</a> <a id="1891" href="Cubical.Displayed.Subst.html#1704" class="Bound">b</a> <a id="1893" href="Cubical.Displayed.Subst.html#1708" class="Bound">b&#39;</a><a id="1895" class="Symbol">)</a> <a id="1897" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="1901" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1907" class="Symbol">(λ</a> <a id="1910" href="Cubical.Displayed.Subst.html#1910" class="Bound">i</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Cubical.Displayed.Subst.html#1695" class="Bound">B</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1921" href="Cubical.Displayed.Subst.html#1706" class="Bound">p</a> <a id="1923" href="Cubical.Displayed.Subst.html#1910" class="Bound">i</a><a id="1924" class="Symbol">))</a> <a id="1927" href="Cubical.Displayed.Subst.html#1704" class="Bound">b</a> <a id="1929" href="Cubical.Displayed.Subst.html#1708" class="Bound">b&#39;</a>
  <a id="1934" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>
  <a id="1938" class="Keyword">where</a>
  <a id="1946" class="Keyword">open</a> <a id="1951" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1957" href="Cubical.Displayed.Subst.html#1685" class="Bound">𝒮-A</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  DUARel for the constant unit family

-}</a>
<a id="47" class="Symbol">{-#</a> <a id="51" class="Keyword">OPTIONS</a> <a id="59" class="Pragma">--no-exact-split</a> <a id="76" class="Symbol">#-}</a>
<a id="80" class="Keyword">module</a> <a id="87" href="Cubical.Displayed.Unit.html" class="Module">Cubical.Displayed.Unit</a> <a id="110" class="Keyword">where</a>

<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>

<a id="342" class="Keyword">private</a>
  <a id="352" class="Keyword">variable</a>
    <a id="365" href="Cubical.Displayed.Unit.html#365" class="Generalizable">ℓA</a> <a id="368" href="Cubical.Displayed.Unit.html#368" class="Generalizable">ℓ≅A</a> <a id="372" class="Symbol">:</a> <a id="374" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="𝒮-Unit"></a><a id="381" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a> <a id="388" class="Symbol">:</a> <a id="390" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="396" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="401" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="408" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a> <a id="415" class="Symbol">.</a><a id="416" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="426" class="Symbol">_</a> <a id="428" class="Symbol">_</a> <a id="430" class="Symbol">=</a> <a id="432" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="437" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a> <a id="444" class="Symbol">.</a><a id="445" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="454" class="Symbol">_</a> <a id="456" class="Symbol">_</a> <a id="458" class="Symbol">=</a> <a id="460" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="469" class="Symbol">(</a><a id="470" href="Cubical.Data.Unit.Properties.html#2396" class="Function">isContr→≃Unit</a> <a id="484" class="Symbol">(</a><a id="485" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="504" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a> <a id="515" class="Symbol">_</a> <a id="517" class="Symbol">_))</a>

<a id="𝒮ᴰ-Unit"></a><a id="522" href="Cubical.Displayed.Unit.html#522" class="Function">𝒮ᴰ-Unit</a> <a id="530" class="Symbol">:</a> <a id="532" class="Symbol">{</a><a id="533" href="Cubical.Displayed.Unit.html#533" class="Bound">A</a> <a id="535" class="Symbol">:</a> <a id="537" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="542" href="Cubical.Displayed.Unit.html#365" class="Generalizable">ℓA</a><a id="544" class="Symbol">}</a> <a id="546" class="Symbol">(</a><a id="547" href="Cubical.Displayed.Unit.html#547" class="Bound">𝒮-A</a> <a id="551" class="Symbol">:</a> <a id="553" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="559" href="Cubical.Displayed.Unit.html#533" class="Bound">A</a> <a id="561" href="Cubical.Displayed.Unit.html#368" class="Generalizable">ℓ≅A</a><a id="564" class="Symbol">)</a> <a id="566" class="Symbol">→</a> <a id="568" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="575" href="Cubical.Displayed.Unit.html#547" class="Bound">𝒮-A</a> <a id="579" class="Symbol">(λ</a> <a id="582" href="Cubical.Displayed.Unit.html#582" class="Bound">_</a> <a id="584" class="Symbol">→</a> <a id="586" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="590" class="Symbol">)</a> <a id="592" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="599" href="Cubical.Displayed.Unit.html#522" class="Function">𝒮ᴰ-Unit</a> <a id="607" href="Cubical.Displayed.Unit.html#607" class="Bound">𝒮-A</a> <a id="611" class="Symbol">=</a> <a id="613" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="622" href="Cubical.Displayed.Unit.html#607" class="Bound">𝒮-A</a> <a id="626" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a>
</pre></body></html>


==> anc/html/Cubical.Displayed.Universe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Universe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  - UARel given by a universe and equivalences
  - SubstRel and DUARel for the element family over the universe

-}</a>
<a id="121" class="Symbol">{-#</a> <a id="125" class="Keyword">OPTIONS</a> <a id="133" class="Pragma">--no-exact-split</a> <a id="150" class="Symbol">#-}</a>
<a id="154" class="Keyword">module</a> <a id="161" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a> <a id="188" class="Keyword">where</a>

<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="433" class="Keyword">private</a>
  <a id="443" class="Keyword">variable</a>
    <a id="456" href="Cubical.Displayed.Universe.html#456" class="Generalizable">ℓA</a> <a id="459" href="Cubical.Displayed.Universe.html#459" class="Generalizable">ℓ≅A</a> <a id="463" href="Cubical.Displayed.Universe.html#463" class="Generalizable">ℓB</a> <a id="466" href="Cubical.Displayed.Universe.html#466" class="Generalizable">ℓ≅B</a> <a id="470" href="Cubical.Displayed.Universe.html#470" class="Generalizable">ℓP</a> <a id="473" class="Symbol">:</a> <a id="475" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="𝒮-Univ"></a><a id="482" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="489" class="Symbol">:</a> <a id="491" class="Symbol">∀</a> <a id="493" href="Cubical.Displayed.Universe.html#493" class="Bound">ℓ</a> <a id="495" class="Symbol">→</a> <a id="497" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="503" class="Symbol">(</a><a id="504" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="509" href="Cubical.Displayed.Universe.html#493" class="Bound">ℓ</a><a id="510" class="Symbol">)</a> <a id="512" href="Cubical.Displayed.Universe.html#493" class="Bound">ℓ</a>
<a id="514" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="521" href="Cubical.Displayed.Universe.html#521" class="Bound">ℓ</a> <a id="523" class="Symbol">.</a><a id="524" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="534" class="Symbol">=</a> <a id="536" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>
<a id="540" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="547" href="Cubical.Displayed.Universe.html#547" class="Bound">ℓ</a> <a id="549" class="Symbol">.</a><a id="550" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="559" class="Symbol">_</a> <a id="561" class="Symbol">_</a> <a id="563" class="Symbol">=</a> <a id="565" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="576" class="Symbol">(</a><a id="577" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="584" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="597" class="Symbol">)</a>

<a id="𝒮ˢ-El"></a><a id="600" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="606" class="Symbol">:</a> <a id="608" class="Symbol">∀</a> <a id="610" href="Cubical.Displayed.Universe.html#610" class="Bound">ℓ</a> <a id="612" class="Symbol">→</a> <a id="614" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="623" class="Symbol">(</a><a id="624" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="631" href="Cubical.Displayed.Universe.html#610" class="Bound">ℓ</a><a id="632" class="Symbol">)</a> <a id="634" class="Symbol">(λ</a> <a id="637" href="Cubical.Displayed.Universe.html#637" class="Bound">X</a> <a id="639" class="Symbol">→</a> <a id="641" href="Cubical.Displayed.Universe.html#637" class="Bound">X</a><a id="642" class="Symbol">)</a>
<a id="644" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="650" href="Cubical.Displayed.Universe.html#650" class="Bound">ℓ</a> <a id="652" class="Symbol">.</a><a id="653" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="666" href="Cubical.Displayed.Universe.html#666" class="Bound">e</a> <a id="668" class="Symbol">=</a> <a id="670" href="Cubical.Displayed.Universe.html#666" class="Bound">e</a>
<a id="672" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="678" href="Cubical.Displayed.Universe.html#678" class="Bound">ℓ</a> <a id="680" class="Symbol">.</a><a id="681" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="694" href="Cubical.Displayed.Universe.html#694" class="Bound">e</a> <a id="696" href="Cubical.Displayed.Universe.html#696" class="Bound">a</a> <a id="698" class="Symbol">=</a> <a id="700" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="704" href="Cubical.Displayed.Universe.html#694" class="Bound">e</a> <a id="706" href="Cubical.Displayed.Universe.html#696" class="Bound">a</a>

<a id="𝒮ᴰ-El"></a><a id="709" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="715" class="Symbol">:</a> <a id="717" class="Symbol">∀</a> <a id="719" href="Cubical.Displayed.Universe.html#719" class="Bound">ℓ</a> <a id="721" class="Symbol">→</a> <a id="723" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="730" class="Symbol">(</a><a id="731" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="738" href="Cubical.Displayed.Universe.html#719" class="Bound">ℓ</a><a id="739" class="Symbol">)</a> <a id="741" class="Symbol">(λ</a> <a id="744" href="Cubical.Displayed.Universe.html#744" class="Bound">X</a> <a id="746" class="Symbol">→</a> <a id="748" href="Cubical.Displayed.Universe.html#744" class="Bound">X</a><a id="749" class="Symbol">)</a> <a id="751" href="Cubical.Displayed.Universe.html#719" class="Bound">ℓ</a>
<a id="753" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="759" href="Cubical.Displayed.Universe.html#759" class="Bound">ℓ</a> <a id="761" class="Symbol">.</a><a id="762" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a>  <a id="778" href="Cubical.Displayed.Universe.html#778" class="Bound">a</a> <a id="780" href="Cubical.Displayed.Universe.html#780" class="Bound">e</a> <a id="782" href="Cubical.Displayed.Universe.html#782" class="Bound">a&#39;</a> <a id="785" class="Symbol">=</a> <a id="787" href="Cubical.Displayed.Universe.html#780" class="Bound">e</a> <a id="789" class="Symbol">.</a><a id="790" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="794" href="Cubical.Displayed.Universe.html#778" class="Bound">a</a> <a id="796" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="798" href="Cubical.Displayed.Universe.html#782" class="Bound">a&#39;</a>
<a id="801" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="807" href="Cubical.Displayed.Universe.html#807" class="Bound">ℓ</a> <a id="809" class="Symbol">.</a><a id="810" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="821" href="Cubical.Displayed.Universe.html#821" class="Bound">a</a> <a id="823" href="Cubical.Displayed.Universe.html#823" class="Bound">e</a> <a id="825" href="Cubical.Displayed.Universe.html#825" class="Bound">a&#39;</a> <a id="828" class="Symbol">=</a> <a id="830" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="860" href="Cubical.Displayed.Universe.html#823" class="Bound">e</a><a id="861" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.CartesianKanOps.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.CartesianKanOps</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- This file derives some of the Cartesian Kan operations using transp</a>
<a id="72" class="Keyword">module</a> <a id="79" href="Cubical.Foundations.CartesianKanOps.html" class="Module">Cubical.Foundations.CartesianKanOps</a> <a id="115" class="Keyword">where</a>

<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Interpolate.html" class="Module">Cubical.Foundations.Interpolate</a>

<a id="coe0→1"></a><a id="294" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="301" class="Symbol">:</a> <a id="303" class="Symbol">∀</a> <a id="305" class="Symbol">{</a><a id="306" href="Cubical.Foundations.CartesianKanOps.html#306" class="Bound">ℓ</a><a id="307" class="Symbol">}</a> <a id="309" class="Symbol">(</a><a id="310" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="312" class="Symbol">:</a> <a id="314" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="316" class="Symbol">→</a> <a id="318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="323" href="Cubical.Foundations.CartesianKanOps.html#306" class="Bound">ℓ</a><a id="324" class="Symbol">)</a> <a id="326" class="Symbol">→</a> <a id="328" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="330" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="333" class="Symbol">→</a> <a id="335" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="337" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="340" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="347" href="Cubical.Foundations.CartesianKanOps.html#347" class="Bound">A</a> <a id="349" href="Cubical.Foundations.CartesianKanOps.html#349" class="Bound">a</a> <a id="351" class="Symbol">=</a> <a id="353" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="360" class="Symbol">(\</a> <a id="363" href="Cubical.Foundations.CartesianKanOps.html#363" class="Bound">i</a> <a id="365" class="Symbol">→</a> <a id="367" href="Cubical.Foundations.CartesianKanOps.html#347" class="Bound">A</a> <a id="369" href="Cubical.Foundations.CartesianKanOps.html#363" class="Bound">i</a><a id="370" class="Symbol">)</a> <a id="372" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="375" href="Cubical.Foundations.CartesianKanOps.html#349" class="Bound">a</a>

<a id="378" class="Comment">-- &quot;coe filler&quot;</a>
<a id="coe0→i"></a><a id="394" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="401" class="Symbol">:</a> <a id="403" class="Symbol">∀</a> <a id="405" class="Symbol">{</a><a id="406" href="Cubical.Foundations.CartesianKanOps.html#406" class="Bound">ℓ</a><a id="407" class="Symbol">}</a> <a id="409" class="Symbol">(</a><a id="410" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="412" class="Symbol">:</a> <a id="414" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="423" href="Cubical.Foundations.CartesianKanOps.html#406" class="Bound">ℓ</a><a id="424" class="Symbol">)</a> <a id="426" class="Symbol">(</a><a id="427" href="Cubical.Foundations.CartesianKanOps.html#427" class="Bound">i</a> <a id="429" class="Symbol">:</a> <a id="431" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="432" class="Symbol">)</a> <a id="434" class="Symbol">→</a> <a id="436" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="438" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="441" class="Symbol">→</a> <a id="443" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="445" href="Cubical.Foundations.CartesianKanOps.html#427" class="Bound">i</a>
<a id="447" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="454" href="Cubical.Foundations.CartesianKanOps.html#454" class="Bound">A</a> <a id="456" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a> <a id="458" href="Cubical.Foundations.CartesianKanOps.html#458" class="Bound">a</a> <a id="460" class="Symbol">=</a> <a id="462" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="469" class="Symbol">(λ</a> <a id="472" href="Cubical.Foundations.CartesianKanOps.html#472" class="Bound">j</a> <a id="474" class="Symbol">→</a> <a id="476" href="Cubical.Foundations.CartesianKanOps.html#454" class="Bound">A</a> <a id="478" class="Symbol">(</a><a id="479" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a> <a id="481" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="483" href="Cubical.Foundations.CartesianKanOps.html#472" class="Bound">j</a><a id="484" class="Symbol">))</a> <a id="487" class="Symbol">(</a><a id="488" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="490" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a><a id="491" class="Symbol">)</a> <a id="493" href="Cubical.Foundations.CartesianKanOps.html#458" class="Bound">a</a>

<a id="496" class="Comment">-- Check the equations for the coe filler</a>
<a id="coe0→i1"></a><a id="538" href="Cubical.Foundations.CartesianKanOps.html#538" class="Function">coe0→i1</a> <a id="546" class="Symbol">:</a> <a id="548" class="Symbol">∀</a> <a id="550" class="Symbol">{</a><a id="551" href="Cubical.Foundations.CartesianKanOps.html#551" class="Bound">ℓ</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="561" class="Symbol">→</a> <a id="563" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="568" href="Cubical.Foundations.CartesianKanOps.html#551" class="Bound">ℓ</a><a id="569" class="Symbol">)</a> <a id="571" class="Symbol">(</a><a id="572" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a> <a id="574" class="Symbol">:</a> <a id="576" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="578" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="580" class="Symbol">)</a> <a id="582" class="Symbol">→</a> <a id="584" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="591" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="593" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="596" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a> <a id="598" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="600" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="607" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="609" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a>
<a id="611" href="Cubical.Foundations.CartesianKanOps.html#538" class="Function">coe0→i1</a> <a id="619" href="Cubical.Foundations.CartesianKanOps.html#619" class="Bound">A</a> <a id="621" href="Cubical.Foundations.CartesianKanOps.html#621" class="Bound">a</a> <a id="623" class="Symbol">=</a> <a id="625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe0→i0"></a><a id="631" href="Cubical.Foundations.CartesianKanOps.html#631" class="Function">coe0→i0</a> <a id="639" class="Symbol">:</a> <a id="641" class="Symbol">∀</a> <a id="643" class="Symbol">{</a><a id="644" href="Cubical.Foundations.CartesianKanOps.html#644" class="Bound">ℓ</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="654" class="Symbol">→</a> <a id="656" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="661" href="Cubical.Foundations.CartesianKanOps.html#644" class="Bound">ℓ</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a> <a id="667" class="Symbol">:</a> <a id="669" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="671" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="673" class="Symbol">)</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="684" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="686" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="689" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a> <a id="691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="693" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a>
<a id="695" href="Cubical.Foundations.CartesianKanOps.html#631" class="Function">coe0→i0</a> <a id="703" href="Cubical.Foundations.CartesianKanOps.html#703" class="Bound">A</a> <a id="705" href="Cubical.Foundations.CartesianKanOps.html#705" class="Bound">a</a> <a id="707" class="Symbol">=</a> <a id="709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="715" class="Comment">-- coe backwards</a>
<a id="coe1→0"></a><a id="732" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="739" class="Symbol">:</a> <a id="741" class="Symbol">∀</a> <a id="743" class="Symbol">{</a><a id="744" href="Cubical.Foundations.CartesianKanOps.html#744" class="Bound">ℓ</a><a id="745" class="Symbol">}</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="754" class="Symbol">→</a> <a id="756" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="761" href="Cubical.Foundations.CartesianKanOps.html#744" class="Bound">ℓ</a><a id="762" class="Symbol">)</a> <a id="764" class="Symbol">→</a> <a id="766" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="768" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="775" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
<a id="778" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="785" href="Cubical.Foundations.CartesianKanOps.html#785" class="Bound">A</a> <a id="787" href="Cubical.Foundations.CartesianKanOps.html#787" class="Bound">a</a> <a id="789" class="Symbol">=</a> <a id="791" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="798" class="Symbol">(λ</a> <a id="801" href="Cubical.Foundations.CartesianKanOps.html#801" class="Bound">i</a> <a id="803" class="Symbol">→</a> <a id="805" href="Cubical.Foundations.CartesianKanOps.html#785" class="Bound">A</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="810" href="Cubical.Foundations.CartesianKanOps.html#801" class="Bound">i</a><a id="811" class="Symbol">))</a> <a id="814" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="817" href="Cubical.Foundations.CartesianKanOps.html#787" class="Bound">a</a>

<a id="820" class="Comment">-- coe backwards filler</a>
<a id="coe1→i"></a><a id="844" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="851" class="Symbol">:</a> <a id="853" class="Symbol">∀</a> <a id="855" class="Symbol">{</a><a id="856" href="Cubical.Foundations.CartesianKanOps.html#856" class="Bound">ℓ</a><a id="857" class="Symbol">}</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="866" class="Symbol">→</a> <a id="868" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="873" href="Cubical.Foundations.CartesianKanOps.html#856" class="Bound">ℓ</a><a id="874" class="Symbol">)</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Foundations.CartesianKanOps.html#877" class="Bound">i</a> <a id="879" class="Symbol">:</a> <a id="881" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="888" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="891" class="Symbol">→</a> <a id="893" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="895" href="Cubical.Foundations.CartesianKanOps.html#877" class="Bound">i</a>
<a id="897" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="904" href="Cubical.Foundations.CartesianKanOps.html#904" class="Bound">A</a> <a id="906" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="908" href="Cubical.Foundations.CartesianKanOps.html#908" class="Bound">a</a> <a id="910" class="Symbol">=</a> <a id="912" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="919" class="Symbol">(λ</a> <a id="922" href="Cubical.Foundations.CartesianKanOps.html#922" class="Bound">j</a> <a id="924" class="Symbol">→</a> <a id="926" href="Cubical.Foundations.CartesianKanOps.html#904" class="Bound">A</a> <a id="928" class="Symbol">(</a><a id="929" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="931" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="933" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="935" href="Cubical.Foundations.CartesianKanOps.html#922" class="Bound">j</a><a id="936" class="Symbol">))</a> <a id="939" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="941" href="Cubical.Foundations.CartesianKanOps.html#908" class="Bound">a</a>

<a id="944" class="Comment">-- Check the equations for the coe backwards filler</a>
<a id="coe1→i0"></a><a id="996" href="Cubical.Foundations.CartesianKanOps.html#996" class="Function">coe1→i0</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">∀</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Cubical.Foundations.CartesianKanOps.html#1009" class="Bound">ℓ</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1026" href="Cubical.Foundations.CartesianKanOps.html#1009" class="Bound">ℓ</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1036" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1038" class="Symbol">)</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="1049" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1051" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1054" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a> <a id="1056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1058" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="1065" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1067" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a>
<a id="1069" href="Cubical.Foundations.CartesianKanOps.html#996" class="Function">coe1→i0</a> <a id="1077" href="Cubical.Foundations.CartesianKanOps.html#1077" class="Bound">A</a> <a id="1079" href="Cubical.Foundations.CartesianKanOps.html#1079" class="Bound">a</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe1→i1"></a><a id="1089" href="Cubical.Foundations.CartesianKanOps.html#1089" class="Function">coe1→i1</a> <a id="1097" class="Symbol">:</a> <a id="1099" class="Symbol">∀</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Cubical.Foundations.CartesianKanOps.html#1102" class="Bound">ℓ</a><a id="1103" class="Symbol">}</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1119" href="Cubical.Foundations.CartesianKanOps.html#1102" class="Bound">ℓ</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1129" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1131" class="Symbol">)</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="1142" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1144" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1147" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a> <a id="1149" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1151" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a>
<a id="1153" href="Cubical.Foundations.CartesianKanOps.html#1089" class="Function">coe1→i1</a> <a id="1161" href="Cubical.Foundations.CartesianKanOps.html#1161" class="Bound">A</a> <a id="1163" href="Cubical.Foundations.CartesianKanOps.html#1163" class="Bound">a</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1173" class="Comment">-- &quot;squeezeNeg&quot;</a>
<a id="coei→0"></a><a id="1189" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1196" class="Symbol">:</a> <a id="1198" class="Symbol">∀</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Cubical.Foundations.CartesianKanOps.html#1201" class="Bound">ℓ</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1218" href="Cubical.Foundations.CartesianKanOps.html#1201" class="Bound">ℓ</a><a id="1219" class="Symbol">)</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Cubical.Foundations.CartesianKanOps.html#1222" class="Bound">i</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1233" href="Cubical.Foundations.CartesianKanOps.html#1222" class="Bound">i</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1239" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
<a id="1242" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1249" href="Cubical.Foundations.CartesianKanOps.html#1249" class="Bound">A</a> <a id="1251" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a> <a id="1253" href="Cubical.Foundations.CartesianKanOps.html#1253" class="Bound">a</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1264" class="Symbol">(λ</a> <a id="1267" href="Cubical.Foundations.CartesianKanOps.html#1267" class="Bound">j</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Cubical.Foundations.CartesianKanOps.html#1249" class="Bound">A</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a> <a id="1276" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1278" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1280" href="Cubical.Foundations.CartesianKanOps.html#1267" class="Bound">j</a><a id="1281" class="Symbol">))</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1287" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Cubical.Foundations.CartesianKanOps.html#1253" class="Bound">a</a>

<a id="coei0→0"></a><a id="1293" href="Cubical.Foundations.CartesianKanOps.html#1293" class="Function">coei0→0</a> <a id="1301" class="Symbol">:</a> <a id="1303" class="Symbol">∀</a> <a id="1305" class="Symbol">{</a><a id="1306" href="Cubical.Foundations.CartesianKanOps.html#1306" class="Bound">ℓ</a><a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1323" href="Cubical.Foundations.CartesianKanOps.html#1306" class="Bound">ℓ</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1333" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1346" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1348" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1351" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a> <a id="1353" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1355" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a>
<a id="1357" href="Cubical.Foundations.CartesianKanOps.html#1293" class="Function">coei0→0</a> <a id="1365" href="Cubical.Foundations.CartesianKanOps.html#1365" class="Bound">A</a> <a id="1367" href="Cubical.Foundations.CartesianKanOps.html#1367" class="Bound">a</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→0"></a><a id="1377" href="Cubical.Foundations.CartesianKanOps.html#1377" class="Function">coei1→0</a> <a id="1385" class="Symbol">:</a> <a id="1387" class="Symbol">∀</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Cubical.Foundations.CartesianKanOps.html#1390" class="Bound">ℓ</a><a id="1391" class="Symbol">}</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1407" href="Cubical.Foundations.CartesianKanOps.html#1390" class="Bound">ℓ</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1417" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1430" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1432" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1435" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a> <a id="1437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1439" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="1446" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1448" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a>
<a id="1450" href="Cubical.Foundations.CartesianKanOps.html#1377" class="Function">coei1→0</a> <a id="1458" href="Cubical.Foundations.CartesianKanOps.html#1458" class="Bound">A</a> <a id="1460" href="Cubical.Foundations.CartesianKanOps.html#1460" class="Bound">a</a> <a id="1462" class="Symbol">=</a> <a id="1464" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1470" class="Comment">-- &quot;Equality&quot; on the interval, chosen for the next definition:</a>
<a id="1533" class="Comment">-- interpolateI k i j is constant in k on eqI i j. Note that eqI i i</a>
<a id="1602" class="Comment">-- is not i1 but i ∨ ~ i.</a>
<a id="1628" class="Keyword">private</a>
  <a id="eqI"></a><a id="1638" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
  <a id="1656" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1660" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1662" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a> <a id="1664" class="Symbol">=</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1669" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1671" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a><a id="1672" class="Symbol">)</a> <a id="1674" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1679" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1681" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1683" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1685" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a><a id="1686" class="Symbol">)</a>

<a id="1689" class="Comment">-- &quot;master coe&quot;</a>
<a id="1705" class="Comment">-- unlike in cartesian cubes, we don&#39;t get coei→i = id definitionally</a>
<a id="coei→j"></a><a id="1775" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">∀</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Cubical.Foundations.CartesianKanOps.html#1787" class="Bound">ℓ</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1804" href="Cubical.Foundations.CartesianKanOps.html#1787" class="Bound">ℓ</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Foundations.CartesianKanOps.html#1808" class="Bound">i</a> <a id="1810" href="Cubical.Foundations.CartesianKanOps.html#1810" class="Bound">j</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1821" href="Cubical.Foundations.CartesianKanOps.html#1808" class="Bound">i</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1827" href="Cubical.Foundations.CartesianKanOps.html#1810" class="Bound">j</a>
<a id="1829" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="1836" href="Cubical.Foundations.CartesianKanOps.html#1836" class="Bound">A</a> <a id="1838" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1840" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a> <a id="1842" href="Cubical.Foundations.CartesianKanOps.html#1842" class="Bound">a</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1853" class="Symbol">(λ</a> <a id="1856" href="Cubical.Foundations.CartesianKanOps.html#1856" class="Bound">k</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Cubical.Foundations.CartesianKanOps.html#1836" class="Bound">A</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1876" href="Cubical.Foundations.CartesianKanOps.html#1856" class="Bound">k</a> <a id="1878" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1880" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a><a id="1881" class="Symbol">))</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1889" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1891" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Cubical.Foundations.CartesianKanOps.html#1842" class="Bound">a</a>

<a id="1897" class="Comment">-- &quot;squeeze&quot;</a>
<a id="1910" class="Comment">-- this is just defined as the face of the master coe</a>
<a id="coei→1"></a><a id="1964" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">∀</a> <a id="1975" class="Symbol">{</a><a id="1976" href="Cubical.Foundations.CartesianKanOps.html#1976" class="Bound">ℓ</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1993" href="Cubical.Foundations.CartesianKanOps.html#1976" class="Bound">ℓ</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Foundations.CartesianKanOps.html#1997" class="Bound">i</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="2008" href="Cubical.Foundations.CartesianKanOps.html#1997" class="Bound">i</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="2014" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="2017" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2024" href="Cubical.Foundations.CartesianKanOps.html#2024" class="Bound">A</a> <a id="2026" href="Cubical.Foundations.CartesianKanOps.html#2026" class="Bound">i</a> <a id="2028" href="Cubical.Foundations.CartesianKanOps.html#2028" class="Bound">a</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2039" href="Cubical.Foundations.CartesianKanOps.html#2024" class="Bound">A</a> <a id="2041" href="Cubical.Foundations.CartesianKanOps.html#2026" class="Bound">i</a> <a id="2043" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2046" href="Cubical.Foundations.CartesianKanOps.html#2028" class="Bound">a</a>

<a id="coei0→1"></a><a id="2049" href="Cubical.Foundations.CartesianKanOps.html#2049" class="Function">coei0→1</a> <a id="2057" class="Symbol">:</a> <a id="2059" class="Symbol">∀</a> <a id="2061" class="Symbol">{</a><a id="2062" href="Cubical.Foundations.CartesianKanOps.html#2062" class="Bound">ℓ</a><a id="2063" class="Symbol">}</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2079" href="Cubical.Foundations.CartesianKanOps.html#2062" class="Bound">ℓ</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2089" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2091" class="Symbol">)</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2102" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2104" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2107" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a> <a id="2109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2111" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="2118" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2120" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a>
<a id="2122" href="Cubical.Foundations.CartesianKanOps.html#2049" class="Function">coei0→1</a> <a id="2130" href="Cubical.Foundations.CartesianKanOps.html#2130" class="Bound">A</a> <a id="2132" href="Cubical.Foundations.CartesianKanOps.html#2132" class="Bound">a</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→1"></a><a id="2142" href="Cubical.Foundations.CartesianKanOps.html#2142" class="Function">coei1→1</a> <a id="2150" class="Symbol">:</a> <a id="2152" class="Symbol">∀</a> <a id="2154" class="Symbol">{</a><a id="2155" href="Cubical.Foundations.CartesianKanOps.html#2155" class="Bound">ℓ</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2172" href="Cubical.Foundations.CartesianKanOps.html#2155" class="Bound">ℓ</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2182" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2195" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2197" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2200" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a> <a id="2202" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2204" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a>
<a id="2206" href="Cubical.Foundations.CartesianKanOps.html#2142" class="Function">coei1→1</a> <a id="2214" href="Cubical.Foundations.CartesianKanOps.html#2214" class="Bound">A</a> <a id="2216" href="Cubical.Foundations.CartesianKanOps.html#2216" class="Bound">a</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2226" class="Comment">-- equations for &quot;master coe&quot;</a>
<a id="coei→i0"></a><a id="2256" href="Cubical.Foundations.CartesianKanOps.html#2256" class="Function">coei→i0</a> <a id="2264" class="Symbol">:</a> <a id="2266" class="Symbol">∀</a> <a id="2268" class="Symbol">{</a><a id="2269" href="Cubical.Foundations.CartesianKanOps.html#2269" class="Bound">ℓ</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2286" href="Cubical.Foundations.CartesianKanOps.html#2269" class="Bound">ℓ</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2304" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2316" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2318" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2320" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2323" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a> <a id="2325" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2327" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="2334" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2336" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2338" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a>
<a id="2340" href="Cubical.Foundations.CartesianKanOps.html#2256" class="Function">coei→i0</a> <a id="2348" href="Cubical.Foundations.CartesianKanOps.html#2348" class="Bound">A</a> <a id="2350" href="Cubical.Foundations.CartesianKanOps.html#2350" class="Bound">i</a> <a id="2352" href="Cubical.Foundations.CartesianKanOps.html#2352" class="Bound">a</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei0→i"></a><a id="2362" href="Cubical.Foundations.CartesianKanOps.html#2362" class="Function">coei0→i</a> <a id="2370" class="Symbol">:</a> <a id="2372" class="Symbol">∀</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Cubical.Foundations.CartesianKanOps.html#2375" class="Bound">ℓ</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2392" href="Cubical.Foundations.CartesianKanOps.html#2375" class="Bound">ℓ</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2410" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2423" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2425" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2428" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2430" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a> <a id="2432" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2434" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="2441" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2443" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2445" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a>
<a id="2447" href="Cubical.Foundations.CartesianKanOps.html#2362" class="Function">coei0→i</a> <a id="2455" href="Cubical.Foundations.CartesianKanOps.html#2455" class="Bound">A</a> <a id="2457" href="Cubical.Foundations.CartesianKanOps.html#2457" class="Bound">i</a> <a id="2459" href="Cubical.Foundations.CartesianKanOps.html#2459" class="Bound">a</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei→i1"></a><a id="2469" href="Cubical.Foundations.CartesianKanOps.html#2469" class="Function">coei→i1</a> <a id="2477" class="Symbol">:</a> <a id="2479" class="Symbol">∀</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Cubical.Foundations.CartesianKanOps.html#2482" class="Bound">ℓ</a><a id="2483" class="Symbol">}</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2492" class="Symbol">→</a> <a id="2494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2499" href="Cubical.Foundations.CartesianKanOps.html#2482" class="Bound">ℓ</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2517" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2529" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2531" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2533" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2536" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a> <a id="2538" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2540" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2547" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2549" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2551" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a>
<a id="2553" href="Cubical.Foundations.CartesianKanOps.html#2469" class="Function">coei→i1</a> <a id="2561" href="Cubical.Foundations.CartesianKanOps.html#2561" class="Bound">A</a> <a id="2563" href="Cubical.Foundations.CartesianKanOps.html#2563" class="Bound">i</a> <a id="2565" href="Cubical.Foundations.CartesianKanOps.html#2565" class="Bound">a</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→i"></a><a id="2575" href="Cubical.Foundations.CartesianKanOps.html#2575" class="Function">coei1→i</a> <a id="2583" class="Symbol">:</a> <a id="2585" class="Symbol">∀</a> <a id="2587" class="Symbol">{</a><a id="2588" href="Cubical.Foundations.CartesianKanOps.html#2588" class="Bound">ℓ</a><a id="2589" class="Symbol">}</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2605" href="Cubical.Foundations.CartesianKanOps.html#2588" class="Bound">ℓ</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2623" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">→</a> <a id="2629" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2636" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2638" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2641" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2643" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a> <a id="2645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2647" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="2654" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2656" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2658" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a>
<a id="2660" href="Cubical.Foundations.CartesianKanOps.html#2575" class="Function">coei1→i</a> <a id="2668" href="Cubical.Foundations.CartesianKanOps.html#2668" class="Bound">A</a> <a id="2670" href="Cubical.Foundations.CartesianKanOps.html#2670" class="Bound">i</a> <a id="2672" href="Cubical.Foundations.CartesianKanOps.html#2672" class="Bound">a</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2682" class="Comment">-- only non-definitional equation, but definitional at the ends</a>
<a id="coei→i"></a><a id="2746" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="2753" class="Symbol">:</a> <a id="2755" class="Symbol">∀</a> <a id="2757" class="Symbol">{</a><a id="2758" href="Cubical.Foundations.CartesianKanOps.html#2758" class="Bound">ℓ</a><a id="2759" class="Symbol">}</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2775" href="Cubical.Foundations.CartesianKanOps.html#2758" class="Bound">ℓ</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2784" class="Symbol">)</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2793" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">→</a> <a id="2798" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2805" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2807" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2809" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2811" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a> <a id="2813" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2815" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a>
<a id="2817" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="2824" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="2826" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a> <a id="2828" href="Cubical.Foundations.CartesianKanOps.html#2828" class="Bound">a</a> <a id="2830" href="Cubical.Foundations.CartesianKanOps.html#2830" class="Bound">j</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2841" class="Symbol">(λ</a> <a id="2844" href="Cubical.Foundations.CartesianKanOps.html#2844" class="Bound">_</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="2850" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="2867" href="Cubical.Foundations.CartesianKanOps.html#2830" class="Bound">j</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a> <a id="2872" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2874" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2876" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a><a id="2877" class="Symbol">)</a> <a id="2879" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Cubical.Foundations.CartesianKanOps.html#2828" class="Bound">a</a>
  <a id="2887" class="Keyword">where</a>
  <a id="2895" class="Comment">-- note: coei→i is almost just transportRefl (but the φ for the</a>
  <a id="2961" class="Comment">-- transp is i ∨ ~ i, not i0)</a>
  <a id="2993" href="Cubical.Foundations.CartesianKanOps.html#2993" class="Function">_</a> <a id="2995" class="Symbol">:</a> <a id="2997" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3009" class="Symbol">(λ</a> <a id="3012" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3018" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3024" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">(λ</a> <a id="3030" href="Cubical.Foundations.CartesianKanOps.html#3030" class="Bound">a</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Cubical.Foundations.CartesianKanOps.html#3030" class="Bound">a</a><a id="3035" class="Symbol">)</a> <a id="3037" class="Symbol">(λ</a> <a id="3040" href="Cubical.Foundations.CartesianKanOps.html#3040" class="Bound">a</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="Cubical.Foundations.CartesianKanOps.html#3040" class="Bound">a</a><a id="3045" class="Symbol">))</a>
           <a id="3059" class="Symbol">(λ</a> <a id="3062" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3064" href="Cubical.Foundations.CartesianKanOps.html#3064" class="Bound">a</a> <a id="3066" class="Symbol">→</a> <a id="3068" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="3075" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3077" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3079" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3081" href="Cubical.Foundations.CartesianKanOps.html#3064" class="Bound">a</a><a id="3082" class="Symbol">)</a>
           <a id="3095" class="Symbol">(λ</a> <a id="3098" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a> <a id="3100" href="Cubical.Foundations.CartesianKanOps.html#3100" class="Bound">a</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="3111" class="Symbol">(λ</a> <a id="3114" href="Cubical.Foundations.CartesianKanOps.html#3114" class="Bound">_</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3120" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a> <a id="3126" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3128" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3130" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a><a id="3131" class="Symbol">)</a> <a id="3133" href="Cubical.Foundations.CartesianKanOps.html#3100" class="Bound">a</a><a id="3134" class="Symbol">)</a>
  <a id="3138" class="Symbol">_</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe0→0"></a><a id="3148" href="Cubical.Foundations.CartesianKanOps.html#3148" class="Function">coe0→0</a> <a id="3155" class="Symbol">:</a> <a id="3157" class="Symbol">∀</a> <a id="3159" class="Symbol">{</a><a id="3160" href="Cubical.Foundations.CartesianKanOps.html#3160" class="Bound">ℓ</a><a id="3161" class="Symbol">}</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3177" href="Cubical.Foundations.CartesianKanOps.html#3160" class="Bound">ℓ</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Foundations.CartesianKanOps.html#3181" class="Bound">a</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3187" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">→</a> <a id="3193" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="3200" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3202" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3205" href="Cubical.Foundations.CartesianKanOps.html#3181" class="Bound">a</a> <a id="3207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3209" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3214" href="Cubical.Foundations.CartesianKanOps.html#3148" class="Function">coe0→0</a> <a id="3221" href="Cubical.Foundations.CartesianKanOps.html#3221" class="Bound">A</a> <a id="3223" href="Cubical.Foundations.CartesianKanOps.html#3223" class="Bound">a</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe1→1"></a><a id="3233" href="Cubical.Foundations.CartesianKanOps.html#3233" class="Function">coe1→1</a> <a id="3240" class="Symbol">:</a> <a id="3242" class="Symbol">∀</a> <a id="3244" class="Symbol">{</a><a id="3245" href="Cubical.Foundations.CartesianKanOps.html#3245" class="Bound">ℓ</a><a id="3246" class="Symbol">}</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3262" href="Cubical.Foundations.CartesianKanOps.html#3245" class="Bound">ℓ</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Foundations.CartesianKanOps.html#3266" class="Bound">a</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3272" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="3285" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3287" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3290" href="Cubical.Foundations.CartesianKanOps.html#3266" class="Bound">a</a> <a id="3292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3299" href="Cubical.Foundations.CartesianKanOps.html#3233" class="Function">coe1→1</a> <a id="3306" href="Cubical.Foundations.CartesianKanOps.html#3306" class="Bound">A</a> <a id="3308" href="Cubical.Foundations.CartesianKanOps.html#3308" class="Bound">a</a> <a id="3310" class="Symbol">=</a> <a id="3312" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3318" class="Comment">-- coercion when there already exists a path</a>
<a id="coePath"></a><a id="3363" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3371" class="Symbol">:</a> <a id="3373" class="Symbol">∀</a> <a id="3375" class="Symbol">{</a><a id="3376" href="Cubical.Foundations.CartesianKanOps.html#3376" class="Bound">ℓ</a><a id="3377" class="Symbol">}</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3393" href="Cubical.Foundations.CartesianKanOps.html#3376" class="Bound">ℓ</a><a id="3394" class="Symbol">)</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3399" class="Symbol">:</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Cubical.Foundations.CartesianKanOps.html#3402" class="Bound">i</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3407" class="Symbol">)</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3413" href="Cubical.Foundations.CartesianKanOps.html#3402" class="Bound">i</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a> <a id="3421" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a> <a id="3423" class="Symbol">:</a> <a id="3425" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">→</a> <a id="3430" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="3437" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3439" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a> <a id="3441" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a> <a id="3443" class="Symbol">(</a><a id="3444" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3446" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a><a id="3447" class="Symbol">)</a> <a id="3449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3451" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3453" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a>
<a id="3455" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3463" href="Cubical.Foundations.CartesianKanOps.html#3463" class="Bound">A</a> <a id="3465" href="Cubical.Foundations.CartesianKanOps.html#3465" class="Bound">p</a> <a id="3467" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3469" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a> <a id="3471" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3473" class="Symbol">=</a>
  <a id="3477" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="3484" class="Symbol">(λ</a> <a id="3487" href="Cubical.Foundations.CartesianKanOps.html#3487" class="Bound">l</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="Cubical.Foundations.CartesianKanOps.html#3463" class="Bound">A</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3507" href="Cubical.Foundations.CartesianKanOps.html#3487" class="Bound">l</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3523" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3525" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3527" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3528" class="Symbol">)</a> <a id="3530" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3531" class="Symbol">))</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3548" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="3555" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3557" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3558" class="Symbol">)</a> <a id="3560" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Cubical.Foundations.CartesianKanOps.html#3465" class="Bound">p</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3581" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3583" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3585" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3586" class="Symbol">))</a>

<a id="coePathi0"></a><a id="3590" href="Cubical.Foundations.CartesianKanOps.html#3590" class="Function">coePathi0</a> <a id="3600" class="Symbol">:</a> <a id="3602" class="Symbol">∀</a> <a id="3604" class="Symbol">{</a><a id="3605" href="Cubical.Foundations.CartesianKanOps.html#3605" class="Bound">ℓ</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3615" class="Symbol">→</a> <a id="3617" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3622" href="Cubical.Foundations.CartesianKanOps.html#3605" class="Bound">ℓ</a><a id="3623" class="Symbol">)</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Cubical.Foundations.CartesianKanOps.html#3626" class="Bound">p</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Cubical.Foundations.CartesianKanOps.html#3631" class="Bound">i</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">→</a> <a id="3640" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3642" href="Cubical.Foundations.CartesianKanOps.html#3631" class="Bound">i</a><a id="3643" class="Symbol">)</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3655" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3657" href="Cubical.Foundations.CartesianKanOps.html#3626" class="Bound">p</a> <a id="3659" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3662" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3672" href="Cubical.Foundations.CartesianKanOps.html#3590" class="Function">coePathi0</a> <a id="3682" href="Cubical.Foundations.CartesianKanOps.html#3682" class="Bound">A</a> <a id="3684" href="Cubical.Foundations.CartesianKanOps.html#3684" class="Bound">p</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coePathi1"></a><a id="3694" href="Cubical.Foundations.CartesianKanOps.html#3694" class="Function">coePathi1</a> <a id="3704" class="Symbol">:</a> <a id="3706" class="Symbol">∀</a> <a id="3708" class="Symbol">{</a><a id="3709" href="Cubical.Foundations.CartesianKanOps.html#3709" class="Bound">ℓ</a><a id="3710" class="Symbol">}</a> <a id="3712" class="Symbol">(</a><a id="3713" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3715" class="Symbol">:</a> <a id="3717" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3726" href="Cubical.Foundations.CartesianKanOps.html#3709" class="Bound">ℓ</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Foundations.CartesianKanOps.html#3730" class="Bound">p</a> <a id="3732" class="Symbol">:</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Foundations.CartesianKanOps.html#3735" class="Bound">i</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3746" href="Cubical.Foundations.CartesianKanOps.html#3735" class="Bound">i</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3759" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3761" href="Cubical.Foundations.CartesianKanOps.html#3730" class="Bound">p</a> <a id="3763" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3766" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3769" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3771" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3776" href="Cubical.Foundations.CartesianKanOps.html#3694" class="Function">coePathi1</a> <a id="3786" href="Cubical.Foundations.CartesianKanOps.html#3786" class="Bound">A</a> <a id="3788" href="Cubical.Foundations.CartesianKanOps.html#3788" class="Bound">p</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3798" class="Comment">-- do the same for fill</a>

<a id="fill1→i"></a><a id="3823" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="3831" class="Symbol">:</a> <a id="3833" class="Symbol">∀</a> <a id="3835" class="Symbol">{</a><a id="3836" href="Cubical.Foundations.CartesianKanOps.html#3836" class="Bound">ℓ</a><a id="3837" class="Symbol">}</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3842" class="Symbol">:</a> <a id="3844" class="Symbol">∀</a> <a id="3846" href="Cubical.Foundations.CartesianKanOps.html#3846" class="Bound">i</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3855" href="Cubical.Foundations.CartesianKanOps.html#3836" class="Bound">ℓ</a><a id="3856" class="Symbol">)</a>
       <a id="3865" class="Symbol">{</a><a id="3866" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3871" class="Symbol">}</a>
       <a id="3880" class="Symbol">(</a><a id="3881" href="Cubical.Foundations.CartesianKanOps.html#3881" class="Bound">u</a> <a id="3883" class="Symbol">:</a> <a id="3885" class="Symbol">∀</a> <a id="3887" href="Cubical.Foundations.CartesianKanOps.html#3887" class="Bound">i</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3899" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3904" href="Cubical.Foundations.CartesianKanOps.html#3887" class="Bound">i</a><a id="3905" class="Symbol">))</a>
       <a id="3915" class="Symbol">(</a><a id="3916" href="Cubical.Foundations.CartesianKanOps.html#3916" class="Bound">u1</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3923" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3926" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3928" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3930" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3932" href="Cubical.Foundations.CartesianKanOps.html#3881" class="Bound">u</a> <a id="3934" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3937" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="3938" class="Symbol">)</a>
       <a id="3947" class="Comment">---------------------------</a>
       <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Foundations.CartesianKanOps.html#3983" class="Bound">i</a> <a id="3985" class="Symbol">:</a> <a id="3987" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">→</a> <a id="3992" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3994" href="Cubical.Foundations.CartesianKanOps.html#3983" class="Bound">i</a>
<a id="3996" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="4004" href="Cubical.Foundations.CartesianKanOps.html#4004" class="Bound">A</a> <a id="4006" class="Symbol">{</a><a id="4007" class="Argument">φ</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="Cubical.Foundations.CartesianKanOps.html#4011" class="Bound">φ</a><a id="4012" class="Symbol">}</a> <a id="4014" href="Cubical.Foundations.CartesianKanOps.html#4014" class="Bound">u</a> <a id="4016" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a> <a id="4019" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4021" class="Symbol">=</a>
  <a id="4025" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4030" class="Symbol">(λ</a> <a id="4033" href="Cubical.Foundations.CartesianKanOps.html#4033" class="Bound">j</a> <a id="4035" class="Symbol">→</a> <a id="4037" href="Cubical.Foundations.CartesianKanOps.html#4004" class="Bound">A</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4042" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4044" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4046" href="Cubical.Foundations.CartesianKanOps.html#4033" class="Bound">j</a><a id="4047" class="Symbol">))</a>
       <a id="4057" class="Symbol">(λ</a> <a id="4060" href="Cubical.Foundations.CartesianKanOps.html#4060" class="Bound">j</a> <a id="4062" class="Symbol">→</a> <a id="4064" class="Symbol">λ</a> <a id="4066" class="Symbol">{</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Foundations.CartesianKanOps.html#4011" class="Bound">φ</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4075" class="Symbol">)</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Cubical.Foundations.CartesianKanOps.html#4014" class="Bound">u</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4084" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4086" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4088" href="Cubical.Foundations.CartesianKanOps.html#4060" class="Bound">j</a><a id="4089" class="Symbol">)</a> <a id="4091" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                <a id="4111" class="Symbol">;</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">→</a> <a id="4124" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4129" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a> <a id="4132" class="Symbol">})</a>
       <a id="4142" class="Symbol">(</a><a id="4143" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4148" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a><a id="4150" class="Symbol">)</a>

<a id="filli→0"></a><a id="4153" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4161" class="Symbol">:</a> <a id="4163" class="Symbol">∀</a> <a id="4165" class="Symbol">{</a><a id="4166" href="Cubical.Foundations.CartesianKanOps.html#4166" class="Bound">ℓ</a><a id="4167" class="Symbol">}</a> <a id="4169" class="Symbol">(</a><a id="4170" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">∀</a> <a id="4176" href="Cubical.Foundations.CartesianKanOps.html#4176" class="Bound">i</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4185" href="Cubical.Foundations.CartesianKanOps.html#4166" class="Bound">ℓ</a><a id="4186" class="Symbol">)</a>
       <a id="4195" class="Symbol">{</a><a id="4196" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4201" class="Symbol">}</a>
       <a id="4210" class="Symbol">(</a><a id="4211" href="Cubical.Foundations.CartesianKanOps.html#4211" class="Bound">u</a> <a id="4213" class="Symbol">:</a> <a id="4215" class="Symbol">∀</a> <a id="4217" href="Cubical.Foundations.CartesianKanOps.html#4217" class="Bound">i</a> <a id="4219" class="Symbol">→</a> <a id="4221" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="4229" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4234" href="Cubical.Foundations.CartesianKanOps.html#4217" class="Bound">i</a><a id="4235" class="Symbol">))</a>
       <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4251" class="Symbol">)</a>
       <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Foundations.CartesianKanOps.html#4261" class="Bound">ui</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4268" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4270" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4272" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4274" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4276" href="Cubical.Foundations.CartesianKanOps.html#4211" class="Bound">u</a> <a id="4278" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4280" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4281" class="Symbol">)</a>
       <a id="4290" class="Comment">---------------------------</a>
       <a id="4325" class="Symbol">→</a> <a id="4327" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4329" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
<a id="4332" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4340" href="Cubical.Foundations.CartesianKanOps.html#4340" class="Bound">A</a> <a id="4342" class="Symbol">{</a><a id="4343" class="Argument">φ</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="Cubical.Foundations.CartesianKanOps.html#4347" class="Bound">φ</a><a id="4348" class="Symbol">}</a> <a id="4350" href="Cubical.Foundations.CartesianKanOps.html#4350" class="Bound">u</a> <a id="4352" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4354" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a> <a id="4357" class="Symbol">=</a>
  <a id="4361" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4366" class="Symbol">(λ</a> <a id="4369" href="Cubical.Foundations.CartesianKanOps.html#4369" class="Bound">j</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Cubical.Foundations.CartesianKanOps.html#4340" class="Bound">A</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4378" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4380" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4382" href="Cubical.Foundations.CartesianKanOps.html#4369" class="Bound">j</a><a id="4383" class="Symbol">))</a>
       <a id="4393" class="Symbol">(λ</a> <a id="4396" href="Cubical.Foundations.CartesianKanOps.html#4396" class="Bound">j</a> <a id="4398" class="Symbol">→</a> <a id="4400" class="Symbol">λ</a> <a id="4402" class="Symbol">{</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Cubical.Foundations.CartesianKanOps.html#4347" class="Bound">φ</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4411" class="Symbol">)</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Cubical.Foundations.CartesianKanOps.html#4350" class="Bound">u</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4420" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4422" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4424" href="Cubical.Foundations.CartesianKanOps.html#4396" class="Bound">j</a><a id="4425" class="Symbol">)</a> <a id="4427" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                <a id="4447" class="Symbol">;</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">→</a> <a id="4460" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4465" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a> <a id="4468" class="Symbol">})</a>
       <a id="4478" class="Symbol">(</a><a id="4479" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4484" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a><a id="4486" class="Symbol">)</a>

<a id="filli→j"></a><a id="4489" href="Cubical.Foundations.CartesianKanOps.html#4489" class="Function">filli→j</a> <a id="4497" class="Symbol">:</a> <a id="4499" class="Symbol">∀</a> <a id="4501" class="Symbol">{</a><a id="4502" href="Cubical.Foundations.CartesianKanOps.html#4502" class="Bound">ℓ</a><a id="4503" class="Symbol">}</a> <a id="4505" class="Symbol">(</a><a id="4506" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4508" class="Symbol">:</a> <a id="4510" class="Symbol">∀</a> <a id="4512" href="Cubical.Foundations.CartesianKanOps.html#4512" class="Bound">i</a> <a id="4514" class="Symbol">→</a> <a id="4516" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4521" href="Cubical.Foundations.CartesianKanOps.html#4502" class="Bound">ℓ</a><a id="4522" class="Symbol">)</a>
       <a id="4531" class="Symbol">{</a><a id="4532" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4537" class="Symbol">}</a>
       <a id="4546" class="Symbol">(</a><a id="4547" href="Cubical.Foundations.CartesianKanOps.html#4547" class="Bound">u</a> <a id="4549" class="Symbol">:</a> <a id="4551" class="Symbol">∀</a> <a id="4553" href="Cubical.Foundations.CartesianKanOps.html#4553" class="Bound">i</a> <a id="4555" class="Symbol">→</a> <a id="4557" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="4565" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4567" class="Symbol">(</a><a id="4568" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4570" href="Cubical.Foundations.CartesianKanOps.html#4553" class="Bound">i</a><a id="4571" class="Symbol">))</a>
       <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4587" class="Symbol">)</a>
       <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Foundations.CartesianKanOps.html#4597" class="Bound">ui</a> <a id="4600" class="Symbol">:</a> <a id="4602" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4604" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4606" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4608" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4610" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4612" href="Cubical.Foundations.CartesianKanOps.html#4547" class="Bound">u</a> <a id="4614" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4616" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4617" class="Symbol">)</a>
       <a id="4626" class="Comment">---------------------------</a>
       <a id="4661" class="Symbol">(</a><a id="4662" href="Cubical.Foundations.CartesianKanOps.html#4662" class="Bound">j</a> <a id="4664" class="Symbol">:</a> <a id="4666" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4667" class="Symbol">)</a> <a id="4669" class="Symbol">→</a> <a id="4671" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4673" href="Cubical.Foundations.CartesianKanOps.html#4662" class="Bound">j</a>
<a id="4675" href="Cubical.Foundations.CartesianKanOps.html#4489" class="Function">filli→j</a> <a id="4683" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4685" class="Symbol">{</a><a id="4686" class="Argument">φ</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Cubical.Foundations.CartesianKanOps.html#4690" class="Bound">φ</a><a id="4691" class="Symbol">}</a> <a id="4693" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4695" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4697" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4700" href="Cubical.Foundations.CartesianKanOps.html#4700" class="Bound">j</a> <a id="4702" class="Symbol">=</a>
  <a id="4706" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="4711" class="Symbol">(\</a> <a id="4714" href="Cubical.Foundations.CartesianKanOps.html#4714" class="Bound">i</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4720" href="Cubical.Foundations.CartesianKanOps.html#4714" class="Bound">i</a><a id="4721" class="Symbol">)</a>
    <a id="4727" class="Symbol">(λ</a> <a id="4730" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a> <a id="4732" class="Symbol">→</a> <a id="4734" class="Symbol">λ</a> <a id="4736" class="Symbol">{</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.Foundations.CartesianKanOps.html#4690" class="Bound">φ</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4745" class="Symbol">)</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4751" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a> <a id="4753" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
             <a id="4770" class="Symbol">;</a> <a id="4772" class="Symbol">(</a><a id="4773" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4775" class="Symbol">=</a> <a id="4777" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4779" class="Symbol">)</a> <a id="4781" class="Symbol">→</a> <a id="4783" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="4788" class="Symbol">(\</a> <a id="4791" href="Cubical.Foundations.CartesianKanOps.html#4791" class="Bound">i</a> <a id="4793" class="Symbol">→</a> <a id="4795" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4797" href="Cubical.Foundations.CartesianKanOps.html#4791" class="Bound">i</a><a id="4798" class="Symbol">)</a> <a id="4800" class="Symbol">(\</a> <a id="4803" href="Cubical.Foundations.CartesianKanOps.html#4803" class="Bound">i</a> <a id="4805" class="Symbol">→</a> <a id="4807" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4809" href="Cubical.Foundations.CartesianKanOps.html#4803" class="Bound">i</a><a id="4810" class="Symbol">)</a> <a id="4812" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4815" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a>
             <a id="4830" class="Symbol">;</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4839" class="Symbol">)</a> <a id="4841" class="Symbol">→</a> <a id="4843" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="4851" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4853" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4855" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4858" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a>
             <a id="4873" class="Symbol">})</a>
    <a id="4880" class="Symbol">(</a><a id="4881" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4894" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4896" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4898" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4900" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a><a id="4902" class="Symbol">))</a>
    <a id="4909" href="Cubical.Foundations.CartesianKanOps.html#4700" class="Bound">j</a>

<a id="4912" class="Comment">-- We can reconstruct fill from hfill, coei→j, and the path coei→i ≡ id.</a>
<a id="4985" class="Comment">-- The definition does not rely on the computational content of the coei→i path.</a>
<a id="fill&#39;"></a><a id="5066" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5072" class="Symbol">:</a> <a id="5074" class="Symbol">∀</a> <a id="5076" class="Symbol">{</a><a id="5077" href="Cubical.Foundations.CartesianKanOps.html#5077" class="Bound">ℓ</a><a id="5078" class="Symbol">}</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5087" class="Symbol">→</a> <a id="5089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5094" href="Cubical.Foundations.CartesianKanOps.html#5077" class="Bound">ℓ</a><a id="5095" class="Symbol">)</a>
       <a id="5104" class="Symbol">{</a><a id="5105" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5107" class="Symbol">:</a> <a id="5109" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5110" class="Symbol">}</a>
       <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">∀</a> <a id="5126" href="Cubical.Foundations.CartesianKanOps.html#5126" class="Bound">i</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5138" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5143" href="Cubical.Foundations.CartesianKanOps.html#5126" class="Bound">i</a><a id="5144" class="Symbol">))</a>
       <a id="5154" class="Symbol">(</a><a id="5155" href="Cubical.Foundations.CartesianKanOps.html#5155" class="Bound">u0</a> <a id="5158" class="Symbol">:</a> <a id="5160" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5162" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5165" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5167" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5169" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5171" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5173" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5176" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="5177" class="Symbol">)</a>
       <a id="5186" class="Comment">---------------------------</a>
       <a id="5221" class="Symbol">(</a><a id="5222" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5227" class="Symbol">)</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5233" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5235" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5237" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5239" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5241" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5243" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5245" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="5247" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5253" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5255" class="Symbol">{</a><a id="5256" class="Argument">φ</a> <a id="5258" class="Symbol">=</a> <a id="5260" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a><a id="5261" class="Symbol">}</a> <a id="5263" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5265" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a> <a id="5268" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5270" class="Symbol">=</a>
  <a id="5274" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5285" class="Symbol">(λ</a> <a id="5288" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a> <a id="5290" class="Symbol">→</a> <a id="5292" class="Symbol">λ</a> <a id="5294" class="Symbol">{(</a><a id="5296" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">→</a> <a id="5306" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5313" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5315" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5320" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5322" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="5325" class="Symbol">)</a> <a id="5327" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a><a id="5328" class="Symbol">;</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5333" class="Symbol">=</a> <a id="5335" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5337" class="Symbol">)</a> <a id="5339" class="Symbol">→</a> <a id="5341" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5348" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5350" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5352" class="Symbol">(</a><a id="5353" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5358" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a><a id="5360" class="Symbol">)</a> <a id="5362" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a><a id="5363" class="Symbol">})</a> <a id="5366" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a><a id="5367" class="Symbol">)</a>
  <a id="5371" class="Keyword">where</a>
  <a id="5379" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a> <a id="5381" class="Symbol">:</a> <a id="5383" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5385" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a>
  <a id="5389" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5399" class="Symbol">{</a><a id="5400" class="Argument">φ</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a><a id="5405" class="Symbol">}</a> <a id="5407" class="Symbol">(λ</a> <a id="5410" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5412" href="Cubical.Foundations.CartesianKanOps.html#5412" class="Bound">v</a> <a id="5414" class="Symbol">→</a> <a id="5416" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="5423" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5425" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5427" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5432" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5434" href="Cubical.Foundations.CartesianKanOps.html#5412" class="Bound">v</a><a id="5435" class="Symbol">))</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="5451" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5453" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5455" class="Symbol">(</a><a id="5456" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5461" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a><a id="5463" class="Symbol">)))</a> <a id="5467" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a>

<a id="fill&#39;-cap"></a><a id="5470" href="Cubical.Foundations.CartesianKanOps.html#5470" class="Function">fill&#39;-cap</a> <a id="5480" class="Symbol">:</a>  <a id="5483" class="Symbol">∀</a> <a id="5485" class="Symbol">{</a><a id="5486" href="Cubical.Foundations.CartesianKanOps.html#5486" class="Bound">ℓ</a><a id="5487" class="Symbol">}</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5496" class="Symbol">→</a> <a id="5498" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5503" href="Cubical.Foundations.CartesianKanOps.html#5486" class="Bound">ℓ</a><a id="5504" class="Symbol">)</a>
             <a id="5519" class="Symbol">{</a><a id="5520" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5522" class="Symbol">:</a> <a id="5524" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5525" class="Symbol">}</a>
             <a id="5540" class="Symbol">(</a><a id="5541" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5543" class="Symbol">:</a> <a id="5545" class="Symbol">∀</a> <a id="5547" href="Cubical.Foundations.CartesianKanOps.html#5547" class="Bound">i</a> <a id="5549" class="Symbol">→</a> <a id="5551" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5559" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5564" href="Cubical.Foundations.CartesianKanOps.html#5547" class="Bound">i</a><a id="5565" class="Symbol">))</a>
             <a id="5581" class="Symbol">(</a><a id="5582" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a> <a id="5585" class="Symbol">:</a> <a id="5587" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5589" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5592" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5594" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5596" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5598" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5600" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5603" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="5604" class="Symbol">)</a>
             <a id="5619" class="Comment">---------------------------</a>
             <a id="5660" class="Symbol">→</a> <a id="5662" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5674" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5676" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5678" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a> <a id="5681" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5683" class="Symbol">)</a> <a id="5685" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5687" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a><a id="5695" class="Symbol">)</a>
<a id="5697" href="Cubical.Foundations.CartesianKanOps.html#5470" class="Function">fill&#39;-cap</a> <a id="5707" href="Cubical.Foundations.CartesianKanOps.html#5707" class="Bound">A</a> <a id="5709" href="Cubical.Foundations.CartesianKanOps.html#5709" class="Bound">u</a> <a id="5711" href="Cubical.Foundations.CartesianKanOps.html#5711" class="Bound">u0</a> <a id="5714" class="Symbol">=</a> <a id="5716" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Equiv.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="158" class="Keyword">public</a>
  <a id="167" class="Keyword">using</a> <a id="173" class="Symbol">(</a> <a id="175" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="183" class="Symbol">;</a> <a id="185" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="197" class="Symbol">;</a> <a id="199" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a> <a id="203" class="Symbol">;</a> <a id="205" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="214" class="Symbol">;</a> <a id="216" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="227" class="Symbol">)</a>

<a id="fiber"></a><a id="230" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="236" class="Symbol">:</a> <a id="238" class="Symbol">∀</a> <a id="240" class="Symbol">{</a><a id="241" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a> <a id="243" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="245" class="Symbol">}</a> <a id="247" class="Symbol">{</a><a id="248" href="Cubical.Foundations.Equiv.Base.html#248" class="Bound">A</a> <a id="250" class="Symbol">:</a> <a id="252" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="257" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a><a id="258" class="Symbol">}</a> <a id="260" class="Symbol">{</a><a id="261" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a> <a id="263" class="Symbol">:</a> <a id="265" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="270" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="272" class="Symbol">}</a> <a id="274" class="Symbol">(</a><a id="275" href="Cubical.Foundations.Equiv.Base.html#275" class="Bound">f</a> <a id="277" class="Symbol">:</a> <a id="279" href="Cubical.Foundations.Equiv.Base.html#248" class="Bound">A</a> <a id="281" class="Symbol">→</a> <a id="283" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a><a id="284" class="Symbol">)</a> <a id="286" class="Symbol">(</a><a id="287" href="Cubical.Foundations.Equiv.Base.html#287" class="Bound">y</a> <a id="289" class="Symbol">:</a> <a id="291" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a><a id="292" class="Symbol">)</a> <a id="294" class="Symbol">→</a> <a id="296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="301" class="Symbol">(</a><a id="302" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="308" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a> <a id="310" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="312" class="Symbol">)</a>
<a id="314" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="320" class="Symbol">{</a><a id="321" class="Argument">A</a> <a id="323" class="Symbol">=</a> <a id="325" href="Cubical.Foundations.Equiv.Base.html#325" class="Bound">A</a><a id="326" class="Symbol">}</a> <a id="328" href="Cubical.Foundations.Equiv.Base.html#328" class="Bound">f</a> <a id="330" href="Cubical.Foundations.Equiv.Base.html#330" class="Bound">y</a> <a id="332" class="Symbol">=</a> <a id="334" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="337" href="Cubical.Foundations.Equiv.Base.html#337" class="Bound">x</a> <a id="339" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="341" href="Cubical.Foundations.Equiv.Base.html#325" class="Bound">A</a> <a id="343" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="345" href="Cubical.Foundations.Equiv.Base.html#328" class="Bound">f</a> <a id="347" href="Cubical.Foundations.Equiv.Base.html#337" class="Bound">x</a> <a id="349" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="351" href="Cubical.Foundations.Equiv.Base.html#330" class="Bound">y</a>

<a id="354" class="Comment">-- Helper function for constructing equivalences from pairs (f,g) that cancel each other up to definitional</a>
<a id="462" class="Comment">-- equality. For such (f,g), the result type simplifies to isContr (fiber f b).</a>
<a id="strictContrFibers"></a><a id="542" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="560" class="Symbol">:</a> <a id="562" class="Symbol">∀</a> <a id="564" class="Symbol">{</a><a id="565" href="Cubical.Foundations.Equiv.Base.html#565" class="Bound">ℓ</a> <a id="567" href="Cubical.Foundations.Equiv.Base.html#567" class="Bound">ℓ&#39;</a><a id="569" class="Symbol">}</a> <a id="571" class="Symbol">{</a><a id="572" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="581" href="Cubical.Foundations.Equiv.Base.html#565" class="Bound">ℓ</a><a id="582" class="Symbol">}</a> <a id="584" class="Symbol">{</a><a id="585" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a> <a id="587" class="Symbol">:</a> <a id="589" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="594" href="Cubical.Foundations.Equiv.Base.html#567" class="Bound">ℓ&#39;</a><a id="596" class="Symbol">}</a> <a id="598" class="Symbol">{</a><a id="599" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="601" class="Symbol">:</a> <a id="603" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a><a id="608" class="Symbol">}</a> <a id="610" class="Symbol">(</a><a id="611" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="613" class="Symbol">:</a> <a id="615" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a> <a id="617" class="Symbol">→</a> <a id="619" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a><a id="620" class="Symbol">)</a> <a id="622" class="Symbol">(</a><a id="623" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a> <a id="625" class="Symbol">:</a> <a id="627" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a><a id="628" class="Symbol">)</a>
  <a id="632" class="Symbol">→</a> <a id="634" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="637" href="Cubical.Foundations.Equiv.Base.html#637" class="Bound">t</a> <a id="639" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="641" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="647" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="655" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="656" class="Symbol">))</a> <a id="659" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
    <a id="665" class="Symbol">((</a><a id="667" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="678" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="680" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="681" class="Symbol">)</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="690" class="Symbol">(</a><a id="691" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="697" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="702" class="Symbol">(</a><a id="703" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="705" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="706" class="Symbol">)))</a> <a id="710" href="Cubical.Foundations.Equiv.Base.html#637" class="Bound">t</a> <a id="712" class="Symbol">(</a><a id="713" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="715" class="Symbol">(</a><a id="716" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="718" class="Symbol">(</a><a id="719" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="722" class="Symbol">.</a><a id="723" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="726" class="Symbol">))</a> <a id="729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="739" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="741" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">(</a><a id="745" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="748" class="Symbol">.</a><a id="749" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="752" class="Symbol">)))</a>
<a id="756" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="774" class="Symbol">{</a><a id="775" class="Argument">f</a> <a id="777" class="Symbol">=</a> <a id="779" href="Cubical.Foundations.Equiv.Base.html#779" class="Bound">f</a><a id="780" class="Symbol">}</a> <a id="782" href="Cubical.Foundations.Equiv.Base.html#782" class="Bound">g</a> <a id="784" href="Cubical.Foundations.Equiv.Base.html#784" class="Bound">b</a> <a id="786" class="Symbol">.</a><a id="787" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="791" class="Symbol">=</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.Foundations.Equiv.Base.html#782" class="Bound">g</a> <a id="796" href="Cubical.Foundations.Equiv.Base.html#784" class="Bound">b</a> <a id="798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="800" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="804" class="Symbol">)</a>
<a id="806" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="824" class="Symbol">{</a><a id="825" class="Argument">f</a> <a id="827" class="Symbol">=</a> <a id="829" href="Cubical.Foundations.Equiv.Base.html#829" class="Bound">f</a><a id="830" class="Symbol">}</a> <a id="832" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="834" href="Cubical.Foundations.Equiv.Base.html#834" class="Bound">b</a> <a id="836" class="Symbol">.</a><a id="837" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.Foundations.Equiv.Base.html#842" class="Bound">a</a> <a id="844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="846" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a><a id="847" class="Symbol">)</a> <a id="849" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a> <a id="851" class="Symbol">=</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="856" class="Symbol">(</a><a id="857" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="862" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a><a id="863" class="Symbol">))</a> <a id="866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="868" class="Symbol">λ</a> <a id="870" href="Cubical.Foundations.Equiv.Base.html#870" class="Bound">j</a> <a id="872" class="Symbol">→</a> <a id="874" href="Cubical.Foundations.Equiv.Base.html#829" class="Bound">f</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="879" class="Symbol">(</a><a id="880" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="885" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a> <a id="887" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="889" href="Cubical.Foundations.Equiv.Base.html#870" class="Bound">j</a><a id="890" class="Symbol">))))</a>

<a id="896" class="Comment">-- The identity equivalence</a>
<a id="idIsEquiv"></a><a id="924" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="934" class="Symbol">:</a> <a id="936" class="Symbol">∀</a> <a id="938" class="Symbol">{</a><a id="939" href="Cubical.Foundations.Equiv.Base.html#939" class="Bound">ℓ</a><a id="940" class="Symbol">}</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Foundations.Equiv.Base.html#943" class="Bound">A</a> <a id="945" class="Symbol">:</a> <a id="947" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="952" href="Cubical.Foundations.Equiv.Base.html#939" class="Bound">ℓ</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="965" class="Symbol">(</a><a id="966" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="972" href="Cubical.Foundations.Equiv.Base.html#943" class="Bound">A</a><a id="973" class="Symbol">)</a>
<a id="975" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="985" href="Cubical.Foundations.Equiv.Base.html#985" class="Bound">A</a> <a id="987" class="Symbol">.</a><a id="988" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1027" href="Cubical.Foundations.Equiv.Base.html#985" class="Bound">A</a><a id="1028" class="Symbol">)</a>

<a id="idEquiv"></a><a id="1031" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1039" class="Symbol">:</a> <a id="1041" class="Symbol">∀</a> <a id="1043" class="Symbol">{</a><a id="1044" href="Cubical.Foundations.Equiv.Base.html#1044" class="Bound">ℓ</a><a id="1045" class="Symbol">}</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1057" href="Cubical.Foundations.Equiv.Base.html#1044" class="Bound">ℓ</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a> <a id="1064" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1066" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a>
<a id="1068" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1076" href="Cubical.Foundations.Equiv.Base.html#1076" class="Bound">A</a> <a id="1078" class="Symbol">.</a><a id="1079" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1091" href="Cubical.Foundations.Equiv.Base.html#1076" class="Bound">A</a>
<a id="1093" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1101" href="Cubical.Foundations.Equiv.Base.html#1101" class="Bound">A</a> <a id="1103" class="Symbol">.</a><a id="1104" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="1120" href="Cubical.Foundations.Equiv.Base.html#1101" class="Bound">A</a>

<a id="1123" class="Comment">-- the definition using Π-type</a>
<a id="isEquiv&#39;"></a><a id="1154" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a><a id="1169" class="Symbol">}{</a><a id="1171" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1173" class="Symbol">}{</a><a id="1175" href="Cubical.Foundations.Equiv.Base.html#1175" class="Bound">A</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1184" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a><a id="1185" class="Symbol">}{</a><a id="1187" href="Cubical.Foundations.Equiv.Base.html#1187" class="Bound">B</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1196" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1198" class="Symbol">}</a> <a id="1200" class="Symbol">→</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.Foundations.Equiv.Base.html#1175" class="Bound">A</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Cubical.Foundations.Equiv.Base.html#1187" class="Bound">B</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1224" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a> <a id="1226" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1228" class="Symbol">)</a>
<a id="1230" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="1239" class="Symbol">{</a><a id="1240" class="Argument">B</a> <a id="1242" class="Symbol">=</a> <a id="1244" href="Cubical.Foundations.Equiv.Base.html#1244" class="Bound">B</a><a id="1245" class="Symbol">}</a> <a id="1247" href="Cubical.Foundations.Equiv.Base.html#1247" class="Bound">f</a> <a id="1249" class="Symbol">=</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.Foundations.Equiv.Base.html#1252" class="Bound">y</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Cubical.Foundations.Equiv.Base.html#1244" class="Bound">B</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1276" href="Cubical.Foundations.Equiv.Base.html#1247" class="Bound">f</a> <a id="1278" href="Cubical.Foundations.Equiv.Base.html#1252" class="Bound">y</a><a id="1279" class="Symbol">)</a>

<a id="1282" class="Comment">-- Transport along a line of types A, constant on some extent φ, is an equivalence.</a>
<a id="isEquivTransp"></a><a id="1366" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Cubical.Foundations.Equiv.Base.html#1385" class="Bound">ℓ</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Foundations.Equiv.Base.html#1401" class="Bound">A</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Cubical.Foundations.Equiv.Base.html#1406" class="Bound">i</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Foundations.Equiv.Base.html#1385" class="Bound">ℓ</a> <a id="1423" href="Cubical.Foundations.Equiv.Base.html#1406" class="Bound">i</a><a id="1424" class="Symbol">))</a> <a id="1427" class="Symbol">→</a> <a id="1429" class="Symbol">∀</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1457" class="Symbol">(λ</a> <a id="1460" href="Cubical.Foundations.Equiv.Base.html#1460" class="Bound">j</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Cubical.Foundations.Equiv.Base.html#1401" class="Bound">A</a> <a id="1466" class="Symbol">(</a><a id="1467" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a> <a id="1469" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1471" href="Cubical.Foundations.Equiv.Base.html#1460" class="Bound">j</a><a id="1472" class="Symbol">))</a> <a id="1475" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a><a id="1476" class="Symbol">)</a>
<a id="1478" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="1492" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1494" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="1501" class="Keyword">where</a>
  <a id="1509" class="Comment">-- NB: The transport in question is the `coei→1` or `squeeze` operation mentioned</a>
  <a id="1593" class="Comment">-- at `Cubical.Foundations.CartesianKanOps` and</a>
  <a id="1643" class="Comment">-- https://1lab.dev/1Lab.Path.html#coei%E2%86%921</a>
  <a id="1695" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1706" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1712" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="1717" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a> <a id="1724" class="Symbol">=</a> <a id="1726" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1733" class="Symbol">(λ</a> <a id="1736" href="Cubical.Foundations.Equiv.Base.html#1736" class="Bound">j</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1745" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1747" href="Cubical.Foundations.Equiv.Base.html#1736" class="Bound">j</a><a id="1748" class="Symbol">))</a> <a id="1751" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a>

  <a id="1756" class="Comment">-- A line of types, interpolating between propositions:</a>
  <a id="1814" class="Comment">-- (k = i0): the identity function is an equivalence</a>
  <a id="1869" class="Comment">-- (k = i1): transport along A is an equivalence</a>
  <a id="1920" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="1922" class="Symbol">:</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Cubical.Foundations.Equiv.Base.html#1925" class="Bound">k</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1939" class="Symbol">_</a>
  <a id="1943" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="1945" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a> <a id="1947" class="Symbol">=</a> <a id="1949" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1965" class="Symbol">(λ</a> <a id="1968" href="Cubical.Foundations.Equiv.Base.html#1968" class="Bound">j</a> <a id="1970" class="Symbol">→</a> <a id="1972" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1977" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Foundations.Equiv.Base.html#1968" class="Bound">j</a> <a id="1982" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1984" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a><a id="1985" class="Symbol">)))</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1992" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1994" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1996" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a><a id="1997" class="Symbol">))</a>

  <a id="2003" href="Cubical.Foundations.Equiv.Base.html#2003" class="Function">_</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2009" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2014" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="2032" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a><a id="2033" class="Symbol">))</a>
  <a id="2038" class="Symbol">_</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2050" href="Cubical.Foundations.Equiv.Base.html#2050" class="Function">_</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2056" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2059" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2061" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2069" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a>
  <a id="2078" class="Symbol">_</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2090" class="Comment">-- We have proof that the identity function *is* an equivalence,</a>
  <a id="2157" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a> <a id="2160" class="Symbol">:</a> <a id="2162" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2164" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
  <a id="2169" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="2187" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a><a id="2188" class="Symbol">)</a>

  <a id="2193" class="Comment">-- and by transporting that evidence along γ, we prove that</a>
  <a id="2255" class="Comment">-- transporting along A is an equivalence, too.</a>
  <a id="2305" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2312" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="2317" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="2320" class="Symbol">=</a> <a id="2322" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2329" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2331" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="2333" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a>

<a id="transpEquiv"></a><a id="2337" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2349" class="Symbol">:</a> <a id="2351" class="Symbol">∀</a> <a id="2353" class="Symbol">{</a><a id="2354" href="Cubical.Foundations.Equiv.Base.html#2354" class="Bound">ℓ</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2360" class="Symbol">→</a> <a id="2362" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2367" class="Symbol">}</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2372" class="Symbol">:</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Cubical.Foundations.Equiv.Base.html#2375" class="Bound">i</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2380" class="Symbol">)</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Cubical.Foundations.Equiv.Base.html#2354" class="Bound">ℓ</a> <a id="2392" href="Cubical.Foundations.Equiv.Base.html#2375" class="Bound">i</a><a id="2393" class="Symbol">))</a> <a id="2396" class="Symbol">→</a> <a id="2398" class="Symbol">∀</a> <a id="2400" href="Cubical.Foundations.Equiv.Base.html#2400" class="Bound">φ</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2406" href="Cubical.Foundations.Equiv.Base.html#2400" class="Bound">φ</a> <a id="2408" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2410" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2412" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="2415" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2427" href="Cubical.Foundations.Equiv.Base.html#2427" class="Bound">A</a> <a id="2429" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a> <a id="2431" class="Symbol">.</a><a id="2432" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2445" class="Symbol">(λ</a> <a id="2448" href="Cubical.Foundations.Equiv.Base.html#2448" class="Bound">j</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Cubical.Foundations.Equiv.Base.html#2427" class="Bound">A</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a> <a id="2457" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2459" href="Cubical.Foundations.Equiv.Base.html#2448" class="Bound">j</a><a id="2460" class="Symbol">))</a> <a id="2463" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a>
<a id="2465" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2477" href="Cubical.Foundations.Equiv.Base.html#2477" class="Bound">A</a> <a id="2479" href="Cubical.Foundations.Equiv.Base.html#2479" class="Bound">φ</a> <a id="2481" class="Symbol">.</a><a id="2482" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="2502" href="Cubical.Foundations.Equiv.Base.html#2477" class="Bound">A</a> <a id="2504" href="Cubical.Foundations.Equiv.Base.html#2479" class="Bound">φ</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Equiv.Fiberwise.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Fiberwise</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="295" class="Keyword">private</a>
  <a id="305" class="Keyword">variable</a>
    <a id="318" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a> <a id="320" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a> <a id="323" href="Cubical.Foundations.Equiv.Fiberwise.html#323" class="Generalizable">ℓ&#39;&#39;</a> <a id="327" class="Symbol">:</a> <a id="329" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Cubical.Foundations.Equiv.Fiberwise.html#343" class="Module">_</a> <a id="345" class="Symbol">{</a><a id="346" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="348" class="Symbol">:</a> <a id="350" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="355" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="356" class="Symbol">}</a> <a id="358" class="Symbol">(</a><a id="359" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a> <a id="361" class="Symbol">:</a> <a id="363" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="365" class="Symbol">→</a> <a id="367" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="372" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="374" class="Symbol">)</a> <a id="376" class="Symbol">(</a><a id="377" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a> <a id="379" class="Symbol">:</a> <a id="381" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="383" class="Symbol">→</a> <a id="385" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="390" href="Cubical.Foundations.Equiv.Fiberwise.html#323" class="Generalizable">ℓ&#39;&#39;</a><a id="393" class="Symbol">)</a>
         <a id="404" class="Symbol">(</a><a id="405" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="407" class="Symbol">:</a> <a id="409" class="Symbol">∀</a> <a id="411" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a> <a id="413" class="Symbol">→</a> <a id="415" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a> <a id="417" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a> <a id="419" class="Symbol">→</a> <a id="421" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a> <a id="423" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a><a id="424" class="Symbol">)</a>
         <a id="435" class="Keyword">where</a>
  <a id="443" class="Keyword">private</a>
    <a id="455" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="461" class="Symbol">:</a> <a id="463" class="Symbol">(</a><a id="464" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="466" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="468" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="476" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="478" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a><a id="479" class="Symbol">)</a>
    <a id="485" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="491" class="Symbol">=</a> <a id="493" class="Symbol">(\</a> <a id="496" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="498" class="Symbol">→</a> <a id="500" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="502" class="Symbol">.</a><a id="503" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="509" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="511" class="Symbol">(</a><a id="512" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="514" class="Symbol">.</a><a id="515" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="518" class="Symbol">)</a> <a id="520" class="Symbol">(</a><a id="521" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="523" class="Symbol">.</a><a id="524" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="527" class="Symbol">))</a>

  <a id="533" class="Comment">-- Thm 4.7.6</a>
  <a id="548" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="561" class="Symbol">:</a> <a id="563" class="Symbol">∀</a> <a id="565" class="Symbol">{</a><a id="566" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a><a id="568" class="Symbol">}</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="576" class="Symbol">(</a><a id="577" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="583" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="589" class="Symbol">(</a><a id="590" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a><a id="592" class="Symbol">))</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="605" class="Symbol">(</a><a id="606" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a> <a id="609" class="Symbol">.</a><a id="610" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="613" class="Symbol">))</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a> <a id="620" class="Symbol">.</a><a id="621" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="624" class="Symbol">))</a>
  <a id="629" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Foundations.Equiv.Fiberwise.html#643" class="Bound">xv</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">=</a> <a id="649" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="653" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="655" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="657" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="661" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a>
   <a id="668" class="Keyword">where</a>
    <a id="678" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">∀</a> <a id="684" class="Symbol">{</a><a id="685" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">→</a> <a id="691" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="697" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="703" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="714" class="Symbol">(</a><a id="715" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="721" class="Symbol">.</a><a id="722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="725" class="Symbol">))</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="732" class="Symbol">.</a><a id="733" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="736" class="Symbol">)</a>
    <a id="742" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="744" class="Symbol">{</a><a id="745" href="Cubical.Foundations.Equiv.Fiberwise.html#745" class="Bound">xv</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">(</a><a id="750" href="Cubical.Foundations.Equiv.Fiberwise.html#750" class="Bound">p</a> <a id="752" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="754" href="Cubical.Foundations.Equiv.Fiberwise.html#754" class="Bound">eq</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">=</a> <a id="760" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="762" class="Symbol">(\</a> <a id="765" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="768" href="Cubical.Foundations.Equiv.Fiberwise.html#768" class="Bound">eq</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="779" class="Symbol">(</a><a id="780" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="786" class="Symbol">.</a><a id="787" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="790" class="Symbol">))</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="797" class="Symbol">.</a><a id="798" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="801" class="Symbol">))</a> <a id="804" class="Symbol">((</a><a id="806" href="Cubical.Foundations.Equiv.Fiberwise.html#750" class="Bound">p</a> <a id="808" class="Symbol">.</a><a id="809" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="812" class="Symbol">)</a> <a id="814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="820" class="Symbol">)</a> <a id="822" href="Cubical.Foundations.Equiv.Fiberwise.html#754" class="Bound">eq</a>
    <a id="829" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">∀</a> <a id="835" class="Symbol">{</a><a id="836" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a> <a id="855" class="Symbol">.</a><a id="856" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="859" class="Symbol">))</a> <a id="862" class="Symbol">(</a><a id="863" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a> <a id="866" class="Symbol">.</a><a id="867" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="870" class="Symbol">)</a> <a id="872" class="Symbol">→</a> <a id="874" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="880" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="886" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a>
    <a id="893" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="895" class="Symbol">{</a><a id="896" href="Cubical.Foundations.Equiv.Fiberwise.html#896" class="Bound">xv</a><a id="898" class="Symbol">}</a> <a id="900" class="Symbol">(</a><a id="901" href="Cubical.Foundations.Equiv.Fiberwise.html#901" class="Bound">p</a> <a id="903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="905" href="Cubical.Foundations.Equiv.Fiberwise.html#905" class="Bound">eq</a><a id="907" class="Symbol">)</a> <a id="909" class="Symbol">=</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Equiv.Fiberwise.html#896" class="Bound">xv</a> <a id="915" class="Symbol">.</a><a id="916" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="920" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="922" href="Cubical.Foundations.Equiv.Fiberwise.html#901" class="Bound">p</a><a id="923" class="Symbol">)</a> <a id="925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="927" class="Symbol">(\</a> <a id="930" href="Cubical.Foundations.Equiv.Fiberwise.html#930" class="Bound">i</a> <a id="932" class="Symbol">→</a> <a id="934" class="Symbol">_</a> <a id="936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="938" href="Cubical.Foundations.Equiv.Fiberwise.html#905" class="Bound">eq</a> <a id="941" href="Cubical.Foundations.Equiv.Fiberwise.html#930" class="Bound">i</a><a id="942" class="Symbol">)</a>
    <a id="948" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="952" class="Symbol">:</a> <a id="954" class="Symbol">∀</a> <a id="956" class="Symbol">{</a><a id="957" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="959" class="Symbol">}</a> <a id="961" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a> <a id="963" class="Symbol">→</a> <a id="965" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="967" class="Symbol">{</a><a id="968" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="975" class="Symbol">{</a><a id="976" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="978" class="Symbol">}</a> <a id="980" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a><a id="981" class="Symbol">)</a> <a id="983" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="985" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a>
    <a id="991" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="995" class="Symbol">{</a><a id="996" href="Cubical.Foundations.Equiv.Fiberwise.html#996" class="Bound">x</a> <a id="998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1000" href="Cubical.Foundations.Equiv.Fiberwise.html#1000" class="Bound">v</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1008" href="Cubical.Foundations.Equiv.Fiberwise.html#1008" class="Bound">eq</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1016" class="Symbol">(λ</a> <a id="1019" href="Cubical.Foundations.Equiv.Fiberwise.html#1019" class="Bound">_</a> <a id="1021" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1037" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a><a id="1040" class="Symbol">))</a> <a id="1043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1050" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a><a id="1053" class="Symbol">))</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1063" class="Symbol">(λ</a> <a id="1066" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1070" href="Cubical.Foundations.Equiv.Fiberwise.html#1070" class="Bound">eq₁</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1090" class="Symbol">.</a><a id="1091" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1094" class="Symbol">))</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1102" class="Symbol">.</a><a id="1103" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1106" class="Symbol">))</a> <a id="1109" class="Symbol">((</a><a id="1111" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1115" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1119" class="Symbol">)))</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Foundations.Equiv.Fiberwise.html#1008" class="Bound">eq</a><a id="1126" class="Symbol">)</a>
    <a id="1132" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">∀</a> <a id="1140" class="Symbol">{</a><a id="1141" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1143" class="Symbol">}</a> <a id="1145" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1154" class="Symbol">}</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1162" class="Symbol">}</a> <a id="1164" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a><a id="1165" class="Symbol">)</a> <a id="1167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1169" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a>
    <a id="1175" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a> <a id="1179" class="Symbol">{</a><a id="1180" href="Cubical.Foundations.Equiv.Fiberwise.html#1180" class="Bound">xv</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">((</a><a id="1186" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1190" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1191" class="Symbol">)</a> <a id="1193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1195" href="Cubical.Foundations.Equiv.Fiberwise.html#1195" class="Bound">eq</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1203" class="Symbol">(λ</a> <a id="1206" href="Cubical.Foundations.Equiv.Fiberwise.html#1206" class="Bound">_</a> <a id="1208" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1219" class="Symbol">((</a><a id="1221" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1223" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1225" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1226" class="Symbol">)</a> <a id="1228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1230" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a><a id="1233" class="Symbol">))</a> <a id="1236" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1238" class="Symbol">((</a><a id="1240" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1244" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1245" class="Symbol">)</a> <a id="1247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1249" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a><a id="1252" class="Symbol">))</a>
                                <a id="1287" class="Symbol">(</a><a id="1288" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1293" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1302" class="Symbol">(λ</a> <a id="1305" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1309" href="Cubical.Foundations.Equiv.Fiberwise.html#1309" class="Bound">eq₁</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1329" class="Symbol">.</a><a id="1330" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1333" class="Symbol">))</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1341" class="Symbol">.</a><a id="1342" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1345" class="Symbol">))</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a> <a id="1351" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1357" class="Symbol">)))</a>
                                <a id="1393" href="Cubical.Foundations.Equiv.Fiberwise.html#1195" class="Bound">eq</a>
  <a id="1398" class="Comment">-- Thm 4.7.7 (fiberwise equivalences)</a>
  <a id="1438" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="1449" class="Symbol">:</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Foundations.Equiv.Fiberwise.html#1452" class="Bound">[tf]</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1467" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a><a id="1472" class="Symbol">)</a>
               <a id="1489" class="Symbol">→</a> <a id="1491" class="Symbol">∀</a> <a id="1493" href="Cubical.Foundations.Equiv.Fiberwise.html#1493" class="Bound">x</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1508" href="Cubical.Foundations.Equiv.Fiberwise.html#1493" class="Bound">x</a><a id="1509" class="Symbol">)</a>
  <a id="1513" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="1524" href="Cubical.Foundations.Equiv.Fiberwise.html#1524" class="Bound">[tf]</a> <a id="1529" href="Cubical.Foundations.Equiv.Fiberwise.html#1529" class="Bound">x</a> <a id="1531" class="Symbol">.</a><a id="1532" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1544" href="Cubical.Foundations.Equiv.Fiberwise.html#1544" class="Bound">y</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1577" class="Symbol">.</a><a id="1578" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1601" class="Symbol">.</a><a id="1602" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1625" class="Symbol">.</a><a id="1626" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a><a id="1638" class="Symbol">)</a>
                                                    <a id="1692" class="Symbol">(</a><a id="1693" href="Cubical.Foundations.Equiv.Fiberwise.html#1524" class="Bound">[tf]</a> <a id="1698" class="Symbol">.</a><a id="1699" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Foundations.Equiv.Fiberwise.html#1529" class="Bound">x</a> <a id="1714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1716" href="Cubical.Foundations.Equiv.Fiberwise.html#1544" class="Bound">y</a><a id="1717" class="Symbol">))</a>

  <a id="1723" href="Cubical.Foundations.Equiv.Fiberwise.html#1723" class="Function">totalEquiv</a> <a id="1734" class="Symbol">:</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Foundations.Equiv.Fiberwise.html#1737" class="Bound">fx-equiv</a> <a id="1746" class="Symbol">:</a> <a id="1748" class="Symbol">∀</a> <a id="1750" href="Cubical.Foundations.Equiv.Fiberwise.html#1750" class="Bound">x</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1765" href="Cubical.Foundations.Equiv.Fiberwise.html#1750" class="Bound">x</a><a id="1766" class="Symbol">))</a>
               <a id="1784" class="Symbol">→</a> <a id="1786" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1794" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a>
  <a id="1802" href="Cubical.Foundations.Equiv.Fiberwise.html#1723" class="Function">totalEquiv</a> <a id="1813" href="Cubical.Foundations.Equiv.Fiberwise.html#1813" class="Bound">fx-equiv</a> <a id="1822" class="Symbol">.</a><a id="1823" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Foundations.Equiv.Fiberwise.html#1836" class="Bound">x</a> <a id="1838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1840" href="Cubical.Foundations.Equiv.Fiberwise.html#1840" class="Bound">v</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">=</a> <a id="1845" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1874" class="Symbol">.</a><a id="1875" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1898" class="Symbol">.</a><a id="1899" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="1906" class="Symbol">)</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1922" class="Symbol">.</a><a id="1923" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a><a id="1934" class="Symbol">)</a>
                                                            <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Foundations.Equiv.Fiberwise.html#1813" class="Bound">fx-equiv</a> <a id="2006" href="Cubical.Foundations.Equiv.Fiberwise.html#1836" class="Bound">x</a> <a id="2008" class="Symbol">.</a><a id="2009" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2021" href="Cubical.Foundations.Equiv.Fiberwise.html#1840" class="Bound">v</a><a id="2022" class="Symbol">)</a>


<a id="2026" class="Keyword">module</a> <a id="2033" href="Cubical.Foundations.Equiv.Fiberwise.html#2033" class="Module">_</a> <a id="2035" class="Symbol">{</a><a id="2036" href="Cubical.Foundations.Equiv.Fiberwise.html#2036" class="Bound">U</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2045" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="2046" class="Symbol">}</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Cubical.Foundations.Equiv.Fiberwise.html#2049" class="Bound Operator">_~_</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Cubical.Foundations.Equiv.Fiberwise.html#2036" class="Bound">U</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Cubical.Foundations.Equiv.Fiberwise.html#2036" class="Bound">U</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2068" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="2070" class="Symbol">)</a>
         <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Foundations.Equiv.Fiberwise.html#2082" class="Bound">idTo~</a> <a id="2088" class="Symbol">:</a> <a id="2090" class="Symbol">∀</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Cubical.Foundations.Equiv.Fiberwise.html#2093" class="Bound">A</a> <a id="2095" href="Cubical.Foundations.Equiv.Fiberwise.html#2095" class="Bound">B</a><a id="2096" class="Symbol">}</a> <a id="2098" class="Symbol">→</a> <a id="2100" href="Cubical.Foundations.Equiv.Fiberwise.html#2093" class="Bound">A</a> <a id="2102" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2104" href="Cubical.Foundations.Equiv.Fiberwise.html#2095" class="Bound">B</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Cubical.Foundations.Equiv.Fiberwise.html#2093" class="Bound">A</a> <a id="2110" href="Cubical.Foundations.Equiv.Fiberwise.html#2049" class="Bound Operator">~</a> <a id="2112" href="Cubical.Foundations.Equiv.Fiberwise.html#2095" class="Bound">B</a><a id="2113" class="Symbol">)</a>
         <a id="2124" class="Symbol">(</a><a id="2125" href="Cubical.Foundations.Equiv.Fiberwise.html#2125" class="Bound">c</a> <a id="2127" class="Symbol">:</a> <a id="2129" class="Symbol">∀</a> <a id="2131" href="Cubical.Foundations.Equiv.Fiberwise.html#2131" class="Bound">A</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="2139" href="Cubical.Foundations.Equiv.Fiberwise.html#2139" class="Bound">X</a> <a id="2141" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="2143" href="Cubical.Foundations.Equiv.Fiberwise.html#2036" class="Bound">U</a> <a id="2145" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Cubical.Foundations.Equiv.Fiberwise.html#2131" class="Bound">A</a> <a id="2150" href="Cubical.Foundations.Equiv.Fiberwise.html#2049" class="Bound Operator">~</a> <a id="2152" href="Cubical.Foundations.Equiv.Fiberwise.html#2139" class="Bound">X</a><a id="2153" class="Symbol">))</a>
       <a id="2163" class="Keyword">where</a>

  <a id="2172" href="Cubical.Foundations.Equiv.Fiberwise.html#2172" class="Function">isContrToUniv</a> <a id="2186" class="Symbol">:</a> <a id="2188" class="Symbol">∀</a> <a id="2190" class="Symbol">{</a><a id="2191" href="Cubical.Foundations.Equiv.Fiberwise.html#2191" class="Bound">A</a> <a id="2193" href="Cubical.Foundations.Equiv.Fiberwise.html#2193" class="Bound">B</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">→</a> <a id="2198" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Cubical.Foundations.Equiv.Fiberwise.html#2082" class="Bound">idTo~</a> <a id="2213" class="Symbol">{</a><a id="2214" href="Cubical.Foundations.Equiv.Fiberwise.html#2191" class="Bound">A</a><a id="2215" class="Symbol">}</a> <a id="2217" class="Symbol">{</a><a id="2218" href="Cubical.Foundations.Equiv.Fiberwise.html#2193" class="Bound">B</a><a id="2219" class="Symbol">})</a>
  <a id="2224" href="Cubical.Foundations.Equiv.Fiberwise.html#2172" class="Function">isContrToUniv</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Cubical.Foundations.Equiv.Fiberwise.html#2239" class="Bound">A</a><a id="2240" class="Symbol">}</a> <a id="2242" class="Symbol">{</a><a id="2243" href="Cubical.Foundations.Equiv.Fiberwise.html#2243" class="Bound">B</a><a id="2244" class="Symbol">}</a>
    <a id="2250" class="Symbol">=</a> <a id="2252" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="2263" class="Symbol">(λ</a> <a id="2266" href="Cubical.Foundations.Equiv.Fiberwise.html#2266" class="Bound">z</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="Cubical.Foundations.Equiv.Fiberwise.html#2239" class="Bound">A</a> <a id="2272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2274" href="Cubical.Foundations.Equiv.Fiberwise.html#2266" class="Bound">z</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">(λ</a> <a id="2280" href="Cubical.Foundations.Equiv.Fiberwise.html#2280" class="Bound">z</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Cubical.Foundations.Equiv.Fiberwise.html#2239" class="Bound">A</a> <a id="2286" href="Cubical.Foundations.Equiv.Fiberwise.html#2049" class="Bound Operator">~</a> <a id="2288" href="Cubical.Foundations.Equiv.Fiberwise.html#2280" class="Bound">z</a><a id="2289" class="Symbol">)</a> <a id="2291" class="Symbol">(\</a> <a id="2294" href="Cubical.Foundations.Equiv.Fiberwise.html#2294" class="Bound">B</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Cubical.Foundations.Equiv.Fiberwise.html#2082" class="Bound">idTo~</a> <a id="2304" class="Symbol">{</a><a id="2305" href="Cubical.Foundations.Equiv.Fiberwise.html#2239" class="Bound">A</a><a id="2306" class="Symbol">}</a> <a id="2308" class="Symbol">{</a><a id="2309" href="Cubical.Foundations.Equiv.Fiberwise.html#2294" class="Bound">B</a><a id="2310" class="Symbol">})</a>
                 <a id="2330" class="Symbol">(λ</a> <a id="2333" class="Symbol">{</a> <a id="2335" class="Symbol">.</a><a id="2336" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2348" href="Cubical.Foundations.Equiv.Fiberwise.html#2348" class="Bound">y</a>
                    <a id="2370" class="Symbol">→</a> <a id="2372" href="Cubical.Foundations.HLevels.html#11855" class="Function">isContrΣ</a> <a id="2381" class="Symbol">(</a><a id="2382" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="2395" class="Symbol">_)</a>
                                   <a id="2433" class="Symbol">\</a> <a id="2435" href="Cubical.Foundations.Equiv.Fiberwise.html#2435" class="Bound">a</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Foundations.Equiv.Fiberwise.html#2125" class="Bound">c</a> <a id="2462" href="Cubical.Foundations.Equiv.Fiberwise.html#2239" class="Bound">A</a><a id="2463" class="Symbol">)</a> <a id="2465" class="Symbol">_</a> <a id="2467" class="Symbol">_</a>
                    <a id="2489" class="Symbol">})</a>
                 <a id="2509" href="Cubical.Foundations.Equiv.Fiberwise.html#2243" class="Bound">B</a>


<a id="2513" class="Comment">{-
  The following is called fundamental theorem of identity types in Egbert Rijke&#39;s
  introduction to homotopy type theory.
-}</a>
<a id="recognizeId"></a><a id="2641" href="Cubical.Foundations.Equiv.Fiberwise.html#2641" class="Function">recognizeId</a> <a id="2653" class="Symbol">:</a> <a id="2655" class="Symbol">{</a><a id="2656" href="Cubical.Foundations.Equiv.Fiberwise.html#2656" class="Bound">A</a> <a id="2658" class="Symbol">:</a> <a id="2660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2665" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="2666" class="Symbol">}</a> <a id="2668" class="Symbol">{</a><a id="2669" href="Cubical.Foundations.Equiv.Fiberwise.html#2669" class="Bound">a</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Foundations.Equiv.Fiberwise.html#2656" class="Bound">A</a><a id="2674" class="Symbol">}</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Cubical.Foundations.Equiv.Fiberwise.html#2677" class="Bound">Eq</a> <a id="2680" class="Symbol">:</a> <a id="2682" href="Cubical.Foundations.Equiv.Fiberwise.html#2656" class="Bound">A</a> <a id="2684" class="Symbol">→</a> <a id="2686" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2691" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="2693" class="Symbol">)</a>
  <a id="2697" class="Symbol">→</a> <a id="2699" href="Cubical.Foundations.Equiv.Fiberwise.html#2677" class="Bound">Eq</a> <a id="2702" href="Cubical.Foundations.Equiv.Fiberwise.html#2669" class="Bound">a</a>
  <a id="2706" class="Symbol">→</a> <a id="2708" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2719" class="Symbol">_</a> <a id="2721" href="Cubical.Foundations.Equiv.Fiberwise.html#2677" class="Bound">Eq</a><a id="2723" class="Symbol">)</a>
  <a id="2727" class="Symbol">→</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Cubical.Foundations.Equiv.Fiberwise.html#2730" class="Bound">x</a> <a id="2732" class="Symbol">:</a> <a id="2734" href="Cubical.Foundations.Equiv.Fiberwise.html#2656" class="Bound">A</a><a id="2735" class="Symbol">)</a> <a id="2737" class="Symbol">→</a> <a id="2739" class="Symbol">(</a><a id="2740" href="Cubical.Foundations.Equiv.Fiberwise.html#2669" class="Bound">a</a> <a id="2742" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2744" href="Cubical.Foundations.Equiv.Fiberwise.html#2730" class="Bound">x</a><a id="2745" class="Symbol">)</a> <a id="2747" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Foundations.Equiv.Fiberwise.html#2677" class="Bound">Eq</a> <a id="2753" href="Cubical.Foundations.Equiv.Fiberwise.html#2730" class="Bound">x</a><a id="2754" class="Symbol">)</a>
<a id="2756" href="Cubical.Foundations.Equiv.Fiberwise.html#2641" class="Function">recognizeId</a> <a id="2768" class="Symbol">{</a><a id="2769" class="Argument">A</a> <a id="2771" class="Symbol">=</a> <a id="2773" href="Cubical.Foundations.Equiv.Fiberwise.html#2773" class="Bound">A</a><a id="2774" class="Symbol">}</a> <a id="2776" class="Symbol">{</a><a id="2777" class="Argument">a</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Cubical.Foundations.Equiv.Fiberwise.html#2781" class="Bound">a</a><a id="2782" class="Symbol">}</a> <a id="2784" href="Cubical.Foundations.Equiv.Fiberwise.html#2784" class="Bound">Eq</a> <a id="2787" href="Cubical.Foundations.Equiv.Fiberwise.html#2787" class="Bound">eqRefl</a> <a id="2794" href="Cubical.Foundations.Equiv.Fiberwise.html#2794" class="Bound">eqContr</a> <a id="2802" href="Cubical.Foundations.Equiv.Fiberwise.html#2802" class="Bound">x</a> <a id="2804" class="Symbol">=</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Cubical.Foundations.Equiv.Fiberwise.html#2853" class="Function">fiberMap</a> <a id="2816" href="Cubical.Foundations.Equiv.Fiberwise.html#2802" class="Bound">x</a><a id="2817" class="Symbol">)</a> <a id="2819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Cubical.Foundations.Equiv.Fiberwise.html#3166" class="Function">isEquivFiberMap</a> <a id="2838" href="Cubical.Foundations.Equiv.Fiberwise.html#2802" class="Bound">x</a><a id="2839" class="Symbol">)</a>
  <a id="2843" class="Keyword">where</a>
    <a id="2853" href="Cubical.Foundations.Equiv.Fiberwise.html#2853" class="Function">fiberMap</a> <a id="2862" class="Symbol">:</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Cubical.Foundations.Equiv.Fiberwise.html#2865" class="Bound">x</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Cubical.Foundations.Equiv.Fiberwise.html#2773" class="Bound">A</a><a id="2870" class="Symbol">)</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Foundations.Equiv.Fiberwise.html#2781" class="Bound">a</a> <a id="2876" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2878" href="Cubical.Foundations.Equiv.Fiberwise.html#2865" class="Bound">x</a> <a id="2880" class="Symbol">→</a> <a id="2882" href="Cubical.Foundations.Equiv.Fiberwise.html#2784" class="Bound">Eq</a> <a id="2885" href="Cubical.Foundations.Equiv.Fiberwise.html#2865" class="Bound">x</a>
    <a id="2891" href="Cubical.Foundations.Equiv.Fiberwise.html#2853" class="Function">fiberMap</a> <a id="2900" href="Cubical.Foundations.Equiv.Fiberwise.html#2900" class="Bound">x</a> <a id="2902" class="Symbol">=</a> <a id="2904" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2906" class="Symbol">(λ</a> <a id="2909" href="Cubical.Foundations.Equiv.Fiberwise.html#2909" class="Bound">x</a> <a id="2911" href="Cubical.Foundations.Equiv.Fiberwise.html#2911" class="Bound">p</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="Cubical.Foundations.Equiv.Fiberwise.html#2784" class="Bound">Eq</a> <a id="2918" href="Cubical.Foundations.Equiv.Fiberwise.html#2909" class="Bound">x</a><a id="2919" class="Symbol">)</a> <a id="2921" href="Cubical.Foundations.Equiv.Fiberwise.html#2787" class="Bound">eqRefl</a>

    <a id="2933" href="Cubical.Foundations.Equiv.Fiberwise.html#2933" class="Function">mapOnSigma</a> <a id="2944" class="Symbol">:</a> <a id="2946" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2949" href="Cubical.Foundations.Equiv.Fiberwise.html#2949" class="Bound">x</a> <a id="2951" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2953" href="Cubical.Foundations.Equiv.Fiberwise.html#2773" class="Bound">A</a> <a id="2955" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2957" href="Cubical.Foundations.Equiv.Fiberwise.html#2781" class="Bound">a</a> <a id="2959" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2961" href="Cubical.Foundations.Equiv.Fiberwise.html#2949" class="Bound">x</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2967" class="Symbol">_</a> <a id="2969" href="Cubical.Foundations.Equiv.Fiberwise.html#2784" class="Bound">Eq</a>
    <a id="2976" href="Cubical.Foundations.Equiv.Fiberwise.html#2933" class="Function">mapOnSigma</a> <a id="2987" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Bound">pair</a> <a id="2992" class="Symbol">=</a> <a id="2994" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2998" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Bound">pair</a> <a id="3003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3005" href="Cubical.Foundations.Equiv.Fiberwise.html#2853" class="Function">fiberMap</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3019" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Bound">pair</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3030" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Bound">pair</a><a id="3034" class="Symbol">)</a>

    <a id="3041" href="Cubical.Foundations.Equiv.Fiberwise.html#3041" class="Function">equivOnSigma</a> <a id="3054" class="Symbol">:</a> <a id="3056" class="Symbol">(</a><a id="3057" href="Cubical.Foundations.Equiv.Fiberwise.html#3057" class="Bound">x</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="Cubical.Foundations.Equiv.Fiberwise.html#2773" class="Bound">A</a><a id="3062" class="Symbol">)</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3074" href="Cubical.Foundations.Equiv.Fiberwise.html#2933" class="Function">mapOnSigma</a>
    <a id="3089" href="Cubical.Foundations.Equiv.Fiberwise.html#3041" class="Function">equivOnSigma</a> <a id="3102" href="Cubical.Foundations.Equiv.Fiberwise.html#3102" class="Bound">x</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Cubical.Foundations.Equiv.Properties.html#9065" class="Function">isEquivFromIsContr</a> <a id="3125" href="Cubical.Foundations.Equiv.Fiberwise.html#2933" class="Function">mapOnSigma</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="3150" href="Cubical.Foundations.Equiv.Fiberwise.html#2781" class="Bound">a</a><a id="3151" class="Symbol">)</a> <a id="3153" href="Cubical.Foundations.Equiv.Fiberwise.html#2794" class="Bound">eqContr</a>

    <a id="3166" href="Cubical.Foundations.Equiv.Fiberwise.html#3166" class="Function">isEquivFiberMap</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Cubical.Foundations.Equiv.Fiberwise.html#3185" class="Bound">x</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Cubical.Foundations.Equiv.Fiberwise.html#2773" class="Bound">A</a><a id="3190" class="Symbol">)</a> <a id="3192" class="Symbol">→</a> <a id="3194" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Cubical.Foundations.Equiv.Fiberwise.html#2853" class="Function">fiberMap</a> <a id="3212" href="Cubical.Foundations.Equiv.Fiberwise.html#3185" class="Bound">x</a><a id="3213" class="Symbol">)</a>
    <a id="3219" href="Cubical.Foundations.Equiv.Fiberwise.html#3166" class="Function">isEquivFiberMap</a> <a id="3235" class="Symbol">=</a> <a id="3237" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="3248" class="Symbol">(λ</a> <a id="3251" href="Cubical.Foundations.Equiv.Fiberwise.html#3251" class="Bound">x</a> <a id="3253" class="Symbol">→</a> <a id="3255" href="Cubical.Foundations.Equiv.Fiberwise.html#2781" class="Bound">a</a> <a id="3257" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3259" href="Cubical.Foundations.Equiv.Fiberwise.html#3251" class="Bound">x</a><a id="3260" class="Symbol">)</a> <a id="3262" href="Cubical.Foundations.Equiv.Fiberwise.html#2784" class="Bound">Eq</a> <a id="3265" href="Cubical.Foundations.Equiv.Fiberwise.html#2853" class="Function">fiberMap</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Cubical.Foundations.Equiv.Fiberwise.html#3041" class="Function">equivOnSigma</a> <a id="3288" href="Cubical.Foundations.Equiv.Fiberwise.html#2802" class="Bound">x</a><a id="3289" class="Symbol">)</a>

<a id="fundamentalTheoremOfId"></a><a id="3292" href="Cubical.Foundations.Equiv.Fiberwise.html#3292" class="Function">fundamentalTheoremOfId</a> <a id="3315" class="Symbol">:</a> <a id="3317" class="Symbol">{</a><a id="3318" href="Cubical.Foundations.Equiv.Fiberwise.html#3318" class="Bound">A</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3327" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="3328" class="Symbol">}</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Cubical.Foundations.Equiv.Fiberwise.html#3331" class="Bound">Eq</a> <a id="3334" class="Symbol">:</a> <a id="3336" href="Cubical.Foundations.Equiv.Fiberwise.html#3318" class="Bound">A</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="Cubical.Foundations.Equiv.Fiberwise.html#3318" class="Bound">A</a> <a id="3342" class="Symbol">→</a> <a id="3344" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3349" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="3351" class="Symbol">)</a>
  <a id="3355" class="Symbol">→</a> <a id="3357" class="Symbol">((</a><a id="3359" href="Cubical.Foundations.Equiv.Fiberwise.html#3359" class="Bound">x</a> <a id="3361" class="Symbol">:</a> <a id="3363" href="Cubical.Foundations.Equiv.Fiberwise.html#3318" class="Bound">A</a><a id="3364" class="Symbol">)</a> <a id="3366" class="Symbol">→</a> <a id="3368" href="Cubical.Foundations.Equiv.Fiberwise.html#3331" class="Bound">Eq</a> <a id="3371" href="Cubical.Foundations.Equiv.Fiberwise.html#3359" class="Bound">x</a> <a id="3373" href="Cubical.Foundations.Equiv.Fiberwise.html#3359" class="Bound">x</a><a id="3374" class="Symbol">)</a>
  <a id="3378" class="Symbol">→</a> <a id="3380" class="Symbol">((</a><a id="3382" href="Cubical.Foundations.Equiv.Fiberwise.html#3382" class="Bound">x</a> <a id="3384" class="Symbol">:</a> <a id="3386" href="Cubical.Foundations.Equiv.Fiberwise.html#3318" class="Bound">A</a><a id="3387" class="Symbol">)</a> <a id="3389" class="Symbol">→</a> <a id="3391" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3403" href="Cubical.Foundations.Equiv.Fiberwise.html#3403" class="Bound">y</a> <a id="3405" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3407" href="Cubical.Foundations.Equiv.Fiberwise.html#3318" class="Bound">A</a> <a id="3409" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3411" href="Cubical.Foundations.Equiv.Fiberwise.html#3331" class="Bound">Eq</a> <a id="3414" href="Cubical.Foundations.Equiv.Fiberwise.html#3382" class="Bound">x</a> <a id="3416" href="Cubical.Foundations.Equiv.Fiberwise.html#3403" class="Bound">y</a><a id="3417" class="Symbol">))</a>
  <a id="3422" class="Symbol">→</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Cubical.Foundations.Equiv.Fiberwise.html#3425" class="Bound">x</a> <a id="3427" href="Cubical.Foundations.Equiv.Fiberwise.html#3427" class="Bound">y</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Cubical.Foundations.Equiv.Fiberwise.html#3318" class="Bound">A</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Symbol">→</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Cubical.Foundations.Equiv.Fiberwise.html#3425" class="Bound">x</a> <a id="3439" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3441" href="Cubical.Foundations.Equiv.Fiberwise.html#3427" class="Bound">y</a><a id="3442" class="Symbol">)</a> <a id="3444" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Equiv.Fiberwise.html#3331" class="Bound">Eq</a> <a id="3450" href="Cubical.Foundations.Equiv.Fiberwise.html#3425" class="Bound">x</a> <a id="3452" href="Cubical.Foundations.Equiv.Fiberwise.html#3427" class="Bound">y</a><a id="3453" class="Symbol">)</a>
<a id="3455" href="Cubical.Foundations.Equiv.Fiberwise.html#3292" class="Function">fundamentalTheoremOfId</a> <a id="3478" href="Cubical.Foundations.Equiv.Fiberwise.html#3478" class="Bound">Eq</a> <a id="3481" href="Cubical.Foundations.Equiv.Fiberwise.html#3481" class="Bound">eqRefl</a> <a id="3488" href="Cubical.Foundations.Equiv.Fiberwise.html#3488" class="Bound">eqContr</a> <a id="3496" href="Cubical.Foundations.Equiv.Fiberwise.html#3496" class="Bound">x</a> <a id="3498" class="Symbol">=</a> <a id="3500" href="Cubical.Foundations.Equiv.Fiberwise.html#2641" class="Function">recognizeId</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Cubical.Foundations.Equiv.Fiberwise.html#3478" class="Bound">Eq</a> <a id="3516" href="Cubical.Foundations.Equiv.Fiberwise.html#3496" class="Bound">x</a><a id="3517" class="Symbol">)</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Cubical.Foundations.Equiv.Fiberwise.html#3481" class="Bound">eqRefl</a> <a id="3527" href="Cubical.Foundations.Equiv.Fiberwise.html#3496" class="Bound">x</a><a id="3528" class="Symbol">)</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Cubical.Foundations.Equiv.Fiberwise.html#3488" class="Bound">eqContr</a> <a id="3539" href="Cubical.Foundations.Equiv.Fiberwise.html#3496" class="Bound">x</a><a id="3540" class="Symbol">)</a>

<a id="fundamentalTheoremOfIdβ"></a><a id="3543" href="Cubical.Foundations.Equiv.Fiberwise.html#3543" class="Function">fundamentalTheoremOfIdβ</a> <a id="3567" class="Symbol">:</a>
  <a id="3571" class="Symbol">{</a><a id="3572" href="Cubical.Foundations.Equiv.Fiberwise.html#3572" class="Bound">A</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3581" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="3582" class="Symbol">}</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Cubical.Foundations.Equiv.Fiberwise.html#3585" class="Bound">Eq</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="Cubical.Foundations.Equiv.Fiberwise.html#3572" class="Bound">A</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Cubical.Foundations.Equiv.Fiberwise.html#3572" class="Bound">A</a> <a id="3596" class="Symbol">→</a> <a id="3598" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3603" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="3605" class="Symbol">)</a>
  <a id="3609" class="Symbol">→</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Cubical.Foundations.Equiv.Fiberwise.html#3612" class="Bound">eqRefl</a> <a id="3619" class="Symbol">:</a> <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Foundations.Equiv.Fiberwise.html#3622" class="Bound">x</a> <a id="3624" class="Symbol">:</a> <a id="3626" href="Cubical.Foundations.Equiv.Fiberwise.html#3572" class="Bound">A</a><a id="3627" class="Symbol">)</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Cubical.Foundations.Equiv.Fiberwise.html#3585" class="Bound">Eq</a> <a id="3634" href="Cubical.Foundations.Equiv.Fiberwise.html#3622" class="Bound">x</a> <a id="3636" href="Cubical.Foundations.Equiv.Fiberwise.html#3622" class="Bound">x</a><a id="3637" class="Symbol">)</a>
  <a id="3641" class="Symbol">→</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Cubical.Foundations.Equiv.Fiberwise.html#3644" class="Bound">eqContr</a> <a id="3652" class="Symbol">:</a> <a id="3654" class="Symbol">(</a><a id="3655" href="Cubical.Foundations.Equiv.Fiberwise.html#3655" class="Bound">x</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="Cubical.Foundations.Equiv.Fiberwise.html#3572" class="Bound">A</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">→</a> <a id="3664" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3676" href="Cubical.Foundations.Equiv.Fiberwise.html#3676" class="Bound">y</a> <a id="3678" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3680" href="Cubical.Foundations.Equiv.Fiberwise.html#3572" class="Bound">A</a> <a id="3682" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3684" href="Cubical.Foundations.Equiv.Fiberwise.html#3585" class="Bound">Eq</a> <a id="3687" href="Cubical.Foundations.Equiv.Fiberwise.html#3655" class="Bound">x</a> <a id="3689" href="Cubical.Foundations.Equiv.Fiberwise.html#3676" class="Bound">y</a><a id="3690" class="Symbol">))</a>
  <a id="3695" class="Symbol">→</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Cubical.Foundations.Equiv.Fiberwise.html#3698" class="Bound">x</a> <a id="3700" class="Symbol">:</a> <a id="3702" href="Cubical.Foundations.Equiv.Fiberwise.html#3572" class="Bound">A</a><a id="3703" class="Symbol">)</a>
  <a id="3707" class="Symbol">→</a> <a id="3709" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Cubical.Foundations.Equiv.Fiberwise.html#3292" class="Function">fundamentalTheoremOfId</a> <a id="3737" href="Cubical.Foundations.Equiv.Fiberwise.html#3585" class="Bound">Eq</a> <a id="3740" href="Cubical.Foundations.Equiv.Fiberwise.html#3612" class="Bound">eqRefl</a> <a id="3747" href="Cubical.Foundations.Equiv.Fiberwise.html#3644" class="Bound">eqContr</a> <a id="3755" href="Cubical.Foundations.Equiv.Fiberwise.html#3698" class="Bound">x</a> <a id="3757" href="Cubical.Foundations.Equiv.Fiberwise.html#3698" class="Bound">x</a><a id="3758" class="Symbol">)</a> <a id="3760" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3765" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3767" href="Cubical.Foundations.Equiv.Fiberwise.html#3612" class="Bound">eqRefl</a> <a id="3774" href="Cubical.Foundations.Equiv.Fiberwise.html#3698" class="Bound">x</a>
<a id="3776" href="Cubical.Foundations.Equiv.Fiberwise.html#3543" class="Function">fundamentalTheoremOfIdβ</a> <a id="3800" href="Cubical.Foundations.Equiv.Fiberwise.html#3800" class="Bound">Eq</a> <a id="3803" href="Cubical.Foundations.Equiv.Fiberwise.html#3803" class="Bound">eqRefl</a> <a id="3810" href="Cubical.Foundations.Equiv.Fiberwise.html#3810" class="Bound">eqContr</a> <a id="3818" href="Cubical.Foundations.Equiv.Fiberwise.html#3818" class="Bound">x</a> <a id="3820" class="Symbol">=</a> <a id="3822" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="3828" class="Symbol">(λ</a> <a id="3831" href="Cubical.Foundations.Equiv.Fiberwise.html#3831" class="Bound">y</a> <a id="3833" href="Cubical.Foundations.Equiv.Fiberwise.html#3833" class="Bound">p</a> <a id="3835" class="Symbol">→</a> <a id="3837" href="Cubical.Foundations.Equiv.Fiberwise.html#3800" class="Bound">Eq</a> <a id="3840" href="Cubical.Foundations.Equiv.Fiberwise.html#3818" class="Bound">x</a> <a id="3842" href="Cubical.Foundations.Equiv.Fiberwise.html#3831" class="Bound">y</a><a id="3843" class="Symbol">)</a> <a id="3845" class="Symbol">(</a><a id="3846" href="Cubical.Foundations.Equiv.Fiberwise.html#3803" class="Bound">eqRefl</a> <a id="3853" href="Cubical.Foundations.Equiv.Fiberwise.html#3818" class="Bound">x</a><a id="3854" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Equiv.HalfAdjoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.HalfAdjoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Half adjoint equivalences ([HAEquiv])

- Iso to HAEquiv ([iso→HAEquiv])
- Equiv to HAEquiv ([equiv→HAEquiv])
- Cong is an equivalence ([congEquiv])

-}</a>
<a id="157" class="Keyword">module</a> <a id="164" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a> <a id="202" class="Keyword">where</a>

<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="377" class="Keyword">private</a>
  <a id="387" class="Keyword">variable</a>
    <a id="400" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a> <a id="402" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="417" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="419" class="Symbol">:</a> <a id="421" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="426" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a>
    <a id="432" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="434" class="Symbol">:</a> <a id="436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="441" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a>

<a id="445" class="Keyword">record</a> <a id="isHAEquiv"></a><a id="452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="462" class="Symbol">{</a><a id="463" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a> <a id="465" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">{</a><a id="470" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="472" class="Symbol">:</a> <a id="474" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="479" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a><a id="480" class="Symbol">}</a> <a id="482" class="Symbol">{</a><a id="483" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a> <a id="485" class="Symbol">:</a> <a id="487" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="492" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="499" class="Symbol">:</a> <a id="501" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="503" class="Symbol">→</a> <a id="505" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a><a id="506" class="Symbol">)</a> <a id="508" class="Symbol">:</a> <a id="510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="515" class="Symbol">(</a><a id="516" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a> <a id="524" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="526" class="Symbol">)</a> <a id="528" class="Keyword">where</a>
  <a id="536" class="Keyword">field</a>
    <a id="isHAEquiv.g"></a><a id="546" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="548" class="Symbol">:</a> <a id="550" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a> <a id="552" class="Symbol">→</a> <a id="554" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a>
    <a id="isHAEquiv.linv"></a><a id="560" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="565" class="Symbol">:</a> <a id="567" class="Symbol">∀</a> <a id="569" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a> <a id="571" class="Symbol">→</a> <a id="573" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="575" class="Symbol">(</a><a id="576" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="578" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a><a id="579" class="Symbol">)</a> <a id="581" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="583" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a>
    <a id="isHAEquiv.rinv"></a><a id="589" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="594" class="Symbol">:</a> <a id="596" class="Symbol">∀</a> <a id="598" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a> <a id="600" class="Symbol">→</a> <a id="602" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="607" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a><a id="608" class="Symbol">)</a> <a id="610" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="612" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a>
    <a id="isHAEquiv.com"></a><a id="618" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="622" class="Symbol">:</a> <a id="624" class="Symbol">∀</a> <a id="626" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="635" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="637" class="Symbol">(</a><a id="638" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="643" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a><a id="644" class="Symbol">)</a> <a id="646" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="648" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="656" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a><a id="657" class="Symbol">)</a>

  <a id="isHAEquiv.com-op"></a><a id="662" href="Cubical.Foundations.Equiv.HalfAdjoint.html#662" class="Function">com-op</a> <a id="669" class="Symbol">:</a> <a id="671" class="Symbol">∀</a> <a id="673" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="682" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="684" class="Symbol">(</a><a id="685" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="690" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a><a id="691" class="Symbol">)</a> <a id="693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="695" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="700" class="Symbol">(</a><a id="701" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="703" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a><a id="704" class="Symbol">)</a>
  <a id="708" href="Cubical.Foundations.Equiv.HalfAdjoint.html#662" class="Function">com-op</a> <a id="715" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a> <a id="717" class="Symbol">=</a> <a id="719" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="725" class="Symbol">(λ</a> <a id="728" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a> <a id="730" class="Symbol">→</a> <a id="732" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="737" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="739" class="Symbol">(</a><a id="740" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="745" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a><a id="746" class="Symbol">)</a> <a id="748" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="750" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="758" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a><a id="759" class="Symbol">))</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="768" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a><a id="769" class="Symbol">)</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="779" class="Symbol">(</a><a id="780" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="782" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a><a id="783" class="Symbol">))</a>
    <a id="790" class="Keyword">where</a>
    <a id="800" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="807" class="Symbol">:</a> <a id="809" class="Symbol">∀</a> <a id="811" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="820" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="822" class="Symbol">(</a><a id="823" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="831" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a><a id="832" class="Symbol">))</a> <a id="835" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="837" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="848" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a><a id="849" class="Symbol">))</a>
    <a id="856" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="863" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="865" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="867" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="869" class="Symbol">=</a> <a id="871" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="877" class="Symbol">(λ</a> <a id="880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a> <a id="882" class="Symbol">→</a> <a id="884" class="Symbol">λ</a> <a id="886" class="Symbol">{</a> <a id="888" class="Symbol">(</a><a id="889" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="891" class="Symbol">=</a> <a id="893" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">→</a> <a id="899" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="907" class="Symbol">(</a><a id="908" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="910" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="916" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="918" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="920" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="921" class="Symbol">))</a>
                                  <a id="958" class="Symbol">;</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="963" class="Symbol">=</a> <a id="965" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="982" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="984" class="Symbol">(</a><a id="985" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="987" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="988" class="Symbol">))</a> <a id="991" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a>
                                  <a id="1027" class="Symbol">;</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="1032" class="Symbol">=</a> <a id="1034" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="1047" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1052" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1058" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="1059" class="Symbol">))</a>
                                  <a id="1096" class="Symbol">;</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1114" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="1119" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1121" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1123" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">})</a>
                         <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1160" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="1165" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1167" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a><a id="1168" class="Symbol">))</a>

  <a id="isHAEquiv.isHAEquiv→Iso"></a><a id="1174" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1194" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="1196" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a>
  <a id="1200" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1208" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a>
  <a id="1228" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1236" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a>
  <a id="1256" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1269" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1283" class="Symbol">=</a> <a id="1285" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a>
  <a id="1292" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1304" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a>

  <a id="isHAEquiv.isHAEquiv→isEquiv"></a><a id="1328" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1328" class="Function">isHAEquiv→isEquiv</a> <a id="1346" class="Symbol">:</a> <a id="1348" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1356" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a>
  <a id="1360" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1328" class="Function">isHAEquiv→isEquiv</a> <a id="1378" class="Symbol">.</a><a id="1379" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1391" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1391" class="Bound">y</a> <a id="1393" class="Symbol">=</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1398" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1391" class="Bound">y</a> <a id="1400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1402" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1407" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1391" class="Bound">y</a><a id="1408" class="Symbol">)</a> <a id="1410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1412" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1431" class="Function">isCenter</a> <a id="1421" class="Keyword">where</a>
    <a id="1431" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1431" class="Function">isCenter</a> <a id="1440" class="Symbol">:</a> <a id="1442" class="Symbol">∀</a> <a id="1444" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1444" class="Bound">xp</a> <a id="1447" class="Symbol">→</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1391" class="Bound">y</a> <a id="1454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1456" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1461" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1391" class="Bound">y</a><a id="1462" class="Symbol">)</a> <a id="1464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1466" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1444" class="Bound">xp</a>
    <a id="1473" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1431" class="Function">isCenter</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a> <a id="1485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1487" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a><a id="1488" class="Symbol">)</a> <a id="1490" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1490" class="Bound">i</a> <a id="1492" class="Symbol">=</a> <a id="1494" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1522" class="Function">gy≡x</a> <a id="1499" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1490" class="Bound">i</a> <a id="1501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1503" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1718" class="Function">ry≡p</a> <a id="1508" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1490" class="Bound">i</a> <a id="1510" class="Keyword">where</a>
      <a id="1522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1522" class="Function">gy≡x</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1531" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1391" class="Bound">y</a> <a id="1533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1535" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a>
      <a id="1543" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1522" class="Function">gy≡x</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1560" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1562" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a><a id="1563" class="Symbol">)</a> <a id="1565" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1568" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1573" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1576" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1581" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a>

      <a id="1590" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1590" class="Function">lem0</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1604" class="Symbol">(</a><a id="1605" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1610" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1618" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a><a id="1619" class="Symbol">))</a> <a id="1622" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1630" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1638" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a><a id="1639" class="Symbol">))</a> <a id="1642" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a>
      <a id="1650" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1590" class="Function">lem0</a> <a id="1655" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1655" class="Bound">i</a> <a id="1657" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1657" class="Bound">j</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="1677" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1690" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1698" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a><a id="1699" class="Symbol">)))</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1706" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1655" class="Bound">i</a><a id="1707" class="Symbol">)</a> <a id="1709" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1657" class="Bound">j</a>

      <a id="1718" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1718" class="Function">ry≡p</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1738" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1391" class="Bound">y</a><a id="1739" class="Symbol">)</a> <a id="1741" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1749" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1751" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1522" class="Function">gy≡x</a><a id="1755" class="Symbol">)</a> <a id="1757" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="1768" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1718" class="Function">ry≡p</a> <a id="1773" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1773" class="Bound">i</a> <a id="1775" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1775" class="Bound">j</a> <a id="1777" class="Symbol">=</a> <a id="1779" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="1785" class="Symbol">(λ</a> <a id="1788" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1788" class="Bound">k</a> <a id="1790" class="Symbol">→</a> <a id="1792" class="Symbol">λ</a> <a id="1794" class="Symbol">{</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1773" class="Bound">i</a> <a id="1799" class="Symbol">=</a> <a id="1801" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1812" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1817" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a> <a id="1819" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1788" class="Bound">k</a> <a id="1821" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1775" class="Bound">j</a>
                                <a id="1855" class="Symbol">;</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1773" class="Bound">i</a> <a id="1860" class="Symbol">=</a> <a id="1862" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1864" class="Symbol">)</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1590" class="Function">lem0</a> <a id="1873" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1788" class="Bound">k</a> <a id="1875" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1775" class="Bound">j</a>
                                <a id="1909" class="Symbol">;</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1775" class="Bound">j</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1918" class="Symbol">)</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1958" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1960" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a><a id="1961" class="Symbol">))</a> <a id="1964" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1975" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a><a id="1976" class="Symbol">)</a> <a id="1978" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1788" class="Bound">k</a> <a id="1980" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1773" class="Bound">i</a><a id="1981" class="Symbol">)</a>
                                <a id="2015" class="Symbol">;</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1775" class="Bound">j</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1487" class="Bound">p</a> <a id="2030" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1788" class="Bound">k</a> <a id="2032" class="Symbol">})</a>
                       <a id="2058" class="Symbol">(</a><a id="2059" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="2063" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1483" class="Bound">x</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2068" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1773" class="Bound">i</a><a id="2069" class="Symbol">)</a> <a id="2071" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1775" class="Bound">j</a><a id="2072" class="Symbol">)</a>

<a id="2075" class="Keyword">open</a> <a id="2080" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a> <a id="2090" class="Keyword">using</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a><a id="2110" class="Symbol">;</a> <a id="2112" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1328" class="Function">isHAEquiv→isEquiv</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Keyword">public</a>

<a id="HAEquiv"></a><a id="2139" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2139" class="Function">HAEquiv</a> <a id="2147" class="Symbol">:</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2150" class="Bound">A</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2159" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a><a id="2160" class="Symbol">)</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2163" class="Bound">B</a> <a id="2165" class="Symbol">:</a> <a id="2167" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2172" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2190" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a> <a id="2192" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a><a id="2194" class="Symbol">)</a>
<a id="2196" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2139" class="Function">HAEquiv</a> <a id="2204" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2204" class="Bound">A</a> <a id="2206" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2206" class="Bound">B</a> <a id="2208" class="Symbol">=</a> <a id="2210" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2213" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2213" class="Bound">f</a> <a id="2215" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2204" class="Bound">A</a> <a id="2220" class="Symbol">→</a> <a id="2222" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2206" class="Bound">B</a><a id="2223" class="Symbol">)</a> <a id="2225" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2227" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="2237" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2213" class="Bound">f</a>

<a id="2240" class="Comment">-- vogt&#39;s lemma (https://ncatlab.org/nlab/show/homotopy+equivalence#vogts_lemma)</a>
<a id="iso→HAEquiv"></a><a id="2321" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2339" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2341" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2139" class="Function">HAEquiv</a> <a id="2353" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2355" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a>
<a id="2357" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="2369" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2369" class="Bound">e</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="2375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2377" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2719" class="Function">isHAEquivf</a>
  <a id="2390" class="Keyword">where</a>
    <a id="2400" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2412" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2369" class="Bound">e</a>
    <a id="2418" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2418" class="Function">g</a> <a id="2420" class="Symbol">=</a> <a id="2422" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2430" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2369" class="Bound">e</a>
    <a id="2436" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2436" class="Function">ε</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="2453" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2369" class="Bound">e</a>
    <a id="2459" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2459" class="Function">η</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="2475" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2369" class="Bound">e</a>

    <a id="2482" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2482" class="Function">Hfa≡fHa</a> <a id="2490" class="Symbol">:</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2493" class="Bound">f</a> <a id="2495" class="Symbol">:</a> <a id="2497" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2507" class="Bound">H</a> <a id="2509" class="Symbol">:</a> <a id="2511" class="Symbol">∀</a> <a id="2513" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2513" class="Bound">a</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2493" class="Bound">f</a> <a id="2519" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2513" class="Bound">a</a> <a id="2521" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2523" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2513" class="Bound">a</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">→</a> <a id="2528" class="Symbol">∀</a> <a id="2530" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2530" class="Bound">a</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2507" class="Bound">H</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2493" class="Bound">f</a> <a id="2539" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2530" class="Bound">a</a><a id="2540" class="Symbol">)</a> <a id="2542" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2544" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2549" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2493" class="Bound">f</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2507" class="Bound">H</a> <a id="2554" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2530" class="Bound">a</a><a id="2555" class="Symbol">)</a>
    <a id="2561" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2482" class="Function">Hfa≡fHa</a> <a id="2569" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2569" class="Bound">f</a> <a id="2571" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2571" class="Bound">H</a> <a id="2573" class="Symbol">=</a> <a id="2575" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2577" class="Symbol">(λ</a> <a id="2580" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2580" class="Bound">f</a> <a id="2582" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2582" class="Bound">p</a> <a id="2584" class="Symbol">→</a> <a id="2586" class="Symbol">∀</a> <a id="2588" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2588" class="Bound">a</a> <a id="2590" class="Symbol">→</a> <a id="2592" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2605" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2582" class="Bound">p</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2580" class="Bound">f</a> <a id="2611" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2588" class="Bound">a</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2616" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2621" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2580" class="Bound">f</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2637" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2582" class="Bound">p</a><a id="2638" class="Symbol">)</a> <a id="2640" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2588" class="Bound">a</a><a id="2641" class="Symbol">))</a>
                    <a id="2664" class="Symbol">(λ</a> <a id="2667" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2667" class="Bound">a</a> <a id="2669" class="Symbol">→</a> <a id="2671" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2675" class="Symbol">)</a>
                    <a id="2697" class="Symbol">(</a><a id="2698" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2710" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2571" class="Bound">H</a><a id="2711" class="Symbol">))</a>

    <a id="2719" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2719" class="Function">isHAEquivf</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="2742" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a>
    <a id="2748" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">isHAEquiv.g</a> <a id="2760" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2719" class="Function">isHAEquivf</a>         <a id="2779" class="Symbol">=</a> <a id="2781" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2418" class="Function">g</a>
    <a id="2787" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="2802" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2719" class="Function">isHAEquivf</a>       <a id="2819" class="Symbol">=</a> <a id="2821" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2459" class="Function">η</a>
    <a id="2827" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="2842" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2719" class="Function">isHAEquivf</a> <a id="2853" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2853" class="Bound">b</a> <a id="2855" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2855" class="Bound">i</a>   <a id="2859" class="Symbol">=</a>
      <a id="2867" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2873" class="Symbol">(λ</a> <a id="2876" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2876" class="Bound">j</a> <a id="2878" class="Symbol">→</a> <a id="2880" class="Symbol">λ</a> <a id="2882" class="Symbol">{</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2855" class="Bound">i</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2891" class="Symbol">)</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2436" class="Function">ε</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2418" class="Function">g</a> <a id="2903" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2853" class="Bound">b</a><a id="2904" class="Symbol">))</a> <a id="2907" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2876" class="Bound">j</a>
                     <a id="2930" class="Symbol">;</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2855" class="Bound">i</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2939" class="Symbol">)</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2436" class="Function">ε</a> <a id="2945" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2853" class="Bound">b</a> <a id="2947" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2876" class="Bound">j</a> <a id="2949" class="Symbol">})</a>
            <a id="2964" class="Symbol">(</a><a id="2965" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2459" class="Function">η</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2418" class="Function">g</a> <a id="2973" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2853" class="Bound">b</a><a id="2974" class="Symbol">)</a> <a id="2976" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2855" class="Bound">i</a><a id="2977" class="Symbol">))</a>
    <a id="2984" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="2998" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2719" class="Function">isHAEquivf</a> <a id="3009" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3009" class="Bound">a</a> <a id="3011" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3011" class="Bound">i</a> <a id="3013" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3013" class="Bound">j</a> <a id="3015" class="Symbol">=</a>
      <a id="3023" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3029" class="Symbol">(λ</a> <a id="3032" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3032" class="Bound">k</a> <a id="3034" class="Symbol">→</a> <a id="3036" class="Symbol">λ</a> <a id="3038" class="Symbol">{</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3011" class="Bound">i</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3047" class="Symbol">)</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2436" class="Function">ε</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="3056" class="Symbol">(</a><a id="3057" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2459" class="Function">η</a> <a id="3059" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3009" class="Bound">a</a> <a id="3061" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3013" class="Bound">j</a><a id="3062" class="Symbol">))</a> <a id="3065" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3032" class="Bound">k</a>
                     <a id="3088" class="Symbol">;</a> <a id="3090" class="Symbol">(</a><a id="3091" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3013" class="Bound">j</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3097" class="Symbol">)</a> <a id="3099" class="Symbol">→</a> <a id="3101" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2436" class="Function">ε</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2418" class="Function">g</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="3112" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3009" class="Bound">a</a><a id="3113" class="Symbol">)))</a> <a id="3117" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3032" class="Bound">k</a>
                     <a id="3140" class="Symbol">;</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3013" class="Bound">j</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3149" class="Symbol">)</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2436" class="Function">ε</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="3158" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3009" class="Bound">a</a><a id="3159" class="Symbol">)</a> <a id="3161" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3032" class="Bound">k</a><a id="3162" class="Symbol">})</a>
            <a id="3177" class="Symbol">(</a><a id="3178" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2482" class="Function">Hfa≡fHa</a> <a id="3189" class="Symbol">(λ</a> <a id="3192" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3192" class="Bound">x</a> <a id="3194" class="Symbol">→</a> <a id="3196" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2418" class="Function">g</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2400" class="Function">f</a> <a id="3201" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3192" class="Bound">x</a><a id="3202" class="Symbol">))</a> <a id="3205" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2459" class="Function">η</a> <a id="3207" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3009" class="Bound">a</a> <a id="3209" class="Symbol">(</a><a id="3210" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3212" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3011" class="Bound">i</a><a id="3213" class="Symbol">)</a> <a id="3215" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3013" class="Bound">j</a><a id="3216" class="Symbol">))</a>

<a id="equiv→HAEquiv"></a><a id="3220" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3220" class="Function">equiv→HAEquiv</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3238" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3240" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="3242" class="Symbol">→</a> <a id="3244" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2139" class="Function">HAEquiv</a> <a id="3252" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3254" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a>
<a id="3256" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3220" class="Function">equiv→HAEquiv</a> <a id="3270" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3270" class="Bound">e</a> <a id="3272" class="Symbol">=</a> <a id="3274" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3270" class="Bound">e</a> <a id="3276" class="Symbol">.</a><a id="3277" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3283" class="Symbol">λ</a> <a id="3285" class="Keyword">where</a>
  <a id="3293" class="Symbol">.</a><a id="3294" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">isHAEquiv.g</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3321" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3270" class="Bound">e</a><a id="3322" class="Symbol">)</a>
  <a id="3326" class="Symbol">.</a><a id="3327" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="3342" class="Symbol">→</a> <a id="3344" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3357" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3270" class="Bound">e</a><a id="3358" class="Symbol">)</a>
  <a id="3362" class="Symbol">.</a><a id="3363" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3393" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3270" class="Bound">e</a><a id="3394" class="Symbol">)</a>
  <a id="3398" class="Symbol">.</a><a id="3399" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="3413" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3413" class="Bound">a</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3440" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3270" class="Bound">e</a><a id="3441" class="Symbol">)</a> <a id="3443" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3413" class="Bound">a</a><a id="3444" class="Symbol">)</a>

<a id="congIso"></a><a id="3447" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="3455" class="Symbol">:</a> <a id="3457" class="Symbol">{</a><a id="3458" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3458" class="Bound">x</a> <a id="3460" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3460" class="Bound">y</a> <a id="3462" class="Symbol">:</a> <a id="3464" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="3465" class="Symbol">}</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3468" class="Bound">e</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3476" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3478" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="3479" class="Symbol">)</a> <a id="3481" class="Symbol">→</a> <a id="3483" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3458" class="Bound">x</a> <a id="3490" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3492" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3460" class="Bound">y</a><a id="3493" class="Symbol">)</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3504" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3468" class="Bound">e</a> <a id="3506" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3458" class="Bound">x</a> <a id="3508" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3510" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3518" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3468" class="Bound">e</a> <a id="3520" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3460" class="Bound">y</a><a id="3521" class="Symbol">)</a>
<a id="3523" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="3531" class="Symbol">{</a><a id="3532" class="Argument">x</a> <a id="3534" class="Symbol">=</a> <a id="3536" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3536" class="Bound">x</a><a id="3537" class="Symbol">}</a> <a id="3539" class="Symbol">{</a><a id="3540" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3540" class="Bound">y</a><a id="3541" class="Symbol">}</a> <a id="3543" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="3545" class="Symbol">=</a> <a id="3547" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3612" class="Function">goal</a>
  <a id="3554" class="Keyword">where</a>
  <a id="3562" class="Keyword">open</a> <a id="3567" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="3590" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="3592" class="Symbol">.</a><a id="3593" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3596" class="Symbol">)</a>
  <a id="3600" class="Keyword">open</a> <a id="3605" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="3612" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3612" class="Function">goal</a> <a id="3617" class="Symbol">:</a> <a id="3619" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3536" class="Bound">x</a> <a id="3626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3628" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3540" class="Bound">y</a><a id="3629" class="Symbol">)</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3640" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="3642" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3536" class="Bound">x</a> <a id="3644" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3646" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3654" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="3656" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3540" class="Bound">y</a><a id="3657" class="Symbol">)</a>
  <a id="3661" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3665" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3612" class="Function">goal</a>   <a id="3672" class="Symbol">=</a> <a id="3674" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="3692" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="3694" class="Symbol">.</a><a id="3695" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3698" class="Symbol">)</a>
  <a id="3702" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3706" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3612" class="Function">goal</a> <a id="3711" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3711" class="Bound">p</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3725" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3536" class="Bound">x</a><a id="3726" class="Symbol">)</a> <a id="3728" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3736" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="3738" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3711" class="Bound">p</a> <a id="3740" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3743" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3748" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3540" class="Bound">y</a>
  <a id="3752" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3761" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3612" class="Function">goal</a> <a id="3766" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3766" class="Bound">p</a> <a id="3768" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3768" class="Bound">i</a> <a id="3770" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3770" class="Bound">j</a> <a id="3772" class="Symbol">=</a>
    <a id="3778" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3784" class="Symbol">(λ</a> <a id="3787" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3787" class="Bound">k</a> <a id="3789" class="Symbol">→</a> <a id="3791" class="Symbol">λ</a> <a id="3793" class="Symbol">{</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3768" class="Bound">i</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="3818" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="3820" class="Symbol">.</a><a id="3821" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                                  <a id="3859" class="Symbol">(</a><a id="3860" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3882" class="Symbol">(</a><a id="3883" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3893" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3536" class="Bound">x</a><a id="3894" class="Symbol">))</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3903" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="3905" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3766" class="Bound">p</a><a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3914" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3540" class="Bound">y</a><a id="3915" class="Symbol">)</a> <a id="3917" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3787" class="Bound">k</a> <a id="3919" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3770" class="Bound">j</a><a id="3920" class="Symbol">)</a>
                   <a id="3941" class="Symbol">;</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3768" class="Bound">i</a> <a id="3946" class="Symbol">=</a> <a id="3948" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3950" class="Symbol">)</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Function">rinv</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3766" class="Bound">p</a> <a id="3962" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3770" class="Bound">j</a><a id="3963" class="Symbol">)</a> <a id="3965" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3787" class="Bound">k</a>
                   <a id="3986" class="Symbol">;</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3770" class="Bound">j</a> <a id="3991" class="Symbol">=</a> <a id="3993" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Function">com</a> <a id="4003" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3536" class="Bound">x</a> <a id="4005" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3768" class="Bound">i</a> <a id="4007" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3787" class="Bound">k</a>
                   <a id="4028" class="Symbol">;</a> <a id="4030" class="Symbol">(</a><a id="4031" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3770" class="Bound">j</a> <a id="4033" class="Symbol">=</a> <a id="4035" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4037" class="Symbol">)</a> <a id="4039" class="Symbol">→</a> <a id="4041" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Function">com</a> <a id="4045" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3540" class="Bound">y</a> <a id="4047" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3768" class="Bound">i</a> <a id="4049" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3787" class="Bound">k</a> <a id="4051" class="Symbol">})</a>
          <a id="4064" class="Symbol">(</a><a id="4065" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="4077" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="4079" class="Symbol">.</a><a id="4080" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3766" class="Bound">p</a> <a id="4090" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3770" class="Bound">j</a><a id="4091" class="Symbol">)))</a>
  <a id="4097" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4105" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3612" class="Function">goal</a> <a id="4110" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4110" class="Bound">p</a> <a id="4112" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4112" class="Bound">i</a> <a id="4114" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4114" class="Bound">j</a> <a id="4116" class="Symbol">=</a>
    <a id="4122" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4128" class="Symbol">(λ</a> <a id="4131" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4131" class="Bound">k</a> <a id="4133" class="Symbol">→</a> <a id="4135" class="Symbol">λ</a> <a id="4137" class="Symbol">{</a> <a id="4139" class="Symbol">(</a><a id="4140" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4112" class="Bound">i</a> <a id="4142" class="Symbol">=</a> <a id="4144" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4146" class="Symbol">)</a> <a id="4148" class="Symbol">→</a> <a id="4150" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4110" class="Bound">p</a> <a id="4152" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4114" class="Bound">j</a>
                   <a id="4173" class="Symbol">;</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4114" class="Bound">j</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4182" class="Symbol">)</a> <a id="4184" class="Symbol">→</a> <a id="4186" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="4198" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="4200" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3536" class="Bound">x</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4112" class="Bound">i</a> <a id="4205" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4207" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4131" class="Bound">k</a><a id="4208" class="Symbol">)</a>
                   <a id="4229" class="Symbol">;</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4114" class="Bound">j</a> <a id="4234" class="Symbol">=</a> <a id="4236" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4238" class="Symbol">)</a> <a id="4240" class="Symbol">→</a> <a id="4242" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="4254" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="4256" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3540" class="Bound">y</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4112" class="Bound">i</a> <a id="4261" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4263" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4131" class="Bound">k</a><a id="4264" class="Symbol">)</a> <a id="4266" class="Symbol">})</a>
          <a id="4279" class="Symbol">(</a><a id="4280" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="4292" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3543" class="Bound">e</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4110" class="Bound">p</a> <a id="4297" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4114" class="Bound">j</a><a id="4298" class="Symbol">)</a> <a id="4300" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4112" class="Bound">i</a><a id="4301" class="Symbol">)</a>

<a id="invCongFunct"></a><a id="4304" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4304" class="Function">invCongFunct</a> <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">{</a><a id="4320" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4320" class="Bound">x</a> <a id="4322" class="Symbol">:</a> <a id="4324" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4325" class="Symbol">}</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4336" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4338" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4339" class="Symbol">)</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4342" class="Bound">p</a> <a id="4344" class="Symbol">:</a> <a id="4346" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4354" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a> <a id="4356" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4320" class="Bound">x</a> <a id="4358" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4360" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4368" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a> <a id="4370" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4320" class="Bound">x</a><a id="4371" class="Symbol">)</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4374" class="Bound">q</a> <a id="4376" class="Symbol">:</a> <a id="4378" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4386" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a> <a id="4388" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4320" class="Bound">x</a> <a id="4390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4392" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4400" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a> <a id="4402" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4320" class="Bound">x</a><a id="4403" class="Symbol">)</a>
             <a id="4418" class="Symbol">→</a> <a id="4420" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="4437" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a><a id="4438" class="Symbol">)</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4342" class="Bound">p</a> <a id="4443" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4445" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4374" class="Bound">q</a><a id="4446" class="Symbol">)</a> <a id="4448" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4450" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="4467" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a><a id="4468" class="Symbol">)</a> <a id="4470" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4342" class="Bound">p</a> <a id="4472" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4474" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="4491" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4328" class="Bound">e</a><a id="4492" class="Symbol">)</a> <a id="4494" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4374" class="Bound">q</a>
<a id="4496" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4304" class="Function">invCongFunct</a> <a id="4509" class="Symbol">{</a><a id="4510" class="Argument">x</a> <a id="4512" class="Symbol">=</a> <a id="4514" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4514" class="Bound">x</a><a id="4515" class="Symbol">}</a> <a id="4517" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4517" class="Bound">e</a> <a id="4519" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4519" class="Bound">p</a> <a id="4521" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4521" class="Bound">q</a> <a id="4523" class="Symbol">=</a> <a id="4525" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4560" class="Function">helper</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4541" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4517" class="Bound">e</a><a id="4542" class="Symbol">)</a> <a id="4544" class="Symbol">_</a> <a id="4546" class="Symbol">_</a> <a id="4548" class="Symbol">_</a>
  <a id="4552" class="Keyword">where</a>
  <a id="4560" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4560" class="Function">helper</a> <a id="4567" class="Symbol">:</a> <a id="4569" class="Symbol">{</a><a id="4570" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4570" class="Bound">x</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4575" class="Symbol">}</a> <a id="4577" class="Symbol">{</a><a id="4578" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4578" class="Bound">y</a> <a id="4580" class="Symbol">:</a> <a id="4582" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4583" class="Symbol">}</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4586" class="Bound">f</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4592" class="Symbol">→</a> <a id="4594" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4595" class="Symbol">)</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4598" class="Bound">r</a> <a id="4600" class="Symbol">:</a> <a id="4602" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4586" class="Bound">f</a> <a id="4604" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4570" class="Bound">x</a> <a id="4606" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4608" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4578" class="Bound">y</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4612" class="Bound">p</a> <a id="4614" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4614" class="Bound">q</a> <a id="4616" class="Symbol">:</a> <a id="4618" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4570" class="Bound">x</a> <a id="4620" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4622" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4570" class="Bound">x</a><a id="4623" class="Symbol">)</a>
         <a id="4634" class="Symbol">→</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4641" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4598" class="Bound">r</a> <a id="4643" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4646" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4651" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4586" class="Bound">f</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4612" class="Bound">p</a> <a id="4656" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4658" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4614" class="Bound">q</a><a id="4659" class="Symbol">)</a> <a id="4661" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4664" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4598" class="Bound">r</a><a id="4665" class="Symbol">)</a> <a id="4667" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4669" class="Symbol">(</a><a id="4670" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4674" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4598" class="Bound">r</a> <a id="4676" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4679" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4684" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4586" class="Bound">f</a> <a id="4686" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4612" class="Bound">p</a> <a id="4688" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4691" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4598" class="Bound">r</a><a id="4692" class="Symbol">)</a> <a id="4694" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4701" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4598" class="Bound">r</a> <a id="4703" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4706" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4711" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4586" class="Bound">f</a> <a id="4713" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4614" class="Bound">q</a> <a id="4715" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4718" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4598" class="Bound">r</a><a id="4719" class="Symbol">)</a>
  <a id="4723" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4560" class="Function">helper</a> <a id="4730" class="Symbol">{</a><a id="4731" class="Argument">x</a> <a id="4733" class="Symbol">=</a> <a id="4735" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4735" class="Bound">x</a><a id="4736" class="Symbol">}</a> <a id="4738" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4738" class="Bound">f</a> <a id="4740" class="Symbol">=</a>
    <a id="4746" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4748" class="Symbol">(λ</a> <a id="4751" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4751" class="Bound">y</a> <a id="4753" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4753" class="Bound">r</a> <a id="4755" class="Symbol">→</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4758" class="Bound">p</a> <a id="4760" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4760" class="Bound">q</a> <a id="4762" class="Symbol">:</a> <a id="4764" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4735" class="Bound">x</a> <a id="4766" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4768" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4735" class="Bound">x</a><a id="4769" class="Symbol">)</a>
    <a id="4775" class="Symbol">→</a> <a id="4777" class="Symbol">(</a><a id="4778" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4782" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4753" class="Bound">r</a> <a id="4784" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4787" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4792" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4738" class="Bound">f</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4758" class="Bound">p</a> <a id="4797" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4799" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4760" class="Bound">q</a><a id="4800" class="Symbol">)</a> <a id="4802" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4805" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4753" class="Bound">r</a><a id="4806" class="Symbol">)</a> <a id="4808" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4815" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4753" class="Bound">r</a> <a id="4817" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4820" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4825" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4738" class="Bound">f</a> <a id="4827" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4758" class="Bound">p</a> <a id="4829" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4832" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4753" class="Bound">r</a><a id="4833" class="Symbol">)</a> <a id="4835" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4837" class="Symbol">(</a><a id="4838" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4842" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4753" class="Bound">r</a> <a id="4844" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4847" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4852" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4738" class="Bound">f</a> <a id="4854" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4760" class="Bound">q</a> <a id="4856" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4859" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4753" class="Bound">r</a><a id="4860" class="Symbol">))</a>
      <a id="4869" class="Symbol">λ</a> <a id="4871" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4871" class="Bound">p</a> <a id="4873" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4873" class="Bound">q</a> <a id="4875" class="Symbol">→</a> <a id="4877" class="Symbol">(λ</a> <a id="4880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4880" class="Bound">i</a> <a id="4882" class="Symbol">→</a> <a id="4884" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="4901" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4738" class="Bound">f</a> <a id="4903" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4871" class="Bound">p</a> <a id="4905" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4873" class="Bound">q</a> <a id="4907" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4880" class="Bound">i</a><a id="4908" class="Symbol">)</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4913" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4880" class="Bound">i</a><a id="4914" class="Symbol">))</a>
             <a id="4930" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4932" class="Symbol">λ</a> <a id="4934" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4934" class="Bound">i</a> <a id="4936" class="Symbol">→</a> <a id="4938" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4950" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4738" class="Bound">f</a> <a id="4952" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4871" class="Bound">p</a><a id="4953" class="Symbol">)</a> <a id="4955" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4934" class="Bound">i</a> <a id="4957" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4959" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4738" class="Bound">f</a> <a id="4973" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4873" class="Bound">q</a><a id="4974" class="Symbol">)</a> <a id="4976" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4934" class="Bound">i</a>

<a id="invCongRefl"></a><a id="4979" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4979" class="Function">invCongRefl</a> <a id="4991" class="Symbol">:</a> <a id="4993" class="Symbol">{</a><a id="4994" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4994" class="Bound">x</a> <a id="4996" class="Symbol">:</a> <a id="4998" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4999" class="Symbol">}</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5002" class="Bound">e</a> <a id="5004" class="Symbol">:</a> <a id="5006" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5010" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="5012" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="5013" class="Symbol">)</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5025" class="Symbol">(</a><a id="5026" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="5034" class="Symbol">{</a><a id="5035" class="Argument">x</a> <a id="5037" class="Symbol">=</a> <a id="5039" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4994" class="Bound">x</a><a id="5040" class="Symbol">}</a> <a id="5042" class="Symbol">{</a><a id="5043" class="Argument">y</a> <a id="5045" class="Symbol">=</a> <a id="5047" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4994" class="Bound">x</a><a id="5048" class="Symbol">}</a> <a id="5050" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5002" class="Bound">e</a><a id="5051" class="Symbol">)</a> <a id="5053" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5058" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5060" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5065" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4979" class="Function">invCongRefl</a> <a id="5077" class="Symbol">{</a><a id="5078" class="Argument">x</a> <a id="5080" class="Symbol">=</a> <a id="5082" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5082" class="Bound">x</a><a id="5083" class="Symbol">}</a> <a id="5085" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5085" class="Bound">e</a> <a id="5087" class="Symbol">=</a> <a id="5089" class="Symbol">(λ</a> <a id="5092" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5092" class="Bound">i</a> <a id="5094" class="Symbol">→</a> <a id="5096" class="Symbol">(λ</a> <a id="5099" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5099" class="Bound">j</a> <a id="5101" class="Symbol">→</a> <a id="5103" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="5115" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5085" class="Bound">e</a> <a id="5117" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5082" class="Bound">x</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5092" class="Bound">i</a> <a id="5122" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5124" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5126" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5099" class="Bound">j</a><a id="5127" class="Symbol">))</a> <a id="5130" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5133" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5138" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5141" class="Symbol">(λ</a> <a id="5144" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5144" class="Bound">j</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="5160" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5085" class="Bound">e</a> <a id="5162" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5082" class="Bound">x</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5092" class="Bound">i</a> <a id="5167" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5169" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5144" class="Bound">j</a><a id="5170" class="Symbol">)))</a> <a id="5174" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5176" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5187" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5191" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Equiv.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

A couple of general facts about equivalences:

- if f is an equivalence then (cong f) is an equivalence ([equivCong])
- if f is an equivalence then pre- and postcomposition with f are equivalences ([preCompEquiv], [postCompEquiv])
- if f is an equivalence then (Σ[ g ] section f g) and (Σ[ g ] retract f g) are contractible ([isContr-section], [isContr-retract])

- isHAEquiv is a proposition [isPropIsHAEquiv]
(these are not in &#39;Equiv.agda&#39; because they need Univalence.agda (which imports Equiv.agda))
-}</a>
<a id="512" class="Keyword">module</a> <a id="519" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a> <a id="556" class="Keyword">where</a>

<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="775" class="Keyword">open</a> <a id="780" class="Keyword">import</a> <a id="787" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="819" class="Keyword">open</a> <a id="824" class="Keyword">import</a> <a id="831" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="972" class="Keyword">private</a>
  <a id="982" class="Keyword">variable</a>
    <a id="995" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="997" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a> <a id="1000" href="Cubical.Foundations.Equiv.Properties.html#1000" class="Generalizable">ℓ&#39;&#39;</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1016" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1018" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1020" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1029" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a>

<a id="isEquivInvEquiv"></a><a id="1032" href="Cubical.Foundations.Equiv.Properties.html#1032" class="Function">isEquivInvEquiv</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1058" class="Symbol">(λ</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Cubical.Foundations.Equiv.Properties.html#1062" class="Bound">e</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1068" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1070" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1071" class="Symbol">)</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1084" href="Cubical.Foundations.Equiv.Properties.html#1062" class="Bound">e</a><a id="1085" class="Symbol">)</a>
<a id="1087" href="Cubical.Foundations.Equiv.Properties.html#1032" class="Function">isEquivInvEquiv</a> <a id="1103" class="Symbol">=</a> <a id="1105" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="1118" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1123" class="Keyword">where</a>
  <a id="1131" class="Keyword">open</a> <a id="1136" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="1142" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1156" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1158" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1159" class="Symbol">)</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1164" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1166" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1167" class="Symbol">)</a>
  <a id="1171" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1176" class="Symbol">.</a><a id="1177" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a>
  <a id="1194" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1199" class="Symbol">.</a><a id="1200" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a>
  <a id="1217" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1222" class="Symbol">.</a><a id="1223" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="1232" href="Cubical.Foundations.Equiv.Properties.html#1232" class="Bound">g</a> <a id="1234" class="Symbol">=</a> <a id="1236" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="1244" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1251" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1256" class="Symbol">.</a><a id="1257" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="1265" href="Cubical.Foundations.Equiv.Properties.html#1265" class="Bound">f</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="1277" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invEquivEquiv"></a><a id="1283" href="Cubical.Foundations.Equiv.Properties.html#1283" class="Function">invEquivEquiv</a> <a id="1297" class="Symbol">:</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1302" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1304" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1305" class="Symbol">)</a> <a id="1307" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1312" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1314" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1315" class="Symbol">)</a>
<a id="1317" href="Cubical.Foundations.Equiv.Properties.html#1283" class="Function">invEquivEquiv</a> <a id="1331" class="Symbol">=</a> <a id="1333" class="Symbol">_</a> <a id="1335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1337" href="Cubical.Foundations.Equiv.Properties.html#1032" class="Function">isEquivInvEquiv</a>

<a id="isEquivCong"></a><a id="1354" href="Cubical.Foundations.Equiv.Properties.html#1354" class="Function">isEquivCong</a> <a id="1366" class="Symbol">:</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Cubical.Foundations.Equiv.Properties.html#1369" class="Bound">x</a> <a id="1371" href="Cubical.Foundations.Equiv.Properties.html#1371" class="Bound">y</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Foundations.Equiv.Properties.html#1379" class="Bound">e</a> <a id="1381" class="Symbol">:</a> <a id="1383" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1385" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1387" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1400" class="Symbol">(λ</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Cubical.Foundations.Equiv.Properties.html#1404" class="Bound">p</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Cubical.Foundations.Equiv.Properties.html#1369" class="Bound">x</a> <a id="1410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1412" href="Cubical.Foundations.Equiv.Properties.html#1371" class="Bound">y</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1432" href="Cubical.Foundations.Equiv.Properties.html#1379" class="Bound">e</a><a id="1433" class="Symbol">)</a> <a id="1435" href="Cubical.Foundations.Equiv.Properties.html#1404" class="Bound">p</a><a id="1436" class="Symbol">)</a>
<a id="1438" href="Cubical.Foundations.Equiv.Properties.html#1354" class="Function">isEquivCong</a> <a id="1450" href="Cubical.Foundations.Equiv.Properties.html#1450" class="Bound">e</a> <a id="1452" class="Symbol">=</a> <a id="1454" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1488" href="Cubical.Foundations.Equiv.Properties.html#1450" class="Bound">e</a><a id="1489" class="Symbol">))</a>

<a id="congEquiv"></a><a id="1493" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="1503" class="Symbol">:</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Cubical.Foundations.Equiv.Properties.html#1506" class="Bound">x</a> <a id="1508" href="Cubical.Foundations.Equiv.Properties.html#1508" class="Bound">y</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1513" class="Symbol">}</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Cubical.Foundations.Equiv.Properties.html#1516" class="Bound">e</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1522" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1524" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1525" class="Symbol">)</a> <a id="1527" class="Symbol">→</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Cubical.Foundations.Equiv.Properties.html#1506" class="Bound">x</a> <a id="1532" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1534" href="Cubical.Foundations.Equiv.Properties.html#1508" class="Bound">y</a><a id="1535" class="Symbol">)</a> <a id="1537" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1549" href="Cubical.Foundations.Equiv.Properties.html#1516" class="Bound">e</a> <a id="1551" href="Cubical.Foundations.Equiv.Properties.html#1506" class="Bound">x</a> <a id="1553" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1555" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1564" href="Cubical.Foundations.Equiv.Properties.html#1516" class="Bound">e</a> <a id="1566" href="Cubical.Foundations.Equiv.Properties.html#1508" class="Bound">y</a><a id="1567" class="Symbol">)</a>
<a id="1569" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="1579" href="Cubical.Foundations.Equiv.Properties.html#1579" class="Bound">e</a> <a id="1581" class="Symbol">=</a> <a id="1583" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3447" class="Function">congIso</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1615" href="Cubical.Foundations.Equiv.Properties.html#1579" class="Bound">e</a><a id="1616" class="Symbol">))</a>

<a id="equivAdjointEquiv"></a><a id="1620" href="Cubical.Foundations.Equiv.Properties.html#1620" class="Function">equivAdjointEquiv</a> <a id="1638" class="Symbol">:</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Cubical.Foundations.Equiv.Properties.html#1641" class="Bound">e</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1647" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1649" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">→</a> <a id="1654" class="Symbol">∀</a> <a id="1656" class="Symbol">{</a><a id="1657" href="Cubical.Foundations.Equiv.Properties.html#1657" class="Bound">a</a> <a id="1659" href="Cubical.Foundations.Equiv.Properties.html#1659" class="Bound">b</a><a id="1660" class="Symbol">}</a> <a id="1662" class="Symbol">→</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Cubical.Foundations.Equiv.Properties.html#1657" class="Bound">a</a> <a id="1667" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1669" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1675" href="Cubical.Foundations.Equiv.Properties.html#1641" class="Bound">e</a> <a id="1677" href="Cubical.Foundations.Equiv.Properties.html#1659" class="Bound">b</a><a id="1678" class="Symbol">)</a> <a id="1680" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1692" href="Cubical.Foundations.Equiv.Properties.html#1641" class="Bound">e</a> <a id="1694" href="Cubical.Foundations.Equiv.Properties.html#1657" class="Bound">a</a> <a id="1696" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1698" href="Cubical.Foundations.Equiv.Properties.html#1659" class="Bound">b</a><a id="1699" class="Symbol">)</a>
<a id="1701" href="Cubical.Foundations.Equiv.Properties.html#1620" class="Function">equivAdjointEquiv</a> <a id="1719" href="Cubical.Foundations.Equiv.Properties.html#1719" class="Bound">e</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="1744" href="Cubical.Foundations.Equiv.Properties.html#1719" class="Bound">e</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Cubical.Foundations.Path.html#4947" class="Function">compPathrEquiv</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="1770" href="Cubical.Foundations.Equiv.Properties.html#1719" class="Bound">e</a> <a id="1772" class="Symbol">_))</a>

<a id="invEq≡→equivFun≡"></a><a id="1777" href="Cubical.Foundations.Equiv.Properties.html#1777" class="Function">invEq≡→equivFun≡</a> <a id="1794" class="Symbol">:</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Foundations.Equiv.Properties.html#1797" class="Bound">e</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1803" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1805" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">→</a> <a id="1810" class="Symbol">∀</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Cubical.Foundations.Equiv.Properties.html#1813" class="Bound">a</a> <a id="1815" href="Cubical.Foundations.Equiv.Properties.html#1815" class="Bound">b</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">→</a> <a id="1820" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1826" href="Cubical.Foundations.Equiv.Properties.html#1797" class="Bound">e</a> <a id="1828" href="Cubical.Foundations.Equiv.Properties.html#1815" class="Bound">b</a> <a id="1830" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1832" href="Cubical.Foundations.Equiv.Properties.html#1813" class="Bound">a</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1845" href="Cubical.Foundations.Equiv.Properties.html#1797" class="Bound">e</a> <a id="1847" href="Cubical.Foundations.Equiv.Properties.html#1813" class="Bound">a</a> <a id="1849" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1851" href="Cubical.Foundations.Equiv.Properties.html#1815" class="Bound">b</a>
<a id="1853" href="Cubical.Foundations.Equiv.Properties.html#1777" class="Function">invEq≡→equivFun≡</a> <a id="1870" href="Cubical.Foundations.Equiv.Properties.html#1870" class="Bound">e</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Cubical.Foundations.Equiv.Properties.html#1620" class="Function">equivAdjointEquiv</a> <a id="1902" href="Cubical.Foundations.Equiv.Properties.html#1870" class="Bound">e</a><a id="1903" class="Symbol">)</a> <a id="1905" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1907" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a>

<a id="isEquivPreComp"></a><a id="1912" href="Cubical.Foundations.Equiv.Properties.html#1912" class="Function">isEquivPreComp</a> <a id="1927" class="Symbol">:</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Cubical.Foundations.Equiv.Properties.html#1930" class="Bound">e</a> <a id="1932" class="Symbol">:</a> <a id="1934" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1936" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1938" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1939" class="Symbol">)</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1951" class="Symbol">(λ</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Cubical.Foundations.Equiv.Properties.html#1955" class="Bound">φ</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Cubical.Foundations.Equiv.Properties.html#1955" class="Bound">φ</a> <a id="1970" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1972" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1981" href="Cubical.Foundations.Equiv.Properties.html#1930" class="Bound">e</a><a id="1982" class="Symbol">)</a>
<a id="1984" href="Cubical.Foundations.Equiv.Properties.html#1912" class="Function">isEquivPreComp</a> <a id="1999" href="Cubical.Foundations.Equiv.Properties.html#1999" class="Bound">e</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2007" class="Symbol">(</a><a id="2008" href="Cubical.Foundations.Equiv.html#8548" class="Function">equiv→</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="2025" href="Cubical.Foundations.Equiv.Properties.html#1999" class="Bound">e</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2037" class="Symbol">_))</a>

<a id="preCompEquiv"></a><a id="2042" href="Cubical.Foundations.Equiv.Properties.html#2042" class="Function">preCompEquiv</a> <a id="2055" class="Symbol">:</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Cubical.Foundations.Equiv.Properties.html#2058" class="Bound">e</a> <a id="2060" class="Symbol">:</a> <a id="2062" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2064" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2066" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">→</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2084" class="Symbol">→</a> <a id="2086" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a><a id="2087" class="Symbol">)</a>
<a id="2089" href="Cubical.Foundations.Equiv.Properties.html#2042" class="Function">preCompEquiv</a> <a id="2102" href="Cubical.Foundations.Equiv.Properties.html#2102" class="Bound">e</a> <a id="2104" class="Symbol">=</a> <a id="2106" class="Symbol">(λ</a> <a id="2109" href="Cubical.Foundations.Equiv.Properties.html#2109" class="Bound">φ</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Cubical.Foundations.Equiv.Properties.html#2109" class="Bound">φ</a> <a id="2115" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2117" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2121" href="Cubical.Foundations.Equiv.Properties.html#2102" class="Bound">e</a><a id="2122" class="Symbol">)</a> <a id="2124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2126" href="Cubical.Foundations.Equiv.Properties.html#1912" class="Function">isEquivPreComp</a> <a id="2141" href="Cubical.Foundations.Equiv.Properties.html#2102" class="Bound">e</a>

<a id="isEquivPostComp"></a><a id="2144" href="Cubical.Foundations.Equiv.Properties.html#2144" class="Function">isEquivPostComp</a> <a id="2160" class="Symbol">:</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.Foundations.Equiv.Properties.html#2163" class="Bound">e</a> <a id="2165" class="Symbol">:</a> <a id="2167" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2169" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2171" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2172" class="Symbol">)</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2184" class="Symbol">(λ</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Cubical.Foundations.Equiv.Properties.html#2188" class="Bound">φ</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="2197" class="Symbol">)</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Cubical.Foundations.Equiv.Properties.html#2163" class="Bound">e</a> <a id="2203" class="Symbol">.</a><a id="2204" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2208" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2210" href="Cubical.Foundations.Equiv.Properties.html#2188" class="Bound">φ</a><a id="2211" class="Symbol">)</a>
<a id="2213" href="Cubical.Foundations.Equiv.Properties.html#2144" class="Function">isEquivPostComp</a> <a id="2229" href="Cubical.Foundations.Equiv.Properties.html#2229" class="Bound">e</a> <a id="2231" class="Symbol">=</a> <a id="2233" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="2248" class="Symbol">(λ</a> <a id="2251" href="Cubical.Foundations.Equiv.Properties.html#2251" class="Bound">_</a> <a id="2253" class="Symbol">→</a> <a id="2255" href="Cubical.Foundations.Equiv.Properties.html#2229" class="Bound">e</a><a id="2256" class="Symbol">))</a>

<a id="postCompEquiv"></a><a id="2260" href="Cubical.Foundations.Equiv.Properties.html#2260" class="Function">postCompEquiv</a> <a id="2274" class="Symbol">:</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Cubical.Foundations.Equiv.Properties.html#2277" class="Bound">e</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2283" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2285" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">→</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="2296" class="Symbol">)</a> <a id="2298" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2306" class="Symbol">)</a>
<a id="2308" href="Cubical.Foundations.Equiv.Properties.html#2260" class="Function">postCompEquiv</a> <a id="2322" href="Cubical.Foundations.Equiv.Properties.html#2322" class="Bound">e</a> <a id="2324" class="Symbol">=</a> <a id="2326" class="Symbol">_</a> <a id="2328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2330" href="Cubical.Foundations.Equiv.Properties.html#2144" class="Function">isEquivPostComp</a> <a id="2346" href="Cubical.Foundations.Equiv.Properties.html#2322" class="Bound">e</a>

<a id="2349" class="Comment">-- see also: equivΠCod for a dependent version of postCompEquiv</a>

<a id="hasSection"></a><a id="2414" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="2425" class="Symbol">:</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2433" class="Symbol">)</a> <a id="2435" class="Symbol">→</a> <a id="2437" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2442" class="Symbol">_</a>
<a id="2444" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="2455" class="Symbol">{</a><a id="2456" class="Argument">A</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="Cubical.Foundations.Equiv.Properties.html#2460" class="Bound">A</a><a id="2461" class="Symbol">}</a> <a id="2463" class="Symbol">{</a><a id="2464" class="Argument">B</a> <a id="2466" class="Symbol">=</a> <a id="2468" href="Cubical.Foundations.Equiv.Properties.html#2468" class="Bound">B</a><a id="2469" class="Symbol">}</a> <a id="2471" href="Cubical.Foundations.Equiv.Properties.html#2471" class="Bound">f</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2478" href="Cubical.Foundations.Equiv.Properties.html#2478" class="Bound">g</a> <a id="2480" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Cubical.Foundations.Equiv.Properties.html#2468" class="Bound">B</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Cubical.Foundations.Equiv.Properties.html#2460" class="Bound">A</a><a id="2488" class="Symbol">)</a> <a id="2490" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2492" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2500" href="Cubical.Foundations.Equiv.Properties.html#2471" class="Bound">f</a> <a id="2502" href="Cubical.Foundations.Equiv.Properties.html#2478" class="Bound">g</a>

<a id="hasRetract"></a><a id="2505" href="Cubical.Foundations.Equiv.Properties.html#2505" class="Function">hasRetract</a> <a id="2516" class="Symbol">:</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2521" class="Symbol">→</a> <a id="2523" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2533" class="Symbol">_</a>
<a id="2535" href="Cubical.Foundations.Equiv.Properties.html#2505" class="Function">hasRetract</a> <a id="2546" class="Symbol">{</a><a id="2547" class="Argument">A</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="Cubical.Foundations.Equiv.Properties.html#2551" class="Bound">A</a><a id="2552" class="Symbol">}</a> <a id="2554" class="Symbol">{</a><a id="2555" class="Argument">B</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Cubical.Foundations.Equiv.Properties.html#2559" class="Bound">B</a><a id="2560" class="Symbol">}</a> <a id="2562" href="Cubical.Foundations.Equiv.Properties.html#2562" class="Bound">f</a> <a id="2564" class="Symbol">=</a> <a id="2566" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2569" href="Cubical.Foundations.Equiv.Properties.html#2569" class="Bound">g</a> <a id="2571" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Cubical.Foundations.Equiv.Properties.html#2559" class="Bound">B</a> <a id="2576" class="Symbol">→</a> <a id="2578" href="Cubical.Foundations.Equiv.Properties.html#2551" class="Bound">A</a><a id="2579" class="Symbol">)</a> <a id="2581" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2583" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2591" href="Cubical.Foundations.Equiv.Properties.html#2562" class="Bound">f</a> <a id="2593" href="Cubical.Foundations.Equiv.Properties.html#2569" class="Bound">g</a>

<a id="isEquiv→isContrHasSection"></a><a id="2596" href="Cubical.Foundations.Equiv.Properties.html#2596" class="Function">isEquiv→isContrHasSection</a> <a id="2622" class="Symbol">:</a> <a id="2624" class="Symbol">{</a><a id="2625" href="Cubical.Foundations.Equiv.Properties.html#2625" class="Bound">f</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2631" class="Symbol">→</a> <a id="2633" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2634" class="Symbol">}</a> <a id="2636" class="Symbol">→</a> <a id="2638" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2646" href="Cubical.Foundations.Equiv.Properties.html#2625" class="Bound">f</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="2670" href="Cubical.Foundations.Equiv.Properties.html#2625" class="Bound">f</a><a id="2671" class="Symbol">)</a>
<a id="2673" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Cubical.Foundations.Equiv.Properties.html#2596" class="Function">isEquiv→isContrHasSection</a> <a id="2704" href="Cubical.Foundations.Equiv.Properties.html#2704" class="Bound">isEq</a><a id="2708" class="Symbol">)</a> <a id="2710" class="Symbol">=</a> <a id="2712" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2720" href="Cubical.Foundations.Equiv.Properties.html#2704" class="Bound">isEq</a> <a id="2725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2727" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2735" href="Cubical.Foundations.Equiv.Properties.html#2704" class="Bound">isEq</a>
<a id="2740" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Cubical.Foundations.Equiv.Properties.html#2596" class="Function">isEquiv→isContrHasSection</a> <a id="2771" href="Cubical.Foundations.Equiv.Properties.html#2771" class="Bound">isEq</a><a id="2775" class="Symbol">)</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Cubical.Foundations.Equiv.Properties.html#2778" class="Bound">f</a> <a id="2780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2782" href="Cubical.Foundations.Equiv.Properties.html#2782" class="Bound">ε</a><a id="2783" class="Symbol">)</a> <a id="2785" href="Cubical.Foundations.Equiv.Properties.html#2785" class="Bound">i</a> <a id="2787" class="Symbol">=</a> <a id="2789" class="Symbol">(λ</a> <a id="2792" href="Cubical.Foundations.Equiv.Properties.html#2792" class="Bound">b</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Cubical.Foundations.Equiv.Properties.html#2839" class="Function">p</a> <a id="2803" href="Cubical.Foundations.Equiv.Properties.html#2792" class="Bound">b</a> <a id="2805" href="Cubical.Foundations.Equiv.Properties.html#2785" class="Bound">i</a><a id="2806" class="Symbol">))</a> <a id="2809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2811" class="Symbol">(λ</a> <a id="2814" href="Cubical.Foundations.Equiv.Properties.html#2814" class="Bound">b</a> <a id="2816" class="Symbol">→</a> <a id="2818" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.Foundations.Equiv.Properties.html#2839" class="Function">p</a> <a id="2825" href="Cubical.Foundations.Equiv.Properties.html#2814" class="Bound">b</a> <a id="2827" href="Cubical.Foundations.Equiv.Properties.html#2785" class="Bound">i</a><a id="2828" class="Symbol">))</a>
  <a id="2833" class="Keyword">where</a> <a id="2839" href="Cubical.Foundations.Equiv.Properties.html#2839" class="Function">p</a> <a id="2841" class="Symbol">:</a> <a id="2843" class="Symbol">∀</a> <a id="2845" href="Cubical.Foundations.Equiv.Properties.html#2845" class="Bound">b</a> <a id="2847" class="Symbol">→</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2858" href="Cubical.Foundations.Equiv.Properties.html#2771" class="Bound">isEq</a> <a id="2863" href="Cubical.Foundations.Equiv.Properties.html#2845" class="Bound">b</a> <a id="2865" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2867" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2875" href="Cubical.Foundations.Equiv.Properties.html#2771" class="Bound">isEq</a> <a id="2880" href="Cubical.Foundations.Equiv.Properties.html#2845" class="Bound">b</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.Foundations.Equiv.Properties.html#2778" class="Bound">f</a> <a id="2888" href="Cubical.Foundations.Equiv.Properties.html#2845" class="Bound">b</a> <a id="2890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2892" href="Cubical.Foundations.Equiv.Properties.html#2782" class="Bound">ε</a> <a id="2894" href="Cubical.Foundations.Equiv.Properties.html#2845" class="Bound">b</a><a id="2895" class="Symbol">)</a>
        <a id="2905" href="Cubical.Foundations.Equiv.Properties.html#2839" class="Function">p</a> <a id="2907" href="Cubical.Foundations.Equiv.Properties.html#2907" class="Bound">b</a> <a id="2909" class="Symbol">=</a> <a id="2911" href="Cubical.Foundations.Equiv.Properties.html#2771" class="Bound">isEq</a> <a id="2916" class="Symbol">.</a><a id="2917" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2929" href="Cubical.Foundations.Equiv.Properties.html#2907" class="Bound">b</a> <a id="2931" class="Symbol">.</a><a id="2932" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Cubical.Foundations.Equiv.Properties.html#2778" class="Bound">f</a> <a id="2939" href="Cubical.Foundations.Equiv.Properties.html#2907" class="Bound">b</a> <a id="2941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2943" href="Cubical.Foundations.Equiv.Properties.html#2782" class="Bound">ε</a> <a id="2945" href="Cubical.Foundations.Equiv.Properties.html#2907" class="Bound">b</a><a id="2946" class="Symbol">)</a>

<a id="isEquiv→hasSection"></a><a id="2949" href="Cubical.Foundations.Equiv.Properties.html#2949" class="Function">isEquiv→hasSection</a> <a id="2968" class="Symbol">:</a> <a id="2970" class="Symbol">{</a><a id="2971" href="Cubical.Foundations.Equiv.Properties.html#2971" class="Bound">f</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2977" class="Symbol">→</a> <a id="2979" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2980" class="Symbol">}</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2992" href="Cubical.Foundations.Equiv.Properties.html#2971" class="Bound">f</a> <a id="2994" class="Symbol">→</a> <a id="2996" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="3007" href="Cubical.Foundations.Equiv.Properties.html#2971" class="Bound">f</a>
<a id="3009" href="Cubical.Foundations.Equiv.Properties.html#2949" class="Function">isEquiv→hasSection</a> <a id="3028" class="Symbol">=</a> <a id="3030" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3034" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3036" href="Cubical.Foundations.Equiv.Properties.html#2596" class="Function">isEquiv→isContrHasSection</a>

<a id="isContr-hasSection"></a><a id="3063" href="Cubical.Foundations.Equiv.Properties.html#3063" class="Function">isContr-hasSection</a> <a id="3082" class="Symbol">:</a> <a id="3084" class="Symbol">(</a><a id="3085" href="Cubical.Foundations.Equiv.Properties.html#3085" class="Bound">e</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="3091" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3093" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3123" href="Cubical.Foundations.Equiv.Properties.html#3085" class="Bound">e</a><a id="3124" class="Symbol">))</a>
<a id="3127" href="Cubical.Foundations.Equiv.Properties.html#3063" class="Function">isContr-hasSection</a> <a id="3146" href="Cubical.Foundations.Equiv.Properties.html#3146" class="Bound">e</a> <a id="3148" class="Symbol">=</a> <a id="3150" href="Cubical.Foundations.Equiv.Properties.html#2596" class="Function">isEquiv→isContrHasSection</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3181" href="Cubical.Foundations.Equiv.Properties.html#3146" class="Bound">e</a><a id="3182" class="Symbol">)</a>

<a id="isEquiv→isContrHasRetract"></a><a id="3185" href="Cubical.Foundations.Equiv.Properties.html#3185" class="Function">isEquiv→isContrHasRetract</a> <a id="3211" class="Symbol">:</a> <a id="3213" class="Symbol">{</a><a id="3214" href="Cubical.Foundations.Equiv.Properties.html#3214" class="Bound">f</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="3223" class="Symbol">}</a> <a id="3225" class="Symbol">→</a> <a id="3227" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3235" href="Cubical.Foundations.Equiv.Properties.html#3214" class="Bound">f</a> <a id="3237" class="Symbol">→</a> <a id="3239" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Cubical.Foundations.Equiv.Properties.html#2505" class="Function">hasRetract</a> <a id="3259" href="Cubical.Foundations.Equiv.Properties.html#3214" class="Bound">f</a><a id="3260" class="Symbol">)</a>
<a id="3262" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Cubical.Foundations.Equiv.Properties.html#3185" class="Function">isEquiv→isContrHasRetract</a> <a id="3293" href="Cubical.Foundations.Equiv.Properties.html#3293" class="Bound">isEq</a><a id="3297" class="Symbol">)</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3309" href="Cubical.Foundations.Equiv.Properties.html#3293" class="Bound">isEq</a> <a id="3314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3316" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3324" href="Cubical.Foundations.Equiv.Properties.html#3293" class="Bound">isEq</a>
<a id="3329" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Cubical.Foundations.Equiv.Properties.html#3185" class="Function">isEquiv→isContrHasRetract</a> <a id="3360" class="Symbol">{</a><a id="3361" class="Argument">f</a> <a id="3363" class="Symbol">=</a> <a id="3365" href="Cubical.Foundations.Equiv.Properties.html#3365" class="Bound">f</a><a id="3366" class="Symbol">}</a> <a id="3368" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a><a id="3372" class="Symbol">)</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="3377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3379" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a><a id="3380" class="Symbol">)</a> <a id="3382" class="Symbol">=</a>
    <a id="3388" class="Symbol">λ</a> <a id="3390" href="Cubical.Foundations.Equiv.Properties.html#3390" class="Bound">i</a> <a id="3392" class="Symbol">→</a> <a id="3394" class="Symbol">(λ</a> <a id="3397" href="Cubical.Foundations.Equiv.Properties.html#3397" class="Bound">b</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Cubical.Foundations.Equiv.Properties.html#3433" class="Function">p</a> <a id="3403" href="Cubical.Foundations.Equiv.Properties.html#3397" class="Bound">b</a> <a id="3405" href="Cubical.Foundations.Equiv.Properties.html#3390" class="Bound">i</a><a id="3406" class="Symbol">)</a> <a id="3408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3410" class="Symbol">(λ</a> <a id="3413" href="Cubical.Foundations.Equiv.Properties.html#3413" class="Bound">a</a> <a id="3415" class="Symbol">→</a>  <a id="3418" href="Cubical.Foundations.Equiv.Properties.html#4398" class="Function">q</a> <a id="3420" href="Cubical.Foundations.Equiv.Properties.html#3413" class="Bound">a</a> <a id="3422" href="Cubical.Foundations.Equiv.Properties.html#3390" class="Bound">i</a><a id="3423" class="Symbol">)</a>
  <a id="3427" class="Keyword">where</a> <a id="3433" href="Cubical.Foundations.Equiv.Properties.html#3433" class="Function">p</a> <a id="3435" class="Symbol">:</a> <a id="3437" class="Symbol">∀</a> <a id="3439" href="Cubical.Foundations.Equiv.Properties.html#3439" class="Bound">b</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3451" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3456" href="Cubical.Foundations.Equiv.Properties.html#3439" class="Bound">b</a> <a id="3458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3460" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="3462" href="Cubical.Foundations.Equiv.Properties.html#3439" class="Bound">b</a>
        <a id="3472" href="Cubical.Foundations.Equiv.Properties.html#3433" class="Function">p</a> <a id="3474" href="Cubical.Foundations.Equiv.Properties.html#3474" class="Bound">b</a> <a id="3476" class="Symbol">=</a> <a id="3478" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3494" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3499" href="Cubical.Foundations.Equiv.Properties.html#3474" class="Bound">b</a><a id="3500" class="Symbol">))</a> <a id="3503" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="3506" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3511" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3522" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3527" href="Cubical.Foundations.Equiv.Properties.html#3474" class="Bound">b</a><a id="3528" class="Symbol">)</a>
        <a id="3538" class="Comment">-- one square from the definition of invIsEq</a>
        <a id="3591" href="Cubical.Foundations.Equiv.Properties.html#3591" class="Function">ieSq</a> <a id="3596" class="Symbol">:</a> <a id="3598" class="Symbol">∀</a> <a id="3600" href="Cubical.Foundations.Equiv.Properties.html#3600" class="Bound">a</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3617" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="3619" class="Symbol">(</a><a id="3620" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3628" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Cubical.Foundations.Equiv.Properties.html#3365" class="Bound">f</a> <a id="3636" href="Cubical.Foundations.Equiv.Properties.html#3600" class="Bound">a</a><a id="3637" class="Symbol">)))</a>
                            <a id="3669" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                            <a id="3702" class="Symbol">(</a><a id="3703" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3708" class="Symbol">(</a><a id="3709" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="3711" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3713" href="Cubical.Foundations.Equiv.Properties.html#3365" class="Bound">f</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3725" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3730" href="Cubical.Foundations.Equiv.Properties.html#3600" class="Bound">a</a><a id="3731" class="Symbol">))</a>
                            <a id="3762" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="3775" href="Cubical.Foundations.Equiv.Properties.html#3591" class="Function">ieSq</a> <a id="3780" href="Cubical.Foundations.Equiv.Properties.html#3780" class="Bound">a</a> <a id="3782" href="Cubical.Foundations.Equiv.Properties.html#3782" class="Bound">k</a> <a id="3784" href="Cubical.Foundations.Equiv.Properties.html#3784" class="Bound">j</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3802" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3807" href="Cubical.Foundations.Equiv.Properties.html#3780" class="Bound">a</a> <a id="3809" href="Cubical.Foundations.Equiv.Properties.html#3782" class="Bound">k</a> <a id="3811" href="Cubical.Foundations.Equiv.Properties.html#3784" class="Bound">j</a><a id="3812" class="Symbol">)</a>
        <a id="3822" class="Comment">-- one square from η</a>
        <a id="3851" href="Cubical.Foundations.Equiv.Properties.html#3851" class="Function">ηSq</a> <a id="3855" class="Symbol">:</a> <a id="3857" class="Symbol">∀</a> <a id="3859" href="Cubical.Foundations.Equiv.Properties.html#3859" class="Bound">a</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3882" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Cubical.Foundations.Equiv.Properties.html#3365" class="Bound">f</a> <a id="3890" href="Cubical.Foundations.Equiv.Properties.html#3859" class="Bound">a</a><a id="3891" class="Symbol">)))</a>
                           <a id="3922" class="Symbol">(</a><a id="3923" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="3925" href="Cubical.Foundations.Equiv.Properties.html#3859" class="Bound">a</a><a id="3926" class="Symbol">)</a>
                           <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="3964" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3966" href="Cubical.Foundations.Equiv.Properties.html#3365" class="Bound">f</a><a id="3967" class="Symbol">)</a> <a id="3969" class="Symbol">(</a><a id="3970" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3978" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="3983" href="Cubical.Foundations.Equiv.Properties.html#3859" class="Bound">a</a><a id="3984" class="Symbol">))</a>
                           <a id="4014" class="Symbol">(</a><a id="4015" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4023" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="4028" href="Cubical.Foundations.Equiv.Properties.html#3859" class="Bound">a</a><a id="4029" class="Symbol">)</a>
        <a id="4039" href="Cubical.Foundations.Equiv.Properties.html#3851" class="Function">ηSq</a> <a id="4043" href="Cubical.Foundations.Equiv.Properties.html#4043" class="Bound">a</a> <a id="4045" href="Cubical.Foundations.Equiv.Properties.html#4045" class="Bound">i</a> <a id="4047" href="Cubical.Foundations.Equiv.Properties.html#4047" class="Bound">j</a> <a id="4049" class="Symbol">=</a> <a id="4051" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4062" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="4067" href="Cubical.Foundations.Equiv.Properties.html#4043" class="Bound">a</a> <a id="4069" href="Cubical.Foundations.Equiv.Properties.html#4045" class="Bound">i</a><a id="4070" class="Symbol">)</a> <a id="4072" href="Cubical.Foundations.Equiv.Properties.html#4047" class="Bound">j</a>
        <a id="4082" class="Comment">-- and one last square from the definition of p</a>
        <a id="4138" href="Cubical.Foundations.Equiv.Properties.html#4138" class="Function">pSq</a> <a id="4142" class="Symbol">:</a> <a id="4144" class="Symbol">∀</a> <a id="4146" href="Cubical.Foundations.Equiv.Properties.html#4146" class="Bound">b</a> <a id="4148" class="Symbol">→</a> <a id="4150" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4169" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="4174" href="Cubical.Foundations.Equiv.Properties.html#4146" class="Bound">b</a><a id="4175" class="Symbol">))</a>
                           <a id="4205" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                           <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4243" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="4254" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="4259" href="Cubical.Foundations.Equiv.Properties.html#4146" class="Bound">b</a><a id="4260" class="Symbol">))</a>
                           <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.Foundations.Equiv.Properties.html#3433" class="Function">p</a> <a id="4293" href="Cubical.Foundations.Equiv.Properties.html#4146" class="Bound">b</a><a id="4294" class="Symbol">)</a>
        <a id="4304" href="Cubical.Foundations.Equiv.Properties.html#4138" class="Function">pSq</a> <a id="4308" href="Cubical.Foundations.Equiv.Properties.html#4308" class="Bound">b</a> <a id="4310" href="Cubical.Foundations.Equiv.Properties.html#4310" class="Bound">i</a> <a id="4312" href="Cubical.Foundations.Equiv.Properties.html#4312" class="Bound">j</a> <a id="4314" class="Symbol">=</a> <a id="4316" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4350" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="4355" href="Cubical.Foundations.Equiv.Properties.html#4308" class="Bound">b</a><a id="4356" class="Symbol">)))</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4366" href="Cubical.Foundations.Equiv.Properties.html#3375" class="Bound">g</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="4377" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="4382" href="Cubical.Foundations.Equiv.Properties.html#4308" class="Bound">b</a><a id="4383" class="Symbol">))</a> <a id="4386" href="Cubical.Foundations.Equiv.Properties.html#4312" class="Bound">j</a> <a id="4388" href="Cubical.Foundations.Equiv.Properties.html#4310" class="Bound">i</a>
        <a id="4398" href="Cubical.Foundations.Equiv.Properties.html#4398" class="Function">q</a> <a id="4400" class="Symbol">:</a> <a id="4402" class="Symbol">∀</a> <a id="4404" href="Cubical.Foundations.Equiv.Properties.html#4404" class="Bound">a</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4415" class="Symbol">(</a><a id="4416" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4424" href="Cubical.Foundations.Equiv.Properties.html#3368" class="Bound">isEq</a> <a id="4429" href="Cubical.Foundations.Equiv.Properties.html#4404" class="Bound">a</a><a id="4430" class="Symbol">)</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="4435" href="Cubical.Foundations.Equiv.Properties.html#4404" class="Bound">a</a><a id="4436" class="Symbol">)</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.Foundations.Equiv.Properties.html#3433" class="Function">p</a> <a id="4441" class="Symbol">(</a><a id="4442" href="Cubical.Foundations.Equiv.Properties.html#3365" class="Bound">f</a> <a id="4444" href="Cubical.Foundations.Equiv.Properties.html#4404" class="Bound">a</a><a id="4445" class="Symbol">))</a> <a id="4448" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="4461" href="Cubical.Foundations.Equiv.Properties.html#4398" class="Function">q</a> <a id="4463" href="Cubical.Foundations.Equiv.Properties.html#4463" class="Bound">a</a> <a id="4465" href="Cubical.Foundations.Equiv.Properties.html#4465" class="Bound">i</a> <a id="4467" href="Cubical.Foundations.Equiv.Properties.html#4467" class="Bound">j</a> <a id="4469" class="Symbol">=</a> <a id="4471" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4477" class="Symbol">(λ</a> <a id="4480" href="Cubical.Foundations.Equiv.Properties.html#4480" class="Bound">k</a> <a id="4482" class="Symbol">→</a> <a id="4484" class="Symbol">λ</a> <a id="4486" class="Symbol">{</a> <a id="4488" class="Symbol">(</a><a id="4489" href="Cubical.Foundations.Equiv.Properties.html#4465" class="Bound">i</a> <a id="4491" class="Symbol">=</a> <a id="4493" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4495" class="Symbol">)</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Cubical.Foundations.Equiv.Properties.html#3851" class="Function">ηSq</a> <a id="4503" href="Cubical.Foundations.Equiv.Properties.html#4463" class="Bound">a</a> <a id="4505" href="Cubical.Foundations.Equiv.Properties.html#4467" class="Bound">j</a> <a id="4507" href="Cubical.Foundations.Equiv.Properties.html#4480" class="Bound">k</a>
                                 <a id="4542" class="Symbol">;</a> <a id="4544" class="Symbol">(</a><a id="4545" href="Cubical.Foundations.Equiv.Properties.html#4465" class="Bound">i</a> <a id="4547" class="Symbol">=</a> <a id="4549" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4551" class="Symbol">)</a> <a id="4553" class="Symbol">→</a> <a id="4555" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="4557" href="Cubical.Foundations.Equiv.Properties.html#4463" class="Bound">a</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Cubical.Foundations.Equiv.Properties.html#4467" class="Bound">j</a> <a id="4562" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4564" href="Cubical.Foundations.Equiv.Properties.html#4480" class="Bound">k</a><a id="4565" class="Symbol">)</a>
                                 <a id="4600" class="Symbol">;</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Cubical.Foundations.Equiv.Properties.html#4467" class="Bound">j</a> <a id="4605" class="Symbol">=</a> <a id="4607" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="Cubical.Foundations.Equiv.Properties.html#4138" class="Function">pSq</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.Foundations.Equiv.Properties.html#3365" class="Bound">f</a> <a id="4620" href="Cubical.Foundations.Equiv.Properties.html#4463" class="Bound">a</a><a id="4621" class="Symbol">)</a> <a id="4623" href="Cubical.Foundations.Equiv.Properties.html#4465" class="Bound">i</a> <a id="4625" href="Cubical.Foundations.Equiv.Properties.html#4480" class="Bound">k</a>
                                 <a id="4660" class="Symbol">;</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Cubical.Foundations.Equiv.Properties.html#4467" class="Bound">j</a> <a id="4665" class="Symbol">=</a> <a id="4667" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4669" class="Symbol">)</a> <a id="4671" class="Symbol">→</a> <a id="4673" href="Cubical.Foundations.Equiv.Properties.html#3379" class="Bound">η</a> <a id="4675" href="Cubical.Foundations.Equiv.Properties.html#4463" class="Bound">a</a> <a id="4677" href="Cubical.Foundations.Equiv.Properties.html#4480" class="Bound">k</a>
                                 <a id="4712" class="Symbol">})</a>
                        <a id="4739" class="Symbol">(</a><a id="4740" href="Cubical.Foundations.Equiv.Properties.html#3591" class="Function">ieSq</a> <a id="4745" href="Cubical.Foundations.Equiv.Properties.html#4463" class="Bound">a</a> <a id="4747" href="Cubical.Foundations.Equiv.Properties.html#4467" class="Bound">j</a> <a id="4749" href="Cubical.Foundations.Equiv.Properties.html#4465" class="Bound">i</a><a id="4750" class="Symbol">)</a>

<a id="isEquiv→hasRetract"></a><a id="4753" href="Cubical.Foundations.Equiv.Properties.html#4753" class="Function">isEquiv→hasRetract</a> <a id="4772" class="Symbol">:</a> <a id="4774" class="Symbol">{</a><a id="4775" href="Cubical.Foundations.Equiv.Properties.html#4775" class="Bound">f</a> <a id="4777" class="Symbol">:</a> <a id="4779" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="4781" class="Symbol">→</a> <a id="4783" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="4784" class="Symbol">}</a> <a id="4786" class="Symbol">→</a> <a id="4788" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4796" href="Cubical.Foundations.Equiv.Properties.html#4775" class="Bound">f</a> <a id="4798" class="Symbol">→</a> <a id="4800" href="Cubical.Foundations.Equiv.Properties.html#2505" class="Function">hasRetract</a> <a id="4811" href="Cubical.Foundations.Equiv.Properties.html#4775" class="Bound">f</a>
<a id="4813" href="Cubical.Foundations.Equiv.Properties.html#4753" class="Function">isEquiv→hasRetract</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4838" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4840" href="Cubical.Foundations.Equiv.Properties.html#3185" class="Function">isEquiv→isContrHasRetract</a>

<a id="isContr-hasRetract"></a><a id="4867" href="Cubical.Foundations.Equiv.Properties.html#4867" class="Function">isContr-hasRetract</a> <a id="4886" class="Symbol">:</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Equiv.Properties.html#4889" class="Bound">e</a> <a id="4891" class="Symbol">:</a> <a id="4893" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="4895" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4897" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="4898" class="Symbol">)</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Cubical.Foundations.Equiv.Properties.html#2505" class="Function">hasRetract</a> <a id="4922" class="Symbol">(</a><a id="4923" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4927" href="Cubical.Foundations.Equiv.Properties.html#4889" class="Bound">e</a><a id="4928" class="Symbol">))</a>
<a id="4931" href="Cubical.Foundations.Equiv.Properties.html#4867" class="Function">isContr-hasRetract</a> <a id="4950" href="Cubical.Foundations.Equiv.Properties.html#4950" class="Bound">e</a> <a id="4952" class="Symbol">=</a> <a id="4954" href="Cubical.Foundations.Equiv.Properties.html#3185" class="Function">isEquiv→isContrHasRetract</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4985" href="Cubical.Foundations.Equiv.Properties.html#4950" class="Bound">e</a><a id="4986" class="Symbol">)</a>

<a id="isEquiv→retractIsEquiv"></a><a id="4989" href="Cubical.Foundations.Equiv.Properties.html#4989" class="Function">isEquiv→retractIsEquiv</a> <a id="5012" class="Symbol">:</a> <a id="5014" class="Symbol">{</a><a id="5015" href="Cubical.Foundations.Equiv.Properties.html#5015" class="Bound">f</a> <a id="5017" class="Symbol">:</a> <a id="5019" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="5021" class="Symbol">→</a> <a id="5023" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="5024" class="Symbol">}</a> <a id="5026" class="Symbol">{</a><a id="5027" href="Cubical.Foundations.Equiv.Properties.html#5027" class="Bound">g</a> <a id="5029" class="Symbol">:</a> <a id="5031" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="5033" class="Symbol">→</a> <a id="5035" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="5036" class="Symbol">}</a> <a id="5038" class="Symbol">→</a> <a id="5040" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5048" href="Cubical.Foundations.Equiv.Properties.html#5015" class="Bound">f</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5060" href="Cubical.Foundations.Equiv.Properties.html#5015" class="Bound">f</a> <a id="5062" href="Cubical.Foundations.Equiv.Properties.html#5027" class="Bound">g</a> <a id="5064" class="Symbol">→</a> <a id="5066" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5074" href="Cubical.Foundations.Equiv.Properties.html#5027" class="Bound">g</a>
<a id="5076" href="Cubical.Foundations.Equiv.Properties.html#4989" class="Function">isEquiv→retractIsEquiv</a> <a id="5099" class="Symbol">{</a><a id="5100" class="Argument">f</a> <a id="5102" class="Symbol">=</a> <a id="5104" href="Cubical.Foundations.Equiv.Properties.html#5104" class="Bound">f</a><a id="5105" class="Symbol">}</a> <a id="5107" class="Symbol">{</a><a id="5108" class="Argument">g</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Cubical.Foundations.Equiv.Properties.html#5112" class="Bound">g</a><a id="5113" class="Symbol">}</a> <a id="5115" href="Cubical.Foundations.Equiv.Properties.html#5115" class="Bound">isEquiv-f</a> <a id="5125" href="Cubical.Foundations.Equiv.Properties.html#5125" class="Bound">retract-g</a> <a id="5135" class="Symbol">=</a> <a id="5137" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5143" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5151" href="Cubical.Foundations.Equiv.Properties.html#5315" class="Function">f⁻¹≡g</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5162" href="Cubical.Foundations.Equiv.Properties.html#5175" class="Function">f⁻¹</a><a id="5165" class="Symbol">)</a>
  <a id="5169" class="Keyword">where</a> <a id="5175" href="Cubical.Foundations.Equiv.Properties.html#5175" class="Function">f⁻¹</a> <a id="5179" class="Symbol">=</a> <a id="5181" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Cubical.Foundations.Equiv.Properties.html#5104" class="Bound">f</a> <a id="5193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5195" href="Cubical.Foundations.Equiv.Properties.html#5115" class="Bound">isEquiv-f</a><a id="5204" class="Symbol">)</a>

        <a id="5215" href="Cubical.Foundations.Equiv.Properties.html#5215" class="Function">retract-f⁻¹</a> <a id="5227" class="Symbol">:</a> <a id="5229" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5237" href="Cubical.Foundations.Equiv.Properties.html#5104" class="Bound">f</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5244" href="Cubical.Foundations.Equiv.Properties.html#5175" class="Function">f⁻¹</a><a id="5247" class="Symbol">)</a>
        <a id="5257" href="Cubical.Foundations.Equiv.Properties.html#5215" class="Function">retract-f⁻¹</a> <a id="5269" class="Symbol">=</a> <a id="5271" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Cubical.Foundations.Equiv.Properties.html#4753" class="Function">isEquiv→hasRetract</a> <a id="5295" href="Cubical.Foundations.Equiv.Properties.html#5115" class="Bound">isEquiv-f</a><a id="5304" class="Symbol">)</a>

        <a id="5315" href="Cubical.Foundations.Equiv.Properties.html#5315" class="Function">f⁻¹≡g</a> <a id="5321" class="Symbol">:</a> <a id="5323" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5327" href="Cubical.Foundations.Equiv.Properties.html#5175" class="Function">f⁻¹</a> <a id="5331" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5333" href="Cubical.Foundations.Equiv.Properties.html#5112" class="Bound">g</a>
        <a id="5343" href="Cubical.Foundations.Equiv.Properties.html#5315" class="Function">f⁻¹≡g</a> <a id="5349" class="Symbol">=</a>
          <a id="5361" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5366" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
               <a id="5385" class="Symbol">(</a><a id="5386" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5401" class="Symbol">(</a><a id="5402" href="Cubical.Foundations.Equiv.Properties.html#3185" class="Function">isEquiv→isContrHasRetract</a> <a id="5428" href="Cubical.Foundations.Equiv.Properties.html#5115" class="Bound">isEquiv-f</a><a id="5437" class="Symbol">)</a>
                               <a id="5470" class="Symbol">(</a><a id="5471" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5475" href="Cubical.Foundations.Equiv.Properties.html#5175" class="Function">f⁻¹</a> <a id="5479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5481" href="Cubical.Foundations.Equiv.Properties.html#5215" class="Function">retract-f⁻¹</a><a id="5492" class="Symbol">)</a>
                               <a id="5525" class="Symbol">(</a><a id="5526" href="Cubical.Foundations.Equiv.Properties.html#5112" class="Bound">g</a> <a id="5528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5530" href="Cubical.Foundations.Equiv.Properties.html#5125" class="Bound">retract-g</a><a id="5539" class="Symbol">))</a>


<a id="isEquiv→sectionIsEquiv"></a><a id="5544" href="Cubical.Foundations.Equiv.Properties.html#5544" class="Function">isEquiv→sectionIsEquiv</a> <a id="5567" class="Symbol">:</a> <a id="5569" class="Symbol">{</a><a id="5570" href="Cubical.Foundations.Equiv.Properties.html#5570" class="Bound">f</a> <a id="5572" class="Symbol">:</a> <a id="5574" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="5579" class="Symbol">}</a> <a id="5581" class="Symbol">{</a><a id="5582" href="Cubical.Foundations.Equiv.Properties.html#5582" class="Bound">g</a> <a id="5584" class="Symbol">:</a> <a id="5586" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="5588" class="Symbol">→</a> <a id="5590" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="5591" class="Symbol">}</a> <a id="5593" class="Symbol">→</a> <a id="5595" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5603" href="Cubical.Foundations.Equiv.Properties.html#5570" class="Bound">f</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="5615" href="Cubical.Foundations.Equiv.Properties.html#5570" class="Bound">f</a> <a id="5617" href="Cubical.Foundations.Equiv.Properties.html#5582" class="Bound">g</a> <a id="5619" class="Symbol">→</a> <a id="5621" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5629" href="Cubical.Foundations.Equiv.Properties.html#5582" class="Bound">g</a>
<a id="5631" href="Cubical.Foundations.Equiv.Properties.html#5544" class="Function">isEquiv→sectionIsEquiv</a> <a id="5654" class="Symbol">{</a><a id="5655" class="Argument">f</a> <a id="5657" class="Symbol">=</a> <a id="5659" href="Cubical.Foundations.Equiv.Properties.html#5659" class="Bound">f</a><a id="5660" class="Symbol">}</a> <a id="5662" class="Symbol">{</a><a id="5663" class="Argument">g</a> <a id="5665" class="Symbol">=</a> <a id="5667" href="Cubical.Foundations.Equiv.Properties.html#5667" class="Bound">g</a><a id="5668" class="Symbol">}</a> <a id="5670" href="Cubical.Foundations.Equiv.Properties.html#5670" class="Bound">isEquiv-f</a> <a id="5680" href="Cubical.Foundations.Equiv.Properties.html#5680" class="Bound">section-g</a> <a id="5690" class="Symbol">=</a> <a id="5692" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5698" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5706" href="Cubical.Foundations.Equiv.Properties.html#5870" class="Function">f⁻¹≡g</a> <a id="5712" class="Symbol">(</a><a id="5713" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5717" href="Cubical.Foundations.Equiv.Properties.html#5730" class="Function">f⁻¹</a><a id="5720" class="Symbol">)</a>
  <a id="5724" class="Keyword">where</a> <a id="5730" href="Cubical.Foundations.Equiv.Properties.html#5730" class="Function">f⁻¹</a> <a id="5734" class="Symbol">=</a> <a id="5736" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Cubical.Foundations.Equiv.Properties.html#5659" class="Bound">f</a> <a id="5748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5750" href="Cubical.Foundations.Equiv.Properties.html#5670" class="Bound">isEquiv-f</a><a id="5759" class="Symbol">)</a>

        <a id="5770" href="Cubical.Foundations.Equiv.Properties.html#5770" class="Function">section-f⁻¹</a> <a id="5782" class="Symbol">:</a> <a id="5784" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="5792" href="Cubical.Foundations.Equiv.Properties.html#5659" class="Bound">f</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5799" href="Cubical.Foundations.Equiv.Properties.html#5730" class="Function">f⁻¹</a><a id="5802" class="Symbol">)</a>
        <a id="5812" href="Cubical.Foundations.Equiv.Properties.html#5770" class="Function">section-f⁻¹</a> <a id="5824" class="Symbol">=</a> <a id="5826" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.Foundations.Equiv.Properties.html#2949" class="Function">isEquiv→hasSection</a> <a id="5850" href="Cubical.Foundations.Equiv.Properties.html#5670" class="Bound">isEquiv-f</a><a id="5859" class="Symbol">)</a>

        <a id="5870" href="Cubical.Foundations.Equiv.Properties.html#5870" class="Function">f⁻¹≡g</a> <a id="5876" class="Symbol">:</a> <a id="5878" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5882" href="Cubical.Foundations.Equiv.Properties.html#5730" class="Function">f⁻¹</a> <a id="5886" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5888" href="Cubical.Foundations.Equiv.Properties.html#5667" class="Bound">g</a>
        <a id="5898" href="Cubical.Foundations.Equiv.Properties.html#5870" class="Function">f⁻¹≡g</a> <a id="5904" class="Symbol">=</a>
          <a id="5916" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5921" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
               <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Foundations.Equiv.Properties.html#2596" class="Function">isEquiv→isContrHasSection</a> <a id="5983" href="Cubical.Foundations.Equiv.Properties.html#5670" class="Bound">isEquiv-f</a><a id="5992" class="Symbol">)</a>
                               <a id="6025" class="Symbol">(</a><a id="6026" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6030" href="Cubical.Foundations.Equiv.Properties.html#5730" class="Function">f⁻¹</a> <a id="6034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6036" href="Cubical.Foundations.Equiv.Properties.html#5770" class="Function">section-f⁻¹</a><a id="6047" class="Symbol">)</a>
                               <a id="6080" class="Symbol">(</a><a id="6081" href="Cubical.Foundations.Equiv.Properties.html#5667" class="Bound">g</a> <a id="6083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6085" href="Cubical.Foundations.Equiv.Properties.html#5680" class="Bound">section-g</a><a id="6094" class="Symbol">))</a>

<a id="cong≃"></a><a id="6098" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Function">cong≃</a> <a id="6104" class="Symbol">:</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Foundations.Equiv.Properties.html#6107" class="Bound">F</a> <a id="6109" class="Symbol">:</a> <a id="6111" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6116" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="6118" class="Symbol">→</a> <a id="6120" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6125" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="6127" class="Symbol">)</a> <a id="6129" class="Symbol">→</a> <a id="6131" class="Symbol">(</a><a id="6132" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="6134" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6136" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="6137" class="Symbol">)</a> <a id="6139" class="Symbol">→</a> <a id="6141" href="Cubical.Foundations.Equiv.Properties.html#6107" class="Bound">F</a> <a id="6143" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="6145" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6147" href="Cubical.Foundations.Equiv.Properties.html#6107" class="Bound">F</a> <a id="6149" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a>
<a id="6151" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Function">cong≃</a> <a id="6157" href="Cubical.Foundations.Equiv.Properties.html#6157" class="Bound">F</a> <a id="6159" href="Cubical.Foundations.Equiv.Properties.html#6159" class="Bound">e</a> <a id="6161" class="Symbol">=</a> <a id="6163" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6181" href="Cubical.Foundations.Equiv.Properties.html#6157" class="Bound">F</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6187" href="Cubical.Foundations.Equiv.Properties.html#6159" class="Bound">e</a><a id="6188" class="Symbol">))</a>

<a id="cong≃-char"></a><a id="6192" href="Cubical.Foundations.Equiv.Properties.html#6192" class="Function">cong≃-char</a> <a id="6203" class="Symbol">:</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Foundations.Equiv.Properties.html#6206" class="Bound">F</a> <a id="6208" class="Symbol">:</a> <a id="6210" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6215" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="6217" class="Symbol">→</a> <a id="6219" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6224" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">{</a><a id="6229" href="Cubical.Foundations.Equiv.Properties.html#6229" class="Bound">A</a> <a id="6231" href="Cubical.Foundations.Equiv.Properties.html#6231" class="Bound">B</a> <a id="6233" class="Symbol">:</a> <a id="6235" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6240" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="6241" class="Symbol">}</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Cubical.Foundations.Equiv.Properties.html#6244" class="Bound">e</a> <a id="6246" class="Symbol">:</a> <a id="6248" href="Cubical.Foundations.Equiv.Properties.html#6229" class="Bound">A</a> <a id="6250" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6252" href="Cubical.Foundations.Equiv.Properties.html#6231" class="Bound">B</a><a id="6253" class="Symbol">)</a> <a id="6255" class="Symbol">→</a> <a id="6257" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6260" class="Symbol">(</a><a id="6261" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Function">cong≃</a> <a id="6267" href="Cubical.Foundations.Equiv.Properties.html#6206" class="Bound">F</a> <a id="6269" href="Cubical.Foundations.Equiv.Properties.html#6244" class="Bound">e</a><a id="6270" class="Symbol">)</a> <a id="6272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6274" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6279" href="Cubical.Foundations.Equiv.Properties.html#6206" class="Bound">F</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6285" href="Cubical.Foundations.Equiv.Properties.html#6244" class="Bound">e</a><a id="6286" class="Symbol">)</a>
<a id="6288" href="Cubical.Foundations.Equiv.Properties.html#6192" class="Function">cong≃-char</a> <a id="6299" href="Cubical.Foundations.Equiv.Properties.html#6299" class="Bound">F</a> <a id="6301" href="Cubical.Foundations.Equiv.Properties.html#6301" class="Bound">e</a> <a id="6303" class="Symbol">=</a> <a id="6305" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6326" href="Cubical.Foundations.Equiv.Properties.html#6299" class="Bound">F</a> <a id="6328" class="Symbol">(</a><a id="6329" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6332" href="Cubical.Foundations.Equiv.Properties.html#6301" class="Bound">e</a><a id="6333" class="Symbol">))</a>

<a id="cong≃-idEquiv"></a><a id="6337" href="Cubical.Foundations.Equiv.Properties.html#6337" class="Function">cong≃-idEquiv</a> <a id="6351" class="Symbol">:</a> <a id="6353" class="Symbol">(</a><a id="6354" href="Cubical.Foundations.Equiv.Properties.html#6354" class="Bound">F</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6363" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="6365" class="Symbol">→</a> <a id="6367" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6372" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="6374" class="Symbol">)</a> <a id="6376" class="Symbol">(</a><a id="6377" href="Cubical.Foundations.Equiv.Properties.html#6377" class="Bound">A</a> <a id="6379" class="Symbol">:</a> <a id="6381" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6386" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="6387" class="Symbol">)</a> <a id="6389" class="Symbol">→</a> <a id="6391" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Function">cong≃</a> <a id="6397" href="Cubical.Foundations.Equiv.Properties.html#6354" class="Bound">F</a> <a id="6399" class="Symbol">(</a><a id="6400" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6408" href="Cubical.Foundations.Equiv.Properties.html#6377" class="Bound">A</a><a id="6409" class="Symbol">)</a> <a id="6411" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6413" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Cubical.Foundations.Equiv.Properties.html#6354" class="Bound">F</a> <a id="6424" href="Cubical.Foundations.Equiv.Properties.html#6377" class="Bound">A</a><a id="6425" class="Symbol">)</a>
<a id="6427" href="Cubical.Foundations.Equiv.Properties.html#6337" class="Function">cong≃-idEquiv</a> <a id="6441" href="Cubical.Foundations.Equiv.Properties.html#6441" class="Bound">F</a> <a id="6443" href="Cubical.Foundations.Equiv.Properties.html#6443" class="Bound">A</a> <a id="6445" class="Symbol">=</a> <a id="6447" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Function">cong≃</a> <a id="6453" href="Cubical.Foundations.Equiv.Properties.html#6441" class="Bound">F</a> <a id="6455" class="Symbol">(</a><a id="6456" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6464" href="Cubical.Foundations.Equiv.Properties.html#6443" class="Bound">A</a><a id="6465" class="Symbol">)</a> <a id="6467" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6470" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6475" class="Symbol">(λ</a> <a id="6478" href="Cubical.Foundations.Equiv.Properties.html#6478" class="Bound">p</a> <a id="6480" class="Symbol">→</a> <a id="6482" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6494" class="Symbol">(</a><a id="6495" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6500" href="Cubical.Foundations.Equiv.Properties.html#6441" class="Bound">F</a> <a id="6502" href="Cubical.Foundations.Equiv.Properties.html#6478" class="Bound">p</a><a id="6503" class="Symbol">))</a> <a id="6506" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>  <a id="6517" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="6539" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6551" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>    <a id="6559" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6562" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="6578" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="6600" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Cubical.Foundations.Equiv.Properties.html#6441" class="Bound">F</a> <a id="6611" href="Cubical.Foundations.Equiv.Properties.html#6443" class="Bound">A</a><a id="6612" class="Symbol">)</a>       <a id="6620" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="isPropIsHAEquiv"></a><a id="6623" href="Cubical.Foundations.Equiv.Properties.html#6623" class="Function">isPropIsHAEquiv</a> <a id="6639" class="Symbol">:</a> <a id="6641" class="Symbol">{</a><a id="6642" href="Cubical.Foundations.Equiv.Properties.html#6642" class="Bound">f</a> <a id="6644" class="Symbol">:</a> <a id="6646" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="6648" class="Symbol">→</a> <a id="6650" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="6651" class="Symbol">}</a> <a id="6653" class="Symbol">→</a> <a id="6655" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="6673" href="Cubical.Foundations.Equiv.Properties.html#6642" class="Bound">f</a><a id="6674" class="Symbol">)</a>
<a id="6676" href="Cubical.Foundations.Equiv.Properties.html#6623" class="Function">isPropIsHAEquiv</a> <a id="6692" class="Symbol">{</a><a id="6693" class="Argument">f</a> <a id="6695" class="Symbol">=</a> <a id="6697" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a><a id="6698" class="Symbol">}</a> <a id="6700" href="Cubical.Foundations.Equiv.Properties.html#6700" class="Bound">ishaef</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Cubical.Foundations.Equiv.Properties.html#8166" class="Function">goal</a> <a id="6714" href="Cubical.Foundations.Equiv.Properties.html#6700" class="Bound">ishaef</a> <a id="6721" class="Keyword">where</a>
  <a id="6729" href="Cubical.Foundations.Equiv.Properties.html#6729" class="Function">equivF</a> <a id="6736" class="Symbol">:</a> <a id="6738" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="6746" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a>
  <a id="6750" href="Cubical.Foundations.Equiv.Properties.html#6729" class="Function">equivF</a> <a id="6757" class="Symbol">=</a> <a id="6759" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1328" class="Function">isHAEquiv→isEquiv</a> <a id="6777" href="Cubical.Foundations.Equiv.Properties.html#6700" class="Bound">ishaef</a>

  <a id="6787" href="Cubical.Foundations.Equiv.Properties.html#6787" class="Function">rCoh1</a> <a id="6793" class="Symbol">:</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Cubical.Foundations.Equiv.Properties.html#6796" class="Bound">sec</a> <a id="6800" class="Symbol">:</a> <a id="6802" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="6813" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a><a id="6814" class="Symbol">)</a> <a id="6816" class="Symbol">→</a> <a id="6818" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6823" class="Symbol">_</a>
  <a id="6827" href="Cubical.Foundations.Equiv.Properties.html#6787" class="Function">rCoh1</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Cubical.Foundations.Equiv.Properties.html#6834" class="Bound">g</a> <a id="6836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6838" href="Cubical.Foundations.Equiv.Properties.html#6838" class="Bound">ε</a><a id="6839" class="Symbol">)</a> <a id="6841" class="Symbol">=</a> <a id="6843" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6846" href="Cubical.Foundations.Equiv.Properties.html#6846" class="Bound">η</a> <a id="6848" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6850" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="6858" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="6860" href="Cubical.Foundations.Equiv.Properties.html#6834" class="Bound">g</a> <a id="6862" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6864" class="Symbol">∀</a> <a id="6866" href="Cubical.Foundations.Equiv.Properties.html#6866" class="Bound">x</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6875" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Cubical.Foundations.Equiv.Properties.html#6846" class="Bound">η</a> <a id="6880" href="Cubical.Foundations.Equiv.Properties.html#6866" class="Bound">x</a><a id="6881" class="Symbol">)</a> <a id="6883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6885" href="Cubical.Foundations.Equiv.Properties.html#6838" class="Bound">ε</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="6890" href="Cubical.Foundations.Equiv.Properties.html#6866" class="Bound">x</a><a id="6891" class="Symbol">)</a>

  <a id="6896" href="Cubical.Foundations.Equiv.Properties.html#6896" class="Function">rCoh2</a> <a id="6902" class="Symbol">:</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Cubical.Foundations.Equiv.Properties.html#6905" class="Bound">sec</a> <a id="6909" class="Symbol">:</a> <a id="6911" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="6922" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a><a id="6923" class="Symbol">)</a> <a id="6925" class="Symbol">→</a> <a id="6927" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6932" class="Symbol">_</a>
  <a id="6936" href="Cubical.Foundations.Equiv.Properties.html#6896" class="Function">rCoh2</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Cubical.Foundations.Equiv.Properties.html#6943" class="Bound">g</a> <a id="6945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6947" href="Cubical.Foundations.Equiv.Properties.html#6947" class="Bound">ε</a><a id="6948" class="Symbol">)</a> <a id="6950" class="Symbol">=</a> <a id="6952" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6955" href="Cubical.Foundations.Equiv.Properties.html#6955" class="Bound">η</a> <a id="6957" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6959" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="6967" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="6969" href="Cubical.Foundations.Equiv.Properties.html#6943" class="Bound">g</a> <a id="6971" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6973" class="Symbol">∀</a> <a id="6975" href="Cubical.Foundations.Equiv.Properties.html#6975" class="Bound">x</a> <a id="6977" class="Symbol">→</a> <a id="6979" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Cubical.Foundations.Equiv.Properties.html#6947" class="Bound">ε</a> <a id="6989" class="Symbol">(</a><a id="6990" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="6992" href="Cubical.Foundations.Equiv.Properties.html#6975" class="Bound">x</a><a id="6993" class="Symbol">))</a> <a id="6996" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7001" class="Symbol">(</a><a id="7002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7007" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Cubical.Foundations.Equiv.Properties.html#6955" class="Bound">η</a> <a id="7012" href="Cubical.Foundations.Equiv.Properties.html#6975" class="Bound">x</a><a id="7013" class="Symbol">))</a> <a id="7016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="7024" href="Cubical.Foundations.Equiv.Properties.html#7024" class="Function">rCoh3</a> <a id="7030" class="Symbol">:</a> <a id="7032" class="Symbol">(</a><a id="7033" href="Cubical.Foundations.Equiv.Properties.html#7033" class="Bound">sec</a> <a id="7037" class="Symbol">:</a> <a id="7039" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="7050" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a><a id="7051" class="Symbol">)</a> <a id="7053" class="Symbol">→</a> <a id="7055" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7060" class="Symbol">_</a>
  <a id="7064" href="Cubical.Foundations.Equiv.Properties.html#7024" class="Function">rCoh3</a> <a id="7070" class="Symbol">(</a><a id="7071" href="Cubical.Foundations.Equiv.Properties.html#7071" class="Bound">g</a> <a id="7073" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7075" href="Cubical.Foundations.Equiv.Properties.html#7075" class="Bound">ε</a><a id="7076" class="Symbol">)</a> <a id="7078" class="Symbol">=</a> <a id="7080" class="Symbol">∀</a> <a id="7082" href="Cubical.Foundations.Equiv.Properties.html#7082" class="Bound">x</a> <a id="7084" class="Symbol">→</a> <a id="7086" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7089" href="Cubical.Foundations.Equiv.Properties.html#7089" class="Bound">ηx</a> <a id="7092" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7094" href="Cubical.Foundations.Equiv.Properties.html#7071" class="Bound">g</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7099" href="Cubical.Foundations.Equiv.Properties.html#7082" class="Bound">x</a><a id="7100" class="Symbol">)</a> <a id="7102" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7104" href="Cubical.Foundations.Equiv.Properties.html#7082" class="Bound">x</a> <a id="7106" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7108" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7115" class="Symbol">(</a><a id="7116" href="Cubical.Foundations.Equiv.Properties.html#7075" class="Bound">ε</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7121" href="Cubical.Foundations.Equiv.Properties.html#7082" class="Bound">x</a><a id="7122" class="Symbol">))</a> <a id="7125" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7136" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7138" href="Cubical.Foundations.Equiv.Properties.html#7089" class="Bound">ηx</a><a id="7140" class="Symbol">)</a> <a id="7142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="7150" href="Cubical.Foundations.Equiv.Properties.html#7150" class="Function">rCoh4</a> <a id="7156" class="Symbol">:</a> <a id="7158" class="Symbol">(</a><a id="7159" href="Cubical.Foundations.Equiv.Properties.html#7159" class="Bound">sec</a> <a id="7163" class="Symbol">:</a> <a id="7165" href="Cubical.Foundations.Equiv.Properties.html#2414" class="Function">hasSection</a> <a id="7176" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a><a id="7177" class="Symbol">)</a> <a id="7179" class="Symbol">→</a> <a id="7181" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7186" class="Symbol">_</a>
  <a id="7190" href="Cubical.Foundations.Equiv.Properties.html#7150" class="Function">rCoh4</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Cubical.Foundations.Equiv.Properties.html#7197" class="Bound">g</a> <a id="7199" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7201" href="Cubical.Foundations.Equiv.Properties.html#7201" class="Bound">ε</a><a id="7202" class="Symbol">)</a> <a id="7204" class="Symbol">=</a> <a id="7206" class="Symbol">∀</a> <a id="7208" href="Cubical.Foundations.Equiv.Properties.html#7208" class="Bound">x</a> <a id="7210" class="Symbol">→</a> <a id="7212" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7224" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7226" class="Symbol">(</a><a id="7227" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7229" href="Cubical.Foundations.Equiv.Properties.html#7208" class="Bound">x</a><a id="7230" class="Symbol">))</a> <a id="7233" class="Symbol">(</a><a id="7234" href="Cubical.Foundations.Equiv.Properties.html#7197" class="Bound">g</a> <a id="7236" class="Symbol">(</a><a id="7237" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7239" href="Cubical.Foundations.Equiv.Properties.html#7208" class="Bound">x</a><a id="7240" class="Symbol">)</a> <a id="7242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7244" href="Cubical.Foundations.Equiv.Properties.html#7201" class="Bound">ε</a> <a id="7246" class="Symbol">(</a><a id="7247" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7249" href="Cubical.Foundations.Equiv.Properties.html#7208" class="Bound">x</a><a id="7250" class="Symbol">))</a> <a id="7253" class="Symbol">(</a><a id="7254" href="Cubical.Foundations.Equiv.Properties.html#7208" class="Bound">x</a> <a id="7256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7258" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7262" class="Symbol">)</a>

  <a id="7267" href="Cubical.Foundations.Equiv.Properties.html#7267" class="Function">characterization</a> <a id="7284" class="Symbol">:</a> <a id="7286" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="7296" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7298" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7300" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7302" class="Symbol">_</a> <a id="7304" href="Cubical.Foundations.Equiv.Properties.html#7150" class="Function">rCoh4</a>
  <a id="7312" href="Cubical.Foundations.Equiv.Properties.html#7267" class="Function">characterization</a> <a id="7329" class="Symbol">=</a>
    <a id="7335" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="7345" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a>
      <a id="7353" class="Comment">-- first convert between Σ and record</a>
      <a id="7397" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="7400" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7416" class="Symbol">(λ</a> <a id="7419" href="Cubical.Foundations.Equiv.Properties.html#7419" class="Bound">e</a> <a id="7421" class="Symbol">→</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Cubical.Foundations.Equiv.Properties.html#7419" class="Bound">e</a> <a id="7426" class="Symbol">.</a><a id="7427" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="7429" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7431" href="Cubical.Foundations.Equiv.Properties.html#7419" class="Bound">e</a> <a id="7433" class="Symbol">.</a><a id="7434" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a><a id="7438" class="Symbol">)</a> <a id="7440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7442" class="Symbol">(</a><a id="7443" href="Cubical.Foundations.Equiv.Properties.html#7419" class="Bound">e</a> <a id="7445" class="Symbol">.</a><a id="7446" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="7451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7453" href="Cubical.Foundations.Equiv.Properties.html#7419" class="Bound">e</a> <a id="7455" class="Symbol">.</a><a id="7456" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a><a id="7459" class="Symbol">))</a>
                         <a id="7487" class="Symbol">(λ</a> <a id="7490" href="Cubical.Foundations.Equiv.Properties.html#7490" class="Bound">e</a> <a id="7492" class="Symbol">→</a> <a id="7494" class="Keyword">record</a> <a id="7501" class="Symbol">{</a> <a id="7503" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="7505" class="Symbol">=</a> <a id="7507" href="Cubical.Foundations.Equiv.Properties.html#7490" class="Bound">e</a> <a id="7509" class="Symbol">.</a><a id="7510" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7514" class="Symbol">.</a><a id="7515" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7519" class="Symbol">;</a> <a id="7521" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="7526" class="Symbol">=</a> <a id="7528" href="Cubical.Foundations.Equiv.Properties.html#7490" class="Bound">e</a> <a id="7530" class="Symbol">.</a><a id="7531" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7535" class="Symbol">.</a><a id="7536" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
                                       <a id="7579" class="Symbol">;</a> <a id="7581" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="7586" class="Symbol">=</a> <a id="7588" href="Cubical.Foundations.Equiv.Properties.html#7490" class="Bound">e</a> <a id="7590" class="Symbol">.</a><a id="7591" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7595" class="Symbol">.</a><a id="7596" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7600" class="Symbol">;</a> <a id="7602" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="7606" class="Symbol">=</a> <a id="7608" href="Cubical.Foundations.Equiv.Properties.html#7490" class="Bound">e</a> <a id="7610" class="Symbol">.</a><a id="7611" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7615" class="Symbol">.</a><a id="7616" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7620" class="Symbol">})</a>
                         <a id="7648" class="Symbol">(λ</a> <a id="7651" href="Cubical.Foundations.Equiv.Properties.html#7651" class="Bound">_</a> <a id="7653" class="Symbol">→</a> <a id="7655" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7659" class="Symbol">)</a> <a id="7661" class="Symbol">λ</a> <a id="7663" href="Cubical.Foundations.Equiv.Properties.html#7663" class="Bound">_</a> <a id="7665" class="Symbol">→</a> <a id="7667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7671" class="Symbol">)</a> <a id="7673" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
    <a id="7679" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7681" class="Symbol">_</a> <a id="7683" href="Cubical.Foundations.Equiv.Properties.html#6787" class="Function">rCoh1</a>
      <a id="7695" class="Comment">-- secondly, convert the path into a dependent path for later convenience</a>
      <a id="7775" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a>  <a id="7779" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="7796" class="Symbol">(λ</a> <a id="7799" href="Cubical.Foundations.Equiv.Properties.html#7799" class="Bound">s</a> <a id="7801" class="Symbol">→</a> <a id="7803" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a>
                             <a id="7849" class="Symbol">λ</a> <a id="7851" href="Cubical.Foundations.Equiv.Properties.html#7851" class="Bound">η</a> <a id="7853" class="Symbol">→</a> <a id="7855" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a>
                               <a id="7896" class="Symbol">λ</a> <a id="7898" href="Cubical.Foundations.Equiv.Properties.html#7898" class="Bound">x</a> <a id="7900" class="Symbol">→</a> <a id="7902" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Cubical.Foundations.Path.html#6658" class="Function">flipSquareEquiv</a> <a id="7929" class="Symbol">{</a><a id="7930" class="Argument">a₀₀</a> <a id="7934" class="Symbol">=</a> <a id="7936" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="7938" href="Cubical.Foundations.Equiv.Properties.html#7898" class="Bound">x</a><a id="7939" class="Symbol">})</a> <a id="7942" class="Symbol">(</a><a id="7943" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="7952" href="Cubical.Foundations.Path.html#7386" class="Function">slideSquareEquiv</a><a id="7968" class="Symbol">))</a> <a id="7971" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
    <a id="7977" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7979" class="Symbol">_</a> <a id="7981" href="Cubical.Foundations.Equiv.Properties.html#6896" class="Function">rCoh2</a>
      <a id="7993" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="7996" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="8013" class="Symbol">(λ</a> <a id="8016" href="Cubical.Foundations.Equiv.Properties.html#8016" class="Bound">s</a> <a id="8018" class="Symbol">→</a> <a id="8020" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="8029" href="Cubical.Data.Sigma.Properties.html#6293" class="Function">Σ-Π-≃</a><a id="8034" class="Symbol">)</a> <a id="8036" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
    <a id="8042" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8044" class="Symbol">_</a> <a id="8046" href="Cubical.Foundations.Equiv.Properties.html#7024" class="Function">rCoh3</a>
      <a id="8058" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="8061" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="8078" class="Symbol">(λ</a> <a id="8081" href="Cubical.Foundations.Equiv.Properties.html#8081" class="Bound">s</a> <a id="8083" class="Symbol">→</a> <a id="8085" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="8095" class="Symbol">λ</a> <a id="8097" href="Cubical.Foundations.Equiv.Properties.html#8097" class="Bound">x</a> <a id="8099" class="Symbol">→</a> <a id="8101" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a><a id="8112" class="Symbol">)</a> <a id="8114" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
    <a id="8120" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8122" class="Symbol">_</a> <a id="8124" href="Cubical.Foundations.Equiv.Properties.html#7150" class="Function">rCoh4</a>
      <a id="8136" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>
    <a id="8142" class="Keyword">where</a> <a id="8148" class="Keyword">open</a> <a id="8153" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a>

  <a id="8166" href="Cubical.Foundations.Equiv.Properties.html#8166" class="Function">goal</a> <a id="8171" class="Symbol">:</a> <a id="8173" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8180" class="Symbol">(</a><a id="8181" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="8191" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a><a id="8192" class="Symbol">)</a>
  <a id="8196" href="Cubical.Foundations.Equiv.Properties.html#8166" class="Function">goal</a> <a id="8201" class="Symbol">=</a> <a id="8203" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8209" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8216" class="Symbol">(</a><a id="8217" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8221" class="Symbol">(</a><a id="8222" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8225" href="Cubical.Foundations.Equiv.Properties.html#7267" class="Function">characterization</a><a id="8241" class="Symbol">))</a>
    <a id="8248" class="Symbol">(</a><a id="8249" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="8257" class="Symbol">(</a><a id="8258" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="8273" class="Symbol">(</a><a id="8274" href="Cubical.Foundations.Equiv.Properties.html#2596" class="Function">isEquiv→isContrHasSection</a> <a id="8300" href="Cubical.Foundations.Equiv.Properties.html#6729" class="Function">equivF</a><a id="8306" class="Symbol">))</a>
             <a id="8322" class="Symbol">λ</a> <a id="8324" href="Cubical.Foundations.Equiv.Properties.html#8324" class="Bound">s</a> <a id="8326" class="Symbol">→</a> <a id="8328" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="8336" class="Symbol">λ</a> <a id="8338" href="Cubical.Foundations.Equiv.Properties.html#8338" class="Bound">x</a> <a id="8340" class="Symbol">→</a> <a id="8342" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="8355" class="Symbol">(</a><a id="8356" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Cubical.Foundations.Equiv.Properties.html#6729" class="Function">equivF</a> <a id="8379" class="Symbol">.</a><a id="8380" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8392" class="Symbol">(</a><a id="8393" href="Cubical.Foundations.Equiv.Properties.html#6697" class="Bound">f</a> <a id="8395" href="Cubical.Foundations.Equiv.Properties.html#8338" class="Bound">x</a><a id="8396" class="Symbol">)))</a> <a id="8400" class="Symbol">_</a> <a id="8402" class="Symbol">_)</a>

<a id="8406" class="Comment">-- loop spaces connected by a path are equivalent</a>
<a id="conjugatePathEquiv"></a><a id="8456" href="Cubical.Foundations.Equiv.Properties.html#8456" class="Function">conjugatePathEquiv</a> <a id="8475" class="Symbol">:</a> <a id="8477" class="Symbol">{</a><a id="8478" href="Cubical.Foundations.Equiv.Properties.html#8478" class="Bound">A</a> <a id="8480" class="Symbol">:</a> <a id="8482" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8487" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="8488" class="Symbol">}</a> <a id="8490" class="Symbol">{</a><a id="8491" href="Cubical.Foundations.Equiv.Properties.html#8491" class="Bound">a</a> <a id="8493" href="Cubical.Foundations.Equiv.Properties.html#8493" class="Bound">b</a> <a id="8495" class="Symbol">:</a> <a id="8497" href="Cubical.Foundations.Equiv.Properties.html#8478" class="Bound">A</a><a id="8498" class="Symbol">}</a> <a id="8500" class="Symbol">(</a><a id="8501" href="Cubical.Foundations.Equiv.Properties.html#8501" class="Bound">p</a> <a id="8503" class="Symbol">:</a> <a id="8505" href="Cubical.Foundations.Equiv.Properties.html#8491" class="Bound">a</a> <a id="8507" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8509" href="Cubical.Foundations.Equiv.Properties.html#8493" class="Bound">b</a><a id="8510" class="Symbol">)</a> <a id="8512" class="Symbol">→</a> <a id="8514" class="Symbol">(</a><a id="8515" href="Cubical.Foundations.Equiv.Properties.html#8491" class="Bound">a</a> <a id="8517" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8519" href="Cubical.Foundations.Equiv.Properties.html#8491" class="Bound">a</a><a id="8520" class="Symbol">)</a> <a id="8522" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8524" class="Symbol">(</a><a id="8525" href="Cubical.Foundations.Equiv.Properties.html#8493" class="Bound">b</a> <a id="8527" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8529" href="Cubical.Foundations.Equiv.Properties.html#8493" class="Bound">b</a><a id="8530" class="Symbol">)</a>
<a id="8532" href="Cubical.Foundations.Equiv.Properties.html#8456" class="Function">conjugatePathEquiv</a> <a id="8551" href="Cubical.Foundations.Equiv.Properties.html#8551" class="Bound">p</a> <a id="8553" class="Symbol">=</a> <a id="8555" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="8565" class="Symbol">(</a><a id="8566" href="Cubical.Foundations.Path.html#4947" class="Function">compPathrEquiv</a> <a id="8581" href="Cubical.Foundations.Equiv.Properties.html#8551" class="Bound">p</a><a id="8582" class="Symbol">)</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Cubical.Foundations.Path.html#4651" class="Function">compPathlEquiv</a> <a id="8600" class="Symbol">(</a><a id="8601" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8605" href="Cubical.Foundations.Equiv.Properties.html#8551" class="Bound">p</a><a id="8606" class="Symbol">))</a>

<a id="8610" class="Comment">-- composition on the right induces an equivalence of path types</a>
<a id="compr≡Equiv"></a><a id="8675" href="Cubical.Foundations.Equiv.Properties.html#8675" class="Function">compr≡Equiv</a> <a id="8687" class="Symbol">:</a> <a id="8689" class="Symbol">{</a><a id="8690" href="Cubical.Foundations.Equiv.Properties.html#8690" class="Bound">A</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8699" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="8700" class="Symbol">}</a> <a id="8702" class="Symbol">{</a><a id="8703" href="Cubical.Foundations.Equiv.Properties.html#8703" class="Bound">a</a> <a id="8705" href="Cubical.Foundations.Equiv.Properties.html#8705" class="Bound">b</a> <a id="8707" href="Cubical.Foundations.Equiv.Properties.html#8707" class="Bound">c</a> <a id="8709" class="Symbol">:</a> <a id="8711" href="Cubical.Foundations.Equiv.Properties.html#8690" class="Bound">A</a><a id="8712" class="Symbol">}</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Cubical.Foundations.Equiv.Properties.html#8715" class="Bound">p</a> <a id="8717" href="Cubical.Foundations.Equiv.Properties.html#8717" class="Bound">q</a> <a id="8719" class="Symbol">:</a> <a id="8721" href="Cubical.Foundations.Equiv.Properties.html#8703" class="Bound">a</a> <a id="8723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8725" href="Cubical.Foundations.Equiv.Properties.html#8705" class="Bound">b</a><a id="8726" class="Symbol">)</a> <a id="8728" class="Symbol">(</a><a id="8729" href="Cubical.Foundations.Equiv.Properties.html#8729" class="Bound">r</a> <a id="8731" class="Symbol">:</a> <a id="8733" href="Cubical.Foundations.Equiv.Properties.html#8705" class="Bound">b</a> <a id="8735" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8737" href="Cubical.Foundations.Equiv.Properties.html#8707" class="Bound">c</a><a id="8738" class="Symbol">)</a> <a id="8740" class="Symbol">→</a> <a id="8742" class="Symbol">(</a><a id="8743" href="Cubical.Foundations.Equiv.Properties.html#8715" class="Bound">p</a> <a id="8745" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8747" href="Cubical.Foundations.Equiv.Properties.html#8717" class="Bound">q</a><a id="8748" class="Symbol">)</a> <a id="8750" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8752" class="Symbol">(</a><a id="8753" href="Cubical.Foundations.Equiv.Properties.html#8715" class="Bound">p</a> <a id="8755" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8757" href="Cubical.Foundations.Equiv.Properties.html#8729" class="Bound">r</a> <a id="8759" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8761" href="Cubical.Foundations.Equiv.Properties.html#8717" class="Bound">q</a> <a id="8763" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8765" href="Cubical.Foundations.Equiv.Properties.html#8729" class="Bound">r</a><a id="8766" class="Symbol">)</a>
<a id="8768" href="Cubical.Foundations.Equiv.Properties.html#8675" class="Function">compr≡Equiv</a> <a id="8780" href="Cubical.Foundations.Equiv.Properties.html#8780" class="Bound">p</a> <a id="8782" href="Cubical.Foundations.Equiv.Properties.html#8782" class="Bound">q</a> <a id="8784" href="Cubical.Foundations.Equiv.Properties.html#8784" class="Bound">r</a> <a id="8786" class="Symbol">=</a> <a id="8788" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="8798" class="Symbol">((λ</a> <a id="8802" href="Cubical.Foundations.Equiv.Properties.html#8802" class="Bound">s</a> <a id="8804" class="Symbol">→</a> <a id="8806" href="Cubical.Foundations.Equiv.Properties.html#8802" class="Bound">s</a> <a id="8808" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8810" href="Cubical.Foundations.Equiv.Properties.html#8784" class="Bound">r</a><a id="8811" class="Symbol">)</a> <a id="8813" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8815" href="Cubical.Foundations.Path.html#4761" class="Function">compPathr-isEquiv</a> <a id="8833" href="Cubical.Foundations.Equiv.Properties.html#8784" class="Bound">r</a><a id="8834" class="Symbol">)</a>

<a id="8837" class="Comment">-- composition on the left induces an equivalence of path types</a>
<a id="compl≡Equiv"></a><a id="8901" href="Cubical.Foundations.Equiv.Properties.html#8901" class="Function">compl≡Equiv</a> <a id="8913" class="Symbol">:</a> <a id="8915" class="Symbol">{</a><a id="8916" href="Cubical.Foundations.Equiv.Properties.html#8916" class="Bound">A</a> <a id="8918" class="Symbol">:</a> <a id="8920" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8925" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="8926" class="Symbol">}</a> <a id="8928" class="Symbol">{</a><a id="8929" href="Cubical.Foundations.Equiv.Properties.html#8929" class="Bound">a</a> <a id="8931" href="Cubical.Foundations.Equiv.Properties.html#8931" class="Bound">b</a> <a id="8933" href="Cubical.Foundations.Equiv.Properties.html#8933" class="Bound">c</a> <a id="8935" class="Symbol">:</a> <a id="8937" href="Cubical.Foundations.Equiv.Properties.html#8916" class="Bound">A</a><a id="8938" class="Symbol">}</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Cubical.Foundations.Equiv.Properties.html#8941" class="Bound">p</a> <a id="8943" class="Symbol">:</a> <a id="8945" href="Cubical.Foundations.Equiv.Properties.html#8929" class="Bound">a</a> <a id="8947" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8949" href="Cubical.Foundations.Equiv.Properties.html#8931" class="Bound">b</a><a id="8950" class="Symbol">)</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Cubical.Foundations.Equiv.Properties.html#8953" class="Bound">q</a> <a id="8955" href="Cubical.Foundations.Equiv.Properties.html#8955" class="Bound">r</a> <a id="8957" class="Symbol">:</a> <a id="8959" href="Cubical.Foundations.Equiv.Properties.html#8931" class="Bound">b</a> <a id="8961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8963" href="Cubical.Foundations.Equiv.Properties.html#8933" class="Bound">c</a><a id="8964" class="Symbol">)</a> <a id="8966" class="Symbol">→</a> <a id="8968" class="Symbol">(</a><a id="8969" href="Cubical.Foundations.Equiv.Properties.html#8953" class="Bound">q</a> <a id="8971" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8973" href="Cubical.Foundations.Equiv.Properties.html#8955" class="Bound">r</a><a id="8974" class="Symbol">)</a> <a id="8976" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Cubical.Foundations.Equiv.Properties.html#8941" class="Bound">p</a> <a id="8981" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8983" href="Cubical.Foundations.Equiv.Properties.html#8953" class="Bound">q</a> <a id="8985" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8987" href="Cubical.Foundations.Equiv.Properties.html#8941" class="Bound">p</a> <a id="8989" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8991" href="Cubical.Foundations.Equiv.Properties.html#8955" class="Bound">r</a><a id="8992" class="Symbol">)</a>
<a id="8994" href="Cubical.Foundations.Equiv.Properties.html#8901" class="Function">compl≡Equiv</a> <a id="9006" href="Cubical.Foundations.Equiv.Properties.html#9006" class="Bound">p</a> <a id="9008" href="Cubical.Foundations.Equiv.Properties.html#9008" class="Bound">q</a> <a id="9010" href="Cubical.Foundations.Equiv.Properties.html#9010" class="Bound">r</a> <a id="9012" class="Symbol">=</a> <a id="9014" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="9024" class="Symbol">((λ</a> <a id="9028" href="Cubical.Foundations.Equiv.Properties.html#9028" class="Bound">s</a> <a id="9030" class="Symbol">→</a> <a id="9032" href="Cubical.Foundations.Equiv.Properties.html#9006" class="Bound">p</a> <a id="9034" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9036" href="Cubical.Foundations.Equiv.Properties.html#9028" class="Bound">s</a><a id="9037" class="Symbol">)</a> <a id="9039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9041" class="Symbol">(</a><a id="9042" href="Cubical.Foundations.Path.html#4465" class="Function">compPathl-isEquiv</a> <a id="9060" href="Cubical.Foundations.Equiv.Properties.html#9006" class="Bound">p</a><a id="9061" class="Symbol">))</a>

<a id="isEquivFromIsContr"></a><a id="9065" href="Cubical.Foundations.Equiv.Properties.html#9065" class="Function">isEquivFromIsContr</a> <a id="9084" class="Symbol">:</a> <a id="9086" class="Symbol">{</a><a id="9087" href="Cubical.Foundations.Equiv.Properties.html#9087" class="Bound">A</a> <a id="9089" class="Symbol">:</a> <a id="9091" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9096" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="9097" class="Symbol">}</a> <a id="9099" class="Symbol">{</a><a id="9100" href="Cubical.Foundations.Equiv.Properties.html#9100" class="Bound">B</a> <a id="9102" class="Symbol">:</a> <a id="9104" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9109" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="9111" class="Symbol">}</a>
                   <a id="9132" class="Symbol">→</a> <a id="9134" class="Symbol">(</a><a id="9135" href="Cubical.Foundations.Equiv.Properties.html#9135" class="Bound">f</a> <a id="9137" class="Symbol">:</a> <a id="9139" href="Cubical.Foundations.Equiv.Properties.html#9087" class="Bound">A</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="Cubical.Foundations.Equiv.Properties.html#9100" class="Bound">B</a><a id="9144" class="Symbol">)</a> <a id="9146" class="Symbol">→</a> <a id="9148" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9156" href="Cubical.Foundations.Equiv.Properties.html#9087" class="Bound">A</a> <a id="9158" class="Symbol">→</a> <a id="9160" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9168" href="Cubical.Foundations.Equiv.Properties.html#9100" class="Bound">B</a>
                   <a id="9189" class="Symbol">→</a> <a id="9191" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9199" href="Cubical.Foundations.Equiv.Properties.html#9135" class="Bound">f</a>
<a id="9201" href="Cubical.Foundations.Equiv.Properties.html#9065" class="Function">isEquivFromIsContr</a> <a id="9220" href="Cubical.Foundations.Equiv.Properties.html#9220" class="Bound">f</a> <a id="9222" href="Cubical.Foundations.Equiv.Properties.html#9222" class="Bound">isContrA</a> <a id="9231" href="Cubical.Foundations.Equiv.Properties.html#9231" class="Bound">isContrB</a> <a id="9240" class="Symbol">=</a>
  <a id="9244" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9250" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9258" class="Symbol">(λ</a> <a id="9261" href="Cubical.Foundations.Equiv.Properties.html#9261" class="Bound">i</a> <a id="9263" href="Cubical.Foundations.Equiv.Properties.html#9263" class="Bound">x</a> <a id="9265" class="Symbol">→</a> <a id="9267" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="9282" href="Cubical.Foundations.Equiv.Properties.html#9231" class="Bound">isContrB</a> <a id="9291" class="Symbol">(</a><a id="9292" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9296" href="Cubical.Foundations.Equiv.Properties.html#9330" class="Function">B≃A</a> <a id="9300" href="Cubical.Foundations.Equiv.Properties.html#9263" class="Bound">x</a><a id="9301" class="Symbol">)</a> <a id="9303" class="Symbol">(</a><a id="9304" href="Cubical.Foundations.Equiv.Properties.html#9220" class="Bound">f</a> <a id="9306" href="Cubical.Foundations.Equiv.Properties.html#9263" class="Bound">x</a><a id="9307" class="Symbol">)</a> <a id="9309" href="Cubical.Foundations.Equiv.Properties.html#9261" class="Bound">i</a><a id="9310" class="Symbol">)</a> <a id="9312" class="Symbol">(</a><a id="9313" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9317" href="Cubical.Foundations.Equiv.Properties.html#9330" class="Function">B≃A</a><a id="9320" class="Symbol">)</a>
  <a id="9324" class="Keyword">where</a> <a id="9330" href="Cubical.Foundations.Equiv.Properties.html#9330" class="Function">B≃A</a> <a id="9334" class="Symbol">=</a> <a id="9336" href="Cubical.Foundations.Equiv.html#6149" class="Function">isContr→Equiv</a> <a id="9350" href="Cubical.Foundations.Equiv.Properties.html#9222" class="Bound">isContrA</a> <a id="9359" href="Cubical.Foundations.Equiv.Properties.html#9231" class="Bound">isContrB</a>

<a id="isEquiv[f∘equivFunA≃B]→isEquiv[f]"></a><a id="9369" href="Cubical.Foundations.Equiv.Properties.html#9369" class="Function">isEquiv[f∘equivFunA≃B]→isEquiv[f]</a> <a id="9403" class="Symbol">:</a> <a id="9405" class="Symbol">{</a><a id="9406" href="Cubical.Foundations.Equiv.Properties.html#9406" class="Bound">A</a> <a id="9408" class="Symbol">:</a> <a id="9410" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9415" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="9416" class="Symbol">}</a> <a id="9418" class="Symbol">{</a><a id="9419" href="Cubical.Foundations.Equiv.Properties.html#9419" class="Bound">B</a> <a id="9421" class="Symbol">:</a> <a id="9423" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9428" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="9430" class="Symbol">}</a> <a id="9432" class="Symbol">{</a><a id="9433" href="Cubical.Foundations.Equiv.Properties.html#9433" class="Bound">C</a> <a id="9435" class="Symbol">:</a> <a id="9437" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9442" href="Cubical.Foundations.Equiv.Properties.html#1000" class="Generalizable">ℓ&#39;&#39;</a><a id="9445" class="Symbol">}</a>
                 <a id="9464" class="Symbol">→</a> <a id="9466" class="Symbol">(</a><a id="9467" href="Cubical.Foundations.Equiv.Properties.html#9467" class="Bound">f</a> <a id="9469" class="Symbol">:</a> <a id="9471" href="Cubical.Foundations.Equiv.Properties.html#9419" class="Bound">B</a> <a id="9473" class="Symbol">→</a> <a id="9475" href="Cubical.Foundations.Equiv.Properties.html#9433" class="Bound">C</a><a id="9476" class="Symbol">)</a> <a id="9478" class="Symbol">(</a><a id="9479" href="Cubical.Foundations.Equiv.Properties.html#9479" class="Bound">A≃B</a> <a id="9483" class="Symbol">:</a> <a id="9485" href="Cubical.Foundations.Equiv.Properties.html#9406" class="Bound">A</a> <a id="9487" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9489" href="Cubical.Foundations.Equiv.Properties.html#9419" class="Bound">B</a><a id="9490" class="Symbol">)</a>
                 <a id="9509" class="Symbol">→</a> <a id="9511" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9519" class="Symbol">(</a><a id="9520" href="Cubical.Foundations.Equiv.Properties.html#9467" class="Bound">f</a> <a id="9522" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9524" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9533" href="Cubical.Foundations.Equiv.Properties.html#9479" class="Bound">A≃B</a><a id="9536" class="Symbol">)</a>
                 <a id="9555" class="Symbol">→</a> <a id="9557" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9565" href="Cubical.Foundations.Equiv.Properties.html#9467" class="Bound">f</a>
<a id="9567" href="Cubical.Foundations.Equiv.Properties.html#9369" class="Function">isEquiv[f∘equivFunA≃B]→isEquiv[f]</a> <a id="9601" href="Cubical.Foundations.Equiv.Properties.html#9601" class="Bound">f</a> <a id="9603" class="Symbol">(</a><a id="9604" href="Cubical.Foundations.Equiv.Properties.html#9604" class="Bound">g</a> <a id="9606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9608" href="Cubical.Foundations.Equiv.Properties.html#9608" class="Bound">gIsEquiv</a><a id="9616" class="Symbol">)</a> <a id="9618" href="Cubical.Foundations.Equiv.Properties.html#9618" class="Bound">f∘gIsEquiv</a>  <a id="9630" class="Symbol">=</a>
  <a id="9634" href="Cubical.Foundations.Equiv.html#10917" class="Function">precomposesToId→Equiv</a> <a id="9656" href="Cubical.Foundations.Equiv.Properties.html#9601" class="Bound">f</a> <a id="9658" class="Symbol">_</a> <a id="9660" href="Cubical.Foundations.Equiv.Properties.html#9681" class="Function">w</a> <a id="9662" href="Cubical.Foundations.Equiv.Properties.html#9804" class="Function">w&#39;</a>
    <a id="9669" class="Keyword">where</a>
      <a id="9681" href="Cubical.Foundations.Equiv.Properties.html#9681" class="Function">w</a> <a id="9683" class="Symbol">:</a> <a id="9685" href="Cubical.Foundations.Equiv.Properties.html#9601" class="Bound">f</a> <a id="9687" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9689" href="Cubical.Foundations.Equiv.Properties.html#9604" class="Bound">g</a> <a id="9691" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9693" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9702" class="Symbol">(</a><a id="9703" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="9712" class="Symbol">(_</a> <a id="9715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9717" href="Cubical.Foundations.Equiv.Properties.html#9618" class="Bound">f∘gIsEquiv</a><a id="9727" class="Symbol">))</a> <a id="9730" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9732" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="9738" class="Symbol">_</a>
      <a id="9746" href="Cubical.Foundations.Equiv.Properties.html#9681" class="Function">w</a> <a id="9748" class="Symbol">=</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9756" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9760" class="Symbol">(</a><a id="9761" href="Cubical.Foundations.Equiv.html#5195" class="Function">invEquiv-is-linv</a> <a id="9778" class="Symbol">(_</a> <a id="9781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9783" href="Cubical.Foundations.Equiv.Properties.html#9618" class="Bound">f∘gIsEquiv</a><a id="9793" class="Symbol">)))</a>

      <a id="9804" href="Cubical.Foundations.Equiv.Properties.html#9804" class="Function">w&#39;</a> <a id="9807" class="Symbol">:</a> <a id="9809" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9817" class="Symbol">(</a><a id="9818" href="Cubical.Foundations.Equiv.Properties.html#9604" class="Bound">g</a> <a id="9820" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9822" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9831" class="Symbol">(</a><a id="9832" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="9841" class="Symbol">(_</a> <a id="9844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9846" href="Cubical.Foundations.Equiv.Properties.html#9618" class="Bound">f∘gIsEquiv</a><a id="9856" class="Symbol">)))</a>
      <a id="9866" href="Cubical.Foundations.Equiv.Properties.html#9804" class="Function">w&#39;</a> <a id="9869" class="Symbol">=</a> <a id="9871" class="Symbol">(</a><a id="9872" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9876" class="Symbol">(</a><a id="9877" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="9897" class="Symbol">(_</a> <a id="9900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9902" href="Cubical.Foundations.Equiv.Properties.html#9618" class="Bound">f∘gIsEquiv</a><a id="9912" class="Symbol">)</a> <a id="9914" class="Symbol">)</a> <a id="9916" class="Symbol">(_</a> <a id="9919" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9921" href="Cubical.Foundations.Equiv.Properties.html#9608" class="Bound">gIsEquiv</a><a id="9929" class="Symbol">)))</a>

<a id="isEquiv[equivFunA≃B∘f]→isEquiv[f]"></a><a id="9934" href="Cubical.Foundations.Equiv.Properties.html#9934" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="9968" class="Symbol">:</a> <a id="9970" class="Symbol">{</a><a id="9971" href="Cubical.Foundations.Equiv.Properties.html#9971" class="Bound">A</a> <a id="9973" class="Symbol">:</a> <a id="9975" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9980" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="9981" class="Symbol">}</a> <a id="9983" class="Symbol">{</a><a id="9984" href="Cubical.Foundations.Equiv.Properties.html#9984" class="Bound">B</a> <a id="9986" class="Symbol">:</a> <a id="9988" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9993" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="9995" class="Symbol">}</a> <a id="9997" class="Symbol">{</a><a id="9998" href="Cubical.Foundations.Equiv.Properties.html#9998" class="Bound">C</a> <a id="10000" class="Symbol">:</a> <a id="10002" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10007" href="Cubical.Foundations.Equiv.Properties.html#1000" class="Generalizable">ℓ&#39;&#39;</a><a id="10010" class="Symbol">}</a>
                 <a id="10029" class="Symbol">→</a> <a id="10031" class="Symbol">(</a><a id="10032" href="Cubical.Foundations.Equiv.Properties.html#10032" class="Bound">f</a> <a id="10034" class="Symbol">:</a> <a id="10036" href="Cubical.Foundations.Equiv.Properties.html#9998" class="Bound">C</a> <a id="10038" class="Symbol">→</a> <a id="10040" href="Cubical.Foundations.Equiv.Properties.html#9971" class="Bound">A</a><a id="10041" class="Symbol">)</a> <a id="10043" class="Symbol">(</a><a id="10044" href="Cubical.Foundations.Equiv.Properties.html#10044" class="Bound">A≃B</a> <a id="10048" class="Symbol">:</a> <a id="10050" href="Cubical.Foundations.Equiv.Properties.html#9971" class="Bound">A</a> <a id="10052" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10054" href="Cubical.Foundations.Equiv.Properties.html#9984" class="Bound">B</a><a id="10055" class="Symbol">)</a>
                 <a id="10074" class="Symbol">→</a> <a id="10076" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10084" class="Symbol">(</a><a id="10085" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10094" href="Cubical.Foundations.Equiv.Properties.html#10044" class="Bound">A≃B</a> <a id="10098" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10100" href="Cubical.Foundations.Equiv.Properties.html#10032" class="Bound">f</a><a id="10101" class="Symbol">)</a>
                 <a id="10120" class="Symbol">→</a> <a id="10122" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10130" href="Cubical.Foundations.Equiv.Properties.html#10032" class="Bound">f</a>
<a id="10132" href="Cubical.Foundations.Equiv.Properties.html#9934" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="10166" href="Cubical.Foundations.Equiv.Properties.html#10166" class="Bound">f</a> <a id="10168" class="Symbol">(</a><a id="10169" href="Cubical.Foundations.Equiv.Properties.html#10169" class="Bound">g</a> <a id="10171" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10173" href="Cubical.Foundations.Equiv.Properties.html#10173" class="Bound">gIsEquiv</a><a id="10181" class="Symbol">)</a> <a id="10183" href="Cubical.Foundations.Equiv.Properties.html#10183" class="Bound">g∘fIsEquiv</a>  <a id="10195" class="Symbol">=</a>
  <a id="10199" href="Cubical.Foundations.Equiv.html#10500" class="Function">composesToId→Equiv</a> <a id="10218" class="Symbol">_</a> <a id="10220" href="Cubical.Foundations.Equiv.Properties.html#10166" class="Bound">f</a> <a id="10222" href="Cubical.Foundations.Equiv.Properties.html#10243" class="Function">w</a> <a id="10224" href="Cubical.Foundations.Equiv.Properties.html#10366" class="Function">w&#39;</a>
    <a id="10231" class="Keyword">where</a>
      <a id="10243" href="Cubical.Foundations.Equiv.Properties.html#10243" class="Function">w</a> <a id="10245" class="Symbol">:</a> <a id="10247" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10256" class="Symbol">(</a><a id="10257" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="10266" class="Symbol">(_</a> <a id="10269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10271" href="Cubical.Foundations.Equiv.Properties.html#10183" class="Bound">g∘fIsEquiv</a><a id="10281" class="Symbol">))</a> <a id="10284" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10286" href="Cubical.Foundations.Equiv.Properties.html#10169" class="Bound">g</a> <a id="10288" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10290" href="Cubical.Foundations.Equiv.Properties.html#10166" class="Bound">f</a> <a id="10292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10294" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="10300" class="Symbol">_</a>
      <a id="10308" href="Cubical.Foundations.Equiv.Properties.html#10243" class="Function">w</a> <a id="10310" class="Symbol">=</a> <a id="10312" class="Symbol">(</a><a id="10313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10318" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10322" class="Symbol">(</a><a id="10323" href="Cubical.Foundations.Equiv.html#5076" class="Function">invEquiv-is-rinv</a> <a id="10340" class="Symbol">(_</a> <a id="10343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10345" href="Cubical.Foundations.Equiv.Properties.html#10183" class="Bound">g∘fIsEquiv</a><a id="10355" class="Symbol">)))</a>

      <a id="10366" href="Cubical.Foundations.Equiv.Properties.html#10366" class="Function">w&#39;</a> <a id="10369" class="Symbol">:</a> <a id="10371" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10379" class="Symbol">(</a><a id="10380" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10389" class="Symbol">(</a><a id="10390" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="10399" class="Symbol">(_</a> <a id="10402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10404" href="Cubical.Foundations.Equiv.Properties.html#10183" class="Bound">g∘fIsEquiv</a><a id="10414" class="Symbol">))</a> <a id="10417" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10419" href="Cubical.Foundations.Equiv.Properties.html#10169" class="Bound">g</a><a id="10420" class="Symbol">)</a>
      <a id="10428" href="Cubical.Foundations.Equiv.Properties.html#10366" class="Function">w&#39;</a> <a id="10431" class="Symbol">=</a> <a id="10433" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10437" class="Symbol">(</a><a id="10438" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="10448" class="Symbol">(_</a> <a id="10451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10453" href="Cubical.Foundations.Equiv.Properties.html#10173" class="Bound">gIsEquiv</a><a id="10461" class="Symbol">)</a> <a id="10463" class="Symbol">(</a><a id="10464" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="10473" class="Symbol">(_</a> <a id="10476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10478" href="Cubical.Foundations.Equiv.Properties.html#10183" class="Bound">g∘fIsEquiv</a><a id="10488" class="Symbol">)))</a>

<a id="isPointedTarget→isEquiv→isEquiv"></a><a id="10493" href="Cubical.Foundations.Equiv.Properties.html#10493" class="Function">isPointedTarget→isEquiv→isEquiv</a> <a id="10525" class="Symbol">:</a> <a id="10527" class="Symbol">{</a><a id="10528" href="Cubical.Foundations.Equiv.Properties.html#10528" class="Bound">A</a> <a id="10530" href="Cubical.Foundations.Equiv.Properties.html#10530" class="Bound">B</a> <a id="10532" class="Symbol">:</a> <a id="10534" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10539" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="10540" class="Symbol">}</a> <a id="10542" class="Symbol">(</a><a id="10543" href="Cubical.Foundations.Equiv.Properties.html#10543" class="Bound">f</a> <a id="10545" class="Symbol">:</a> <a id="10547" href="Cubical.Foundations.Equiv.Properties.html#10528" class="Bound">A</a> <a id="10549" class="Symbol">→</a> <a id="10551" href="Cubical.Foundations.Equiv.Properties.html#10530" class="Bound">B</a><a id="10552" class="Symbol">)</a>
    <a id="10558" class="Symbol">→</a> <a id="10560" class="Symbol">(</a><a id="10561" href="Cubical.Foundations.Equiv.Properties.html#10530" class="Bound">B</a> <a id="10563" class="Symbol">→</a> <a id="10565" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10573" href="Cubical.Foundations.Equiv.Properties.html#10543" class="Bound">f</a><a id="10574" class="Symbol">)</a> <a id="10576" class="Symbol">→</a> <a id="10578" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10586" href="Cubical.Foundations.Equiv.Properties.html#10543" class="Bound">f</a>
<a id="10588" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10600" class="Symbol">(</a><a id="10601" href="Cubical.Foundations.Equiv.Properties.html#10493" class="Function">isPointedTarget→isEquiv→isEquiv</a> <a id="10633" href="Cubical.Foundations.Equiv.Properties.html#10633" class="Bound">f</a> <a id="10635" href="Cubical.Foundations.Equiv.Properties.html#10635" class="Bound">hf</a><a id="10637" class="Symbol">)</a> <a id="10639" class="Symbol">=</a>
  <a id="10643" class="Symbol">λ</a> <a id="10645" href="Cubical.Foundations.Equiv.Properties.html#10645" class="Bound">y</a> <a id="10647" class="Symbol">→</a> <a id="10649" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10661" class="Symbol">(</a><a id="10662" href="Cubical.Foundations.Equiv.Properties.html#10635" class="Bound">hf</a> <a id="10665" href="Cubical.Foundations.Equiv.Properties.html#10645" class="Bound">y</a><a id="10666" class="Symbol">)</a> <a id="10668" href="Cubical.Foundations.Equiv.Properties.html#10645" class="Bound">y</a>

<a id="10671" class="Keyword">module</a> <a id="10678" href="Cubical.Foundations.Equiv.Properties.html#10678" class="Module">_</a> <a id="10680" class="Symbol">{</a><a id="10681" href="Cubical.Foundations.Equiv.Properties.html#10681" class="Bound">ℓ</a> <a id="10683" href="Cubical.Foundations.Equiv.Properties.html#10683" class="Bound">ℓ&#39;</a> <a id="10686" href="Cubical.Foundations.Equiv.Properties.html#10686" class="Bound">ℓ&#39;&#39;</a><a id="10689" class="Symbol">}</a> <a id="10691" class="Symbol">{</a><a id="10692" href="Cubical.Foundations.Equiv.Properties.html#10692" class="Bound">A</a> <a id="10694" class="Symbol">:</a> <a id="10696" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10701" href="Cubical.Foundations.Equiv.Properties.html#10681" class="Bound">ℓ</a><a id="10702" class="Symbol">}</a> <a id="10704" class="Symbol">{</a><a id="10705" href="Cubical.Foundations.Equiv.Properties.html#10705" class="Bound">A&#39;</a> <a id="10708" class="Symbol">:</a> <a id="10710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10715" href="Cubical.Foundations.Equiv.Properties.html#10683" class="Bound">ℓ&#39;</a><a id="10717" class="Symbol">}</a> <a id="10719" class="Symbol">{</a><a id="10720" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">C</a> <a id="10722" class="Symbol">:</a> <a id="10724" href="Cubical.Foundations.Equiv.Properties.html#10692" class="Bound">A</a> <a id="10726" class="Symbol">→</a> <a id="10728" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10733" href="Cubical.Foundations.Equiv.Properties.html#10686" class="Bound">ℓ&#39;&#39;</a><a id="10736" class="Symbol">}</a> <a id="10738" class="Symbol">(</a><a id="10739" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="10742" class="Symbol">:</a> <a id="10744" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10748" href="Cubical.Foundations.Equiv.Properties.html#10705" class="Bound">A&#39;</a> <a id="10751" href="Cubical.Foundations.Equiv.Properties.html#10692" class="Bound">A</a><a id="10752" class="Symbol">)</a> <a id="10754" class="Keyword">where</a>
  <a id="10762" class="Keyword">private</a>
    <a id="10774" href="Cubical.Foundations.Equiv.Properties.html#10774" class="Function">is*</a> <a id="10778" class="Symbol">=</a> <a id="10780" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2321" class="Function">iso→HAEquiv</a> <a id="10792" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="10795" class="Symbol">.</a><a id="10796" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="10803" href="Cubical.Foundations.Equiv.Properties.html#10803" class="Function">domIsoDep</a> <a id="10813" class="Symbol">:</a> <a id="10815" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10819" class="Symbol">((</a><a id="10821" href="Cubical.Foundations.Equiv.Properties.html#10821" class="Bound">a</a> <a id="10823" class="Symbol">:</a> <a id="10825" href="Cubical.Foundations.Equiv.Properties.html#10692" class="Bound">A</a><a id="10826" class="Symbol">)</a> <a id="10828" class="Symbol">→</a> <a id="10830" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">C</a> <a id="10832" href="Cubical.Foundations.Equiv.Properties.html#10821" class="Bound">a</a><a id="10833" class="Symbol">)</a> <a id="10835" class="Symbol">((</a><a id="10837" href="Cubical.Foundations.Equiv.Properties.html#10837" class="Bound">a</a> <a id="10839" class="Symbol">:</a> <a id="10841" href="Cubical.Foundations.Equiv.Properties.html#10705" class="Bound">A&#39;</a><a id="10843" class="Symbol">)</a> <a id="10845" class="Symbol">→</a> <a id="10847" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">C</a> <a id="10849" class="Symbol">(</a><a id="10850" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10858" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="10861" href="Cubical.Foundations.Equiv.Properties.html#10837" class="Bound">a</a><a id="10862" class="Symbol">))</a>
  <a id="10867" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10875" href="Cubical.Foundations.Equiv.Properties.html#10803" class="Function">domIsoDep</a> <a id="10885" href="Cubical.Foundations.Equiv.Properties.html#10885" class="Bound">f</a> <a id="10887" href="Cubical.Foundations.Equiv.Properties.html#10887" class="Bound">x</a> <a id="10889" class="Symbol">=</a> <a id="10891" href="Cubical.Foundations.Equiv.Properties.html#10885" class="Bound">f</a> <a id="10893" class="Symbol">(</a><a id="10894" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10902" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="10905" href="Cubical.Foundations.Equiv.Properties.html#10887" class="Bound">x</a><a id="10906" class="Symbol">)</a>
  <a id="10910" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10918" href="Cubical.Foundations.Equiv.Properties.html#10803" class="Function">domIsoDep</a> <a id="10928" href="Cubical.Foundations.Equiv.Properties.html#10928" class="Bound">f</a> <a id="10930" href="Cubical.Foundations.Equiv.Properties.html#10930" class="Bound">x</a> <a id="10932" class="Symbol">=</a> <a id="10934" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10940" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">C</a> <a id="10942" class="Symbol">(</a><a id="10943" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="10958" href="Cubical.Foundations.Equiv.Properties.html#10774" class="Function">is*</a> <a id="10962" href="Cubical.Foundations.Equiv.Properties.html#10930" class="Bound">x</a><a id="10963" class="Symbol">)</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Cubical.Foundations.Equiv.Properties.html#10928" class="Bound">f</a> <a id="10968" class="Symbol">(</a><a id="10969" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10977" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="10980" href="Cubical.Foundations.Equiv.Properties.html#10930" class="Bound">x</a><a id="10981" class="Symbol">))</a>
  <a id="10986" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="10999" href="Cubical.Foundations.Equiv.Properties.html#10803" class="Function">domIsoDep</a> <a id="11009" href="Cubical.Foundations.Equiv.Properties.html#11009" class="Bound">f</a> <a id="11011" class="Symbol">=</a>
    <a id="11017" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11024" class="Symbol">λ</a> <a id="11026" href="Cubical.Foundations.Equiv.Properties.html#11026" class="Bound">x</a> <a id="11028" class="Symbol">→</a> <a id="11030" class="Symbol">(λ</a> <a id="11033" href="Cubical.Foundations.Equiv.Properties.html#11033" class="Bound">j</a> <a id="11035" class="Symbol">→</a> <a id="11037" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11043" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">C</a> <a id="11045" class="Symbol">(</a><a id="11046" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="11060" href="Cubical.Foundations.Equiv.Properties.html#10774" class="Function">is*</a> <a id="11064" href="Cubical.Foundations.Equiv.Properties.html#11026" class="Bound">x</a> <a id="11066" class="Symbol">(</a><a id="11067" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11069" href="Cubical.Foundations.Equiv.Properties.html#11033" class="Bound">j</a><a id="11070" class="Symbol">))</a>
      <a id="11079" class="Symbol">(</a><a id="11080" href="Cubical.Foundations.Equiv.Properties.html#11009" class="Bound">f</a> <a id="11082" class="Symbol">(</a><a id="11083" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11091" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="11094" class="Symbol">(</a><a id="11095" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11103" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="11106" href="Cubical.Foundations.Equiv.Properties.html#11026" class="Bound">x</a><a id="11107" class="Symbol">))))</a>
      <a id="11118" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11120" class="Symbol">λ</a> <a id="11122" href="Cubical.Foundations.Equiv.Properties.html#11122" class="Bound">j</a> <a id="11124" class="Symbol">→</a> <a id="11126" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="11133" class="Symbol">(λ</a> <a id="11136" href="Cubical.Foundations.Equiv.Properties.html#11136" class="Bound">i</a> <a id="11138" class="Symbol">→</a> <a id="11140" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">C</a> <a id="11142" class="Symbol">(</a><a id="11143" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11151" href="Cubical.Foundations.Equiv.Properties.html#10739" class="Bound">is</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="11170" href="Cubical.Foundations.Equiv.Properties.html#10774" class="Function">is*</a> <a id="11174" href="Cubical.Foundations.Equiv.Properties.html#11026" class="Bound">x</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Cubical.Foundations.Equiv.Properties.html#11136" class="Bound">i</a> <a id="11179" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="11181" href="Cubical.Foundations.Equiv.Properties.html#11122" class="Bound">j</a><a id="11182" class="Symbol">))))</a> <a id="11187" href="Cubical.Foundations.Equiv.Properties.html#11122" class="Bound">j</a>
          <a id="11199" class="Symbol">(</a><a id="11200" href="Cubical.Foundations.Equiv.Properties.html#11009" class="Bound">f</a> <a id="11202" class="Symbol">(</a><a id="11203" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="11218" href="Cubical.Foundations.Equiv.Properties.html#10774" class="Function">is*</a> <a id="11222" href="Cubical.Foundations.Equiv.Properties.html#11026" class="Bound">x</a> <a id="11224" href="Cubical.Foundations.Equiv.Properties.html#11122" class="Bound">j</a><a id="11225" class="Symbol">))</a>
  <a id="11230" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="11242" href="Cubical.Foundations.Equiv.Properties.html#10803" class="Function">domIsoDep</a> <a id="11252" href="Cubical.Foundations.Equiv.Properties.html#11252" class="Bound">f</a> <a id="11254" href="Cubical.Foundations.Equiv.Properties.html#11254" class="Bound">j</a> <a id="11256" href="Cubical.Foundations.Equiv.Properties.html#11256" class="Bound">x</a> <a id="11258" class="Symbol">=</a>
    <a id="11264" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="11271" class="Symbol">(λ</a> <a id="11274" href="Cubical.Foundations.Equiv.Properties.html#11274" class="Bound">i</a> <a id="11276" class="Symbol">→</a> <a id="11278" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">C</a> <a id="11280" class="Symbol">(</a><a id="11281" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="11296" href="Cubical.Foundations.Equiv.Properties.html#10774" class="Function">is*</a> <a id="11300" href="Cubical.Foundations.Equiv.Properties.html#11256" class="Bound">x</a> <a id="11302" class="Symbol">(</a><a id="11303" href="Cubical.Foundations.Equiv.Properties.html#11274" class="Bound">i</a> <a id="11305" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="11307" href="Cubical.Foundations.Equiv.Properties.html#11254" class="Bound">j</a><a id="11308" class="Symbol">)))</a> <a id="11312" href="Cubical.Foundations.Equiv.Properties.html#11254" class="Bound">j</a> <a id="11314" class="Symbol">(</a><a id="11315" href="Cubical.Foundations.Equiv.Properties.html#11252" class="Bound">f</a> <a id="11317" class="Symbol">(</a><a id="11318" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="11333" href="Cubical.Foundations.Equiv.Properties.html#10774" class="Function">is*</a> <a id="11337" href="Cubical.Foundations.Equiv.Properties.html#11256" class="Bound">x</a> <a id="11339" href="Cubical.Foundations.Equiv.Properties.html#11254" class="Bound">j</a><a id="11340" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Equiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Theory about equivalences

Definitions are in Core/Glue.agda but re-exported by this module

- isEquiv is a proposition ([isPropIsEquiv])
- Any isomorphism is an equivalence ([isoToEquiv])

There are more statements about equivalences in Equiv/Properties.agda:

- if f is an equivalence then (cong f) is an equivalence
- if f is an equivalence then precomposition with f is an equivalence
- if f is an equivalence then postcomposition with f is an equivalence

-}</a>
<a id="469" class="Keyword">module</a> <a id="476" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a> <a id="502" class="Keyword">where</a>

<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a> <a id="678" class="Keyword">public</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="722" class="Keyword">private</a>
  <a id="732" class="Keyword">variable</a>
    <a id="745" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a> <a id="747" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a> <a id="750" href="Cubical.Foundations.Equiv.html#750" class="Generalizable">ℓ&#39;&#39;</a>  <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="767" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="769" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="771" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="773" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a> <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="782" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a>

<a id="785" class="Keyword">infixr</a> <a id="792" class="Number">30</a> <a id="795" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">_∙ₑ_</a>

<a id="equivIsEquiv"></a><a id="801" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">(</a><a id="817" href="Cubical.Foundations.Equiv.html#817" class="Bound">e</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="823" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="825" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="826" class="Symbol">)</a> <a id="828" class="Symbol">→</a> <a id="830" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="838" class="Symbol">(</a><a id="839" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="848" href="Cubical.Foundations.Equiv.html#817" class="Bound">e</a><a id="849" class="Symbol">)</a>
<a id="851" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="864" href="Cubical.Foundations.Equiv.html#864" class="Bound">e</a> <a id="866" class="Symbol">=</a> <a id="868" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="872" href="Cubical.Foundations.Equiv.html#864" class="Bound">e</a>

<a id="equivCtr"></a><a id="875" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="884" class="Symbol">:</a> <a id="886" class="Symbol">(</a><a id="887" href="Cubical.Foundations.Equiv.html#887" class="Bound">e</a> <a id="889" class="Symbol">:</a> <a id="891" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="893" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="895" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">(</a><a id="899" href="Cubical.Foundations.Equiv.html#899" class="Bound">y</a> <a id="901" class="Symbol">:</a> <a id="903" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="914" class="Symbol">(</a><a id="915" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="924" href="Cubical.Foundations.Equiv.html#887" class="Bound">e</a><a id="925" class="Symbol">)</a> <a id="927" href="Cubical.Foundations.Equiv.html#899" class="Bound">y</a>
<a id="929" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="938" href="Cubical.Foundations.Equiv.html#938" class="Bound">e</a> <a id="940" href="Cubical.Foundations.Equiv.html#940" class="Bound">y</a> <a id="942" class="Symbol">=</a> <a id="944" href="Cubical.Foundations.Equiv.html#938" class="Bound">e</a> <a id="946" class="Symbol">.</a><a id="947" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="951" class="Symbol">.</a><a id="952" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="964" href="Cubical.Foundations.Equiv.html#940" class="Bound">y</a> <a id="966" class="Symbol">.</a><a id="967" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="equivCtrPath"></a><a id="972" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="985" class="Symbol">:</a> <a id="987" class="Symbol">(</a><a id="988" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a> <a id="990" class="Symbol">:</a> <a id="992" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="994" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="996" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">(</a><a id="1000" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a>
  <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Foundations.Equiv.html#1012" class="Bound">v</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1032" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a><a id="1033" class="Symbol">)</a> <a id="1035" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1045" class="Symbol">_</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="1057" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a> <a id="1059" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a><a id="1060" class="Symbol">)</a> <a id="1062" href="Cubical.Foundations.Equiv.html#1012" class="Bound">v</a>
<a id="1064" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="1077" href="Cubical.Foundations.Equiv.html#1077" class="Bound">e</a> <a id="1079" href="Cubical.Foundations.Equiv.html#1079" class="Bound">y</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Equiv.html#1077" class="Bound">e</a> <a id="1085" class="Symbol">.</a><a id="1086" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1090" class="Symbol">.</a><a id="1091" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1103" href="Cubical.Foundations.Equiv.html#1079" class="Bound">y</a> <a id="1105" class="Symbol">.</a><a id="1106" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>


<a id="1112" class="Comment">-- Proof using isPropIsContr. This is slow and the direct proof below is better</a>

<a id="isPropIsEquiv&#39;"></a><a id="1193" href="Cubical.Foundations.Equiv.html#1193" class="Function">isPropIsEquiv&#39;</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Cubical.Foundations.Equiv.html#1211" class="Bound">f</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1240" href="Cubical.Foundations.Equiv.html#1211" class="Bound">f</a><a id="1241" class="Symbol">)</a>
<a id="1243" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Cubical.Foundations.Equiv.html#1193" class="Function">isPropIsEquiv&#39;</a> <a id="1271" href="Cubical.Foundations.Equiv.html#1271" class="Bound">f</a> <a id="1273" href="Cubical.Foundations.Equiv.html#1273" class="Bound">u0</a> <a id="1276" href="Cubical.Foundations.Equiv.html#1276" class="Bound">u1</a> <a id="1279" href="Cubical.Foundations.Equiv.html#1279" class="Bound">i</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a> <a id="1284" class="Symbol">=</a>
  <a id="1288" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Cubical.Foundations.Equiv.html#1273" class="Bound">u0</a> <a id="1306" class="Symbol">.</a><a id="1307" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1319" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a><a id="1320" class="Symbol">)</a> <a id="1322" class="Symbol">(</a><a id="1323" href="Cubical.Foundations.Equiv.html#1276" class="Bound">u1</a> <a id="1326" class="Symbol">.</a><a id="1327" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1339" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.Foundations.Equiv.html#1279" class="Bound">i</a>

<a id="1345" class="Comment">-- Direct proof that computes quite ok (can be optimized further if</a>
<a id="1413" class="Comment">-- necessary, see:</a>
<a id="1432" class="Comment">-- https://github.com/mortberg/cubicaltt/blob/pi4s3_dimclosures/examples/brunerie2.ctt#L562</a>

<a id="isPropIsEquiv"></a><a id="1525" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Foundations.Equiv.html#1542" class="Bound">f</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1571" href="Cubical.Foundations.Equiv.html#1542" class="Bound">f</a><a id="1572" class="Symbol">)</a>
<a id="1574" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1601" href="Cubical.Foundations.Equiv.html#1601" class="Bound">f</a> <a id="1603" href="Cubical.Foundations.Equiv.html#1603" class="Bound">p</a> <a id="1605" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1607" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">=</a>
  <a id="1616" class="Keyword">let</a> <a id="1620" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Cubical.Foundations.Equiv.html#1603" class="Bound">p</a> <a id="1627" class="Symbol">.</a><a id="1628" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1640" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1642" class="Symbol">.</a><a id="1643" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
      <a id="1653" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1660" class="Symbol">.</a><a id="1661" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1673" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1675" class="Symbol">.</a><a id="1676" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="1682" class="Keyword">in</a> <a id="1685" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1691" class="Symbol">.</a><a id="1692" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1704" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1706" class="Symbol">.</a><a id="1707" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a>
   <a id="1717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1719" class="Symbol">λ</a> <a id="1721" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1723" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="1733" class="Symbol">(λ</a> <a id="1736" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a> <a id="1738" class="Symbol">→</a> <a id="1740" class="Symbol">λ</a> <a id="1742" class="Symbol">{</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1758" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1760" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a>
                            <a id="1790" class="Symbol">;</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1806" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1811" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1813" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1815" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a><a id="1816" class="Symbol">)</a>
                            <a id="1846" class="Symbol">;</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1866" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1871" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a><a id="1872" class="Symbol">))</a> <a id="1875" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a>
                            <a id="1905" class="Symbol">;</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1914" class="Symbol">)</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1920" class="Symbol">})</a>
                   <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1946" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1951" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1953" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a><a id="1954" class="Symbol">))</a>

<a id="equivPathP"></a><a id="1958" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a> <a id="1969" class="Symbol">:</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1985" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2002" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">{</a><a id="2007" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2013" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2016" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2018" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2020" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2022" class="Symbol">}</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2031" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2034" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2036" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2038" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2040" class="Symbol">}</a>
                 <a id="2059" class="Symbol">→</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Cubical.Foundations.Equiv.html#2062" class="Bound">h</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2072" class="Symbol">(λ</a> <a id="2075" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2081" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2087" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2093" class="Symbol">.</a><a id="2094" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a> <a id="2102" class="Symbol">.</a><a id="2103" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2106" class="Symbol">))</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2117" class="Symbol">(λ</a> <a id="2120" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2126" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a> <a id="2128" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2130" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2132" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a><a id="2133" class="Symbol">)</a> <a id="2135" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2137" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a>
<a id="2139" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a> <a id="2150" class="Symbol">{</a><a id="2151" class="Argument">e</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Cubical.Foundations.Equiv.html#2155" class="Bound">e</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">{</a><a id="2159" class="Argument">f</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="Cubical.Foundations.Equiv.html#2163" class="Bound">f</a><a id="2164" class="Symbol">}</a> <a id="2166" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2168" class="Symbol">=</a>
  <a id="2172" class="Symbol">λ</a> <a id="2174" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a> <a id="2176" class="Symbol">→</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2181" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a><a id="2182" class="Symbol">)</a> <a id="2184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2186" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="2199" class="Symbol">(λ</a> <a id="2202" href="Cubical.Foundations.Equiv.html#2202" class="Bound">i</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2223" href="Cubical.Foundations.Equiv.html#2202" class="Bound">i</a><a id="2224" class="Symbol">))</a> <a id="2227" class="Symbol">(</a><a id="2228" href="Cubical.Foundations.Equiv.html#2155" class="Bound">e</a> <a id="2230" class="Symbol">.</a><a id="2231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.Foundations.Equiv.html#2163" class="Bound">f</a> <a id="2239" class="Symbol">.</a><a id="2240" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a>

<a id="equivEq"></a><a id="2248" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="2256" class="Symbol">:</a> <a id="2258" class="Symbol">{</a><a id="2259" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2261" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a> <a id="2263" class="Symbol">:</a> <a id="2265" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="2267" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2269" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">→</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Cubical.Foundations.Equiv.html#2275" class="Bound">h</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2281" class="Symbol">.</a><a id="2282" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2288" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a> <a id="2290" class="Symbol">.</a><a id="2291" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2300" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2302" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a>
<a id="2304" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a>

<a id="2326" class="Keyword">module</a> <a id="2333" href="Cubical.Foundations.Equiv.html#2333" class="Module">_</a> <a id="2335" class="Symbol">{</a><a id="2336" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2365" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Keyword">where</a>
  <a id="2376" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Cubical.Foundations.Equiv.html#2340" class="Bound">A</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Cubical.Foundations.Equiv.html#2344" class="Bound">B</a>
  <a id="2394" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a>

  <a id="2409" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Cubical.Foundations.Equiv.html#2344" class="Bound">B</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Cubical.Foundations.Equiv.html#2340" class="Bound">A</a>
  <a id="2427" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2435" href="Cubical.Foundations.Equiv.html#2435" class="Bound">y</a> <a id="2437" class="Symbol">=</a> <a id="2439" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2446" class="Symbol">.</a><a id="2447" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2459" href="Cubical.Foundations.Equiv.html#2435" class="Bound">y</a> <a id="2461" class="Symbol">.</a><a id="2462" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2466" class="Symbol">.</a><a id="2467" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="2474" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2492" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2494" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a>
  <a id="2504" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2512" href="Cubical.Foundations.Equiv.html#2512" class="Bound">y</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2523" class="Symbol">.</a><a id="2524" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2536" href="Cubical.Foundations.Equiv.html#2512" class="Bound">y</a> <a id="2538" class="Symbol">.</a><a id="2539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2543" class="Symbol">.</a><a id="2544" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="2551" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2569" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2571" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a>
  <a id="2581" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2589" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a> <a id="2591" href="Cubical.Foundations.Equiv.html#2591" class="Bound">i</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2602" class="Symbol">.</a><a id="2603" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2618" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">.</a><a id="2622" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a> <a id="2629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2631" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2635" class="Symbol">)</a> <a id="2637" href="Cubical.Foundations.Equiv.html#2591" class="Bound">i</a> <a id="2639" class="Symbol">.</a><a id="2640" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="2647" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="2658" class="Symbol">:</a> <a id="2660" class="Symbol">∀</a> <a id="2662" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2685" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a><a id="2686" class="Symbol">))</a> <a id="2689" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2700" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2711" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a><a id="2712" class="Symbol">))</a> <a id="2715" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2722" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="2733" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a> <a id="2735" href="Cubical.Foundations.Equiv.html#2735" class="Bound">i</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2746" class="Symbol">.</a><a id="2747" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2762" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">.</a><a id="2766" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a> <a id="2773" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2779" class="Symbol">)</a> <a id="2781" href="Cubical.Foundations.Equiv.html#2735" class="Bound">i</a> <a id="2783" class="Symbol">.</a><a id="2784" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="2791" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="2804" class="Symbol">:</a> <a id="2806" class="Symbol">∀</a> <a id="2808" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2823" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a><a id="2824" class="Symbol">)</a> <a id="2826" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2828" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2833" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2844" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a><a id="2845" class="Symbol">)</a>
  <a id="2849" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="2862" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="2864" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2866" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2868" class="Symbol">=</a>
    <a id="2874" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="2886" class="Symbol">(λ</a> <a id="2889" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a> <a id="2891" class="Symbol">→</a> <a id="2893" class="Symbol">λ</a>
        <a id="2903" class="Symbol">{</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2912" class="Symbol">)</a> <a id="2914" class="Symbol">→</a> <a id="2916" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2927" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a>
        <a id="2940" class="Symbol">;</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2964" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2969" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2971" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2973" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a><a id="2974" class="Symbol">))</a>
        <a id="2985" class="Symbol">;</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2990" class="Symbol">=</a> <a id="2992" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3009" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="3014" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3016" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3018" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a><a id="3019" class="Symbol">))</a>
        <a id="3030" class="Symbol">;</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3039" class="Symbol">)</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="3045" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a>
        <a id="3055" class="Symbol">})</a>
      <a id="3064" class="Symbol">(</a><a id="3065" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3076" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="3078" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="3080" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a><a id="3081" class="Symbol">)</a>

<a id="3084" class="Keyword">module</a> <a id="3091" href="Cubical.Foundations.Equiv.html#3091" class="Module">_</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3100" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3102" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Keyword">where</a>
  <a id="3113" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Cubical.Foundations.Equiv.html#3102" class="Bound">B</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Cubical.Foundations.Equiv.html#3098" class="Bound">A</a>
  <a id="3129" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3145" class="Symbol">(</a><a id="3146" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3150" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3151" class="Symbol">)</a>

  <a id="3156" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3175" class="Symbol">.</a><a id="3176" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3179" class="Symbol">)</a> <a id="3181" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a>
  <a id="3189" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3210" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3211" class="Symbol">)</a>

  <a id="3216" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3235" class="Symbol">.</a><a id="3236" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3239" class="Symbol">)</a> <a id="3241" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a>
  <a id="3249" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3270" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3271" class="Symbol">)</a>

<a id="3274" class="Keyword">open</a> <a id="3279" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="equivToIso"></a><a id="3284" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">∀</a> <a id="3299" class="Symbol">{</a><a id="3300" href="Cubical.Foundations.Equiv.html#3300" class="Bound">ℓ</a> <a id="3302" href="Cubical.Foundations.Equiv.html#3302" class="Bound">ℓ&#39;</a><a id="3304" class="Symbol">}</a> <a id="3306" class="Symbol">{</a><a id="3307" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3309" class="Symbol">:</a> <a id="3311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3316" href="Cubical.Foundations.Equiv.html#3300" class="Bound">ℓ</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">{</a><a id="3320" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3329" href="Cubical.Foundations.Equiv.html#3302" class="Bound">ℓ&#39;</a><a id="3331" class="Symbol">}</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3337" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3339" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a> <a id="3341" class="Symbol">→</a> <a id="3343" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3347" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3349" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a>
<a id="3351" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3367" href="Cubical.Foundations.Equiv.html#3367" class="Bound">e</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Cubical.Foundations.Equiv.html#3367" class="Bound">e</a> <a id="3374" class="Symbol">.</a><a id="3375" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3379" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3395" href="Cubical.Foundations.Equiv.html#3395" class="Bound">e</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3406" href="Cubical.Foundations.Equiv.html#3395" class="Bound">e</a>
<a id="3408" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3429" href="Cubical.Foundations.Equiv.html#3429" class="Bound">e</a><a id="3430" class="Symbol">)</a> <a id="3432" class="Symbol">=</a> <a id="3434" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3440" href="Cubical.Foundations.Equiv.html#3429" class="Bound">e</a>
<a id="3442" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3462" href="Cubical.Foundations.Equiv.html#3462" class="Bound">e</a><a id="3463" class="Symbol">)</a>  <a id="3466" class="Symbol">=</a> <a id="3468" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3474" href="Cubical.Foundations.Equiv.html#3462" class="Bound">e</a>

<a id="3477" class="Comment">-- TODO: there should be a direct proof of this that doesn&#39;t use equivToIso</a>
<a id="invEquiv"></a><a id="3553" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="3562" class="Symbol">:</a> <a id="3564" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3566" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3568" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3570" class="Symbol">→</a> <a id="3572" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3574" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3576" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="3578" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="3587" href="Cubical.Foundations.Equiv.html#3587" class="Bound">e</a> <a id="3589" class="Symbol">=</a> <a id="3591" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3622" href="Cubical.Foundations.Equiv.html#3587" class="Bound">e</a><a id="3623" class="Symbol">))</a>

<a id="invEquivIdEquiv"></a><a id="3627" href="Cubical.Foundations.Equiv.html#3627" class="Function">invEquivIdEquiv</a> <a id="3643" class="Symbol">:</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.Foundations.Equiv.html#3646" class="Bound">A</a> <a id="3648" class="Symbol">:</a> <a id="3650" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3655" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="3656" class="Symbol">)</a> <a id="3658" class="Symbol">→</a> <a id="3660" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3678" href="Cubical.Foundations.Equiv.html#3646" class="Bound">A</a><a id="3679" class="Symbol">)</a> <a id="3681" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3683" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3691" href="Cubical.Foundations.Equiv.html#3646" class="Bound">A</a>
<a id="3693" href="Cubical.Foundations.Equiv.html#3627" class="Function">invEquivIdEquiv</a> <a id="3709" class="Symbol">_</a> <a id="3711" class="Symbol">=</a> <a id="3713" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="3721" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compEquiv"></a><a id="3727" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3741" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3743" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3745" class="Symbol">→</a> <a id="3747" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3749" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3751" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="3753" class="Symbol">→</a> <a id="3755" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3757" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3759" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a>
<a id="3761" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="3771" href="Cubical.Foundations.Equiv.html#3771" class="Bound">f</a> <a id="3773" href="Cubical.Foundations.Equiv.html#3773" class="Bound">g</a> <a id="3775" class="Symbol">.</a><a id="3776" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3780" class="Symbol">=</a> <a id="3782" href="Cubical.Foundations.Equiv.html#3773" class="Bound">g</a> <a id="3784" class="Symbol">.</a><a id="3785" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3789" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3791" href="Cubical.Foundations.Equiv.html#3771" class="Bound">f</a> <a id="3793" class="Symbol">.</a><a id="3794" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3798" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="3808" class="Symbol">{</a><a id="3809" class="Argument">A</a> <a id="3811" class="Symbol">=</a> <a id="3813" href="Cubical.Foundations.Equiv.html#3813" class="Bound">A</a><a id="3814" class="Symbol">}</a> <a id="3816" class="Symbol">{</a><a id="3817" class="Argument">C</a> <a id="3819" class="Symbol">=</a> <a id="3821" href="Cubical.Foundations.Equiv.html#3821" class="Bound">C</a><a id="3822" class="Symbol">}</a> <a id="3824" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="3826" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="3828" class="Symbol">.</a><a id="3829" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3833" class="Symbol">.</a><a id="3834" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3846" href="Cubical.Foundations.Equiv.html#3846" class="Bound">c</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Cubical.Foundations.Equiv.html#4070" class="Function">contr</a>
  <a id="3858" class="Keyword">where</a>
  <a id="3866" href="Cubical.Foundations.Equiv.html#3866" class="Function">contractG</a> <a id="3876" class="Symbol">=</a> <a id="3878" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="3880" class="Symbol">.</a><a id="3881" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3885" class="Symbol">.</a><a id="3886" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3898" href="Cubical.Foundations.Equiv.html#3846" class="Bound">c</a> <a id="3900" class="Symbol">.</a><a id="3901" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="3908" href="Cubical.Foundations.Equiv.html#3908" class="Function">secFiller</a> <a id="3918" class="Symbol">:</a> <a id="3920" class="Symbol">(</a><a id="3921" href="Cubical.Foundations.Equiv.html#3921" class="Bound">a</a> <a id="3923" class="Symbol">:</a> <a id="3925" href="Cubical.Foundations.Equiv.html#3813" class="Bound">A</a><a id="3926" class="Symbol">)</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Cubical.Foundations.Equiv.html#3929" class="Bound">p</a> <a id="3931" class="Symbol">:</a> <a id="3933" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="3935" class="Symbol">.</a><a id="3936" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3940" class="Symbol">(</a><a id="3941" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="3943" class="Symbol">.</a><a id="3944" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3948" href="Cubical.Foundations.Equiv.html#3921" class="Bound">a</a><a id="3949" class="Symbol">)</a> <a id="3951" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3953" href="Cubical.Foundations.Equiv.html#3846" class="Bound">c</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Symbol">→</a> <a id="3958" class="Symbol">_</a> <a id="3960" class="Comment">{- square in A -}</a>
  <a id="3980" href="Cubical.Foundations.Equiv.html#3908" class="Function">secFiller</a> <a id="3990" href="Cubical.Foundations.Equiv.html#3990" class="Bound">a</a> <a id="3992" href="Cubical.Foundations.Equiv.html#3992" class="Bound">p</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="4012" class="Symbol">(</a><a id="4013" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4025" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4027" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4029" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4032" class="Symbol">)</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Cubical.Foundations.Equiv.html#3866" class="Function">contractG</a> <a id="4045" class="Symbol">(_</a> <a id="4048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4050" href="Cubical.Foundations.Equiv.html#3992" class="Bound">p</a><a id="4051" class="Symbol">)))</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4062" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4064" href="Cubical.Foundations.Equiv.html#3990" class="Bound">a</a><a id="4065" class="Symbol">)</a>

  <a id="4070" href="Cubical.Foundations.Equiv.html#4070" class="Function">contr</a> <a id="4076" class="Symbol">:</a> <a id="4078" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4086" class="Symbol">(</a><a id="4087" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4093" class="Symbol">(</a><a id="4094" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4096" class="Symbol">.</a><a id="4097" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4101" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4103" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4105" class="Symbol">.</a><a id="4106" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4109" class="Symbol">)</a> <a id="4111" href="Cubical.Foundations.Equiv.html#3846" class="Bound">c</a><a id="4112" class="Symbol">)</a>
  <a id="4116" href="Cubical.Foundations.Equiv.html#4070" class="Function">contr</a> <a id="4122" class="Symbol">.</a><a id="4123" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4127" class="Symbol">.</a><a id="4128" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4132" class="Symbol">=</a> <a id="4134" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4140" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4149" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4151" href="Cubical.Foundations.Equiv.html#3846" class="Bound">c</a><a id="4152" class="Symbol">)</a>
  <a id="4156" href="Cubical.Foundations.Equiv.html#4070" class="Function">contr</a> <a id="4162" class="Symbol">.</a><a id="4163" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4167" class="Symbol">.</a><a id="4168" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4172" class="Symbol">=</a> <a id="4174" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4182" class="Symbol">.</a><a id="4183" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4186" class="Symbol">)</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4195" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4204" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4206" href="Cubical.Foundations.Equiv.html#3846" class="Bound">c</a><a id="4207" class="Symbol">))</a> <a id="4210" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4212" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4218" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4220" href="Cubical.Foundations.Equiv.html#3846" class="Bound">c</a>
  <a id="4224" href="Cubical.Foundations.Equiv.html#4070" class="Function">contr</a> <a id="4230" class="Symbol">.</a><a id="4231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Cubical.Foundations.Equiv.html#4236" class="Bound">a</a> <a id="4238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4240" href="Cubical.Foundations.Equiv.html#4240" class="Bound">p</a><a id="4241" class="Symbol">)</a> <a id="4243" href="Cubical.Foundations.Equiv.html#4243" class="Bound">i</a> <a id="4245" class="Symbol">.</a><a id="4246" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4250" class="Symbol">=</a> <a id="4252" href="Cubical.Foundations.Equiv.html#3908" class="Function">secFiller</a> <a id="4262" href="Cubical.Foundations.Equiv.html#4236" class="Bound">a</a> <a id="4264" href="Cubical.Foundations.Equiv.html#4240" class="Bound">p</a> <a id="4266" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4269" href="Cubical.Foundations.Equiv.html#4243" class="Bound">i</a>
  <a id="4273" href="Cubical.Foundations.Equiv.html#4070" class="Function">contr</a> <a id="4279" class="Symbol">.</a><a id="4280" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4284" class="Symbol">(</a><a id="4285" href="Cubical.Foundations.Equiv.html#4285" class="Bound">a</a> <a id="4287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4289" href="Cubical.Foundations.Equiv.html#4289" class="Bound">p</a><a id="4290" class="Symbol">)</a> <a id="4292" href="Cubical.Foundations.Equiv.html#4292" class="Bound">i</a> <a id="4294" class="Symbol">.</a><a id="4295" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4299" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a> <a id="4301" class="Symbol">=</a>
    <a id="4307" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="4319" class="Symbol">(λ</a> <a id="4322" href="Cubical.Foundations.Equiv.html#4322" class="Bound">k</a> <a id="4324" class="Symbol">→</a> <a id="4326" class="Symbol">λ</a>
        <a id="4336" class="Symbol">{</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Foundations.Equiv.html#4292" class="Bound">i</a> <a id="4341" class="Symbol">=</a> <a id="4343" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4345" class="Symbol">)</a> <a id="4347" class="Symbol">→</a> <a id="4349" href="Cubical.Foundations.Equiv.html#4544" class="Function">fSquare</a> <a id="4357" href="Cubical.Foundations.Equiv.html#4322" class="Bound">k</a>
        <a id="4367" class="Symbol">;</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a> <a id="4372" class="Symbol">=</a> <a id="4374" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4376" class="Symbol">)</a> <a id="4378" class="Symbol">→</a> <a id="4380" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4382" class="Symbol">.</a><a id="4383" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4390" class="Symbol">.</a><a id="4391" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Cubical.Foundations.Equiv.html#3908" class="Function">secFiller</a> <a id="4406" href="Cubical.Foundations.Equiv.html#4285" class="Bound">a</a> <a id="4408" href="Cubical.Foundations.Equiv.html#4289" class="Bound">p</a> <a id="4410" href="Cubical.Foundations.Equiv.html#4322" class="Bound">k</a> <a id="4412" href="Cubical.Foundations.Equiv.html#4292" class="Bound">i</a><a id="4413" class="Symbol">))</a>
        <a id="4424" class="Symbol">;</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a> <a id="4429" class="Symbol">=</a> <a id="4431" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4433" class="Symbol">)</a> <a id="4435" class="Symbol">→</a> <a id="4437" href="Cubical.Foundations.Equiv.html#3866" class="Function">contractG</a> <a id="4447" class="Symbol">(_</a>  <a id="4451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4453" href="Cubical.Foundations.Equiv.html#4289" class="Bound">p</a><a id="4454" class="Symbol">)</a> <a id="4456" href="Cubical.Foundations.Equiv.html#4292" class="Bound">i</a> <a id="4458" class="Symbol">.</a><a id="4459" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4463" href="Cubical.Foundations.Equiv.html#4322" class="Bound">k</a>
        <a id="4473" class="Symbol">})</a>
      <a id="4482" class="Symbol">(</a><a id="4483" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4485" class="Symbol">.</a><a id="4486" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4497" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Cubical.Foundations.Equiv.html#3866" class="Function">contractG</a> <a id="4510" class="Symbol">(_</a> <a id="4513" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4515" href="Cubical.Foundations.Equiv.html#4289" class="Bound">p</a><a id="4516" class="Symbol">)</a> <a id="4518" href="Cubical.Foundations.Equiv.html#4292" class="Bound">i</a> <a id="4520" class="Symbol">.</a><a id="4521" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4524" class="Symbol">)</a> <a id="4526" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a><a id="4527" class="Symbol">))</a>
    <a id="4534" class="Keyword">where</a>
    <a id="4544" href="Cubical.Foundations.Equiv.html#4544" class="Function">fSquare</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4556" class="Symbol">→</a> <a id="4558" href="Cubical.Foundations.Equiv.html#3821" class="Bound">C</a>
    <a id="4564" href="Cubical.Foundations.Equiv.html#4544" class="Function">fSquare</a> <a id="4572" href="Cubical.Foundations.Equiv.html#4572" class="Bound">k</a> <a id="4574" class="Symbol">=</a>
      <a id="4582" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
        <a id="4596" class="Symbol">(λ</a> <a id="4599" href="Cubical.Foundations.Equiv.html#4599" class="Bound">l</a> <a id="4601" class="Symbol">→</a> <a id="4603" class="Symbol">λ</a>
          <a id="4615" class="Symbol">{</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a> <a id="4620" class="Symbol">=</a> <a id="4622" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4624" class="Symbol">)</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4630" class="Symbol">.</a><a id="4631" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4638" class="Symbol">.</a><a id="4639" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4650" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4652" href="Cubical.Foundations.Equiv.html#4285" class="Bound">a</a> <a id="4654" href="Cubical.Foundations.Equiv.html#4572" class="Bound">k</a><a id="4655" class="Symbol">))</a>
          <a id="4668" class="Symbol">;</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4677" class="Symbol">)</a> <a id="4679" class="Symbol">→</a> <a id="4681" href="Cubical.Foundations.Equiv.html#4289" class="Bound">p</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Cubical.Foundations.Equiv.html#4572" class="Bound">k</a> <a id="4686" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4688" href="Cubical.Foundations.Equiv.html#4599" class="Bound">l</a><a id="4689" class="Symbol">)</a>
          <a id="4701" class="Symbol">;</a> <a id="4703" class="Symbol">(</a><a id="4704" href="Cubical.Foundations.Equiv.html#4572" class="Bound">k</a> <a id="4706" class="Symbol">=</a> <a id="4708" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4710" class="Symbol">)</a> <a id="4712" class="Symbol">→</a> <a id="4714" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4716" class="Symbol">.</a><a id="4717" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4721" class="Symbol">(</a><a id="4722" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4728" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4733" class="Symbol">.</a><a id="4734" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4738" href="Cubical.Foundations.Equiv.html#4285" class="Bound">a</a><a id="4739" class="Symbol">)</a> <a id="4741" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a><a id="4742" class="Symbol">)</a>
          <a id="4754" class="Symbol">;</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Cubical.Foundations.Equiv.html#4572" class="Bound">k</a> <a id="4759" class="Symbol">=</a> <a id="4761" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4763" class="Symbol">)</a> <a id="4765" class="Symbol">→</a> <a id="4767" href="Cubical.Foundations.Equiv.html#4289" class="Bound">p</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a> <a id="4772" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4774" href="Cubical.Foundations.Equiv.html#4599" class="Bound">l</a><a id="4775" class="Symbol">)</a>
          <a id="4787" class="Symbol">})</a>
        <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Foundations.Equiv.html#3826" class="Bound">g</a> <a id="4801" class="Symbol">.</a><a id="4802" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4809" class="Symbol">.</a><a id="4810" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4814" class="Symbol">.</a><a id="4815" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Cubical.Foundations.Equiv.html#3824" class="Bound">f</a> <a id="4830" class="Symbol">.</a><a id="4831" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4835" href="Cubical.Foundations.Equiv.html#4285" class="Bound">a</a><a id="4836" class="Symbol">)</a> <a id="4838" class="Symbol">.</a><a id="4839" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Cubical.Foundations.Equiv.html#4285" class="Bound">a</a> <a id="4846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4848" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4852" class="Symbol">)</a> <a id="4854" href="Cubical.Foundations.Equiv.html#4572" class="Bound">k</a> <a id="4856" class="Symbol">.</a><a id="4857" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4861" href="Cubical.Foundations.Equiv.html#4299" class="Bound">j</a><a id="4862" class="Symbol">))</a>

<a id="_∙ₑ_"></a><a id="4866" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">_∙ₑ_</a> <a id="4871" class="Symbol">=</a> <a id="4873" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>

<a id="compEquivIdEquiv"></a><a id="4884" href="Cubical.Foundations.Equiv.html#4884" class="Function">compEquivIdEquiv</a> <a id="4901" class="Symbol">:</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Cubical.Foundations.Equiv.html#4904" class="Bound">e</a> <a id="4906" class="Symbol">:</a> <a id="4908" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="4910" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4912" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="4913" class="Symbol">)</a> <a id="4915" class="Symbol">→</a> <a id="4917" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="4927" class="Symbol">(</a><a id="4928" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="4936" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="4937" class="Symbol">)</a> <a id="4939" href="Cubical.Foundations.Equiv.html#4904" class="Bound">e</a> <a id="4941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4943" href="Cubical.Foundations.Equiv.html#4904" class="Bound">e</a>
<a id="4945" href="Cubical.Foundations.Equiv.html#4884" class="Function">compEquivIdEquiv</a> <a id="4962" href="Cubical.Foundations.Equiv.html#4962" class="Bound">e</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="4974" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compEquivEquivId"></a><a id="4980" href="Cubical.Foundations.Equiv.html#4980" class="Function">compEquivEquivId</a> <a id="4997" class="Symbol">:</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.Foundations.Equiv.html#5000" class="Bound">e</a> <a id="5002" class="Symbol">:</a> <a id="5004" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5006" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5008" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5009" class="Symbol">)</a> <a id="5011" class="Symbol">→</a> <a id="5013" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="5023" href="Cubical.Foundations.Equiv.html#5000" class="Bound">e</a> <a id="5025" class="Symbol">(</a><a id="5026" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5034" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5035" class="Symbol">)</a> <a id="5037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5039" href="Cubical.Foundations.Equiv.html#5000" class="Bound">e</a>
<a id="5041" href="Cubical.Foundations.Equiv.html#4980" class="Function">compEquivEquivId</a> <a id="5058" href="Cubical.Foundations.Equiv.html#5058" class="Bound">e</a> <a id="5060" class="Symbol">=</a> <a id="5062" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5070" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invEquiv-is-rinv"></a><a id="5076" href="Cubical.Foundations.Equiv.html#5076" class="Function">invEquiv-is-rinv</a> <a id="5093" class="Symbol">:</a> <a id="5095" class="Symbol">(</a><a id="5096" href="Cubical.Foundations.Equiv.html#5096" class="Bound">e</a> <a id="5098" class="Symbol">:</a> <a id="5100" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5102" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5104" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5105" class="Symbol">)</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="5119" href="Cubical.Foundations.Equiv.html#5096" class="Bound">e</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="5131" href="Cubical.Foundations.Equiv.html#5096" class="Bound">e</a><a id="5132" class="Symbol">)</a> <a id="5134" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5136" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5144" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="5146" href="Cubical.Foundations.Equiv.html#5076" class="Function">invEquiv-is-rinv</a> <a id="5163" href="Cubical.Foundations.Equiv.html#5163" class="Bound">e</a> <a id="5165" class="Symbol">=</a> <a id="5167" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5175" class="Symbol">(</a><a id="5176" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="5190" href="Cubical.Foundations.Equiv.html#5163" class="Bound">e</a><a id="5191" class="Symbol">))</a>

<a id="invEquiv-is-linv"></a><a id="5195" href="Cubical.Foundations.Equiv.html#5195" class="Function">invEquiv-is-linv</a> <a id="5212" class="Symbol">:</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.Foundations.Equiv.html#5215" class="Bound">e</a> <a id="5217" class="Symbol">:</a> <a id="5219" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5221" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5223" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">→</a> <a id="5228" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="5248" href="Cubical.Foundations.Equiv.html#5215" class="Bound">e</a><a id="5249" class="Symbol">)</a> <a id="5251" href="Cubical.Foundations.Equiv.html#5215" class="Bound">e</a> <a id="5253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5255" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5263" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="5265" href="Cubical.Foundations.Equiv.html#5195" class="Function">invEquiv-is-linv</a> <a id="5282" href="Cubical.Foundations.Equiv.html#5282" class="Bound">e</a> <a id="5284" class="Symbol">=</a> <a id="5286" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5294" class="Symbol">(</a><a id="5295" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="5309" href="Cubical.Foundations.Equiv.html#5282" class="Bound">e</a><a id="5310" class="Symbol">))</a>

<a id="compEquiv-assoc"></a><a id="5314" href="Cubical.Foundations.Equiv.html#5314" class="Function">compEquiv-assoc</a> <a id="5330" class="Symbol">:</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Cubical.Foundations.Equiv.html#5333" class="Bound">f</a> <a id="5335" class="Symbol">:</a> <a id="5337" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5339" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5341" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5342" class="Symbol">)</a> <a id="5344" class="Symbol">(</a><a id="5345" href="Cubical.Foundations.Equiv.html#5345" class="Bound">g</a> <a id="5347" class="Symbol">:</a> <a id="5349" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="5351" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5353" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="5354" class="Symbol">)</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Cubical.Foundations.Equiv.html#5357" class="Bound">h</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="5363" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5365" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="5366" class="Symbol">)</a>
                <a id="5384" class="Symbol">→</a> <a id="5386" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="5396" href="Cubical.Foundations.Equiv.html#5333" class="Bound">f</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="5409" href="Cubical.Foundations.Equiv.html#5345" class="Bound">g</a> <a id="5411" href="Cubical.Foundations.Equiv.html#5357" class="Bound">h</a><a id="5412" class="Symbol">)</a> <a id="5414" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5416" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="5426" class="Symbol">(</a><a id="5427" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="5437" href="Cubical.Foundations.Equiv.html#5333" class="Bound">f</a> <a id="5439" href="Cubical.Foundations.Equiv.html#5345" class="Bound">g</a><a id="5440" class="Symbol">)</a> <a id="5442" href="Cubical.Foundations.Equiv.html#5357" class="Bound">h</a>
<a id="5444" href="Cubical.Foundations.Equiv.html#5314" class="Function">compEquiv-assoc</a> <a id="5460" href="Cubical.Foundations.Equiv.html#5460" class="Bound">f</a> <a id="5462" href="Cubical.Foundations.Equiv.html#5462" class="Bound">g</a> <a id="5464" href="Cubical.Foundations.Equiv.html#5464" class="Bound">h</a> <a id="5466" class="Symbol">=</a> <a id="5468" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5476" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="LiftEquiv"></a><a id="5482" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5496" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5498" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5503" class="Symbol">{</a><a id="5504" class="Argument">i</a> <a id="5506" class="Symbol">=</a> <a id="5508" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="5509" class="Symbol">}</a> <a id="5511" class="Symbol">{</a><a id="5512" class="Argument">j</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="5518" class="Symbol">}</a> <a id="5520" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="5522" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a> <a id="5532" class="Symbol">.</a><a id="5533" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5537" href="Cubical.Foundations.Equiv.html#5537" class="Bound">a</a> <a id="5539" class="Symbol">.</a><a id="5540" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5546" class="Symbol">=</a> <a id="5548" href="Cubical.Foundations.Equiv.html#5537" class="Bound">a</a>
<a id="5550" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a> <a id="5560" class="Symbol">.</a><a id="5561" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5565" class="Symbol">.</a><a id="5566" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5578" class="Symbol">=</a> <a id="5580" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="5598" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a>

<a id="Lift≃Lift"></a><a id="5605" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="5615" class="Symbol">:</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Cubical.Foundations.Equiv.html#5618" class="Bound">e</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5624" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5626" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5627" class="Symbol">)</a> <a id="5629" class="Symbol">→</a> <a id="5631" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5636" class="Symbol">{</a><a id="5637" class="Argument">j</a> <a id="5639" class="Symbol">=</a> <a id="5641" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="5643" class="Symbol">}</a> <a id="5645" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5647" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5649" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5654" class="Symbol">{</a><a id="5655" class="Argument">j</a> <a id="5657" class="Symbol">=</a> <a id="5659" href="Cubical.Foundations.Equiv.html#750" class="Generalizable">ℓ&#39;&#39;</a><a id="5662" class="Symbol">}</a> <a id="5664" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="5666" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="5676" href="Cubical.Foundations.Equiv.html#5676" class="Bound">e</a> <a id="5678" class="Symbol">.</a><a id="5679" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5683" href="Cubical.Foundations.Equiv.html#5683" class="Bound">a</a> <a id="5685" class="Symbol">.</a><a id="5686" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5692" class="Symbol">=</a> <a id="5694" href="Cubical.Foundations.Equiv.html#5676" class="Bound">e</a> <a id="5696" class="Symbol">.</a><a id="5697" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Cubical.Foundations.Equiv.html#5683" class="Bound">a</a> <a id="5704" class="Symbol">.</a><a id="5705" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="5710" class="Symbol">)</a>
<a id="5712" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="5722" href="Cubical.Foundations.Equiv.html#5722" class="Bound">e</a> <a id="5724" class="Symbol">.</a><a id="5725" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5729" class="Symbol">.</a><a id="5730" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5742" href="Cubical.Foundations.Equiv.html#5742" class="Bound">b</a> <a id="5744" class="Symbol">.</a><a id="5745" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5749" class="Symbol">.</a><a id="5750" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5754" class="Symbol">.</a><a id="5755" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5769" href="Cubical.Foundations.Equiv.html#5722" class="Bound">e</a> <a id="5771" class="Symbol">(</a><a id="5772" href="Cubical.Foundations.Equiv.html#5742" class="Bound">b</a> <a id="5774" class="Symbol">.</a><a id="5775" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="5780" class="Symbol">)</a>
<a id="5782" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="5792" href="Cubical.Foundations.Equiv.html#5792" class="Bound">e</a> <a id="5794" class="Symbol">.</a><a id="5795" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5799" class="Symbol">.</a><a id="5800" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5812" href="Cubical.Foundations.Equiv.html#5812" class="Bound">b</a> <a id="5814" class="Symbol">.</a><a id="5815" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5819" class="Symbol">.</a><a id="5820" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5824" href="Cubical.Foundations.Equiv.html#5824" class="Bound">i</a> <a id="5826" class="Symbol">.</a><a id="5827" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5833" class="Symbol">=</a>
  <a id="5837" href="Cubical.Foundations.Equiv.html#5792" class="Bound">e</a> <a id="5839" class="Symbol">.</a><a id="5840" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5844" class="Symbol">.</a><a id="5845" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5857" class="Symbol">(</a><a id="5858" href="Cubical.Foundations.Equiv.html#5812" class="Bound">b</a> <a id="5860" class="Symbol">.</a><a id="5861" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="5866" class="Symbol">)</a> <a id="5868" class="Symbol">.</a><a id="5869" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5873" class="Symbol">.</a><a id="5874" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5878" href="Cubical.Foundations.Equiv.html#5824" class="Bound">i</a>
<a id="5880" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="5890" href="Cubical.Foundations.Equiv.html#5890" class="Bound">e</a> <a id="5892" class="Symbol">.</a><a id="5893" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5897" class="Symbol">.</a><a id="5898" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5910" href="Cubical.Foundations.Equiv.html#5910" class="Bound">b</a> <a id="5912" class="Symbol">.</a><a id="5913" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Cubical.Foundations.Equiv.html#5918" class="Bound">a</a> <a id="5920" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5922" href="Cubical.Foundations.Equiv.html#5922" class="Bound">p</a><a id="5923" class="Symbol">)</a> <a id="5925" href="Cubical.Foundations.Equiv.html#5925" class="Bound">i</a> <a id="5927" class="Symbol">.</a><a id="5928" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5932" class="Symbol">.</a><a id="5933" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5939" class="Symbol">=</a>
  <a id="5943" href="Cubical.Foundations.Equiv.html#5890" class="Bound">e</a> <a id="5945" class="Symbol">.</a><a id="5946" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5950" class="Symbol">.</a><a id="5951" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Cubical.Foundations.Equiv.html#5910" class="Bound">b</a> <a id="5966" class="Symbol">.</a><a id="5967" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="5972" class="Symbol">)</a> <a id="5974" class="Symbol">.</a><a id="5975" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Cubical.Foundations.Equiv.html#5918" class="Bound">a</a> <a id="5982" class="Symbol">.</a><a id="5983" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="5989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5991" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5996" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="6002" href="Cubical.Foundations.Equiv.html#5922" class="Bound">p</a><a id="6003" class="Symbol">)</a> <a id="6005" href="Cubical.Foundations.Equiv.html#5925" class="Bound">i</a> <a id="6007" class="Symbol">.</a><a id="6008" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="6012" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="6022" href="Cubical.Foundations.Equiv.html#6022" class="Bound">e</a> <a id="6024" class="Symbol">.</a><a id="6025" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6029" class="Symbol">.</a><a id="6030" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6042" href="Cubical.Foundations.Equiv.html#6042" class="Bound">b</a> <a id="6044" class="Symbol">.</a><a id="6045" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.Foundations.Equiv.html#6050" class="Bound">a</a> <a id="6052" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6054" href="Cubical.Foundations.Equiv.html#6054" class="Bound">p</a><a id="6055" class="Symbol">)</a> <a id="6057" href="Cubical.Foundations.Equiv.html#6057" class="Bound">i</a> <a id="6059" class="Symbol">.</a><a id="6060" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6064" href="Cubical.Foundations.Equiv.html#6064" class="Bound">j</a> <a id="6066" class="Symbol">.</a><a id="6067" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="6073" class="Symbol">=</a>
  <a id="6077" href="Cubical.Foundations.Equiv.html#6022" class="Bound">e</a> <a id="6079" class="Symbol">.</a><a id="6080" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6084" class="Symbol">.</a><a id="6085" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Cubical.Foundations.Equiv.html#6042" class="Bound">b</a> <a id="6100" class="Symbol">.</a><a id="6101" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="6106" class="Symbol">)</a> <a id="6108" class="Symbol">.</a><a id="6109" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Cubical.Foundations.Equiv.html#6050" class="Bound">a</a> <a id="6116" class="Symbol">.</a><a id="6117" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="6123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6125" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6130" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="6136" href="Cubical.Foundations.Equiv.html#6054" class="Bound">p</a><a id="6137" class="Symbol">)</a> <a id="6139" href="Cubical.Foundations.Equiv.html#6057" class="Bound">i</a> <a id="6141" class="Symbol">.</a><a id="6142" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6146" href="Cubical.Foundations.Equiv.html#6064" class="Bound">j</a>

<a id="isContr→Equiv"></a><a id="6149" href="Cubical.Foundations.Equiv.html#6149" class="Function">isContr→Equiv</a> <a id="6163" class="Symbol">:</a> <a id="6165" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6173" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6175" class="Symbol">→</a> <a id="6177" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6185" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6187" class="Symbol">→</a> <a id="6189" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6191" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6193" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="6195" href="Cubical.Foundations.Equiv.html#6149" class="Function">isContr→Equiv</a> <a id="6209" href="Cubical.Foundations.Equiv.html#6209" class="Bound">Actr</a> <a id="6214" href="Cubical.Foundations.Equiv.html#6214" class="Bound">Bctr</a> <a id="6219" class="Symbol">=</a> <a id="6221" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6232" class="Symbol">(</a><a id="6233" href="Cubical.Foundations.Isomorphism.html#5345" class="Function">isContr→Iso</a> <a id="6245" href="Cubical.Foundations.Equiv.html#6209" class="Bound">Actr</a> <a id="6250" href="Cubical.Foundations.Equiv.html#6214" class="Bound">Bctr</a><a id="6254" class="Symbol">)</a>

<a id="propBiimpl→Equiv"></a><a id="6257" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="6274" class="Symbol">:</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Cubical.Foundations.Equiv.html#6277" class="Bound">Aprop</a> <a id="6283" class="Symbol">:</a> <a id="6285" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6292" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6293" class="Symbol">)</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Cubical.Foundations.Equiv.html#6296" class="Bound">Bprop</a> <a id="6302" class="Symbol">:</a> <a id="6304" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6311" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6312" class="Symbol">)</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Cubical.Foundations.Equiv.html#6315" class="Bound">f</a> <a id="6317" class="Symbol">:</a> <a id="6319" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6321" class="Symbol">→</a> <a id="6323" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">(</a><a id="6327" href="Cubical.Foundations.Equiv.html#6327" class="Bound">g</a> <a id="6329" class="Symbol">:</a> <a id="6331" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6333" class="Symbol">→</a> <a id="6335" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6336" class="Symbol">)</a> <a id="6338" class="Symbol">→</a> <a id="6340" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6342" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6344" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="6346" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="6363" href="Cubical.Foundations.Equiv.html#6363" class="Bound">Aprop</a> <a id="6369" href="Cubical.Foundations.Equiv.html#6369" class="Bound">Bprop</a> <a id="6375" href="Cubical.Foundations.Equiv.html#6375" class="Bound">f</a> <a id="6377" href="Cubical.Foundations.Equiv.html#6377" class="Bound">g</a> <a id="6379" class="Symbol">=</a> <a id="6381" href="Cubical.Foundations.Equiv.html#6375" class="Bound">f</a> <a id="6383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6385" href="Cubical.Foundations.Equiv.html#6398" class="Function">hf</a>
  <a id="6390" class="Keyword">where</a>
  <a id="6398" href="Cubical.Foundations.Equiv.html#6398" class="Function">hf</a> <a id="6401" class="Symbol">:</a> <a id="6403" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="6411" href="Cubical.Foundations.Equiv.html#6375" class="Bound">f</a>
  <a id="6415" href="Cubical.Foundations.Equiv.html#6398" class="Function">hf</a> <a id="6418" class="Symbol">.</a><a id="6419" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6431" href="Cubical.Foundations.Equiv.html#6431" class="Bound">y</a> <a id="6433" class="Symbol">.</a><a id="6434" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>          <a id="6447" class="Symbol">=</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Cubical.Foundations.Equiv.html#6377" class="Bound">g</a> <a id="6452" href="Cubical.Foundations.Equiv.html#6431" class="Bound">y</a> <a id="6454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6456" href="Cubical.Foundations.Equiv.html#6369" class="Bound">Bprop</a> <a id="6462" class="Symbol">(</a><a id="6463" href="Cubical.Foundations.Equiv.html#6375" class="Bound">f</a> <a id="6465" class="Symbol">(</a><a id="6466" href="Cubical.Foundations.Equiv.html#6377" class="Bound">g</a> <a id="6468" href="Cubical.Foundations.Equiv.html#6431" class="Bound">y</a><a id="6469" class="Symbol">))</a> <a id="6472" href="Cubical.Foundations.Equiv.html#6431" class="Bound">y</a><a id="6473" class="Symbol">)</a>
  <a id="6477" href="Cubical.Foundations.Equiv.html#6398" class="Function">hf</a> <a id="6480" class="Symbol">.</a><a id="6481" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6493" href="Cubical.Foundations.Equiv.html#6493" class="Bound">y</a> <a id="6495" class="Symbol">.</a><a id="6496" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6500" href="Cubical.Foundations.Equiv.html#6500" class="Bound">h</a> <a id="6502" href="Cubical.Foundations.Equiv.html#6502" class="Bound">i</a> <a id="6504" class="Symbol">.</a><a id="6505" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6509" class="Symbol">=</a> <a id="6511" href="Cubical.Foundations.Equiv.html#6363" class="Bound">Aprop</a> <a id="6517" class="Symbol">(</a><a id="6518" href="Cubical.Foundations.Equiv.html#6377" class="Bound">g</a> <a id="6520" href="Cubical.Foundations.Equiv.html#6493" class="Bound">y</a><a id="6521" class="Symbol">)</a> <a id="6523" class="Symbol">(</a><a id="6524" href="Cubical.Foundations.Equiv.html#6500" class="Bound">h</a> <a id="6526" class="Symbol">.</a><a id="6527" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6530" class="Symbol">)</a> <a id="6532" href="Cubical.Foundations.Equiv.html#6502" class="Bound">i</a>
  <a id="6536" href="Cubical.Foundations.Equiv.html#6398" class="Function">hf</a> <a id="6539" class="Symbol">.</a><a id="6540" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6552" href="Cubical.Foundations.Equiv.html#6552" class="Bound">y</a> <a id="6554" class="Symbol">.</a><a id="6555" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6559" href="Cubical.Foundations.Equiv.html#6559" class="Bound">h</a> <a id="6561" href="Cubical.Foundations.Equiv.html#6561" class="Bound">i</a> <a id="6563" class="Symbol">.</a><a id="6564" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6568" class="Symbol">=</a> <a id="6570" href="Cubical.Foundations.Prelude.html#20061" class="Function">isProp→isSet&#39;</a> <a id="6584" href="Cubical.Foundations.Equiv.html#6369" class="Bound">Bprop</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Cubical.Foundations.Equiv.html#6369" class="Bound">Bprop</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Cubical.Foundations.Equiv.html#6375" class="Bound">f</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Cubical.Foundations.Equiv.html#6377" class="Bound">g</a> <a id="6603" href="Cubical.Foundations.Equiv.html#6552" class="Bound">y</a><a id="6604" class="Symbol">))</a> <a id="6607" href="Cubical.Foundations.Equiv.html#6552" class="Bound">y</a><a id="6608" class="Symbol">)</a> <a id="6610" class="Symbol">(</a><a id="6611" href="Cubical.Foundations.Equiv.html#6559" class="Bound">h</a> <a id="6613" class="Symbol">.</a><a id="6614" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6617" class="Symbol">)</a>
                                                  <a id="6669" class="Symbol">(</a><a id="6670" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6675" href="Cubical.Foundations.Equiv.html#6375" class="Bound">f</a> <a id="6677" class="Symbol">(</a><a id="6678" href="Cubical.Foundations.Equiv.html#6363" class="Bound">Aprop</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Cubical.Foundations.Equiv.html#6377" class="Bound">g</a> <a id="6687" href="Cubical.Foundations.Equiv.html#6552" class="Bound">y</a><a id="6688" class="Symbol">)</a> <a id="6690" class="Symbol">(</a><a id="6691" href="Cubical.Foundations.Equiv.html#6559" class="Bound">h</a> <a id="6693" class="Symbol">.</a><a id="6694" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6697" class="Symbol">)))</a> <a id="6701" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6706" href="Cubical.Foundations.Equiv.html#6561" class="Bound">i</a>

<a id="isEquivPropBiimpl→Equiv"></a><a id="6709" href="Cubical.Foundations.Equiv.html#6709" class="Function">isEquivPropBiimpl→Equiv</a> <a id="6733" class="Symbol">:</a> <a id="6735" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6742" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6744" class="Symbol">→</a> <a id="6746" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6753" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
                        <a id="6779" class="Symbol">→</a> <a id="6781" class="Symbol">((</a><a id="6783" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6785" class="Symbol">→</a> <a id="6787" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6788" class="Symbol">)</a> <a id="6790" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6795" class="Symbol">→</a> <a id="6797" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6798" class="Symbol">))</a> <a id="6801" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6803" class="Symbol">(</a><a id="6804" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6806" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6808" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6809" class="Symbol">)</a>
<a id="6811" href="Cubical.Foundations.Equiv.html#6709" class="Function">isEquivPropBiimpl→Equiv</a> <a id="6835" class="Symbol">{</a><a id="6836" class="Argument">A</a> <a id="6838" class="Symbol">=</a> <a id="6840" href="Cubical.Foundations.Equiv.html#6840" class="Bound">A</a><a id="6841" class="Symbol">}</a> <a id="6843" class="Symbol">{</a><a id="6844" class="Argument">B</a> <a id="6846" class="Symbol">=</a> <a id="6848" href="Cubical.Foundations.Equiv.html#6848" class="Bound">B</a><a id="6849" class="Symbol">}</a> <a id="6851" href="Cubical.Foundations.Equiv.html#6851" class="Bound">Aprop</a> <a id="6857" href="Cubical.Foundations.Equiv.html#6857" class="Bound">Bprop</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6876" href="Cubical.Foundations.Equiv.html#6889" class="Function">isom</a> <a id="6881" class="Keyword">where</a>
  <a id="6889" href="Cubical.Foundations.Equiv.html#6889" class="Function">isom</a> <a id="6894" class="Symbol">:</a> <a id="6896" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6903" class="Symbol">(</a><a id="6904" href="Cubical.Foundations.Equiv.html#6840" class="Bound">A</a> <a id="6906" class="Symbol">→</a> <a id="6908" href="Cubical.Foundations.Equiv.html#6848" class="Bound">B</a><a id="6909" class="Symbol">)</a> <a id="6911" class="Symbol">(λ</a> <a id="6914" href="Cubical.Foundations.Equiv.html#6914" class="Bound">_</a> <a id="6916" class="Symbol">→</a> <a id="6918" href="Cubical.Foundations.Equiv.html#6848" class="Bound">B</a> <a id="6920" class="Symbol">→</a> <a id="6922" href="Cubical.Foundations.Equiv.html#6840" class="Bound">A</a><a id="6923" class="Symbol">))</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Cubical.Foundations.Equiv.html#6840" class="Bound">A</a> <a id="6929" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6931" href="Cubical.Foundations.Equiv.html#6848" class="Bound">B</a><a id="6932" class="Symbol">)</a>
  <a id="6936" href="Cubical.Foundations.Equiv.html#6889" class="Function">isom</a> <a id="6941" class="Symbol">.</a><a id="6942" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Cubical.Foundations.Equiv.html#6947" class="Bound">f</a> <a id="6949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6951" href="Cubical.Foundations.Equiv.html#6951" class="Bound">g</a><a id="6952" class="Symbol">)</a> <a id="6954" class="Symbol">=</a> <a id="6956" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="6973" href="Cubical.Foundations.Equiv.html#6851" class="Bound">Aprop</a> <a id="6979" href="Cubical.Foundations.Equiv.html#6857" class="Bound">Bprop</a> <a id="6985" href="Cubical.Foundations.Equiv.html#6947" class="Bound">f</a> <a id="6987" href="Cubical.Foundations.Equiv.html#6951" class="Bound">g</a>
  <a id="6991" href="Cubical.Foundations.Equiv.html#6889" class="Function">isom</a> <a id="6996" class="Symbol">.</a><a id="6997" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7001" href="Cubical.Foundations.Equiv.html#7001" class="Bound">e</a> <a id="7003" class="Symbol">=</a> <a id="7005" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="7014" href="Cubical.Foundations.Equiv.html#7001" class="Bound">e</a> <a id="7016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7018" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7024" href="Cubical.Foundations.Equiv.html#7001" class="Bound">e</a>
  <a id="7028" href="Cubical.Foundations.Equiv.html#6889" class="Function">isom</a> <a id="7033" class="Symbol">.</a><a id="7034" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7043" href="Cubical.Foundations.Equiv.html#7043" class="Bound">e</a> <a id="7045" class="Symbol">=</a> <a id="7047" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="7055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7062" href="Cubical.Foundations.Equiv.html#6889" class="Function">isom</a> <a id="7067" class="Symbol">.</a><a id="7068" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7076" class="Symbol">_</a> <a id="7078" class="Symbol">=</a> <a id="7080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="equivΠCod"></a><a id="7086" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="7096" class="Symbol">:</a> <a id="7098" class="Symbol">∀</a> <a id="7100" class="Symbol">{</a><a id="7101" href="Cubical.Foundations.Equiv.html#7101" class="Bound">F</a> <a id="7103" class="Symbol">:</a> <a id="7105" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7107" class="Symbol">→</a> <a id="7109" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7114" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="7115" class="Symbol">}</a> <a id="7117" class="Symbol">{</a><a id="7118" href="Cubical.Foundations.Equiv.html#7118" class="Bound">G</a> <a id="7120" class="Symbol">:</a> <a id="7122" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7124" class="Symbol">→</a> <a id="7126" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7131" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="7133" class="Symbol">}</a>
        <a id="7143" class="Symbol">→</a> <a id="7145" class="Symbol">((</a><a id="7147" href="Cubical.Foundations.Equiv.html#7147" class="Bound">x</a> <a id="7149" class="Symbol">:</a> <a id="7151" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7152" class="Symbol">)</a> <a id="7154" class="Symbol">→</a> <a id="7156" href="Cubical.Foundations.Equiv.html#7101" class="Bound">F</a> <a id="7158" href="Cubical.Foundations.Equiv.html#7147" class="Bound">x</a> <a id="7160" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7162" href="Cubical.Foundations.Equiv.html#7118" class="Bound">G</a> <a id="7164" href="Cubical.Foundations.Equiv.html#7147" class="Bound">x</a><a id="7165" class="Symbol">)</a> <a id="7167" class="Symbol">→</a> <a id="7169" class="Symbol">((</a><a id="7171" href="Cubical.Foundations.Equiv.html#7171" class="Bound">x</a> <a id="7173" class="Symbol">:</a> <a id="7175" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7176" class="Symbol">)</a> <a id="7178" class="Symbol">→</a> <a id="7180" href="Cubical.Foundations.Equiv.html#7101" class="Bound">F</a> <a id="7182" href="Cubical.Foundations.Equiv.html#7171" class="Bound">x</a><a id="7183" class="Symbol">)</a> <a id="7185" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7187" class="Symbol">((</a><a id="7189" href="Cubical.Foundations.Equiv.html#7189" class="Bound">x</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7194" class="Symbol">)</a> <a id="7196" class="Symbol">→</a> <a id="7198" href="Cubical.Foundations.Equiv.html#7118" class="Bound">G</a> <a id="7200" href="Cubical.Foundations.Equiv.html#7189" class="Bound">x</a><a id="7201" class="Symbol">)</a>
<a id="7203" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="7213" href="Cubical.Foundations.Equiv.html#7213" class="Bound">k</a> <a id="7215" class="Symbol">.</a><a id="7216" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7220" href="Cubical.Foundations.Equiv.html#7220" class="Bound">f</a> <a id="7222" href="Cubical.Foundations.Equiv.html#7222" class="Bound">x</a> <a id="7224" class="Symbol">=</a> <a id="7226" href="Cubical.Foundations.Equiv.html#7213" class="Bound">k</a> <a id="7228" href="Cubical.Foundations.Equiv.html#7222" class="Bound">x</a> <a id="7230" class="Symbol">.</a><a id="7231" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Cubical.Foundations.Equiv.html#7220" class="Bound">f</a> <a id="7238" href="Cubical.Foundations.Equiv.html#7222" class="Bound">x</a><a id="7239" class="Symbol">)</a>
<a id="7241" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="7251" href="Cubical.Foundations.Equiv.html#7251" class="Bound">k</a> <a id="7253" class="Symbol">.</a><a id="7254" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7258" class="Symbol">.</a><a id="7259" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7271" href="Cubical.Foundations.Equiv.html#7271" class="Bound">f</a> <a id="7273" class="Symbol">.</a><a id="7274" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7278" class="Symbol">.</a><a id="7279" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7283" href="Cubical.Foundations.Equiv.html#7283" class="Bound">x</a>   <a id="7287" class="Symbol">=</a> <a id="7289" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7298" class="Symbol">(</a><a id="7299" href="Cubical.Foundations.Equiv.html#7251" class="Bound">k</a> <a id="7301" href="Cubical.Foundations.Equiv.html#7283" class="Bound">x</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(</a><a id="7305" href="Cubical.Foundations.Equiv.html#7271" class="Bound">f</a> <a id="7307" href="Cubical.Foundations.Equiv.html#7283" class="Bound">x</a><a id="7308" class="Symbol">)</a> <a id="7310" class="Symbol">.</a><a id="7311" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="7315" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="7325" href="Cubical.Foundations.Equiv.html#7325" class="Bound">k</a> <a id="7327" class="Symbol">.</a><a id="7328" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7332" class="Symbol">.</a><a id="7333" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7345" href="Cubical.Foundations.Equiv.html#7345" class="Bound">f</a> <a id="7347" class="Symbol">.</a><a id="7348" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7352" class="Symbol">.</a><a id="7353" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7357" href="Cubical.Foundations.Equiv.html#7357" class="Bound">i</a> <a id="7359" href="Cubical.Foundations.Equiv.html#7359" class="Bound">x</a> <a id="7361" class="Symbol">=</a> <a id="7363" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Cubical.Foundations.Equiv.html#7325" class="Bound">k</a> <a id="7375" href="Cubical.Foundations.Equiv.html#7359" class="Bound">x</a><a id="7376" class="Symbol">)</a> <a id="7378" class="Symbol">(</a><a id="7379" href="Cubical.Foundations.Equiv.html#7345" class="Bound">f</a> <a id="7381" href="Cubical.Foundations.Equiv.html#7359" class="Bound">x</a><a id="7382" class="Symbol">)</a> <a id="7384" class="Symbol">.</a><a id="7385" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7389" href="Cubical.Foundations.Equiv.html#7357" class="Bound">i</a>
<a id="7391" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="7401" href="Cubical.Foundations.Equiv.html#7401" class="Bound">k</a> <a id="7403" class="Symbol">.</a><a id="7404" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7408" class="Symbol">.</a><a id="7409" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7421" href="Cubical.Foundations.Equiv.html#7421" class="Bound">f</a> <a id="7423" class="Symbol">.</a><a id="7424" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Cubical.Foundations.Equiv.html#7429" class="Bound">g</a> <a id="7431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7433" href="Cubical.Foundations.Equiv.html#7433" class="Bound">p</a><a id="7434" class="Symbol">)</a> <a id="7436" href="Cubical.Foundations.Equiv.html#7436" class="Bound">i</a> <a id="7438" class="Symbol">.</a><a id="7439" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7443" href="Cubical.Foundations.Equiv.html#7443" class="Bound">x</a> <a id="7445" class="Symbol">=</a>
  <a id="7449" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="7462" class="Symbol">(</a><a id="7463" href="Cubical.Foundations.Equiv.html#7401" class="Bound">k</a> <a id="7465" href="Cubical.Foundations.Equiv.html#7443" class="Bound">x</a><a id="7466" class="Symbol">)</a> <a id="7468" class="Symbol">(</a><a id="7469" href="Cubical.Foundations.Equiv.html#7421" class="Bound">f</a> <a id="7471" href="Cubical.Foundations.Equiv.html#7443" class="Bound">x</a><a id="7472" class="Symbol">)</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Cubical.Foundations.Equiv.html#7429" class="Bound">g</a> <a id="7477" href="Cubical.Foundations.Equiv.html#7443" class="Bound">x</a> <a id="7479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7481" class="Symbol">λ</a> <a id="7483" href="Cubical.Foundations.Equiv.html#7483" class="Bound">j</a> <a id="7485" class="Symbol">→</a> <a id="7487" href="Cubical.Foundations.Equiv.html#7433" class="Bound">p</a> <a id="7489" href="Cubical.Foundations.Equiv.html#7483" class="Bound">j</a> <a id="7491" href="Cubical.Foundations.Equiv.html#7443" class="Bound">x</a><a id="7492" class="Symbol">)</a> <a id="7494" href="Cubical.Foundations.Equiv.html#7436" class="Bound">i</a> <a id="7496" class="Symbol">.</a><a id="7497" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="7501" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="7511" href="Cubical.Foundations.Equiv.html#7511" class="Bound">k</a> <a id="7513" class="Symbol">.</a><a id="7514" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7518" class="Symbol">.</a><a id="7519" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7531" href="Cubical.Foundations.Equiv.html#7531" class="Bound">f</a> <a id="7533" class="Symbol">.</a><a id="7534" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7538" class="Symbol">(</a><a id="7539" href="Cubical.Foundations.Equiv.html#7539" class="Bound">g</a> <a id="7541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7543" href="Cubical.Foundations.Equiv.html#7543" class="Bound">p</a><a id="7544" class="Symbol">)</a> <a id="7546" href="Cubical.Foundations.Equiv.html#7546" class="Bound">i</a> <a id="7548" class="Symbol">.</a><a id="7549" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7553" href="Cubical.Foundations.Equiv.html#7553" class="Bound">j</a> <a id="7555" href="Cubical.Foundations.Equiv.html#7555" class="Bound">x</a> <a id="7557" class="Symbol">=</a>
  <a id="7561" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Cubical.Foundations.Equiv.html#7511" class="Bound">k</a> <a id="7577" href="Cubical.Foundations.Equiv.html#7555" class="Bound">x</a><a id="7578" class="Symbol">)</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.Foundations.Equiv.html#7531" class="Bound">f</a> <a id="7583" href="Cubical.Foundations.Equiv.html#7555" class="Bound">x</a><a id="7584" class="Symbol">)</a> <a id="7586" class="Symbol">(</a><a id="7587" href="Cubical.Foundations.Equiv.html#7539" class="Bound">g</a> <a id="7589" href="Cubical.Foundations.Equiv.html#7555" class="Bound">x</a> <a id="7591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7593" class="Symbol">λ</a> <a id="7595" href="Cubical.Foundations.Equiv.html#7595" class="Bound">k</a> <a id="7597" class="Symbol">→</a> <a id="7599" href="Cubical.Foundations.Equiv.html#7543" class="Bound">p</a> <a id="7601" href="Cubical.Foundations.Equiv.html#7595" class="Bound">k</a> <a id="7603" href="Cubical.Foundations.Equiv.html#7555" class="Bound">x</a><a id="7604" class="Symbol">)</a> <a id="7606" href="Cubical.Foundations.Equiv.html#7546" class="Bound">i</a> <a id="7608" class="Symbol">.</a><a id="7609" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7613" href="Cubical.Foundations.Equiv.html#7553" class="Bound">j</a>

<a id="equivImplicitΠCod"></a><a id="7616" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="7634" class="Symbol">:</a> <a id="7636" class="Symbol">∀</a> <a id="7638" class="Symbol">{</a><a id="7639" href="Cubical.Foundations.Equiv.html#7639" class="Bound">F</a> <a id="7641" class="Symbol">:</a> <a id="7643" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7645" class="Symbol">→</a> <a id="7647" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7652" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="7653" class="Symbol">}</a> <a id="7655" class="Symbol">{</a><a id="7656" href="Cubical.Foundations.Equiv.html#7656" class="Bound">G</a> <a id="7658" class="Symbol">:</a> <a id="7660" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7662" class="Symbol">→</a> <a id="7664" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7669" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="7671" class="Symbol">}</a>
        <a id="7681" class="Symbol">→</a> <a id="7683" class="Symbol">({</a><a id="7685" href="Cubical.Foundations.Equiv.html#7685" class="Bound">x</a> <a id="7687" class="Symbol">:</a> <a id="7689" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7690" class="Symbol">}</a> <a id="7692" class="Symbol">→</a> <a id="7694" href="Cubical.Foundations.Equiv.html#7639" class="Bound">F</a> <a id="7696" href="Cubical.Foundations.Equiv.html#7685" class="Bound">x</a> <a id="7698" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7700" href="Cubical.Foundations.Equiv.html#7656" class="Bound">G</a> <a id="7702" href="Cubical.Foundations.Equiv.html#7685" class="Bound">x</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">→</a> <a id="7707" class="Symbol">({</a><a id="7709" href="Cubical.Foundations.Equiv.html#7709" class="Bound">x</a> <a id="7711" class="Symbol">:</a> <a id="7713" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7714" class="Symbol">}</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="Cubical.Foundations.Equiv.html#7639" class="Bound">F</a> <a id="7720" href="Cubical.Foundations.Equiv.html#7709" class="Bound">x</a><a id="7721" class="Symbol">)</a> <a id="7723" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7725" class="Symbol">({</a><a id="7727" href="Cubical.Foundations.Equiv.html#7727" class="Bound">x</a> <a id="7729" class="Symbol">:</a> <a id="7731" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7732" class="Symbol">}</a> <a id="7734" class="Symbol">→</a> <a id="7736" href="Cubical.Foundations.Equiv.html#7656" class="Bound">G</a> <a id="7738" href="Cubical.Foundations.Equiv.html#7727" class="Bound">x</a><a id="7739" class="Symbol">)</a>
<a id="7741" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="7759" href="Cubical.Foundations.Equiv.html#7759" class="Bound">k</a> <a id="7761" class="Symbol">.</a><a id="7762" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7766" href="Cubical.Foundations.Equiv.html#7766" class="Bound">f</a> <a id="7768" class="Symbol">{</a><a id="7769" href="Cubical.Foundations.Equiv.html#7769" class="Bound">x</a><a id="7770" class="Symbol">}</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="Cubical.Foundations.Equiv.html#7759" class="Bound">k</a> <a id="7776" class="Symbol">{</a><a id="7777" href="Cubical.Foundations.Equiv.html#7769" class="Bound">x</a><a id="7778" class="Symbol">}</a> <a id="7780" class="Symbol">.</a><a id="7781" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Cubical.Foundations.Equiv.html#7766" class="Bound">f</a> <a id="7788" class="Symbol">{</a><a id="7789" href="Cubical.Foundations.Equiv.html#7769" class="Bound">x</a><a id="7790" class="Symbol">})</a>
<a id="7793" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="7811" href="Cubical.Foundations.Equiv.html#7811" class="Bound">k</a> <a id="7813" class="Symbol">.</a><a id="7814" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7818" class="Symbol">.</a><a id="7819" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7831" href="Cubical.Foundations.Equiv.html#7831" class="Bound">f</a> <a id="7833" class="Symbol">.</a><a id="7834" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7838" class="Symbol">.</a><a id="7839" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7843" class="Symbol">{</a><a id="7844" href="Cubical.Foundations.Equiv.html#7844" class="Bound">x</a><a id="7845" class="Symbol">}</a>   <a id="7849" class="Symbol">=</a> <a id="7851" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7860" class="Symbol">(</a><a id="7861" href="Cubical.Foundations.Equiv.html#7811" class="Bound">k</a> <a id="7863" class="Symbol">{</a><a id="7864" href="Cubical.Foundations.Equiv.html#7844" class="Bound">x</a><a id="7865" class="Symbol">})</a> <a id="7868" class="Symbol">(</a><a id="7869" href="Cubical.Foundations.Equiv.html#7831" class="Bound">f</a> <a id="7871" class="Symbol">{</a><a id="7872" href="Cubical.Foundations.Equiv.html#7844" class="Bound">x</a><a id="7873" class="Symbol">})</a> <a id="7876" class="Symbol">.</a><a id="7877" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="7881" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="7899" href="Cubical.Foundations.Equiv.html#7899" class="Bound">k</a> <a id="7901" class="Symbol">.</a><a id="7902" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7906" class="Symbol">.</a><a id="7907" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7919" href="Cubical.Foundations.Equiv.html#7919" class="Bound">f</a> <a id="7921" class="Symbol">.</a><a id="7922" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7926" class="Symbol">.</a><a id="7927" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7931" href="Cubical.Foundations.Equiv.html#7931" class="Bound">i</a> <a id="7933" class="Symbol">{</a><a id="7934" href="Cubical.Foundations.Equiv.html#7934" class="Bound">x</a><a id="7935" class="Symbol">}</a> <a id="7937" class="Symbol">=</a> <a id="7939" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7948" class="Symbol">(</a><a id="7949" href="Cubical.Foundations.Equiv.html#7899" class="Bound">k</a> <a id="7951" class="Symbol">{</a><a id="7952" href="Cubical.Foundations.Equiv.html#7934" class="Bound">x</a><a id="7953" class="Symbol">})</a> <a id="7956" class="Symbol">(</a><a id="7957" href="Cubical.Foundations.Equiv.html#7919" class="Bound">f</a> <a id="7959" class="Symbol">{</a><a id="7960" href="Cubical.Foundations.Equiv.html#7934" class="Bound">x</a><a id="7961" class="Symbol">})</a> <a id="7964" class="Symbol">.</a><a id="7965" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7969" href="Cubical.Foundations.Equiv.html#7931" class="Bound">i</a>
<a id="7971" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="7989" href="Cubical.Foundations.Equiv.html#7989" class="Bound">k</a> <a id="7991" class="Symbol">.</a><a id="7992" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7996" class="Symbol">.</a><a id="7997" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8009" href="Cubical.Foundations.Equiv.html#8009" class="Bound">f</a> <a id="8011" class="Symbol">.</a><a id="8012" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8016" class="Symbol">(</a><a id="8017" href="Cubical.Foundations.Equiv.html#8017" class="Bound">g</a> <a id="8019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8021" href="Cubical.Foundations.Equiv.html#8021" class="Bound">p</a><a id="8022" class="Symbol">)</a> <a id="8024" href="Cubical.Foundations.Equiv.html#8024" class="Bound">i</a> <a id="8026" class="Symbol">.</a><a id="8027" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8031" class="Symbol">{</a><a id="8032" href="Cubical.Foundations.Equiv.html#8032" class="Bound">x</a><a id="8033" class="Symbol">}</a> <a id="8035" class="Symbol">=</a>
  <a id="8039" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8052" class="Symbol">(</a><a id="8053" href="Cubical.Foundations.Equiv.html#7989" class="Bound">k</a> <a id="8055" class="Symbol">{</a><a id="8056" href="Cubical.Foundations.Equiv.html#8032" class="Bound">x</a><a id="8057" class="Symbol">})</a> <a id="8060" class="Symbol">(</a><a id="8061" href="Cubical.Foundations.Equiv.html#8009" class="Bound">f</a> <a id="8063" class="Symbol">{</a><a id="8064" href="Cubical.Foundations.Equiv.html#8032" class="Bound">x</a><a id="8065" class="Symbol">})</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Cubical.Foundations.Equiv.html#8017" class="Bound">g</a> <a id="8071" class="Symbol">{</a><a id="8072" href="Cubical.Foundations.Equiv.html#8032" class="Bound">x</a><a id="8073" class="Symbol">}</a> <a id="8075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8077" class="Symbol">λ</a> <a id="8079" href="Cubical.Foundations.Equiv.html#8079" class="Bound">j</a> <a id="8081" class="Symbol">→</a> <a id="8083" href="Cubical.Foundations.Equiv.html#8021" class="Bound">p</a> <a id="8085" href="Cubical.Foundations.Equiv.html#8079" class="Bound">j</a> <a id="8087" class="Symbol">{</a><a id="8088" href="Cubical.Foundations.Equiv.html#8032" class="Bound">x</a><a id="8089" class="Symbol">})</a> <a id="8092" href="Cubical.Foundations.Equiv.html#8024" class="Bound">i</a> <a id="8094" class="Symbol">.</a><a id="8095" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="8099" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="8117" href="Cubical.Foundations.Equiv.html#8117" class="Bound">k</a> <a id="8119" class="Symbol">.</a><a id="8120" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8124" class="Symbol">.</a><a id="8125" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8137" href="Cubical.Foundations.Equiv.html#8137" class="Bound">f</a> <a id="8139" class="Symbol">.</a><a id="8140" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8144" class="Symbol">(</a><a id="8145" href="Cubical.Foundations.Equiv.html#8145" class="Bound">g</a> <a id="8147" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8149" href="Cubical.Foundations.Equiv.html#8149" class="Bound">p</a><a id="8150" class="Symbol">)</a> <a id="8152" href="Cubical.Foundations.Equiv.html#8152" class="Bound">i</a> <a id="8154" class="Symbol">.</a><a id="8155" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8159" href="Cubical.Foundations.Equiv.html#8159" class="Bound">j</a> <a id="8161" class="Symbol">{</a><a id="8162" href="Cubical.Foundations.Equiv.html#8162" class="Bound">x</a><a id="8163" class="Symbol">}</a> <a id="8165" class="Symbol">=</a>
  <a id="8169" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8182" class="Symbol">(</a><a id="8183" href="Cubical.Foundations.Equiv.html#8117" class="Bound">k</a> <a id="8185" class="Symbol">{</a><a id="8186" href="Cubical.Foundations.Equiv.html#8162" class="Bound">x</a><a id="8187" class="Symbol">})</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Cubical.Foundations.Equiv.html#8137" class="Bound">f</a> <a id="8193" class="Symbol">{</a><a id="8194" href="Cubical.Foundations.Equiv.html#8162" class="Bound">x</a><a id="8195" class="Symbol">})</a> <a id="8198" class="Symbol">(</a><a id="8199" href="Cubical.Foundations.Equiv.html#8145" class="Bound">g</a> <a id="8201" class="Symbol">{</a><a id="8202" href="Cubical.Foundations.Equiv.html#8162" class="Bound">x</a><a id="8203" class="Symbol">}</a> <a id="8205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8207" class="Symbol">λ</a> <a id="8209" href="Cubical.Foundations.Equiv.html#8209" class="Bound">k</a> <a id="8211" class="Symbol">→</a> <a id="8213" href="Cubical.Foundations.Equiv.html#8149" class="Bound">p</a> <a id="8215" href="Cubical.Foundations.Equiv.html#8209" class="Bound">k</a> <a id="8217" class="Symbol">{</a><a id="8218" href="Cubical.Foundations.Equiv.html#8162" class="Bound">x</a><a id="8219" class="Symbol">})</a> <a id="8222" href="Cubical.Foundations.Equiv.html#8152" class="Bound">i</a> <a id="8224" class="Symbol">.</a><a id="8225" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8229" href="Cubical.Foundations.Equiv.html#8159" class="Bound">j</a>

<a id="equiv→Iso"></a><a id="8232" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="8242" class="Symbol">:</a> <a id="8244" class="Symbol">(</a><a id="8245" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8247" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8249" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="8250" class="Symbol">)</a> <a id="8252" class="Symbol">→</a> <a id="8254" class="Symbol">(</a><a id="8255" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="8257" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8259" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8260" class="Symbol">)</a> <a id="8262" class="Symbol">→</a> <a id="8264" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8268" class="Symbol">(</a><a id="8269" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8271" class="Symbol">→</a> <a id="8273" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="8274" class="Symbol">)</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="8279" class="Symbol">→</a> <a id="8281" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8282" class="Symbol">)</a>
<a id="8284" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="8294" href="Cubical.Foundations.Equiv.html#8294" class="Bound">h</a> <a id="8296" href="Cubical.Foundations.Equiv.html#8296" class="Bound">k</a> <a id="8298" class="Symbol">.</a><a id="8299" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8307" href="Cubical.Foundations.Equiv.html#8307" class="Bound">f</a> <a id="8309" href="Cubical.Foundations.Equiv.html#8309" class="Bound">b</a> <a id="8311" class="Symbol">=</a> <a id="8313" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8322" href="Cubical.Foundations.Equiv.html#8296" class="Bound">k</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Cubical.Foundations.Equiv.html#8307" class="Bound">f</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8334" href="Cubical.Foundations.Equiv.html#8294" class="Bound">h</a> <a id="8336" href="Cubical.Foundations.Equiv.html#8309" class="Bound">b</a><a id="8337" class="Symbol">))</a>
<a id="8340" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="8350" href="Cubical.Foundations.Equiv.html#8350" class="Bound">h</a> <a id="8352" href="Cubical.Foundations.Equiv.html#8352" class="Bound">k</a> <a id="8354" class="Symbol">.</a><a id="8355" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8363" href="Cubical.Foundations.Equiv.html#8363" class="Bound">g</a> <a id="8365" href="Cubical.Foundations.Equiv.html#8365" class="Bound">a</a> <a id="8367" class="Symbol">=</a> <a id="8369" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8375" href="Cubical.Foundations.Equiv.html#8352" class="Bound">k</a> <a id="8377" class="Symbol">(</a><a id="8378" href="Cubical.Foundations.Equiv.html#8363" class="Bound">g</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8390" href="Cubical.Foundations.Equiv.html#8350" class="Bound">h</a> <a id="8392" href="Cubical.Foundations.Equiv.html#8365" class="Bound">a</a><a id="8393" class="Symbol">))</a>
<a id="8396" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="8406" href="Cubical.Foundations.Equiv.html#8406" class="Bound">h</a> <a id="8408" href="Cubical.Foundations.Equiv.html#8408" class="Bound">k</a> <a id="8410" class="Symbol">.</a><a id="8411" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="8424" href="Cubical.Foundations.Equiv.html#8424" class="Bound">g</a> <a id="8426" class="Symbol">=</a> <a id="8428" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8435" class="Symbol">λ</a> <a id="8437" href="Cubical.Foundations.Equiv.html#8437" class="Bound">b</a> <a id="8439" class="Symbol">→</a> <a id="8441" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8447" href="Cubical.Foundations.Equiv.html#8408" class="Bound">k</a> <a id="8449" class="Symbol">_</a> <a id="8451" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8453" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8458" href="Cubical.Foundations.Equiv.html#8424" class="Bound">g</a> <a id="8460" class="Symbol">(</a><a id="8461" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8467" href="Cubical.Foundations.Equiv.html#8406" class="Bound">h</a> <a id="8469" href="Cubical.Foundations.Equiv.html#8437" class="Bound">b</a><a id="8470" class="Symbol">)</a>
<a id="8472" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="8482" href="Cubical.Foundations.Equiv.html#8482" class="Bound">h</a> <a id="8484" href="Cubical.Foundations.Equiv.html#8484" class="Bound">k</a> <a id="8486" class="Symbol">.</a><a id="8487" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="8499" href="Cubical.Foundations.Equiv.html#8499" class="Bound">f</a> <a id="8501" class="Symbol">=</a> <a id="8503" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8510" class="Symbol">λ</a> <a id="8512" href="Cubical.Foundations.Equiv.html#8512" class="Bound">a</a> <a id="8514" class="Symbol">→</a> <a id="8516" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8522" href="Cubical.Foundations.Equiv.html#8484" class="Bound">k</a> <a id="8524" class="Symbol">_</a> <a id="8526" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8528" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8533" href="Cubical.Foundations.Equiv.html#8499" class="Bound">f</a> <a id="8535" class="Symbol">(</a><a id="8536" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8542" href="Cubical.Foundations.Equiv.html#8482" class="Bound">h</a> <a id="8544" href="Cubical.Foundations.Equiv.html#8512" class="Bound">a</a><a id="8545" class="Symbol">)</a>

<a id="equiv→"></a><a id="8548" href="Cubical.Foundations.Equiv.html#8548" class="Function">equiv→</a> <a id="8555" class="Symbol">:</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8560" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8562" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="8563" class="Symbol">)</a> <a id="8565" class="Symbol">→</a> <a id="8567" class="Symbol">(</a><a id="8568" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="8570" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8572" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8573" class="Symbol">)</a> <a id="8575" class="Symbol">→</a> <a id="8577" class="Symbol">(</a><a id="8578" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8580" class="Symbol">→</a> <a id="8582" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="8583" class="Symbol">)</a> <a id="8585" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="8590" class="Symbol">→</a> <a id="8592" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8593" class="Symbol">)</a>
<a id="8595" href="Cubical.Foundations.Equiv.html#8548" class="Function">equiv→</a> <a id="8602" href="Cubical.Foundations.Equiv.html#8602" class="Bound">h</a> <a id="8604" href="Cubical.Foundations.Equiv.html#8604" class="Bound">k</a> <a id="8606" class="Symbol">=</a> <a id="8608" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8619" class="Symbol">(</a><a id="8620" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="8630" href="Cubical.Foundations.Equiv.html#8602" class="Bound">h</a> <a id="8632" href="Cubical.Foundations.Equiv.html#8604" class="Bound">k</a><a id="8633" class="Symbol">)</a>


<a id="equivΠ&#39;"></a><a id="8637" href="Cubical.Foundations.Equiv.html#8637" class="Function">equivΠ&#39;</a> <a id="8645" class="Symbol">:</a> <a id="8647" class="Symbol">∀</a> <a id="8649" class="Symbol">{</a><a id="8650" href="Cubical.Foundations.Equiv.html#8650" class="Bound">ℓA</a> <a id="8653" href="Cubical.Foundations.Equiv.html#8653" class="Bound">ℓA&#39;</a> <a id="8657" href="Cubical.Foundations.Equiv.html#8657" class="Bound">ℓB</a> <a id="8660" href="Cubical.Foundations.Equiv.html#8660" class="Bound">ℓB&#39;</a><a id="8663" class="Symbol">}</a> <a id="8665" class="Symbol">{</a><a id="8666" href="Cubical.Foundations.Equiv.html#8666" class="Bound">A</a> <a id="8668" class="Symbol">:</a> <a id="8670" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8675" href="Cubical.Foundations.Equiv.html#8650" class="Bound">ℓA</a><a id="8677" class="Symbol">}</a> <a id="8679" class="Symbol">{</a><a id="8680" href="Cubical.Foundations.Equiv.html#8680" class="Bound">A&#39;</a> <a id="8683" class="Symbol">:</a> <a id="8685" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8690" href="Cubical.Foundations.Equiv.html#8653" class="Bound">ℓA&#39;</a><a id="8693" class="Symbol">}</a>
  <a id="8697" class="Symbol">{</a><a id="8698" href="Cubical.Foundations.Equiv.html#8698" class="Bound">B</a> <a id="8700" class="Symbol">:</a> <a id="8702" href="Cubical.Foundations.Equiv.html#8666" class="Bound">A</a> <a id="8704" class="Symbol">→</a> <a id="8706" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8711" href="Cubical.Foundations.Equiv.html#8657" class="Bound">ℓB</a><a id="8713" class="Symbol">}</a> <a id="8715" class="Symbol">{</a><a id="8716" href="Cubical.Foundations.Equiv.html#8716" class="Bound">B&#39;</a> <a id="8719" class="Symbol">:</a> <a id="8721" href="Cubical.Foundations.Equiv.html#8680" class="Bound">A&#39;</a> <a id="8724" class="Symbol">→</a> <a id="8726" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8731" href="Cubical.Foundations.Equiv.html#8660" class="Bound">ℓB&#39;</a><a id="8734" class="Symbol">}</a>
  <a id="8738" class="Symbol">(</a><a id="8739" href="Cubical.Foundations.Equiv.html#8739" class="Bound">eA</a> <a id="8742" class="Symbol">:</a> <a id="8744" href="Cubical.Foundations.Equiv.html#8666" class="Bound">A</a> <a id="8746" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8748" href="Cubical.Foundations.Equiv.html#8680" class="Bound">A&#39;</a><a id="8750" class="Symbol">)</a>
  <a id="8754" class="Symbol">(</a><a id="8755" href="Cubical.Foundations.Equiv.html#8755" class="Bound">eB</a> <a id="8758" class="Symbol">:</a> <a id="8760" class="Symbol">{</a><a id="8761" href="Cubical.Foundations.Equiv.html#8761" class="Bound">a</a> <a id="8763" class="Symbol">:</a> <a id="8765" href="Cubical.Foundations.Equiv.html#8666" class="Bound">A</a><a id="8766" class="Symbol">}</a> <a id="8768" class="Symbol">{</a><a id="8769" href="Cubical.Foundations.Equiv.html#8769" class="Bound">a&#39;</a> <a id="8772" class="Symbol">:</a> <a id="8774" href="Cubical.Foundations.Equiv.html#8680" class="Bound">A&#39;</a><a id="8776" class="Symbol">}</a> <a id="8778" class="Symbol">→</a> <a id="8780" href="Cubical.Foundations.Equiv.html#8739" class="Bound">eA</a> <a id="8783" class="Symbol">.</a><a id="8784" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8788" href="Cubical.Foundations.Equiv.html#8761" class="Bound">a</a> <a id="8790" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8792" href="Cubical.Foundations.Equiv.html#8769" class="Bound">a&#39;</a> <a id="8795" class="Symbol">→</a> <a id="8797" href="Cubical.Foundations.Equiv.html#8698" class="Bound">B</a> <a id="8799" href="Cubical.Foundations.Equiv.html#8761" class="Bound">a</a> <a id="8801" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8803" href="Cubical.Foundations.Equiv.html#8716" class="Bound">B&#39;</a> <a id="8806" href="Cubical.Foundations.Equiv.html#8769" class="Bound">a&#39;</a><a id="8808" class="Symbol">)</a>
  <a id="8812" class="Symbol">→</a> <a id="8814" class="Symbol">((</a><a id="8816" href="Cubical.Foundations.Equiv.html#8816" class="Bound">a</a> <a id="8818" class="Symbol">:</a> <a id="8820" href="Cubical.Foundations.Equiv.html#8666" class="Bound">A</a><a id="8821" class="Symbol">)</a> <a id="8823" class="Symbol">→</a> <a id="8825" href="Cubical.Foundations.Equiv.html#8698" class="Bound">B</a> <a id="8827" href="Cubical.Foundations.Equiv.html#8816" class="Bound">a</a><a id="8828" class="Symbol">)</a> <a id="8830" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8832" class="Symbol">((</a><a id="8834" href="Cubical.Foundations.Equiv.html#8834" class="Bound">a&#39;</a> <a id="8837" class="Symbol">:</a> <a id="8839" href="Cubical.Foundations.Equiv.html#8680" class="Bound">A&#39;</a><a id="8841" class="Symbol">)</a> <a id="8843" class="Symbol">→</a> <a id="8845" href="Cubical.Foundations.Equiv.html#8716" class="Bound">B&#39;</a> <a id="8848" href="Cubical.Foundations.Equiv.html#8834" class="Bound">a&#39;</a><a id="8850" class="Symbol">)</a>
<a id="8852" href="Cubical.Foundations.Equiv.html#8637" class="Function">equivΠ&#39;</a> <a id="8860" class="Symbol">{</a><a id="8861" class="Argument">B&#39;</a> <a id="8864" class="Symbol">=</a> <a id="8866" href="Cubical.Foundations.Equiv.html#8866" class="Bound">B&#39;</a><a id="8868" class="Symbol">}</a> <a id="8870" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="8873" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="8876" class="Symbol">=</a> <a id="8878" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8889" href="Cubical.Foundations.Equiv.html#8916" class="Function">isom</a>
  <a id="8896" class="Keyword">where</a>
  <a id="8904" class="Keyword">open</a> <a id="8909" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="8916" href="Cubical.Foundations.Equiv.html#8916" class="Function">isom</a> <a id="8921" class="Symbol">:</a> <a id="8923" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8927" class="Symbol">_</a> <a id="8929" class="Symbol">_</a>
  <a id="8933" href="Cubical.Foundations.Equiv.html#8916" class="Function">isom</a> <a id="8938" class="Symbol">.</a><a id="8939" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8943" href="Cubical.Foundations.Equiv.html#8943" class="Bound">f</a> <a id="8945" href="Cubical.Foundations.Equiv.html#8945" class="Bound">a&#39;</a> <a id="8948" class="Symbol">=</a>
    <a id="8954" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="8957" class="Symbol">(</a><a id="8958" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8964" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="8967" href="Cubical.Foundations.Equiv.html#8945" class="Bound">a&#39;</a><a id="8969" class="Symbol">)</a> <a id="8971" class="Symbol">.</a><a id="8972" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8976" class="Symbol">(</a><a id="8977" href="Cubical.Foundations.Equiv.html#8943" class="Bound">f</a> <a id="8979" class="Symbol">(</a><a id="8980" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8986" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="8989" href="Cubical.Foundations.Equiv.html#8945" class="Bound">a&#39;</a><a id="8991" class="Symbol">))</a>
  <a id="8996" href="Cubical.Foundations.Equiv.html#8916" class="Function">isom</a> <a id="9001" class="Symbol">.</a><a id="9002" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9006" href="Cubical.Foundations.Equiv.html#9006" class="Bound">f&#39;</a> <a id="9009" href="Cubical.Foundations.Equiv.html#9009" class="Bound">a</a> <a id="9011" class="Symbol">=</a>
    <a id="9017" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9023" class="Symbol">(</a><a id="9024" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9027" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9031" class="Symbol">)</a> <a id="9033" class="Symbol">(</a><a id="9034" href="Cubical.Foundations.Equiv.html#9006" class="Bound">f&#39;</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9041" class="Symbol">.</a><a id="9042" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9046" href="Cubical.Foundations.Equiv.html#9009" class="Bound">a</a><a id="9047" class="Symbol">))</a>
  <a id="9052" href="Cubical.Foundations.Equiv.html#8916" class="Function">isom</a> <a id="9057" class="Symbol">.</a><a id="9058" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="9067" href="Cubical.Foundations.Equiv.html#9067" class="Bound">f&#39;</a> <a id="9070" class="Symbol">=</a>
    <a id="9076" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9083" class="Symbol">λ</a> <a id="9085" href="Cubical.Foundations.Equiv.html#9085" class="Bound">a&#39;</a> <a id="9088" class="Symbol">→</a>
    <a id="9094" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9096" class="Symbol">(λ</a> <a id="9099" href="Cubical.Foundations.Equiv.html#9099" class="Bound">a&#39;&#39;</a> <a id="9103" href="Cubical.Foundations.Equiv.html#9103" class="Bound">p</a> <a id="9105" class="Symbol">→</a> <a id="9107" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9110" href="Cubical.Foundations.Equiv.html#9103" class="Bound">p</a> <a id="9112" class="Symbol">.</a><a id="9113" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9117" class="Symbol">(</a><a id="9118" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9124" class="Symbol">(</a><a id="9125" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9128" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9132" class="Symbol">)</a> <a id="9134" class="Symbol">(</a><a id="9135" href="Cubical.Foundations.Equiv.html#9067" class="Bound">f&#39;</a> <a id="9138" class="Symbol">(</a><a id="9139" href="Cubical.Foundations.Equiv.html#9103" class="Bound">p</a> <a id="9141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9143" class="Symbol">)))</a> <a id="9147" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9149" href="Cubical.Foundations.Equiv.html#9067" class="Bound">f&#39;</a> <a id="9152" href="Cubical.Foundations.Equiv.html#9099" class="Bound">a&#39;&#39;</a><a id="9155" class="Symbol">)</a>
      <a id="9163" class="Symbol">(</a><a id="9164" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9170" class="Symbol">(</a><a id="9171" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9174" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9178" class="Symbol">)</a> <a id="9180" class="Symbol">(</a><a id="9181" href="Cubical.Foundations.Equiv.html#9067" class="Bound">f&#39;</a> <a id="9184" class="Symbol">(</a><a id="9185" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9188" class="Symbol">.</a><a id="9189" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9200" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9203" href="Cubical.Foundations.Equiv.html#9085" class="Bound">a&#39;</a><a id="9205" class="Symbol">))))</a>
      <a id="9216" class="Symbol">(</a><a id="9217" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9223" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9226" href="Cubical.Foundations.Equiv.html#9085" class="Bound">a&#39;</a><a id="9228" class="Symbol">)</a>
  <a id="9232" href="Cubical.Foundations.Equiv.html#8916" class="Function">isom</a> <a id="9237" class="Symbol">.</a><a id="9238" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="9246" href="Cubical.Foundations.Equiv.html#9246" class="Bound">f</a> <a id="9248" class="Symbol">=</a>
    <a id="9254" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9261" class="Symbol">λ</a> <a id="9263" href="Cubical.Foundations.Equiv.html#9263" class="Bound">a</a> <a id="9265" class="Symbol">→</a>
    <a id="9271" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
      <a id="9283" class="Symbol">(λ</a> <a id="9286" href="Cubical.Foundations.Equiv.html#9286" class="Bound">p</a> <a id="9288" class="Symbol">→</a> <a id="9290" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9300" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9304" class="Symbol">)</a> <a id="9306" class="Symbol">(</a><a id="9307" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9310" href="Cubical.Foundations.Equiv.html#9286" class="Bound">p</a> <a id="9312" class="Symbol">.</a><a id="9313" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9317" class="Symbol">(</a><a id="9318" href="Cubical.Foundations.Equiv.html#9246" class="Bound">f</a> <a id="9320" class="Symbol">(</a><a id="9321" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9327" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9330" class="Symbol">(</a><a id="9331" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9334" class="Symbol">.</a><a id="9335" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9339" href="Cubical.Foundations.Equiv.html#9263" class="Bound">a</a><a id="9340" class="Symbol">))))</a> <a id="9345" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9347" href="Cubical.Foundations.Equiv.html#9246" class="Bound">f</a> <a id="9349" href="Cubical.Foundations.Equiv.html#9263" class="Bound">a</a><a id="9350" class="Symbol">)</a>
      <a id="9358" class="Symbol">(</a><a id="9359" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9363" class="Symbol">(</a><a id="9364" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="9377" class="Symbol">(</a><a id="9378" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9381" class="Symbol">.</a><a id="9382" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9385" class="Symbol">)</a> <a id="9387" href="Cubical.Foundations.Equiv.html#9263" class="Bound">a</a><a id="9388" class="Symbol">))</a>
      <a id="9397" class="Symbol">(</a><a id="9398" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9400" class="Symbol">(λ</a> <a id="9403" href="Cubical.Foundations.Equiv.html#9403" class="Bound">a&#39;&#39;</a> <a id="9407" href="Cubical.Foundations.Equiv.html#9407" class="Bound">p</a> <a id="9409" class="Symbol">→</a> <a id="9411" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9421" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9425" class="Symbol">)</a> <a id="9427" class="Symbol">(</a><a id="9428" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9431" class="Symbol">(</a><a id="9432" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9437" class="Symbol">(</a><a id="9438" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9441" class="Symbol">.</a><a id="9442" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9445" class="Symbol">)</a> <a id="9447" href="Cubical.Foundations.Equiv.html#9407" class="Bound">p</a><a id="9448" class="Symbol">)</a> <a id="9450" class="Symbol">.</a><a id="9451" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9455" class="Symbol">(</a><a id="9456" href="Cubical.Foundations.Equiv.html#9246" class="Bound">f</a> <a id="9458" class="Symbol">(</a><a id="9459" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9465" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9468" class="Symbol">(</a><a id="9469" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9472" class="Symbol">.</a><a id="9473" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9477" href="Cubical.Foundations.Equiv.html#9263" class="Bound">a</a><a id="9478" class="Symbol">))))</a> <a id="9483" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9485" href="Cubical.Foundations.Equiv.html#9246" class="Bound">f</a> <a id="9487" href="Cubical.Foundations.Equiv.html#9403" class="Bound">a&#39;&#39;</a><a id="9490" class="Symbol">)</a>
        <a id="9500" class="Symbol">(</a><a id="9501" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="9507" class="Symbol">(</a><a id="9508" href="Cubical.Foundations.Equiv.html#8873" class="Bound">eB</a> <a id="9511" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9515" class="Symbol">)</a> <a id="9517" class="Symbol">(</a><a id="9518" href="Cubical.Foundations.Equiv.html#9246" class="Bound">f</a> <a id="9520" class="Symbol">(</a><a id="9521" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9527" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9530" class="Symbol">(</a><a id="9531" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9534" class="Symbol">.</a><a id="9535" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9539" href="Cubical.Foundations.Equiv.html#9263" class="Bound">a</a><a id="9540" class="Symbol">))))</a>
        <a id="9553" class="Symbol">(</a><a id="9554" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="9560" href="Cubical.Foundations.Equiv.html#8870" class="Bound">eA</a> <a id="9563" href="Cubical.Foundations.Equiv.html#9263" class="Bound">a</a><a id="9564" class="Symbol">))</a>

<a id="equivΠ"></a><a id="9568" href="Cubical.Foundations.Equiv.html#9568" class="Function">equivΠ</a> <a id="9575" class="Symbol">:</a> <a id="9577" class="Symbol">∀</a> <a id="9579" class="Symbol">{</a><a id="9580" href="Cubical.Foundations.Equiv.html#9580" class="Bound">ℓA</a> <a id="9583" href="Cubical.Foundations.Equiv.html#9583" class="Bound">ℓA&#39;</a> <a id="9587" href="Cubical.Foundations.Equiv.html#9587" class="Bound">ℓB</a> <a id="9590" href="Cubical.Foundations.Equiv.html#9590" class="Bound">ℓB&#39;</a><a id="9593" class="Symbol">}</a> <a id="9595" class="Symbol">{</a><a id="9596" href="Cubical.Foundations.Equiv.html#9596" class="Bound">A</a> <a id="9598" class="Symbol">:</a> <a id="9600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9605" href="Cubical.Foundations.Equiv.html#9580" class="Bound">ℓA</a><a id="9607" class="Symbol">}</a> <a id="9609" class="Symbol">{</a><a id="9610" href="Cubical.Foundations.Equiv.html#9610" class="Bound">A&#39;</a> <a id="9613" class="Symbol">:</a> <a id="9615" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9620" href="Cubical.Foundations.Equiv.html#9583" class="Bound">ℓA&#39;</a><a id="9623" class="Symbol">}</a>
  <a id="9627" class="Symbol">{</a><a id="9628" href="Cubical.Foundations.Equiv.html#9628" class="Bound">B</a> <a id="9630" class="Symbol">:</a> <a id="9632" href="Cubical.Foundations.Equiv.html#9596" class="Bound">A</a> <a id="9634" class="Symbol">→</a> <a id="9636" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9641" href="Cubical.Foundations.Equiv.html#9587" class="Bound">ℓB</a><a id="9643" class="Symbol">}</a> <a id="9645" class="Symbol">{</a><a id="9646" href="Cubical.Foundations.Equiv.html#9646" class="Bound">B&#39;</a> <a id="9649" class="Symbol">:</a> <a id="9651" href="Cubical.Foundations.Equiv.html#9610" class="Bound">A&#39;</a> <a id="9654" class="Symbol">→</a> <a id="9656" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9661" href="Cubical.Foundations.Equiv.html#9590" class="Bound">ℓB&#39;</a><a id="9664" class="Symbol">}</a>
  <a id="9668" class="Symbol">(</a><a id="9669" href="Cubical.Foundations.Equiv.html#9669" class="Bound">eA</a> <a id="9672" class="Symbol">:</a> <a id="9674" href="Cubical.Foundations.Equiv.html#9596" class="Bound">A</a> <a id="9676" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9678" href="Cubical.Foundations.Equiv.html#9610" class="Bound">A&#39;</a><a id="9680" class="Symbol">)</a>
  <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Foundations.Equiv.html#9685" class="Bound">eB</a> <a id="9688" class="Symbol">:</a> <a id="9690" class="Symbol">(</a><a id="9691" href="Cubical.Foundations.Equiv.html#9691" class="Bound">a</a> <a id="9693" class="Symbol">:</a> <a id="9695" href="Cubical.Foundations.Equiv.html#9596" class="Bound">A</a><a id="9696" class="Symbol">)</a> <a id="9698" class="Symbol">→</a> <a id="9700" href="Cubical.Foundations.Equiv.html#9628" class="Bound">B</a> <a id="9702" href="Cubical.Foundations.Equiv.html#9691" class="Bound">a</a> <a id="9704" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9706" href="Cubical.Foundations.Equiv.html#9646" class="Bound">B&#39;</a> <a id="9709" class="Symbol">(</a><a id="9710" href="Cubical.Foundations.Equiv.html#9669" class="Bound">eA</a> <a id="9713" class="Symbol">.</a><a id="9714" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9718" href="Cubical.Foundations.Equiv.html#9691" class="Bound">a</a><a id="9719" class="Symbol">))</a>
  <a id="9724" class="Symbol">→</a> <a id="9726" class="Symbol">((</a><a id="9728" href="Cubical.Foundations.Equiv.html#9728" class="Bound">a</a> <a id="9730" class="Symbol">:</a> <a id="9732" href="Cubical.Foundations.Equiv.html#9596" class="Bound">A</a><a id="9733" class="Symbol">)</a> <a id="9735" class="Symbol">→</a> <a id="9737" href="Cubical.Foundations.Equiv.html#9628" class="Bound">B</a> <a id="9739" href="Cubical.Foundations.Equiv.html#9728" class="Bound">a</a><a id="9740" class="Symbol">)</a> <a id="9742" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9744" class="Symbol">((</a><a id="9746" href="Cubical.Foundations.Equiv.html#9746" class="Bound">a&#39;</a> <a id="9749" class="Symbol">:</a> <a id="9751" href="Cubical.Foundations.Equiv.html#9610" class="Bound">A&#39;</a><a id="9753" class="Symbol">)</a> <a id="9755" class="Symbol">→</a> <a id="9757" href="Cubical.Foundations.Equiv.html#9646" class="Bound">B&#39;</a> <a id="9760" href="Cubical.Foundations.Equiv.html#9746" class="Bound">a&#39;</a><a id="9762" class="Symbol">)</a>
<a id="9764" href="Cubical.Foundations.Equiv.html#9568" class="Function">equivΠ</a> <a id="9771" class="Symbol">{</a><a id="9772" class="Argument">B</a> <a id="9774" class="Symbol">=</a> <a id="9776" href="Cubical.Foundations.Equiv.html#9776" class="Bound">B</a><a id="9777" class="Symbol">}</a> <a id="9779" class="Symbol">{</a><a id="9780" class="Argument">B&#39;</a> <a id="9783" class="Symbol">=</a> <a id="9785" href="Cubical.Foundations.Equiv.html#9785" class="Bound">B&#39;</a><a id="9787" class="Symbol">}</a> <a id="9789" href="Cubical.Foundations.Equiv.html#9789" class="Bound">eA</a> <a id="9792" href="Cubical.Foundations.Equiv.html#9792" class="Bound">eB</a> <a id="9795" class="Symbol">=</a> <a id="9797" href="Cubical.Foundations.Equiv.html#8637" class="Function">equivΠ&#39;</a> <a id="9805" href="Cubical.Foundations.Equiv.html#9789" class="Bound">eA</a> <a id="9808" class="Symbol">(λ</a> <a id="9811" class="Symbol">{</a><a id="9812" class="Argument">a</a> <a id="9814" class="Symbol">=</a> <a id="9816" href="Cubical.Foundations.Equiv.html#9816" class="Bound">a</a><a id="9817" class="Symbol">}</a> <a id="9819" href="Cubical.Foundations.Equiv.html#9819" class="Bound">p</a> <a id="9821" class="Symbol">→</a> <a id="9823" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9825" class="Symbol">(λ</a> <a id="9828" href="Cubical.Foundations.Equiv.html#9828" class="Bound">a&#39;</a> <a id="9831" href="Cubical.Foundations.Equiv.html#9831" class="Bound">p</a> <a id="9833" class="Symbol">→</a> <a id="9835" href="Cubical.Foundations.Equiv.html#9776" class="Bound">B</a> <a id="9837" href="Cubical.Foundations.Equiv.html#9816" class="Bound">a</a> <a id="9839" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9841" href="Cubical.Foundations.Equiv.html#9785" class="Bound">B&#39;</a> <a id="9844" href="Cubical.Foundations.Equiv.html#9828" class="Bound">a&#39;</a><a id="9846" class="Symbol">)</a> <a id="9848" class="Symbol">(</a><a id="9849" href="Cubical.Foundations.Equiv.html#9792" class="Bound">eB</a> <a id="9852" href="Cubical.Foundations.Equiv.html#9816" class="Bound">a</a><a id="9853" class="Symbol">)</a> <a id="9855" href="Cubical.Foundations.Equiv.html#9819" class="Bound">p</a><a id="9856" class="Symbol">)</a>


<a id="equivCompIso"></a><a id="9860" href="Cubical.Foundations.Equiv.html#9860" class="Function">equivCompIso</a> <a id="9873" class="Symbol">:</a> <a id="9875" class="Symbol">(</a><a id="9876" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="9878" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9880" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="9881" class="Symbol">)</a> <a id="9883" class="Symbol">→</a> <a id="9885" class="Symbol">(</a><a id="9886" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="9888" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9890" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="9891" class="Symbol">)</a> <a id="9893" class="Symbol">→</a> <a id="9895" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9899" class="Symbol">(</a><a id="9900" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="9902" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9904" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="9905" class="Symbol">)</a> <a id="9907" class="Symbol">(</a><a id="9908" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="9910" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9912" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="9913" class="Symbol">)</a>
<a id="9915" href="Cubical.Foundations.Equiv.html#9860" class="Function">equivCompIso</a> <a id="9928" href="Cubical.Foundations.Equiv.html#9928" class="Bound">h</a> <a id="9930" href="Cubical.Foundations.Equiv.html#9930" class="Bound">k</a> <a id="9932" class="Symbol">.</a><a id="9933" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9941" href="Cubical.Foundations.Equiv.html#9941" class="Bound">f</a> <a id="9943" class="Symbol">=</a> <a id="9945" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="9955" class="Symbol">(</a><a id="9956" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="9966" class="Symbol">(</a><a id="9967" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="9976" href="Cubical.Foundations.Equiv.html#9928" class="Bound">h</a><a id="9977" class="Symbol">)</a> <a id="9979" href="Cubical.Foundations.Equiv.html#9941" class="Bound">f</a><a id="9980" class="Symbol">)</a> <a id="9982" href="Cubical.Foundations.Equiv.html#9930" class="Bound">k</a>
<a id="9984" href="Cubical.Foundations.Equiv.html#9860" class="Function">equivCompIso</a> <a id="9997" href="Cubical.Foundations.Equiv.html#9997" class="Bound">h</a> <a id="9999" href="Cubical.Foundations.Equiv.html#9999" class="Bound">k</a> <a id="10001" class="Symbol">.</a><a id="10002" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10010" href="Cubical.Foundations.Equiv.html#10010" class="Bound">g</a> <a id="10012" class="Symbol">=</a> <a id="10014" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="10024" class="Symbol">(</a><a id="10025" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="10035" href="Cubical.Foundations.Equiv.html#9997" class="Bound">h</a> <a id="10037" href="Cubical.Foundations.Equiv.html#10010" class="Bound">g</a><a id="10038" class="Symbol">)</a> <a id="10040" class="Symbol">(</a><a id="10041" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="10050" href="Cubical.Foundations.Equiv.html#9999" class="Bound">k</a><a id="10051" class="Symbol">)</a>
<a id="10053" href="Cubical.Foundations.Equiv.html#9860" class="Function">equivCompIso</a> <a id="10066" href="Cubical.Foundations.Equiv.html#10066" class="Bound">h</a> <a id="10068" href="Cubical.Foundations.Equiv.html#10068" class="Bound">k</a> <a id="10070" class="Symbol">.</a><a id="10071" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="10084" href="Cubical.Foundations.Equiv.html#10084" class="Bound">g</a> <a id="10086" class="Symbol">=</a> <a id="10088" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="10096" class="Symbol">(</a><a id="10097" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="10107" href="Cubical.Foundations.Equiv.html#10066" class="Bound">h</a> <a id="10109" href="Cubical.Foundations.Equiv.html#10068" class="Bound">k</a> <a id="10111" class="Symbol">.</a><a id="10112" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="10125" class="Symbol">(</a><a id="10126" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10135" href="Cubical.Foundations.Equiv.html#10084" class="Bound">g</a><a id="10136" class="Symbol">))</a>
<a id="10139" href="Cubical.Foundations.Equiv.html#9860" class="Function">equivCompIso</a> <a id="10152" href="Cubical.Foundations.Equiv.html#10152" class="Bound">h</a> <a id="10154" href="Cubical.Foundations.Equiv.html#10154" class="Bound">k</a> <a id="10156" class="Symbol">.</a><a id="10157" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10169" href="Cubical.Foundations.Equiv.html#10169" class="Bound">f</a> <a id="10171" class="Symbol">=</a> <a id="10173" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="10181" class="Symbol">(</a><a id="10182" href="Cubical.Foundations.Equiv.html#8232" class="Function">equiv→Iso</a> <a id="10192" href="Cubical.Foundations.Equiv.html#10152" class="Bound">h</a> <a id="10194" href="Cubical.Foundations.Equiv.html#10154" class="Bound">k</a> <a id="10196" class="Symbol">.</a><a id="10197" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10209" class="Symbol">(</a><a id="10210" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10219" href="Cubical.Foundations.Equiv.html#10169" class="Bound">f</a><a id="10220" class="Symbol">))</a>

<a id="equivComp"></a><a id="10224" href="Cubical.Foundations.Equiv.html#10224" class="Function">equivComp</a> <a id="10234" class="Symbol">:</a> <a id="10236" class="Symbol">(</a><a id="10237" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10239" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10241" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10242" class="Symbol">)</a> <a id="10244" class="Symbol">→</a> <a id="10246" class="Symbol">(</a><a id="10247" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="10249" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10251" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="10252" class="Symbol">)</a> <a id="10254" class="Symbol">→</a> <a id="10256" class="Symbol">(</a><a id="10257" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10259" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10261" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10262" class="Symbol">)</a> <a id="10264" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10266" class="Symbol">(</a><a id="10267" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10269" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10271" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="10272" class="Symbol">)</a>
<a id="10274" href="Cubical.Foundations.Equiv.html#10224" class="Function">equivComp</a> <a id="10284" href="Cubical.Foundations.Equiv.html#10284" class="Bound">h</a> <a id="10286" href="Cubical.Foundations.Equiv.html#10286" class="Bound">k</a> <a id="10288" class="Symbol">=</a> <a id="10290" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="10301" class="Symbol">(</a><a id="10302" href="Cubical.Foundations.Equiv.html#9860" class="Function">equivCompIso</a> <a id="10315" href="Cubical.Foundations.Equiv.html#10284" class="Bound">h</a> <a id="10317" href="Cubical.Foundations.Equiv.html#10286" class="Bound">k</a><a id="10318" class="Symbol">)</a>

<a id="10321" class="Comment">-- Some helpful notation:</a>
<a id="_≃⟨_⟩_"></a><a id="10347" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">_≃⟨_⟩_</a> <a id="10354" class="Symbol">:</a> <a id="10356" class="Symbol">(</a><a id="10357" href="Cubical.Foundations.Equiv.html#10357" class="Bound">X</a> <a id="10359" class="Symbol">:</a> <a id="10361" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10366" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="10367" class="Symbol">)</a> <a id="10369" class="Symbol">→</a> <a id="10371" class="Symbol">(</a><a id="10372" href="Cubical.Foundations.Equiv.html#10357" class="Bound">X</a> <a id="10374" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10376" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10377" class="Symbol">)</a> <a id="10379" class="Symbol">→</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10384" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10386" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10387" class="Symbol">)</a> <a id="10389" class="Symbol">→</a> <a id="10391" class="Symbol">(</a><a id="10392" href="Cubical.Foundations.Equiv.html#10357" class="Bound">X</a> <a id="10394" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10396" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10397" class="Symbol">)</a>
<a id="10399" class="Symbol">_</a> <a id="10401" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10404" href="Cubical.Foundations.Equiv.html#10404" class="Bound">f</a> <a id="10406" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a> <a id="10408" href="Cubical.Foundations.Equiv.html#10408" class="Bound">g</a> <a id="10410" class="Symbol">=</a> <a id="10412" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="10422" href="Cubical.Foundations.Equiv.html#10404" class="Bound">f</a> <a id="10424" href="Cubical.Foundations.Equiv.html#10408" class="Bound">g</a>

<a id="_■"></a><a id="10427" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">_■</a> <a id="10430" class="Symbol">:</a> <a id="10432" class="Symbol">(</a><a id="10433" href="Cubical.Foundations.Equiv.html#10433" class="Bound">X</a> <a id="10435" class="Symbol">:</a> <a id="10437" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10442" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="10443" class="Symbol">)</a> <a id="10445" class="Symbol">→</a> <a id="10447" class="Symbol">(</a><a id="10448" href="Cubical.Foundations.Equiv.html#10433" class="Bound">X</a> <a id="10450" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10452" href="Cubical.Foundations.Equiv.html#10433" class="Bound">X</a><a id="10453" class="Symbol">)</a>
<a id="10455" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">_■</a> <a id="10458" class="Symbol">=</a> <a id="10460" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a>

<a id="10469" class="Keyword">infixr</a>  <a id="10477" class="Number">0</a> <a id="10479" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">_≃⟨_⟩_</a>
<a id="10486" class="Keyword">infix</a>   <a id="10494" class="Number">1</a> <a id="10496" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">_■</a>

<a id="composesToId→Equiv"></a><a id="10500" href="Cubical.Foundations.Equiv.html#10500" class="Function">composesToId→Equiv</a> <a id="10519" class="Symbol">:</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Cubical.Foundations.Equiv.html#10522" class="Bound">f</a> <a id="10524" class="Symbol">:</a> <a id="10526" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10528" class="Symbol">→</a> <a id="10530" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10531" class="Symbol">)</a> <a id="10533" class="Symbol">(</a><a id="10534" href="Cubical.Foundations.Equiv.html#10534" class="Bound">g</a> <a id="10536" class="Symbol">:</a> <a id="10538" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10540" class="Symbol">→</a> <a id="10542" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="10543" class="Symbol">)</a> <a id="10545" class="Symbol">→</a> <a id="10547" href="Cubical.Foundations.Equiv.html#10522" class="Bound">f</a> <a id="10549" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10551" href="Cubical.Foundations.Equiv.html#10534" class="Bound">g</a> <a id="10553" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10555" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="10561" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10563" class="Symbol">→</a> <a id="10565" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10573" href="Cubical.Foundations.Equiv.html#10522" class="Bound">f</a> <a id="10575" class="Symbol">→</a> <a id="10577" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10585" href="Cubical.Foundations.Equiv.html#10534" class="Bound">g</a>
<a id="10587" href="Cubical.Foundations.Equiv.html#10500" class="Function">composesToId→Equiv</a> <a id="10606" href="Cubical.Foundations.Equiv.html#10606" class="Bound">f</a> <a id="10608" href="Cubical.Foundations.Equiv.html#10608" class="Bound">g</a> <a id="10610" href="Cubical.Foundations.Equiv.html#10610" class="Bound">id</a> <a id="10613" href="Cubical.Foundations.Equiv.html#10613" class="Bound">iseqf</a> <a id="10619" class="Symbol">=</a>
  <a id="10623" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a>
    <a id="10640" class="Symbol">(</a><a id="10641" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="10645" href="Cubical.Foundations.Equiv.html#10608" class="Bound">g</a> <a id="10647" href="Cubical.Foundations.Equiv.html#10606" class="Bound">f</a>
         <a id="10658" class="Symbol">(λ</a> <a id="10661" href="Cubical.Foundations.Equiv.html#10661" class="Bound">b</a> <a id="10663" class="Symbol">→</a> <a id="10665" class="Symbol">(λ</a> <a id="10668" href="Cubical.Foundations.Equiv.html#10668" class="Bound">i</a> <a id="10670" class="Symbol">→</a> <a id="10672" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10684" href="Cubical.Foundations.Equiv.html#10613" class="Bound">iseqf</a> <a id="10690" class="Symbol">(</a><a id="10691" href="Cubical.Foundations.Equiv.html#10606" class="Bound">f</a> <a id="10693" href="Cubical.Foundations.Equiv.html#10661" class="Bound">b</a><a id="10694" class="Symbol">)</a> <a id="10696" class="Symbol">.</a><a id="10697" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10701" class="Symbol">(</a><a id="10702" href="Cubical.Foundations.Equiv.html#10608" class="Bound">g</a> <a id="10704" class="Symbol">(</a><a id="10705" href="Cubical.Foundations.Equiv.html#10606" class="Bound">f</a> <a id="10707" href="Cubical.Foundations.Equiv.html#10661" class="Bound">b</a><a id="10708" class="Symbol">)</a> <a id="10710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10712" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10717" class="Symbol">(λ</a> <a id="10720" href="Cubical.Foundations.Equiv.html#10720" class="Bound">h</a> <a id="10722" class="Symbol">→</a> <a id="10724" href="Cubical.Foundations.Equiv.html#10720" class="Bound">h</a> <a id="10726" class="Symbol">(</a><a id="10727" href="Cubical.Foundations.Equiv.html#10606" class="Bound">f</a> <a id="10729" href="Cubical.Foundations.Equiv.html#10661" class="Bound">b</a><a id="10730" class="Symbol">))</a> <a id="10733" href="Cubical.Foundations.Equiv.html#10610" class="Bound">id</a><a id="10735" class="Symbol">)</a> <a id="10737" class="Symbol">(</a><a id="10738" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10740" href="Cubical.Foundations.Equiv.html#10668" class="Bound">i</a><a id="10741" class="Symbol">)</a> <a id="10743" class="Symbol">.</a><a id="10744" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10747" class="Symbol">)</a>
                <a id="10765" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10768" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10773" class="Symbol">(λ</a> <a id="10776" href="Cubical.Foundations.Equiv.html#10776" class="Bound">x</a> <a id="10778" class="Symbol">→</a> <a id="10780" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10792" href="Cubical.Foundations.Equiv.html#10613" class="Bound">iseqf</a> <a id="10798" class="Symbol">(</a><a id="10799" href="Cubical.Foundations.Equiv.html#10606" class="Bound">f</a> <a id="10801" href="Cubical.Foundations.Equiv.html#10661" class="Bound">b</a><a id="10802" class="Symbol">)</a> <a id="10804" class="Symbol">.</a><a id="10805" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10809" class="Symbol">.</a><a id="10810" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10813" class="Symbol">)</a> <a id="10815" href="Cubical.Foundations.Equiv.html#10610" class="Bound">id</a>
                <a id="10834" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10837" class="Symbol">λ</a> <a id="10839" href="Cubical.Foundations.Equiv.html#10839" class="Bound">i</a> <a id="10841" class="Symbol">→</a> <a id="10843" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10855" href="Cubical.Foundations.Equiv.html#10613" class="Bound">iseqf</a> <a id="10861" class="Symbol">(</a><a id="10862" href="Cubical.Foundations.Equiv.html#10606" class="Bound">f</a> <a id="10864" href="Cubical.Foundations.Equiv.html#10661" class="Bound">b</a><a id="10865" class="Symbol">)</a> <a id="10867" class="Symbol">.</a><a id="10868" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10872" class="Symbol">(</a><a id="10873" href="Cubical.Foundations.Equiv.html#10661" class="Bound">b</a> <a id="10875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10877" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10881" class="Symbol">)</a> <a id="10883" href="Cubical.Foundations.Equiv.html#10839" class="Bound">i</a> <a id="10885" class="Symbol">.</a><a id="10886" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10889" class="Symbol">)</a>
         <a id="10900" class="Symbol">λ</a> <a id="10902" href="Cubical.Foundations.Equiv.html#10902" class="Bound">a</a> <a id="10904" href="Cubical.Foundations.Equiv.html#10904" class="Bound">i</a> <a id="10906" class="Symbol">→</a> <a id="10908" href="Cubical.Foundations.Equiv.html#10610" class="Bound">id</a> <a id="10911" href="Cubical.Foundations.Equiv.html#10904" class="Bound">i</a> <a id="10913" href="Cubical.Foundations.Equiv.html#10902" class="Bound">a</a><a id="10914" class="Symbol">)</a>

<a id="precomposesToId→Equiv"></a><a id="10917" href="Cubical.Foundations.Equiv.html#10917" class="Function">precomposesToId→Equiv</a> <a id="10939" class="Symbol">:</a> <a id="10941" class="Symbol">(</a><a id="10942" href="Cubical.Foundations.Equiv.html#10942" class="Bound">f</a> <a id="10944" class="Symbol">:</a> <a id="10946" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10948" class="Symbol">→</a> <a id="10950" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10951" class="Symbol">)</a> <a id="10953" class="Symbol">(</a><a id="10954" href="Cubical.Foundations.Equiv.html#10954" class="Bound">g</a> <a id="10956" class="Symbol">:</a> <a id="10958" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10960" class="Symbol">→</a> <a id="10962" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="10963" class="Symbol">)</a> <a id="10965" class="Symbol">→</a> <a id="10967" href="Cubical.Foundations.Equiv.html#10942" class="Bound">f</a> <a id="10969" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10971" href="Cubical.Foundations.Equiv.html#10954" class="Bound">g</a> <a id="10973" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10975" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="10981" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10983" class="Symbol">→</a> <a id="10985" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10993" href="Cubical.Foundations.Equiv.html#10954" class="Bound">g</a> <a id="10995" class="Symbol">→</a> <a id="10997" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="11005" href="Cubical.Foundations.Equiv.html#10942" class="Bound">f</a>
<a id="11007" href="Cubical.Foundations.Equiv.html#10917" class="Function">precomposesToId→Equiv</a> <a id="11029" href="Cubical.Foundations.Equiv.html#11029" class="Bound">f</a> <a id="11031" href="Cubical.Foundations.Equiv.html#11031" class="Bound">g</a> <a id="11033" href="Cubical.Foundations.Equiv.html#11033" class="Bound">id</a> <a id="11036" href="Cubical.Foundations.Equiv.html#11036" class="Bound">iseqg</a> <a id="11042" class="Symbol">=</a>  <a id="11045" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11051" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11064" href="Cubical.Foundations.Equiv.html#11143" class="Function">f-≡-g⁻</a><a id="11070" class="Symbol">)</a> <a id="11072" class="Symbol">(</a><a id="11073" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11077" class="Symbol">(</a><a id="11078" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="11087" class="Symbol">(_</a> <a id="11090" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11092" href="Cubical.Foundations.Equiv.html#11036" class="Bound">iseqg</a><a id="11097" class="Symbol">)))</a>
  <a id="11103" class="Keyword">where</a>
     <a id="11114" href="Cubical.Foundations.Equiv.html#11114" class="Function">g⁻</a> <a id="11117" class="Symbol">=</a> <a id="11119" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Cubical.Foundations.Equiv.html#11031" class="Bound">g</a> <a id="11128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11130" href="Cubical.Foundations.Equiv.html#11036" class="Bound">iseqg</a><a id="11135" class="Symbol">)</a>

     <a id="11143" href="Cubical.Foundations.Equiv.html#11143" class="Function">f-≡-g⁻</a> <a id="11150" class="Symbol">:</a> <a id="11152" class="Symbol">_</a>
     <a id="11159" href="Cubical.Foundations.Equiv.html#11143" class="Function">f-≡-g⁻</a> <a id="11166" class="Symbol">=</a> <a id="11168" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11173" class="Symbol">(</a><a id="11174" href="Cubical.Foundations.Equiv.html#11029" class="Bound">f</a> <a id="11176" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘_</a> <a id="11179" class="Symbol">)</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11187" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11191" class="Symbol">(</a><a id="11192" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11196" class="Symbol">(</a><a id="11197" href="Cubical.Foundations.Equiv.html#5195" class="Function">invEquiv-is-linv</a> <a id="11214" class="Symbol">(</a><a id="11215" href="Cubical.Foundations.Equiv.html#11031" class="Bound">g</a> <a id="11217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11219" href="Cubical.Foundations.Equiv.html#11036" class="Bound">iseqg</a><a id="11224" class="Symbol">))))</a> <a id="11229" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11231" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11236" class="Symbol">(</a><a id="11237" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="11240" href="Cubical.Foundations.Equiv.html#11114" class="Function">g⁻</a><a id="11242" class="Symbol">)</a> <a id="11244" href="Cubical.Foundations.Equiv.html#11033" class="Bound">id</a>

<a id="11248" class="Comment">-- equivalence between isEquiv and isEquiv&#39;</a>

<a id="isEquiv-isEquiv&#39;-Iso"></a><a id="11293" href="Cubical.Foundations.Equiv.html#11293" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11314" class="Symbol">:</a> <a id="11316" class="Symbol">(</a><a id="11317" href="Cubical.Foundations.Equiv.html#11317" class="Bound">f</a> <a id="11319" class="Symbol">:</a> <a id="11321" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="11323" class="Symbol">→</a> <a id="11325" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="11326" class="Symbol">)</a> <a id="11328" class="Symbol">→</a> <a id="11330" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11334" class="Symbol">(</a><a id="11335" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="11343" href="Cubical.Foundations.Equiv.html#11317" class="Bound">f</a><a id="11344" class="Symbol">)</a> <a id="11346" class="Symbol">(</a><a id="11347" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="11356" href="Cubical.Foundations.Equiv.html#11317" class="Bound">f</a><a id="11357" class="Symbol">)</a>
<a id="11359" href="Cubical.Foundations.Equiv.html#11293" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11380" href="Cubical.Foundations.Equiv.html#11380" class="Bound">f</a> <a id="11382" class="Symbol">.</a><a id="11383" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11387" href="Cubical.Foundations.Equiv.html#11387" class="Bound">p</a> <a id="11389" class="Symbol">=</a> <a id="11391" href="Cubical.Foundations.Equiv.html#11387" class="Bound">p</a> <a id="11393" class="Symbol">.</a><a id="11394" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>
<a id="11406" href="Cubical.Foundations.Equiv.html#11293" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11427" href="Cubical.Foundations.Equiv.html#11427" class="Bound">f</a> <a id="11429" class="Symbol">.</a><a id="11430" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11434" href="Cubical.Foundations.Equiv.html#11434" class="Bound">q</a> <a id="11436" class="Symbol">.</a><a id="11437" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="11449" class="Symbol">=</a> <a id="11451" href="Cubical.Foundations.Equiv.html#11434" class="Bound">q</a>
<a id="11453" href="Cubical.Foundations.Equiv.html#11293" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11474" href="Cubical.Foundations.Equiv.html#11474" class="Bound">f</a> <a id="11476" class="Symbol">.</a><a id="11477" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="11486" href="Cubical.Foundations.Equiv.html#11486" class="Bound">q</a> <a id="11488" class="Symbol">=</a> <a id="11490" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11495" href="Cubical.Foundations.Equiv.html#11293" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11516" href="Cubical.Foundations.Equiv.html#11516" class="Bound">f</a> <a id="11518" class="Symbol">.</a><a id="11519" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="11527" href="Cubical.Foundations.Equiv.html#11527" class="Bound">p</a> <a id="11529" href="Cubical.Foundations.Equiv.html#11529" class="Bound">i</a> <a id="11531" class="Symbol">.</a><a id="11532" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="11544" class="Symbol">=</a> <a id="11546" href="Cubical.Foundations.Equiv.html#11527" class="Bound">p</a> <a id="11548" class="Symbol">.</a><a id="11549" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>

<a id="isEquiv≃isEquiv&#39;"></a><a id="11562" href="Cubical.Foundations.Equiv.html#11562" class="Function">isEquiv≃isEquiv&#39;</a> <a id="11579" class="Symbol">:</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.Foundations.Equiv.html#11582" class="Bound">f</a> <a id="11584" class="Symbol">:</a> <a id="11586" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="11588" class="Symbol">→</a> <a id="11590" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="11591" class="Symbol">)</a> <a id="11593" class="Symbol">→</a> <a id="11595" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="11603" href="Cubical.Foundations.Equiv.html#11582" class="Bound">f</a> <a id="11605" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11607" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="11616" href="Cubical.Foundations.Equiv.html#11582" class="Bound">f</a>
<a id="11618" href="Cubical.Foundations.Equiv.html#11562" class="Function">isEquiv≃isEquiv&#39;</a> <a id="11635" href="Cubical.Foundations.Equiv.html#11635" class="Bound">f</a> <a id="11637" class="Symbol">=</a> <a id="11639" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="11650" class="Symbol">(</a><a id="11651" href="Cubical.Foundations.Equiv.html#11293" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11672" href="Cubical.Foundations.Equiv.html#11635" class="Bound">f</a><a id="11673" class="Symbol">)</a>

<a id="11676" class="Comment">-- The fact that funExt is an equivalence can be found in Cubical.Functions.FunExtEquiv</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Definitions for functions
-}</a>
<a id="35" class="Keyword">module</a> <a id="42" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="119" class="Keyword">private</a>
  <a id="129" class="Keyword">variable</a>
    <a id="142" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a> <a id="144" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a> <a id="147" href="Cubical.Foundations.Function.html#147" class="Generalizable">ℓ&#39;&#39;</a> <a id="151" class="Symbol">:</a> <a id="153" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="163" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="165" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a> <a id="168" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a> <a id="172" class="Symbol">:</a> <a id="174" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="179" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="185" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="187" class="Symbol">:</a> <a id="189" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="191" class="Symbol">→</a> <a id="193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="198" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="204" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="206" class="Symbol">:</a> <a id="208" class="Symbol">(</a><a id="209" href="Cubical.Foundations.Function.html#209" class="Bound">a</a> <a id="211" class="Symbol">:</a> <a id="213" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="214" class="Symbol">)</a> <a id="216" class="Symbol">→</a> <a id="218" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="220" href="Cubical.Foundations.Function.html#209" class="Bound">a</a> <a id="222" class="Symbol">→</a> <a id="224" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="229" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="235" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="237" class="Symbol">:</a> <a id="239" class="Symbol">(</a><a id="240" href="Cubical.Foundations.Function.html#240" class="Bound">a</a> <a id="242" class="Symbol">:</a> <a id="244" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="245" class="Symbol">)</a> <a id="247" class="Symbol">(</a><a id="248" href="Cubical.Foundations.Function.html#248" class="Bound">b</a> <a id="250" class="Symbol">:</a> <a id="252" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="254" href="Cubical.Foundations.Function.html#240" class="Bound">a</a><a id="255" class="Symbol">)</a> <a id="257" class="Symbol">→</a> <a id="259" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="261" href="Cubical.Foundations.Function.html#240" class="Bound">a</a> <a id="263" href="Cubical.Foundations.Function.html#248" class="Bound">b</a> <a id="265" class="Symbol">→</a> <a id="267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="272" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="278" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="280" class="Symbol">:</a> <a id="282" class="Symbol">(</a><a id="283" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="285" class="Symbol">:</a> <a id="287" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="288" class="Symbol">)</a> <a id="290" class="Symbol">→</a> <a id="292" class="Symbol">(</a><a id="293" href="Cubical.Foundations.Function.html#293" class="Bound">y</a> <a id="295" class="Symbol">:</a> <a id="297" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="299" href="Cubical.Foundations.Function.html#283" class="Bound">x</a><a id="300" class="Symbol">)</a> <a id="302" class="Symbol">→</a> <a id="304" class="Symbol">(</a><a id="305" href="Cubical.Foundations.Function.html#305" class="Bound">z</a> <a id="307" class="Symbol">:</a> <a id="309" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="311" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="313" href="Cubical.Foundations.Function.html#293" class="Bound">y</a><a id="314" class="Symbol">)</a> <a id="316" class="Symbol">→</a> <a id="318" class="Symbol">(</a><a id="319" href="Cubical.Foundations.Function.html#319" class="Bound">w</a> <a id="321" class="Symbol">:</a> <a id="323" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="325" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="327" href="Cubical.Foundations.Function.html#293" class="Bound">y</a> <a id="329" href="Cubical.Foundations.Function.html#305" class="Bound">z</a><a id="330" class="Symbol">)</a> <a id="332" class="Symbol">→</a> <a id="334" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="339" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="345" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="347" class="Symbol">:</a> <a id="349" class="Symbol">(</a><a id="350" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="352" class="Symbol">:</a> <a id="354" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="355" class="Symbol">)</a> <a id="357" class="Symbol">→</a> <a id="359" class="Symbol">(</a><a id="360" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="362" class="Symbol">:</a> <a id="364" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="366" href="Cubical.Foundations.Function.html#350" class="Bound">x</a><a id="367" class="Symbol">)</a> <a id="369" class="Symbol">→</a> <a id="371" class="Symbol">(</a><a id="372" href="Cubical.Foundations.Function.html#372" class="Bound">z</a> <a id="374" class="Symbol">:</a> <a id="376" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="378" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="380" href="Cubical.Foundations.Function.html#360" class="Bound">y</a><a id="381" class="Symbol">)</a> <a id="383" class="Symbol">→</a> <a id="385" class="Symbol">(</a><a id="386" href="Cubical.Foundations.Function.html#386" class="Bound">w</a> <a id="388" class="Symbol">:</a> <a id="390" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="392" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="394" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="396" href="Cubical.Foundations.Function.html#372" class="Bound">z</a><a id="397" class="Symbol">)</a> <a id="399" class="Symbol">→</a> <a id="401" class="Symbol">(</a><a id="402" href="Cubical.Foundations.Function.html#402" class="Bound">u</a> <a id="404" class="Symbol">:</a> <a id="406" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="408" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="410" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="412" href="Cubical.Foundations.Function.html#372" class="Bound">z</a> <a id="414" href="Cubical.Foundations.Function.html#386" class="Bound">w</a><a id="415" class="Symbol">)</a> <a id="417" class="Symbol">→</a> <a id="419" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="424" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>

<a id="427" class="Comment">-- The identity function</a>
<a id="idfun"></a><a id="452" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="458" class="Symbol">:</a> <a id="460" class="Symbol">(</a><a id="461" href="Cubical.Foundations.Function.html#461" class="Bound">A</a> <a id="463" class="Symbol">:</a> <a id="465" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="470" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="471" class="Symbol">)</a> <a id="473" class="Symbol">→</a> <a id="475" href="Cubical.Foundations.Function.html#461" class="Bound">A</a> <a id="477" class="Symbol">→</a> <a id="479" href="Cubical.Foundations.Function.html#461" class="Bound">A</a>
<a id="481" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="487" class="Symbol">_</a> <a id="489" href="Cubical.Foundations.Function.html#489" class="Bound">x</a> <a id="491" class="Symbol">=</a> <a id="493" href="Cubical.Foundations.Function.html#489" class="Bound">x</a>

<a id="496" class="Comment">-- The membership relation (used to clarify the type of a term to Agda when inside a definition, like :: in Haskell)</a>
<a id="613" class="Comment">-- We introduce the syntax &quot;x :&gt; A&quot; below.</a>
<a id="hasType"></a><a id="656" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="664" class="Symbol">:</a> <a id="666" class="Symbol">(</a><a id="667" href="Cubical.Foundations.Function.html#667" class="Bound">A</a> <a id="669" class="Symbol">:</a> <a id="671" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="676" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="677" class="Symbol">)</a> <a id="679" class="Symbol">→</a> <a id="681" href="Cubical.Foundations.Function.html#667" class="Bound">A</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Foundations.Function.html#667" class="Bound">A</a>
<a id="687" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="695" class="Symbol">_</a> <a id="697" href="Cubical.Foundations.Function.html#697" class="Bound">x</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Foundations.Function.html#697" class="Bound">x</a>

<a id="704" class="Keyword">infixr</a> <a id="711" class="Number">-8</a> <a id="714" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a>

<a id="723" class="Keyword">syntax</a> <a id="730" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="738" class="Bound">A</a> <a id="740" class="Bound">x</a> <a id="742" class="Symbol">=</a> <a id="744" class="Bound">x</a> <a id="746" class="Function">:&gt;</a> <a id="749" class="Bound">A</a>

<a id="752" class="Keyword">infixr</a> <a id="759" class="Number">-1</a> <a id="762" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a>

<a id="_$_"></a><a id="767" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a> <a id="771" class="Symbol">:</a> <a id="773" class="Symbol">∀</a> <a id="775" class="Symbol">{</a><a id="776" href="Cubical.Foundations.Function.html#776" class="Bound">ℓ</a> <a id="778" href="Cubical.Foundations.Function.html#778" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">}</a> <a id="782" class="Symbol">{</a><a id="783" href="Cubical.Foundations.Function.html#783" class="Bound">A</a> <a id="785" class="Symbol">:</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="792" href="Cubical.Foundations.Function.html#776" class="Bound">ℓ</a><a id="793" class="Symbol">}</a> <a id="795" class="Symbol">{</a><a id="796" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="798" class="Symbol">:</a> <a id="800" href="Cubical.Foundations.Function.html#783" class="Bound">A</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="809" href="Cubical.Foundations.Function.html#778" class="Bound">ℓ&#39;</a><a id="811" class="Symbol">}</a> <a id="813" class="Symbol">→</a> <a id="815" class="Symbol">((</a><a id="817" href="Cubical.Foundations.Function.html#817" class="Bound">a</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Function.html#783" class="Bound">A</a><a id="822" class="Symbol">)</a> <a id="824" class="Symbol">→</a> <a id="826" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="828" href="Cubical.Foundations.Function.html#817" class="Bound">a</a><a id="829" class="Symbol">)</a> <a id="831" class="Symbol">→</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Foundations.Function.html#834" class="Bound">a</a> <a id="836" class="Symbol">:</a> <a id="838" href="Cubical.Foundations.Function.html#783" class="Bound">A</a><a id="839" class="Symbol">)</a> <a id="841" class="Symbol">→</a> <a id="843" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="845" href="Cubical.Foundations.Function.html#834" class="Bound">a</a>
<a id="847" href="Cubical.Foundations.Function.html#847" class="Bound">f</a> <a id="849" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="851" href="Cubical.Foundations.Function.html#851" class="Bound">a</a> <a id="853" class="Symbol">=</a> <a id="855" href="Cubical.Foundations.Function.html#847" class="Bound">f</a> <a id="857" href="Cubical.Foundations.Function.html#851" class="Bound">a</a>
<a id="859" class="Symbol">{-#</a> <a id="863" class="Keyword">INLINE</a> <a id="870" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a> <a id="874" class="Symbol">#-}</a>

<a id="879" class="Keyword">infixr</a> <a id="886" class="Number">9</a> <a id="888" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="892" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a>

<a id="_∘_"></a><a id="898" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="902" class="Symbol">:</a> <a id="904" class="Symbol">(</a><a id="905" href="Cubical.Foundations.Function.html#905" class="Bound">g</a> <a id="907" class="Symbol">:</a> <a id="909" class="Symbol">{</a><a id="910" href="Cubical.Foundations.Function.html#910" class="Bound">a</a> <a id="912" class="Symbol">:</a> <a id="914" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">→</a> <a id="919" class="Symbol">(</a><a id="920" href="Cubical.Foundations.Function.html#920" class="Bound">b</a> <a id="922" class="Symbol">:</a> <a id="924" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="926" href="Cubical.Foundations.Function.html#910" class="Bound">a</a><a id="927" class="Symbol">)</a> <a id="929" class="Symbol">→</a> <a id="931" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="933" href="Cubical.Foundations.Function.html#910" class="Bound">a</a> <a id="935" href="Cubical.Foundations.Function.html#920" class="Bound">b</a><a id="936" class="Symbol">)</a> <a id="938" class="Symbol">→</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Foundations.Function.html#941" class="Bound">f</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Foundations.Function.html#946" class="Bound">a</a> <a id="948" class="Symbol">:</a> <a id="950" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="957" href="Cubical.Foundations.Function.html#946" class="Bound">a</a><a id="958" class="Symbol">)</a> <a id="960" class="Symbol">→</a> <a id="962" class="Symbol">(</a><a id="963" href="Cubical.Foundations.Function.html#963" class="Bound">a</a> <a id="965" class="Symbol">:</a> <a id="967" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">→</a> <a id="972" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="974" href="Cubical.Foundations.Function.html#963" class="Bound">a</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Function.html#941" class="Bound">f</a> <a id="979" href="Cubical.Foundations.Function.html#963" class="Bound">a</a><a id="980" class="Symbol">)</a>
<a id="982" href="Cubical.Foundations.Function.html#982" class="Bound">g</a> <a id="984" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="986" href="Cubical.Foundations.Function.html#986" class="Bound">f</a> <a id="988" class="Symbol">=</a> <a id="990" class="Symbol">λ</a> <a id="992" href="Cubical.Foundations.Function.html#992" class="Bound">x</a> <a id="994" class="Symbol">→</a> <a id="996" href="Cubical.Foundations.Function.html#982" class="Bound">g</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Foundations.Function.html#986" class="Bound">f</a> <a id="1001" href="Cubical.Foundations.Function.html#992" class="Bound">x</a><a id="1002" class="Symbol">)</a>
<a id="1004" class="Symbol">{-#</a> <a id="1008" class="Keyword">INLINE</a> <a id="1015" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="1019" class="Symbol">#-}</a>

<a id="_∘S_"></a><a id="1024" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a> <a id="1029" class="Symbol">:</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a><a id="1040" class="Symbol">)</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a><a id="1051" class="Symbol">)</a> <a id="1053" class="Symbol">→</a> <a id="1055" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a>
<a id="1063" href="Cubical.Foundations.Function.html#1063" class="Bound">g</a> <a id="1065" href="Cubical.Foundations.Function.html#1024" class="Function Operator">∘S</a> <a id="1068" href="Cubical.Foundations.Function.html#1068" class="Bound">f</a> <a id="1070" class="Symbol">=</a> <a id="1072" class="Symbol">λ</a> <a id="1074" href="Cubical.Foundations.Function.html#1074" class="Bound">x</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="Cubical.Foundations.Function.html#1063" class="Bound">g</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Foundations.Function.html#1068" class="Bound">f</a> <a id="1083" href="Cubical.Foundations.Function.html#1074" class="Bound">x</a><a id="1084" class="Symbol">)</a>
<a id="1086" class="Symbol">{-#</a> <a id="1090" class="Keyword">INLINE</a> <a id="1097" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a> <a id="1102" class="Symbol">#-}</a>

<a id="∘-assoc"></a><a id="1107" href="Cubical.Foundations.Function.html#1107" class="Function">∘-assoc</a> <a id="1115" class="Symbol">:</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">{</a><a id="1123" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1128" class="Symbol">}</a> <a id="1130" class="Symbol">{</a><a id="1131" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1137" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a><a id="1138" class="Symbol">}</a> <a id="1140" class="Symbol">→</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Cubical.Foundations.Function.html#1143" class="Bound">c</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1149" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1151" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="1158" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1160" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a> <a id="1162" href="Cubical.Foundations.Function.html#1143" class="Bound">c</a><a id="1163" class="Symbol">)</a>
          <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.Foundations.Function.html#1191" class="Bound">b</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1197" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1204" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a> <a id="1206" href="Cubical.Foundations.Function.html#1191" class="Bound">b</a><a id="1207" class="Symbol">)</a>
          <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a> <a id="1222" class="Symbol">:</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Foundations.Function.html#1225" class="Bound">a</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">→</a> <a id="1234" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1236" href="Cubical.Foundations.Function.html#1225" class="Bound">a</a><a id="1237" class="Symbol">)</a>
        <a id="1247" class="Symbol">→</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1252" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1254" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a><a id="1255" class="Symbol">)</a> <a id="1257" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1259" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a> <a id="1261" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1263" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1265" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a> <a id="1270" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1272" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a><a id="1273" class="Symbol">)</a>
<a id="1275" href="Cubical.Foundations.Function.html#1107" class="Function">∘-assoc</a> <a id="1283" href="Cubical.Foundations.Function.html#1283" class="Bound">h</a> <a id="1285" href="Cubical.Foundations.Function.html#1285" class="Bound">g</a> <a id="1287" href="Cubical.Foundations.Function.html#1287" class="Bound">f</a> <a id="1289" href="Cubical.Foundations.Function.html#1289" class="Bound">i</a> <a id="1291" href="Cubical.Foundations.Function.html#1291" class="Bound">x</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Foundations.Function.html#1283" class="Bound">h</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Foundations.Function.html#1285" class="Bound">g</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Foundations.Function.html#1287" class="Bound">f</a> <a id="1303" href="Cubical.Foundations.Function.html#1291" class="Bound">x</a><a id="1304" class="Symbol">))</a>

<a id="∘-idˡ"></a><a id="1308" href="Cubical.Foundations.Function.html#1308" class="Function">∘-idˡ</a> <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a> <a id="1319" class="Symbol">:</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Function.html#1322" class="Bound">a</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1333" href="Cubical.Foundations.Function.html#1322" class="Bound">a</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a> <a id="1340" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1342" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1348" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1350" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1352" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a>
<a id="1354" href="Cubical.Foundations.Function.html#1308" class="Function">∘-idˡ</a> <a id="1360" href="Cubical.Foundations.Function.html#1360" class="Bound">f</a> <a id="1362" href="Cubical.Foundations.Function.html#1362" class="Bound">i</a> <a id="1364" href="Cubical.Foundations.Function.html#1364" class="Bound">x</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Cubical.Foundations.Function.html#1360" class="Bound">f</a> <a id="1370" href="Cubical.Foundations.Function.html#1364" class="Bound">x</a>

<a id="∘-idʳ"></a><a id="1373" href="Cubical.Foundations.Function.html#1373" class="Function">∘-idʳ</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a> <a id="1384" class="Symbol">:</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Cubical.Foundations.Function.html#1387" class="Bound">a</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1392" class="Symbol">)</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1398" href="Cubical.Foundations.Function.html#1387" class="Bound">a</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">→</a> <a id="1403" class="Symbol">(λ</a> <a id="1406" class="Symbol">{</a><a id="1407" href="Cubical.Foundations.Function.html#1407" class="Bound">a</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1421" href="Cubical.Foundations.Function.html#1407" class="Bound">a</a><a id="1422" class="Symbol">))</a> <a id="1425" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1427" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a> <a id="1429" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1431" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a>
<a id="1433" href="Cubical.Foundations.Function.html#1373" class="Function">∘-idʳ</a> <a id="1439" href="Cubical.Foundations.Function.html#1439" class="Bound">f</a> <a id="1441" href="Cubical.Foundations.Function.html#1441" class="Bound">i</a> <a id="1443" href="Cubical.Foundations.Function.html#1443" class="Bound">x</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="Cubical.Foundations.Function.html#1439" class="Bound">f</a> <a id="1449" href="Cubical.Foundations.Function.html#1443" class="Bound">x</a>

<a id="flip"></a><a id="1452" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1457" class="Symbol">:</a> <a id="1459" class="Symbol">{</a><a id="1460" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1469" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">{</a><a id="1474" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1476" class="Symbol">:</a> <a id="1478" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1491" href="Cubical.Foundations.Function.html#147" class="Generalizable">ℓ&#39;&#39;</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">→</a>
       <a id="1505" class="Symbol">((</a><a id="1507" href="Cubical.Foundations.Function.html#1507" class="Bound">x</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Cubical.Foundations.Function.html#1515" class="Bound">y</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1526" href="Cubical.Foundations.Function.html#1507" class="Bound">x</a> <a id="1528" href="Cubical.Foundations.Function.html#1515" class="Bound">y</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">→</a> <a id="1533" class="Symbol">((</a><a id="1535" href="Cubical.Foundations.Function.html#1535" class="Bound">y</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Cubical.Foundations.Function.html#1543" class="Bound">x</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1548" class="Symbol">)</a> <a id="1550" class="Symbol">→</a> <a id="1552" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1554" href="Cubical.Foundations.Function.html#1543" class="Bound">x</a> <a id="1556" href="Cubical.Foundations.Function.html#1535" class="Bound">y</a><a id="1557" class="Symbol">)</a>
<a id="1559" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1564" href="Cubical.Foundations.Function.html#1564" class="Bound">f</a> <a id="1566" href="Cubical.Foundations.Function.html#1566" class="Bound">y</a> <a id="1568" href="Cubical.Foundations.Function.html#1568" class="Bound">x</a> <a id="1570" class="Symbol">=</a> <a id="1572" href="Cubical.Foundations.Function.html#1564" class="Bound">f</a> <a id="1574" href="Cubical.Foundations.Function.html#1568" class="Bound">x</a> <a id="1576" href="Cubical.Foundations.Function.html#1566" class="Bound">y</a>
<a id="1578" class="Symbol">{-#</a> <a id="1582" class="Keyword">INLINE</a> <a id="1589" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1594" class="Symbol">#-}</a>

<a id="const"></a><a id="1599" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1605" class="Symbol">:</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Cubical.Foundations.Function.html#1608" class="Bound">B</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1617" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="1618" class="Symbol">}</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Foundations.Function.html#1608" class="Bound">B</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a>
<a id="1632" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1638" href="Cubical.Foundations.Function.html#1638" class="Bound">x</a> <a id="1640" class="Symbol">=</a> <a id="1642" class="Symbol">λ</a> <a id="1644" href="Cubical.Foundations.Function.html#1644" class="Bound">_</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Cubical.Foundations.Function.html#1638" class="Bound">x</a>
<a id="1650" class="Symbol">{-#</a> <a id="1654" class="Keyword">INLINE</a> <a id="1661" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1667" class="Symbol">#-}</a>

<a id="case_of_"></a><a id="1672" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case_of_</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">∀</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Cubical.Foundations.Function.html#1686" class="Bound">ℓ</a> <a id="1688" href="Cubical.Foundations.Function.html#1688" class="Bound">ℓ&#39;</a><a id="1690" class="Symbol">}</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Cubical.Foundations.Function.html#1693" class="Bound">A</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1702" href="Cubical.Foundations.Function.html#1686" class="Bound">ℓ</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Cubical.Foundations.Function.html#1706" class="Bound">B</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Cubical.Foundations.Function.html#1693" class="Bound">A</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1719" href="Cubical.Foundations.Function.html#1688" class="Bound">ℓ&#39;</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">→</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Foundations.Function.html#1726" class="Bound">x</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Cubical.Foundations.Function.html#1693" class="Bound">A</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" class="Symbol">(∀</a> <a id="1738" href="Cubical.Foundations.Function.html#1738" class="Bound">x</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Cubical.Foundations.Function.html#1706" class="Bound">B</a> <a id="1744" href="Cubical.Foundations.Function.html#1738" class="Bound">x</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.Foundations.Function.html#1706" class="Bound">B</a> <a id="1751" href="Cubical.Foundations.Function.html#1726" class="Bound">x</a>
<a id="1753" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="1758" href="Cubical.Foundations.Function.html#1758" class="Bound">x</a> <a id="1760" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="1763" href="Cubical.Foundations.Function.html#1763" class="Bound">f</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Cubical.Foundations.Function.html#1763" class="Bound">f</a> <a id="1769" href="Cubical.Foundations.Function.html#1758" class="Bound">x</a>
<a id="1771" class="Symbol">{-#</a> <a id="1775" class="Keyword">INLINE</a> <a id="1782" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case_of_</a> <a id="1791" class="Symbol">#-}</a>

<a id="case_return_of_"></a><a id="1796" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case_return_of_</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">∀</a> <a id="1816" class="Symbol">{</a><a id="1817" href="Cubical.Foundations.Function.html#1817" class="Bound">ℓ</a> <a id="1819" href="Cubical.Foundations.Function.html#1819" class="Bound">ℓ&#39;</a><a id="1821" class="Symbol">}</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Cubical.Foundations.Function.html#1824" class="Bound">A</a> <a id="1826" class="Symbol">:</a> <a id="1828" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1833" href="Cubical.Foundations.Function.html#1817" class="Bound">ℓ</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Foundations.Function.html#1837" class="Bound">x</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Foundations.Function.html#1824" class="Bound">A</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Foundations.Function.html#1845" class="Bound">B</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Cubical.Foundations.Function.html#1824" class="Bound">A</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1858" href="Cubical.Foundations.Function.html#1819" class="Bound">ℓ&#39;</a><a id="1860" class="Symbol">)</a> <a id="1862" class="Symbol">→</a> <a id="1864" class="Symbol">(∀</a> <a id="1867" href="Cubical.Foundations.Function.html#1867" class="Bound">x</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Cubical.Foundations.Function.html#1845" class="Bound">B</a> <a id="1873" href="Cubical.Foundations.Function.html#1867" class="Bound">x</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="Cubical.Foundations.Function.html#1845" class="Bound">B</a> <a id="1880" href="Cubical.Foundations.Function.html#1837" class="Bound">x</a>
<a id="1882" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="1887" href="Cubical.Foundations.Function.html#1887" class="Bound">x</a> <a id="1889" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="1896" href="Cubical.Foundations.Function.html#1896" class="Bound">P</a> <a id="1898" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="1901" href="Cubical.Foundations.Function.html#1901" class="Bound">f</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Cubical.Foundations.Function.html#1901" class="Bound">f</a> <a id="1907" href="Cubical.Foundations.Function.html#1887" class="Bound">x</a>
<a id="1909" class="Symbol">{-#</a> <a id="1913" class="Keyword">INLINE</a> <a id="1920" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case_return_of_</a> <a id="1936" class="Symbol">#-}</a>

<a id="uncurry"></a><a id="1941" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1949" class="Symbol">:</a> <a id="1951" class="Symbol">((</a><a id="1953" href="Cubical.Foundations.Function.html#1953" class="Bound">x</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1958" class="Symbol">)</a> <a id="1960" class="Symbol">→</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Foundations.Function.html#1963" class="Bound">y</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1969" href="Cubical.Foundations.Function.html#1953" class="Bound">x</a><a id="1970" class="Symbol">)</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1976" href="Cubical.Foundations.Function.html#1953" class="Bound">x</a> <a id="1978" href="Cubical.Foundations.Function.html#1963" class="Bound">y</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Symbol">→</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Cubical.Foundations.Function.html#1984" class="Bound">p</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1990" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1992" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2004" href="Cubical.Foundations.Function.html#1984" class="Bound">p</a><a id="2005" class="Symbol">)</a> <a id="2007" class="Symbol">(</a><a id="2008" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2012" href="Cubical.Foundations.Function.html#1984" class="Bound">p</a><a id="2013" class="Symbol">)</a>
<a id="2015" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2023" href="Cubical.Foundations.Function.html#2023" class="Bound">f</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Cubical.Foundations.Function.html#2026" class="Bound">x</a> <a id="2028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2030" href="Cubical.Foundations.Function.html#2030" class="Bound">y</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">=</a> <a id="2035" href="Cubical.Foundations.Function.html#2023" class="Bound">f</a> <a id="2037" href="Cubical.Foundations.Function.html#2026" class="Bound">x</a> <a id="2039" href="Cubical.Foundations.Function.html#2030" class="Bound">y</a>

<a id="uncurry2"></a><a id="2042" href="Cubical.Foundations.Function.html#2042" class="Function">uncurry2</a> <a id="2051" class="Symbol">:</a> <a id="2053" class="Symbol">((</a><a id="2055" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a> <a id="2057" class="Symbol">:</a> <a id="2059" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">→</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Cubical.Foundations.Function.html#2065" class="Bound">y</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2071" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">→</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Cubical.Foundations.Function.html#2077" class="Bound">z</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2083" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a> <a id="2085" href="Cubical.Foundations.Function.html#2065" class="Bound">y</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2092" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a> <a id="2094" href="Cubical.Foundations.Function.html#2065" class="Bound">y</a> <a id="2096" href="Cubical.Foundations.Function.html#2077" class="Bound">z</a><a id="2097" class="Symbol">)</a>
         <a id="2108" class="Symbol">→</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2117" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2119" class="Symbol">(λ</a> <a id="2122" href="Cubical.Foundations.Function.html#2122" class="Bound">x</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2131" href="Cubical.Foundations.Function.html#2122" class="Bound">x</a><a id="2132" class="Symbol">)</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2137" href="Cubical.Foundations.Function.html#2122" class="Bound">x</a><a id="2138" class="Symbol">)))</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2149" class="Symbol">.</a><a id="2150" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2158" class="Symbol">.</a><a id="2159" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2163" class="Symbol">.</a><a id="2164" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2167" class="Symbol">)</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2172" class="Symbol">.</a><a id="2173" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2177" class="Symbol">.</a><a id="2178" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2181" class="Symbol">)</a>
<a id="2183" href="Cubical.Foundations.Function.html#2042" class="Function">uncurry2</a> <a id="2192" href="Cubical.Foundations.Function.html#2192" class="Bound">f</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Foundations.Function.html#2195" class="Bound">x</a> <a id="2197" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2199" href="Cubical.Foundations.Function.html#2199" class="Bound">y</a> <a id="2201" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2203" href="Cubical.Foundations.Function.html#2203" class="Bound">z</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Cubical.Foundations.Function.html#2192" class="Bound">f</a> <a id="2210" href="Cubical.Foundations.Function.html#2195" class="Bound">x</a> <a id="2212" href="Cubical.Foundations.Function.html#2199" class="Bound">y</a> <a id="2214" href="Cubical.Foundations.Function.html#2203" class="Bound">z</a>

<a id="uncurry3"></a><a id="2217" href="Cubical.Foundations.Function.html#2217" class="Function">uncurry3</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">((</a><a id="2230" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Symbol">→</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2246" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">→</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Foundations.Function.html#2252" class="Bound">z</a> <a id="2254" class="Symbol">:</a> <a id="2256" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2258" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2260" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a><a id="2261" class="Symbol">)</a> <a id="2263" class="Symbol">→</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Cubical.Foundations.Function.html#2266" class="Bound">w</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2272" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2274" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a> <a id="2276" href="Cubical.Foundations.Function.html#2252" class="Bound">z</a><a id="2277" class="Symbol">)</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2283" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2285" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a> <a id="2287" href="Cubical.Foundations.Function.html#2252" class="Bound">z</a> <a id="2289" href="Cubical.Foundations.Function.html#2266" class="Bound">w</a><a id="2290" class="Symbol">)</a>
         <a id="2301" class="Symbol">→</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2306" class="Symbol">:</a> <a id="2308" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2310" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2312" class="Symbol">(λ</a> <a id="2315" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a> <a id="2317" class="Symbol">→</a> <a id="2319" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2324" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">(λ</a> <a id="2330" href="Cubical.Foundations.Function.html#2330" class="Bound">y</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2339" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a> <a id="2341" href="Cubical.Foundations.Function.html#2330" class="Bound">y</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2347" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a> <a id="2349" href="Cubical.Foundations.Function.html#2330" class="Bound">y</a><a id="2350" class="Symbol">))))</a>
         <a id="2364" class="Symbol">→</a> <a id="2366" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2371" class="Symbol">.</a><a id="2372" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2375" class="Symbol">)</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2380" class="Symbol">.</a><a id="2381" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2385" class="Symbol">.</a><a id="2386" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2394" class="Symbol">.</a><a id="2395" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2399" class="Symbol">.</a><a id="2400" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2404" class="Symbol">.</a><a id="2405" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2413" class="Symbol">.</a><a id="2414" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2418" class="Symbol">.</a><a id="2419" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2423" class="Symbol">.</a><a id="2424" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2427" class="Symbol">)</a>
<a id="2429" href="Cubical.Foundations.Function.html#2217" class="Function">uncurry3</a> <a id="2438" href="Cubical.Foundations.Function.html#2438" class="Bound">f</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Cubical.Foundations.Function.html#2441" class="Bound">x</a> <a id="2443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2445" href="Cubical.Foundations.Function.html#2445" class="Bound">y</a> <a id="2447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2449" href="Cubical.Foundations.Function.html#2449" class="Bound">z</a> <a id="2451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2453" href="Cubical.Foundations.Function.html#2453" class="Bound">w</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="Cubical.Foundations.Function.html#2438" class="Bound">f</a> <a id="2460" href="Cubical.Foundations.Function.html#2441" class="Bound">x</a> <a id="2462" href="Cubical.Foundations.Function.html#2445" class="Bound">y</a> <a id="2464" href="Cubical.Foundations.Function.html#2449" class="Bound">z</a> <a id="2466" href="Cubical.Foundations.Function.html#2453" class="Bound">w</a>

<a id="uncurry4"></a><a id="2469" href="Cubical.Foundations.Function.html#2469" class="Function">uncurry4</a> <a id="2478" class="Symbol">:</a> <a id="2480" class="Symbol">((</a><a id="2482" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">→</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2498" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a><a id="2499" class="Symbol">)</a> <a id="2501" class="Symbol">→</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a> <a id="2506" class="Symbol">:</a> <a id="2508" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2510" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2512" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">→</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Cubical.Foundations.Function.html#2518" class="Bound">w</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2524" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2526" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2528" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">→</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Cubical.Foundations.Function.html#2534" class="Bound">u</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2540" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2542" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2544" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a> <a id="2546" href="Cubical.Foundations.Function.html#2518" class="Bound">w</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="2553" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2555" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2557" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a> <a id="2559" href="Cubical.Foundations.Function.html#2518" class="Bound">w</a> <a id="2561" href="Cubical.Foundations.Function.html#2534" class="Bound">u</a><a id="2562" class="Symbol">)</a>
         <a id="2573" class="Symbol">→</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2582" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2584" class="Symbol">(λ</a> <a id="2587" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2596" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a><a id="2597" class="Symbol">)</a> <a id="2599" class="Symbol">(λ</a> <a id="2602" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2611" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2613" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Cubical.Foundations.Function.html#2619" class="Bound">z</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2628" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2630" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a> <a id="2632" href="Cubical.Foundations.Function.html#2619" class="Bound">z</a><a id="2633" class="Symbol">)</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2638" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2640" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a> <a id="2642" href="Cubical.Foundations.Function.html#2619" class="Bound">z</a><a id="2643" class="Symbol">)))))</a>
         <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2665" class="Symbol">.</a><a id="2666" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2674" class="Symbol">.</a><a id="2675" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2679" class="Symbol">.</a><a id="2680" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2683" class="Symbol">)</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2688" class="Symbol">.</a><a id="2689" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2693" class="Symbol">.</a><a id="2694" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2698" class="Symbol">.</a><a id="2699" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2707" class="Symbol">.</a><a id="2708" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2712" class="Symbol">.</a><a id="2713" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2717" class="Symbol">.</a><a id="2718" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2722" class="Symbol">.</a><a id="2723" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2726" class="Symbol">)</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2731" class="Symbol">.</a><a id="2732" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2736" class="Symbol">.</a><a id="2737" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2741" class="Symbol">.</a><a id="2742" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2746" class="Symbol">.</a><a id="2747" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2750" class="Symbol">)</a>
<a id="2752" href="Cubical.Foundations.Function.html#2469" class="Function">uncurry4</a> <a id="2761" href="Cubical.Foundations.Function.html#2761" class="Bound">f</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Cubical.Foundations.Function.html#2764" class="Bound">x</a> <a id="2766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2768" href="Cubical.Foundations.Function.html#2768" class="Bound">y</a> <a id="2770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2772" href="Cubical.Foundations.Function.html#2772" class="Bound">z</a> <a id="2774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2776" href="Cubical.Foundations.Function.html#2776" class="Bound">w</a> <a id="2778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2780" href="Cubical.Foundations.Function.html#2780" class="Bound">u</a><a id="2781" class="Symbol">)</a> <a id="2783" class="Symbol">=</a> <a id="2785" href="Cubical.Foundations.Function.html#2761" class="Bound">f</a> <a id="2787" href="Cubical.Foundations.Function.html#2764" class="Bound">x</a> <a id="2789" href="Cubical.Foundations.Function.html#2768" class="Bound">y</a> <a id="2791" href="Cubical.Foundations.Function.html#2772" class="Bound">z</a> <a id="2793" href="Cubical.Foundations.Function.html#2776" class="Bound">w</a> <a id="2795" href="Cubical.Foundations.Function.html#2780" class="Bound">u</a>


<a id="curry"></a><a id="2799" href="Cubical.Foundations.Function.html#2799" class="Function">curry</a> <a id="2805" class="Symbol">:</a> <a id="2807" class="Symbol">((</a><a id="2809" href="Cubical.Foundations.Function.html#2809" class="Bound">p</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2815" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2817" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a><a id="2818" class="Symbol">)</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2829" href="Cubical.Foundations.Function.html#2809" class="Bound">p</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2837" href="Cubical.Foundations.Function.html#2809" class="Bound">p</a><a id="2838" class="Symbol">))</a> <a id="2841" class="Symbol">→</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Cubical.Foundations.Function.html#2844" class="Bound">x</a> <a id="2846" class="Symbol">:</a> <a id="2848" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2849" class="Symbol">)</a> <a id="2851" class="Symbol">→</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Foundations.Function.html#2854" class="Bound">y</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2860" href="Cubical.Foundations.Function.html#2844" class="Bound">x</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">→</a> <a id="2865" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2867" href="Cubical.Foundations.Function.html#2844" class="Bound">x</a> <a id="2869" href="Cubical.Foundations.Function.html#2854" class="Bound">y</a>
<a id="2871" href="Cubical.Foundations.Function.html#2799" class="Function">curry</a> <a id="2877" href="Cubical.Foundations.Function.html#2877" class="Bound">f</a> <a id="2879" href="Cubical.Foundations.Function.html#2879" class="Bound">x</a> <a id="2881" href="Cubical.Foundations.Function.html#2881" class="Bound">y</a> <a id="2883" class="Symbol">=</a> <a id="2885" href="Cubical.Foundations.Function.html#2877" class="Bound">f</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Cubical.Foundations.Function.html#2879" class="Bound">x</a> <a id="2890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2892" href="Cubical.Foundations.Function.html#2881" class="Bound">y</a><a id="2893" class="Symbol">)</a>

<a id="∘diag"></a><a id="2896" href="Cubical.Foundations.Function.html#2896" class="Function">∘diag</a> <a id="2902" class="Symbol">:</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Cubical.Foundations.Function.html#2905" class="Bound">B</a> <a id="2907" class="Symbol">:</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Cubical.Foundations.Function.html#2910" class="Bound">x</a> <a id="2912" href="Cubical.Foundations.Function.html#2912" class="Bound">y</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2926" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="2927" class="Symbol">}</a> <a id="2929" class="Symbol">→</a> <a id="2931" class="Symbol">(∀</a> <a id="2934" href="Cubical.Foundations.Function.html#2934" class="Bound">x</a> <a id="2936" href="Cubical.Foundations.Function.html#2936" class="Bound">y</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Cubical.Foundations.Function.html#2905" class="Bound">B</a> <a id="2942" href="Cubical.Foundations.Function.html#2934" class="Bound">x</a> <a id="2944" href="Cubical.Foundations.Function.html#2936" class="Bound">y</a><a id="2945" class="Symbol">)</a> <a id="2947" class="Symbol">→</a> <a id="2949" class="Symbol">∀</a> <a id="2951" href="Cubical.Foundations.Function.html#2951" class="Bound">x</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Cubical.Foundations.Function.html#2905" class="Bound">B</a> <a id="2957" href="Cubical.Foundations.Function.html#2951" class="Bound">x</a> <a id="2959" href="Cubical.Foundations.Function.html#2951" class="Bound">x</a>
<a id="2961" href="Cubical.Foundations.Function.html#2896" class="Function">∘diag</a> <a id="2967" href="Cubical.Foundations.Function.html#2967" class="Bound">f</a> <a id="2969" href="Cubical.Foundations.Function.html#2969" class="Bound">x</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Cubical.Foundations.Function.html#2967" class="Bound">f</a> <a id="2975" href="Cubical.Foundations.Function.html#2969" class="Bound">x</a> <a id="2977" href="Cubical.Foundations.Function.html#2969" class="Bound">x</a>

<a id="2980" class="Keyword">module</a> <a id="2987" href="Cubical.Foundations.Function.html#2987" class="Module">_</a> <a id="2989" class="Symbol">{</a><a id="2990" href="Cubical.Foundations.Function.html#2990" class="Bound">ℓ</a> <a id="2992" href="Cubical.Foundations.Function.html#2992" class="Bound">ℓ&#39;</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">{</a><a id="2997" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3006" href="Cubical.Foundations.Function.html#2990" class="Bound">ℓ</a><a id="3007" class="Symbol">}</a> <a id="3009" class="Symbol">{</a><a id="3010" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a> <a id="3012" class="Symbol">:</a> <a id="3014" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3019" href="Cubical.Foundations.Function.html#2992" class="Bound">ℓ&#39;</a><a id="3021" class="Symbol">}</a> <a id="3023" class="Keyword">where</a>
  <a id="3031" class="Comment">-- Notions of &#39;coherently constant&#39; functions for low dimensions.</a>
  <a id="3099" class="Comment">-- These are the properties of functions necessary to e.g. eliminate</a>
  <a id="3170" class="Comment">-- from the propositional truncation.</a>

  <a id="3211" class="Comment">-- 2-Constant functions are coherently constant if B is a set.</a>
  <a id="3276" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3287" class="Symbol">:</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="3292" class="Symbol">→</a> <a id="3294" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3304" class="Symbol">_</a>
  <a id="3308" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3319" href="Cubical.Foundations.Function.html#3319" class="Bound">f</a> <a id="3321" class="Symbol">=</a> <a id="3323" class="Symbol">∀</a> <a id="3325" href="Cubical.Foundations.Function.html#3325" class="Bound">x</a> <a id="3327" href="Cubical.Foundations.Function.html#3327" class="Bound">y</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Foundations.Function.html#3319" class="Bound">f</a> <a id="3333" href="Cubical.Foundations.Function.html#3325" class="Bound">x</a> <a id="3335" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3337" href="Cubical.Foundations.Function.html#3319" class="Bound">f</a> <a id="3339" href="Cubical.Foundations.Function.html#3327" class="Bound">y</a>

  <a id="3344" href="Cubical.Foundations.Function.html#3344" class="Function">2-Constant-isProp</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3370" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a> <a id="3372" class="Symbol">→</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Foundations.Function.html#3375" class="Bound">f</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3395" class="Symbol">(</a><a id="3396" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3407" href="Cubical.Foundations.Function.html#3375" class="Bound">f</a><a id="3408" class="Symbol">)</a>
  <a id="3412" href="Cubical.Foundations.Function.html#3344" class="Function">2-Constant-isProp</a> <a id="3430" href="Cubical.Foundations.Function.html#3430" class="Bound">Bset</a> <a id="3435" href="Cubical.Foundations.Function.html#3435" class="Bound">f</a> <a id="3437" href="Cubical.Foundations.Function.html#3437" class="Bound">link1</a> <a id="3443" href="Cubical.Foundations.Function.html#3443" class="Bound">link2</a> <a id="3449" href="Cubical.Foundations.Function.html#3449" class="Bound">i</a> <a id="3451" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a> <a id="3453" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a> <a id="3455" href="Cubical.Foundations.Function.html#3455" class="Bound">j</a>
    <a id="3461" class="Symbol">=</a> <a id="3463" href="Cubical.Foundations.Function.html#3430" class="Bound">Bset</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Cubical.Foundations.Function.html#3435" class="Bound">f</a> <a id="3471" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a><a id="3472" class="Symbol">)</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Cubical.Foundations.Function.html#3435" class="Bound">f</a> <a id="3477" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Cubical.Foundations.Function.html#3437" class="Bound">link1</a> <a id="3487" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a> <a id="3489" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a><a id="3490" class="Symbol">)</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Cubical.Foundations.Function.html#3443" class="Bound">link2</a> <a id="3499" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a> <a id="3501" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a><a id="3502" class="Symbol">)</a> <a id="3504" href="Cubical.Foundations.Function.html#3449" class="Bound">i</a> <a id="3506" href="Cubical.Foundations.Function.html#3455" class="Bound">j</a>

  <a id="3511" class="Comment">-- 3-Constant functions are coherently constant if B is a groupoid.</a>
  <a id="3581" class="Keyword">record</a> <a id="3588" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="3599" class="Symbol">(</a><a id="3600" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="3606" class="Symbol">→</a> <a id="3608" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3625" href="Cubical.Foundations.Function.html#2990" class="Bound">ℓ</a> <a id="3627" href="Cubical.Foundations.Function.html#2992" class="Bound">ℓ&#39;</a><a id="3629" class="Symbol">)</a> <a id="3631" class="Keyword">where</a>
    <a id="3641" class="Keyword">field</a>
      <a id="3653" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3658" class="Symbol">:</a> <a id="3660" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3671" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a>
      <a id="3679" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="3684" class="Symbol">:</a> <a id="3686" class="Symbol">∀</a> <a id="3688" href="Cubical.Foundations.Function.html#3688" class="Bound">x</a> <a id="3690" href="Cubical.Foundations.Function.html#3690" class="Bound">y</a> <a id="3692" href="Cubical.Foundations.Function.html#3692" class="Bound">z</a> <a id="3694" class="Symbol">→</a> <a id="3696" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3709" href="Cubical.Foundations.Function.html#3688" class="Bound">x</a> <a id="3711" href="Cubical.Foundations.Function.html#3690" class="Bound">y</a><a id="3712" class="Symbol">)</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3720" href="Cubical.Foundations.Function.html#3688" class="Bound">x</a> <a id="3722" href="Cubical.Foundations.Function.html#3692" class="Bound">z</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3736" href="Cubical.Foundations.Function.html#3690" class="Bound">y</a> <a id="3738" href="Cubical.Foundations.Function.html#3692" class="Bound">z</a><a id="3739" class="Symbol">)</a>

    <a id="3746" href="Cubical.Foundations.Function.html#3746" class="Function">coh₂</a> <a id="3751" class="Symbol">:</a> <a id="3753" class="Symbol">∀</a> <a id="3755" href="Cubical.Foundations.Function.html#3755" class="Bound">x</a> <a id="3757" href="Cubical.Foundations.Function.html#3757" class="Bound">y</a> <a id="3759" href="Cubical.Foundations.Function.html#3759" class="Bound">z</a> <a id="3761" class="Symbol">→</a> <a id="3763" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3776" href="Cubical.Foundations.Function.html#3755" class="Bound">x</a> <a id="3778" href="Cubical.Foundations.Function.html#3759" class="Bound">z</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3787" href="Cubical.Foundations.Function.html#3757" class="Bound">y</a> <a id="3789" href="Cubical.Foundations.Function.html#3759" class="Bound">z</a><a id="3790" class="Symbol">)</a> <a id="3792" class="Symbol">(</a><a id="3793" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3798" href="Cubical.Foundations.Function.html#3755" class="Bound">x</a> <a id="3800" href="Cubical.Foundations.Function.html#3757" class="Bound">y</a><a id="3801" class="Symbol">)</a> <a id="3803" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3812" href="Cubical.Foundations.Function.html#3746" class="Function">coh₂</a> <a id="3817" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3819" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="3821" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="3823" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3825" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a>
      <a id="3833" class="Symbol">=</a> <a id="3835" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3841" class="Symbol">(λ</a> <a id="3844" href="Cubical.Foundations.Function.html#3844" class="Bound">k</a> <a id="3846" class="Symbol">→</a> <a id="3848" class="Symbol">λ</a>
              <a id="3864" class="Symbol">{</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="3869" class="Symbol">=</a> <a id="3871" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3873" class="Symbol">)</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3882" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3884" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="3886" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a>
              <a id="3902" class="Symbol">;</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3911" class="Symbol">)</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3920" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3922" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="3927" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3929" href="Cubical.Foundations.Function.html#3844" class="Bound">k</a><a id="3930" class="Symbol">)</a>
              <a id="3946" class="Symbol">;</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="3951" class="Symbol">=</a> <a id="3953" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3964" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3966" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3971" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3973" href="Cubical.Foundations.Function.html#3844" class="Bound">k</a><a id="3974" class="Symbol">)</a>
              <a id="3990" class="Symbol">;</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3999" class="Symbol">)</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4008" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="4010" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="4012" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a>
              <a id="4028" class="Symbol">})</a>
          <a id="4041" class="Symbol">(</a><a id="4042" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="4047" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="4049" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="4051" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="4053" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="4055" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a><a id="4056" class="Symbol">)</a>

    <a id="4063" href="Cubical.Foundations.Function.html#4063" class="Function">link≡refl</a> <a id="4073" class="Symbol">:</a> <a id="4075" class="Symbol">∀</a> <a id="4077" href="Cubical.Foundations.Function.html#4077" class="Bound">x</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4086" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4088" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4093" href="Cubical.Foundations.Function.html#4077" class="Bound">x</a> <a id="4095" href="Cubical.Foundations.Function.html#4077" class="Bound">x</a>
    <a id="4101" href="Cubical.Foundations.Function.html#4063" class="Function">link≡refl</a> <a id="4111" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4113" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4115" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a>
      <a id="4123" class="Symbol">=</a> <a id="4125" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4131" class="Symbol">(λ</a> <a id="4134" href="Cubical.Foundations.Function.html#4134" class="Bound">k</a> <a id="4136" class="Symbol">→</a> <a id="4138" class="Symbol">λ</a>
              <a id="4154" class="Symbol">{</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4159" class="Symbol">=</a> <a id="4161" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4163" class="Symbol">)</a> <a id="4165" class="Symbol">→</a> <a id="4167" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4172" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4174" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a> <a id="4179" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4181" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4183" href="Cubical.Foundations.Function.html#4134" class="Bound">k</a><a id="4184" class="Symbol">)</a>
              <a id="4200" class="Symbol">;</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4218" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4220" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4222" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a>
              <a id="4238" class="Symbol">;</a> <a id="4240" class="Symbol">(</a><a id="4241" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4247" class="Symbol">)</a> <a id="4249" class="Symbol">→</a> <a id="4251" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="4253" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a>
              <a id="4269" class="Symbol">;</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4287" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4289" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4294" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4296" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4298" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4300" href="Cubical.Foundations.Function.html#4134" class="Bound">k</a><a id="4301" class="Symbol">)</a>
              <a id="4317" class="Symbol">})</a>
          <a id="4330" class="Symbol">(</a><a id="4331" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="4336" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4338" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4340" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4345" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a><a id="4346" class="Symbol">)</a> <a id="4348" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a><a id="4349" class="Symbol">)</a>

    <a id="4356" href="Cubical.Foundations.Function.html#4356" class="Function">downleft</a> <a id="4365" class="Symbol">:</a> <a id="4367" class="Symbol">∀</a> <a id="4369" href="Cubical.Foundations.Function.html#4369" class="Bound">x</a> <a id="4371" href="Cubical.Foundations.Function.html#4371" class="Bound">y</a> <a id="4373" class="Symbol">→</a> <a id="4375" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4388" href="Cubical.Foundations.Function.html#4369" class="Bound">x</a> <a id="4390" href="Cubical.Foundations.Function.html#4371" class="Bound">y</a><a id="4391" class="Symbol">)</a> <a id="4393" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4398" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4409" href="Cubical.Foundations.Function.html#4371" class="Bound">y</a> <a id="4411" href="Cubical.Foundations.Function.html#4369" class="Bound">x</a><a id="4412" class="Symbol">)</a>
    <a id="4418" href="Cubical.Foundations.Function.html#4356" class="Function">downleft</a> <a id="4427" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4429" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4431" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4433" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a>
      <a id="4441" class="Symbol">=</a> <a id="4443" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4449" class="Symbol">(λ</a> <a id="4452" href="Cubical.Foundations.Function.html#4452" class="Bound">k</a> <a id="4454" class="Symbol">→</a> <a id="4456" class="Symbol">λ</a>
              <a id="4472" class="Symbol">{</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4477" class="Symbol">=</a> <a id="4479" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4481" class="Symbol">)</a> <a id="4483" class="Symbol">→</a> <a id="4485" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4490" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4492" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4494" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a>
              <a id="4510" class="Symbol">;</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4515" class="Symbol">=</a> <a id="4517" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="Cubical.Foundations.Function.html#4063" class="Function">link≡refl</a> <a id="4533" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4538" href="Cubical.Foundations.Function.html#4452" class="Bound">k</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a>
              <a id="4557" class="Symbol">;</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4566" class="Symbol">)</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="4572" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a>
              <a id="4588" class="Symbol">;</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4597" class="Symbol">)</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4606" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4608" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4610" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a>
              <a id="4626" class="Symbol">})</a>
          <a id="4639" class="Symbol">(</a><a id="4640" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="4645" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4647" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4649" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4651" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4653" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a><a id="4654" class="Symbol">)</a>

    <a id="4661" href="Cubical.Foundations.Function.html#4661" class="Function">link≡symlink</a> <a id="4674" class="Symbol">:</a> <a id="4676" class="Symbol">∀</a> <a id="4678" href="Cubical.Foundations.Function.html#4678" class="Bound">x</a> <a id="4680" href="Cubical.Foundations.Function.html#4680" class="Bound">y</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4689" href="Cubical.Foundations.Function.html#4678" class="Bound">x</a> <a id="4691" href="Cubical.Foundations.Function.html#4680" class="Bound">y</a> <a id="4693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4695" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4705" href="Cubical.Foundations.Function.html#4680" class="Bound">y</a> <a id="4707" href="Cubical.Foundations.Function.html#4678" class="Bound">x</a><a id="4708" class="Symbol">)</a>
    <a id="4714" href="Cubical.Foundations.Function.html#4661" class="Function">link≡symlink</a> <a id="4727" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4729" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4731" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4733" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a>
      <a id="4741" class="Symbol">=</a> <a id="4743" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4749" class="Symbol">(λ</a> <a id="4752" href="Cubical.Foundations.Function.html#4752" class="Bound">k</a> <a id="4754" class="Symbol">→</a> <a id="4756" class="Symbol">λ</a>
              <a id="4772" class="Symbol">{</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4777" class="Symbol">=</a> <a id="4779" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">→</a> <a id="4785" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4790" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4792" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4794" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a>
              <a id="4810" class="Symbol">;</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4815" class="Symbol">=</a> <a id="4817" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4819" class="Symbol">)</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4828" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4830" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4835" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a> <a id="4837" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4839" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4841" href="Cubical.Foundations.Function.html#4752" class="Bound">k</a><a id="4842" class="Symbol">)</a>
              <a id="4858" class="Symbol">;</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a> <a id="4863" class="Symbol">=</a> <a id="4865" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4867" class="Symbol">)</a> <a id="4869" class="Symbol">→</a> <a id="4871" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="4873" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a>
              <a id="4889" class="Symbol">;</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a> <a id="4894" class="Symbol">=</a> <a id="4896" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4898" class="Symbol">)</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4907" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4909" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4911" class="Symbol">(</a><a id="4912" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4914" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4916" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4918" href="Cubical.Foundations.Function.html#4752" class="Bound">k</a><a id="4919" class="Symbol">)</a>
              <a id="4935" class="Symbol">})</a>
          <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.Foundations.Function.html#4356" class="Function">downleft</a> <a id="4958" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4960" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4962" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4964" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a><a id="4965" class="Symbol">)</a>

<a id="homotopyNatural"></a><a id="4968" href="Cubical.Foundations.Function.html#4968" class="Function">homotopyNatural</a> <a id="4984" class="Symbol">:</a> <a id="4986" class="Symbol">{</a><a id="4987" href="Cubical.Foundations.Function.html#4987" class="Bound">B</a> <a id="4989" class="Symbol">:</a> <a id="4991" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4996" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a><a id="4998" class="Symbol">}</a> <a id="5000" class="Symbol">{</a><a id="5001" href="Cubical.Foundations.Function.html#5001" class="Bound">f</a> <a id="5003" href="Cubical.Foundations.Function.html#5003" class="Bound">g</a> <a id="5005" class="Symbol">:</a> <a id="5007" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="5009" class="Symbol">→</a> <a id="5011" href="Cubical.Foundations.Function.html#4987" class="Bound">B</a><a id="5012" class="Symbol">}</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Cubical.Foundations.Function.html#5015" class="Bound">H</a> <a id="5017" class="Symbol">:</a> <a id="5019" class="Symbol">∀</a> <a id="5021" href="Cubical.Foundations.Function.html#5021" class="Bound">a</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Cubical.Foundations.Function.html#5001" class="Bound">f</a> <a id="5027" href="Cubical.Foundations.Function.html#5021" class="Bound">a</a> <a id="5029" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5031" href="Cubical.Foundations.Function.html#5003" class="Bound">g</a> <a id="5033" href="Cubical.Foundations.Function.html#5021" class="Bound">a</a><a id="5034" class="Symbol">)</a> <a id="5036" class="Symbol">{</a><a id="5037" href="Cubical.Foundations.Function.html#5037" class="Bound">x</a> <a id="5039" href="Cubical.Foundations.Function.html#5039" class="Bound">y</a> <a id="5041" class="Symbol">:</a> <a id="5043" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5044" class="Symbol">}</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Cubical.Foundations.Function.html#5047" class="Bound">p</a> <a id="5049" class="Symbol">:</a> <a id="5051" href="Cubical.Foundations.Function.html#5037" class="Bound">x</a> <a id="5053" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5055" href="Cubical.Foundations.Function.html#5039" class="Bound">y</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Symbol">→</a>
                  <a id="5078" href="Cubical.Foundations.Function.html#5015" class="Bound">H</a> <a id="5080" href="Cubical.Foundations.Function.html#5037" class="Bound">x</a> <a id="5082" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5084" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5089" href="Cubical.Foundations.Function.html#5003" class="Bound">g</a> <a id="5091" href="Cubical.Foundations.Function.html#5047" class="Bound">p</a> <a id="5093" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5095" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5100" href="Cubical.Foundations.Function.html#5001" class="Bound">f</a> <a id="5102" href="Cubical.Foundations.Function.html#5047" class="Bound">p</a> <a id="5104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5106" href="Cubical.Foundations.Function.html#5015" class="Bound">H</a> <a id="5108" href="Cubical.Foundations.Function.html#5039" class="Bound">y</a>
<a id="5110" href="Cubical.Foundations.Function.html#4968" class="Function">homotopyNatural</a> <a id="5126" class="Symbol">{</a><a id="5127" class="Argument">f</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Cubical.Foundations.Function.html#5131" class="Bound">f</a><a id="5132" class="Symbol">}</a> <a id="5134" class="Symbol">{</a><a id="5135" class="Argument">g</a> <a id="5137" class="Symbol">=</a> <a id="5139" href="Cubical.Foundations.Function.html#5139" class="Bound">g</a><a id="5140" class="Symbol">}</a> <a id="5142" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5144" class="Symbol">{</a><a id="5145" href="Cubical.Foundations.Function.html#5145" class="Bound">x</a><a id="5146" class="Symbol">}</a> <a id="5148" class="Symbol">{</a><a id="5149" href="Cubical.Foundations.Function.html#5149" class="Bound">y</a><a id="5150" class="Symbol">}</a> <a id="5152" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5154" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5156" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a> <a id="5158" class="Symbol">=</a>
    <a id="5164" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5170" class="Symbol">(λ</a> <a id="5173" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a> <a id="5175" class="Symbol">→</a> <a id="5177" class="Symbol">λ</a> <a id="5179" class="Symbol">{</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5184" class="Symbol">=</a> <a id="5186" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5188" class="Symbol">)</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5211" href="Cubical.Foundations.Function.html#5145" class="Bound">x</a><a id="5212" class="Symbol">)</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5220" href="Cubical.Foundations.Function.html#5139" class="Bound">g</a> <a id="5222" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a><a id="5223" class="Symbol">)</a> <a id="5225" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a> <a id="5227" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a>
                   <a id="5248" class="Symbol">;</a> <a id="5250" class="Symbol">(</a><a id="5251" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5253" class="Symbol">=</a> <a id="5255" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5257" class="Symbol">)</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5284" href="Cubical.Foundations.Function.html#5131" class="Bound">f</a> <a id="5286" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a><a id="5287" class="Symbol">)</a> <a id="5289" class="Symbol">(</a><a id="5290" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5292" href="Cubical.Foundations.Function.html#5149" class="Bound">y</a><a id="5293" class="Symbol">)</a> <a id="5295" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a> <a id="5297" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a>
                   <a id="5318" class="Symbol">;</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a> <a id="5323" class="Symbol">=</a> <a id="5325" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5327" class="Symbol">)</a> <a id="5329" class="Symbol">→</a> <a id="5331" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5336" href="Cubical.Foundations.Function.html#5131" class="Bound">f</a> <a id="5338" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5343" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5345" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5347" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a><a id="5348" class="Symbol">)</a>
                   <a id="5369" class="Symbol">;</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a> <a id="5374" class="Symbol">=</a> <a id="5376" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5387" href="Cubical.Foundations.Function.html#5139" class="Bound">g</a> <a id="5389" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5394" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5396" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a><a id="5397" class="Symbol">)</a> <a id="5399" class="Symbol">})</a>
          <a id="5412" class="Symbol">(</a><a id="5413" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5418" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a><a id="5419" class="Symbol">)</a> <a id="5421" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a><a id="5422" class="Symbol">)</a>

<a id="homotopySymInv"></a><a id="5425" href="Cubical.Foundations.Function.html#5425" class="Function">homotopySymInv</a> <a id="5440" class="Symbol">:</a> <a id="5442" class="Symbol">{</a><a id="5443" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="5449" class="Symbol">→</a> <a id="5451" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5452" class="Symbol">}</a> <a id="5454" class="Symbol">(</a><a id="5455" href="Cubical.Foundations.Function.html#5455" class="Bound">H</a> <a id="5457" class="Symbol">:</a> <a id="5459" class="Symbol">∀</a> <a id="5461" href="Cubical.Foundations.Function.html#5461" class="Bound">a</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5467" href="Cubical.Foundations.Function.html#5461" class="Bound">a</a> <a id="5469" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5471" href="Cubical.Foundations.Function.html#5461" class="Bound">a</a><a id="5472" class="Symbol">)</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a> <a id="5477" class="Symbol">:</a> <a id="5479" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5480" class="Symbol">)</a>
               <a id="5497" class="Symbol">→</a> <a id="5499" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5507" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a> <a id="5509" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5511" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5513" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a><a id="5514" class="Symbol">)</a> <a id="5516" class="Symbol">(λ</a> <a id="5519" href="Cubical.Foundations.Function.html#5519" class="Bound">i</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="Cubical.Foundations.Function.html#5455" class="Bound">H</a> <a id="5525" class="Symbol">(</a><a id="5526" href="Cubical.Foundations.Function.html#5455" class="Bound">H</a> <a id="5528" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5533" href="Cubical.Foundations.Function.html#5519" class="Bound">i</a><a id="5534" class="Symbol">))</a> <a id="5537" href="Cubical.Foundations.Function.html#5519" class="Bound">i</a><a id="5538" class="Symbol">)</a> <a id="5540" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5545" href="Cubical.Foundations.Function.html#5425" class="Function">homotopySymInv</a> <a id="5560" class="Symbol">{</a><a id="5561" class="Argument">f</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Cubical.Foundations.Function.html#5565" class="Bound">f</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5570" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5572" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5574" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5576" class="Symbol">=</a>
  <a id="5580" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5586" class="Symbol">(λ</a> <a id="5589" href="Cubical.Foundations.Function.html#5589" class="Bound">k</a> <a id="5591" class="Symbol">→</a> <a id="5593" class="Symbol">λ</a> <a id="5595" class="Symbol">{</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5604" class="Symbol">)</a> <a id="5606" class="Symbol">→</a> <a id="5608" href="Cubical.Foundations.Function.html#5565" class="Bound">f</a> <a id="5610" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a>
                 <a id="5629" class="Symbol">;</a> <a id="5631" class="Symbol">(</a><a id="5632" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5634" class="Symbol">=</a> <a id="5636" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5638" class="Symbol">)</a> <a id="5640" class="Symbol">→</a> <a id="5642" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5644" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5649" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5651" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5653" href="Cubical.Foundations.Function.html#5589" class="Bound">k</a><a id="5654" class="Symbol">)</a>
                 <a id="5673" class="Symbol">;</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5678" class="Symbol">=</a> <a id="5680" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5682" class="Symbol">)</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5691" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5696" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a><a id="5697" class="Symbol">))</a> <a id="5700" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a>
                 <a id="5719" class="Symbol">;</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5724" class="Symbol">=</a> <a id="5726" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5734" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5739" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5741" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5743" href="Cubical.Foundations.Function.html#5589" class="Bound">k</a><a id="5744" class="Symbol">)})</a>
        <a id="5756" class="Symbol">(</a><a id="5757" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5759" class="Symbol">(</a><a id="5760" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5762" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5764" class="Symbol">(</a><a id="5765" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5767" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5769" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5771" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a><a id="5772" class="Symbol">))</a> <a id="5775" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a><a id="5776" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.GroupoidLaws.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.GroupoidLaws</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file proves the higher groupoid structure of types
for homogeneous and heterogeneous paths

-}</a>
<a id="105" class="Keyword">module</a> <a id="112" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a> <a id="145" class="Keyword">where</a>

<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="193" class="Keyword">private</a>
  <a id="203" class="Keyword">variable</a>
    <a id="216" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="230" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="232" class="Symbol">:</a> <a id="234" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="239" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a>
    <a id="245" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="247" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="249" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="251" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="253" href="Cubical.Foundations.GroupoidLaws.html#253" class="Generalizable">v</a> <a id="255" class="Symbol">:</a> <a id="257" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>

<a id="_⁻¹"></a><a id="260" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">_⁻¹</a> <a id="264" class="Symbol">:</a> <a id="266" class="Symbol">(</a><a id="267" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="269" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="271" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="272" class="Symbol">)</a> <a id="274" class="Symbol">→</a> <a id="276" class="Symbol">(</a><a id="277" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="279" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="281" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="282" class="Symbol">)</a>
<a id="284" href="Cubical.Foundations.GroupoidLaws.html#284" class="Bound">x≡y</a> <a id="288" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="291" class="Symbol">=</a> <a id="293" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="297" href="Cubical.Foundations.GroupoidLaws.html#284" class="Bound">x≡y</a>

<a id="302" class="Keyword">infix</a> <a id="308" class="Number">40</a> <a id="311" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">_⁻¹</a>

<a id="316" class="Comment">-- homogeneous groupoid laws</a>

<a id="symInvo"></a><a id="346" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="354" class="Symbol">:</a> <a id="356" class="Symbol">(</a><a id="357" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="365" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="366" class="Symbol">)</a> <a id="368" class="Symbol">→</a> <a id="370" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="374" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="376" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="379" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
<a id="382" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="390" href="Cubical.Foundations.GroupoidLaws.html#390" class="Bound">p</a> <a id="392" class="Symbol">=</a> <a id="394" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit"></a><a id="400" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="406" class="Symbol">:</a> <a id="408" class="Symbol">(</a><a id="409" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="415" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="417" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="418" class="Symbol">)</a> <a id="420" class="Symbol">→</a> <a id="422" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="424" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="426" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="428" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="435" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="441" href="Cubical.Foundations.GroupoidLaws.html#441" class="Bound">p</a> <a id="443" href="Cubical.Foundations.GroupoidLaws.html#443" class="Bound">j</a> <a id="445" href="Cubical.Foundations.GroupoidLaws.html#445" class="Bound">i</a> <a id="447" class="Symbol">=</a> <a id="449" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="465" href="Cubical.Foundations.GroupoidLaws.html#441" class="Bound">p</a> <a id="467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="472" href="Cubical.Foundations.GroupoidLaws.html#443" class="Bound">j</a> <a id="474" href="Cubical.Foundations.GroupoidLaws.html#445" class="Bound">i</a>

<a id="477" class="Comment">-- The filler of left unit: lUnit-filler p =</a>
<a id="522" class="Comment">-- PathP (λ i → PathP (λ j → PathP (λ k → A) x (p (~ j ∨ i)))</a>
<a id="584" class="Comment">-- (refl i) (λ j → compPath-filler refl p i j)) (λ k i → (p (~ k ∧ i ))) (lUnit p)</a>

<a id="lUnit-filler"></a><a id="668" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="681" class="Symbol">:</a> <a id="683" class="Symbol">{</a><a id="684" href="Cubical.Foundations.GroupoidLaws.html#684" class="Bound">x</a> <a id="686" href="Cubical.Foundations.GroupoidLaws.html#686" class="Bound">y</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="691" class="Symbol">}</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Foundations.GroupoidLaws.html#694" class="Bound">p</a> <a id="696" class="Symbol">:</a> <a id="698" href="Cubical.Foundations.GroupoidLaws.html#684" class="Bound">x</a> <a id="700" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="702" href="Cubical.Foundations.GroupoidLaws.html#686" class="Bound">y</a><a id="703" class="Symbol">)</a> <a id="705" class="Symbol">→</a> <a id="707" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="709" class="Symbol">→</a> <a id="711" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="713" class="Symbol">→</a> <a id="715" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="717" class="Symbol">→</a> <a id="719" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="721" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="734" class="Symbol">{</a><a id="735" class="Argument">x</a> <a id="737" class="Symbol">=</a> <a id="739" href="Cubical.Foundations.GroupoidLaws.html#739" class="Bound">x</a><a id="740" class="Symbol">}</a> <a id="742" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="744" href="Cubical.Foundations.GroupoidLaws.html#744" class="Bound">j</a> <a id="746" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="748" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="750" class="Symbol">=</a>
  <a id="754" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="760" class="Symbol">(λ</a> <a id="763" href="Cubical.Foundations.GroupoidLaws.html#763" class="Bound">j</a> <a id="765" class="Symbol">→</a> <a id="767" class="Symbol">λ</a> <a id="769" class="Symbol">{</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="774" class="Symbol">=</a> <a id="776" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">→</a> <a id="782" href="Cubical.Foundations.GroupoidLaws.html#739" class="Bound">x</a>
                  <a id="802" class="Symbol">;</a> <a id="804" class="Symbol">(</a><a id="805" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="807" class="Symbol">=</a> <a id="809" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="817" class="Symbol">(</a><a id="818" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="820" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="822" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="824" href="Cubical.Foundations.GroupoidLaws.html#763" class="Bound">j</a> <a id="826" class="Symbol">)</a>
                  <a id="846" class="Symbol">;</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="851" class="Symbol">=</a> <a id="853" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="855" class="Symbol">)</a> <a id="857" class="Symbol">→</a> <a id="859" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="861" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a>
               <a id="878" class="Comment">-- ; (k = i1) → compPath-filler refl p j i</a>
                  <a id="939" class="Symbol">})</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="947" class="Symbol">(</a><a id="948" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="953" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="955" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="957" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="959" class="Symbol">)))</a> <a id="963" href="Cubical.Foundations.GroupoidLaws.html#744" class="Bound">j</a>

<a id="lUnit"></a><a id="966" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">(</a><a id="975" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="981" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="983" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">→</a> <a id="988" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a> <a id="990" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="992" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="997" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="999" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a>
<a id="1001" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1007" href="Cubical.Foundations.GroupoidLaws.html#1007" class="Bound">p</a> <a id="1009" href="Cubical.Foundations.GroupoidLaws.html#1009" class="Bound">j</a> <a id="1011" href="Cubical.Foundations.GroupoidLaws.html#1011" class="Bound">i</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="1028" href="Cubical.Foundations.GroupoidLaws.html#1007" class="Bound">p</a> <a id="1030" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1033" href="Cubical.Foundations.GroupoidLaws.html#1009" class="Bound">j</a> <a id="1035" href="Cubical.Foundations.GroupoidLaws.html#1011" class="Bound">i</a>

<a id="symRefl"></a><a id="1038" href="Cubical.Foundations.GroupoidLaws.html#1038" class="Function">symRefl</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1053" class="Symbol">{</a><a id="1054" class="Argument">x</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="1059" class="Symbol">}</a> <a id="1061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1063" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1068" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
<a id="1071" href="Cubical.Foundations.GroupoidLaws.html#1038" class="Function">symRefl</a> <a id="1079" href="Cubical.Foundations.GroupoidLaws.html#1079" class="Bound">i</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathRefl"></a><a id="1089" href="Cubical.Foundations.GroupoidLaws.html#1089" class="Function">compPathRefl</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1109" class="Symbol">{</a><a id="1110" class="Argument">x</a> <a id="1112" class="Symbol">=</a> <a id="1114" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="1115" class="Symbol">}</a> <a id="1117" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1119" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1124" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1126" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1131" href="Cubical.Foundations.GroupoidLaws.html#1089" class="Function">compPathRefl</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1152" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1158" class="Comment">-- The filler of right cancellation: rCancel-filler p =</a>
<a id="1214" class="Comment">-- PathP (λ i → PathP (λ j → PathP (λ k → A) x (p (~ j ∧ ~ i)))</a>
<a id="1278" class="Comment">-- (λ j → compPath-filler p (p ⁻¹) i j) (refl i)) (λ j i → (p (i ∧ ~ j))) (rCancel p)</a>

<a id="rCancel-filler"></a><a id="1365" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Cubical.Foundations.GroupoidLaws.html#1385" class="Bound">x</a> <a id="1387" href="Cubical.Foundations.GroupoidLaws.html#1387" class="Bound">y</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="1392" class="Symbol">}</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.GroupoidLaws.html#1395" class="Bound">p</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Cubical.Foundations.GroupoidLaws.html#1385" class="Bound">x</a> <a id="1401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1403" href="Cubical.Foundations.GroupoidLaws.html#1387" class="Bound">y</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">→</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.Foundations.GroupoidLaws.html#1409" class="Bound">k</a> <a id="1411" href="Cubical.Foundations.GroupoidLaws.html#1411" class="Bound">j</a> <a id="1413" href="Cubical.Foundations.GroupoidLaws.html#1413" class="Bound">i</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="1424" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1439" class="Symbol">{</a><a id="1440" class="Argument">x</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a><a id="1445" class="Symbol">}</a> <a id="1447" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1449" href="Cubical.Foundations.GroupoidLaws.html#1449" class="Bound">k</a> <a id="1451" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a> <a id="1453" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1455" class="Symbol">=</a>
  <a id="1459" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1465" class="Symbol">(λ</a> <a id="1468" href="Cubical.Foundations.GroupoidLaws.html#1468" class="Bound">k</a> <a id="1470" class="Symbol">→</a> <a id="1472" class="Symbol">λ</a> <a id="1474" class="Symbol">{</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1483" class="Symbol">)</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a>
                  <a id="1507" class="Symbol">;</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1525" href="Cubical.Foundations.GroupoidLaws.html#1468" class="Bound">k</a> <a id="1527" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1529" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1531" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a><a id="1532" class="Symbol">)</a>
               <a id="1549" class="Comment">-- ; (j = i0) → compPath-filler p (p ⁻¹) k i</a>
                  <a id="1612" class="Symbol">;</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a>
                  <a id="1645" class="Symbol">})</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1659" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1661" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a><a id="1664" class="Symbol">)))</a> <a id="1668" href="Cubical.Foundations.GroupoidLaws.html#1449" class="Bound">k</a>

<a id="rCancel"></a><a id="1671" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="1679" class="Symbol">:</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="1688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1690" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1697" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1699" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1701" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1704" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1706" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1711" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="1719" class="Symbol">{</a><a id="1720" class="Argument">x</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Cubical.Foundations.GroupoidLaws.html#1724" class="Bound">x</a><a id="1725" class="Symbol">}</a> <a id="1727" href="Cubical.Foundations.GroupoidLaws.html#1727" class="Bound">p</a> <a id="1729" href="Cubical.Foundations.GroupoidLaws.html#1729" class="Bound">j</a> <a id="1731" href="Cubical.Foundations.GroupoidLaws.html#1731" class="Bound">i</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1750" href="Cubical.Foundations.GroupoidLaws.html#1727" class="Bound">p</a> <a id="1752" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1755" href="Cubical.Foundations.GroupoidLaws.html#1729" class="Bound">j</a> <a id="1757" href="Cubical.Foundations.GroupoidLaws.html#1731" class="Bound">i</a>

<a id="rCancel-filler&#39;"></a><a id="1760" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="1776" class="Symbol">:</a> <a id="1778" class="Symbol">∀</a> <a id="1780" class="Symbol">{</a><a id="1781" href="Cubical.Foundations.GroupoidLaws.html#1781" class="Bound">ℓ</a><a id="1782" class="Symbol">}</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1794" href="Cubical.Foundations.GroupoidLaws.html#1781" class="Bound">ℓ</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">{</a><a id="1798" href="Cubical.Foundations.GroupoidLaws.html#1798" class="Bound">x</a> <a id="1800" href="Cubical.Foundations.GroupoidLaws.html#1800" class="Bound">y</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Foundations.GroupoidLaws.html#1808" class="Bound">p</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Cubical.Foundations.GroupoidLaws.html#1798" class="Bound">x</a> <a id="1814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1816" href="Cubical.Foundations.GroupoidLaws.html#1800" class="Bound">y</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">→</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Cubical.Foundations.GroupoidLaws.html#1822" class="Bound">i</a> <a id="1824" href="Cubical.Foundations.GroupoidLaws.html#1824" class="Bound">j</a> <a id="1826" href="Cubical.Foundations.GroupoidLaws.html#1826" class="Bound">k</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a>
<a id="1837" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="1853" class="Symbol">{</a><a id="1854" class="Argument">x</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Cubical.Foundations.GroupoidLaws.html#1858" class="Bound">x</a><a id="1859" class="Symbol">}</a> <a id="1861" class="Symbol">{</a><a id="1862" href="Cubical.Foundations.GroupoidLaws.html#1862" class="Bound">y</a><a id="1863" class="Symbol">}</a> <a id="1865" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1867" href="Cubical.Foundations.GroupoidLaws.html#1867" class="Bound">i</a> <a id="1869" href="Cubical.Foundations.GroupoidLaws.html#1869" class="Bound">j</a> <a id="1871" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1873" class="Symbol">=</a>
  <a id="1877" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
    <a id="1887" class="Symbol">(λ</a> <a id="1890" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a> <a id="1892" class="Symbol">→</a> <a id="1894" class="Symbol">λ</a>
      <a id="1902" class="Symbol">{</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Foundations.GroupoidLaws.html#1869" class="Bound">j</a> <a id="1907" class="Symbol">=</a> <a id="1909" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1911" class="Symbol">)</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1920" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a> <a id="1922" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1924" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a><a id="1925" class="Symbol">)</a>
      <a id="1933" class="Symbol">;</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1938" class="Symbol">=</a> <a id="1940" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1942" class="Symbol">)</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Cubical.Foundations.GroupoidLaws.html#1858" class="Bound">x</a>
      <a id="1954" class="Symbol">;</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1959" class="Symbol">=</a> <a id="1961" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1972" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a><a id="1973" class="Symbol">)</a>
      <a id="1981" class="Symbol">})</a>
    <a id="1988" class="Symbol">(</a><a id="1989" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1996" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a><a id="1997" class="Symbol">))</a>
    <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2007" href="Cubical.Foundations.GroupoidLaws.html#1867" class="Bound">i</a><a id="2008" class="Symbol">)</a>

<a id="rCancel&#39;"></a><a id="2011" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="2020" class="Symbol">:</a> <a id="2022" class="Symbol">∀</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Foundations.GroupoidLaws.html#2025" class="Bound">ℓ</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Cubical.Foundations.GroupoidLaws.html#2029" class="Bound">A</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2038" href="Cubical.Foundations.GroupoidLaws.html#2025" class="Bound">ℓ</a><a id="2039" class="Symbol">}</a> <a id="2041" class="Symbol">{</a><a id="2042" href="Cubical.Foundations.GroupoidLaws.html#2042" class="Bound">x</a> <a id="2044" href="Cubical.Foundations.GroupoidLaws.html#2044" class="Bound">y</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Cubical.Foundations.GroupoidLaws.html#2029" class="Bound">A</a><a id="2049" class="Symbol">}</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Cubical.Foundations.GroupoidLaws.html#2042" class="Bound">x</a> <a id="2058" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2060" href="Cubical.Foundations.GroupoidLaws.html#2044" class="Bound">y</a><a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2067" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2069" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2071" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2074" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2076" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2081" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="2090" href="Cubical.Foundations.GroupoidLaws.html#2090" class="Bound">p</a> <a id="2092" href="Cubical.Foundations.GroupoidLaws.html#2092" class="Bound">j</a> <a id="2094" href="Cubical.Foundations.GroupoidLaws.html#2094" class="Bound">k</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="2114" href="Cubical.Foundations.GroupoidLaws.html#2090" class="Bound">p</a> <a id="2116" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2119" href="Cubical.Foundations.GroupoidLaws.html#2092" class="Bound">j</a> <a id="2121" href="Cubical.Foundations.GroupoidLaws.html#2094" class="Bound">k</a>

<a id="lCancel"></a><a id="2124" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="2141" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2143" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2150" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2155" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2157" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2159" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2164" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2172" href="Cubical.Foundations.GroupoidLaws.html#2172" class="Bound">p</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Foundations.GroupoidLaws.html#2172" class="Bound">p</a> <a id="2187" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2189" class="Symbol">)</a>

<a id="assoc"></a><a id="2192" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2198" class="Symbol">:</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="2207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2209" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="2219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2221" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="2231" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2233" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">→</a>
  <a id="2240" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2242" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2244" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a> <a id="2246" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2248" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a> <a id="2250" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2255" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2257" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a><a id="2258" class="Symbol">)</a> <a id="2260" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2262" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a>
<a id="2264" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2270" href="Cubical.Foundations.GroupoidLaws.html#2270" class="Bound">p</a> <a id="2272" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2274" href="Cubical.Foundations.GroupoidLaws.html#2274" class="Bound">r</a> <a id="2276" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a> <a id="2278" class="Symbol">=</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="2297" href="Cubical.Foundations.GroupoidLaws.html#2270" class="Bound">p</a> <a id="2299" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2301" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a><a id="2302" class="Symbol">)</a> <a id="2304" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2306" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="2323" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2325" href="Cubical.Foundations.GroupoidLaws.html#2274" class="Bound">r</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2330" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a><a id="2331" class="Symbol">)</a>


<a id="2335" class="Comment">-- heterogeneous groupoid laws</a>

<a id="symInvoP"></a><a id="2367" href="Cubical.Foundations.GroupoidLaws.html#2367" class="Function">symInvoP</a> <a id="2376" class="Symbol">:</a> <a id="2378" class="Symbol">{</a><a id="2379" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2392" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2393" class="Symbol">}</a> <a id="2395" class="Symbol">→</a> <a id="2397" class="Symbol">{</a><a id="2398" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2404" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2406" class="Symbol">}</a> <a id="2408" class="Symbol">→</a> <a id="2410" class="Symbol">{</a><a id="2411" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2417" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2419" class="Symbol">}</a> <a id="2421" class="Symbol">→</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2434" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2436" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2438" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a><a id="2439" class="Symbol">)</a> <a id="2441" class="Symbol">→</a>
     <a id="2448" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2454" class="Symbol">(λ</a> <a id="2457" href="Cubical.Foundations.GroupoidLaws.html#2457" class="Bound">j</a> <a id="2459" class="Symbol">→</a> <a id="2461" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2467" class="Symbol">(λ</a> <a id="2470" href="Cubical.Foundations.GroupoidLaws.html#2470" class="Bound">i</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="2482" class="Symbol">(λ</a> <a id="2485" href="Cubical.Foundations.GroupoidLaws.html#2485" class="Bound">i</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2491" href="Cubical.Foundations.GroupoidLaws.html#2485" class="Bound">i</a><a id="2492" class="Symbol">)</a> <a id="2494" href="Cubical.Foundations.GroupoidLaws.html#2457" class="Bound">j</a> <a id="2496" href="Cubical.Foundations.GroupoidLaws.html#2470" class="Bound">i</a><a id="2497" class="Symbol">)</a> <a id="2499" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2501" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a><a id="2502" class="Symbol">)</a> <a id="2504" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2518" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a><a id="2519" class="Symbol">))</a>
<a id="2522" href="Cubical.Foundations.GroupoidLaws.html#2367" class="Function">symInvoP</a> <a id="2531" href="Cubical.Foundations.GroupoidLaws.html#2531" class="Bound">p</a> <a id="2533" class="Symbol">=</a> <a id="2535" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnitP"></a><a id="2541" href="Cubical.Foundations.GroupoidLaws.html#2541" class="Function">rUnitP</a> <a id="2548" class="Symbol">:</a> <a id="2550" class="Symbol">{</a><a id="2551" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2557" class="Symbol">→</a> <a id="2559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2564" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">→</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2576" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2578" class="Symbol">}</a> <a id="2580" class="Symbol">→</a> <a id="2582" class="Symbol">{</a><a id="2583" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2589" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2591" class="Symbol">}</a> <a id="2593" class="Symbol">→</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2606" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2608" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2610" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a>
  <a id="2617" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2623" class="Symbol">(λ</a> <a id="2626" href="Cubical.Foundations.GroupoidLaws.html#2626" class="Bound">j</a> <a id="2628" class="Symbol">→</a> <a id="2630" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2636" class="Symbol">(λ</a> <a id="2639" href="Cubical.Foundations.GroupoidLaws.html#2639" class="Bound">i</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2649" class="Symbol">(λ</a> <a id="2652" href="Cubical.Foundations.GroupoidLaws.html#2652" class="Bound">i</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2658" href="Cubical.Foundations.GroupoidLaws.html#2652" class="Bound">i</a><a id="2659" class="Symbol">)</a> <a id="2661" href="Cubical.Foundations.GroupoidLaws.html#2626" class="Bound">j</a> <a id="2663" href="Cubical.Foundations.GroupoidLaws.html#2639" class="Bound">i</a><a id="2664" class="Symbol">)</a> <a id="2666" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2668" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a><a id="2669" class="Symbol">)</a> <a id="2671" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="2684" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2686" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2690" class="Symbol">)</a>
<a id="2692" href="Cubical.Foundations.GroupoidLaws.html#2541" class="Function">rUnitP</a> <a id="2699" href="Cubical.Foundations.GroupoidLaws.html#2699" class="Bound">p</a> <a id="2701" href="Cubical.Foundations.GroupoidLaws.html#2701" class="Bound">j</a> <a id="2703" href="Cubical.Foundations.GroupoidLaws.html#2703" class="Bound">i</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="2724" href="Cubical.Foundations.GroupoidLaws.html#2699" class="Bound">p</a> <a id="2726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2731" href="Cubical.Foundations.GroupoidLaws.html#2701" class="Bound">j</a> <a id="2733" href="Cubical.Foundations.GroupoidLaws.html#2703" class="Bound">i</a>

<a id="rUnitP&#39;"></a><a id="2736" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">∀</a> <a id="2748" class="Symbol">{</a><a id="2749" href="Cubical.Foundations.GroupoidLaws.html#2749" class="Bound">ℓ&#39;</a><a id="2751" class="Symbol">}</a> <a id="2753" class="Symbol">{</a><a id="2754" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2763" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2764" class="Symbol">}</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2780" href="Cubical.Foundations.GroupoidLaws.html#2749" class="Bound">ℓ&#39;</a><a id="2782" class="Symbol">)</a>
  <a id="2786" class="Symbol">{</a><a id="2787" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a> <a id="2789" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a> <a id="2791" class="Symbol">:</a> <a id="2793" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">{</a><a id="2797" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a> <a id="2803" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2805" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a><a id="2806" class="Symbol">}</a> <a id="2808" class="Symbol">{</a><a id="2809" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2815" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a><a id="2816" class="Symbol">}</a> <a id="2818" class="Symbol">{</a><a id="2819" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2825" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a><a id="2826" class="Symbol">}</a>
  <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2841" class="Symbol">(λ</a> <a id="2844" href="Cubical.Foundations.GroupoidLaws.html#2844" class="Bound">i</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2853" href="Cubical.Foundations.GroupoidLaws.html#2844" class="Bound">i</a><a id="2854" class="Symbol">))</a> <a id="2857" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2859" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a><a id="2860" class="Symbol">)</a>
  <a id="2864" class="Symbol">→</a> <a id="2866" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2872" class="Symbol">(λ</a> <a id="2875" href="Cubical.Foundations.GroupoidLaws.html#2875" class="Bound">j</a> <a id="2877" class="Symbol">→</a> <a id="2879" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2885" class="Symbol">(λ</a> <a id="2888" href="Cubical.Foundations.GroupoidLaws.html#2888" class="Bound">i</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2901" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2903" href="Cubical.Foundations.GroupoidLaws.html#2875" class="Bound">j</a> <a id="2905" href="Cubical.Foundations.GroupoidLaws.html#2888" class="Bound">i</a><a id="2906" class="Symbol">))</a> <a id="2909" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2911" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a><a id="2912" class="Symbol">)</a> <a id="2914" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="2928" class="Symbol">{</a><a id="2929" class="Argument">B</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a><a id="2934" class="Symbol">}</a> <a id="2936" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2938" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2942" class="Symbol">)</a>
<a id="2944" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="2952" href="Cubical.Foundations.GroupoidLaws.html#2952" class="Bound">B</a> <a id="2954" class="Symbol">{</a><a id="2955" class="Argument">w</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Cubical.Foundations.GroupoidLaws.html#2959" class="Bound">w</a><a id="2960" class="Symbol">}</a> <a id="2962" href="Cubical.Foundations.GroupoidLaws.html#2962" class="Bound">q</a> <a id="2964" href="Cubical.Foundations.GroupoidLaws.html#2964" class="Bound">j</a> <a id="2966" href="Cubical.Foundations.GroupoidLaws.html#2966" class="Bound">i</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="2988" class="Symbol">{</a><a id="2989" class="Argument">B</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Cubical.Foundations.GroupoidLaws.html#2952" class="Bound">B</a><a id="2994" class="Symbol">}</a> <a id="2996" href="Cubical.Foundations.GroupoidLaws.html#2962" class="Bound">q</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3004" class="Symbol">{</a><a id="3005" class="Argument">x</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Cubical.Foundations.GroupoidLaws.html#2959" class="Bound">w</a><a id="3010" class="Symbol">})</a> <a id="3013" href="Cubical.Foundations.GroupoidLaws.html#2964" class="Bound">j</a> <a id="3015" href="Cubical.Foundations.GroupoidLaws.html#2966" class="Bound">i</a>

<a id="lUnitP"></a><a id="3018" href="Cubical.Foundations.GroupoidLaws.html#3018" class="Function">lUnitP</a> <a id="3025" class="Symbol">:</a> <a id="3027" class="Symbol">{</a><a id="3028" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3030" class="Symbol">:</a> <a id="3032" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3041" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3042" class="Symbol">}</a> <a id="3044" class="Symbol">→</a> <a id="3046" class="Symbol">{</a><a id="3047" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3049" class="Symbol">:</a> <a id="3051" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3053" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3055" class="Symbol">}</a> <a id="3057" class="Symbol">→</a> <a id="3059" class="Symbol">{</a><a id="3060" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3066" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3068" class="Symbol">}</a> <a id="3070" class="Symbol">→</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a> <a id="3075" class="Symbol">:</a> <a id="3077" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3083" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3085" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3087" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a><a id="3088" class="Symbol">)</a> <a id="3090" class="Symbol">→</a>
  <a id="3094" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3100" class="Symbol">(λ</a> <a id="3103" href="Cubical.Foundations.GroupoidLaws.html#3103" class="Bound">j</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3113" class="Symbol">(λ</a> <a id="3116" href="Cubical.Foundations.GroupoidLaws.html#3116" class="Bound">i</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3126" class="Symbol">(λ</a> <a id="3129" href="Cubical.Foundations.GroupoidLaws.html#3129" class="Bound">i</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3135" href="Cubical.Foundations.GroupoidLaws.html#3129" class="Bound">i</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Cubical.Foundations.GroupoidLaws.html#3103" class="Bound">j</a> <a id="3140" href="Cubical.Foundations.GroupoidLaws.html#3116" class="Bound">i</a><a id="3141" class="Symbol">)</a> <a id="3143" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3145" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a><a id="3146" class="Symbol">)</a> <a id="3148" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="3161" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3166" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a><a id="3167" class="Symbol">)</a>
<a id="3169" href="Cubical.Foundations.GroupoidLaws.html#3018" class="Function">lUnitP</a> <a id="3176" class="Symbol">{</a><a id="3177" class="Argument">A</a> <a id="3179" class="Symbol">=</a> <a id="3181" href="Cubical.Foundations.GroupoidLaws.html#3181" class="Bound">A</a><a id="3182" class="Symbol">}</a> <a id="3184" class="Symbol">{</a><a id="3185" class="Argument">x</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Cubical.Foundations.GroupoidLaws.html#3189" class="Bound">x</a><a id="3190" class="Symbol">}</a> <a id="3192" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3194" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3196" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3198" class="Symbol">=</a>
  <a id="3202" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="3207" class="Symbol">(λ</a> <a id="3210" href="Cubical.Foundations.GroupoidLaws.html#3210" class="Bound">j</a> <a id="3212" class="Symbol">→</a> <a id="3214" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="3227" class="Symbol">(λ</a> <a id="3230" href="Cubical.Foundations.GroupoidLaws.html#3230" class="Bound">i</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Cubical.Foundations.GroupoidLaws.html#3181" class="Bound">A</a> <a id="3236" href="Cubical.Foundations.GroupoidLaws.html#3230" class="Bound">i</a><a id="3237" class="Symbol">)</a> <a id="3239" href="Cubical.Foundations.GroupoidLaws.html#3210" class="Bound">j</a> <a id="3241" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3243" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a><a id="3244" class="Symbol">)</a>
       <a id="3253" class="Symbol">(λ</a> <a id="3256" href="Cubical.Foundations.GroupoidLaws.html#3256" class="Bound">j</a> <a id="3258" class="Symbol">→</a> <a id="3260" class="Symbol">λ</a> <a id="3262" class="Symbol">{</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3271" class="Symbol">)</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Cubical.Foundations.GroupoidLaws.html#3189" class="Bound">x</a>
                <a id="3293" class="Symbol">;</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3311" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3313" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3315" href="Cubical.Foundations.GroupoidLaws.html#3256" class="Bound">j</a> <a id="3317" class="Symbol">)</a>
                <a id="3335" class="Symbol">;</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3350" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a>
                <a id="3368" class="Symbol">})</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3377" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3379" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3381" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3383" class="Symbol">))</a>

<a id="lUnitP&#39;"></a><a id="3387" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="3395" class="Symbol">:</a> <a id="3397" class="Symbol">∀</a> <a id="3399" class="Symbol">{</a><a id="3400" href="Cubical.Foundations.GroupoidLaws.html#3400" class="Bound">ℓ&#39;</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">{</a><a id="3405" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3414" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3415" class="Symbol">}</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a> <a id="3424" class="Symbol">→</a> <a id="3426" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3431" href="Cubical.Foundations.GroupoidLaws.html#3400" class="Bound">ℓ&#39;</a><a id="3433" class="Symbol">)</a>
  <a id="3437" class="Symbol">{</a><a id="3438" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a> <a id="3440" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a><a id="3445" class="Symbol">}</a> <a id="3447" class="Symbol">{</a><a id="3448" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a> <a id="3454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3456" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a><a id="3457" class="Symbol">}</a> <a id="3459" class="Symbol">{</a><a id="3460" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3462" class="Symbol">:</a> <a id="3464" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3466" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a><a id="3467" class="Symbol">}</a> <a id="3469" class="Symbol">{</a><a id="3470" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3476" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a><a id="3477" class="Symbol">}</a>
  <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3492" class="Symbol">(λ</a> <a id="3495" href="Cubical.Foundations.GroupoidLaws.html#3495" class="Bound">i</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3504" href="Cubical.Foundations.GroupoidLaws.html#3495" class="Bound">i</a><a id="3505" class="Symbol">))</a> <a id="3508" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3510" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a><a id="3511" class="Symbol">)</a>
  <a id="3515" class="Symbol">→</a> <a id="3517" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3523" class="Symbol">(λ</a> <a id="3526" href="Cubical.Foundations.GroupoidLaws.html#3526" class="Bound">j</a> <a id="3528" class="Symbol">→</a> <a id="3530" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3536" class="Symbol">(λ</a> <a id="3539" href="Cubical.Foundations.GroupoidLaws.html#3539" class="Bound">i</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3552" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3554" href="Cubical.Foundations.GroupoidLaws.html#3526" class="Bound">j</a> <a id="3556" href="Cubical.Foundations.GroupoidLaws.html#3539" class="Bound">i</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3562" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a><a id="3563" class="Symbol">)</a> <a id="3565" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="3579" class="Symbol">{</a><a id="3580" class="Argument">B</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a><a id="3585" class="Symbol">}</a> <a id="3587" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3592" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a><a id="3593" class="Symbol">)</a>
<a id="3595" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="3603" href="Cubical.Foundations.GroupoidLaws.html#3603" class="Bound">B</a> <a id="3605" class="Symbol">{</a><a id="3606" class="Argument">p</a> <a id="3608" class="Symbol">=</a> <a id="3610" href="Cubical.Foundations.GroupoidLaws.html#3610" class="Bound">p</a><a id="3611" class="Symbol">}</a> <a id="3613" class="Symbol">{</a><a id="3614" class="Argument">z</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Cubical.Foundations.GroupoidLaws.html#3618" class="Bound">z</a><a id="3619" class="Symbol">}</a> <a id="3621" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3623" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3625" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3627" class="Symbol">=</a>
  <a id="3631" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="3636" class="Symbol">(λ</a> <a id="3639" href="Cubical.Foundations.GroupoidLaws.html#3639" class="Bound">j</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="Cubical.Foundations.GroupoidLaws.html#3603" class="Bound">B</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="3659" href="Cubical.Foundations.GroupoidLaws.html#3610" class="Bound">p</a> <a id="3661" href="Cubical.Foundations.GroupoidLaws.html#3639" class="Bound">j</a> <a id="3663" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3665" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a><a id="3666" class="Symbol">))</a>
       <a id="3676" class="Symbol">(λ</a> <a id="3679" href="Cubical.Foundations.GroupoidLaws.html#3679" class="Bound">j</a> <a id="3681" class="Symbol">→</a> <a id="3683" class="Symbol">λ</a> <a id="3685" class="Symbol">{</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3694" class="Symbol">)</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Cubical.Foundations.GroupoidLaws.html#3618" class="Bound">z</a>
                <a id="3716" class="Symbol">;</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3725" class="Symbol">)</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3731" class="Symbol">(</a><a id="3732" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3734" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3736" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3738" href="Cubical.Foundations.GroupoidLaws.html#3679" class="Bound">j</a> <a id="3740" class="Symbol">)</a>
                <a id="3758" class="Symbol">;</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3763" class="Symbol">=</a> <a id="3765" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3773" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a>
                <a id="3791" class="Symbol">})</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3800" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3802" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3804" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3806" class="Symbol">))</a>

<a id="rCancelP"></a><a id="3810" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="3819" class="Symbol">:</a> <a id="3821" class="Symbol">{</a><a id="3822" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3835" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3836" class="Symbol">}</a> <a id="3838" class="Symbol">→</a> <a id="3840" class="Symbol">{</a><a id="3841" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3847" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3849" class="Symbol">}</a> <a id="3851" class="Symbol">→</a> <a id="3853" class="Symbol">{</a><a id="3854" href="Cubical.Foundations.GroupoidLaws.html#3854" class="Bound">y</a> <a id="3856" class="Symbol">:</a> <a id="3858" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3860" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Symbol">→</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3877" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3879" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3881" href="Cubical.Foundations.GroupoidLaws.html#3854" class="Bound">y</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">→</a>
   <a id="3889" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.Foundations.GroupoidLaws.html#3898" class="Bound">j</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3908" class="Symbol">(λ</a> <a id="3911" href="Cubical.Foundations.GroupoidLaws.html#3911" class="Bound">i</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="3923" class="Symbol">(λ</a> <a id="3926" href="Cubical.Foundations.GroupoidLaws.html#3926" class="Bound">i</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3932" href="Cubical.Foundations.GroupoidLaws.html#3926" class="Bound">i</a><a id="3933" class="Symbol">)</a> <a id="3935" href="Cubical.Foundations.GroupoidLaws.html#3898" class="Bound">j</a> <a id="3937" href="Cubical.Foundations.GroupoidLaws.html#3911" class="Bound">i</a><a id="3938" class="Symbol">)</a> <a id="3940" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3942" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a><a id="3943" class="Symbol">)</a> <a id="3945" class="Symbol">(</a><a id="3946" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="3956" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="3964" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a><a id="3965" class="Symbol">))</a> <a id="3968" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3973" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="3982" class="Symbol">{</a><a id="3983" class="Argument">A</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Cubical.Foundations.GroupoidLaws.html#3987" class="Bound">A</a><a id="3988" class="Symbol">}</a> <a id="3990" class="Symbol">{</a><a id="3991" class="Argument">x</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a><a id="3996" class="Symbol">}</a> <a id="3998" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4000" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4002" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4004" class="Symbol">=</a>
  <a id="4008" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4013" class="Symbol">(λ</a> <a id="4016" href="Cubical.Foundations.GroupoidLaws.html#4016" class="Bound">k</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="4035" class="Symbol">(λ</a> <a id="4038" href="Cubical.Foundations.GroupoidLaws.html#4038" class="Bound">i</a> <a id="4040" class="Symbol">→</a> <a id="4042" href="Cubical.Foundations.GroupoidLaws.html#3987" class="Bound">A</a> <a id="4044" href="Cubical.Foundations.GroupoidLaws.html#4038" class="Bound">i</a><a id="4045" class="Symbol">)</a> <a id="4047" href="Cubical.Foundations.GroupoidLaws.html#4016" class="Bound">k</a> <a id="4049" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4051" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a><a id="4052" class="Symbol">)</a>
       <a id="4061" class="Symbol">(λ</a> <a id="4064" href="Cubical.Foundations.GroupoidLaws.html#4064" class="Bound">k</a> <a id="4066" class="Symbol">→</a> <a id="4068" class="Symbol">λ</a> <a id="4070" class="Symbol">{</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4075" class="Symbol">=</a> <a id="4077" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a>
                <a id="4101" class="Symbol">;</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4110" class="Symbol">)</a> <a id="4112" class="Symbol">→</a> <a id="4114" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4119" href="Cubical.Foundations.GroupoidLaws.html#4064" class="Bound">k</a> <a id="4121" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4123" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4125" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a><a id="4126" class="Symbol">)</a>
                <a id="4144" class="Symbol">;</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a>
                <a id="4175" class="Symbol">})</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4184" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4186" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4188" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a><a id="4189" class="Symbol">))</a>

<a id="lCancelP"></a><a id="4193" href="Cubical.Foundations.GroupoidLaws.html#4193" class="Function">lCancelP</a> <a id="4202" class="Symbol">:</a> <a id="4204" class="Symbol">{</a><a id="4205" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4218" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4219" class="Symbol">}</a> <a id="4221" class="Symbol">→</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Cubical.Foundations.GroupoidLaws.html#4224" class="Bound">x</a> <a id="4226" class="Symbol">:</a> <a id="4228" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4230" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4232" class="Symbol">}</a> <a id="4234" class="Symbol">→</a> <a id="4236" class="Symbol">{</a><a id="4237" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4243" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4245" class="Symbol">}</a> <a id="4247" class="Symbol">→</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4260" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4262" href="Cubical.Foundations.GroupoidLaws.html#4224" class="Bound">x</a> <a id="4264" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">→</a>
   <a id="4272" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4278" class="Symbol">(λ</a> <a id="4281" href="Cubical.Foundations.GroupoidLaws.html#4281" class="Bound">j</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4291" class="Symbol">(λ</a> <a id="4294" href="Cubical.Foundations.GroupoidLaws.html#4294" class="Bound">i</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="4306" class="Symbol">(λ</a> <a id="4309" href="Cubical.Foundations.GroupoidLaws.html#4309" class="Bound">i</a> <a id="4311" class="Symbol">→</a> <a id="4313" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4315" href="Cubical.Foundations.GroupoidLaws.html#4309" class="Bound">i</a><a id="4316" class="Symbol">)</a> <a id="4318" href="Cubical.Foundations.GroupoidLaws.html#4281" class="Bound">j</a> <a id="4320" href="Cubical.Foundations.GroupoidLaws.html#4294" class="Bound">i</a><a id="4321" class="Symbol">)</a> <a id="4323" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a> <a id="4325" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a><a id="4326" class="Symbol">)</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4345" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a><a id="4346" class="Symbol">)</a> <a id="4348" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a><a id="4349" class="Symbol">)</a> <a id="4351" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4356" href="Cubical.Foundations.GroupoidLaws.html#4193" class="Function">lCancelP</a> <a id="4365" href="Cubical.Foundations.GroupoidLaws.html#4365" class="Bound">p</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4384" href="Cubical.Foundations.GroupoidLaws.html#4365" class="Bound">p</a><a id="4385" class="Symbol">)</a>



<a id="assocP"></a><a id="4390" href="Cubical.Foundations.GroupoidLaws.html#4390" class="Function">assocP</a> <a id="4397" class="Symbol">:</a> <a id="4399" class="Symbol">{</a><a id="4400" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4413" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4414" class="Symbol">}</a> <a id="4416" class="Symbol">{</a><a id="4417" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4423" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4425" class="Symbol">}</a> <a id="4427" class="Symbol">{</a><a id="4428" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4434" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Cubical.Foundations.GroupoidLaws.html#4439" class="Bound Operator">B_i1</a> <a id="4444" class="Symbol">:</a> <a id="4446" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4451" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4452" class="Symbol">}</a> <a id="4454" class="Symbol">{</a><a id="4455" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4457" class="Symbol">:</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4462" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4464" class="Symbol">)</a> <a id="4466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4468" href="Cubical.Foundations.GroupoidLaws.html#4439" class="Bound Operator">B_i1</a><a id="4472" class="Symbol">}</a> <a id="4474" class="Symbol">{</a><a id="4475" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4481" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4483" class="Symbol">}</a>
  <a id="4487" class="Symbol">{</a><a id="4488" href="Cubical.Foundations.GroupoidLaws.html#4488" class="Bound Operator">C_i1</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4500" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4501" class="Symbol">}</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4506" class="Symbol">:</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4511" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4513" class="Symbol">)</a> <a id="4515" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4517" href="Cubical.Foundations.GroupoidLaws.html#4488" class="Bound Operator">C_i1</a><a id="4521" class="Symbol">}</a> <a id="4523" class="Symbol">{</a><a id="4524" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4530" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4545" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4547" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4549" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4563" class="Symbol">(λ</a> <a id="4566" href="Cubical.Foundations.GroupoidLaws.html#4566" class="Bound">i</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4572" href="Cubical.Foundations.GroupoidLaws.html#4566" class="Bound">i</a><a id="4573" class="Symbol">)</a> <a id="4575" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a> <a id="4577" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a><a id="4578" class="Symbol">)</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4591" class="Symbol">(λ</a> <a id="4594" href="Cubical.Foundations.GroupoidLaws.html#4594" class="Bound">i</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4600" href="Cubical.Foundations.GroupoidLaws.html#4594" class="Bound">i</a><a id="4601" class="Symbol">)</a> <a id="4603" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a> <a id="4605" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a><a id="4606" class="Symbol">)</a> <a id="4608" class="Symbol">→</a>
  <a id="4612" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4618" class="Symbol">(λ</a> <a id="4621" href="Cubical.Foundations.GroupoidLaws.html#4621" class="Bound">j</a> <a id="4623" class="Symbol">→</a> <a id="4625" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4631" class="Symbol">(λ</a> <a id="4634" href="Cubical.Foundations.GroupoidLaws.html#4634" class="Bound">i</a> <a id="4636" class="Symbol">→</a> <a id="4638" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4644" class="Symbol">(λ</a> <a id="4647" href="Cubical.Foundations.GroupoidLaws.html#4647" class="Bound">i</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4653" href="Cubical.Foundations.GroupoidLaws.html#4647" class="Bound">i</a><a id="4654" class="Symbol">)</a> <a id="4656" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4658" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4660" href="Cubical.Foundations.GroupoidLaws.html#4621" class="Bound">j</a> <a id="4662" href="Cubical.Foundations.GroupoidLaws.html#4634" class="Bound">i</a><a id="4663" class="Symbol">)</a> <a id="4665" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4667" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4681" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4694" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a> <a id="4696" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a><a id="4697" class="Symbol">))</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4711" class="Symbol">(</a><a id="4712" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4722" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4724" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a><a id="4728" class="Symbol">)</a>
<a id="4730" href="Cubical.Foundations.GroupoidLaws.html#4390" class="Function">assocP</a> <a id="4737" class="Symbol">{</a><a id="4738" class="Argument">A</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a><a id="4743" class="Symbol">}</a> <a id="4745" class="Symbol">{</a><a id="4746" class="Argument">B</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a><a id="4751" class="Symbol">}</a> <a id="4753" class="Symbol">{</a><a id="4754" class="Argument">C</a> <a id="4756" class="Symbol">=</a> <a id="4758" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a><a id="4759" class="Symbol">}</a> <a id="4761" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="4763" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="4765" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="4767" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="4769" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4771" class="Symbol">=</a>
    <a id="4777" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4782" class="Symbol">(\</a> <a id="4785" href="Cubical.Foundations.GroupoidLaws.html#4785" class="Bound">j&#39;</a> <a id="4788" class="Symbol">→</a> <a id="4790" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>  <a id="4797" class="Symbol">(λ</a> <a id="4800" href="Cubical.Foundations.GroupoidLaws.html#4800" class="Bound">j</a> <a id="4802" class="Symbol">→</a> <a id="4804" class="Symbol">λ</a> <a id="4806" class="Symbol">{</a>
                     <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4836" class="Symbol">)</a> <a id="4838" class="Symbol">→</a> <a id="4840" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a> <a id="4842" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
                   <a id="4864" class="Symbol">;</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4869" class="Symbol">=</a> <a id="4871" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="4894" class="Symbol">(λ</a> <a id="4897" href="Cubical.Foundations.GroupoidLaws.html#4897" class="Bound">i₁</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="4904" href="Cubical.Foundations.GroupoidLaws.html#4897" class="Bound">i₁</a><a id="4906" class="Symbol">)</a> <a id="4908" class="Symbol">(λ</a> <a id="4911" href="Cubical.Foundations.GroupoidLaws.html#4911" class="Bound">i₁</a> <a id="4914" class="Symbol">→</a> <a id="4916" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="4918" href="Cubical.Foundations.GroupoidLaws.html#4911" class="Bound">i₁</a><a id="4920" class="Symbol">)</a> <a id="4922" class="Symbol">(</a><a id="4923" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4925" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="4926" class="Symbol">)</a> <a id="4928" href="Cubical.Foundations.GroupoidLaws.html#4800" class="Bound">j</a> <a id="4930" class="Symbol">})</a>
                     <a id="4954" class="Symbol">(</a><a id="4955" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="4976" class="Symbol">(λ</a> <a id="4979" href="Cubical.Foundations.GroupoidLaws.html#4979" class="Bound">i₁</a> <a id="4982" class="Symbol">→</a> <a id="4984" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a> <a id="4986" href="Cubical.Foundations.GroupoidLaws.html#4979" class="Bound">i₁</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">(λ</a> <a id="4993" href="Cubical.Foundations.GroupoidLaws.html#4993" class="Bound">i₁</a> <a id="4996" class="Symbol">→</a> <a id="4998" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5000" href="Cubical.Foundations.GroupoidLaws.html#4993" class="Bound">i₁</a><a id="5002" class="Symbol">)</a> <a id="5004" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5006" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a><a id="5007" class="Symbol">))</a> <a id="5010" href="Cubical.Foundations.GroupoidLaws.html#4785" class="Bound">j&#39;</a><a id="5012" class="Symbol">)</a>
     <a id="5019" class="Symbol">(λ</a> <a id="5022" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5024" class="Symbol">→</a> <a id="5026" class="Symbol">λ</a>
      <a id="5034" class="Symbol">{</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="5039" class="Symbol">=</a> <a id="5041" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5043" class="Symbol">)</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="5049" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
      <a id="5058" class="Symbol">;</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5067" class="Symbol">)</a> <a id="5069" class="Symbol">→</a>
        <a id="5079" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="5084" class="Symbol">(\</a> <a id="5087" href="Cubical.Foundations.GroupoidLaws.html#5087" class="Bound">j&#39;</a> <a id="5090" class="Symbol">→</a> <a id="5092" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5098" class="Symbol">((λ</a> <a id="5102" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a> <a id="5104" class="Symbol">→</a> <a id="5106" class="Symbol">λ</a>
            <a id="5120" class="Symbol">{</a> <a id="5122" class="Symbol">(</a><a id="5123" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5125" class="Symbol">=</a> <a id="5127" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5129" class="Symbol">)</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5135" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a>
            <a id="5149" class="Symbol">;</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5154" class="Symbol">=</a> <a id="5156" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">→</a> <a id="5162" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="5164" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a>
            <a id="5178" class="Symbol">;</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5183" class="Symbol">=</a> <a id="5185" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5187" class="Symbol">)</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5196" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5198" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a><a id="5199" class="Symbol">)</a>
            <a id="5213" class="Symbol">}))</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5222" class="Symbol">(</a><a id="5223" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5225" class="Symbol">(</a> <a id="5227" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5229" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5231" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="5232" class="Symbol">))</a> <a id="5235" class="Symbol">)</a> <a id="5237" href="Cubical.Foundations.GroupoidLaws.html#5087" class="Bound">j&#39;</a><a id="5239" class="Symbol">)</a>
          <a id="5251" class="Symbol">(λ</a> <a id="5254" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a> <a id="5256" class="Symbol">→</a> <a id="5258" class="Symbol">λ</a>
            <a id="5272" class="Symbol">{</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5281" class="Symbol">)</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5287" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a>
            <a id="5301" class="Symbol">;</a> <a id="5303" class="Symbol">(</a><a id="5304" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5306" class="Symbol">=</a> <a id="5308" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">→</a> <a id="5314" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="5316" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a>
            <a id="5330" class="Symbol">;</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5335" class="Symbol">=</a> <a id="5337" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5339" class="Symbol">)</a> <a id="5341" class="Symbol">→</a> <a id="5343" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5348" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5350" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a><a id="5351" class="Symbol">)</a>
            <a id="5365" class="Symbol">})</a>
          <a id="5378" class="Symbol">(</a><a id="5379" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5384" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5386" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="5387" class="Symbol">))</a>
      <a id="5396" class="Symbol">})</a>
    <a id="5403" class="Symbol">(</a><a id="5404" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="5421" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="5423" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5425" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5427" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a><a id="5428" class="Symbol">)</a>



<a id="5433" class="Comment">-- Loic&#39;s code below</a>

<a id="5455" class="Comment">-- some exchange law for doubleCompPath and refl</a>

<a id="invSides-filler"></a><a id="5505" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="5521" class="Symbol">:</a> <a id="5523" class="Symbol">{</a><a id="5524" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5526" href="Cubical.Foundations.GroupoidLaws.html#5526" class="Bound">y</a> <a id="5528" href="Cubical.Foundations.GroupoidLaws.html#5528" class="Bound">z</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="5533" class="Symbol">}</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5542" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5544" href="Cubical.Foundations.GroupoidLaws.html#5526" class="Bound">y</a><a id="5545" class="Symbol">)</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a> <a id="5550" class="Symbol">:</a> <a id="5552" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5554" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5556" href="Cubical.Foundations.GroupoidLaws.html#5528" class="Bound">z</a><a id="5557" class="Symbol">)</a> <a id="5559" class="Symbol">→</a> <a id="5561" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="5568" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5575" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a><a id="5576" class="Symbol">)</a> <a id="5578" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5585" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a><a id="5586" class="Symbol">)</a>
<a id="5588" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="5604" class="Symbol">{</a><a id="5605" class="Argument">x</a> <a id="5607" class="Symbol">=</a> <a id="5609" href="Cubical.Foundations.GroupoidLaws.html#5609" class="Bound">x</a><a id="5610" class="Symbol">}</a> <a id="5612" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5614" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5616" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5618" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5620" class="Symbol">=</a>
  <a id="5624" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5630" class="Symbol">(λ</a> <a id="5633" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a> <a id="5635" class="Symbol">→</a> <a id="5637" class="Symbol">λ</a> <a id="5639" class="Symbol">{</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a> <a id="5657" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5659" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a><a id="5660" class="Symbol">)</a>
                 <a id="5679" class="Symbol">;</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5684" class="Symbol">=</a> <a id="5686" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5688" class="Symbol">)</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5697" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5699" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5701" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5702" class="Symbol">)</a>
                 <a id="5721" class="Symbol">;</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5726" class="Symbol">=</a> <a id="5728" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">→</a> <a id="5734" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5739" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5741" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5742" class="Symbol">)</a>
                 <a id="5761" class="Symbol">;</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5766" class="Symbol">=</a> <a id="5768" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5770" class="Symbol">)</a> <a id="5772" class="Symbol">→</a> <a id="5774" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5776" class="Symbol">(</a><a id="5777" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5779" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5781" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5783" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5784" class="Symbol">)})</a>
        <a id="5796" href="Cubical.Foundations.GroupoidLaws.html#5609" class="Bound">x</a>

<a id="leftright"></a><a id="5799" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="5809" class="Symbol">:</a> <a id="5811" class="Symbol">{</a><a id="5812" href="Cubical.Foundations.GroupoidLaws.html#5812" class="Bound">ℓ</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5821" class="Symbol">}</a> <a id="5823" class="Symbol">{</a><a id="5824" href="Cubical.Foundations.GroupoidLaws.html#5824" class="Bound">A</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5833" href="Cubical.Foundations.GroupoidLaws.html#5812" class="Bound">ℓ</a><a id="5834" class="Symbol">}</a> <a id="5836" class="Symbol">{</a><a id="5837" href="Cubical.Foundations.GroupoidLaws.html#5837" class="Bound">x</a> <a id="5839" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a> <a id="5841" href="Cubical.Foundations.GroupoidLaws.html#5841" class="Bound">z</a> <a id="5843" class="Symbol">:</a> <a id="5845" href="Cubical.Foundations.GroupoidLaws.html#5824" class="Bound">A</a><a id="5846" class="Symbol">}</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5851" class="Symbol">:</a> <a id="5853" href="Cubical.Foundations.GroupoidLaws.html#5837" class="Bound">x</a> <a id="5855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5857" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a><a id="5858" class="Symbol">)</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a> <a id="5863" class="Symbol">:</a> <a id="5865" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a> <a id="5867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5869" href="Cubical.Foundations.GroupoidLaws.html#5841" class="Bound">z</a><a id="5870" class="Symbol">)</a> <a id="5872" class="Symbol">→</a>
            <a id="5886" class="Symbol">(</a><a id="5887" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5892" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5895" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5897" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5900" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a><a id="5901" class="Symbol">)</a> <a id="5903" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5908" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5911" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a> <a id="5913" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5916" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5920" class="Symbol">)</a>
<a id="5922" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="5932" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a> <a id="5934" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="5936" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a> <a id="5938" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="5940" class="Symbol">=</a>
  <a id="5944" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5950" class="Symbol">(λ</a> <a id="5953" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a> <a id="5955" class="Symbol">→</a> <a id="5957" class="Symbol">λ</a> <a id="5959" class="Symbol">{</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="5964" class="Symbol">=</a> <a id="5966" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5968" class="Symbol">)</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a> <a id="5974" class="Symbol">(</a><a id="5975" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a> <a id="5977" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5982" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a><a id="5983" class="Symbol">))</a>
                 <a id="6003" class="Symbol">;</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="6008" class="Symbol">=</a> <a id="6010" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a> <a id="6021" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6023" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Symbol">})</a>
        <a id="6037" class="Symbol">(</a><a id="6038" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="6054" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6061" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a><a id="6062" class="Symbol">)</a> <a id="6064" class="Symbol">(</a><a id="6065" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6067" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a><a id="6068" class="Symbol">)</a> <a id="6070" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a><a id="6071" class="Symbol">)</a>

<a id="6074" class="Comment">-- equating doubleCompPath and a succession of two compPath</a>

<a id="split-leftright"></a><a id="6135" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6151" class="Symbol">:</a> <a id="6153" class="Symbol">{</a><a id="6154" href="Cubical.Foundations.GroupoidLaws.html#6154" class="Bound">ℓ</a> <a id="6156" class="Symbol">:</a> <a id="6158" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6163" class="Symbol">}</a> <a id="6165" class="Symbol">{</a><a id="6166" href="Cubical.Foundations.GroupoidLaws.html#6166" class="Bound">A</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6175" href="Cubical.Foundations.GroupoidLaws.html#6154" class="Bound">ℓ</a><a id="6176" class="Symbol">}</a> <a id="6178" class="Symbol">{</a><a id="6179" href="Cubical.Foundations.GroupoidLaws.html#6179" class="Bound">w</a> <a id="6181" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a> <a id="6183" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a> <a id="6185" href="Cubical.Foundations.GroupoidLaws.html#6185" class="Bound">z</a> <a id="6187" class="Symbol">:</a> <a id="6189" href="Cubical.Foundations.GroupoidLaws.html#6166" class="Bound">A</a><a id="6190" class="Symbol">}</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6195" class="Symbol">:</a> <a id="6197" href="Cubical.Foundations.GroupoidLaws.html#6179" class="Bound">w</a> <a id="6199" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6201" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a><a id="6202" class="Symbol">)</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a> <a id="6211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6213" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a><a id="6214" class="Symbol">)</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a> <a id="6219" class="Symbol">:</a> <a id="6221" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a> <a id="6223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6225" href="Cubical.Foundations.GroupoidLaws.html#6185" class="Bound">z</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">→</a>
                  <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6251" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6254" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6256" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6259" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a><a id="6260" class="Symbol">)</a> <a id="6262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6270" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6273" class="Symbol">(</a><a id="6274" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6276" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6279" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6281" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6284" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6288" class="Symbol">)</a> <a id="6290" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6293" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a><a id="6294" class="Symbol">)</a>
<a id="6296" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6312" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6314" href="Cubical.Foundations.GroupoidLaws.html#6314" class="Bound">q</a> <a id="6316" href="Cubical.Foundations.GroupoidLaws.html#6316" class="Bound">r</a> <a id="6318" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6320" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6322" class="Symbol">=</a>
  <a id="6326" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6332" class="Symbol">(λ</a> <a id="6335" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a> <a id="6337" class="Symbol">→</a> <a id="6339" class="Symbol">λ</a> <a id="6341" class="Symbol">{</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6350" class="Symbol">)</a> <a id="6352" class="Symbol">→</a> <a id="6354" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6356" class="Symbol">(</a><a id="6357" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6359" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6361" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6363" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6365" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a><a id="6366" class="Symbol">)</a>
                 <a id="6385" class="Symbol">;</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6390" class="Symbol">=</a> <a id="6392" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6394" class="Symbol">)</a> <a id="6396" class="Symbol">→</a> <a id="6398" href="Cubical.Foundations.GroupoidLaws.html#6316" class="Bound">r</a> <a id="6400" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a> <a id="6402" class="Symbol">})</a>
        <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="6436" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6438" href="Cubical.Foundations.GroupoidLaws.html#6314" class="Bound">q</a> <a id="6440" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6445" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6447" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a><a id="6448" class="Symbol">)</a>

<a id="split-leftright&#39;"></a><a id="6451" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="6468" class="Symbol">:</a> <a id="6470" class="Symbol">{</a><a id="6471" href="Cubical.Foundations.GroupoidLaws.html#6471" class="Bound">ℓ</a> <a id="6473" class="Symbol">:</a> <a id="6475" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">{</a><a id="6483" href="Cubical.Foundations.GroupoidLaws.html#6483" class="Bound">A</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6492" href="Cubical.Foundations.GroupoidLaws.html#6471" class="Bound">ℓ</a><a id="6493" class="Symbol">}</a> <a id="6495" class="Symbol">{</a><a id="6496" href="Cubical.Foundations.GroupoidLaws.html#6496" class="Bound">w</a> <a id="6498" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a> <a id="6500" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a> <a id="6502" href="Cubical.Foundations.GroupoidLaws.html#6502" class="Bound">z</a> <a id="6504" class="Symbol">:</a> <a id="6506" href="Cubical.Foundations.GroupoidLaws.html#6483" class="Bound">A</a><a id="6507" class="Symbol">}</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6512" class="Symbol">:</a> <a id="6514" href="Cubical.Foundations.GroupoidLaws.html#6496" class="Bound">w</a> <a id="6516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6518" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a><a id="6519" class="Symbol">)</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6524" class="Symbol">:</a> <a id="6526" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a> <a id="6528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6530" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a><a id="6531" class="Symbol">)</a> <a id="6533" class="Symbol">(</a><a id="6534" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a> <a id="6536" class="Symbol">:</a> <a id="6538" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a> <a id="6540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6542" href="Cubical.Foundations.GroupoidLaws.html#6502" class="Bound">z</a><a id="6543" class="Symbol">)</a> <a id="6545" class="Symbol">→</a>
                  <a id="6565" class="Symbol">(</a><a id="6566" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6568" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6571" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6573" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6576" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a><a id="6577" class="Symbol">)</a> <a id="6579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6584" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6593" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6596" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6598" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6601" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a><a id="6602" class="Symbol">)</a> <a id="6604" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6607" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6611" class="Symbol">)</a>
<a id="6613" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="6630" href="Cubical.Foundations.GroupoidLaws.html#6630" class="Bound">p</a> <a id="6632" href="Cubical.Foundations.GroupoidLaws.html#6632" class="Bound">q</a> <a id="6634" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6636" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6638" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6640" class="Symbol">=</a>
  <a id="6644" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6650" class="Symbol">(λ</a> <a id="6653" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a> <a id="6655" class="Symbol">→</a> <a id="6657" class="Symbol">λ</a> <a id="6659" class="Symbol">{</a> <a id="6661" class="Symbol">(</a><a id="6662" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6664" class="Symbol">=</a> <a id="6666" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">→</a> <a id="6672" href="Cubical.Foundations.GroupoidLaws.html#6630" class="Bound">p</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6677" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a><a id="6678" class="Symbol">)</a>
                 <a id="6697" class="Symbol">;</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6706" class="Symbol">)</a> <a id="6708" class="Symbol">→</a> <a id="6710" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6715" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6717" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a><a id="6718" class="Symbol">)</a> <a id="6720" class="Symbol">})</a>
        <a id="6731" class="Symbol">(</a><a id="6732" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="6754" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6759" href="Cubical.Foundations.GroupoidLaws.html#6632" class="Bound">q</a> <a id="6761" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6763" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6765" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a><a id="6766" class="Symbol">)</a>

<a id="doubleCompPath-elim"></a><a id="6769" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="6789" class="Symbol">:</a> <a id="6791" class="Symbol">{</a><a id="6792" href="Cubical.Foundations.GroupoidLaws.html#6792" class="Bound">ℓ</a> <a id="6794" class="Symbol">:</a> <a id="6796" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6801" class="Symbol">}</a> <a id="6803" class="Symbol">{</a><a id="6804" href="Cubical.Foundations.GroupoidLaws.html#6804" class="Bound">A</a> <a id="6806" class="Symbol">:</a> <a id="6808" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6813" href="Cubical.Foundations.GroupoidLaws.html#6792" class="Bound">ℓ</a><a id="6814" class="Symbol">}</a> <a id="6816" class="Symbol">{</a><a id="6817" href="Cubical.Foundations.GroupoidLaws.html#6817" class="Bound">w</a> <a id="6819" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a> <a id="6821" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a> <a id="6823" href="Cubical.Foundations.GroupoidLaws.html#6823" class="Bound">z</a> <a id="6825" class="Symbol">:</a> <a id="6827" href="Cubical.Foundations.GroupoidLaws.html#6804" class="Bound">A</a><a id="6828" class="Symbol">}</a> <a id="6830" class="Symbol">(</a><a id="6831" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="Cubical.Foundations.GroupoidLaws.html#6817" class="Bound">w</a> <a id="6837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6839" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a><a id="6840" class="Symbol">)</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a> <a id="6845" class="Symbol">:</a> <a id="6847" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a> <a id="6849" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6851" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a><a id="6852" class="Symbol">)</a>
                      <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a> <a id="6879" class="Symbol">:</a> <a id="6881" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a> <a id="6883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6885" href="Cubical.Foundations.GroupoidLaws.html#6823" class="Bound">z</a><a id="6886" class="Symbol">)</a> <a id="6888" class="Symbol">→</a> <a id="6890" class="Symbol">(</a><a id="6891" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6893" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6896" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a> <a id="6898" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6901" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a><a id="6902" class="Symbol">)</a> <a id="6904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6909" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6911" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a><a id="6912" class="Symbol">)</a> <a id="6914" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6916" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a>
<a id="6918" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="6938" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6940" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6942" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a> <a id="6944" class="Symbol">=</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6963" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6965" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6967" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a><a id="6968" class="Symbol">)</a> <a id="6970" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6972" class="Symbol">(λ</a> <a id="6975" href="Cubical.Foundations.GroupoidLaws.html#6975" class="Bound">i</a> <a id="6977" class="Symbol">→</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="6990" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6992" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6997" href="Cubical.Foundations.GroupoidLaws.html#6975" class="Bound">i</a><a id="6998" class="Symbol">))</a> <a id="7001" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7003" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a><a id="7004" class="Symbol">)</a>

<a id="doubleCompPath-elim&#39;"></a><a id="7007" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="7028" class="Symbol">:</a> <a id="7030" class="Symbol">{</a><a id="7031" href="Cubical.Foundations.GroupoidLaws.html#7031" class="Bound">ℓ</a> <a id="7033" class="Symbol">:</a> <a id="7035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7040" class="Symbol">}</a> <a id="7042" class="Symbol">{</a><a id="7043" href="Cubical.Foundations.GroupoidLaws.html#7043" class="Bound">A</a> <a id="7045" class="Symbol">:</a> <a id="7047" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7052" href="Cubical.Foundations.GroupoidLaws.html#7031" class="Bound">ℓ</a><a id="7053" class="Symbol">}</a> <a id="7055" class="Symbol">{</a><a id="7056" href="Cubical.Foundations.GroupoidLaws.html#7056" class="Bound">w</a> <a id="7058" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a> <a id="7060" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a> <a id="7062" href="Cubical.Foundations.GroupoidLaws.html#7062" class="Bound">z</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Cubical.Foundations.GroupoidLaws.html#7043" class="Bound">A</a><a id="7067" class="Symbol">}</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7072" class="Symbol">:</a> <a id="7074" href="Cubical.Foundations.GroupoidLaws.html#7056" class="Bound">w</a> <a id="7076" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7078" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7084" class="Symbol">:</a> <a id="7086" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a> <a id="7088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7090" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a><a id="7091" class="Symbol">)</a>
                       <a id="7116" class="Symbol">(</a><a id="7117" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a> <a id="7119" class="Symbol">:</a> <a id="7121" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a> <a id="7123" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7125" href="Cubical.Foundations.GroupoidLaws.html#7062" class="Bound">z</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">→</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7133" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7136" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7138" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7141" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7146" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7148" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7155" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a><a id="7156" class="Symbol">)</a>
<a id="7158" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="7179" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7181" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7183" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a> <a id="7185" class="Symbol">=</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="7205" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7207" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7209" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a><a id="7210" class="Symbol">)</a> <a id="7212" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7219" class="Symbol">(</a><a id="7220" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="7230" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7235" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7237" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a><a id="7238" class="Symbol">)))</a>

<a id="cong-∙∙-filler"></a><a id="7243" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7258" class="Symbol">:</a> <a id="7260" class="Symbol">∀</a> <a id="7262" class="Symbol">{</a><a id="7263" href="Cubical.Foundations.GroupoidLaws.html#7263" class="Bound">ℓ</a> <a id="7265" href="Cubical.Foundations.GroupoidLaws.html#7265" class="Bound">ℓ&#39;</a><a id="7267" class="Symbol">}</a> <a id="7269" class="Symbol">{</a><a id="7270" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a> <a id="7272" class="Symbol">:</a> <a id="7274" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7279" href="Cubical.Foundations.GroupoidLaws.html#7263" class="Bound">ℓ</a><a id="7280" class="Symbol">}</a> <a id="7282" class="Symbol">{</a><a id="7283" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a> <a id="7285" class="Symbol">:</a> <a id="7287" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7292" href="Cubical.Foundations.GroupoidLaws.html#7265" class="Bound">ℓ&#39;</a><a id="7294" class="Symbol">}</a> <a id="7296" class="Symbol">{</a><a id="7297" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a> <a id="7299" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a> <a id="7301" href="Cubical.Foundations.GroupoidLaws.html#7301" class="Bound">z</a> <a id="7303" href="Cubical.Foundations.GroupoidLaws.html#7303" class="Bound">w</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a><a id="7308" class="Symbol">}</a>
     <a id="7315" class="Symbol">(</a><a id="7316" href="Cubical.Foundations.GroupoidLaws.html#7316" class="Bound">f</a> <a id="7318" class="Symbol">:</a> <a id="7320" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a> <a id="7322" class="Symbol">→</a> <a id="7324" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a><a id="7325" class="Symbol">)</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.Foundations.GroupoidLaws.html#7328" class="Bound">p</a> <a id="7330" class="Symbol">:</a> <a id="7332" href="Cubical.Foundations.GroupoidLaws.html#7303" class="Bound">w</a> <a id="7334" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7336" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a><a id="7337" class="Symbol">)</a> <a id="7339" class="Symbol">(</a><a id="7340" href="Cubical.Foundations.GroupoidLaws.html#7340" class="Bound">q</a> <a id="7342" class="Symbol">:</a> <a id="7344" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a> <a id="7346" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7348" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a><a id="7349" class="Symbol">)</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Cubical.Foundations.GroupoidLaws.html#7352" class="Bound">r</a> <a id="7354" class="Symbol">:</a> <a id="7356" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a> <a id="7358" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7360" href="Cubical.Foundations.GroupoidLaws.html#7301" class="Bound">z</a><a id="7361" class="Symbol">)</a>
  <a id="7365" class="Symbol">→</a> <a id="7367" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7369" class="Symbol">→</a> <a id="7371" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7377" class="Symbol">→</a> <a id="7379" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a>
<a id="7381" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7396" class="Symbol">{</a><a id="7397" class="Argument">A</a> <a id="7399" class="Symbol">=</a> <a id="7401" href="Cubical.Foundations.GroupoidLaws.html#7401" class="Bound">A</a><a id="7402" class="Symbol">}</a> <a id="7404" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7406" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7408" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7410" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7412" href="Cubical.Foundations.GroupoidLaws.html#7412" class="Bound">k</a> <a id="7414" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7416" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7418" class="Symbol">=</a>
  <a id="7422" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="7428" class="Symbol">((λ</a> <a id="7432" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7434" class="Symbol">→</a> <a id="7436" class="Symbol">λ</a> <a id="7438" class="Symbol">{</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7443" class="Symbol">=</a> <a id="7445" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7447" class="Symbol">)</a> <a id="7449" class="Symbol">→</a> <a id="7451" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7473" class="Symbol">(</a><a id="7474" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7479" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7481" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a><a id="7482" class="Symbol">)</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7490" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7492" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a><a id="7493" class="Symbol">)</a> <a id="7495" class="Symbol">(</a><a id="7496" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7501" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7503" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a><a id="7504" class="Symbol">)</a> <a id="7506" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7508" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a>
                   <a id="7529" class="Symbol">;</a> <a id="7531" class="Symbol">(</a><a id="7532" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7534" class="Symbol">=</a> <a id="7536" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7538" class="Symbol">)</a> <a id="7540" class="Symbol">→</a> <a id="7542" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7567" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7569" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7571" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7573" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7575" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a><a id="7576" class="Symbol">)</a>
                   <a id="7597" class="Symbol">;</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7602" class="Symbol">=</a> <a id="7604" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7606" class="Symbol">)</a> <a id="7608" class="Symbol">→</a> <a id="7610" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7612" class="Symbol">(</a><a id="7613" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7618" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a><a id="7619" class="Symbol">))</a>
                   <a id="7641" class="Symbol">;</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7646" class="Symbol">=</a> <a id="7648" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7650" class="Symbol">)</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7659" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a><a id="7660" class="Symbol">)</a> <a id="7662" class="Symbol">}))</a>
    <a id="7670" class="Symbol">(</a><a id="7671" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7681" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a><a id="7682" class="Symbol">)))</a>
    <a id="7690" href="Cubical.Foundations.GroupoidLaws.html#7412" class="Bound">k</a>

<a id="cong-∙∙"></a><a id="7693" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="7701" class="Symbol">:</a> <a id="7703" class="Symbol">∀</a> <a id="7705" class="Symbol">{</a><a id="7706" href="Cubical.Foundations.GroupoidLaws.html#7706" class="Bound">B</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7715" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="7716" class="Symbol">}</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7721" class="Symbol">:</a> <a id="7723" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="7725" class="Symbol">→</a> <a id="7727" href="Cubical.Foundations.GroupoidLaws.html#7706" class="Bound">B</a><a id="7728" class="Symbol">)</a> <a id="7730" class="Symbol">(</a><a id="7731" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a> <a id="7733" class="Symbol">:</a> <a id="7735" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="7737" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7739" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="7740" class="Symbol">)</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a> <a id="7745" class="Symbol">:</a> <a id="7747" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="7749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7751" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="7752" class="Symbol">)</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="7761" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7763" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="7764" class="Symbol">)</a>
          <a id="7776" class="Symbol">→</a> <a id="7778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7783" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a> <a id="7788" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7791" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a> <a id="7793" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7796" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a><a id="7797" class="Symbol">)</a> <a id="7799" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7807" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7809" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a><a id="7810" class="Symbol">)</a> <a id="7812" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7815" class="Symbol">(</a><a id="7816" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7821" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7823" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a><a id="7824" class="Symbol">)</a> <a id="7826" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7829" class="Symbol">(</a><a id="7830" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7835" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7837" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a><a id="7838" class="Symbol">)</a>
<a id="7840" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="7848" href="Cubical.Foundations.GroupoidLaws.html#7848" class="Bound">f</a> <a id="7850" href="Cubical.Foundations.GroupoidLaws.html#7850" class="Bound">p</a> <a id="7852" href="Cubical.Foundations.GroupoidLaws.html#7852" class="Bound">q</a> <a id="7854" href="Cubical.Foundations.GroupoidLaws.html#7854" class="Bound">r</a> <a id="7856" href="Cubical.Foundations.GroupoidLaws.html#7856" class="Bound">j</a> <a id="7858" href="Cubical.Foundations.GroupoidLaws.html#7858" class="Bound">i</a> <a id="7860" class="Symbol">=</a> <a id="7862" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7877" href="Cubical.Foundations.GroupoidLaws.html#7848" class="Bound">f</a> <a id="7879" href="Cubical.Foundations.GroupoidLaws.html#7850" class="Bound">p</a> <a id="7881" href="Cubical.Foundations.GroupoidLaws.html#7852" class="Bound">q</a> <a id="7883" href="Cubical.Foundations.GroupoidLaws.html#7854" class="Bound">r</a> <a id="7885" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7888" href="Cubical.Foundations.GroupoidLaws.html#7856" class="Bound">j</a> <a id="7890" href="Cubical.Foundations.GroupoidLaws.html#7858" class="Bound">i</a>

<a id="cong-∙"></a><a id="7893" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="7900" class="Symbol">:</a> <a id="7902" class="Symbol">∀</a> <a id="7904" class="Symbol">{</a><a id="7905" href="Cubical.Foundations.GroupoidLaws.html#7905" class="Bound">B</a> <a id="7907" class="Symbol">:</a> <a id="7909" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7914" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="7915" class="Symbol">}</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7920" class="Symbol">:</a> <a id="7922" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.Foundations.GroupoidLaws.html#7905" class="Bound">B</a><a id="7927" class="Symbol">)</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a> <a id="7932" class="Symbol">:</a> <a id="7934" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="7936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7938" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="7939" class="Symbol">)</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a> <a id="7944" class="Symbol">:</a> <a id="7946" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="7948" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7950" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="7951" class="Symbol">)</a>
         <a id="7962" class="Symbol">→</a> <a id="7964" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7969" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a> <a id="7974" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7976" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a><a id="7977" class="Symbol">)</a> <a id="7979" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7981" class="Symbol">(</a><a id="7982" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7987" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7989" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a><a id="7990" class="Symbol">)</a> <a id="7992" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8000" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="8002" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a><a id="8003" class="Symbol">)</a>
<a id="8005" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="8012" href="Cubical.Foundations.GroupoidLaws.html#8012" class="Bound">f</a> <a id="8014" href="Cubical.Foundations.GroupoidLaws.html#8014" class="Bound">p</a> <a id="8016" href="Cubical.Foundations.GroupoidLaws.html#8016" class="Bound">q</a> <a id="8018" class="Symbol">=</a> <a id="8020" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="8028" href="Cubical.Foundations.GroupoidLaws.html#8012" class="Bound">f</a> <a id="8030" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8035" href="Cubical.Foundations.GroupoidLaws.html#8014" class="Bound">p</a> <a id="8037" href="Cubical.Foundations.GroupoidLaws.html#8016" class="Bound">q</a>

<a id="hcomp-unique"></a><a id="8040" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a> <a id="8053" class="Symbol">:</a> <a id="8055" class="Symbol">∀</a> <a id="8057" class="Symbol">{</a><a id="8058" href="Cubical.Foundations.GroupoidLaws.html#8058" class="Bound">ℓ</a><a id="8059" class="Symbol">}</a> <a id="8061" class="Symbol">{</a><a id="8062" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8064" class="Symbol">:</a> <a id="8066" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8071" href="Cubical.Foundations.GroupoidLaws.html#8058" class="Bound">ℓ</a><a id="8072" class="Symbol">}</a> <a id="8074" class="Symbol">{</a><a id="8075" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a><a id="8076" class="Symbol">}</a>
             <a id="8091" class="Symbol">→</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8096" class="Symbol">:</a> <a id="8098" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8100" class="Symbol">→</a> <a id="8102" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="8110" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8112" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a><a id="8113" class="Symbol">)</a> <a id="8115" class="Symbol">→</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a> <a id="8121" class="Symbol">:</a> <a id="8123" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8125" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8127" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8129" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8131" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8133" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="8136" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8137" class="Symbol">)</a>
             <a id="8152" class="Symbol">→</a> <a id="8154" class="Symbol">(</a><a id="8155" href="Cubical.Foundations.GroupoidLaws.html#8155" class="Bound">h2</a> <a id="8158" class="Symbol">:</a> <a id="8160" class="Symbol">∀</a> <a id="8162" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8164" class="Symbol">→</a> <a id="8166" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8168" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8173" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8175" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8177" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a><a id="8178" class="Symbol">)</a> <a id="8180" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8182" class="Symbol">(\</a> <a id="8185" class="Symbol">{</a> <a id="8187" class="Symbol">(</a><a id="8188" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8190" class="Symbol">=</a> <a id="8192" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8194" class="Symbol">)</a> <a id="8196" class="Symbol">→</a> <a id="8198" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8200" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8202" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8205" class="Symbol">;</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8210" class="Symbol">=</a> <a id="8212" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8214" class="Symbol">)</a> <a id="8216" class="Symbol">→</a> <a id="8218" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8223" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a><a id="8225" class="Symbol">})</a> <a id="8228" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8229" class="Symbol">)</a>
             <a id="8244" class="Symbol">→</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8253" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8261" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a><a id="8263" class="Symbol">)</a> <a id="8265" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8267" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8272" class="Symbol">(</a><a id="8273" href="Cubical.Foundations.GroupoidLaws.html#8155" class="Bound">h2</a> <a id="8276" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8278" class="Symbol">))</a> <a id="8281" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8283" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8285" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8287" class="Symbol">(\</a> <a id="8290" class="Symbol">{</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8295" class="Symbol">=</a> <a id="8297" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8299" class="Symbol">)</a> <a id="8301" class="Symbol">→</a> <a id="8303" class="Symbol">(\</a> <a id="8306" href="Cubical.Foundations.GroupoidLaws.html#8306" class="Bound">i</a> <a id="8308" class="Symbol">→</a> <a id="8310" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8312" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="8315" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8318" class="Symbol">)})</a> <a id="8322" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="8324" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a> <a id="8337" class="Symbol">{</a><a id="8338" class="Argument">φ</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="Cubical.Foundations.GroupoidLaws.html#8342" class="Bound">φ</a><a id="8343" class="Symbol">}</a> <a id="8345" href="Cubical.Foundations.GroupoidLaws.html#8345" class="Bound">u</a> <a id="8347" href="Cubical.Foundations.GroupoidLaws.html#8347" class="Bound">u0</a> <a id="8350" href="Cubical.Foundations.GroupoidLaws.html#8350" class="Bound">h2</a> <a id="8353" class="Symbol">=</a> <a id="8355" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8359" class="Symbol">(\</a> <a id="8362" href="Cubical.Foundations.GroupoidLaws.html#8362" class="Bound">i</a> <a id="8364" class="Symbol">→</a> <a id="8366" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8372" class="Symbol">(\</a> <a id="8375" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a> <a id="8377" class="Symbol">→</a> <a id="8379" class="Symbol">\</a> <a id="8381" class="Symbol">{</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Foundations.GroupoidLaws.html#8342" class="Bound">φ</a> <a id="8386" class="Symbol">=</a> <a id="8388" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8390" class="Symbol">)</a> <a id="8392" class="Symbol">→</a> <a id="8394" href="Cubical.Foundations.GroupoidLaws.html#8345" class="Bound">u</a> <a id="8396" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a> <a id="8398" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                         <a id="8459" class="Symbol">;</a> <a id="8461" class="Symbol">(</a><a id="8462" href="Cubical.Foundations.GroupoidLaws.html#8362" class="Bound">i</a> <a id="8464" class="Symbol">=</a> <a id="8466" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8468" class="Symbol">)</a> <a id="8470" class="Symbol">→</a> <a id="8472" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.GroupoidLaws.html#8350" class="Bound">h2</a> <a id="8481" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a><a id="8482" class="Symbol">)</a> <a id="8484" class="Symbol">})</a>
                                                <a id="8535" class="Symbol">(</a><a id="8536" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8541" href="Cubical.Foundations.GroupoidLaws.html#8347" class="Bound">u0</a><a id="8543" class="Symbol">))</a>


<a id="hlid-unique"></a><a id="8548" href="Cubical.Foundations.GroupoidLaws.html#8548" class="Function">hlid-unique</a> <a id="8560" class="Symbol">:</a> <a id="8562" class="Symbol">∀</a> <a id="8564" class="Symbol">{</a><a id="8565" href="Cubical.Foundations.GroupoidLaws.html#8565" class="Bound">ℓ</a><a id="8566" class="Symbol">}</a> <a id="8568" class="Symbol">{</a><a id="8569" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8578" href="Cubical.Foundations.GroupoidLaws.html#8565" class="Bound">ℓ</a><a id="8579" class="Symbol">}</a> <a id="8581" class="Symbol">{</a><a id="8582" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a><a id="8583" class="Symbol">}</a>
            <a id="8597" class="Symbol">→</a> <a id="8599" class="Symbol">(</a><a id="8600" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8602" class="Symbol">:</a> <a id="8604" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8606" class="Symbol">→</a> <a id="8608" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="8616" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8618" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a><a id="8619" class="Symbol">)</a> <a id="8621" class="Symbol">→</a> <a id="8623" class="Symbol">(</a><a id="8624" href="Cubical.Foundations.GroupoidLaws.html#8624" class="Bound">u0</a> <a id="8627" class="Symbol">:</a> <a id="8629" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8631" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8633" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8635" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8637" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8639" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="8642" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8643" class="Symbol">)</a>
            <a id="8657" class="Symbol">→</a> <a id="8659" class="Symbol">(</a><a id="8660" href="Cubical.Foundations.GroupoidLaws.html#8660" class="Bound">h1</a> <a id="8663" href="Cubical.Foundations.GroupoidLaws.html#8663" class="Bound">h2</a> <a id="8666" class="Symbol">:</a> <a id="8668" class="Symbol">∀</a> <a id="8670" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8672" class="Symbol">→</a> <a id="8674" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8676" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8681" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8683" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8685" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a><a id="8686" class="Symbol">)</a> <a id="8688" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8690" class="Symbol">(\</a> <a id="8693" class="Symbol">{</a> <a id="8695" class="Symbol">(</a><a id="8696" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8698" class="Symbol">=</a> <a id="8700" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8702" class="Symbol">)</a> <a id="8704" class="Symbol">→</a> <a id="8706" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8708" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8710" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8713" class="Symbol">;</a> <a id="8715" class="Symbol">(</a><a id="8716" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8718" class="Symbol">=</a> <a id="8720" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">→</a> <a id="8726" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8731" href="Cubical.Foundations.GroupoidLaws.html#8624" class="Bound">u0</a><a id="8733" class="Symbol">})</a> <a id="8736" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8737" class="Symbol">)</a>
            <a id="8751" class="Symbol">→</a> <a id="8753" class="Symbol">(</a><a id="8754" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8759" class="Symbol">(</a><a id="8760" href="Cubical.Foundations.GroupoidLaws.html#8660" class="Bound">h1</a> <a id="8763" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8765" class="Symbol">)</a> <a id="8767" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8769" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8774" class="Symbol">(</a><a id="8775" href="Cubical.Foundations.GroupoidLaws.html#8663" class="Bound">h2</a> <a id="8778" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8780" class="Symbol">))</a> <a id="8783" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8785" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8787" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8789" class="Symbol">(\</a> <a id="8792" class="Symbol">{</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8797" class="Symbol">=</a> <a id="8799" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8801" class="Symbol">)</a> <a id="8803" class="Symbol">→</a> <a id="8805" class="Symbol">(\</a> <a id="8808" href="Cubical.Foundations.GroupoidLaws.html#8808" class="Bound">i</a> <a id="8810" class="Symbol">→</a> <a id="8812" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8814" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="8817" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8820" class="Symbol">)})</a> <a id="8824" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="8826" href="Cubical.Foundations.GroupoidLaws.html#8548" class="Function">hlid-unique</a> <a id="8838" class="Symbol">{</a><a id="8839" class="Argument">φ</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Cubical.Foundations.GroupoidLaws.html#8843" class="Bound">φ</a><a id="8844" class="Symbol">}</a> <a id="8846" href="Cubical.Foundations.GroupoidLaws.html#8846" class="Bound">u</a> <a id="8848" href="Cubical.Foundations.GroupoidLaws.html#8848" class="Bound">u0</a> <a id="8851" href="Cubical.Foundations.GroupoidLaws.html#8851" class="Bound">h1</a> <a id="8854" href="Cubical.Foundations.GroupoidLaws.html#8854" class="Bound">h2</a> <a id="8857" class="Symbol">=</a> <a id="8859" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8863" class="Symbol">(\</a> <a id="8866" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="8868" class="Symbol">→</a> <a id="8870" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8876" class="Symbol">(\</a> <a id="8879" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a> <a id="8881" class="Symbol">→</a> <a id="8883" class="Symbol">\</a> <a id="8885" class="Symbol">{</a> <a id="8887" class="Symbol">(</a><a id="8888" href="Cubical.Foundations.GroupoidLaws.html#8843" class="Bound">φ</a> <a id="8890" class="Symbol">=</a> <a id="8892" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8894" class="Symbol">)</a> <a id="8896" class="Symbol">→</a> <a id="8898" href="Cubical.Foundations.GroupoidLaws.html#8846" class="Bound">u</a> <a id="8900" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a> <a id="8902" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                           <a id="8965" class="Symbol">;</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="8970" class="Symbol">=</a> <a id="8972" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8974" class="Symbol">)</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8983" class="Symbol">(</a><a id="8984" href="Cubical.Foundations.GroupoidLaws.html#8851" class="Bound">h1</a> <a id="8987" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a><a id="8988" class="Symbol">)</a>
                                                           <a id="9049" class="Symbol">;</a> <a id="9051" class="Symbol">(</a><a id="9052" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="9054" class="Symbol">=</a> <a id="9056" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9058" class="Symbol">)</a> <a id="9060" class="Symbol">→</a> <a id="9062" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9067" class="Symbol">(</a><a id="9068" href="Cubical.Foundations.GroupoidLaws.html#8854" class="Bound">h2</a> <a id="9071" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a><a id="9072" class="Symbol">)</a> <a id="9074" class="Symbol">})</a>
                                                  <a id="9127" class="Symbol">(</a><a id="9128" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9133" href="Cubical.Foundations.GroupoidLaws.html#8848" class="Bound">u0</a><a id="9135" class="Symbol">))</a>

<a id="comp-unique"></a><a id="9139" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="9151" class="Symbol">:</a> <a id="9153" class="Symbol">∀</a> <a id="9155" class="Symbol">{</a><a id="9156" href="Cubical.Foundations.GroupoidLaws.html#9156" class="Bound">ℓ</a><a id="9157" class="Symbol">}</a> <a id="9159" class="Symbol">{</a><a id="9160" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9162" class="Symbol">:</a> <a id="9164" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="9166" class="Symbol">→</a> <a id="9168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9173" href="Cubical.Foundations.GroupoidLaws.html#9156" class="Bound">ℓ</a><a id="9174" class="Symbol">}</a> <a id="9176" class="Symbol">{</a><a id="9177" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a><a id="9178" class="Symbol">}</a>
            <a id="9192" class="Symbol">→</a> <a id="9194" class="Symbol">(</a><a id="9195" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9197" class="Symbol">:</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Cubical.Foundations.GroupoidLaws.html#9200" class="Bound">i</a> <a id="9202" class="Symbol">:</a> <a id="9204" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="9205" class="Symbol">)</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="9217" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9222" href="Cubical.Foundations.GroupoidLaws.html#9200" class="Bound">i</a><a id="9223" class="Symbol">))</a> <a id="9226" class="Symbol">→</a> <a id="9228" class="Symbol">(</a><a id="9229" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a> <a id="9232" class="Symbol">:</a> <a id="9234" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9236" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9239" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9241" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9243" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9245" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9247" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9250" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9251" class="Symbol">)</a>
            <a id="9265" class="Symbol">→</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Cubical.Foundations.GroupoidLaws.html#9268" class="Bound">h2</a> <a id="9271" class="Symbol">:</a> <a id="9273" class="Symbol">∀</a> <a id="9275" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9277" class="Symbol">→</a> <a id="9279" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9281" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9283" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9285" class="Symbol">(</a><a id="9286" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9288" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9290" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9292" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9297" class="Symbol">(\</a> <a id="9300" class="Symbol">{</a> <a id="9302" class="Symbol">(</a><a id="9303" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9309" class="Symbol">)</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9315" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9317" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9320" class="Symbol">;</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9325" class="Symbol">=</a> <a id="9327" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9329" class="Symbol">)</a> <a id="9331" class="Symbol">→</a> <a id="9333" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9338" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a><a id="9340" class="Symbol">})</a> <a id="9343" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9344" class="Symbol">)</a>
            <a id="9358" class="Symbol">→</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="9366" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9368" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9370" class="Symbol">(</a><a id="9371" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9376" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a><a id="9378" class="Symbol">)</a> <a id="9380" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9382" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Cubical.Foundations.GroupoidLaws.html#9268" class="Bound">h2</a> <a id="9391" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9393" class="Symbol">))</a> <a id="9396" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9398" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9400" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9402" class="Symbol">(\</a> <a id="9405" class="Symbol">{</a> <a id="9407" class="Symbol">(</a><a id="9408" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9410" class="Symbol">=</a> <a id="9412" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9414" class="Symbol">)</a> <a id="9416" class="Symbol">→</a> <a id="9418" class="Symbol">(\</a> <a id="9421" href="Cubical.Foundations.GroupoidLaws.html#9421" class="Bound">i</a> <a id="9423" class="Symbol">→</a> <a id="9425" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9427" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="9430" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9433" class="Symbol">)})</a> <a id="9437" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="9439" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="9451" class="Symbol">{</a><a id="9452" class="Argument">A</a> <a id="9454" class="Symbol">=</a> <a id="9456" href="Cubical.Foundations.GroupoidLaws.html#9456" class="Bound">A</a><a id="9457" class="Symbol">}</a> <a id="9459" class="Symbol">{</a><a id="9460" class="Argument">φ</a> <a id="9462" class="Symbol">=</a> <a id="9464" href="Cubical.Foundations.GroupoidLaws.html#9464" class="Bound">φ</a><a id="9465" class="Symbol">}</a> <a id="9467" href="Cubical.Foundations.GroupoidLaws.html#9467" class="Bound">u</a> <a id="9469" href="Cubical.Foundations.GroupoidLaws.html#9469" class="Bound">u0</a> <a id="9472" href="Cubical.Foundations.GroupoidLaws.html#9472" class="Bound">h2</a> <a id="9475" class="Symbol">=</a> <a id="9477" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="9481" class="Symbol">(\</a> <a id="9484" href="Cubical.Foundations.GroupoidLaws.html#9484" class="Bound">i</a> <a id="9486" class="Symbol">→</a> <a id="9488" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="9493" href="Cubical.Foundations.GroupoidLaws.html#9456" class="Bound">A</a> <a id="9495" class="Symbol">(\</a> <a id="9498" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a> <a id="9500" class="Symbol">→</a> <a id="9502" class="Symbol">\</a> <a id="9504" class="Symbol">{</a> <a id="9506" class="Symbol">(</a><a id="9507" href="Cubical.Foundations.GroupoidLaws.html#9464" class="Bound">φ</a> <a id="9509" class="Symbol">=</a> <a id="9511" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9513" class="Symbol">)</a> <a id="9515" class="Symbol">→</a> <a id="9517" href="Cubical.Foundations.GroupoidLaws.html#9467" class="Bound">u</a> <a id="9519" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a> <a id="9521" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                                 <a id="9590" class="Symbol">;</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Cubical.Foundations.GroupoidLaws.html#9484" class="Bound">i</a> <a id="9595" class="Symbol">=</a> <a id="9597" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9599" class="Symbol">)</a> <a id="9601" class="Symbol">→</a> <a id="9603" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9608" class="Symbol">(</a><a id="9609" href="Cubical.Foundations.GroupoidLaws.html#9472" class="Bound">h2</a> <a id="9612" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a><a id="9613" class="Symbol">)</a> <a id="9615" class="Symbol">})</a>
                                                        <a id="9674" class="Symbol">(</a><a id="9675" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9680" href="Cubical.Foundations.GroupoidLaws.html#9469" class="Bound">u0</a><a id="9682" class="Symbol">))</a>

<a id="lid-unique"></a><a id="9686" href="Cubical.Foundations.GroupoidLaws.html#9686" class="Function">lid-unique</a> <a id="9697" class="Symbol">:</a> <a id="9699" class="Symbol">∀</a> <a id="9701" class="Symbol">{</a><a id="9702" href="Cubical.Foundations.GroupoidLaws.html#9702" class="Bound">ℓ</a><a id="9703" class="Symbol">}</a> <a id="9705" class="Symbol">{</a><a id="9706" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9708" class="Symbol">:</a> <a id="9710" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="9712" class="Symbol">→</a> <a id="9714" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9719" href="Cubical.Foundations.GroupoidLaws.html#9702" class="Bound">ℓ</a><a id="9720" class="Symbol">}</a> <a id="9722" class="Symbol">{</a><a id="9723" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a><a id="9724" class="Symbol">}</a>
           <a id="9737" class="Symbol">→</a> <a id="9739" class="Symbol">(</a><a id="9740" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9742" class="Symbol">:</a> <a id="9744" class="Symbol">(</a><a id="9745" href="Cubical.Foundations.GroupoidLaws.html#9745" class="Bound">i</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="9750" class="Symbol">)</a> <a id="9752" class="Symbol">→</a> <a id="9754" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="9762" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9764" class="Symbol">(</a><a id="9765" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9767" href="Cubical.Foundations.GroupoidLaws.html#9745" class="Bound">i</a><a id="9768" class="Symbol">))</a> <a id="9771" class="Symbol">→</a> <a id="9773" class="Symbol">(</a><a id="9774" href="Cubical.Foundations.GroupoidLaws.html#9774" class="Bound">u0</a> <a id="9777" class="Symbol">:</a> <a id="9779" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9781" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9784" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9786" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9788" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9790" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9792" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9795" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9796" class="Symbol">)</a>
           <a id="9809" class="Symbol">→</a> <a id="9811" class="Symbol">(</a><a id="9812" href="Cubical.Foundations.GroupoidLaws.html#9812" class="Bound">h1</a> <a id="9815" href="Cubical.Foundations.GroupoidLaws.html#9815" class="Bound">h2</a> <a id="9818" class="Symbol">:</a> <a id="9820" class="Symbol">∀</a> <a id="9822" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9824" class="Symbol">→</a> <a id="9826" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9828" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9830" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9832" class="Symbol">(</a><a id="9833" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9835" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9837" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9839" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a><a id="9840" class="Symbol">)</a> <a id="9842" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9844" class="Symbol">(\</a> <a id="9847" class="Symbol">{</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9852" class="Symbol">=</a> <a id="9854" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9856" class="Symbol">)</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9862" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9864" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9867" class="Symbol">;</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9872" class="Symbol">=</a> <a id="9874" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">→</a> <a id="9880" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9885" href="Cubical.Foundations.GroupoidLaws.html#9774" class="Bound">u0</a><a id="9887" class="Symbol">})</a> <a id="9890" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9891" class="Symbol">)</a>
           <a id="9904" class="Symbol">→</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Cubical.Foundations.GroupoidLaws.html#9812" class="Bound">h1</a> <a id="9916" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9918" class="Symbol">)</a> <a id="9920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9922" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Cubical.Foundations.GroupoidLaws.html#9815" class="Bound">h2</a> <a id="9931" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9933" class="Symbol">))</a> <a id="9936" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9938" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9940" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9942" class="Symbol">(\</a> <a id="9945" class="Symbol">{</a> <a id="9947" class="Symbol">(</a><a id="9948" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9950" class="Symbol">=</a> <a id="9952" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9954" class="Symbol">)</a> <a id="9956" class="Symbol">→</a> <a id="9958" class="Symbol">(\</a> <a id="9961" href="Cubical.Foundations.GroupoidLaws.html#9961" class="Bound">i</a> <a id="9963" class="Symbol">→</a> <a id="9965" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9967" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="9970" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9973" class="Symbol">)})</a> <a id="9977" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="9979" href="Cubical.Foundations.GroupoidLaws.html#9686" class="Function">lid-unique</a> <a id="9990" class="Symbol">{</a><a id="9991" class="Argument">A</a> <a id="9993" class="Symbol">=</a> <a id="9995" href="Cubical.Foundations.GroupoidLaws.html#9995" class="Bound">A</a><a id="9996" class="Symbol">}</a> <a id="9998" class="Symbol">{</a><a id="9999" class="Argument">φ</a> <a id="10001" class="Symbol">=</a> <a id="10003" href="Cubical.Foundations.GroupoidLaws.html#10003" class="Bound">φ</a><a id="10004" class="Symbol">}</a> <a id="10006" href="Cubical.Foundations.GroupoidLaws.html#10006" class="Bound">u</a> <a id="10008" href="Cubical.Foundations.GroupoidLaws.html#10008" class="Bound">u0</a> <a id="10011" href="Cubical.Foundations.GroupoidLaws.html#10011" class="Bound">h1</a> <a id="10014" href="Cubical.Foundations.GroupoidLaws.html#10014" class="Bound">h2</a> <a id="10017" class="Symbol">=</a> <a id="10019" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10023" class="Symbol">(\</a> <a id="10026" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10028" class="Symbol">→</a> <a id="10030" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="10035" href="Cubical.Foundations.GroupoidLaws.html#9995" class="Bound">A</a> <a id="10037" class="Symbol">(\</a> <a id="10040" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a> <a id="10042" class="Symbol">→</a> <a id="10044" class="Symbol">\</a> <a id="10046" class="Symbol">{</a> <a id="10048" class="Symbol">(</a><a id="10049" href="Cubical.Foundations.GroupoidLaws.html#10003" class="Bound">φ</a> <a id="10051" class="Symbol">=</a> <a id="10053" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10055" class="Symbol">)</a> <a id="10057" class="Symbol">→</a> <a id="10059" href="Cubical.Foundations.GroupoidLaws.html#10006" class="Bound">u</a> <a id="10061" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a> <a id="10063" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                                   <a id="10134" class="Symbol">;</a> <a id="10136" class="Symbol">(</a><a id="10137" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10139" class="Symbol">=</a> <a id="10141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10143" class="Symbol">)</a> <a id="10145" class="Symbol">→</a> <a id="10147" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10152" class="Symbol">(</a><a id="10153" href="Cubical.Foundations.GroupoidLaws.html#10011" class="Bound">h1</a> <a id="10156" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a><a id="10157" class="Symbol">)</a>
                                                                   <a id="10226" class="Symbol">;</a> <a id="10228" class="Symbol">(</a><a id="10229" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10231" class="Symbol">=</a> <a id="10233" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10235" class="Symbol">)</a> <a id="10237" class="Symbol">→</a> <a id="10239" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10244" class="Symbol">(</a><a id="10245" href="Cubical.Foundations.GroupoidLaws.html#10014" class="Bound">h2</a> <a id="10248" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a><a id="10249" class="Symbol">)</a> <a id="10251" class="Symbol">})</a>
                                                          <a id="10312" class="Symbol">(</a><a id="10313" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10318" href="Cubical.Foundations.GroupoidLaws.html#10008" class="Bound">u0</a><a id="10320" class="Symbol">))</a>

<a id="transp-hcomp"></a><a id="10324" href="Cubical.Foundations.GroupoidLaws.html#10324" class="Function">transp-hcomp</a> <a id="10337" class="Symbol">:</a> <a id="10339" class="Symbol">∀</a> <a id="10341" class="Symbol">{</a><a id="10342" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a><a id="10343" class="Symbol">}</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10348" class="Symbol">:</a> <a id="10350" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10351" class="Symbol">)</a> <a id="10353" class="Symbol">{</a><a id="10354" href="Cubical.Foundations.GroupoidLaws.html#10354" class="Bound">A&#39;</a> <a id="10357" class="Symbol">:</a> <a id="10359" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10364" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a><a id="10365" class="Symbol">}</a>
                     <a id="10388" class="Symbol">(</a><a id="10389" href="Cubical.Foundations.GroupoidLaws.html#10389" class="Bound">A</a> <a id="10391" class="Symbol">:</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Cubical.Foundations.GroupoidLaws.html#10394" class="Bound">i</a> <a id="10396" class="Symbol">:</a> <a id="10398" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10399" class="Symbol">)</a> <a id="10401" class="Symbol">→</a> <a id="10403" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10408" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a> <a id="10410" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="10412" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10414" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="10416" class="Symbol">(λ</a> <a id="10419" href="Cubical.Foundations.GroupoidLaws.html#10419" class="Bound">_</a> <a id="10421" class="Symbol">→</a> <a id="10423" href="Cubical.Foundations.GroupoidLaws.html#10354" class="Bound">A&#39;</a><a id="10425" class="Symbol">)</a> <a id="10427" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="10428" class="Symbol">)</a> <a id="10430" class="Symbol">(</a><a id="10431" class="Keyword">let</a> <a id="10435" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10437" class="Symbol">=</a> <a id="10439" class="Symbol">\</a> <a id="10441" class="Symbol">(</a><a id="10442" href="Cubical.Foundations.GroupoidLaws.html#10442" class="Bound">i</a> <a id="10444" class="Symbol">:</a> <a id="10446" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10447" class="Symbol">)</a> <a id="10449" class="Symbol">→</a> <a id="10451" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10456" class="Symbol">(</a><a id="10457" href="Cubical.Foundations.GroupoidLaws.html#10389" class="Bound">A</a> <a id="10459" href="Cubical.Foundations.GroupoidLaws.html#10442" class="Bound">i</a><a id="10460" class="Symbol">))</a>
                 <a id="10480" class="Symbol">→</a> <a id="10482" class="Symbol">∀</a> <a id="10484" class="Symbol">{</a><a id="10485" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a><a id="10486" class="Symbol">}</a> <a id="10488" class="Symbol">(</a><a id="10489" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10491" class="Symbol">:</a> <a id="10493" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10495" class="Symbol">→</a> <a id="10497" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="10505" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10510" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10512" class="Symbol">))</a> <a id="10515" class="Symbol">→</a> <a id="10517" class="Symbol">(</a><a id="10518" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a> <a id="10521" class="Symbol">:</a> <a id="10523" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10525" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10528" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="10530" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10532" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="10534" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10536" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10539" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="10540" class="Symbol">)</a> <a id="10542" class="Symbol">→</a>
                 <a id="10561" class="Symbol">(</a><a id="10562" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10569" class="Symbol">(\</a> <a id="10572" href="Cubical.Foundations.GroupoidLaws.html#10572" class="Bound">i</a> <a id="10574" class="Symbol">→</a> <a id="10576" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10578" href="Cubical.Foundations.GroupoidLaws.html#10572" class="Bound">i</a><a id="10579" class="Symbol">)</a> <a id="10581" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10583" class="Symbol">(</a><a id="10584" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10590" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10592" class="Symbol">(</a><a id="10593" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10598" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a><a id="10600" class="Symbol">))</a> <a id="10603" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10605" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10611" class="Symbol">(\</a> <a id="10614" href="Cubical.Foundations.GroupoidLaws.html#10614" class="Bound">i</a> <a id="10616" href="Cubical.Foundations.GroupoidLaws.html#10616" class="Bound">o</a> <a id="10618" class="Symbol">→</a> <a id="10620" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10627" class="Symbol">(\</a> <a id="10630" href="Cubical.Foundations.GroupoidLaws.html#10630" class="Bound">i</a> <a id="10632" class="Symbol">→</a> <a id="10634" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10636" href="Cubical.Foundations.GroupoidLaws.html#10630" class="Bound">i</a><a id="10637" class="Symbol">)</a> <a id="10639" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10644" href="Cubical.Foundations.GroupoidLaws.html#10614" class="Bound">i</a> <a id="10646" href="Cubical.Foundations.GroupoidLaws.html#10616" class="Bound">o</a><a id="10647" class="Symbol">))</a> <a id="10650" class="Symbol">(</a><a id="10651" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10658" class="Symbol">(\</a> <a id="10661" href="Cubical.Foundations.GroupoidLaws.html#10661" class="Bound">i</a> <a id="10663" class="Symbol">→</a> <a id="10665" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10667" href="Cubical.Foundations.GroupoidLaws.html#10661" class="Bound">i</a><a id="10668" class="Symbol">)</a> <a id="10670" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10672" class="Symbol">(</a><a id="10673" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10678" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a><a id="10680" class="Symbol">)))</a>
                   <a id="10703" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="10705" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10707" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="10709" class="Symbol">(\</a> <a id="10712" class="Symbol">{</a> <a id="10714" class="Symbol">(</a><a id="10715" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10717" class="Symbol">=</a> <a id="10719" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10721" class="Symbol">)</a> <a id="10723" class="Symbol">→</a> <a id="10725" class="Symbol">(\</a> <a id="10728" href="Cubical.Foundations.GroupoidLaws.html#10728" class="Bound">i</a> <a id="10730" class="Symbol">→</a> <a id="10732" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10739" class="Symbol">(\</a> <a id="10742" href="Cubical.Foundations.GroupoidLaws.html#10742" class="Bound">i</a> <a id="10744" class="Symbol">→</a> <a id="10746" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10748" href="Cubical.Foundations.GroupoidLaws.html#10742" class="Bound">i</a><a id="10749" class="Symbol">)</a> <a id="10751" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10753" class="Symbol">(</a><a id="10754" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10756" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10759" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="10762" class="Symbol">))})</a> <a id="10767" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="10769" href="Cubical.Foundations.GroupoidLaws.html#10324" class="Function">transp-hcomp</a> <a id="10782" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10784" href="Cubical.Foundations.GroupoidLaws.html#10784" class="Bound">A</a> <a id="10786" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10788" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a> <a id="10791" class="Symbol">=</a> <a id="10793" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10797" class="Symbol">(</a><a id="10798" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10802" class="Symbol">(</a><a id="10803" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10808" class="Symbol">(</a><a id="10809" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a>
               <a id="10837" class="Symbol">((\</a> <a id="10841" href="Cubical.Foundations.GroupoidLaws.html#10841" class="Bound">i</a> <a id="10843" href="Cubical.Foundations.GroupoidLaws.html#10843" class="Bound">o</a> <a id="10845" class="Symbol">→</a> <a id="10847" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10854" class="Symbol">(\</a> <a id="10857" href="Cubical.Foundations.GroupoidLaws.html#10857" class="Bound">i</a> <a id="10859" class="Symbol">→</a> <a id="10861" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10863" href="Cubical.Foundations.GroupoidLaws.html#10857" class="Bound">i</a><a id="10864" class="Symbol">)</a> <a id="10866" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10871" href="Cubical.Foundations.GroupoidLaws.html#10841" class="Bound">i</a> <a id="10873" href="Cubical.Foundations.GroupoidLaws.html#10843" class="Bound">o</a><a id="10874" class="Symbol">)))</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10891" class="Symbol">(\</a> <a id="10894" href="Cubical.Foundations.GroupoidLaws.html#10894" class="Bound">i</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10900" href="Cubical.Foundations.GroupoidLaws.html#10894" class="Bound">i</a><a id="10901" class="Symbol">)</a> <a id="10903" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10905" class="Symbol">(</a><a id="10906" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10911" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a><a id="10913" class="Symbol">)))</a>
                 <a id="10934" class="Symbol">\</a> <a id="10936" href="Cubical.Foundations.GroupoidLaws.html#10936" class="Bound">i</a> <a id="10938" class="Symbol">→</a> <a id="10940" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10944" class="Symbol">(</a><a id="10945" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10952" class="Symbol">(\</a> <a id="10955" href="Cubical.Foundations.GroupoidLaws.html#10955" class="Bound">i</a> <a id="10957" class="Symbol">→</a> <a id="10959" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10961" href="Cubical.Foundations.GroupoidLaws.html#10955" class="Bound">i</a><a id="10962" class="Symbol">)</a> <a id="10964" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10966" class="Symbol">(</a><a id="10967" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="10973" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10975" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a> <a id="10978" href="Cubical.Foundations.GroupoidLaws.html#10936" class="Bound">i</a><a id="10979" class="Symbol">)))))</a>
  <a id="10987" class="Keyword">where</a>
    <a id="10997" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10999" class="Symbol">=</a> <a id="11001" class="Symbol">\</a> <a id="11003" class="Symbol">(</a><a id="11004" href="Cubical.Foundations.GroupoidLaws.html#11004" class="Bound">i</a> <a id="11006" class="Symbol">:</a> <a id="11008" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="11009" class="Symbol">)</a> <a id="11011" class="Symbol">→</a> <a id="11013" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Cubical.Foundations.GroupoidLaws.html#10784" class="Bound">A</a> <a id="11021" href="Cubical.Foundations.GroupoidLaws.html#11004" class="Bound">i</a><a id="11022" class="Symbol">)</a>


<a id="hcomp-cong"></a><a id="11026" href="Cubical.Foundations.GroupoidLaws.html#11026" class="Function">hcomp-cong</a> <a id="11037" class="Symbol">:</a> <a id="11039" class="Symbol">∀</a> <a id="11041" class="Symbol">{</a><a id="11042" href="Cubical.Foundations.GroupoidLaws.html#11042" class="Bound">ℓ</a><a id="11043" class="Symbol">}</a> <a id="11045" class="Symbol">{</a><a id="11046" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11048" class="Symbol">:</a> <a id="11050" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11055" href="Cubical.Foundations.GroupoidLaws.html#11042" class="Bound">ℓ</a><a id="11056" class="Symbol">}</a> <a id="11058" class="Symbol">{</a><a id="11059" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a><a id="11060" class="Symbol">}</a> <a id="11062" class="Symbol">→</a> <a id="11064" class="Symbol">(</a><a id="11065" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11067" class="Symbol">:</a> <a id="11069" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11071" class="Symbol">→</a> <a id="11073" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="11081" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11083" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a><a id="11084" class="Symbol">)</a> <a id="11086" class="Symbol">→</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a> <a id="11092" class="Symbol">:</a> <a id="11094" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11096" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11098" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11100" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11102" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11104" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11107" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="11108" class="Symbol">)</a> <a id="11110" class="Symbol">→</a>
                                     <a id="11149" class="Symbol">(</a><a id="11150" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11153" class="Symbol">:</a> <a id="11155" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11157" class="Symbol">→</a> <a id="11159" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="11167" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11169" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a><a id="11170" class="Symbol">)</a> <a id="11172" class="Symbol">→</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a> <a id="11179" class="Symbol">:</a> <a id="11181" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11183" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11185" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11187" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11189" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11192" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11195" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="11196" class="Symbol">)</a> <a id="11198" class="Symbol">→</a>
             <a id="11213" class="Symbol">(</a><a id="11214" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11218" class="Symbol">:</a> <a id="11220" class="Symbol">∀</a> <a id="11222" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11224" class="Symbol">→</a> <a id="11226" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="11235" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11237" class="Symbol">(\</a> <a id="11240" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a> <a id="11242" class="Symbol">→</a> <a id="11244" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11246" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11248" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a> <a id="11250" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11252" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11255" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11257" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a><a id="11258" class="Symbol">))</a> <a id="11261" class="Symbol">→</a> <a id="11263" class="Symbol">(</a><a id="11264" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11269" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a> <a id="11272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11274" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11279" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a><a id="11282" class="Symbol">)</a> <a id="11284" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11286" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11288" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11290" class="Symbol">(\</a> <a id="11293" class="Symbol">{</a> <a id="11295" class="Symbol">(</a><a id="11296" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11298" class="Symbol">=</a> <a id="11300" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11302" class="Symbol">)</a> <a id="11304" class="Symbol">→</a> <a id="11306" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11310" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11313" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="11316" class="Symbol">})</a> <a id="11319" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
             <a id="11334" class="Symbol">→</a> <a id="11336" class="Symbol">(</a><a id="11337" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="11343" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11345" class="Symbol">(</a><a id="11346" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11351" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a><a id="11353" class="Symbol">)</a> <a id="11355" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11357" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="11363" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11366" class="Symbol">(</a><a id="11367" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11372" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a><a id="11375" class="Symbol">))</a> <a id="11378" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11380" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11382" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11384" class="Symbol">(\</a> <a id="11387" class="Symbol">{</a> <a id="11389" class="Symbol">(</a><a id="11390" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11392" class="Symbol">=</a> <a id="11394" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11396" class="Symbol">)</a> <a id="11398" class="Symbol">→</a> <a id="11400" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11404" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="11407" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="11411" class="Symbol">})</a> <a id="11414" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="11416" href="Cubical.Foundations.GroupoidLaws.html#11026" class="Function">hcomp-cong</a> <a id="11427" href="Cubical.Foundations.GroupoidLaws.html#11427" class="Bound">u</a> <a id="11429" href="Cubical.Foundations.GroupoidLaws.html#11429" class="Bound">u0</a> <a id="11432" href="Cubical.Foundations.GroupoidLaws.html#11432" class="Bound">u&#39;</a> <a id="11435" href="Cubical.Foundations.GroupoidLaws.html#11435" class="Bound">u0&#39;</a> <a id="11439" href="Cubical.Foundations.GroupoidLaws.html#11439" class="Bound">ueq</a> <a id="11443" href="Cubical.Foundations.GroupoidLaws.html#11443" class="Bound">0eq</a> <a id="11447" class="Symbol">=</a> <a id="11449" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11453" class="Symbol">(\</a> <a id="11456" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a> <a id="11458" class="Symbol">→</a> <a id="11460" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="11466" class="Symbol">(\</a> <a id="11469" href="Cubical.Foundations.GroupoidLaws.html#11469" class="Bound">i</a> <a id="11471" href="Cubical.Foundations.GroupoidLaws.html#11471" class="Bound">o</a> <a id="11473" class="Symbol">→</a> <a id="11475" href="Cubical.Foundations.GroupoidLaws.html#11439" class="Bound">ueq</a> <a id="11479" href="Cubical.Foundations.GroupoidLaws.html#11469" class="Bound">i</a> <a id="11481" href="Cubical.Foundations.GroupoidLaws.html#11471" class="Bound">o</a> <a id="11483" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a><a id="11484" class="Symbol">)</a> <a id="11486" class="Symbol">(</a><a id="11487" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11492" href="Cubical.Foundations.GroupoidLaws.html#11443" class="Bound">0eq</a> <a id="11496" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a><a id="11497" class="Symbol">))</a>


<a id="congFunct-filler"></a><a id="11502" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11519" class="Symbol">:</a> <a id="11521" class="Symbol">∀</a> <a id="11523" class="Symbol">{</a><a id="11524" href="Cubical.Foundations.GroupoidLaws.html#11524" class="Bound">ℓ</a> <a id="11526" href="Cubical.Foundations.GroupoidLaws.html#11526" class="Bound">ℓ&#39;</a><a id="11528" class="Symbol">}</a> <a id="11530" class="Symbol">{</a><a id="11531" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a> <a id="11533" class="Symbol">:</a> <a id="11535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11540" href="Cubical.Foundations.GroupoidLaws.html#11524" class="Bound">ℓ</a><a id="11541" class="Symbol">}</a> <a id="11543" class="Symbol">{</a><a id="11544" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a> <a id="11546" class="Symbol">:</a> <a id="11548" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11553" href="Cubical.Foundations.GroupoidLaws.html#11526" class="Bound">ℓ&#39;</a><a id="11555" class="Symbol">}</a> <a id="11557" class="Symbol">{</a><a id="11558" href="Cubical.Foundations.GroupoidLaws.html#11558" class="Bound">x</a> <a id="11560" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a> <a id="11562" href="Cubical.Foundations.GroupoidLaws.html#11562" class="Bound">z</a> <a id="11564" class="Symbol">:</a> <a id="11566" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a><a id="11567" class="Symbol">}</a> <a id="11569" class="Symbol">(</a><a id="11570" href="Cubical.Foundations.GroupoidLaws.html#11570" class="Bound">f</a> <a id="11572" class="Symbol">:</a> <a id="11574" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a> <a id="11576" class="Symbol">→</a> <a id="11578" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a><a id="11579" class="Symbol">)</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.Foundations.GroupoidLaws.html#11582" class="Bound">p</a> <a id="11584" class="Symbol">:</a> <a id="11586" href="Cubical.Foundations.GroupoidLaws.html#11558" class="Bound">x</a> <a id="11588" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11590" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a><a id="11591" class="Symbol">)</a> <a id="11593" class="Symbol">(</a><a id="11594" href="Cubical.Foundations.GroupoidLaws.html#11594" class="Bound">q</a> <a id="11596" class="Symbol">:</a> <a id="11598" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a> <a id="11600" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11602" href="Cubical.Foundations.GroupoidLaws.html#11562" class="Bound">z</a><a id="11603" class="Symbol">)</a>
                <a id="11621" class="Symbol">→</a> <a id="11623" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11625" class="Symbol">→</a> <a id="11627" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11629" class="Symbol">→</a> <a id="11631" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11633" class="Symbol">→</a> <a id="11635" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a>
<a id="11637" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11654" class="Symbol">{</a><a id="11655" class="Argument">x</a> <a id="11657" class="Symbol">=</a> <a id="11659" href="Cubical.Foundations.GroupoidLaws.html#11659" class="Bound">x</a><a id="11660" class="Symbol">}</a> <a id="11662" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11664" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11666" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11668" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11670" href="Cubical.Foundations.GroupoidLaws.html#11670" class="Bound">j</a> <a id="11672" href="Cubical.Foundations.GroupoidLaws.html#11672" class="Bound">z</a> <a id="11674" class="Symbol">=</a>
  <a id="11678" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="11684" class="Symbol">(λ</a> <a id="11687" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a> <a id="11689" class="Symbol">→</a> <a id="11691" class="Symbol">λ</a> <a id="11693" class="Symbol">{</a> <a id="11695" class="Symbol">(</a><a id="11696" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11698" class="Symbol">=</a> <a id="11700" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11702" class="Symbol">)</a> <a id="11704" class="Symbol">→</a> <a id="11706" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11708" href="Cubical.Foundations.GroupoidLaws.html#11659" class="Bound">x</a>
                 <a id="11727" class="Symbol">;</a> <a id="11729" class="Symbol">(</a><a id="11730" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11732" class="Symbol">=</a> <a id="11734" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11736" class="Symbol">)</a> <a id="11738" class="Symbol">→</a> <a id="11740" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11745" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a><a id="11746" class="Symbol">)</a>
                 <a id="11765" class="Symbol">;</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Cubical.Foundations.GroupoidLaws.html#11670" class="Bound">j</a> <a id="11770" class="Symbol">=</a> <a id="11772" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11774" class="Symbol">)</a> <a id="11776" class="Symbol">→</a> <a id="11778" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11780" class="Symbol">(</a><a id="11781" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11797" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11799" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11801" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a> <a id="11803" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a><a id="11804" class="Symbol">)})</a>
       <a id="11815" class="Symbol">(</a><a id="11816" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11820" class="Symbol">(</a><a id="11821" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11823" class="Symbol">(</a><a id="11824" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11826" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a><a id="11827" class="Symbol">)))</a>
       <a id="11838" href="Cubical.Foundations.GroupoidLaws.html#11672" class="Bound">z</a>

<a id="congFunct"></a><a id="11841" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="11851" class="Symbol">:</a> <a id="11853" class="Symbol">∀</a> <a id="11855" class="Symbol">{</a><a id="11856" href="Cubical.Foundations.GroupoidLaws.html#11856" class="Bound">ℓ</a><a id="11857" class="Symbol">}</a> <a id="11859" class="Symbol">{</a><a id="11860" href="Cubical.Foundations.GroupoidLaws.html#11860" class="Bound">B</a> <a id="11862" class="Symbol">:</a> <a id="11864" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11869" href="Cubical.Foundations.GroupoidLaws.html#11856" class="Bound">ℓ</a><a id="11870" class="Symbol">}</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11875" class="Symbol">:</a> <a id="11877" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="11879" class="Symbol">→</a> <a id="11881" href="Cubical.Foundations.GroupoidLaws.html#11860" class="Bound">B</a><a id="11882" class="Symbol">)</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="11891" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11893" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="11894" class="Symbol">)</a> <a id="11896" class="Symbol">(</a><a id="11897" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a> <a id="11899" class="Symbol">:</a> <a id="11901" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="11903" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11905" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="11906" class="Symbol">)</a> <a id="11908" class="Symbol">→</a> <a id="11910" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11915" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11917" class="Symbol">(</a><a id="11918" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11920" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11922" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a><a id="11923" class="Symbol">)</a> <a id="11925" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11927" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11932" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11934" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11936" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11938" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11943" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11945" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a>
<a id="11947" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="11957" href="Cubical.Foundations.GroupoidLaws.html#11957" class="Bound">f</a> <a id="11959" href="Cubical.Foundations.GroupoidLaws.html#11959" class="Bound">p</a> <a id="11961" href="Cubical.Foundations.GroupoidLaws.html#11961" class="Bound">q</a> <a id="11963" href="Cubical.Foundations.GroupoidLaws.html#11963" class="Bound">j</a> <a id="11965" href="Cubical.Foundations.GroupoidLaws.html#11965" class="Bound">i</a> <a id="11967" class="Symbol">=</a> <a id="11969" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11986" href="Cubical.Foundations.GroupoidLaws.html#11957" class="Bound">f</a> <a id="11988" href="Cubical.Foundations.GroupoidLaws.html#11959" class="Bound">p</a> <a id="11990" href="Cubical.Foundations.GroupoidLaws.html#11961" class="Bound">q</a> <a id="11992" href="Cubical.Foundations.GroupoidLaws.html#11965" class="Bound">i</a> <a id="11994" href="Cubical.Foundations.GroupoidLaws.html#11963" class="Bound">j</a> <a id="11996" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>


<a id="12001" class="Comment">-- congFunct for dependent types</a>
<a id="congFunct-dep"></a><a id="12034" href="Cubical.Foundations.GroupoidLaws.html#12034" class="Function">congFunct-dep</a> <a id="12048" class="Symbol">:</a> <a id="12050" class="Symbol">∀</a> <a id="12052" class="Symbol">{</a><a id="12053" href="Cubical.Foundations.GroupoidLaws.html#12053" class="Bound">ℓ</a> <a id="12055" href="Cubical.Foundations.GroupoidLaws.html#12055" class="Bound">ℓ&#39;</a><a id="12057" class="Symbol">}</a> <a id="12059" class="Symbol">{</a><a id="12060" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a> <a id="12062" class="Symbol">:</a> <a id="12064" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12069" href="Cubical.Foundations.GroupoidLaws.html#12053" class="Bound">ℓ</a><a id="12070" class="Symbol">}</a> <a id="12072" class="Symbol">{</a><a id="12073" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12075" class="Symbol">:</a> <a id="12077" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a> <a id="12079" class="Symbol">→</a> <a id="12081" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12086" href="Cubical.Foundations.GroupoidLaws.html#12055" class="Bound">ℓ&#39;</a><a id="12088" class="Symbol">}</a> <a id="12090" class="Symbol">{</a><a id="12091" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a> <a id="12093" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a> <a id="12095" href="Cubical.Foundations.GroupoidLaws.html#12095" class="Bound">z</a> <a id="12097" class="Symbol">:</a> <a id="12099" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a><a id="12100" class="Symbol">}</a> <a id="12102" class="Symbol">(</a><a id="12103" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12105" class="Symbol">:</a> <a id="12107" class="Symbol">(</a><a id="12108" href="Cubical.Foundations.GroupoidLaws.html#12108" class="Bound">a</a> <a id="12110" class="Symbol">:</a> <a id="12112" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a><a id="12113" class="Symbol">)</a> <a id="12115" class="Symbol">→</a> <a id="12117" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12119" href="Cubical.Foundations.GroupoidLaws.html#12108" class="Bound">a</a><a id="12120" class="Symbol">)</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12125" class="Symbol">:</a> <a id="12127" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a> <a id="12129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12131" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a><a id="12132" class="Symbol">)</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12137" class="Symbol">:</a> <a id="12139" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a> <a id="12141" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12143" href="Cubical.Foundations.GroupoidLaws.html#12095" class="Bound">z</a><a id="12144" class="Symbol">)</a>
         <a id="12155" class="Symbol">→</a> <a id="12157" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12163" class="Symbol">(λ</a> <a id="12166" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a> <a id="12168" class="Symbol">→</a> <a id="12170" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12176" class="Symbol">(λ</a> <a id="12179" href="Cubical.Foundations.GroupoidLaws.html#12179" class="Bound">j</a> <a id="12181" class="Symbol">→</a> <a id="12183" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12185" class="Symbol">(</a><a id="12186" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12202" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12204" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12206" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a> <a id="12208" href="Cubical.Foundations.GroupoidLaws.html#12179" class="Bound">j</a><a id="12209" class="Symbol">))</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12215" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a><a id="12216" class="Symbol">)</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12224" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a><a id="12225" class="Symbol">)))</a> <a id="12229" class="Symbol">(</a><a id="12230" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12235" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12237" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a><a id="12238" class="Symbol">)</a> <a id="12240" class="Symbol">(</a><a id="12241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12246" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12251" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12253" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a><a id="12254" class="Symbol">))</a>
<a id="12257" href="Cubical.Foundations.GroupoidLaws.html#12034" class="Function">congFunct-dep</a> <a id="12271" class="Symbol">{</a><a id="12272" class="Argument">B</a> <a id="12274" class="Symbol">=</a> <a id="12276" href="Cubical.Foundations.GroupoidLaws.html#12276" class="Bound">B</a><a id="12277" class="Symbol">}</a> <a id="12279" class="Symbol">{</a><a id="12280" class="Argument">x</a> <a id="12282" class="Symbol">=</a> <a id="12284" href="Cubical.Foundations.GroupoidLaws.html#12284" class="Bound">x</a><a id="12285" class="Symbol">}</a> <a id="12287" href="Cubical.Foundations.GroupoidLaws.html#12287" class="Bound">f</a> <a id="12289" href="Cubical.Foundations.GroupoidLaws.html#12289" class="Bound">p</a> <a id="12291" href="Cubical.Foundations.GroupoidLaws.html#12291" class="Bound">q</a> <a id="12293" href="Cubical.Foundations.GroupoidLaws.html#12293" class="Bound">i</a> <a id="12295" href="Cubical.Foundations.GroupoidLaws.html#12295" class="Bound">j</a> <a id="12297" class="Symbol">=</a> <a id="12299" href="Cubical.Foundations.GroupoidLaws.html#12287" class="Bound">f</a> <a id="12301" class="Symbol">(</a><a id="12302" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12318" href="Cubical.Foundations.GroupoidLaws.html#12289" class="Bound">p</a> <a id="12320" href="Cubical.Foundations.GroupoidLaws.html#12291" class="Bound">q</a> <a id="12322" href="Cubical.Foundations.GroupoidLaws.html#12293" class="Bound">i</a> <a id="12324" href="Cubical.Foundations.GroupoidLaws.html#12295" class="Bound">j</a><a id="12325" class="Symbol">)</a>

<a id="cong₂Funct"></a><a id="12328" href="Cubical.Foundations.GroupoidLaws.html#12328" class="Function">cong₂Funct</a> <a id="12339" class="Symbol">:</a> <a id="12341" class="Symbol">∀</a> <a id="12343" class="Symbol">{</a><a id="12344" href="Cubical.Foundations.GroupoidLaws.html#12344" class="Bound">ℓ</a> <a id="12346" href="Cubical.Foundations.GroupoidLaws.html#12346" class="Bound">ℓ&#39;</a><a id="12348" class="Symbol">}</a> <a id="12350" class="Symbol">{</a><a id="12351" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12353" class="Symbol">:</a> <a id="12355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12360" href="Cubical.Foundations.GroupoidLaws.html#12344" class="Bound">ℓ</a><a id="12361" class="Symbol">}</a> <a id="12363" class="Symbol">{</a><a id="12364" href="Cubical.Foundations.GroupoidLaws.html#12364" class="Bound">x</a> <a id="12366" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a> <a id="12368" class="Symbol">:</a> <a id="12370" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a><a id="12371" class="Symbol">}</a> <a id="12373" class="Symbol">{</a><a id="12374" href="Cubical.Foundations.GroupoidLaws.html#12374" class="Bound">B</a> <a id="12376" class="Symbol">:</a> <a id="12378" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12383" href="Cubical.Foundations.GroupoidLaws.html#12346" class="Bound">ℓ&#39;</a><a id="12385" class="Symbol">}</a> <a id="12387" class="Symbol">(</a><a id="12388" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12390" class="Symbol">:</a> <a id="12392" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12394" class="Symbol">→</a> <a id="12396" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12398" class="Symbol">→</a> <a id="12400" href="Cubical.Foundations.GroupoidLaws.html#12374" class="Bound">B</a><a id="12401" class="Symbol">)</a> <a id="12403" class="Symbol">→</a>
        <a id="12413" class="Symbol">(</a><a id="12414" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12416" class="Symbol">:</a> <a id="12418" href="Cubical.Foundations.GroupoidLaws.html#12364" class="Bound">x</a> <a id="12420" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12422" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a><a id="12423" class="Symbol">)</a> <a id="12425" class="Symbol">→</a>
        <a id="12435" class="Symbol">{</a><a id="12436" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a> <a id="12438" href="Cubical.Foundations.GroupoidLaws.html#12438" class="Bound">v</a> <a id="12440" class="Symbol">:</a> <a id="12442" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a><a id="12443" class="Symbol">}</a> <a id="12445" class="Symbol">(</a><a id="12446" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a> <a id="12448" class="Symbol">:</a> <a id="12450" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a> <a id="12452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12454" href="Cubical.Foundations.GroupoidLaws.html#12438" class="Bound">v</a><a id="12455" class="Symbol">)</a> <a id="12457" class="Symbol">→</a>
        <a id="12467" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="12473" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12475" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12477" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a> <a id="12479" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12486" class="Symbol">(λ</a> <a id="12489" href="Cubical.Foundations.GroupoidLaws.html#12489" class="Bound">x</a> <a id="12491" class="Symbol">→</a> <a id="12493" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12495" href="Cubical.Foundations.GroupoidLaws.html#12489" class="Bound">x</a> <a id="12497" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a><a id="12498" class="Symbol">)</a> <a id="12500" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12502" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12504" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12509" class="Symbol">(</a><a id="12510" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12512" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a><a id="12513" class="Symbol">)</a> <a id="12515" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a>
<a id="12517" href="Cubical.Foundations.GroupoidLaws.html#12328" class="Function">cong₂Funct</a> <a id="12528" class="Symbol">{</a><a id="12529" class="Argument">x</a> <a id="12531" class="Symbol">=</a> <a id="12533" href="Cubical.Foundations.GroupoidLaws.html#12533" class="Bound">x</a><a id="12534" class="Symbol">}</a> <a id="12536" class="Symbol">{</a><a id="12537" class="Argument">y</a> <a id="12539" class="Symbol">=</a> <a id="12541" href="Cubical.Foundations.GroupoidLaws.html#12541" class="Bound">y</a><a id="12542" class="Symbol">}</a> <a id="12544" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12546" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12548" class="Symbol">{</a><a id="12549" class="Argument">u</a> <a id="12551" class="Symbol">=</a> <a id="12553" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a><a id="12554" class="Symbol">}</a> <a id="12556" class="Symbol">{</a><a id="12557" class="Argument">v</a> <a id="12559" class="Symbol">=</a> <a id="12561" href="Cubical.Foundations.GroupoidLaws.html#12561" class="Bound">v</a><a id="12562" class="Symbol">}</a> <a id="12564" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12566" href="Cubical.Foundations.GroupoidLaws.html#12566" class="Bound">j</a> <a id="12568" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12570" class="Symbol">=</a>
  <a id="12574" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="12580" class="Symbol">(λ</a> <a id="12583" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a> <a id="12585" class="Symbol">→</a> <a id="12587" class="Symbol">λ</a> <a id="12589" class="Symbol">{</a> <a id="12591" class="Symbol">(</a><a id="12592" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12594" class="Symbol">=</a> <a id="12596" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12598" class="Symbol">)</a> <a id="12600" class="Symbol">→</a> <a id="12602" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12604" href="Cubical.Foundations.GroupoidLaws.html#12533" class="Bound">x</a> <a id="12606" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a>
                  <a id="12626" class="Symbol">;</a> <a id="12628" class="Symbol">(</a><a id="12629" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12631" class="Symbol">=</a> <a id="12633" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12635" class="Symbol">)</a> <a id="12637" class="Symbol">→</a> <a id="12639" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12641" href="Cubical.Foundations.GroupoidLaws.html#12541" class="Bound">y</a> <a id="12643" class="Symbol">(</a><a id="12644" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12646" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a><a id="12647" class="Symbol">)</a>
                  <a id="12667" class="Symbol">;</a> <a id="12669" class="Symbol">(</a><a id="12670" href="Cubical.Foundations.GroupoidLaws.html#12566" class="Bound">j</a> <a id="12672" class="Symbol">=</a> <a id="12674" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12676" class="Symbol">)</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12682" class="Symbol">(</a><a id="12683" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12685" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a><a id="12686" class="Symbol">)</a> <a id="12688" class="Symbol">(</a><a id="12689" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12694" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12696" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a><a id="12697" class="Symbol">))})</a>
       <a id="12709" class="Symbol">(</a><a id="12710" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12715" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a><a id="12716" class="Symbol">)</a> <a id="12718" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a><a id="12719" class="Symbol">)</a>

<a id="symDistr-filler"></a><a id="12722" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="12738" class="Symbol">:</a> <a id="12740" class="Symbol">∀</a> <a id="12742" class="Symbol">{</a><a id="12743" href="Cubical.Foundations.GroupoidLaws.html#12743" class="Bound">ℓ</a><a id="12744" class="Symbol">}</a> <a id="12746" class="Symbol">{</a><a id="12747" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a> <a id="12749" class="Symbol">:</a> <a id="12751" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12756" href="Cubical.Foundations.GroupoidLaws.html#12743" class="Bound">ℓ</a><a id="12757" class="Symbol">}</a> <a id="12759" class="Symbol">{</a><a id="12760" href="Cubical.Foundations.GroupoidLaws.html#12760" class="Bound">x</a> <a id="12762" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a> <a id="12764" href="Cubical.Foundations.GroupoidLaws.html#12764" class="Bound">z</a> <a id="12766" class="Symbol">:</a> <a id="12768" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a><a id="12769" class="Symbol">}</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Cubical.Foundations.GroupoidLaws.html#12772" class="Bound">p</a> <a id="12774" class="Symbol">:</a> <a id="12776" href="Cubical.Foundations.GroupoidLaws.html#12760" class="Bound">x</a> <a id="12778" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12780" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a><a id="12781" class="Symbol">)</a> <a id="12783" class="Symbol">(</a><a id="12784" href="Cubical.Foundations.GroupoidLaws.html#12784" class="Bound">q</a> <a id="12786" class="Symbol">:</a> <a id="12788" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a> <a id="12790" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12792" href="Cubical.Foundations.GroupoidLaws.html#12764" class="Bound">z</a><a id="12793" class="Symbol">)</a> <a id="12795" class="Symbol">→</a> <a id="12797" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12799" class="Symbol">→</a> <a id="12801" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12803" class="Symbol">→</a> <a id="12805" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12807" class="Symbol">→</a> <a id="12809" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a>
<a id="12811" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="12827" class="Symbol">{</a><a id="12828" class="Argument">A</a> <a id="12830" class="Symbol">=</a> <a id="12832" href="Cubical.Foundations.GroupoidLaws.html#12832" class="Bound">A</a><a id="12833" class="Symbol">}</a> <a id="12835" class="Symbol">{</a><a id="12836" class="Argument">z</a> <a id="12838" class="Symbol">=</a> <a id="12840" href="Cubical.Foundations.GroupoidLaws.html#12840" class="Bound">z</a><a id="12841" class="Symbol">}</a> <a id="12843" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a> <a id="12845" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12847" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12849" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a> <a id="12851" href="Cubical.Foundations.GroupoidLaws.html#12851" class="Bound">k</a> <a id="12853" class="Symbol">=</a>
  <a id="12857" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="12863" class="Symbol">(λ</a> <a id="12866" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12868" class="Symbol">→</a> <a id="12870" class="Symbol">λ</a> <a id="12872" class="Symbol">{</a> <a id="12874" class="Symbol">(</a><a id="12875" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12877" class="Symbol">=</a> <a id="12879" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12881" class="Symbol">)</a> <a id="12883" class="Symbol">→</a> <a id="12885" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12890" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12892" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12893" class="Symbol">)</a>
                 <a id="12912" class="Symbol">;</a> <a id="12914" class="Symbol">(</a><a id="12915" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12917" class="Symbol">=</a> <a id="12919" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">→</a> <a id="12925" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a> <a id="12927" class="Symbol">(</a><a id="12928" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12930" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12932" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12934" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12935" class="Symbol">)</a> <a id="12937" class="Symbol">})</a>
       <a id="12947" class="Symbol">(</a><a id="12948" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="12952" class="Symbol">(</a><a id="12953" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="12969" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12971" class="Symbol">(</a><a id="12972" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12976" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a><a id="12977" class="Symbol">)</a> <a id="12979" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12981" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12982" class="Symbol">))</a>
       <a id="12992" href="Cubical.Foundations.GroupoidLaws.html#12851" class="Bound">k</a>

<a id="symDistr"></a><a id="12995" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="13004" class="Symbol">:</a> <a id="13006" class="Symbol">∀</a> <a id="13008" class="Symbol">{</a><a id="13009" href="Cubical.Foundations.GroupoidLaws.html#13009" class="Bound">ℓ</a><a id="13010" class="Symbol">}</a> <a id="13012" class="Symbol">{</a><a id="13013" href="Cubical.Foundations.GroupoidLaws.html#13013" class="Bound">A</a> <a id="13015" class="Symbol">:</a> <a id="13017" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13022" href="Cubical.Foundations.GroupoidLaws.html#13009" class="Bound">ℓ</a><a id="13023" class="Symbol">}</a> <a id="13025" class="Symbol">{</a><a id="13026" href="Cubical.Foundations.GroupoidLaws.html#13026" class="Bound">x</a> <a id="13028" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a> <a id="13030" href="Cubical.Foundations.GroupoidLaws.html#13030" class="Bound">z</a> <a id="13032" class="Symbol">:</a> <a id="13034" href="Cubical.Foundations.GroupoidLaws.html#13013" class="Bound">A</a><a id="13035" class="Symbol">}</a> <a id="13037" class="Symbol">(</a><a id="13038" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a> <a id="13040" class="Symbol">:</a> <a id="13042" href="Cubical.Foundations.GroupoidLaws.html#13026" class="Bound">x</a> <a id="13044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13046" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a><a id="13047" class="Symbol">)</a> <a id="13049" class="Symbol">(</a><a id="13050" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a> <a id="13052" class="Symbol">:</a> <a id="13054" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a> <a id="13056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13058" href="Cubical.Foundations.GroupoidLaws.html#13030" class="Bound">z</a><a id="13059" class="Symbol">)</a> <a id="13061" class="Symbol">→</a> <a id="13063" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13067" class="Symbol">(</a><a id="13068" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a> <a id="13070" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13072" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a><a id="13073" class="Symbol">)</a> <a id="13075" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13077" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13081" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a> <a id="13083" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13085" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13089" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a>
<a id="13091" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="13100" href="Cubical.Foundations.GroupoidLaws.html#13100" class="Bound">p</a> <a id="13102" href="Cubical.Foundations.GroupoidLaws.html#13102" class="Bound">q</a> <a id="13104" href="Cubical.Foundations.GroupoidLaws.html#13104" class="Bound">i</a> <a id="13106" href="Cubical.Foundations.GroupoidLaws.html#13106" class="Bound">j</a> <a id="13108" class="Symbol">=</a> <a id="13110" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="13126" href="Cubical.Foundations.GroupoidLaws.html#13100" class="Bound">p</a> <a id="13128" href="Cubical.Foundations.GroupoidLaws.html#13102" class="Bound">q</a> <a id="13130" href="Cubical.Foundations.GroupoidLaws.html#13106" class="Bound">j</a> <a id="13132" href="Cubical.Foundations.GroupoidLaws.html#13104" class="Bound">i</a> <a id="13134" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

<a id="13138" class="Comment">-- we can not write hcomp-isEquiv : {ϕ : I} → (p : I → Partial ϕ A) → isEquiv (λ (a : A [ ϕ ↦ p i0 ]) → hcomp p a)</a>
<a id="13253" class="Comment">-- due to size issues. But what we can write (compare to hfill) is:</a>
<a id="hcomp-equivFillerSub"></a><a id="13321" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="13342" class="Symbol">:</a> <a id="13344" class="Symbol">{</a><a id="13345" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13347" class="Symbol">:</a> <a id="13349" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="13350" class="Symbol">}</a> <a id="13352" class="Symbol">→</a> <a id="13354" class="Symbol">(</a><a id="13355" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13357" class="Symbol">:</a> <a id="13359" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13361" class="Symbol">→</a> <a id="13363" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="13371" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13373" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="13374" class="Symbol">)</a> <a id="13376" class="Symbol">→</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a> <a id="13381" class="Symbol">:</a> <a id="13383" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13385" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="13387" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13389" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="13391" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13393" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13396" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="13397" class="Symbol">)</a>
                     <a id="13420" class="Symbol">→</a> <a id="13422" class="Symbol">(</a><a id="13423" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13425" class="Symbol">:</a> <a id="13427" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="13428" class="Symbol">)</a>
                     <a id="13451" class="Symbol">→</a> <a id="13453" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13455" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="13457" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13459" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13461" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13463" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13465" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13467" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13469" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="13471" class="Symbol">(λ</a> <a id="13474" class="Symbol">{</a> <a id="13476" class="Symbol">(</a><a id="13477" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13479" class="Symbol">=</a> <a id="13481" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13483" class="Symbol">)</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13492" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a>
                                            <a id="13538" class="Symbol">;</a> <a id="13540" class="Symbol">(</a><a id="13541" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13543" class="Symbol">=</a> <a id="13545" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13547" class="Symbol">)</a> <a id="13549" class="Symbol">→</a> <a id="13551" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13557" class="Symbol">(λ</a> <a id="13560" href="Cubical.Foundations.GroupoidLaws.html#13560" class="Bound">i</a> <a id="13562" class="Symbol">→</a> <a id="13564" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13566" class="Symbol">(</a><a id="13567" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13569" href="Cubical.Foundations.GroupoidLaws.html#13560" class="Bound">i</a><a id="13570" class="Symbol">))</a> <a id="13573" class="Symbol">(</a><a id="13574" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13580" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13582" class="Symbol">(</a><a id="13583" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13588" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a><a id="13589" class="Symbol">))</a>
                                            <a id="13636" class="Symbol">;</a> <a id="13638" class="Symbol">(</a><a id="13639" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13641" class="Symbol">=</a> <a id="13643" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13645" class="Symbol">)</a> <a id="13647" class="Symbol">→</a> <a id="13649" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13651" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13654" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="13658" class="Symbol">})</a> <a id="13661" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="13663" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="13684" class="Symbol">{</a><a id="13685" class="Argument">ϕ</a> <a id="13687" class="Symbol">=</a> <a id="13689" href="Cubical.Foundations.GroupoidLaws.html#13689" class="Bound">ϕ</a><a id="13690" class="Symbol">}</a> <a id="13692" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13694" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a> <a id="13696" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13698" class="Symbol">=</a>
  <a id="13702" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="13706" class="Symbol">(</a><a id="13707" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13713" class="Symbol">(λ</a> <a id="13716" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a> <a id="13718" class="Symbol">→</a> <a id="13720" class="Symbol">λ</a> <a id="13722" class="Symbol">{</a> <a id="13724" class="Symbol">(</a><a id="13725" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13727" class="Symbol">=</a> <a id="13729" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13731" class="Symbol">)</a> <a id="13733" class="Symbol">→</a> <a id="13735" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="13741" class="Symbol">(λ</a> <a id="13744" href="Cubical.Foundations.GroupoidLaws.html#13744" class="Bound">j</a> <a id="13746" class="Symbol">→</a> <a id="13748" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13750" class="Symbol">(</a><a id="13751" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13753" href="Cubical.Foundations.GroupoidLaws.html#13744" class="Bound">j</a><a id="13754" class="Symbol">))</a> <a id="13757" class="Symbol">(</a><a id="13758" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13769" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13771" class="Symbol">(</a><a id="13772" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13777" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a><a id="13778" class="Symbol">)))</a> <a id="13782" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a>
                      <a id="13806" class="Symbol">;</a> <a id="13808" class="Symbol">(</a><a id="13809" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13815" class="Symbol">)</a> <a id="13817" class="Symbol">→</a> <a id="13819" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13824" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a>
                      <a id="13848" class="Symbol">;</a> <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.Foundations.GroupoidLaws.html#13689" class="Bound">ϕ</a> <a id="13853" class="Symbol">=</a> <a id="13855" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13857" class="Symbol">)</a> <a id="13859" class="Symbol">→</a> <a id="13861" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13863" class="Symbol">(</a><a id="13864" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13866" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a> <a id="13868" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13870" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a><a id="13871" class="Symbol">)</a> <a id="13873" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="13877" class="Symbol">})</a>
             <a id="13893" class="Symbol">(</a><a id="13894" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="13900" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13902" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a> <a id="13904" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a><a id="13905" class="Symbol">))</a>

<a id="hcomp-equivFiller"></a><a id="13909" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="13927" class="Symbol">:</a> <a id="13929" class="Symbol">{</a><a id="13930" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13932" class="Symbol">:</a> <a id="13934" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="13935" class="Symbol">}</a> <a id="13937" class="Symbol">→</a> <a id="13939" class="Symbol">(</a><a id="13940" href="Cubical.Foundations.GroupoidLaws.html#13940" class="Bound">p</a> <a id="13942" class="Symbol">:</a> <a id="13944" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13946" class="Symbol">→</a> <a id="13948" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="13956" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13958" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="13959" class="Symbol">)</a> <a id="13961" class="Symbol">→</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Cubical.Foundations.GroupoidLaws.html#13964" class="Bound">a</a> <a id="13966" class="Symbol">:</a> <a id="13968" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13970" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="13972" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13974" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="13976" href="Cubical.Foundations.GroupoidLaws.html#13940" class="Bound">p</a> <a id="13978" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13981" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="13982" class="Symbol">)</a>
                  <a id="14002" class="Symbol">→</a> <a id="14004" class="Symbol">(</a><a id="14005" href="Cubical.Foundations.GroupoidLaws.html#14005" class="Bound">i</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="14010" class="Symbol">)</a> <a id="14012" class="Symbol">→</a> <a id="14014" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="14016" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="14034" href="Cubical.Foundations.GroupoidLaws.html#14034" class="Bound">p</a> <a id="14036" href="Cubical.Foundations.GroupoidLaws.html#14036" class="Bound">a</a> <a id="14038" href="Cubical.Foundations.GroupoidLaws.html#14038" class="Bound">i</a> <a id="14040" class="Symbol">=</a> <a id="14042" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="14047" class="Symbol">(</a><a id="14048" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="14069" href="Cubical.Foundations.GroupoidLaws.html#14034" class="Bound">p</a> <a id="14071" href="Cubical.Foundations.GroupoidLaws.html#14036" class="Bound">a</a> <a id="14073" href="Cubical.Foundations.GroupoidLaws.html#14038" class="Bound">i</a><a id="14074" class="Symbol">)</a>


<a id="pentagonIdentity"></a><a id="14078" href="Cubical.Foundations.GroupoidLaws.html#14078" class="Function">pentagonIdentity</a> <a id="14095" class="Symbol">:</a> <a id="14097" class="Symbol">(</a><a id="14098" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14100" class="Symbol">:</a> <a id="14102" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="14104" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14106" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="14107" class="Symbol">)</a> <a id="14109" class="Symbol">→</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14114" class="Symbol">:</a> <a id="14116" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="14118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14120" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="14121" class="Symbol">)</a> <a id="14123" class="Symbol">→</a> <a id="14125" class="Symbol">(</a><a id="14126" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14128" class="Symbol">:</a> <a id="14130" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="14132" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14134" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a><a id="14135" class="Symbol">)</a> <a id="14137" class="Symbol">→</a> <a id="14139" class="Symbol">(</a><a id="14140" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a> <a id="14142" class="Symbol">:</a> <a id="14144" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="14146" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14148" href="Cubical.Foundations.GroupoidLaws.html#253" class="Generalizable">v</a><a id="14149" class="Symbol">)</a>
                      <a id="14173" class="Symbol">→</a>
            <a id="14187" class="Symbol">(</a><a id="14188" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14194" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14196" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14198" class="Symbol">(</a><a id="14199" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14203" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14204" class="Symbol">)</a> <a id="14206" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14208" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14214" class="Symbol">(</a><a id="14215" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14217" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14219" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a><a id="14220" class="Symbol">)</a> <a id="14222" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14224" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14225" class="Symbol">)</a>
                              <a id="14257" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
   <a id="14262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14267" class="Symbol">(</a><a id="14268" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14270" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="14272" class="Symbol">)</a> <a id="14274" class="Symbol">(</a><a id="14275" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14281" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14283" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14285" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14286" class="Symbol">)</a> <a id="14288" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14291" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14297" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14299" class="Symbol">(</a><a id="14300" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14302" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14304" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a><a id="14305" class="Symbol">)</a> <a id="14307" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a> <a id="14309" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14317" class="Symbol">(</a><a id="14318" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="14321" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14322" class="Symbol">)</a> <a id="14324" class="Symbol">(</a><a id="14325" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14331" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14333" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14335" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a><a id="14336" class="Symbol">)</a>

<a id="14339" href="Cubical.Foundations.GroupoidLaws.html#14078" class="Function">pentagonIdentity</a> <a id="14356" class="Symbol">{</a><a id="14357" class="Argument">x</a> <a id="14359" class="Symbol">=</a> <a id="14361" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="14362" class="Symbol">}</a> <a id="14364" class="Symbol">{</a><a id="14365" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a><a id="14366" class="Symbol">}</a> <a id="14368" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14370" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14372" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14374" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="14376" class="Symbol">=</a>
        <a id="14386" class="Symbol">(λ</a> <a id="14389" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14391" class="Symbol">→</a>
              <a id="14407" class="Symbol">(λ</a> <a id="14410" href="Cubical.Foundations.GroupoidLaws.html#14410" class="Bound">j</a> <a id="14412" class="Symbol">→</a> <a id="14414" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14422" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="14424" class="Symbol">)</a> <a id="14426" class="Symbol">(</a><a id="14427" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14433" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14435" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14437" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a><a id="14438" class="Symbol">)</a> <a id="14440" class="Symbol">(</a><a id="14441" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14443" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14445" href="Cubical.Foundations.GroupoidLaws.html#14410" class="Bound">j</a><a id="14446" class="Symbol">))</a>
           <a id="14460" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14463" class="Symbol">(λ</a> <a id="14466" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a> <a id="14468" class="Symbol">→</a> <a id="14470" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14478" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14480" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a> <a id="14482" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14484" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="14492" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14494" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a><a id="14495" class="Symbol">)</a>
           <a id="14508" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14511" class="Symbol">(λ</a> <a id="14514" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a> <a id="14516" class="Symbol">→</a> <a id="14518" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="14526" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14528" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a> <a id="14530" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14532" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="14540" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14542" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a><a id="14543" class="Symbol">)</a>
        <a id="14553" class="Symbol">)</a>
   <a id="14558" class="Keyword">where</a>


    <a id="14570" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14578" class="Symbol">:</a> <a id="14580" class="Symbol">(</a> <a id="14582" href="Cubical.Foundations.GroupoidLaws.html#14582" class="Bound">i</a> <a id="14584" href="Cubical.Foundations.GroupoidLaws.html#14584" class="Bound">j</a> <a id="14586" class="Symbol">:</a> <a id="14588" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="14589" class="Symbol">)</a> <a id="14591" class="Symbol">→</a> <a id="14593" class="Symbol">_</a> <a id="14595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14597" class="Symbol">_</a>
    <a id="14603" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14611" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a> <a id="14613" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14615" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14618" class="Symbol">=</a>
         <a id="14629" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
        <a id="14643" class="Symbol">(λ</a> <a id="14646" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14648" class="Symbol">→</a> <a id="14650" class="Symbol">λ</a> <a id="14652" class="Symbol">{</a> <a id="14654" class="Symbol">(</a><a id="14655" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14657" class="Symbol">=</a> <a id="14659" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14661" class="Symbol">)</a> <a id="14663" class="Symbol">→</a> <a id="14665" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14667" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a>
                 <a id="14687" class="Symbol">;</a> <a id="14689" class="Symbol">(</a><a id="14690" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14693" class="Symbol">=</a> <a id="14695" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14697" class="Symbol">)</a> <a id="14699" class="Symbol">→</a> <a id="14701" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                 <a id="14720" class="Symbol">;</a> <a id="14722" class="Symbol">(</a><a id="14723" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14726" class="Symbol">=</a> <a id="14728" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14730" class="Symbol">)</a> <a id="14732" class="Symbol">→</a> <a id="14734" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                                 <a id="14773" class="Symbol">(λ</a> <a id="14776" href="Cubical.Foundations.GroupoidLaws.html#14776" class="Bound">k₁</a> <a id="14779" class="Symbol">→</a> <a id="14781" class="Symbol">λ</a> <a id="14783" class="Symbol">{</a> <a id="14785" class="Symbol">(</a><a id="14786" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a> <a id="14788" class="Symbol">=</a> <a id="14790" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14792" class="Symbol">)</a> <a id="14794" class="Symbol">→</a> <a id="14796" class="Symbol">(</a><a id="14797" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14799" class="Symbol">(</a><a id="14800" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14802" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14804" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a><a id="14805" class="Symbol">))</a>
                                           <a id="14851" class="Symbol">;</a> <a id="14853" class="Symbol">(</a><a id="14854" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14856" class="Symbol">=</a> <a id="14858" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14860" class="Symbol">)</a> <a id="14862" class="Symbol">→</a> <a id="14864" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                                           <a id="14909" class="Symbol">;</a> <a id="14911" class="Symbol">(</a><a id="14912" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14914" class="Symbol">=</a> <a id="14916" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14918" class="Symbol">)</a> <a id="14920" class="Symbol">→</a> <a id="14922" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                                           <a id="14967" class="Symbol">;</a> <a id="14969" class="Symbol">(</a><a id="14970" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14972" class="Symbol">=</a> <a id="14974" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14976" class="Symbol">)(</a><a id="14978" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14980" class="Symbol">=</a> <a id="14982" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14984" class="Symbol">)</a> <a id="14986" class="Symbol">→</a> <a id="14988" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14990" class="Symbol">(</a><a id="14991" href="Cubical.Foundations.GroupoidLaws.html#14776" class="Bound">k₁</a> <a id="14994" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14996" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a><a id="14997" class="Symbol">)})</a>
                                 <a id="15034" class="Symbol">(</a><a id="15035" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15037" class="Symbol">(</a><a id="15038" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="15040" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15042" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a><a id="15043" class="Symbol">))</a>
        <a id="15054" class="Symbol">})</a> <a id="15057" class="Symbol">(</a><a id="15058" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="15060" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a><a id="15062" class="Symbol">)</a>

    <a id="15069" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="15077" class="Symbol">:</a> <a id="15079" class="Symbol">(</a> <a id="15081" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a> <a id="15083" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15085" class="Symbol">:</a> <a id="15087" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="15088" class="Symbol">)</a> <a id="15090" class="Symbol">→</a> <a id="15092" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                       <a id="15121" class="Symbol">(λ</a> <a id="15124" href="Cubical.Foundations.GroupoidLaws.html#15124" class="Bound">k</a> <a id="15126" class="Symbol">→</a> <a id="15128" class="Symbol">λ</a> <a id="15130" class="Symbol">{(</a><a id="15132" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a> <a id="15134" class="Symbol">=</a> <a id="15136" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15138" class="Symbol">)</a> <a id="15140" class="Symbol">→</a> <a id="15142" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15144" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a>
                               <a id="15177" class="Symbol">;</a> <a id="15179" class="Symbol">(</a><a id="15180" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15182" class="Symbol">=</a> <a id="15184" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15186" class="Symbol">)</a> <a id="15188" class="Symbol">→</a> <a id="15190" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                               <a id="15223" class="Symbol">;</a> <a id="15225" class="Symbol">(</a><a id="15226" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15228" class="Symbol">=</a> <a id="15230" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15232" class="Symbol">)</a> <a id="15234" class="Symbol">→</a> <a id="15236" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15238" class="Symbol">(</a><a id="15239" href="Cubical.Foundations.GroupoidLaws.html#15124" class="Bound">k</a> <a id="15241" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15243" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a><a id="15244" class="Symbol">)</a>
                          <a id="15272" class="Symbol">})</a>
                       <a id="15298" class="Symbol">(</a><a id="15299" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15301" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a><a id="15302" class="Symbol">)</a> <a id="15304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15306" class="Symbol">_</a>
    <a id="15312" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="15320" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15322" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="15324" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15327" class="Symbol">=</a> <a id="15329" class="Symbol">(</a><a id="15330" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                        <a id="15360" class="Symbol">(λ</a> <a id="15363" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15365" class="Symbol">→</a> <a id="15367" class="Symbol">λ</a> <a id="15369" class="Symbol">{</a> <a id="15371" class="Symbol">(</a><a id="15372" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="15374" class="Symbol">=</a> <a id="15376" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15378" class="Symbol">)</a> <a id="15380" class="Symbol">→</a> <a id="15382" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                                                <a id="15436" class="Symbol">(λ</a> <a id="15439" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15442" class="Symbol">→</a> <a id="15444" class="Symbol">λ</a> <a id="15446" class="Symbol">{</a> <a id="15448" class="Symbol">(</a><a id="15449" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15452" class="Symbol">=</a> <a id="15454" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15456" class="Symbol">)</a> <a id="15458" class="Symbol">→</a> <a id="15460" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15462" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                          <a id="15522" class="Symbol">;</a> <a id="15524" class="Symbol">(</a><a id="15525" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15527" class="Symbol">=</a> <a id="15529" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15531" class="Symbol">)</a> <a id="15533" class="Symbol">→</a> <a id="15535" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15537" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                          <a id="15597" class="Symbol">;</a> <a id="15599" class="Symbol">(</a><a id="15600" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15602" class="Symbol">=</a> <a id="15604" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15606" class="Symbol">)</a> <a id="15608" class="Symbol">→</a> <a id="15610" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="15612" class="Symbol">(</a><a id="15613" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15616" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a>  <a id="15619" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15621" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a>  <a id="15624" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a><a id="15626" class="Symbol">)</a>
                                                          <a id="15686" class="Symbol">;</a> <a id="15688" class="Symbol">(</a><a id="15689" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15692" class="Symbol">=</a> <a id="15694" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15696" class="Symbol">)(</a><a id="15698" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15700" class="Symbol">=</a> <a id="15702" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15704" class="Symbol">)</a> <a id="15706" class="Symbol">→</a> <a id="15708" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="15710" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15713" class="Symbol">})</a>
                                                <a id="15764" class="Symbol">(</a><a id="15765" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15767" class="Symbol">((</a><a id="15769" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15772" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15774" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a><a id="15775" class="Symbol">)</a> <a id="15777" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15779" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a><a id="15780" class="Symbol">))</a>
                                  <a id="15817" class="Symbol">;</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15823" class="Symbol">=</a> <a id="15825" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15827" class="Symbol">)</a> <a id="15829" class="Symbol">→</a> <a id="15831" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="15847" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15849" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15851" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15853" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a>
                                  <a id="15889" class="Symbol">;</a> <a id="15891" class="Symbol">(</a><a id="15892" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15895" class="Symbol">=</a> <a id="15897" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15899" class="Symbol">)</a> <a id="15901" class="Symbol">→</a> <a id="15903" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                                                  <a id="15959" class="Symbol">(λ</a> <a id="15962" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a> <a id="15965" class="Symbol">→</a> <a id="15967" class="Symbol">λ</a> <a id="15969" class="Symbol">{</a> <a id="15971" class="Symbol">(</a><a id="15972" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15974" class="Symbol">=</a> <a id="15976" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15978" class="Symbol">)</a> <a id="15980" class="Symbol">→</a> <a id="15982" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15984" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                            <a id="16046" class="Symbol">;</a> <a id="16048" class="Symbol">(</a><a id="16049" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="16051" class="Symbol">=</a> <a id="16053" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16055" class="Symbol">)</a> <a id="16057" class="Symbol">→</a> <a id="16059" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16061" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a>
                                                            <a id="16124" class="Symbol">;</a> <a id="16126" class="Symbol">(</a><a id="16127" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="16129" class="Symbol">=</a> <a id="16131" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16133" class="Symbol">)</a> <a id="16135" class="Symbol">→</a> <a id="16137" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16139" class="Symbol">(</a><a id="16140" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="16142" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16144" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a><a id="16146" class="Symbol">)})</a>
                                                  <a id="16200" class="Symbol">(</a><a id="16201" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16203" class="Symbol">(</a><a id="16204" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="16206" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16208" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a><a id="16209" class="Symbol">))})</a>
                         <a id="16239" class="Symbol">(</a><a id="16240" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
                             <a id="16275" class="Symbol">(λ</a> <a id="16278" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a> <a id="16280" class="Symbol">→</a> <a id="16282" class="Symbol">λ</a> <a id="16284" class="Symbol">{</a> <a id="16286" class="Symbol">(</a><a id="16287" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="16289" class="Symbol">=</a> <a id="16291" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16293" class="Symbol">)</a> <a id="16295" class="Symbol">→</a> <a id="16297" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16299" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a>
                                      <a id="16339" class="Symbol">;</a> <a id="16341" class="Symbol">(</a><a id="16342" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16345" class="Symbol">=</a> <a id="16347" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16349" class="Symbol">)</a> <a id="16351" class="Symbol">→</a> <a id="16353" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16355" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a>
                                      <a id="16395" class="Symbol">;</a> <a id="16397" class="Symbol">(</a><a id="16398" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16401" class="Symbol">=</a> <a id="16403" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16405" class="Symbol">)(</a><a id="16407" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="16409" class="Symbol">=</a> <a id="16411" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16413" class="Symbol">)</a> <a id="16415" class="Symbol">→</a> <a id="16417" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a> <a id="16419" class="Symbol">})</a>
                             <a id="16451" class="Symbol">(</a><a id="16452" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="16456" class="Symbol">(</a><a id="16457" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="16459" class="Symbol">(</a><a id="16460" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16463" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16465" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a><a id="16466" class="Symbol">)))</a> <a id="16470" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a><a id="16471" class="Symbol">))</a>

    <a id="16479" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="16487" class="Symbol">:</a> <a id="16489" class="Symbol">(</a> <a id="16491" href="Cubical.Foundations.GroupoidLaws.html#16491" class="Bound">i</a> <a id="16493" href="Cubical.Foundations.GroupoidLaws.html#16493" class="Bound">j</a> <a id="16495" class="Symbol">:</a> <a id="16497" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="16498" class="Symbol">)</a> <a id="16500" class="Symbol">→</a> <a id="16502" class="Symbol">(</a><a id="16503" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16505" class="Symbol">(</a><a id="16506" href="Cubical.Foundations.GroupoidLaws.html#16491" class="Bound">i</a> <a id="16508" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16510" href="Cubical.Foundations.GroupoidLaws.html#16493" class="Bound">j</a><a id="16511" class="Symbol">))</a> <a id="16514" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16516" class="Symbol">_</a>
    <a id="16522" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="16530" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16532" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16534" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16537" class="Symbol">=</a>
           <a id="16550" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
             <a id="16569" class="Symbol">(λ</a> <a id="16572" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a> <a id="16574" class="Symbol">→</a> <a id="16576" class="Symbol">λ</a> <a id="16578" class="Symbol">{</a> <a id="16580" class="Symbol">(</a><a id="16581" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16583" class="Symbol">=</a> <a id="16585" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16587" class="Symbol">)</a> <a id="16589" class="Symbol">→</a> <a id="16591" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16593" class="Symbol">(</a><a id="16594" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16597" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16599" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a><a id="16600" class="Symbol">)</a>
                      <a id="16624" class="Symbol">;</a> <a id="16626" class="Symbol">(</a><a id="16627" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16629" class="Symbol">=</a> <a id="16631" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16633" class="Symbol">)</a> <a id="16635" class="Symbol">→</a> <a id="16637" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16639" class="Symbol">(</a><a id="16640" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16643" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16645" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a><a id="16646" class="Symbol">)</a>
                      <a id="16670" class="Symbol">;</a> <a id="16672" class="Symbol">(</a><a id="16673" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16676" class="Symbol">=</a> <a id="16678" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16680" class="Symbol">)</a> <a id="16682" class="Symbol">→</a> <a id="16684" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16686" class="Symbol">(</a><a id="16687" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16689" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16691" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a><a id="16692" class="Symbol">)</a>
                      <a id="16716" class="Symbol">;</a> <a id="16718" class="Symbol">(</a><a id="16719" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16722" class="Symbol">=</a> <a id="16724" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16726" class="Symbol">)</a> <a id="16728" class="Symbol">→</a> <a id="16730" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16732" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a>
              <a id="16748" class="Symbol">})</a> <a id="16751" class="Symbol">(</a><a id="16752" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16754" class="Symbol">(</a><a id="16755" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16757" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16759" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16761" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16763" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a><a id="16765" class="Symbol">))</a>


    <a id="16774" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a> <a id="16787" class="Symbol">:</a>  <a id="16790" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16792" class="Symbol">→</a> <a id="16794" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16796" class="Symbol">→</a> <a id="16798" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16800" class="Symbol">→</a> <a id="16802" class="Symbol">_</a>
    <a id="16808" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a> <a id="16821" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="16823" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="16825" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16828" class="Symbol">=</a>
        <a id="16838" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="16853" class="Symbol">(λ</a> <a id="16856" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="16858" class="Symbol">→</a> <a id="16860" class="Symbol">λ</a> <a id="16862" class="Symbol">{</a>
           <a id="16875" class="Symbol">(</a><a id="16876" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16879" class="Symbol">=</a> <a id="16881" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16883" class="Symbol">)</a> <a id="16885" class="Symbol">→</a> <a id="16887" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
         <a id="16898" class="Symbol">;</a> <a id="16900" class="Symbol">(</a><a id="16901" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16904" class="Symbol">=</a> <a id="16906" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16908" class="Symbol">)</a> <a id="16910" class="Symbol">→</a> <a id="16912" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                         <a id="16943" class="Symbol">(λ</a> <a id="16946" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="16949" class="Symbol">→</a> <a id="16951" class="Symbol">λ</a> <a id="16953" class="Symbol">{</a> <a id="16955" class="Symbol">(</a><a id="16956" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="16958" class="Symbol">=</a> <a id="16960" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16962" class="Symbol">)</a> <a id="16964" class="Symbol">→</a> <a id="16966" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="16968" class="Symbol">(</a><a id="16969" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="16971" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16973" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16975" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="16976" class="Symbol">)</a>
                                   <a id="17013" class="Symbol">;</a> <a id="17015" class="Symbol">(</a><a id="17016" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17018" class="Symbol">=</a> <a id="17020" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17022" class="Symbol">)</a> <a id="17024" class="Symbol">→</a> <a id="17026" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17028" class="Symbol">(</a><a id="17029" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="17032" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17034" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a><a id="17035" class="Symbol">)</a>
                                   <a id="17072" class="Symbol">;</a> <a id="17074" class="Symbol">(</a><a id="17075" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17077" class="Symbol">=</a> <a id="17079" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17081" class="Symbol">)</a> <a id="17083" class="Symbol">→</a> <a id="17085" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17087" class="Symbol">(</a><a id="17088" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17090" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17092" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17094" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="17095" class="Symbol">)</a>
                                   <a id="17132" class="Symbol">;</a> <a id="17134" class="Symbol">(</a><a id="17135" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17137" class="Symbol">=</a> <a id="17139" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17141" class="Symbol">)</a> <a id="17143" class="Symbol">→</a> <a id="17145" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17147" class="Symbol">(</a><a id="17148" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="17151" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17153" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a><a id="17154" class="Symbol">)</a>
                                   <a id="17191" class="Symbol">;</a> <a id="17193" class="Symbol">(</a><a id="17194" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17196" class="Symbol">=</a> <a id="17198" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17200" class="Symbol">)</a> <a id="17202" class="Symbol">→</a> <a id="17204" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17206" class="Symbol">(</a><a id="17207" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17209" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17211" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17213" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17215" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a><a id="17217" class="Symbol">)</a>
                         <a id="17244" class="Symbol">})</a>
                         <a id="17272" class="Symbol">(</a><a id="17273" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17275" class="Symbol">(</a><a id="17276" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17278" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17280" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17282" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17284" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17286" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="17287" class="Symbol">))</a>
         <a id="17299" class="Symbol">;</a> <a id="17301" class="Symbol">(</a><a id="17302" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17304" class="Symbol">=</a> <a id="17306" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17308" class="Symbol">)(</a><a id="17310" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17312" class="Symbol">=</a> <a id="17314" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17316" class="Symbol">)</a> <a id="17318" class="Symbol">→</a> <a id="17320" class="Symbol">(</a><a id="17321" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17323" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17325" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a><a id="17326" class="Symbol">)</a> <a id="17328" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a>
         <a id="17340" class="Symbol">})</a>
        <a id="17351" class="Symbol">(</a><a id="17352" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
           <a id="17369" class="Symbol">(λ</a> <a id="17372" href="Cubical.Foundations.GroupoidLaws.html#17372" class="Bound">k</a> <a id="17374" class="Symbol">→</a> <a id="17376" class="Symbol">λ</a> <a id="17378" class="Symbol">{</a> <a id="17380" class="Symbol">(</a><a id="17381" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="17384" class="Symbol">=</a> <a id="17386" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17388" class="Symbol">)</a> <a id="17390" class="Symbol">→</a> <a id="17392" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                    <a id="17414" class="Symbol">;</a> <a id="17416" class="Symbol">(</a><a id="17417" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="17420" class="Symbol">=</a> <a id="17422" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17424" class="Symbol">)</a> <a id="17426" class="Symbol">→</a> <a id="17428" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17430" class="Symbol">((</a><a id="17432" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17434" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17436" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17438" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17440" class="Symbol">)</a> <a id="17442" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17444" href="Cubical.Foundations.GroupoidLaws.html#17372" class="Bound">k</a><a id="17445" class="Symbol">)</a>
                    <a id="17467" class="Symbol">;</a> <a id="17469" class="Symbol">(</a><a id="17470" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17472" class="Symbol">=</a> <a id="17474" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17476" class="Symbol">)(</a><a id="17478" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17480" class="Symbol">=</a> <a id="17482" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17484" class="Symbol">)</a> <a id="17486" class="Symbol">→</a> <a id="17488" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17490" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a>
            <a id="17505" class="Symbol">})</a>
            <a id="17520" class="Symbol">(</a><a id="17521" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17523" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a><a id="17525" class="Symbol">))</a>


    <a id="17534" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="17548" class="Symbol">:</a> <a id="17550" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17552" class="Symbol">→</a> <a id="17554" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17556" class="Symbol">→</a> <a id="17558" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17560" class="Symbol">→</a> <a id="17562" class="Symbol">_</a>
    <a id="17568" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="17582" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a> <a id="17584" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17586" href="Cubical.Foundations.GroupoidLaws.html#17586" class="Bound">i₁</a> <a id="17589" class="Symbol">=</a>
       <a id="17598" class="Symbol">(((λ</a> <a id="17603" href="Cubical.Foundations.GroupoidLaws.html#17603" class="Bound">_</a> <a id="17605" class="Symbol">→</a> <a id="17607" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="17608" class="Symbol">)</a> <a id="17610" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17613" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="17629" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17631" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17633" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17635" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a>
         <a id="17647" class="Symbol">(λ</a> <a id="17650" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17653" class="Symbol">→</a>
             <a id="17668" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                <a id="17690" class="Symbol">(λ</a> <a id="17693" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a> <a id="17695" class="Symbol">→</a> <a id="17697" class="Symbol">λ</a> <a id="17699" class="Symbol">{</a> <a id="17701" class="Symbol">(</a><a id="17702" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17705" class="Symbol">=</a> <a id="17707" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17709" class="Symbol">)</a> <a id="17711" class="Symbol">→</a> <a id="17713" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17715" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a>
                         <a id="17742" class="Symbol">;</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17748" class="Symbol">=</a> <a id="17750" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17752" class="Symbol">)</a> <a id="17754" class="Symbol">→</a> <a id="17756" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17758" class="Symbol">(</a><a id="17759" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a> <a id="17761" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17763" class="Symbol">(</a><a id="17764" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17766" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17768" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a><a id="17769" class="Symbol">))</a>
                         <a id="17797" class="Symbol">;</a> <a id="17799" class="Symbol">(</a><a id="17800" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17802" class="Symbol">=</a> <a id="17804" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17806" class="Symbol">)(</a><a id="17808" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a> <a id="17810" class="Symbol">=</a> <a id="17812" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17814" class="Symbol">)</a> <a id="17816" class="Symbol">→</a> <a id="17818" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17820" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a>
                         <a id="17848" class="Symbol">;</a> <a id="17850" class="Symbol">(</a><a id="17851" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17853" class="Symbol">=</a> <a id="17855" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17857" class="Symbol">)</a> <a id="17859" class="Symbol">→</a> <a id="17861" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17863" class="Symbol">(</a><a id="17864" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17867" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17869" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a><a id="17870" class="Symbol">)</a>
               <a id="17887" class="Symbol">})</a>
            <a id="17902" class="Symbol">(</a><a id="17903" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17905" class="Symbol">(</a><a id="17906" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17908" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17910" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a><a id="17912" class="Symbol">))</a>
         <a id="17924" class="Symbol">))</a> <a id="17927" href="Cubical.Foundations.GroupoidLaws.html#17586" class="Bound">i₁</a><a id="17929" class="Symbol">)</a>

    <a id="17936" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="17962" class="Symbol">:</a>
                <a id="17980" class="Symbol">(</a><a id="17981" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="17983" class="Symbol">:</a> <a id="17985" class="Symbol">_</a> <a id="17987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17989" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a><a id="17990" class="Symbol">)</a> <a id="17992" class="Symbol">→</a> <a id="17994" class="Symbol">(</a><a id="17995" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="17997" class="Symbol">:</a> <a id="17999" class="Symbol">_</a> <a id="18001" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18003" class="Symbol">_</a> <a id="18005" class="Symbol">)</a>
              <a id="18021" class="Symbol">→</a> <a id="18023" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="18027" class="Symbol">{</a><a id="18028" class="Argument">A</a> <a id="18030" class="Symbol">=</a> <a id="18032" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18039" class="Symbol">(</a><a id="18040" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18044" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18045" class="Symbol">)</a> <a id="18047" class="Symbol">(</a><a id="18048" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18050" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18052" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18053" class="Symbol">)</a> <a id="18055" class="Symbol">(λ</a> <a id="18058" href="Cubical.Foundations.GroupoidLaws.html#18058" class="Bound">_</a> <a id="18060" class="Symbol">→</a> <a id="18062" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="18063" class="Symbol">)</a> <a id="18065" class="Symbol">(λ</a> <a id="18068" href="Cubical.Foundations.GroupoidLaws.html#18068" class="Bound">_</a> <a id="18070" class="Symbol">→</a> <a id="18072" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="18073" class="Symbol">)}</a>
               <a id="18091" class="Symbol">(λ</a> <a id="18094" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a> <a id="18096" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18098" class="Symbol">→</a> <a id="18100" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                          <a id="18132" class="Symbol">(λ</a> <a id="18135" href="Cubical.Foundations.GroupoidLaws.html#18135" class="Bound">i₂</a> <a id="18138" class="Symbol">→</a>
                           <a id="18167" class="Symbol">λ</a> <a id="18169" class="Symbol">{</a> <a id="18171" class="Symbol">(</a><a id="18172" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18174" class="Symbol">=</a> <a id="18176" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18178" class="Symbol">)</a> <a id="18180" class="Symbol">→</a> <a id="18182" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                             <a id="18213" class="Symbol">;</a> <a id="18215" class="Symbol">(</a><a id="18216" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18218" class="Symbol">=</a> <a id="18220" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18222" class="Symbol">)</a> <a id="18224" class="Symbol">→</a> <a id="18226" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="18228" class="Symbol">(</a><a id="18229" href="Cubical.Foundations.GroupoidLaws.html#18135" class="Bound">i₂</a> <a id="18232" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="18234" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18236" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a><a id="18237" class="Symbol">)</a>
                             <a id="18268" class="Symbol">;</a> <a id="18270" class="Symbol">(</a><a id="18271" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a> <a id="18273" class="Symbol">=</a> <a id="18275" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18277" class="Symbol">)</a> <a id="18279" class="Symbol">→</a> <a id="18281" class="Symbol">(</a><a id="18282" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18284" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18286" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18287" class="Symbol">)</a> <a id="18289" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a>
                            <a id="18319" class="Symbol">})</a>
                          <a id="18348" class="Symbol">(</a><a id="18349" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="18365" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18367" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="18369" class="Symbol">(</a><a id="18370" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18372" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a><a id="18373" class="Symbol">)</a> <a id="18375" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a><a id="18376" class="Symbol">))</a>
               <a id="18394" class="Symbol">(λ</a> <a id="18397" href="Cubical.Foundations.GroupoidLaws.html#18397" class="Bound">_</a> <a id="18399" class="Symbol">→</a> <a id="18401" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18403" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18405" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18406" class="Symbol">)</a>
    <a id="18412" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="18438" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18440" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18442" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18444" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18446" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18448" class="Symbol">=</a>
       <a id="18457" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="18472" class="Symbol">(λ</a> <a id="18475" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18477" class="Symbol">→</a> <a id="18479" class="Symbol">λ</a> <a id="18481" class="Symbol">{</a>
            <a id="18495" class="Symbol">(</a><a id="18496" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18498" class="Symbol">=</a> <a id="18500" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18502" class="Symbol">)</a> <a id="18504" class="Symbol">→</a> <a id="18506" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18508" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
          <a id="18521" class="Symbol">;</a> <a id="18523" class="Symbol">(</a><a id="18524" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18526" class="Symbol">=</a> <a id="18528" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18530" class="Symbol">)</a> <a id="18532" class="Symbol">→</a> <a id="18534" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18536" class="Symbol">(</a><a id="18537" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18539" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="18541" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18543" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18545" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="18547" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18549" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="18550" class="Symbol">)</a>
          <a id="18562" class="Symbol">;</a> <a id="18564" class="Symbol">(</a><a id="18565" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18567" class="Symbol">=</a> <a id="18569" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18571" class="Symbol">)</a> <a id="18573" class="Symbol">→</a> <a id="18575" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                       <a id="18604" class="Symbol">(λ</a> <a id="18607" href="Cubical.Foundations.GroupoidLaws.html#18607" class="Bound">i₂</a> <a id="18610" class="Symbol">→</a> <a id="18612" class="Symbol">λ</a> <a id="18614" class="Symbol">{</a>
                         <a id="18641" class="Symbol">(</a><a id="18642" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18644" class="Symbol">=</a> <a id="18646" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18648" class="Symbol">)</a> <a id="18650" class="Symbol">→</a> <a id="18652" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18654" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
                        <a id="18681" class="Symbol">;(</a><a id="18683" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18685" class="Symbol">=</a> <a id="18687" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18689" class="Symbol">)</a> <a id="18691" class="Symbol">→</a> <a id="18693" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18695" class="Symbol">((</a><a id="18697" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18699" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a>  <a id="18702" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18704" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="18705" class="Symbol">)</a> <a id="18707" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="18709" href="Cubical.Foundations.GroupoidLaws.html#18607" class="Bound">i₂</a><a id="18711" class="Symbol">)</a>
                        <a id="18737" class="Symbol">;(</a><a id="18739" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18741" class="Symbol">=</a> <a id="18743" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18745" class="Symbol">)</a> <a id="18747" class="Symbol">(</a><a id="18748" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18750" class="Symbol">=</a> <a id="18752" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18754" class="Symbol">)</a> <a id="18756" class="Symbol">→</a> <a id="18758" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18760" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
                       <a id="18785" class="Symbol">})</a>
                      <a id="18810" class="Symbol">(</a><a id="18811" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18813" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="18814" class="Symbol">)</a>
          <a id="18826" class="Symbol">;</a> <a id="18828" class="Symbol">(</a><a id="18829" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18831" class="Symbol">=</a> <a id="18833" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18835" class="Symbol">)</a> <a id="18837" class="Symbol">→</a>  <a id="18840" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="18856" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18858" class="Symbol">(λ</a> <a id="18861" href="Cubical.Foundations.GroupoidLaws.html#18861" class="Bound">i₁</a> <a id="18864" class="Symbol">→</a> <a id="18866" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18868" class="Symbol">(</a><a id="18869" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18871" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="18873" href="Cubical.Foundations.GroupoidLaws.html#18861" class="Bound">i₁</a><a id="18875" class="Symbol">))</a> <a id="18878" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18880" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
          <a id="18892" class="Symbol">;</a> <a id="18894" class="Symbol">(</a><a id="18895" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18897" class="Symbol">=</a> <a id="18899" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18901" class="Symbol">)</a> <a id="18903" class="Symbol">→</a> <a id="18905" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
                         <a id="18936" class="Symbol">((λ</a> <a id="18940" href="Cubical.Foundations.GroupoidLaws.html#18940" class="Bound">i₂</a> <a id="18943" class="Symbol">→</a> <a id="18945" class="Symbol">λ</a> <a id="18947" class="Symbol">{</a> <a id="18949" class="Symbol">(</a><a id="18950" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18952" class="Symbol">=</a> <a id="18954" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18956" class="Symbol">)</a> <a id="18958" class="Symbol">→</a> <a id="18960" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18962" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
                             <a id="18994" class="Symbol">;</a> <a id="18996" class="Symbol">(</a><a id="18997" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18999" class="Symbol">=</a> <a id="19001" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19003" class="Symbol">)</a> <a id="19005" class="Symbol">→</a> <a id="19007" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19009" class="Symbol">(</a><a id="19010" href="Cubical.Foundations.GroupoidLaws.html#18940" class="Bound">i₂</a> <a id="19013" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="19015" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19017" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a><a id="19018" class="Symbol">)</a>
                             <a id="19049" class="Symbol">;</a> <a id="19051" class="Symbol">(</a><a id="19052" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19058" class="Symbol">)</a> <a id="19060" class="Symbol">→</a> <a id="19062" class="Symbol">(</a><a id="19063" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19065" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19067" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a><a id="19068" class="Symbol">)</a> <a id="19070" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
                            <a id="19100" class="Symbol">}))</a>
                         <a id="19129" class="Symbol">(</a><a id="19130" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="19134" class="Symbol">((</a><a id="19136" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19152" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19154" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19156" class="Symbol">(</a><a id="19157" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19159" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a><a id="19160" class="Symbol">)</a> <a id="19162" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="19163" class="Symbol">)))</a> <a id="19167" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a>
          <a id="19179" class="Symbol">;</a> <a id="19181" class="Symbol">(</a><a id="19182" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="19184" class="Symbol">=</a> <a id="19186" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19188" class="Symbol">)</a> <a id="19190" class="Symbol">→</a> <a id="19192" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19208" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19210" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19212" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="19214" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
         <a id="19225" class="Symbol">})</a>
         <a id="19237" class="Symbol">(</a><a id="19238" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19254" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19256" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19258" class="Symbol">(</a><a id="19259" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19261" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="19263" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="19265" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19267" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="19268" class="Symbol">)</a> <a id="19270" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="19271" class="Symbol">)</a>


    <a id="19279" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="19292" class="Symbol">:</a>
        <a id="19302" class="Symbol">(</a><a id="19303" href="Cubical.Foundations.GroupoidLaws.html#19303" class="Bound">c</a> <a id="19305" class="Symbol">:</a> <a id="19307" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19309" class="Symbol">→</a> <a id="19311" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19313" class="Symbol">→</a> <a id="19315" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19317" class="Symbol">→</a> <a id="19319" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19320" class="Symbol">)</a>
      <a id="19328" class="Symbol">→</a> <a id="19330" class="Symbol">{</a><a id="19331" href="Cubical.Foundations.GroupoidLaws.html#19331" class="Bound">a&#39;</a> <a id="19334" class="Symbol">:</a> <a id="19336" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19343" class="Symbol">_</a> <a id="19345" class="Symbol">_</a> <a id="19347" class="Symbol">_</a> <a id="19349" class="Symbol">_}</a>
      <a id="19358" class="Symbol">→</a> <a id="19360" class="Symbol">(λ</a> <a id="19363" href="Cubical.Foundations.GroupoidLaws.html#19363" class="Bound">i</a> <a id="19365" href="Cubical.Foundations.GroupoidLaws.html#19365" class="Bound">i₁</a> <a id="19368" class="Symbol">→</a> <a id="19370" href="Cubical.Foundations.GroupoidLaws.html#19303" class="Bound">c</a> <a id="19372" href="Cubical.Foundations.GroupoidLaws.html#19363" class="Bound">i</a> <a id="19374" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19377" href="Cubical.Foundations.GroupoidLaws.html#19365" class="Bound">i₁</a><a id="19379" class="Symbol">)</a> <a id="19381" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19383" href="Cubical.Foundations.GroupoidLaws.html#19331" class="Bound">a&#39;</a>
      <a id="19392" class="Symbol">→</a> <a id="19394" class="Symbol">(</a><a id="19395" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19397" class="Symbol">→</a> <a id="19399" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19401" class="Symbol">→</a> <a id="19403" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19405" class="Symbol">→</a> <a id="19407" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19408" class="Symbol">)</a>
    <a id="19414" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="19427" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19429" href="Cubical.Foundations.GroupoidLaws.html#19429" class="Bound">p</a> <a id="19431" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19433" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19435" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19437" class="Symbol">=</a>
       <a id="19446" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="19461" class="Symbol">(λ</a> <a id="19464" href="Cubical.Foundations.GroupoidLaws.html#19464" class="Bound">l</a> <a id="19466" class="Symbol">→</a> <a id="19468" class="Symbol">λ</a> <a id="19470" class="Symbol">{</a>
            <a id="19484" class="Symbol">(</a><a id="19485" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19487" class="Symbol">=</a> <a id="19489" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19491" class="Symbol">)</a> <a id="19493" class="Symbol">→</a> <a id="19495" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19497" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19500" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19502" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19515" class="Symbol">;(</a><a id="19517" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19519" class="Symbol">=</a> <a id="19521" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19523" class="Symbol">)</a> <a id="19525" class="Symbol">→</a> <a id="19527" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19529" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="19532" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19534" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19547" class="Symbol">;(</a><a id="19549" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19551" class="Symbol">=</a> <a id="19553" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19555" class="Symbol">)</a> <a id="19557" class="Symbol">→</a> <a id="19559" href="Cubical.Foundations.GroupoidLaws.html#19429" class="Bound">p</a> <a id="19561" href="Cubical.Foundations.GroupoidLaws.html#19464" class="Bound">l</a> <a id="19563" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19565" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19578" class="Symbol">;(</a><a id="19580" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19582" class="Symbol">=</a> <a id="19584" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19586" class="Symbol">)</a> <a id="19588" class="Symbol">→</a> <a id="19590" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19592" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19594" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="19597" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19610" class="Symbol">;(</a><a id="19612" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19614" class="Symbol">=</a> <a id="19616" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19618" class="Symbol">)</a> <a id="19620" class="Symbol">→</a> <a id="19622" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19624" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19626" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19628" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
           <a id="19642" class="Symbol">;(</a><a id="19644" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19646" class="Symbol">=</a> <a id="19648" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19650" class="Symbol">)</a> <a id="19652" class="Symbol">→</a> <a id="19654" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19656" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19658" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19660" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
          <a id="19673" class="Symbol">})</a>
        <a id="19684" class="Symbol">(</a><a id="19685" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19687" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19689" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19691" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a><a id="19692" class="Symbol">)</a>

    <a id="19699" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="19712" class="Symbol">:</a>
        <a id="19722" class="Symbol">(</a><a id="19723" href="Cubical.Foundations.GroupoidLaws.html#19723" class="Bound">c</a> <a id="19725" class="Symbol">:</a> <a id="19727" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19729" class="Symbol">→</a> <a id="19731" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19733" class="Symbol">→</a> <a id="19735" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19737" class="Symbol">→</a> <a id="19739" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19740" class="Symbol">)</a>
      <a id="19748" class="Symbol">→</a> <a id="19750" class="Symbol">{</a><a id="19751" href="Cubical.Foundations.GroupoidLaws.html#19751" class="Bound">a&#39;</a> <a id="19754" class="Symbol">:</a> <a id="19756" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19763" class="Symbol">_</a> <a id="19765" class="Symbol">_</a> <a id="19767" class="Symbol">_</a> <a id="19769" class="Symbol">_}</a>
      <a id="19778" class="Symbol">→</a> <a id="19780" class="Symbol">(λ</a> <a id="19783" href="Cubical.Foundations.GroupoidLaws.html#19783" class="Bound">i</a> <a id="19785" href="Cubical.Foundations.GroupoidLaws.html#19785" class="Bound">i₁</a> <a id="19788" class="Symbol">→</a> <a id="19790" href="Cubical.Foundations.GroupoidLaws.html#19723" class="Bound">c</a> <a id="19792" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19795" href="Cubical.Foundations.GroupoidLaws.html#19783" class="Bound">i</a> <a id="19797" href="Cubical.Foundations.GroupoidLaws.html#19785" class="Bound">i₁</a><a id="19799" class="Symbol">)</a> <a id="19801" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19803" href="Cubical.Foundations.GroupoidLaws.html#19751" class="Bound">a&#39;</a>
      <a id="19812" class="Symbol">→</a> <a id="19814" class="Symbol">(</a><a id="19815" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19817" class="Symbol">→</a> <a id="19819" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19821" class="Symbol">→</a> <a id="19823" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19825" class="Symbol">→</a> <a id="19827" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19828" class="Symbol">)</a>
    <a id="19834" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="19847" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19849" href="Cubical.Foundations.GroupoidLaws.html#19849" class="Bound">p</a> <a id="19851" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19853" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19855" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="19857" class="Symbol">=</a>
       <a id="19866" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="19881" class="Symbol">(λ</a> <a id="19884" href="Cubical.Foundations.GroupoidLaws.html#19884" class="Bound">l</a> <a id="19886" class="Symbol">→</a> <a id="19888" class="Symbol">λ</a> <a id="19890" class="Symbol">{</a>
            <a id="19904" class="Symbol">(</a><a id="19905" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19907" class="Symbol">=</a> <a id="19909" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19911" class="Symbol">)</a> <a id="19913" class="Symbol">→</a> <a id="19915" href="Cubical.Foundations.GroupoidLaws.html#19849" class="Bound">p</a> <a id="19917" href="Cubical.Foundations.GroupoidLaws.html#19884" class="Bound">l</a> <a id="19919" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19921" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19934" class="Symbol">;(</a><a id="19936" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19938" class="Symbol">=</a> <a id="19940" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19942" class="Symbol">)</a> <a id="19944" class="Symbol">→</a> <a id="19946" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19948" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="19951" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19953" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19966" class="Symbol">;(</a><a id="19968" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19970" class="Symbol">=</a> <a id="19972" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19974" class="Symbol">)</a> <a id="19976" class="Symbol">→</a> <a id="19978" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19980" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19982" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19985" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19998" class="Symbol">;(</a><a id="20000" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20002" class="Symbol">=</a> <a id="20004" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20006" class="Symbol">)</a> <a id="20008" class="Symbol">→</a> <a id="20010" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20012" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20014" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="20017" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="20030" class="Symbol">;(</a><a id="20032" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="20034" class="Symbol">=</a> <a id="20036" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20038" class="Symbol">)</a> <a id="20040" class="Symbol">→</a> <a id="20042" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20044" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20046" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20048" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
           <a id="20062" class="Symbol">;(</a><a id="20064" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="20066" class="Symbol">=</a> <a id="20068" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20070" class="Symbol">)</a> <a id="20072" class="Symbol">→</a> <a id="20074" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20076" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20078" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20080" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
          <a id="20093" class="Symbol">})</a>
        <a id="20104" class="Symbol">(</a><a id="20105" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20107" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20109" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20111" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a><a id="20112" class="Symbol">)</a>



    <a id="20121" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a> <a id="20135" class="Symbol">:</a> <a id="20137" class="Symbol">_</a>
    <a id="20143" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a> <a id="20157" href="Cubical.Foundations.GroupoidLaws.html#20157" class="Bound">k</a> <a id="20159" href="Cubical.Foundations.GroupoidLaws.html#20159" class="Bound">j</a> <a id="20161" href="Cubical.Foundations.GroupoidLaws.html#20161" class="Bound">i₁</a> <a id="20164" class="Symbol">=</a>
       <a id="20173" class="Symbol">(</a><a id="20174" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="20187" class="Symbol">(</a><a id="20188" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a><a id="20200" class="Symbol">)</a>
         <a id="20211" class="Symbol">(</a><a id="20212" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="20238" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="20240" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a><a id="20241" class="Symbol">))</a> <a id="20244" href="Cubical.Foundations.GroupoidLaws.html#20157" class="Bound">k</a> <a id="20246" href="Cubical.Foundations.GroupoidLaws.html#20159" class="Bound">j</a> <a id="20248" href="Cubical.Foundations.GroupoidLaws.html#20161" class="Bound">i₁</a>


    <a id="20257" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="20265" class="Symbol">:</a> <a id="20267" class="Symbol">(</a> <a id="20269" href="Cubical.Foundations.GroupoidLaws.html#20269" class="Bound">i</a> <a id="20271" href="Cubical.Foundations.GroupoidLaws.html#20271" class="Bound">j</a> <a id="20273" class="Symbol">:</a> <a id="20275" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="20276" class="Symbol">)</a> <a id="20278" class="Symbol">→</a> <a id="20280" class="Symbol">_</a> <a id="20282" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20284" class="Symbol">_</a>
    <a id="20290" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="20298" href="Cubical.Foundations.GroupoidLaws.html#20298" class="Bound">i</a> <a id="20300" href="Cubical.Foundations.GroupoidLaws.html#20300" class="Bound">j</a> <a id="20302" href="Cubical.Foundations.GroupoidLaws.html#20302" class="Bound">i₁</a> <a id="20305" class="Symbol">=</a>
        <a id="20315" class="Symbol">(</a><a id="20316" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="20329" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="20343" class="Symbol">(</a><a id="20344" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20348" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a><a id="20361" class="Symbol">))</a> <a id="20364" href="Cubical.Foundations.GroupoidLaws.html#20298" class="Bound">i</a> <a id="20366" href="Cubical.Foundations.GroupoidLaws.html#20300" class="Bound">j</a> <a id="20368" href="Cubical.Foundations.GroupoidLaws.html#20302" class="Bound">i₁</a>

<a id="20372" class="Comment">-- misc.</a>
<a id="∙∙lCancel-fill"></a><a id="20381" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20396" class="Symbol">:</a> <a id="20398" class="Symbol">∀</a> <a id="20400" class="Symbol">{</a><a id="20401" href="Cubical.Foundations.GroupoidLaws.html#20401" class="Bound">ℓ</a><a id="20402" class="Symbol">}</a> <a id="20404" class="Symbol">{</a><a id="20405" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a> <a id="20407" class="Symbol">:</a> <a id="20409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20414" href="Cubical.Foundations.GroupoidLaws.html#20401" class="Bound">ℓ</a><a id="20415" class="Symbol">}</a> <a id="20417" class="Symbol">{</a><a id="20418" href="Cubical.Foundations.GroupoidLaws.html#20418" class="Bound">x</a> <a id="20420" href="Cubical.Foundations.GroupoidLaws.html#20420" class="Bound">y</a> <a id="20422" class="Symbol">:</a> <a id="20424" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a><a id="20425" class="Symbol">}</a>
         <a id="20436" class="Symbol">→</a> <a id="20438" class="Symbol">(</a><a id="20439" href="Cubical.Foundations.GroupoidLaws.html#20439" class="Bound">p</a> <a id="20441" class="Symbol">:</a> <a id="20443" href="Cubical.Foundations.GroupoidLaws.html#20418" class="Bound">x</a> <a id="20445" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20447" href="Cubical.Foundations.GroupoidLaws.html#20420" class="Bound">y</a><a id="20448" class="Symbol">)</a>
         <a id="20459" class="Symbol">→</a> <a id="20461" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20463" class="Symbol">→</a> <a id="20465" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20467" class="Symbol">→</a> <a id="20469" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20471" class="Symbol">→</a> <a id="20473" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a>
<a id="20475" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20490" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20492" href="Cubical.Foundations.GroupoidLaws.html#20492" class="Bound">i</a> <a id="20494" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20496" href="Cubical.Foundations.GroupoidLaws.html#20496" class="Bound">k</a> <a id="20498" class="Symbol">=</a>
  <a id="20502" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="20508" class="Symbol">(λ</a> <a id="20511" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a> <a id="20513" class="Symbol">→</a> <a id="20515" class="Symbol">λ</a> <a id="20517" class="Symbol">{</a> <a id="20519" class="Symbol">(</a><a id="20520" href="Cubical.Foundations.GroupoidLaws.html#20492" class="Bound">i</a> <a id="20522" class="Symbol">=</a> <a id="20524" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20526" class="Symbol">)</a> <a id="20528" class="Symbol">→</a> <a id="20530" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20532" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a>
                  <a id="20552" class="Symbol">;</a> <a id="20554" class="Symbol">(</a><a id="20555" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20557" class="Symbol">=</a> <a id="20559" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20561" class="Symbol">)</a> <a id="20563" class="Symbol">→</a> <a id="20565" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20567" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a>
                  <a id="20587" class="Symbol">;</a> <a id="20589" class="Symbol">(</a><a id="20590" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20592" class="Symbol">=</a> <a id="20594" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20596" class="Symbol">)</a> <a id="20598" class="Symbol">→</a> <a id="20600" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20602" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a><a id="20603" class="Symbol">})</a>
        <a id="20614" class="Symbol">(</a><a id="20615" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="20619" class="Symbol">(</a><a id="20620" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20622" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20624" class="Symbol">))</a> <a id="20627" href="Cubical.Foundations.GroupoidLaws.html#20496" class="Bound">k</a>

<a id="∙∙lCancel"></a><a id="20630" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="20640" class="Symbol">:</a> <a id="20642" class="Symbol">∀</a> <a id="20644" class="Symbol">{</a><a id="20645" href="Cubical.Foundations.GroupoidLaws.html#20645" class="Bound">ℓ</a><a id="20646" class="Symbol">}</a> <a id="20648" class="Symbol">{</a><a id="20649" href="Cubical.Foundations.GroupoidLaws.html#20649" class="Bound">A</a> <a id="20651" class="Symbol">:</a> <a id="20653" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20658" href="Cubical.Foundations.GroupoidLaws.html#20645" class="Bound">ℓ</a><a id="20659" class="Symbol">}</a> <a id="20661" class="Symbol">{</a><a id="20662" href="Cubical.Foundations.GroupoidLaws.html#20662" class="Bound">x</a> <a id="20664" href="Cubical.Foundations.GroupoidLaws.html#20664" class="Bound">y</a> <a id="20666" class="Symbol">:</a> <a id="20668" href="Cubical.Foundations.GroupoidLaws.html#20649" class="Bound">A</a><a id="20669" class="Symbol">}</a>
         <a id="20680" class="Symbol">→</a> <a id="20682" class="Symbol">(</a><a id="20683" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20685" class="Symbol">:</a> <a id="20687" href="Cubical.Foundations.GroupoidLaws.html#20662" class="Bound">x</a> <a id="20689" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20691" href="Cubical.Foundations.GroupoidLaws.html#20664" class="Bound">y</a><a id="20692" class="Symbol">)</a>
         <a id="20703" class="Symbol">→</a> <a id="20705" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20709" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20711" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="20714" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20719" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="20722" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20724" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="20731" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="20741" href="Cubical.Foundations.GroupoidLaws.html#20741" class="Bound">p</a> <a id="20743" href="Cubical.Foundations.GroupoidLaws.html#20743" class="Bound">i</a> <a id="20745" href="Cubical.Foundations.GroupoidLaws.html#20745" class="Bound">j</a> <a id="20747" class="Symbol">=</a> <a id="20749" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20764" href="Cubical.Foundations.GroupoidLaws.html#20741" class="Bound">p</a> <a id="20766" href="Cubical.Foundations.GroupoidLaws.html#20743" class="Bound">i</a> <a id="20768" href="Cubical.Foundations.GroupoidLaws.html#20745" class="Bound">j</a> <a id="20770" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.HLevels.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.HLevels</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Basic theory about h-levels/n-types:

- Basic properties of isContr, isProp and isSet (definitions are in Prelude)

- Hedberg&#39;s theorem can be found in Cubical/Relation/Nullary/Properties

-}</a>
<a id="197" class="Keyword">module</a> <a id="204" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a> <a id="232" class="Keyword">where</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="708" class="Symbol">;</a> <a id="710" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="723" class="Symbol">)</a>

<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>   <a id="788" class="Keyword">using</a> <a id="794" class="Symbol">(</a><a id="795" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="796" class="Symbol">;</a> <a id="798" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="802" class="Symbol">;</a> <a id="804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="807" class="Symbol">;</a> <a id="809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="812" class="Symbol">;</a> <a id="814" href="Cubical.Data.Nat.Properties.html#3920" class="Function">+-zero</a><a id="820" class="Symbol">;</a> <a id="822" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a><a id="828" class="Symbol">)</a>

<a id="831" class="Keyword">open</a> <a id="836" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="HLevel"></a><a id="841" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="856" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="863" class="Symbol">=</a> <a id="865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="868" class="Keyword">private</a>
  <a id="878" class="Keyword">variable</a>
    <a id="891" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="893" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a> <a id="896" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a> <a id="900" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="905" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a> <a id="911" href="Cubical.Foundations.HLevels.html#911" class="Generalizable">ℓ&#39;&#39;&#39;&#39;&#39;</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="930" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="932" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a> <a id="935" class="Symbol">:</a> <a id="937" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="942" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="948" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="950" class="Symbol">:</a> <a id="952" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="954" class="Symbol">→</a> <a id="956" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="961" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="967" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="969" class="Symbol">:</a> <a id="971" class="Symbol">(</a><a id="972" href="Cubical.Foundations.HLevels.html#972" class="Bound">x</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="977" class="Symbol">)</a> <a id="979" class="Symbol">→</a> <a id="981" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="983" href="Cubical.Foundations.HLevels.html#972" class="Bound">x</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="992" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="998" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1000" class="Symbol">:</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Foundations.HLevels.html#1011" class="Bound">y</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1017" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1024" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a> <a id="1026" href="Cubical.Foundations.HLevels.html#1011" class="Bound">y</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1035" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1041" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1043" class="Symbol">:</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1051" class="Symbol">)</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1060" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Cubical.Foundations.HLevels.html#1066" class="Bound">z</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1072" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1074" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1081" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1083" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a> <a id="1085" href="Cubical.Foundations.HLevels.html#1066" class="Bound">z</a> <a id="1087" class="Symbol">→</a> <a id="1089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1094" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1100" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="1102" class="Symbol">:</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1119" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1129" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1131" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Foundations.HLevels.html#1135" class="Bound">w</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1141" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1143" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1145" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.Foundations.HLevels.html#1149" class="Bound">v</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1155" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1157" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1159" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a> <a id="1161" href="Cubical.Foundations.HLevels.html#1135" class="Bound">w</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1171" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1177" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="1179" class="Symbol">:</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1196" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1206" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1208" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1218" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1220" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1222" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a><a id="1223" class="Symbol">)</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Foundations.HLevels.html#1226" class="Bound">v</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1232" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1234" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1236" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1238" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a><a id="1239" class="Symbol">)</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Foundations.HLevels.html#1242" class="Bound">u</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="1248" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1250" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1252" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1254" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a> <a id="1256" href="Cubical.Foundations.HLevels.html#1226" class="Bound">v</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1266" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1272" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="1274" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a> <a id="1276" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a> <a id="1278" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
    <a id="1288" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a>

<a id="isOfHLevel"></a><a id="1300" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1327" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1336" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
<a id="1338" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1349" class="Number">0</a> <a id="1351" href="Cubical.Foundations.HLevels.html#1351" class="Bound">A</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1363" href="Cubical.Foundations.HLevels.html#1351" class="Bound">A</a>
<a id="1365" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1376" class="Number">1</a> <a id="1378" href="Cubical.Foundations.HLevels.html#1378" class="Bound">A</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1389" href="Cubical.Foundations.HLevels.html#1378" class="Bound">A</a>
<a id="1391" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1412" href="Cubical.Foundations.HLevels.html#1412" class="Bound">n</a><a id="1413" class="Symbol">))</a> <a id="1416" href="Cubical.Foundations.HLevels.html#1416" class="Bound">A</a> <a id="1418" class="Symbol">=</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Foundations.HLevels.html#1421" class="Bound">x</a> <a id="1423" href="Cubical.Foundations.HLevels.html#1423" class="Bound">y</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Cubical.Foundations.HLevels.html#1416" class="Bound">A</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1448" href="Cubical.Foundations.HLevels.html#1412" class="Bound">n</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Foundations.HLevels.html#1421" class="Bound">x</a> <a id="1454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1456" href="Cubical.Foundations.HLevels.html#1423" class="Bound">y</a><a id="1457" class="Symbol">)</a>

<a id="isOfHLevelFun"></a><a id="1460" href="Cubical.Foundations.HLevels.html#1460" class="Function">isOfHLevelFun</a> <a id="1474" class="Symbol">:</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.HLevels.html#1477" class="Bound">n</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Foundations.HLevels.html#1490" class="Bound">A</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1499" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="1500" class="Symbol">}</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Cubical.Foundations.HLevels.html#1503" class="Bound">B</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1512" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="1514" class="Symbol">}</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Cubical.Foundations.HLevels.html#1517" class="Bound">f</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Cubical.Foundations.HLevels.html#1490" class="Bound">A</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.Foundations.HLevels.html#1503" class="Bound">B</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1542" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="1544" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="1546" class="Symbol">)</a>
<a id="1548" href="Cubical.Foundations.HLevels.html#1460" class="Function">isOfHLevelFun</a> <a id="1562" href="Cubical.Foundations.HLevels.html#1562" class="Bound">n</a> <a id="1564" href="Cubical.Foundations.HLevels.html#1564" class="Bound">f</a> <a id="1566" class="Symbol">=</a> <a id="1568" class="Symbol">∀</a> <a id="1570" href="Cubical.Foundations.HLevels.html#1570" class="Bound">b</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1585" href="Cubical.Foundations.HLevels.html#1562" class="Bound">n</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1594" href="Cubical.Foundations.HLevels.html#1564" class="Bound">f</a> <a id="1596" href="Cubical.Foundations.HLevels.html#1570" class="Bound">b</a><a id="1597" class="Symbol">)</a>

<a id="isOfHLevelΩ→isOfHLevel"></a><a id="1600" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1623" class="Symbol">:</a>
  <a id="1627" class="Symbol">∀</a> <a id="1629" class="Symbol">{</a><a id="1630" href="Cubical.Foundations.HLevels.html#1630" class="Bound">ℓ</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1643" href="Cubical.Foundations.HLevels.html#1630" class="Bound">ℓ</a><a id="1644" class="Symbol">}</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1652" class="Symbol">)</a>
  <a id="1656" class="Symbol">→</a> <a id="1658" class="Symbol">((</a><a id="1660" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a> <a id="1691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1693" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a><a id="1694" class="Symbol">))</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1710" class="Symbol">(</a><a id="1711" class="Number">2</a> <a id="1713" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1715" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a><a id="1716" class="Symbol">)</a> <a id="1718" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a>
<a id="1720" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1743" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1748" href="Cubical.Foundations.HLevels.html#1748" class="Bound">hΩ</a> <a id="1751" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1753" href="Cubical.Foundations.HLevels.html#1753" class="Bound">y</a> <a id="1755" class="Symbol">=</a>
  <a id="1759" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1761" class="Symbol">(λ</a> <a id="1764" href="Cubical.Foundations.HLevels.html#1764" class="Bound">y</a> <a id="1766" href="Cubical.Foundations.HLevels.html#1766" class="Bound">p</a> <a id="1768" class="Symbol">→</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Foundations.HLevels.html#1771" class="Bound">q</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1777" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1779" href="Cubical.Foundations.HLevels.html#1764" class="Bound">y</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Cubical.Foundations.HLevels.html#1766" class="Bound">p</a> <a id="1786" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1788" href="Cubical.Foundations.HLevels.html#1771" class="Bound">q</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Cubical.Foundations.HLevels.html#1748" class="Bound">hΩ</a> <a id="1795" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1797" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1801" class="Symbol">)</a>
<a id="1803" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1831" href="Cubical.Foundations.HLevels.html#1831" class="Bound">n</a><a id="1832" class="Symbol">)</a> <a id="1834" href="Cubical.Foundations.HLevels.html#1834" class="Bound">hΩ</a> <a id="1837" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1839" href="Cubical.Foundations.HLevels.html#1839" class="Bound">y</a> <a id="1841" class="Symbol">=</a>
  <a id="1845" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1847" class="Symbol">(λ</a> <a id="1850" href="Cubical.Foundations.HLevels.html#1850" class="Bound">y</a> <a id="1852" href="Cubical.Foundations.HLevels.html#1852" class="Bound">p</a> <a id="1854" class="Symbol">→</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Cubical.Foundations.HLevels.html#1857" class="Bound">q</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1865" href="Cubical.Foundations.HLevels.html#1850" class="Bound">y</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">→</a> <a id="1870" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1886" href="Cubical.Foundations.HLevels.html#1831" class="Bound">n</a><a id="1887" class="Symbol">)</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Foundations.HLevels.html#1852" class="Bound">p</a> <a id="1892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1894" href="Cubical.Foundations.HLevels.html#1857" class="Bound">q</a><a id="1895" class="Symbol">))</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Foundations.HLevels.html#1834" class="Bound">hΩ</a> <a id="1902" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1908" class="Symbol">)</a>

<a id="TypeOfHLevel"></a><a id="1911" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" href="Cubical.Foundations.HLevels.html#1928" class="Bound">ℓ</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1939" class="Symbol">→</a> <a id="1941" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1953" href="Cubical.Foundations.HLevels.html#1928" class="Bound">ℓ</a><a id="1954" class="Symbol">)</a>
<a id="1956" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="1969" href="Cubical.Foundations.HLevels.html#1969" class="Bound">ℓ</a> <a id="1971" href="Cubical.Foundations.HLevels.html#1971" class="Bound">n</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1987" href="Cubical.Foundations.HLevels.html#1969" class="Bound">ℓ</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2001" href="Cubical.Foundations.HLevels.html#1971" class="Bound">n</a><a id="2002" class="Symbol">)</a>

<a id="hProp"></a><a id="2005" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="hSet"></a><a id="2011" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="hGroupoid"></a><a id="2016" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a> <a id="h2Groupoid"></a><a id="2026" href="Cubical.Foundations.HLevels.html#2026" class="Function">h2Groupoid</a> <a id="2037" class="Symbol">:</a> <a id="2039" class="Symbol">∀</a> <a id="2041" href="Cubical.Foundations.HLevels.html#2041" class="Bound">ℓ</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="2057" href="Cubical.Foundations.HLevels.html#2041" class="Bound">ℓ</a><a id="2058" class="Symbol">)</a>
<a id="2060" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a>      <a id="2071" href="Cubical.Foundations.HLevels.html#2071" class="Bound">ℓ</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2088" href="Cubical.Foundations.HLevels.html#2071" class="Bound">ℓ</a> <a id="2090" class="Number">1</a>
<a id="2092" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a>       <a id="2103" href="Cubical.Foundations.HLevels.html#2103" class="Bound">ℓ</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2120" href="Cubical.Foundations.HLevels.html#2103" class="Bound">ℓ</a> <a id="2122" class="Number">2</a>
<a id="2124" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a>  <a id="2135" href="Cubical.Foundations.HLevels.html#2135" class="Bound">ℓ</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2152" href="Cubical.Foundations.HLevels.html#2135" class="Bound">ℓ</a> <a id="2154" class="Number">3</a>
<a id="2156" href="Cubical.Foundations.HLevels.html#2026" class="Function">h2Groupoid</a> <a id="2167" href="Cubical.Foundations.HLevels.html#2167" class="Bound">ℓ</a> <a id="2169" class="Symbol">=</a> <a id="2171" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2184" href="Cubical.Foundations.HLevels.html#2167" class="Bound">ℓ</a> <a id="2186" class="Number">4</a>

<a id="2189" class="Comment">-- lower h-levels imply higher h-levels</a>

<a id="isOfHLevelSuc"></a><a id="2230" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2272" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a> <a id="2274" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2294" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a><a id="2295" class="Symbol">)</a> <a id="2297" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2299" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2313" class="Number">0</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a>
<a id="2332" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2346" class="Number">1</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a>
<a id="2363" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2387" href="Cubical.Foundations.HLevels.html#2387" class="Bound">n</a><a id="2388" class="Symbol">))</a> <a id="2391" href="Cubical.Foundations.HLevels.html#2391" class="Bound">h</a> <a id="2393" href="Cubical.Foundations.HLevels.html#2393" class="Bound">a</a> <a id="2395" href="Cubical.Foundations.HLevels.html#2395" class="Bound">b</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2418" href="Cubical.Foundations.HLevels.html#2387" class="Bound">n</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Foundations.HLevels.html#2391" class="Bound">h</a> <a id="2424" href="Cubical.Foundations.HLevels.html#2393" class="Bound">a</a> <a id="2426" href="Cubical.Foundations.HLevels.html#2395" class="Bound">b</a><a id="2427" class="Symbol">)</a>

<a id="isSet→isGroupoid"></a><a id="2430" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2455" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="2470" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2472" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2505" class="Number">2</a>

<a id="isGroupoid→is2Groupoid"></a><a id="2508" href="Cubical.Foundations.HLevels.html#2508" class="Function">isGroupoid→is2Groupoid</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="2544" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2546" class="Symbol">→</a> <a id="2548" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="2560" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2562" href="Cubical.Foundations.HLevels.html#2508" class="Function">isGroupoid→is2Groupoid</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2601" class="Number">3</a>

<a id="isOfHLevelPlus"></a><a id="2604" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2619" class="Symbol">:</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.HLevels.html#2622" class="Bound">m</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2647" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a> <a id="2649" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Cubical.Foundations.HLevels.html#2622" class="Bound">m</a> <a id="2667" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2669" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a><a id="2670" class="Symbol">)</a> <a id="2672" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2674" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2689" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2694" href="Cubical.Foundations.HLevels.html#2694" class="Bound">hA</a> <a id="2697" class="Symbol">=</a> <a id="2699" href="Cubical.Foundations.HLevels.html#2694" class="Bound">hA</a>
<a id="2702" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2722" href="Cubical.Foundations.HLevels.html#2722" class="Bound">m</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Cubical.Foundations.HLevels.html#2725" class="Bound">hA</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2744" class="Symbol">_</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2762" href="Cubical.Foundations.HLevels.html#2722" class="Bound">m</a> <a id="2764" href="Cubical.Foundations.HLevels.html#2725" class="Bound">hA</a><a id="2766" class="Symbol">)</a>

<a id="isContr→isOfHLevel"></a><a id="2769" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2788" class="Symbol">:</a> <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Foundations.HLevels.html#2791" class="Bound">n</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2813" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2828" href="Cubical.Foundations.HLevels.html#2791" class="Bound">n</a> <a id="2830" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2832" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2851" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2856" href="Cubical.Foundations.HLevels.html#2856" class="Bound">cA</a> <a id="2859" class="Symbol">=</a> <a id="2861" href="Cubical.Foundations.HLevels.html#2856" class="Bound">cA</a>
<a id="2864" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2888" href="Cubical.Foundations.HLevels.html#2888" class="Bound">n</a><a id="2889" class="Symbol">)</a> <a id="2891" href="Cubical.Foundations.HLevels.html#2891" class="Bound">cA</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2910" class="Symbol">_</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2932" href="Cubical.Foundations.HLevels.html#2888" class="Bound">n</a> <a id="2934" href="Cubical.Foundations.HLevels.html#2891" class="Bound">cA</a><a id="2936" class="Symbol">)</a>

<a id="isProp→isOfHLevelSuc"></a><a id="2939" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2960" class="Symbol">:</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Cubical.Foundations.HLevels.html#2963" class="Bound">n</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2973" class="Symbol">)</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2984" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2986" class="Symbol">→</a> <a id="2988" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3004" href="Cubical.Foundations.HLevels.html#2963" class="Bound">n</a><a id="3005" class="Symbol">)</a> <a id="3007" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3009" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3030" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3035" href="Cubical.Foundations.HLevels.html#3035" class="Bound">pA</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Cubical.Foundations.HLevels.html#3035" class="Bound">pA</a>
<a id="3043" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3069" href="Cubical.Foundations.HLevels.html#3069" class="Bound">n</a><a id="3070" class="Symbol">)</a> <a id="3072" href="Cubical.Foundations.HLevels.html#3072" class="Bound">pA</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="3091" class="Symbol">_</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3115" href="Cubical.Foundations.HLevels.html#3069" class="Bound">n</a> <a id="3117" href="Cubical.Foundations.HLevels.html#3072" class="Bound">pA</a><a id="3119" class="Symbol">)</a>

<a id="isOfHLevelPlus&#39;"></a><a id="3122" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3138" class="Symbol">:</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3166" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3168" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3188" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a><a id="3189" class="Symbol">)</a> <a id="3191" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3193" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3209" class="Symbol">{</a><a id="3210" class="Argument">n</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Cubical.Foundations.HLevels.html#3214" class="Bound">n</a><a id="3215" class="Symbol">}</a> <a id="3217" class="Number">0</a> <a id="3219" class="Symbol">=</a> <a id="3221" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="3240" href="Cubical.Foundations.HLevels.html#3214" class="Bound">n</a>
<a id="3242" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3258" class="Symbol">{</a><a id="3259" class="Argument">n</a> <a id="3261" class="Symbol">=</a> <a id="3263" href="Cubical.Foundations.HLevels.html#3263" class="Bound">n</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Number">1</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3291" href="Cubical.Foundations.HLevels.html#3263" class="Bound">n</a>
<a id="3293" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3309" class="Symbol">{</a><a id="3310" class="Argument">n</a> <a id="3312" class="Symbol">=</a> <a id="3314" href="Cubical.Foundations.HLevels.html#3314" class="Bound">n</a><a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3327" href="Cubical.Foundations.HLevels.html#3327" class="Bound">m</a><a id="3328" class="Symbol">))</a> <a id="3331" href="Cubical.Foundations.HLevels.html#3331" class="Bound">hA</a> <a id="3334" href="Cubical.Foundations.HLevels.html#3334" class="Bound">a₀</a> <a id="3337" href="Cubical.Foundations.HLevels.html#3337" class="Bound">a₁</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3363" href="Cubical.Foundations.HLevels.html#3327" class="Bound">m</a><a id="3364" class="Symbol">)</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Cubical.Foundations.HLevels.html#3331" class="Bound">hA</a> <a id="3370" href="Cubical.Foundations.HLevels.html#3334" class="Bound">a₀</a> <a id="3373" href="Cubical.Foundations.HLevels.html#3337" class="Bound">a₁</a><a id="3375" class="Symbol">)</a>

<a id="3378" class="Comment">-- When proving a type has h-level n+1, we can assume it is inhabited.</a>
<a id="3449" class="Comment">-- To prove a type is a proposition, it suffices to prove it is contractible if inhabited</a>

<a id="isOfHLevelSucIfInhabited→isOfHLevelSuc"></a><a id="3540" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3579" class="Symbol">:</a> <a id="3581" class="Symbol">∀</a> <a id="3583" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a>
  <a id="3587" class="Symbol">→</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3610" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a><a id="3611" class="Symbol">)</a> <a id="3613" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3614" class="Symbol">)</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3634" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a><a id="3635" class="Symbol">)</a> <a id="3637" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3639" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3678" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3683" href="Cubical.Foundations.HLevels.html#3683" class="Bound">hA</a> <a id="3686" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Cubical.Foundations.HLevels.html#3683" class="Bound">hA</a> <a id="3693" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a> <a id="3695" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a>
<a id="3697" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3741" href="Cubical.Foundations.HLevels.html#3741" class="Bound">n</a><a id="3742" class="Symbol">)</a> <a id="3744" href="Cubical.Foundations.HLevels.html#3744" class="Bound">hA</a> <a id="3747" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a> <a id="3749" class="Symbol">=</a> <a id="3751" href="Cubical.Foundations.HLevels.html#3744" class="Bound">hA</a> <a id="3754" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a> <a id="3756" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a>

<a id="isContrIfInhabited→isProp"></a><a id="3759" href="Cubical.Foundations.HLevels.html#3759" class="Function">isContrIfInhabited→isProp</a> <a id="3785" class="Symbol">:</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3800" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3812" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3814" href="Cubical.Foundations.HLevels.html#3759" class="Function">isContrIfInhabited→isProp</a> <a id="3840" href="Cubical.Foundations.HLevels.html#3840" class="Bound">hA</a> <a id="3843" class="Symbol">=</a>
  <a id="3847" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3886" class="Number">0</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="3904" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3906" href="Cubical.Foundations.HLevels.html#3840" class="Bound">hA</a><a id="3908" class="Symbol">)</a>

<a id="3911" class="Comment">-- hlevel of path types</a>

<a id="isProp→isContrPath"></a><a id="3936" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="3955" class="Symbol">:</a> <a id="3957" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3964" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3966" class="Symbol">→</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.HLevels.html#3969" class="Bound">x</a> <a id="3971" href="Cubical.Foundations.HLevels.html#3971" class="Bound">y</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3976" class="Symbol">)</a> <a id="3978" class="Symbol">→</a> <a id="3980" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Cubical.Foundations.HLevels.html#3969" class="Bound">x</a> <a id="3991" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3993" href="Cubical.Foundations.HLevels.html#3971" class="Bound">y</a><a id="3994" class="Symbol">)</a>
<a id="3996" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="4015" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4017" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4019" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4025" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4027" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4029" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4031" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="4044" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4046" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4048" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4050" class="Symbol">_</a>

<a id="isContr→isContrPath"></a><a id="4053" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4073" class="Symbol">:</a> <a id="4075" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4083" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4085" class="Symbol">→</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Foundations.HLevels.html#4088" class="Bound">x</a> <a id="4090" href="Cubical.Foundations.HLevels.html#4090" class="Bound">y</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Foundations.HLevels.html#4088" class="Bound">x</a> <a id="4110" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4112" href="Cubical.Foundations.HLevels.html#4090" class="Bound">y</a><a id="4113" class="Symbol">)</a>
<a id="4115" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4135" href="Cubical.Foundations.HLevels.html#4135" class="Bound">cA</a> <a id="4138" class="Symbol">=</a> <a id="4140" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="4175" href="Cubical.Foundations.HLevels.html#4135" class="Bound">cA</a><a id="4177" class="Symbol">)</a>

<a id="isOfHLevelPath&#39;"></a><a id="4180" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4196" class="Symbol">:</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4229" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a><a id="4230" class="Symbol">)</a> <a id="4232" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4234" class="Symbol">→</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Foundations.HLevels.html#4237" class="Bound">x</a> <a id="4239" href="Cubical.Foundations.HLevels.html#4239" class="Bound">y</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4244" class="Symbol">)</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4259" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Cubical.Foundations.HLevels.html#4237" class="Bound">x</a> <a id="4264" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4266" href="Cubical.Foundations.HLevels.html#4239" class="Bound">y</a><a id="4267" class="Symbol">)</a>
<a id="4269" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4285" class="Number">0</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a>
<a id="4308" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4329" href="Cubical.Foundations.HLevels.html#4329" class="Bound">n</a><a id="4330" class="Symbol">)</a> <a id="4332" href="Cubical.Foundations.HLevels.html#4332" class="Bound">h</a> <a id="4334" href="Cubical.Foundations.HLevels.html#4334" class="Bound">x</a> <a id="4336" href="Cubical.Foundations.HLevels.html#4336" class="Bound">y</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Cubical.Foundations.HLevels.html#4332" class="Bound">h</a> <a id="4342" href="Cubical.Foundations.HLevels.html#4334" class="Bound">x</a> <a id="4344" href="Cubical.Foundations.HLevels.html#4336" class="Bound">y</a>

<a id="isOfHLevelPath&#39;⁻"></a><a id="4347" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4364" class="Symbol">:</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4377" class="Symbol">)</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">((</a><a id="4383" href="Cubical.Foundations.HLevels.html#4383" class="Bound">x</a> <a id="4385" href="Cubical.Foundations.HLevels.html#4385" class="Bound">y</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4405" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a> <a id="4407" class="Symbol">(</a><a id="4408" href="Cubical.Foundations.HLevels.html#4383" class="Bound">x</a> <a id="4410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4412" href="Cubical.Foundations.HLevels.html#4385" class="Bound">y</a><a id="4413" class="Symbol">))</a> <a id="4416" class="Symbol">→</a> <a id="4418" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4434" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a><a id="4435" class="Symbol">)</a> <a id="4437" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="4439" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4461" href="Cubical.Foundations.HLevels.html#4461" class="Bound">h</a> <a id="4463" href="Cubical.Foundations.HLevels.html#4463" class="Bound">x</a> <a id="4465" href="Cubical.Foundations.HLevels.html#4465" class="Bound">y</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Foundations.HLevels.html#4461" class="Bound">h</a> <a id="4471" href="Cubical.Foundations.HLevels.html#4463" class="Bound">x</a> <a id="4473" href="Cubical.Foundations.HLevels.html#4465" class="Bound">y</a> <a id="4475" class="Symbol">.</a><a id="4476" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="4480" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4502" href="Cubical.Foundations.HLevels.html#4502" class="Bound">n</a><a id="4503" class="Symbol">)</a> <a id="4505" href="Cubical.Foundations.HLevels.html#4505" class="Bound">h</a> <a id="4507" class="Symbol">=</a> <a id="4509" href="Cubical.Foundations.HLevels.html#4505" class="Bound">h</a>

<a id="isOfHLevelPath"></a><a id="4512" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4540" class="Symbol">)</a> <a id="4542" class="Symbol">→</a> <a id="4544" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4555" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4557" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4559" class="Symbol">→</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Cubical.Foundations.HLevels.html#4562" class="Bound">x</a> <a id="4564" href="Cubical.Foundations.HLevels.html#4564" class="Bound">y</a> <a id="4566" class="Symbol">:</a> <a id="4568" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">→</a> <a id="4573" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4584" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.HLevels.html#4562" class="Bound">x</a> <a id="4589" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4591" href="Cubical.Foundations.HLevels.html#4564" class="Bound">y</a><a id="4592" class="Symbol">)</a>
<a id="4594" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4609" class="Number">0</a> <a id="4611" href="Cubical.Foundations.HLevels.html#4611" class="Bound">h</a> <a id="4613" href="Cubical.Foundations.HLevels.html#4613" class="Bound">x</a> <a id="4615" href="Cubical.Foundations.HLevels.html#4615" class="Bound">y</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4639" href="Cubical.Foundations.HLevels.html#4611" class="Bound">h</a> <a id="4641" href="Cubical.Foundations.HLevels.html#4613" class="Bound">x</a> <a id="4643" href="Cubical.Foundations.HLevels.html#4615" class="Bound">y</a>
<a id="4645" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4665" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a><a id="4666" class="Symbol">)</a> <a id="4668" href="Cubical.Foundations.HLevels.html#4668" class="Bound">h</a> <a id="4670" href="Cubical.Foundations.HLevels.html#4670" class="Bound">x</a> <a id="4672" href="Cubical.Foundations.HLevels.html#4672" class="Bound">y</a> <a id="4674" class="Symbol">=</a> <a id="4676" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="4690" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a> <a id="4692" class="Symbol">(</a><a id="4693" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4709" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a> <a id="4711" href="Cubical.Foundations.HLevels.html#4668" class="Bound">h</a> <a id="4713" href="Cubical.Foundations.HLevels.html#4670" class="Bound">x</a> <a id="4715" href="Cubical.Foundations.HLevels.html#4672" class="Bound">y</a><a id="4716" class="Symbol">)</a>

<a id="4719" class="Comment">-- h-level of isOfHLevel</a>

<a id="isPropIsOfHLevel"></a><a id="4745" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4762" class="Symbol">:</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Cubical.Foundations.HLevels.html#4765" class="Bound">n</a> <a id="4767" class="Symbol">:</a> <a id="4769" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4775" class="Symbol">)</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4798" href="Cubical.Foundations.HLevels.html#4765" class="Bound">n</a> <a id="4800" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4801" class="Symbol">)</a>
<a id="4803" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4820" class="Number">0</a> <a id="4822" class="Symbol">=</a> <a id="4824" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>
<a id="4838" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4855" class="Number">1</a> <a id="4857" class="Symbol">=</a> <a id="4859" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a>
<a id="4872" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4899" href="Cubical.Foundations.HLevels.html#4899" class="Bound">n</a><a id="4900" class="Symbol">))</a> <a id="4903" href="Cubical.Foundations.HLevels.html#4903" class="Bound">f</a> <a id="4905" href="Cubical.Foundations.HLevels.html#4905" class="Bound">g</a> <a id="4907" href="Cubical.Foundations.HLevels.html#4907" class="Bound">i</a> <a id="4909" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4911" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a> <a id="4913" class="Symbol">=</a>
  <a id="4917" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4939" href="Cubical.Foundations.HLevels.html#4899" class="Bound">n</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Cubical.Foundations.HLevels.html#4903" class="Bound">f</a> <a id="4945" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4947" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a><a id="4948" class="Symbol">)</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Cubical.Foundations.HLevels.html#4905" class="Bound">g</a> <a id="4953" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4955" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a><a id="4956" class="Symbol">)</a> <a id="4958" href="Cubical.Foundations.HLevels.html#4907" class="Bound">i</a>

<a id="isPropIsSet"></a><a id="4961" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4989" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4990" class="Symbol">)</a>
<a id="4992" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a> <a id="5004" class="Symbol">=</a> <a id="5006" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5023" class="Number">2</a>

<a id="isPropIsGroupoid"></a><a id="5026" href="Cubical.Foundations.HLevels.html#5026" class="Function">isPropIsGroupoid</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="5064" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5065" class="Symbol">)</a>
<a id="5067" href="Cubical.Foundations.HLevels.html#5026" class="Function">isPropIsGroupoid</a> <a id="5084" class="Symbol">=</a> <a id="5086" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5103" class="Number">3</a>

<a id="isPropIs2Groupoid"></a><a id="5106" href="Cubical.Foundations.HLevels.html#5106" class="Function">isPropIs2Groupoid</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5133" class="Symbol">(</a><a id="5134" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="5146" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5147" class="Symbol">)</a>
<a id="5149" href="Cubical.Foundations.HLevels.html#5106" class="Function">isPropIs2Groupoid</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5186" class="Number">4</a>

<a id="TypeOfHLevel≡"></a><a id="5189" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="5203" class="Symbol">:</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Foundations.HLevels.html#5206" class="Bound">n</a> <a id="5208" class="Symbol">:</a> <a id="5210" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">{</a><a id="5219" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5221" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="5238" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="5240" href="Cubical.Foundations.HLevels.html#5206" class="Bound">n</a><a id="5241" class="Symbol">}</a> <a id="5243" class="Symbol">→</a> <a id="5245" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5247" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5249" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5251" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5253" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5255" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a> <a id="5257" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5265" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a>
<a id="5267" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="5281" href="Cubical.Foundations.HLevels.html#5281" class="Bound">n</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5292" class="Symbol">(λ</a> <a id="5295" href="Cubical.Foundations.HLevels.html#5295" class="Bound">_</a> <a id="5297" class="Symbol">→</a> <a id="5299" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5316" href="Cubical.Foundations.HLevels.html#5281" class="Bound">n</a><a id="5317" class="Symbol">)</a>

<a id="5320" class="Comment">-- hlevels are preserved by retracts (and consequently equivalences)</a>

<a id="isContrRetract"></a><a id="5390" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a>
  <a id="5407" class="Symbol">:</a> <a id="5409" class="Symbol">∀</a> <a id="5411" class="Symbol">{</a><a id="5412" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a> <a id="5414" class="Symbol">:</a> <a id="5416" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5421" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="5422" class="Symbol">}</a>
  <a id="5426" class="Symbol">→</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Cubical.Foundations.HLevels.html#5429" class="Bound">f</a> <a id="5431" class="Symbol">:</a> <a id="5433" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a><a id="5438" class="Symbol">)</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Cubical.Foundations.HLevels.html#5441" class="Bound">g</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5450" class="Symbol">)</a>
  <a id="5454" class="Symbol">→</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Cubical.Foundations.HLevels.html#5457" class="Bound">h</a> <a id="5459" class="Symbol">:</a> <a id="5461" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5469" href="Cubical.Foundations.HLevels.html#5429" class="Bound">f</a> <a id="5471" href="Cubical.Foundations.HLevels.html#5441" class="Bound">g</a><a id="5472" class="Symbol">)</a>
  <a id="5476" class="Symbol">→</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Foundations.HLevels.html#5479" class="Bound">v</a> <a id="5481" class="Symbol">:</a> <a id="5483" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5491" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a><a id="5492" class="Symbol">)</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5504" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="5506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="5526" href="Cubical.Foundations.HLevels.html#5526" class="Bound">f</a> <a id="5528" href="Cubical.Foundations.HLevels.html#5528" class="Bound">g</a> <a id="5530" href="Cubical.Foundations.HLevels.html#5530" class="Bound">h</a> <a id="5532" class="Symbol">(</a><a id="5533" href="Cubical.Foundations.HLevels.html#5533" class="Bound">b</a> <a id="5535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5537" href="Cubical.Foundations.HLevels.html#5537" class="Bound">p</a><a id="5538" class="Symbol">))</a> <a id="5541" class="Symbol">=</a> <a id="5543" href="Cubical.Foundations.HLevels.html#5528" class="Bound">g</a> <a id="5545" href="Cubical.Foundations.HLevels.html#5533" class="Bound">b</a>
<a id="5547" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="5567" href="Cubical.Foundations.HLevels.html#5567" class="Bound">f</a> <a id="5569" href="Cubical.Foundations.HLevels.html#5569" class="Bound">g</a> <a id="5571" href="Cubical.Foundations.HLevels.html#5571" class="Bound">h</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Cubical.Foundations.HLevels.html#5574" class="Bound">b</a> <a id="5576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5578" href="Cubical.Foundations.HLevels.html#5578" class="Bound">p</a><a id="5579" class="Symbol">))</a> <a id="5582" href="Cubical.Foundations.HLevels.html#5582" class="Bound">x</a> <a id="5584" class="Symbol">=</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5592" href="Cubical.Foundations.HLevels.html#5569" class="Bound">g</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Foundations.HLevels.html#5578" class="Bound">p</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Cubical.Foundations.HLevels.html#5567" class="Bound">f</a> <a id="5600" href="Cubical.Foundations.HLevels.html#5582" class="Bound">x</a><a id="5601" class="Symbol">)))</a> <a id="5605" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5607" class="Symbol">(</a><a id="5608" href="Cubical.Foundations.HLevels.html#5571" class="Bound">h</a> <a id="5610" href="Cubical.Foundations.HLevels.html#5582" class="Bound">x</a><a id="5611" class="Symbol">)</a>

<a id="isPropRetract"></a><a id="5614" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
  <a id="5630" class="Symbol">:</a> <a id="5632" class="Symbol">{</a><a id="5633" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a> <a id="5635" class="Symbol">:</a> <a id="5637" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5642" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="5643" class="Symbol">}</a>
  <a id="5647" class="Symbol">(</a><a id="5648" href="Cubical.Foundations.HLevels.html#5648" class="Bound">f</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="5654" class="Symbol">→</a> <a id="5656" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a><a id="5657" class="Symbol">)</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Cubical.Foundations.HLevels.html#5660" class="Bound">g</a> <a id="5662" class="Symbol">:</a> <a id="5664" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a> <a id="5666" class="Symbol">→</a> <a id="5668" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5669" class="Symbol">)</a>
  <a id="5673" class="Symbol">(</a><a id="5674" href="Cubical.Foundations.HLevels.html#5674" class="Bound">h</a> <a id="5676" class="Symbol">:</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Cubical.Foundations.HLevels.html#5679" class="Bound">x</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5684" class="Symbol">)</a> <a id="5686" class="Symbol">→</a> <a id="5688" href="Cubical.Foundations.HLevels.html#5660" class="Bound">g</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Foundations.HLevels.html#5648" class="Bound">f</a> <a id="5693" href="Cubical.Foundations.HLevels.html#5679" class="Bound">x</a><a id="5694" class="Symbol">)</a> <a id="5696" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5698" href="Cubical.Foundations.HLevels.html#5679" class="Bound">x</a><a id="5699" class="Symbol">)</a>
  <a id="5703" class="Symbol">→</a> <a id="5705" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5712" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a> <a id="5714" class="Symbol">→</a> <a id="5716" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5723" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="5725" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a> <a id="5739" href="Cubical.Foundations.HLevels.html#5739" class="Bound">f</a> <a id="5741" href="Cubical.Foundations.HLevels.html#5741" class="Bound">g</a> <a id="5743" href="Cubical.Foundations.HLevels.html#5743" class="Bound">h</a> <a id="5745" href="Cubical.Foundations.HLevels.html#5745" class="Bound">p</a> <a id="5747" href="Cubical.Foundations.HLevels.html#5747" class="Bound">x</a> <a id="5749" href="Cubical.Foundations.HLevels.html#5749" class="Bound">y</a> <a id="5751" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a> <a id="5753" class="Symbol">=</a>
  <a id="5757" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="5767" class="Symbol">(λ</a> <a id="5770" href="Cubical.Foundations.HLevels.html#5770" class="Bound">j</a> <a id="5772" class="Symbol">→</a> <a id="5774" class="Symbol">λ</a>
      <a id="5782" class="Symbol">{</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a> <a id="5787" class="Symbol">=</a> <a id="5789" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Cubical.Foundations.HLevels.html#5743" class="Bound">h</a> <a id="5797" href="Cubical.Foundations.HLevels.html#5747" class="Bound">x</a> <a id="5799" href="Cubical.Foundations.HLevels.html#5770" class="Bound">j</a>
      <a id="5807" class="Symbol">;</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a> <a id="5812" class="Symbol">=</a> <a id="5814" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5816" class="Symbol">)</a> <a id="5818" class="Symbol">→</a> <a id="5820" href="Cubical.Foundations.HLevels.html#5743" class="Bound">h</a> <a id="5822" href="Cubical.Foundations.HLevels.html#5749" class="Bound">y</a> <a id="5824" href="Cubical.Foundations.HLevels.html#5770" class="Bound">j</a><a id="5825" class="Symbol">})</a>
    <a id="5832" class="Symbol">(</a><a id="5833" href="Cubical.Foundations.HLevels.html#5741" class="Bound">g</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Cubical.Foundations.HLevels.html#5745" class="Bound">p</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Cubical.Foundations.HLevels.html#5739" class="Bound">f</a> <a id="5841" href="Cubical.Foundations.HLevels.html#5747" class="Bound">x</a><a id="5842" class="Symbol">)</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Foundations.HLevels.html#5739" class="Bound">f</a> <a id="5847" href="Cubical.Foundations.HLevels.html#5749" class="Bound">y</a><a id="5848" class="Symbol">)</a> <a id="5850" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a><a id="5851" class="Symbol">))</a>

<a id="isSetRetract"></a><a id="5855" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a>
  <a id="5870" class="Symbol">:</a> <a id="5872" class="Symbol">{</a><a id="5873" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a> <a id="5875" class="Symbol">:</a> <a id="5877" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5882" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="5883" class="Symbol">}</a>
  <a id="5887" class="Symbol">(</a><a id="5888" href="Cubical.Foundations.HLevels.html#5888" class="Bound">f</a> <a id="5890" class="Symbol">:</a> <a id="5892" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="5894" class="Symbol">→</a> <a id="5896" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a><a id="5897" class="Symbol">)</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Cubical.Foundations.HLevels.html#5900" class="Bound">g</a> <a id="5902" class="Symbol">:</a> <a id="5904" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a> <a id="5906" class="Symbol">→</a> <a id="5908" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5909" class="Symbol">)</a>
  <a id="5913" class="Symbol">(</a><a id="5914" href="Cubical.Foundations.HLevels.html#5914" class="Bound">h</a> <a id="5916" class="Symbol">:</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Cubical.Foundations.HLevels.html#5919" class="Bound">x</a> <a id="5921" class="Symbol">:</a> <a id="5923" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5924" class="Symbol">)</a> <a id="5926" class="Symbol">→</a> <a id="5928" href="Cubical.Foundations.HLevels.html#5900" class="Bound">g</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Cubical.Foundations.HLevels.html#5888" class="Bound">f</a> <a id="5933" href="Cubical.Foundations.HLevels.html#5919" class="Bound">x</a><a id="5934" class="Symbol">)</a> <a id="5936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5938" href="Cubical.Foundations.HLevels.html#5919" class="Bound">x</a><a id="5939" class="Symbol">)</a>
  <a id="5943" class="Symbol">→</a> <a id="5945" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5951" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a> <a id="5953" class="Symbol">→</a> <a id="5955" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5961" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="5963" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a> <a id="5976" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="5978" href="Cubical.Foundations.HLevels.html#5978" class="Bound">g</a> <a id="5980" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="5982" href="Cubical.Foundations.HLevels.html#5982" class="Bound">set</a> <a id="5986" href="Cubical.Foundations.HLevels.html#5986" class="Bound">x</a> <a id="5988" href="Cubical.Foundations.HLevels.html#5988" class="Bound">y</a> <a id="5990" href="Cubical.Foundations.HLevels.html#5990" class="Bound">p</a> <a id="5992" href="Cubical.Foundations.HLevels.html#5992" class="Bound">q</a> <a id="5994" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="5996" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a> <a id="5998" class="Symbol">=</a>
  <a id="6002" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6008" class="Symbol">(λ</a> <a id="6011" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a> <a id="6013" class="Symbol">→</a> <a id="6015" class="Symbol">λ</a> <a id="6017" class="Symbol">{</a> <a id="6019" class="Symbol">(</a><a id="6020" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="6022" class="Symbol">=</a> <a id="6024" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6026" class="Symbol">)</a> <a id="6028" class="Symbol">→</a> <a id="6030" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Cubical.Foundations.HLevels.html#5990" class="Bound">p</a> <a id="6035" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a><a id="6036" class="Symbol">)</a> <a id="6038" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a>
                 <a id="6057" class="Symbol">;</a> <a id="6059" class="Symbol">(</a><a id="6060" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="6062" class="Symbol">=</a> <a id="6064" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6066" class="Symbol">)</a> <a id="6068" class="Symbol">→</a> <a id="6070" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6072" class="Symbol">(</a><a id="6073" href="Cubical.Foundations.HLevels.html#5992" class="Bound">q</a> <a id="6075" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a><a id="6076" class="Symbol">)</a> <a id="6078" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a>
                 <a id="6097" class="Symbol">;</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6106" class="Symbol">)</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6112" href="Cubical.Foundations.HLevels.html#5986" class="Bound">x</a> <a id="6114" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a>
                 <a id="6133" class="Symbol">;</a> <a id="6135" class="Symbol">(</a><a id="6136" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a> <a id="6138" class="Symbol">=</a> <a id="6140" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6142" class="Symbol">)</a> <a id="6144" class="Symbol">→</a> <a id="6146" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6148" href="Cubical.Foundations.HLevels.html#5988" class="Bound">y</a> <a id="6150" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a><a id="6151" class="Symbol">})</a>
        <a id="6162" class="Symbol">(</a><a id="6163" href="Cubical.Foundations.HLevels.html#5978" class="Bound">g</a> <a id="6165" class="Symbol">(</a><a id="6166" href="Cubical.Foundations.HLevels.html#5982" class="Bound">set</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6173" href="Cubical.Foundations.HLevels.html#5986" class="Bound">x</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6179" href="Cubical.Foundations.HLevels.html#5988" class="Bound">y</a><a id="6180" class="Symbol">)</a>
                <a id="6198" class="Symbol">(</a><a id="6199" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6204" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6206" href="Cubical.Foundations.HLevels.html#5990" class="Bound">p</a><a id="6207" class="Symbol">)</a> <a id="6209" class="Symbol">(</a><a id="6210" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6215" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6217" href="Cubical.Foundations.HLevels.html#5992" class="Bound">q</a><a id="6218" class="Symbol">)</a> <a id="6220" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="6222" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a><a id="6223" class="Symbol">))</a>

<a id="isGroupoidRetract"></a><a id="6227" href="Cubical.Foundations.HLevels.html#6227" class="Function">isGroupoidRetract</a>
  <a id="6247" class="Symbol">:</a> <a id="6249" class="Symbol">{</a><a id="6250" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a> <a id="6252" class="Symbol">:</a> <a id="6254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6259" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="6260" class="Symbol">}</a>
  <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.HLevels.html#6265" class="Bound">f</a> <a id="6267" class="Symbol">:</a> <a id="6269" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a><a id="6274" class="Symbol">)</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Cubical.Foundations.HLevels.html#6277" class="Bound">g</a> <a id="6279" class="Symbol">:</a> <a id="6281" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6286" class="Symbol">)</a>
  <a id="6290" class="Symbol">(</a><a id="6291" href="Cubical.Foundations.HLevels.html#6291" class="Bound">h</a> <a id="6293" class="Symbol">:</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Cubical.Foundations.HLevels.html#6296" class="Bound">x</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6301" class="Symbol">)</a> <a id="6303" class="Symbol">→</a> <a id="6305" href="Cubical.Foundations.HLevels.html#6277" class="Bound">g</a> <a id="6307" class="Symbol">(</a><a id="6308" href="Cubical.Foundations.HLevels.html#6265" class="Bound">f</a> <a id="6310" href="Cubical.Foundations.HLevels.html#6296" class="Bound">x</a><a id="6311" class="Symbol">)</a> <a id="6313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6315" href="Cubical.Foundations.HLevels.html#6296" class="Bound">x</a><a id="6316" class="Symbol">)</a>
  <a id="6320" class="Symbol">→</a> <a id="6322" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="6333" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a> <a id="6335" class="Symbol">→</a> <a id="6337" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="6348" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="6350" href="Cubical.Foundations.HLevels.html#6227" class="Function">isGroupoidRetract</a> <a id="6368" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6370" href="Cubical.Foundations.HLevels.html#6370" class="Bound">g</a> <a id="6372" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6374" href="Cubical.Foundations.HLevels.html#6374" class="Bound">grp</a> <a id="6378" href="Cubical.Foundations.HLevels.html#6378" class="Bound">x</a> <a id="6380" href="Cubical.Foundations.HLevels.html#6380" class="Bound">y</a> <a id="6382" href="Cubical.Foundations.HLevels.html#6382" class="Bound">p</a> <a id="6384" href="Cubical.Foundations.HLevels.html#6384" class="Bound">q</a> <a id="6386" href="Cubical.Foundations.HLevels.html#6386" class="Bound">P</a> <a id="6388" href="Cubical.Foundations.HLevels.html#6388" class="Bound">Q</a> <a id="6390" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6392" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6394" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a> <a id="6396" class="Symbol">=</a>
  <a id="6400" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6406" class="Symbol">((λ</a> <a id="6410" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a> <a id="6412" class="Symbol">→</a> <a id="6414" class="Symbol">λ</a> <a id="6416" class="Symbol">{</a> <a id="6418" class="Symbol">(</a><a id="6419" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6421" class="Symbol">=</a> <a id="6423" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6425" class="Symbol">)</a> <a id="6427" class="Symbol">→</a> <a id="6429" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Cubical.Foundations.HLevels.html#6386" class="Bound">P</a> <a id="6434" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6436" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6437" class="Symbol">)</a> <a id="6439" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6459" class="Symbol">;</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6464" class="Symbol">=</a> <a id="6466" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6468" class="Symbol">)</a> <a id="6470" class="Symbol">→</a> <a id="6472" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6474" class="Symbol">(</a><a id="6475" href="Cubical.Foundations.HLevels.html#6388" class="Bound">Q</a> <a id="6477" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6479" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6480" class="Symbol">)</a> <a id="6482" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6502" class="Symbol">;</a> <a id="6504" class="Symbol">(</a><a id="6505" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6507" class="Symbol">=</a> <a id="6509" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6511" class="Symbol">)</a> <a id="6513" class="Symbol">→</a> <a id="6515" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6517" class="Symbol">(</a><a id="6518" href="Cubical.Foundations.HLevels.html#6382" class="Bound">p</a> <a id="6520" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6521" class="Symbol">)</a> <a id="6523" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6543" class="Symbol">;</a> <a id="6545" class="Symbol">(</a><a id="6546" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6548" class="Symbol">=</a> <a id="6550" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6552" class="Symbol">)</a> <a id="6554" class="Symbol">→</a> <a id="6556" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Foundations.HLevels.html#6384" class="Bound">q</a> <a id="6561" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6562" class="Symbol">)</a> <a id="6564" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6584" class="Symbol">;</a> <a id="6586" class="Symbol">(</a><a id="6587" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a> <a id="6589" class="Symbol">=</a> <a id="6591" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6593" class="Symbol">)</a> <a id="6595" class="Symbol">→</a> <a id="6597" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6599" href="Cubical.Foundations.HLevels.html#6378" class="Bound">x</a> <a id="6601" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6621" class="Symbol">;</a> <a id="6623" class="Symbol">(</a><a id="6624" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a> <a id="6626" class="Symbol">=</a> <a id="6628" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6630" class="Symbol">)</a> <a id="6632" class="Symbol">→</a> <a id="6634" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6636" href="Cubical.Foundations.HLevels.html#6380" class="Bound">y</a> <a id="6638" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a><a id="6639" class="Symbol">}))</a>
       <a id="6650" class="Symbol">(</a><a id="6651" href="Cubical.Foundations.HLevels.html#6370" class="Bound">g</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Cubical.Foundations.HLevels.html#6374" class="Bound">grp</a> <a id="6658" class="Symbol">(</a><a id="6659" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6661" href="Cubical.Foundations.HLevels.html#6378" class="Bound">x</a><a id="6662" class="Symbol">)</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6667" href="Cubical.Foundations.HLevels.html#6380" class="Bound">y</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">(</a><a id="6671" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6676" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6678" href="Cubical.Foundations.HLevels.html#6382" class="Bound">p</a><a id="6679" class="Symbol">)</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6687" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6689" href="Cubical.Foundations.HLevels.html#6384" class="Bound">q</a><a id="6690" class="Symbol">)</a>
                           <a id="6719" class="Symbol">(</a><a id="6720" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6725" class="Symbol">(</a><a id="6726" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6731" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a><a id="6732" class="Symbol">)</a> <a id="6734" href="Cubical.Foundations.HLevels.html#6386" class="Bound">P</a><a id="6735" class="Symbol">)</a> <a id="6737" class="Symbol">(</a><a id="6738" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6749" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a><a id="6750" class="Symbol">)</a> <a id="6752" href="Cubical.Foundations.HLevels.html#6388" class="Bound">Q</a><a id="6753" class="Symbol">)</a> <a id="6755" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6757" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6759" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6760" class="Symbol">))</a>

<a id="is2GroupoidRetract"></a><a id="6764" href="Cubical.Foundations.HLevels.html#6764" class="Function">is2GroupoidRetract</a>
  <a id="6785" class="Symbol">:</a> <a id="6787" class="Symbol">{</a><a id="6788" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a> <a id="6790" class="Symbol">:</a> <a id="6792" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6797" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="6798" class="Symbol">}</a>
  <a id="6802" class="Symbol">(</a><a id="6803" href="Cubical.Foundations.HLevels.html#6803" class="Bound">f</a> <a id="6805" class="Symbol">:</a> <a id="6807" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="6809" class="Symbol">→</a> <a id="6811" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a><a id="6812" class="Symbol">)</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Cubical.Foundations.HLevels.html#6815" class="Bound">g</a> <a id="6817" class="Symbol">:</a> <a id="6819" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a> <a id="6821" class="Symbol">→</a> <a id="6823" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6824" class="Symbol">)</a>
  <a id="6828" class="Symbol">(</a><a id="6829" href="Cubical.Foundations.HLevels.html#6829" class="Bound">h</a> <a id="6831" class="Symbol">:</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Cubical.Foundations.HLevels.html#6834" class="Bound">x</a> <a id="6836" class="Symbol">:</a> <a id="6838" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6839" class="Symbol">)</a> <a id="6841" class="Symbol">→</a> <a id="6843" href="Cubical.Foundations.HLevels.html#6815" class="Bound">g</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Cubical.Foundations.HLevels.html#6803" class="Bound">f</a> <a id="6848" href="Cubical.Foundations.HLevels.html#6834" class="Bound">x</a><a id="6849" class="Symbol">)</a> <a id="6851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6853" href="Cubical.Foundations.HLevels.html#6834" class="Bound">x</a><a id="6854" class="Symbol">)</a>
  <a id="6858" class="Symbol">→</a> <a id="6860" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="6872" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a> <a id="6874" class="Symbol">→</a> <a id="6876" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="6888" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="6890" href="Cubical.Foundations.HLevels.html#6764" class="Function">is2GroupoidRetract</a> <a id="6909" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="6911" href="Cubical.Foundations.HLevels.html#6911" class="Bound">g</a> <a id="6913" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="6915" href="Cubical.Foundations.HLevels.html#6915" class="Bound">grp</a> <a id="6919" href="Cubical.Foundations.HLevels.html#6919" class="Bound">x</a> <a id="6921" href="Cubical.Foundations.HLevels.html#6921" class="Bound">y</a> <a id="6923" href="Cubical.Foundations.HLevels.html#6923" class="Bound">p</a> <a id="6925" href="Cubical.Foundations.HLevels.html#6925" class="Bound">q</a> <a id="6927" href="Cubical.Foundations.HLevels.html#6927" class="Bound">P</a> <a id="6929" href="Cubical.Foundations.HLevels.html#6929" class="Bound">Q</a> <a id="6931" href="Cubical.Foundations.HLevels.html#6931" class="Bound">R</a> <a id="6933" href="Cubical.Foundations.HLevels.html#6933" class="Bound">S</a> <a id="6935" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="6937" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="6939" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="6941" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a> <a id="6943" class="Symbol">=</a>
  <a id="6947" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6953" class="Symbol">(λ</a> <a id="6956" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a> <a id="6958" class="Symbol">→</a> <a id="6960" class="Symbol">λ</a> <a id="6962" class="Symbol">{</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="6967" class="Symbol">=</a> <a id="6969" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6971" class="Symbol">)</a> <a id="6973" class="Symbol">→</a> <a id="6975" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="6977" class="Symbol">(</a><a id="6978" href="Cubical.Foundations.HLevels.html#6931" class="Bound">R</a> <a id="6980" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="6982" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="6984" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="6985" class="Symbol">)</a> <a id="6987" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7006" class="Symbol">;</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="7011" class="Symbol">=</a> <a id="7013" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7015" class="Symbol">)</a> <a id="7017" class="Symbol">→</a> <a id="7019" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Cubical.Foundations.HLevels.html#6933" class="Bound">S</a> <a id="7024" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7026" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7028" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7029" class="Symbol">)</a> <a id="7031" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7050" class="Symbol">;</a> <a id="7052" class="Symbol">(</a><a id="7053" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7055" class="Symbol">=</a> <a id="7057" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7059" class="Symbol">)</a> <a id="7061" class="Symbol">→</a> <a id="7063" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7065" class="Symbol">(</a><a id="7066" href="Cubical.Foundations.HLevels.html#6927" class="Bound">P</a> <a id="7068" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7070" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7071" class="Symbol">)</a> <a id="7073" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7092" class="Symbol">;</a> <a id="7094" class="Symbol">(</a><a id="7095" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7097" class="Symbol">=</a> <a id="7099" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7101" class="Symbol">)</a> <a id="7103" class="Symbol">→</a> <a id="7105" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Cubical.Foundations.HLevels.html#6929" class="Bound">Q</a> <a id="7110" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7112" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7113" class="Symbol">)</a> <a id="7115" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7134" class="Symbol">;</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7139" class="Symbol">=</a> <a id="7141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7143" class="Symbol">)</a> <a id="7145" class="Symbol">→</a> <a id="7147" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Foundations.HLevels.html#6923" class="Bound">p</a> <a id="7152" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7153" class="Symbol">)</a> <a id="7155" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7174" class="Symbol">;</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7179" class="Symbol">=</a> <a id="7181" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7183" class="Symbol">)</a> <a id="7185" class="Symbol">→</a> <a id="7187" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Cubical.Foundations.HLevels.html#6925" class="Bound">q</a> <a id="7192" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7193" class="Symbol">)</a> <a id="7195" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7214" class="Symbol">;</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a> <a id="7219" class="Symbol">=</a> <a id="7221" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7223" class="Symbol">)</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7229" href="Cubical.Foundations.HLevels.html#6919" class="Bound">x</a> <a id="7231" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7250" class="Symbol">;</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a> <a id="7255" class="Symbol">=</a> <a id="7257" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7259" class="Symbol">)</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7265" href="Cubical.Foundations.HLevels.html#6921" class="Bound">y</a> <a id="7267" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a><a id="7268" class="Symbol">})</a>
       <a id="7278" class="Symbol">(</a><a id="7279" href="Cubical.Foundations.HLevels.html#6911" class="Bound">g</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Cubical.Foundations.HLevels.html#6915" class="Bound">grp</a> <a id="7286" class="Symbol">(</a><a id="7287" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7289" href="Cubical.Foundations.HLevels.html#6919" class="Bound">x</a><a id="7290" class="Symbol">)</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7295" href="Cubical.Foundations.HLevels.html#6921" class="Bound">y</a><a id="7296" class="Symbol">)</a> <a id="7298" class="Symbol">(</a><a id="7299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7304" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7306" href="Cubical.Foundations.HLevels.html#6923" class="Bound">p</a><a id="7307" class="Symbol">)</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7315" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7317" href="Cubical.Foundations.HLevels.html#6925" class="Bound">q</a><a id="7318" class="Symbol">)</a>
               <a id="7335" class="Symbol">(</a><a id="7336" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7341" class="Symbol">(</a><a id="7342" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7347" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7348" class="Symbol">)</a> <a id="7350" href="Cubical.Foundations.HLevels.html#6927" class="Bound">P</a><a id="7351" class="Symbol">)</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7365" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7366" class="Symbol">)</a> <a id="7368" href="Cubical.Foundations.HLevels.html#6929" class="Bound">Q</a><a id="7369" class="Symbol">)</a>
               <a id="7386" class="Symbol">(</a><a id="7387" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7398" class="Symbol">(</a><a id="7399" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7404" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7405" class="Symbol">))</a> <a id="7408" href="Cubical.Foundations.HLevels.html#6931" class="Bound">R</a><a id="7409" class="Symbol">)</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7429" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7430" class="Symbol">))</a> <a id="7433" href="Cubical.Foundations.HLevels.html#6933" class="Bound">S</a><a id="7434" class="Symbol">)</a> <a id="7436" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="7438" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7440" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7442" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7443" class="Symbol">))</a>

<a id="isOfHLevelRetract"></a><a id="7447" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a>
  <a id="7467" class="Symbol">:</a> <a id="7469" class="Symbol">(</a><a id="7470" href="Cubical.Foundations.HLevels.html#7470" class="Bound">n</a> <a id="7472" class="Symbol">:</a> <a id="7474" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7480" class="Symbol">)</a> <a id="7482" class="Symbol">{</a><a id="7483" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a> <a id="7485" class="Symbol">:</a> <a id="7487" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7492" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="7493" class="Symbol">}</a>
  <a id="7497" class="Symbol">(</a><a id="7498" href="Cubical.Foundations.HLevels.html#7498" class="Bound">f</a> <a id="7500" class="Symbol">:</a> <a id="7502" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="7504" class="Symbol">→</a> <a id="7506" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a><a id="7507" class="Symbol">)</a> <a id="7509" class="Symbol">(</a><a id="7510" href="Cubical.Foundations.HLevels.html#7510" class="Bound">g</a> <a id="7512" class="Symbol">:</a> <a id="7514" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a> <a id="7516" class="Symbol">→</a> <a id="7518" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7519" class="Symbol">)</a>
  <a id="7523" class="Symbol">(</a><a id="7524" href="Cubical.Foundations.HLevels.html#7524" class="Bound">h</a> <a id="7526" class="Symbol">:</a> <a id="7528" class="Symbol">(</a><a id="7529" href="Cubical.Foundations.HLevels.html#7529" class="Bound">x</a> <a id="7531" class="Symbol">:</a> <a id="7533" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7534" class="Symbol">)</a> <a id="7536" class="Symbol">→</a> <a id="7538" href="Cubical.Foundations.HLevels.html#7510" class="Bound">g</a> <a id="7540" class="Symbol">(</a><a id="7541" href="Cubical.Foundations.HLevels.html#7498" class="Bound">f</a> <a id="7543" href="Cubical.Foundations.HLevels.html#7529" class="Bound">x</a><a id="7544" class="Symbol">)</a> <a id="7546" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7548" href="Cubical.Foundations.HLevels.html#7529" class="Bound">x</a><a id="7549" class="Symbol">)</a>
  <a id="7553" class="Symbol">→</a> <a id="7555" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7566" href="Cubical.Foundations.HLevels.html#7470" class="Bound">n</a> <a id="7568" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a> <a id="7570" class="Symbol">→</a> <a id="7572" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7583" href="Cubical.Foundations.HLevels.html#7470" class="Bound">n</a> <a id="7585" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="7587" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7605" class="Number">0</a> <a id="7607" class="Symbol">=</a> <a id="7609" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a>
<a id="7624" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7642" class="Number">1</a> <a id="7644" class="Symbol">=</a> <a id="7646" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
<a id="7660" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7678" class="Number">2</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a>
<a id="7695" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7713" class="Number">3</a> <a id="7715" class="Symbol">=</a> <a id="7717" href="Cubical.Foundations.HLevels.html#6227" class="Function">isGroupoidRetract</a>
<a id="7735" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7753" class="Number">4</a> <a id="7755" class="Symbol">=</a> <a id="7757" href="Cubical.Foundations.HLevels.html#6764" class="Function">is2GroupoidRetract</a>
<a id="7776" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7794" class="Symbol">(</a><a id="7795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7809" class="Symbol">(</a><a id="7810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7814" class="Symbol">(</a><a id="7815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7819" href="Cubical.Foundations.HLevels.html#7819" class="Bound">n</a><a id="7820" class="Symbol">)))))</a> <a id="7826" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="7828" href="Cubical.Foundations.HLevels.html#7828" class="Bound">g</a> <a id="7830" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="7832" href="Cubical.Foundations.HLevels.html#7832" class="Bound">ofLevel</a> <a id="7840" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a> <a id="7842" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a> <a id="7844" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a> <a id="7846" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a> <a id="7848" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a> <a id="7850" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a> <a id="7852" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a> <a id="7854" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a> <a id="7856" class="Symbol">=</a>
  <a id="7860" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7883" href="Cubical.Foundations.HLevels.html#7819" class="Bound">n</a><a id="7884" class="Symbol">)</a> <a id="7886" class="Symbol">(</a><a id="7887" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7898" class="Symbol">(</a><a id="7899" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7910" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="7911" class="Symbol">))))</a>
                    <a id="7936" class="Symbol">(λ</a> <a id="7939" href="Cubical.Foundations.HLevels.html#7939" class="Bound">s</a> <a id="7941" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="7943" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="7945" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="7947" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a> <a id="7949" class="Symbol">→</a>
                      <a id="7973" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7979" class="Symbol">(λ</a> <a id="7982" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a> <a id="7984" class="Symbol">→</a> <a id="7986" class="Symbol">λ</a> <a id="7988" class="Symbol">{</a> <a id="7990" class="Symbol">(</a><a id="7991" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="7993" class="Symbol">=</a> <a id="7995" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7997" class="Symbol">)</a> <a id="7999" class="Symbol">→</a> <a id="8001" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a> <a id="8006" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8008" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8010" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8011" class="Symbol">)</a> <a id="8013" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8052" class="Symbol">;</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="8057" class="Symbol">=</a> <a id="8059" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8067" class="Symbol">(</a><a id="8068" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a> <a id="8070" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8072" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8074" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8075" class="Symbol">)</a> <a id="8077" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8116" class="Symbol">;</a> <a id="8118" class="Symbol">(</a><a id="8119" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8121" class="Symbol">=</a> <a id="8123" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8125" class="Symbol">)</a> <a id="8127" class="Symbol">→</a> <a id="8129" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8131" class="Symbol">(</a><a id="8132" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a> <a id="8134" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8136" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8137" class="Symbol">)</a> <a id="8139" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8178" class="Symbol">;</a> <a id="8180" class="Symbol">(</a><a id="8181" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8183" class="Symbol">=</a> <a id="8185" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8187" class="Symbol">)</a> <a id="8189" class="Symbol">→</a> <a id="8191" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a> <a id="8196" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8198" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8199" class="Symbol">)</a> <a id="8201" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8240" class="Symbol">;</a> <a id="8242" class="Symbol">(</a><a id="8243" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8245" class="Symbol">=</a> <a id="8247" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8249" class="Symbol">)</a> <a id="8251" class="Symbol">→</a> <a id="8253" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a> <a id="8258" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8259" class="Symbol">)</a> <a id="8261" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8300" class="Symbol">;</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8305" class="Symbol">=</a> <a id="8307" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8309" class="Symbol">)</a> <a id="8311" class="Symbol">→</a> <a id="8313" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a> <a id="8318" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8319" class="Symbol">)</a> <a id="8321" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8360" class="Symbol">;</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8369" class="Symbol">)</a> <a id="8371" class="Symbol">→</a> <a id="8373" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8375" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a> <a id="8377" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8416" class="Symbol">;</a> <a id="8418" class="Symbol">(</a><a id="8419" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8425" class="Symbol">)</a> <a id="8427" class="Symbol">→</a> <a id="8429" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8431" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a> <a id="8433" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a><a id="8434" class="Symbol">})</a>
                            <a id="8465" class="Symbol">(</a><a id="8466" href="Cubical.Foundations.HLevels.html#7828" class="Bound">g</a> <a id="8468" class="Symbol">(</a><a id="8469" href="Cubical.Foundations.HLevels.html#7939" class="Bound">s</a> <a id="8471" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="8473" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8475" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8477" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8478" class="Symbol">)))</a>
                    <a id="8502" class="Symbol">(λ</a> <a id="8505" href="Cubical.Foundations.HLevels.html#8505" class="Bound">s</a> <a id="8507" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8509" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8511" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8513" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8515" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a> <a id="8517" class="Symbol">→</a>
                    <a id="8539" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8545" class="Symbol">(λ</a> <a id="8548" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a> <a id="8550" class="Symbol">→</a> <a id="8552" class="Symbol">λ</a> <a id="8554" class="Symbol">{</a> <a id="8556" class="Symbol">(</a><a id="8557" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8559" class="Symbol">=</a> <a id="8561" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8563" class="Symbol">)</a> <a id="8565" class="Symbol">→</a> <a id="8567" href="Cubical.Foundations.HLevels.html#8505" class="Bound">s</a> <a id="8569" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8571" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8573" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8575" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a>
                                   <a id="8612" class="Symbol">;</a> <a id="8614" class="Symbol">(</a><a id="8615" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8617" class="Symbol">=</a> <a id="8619" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8621" class="Symbol">)</a> <a id="8623" class="Symbol">→</a> <a id="8625" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8627" class="Symbol">(</a><a id="8628" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a> <a id="8630" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8632" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8634" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8635" class="Symbol">)</a> <a id="8637" class="Symbol">(</a><a id="8638" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8640" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8642" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8643" class="Symbol">)</a>
                                   <a id="8680" class="Symbol">;</a> <a id="8682" class="Symbol">(</a><a id="8683" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8685" class="Symbol">=</a> <a id="8687" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8689" class="Symbol">)</a> <a id="8691" class="Symbol">→</a> <a id="8693" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8695" class="Symbol">(</a><a id="8696" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a> <a id="8698" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8700" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8702" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8703" class="Symbol">)</a> <a id="8705" class="Symbol">(</a><a id="8706" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8708" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8710" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8711" class="Symbol">)</a>
                                   <a id="8748" class="Symbol">;</a> <a id="8750" class="Symbol">(</a><a id="8751" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8753" class="Symbol">=</a> <a id="8755" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8757" class="Symbol">)</a> <a id="8759" class="Symbol">→</a> <a id="8761" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8763" class="Symbol">(</a><a id="8764" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a> <a id="8766" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8768" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8769" class="Symbol">)</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8774" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8776" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8777" class="Symbol">)</a>
                                   <a id="8814" class="Symbol">;</a> <a id="8816" class="Symbol">(</a><a id="8817" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8819" class="Symbol">=</a> <a id="8821" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8823" class="Symbol">)</a> <a id="8825" class="Symbol">→</a> <a id="8827" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8829" class="Symbol">(</a><a id="8830" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a> <a id="8832" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8834" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8835" class="Symbol">)</a> <a id="8837" class="Symbol">(</a><a id="8838" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8840" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8842" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8843" class="Symbol">)</a>
                                   <a id="8880" class="Symbol">;</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8885" class="Symbol">=</a> <a id="8887" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8889" class="Symbol">)</a> <a id="8891" class="Symbol">→</a> <a id="8893" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8895" class="Symbol">(</a><a id="8896" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a> <a id="8898" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8899" class="Symbol">)</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8904" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8906" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8907" class="Symbol">)</a>
                                   <a id="8944" class="Symbol">;</a> <a id="8946" class="Symbol">(</a><a id="8947" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8949" class="Symbol">=</a> <a id="8951" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8953" class="Symbol">)</a> <a id="8955" class="Symbol">→</a> <a id="8957" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8959" class="Symbol">(</a><a id="8960" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a> <a id="8962" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8963" class="Symbol">)</a> <a id="8965" class="Symbol">(</a><a id="8966" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8968" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8970" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8971" class="Symbol">)</a>
                                   <a id="9008" class="Symbol">;</a> <a id="9010" class="Symbol">(</a><a id="9011" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a> <a id="9013" class="Symbol">=</a> <a id="9015" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9017" class="Symbol">)</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="9023" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a> <a id="9025" class="Symbol">(</a><a id="9026" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="9028" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9030" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="9031" class="Symbol">)</a>
                                   <a id="9068" class="Symbol">;</a> <a id="9070" class="Symbol">(</a><a id="9071" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a> <a id="9073" class="Symbol">=</a> <a id="9075" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9077" class="Symbol">)</a> <a id="9079" class="Symbol">→</a> <a id="9081" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="9083" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="9088" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9090" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="9091" class="Symbol">)</a> <a id="9093" class="Symbol">})</a>
                          <a id="9122" class="Symbol">(</a><a id="9123" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="9125" class="Symbol">(</a><a id="9126" href="Cubical.Foundations.HLevels.html#8505" class="Bound">s</a> <a id="9128" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="9130" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="9132" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="9134" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="9135" class="Symbol">)</a> <a id="9137" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a><a id="9138" class="Symbol">))</a>
                    <a id="9161" class="Symbol">(</a><a id="9162" href="Cubical.Foundations.HLevels.html#7832" class="Bound">ofLevel</a> <a id="9170" class="Symbol">(</a><a id="9171" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9173" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a><a id="9174" class="Symbol">)</a> <a id="9176" class="Symbol">(</a><a id="9177" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9179" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a><a id="9180" class="Symbol">)</a>
                             <a id="9211" class="Symbol">(</a><a id="9212" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9217" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9219" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a><a id="9220" class="Symbol">)</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9228" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9230" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a><a id="9231" class="Symbol">)</a>
                             <a id="9262" class="Symbol">(</a><a id="9263" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9268" class="Symbol">(</a><a id="9269" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9274" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9275" class="Symbol">)</a> <a id="9277" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a><a id="9278" class="Symbol">)</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9292" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a><a id="9296" class="Symbol">)</a>
                             <a id="9327" class="Symbol">(</a><a id="9328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9339" class="Symbol">(</a><a id="9340" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9345" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9346" class="Symbol">))</a> <a id="9349" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a><a id="9350" class="Symbol">)</a> <a id="9352" class="Symbol">(</a><a id="9353" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9358" class="Symbol">(</a><a id="9359" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9370" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9371" class="Symbol">))</a> <a id="9374" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a><a id="9375" class="Symbol">))</a>

<a id="isOfHLevelRetractFromIso"></a><a id="9379" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="9404" class="Symbol">:</a> <a id="9406" class="Symbol">{</a><a id="9407" href="Cubical.Foundations.HLevels.html#9407" class="Bound">A</a> <a id="9409" class="Symbol">:</a> <a id="9411" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9416" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="9417" class="Symbol">}</a> <a id="9419" class="Symbol">{</a><a id="9420" href="Cubical.Foundations.HLevels.html#9420" class="Bound">B</a> <a id="9422" class="Symbol">:</a> <a id="9424" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9429" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="9431" class="Symbol">}</a> <a id="9433" class="Symbol">(</a><a id="9434" href="Cubical.Foundations.HLevels.html#9434" class="Bound">n</a> <a id="9436" class="Symbol">:</a> <a id="9438" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="9444" class="Symbol">)</a> <a id="9446" class="Symbol">→</a> <a id="9448" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9452" href="Cubical.Foundations.HLevels.html#9407" class="Bound">A</a> <a id="9454" href="Cubical.Foundations.HLevels.html#9420" class="Bound">B</a> <a id="9456" class="Symbol">→</a> <a id="9458" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9469" href="Cubical.Foundations.HLevels.html#9434" class="Bound">n</a> <a id="9471" href="Cubical.Foundations.HLevels.html#9420" class="Bound">B</a> <a id="9473" class="Symbol">→</a> <a id="9475" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9486" href="Cubical.Foundations.HLevels.html#9434" class="Bound">n</a> <a id="9488" href="Cubical.Foundations.HLevels.html#9407" class="Bound">A</a>
<a id="9490" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="9515" href="Cubical.Foundations.HLevels.html#9515" class="Bound">n</a> <a id="9517" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a> <a id="9519" href="Cubical.Foundations.HLevels.html#9519" class="Bound">hlev</a> <a id="9524" class="Symbol">=</a> <a id="9526" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="9544" href="Cubical.Foundations.HLevels.html#9515" class="Bound">n</a> <a id="9546" class="Symbol">(</a><a id="9547" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9555" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a><a id="9556" class="Symbol">)</a> <a id="9558" class="Symbol">(</a><a id="9559" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9567" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a><a id="9568" class="Symbol">)</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="9583" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a><a id="9584" class="Symbol">)</a> <a id="9586" href="Cubical.Foundations.HLevels.html#9519" class="Bound">hlev</a>

<a id="isOfHLevelRespectEquiv"></a><a id="9592" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="9615" class="Symbol">:</a> <a id="9617" class="Symbol">{</a><a id="9618" href="Cubical.Foundations.HLevels.html#9618" class="Bound">A</a> <a id="9620" class="Symbol">:</a> <a id="9622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9627" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="9628" class="Symbol">}</a> <a id="9630" class="Symbol">{</a><a id="9631" href="Cubical.Foundations.HLevels.html#9631" class="Bound">B</a> <a id="9633" class="Symbol">:</a> <a id="9635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9640" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="9642" class="Symbol">}</a> <a id="9644" class="Symbol">→</a> <a id="9646" class="Symbol">(</a><a id="9647" href="Cubical.Foundations.HLevels.html#9647" class="Bound">n</a> <a id="9649" class="Symbol">:</a> <a id="9651" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="9657" class="Symbol">)</a> <a id="9659" class="Symbol">→</a> <a id="9661" href="Cubical.Foundations.HLevels.html#9618" class="Bound">A</a> <a id="9663" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9665" href="Cubical.Foundations.HLevels.html#9631" class="Bound">B</a> <a id="9667" class="Symbol">→</a> <a id="9669" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9680" href="Cubical.Foundations.HLevels.html#9647" class="Bound">n</a> <a id="9682" href="Cubical.Foundations.HLevels.html#9618" class="Bound">A</a> <a id="9684" class="Symbol">→</a> <a id="9686" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9697" href="Cubical.Foundations.HLevels.html#9647" class="Bound">n</a> <a id="9699" href="Cubical.Foundations.HLevels.html#9631" class="Bound">B</a>
<a id="9701" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="9724" href="Cubical.Foundations.HLevels.html#9724" class="Bound">n</a> <a id="9726" href="Cubical.Foundations.HLevels.html#9726" class="Bound">eq</a> <a id="9729" class="Symbol">=</a> <a id="9731" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="9749" href="Cubical.Foundations.HLevels.html#9724" class="Bound">n</a> <a id="9751" class="Symbol">(</a><a id="9752" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9758" href="Cubical.Foundations.HLevels.html#9726" class="Bound">eq</a><a id="9760" class="Symbol">)</a> <a id="9762" class="Symbol">(</a><a id="9763" href="Cubical.Foundations.HLevels.html#9726" class="Bound">eq</a> <a id="9766" class="Symbol">.</a><a id="9767" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9770" class="Symbol">)</a> <a id="9772" class="Symbol">(</a><a id="9773" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9779" href="Cubical.Foundations.HLevels.html#9726" class="Bound">eq</a><a id="9781" class="Symbol">)</a>

<a id="isContrRetractOfConstFun"></a><a id="9784" href="Cubical.Foundations.HLevels.html#9784" class="Function">isContrRetractOfConstFun</a> <a id="9809" class="Symbol">:</a> <a id="9811" class="Symbol">{</a><a id="9812" href="Cubical.Foundations.HLevels.html#9812" class="Bound">A</a> <a id="9814" class="Symbol">:</a> <a id="9816" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9821" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="9822" class="Symbol">}</a> <a id="9824" class="Symbol">{</a><a id="9825" href="Cubical.Foundations.HLevels.html#9825" class="Bound">B</a> <a id="9827" class="Symbol">:</a> <a id="9829" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9834" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="9836" class="Symbol">}</a> <a id="9838" class="Symbol">(</a><a id="9839" href="Cubical.Foundations.HLevels.html#9839" class="Bound">b₀</a> <a id="9842" class="Symbol">:</a> <a id="9844" href="Cubical.Foundations.HLevels.html#9825" class="Bound">B</a><a id="9845" class="Symbol">)</a>
   <a id="9850" class="Symbol">→</a> <a id="9852" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9855" href="Cubical.Foundations.HLevels.html#9855" class="Bound">f</a> <a id="9857" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Cubical.Foundations.HLevels.html#9825" class="Bound">B</a> <a id="9862" class="Symbol">→</a> <a id="9864" href="Cubical.Foundations.HLevels.html#9812" class="Bound">A</a><a id="9865" class="Symbol">)</a> <a id="9867" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9869" class="Symbol">((</a><a id="9871" href="Cubical.Foundations.HLevels.html#9871" class="Bound">x</a> <a id="9873" class="Symbol">:</a> <a id="9875" href="Cubical.Foundations.HLevels.html#9812" class="Bound">A</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">→</a> <a id="9880" class="Symbol">(</a><a id="9881" href="Cubical.Foundations.HLevels.html#9855" class="Bound">f</a> <a id="9883" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9885" class="Symbol">(λ</a> <a id="9888" href="Cubical.Foundations.HLevels.html#9888" class="Bound">_</a> <a id="9890" class="Symbol">→</a> <a id="9892" href="Cubical.Foundations.HLevels.html#9839" class="Bound">b₀</a><a id="9894" class="Symbol">))</a> <a id="9897" href="Cubical.Foundations.HLevels.html#9871" class="Bound">x</a> <a id="9899" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9901" href="Cubical.Foundations.HLevels.html#9871" class="Bound">x</a><a id="9902" class="Symbol">)</a>
   <a id="9907" class="Symbol">→</a> <a id="9909" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9917" href="Cubical.Foundations.HLevels.html#9812" class="Bound">A</a>
<a id="9919" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9923" class="Symbol">(</a><a id="9924" href="Cubical.Foundations.HLevels.html#9784" class="Function">isContrRetractOfConstFun</a> <a id="9949" href="Cubical.Foundations.HLevels.html#9949" class="Bound">b₀</a> <a id="9952" href="Cubical.Foundations.HLevels.html#9952" class="Bound">ret</a><a id="9955" class="Symbol">)</a> <a id="9957" class="Symbol">=</a> <a id="9959" href="Cubical.Foundations.HLevels.html#9952" class="Bound">ret</a> <a id="9963" class="Symbol">.</a><a id="9964" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9968" href="Cubical.Foundations.HLevels.html#9949" class="Bound">b₀</a>
<a id="9971" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9975" class="Symbol">(</a><a id="9976" href="Cubical.Foundations.HLevels.html#9784" class="Function">isContrRetractOfConstFun</a> <a id="10001" href="Cubical.Foundations.HLevels.html#10001" class="Bound">b₀</a> <a id="10004" href="Cubical.Foundations.HLevels.html#10004" class="Bound">ret</a><a id="10007" class="Symbol">)</a> <a id="10009" href="Cubical.Foundations.HLevels.html#10009" class="Bound">y</a> <a id="10011" class="Symbol">=</a> <a id="10013" href="Cubical.Foundations.HLevels.html#10004" class="Bound">ret</a> <a id="10017" class="Symbol">.</a><a id="10018" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10022" href="Cubical.Foundations.HLevels.html#10009" class="Bound">y</a>

<a id="10025" class="Comment">-- h-level of dependent path types</a>

<a id="isOfHLevelPathP&#39;"></a><a id="10061" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="10078" class="Symbol">:</a> <a id="10080" class="Symbol">{</a><a id="10081" href="Cubical.Foundations.HLevels.html#10081" class="Bound">A</a> <a id="10083" class="Symbol">:</a> <a id="10085" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10087" class="Symbol">→</a> <a id="10089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10094" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10095" class="Symbol">}</a> <a id="10097" class="Symbol">(</a><a id="10098" href="Cubical.Foundations.HLevels.html#10098" class="Bound">n</a> <a id="10100" class="Symbol">:</a> <a id="10102" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10108" class="Symbol">)</a>
                   <a id="10129" class="Symbol">→</a> <a id="10131" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10142" class="Symbol">(</a><a id="10143" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10147" href="Cubical.Foundations.HLevels.html#10098" class="Bound">n</a><a id="10148" class="Symbol">)</a> <a id="10150" class="Symbol">(</a><a id="10151" href="Cubical.Foundations.HLevels.html#10081" class="Bound">A</a> <a id="10153" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10155" class="Symbol">)</a>
                   <a id="10176" class="Symbol">→</a> <a id="10178" class="Symbol">(</a><a id="10179" href="Cubical.Foundations.HLevels.html#10179" class="Bound">x</a> <a id="10181" class="Symbol">:</a> <a id="10183" href="Cubical.Foundations.HLevels.html#10081" class="Bound">A</a> <a id="10185" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10187" class="Symbol">)</a> <a id="10189" class="Symbol">(</a><a id="10190" href="Cubical.Foundations.HLevels.html#10190" class="Bound">y</a> <a id="10192" class="Symbol">:</a> <a id="10194" href="Cubical.Foundations.HLevels.html#10081" class="Bound">A</a> <a id="10196" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10198" class="Symbol">)</a> <a id="10200" class="Symbol">→</a> <a id="10202" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10213" href="Cubical.Foundations.HLevels.html#10098" class="Bound">n</a> <a id="10215" class="Symbol">(</a><a id="10216" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10222" href="Cubical.Foundations.HLevels.html#10081" class="Bound">A</a> <a id="10224" href="Cubical.Foundations.HLevels.html#10179" class="Bound">x</a> <a id="10226" href="Cubical.Foundations.HLevels.html#10190" class="Bound">y</a><a id="10227" class="Symbol">)</a>
<a id="10229" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="10246" class="Symbol">{</a><a id="10247" class="Argument">A</a> <a id="10249" class="Symbol">=</a> <a id="10251" href="Cubical.Foundations.HLevels.html#10251" class="Bound">A</a><a id="10252" class="Symbol">}</a> <a id="10254" href="Cubical.Foundations.HLevels.html#10254" class="Bound">n</a> <a id="10256" href="Cubical.Foundations.HLevels.html#10256" class="Bound">h</a> <a id="10258" href="Cubical.Foundations.HLevels.html#10258" class="Bound">x</a> <a id="10260" href="Cubical.Foundations.HLevels.html#10260" class="Bound">y</a> <a id="10262" class="Symbol">=</a>
  <a id="10266" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="10291" href="Cubical.Foundations.HLevels.html#10254" class="Bound">n</a> <a id="10293" class="Symbol">(</a><a id="10294" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="10307" class="Symbol">_</a> <a id="10309" href="Cubical.Foundations.HLevels.html#10258" class="Bound">x</a> <a id="10311" href="Cubical.Foundations.HLevels.html#10260" class="Bound">y</a><a id="10312" class="Symbol">)</a> <a id="10314" class="Symbol">(</a><a id="10315" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="10331" href="Cubical.Foundations.HLevels.html#10254" class="Bound">n</a> <a id="10333" href="Cubical.Foundations.HLevels.html#10256" class="Bound">h</a> <a id="10335" class="Symbol">_</a> <a id="10337" class="Symbol">_)</a>

<a id="isOfHLevelPathP"></a><a id="10341" href="Cubical.Foundations.HLevels.html#10341" class="Function">isOfHLevelPathP</a> <a id="10357" class="Symbol">:</a> <a id="10359" class="Symbol">{</a><a id="10360" href="Cubical.Foundations.HLevels.html#10360" class="Bound">A</a> <a id="10362" class="Symbol">:</a> <a id="10364" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10366" class="Symbol">→</a> <a id="10368" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10373" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10374" class="Symbol">}</a> <a id="10376" class="Symbol">(</a><a id="10377" href="Cubical.Foundations.HLevels.html#10377" class="Bound">n</a> <a id="10379" class="Symbol">:</a> <a id="10381" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10387" class="Symbol">)</a>
                  <a id="10407" class="Symbol">→</a> <a id="10409" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10420" href="Cubical.Foundations.HLevels.html#10377" class="Bound">n</a> <a id="10422" class="Symbol">(</a><a id="10423" href="Cubical.Foundations.HLevels.html#10360" class="Bound">A</a> <a id="10425" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10427" class="Symbol">)</a>
                  <a id="10447" class="Symbol">→</a> <a id="10449" class="Symbol">(</a><a id="10450" href="Cubical.Foundations.HLevels.html#10450" class="Bound">x</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="Cubical.Foundations.HLevels.html#10360" class="Bound">A</a> <a id="10456" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10458" class="Symbol">)</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Cubical.Foundations.HLevels.html#10461" class="Bound">y</a> <a id="10463" class="Symbol">:</a> <a id="10465" href="Cubical.Foundations.HLevels.html#10360" class="Bound">A</a> <a id="10467" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10469" class="Symbol">)</a> <a id="10471" class="Symbol">→</a> <a id="10473" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10484" href="Cubical.Foundations.HLevels.html#10377" class="Bound">n</a> <a id="10486" class="Symbol">(</a><a id="10487" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10493" href="Cubical.Foundations.HLevels.html#10360" class="Bound">A</a> <a id="10495" href="Cubical.Foundations.HLevels.html#10450" class="Bound">x</a> <a id="10497" href="Cubical.Foundations.HLevels.html#10461" class="Bound">y</a><a id="10498" class="Symbol">)</a>
<a id="10500" href="Cubical.Foundations.HLevels.html#10341" class="Function">isOfHLevelPathP</a> <a id="10516" class="Symbol">{</a><a id="10517" class="Argument">A</a> <a id="10519" class="Symbol">=</a> <a id="10521" href="Cubical.Foundations.HLevels.html#10521" class="Bound">A</a><a id="10522" class="Symbol">}</a> <a id="10524" href="Cubical.Foundations.HLevels.html#10524" class="Bound">n</a> <a id="10526" href="Cubical.Foundations.HLevels.html#10526" class="Bound">h</a> <a id="10528" href="Cubical.Foundations.HLevels.html#10528" class="Bound">x</a> <a id="10530" href="Cubical.Foundations.HLevels.html#10530" class="Bound">y</a> <a id="10532" class="Symbol">=</a>
  <a id="10536" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="10561" href="Cubical.Foundations.HLevels.html#10524" class="Bound">n</a> <a id="10563" class="Symbol">(</a><a id="10564" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="10577" class="Symbol">_</a> <a id="10579" href="Cubical.Foundations.HLevels.html#10528" class="Bound">x</a> <a id="10581" href="Cubical.Foundations.HLevels.html#10530" class="Bound">y</a><a id="10582" class="Symbol">)</a> <a id="10584" class="Symbol">(</a><a id="10585" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10600" href="Cubical.Foundations.HLevels.html#10524" class="Bound">n</a> <a id="10602" href="Cubical.Foundations.HLevels.html#10526" class="Bound">h</a> <a id="10604" class="Symbol">_</a> <a id="10606" class="Symbol">_)</a>

<a id="10610" class="Comment">-- Fillers for cubes from h-level</a>

<a id="isSet→SquareP"></a><a id="10645" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="10659" class="Symbol">:</a>
  <a id="10663" class="Symbol">{</a><a id="10664" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10666" class="Symbol">:</a> <a id="10668" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10670" class="Symbol">→</a> <a id="10672" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10674" class="Symbol">→</a> <a id="10676" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10681" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10682" class="Symbol">}</a>
  <a id="10686" class="Symbol">(</a><a id="10687" href="Cubical.Foundations.HLevels.html#10687" class="Bound">isSet</a> <a id="10693" class="Symbol">:</a> <a id="10695" class="Symbol">(</a><a id="10696" href="Cubical.Foundations.HLevels.html#10696" class="Bound">i</a> <a id="10698" href="Cubical.Foundations.HLevels.html#10698" class="Bound">j</a> <a id="10700" class="Symbol">:</a> <a id="10702" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10703" class="Symbol">)</a> <a id="10705" class="Symbol">→</a> <a id="10707" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10713" class="Symbol">(</a><a id="10714" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10716" href="Cubical.Foundations.HLevels.html#10696" class="Bound">i</a> <a id="10718" href="Cubical.Foundations.HLevels.html#10698" class="Bound">j</a><a id="10719" class="Symbol">))</a>
  <a id="10724" class="Symbol">{</a><a id="10725" href="Cubical.Foundations.HLevels.html#10725" class="Bound">a₀₀</a> <a id="10729" class="Symbol">:</a> <a id="10731" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10733" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10736" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10738" class="Symbol">}</a> <a id="10740" class="Symbol">{</a><a id="10741" href="Cubical.Foundations.HLevels.html#10741" class="Bound">a₀₁</a> <a id="10745" class="Symbol">:</a> <a id="10747" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10749" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10752" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10754" class="Symbol">}</a> <a id="10756" class="Symbol">(</a><a id="10757" href="Cubical.Foundations.HLevels.html#10757" class="Bound">a₀₋</a> <a id="10761" class="Symbol">:</a> <a id="10763" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10769" class="Symbol">(λ</a> <a id="10772" href="Cubical.Foundations.HLevels.html#10772" class="Bound">j</a> <a id="10774" class="Symbol">→</a> <a id="10776" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10778" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10781" href="Cubical.Foundations.HLevels.html#10772" class="Bound">j</a><a id="10782" class="Symbol">)</a> <a id="10784" href="Cubical.Foundations.HLevels.html#10725" class="Bound">a₀₀</a> <a id="10788" href="Cubical.Foundations.HLevels.html#10741" class="Bound">a₀₁</a><a id="10791" class="Symbol">)</a>
  <a id="10795" class="Symbol">{</a><a id="10796" href="Cubical.Foundations.HLevels.html#10796" class="Bound">a₁₀</a> <a id="10800" class="Symbol">:</a> <a id="10802" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10804" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10807" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10809" class="Symbol">}</a> <a id="10811" class="Symbol">{</a><a id="10812" href="Cubical.Foundations.HLevels.html#10812" class="Bound">a₁₁</a> <a id="10816" class="Symbol">:</a> <a id="10818" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10820" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10823" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10825" class="Symbol">}</a> <a id="10827" class="Symbol">(</a><a id="10828" href="Cubical.Foundations.HLevels.html#10828" class="Bound">a₁₋</a> <a id="10832" class="Symbol">:</a> <a id="10834" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10840" class="Symbol">(λ</a> <a id="10843" href="Cubical.Foundations.HLevels.html#10843" class="Bound">j</a> <a id="10845" class="Symbol">→</a> <a id="10847" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10849" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10852" href="Cubical.Foundations.HLevels.html#10843" class="Bound">j</a><a id="10853" class="Symbol">)</a> <a id="10855" href="Cubical.Foundations.HLevels.html#10796" class="Bound">a₁₀</a> <a id="10859" href="Cubical.Foundations.HLevels.html#10812" class="Bound">a₁₁</a><a id="10862" class="Symbol">)</a>
  <a id="10866" class="Symbol">(</a><a id="10867" href="Cubical.Foundations.HLevels.html#10867" class="Bound">a₋₀</a> <a id="10871" class="Symbol">:</a> <a id="10873" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10879" class="Symbol">(λ</a> <a id="10882" href="Cubical.Foundations.HLevels.html#10882" class="Bound">i</a> <a id="10884" class="Symbol">→</a> <a id="10886" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10888" href="Cubical.Foundations.HLevels.html#10882" class="Bound">i</a> <a id="10890" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10892" class="Symbol">)</a> <a id="10894" href="Cubical.Foundations.HLevels.html#10725" class="Bound">a₀₀</a> <a id="10898" href="Cubical.Foundations.HLevels.html#10796" class="Bound">a₁₀</a><a id="10901" class="Symbol">)</a> <a id="10903" class="Symbol">(</a><a id="10904" href="Cubical.Foundations.HLevels.html#10904" class="Bound">a₋₁</a> <a id="10908" class="Symbol">:</a> <a id="10910" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10916" class="Symbol">(λ</a> <a id="10919" href="Cubical.Foundations.HLevels.html#10919" class="Bound">i</a> <a id="10921" class="Symbol">→</a> <a id="10923" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10925" href="Cubical.Foundations.HLevels.html#10919" class="Bound">i</a> <a id="10927" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10929" class="Symbol">)</a> <a id="10931" href="Cubical.Foundations.HLevels.html#10741" class="Bound">a₀₁</a> <a id="10935" href="Cubical.Foundations.HLevels.html#10812" class="Bound">a₁₁</a><a id="10938" class="Symbol">)</a>
  <a id="10942" class="Symbol">→</a> <a id="10944" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="10952" href="Cubical.Foundations.HLevels.html#10664" class="Bound">A</a> <a id="10954" href="Cubical.Foundations.HLevels.html#10757" class="Bound">a₀₋</a> <a id="10958" href="Cubical.Foundations.HLevels.html#10828" class="Bound">a₁₋</a> <a id="10962" href="Cubical.Foundations.HLevels.html#10867" class="Bound">a₋₀</a> <a id="10966" href="Cubical.Foundations.HLevels.html#10904" class="Bound">a₋₁</a>
<a id="10970" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="10984" href="Cubical.Foundations.HLevels.html#10984" class="Bound">isset</a> <a id="10990" href="Cubical.Foundations.HLevels.html#10990" class="Bound">a₀₋</a> <a id="10994" href="Cubical.Foundations.HLevels.html#10994" class="Bound">a₁₋</a> <a id="10998" href="Cubical.Foundations.HLevels.html#10998" class="Bound">a₋₀</a> <a id="11002" href="Cubical.Foundations.HLevels.html#11002" class="Bound">a₋₁</a> <a id="11006" class="Symbol">=</a>
  <a id="11010" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11023" class="Symbol">_</a> <a id="11025" class="Symbol">_</a> <a id="11027" class="Symbol">_</a> <a id="11029" class="Symbol">.</a><a id="11030" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11038" class="Symbol">(</a><a id="11039" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="11056" class="Number">1</a> <a id="11058" class="Symbol">(</a><a id="11059" href="Cubical.Foundations.HLevels.html#10984" class="Bound">isset</a> <a id="11065" class="Symbol">_</a> <a id="11067" class="Symbol">_)</a> <a id="11070" class="Symbol">_</a> <a id="11072" class="Symbol">_</a> <a id="11074" class="Symbol">_</a> <a id="11076" class="Symbol">_</a> <a id="11078" class="Symbol">)</a>

<a id="isGroupoid→isGroupoid&#39;"></a><a id="11081" href="Cubical.Foundations.HLevels.html#11081" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="11104" class="Symbol">:</a> <a id="11106" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="11117" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11119" class="Symbol">→</a> <a id="11121" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="11133" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="11135" href="Cubical.Foundations.HLevels.html#11081" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="11158" class="Symbol">{</a><a id="11159" class="Argument">A</a> <a id="11161" class="Symbol">=</a> <a id="11163" href="Cubical.Foundations.HLevels.html#11163" class="Bound">A</a><a id="11164" class="Symbol">}</a> <a id="11166" href="Cubical.Foundations.HLevels.html#11166" class="Bound">Agpd</a> <a id="11171" href="Cubical.Foundations.HLevels.html#11171" class="Bound">a₀₋₋</a> <a id="11176" href="Cubical.Foundations.HLevels.html#11176" class="Bound">a₁₋₋</a> <a id="11181" href="Cubical.Foundations.HLevels.html#11181" class="Bound">a₋₀₋</a> <a id="11186" href="Cubical.Foundations.HLevels.html#11186" class="Bound">a₋₁₋</a> <a id="11191" href="Cubical.Foundations.HLevels.html#11191" class="Bound">a₋₋₀</a> <a id="11196" href="Cubical.Foundations.HLevels.html#11196" class="Bound">a₋₋₁</a> <a id="11201" class="Symbol">=</a>
  <a id="11205" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11218" class="Symbol">(λ</a> <a id="11221" href="Cubical.Foundations.HLevels.html#11221" class="Bound">i</a> <a id="11223" class="Symbol">→</a> <a id="11225" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="11232" class="Symbol">(</a><a id="11233" href="Cubical.Foundations.HLevels.html#11181" class="Bound">a₋₀₋</a> <a id="11238" href="Cubical.Foundations.HLevels.html#11221" class="Bound">i</a><a id="11239" class="Symbol">)</a> <a id="11241" class="Symbol">(</a><a id="11242" href="Cubical.Foundations.HLevels.html#11186" class="Bound">a₋₁₋</a> <a id="11247" href="Cubical.Foundations.HLevels.html#11221" class="Bound">i</a><a id="11248" class="Symbol">)</a> <a id="11250" class="Symbol">(</a><a id="11251" href="Cubical.Foundations.HLevels.html#11191" class="Bound">a₋₋₀</a> <a id="11256" href="Cubical.Foundations.HLevels.html#11221" class="Bound">i</a><a id="11257" class="Symbol">)</a> <a id="11259" class="Symbol">(</a><a id="11260" href="Cubical.Foundations.HLevels.html#11196" class="Bound">a₋₋₁</a> <a id="11265" href="Cubical.Foundations.HLevels.html#11221" class="Bound">i</a><a id="11266" class="Symbol">))</a> <a id="11269" href="Cubical.Foundations.HLevels.html#11171" class="Bound">a₀₋₋</a> <a id="11274" href="Cubical.Foundations.HLevels.html#11176" class="Bound">a₁₋₋</a> <a id="11279" class="Symbol">.</a><a id="11280" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
    <a id="11292" class="Symbol">(</a><a id="11293" href="Cubical.Foundations.HLevels.html#11340" class="Function">isGroupoid→isPropSquare</a> <a id="11317" class="Symbol">_</a> <a id="11319" class="Symbol">_</a> <a id="11321" class="Symbol">_</a> <a id="11323" class="Symbol">_</a> <a id="11325" class="Symbol">_</a> <a id="11327" class="Symbol">_)</a>
  <a id="11332" class="Keyword">where</a>
  <a id="11340" href="Cubical.Foundations.HLevels.html#11340" class="Function">isGroupoid→isPropSquare</a> <a id="11364" class="Symbol">:</a>
    <a id="11370" class="Symbol">{</a><a id="11371" href="Cubical.Foundations.HLevels.html#11371" class="Bound">a₀₀</a> <a id="11375" href="Cubical.Foundations.HLevels.html#11375" class="Bound">a₀₁</a> <a id="11379" class="Symbol">:</a> <a id="11381" href="Cubical.Foundations.HLevels.html#11163" class="Bound">A</a><a id="11382" class="Symbol">}</a> <a id="11384" class="Symbol">(</a><a id="11385" href="Cubical.Foundations.HLevels.html#11385" class="Bound">a₀₋</a> <a id="11389" class="Symbol">:</a> <a id="11391" href="Cubical.Foundations.HLevels.html#11371" class="Bound">a₀₀</a> <a id="11395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11397" href="Cubical.Foundations.HLevels.html#11375" class="Bound">a₀₁</a><a id="11400" class="Symbol">)</a>
    <a id="11406" class="Symbol">{</a><a id="11407" href="Cubical.Foundations.HLevels.html#11407" class="Bound">a₁₀</a> <a id="11411" href="Cubical.Foundations.HLevels.html#11411" class="Bound">a₁₁</a> <a id="11415" class="Symbol">:</a> <a id="11417" href="Cubical.Foundations.HLevels.html#11163" class="Bound">A</a><a id="11418" class="Symbol">}</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Cubical.Foundations.HLevels.html#11421" class="Bound">a₁₋</a> <a id="11425" class="Symbol">:</a> <a id="11427" href="Cubical.Foundations.HLevels.html#11407" class="Bound">a₁₀</a> <a id="11431" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11433" href="Cubical.Foundations.HLevels.html#11411" class="Bound">a₁₁</a><a id="11436" class="Symbol">)</a>
    <a id="11442" class="Symbol">(</a><a id="11443" href="Cubical.Foundations.HLevels.html#11443" class="Bound">a₋₀</a> <a id="11447" class="Symbol">:</a> <a id="11449" href="Cubical.Foundations.HLevels.html#11371" class="Bound">a₀₀</a> <a id="11453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11455" href="Cubical.Foundations.HLevels.html#11407" class="Bound">a₁₀</a><a id="11458" class="Symbol">)</a> <a id="11460" class="Symbol">(</a><a id="11461" href="Cubical.Foundations.HLevels.html#11461" class="Bound">a₋₁</a> <a id="11465" class="Symbol">:</a> <a id="11467" href="Cubical.Foundations.HLevels.html#11375" class="Bound">a₀₁</a> <a id="11471" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11473" href="Cubical.Foundations.HLevels.html#11411" class="Bound">a₁₁</a><a id="11476" class="Symbol">)</a>
    <a id="11482" class="Symbol">→</a> <a id="11484" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11491" class="Symbol">(</a><a id="11492" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="11499" href="Cubical.Foundations.HLevels.html#11385" class="Bound">a₀₋</a> <a id="11503" href="Cubical.Foundations.HLevels.html#11421" class="Bound">a₁₋</a> <a id="11507" href="Cubical.Foundations.HLevels.html#11443" class="Bound">a₋₀</a> <a id="11511" href="Cubical.Foundations.HLevels.html#11461" class="Bound">a₋₁</a><a id="11514" class="Symbol">)</a>
  <a id="11518" href="Cubical.Foundations.HLevels.html#11340" class="Function">isGroupoid→isPropSquare</a> <a id="11542" href="Cubical.Foundations.HLevels.html#11542" class="Bound">a₀₋</a> <a id="11546" href="Cubical.Foundations.HLevels.html#11546" class="Bound">a₁₋</a> <a id="11550" href="Cubical.Foundations.HLevels.html#11550" class="Bound">a₋₀</a> <a id="11554" href="Cubical.Foundations.HLevels.html#11554" class="Bound">a₋₁</a> <a id="11558" class="Symbol">=</a>
    <a id="11564" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="11589" class="Number">1</a> <a id="11591" class="Symbol">(</a><a id="11592" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11605" class="Symbol">(λ</a> <a id="11608" href="Cubical.Foundations.HLevels.html#11608" class="Bound">i</a> <a id="11610" class="Symbol">→</a> <a id="11612" href="Cubical.Foundations.HLevels.html#11550" class="Bound">a₋₀</a> <a id="11616" href="Cubical.Foundations.HLevels.html#11608" class="Bound">i</a> <a id="11618" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11620" href="Cubical.Foundations.HLevels.html#11554" class="Bound">a₋₁</a> <a id="11624" href="Cubical.Foundations.HLevels.html#11608" class="Bound">i</a><a id="11625" class="Symbol">)</a> <a id="11627" href="Cubical.Foundations.HLevels.html#11542" class="Bound">a₀₋</a> <a id="11631" href="Cubical.Foundations.HLevels.html#11546" class="Bound">a₁₋</a><a id="11634" class="Symbol">)</a> <a id="11636" class="Symbol">(</a><a id="11637" href="Cubical.Foundations.HLevels.html#11166" class="Bound">Agpd</a> <a id="11642" class="Symbol">_</a> <a id="11644" class="Symbol">_</a> <a id="11646" class="Symbol">_</a> <a id="11648" class="Symbol">_)</a>

<a id="isGroupoid&#39;→isGroupoid"></a><a id="11652" href="Cubical.Foundations.HLevels.html#11652" class="Function">isGroupoid&#39;→isGroupoid</a> <a id="11675" class="Symbol">:</a> <a id="11677" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="11689" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11691" class="Symbol">→</a> <a id="11693" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="11704" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="11706" href="Cubical.Foundations.HLevels.html#11652" class="Function">isGroupoid&#39;→isGroupoid</a> <a id="11729" href="Cubical.Foundations.HLevels.html#11729" class="Bound">Agpd&#39;</a> <a id="11735" href="Cubical.Foundations.HLevels.html#11735" class="Bound">x</a> <a id="11737" href="Cubical.Foundations.HLevels.html#11737" class="Bound">y</a> <a id="11739" href="Cubical.Foundations.HLevels.html#11739" class="Bound">p</a> <a id="11741" href="Cubical.Foundations.HLevels.html#11741" class="Bound">q</a> <a id="11743" href="Cubical.Foundations.HLevels.html#11743" class="Bound">r</a> <a id="11745" href="Cubical.Foundations.HLevels.html#11745" class="Bound">s</a> <a id="11747" class="Symbol">=</a> <a id="11749" href="Cubical.Foundations.HLevels.html#11729" class="Bound">Agpd&#39;</a> <a id="11755" href="Cubical.Foundations.HLevels.html#11743" class="Bound">r</a> <a id="11757" href="Cubical.Foundations.HLevels.html#11745" class="Bound">s</a> <a id="11759" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11764" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11769" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11774" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11779" class="Comment">-- h-level of Σ-types</a>

<a id="isProp∃!"></a><a id="11802" href="Cubical.Foundations.HLevels.html#11802" class="Function">isProp∃!</a> <a id="11811" class="Symbol">:</a> <a id="11813" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11820" class="Symbol">(</a><a id="11821" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="11824" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11826" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="11827" class="Symbol">)</a>
<a id="11829" href="Cubical.Foundations.HLevels.html#11802" class="Function">isProp∃!</a> <a id="11838" class="Symbol">=</a> <a id="11840" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>

<a id="isContrΣ"></a><a id="11855" href="Cubical.Foundations.HLevels.html#11855" class="Function">isContrΣ</a> <a id="11864" class="Symbol">:</a> <a id="11866" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11874" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11876" class="Symbol">→</a> <a id="11878" class="Symbol">((</a><a id="11880" href="Cubical.Foundations.HLevels.html#11880" class="Bound">x</a> <a id="11882" class="Symbol">:</a> <a id="11884" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="11885" class="Symbol">)</a> <a id="11887" class="Symbol">→</a> <a id="11889" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11897" class="Symbol">(</a><a id="11898" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="11900" href="Cubical.Foundations.HLevels.html#11880" class="Bound">x</a><a id="11901" class="Symbol">))</a> <a id="11904" class="Symbol">→</a> <a id="11906" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11914" class="Symbol">(</a><a id="11915" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11917" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11919" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="11920" class="Symbol">)</a>
<a id="11922" href="Cubical.Foundations.HLevels.html#11855" class="Function">isContrΣ</a> <a id="11931" class="Symbol">{</a><a id="11932" class="Argument">A</a> <a id="11934" class="Symbol">=</a> <a id="11936" href="Cubical.Foundations.HLevels.html#11936" class="Bound">A</a><a id="11937" class="Symbol">}</a> <a id="11939" class="Symbol">{</a><a id="11940" class="Argument">B</a> <a id="11942" class="Symbol">=</a> <a id="11944" href="Cubical.Foundations.HLevels.html#11944" class="Bound">B</a><a id="11945" class="Symbol">}</a> <a id="11947" class="Symbol">(</a><a id="11948" href="Cubical.Foundations.HLevels.html#11948" class="Bound">a</a> <a id="11950" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11952" href="Cubical.Foundations.HLevels.html#11952" class="Bound">p</a><a id="11953" class="Symbol">)</a> <a id="11955" href="Cubical.Foundations.HLevels.html#11955" class="Bound">q</a> <a id="11957" class="Symbol">=</a>
  <a id="11961" class="Keyword">let</a> <a id="11965" href="Cubical.Foundations.HLevels.html#11965" class="Bound">h</a> <a id="11967" class="Symbol">:</a> <a id="11969" class="Symbol">(</a><a id="11970" href="Cubical.Foundations.HLevels.html#11970" class="Bound">x</a> <a id="11972" class="Symbol">:</a> <a id="11974" href="Cubical.Foundations.HLevels.html#11936" class="Bound">A</a><a id="11975" class="Symbol">)</a> <a id="11977" class="Symbol">(</a><a id="11978" href="Cubical.Foundations.HLevels.html#11978" class="Bound">y</a> <a id="11980" class="Symbol">:</a> <a id="11982" href="Cubical.Foundations.HLevels.html#11944" class="Bound">B</a> <a id="11984" href="Cubical.Foundations.HLevels.html#11970" class="Bound">x</a><a id="11985" class="Symbol">)</a> <a id="11987" class="Symbol">→</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Cubical.Foundations.HLevels.html#11955" class="Bound">q</a> <a id="11992" href="Cubical.Foundations.HLevels.html#11970" class="Bound">x</a><a id="11993" class="Symbol">)</a> <a id="11995" class="Symbol">.</a><a id="11996" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12000" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12002" href="Cubical.Foundations.HLevels.html#11978" class="Bound">y</a>
      <a id="12010" href="Cubical.Foundations.HLevels.html#11965" class="Bound">h</a> <a id="12012" href="Cubical.Foundations.HLevels.html#12012" class="Bound">x</a> <a id="12014" href="Cubical.Foundations.HLevels.html#12014" class="Bound">y</a> <a id="12016" class="Symbol">=</a> <a id="12018" class="Symbol">(</a><a id="12019" href="Cubical.Foundations.HLevels.html#11955" class="Bound">q</a> <a id="12021" href="Cubical.Foundations.HLevels.html#12012" class="Bound">x</a><a id="12022" class="Symbol">)</a> <a id="12024" class="Symbol">.</a><a id="12025" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12029" href="Cubical.Foundations.HLevels.html#12014" class="Bound">y</a>
  <a id="12033" class="Keyword">in</a> <a id="12036" class="Symbol">((</a> <a id="12039" href="Cubical.Foundations.HLevels.html#11948" class="Bound">a</a> <a id="12041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12043" href="Cubical.Foundations.HLevels.html#11955" class="Bound">q</a> <a id="12045" href="Cubical.Foundations.HLevels.html#11948" class="Bound">a</a> <a id="12047" class="Symbol">.</a><a id="12048" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12051" class="Symbol">)</a>
     <a id="12058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12060" class="Symbol">(</a> <a id="12062" class="Symbol">λ</a> <a id="12064" href="Cubical.Foundations.HLevels.html#12064" class="Bound">x</a> <a id="12066" href="Cubical.Foundations.HLevels.html#12066" class="Bound">i</a> <a id="12068" class="Symbol">→</a> <a id="12070" href="Cubical.Foundations.HLevels.html#11952" class="Bound">p</a> <a id="12072" class="Symbol">(</a><a id="12073" href="Cubical.Foundations.HLevels.html#12064" class="Bound">x</a> <a id="12075" class="Symbol">.</a><a id="12076" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12079" class="Symbol">)</a> <a id="12081" href="Cubical.Foundations.HLevels.html#12066" class="Bound">i</a>
       <a id="12090" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12092" href="Cubical.Foundations.HLevels.html#11965" class="Bound">h</a> <a id="12094" class="Symbol">(</a><a id="12095" href="Cubical.Foundations.HLevels.html#11952" class="Bound">p</a> <a id="12097" class="Symbol">(</a><a id="12098" href="Cubical.Foundations.HLevels.html#12064" class="Bound">x</a> <a id="12100" class="Symbol">.</a><a id="12101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12104" class="Symbol">)</a> <a id="12106" href="Cubical.Foundations.HLevels.html#12066" class="Bound">i</a><a id="12107" class="Symbol">)</a> <a id="12109" class="Symbol">(</a><a id="12110" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="12117" class="Symbol">(λ</a> <a id="12120" href="Cubical.Foundations.HLevels.html#12120" class="Bound">j</a> <a id="12122" class="Symbol">→</a> <a id="12124" href="Cubical.Foundations.HLevels.html#11944" class="Bound">B</a> <a id="12126" class="Symbol">(</a><a id="12127" href="Cubical.Foundations.HLevels.html#11952" class="Bound">p</a> <a id="12129" class="Symbol">(</a><a id="12130" href="Cubical.Foundations.HLevels.html#12064" class="Bound">x</a> <a id="12132" class="Symbol">.</a><a id="12133" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12136" class="Symbol">)</a> <a id="12138" class="Symbol">(</a><a id="12139" href="Cubical.Foundations.HLevels.html#12066" class="Bound">i</a> <a id="12141" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12143" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12145" href="Cubical.Foundations.HLevels.html#12120" class="Bound">j</a><a id="12146" class="Symbol">)))</a> <a id="12150" href="Cubical.Foundations.HLevels.html#12066" class="Bound">i</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Cubical.Foundations.HLevels.html#12064" class="Bound">x</a> <a id="12155" class="Symbol">.</a><a id="12156" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12159" class="Symbol">))</a> <a id="12162" href="Cubical.Foundations.HLevels.html#12066" class="Bound">i</a><a id="12163" class="Symbol">))</a>

<a id="isContrΣ&#39;"></a><a id="12167" href="Cubical.Foundations.HLevels.html#12167" class="Function">isContrΣ&#39;</a> <a id="12177" class="Symbol">:</a> <a id="12179" class="Symbol">(</a><a id="12180" href="Cubical.Foundations.HLevels.html#12180" class="Bound">ca</a> <a id="12183" class="Symbol">:</a> <a id="12185" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12193" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12194" class="Symbol">)</a> <a id="12196" class="Symbol">→</a> <a id="12198" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12206" class="Symbol">(</a><a id="12207" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12209" class="Symbol">(</a><a id="12210" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12214" href="Cubical.Foundations.HLevels.html#12180" class="Bound">ca</a><a id="12216" class="Symbol">))</a> <a id="12219" class="Symbol">→</a> <a id="12221" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12229" class="Symbol">(</a><a id="12230" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12232" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12234" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12235" class="Symbol">)</a>
<a id="12237" href="Cubical.Foundations.HLevels.html#12167" class="Function">isContrΣ&#39;</a> <a id="12247" href="Cubical.Foundations.HLevels.html#12247" class="Bound">ca</a> <a id="12250" href="Cubical.Foundations.HLevels.html#12250" class="Bound">cb</a> <a id="12253" class="Symbol">=</a> <a id="12255" href="Cubical.Foundations.HLevels.html#11855" class="Function">isContrΣ</a> <a id="12264" href="Cubical.Foundations.HLevels.html#12247" class="Bound">ca</a> <a id="12267" class="Symbol">(λ</a> <a id="12270" href="Cubical.Foundations.HLevels.html#12270" class="Bound">x</a> <a id="12272" class="Symbol">→</a> <a id="12274" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12280" class="Symbol">_</a> <a id="12282" class="Symbol">(</a><a id="12283" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12287" href="Cubical.Foundations.HLevels.html#12247" class="Bound">ca</a> <a id="12290" href="Cubical.Foundations.HLevels.html#12270" class="Bound">x</a><a id="12291" class="Symbol">)</a> <a id="12293" href="Cubical.Foundations.HLevels.html#12250" class="Bound">cb</a><a id="12295" class="Symbol">)</a>

<a id="section-Σ≡Prop"></a><a id="12298" href="Cubical.Foundations.HLevels.html#12298" class="Function">section-Σ≡Prop</a>
  <a id="12315" class="Symbol">:</a> <a id="12317" class="Symbol">(</a><a id="12318" href="Cubical.Foundations.HLevels.html#12318" class="Bound">pB</a> <a id="12321" class="Symbol">:</a> <a id="12323" class="Symbol">(</a><a id="12324" href="Cubical.Foundations.HLevels.html#12324" class="Bound">x</a> <a id="12326" class="Symbol">:</a> <a id="12328" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12329" class="Symbol">)</a> <a id="12331" class="Symbol">→</a> <a id="12333" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12340" class="Symbol">(</a><a id="12341" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12343" href="Cubical.Foundations.HLevels.html#12324" class="Bound">x</a><a id="12344" class="Symbol">))</a> <a id="12347" class="Symbol">{</a><a id="12348" href="Cubical.Foundations.HLevels.html#12348" class="Bound">u</a> <a id="12350" href="Cubical.Foundations.HLevels.html#12350" class="Bound">v</a> <a id="12352" class="Symbol">:</a> <a id="12354" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12356" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12358" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12359" class="Symbol">}</a>
  <a id="12363" class="Symbol">→</a> <a id="12365" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="12373" class="Symbol">(</a><a id="12374" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12381" href="Cubical.Foundations.HLevels.html#12318" class="Bound">pB</a> <a id="12384" class="Symbol">{</a><a id="12385" href="Cubical.Foundations.HLevels.html#12348" class="Bound">u</a><a id="12386" class="Symbol">}</a> <a id="12388" class="Symbol">{</a><a id="12389" href="Cubical.Foundations.HLevels.html#12350" class="Bound">v</a><a id="12390" class="Symbol">})</a> <a id="12393" class="Symbol">(</a><a id="12394" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12399" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12402" class="Symbol">)</a>
<a id="12404" href="Cubical.Foundations.HLevels.html#12298" class="Function">section-Σ≡Prop</a> <a id="12419" class="Symbol">{</a><a id="12420" class="Argument">A</a> <a id="12422" class="Symbol">=</a> <a id="12424" href="Cubical.Foundations.HLevels.html#12424" class="Bound">A</a><a id="12425" class="Symbol">}</a> <a id="12427" href="Cubical.Foundations.HLevels.html#12427" class="Bound">pB</a> <a id="12430" class="Symbol">{</a><a id="12431" href="Cubical.Foundations.HLevels.html#12431" class="Bound">u</a><a id="12432" class="Symbol">}</a> <a id="12434" class="Symbol">{</a><a id="12435" href="Cubical.Foundations.HLevels.html#12435" class="Bound">v</a><a id="12436" class="Symbol">}</a> <a id="12438" href="Cubical.Foundations.HLevels.html#12438" class="Bound">p</a> <a id="12440" href="Cubical.Foundations.HLevels.html#12440" class="Bound">j</a> <a id="12442" href="Cubical.Foundations.HLevels.html#12442" class="Bound">i</a> <a id="12444" class="Symbol">=</a>
  <a id="12448" class="Symbol">(</a><a id="12449" href="Cubical.Foundations.HLevels.html#12438" class="Bound">p</a> <a id="12451" href="Cubical.Foundations.HLevels.html#12442" class="Bound">i</a> <a id="12453" class="Symbol">.</a><a id="12454" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12457" class="Symbol">)</a> <a id="12459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12461" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="12474" class="Symbol">(λ</a> <a id="12477" href="Cubical.Foundations.HLevels.html#12477" class="Bound">i</a> <a id="12479" class="Symbol">→</a> <a id="12481" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12496" class="Number">1</a> <a id="12498" class="Symbol">(</a><a id="12499" href="Cubical.Foundations.HLevels.html#12427" class="Bound">pB</a> <a id="12502" class="Symbol">(</a><a id="12503" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12507" class="Symbol">(</a><a id="12508" href="Cubical.Foundations.HLevels.html#12438" class="Bound">p</a> <a id="12510" href="Cubical.Foundations.HLevels.html#12477" class="Bound">i</a><a id="12511" class="Symbol">)))</a>
                                       <a id="12554" class="Symbol">(</a><a id="12555" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12562" href="Cubical.Foundations.HLevels.html#12427" class="Bound">pB</a> <a id="12565" class="Symbol">{</a><a id="12566" href="Cubical.Foundations.HLevels.html#12431" class="Bound">u</a><a id="12567" class="Symbol">}</a> <a id="12569" class="Symbol">{</a><a id="12570" href="Cubical.Foundations.HLevels.html#12435" class="Bound">v</a><a id="12571" class="Symbol">}</a> <a id="12573" class="Symbol">(</a><a id="12574" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12579" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12583" href="Cubical.Foundations.HLevels.html#12438" class="Bound">p</a><a id="12584" class="Symbol">)</a> <a id="12586" href="Cubical.Foundations.HLevels.html#12477" class="Bound">i</a> <a id="12588" class="Symbol">.</a><a id="12589" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12592" class="Symbol">)</a>
                                       <a id="12633" class="Symbol">(</a><a id="12634" href="Cubical.Foundations.HLevels.html#12438" class="Bound">p</a> <a id="12636" href="Cubical.Foundations.HLevels.html#12477" class="Bound">i</a> <a id="12638" class="Symbol">.</a><a id="12639" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12642" class="Symbol">)</a> <a id="12644" class="Symbol">)</a>
                                       <a id="12685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12690" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12695" href="Cubical.Foundations.HLevels.html#12442" class="Bound">i</a> <a id="12697" href="Cubical.Foundations.HLevels.html#12440" class="Bound">j</a>

<a id="isEquiv-Σ≡Prop"></a><a id="12700" href="Cubical.Foundations.HLevels.html#12700" class="Function">isEquiv-Σ≡Prop</a>
  <a id="12717" class="Symbol">:</a> <a id="12719" class="Symbol">(</a><a id="12720" href="Cubical.Foundations.HLevels.html#12720" class="Bound">pB</a> <a id="12723" class="Symbol">:</a> <a id="12725" class="Symbol">(</a><a id="12726" href="Cubical.Foundations.HLevels.html#12726" class="Bound">x</a> <a id="12728" class="Symbol">:</a> <a id="12730" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12731" class="Symbol">)</a> <a id="12733" class="Symbol">→</a> <a id="12735" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12742" class="Symbol">(</a><a id="12743" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12745" href="Cubical.Foundations.HLevels.html#12726" class="Bound">x</a><a id="12746" class="Symbol">))</a> <a id="12749" class="Symbol">{</a><a id="12750" href="Cubical.Foundations.HLevels.html#12750" class="Bound">u</a> <a id="12752" href="Cubical.Foundations.HLevels.html#12752" class="Bound">v</a> <a id="12754" class="Symbol">:</a> <a id="12756" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12758" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12760" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12761" class="Symbol">}</a>
  <a id="12765" class="Symbol">→</a> <a id="12767" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="12775" class="Symbol">(</a><a id="12776" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12783" href="Cubical.Foundations.HLevels.html#12720" class="Bound">pB</a> <a id="12786" class="Symbol">{</a><a id="12787" href="Cubical.Foundations.HLevels.html#12750" class="Bound">u</a><a id="12788" class="Symbol">}</a> <a id="12790" class="Symbol">{</a><a id="12791" href="Cubical.Foundations.HLevels.html#12752" class="Bound">v</a><a id="12792" class="Symbol">})</a>
<a id="12795" href="Cubical.Foundations.HLevels.html#12700" class="Function">isEquiv-Σ≡Prop</a> <a id="12810" class="Symbol">{</a><a id="12811" class="Argument">A</a> <a id="12813" class="Symbol">=</a> <a id="12815" href="Cubical.Foundations.HLevels.html#12815" class="Bound">A</a><a id="12816" class="Symbol">}</a> <a id="12818" href="Cubical.Foundations.HLevels.html#12818" class="Bound">pB</a> <a id="12821" class="Symbol">{</a><a id="12822" href="Cubical.Foundations.HLevels.html#12822" class="Bound">u</a><a id="12823" class="Symbol">}</a> <a id="12825" class="Symbol">{</a><a id="12826" href="Cubical.Foundations.HLevels.html#12826" class="Bound">v</a><a id="12827" class="Symbol">}</a> <a id="12829" class="Symbol">=</a> <a id="12831" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="12844" class="Symbol">(</a><a id="12845" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="12849" class="Symbol">(</a><a id="12850" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12857" href="Cubical.Foundations.HLevels.html#12818" class="Bound">pB</a><a id="12859" class="Symbol">)</a> <a id="12861" class="Symbol">(</a><a id="12862" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12867" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12870" class="Symbol">)</a> <a id="12872" class="Symbol">(</a><a id="12873" href="Cubical.Foundations.HLevels.html#12298" class="Function">section-Σ≡Prop</a> <a id="12888" href="Cubical.Foundations.HLevels.html#12818" class="Bound">pB</a><a id="12890" class="Symbol">)</a> <a id="12892" class="Symbol">(λ</a> <a id="12895" href="Cubical.Foundations.HLevels.html#12895" class="Bound">_</a> <a id="12897" class="Symbol">→</a> <a id="12899" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12903" class="Symbol">))</a>

<a id="isPropΣ"></a><a id="12907" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="12915" class="Symbol">:</a> <a id="12917" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12924" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12926" class="Symbol">→</a> <a id="12928" class="Symbol">((</a><a id="12930" href="Cubical.Foundations.HLevels.html#12930" class="Bound">x</a> <a id="12932" class="Symbol">:</a> <a id="12934" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12935" class="Symbol">)</a> <a id="12937" class="Symbol">→</a> <a id="12939" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12946" class="Symbol">(</a><a id="12947" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12949" href="Cubical.Foundations.HLevels.html#12930" class="Bound">x</a><a id="12950" class="Symbol">))</a> <a id="12953" class="Symbol">→</a> <a id="12955" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12965" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12967" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12968" class="Symbol">)</a>
<a id="12970" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="12978" href="Cubical.Foundations.HLevels.html#12978" class="Bound">pA</a> <a id="12981" href="Cubical.Foundations.HLevels.html#12981" class="Bound">pB</a> <a id="12984" href="Cubical.Foundations.HLevels.html#12984" class="Bound">t</a> <a id="12986" href="Cubical.Foundations.HLevels.html#12986" class="Bound">u</a> <a id="12988" class="Symbol">=</a> <a id="12990" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="12997" href="Cubical.Foundations.HLevels.html#12981" class="Bound">pB</a> <a id="13000" class="Symbol">(</a><a id="13001" href="Cubical.Foundations.HLevels.html#12978" class="Bound">pA</a> <a id="13004" class="Symbol">(</a><a id="13005" href="Cubical.Foundations.HLevels.html#12984" class="Bound">t</a> <a id="13007" class="Symbol">.</a><a id="13008" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13011" class="Symbol">)</a> <a id="13013" class="Symbol">(</a><a id="13014" href="Cubical.Foundations.HLevels.html#12986" class="Bound">u</a> <a id="13016" class="Symbol">.</a><a id="13017" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13020" class="Symbol">))</a>

<a id="isOfHLevelΣ"></a><a id="13024" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13036" class="Symbol">:</a> <a id="13038" class="Symbol">∀</a> <a id="13040" href="Cubical.Foundations.HLevels.html#13040" class="Bound">n</a> <a id="13042" class="Symbol">→</a> <a id="13044" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="13055" href="Cubical.Foundations.HLevels.html#13040" class="Bound">n</a> <a id="13057" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13059" class="Symbol">→</a> <a id="13061" class="Symbol">((</a><a id="13063" href="Cubical.Foundations.HLevels.html#13063" class="Bound">x</a> <a id="13065" class="Symbol">:</a> <a id="13067" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13068" class="Symbol">)</a> <a id="13070" class="Symbol">→</a> <a id="13072" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="13083" href="Cubical.Foundations.HLevels.html#13040" class="Bound">n</a> <a id="13085" class="Symbol">(</a><a id="13086" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13088" href="Cubical.Foundations.HLevels.html#13063" class="Bound">x</a><a id="13089" class="Symbol">))</a>
                  <a id="13110" class="Symbol">→</a> <a id="13112" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="13123" href="Cubical.Foundations.HLevels.html#13040" class="Bound">n</a> <a id="13125" class="Symbol">(</a><a id="13126" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13128" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13130" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13131" class="Symbol">)</a>
<a id="13133" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13145" class="Number">0</a> <a id="13147" class="Symbol">=</a> <a id="13149" href="Cubical.Foundations.HLevels.html#11855" class="Function">isContrΣ</a>
<a id="13158" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13170" class="Number">1</a> <a id="13172" class="Symbol">=</a> <a id="13174" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a>
<a id="13182" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13194" class="Symbol">{</a><a id="13195" class="Argument">B</a> <a id="13197" class="Symbol">=</a> <a id="13199" href="Cubical.Foundations.HLevels.html#13199" class="Bound">B</a><a id="13200" class="Symbol">}</a> <a id="13202" class="Symbol">(</a><a id="13203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13207" class="Symbol">(</a><a id="13208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13212" href="Cubical.Foundations.HLevels.html#13212" class="Bound">n</a><a id="13213" class="Symbol">))</a> <a id="13216" href="Cubical.Foundations.HLevels.html#13216" class="Bound">h1</a> <a id="13219" href="Cubical.Foundations.HLevels.html#13219" class="Bound">h2</a> <a id="13222" href="Cubical.Foundations.HLevels.html#13222" class="Bound">x</a> <a id="13224" href="Cubical.Foundations.HLevels.html#13224" class="Bound">y</a> <a id="13226" class="Symbol">=</a>
  <a id="13230" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="13255" class="Symbol">(</a><a id="13256" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13260" href="Cubical.Foundations.HLevels.html#13212" class="Bound">n</a><a id="13261" class="Symbol">)</a>
    <a id="13267" class="Symbol">(</a><a id="13268" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="13275" class="Symbol">(</a><a id="13276" href="Cubical.Data.Sigma.Properties.html#11136" class="Function">IsoΣPathTransportPathΣ</a> <a id="13299" class="Symbol">_</a> <a id="13301" class="Symbol">_))</a>
    <a id="13309" class="Symbol">(</a><a id="13310" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13322" class="Symbol">(</a><a id="13323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13327" href="Cubical.Foundations.HLevels.html#13212" class="Bound">n</a><a id="13328" class="Symbol">)</a> <a id="13330" class="Symbol">(</a><a id="13331" href="Cubical.Foundations.HLevels.html#13216" class="Bound">h1</a> <a id="13334" class="Symbol">(</a><a id="13335" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13339" href="Cubical.Foundations.HLevels.html#13222" class="Bound">x</a><a id="13340" class="Symbol">)</a> <a id="13342" class="Symbol">(</a><a id="13343" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13347" href="Cubical.Foundations.HLevels.html#13224" class="Bound">y</a><a id="13348" class="Symbol">))</a> <a id="13351" class="Symbol">λ</a> <a id="13353" href="Cubical.Foundations.HLevels.html#13353" class="Bound">x</a> <a id="13355" class="Symbol">→</a> <a id="13357" href="Cubical.Foundations.HLevels.html#13219" class="Bound">h2</a> <a id="13360" class="Symbol">_</a> <a id="13362" class="Symbol">_</a> <a id="13364" class="Symbol">_)</a>

<a id="isSetΣ"></a><a id="13368" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="13375" class="Symbol">:</a> <a id="13377" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13383" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13385" class="Symbol">→</a> <a id="13387" class="Symbol">((</a><a id="13389" href="Cubical.Foundations.HLevels.html#13389" class="Bound">x</a> <a id="13391" class="Symbol">:</a> <a id="13393" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13394" class="Symbol">)</a> <a id="13396" class="Symbol">→</a> <a id="13398" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13404" class="Symbol">(</a><a id="13405" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13407" href="Cubical.Foundations.HLevels.html#13389" class="Bound">x</a><a id="13408" class="Symbol">))</a> <a id="13411" class="Symbol">→</a> <a id="13413" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13419" class="Symbol">(</a><a id="13420" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13422" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13424" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13425" class="Symbol">)</a>
<a id="13427" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="13434" class="Symbol">=</a> <a id="13436" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13448" class="Number">2</a>

<a id="13451" class="Comment">-- Useful consequence</a>
<a id="isSetΣSndProp"></a><a id="13473" href="Cubical.Foundations.HLevels.html#13473" class="Function">isSetΣSndProp</a> <a id="13487" class="Symbol">:</a> <a id="13489" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13495" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13497" class="Symbol">→</a> <a id="13499" class="Symbol">((</a><a id="13501" href="Cubical.Foundations.HLevels.html#13501" class="Bound">x</a> <a id="13503" class="Symbol">:</a> <a id="13505" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13506" class="Symbol">)</a> <a id="13508" class="Symbol">→</a> <a id="13510" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13517" class="Symbol">(</a><a id="13518" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13520" href="Cubical.Foundations.HLevels.html#13501" class="Bound">x</a><a id="13521" class="Symbol">))</a> <a id="13524" class="Symbol">→</a> <a id="13526" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13532" class="Symbol">(</a><a id="13533" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13535" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13537" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13538" class="Symbol">)</a>
<a id="13540" href="Cubical.Foundations.HLevels.html#13473" class="Function">isSetΣSndProp</a> <a id="13554" href="Cubical.Foundations.HLevels.html#13554" class="Bound">h</a> <a id="13556" href="Cubical.Foundations.HLevels.html#13556" class="Bound">p</a> <a id="13558" class="Symbol">=</a> <a id="13560" href="Cubical.Foundations.HLevels.html#13368" class="Function">isSetΣ</a> <a id="13567" href="Cubical.Foundations.HLevels.html#13554" class="Bound">h</a> <a id="13569" class="Symbol">(λ</a> <a id="13572" href="Cubical.Foundations.HLevels.html#13572" class="Bound">x</a> <a id="13574" class="Symbol">→</a> <a id="13576" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="13589" class="Symbol">(</a><a id="13590" href="Cubical.Foundations.HLevels.html#13556" class="Bound">p</a> <a id="13592" href="Cubical.Foundations.HLevels.html#13572" class="Bound">x</a><a id="13593" class="Symbol">))</a>

<a id="isGroupoidΣ"></a><a id="13597" href="Cubical.Foundations.HLevels.html#13597" class="Function">isGroupoidΣ</a> <a id="13609" class="Symbol">:</a> <a id="13611" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="13622" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13624" class="Symbol">→</a> <a id="13626" class="Symbol">((</a><a id="13628" href="Cubical.Foundations.HLevels.html#13628" class="Bound">x</a> <a id="13630" class="Symbol">:</a> <a id="13632" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13633" class="Symbol">)</a> <a id="13635" class="Symbol">→</a> <a id="13637" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="13648" class="Symbol">(</a><a id="13649" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13651" href="Cubical.Foundations.HLevels.html#13628" class="Bound">x</a><a id="13652" class="Symbol">))</a> <a id="13655" class="Symbol">→</a> <a id="13657" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="13668" class="Symbol">(</a><a id="13669" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13671" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13673" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13674" class="Symbol">)</a>
<a id="13676" href="Cubical.Foundations.HLevels.html#13597" class="Function">isGroupoidΣ</a> <a id="13688" class="Symbol">=</a> <a id="13690" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13702" class="Number">3</a>

<a id="is2GroupoidΣ"></a><a id="13705" href="Cubical.Foundations.HLevels.html#13705" class="Function">is2GroupoidΣ</a> <a id="13718" class="Symbol">:</a> <a id="13720" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="13732" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13734" class="Symbol">→</a> <a id="13736" class="Symbol">((</a><a id="13738" href="Cubical.Foundations.HLevels.html#13738" class="Bound">x</a> <a id="13740" class="Symbol">:</a> <a id="13742" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13743" class="Symbol">)</a> <a id="13745" class="Symbol">→</a> <a id="13747" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="13759" class="Symbol">(</a><a id="13760" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13762" href="Cubical.Foundations.HLevels.html#13738" class="Bound">x</a><a id="13763" class="Symbol">))</a> <a id="13766" class="Symbol">→</a> <a id="13768" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="13780" class="Symbol">(</a><a id="13781" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13783" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13785" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13786" class="Symbol">)</a>
<a id="13788" href="Cubical.Foundations.HLevels.html#13705" class="Function">is2GroupoidΣ</a> <a id="13801" class="Symbol">=</a> <a id="13803" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="13815" class="Number">4</a>

<a id="13818" class="Comment">-- h-level of ×</a>

<a id="isProp×"></a><a id="13835" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="13843" class="Symbol">:</a> <a id="13845" class="Symbol">{</a><a id="13846" href="Cubical.Foundations.HLevels.html#13846" class="Bound">A</a> <a id="13848" class="Symbol">:</a> <a id="13850" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13855" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="13856" class="Symbol">}</a> <a id="13858" class="Symbol">{</a><a id="13859" href="Cubical.Foundations.HLevels.html#13859" class="Bound">B</a> <a id="13861" class="Symbol">:</a> <a id="13863" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13868" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="13870" class="Symbol">}</a> <a id="13872" class="Symbol">→</a> <a id="13874" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13881" href="Cubical.Foundations.HLevels.html#13846" class="Bound">A</a> <a id="13883" class="Symbol">→</a> <a id="13885" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13892" href="Cubical.Foundations.HLevels.html#13859" class="Bound">B</a> <a id="13894" class="Symbol">→</a> <a id="13896" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13903" class="Symbol">(</a><a id="13904" href="Cubical.Foundations.HLevels.html#13846" class="Bound">A</a> <a id="13906" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13908" href="Cubical.Foundations.HLevels.html#13859" class="Bound">B</a><a id="13909" class="Symbol">)</a>
<a id="13911" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="13919" href="Cubical.Foundations.HLevels.html#13919" class="Bound">pA</a> <a id="13922" href="Cubical.Foundations.HLevels.html#13922" class="Bound">pB</a> <a id="13925" class="Symbol">=</a> <a id="13927" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="13935" href="Cubical.Foundations.HLevels.html#13919" class="Bound">pA</a> <a id="13938" class="Symbol">(λ</a> <a id="13941" href="Cubical.Foundations.HLevels.html#13941" class="Bound">_</a> <a id="13943" class="Symbol">→</a> <a id="13945" href="Cubical.Foundations.HLevels.html#13922" class="Bound">pB</a><a id="13947" class="Symbol">)</a>

<a id="isProp×2"></a><a id="13950" href="Cubical.Foundations.HLevels.html#13950" class="Function">isProp×2</a> <a id="13959" class="Symbol">:</a> <a id="13961" class="Symbol">{</a><a id="13962" href="Cubical.Foundations.HLevels.html#13962" class="Bound">A</a> <a id="13964" class="Symbol">:</a> <a id="13966" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13971" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="13972" class="Symbol">}</a> <a id="13974" class="Symbol">{</a><a id="13975" href="Cubical.Foundations.HLevels.html#13975" class="Bound">B</a> <a id="13977" class="Symbol">:</a> <a id="13979" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13984" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="13986" class="Symbol">}</a> <a id="13988" class="Symbol">{</a><a id="13989" href="Cubical.Foundations.HLevels.html#13989" class="Bound">C</a> <a id="13991" class="Symbol">:</a> <a id="13993" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13998" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="14001" class="Symbol">}</a>
         <a id="14012" class="Symbol">→</a> <a id="14014" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14021" href="Cubical.Foundations.HLevels.html#13962" class="Bound">A</a> <a id="14023" class="Symbol">→</a> <a id="14025" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14032" href="Cubical.Foundations.HLevels.html#13975" class="Bound">B</a> <a id="14034" class="Symbol">→</a> <a id="14036" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14043" href="Cubical.Foundations.HLevels.html#13989" class="Bound">C</a> <a id="14045" class="Symbol">→</a> <a id="14047" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14054" class="Symbol">(</a><a id="14055" href="Cubical.Foundations.HLevels.html#13962" class="Bound">A</a> <a id="14057" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14059" href="Cubical.Foundations.HLevels.html#13975" class="Bound">B</a> <a id="14061" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14063" href="Cubical.Foundations.HLevels.html#13989" class="Bound">C</a><a id="14064" class="Symbol">)</a>
<a id="14066" href="Cubical.Foundations.HLevels.html#13950" class="Function">isProp×2</a> <a id="14075" href="Cubical.Foundations.HLevels.html#14075" class="Bound">pA</a> <a id="14078" href="Cubical.Foundations.HLevels.html#14078" class="Bound">pB</a> <a id="14081" href="Cubical.Foundations.HLevels.html#14081" class="Bound">pC</a> <a id="14084" class="Symbol">=</a> <a id="14086" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="14094" href="Cubical.Foundations.HLevels.html#14075" class="Bound">pA</a> <a id="14097" class="Symbol">(</a><a id="14098" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="14106" href="Cubical.Foundations.HLevels.html#14078" class="Bound">pB</a> <a id="14109" href="Cubical.Foundations.HLevels.html#14081" class="Bound">pC</a><a id="14111" class="Symbol">)</a>

<a id="isProp×3"></a><a id="14114" href="Cubical.Foundations.HLevels.html#14114" class="Function">isProp×3</a> <a id="14123" class="Symbol">:</a> <a id="14125" class="Symbol">{</a><a id="14126" href="Cubical.Foundations.HLevels.html#14126" class="Bound">A</a> <a id="14128" class="Symbol">:</a> <a id="14130" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14135" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14136" class="Symbol">}</a> <a id="14138" class="Symbol">{</a><a id="14139" href="Cubical.Foundations.HLevels.html#14139" class="Bound">B</a> <a id="14141" class="Symbol">:</a> <a id="14143" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14148" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14150" class="Symbol">}</a> <a id="14152" class="Symbol">{</a><a id="14153" href="Cubical.Foundations.HLevels.html#14153" class="Bound">C</a> <a id="14155" class="Symbol">:</a> <a id="14157" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14162" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="14165" class="Symbol">}</a> <a id="14167" class="Symbol">{</a><a id="14168" href="Cubical.Foundations.HLevels.html#14168" class="Bound">D</a> <a id="14170" class="Symbol">:</a> <a id="14172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14177" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="14181" class="Symbol">}</a>
         <a id="14192" class="Symbol">→</a> <a id="14194" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14201" href="Cubical.Foundations.HLevels.html#14126" class="Bound">A</a> <a id="14203" class="Symbol">→</a> <a id="14205" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14212" href="Cubical.Foundations.HLevels.html#14139" class="Bound">B</a> <a id="14214" class="Symbol">→</a> <a id="14216" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14223" href="Cubical.Foundations.HLevels.html#14153" class="Bound">C</a> <a id="14225" class="Symbol">→</a> <a id="14227" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14234" href="Cubical.Foundations.HLevels.html#14168" class="Bound">D</a> <a id="14236" class="Symbol">→</a> <a id="14238" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14245" class="Symbol">(</a><a id="14246" href="Cubical.Foundations.HLevels.html#14126" class="Bound">A</a> <a id="14248" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14250" href="Cubical.Foundations.HLevels.html#14139" class="Bound">B</a> <a id="14252" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14254" href="Cubical.Foundations.HLevels.html#14153" class="Bound">C</a> <a id="14256" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14258" href="Cubical.Foundations.HLevels.html#14168" class="Bound">D</a><a id="14259" class="Symbol">)</a>
<a id="14261" href="Cubical.Foundations.HLevels.html#14114" class="Function">isProp×3</a> <a id="14270" href="Cubical.Foundations.HLevels.html#14270" class="Bound">pA</a> <a id="14273" href="Cubical.Foundations.HLevels.html#14273" class="Bound">pB</a> <a id="14276" href="Cubical.Foundations.HLevels.html#14276" class="Bound">pC</a> <a id="14279" href="Cubical.Foundations.HLevels.html#14279" class="Bound">pD</a> <a id="14282" class="Symbol">=</a> <a id="14284" href="Cubical.Foundations.HLevels.html#13950" class="Function">isProp×2</a> <a id="14293" href="Cubical.Foundations.HLevels.html#14270" class="Bound">pA</a> <a id="14296" href="Cubical.Foundations.HLevels.html#14273" class="Bound">pB</a> <a id="14299" class="Symbol">(</a><a id="14300" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="14308" href="Cubical.Foundations.HLevels.html#14276" class="Bound">pC</a> <a id="14311" href="Cubical.Foundations.HLevels.html#14279" class="Bound">pD</a><a id="14313" class="Symbol">)</a>

<a id="isProp×4"></a><a id="14316" href="Cubical.Foundations.HLevels.html#14316" class="Function">isProp×4</a> <a id="14325" class="Symbol">:</a> <a id="14327" class="Symbol">{</a><a id="14328" href="Cubical.Foundations.HLevels.html#14328" class="Bound">A</a> <a id="14330" class="Symbol">:</a> <a id="14332" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14337" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14338" class="Symbol">}</a> <a id="14340" class="Symbol">{</a><a id="14341" href="Cubical.Foundations.HLevels.html#14341" class="Bound">B</a> <a id="14343" class="Symbol">:</a> <a id="14345" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14350" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14352" class="Symbol">}</a> <a id="14354" class="Symbol">{</a><a id="14355" href="Cubical.Foundations.HLevels.html#14355" class="Bound">C</a> <a id="14357" class="Symbol">:</a> <a id="14359" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14364" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="14367" class="Symbol">}</a> <a id="14369" class="Symbol">{</a><a id="14370" href="Cubical.Foundations.HLevels.html#14370" class="Bound">D</a> <a id="14372" class="Symbol">:</a> <a id="14374" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14379" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="14383" class="Symbol">}</a> <a id="14385" class="Symbol">{</a><a id="14386" href="Cubical.Foundations.HLevels.html#14386" class="Bound">E</a> <a id="14388" class="Symbol">:</a> <a id="14390" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14395" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a><a id="14400" class="Symbol">}</a>
         <a id="14411" class="Symbol">→</a> <a id="14413" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14420" href="Cubical.Foundations.HLevels.html#14328" class="Bound">A</a> <a id="14422" class="Symbol">→</a> <a id="14424" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14431" href="Cubical.Foundations.HLevels.html#14341" class="Bound">B</a> <a id="14433" class="Symbol">→</a> <a id="14435" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14442" href="Cubical.Foundations.HLevels.html#14355" class="Bound">C</a> <a id="14444" class="Symbol">→</a> <a id="14446" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14453" href="Cubical.Foundations.HLevels.html#14370" class="Bound">D</a> <a id="14455" class="Symbol">→</a> <a id="14457" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14464" href="Cubical.Foundations.HLevels.html#14386" class="Bound">E</a> <a id="14466" class="Symbol">→</a> <a id="14468" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14475" class="Symbol">(</a><a id="14476" href="Cubical.Foundations.HLevels.html#14328" class="Bound">A</a> <a id="14478" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14480" href="Cubical.Foundations.HLevels.html#14341" class="Bound">B</a> <a id="14482" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14484" href="Cubical.Foundations.HLevels.html#14355" class="Bound">C</a> <a id="14486" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14488" href="Cubical.Foundations.HLevels.html#14370" class="Bound">D</a> <a id="14490" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14492" href="Cubical.Foundations.HLevels.html#14386" class="Bound">E</a><a id="14493" class="Symbol">)</a>
<a id="14495" href="Cubical.Foundations.HLevels.html#14316" class="Function">isProp×4</a> <a id="14504" href="Cubical.Foundations.HLevels.html#14504" class="Bound">pA</a> <a id="14507" href="Cubical.Foundations.HLevels.html#14507" class="Bound">pB</a> <a id="14510" href="Cubical.Foundations.HLevels.html#14510" class="Bound">pC</a> <a id="14513" href="Cubical.Foundations.HLevels.html#14513" class="Bound">pD</a> <a id="14516" href="Cubical.Foundations.HLevels.html#14516" class="Bound">pE</a> <a id="14519" class="Symbol">=</a> <a id="14521" href="Cubical.Foundations.HLevels.html#14114" class="Function">isProp×3</a> <a id="14530" href="Cubical.Foundations.HLevels.html#14504" class="Bound">pA</a> <a id="14533" href="Cubical.Foundations.HLevels.html#14507" class="Bound">pB</a> <a id="14536" href="Cubical.Foundations.HLevels.html#14510" class="Bound">pC</a> <a id="14539" class="Symbol">(</a><a id="14540" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="14548" href="Cubical.Foundations.HLevels.html#14513" class="Bound">pD</a> <a id="14551" href="Cubical.Foundations.HLevels.html#14516" class="Bound">pE</a><a id="14553" class="Symbol">)</a>

<a id="isProp×5"></a><a id="14556" href="Cubical.Foundations.HLevels.html#14556" class="Function">isProp×5</a> <a id="14565" class="Symbol">:</a> <a id="14567" class="Symbol">{</a><a id="14568" href="Cubical.Foundations.HLevels.html#14568" class="Bound">A</a> <a id="14570" class="Symbol">:</a> <a id="14572" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14577" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14578" class="Symbol">}</a> <a id="14580" class="Symbol">{</a><a id="14581" href="Cubical.Foundations.HLevels.html#14581" class="Bound">B</a> <a id="14583" class="Symbol">:</a> <a id="14585" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14590" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14592" class="Symbol">}</a> <a id="14594" class="Symbol">{</a><a id="14595" href="Cubical.Foundations.HLevels.html#14595" class="Bound">C</a> <a id="14597" class="Symbol">:</a> <a id="14599" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14604" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="14607" class="Symbol">}</a> <a id="14609" class="Symbol">{</a><a id="14610" href="Cubical.Foundations.HLevels.html#14610" class="Bound">D</a> <a id="14612" class="Symbol">:</a> <a id="14614" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14619" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="14623" class="Symbol">}</a> <a id="14625" class="Symbol">{</a><a id="14626" href="Cubical.Foundations.HLevels.html#14626" class="Bound">E</a> <a id="14628" class="Symbol">:</a> <a id="14630" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14635" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a><a id="14640" class="Symbol">}</a> <a id="14642" class="Symbol">{</a><a id="14643" href="Cubical.Foundations.HLevels.html#14643" class="Bound">F</a> <a id="14645" class="Symbol">:</a> <a id="14647" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14652" href="Cubical.Foundations.HLevels.html#911" class="Generalizable">ℓ&#39;&#39;&#39;&#39;&#39;</a><a id="14658" class="Symbol">}</a>
         <a id="14669" class="Symbol">→</a> <a id="14671" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14678" href="Cubical.Foundations.HLevels.html#14568" class="Bound">A</a> <a id="14680" class="Symbol">→</a> <a id="14682" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14689" href="Cubical.Foundations.HLevels.html#14581" class="Bound">B</a> <a id="14691" class="Symbol">→</a> <a id="14693" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14700" href="Cubical.Foundations.HLevels.html#14595" class="Bound">C</a> <a id="14702" class="Symbol">→</a> <a id="14704" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14711" href="Cubical.Foundations.HLevels.html#14610" class="Bound">D</a> <a id="14713" class="Symbol">→</a> <a id="14715" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14722" href="Cubical.Foundations.HLevels.html#14626" class="Bound">E</a> <a id="14724" class="Symbol">→</a> <a id="14726" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14733" href="Cubical.Foundations.HLevels.html#14643" class="Bound">F</a>
         <a id="14744" class="Symbol">→</a> <a id="14746" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14753" class="Symbol">(</a><a id="14754" href="Cubical.Foundations.HLevels.html#14568" class="Bound">A</a> <a id="14756" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14758" href="Cubical.Foundations.HLevels.html#14581" class="Bound">B</a> <a id="14760" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14762" href="Cubical.Foundations.HLevels.html#14595" class="Bound">C</a> <a id="14764" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14766" href="Cubical.Foundations.HLevels.html#14610" class="Bound">D</a> <a id="14768" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14770" href="Cubical.Foundations.HLevels.html#14626" class="Bound">E</a> <a id="14772" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14774" href="Cubical.Foundations.HLevels.html#14643" class="Bound">F</a><a id="14775" class="Symbol">)</a>
<a id="14777" href="Cubical.Foundations.HLevels.html#14556" class="Function">isProp×5</a> <a id="14786" href="Cubical.Foundations.HLevels.html#14786" class="Bound">pA</a> <a id="14789" href="Cubical.Foundations.HLevels.html#14789" class="Bound">pB</a> <a id="14792" href="Cubical.Foundations.HLevels.html#14792" class="Bound">pC</a> <a id="14795" href="Cubical.Foundations.HLevels.html#14795" class="Bound">pD</a> <a id="14798" href="Cubical.Foundations.HLevels.html#14798" class="Bound">pE</a> <a id="14801" href="Cubical.Foundations.HLevels.html#14801" class="Bound">pF</a> <a id="14804" class="Symbol">=</a> <a id="14806" href="Cubical.Foundations.HLevels.html#14316" class="Function">isProp×4</a> <a id="14815" href="Cubical.Foundations.HLevels.html#14786" class="Bound">pA</a> <a id="14818" href="Cubical.Foundations.HLevels.html#14789" class="Bound">pB</a> <a id="14821" href="Cubical.Foundations.HLevels.html#14792" class="Bound">pC</a> <a id="14824" href="Cubical.Foundations.HLevels.html#14795" class="Bound">pD</a> <a id="14827" class="Symbol">(</a><a id="14828" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="14836" href="Cubical.Foundations.HLevels.html#14798" class="Bound">pE</a> <a id="14839" href="Cubical.Foundations.HLevels.html#14801" class="Bound">pF</a><a id="14841" class="Symbol">)</a>


<a id="isOfHLevel×"></a><a id="14845" href="Cubical.Foundations.HLevels.html#14845" class="Function">isOfHLevel×</a> <a id="14857" class="Symbol">:</a> <a id="14859" class="Symbol">∀</a> <a id="14861" class="Symbol">{</a><a id="14862" href="Cubical.Foundations.HLevels.html#14862" class="Bound">A</a> <a id="14864" class="Symbol">:</a> <a id="14866" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14871" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14872" class="Symbol">}</a> <a id="14874" class="Symbol">{</a><a id="14875" href="Cubical.Foundations.HLevels.html#14875" class="Bound">B</a> <a id="14877" class="Symbol">:</a> <a id="14879" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14884" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14886" class="Symbol">}</a> <a id="14888" href="Cubical.Foundations.HLevels.html#14888" class="Bound">n</a> <a id="14890" class="Symbol">→</a> <a id="14892" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14903" href="Cubical.Foundations.HLevels.html#14888" class="Bound">n</a> <a id="14905" href="Cubical.Foundations.HLevels.html#14862" class="Bound">A</a> <a id="14907" class="Symbol">→</a> <a id="14909" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14920" href="Cubical.Foundations.HLevels.html#14888" class="Bound">n</a> <a id="14922" href="Cubical.Foundations.HLevels.html#14875" class="Bound">B</a>
                                             <a id="14969" class="Symbol">→</a> <a id="14971" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14982" href="Cubical.Foundations.HLevels.html#14888" class="Bound">n</a> <a id="14984" class="Symbol">(</a><a id="14985" href="Cubical.Foundations.HLevels.html#14862" class="Bound">A</a> <a id="14987" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14989" href="Cubical.Foundations.HLevels.html#14875" class="Bound">B</a><a id="14990" class="Symbol">)</a>
<a id="14992" href="Cubical.Foundations.HLevels.html#14845" class="Function">isOfHLevel×</a> <a id="15004" href="Cubical.Foundations.HLevels.html#15004" class="Bound">n</a> <a id="15006" href="Cubical.Foundations.HLevels.html#15006" class="Bound">hA</a> <a id="15009" href="Cubical.Foundations.HLevels.html#15009" class="Bound">hB</a> <a id="15012" class="Symbol">=</a> <a id="15014" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="15026" href="Cubical.Foundations.HLevels.html#15004" class="Bound">n</a> <a id="15028" href="Cubical.Foundations.HLevels.html#15006" class="Bound">hA</a> <a id="15031" class="Symbol">(λ</a> <a id="15034" href="Cubical.Foundations.HLevels.html#15034" class="Bound">_</a> <a id="15036" class="Symbol">→</a> <a id="15038" href="Cubical.Foundations.HLevels.html#15009" class="Bound">hB</a><a id="15040" class="Symbol">)</a>

<a id="isSet×"></a><a id="15043" href="Cubical.Foundations.HLevels.html#15043" class="Function">isSet×</a> <a id="15050" class="Symbol">:</a> <a id="15052" class="Symbol">∀</a> <a id="15054" class="Symbol">{</a><a id="15055" href="Cubical.Foundations.HLevels.html#15055" class="Bound">A</a> <a id="15057" class="Symbol">:</a> <a id="15059" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15064" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15065" class="Symbol">}</a> <a id="15067" class="Symbol">{</a><a id="15068" href="Cubical.Foundations.HLevels.html#15068" class="Bound">B</a> <a id="15070" class="Symbol">:</a> <a id="15072" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15077" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15079" class="Symbol">}</a> <a id="15081" class="Symbol">→</a> <a id="15083" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15089" href="Cubical.Foundations.HLevels.html#15055" class="Bound">A</a> <a id="15091" class="Symbol">→</a> <a id="15093" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15099" href="Cubical.Foundations.HLevels.html#15068" class="Bound">B</a> <a id="15101" class="Symbol">→</a> <a id="15103" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15109" class="Symbol">(</a><a id="15110" href="Cubical.Foundations.HLevels.html#15055" class="Bound">A</a> <a id="15112" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15114" href="Cubical.Foundations.HLevels.html#15068" class="Bound">B</a><a id="15115" class="Symbol">)</a>
<a id="15117" href="Cubical.Foundations.HLevels.html#15043" class="Function">isSet×</a> <a id="15124" class="Symbol">=</a> <a id="15126" href="Cubical.Foundations.HLevels.html#14845" class="Function">isOfHLevel×</a> <a id="15138" class="Number">2</a>

<a id="isGroupoid×"></a><a id="15141" href="Cubical.Foundations.HLevels.html#15141" class="Function">isGroupoid×</a> <a id="15153" class="Symbol">:</a> <a id="15155" class="Symbol">∀</a> <a id="15157" class="Symbol">{</a><a id="15158" href="Cubical.Foundations.HLevels.html#15158" class="Bound">A</a> <a id="15160" class="Symbol">:</a> <a id="15162" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15167" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15168" class="Symbol">}</a> <a id="15170" class="Symbol">{</a><a id="15171" href="Cubical.Foundations.HLevels.html#15171" class="Bound">B</a> <a id="15173" class="Symbol">:</a> <a id="15175" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15180" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15182" class="Symbol">}</a> <a id="15184" class="Symbol">→</a> <a id="15186" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15197" href="Cubical.Foundations.HLevels.html#15158" class="Bound">A</a> <a id="15199" class="Symbol">→</a> <a id="15201" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15212" href="Cubical.Foundations.HLevels.html#15171" class="Bound">B</a>
                                           <a id="15257" class="Symbol">→</a> <a id="15259" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15270" class="Symbol">(</a><a id="15271" href="Cubical.Foundations.HLevels.html#15158" class="Bound">A</a> <a id="15273" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15275" href="Cubical.Foundations.HLevels.html#15171" class="Bound">B</a><a id="15276" class="Symbol">)</a>
<a id="15278" href="Cubical.Foundations.HLevels.html#15141" class="Function">isGroupoid×</a> <a id="15290" class="Symbol">=</a> <a id="15292" href="Cubical.Foundations.HLevels.html#14845" class="Function">isOfHLevel×</a> <a id="15304" class="Number">3</a>

<a id="is2Groupoid×"></a><a id="15307" href="Cubical.Foundations.HLevels.html#15307" class="Function">is2Groupoid×</a> <a id="15320" class="Symbol">:</a> <a id="15322" class="Symbol">∀</a> <a id="15324" class="Symbol">{</a><a id="15325" href="Cubical.Foundations.HLevels.html#15325" class="Bound">A</a> <a id="15327" class="Symbol">:</a> <a id="15329" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15334" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15335" class="Symbol">}</a> <a id="15337" class="Symbol">{</a><a id="15338" href="Cubical.Foundations.HLevels.html#15338" class="Bound">B</a> <a id="15340" class="Symbol">:</a> <a id="15342" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15347" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15349" class="Symbol">}</a> <a id="15351" class="Symbol">→</a> <a id="15353" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15365" href="Cubical.Foundations.HLevels.html#15325" class="Bound">A</a> <a id="15367" class="Symbol">→</a> <a id="15369" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15381" href="Cubical.Foundations.HLevels.html#15338" class="Bound">B</a>
                                            <a id="15427" class="Symbol">→</a> <a id="15429" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15441" class="Symbol">(</a><a id="15442" href="Cubical.Foundations.HLevels.html#15325" class="Bound">A</a> <a id="15444" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15446" href="Cubical.Foundations.HLevels.html#15338" class="Bound">B</a><a id="15447" class="Symbol">)</a>
<a id="15449" href="Cubical.Foundations.HLevels.html#15307" class="Function">is2Groupoid×</a> <a id="15462" class="Symbol">=</a> <a id="15464" href="Cubical.Foundations.HLevels.html#14845" class="Function">isOfHLevel×</a> <a id="15476" class="Number">4</a>

<a id="15479" class="Comment">-- h-level of Π-types</a>

<a id="isOfHLevelΠ"></a><a id="15502" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="15514" class="Symbol">:</a> <a id="15516" class="Symbol">∀</a> <a id="15518" href="Cubical.Foundations.HLevels.html#15518" class="Bound">n</a> <a id="15520" class="Symbol">→</a> <a id="15522" class="Symbol">((</a><a id="15524" href="Cubical.Foundations.HLevels.html#15524" class="Bound">x</a> <a id="15526" class="Symbol">:</a> <a id="15528" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="15529" class="Symbol">)</a> <a id="15531" class="Symbol">→</a> <a id="15533" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="15544" href="Cubical.Foundations.HLevels.html#15518" class="Bound">n</a> <a id="15546" class="Symbol">(</a><a id="15547" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="15549" href="Cubical.Foundations.HLevels.html#15524" class="Bound">x</a><a id="15550" class="Symbol">))</a>
                  <a id="15571" class="Symbol">→</a> <a id="15573" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="15584" href="Cubical.Foundations.HLevels.html#15518" class="Bound">n</a> <a id="15586" class="Symbol">((</a><a id="15588" href="Cubical.Foundations.HLevels.html#15588" class="Bound">x</a> <a id="15590" class="Symbol">:</a> <a id="15592" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="15593" class="Symbol">)</a> <a id="15595" class="Symbol">→</a> <a id="15597" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="15599" href="Cubical.Foundations.HLevels.html#15588" class="Bound">x</a><a id="15600" class="Symbol">)</a>
<a id="15602" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="15614" class="Number">0</a> <a id="15616" href="Cubical.Foundations.HLevels.html#15616" class="Bound">h</a> <a id="15618" class="Symbol">=</a> <a id="15620" class="Symbol">(λ</a> <a id="15623" href="Cubical.Foundations.HLevels.html#15623" class="Bound">x</a> <a id="15625" class="Symbol">→</a> <a id="15627" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15631" class="Symbol">(</a><a id="15632" href="Cubical.Foundations.HLevels.html#15616" class="Bound">h</a> <a id="15634" href="Cubical.Foundations.HLevels.html#15623" class="Bound">x</a><a id="15635" class="Symbol">))</a> <a id="15638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15640" class="Symbol">λ</a> <a id="15642" href="Cubical.Foundations.HLevels.html#15642" class="Bound">f</a> <a id="15644" href="Cubical.Foundations.HLevels.html#15644" class="Bound">i</a> <a id="15646" href="Cubical.Foundations.HLevels.html#15646" class="Bound">y</a> <a id="15648" class="Symbol">→</a> <a id="15650" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15654" class="Symbol">(</a><a id="15655" href="Cubical.Foundations.HLevels.html#15616" class="Bound">h</a> <a id="15657" href="Cubical.Foundations.HLevels.html#15646" class="Bound">y</a><a id="15658" class="Symbol">)</a> <a id="15660" class="Symbol">(</a><a id="15661" href="Cubical.Foundations.HLevels.html#15642" class="Bound">f</a> <a id="15663" href="Cubical.Foundations.HLevels.html#15646" class="Bound">y</a><a id="15664" class="Symbol">)</a> <a id="15666" href="Cubical.Foundations.HLevels.html#15644" class="Bound">i</a>
<a id="15668" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="15680" class="Number">1</a> <a id="15682" href="Cubical.Foundations.HLevels.html#15682" class="Bound">h</a> <a id="15684" href="Cubical.Foundations.HLevels.html#15684" class="Bound">f</a> <a id="15686" href="Cubical.Foundations.HLevels.html#15686" class="Bound">g</a> <a id="15688" href="Cubical.Foundations.HLevels.html#15688" class="Bound">i</a> <a id="15690" href="Cubical.Foundations.HLevels.html#15690" class="Bound">x</a> <a id="15692" class="Symbol">=</a> <a id="15694" class="Symbol">(</a><a id="15695" href="Cubical.Foundations.HLevels.html#15682" class="Bound">h</a> <a id="15697" href="Cubical.Foundations.HLevels.html#15690" class="Bound">x</a><a id="15698" class="Symbol">)</a> <a id="15700" class="Symbol">(</a><a id="15701" href="Cubical.Foundations.HLevels.html#15684" class="Bound">f</a> <a id="15703" href="Cubical.Foundations.HLevels.html#15690" class="Bound">x</a><a id="15704" class="Symbol">)</a> <a id="15706" class="Symbol">(</a><a id="15707" href="Cubical.Foundations.HLevels.html#15686" class="Bound">g</a> <a id="15709" href="Cubical.Foundations.HLevels.html#15690" class="Bound">x</a><a id="15710" class="Symbol">)</a> <a id="15712" href="Cubical.Foundations.HLevels.html#15688" class="Bound">i</a>
<a id="15714" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="15726" class="Number">2</a> <a id="15728" href="Cubical.Foundations.HLevels.html#15728" class="Bound">h</a> <a id="15730" href="Cubical.Foundations.HLevels.html#15730" class="Bound">f</a> <a id="15732" href="Cubical.Foundations.HLevels.html#15732" class="Bound">g</a> <a id="15734" href="Cubical.Foundations.HLevels.html#15734" class="Bound">F</a> <a id="15736" href="Cubical.Foundations.HLevels.html#15736" class="Bound">G</a> <a id="15738" href="Cubical.Foundations.HLevels.html#15738" class="Bound">i</a> <a id="15740" href="Cubical.Foundations.HLevels.html#15740" class="Bound">j</a> <a id="15742" href="Cubical.Foundations.HLevels.html#15742" class="Bound">z</a> <a id="15744" class="Symbol">=</a> <a id="15746" href="Cubical.Foundations.HLevels.html#15728" class="Bound">h</a> <a id="15748" href="Cubical.Foundations.HLevels.html#15742" class="Bound">z</a> <a id="15750" class="Symbol">(</a><a id="15751" href="Cubical.Foundations.HLevels.html#15730" class="Bound">f</a> <a id="15753" href="Cubical.Foundations.HLevels.html#15742" class="Bound">z</a><a id="15754" class="Symbol">)</a> <a id="15756" class="Symbol">(</a><a id="15757" href="Cubical.Foundations.HLevels.html#15732" class="Bound">g</a> <a id="15759" href="Cubical.Foundations.HLevels.html#15742" class="Bound">z</a><a id="15760" class="Symbol">)</a> <a id="15762" class="Symbol">(</a><a id="15763" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15771" href="Cubical.Foundations.HLevels.html#15734" class="Bound">F</a> <a id="15773" href="Cubical.Foundations.HLevels.html#15742" class="Bound">z</a><a id="15774" class="Symbol">)</a> <a id="15776" class="Symbol">(</a><a id="15777" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15785" href="Cubical.Foundations.HLevels.html#15736" class="Bound">G</a> <a id="15787" href="Cubical.Foundations.HLevels.html#15742" class="Bound">z</a><a id="15788" class="Symbol">)</a> <a id="15790" href="Cubical.Foundations.HLevels.html#15738" class="Bound">i</a> <a id="15792" href="Cubical.Foundations.HLevels.html#15740" class="Bound">j</a>
<a id="15794" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="15806" class="Number">3</a> <a id="15808" href="Cubical.Foundations.HLevels.html#15808" class="Bound">h</a> <a id="15810" href="Cubical.Foundations.HLevels.html#15810" class="Bound">f</a> <a id="15812" href="Cubical.Foundations.HLevels.html#15812" class="Bound">g</a> <a id="15814" href="Cubical.Foundations.HLevels.html#15814" class="Bound">p</a> <a id="15816" href="Cubical.Foundations.HLevels.html#15816" class="Bound">q</a> <a id="15818" href="Cubical.Foundations.HLevels.html#15818" class="Bound">P</a> <a id="15820" href="Cubical.Foundations.HLevels.html#15820" class="Bound">Q</a> <a id="15822" href="Cubical.Foundations.HLevels.html#15822" class="Bound">i</a> <a id="15824" href="Cubical.Foundations.HLevels.html#15824" class="Bound">j</a> <a id="15826" href="Cubical.Foundations.HLevels.html#15826" class="Bound">k</a> <a id="15828" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a> <a id="15830" class="Symbol">=</a>
  <a id="15834" href="Cubical.Foundations.HLevels.html#15808" class="Bound">h</a> <a id="15836" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a> <a id="15838" class="Symbol">(</a><a id="15839" href="Cubical.Foundations.HLevels.html#15810" class="Bound">f</a> <a id="15841" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a><a id="15842" class="Symbol">)</a> <a id="15844" class="Symbol">(</a><a id="15845" href="Cubical.Foundations.HLevels.html#15812" class="Bound">g</a> <a id="15847" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a><a id="15848" class="Symbol">)</a>
      <a id="15856" class="Symbol">(</a><a id="15857" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15865" href="Cubical.Foundations.HLevels.html#15814" class="Bound">p</a> <a id="15867" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a><a id="15868" class="Symbol">)</a> <a id="15870" class="Symbol">(</a><a id="15871" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15879" href="Cubical.Foundations.HLevels.html#15816" class="Bound">q</a> <a id="15881" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a><a id="15882" class="Symbol">)</a>
      <a id="15890" class="Symbol">(</a><a id="15891" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15896" class="Symbol">(λ</a> <a id="15899" href="Cubical.Foundations.HLevels.html#15899" class="Bound">f</a> <a id="15901" class="Symbol">→</a> <a id="15903" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15911" href="Cubical.Foundations.HLevels.html#15899" class="Bound">f</a> <a id="15913" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a><a id="15914" class="Symbol">)</a> <a id="15916" href="Cubical.Foundations.HLevels.html#15818" class="Bound">P</a><a id="15917" class="Symbol">)</a> <a id="15919" class="Symbol">(</a><a id="15920" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15925" class="Symbol">(λ</a> <a id="15928" href="Cubical.Foundations.HLevels.html#15928" class="Bound">f</a> <a id="15930" class="Symbol">→</a> <a id="15932" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15940" href="Cubical.Foundations.HLevels.html#15928" class="Bound">f</a> <a id="15942" href="Cubical.Foundations.HLevels.html#15828" class="Bound">z</a><a id="15943" class="Symbol">)</a> <a id="15945" href="Cubical.Foundations.HLevels.html#15820" class="Bound">Q</a><a id="15946" class="Symbol">)</a> <a id="15948" href="Cubical.Foundations.HLevels.html#15822" class="Bound">i</a> <a id="15950" href="Cubical.Foundations.HLevels.html#15824" class="Bound">j</a> <a id="15952" href="Cubical.Foundations.HLevels.html#15826" class="Bound">k</a>
<a id="15954" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="15966" class="Number">4</a> <a id="15968" href="Cubical.Foundations.HLevels.html#15968" class="Bound">h</a> <a id="15970" href="Cubical.Foundations.HLevels.html#15970" class="Bound">f</a> <a id="15972" href="Cubical.Foundations.HLevels.html#15972" class="Bound">g</a> <a id="15974" href="Cubical.Foundations.HLevels.html#15974" class="Bound">p</a> <a id="15976" href="Cubical.Foundations.HLevels.html#15976" class="Bound">q</a> <a id="15978" href="Cubical.Foundations.HLevels.html#15978" class="Bound">P</a> <a id="15980" href="Cubical.Foundations.HLevels.html#15980" class="Bound">Q</a> <a id="15982" href="Cubical.Foundations.HLevels.html#15982" class="Bound">R</a> <a id="15984" href="Cubical.Foundations.HLevels.html#15984" class="Bound">S</a> <a id="15986" href="Cubical.Foundations.HLevels.html#15986" class="Bound">i</a> <a id="15988" href="Cubical.Foundations.HLevels.html#15988" class="Bound">j</a> <a id="15990" href="Cubical.Foundations.HLevels.html#15990" class="Bound">k</a> <a id="15992" href="Cubical.Foundations.HLevels.html#15992" class="Bound">l</a> <a id="15994" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a> <a id="15996" class="Symbol">=</a>
  <a id="16000" href="Cubical.Foundations.HLevels.html#15968" class="Bound">h</a> <a id="16002" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a> <a id="16004" class="Symbol">(</a><a id="16005" href="Cubical.Foundations.HLevels.html#15970" class="Bound">f</a> <a id="16007" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16008" class="Symbol">)</a> <a id="16010" class="Symbol">(</a><a id="16011" href="Cubical.Foundations.HLevels.html#15972" class="Bound">g</a> <a id="16013" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16014" class="Symbol">)</a>
      <a id="16022" class="Symbol">(</a><a id="16023" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16031" href="Cubical.Foundations.HLevels.html#15974" class="Bound">p</a> <a id="16033" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16034" class="Symbol">)</a> <a id="16036" class="Symbol">(</a><a id="16037" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16045" href="Cubical.Foundations.HLevels.html#15976" class="Bound">q</a> <a id="16047" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16048" class="Symbol">)</a>
      <a id="16056" class="Symbol">(</a><a id="16057" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16062" class="Symbol">(λ</a> <a id="16065" href="Cubical.Foundations.HLevels.html#16065" class="Bound">f</a> <a id="16067" class="Symbol">→</a> <a id="16069" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16077" href="Cubical.Foundations.HLevels.html#16065" class="Bound">f</a> <a id="16079" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16080" class="Symbol">)</a> <a id="16082" href="Cubical.Foundations.HLevels.html#15978" class="Bound">P</a><a id="16083" class="Symbol">)</a> <a id="16085" class="Symbol">(</a><a id="16086" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16091" class="Symbol">(λ</a> <a id="16094" href="Cubical.Foundations.HLevels.html#16094" class="Bound">f</a> <a id="16096" class="Symbol">→</a> <a id="16098" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16106" href="Cubical.Foundations.HLevels.html#16094" class="Bound">f</a> <a id="16108" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16109" class="Symbol">)</a> <a id="16111" href="Cubical.Foundations.HLevels.html#15980" class="Bound">Q</a><a id="16112" class="Symbol">)</a>
      <a id="16120" class="Symbol">(</a><a id="16121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16126" class="Symbol">(</a><a id="16127" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16132" class="Symbol">(λ</a> <a id="16135" href="Cubical.Foundations.HLevels.html#16135" class="Bound">f</a> <a id="16137" class="Symbol">→</a> <a id="16139" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16147" href="Cubical.Foundations.HLevels.html#16135" class="Bound">f</a> <a id="16149" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16150" class="Symbol">))</a> <a id="16153" href="Cubical.Foundations.HLevels.html#15982" class="Bound">R</a><a id="16154" class="Symbol">)</a> <a id="16156" class="Symbol">(</a><a id="16157" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16162" class="Symbol">(</a><a id="16163" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16168" class="Symbol">(λ</a> <a id="16171" href="Cubical.Foundations.HLevels.html#16171" class="Bound">f</a> <a id="16173" class="Symbol">→</a> <a id="16175" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16183" href="Cubical.Foundations.HLevels.html#16171" class="Bound">f</a> <a id="16185" href="Cubical.Foundations.HLevels.html#15994" class="Bound">z</a><a id="16186" class="Symbol">))</a> <a id="16189" href="Cubical.Foundations.HLevels.html#15984" class="Bound">S</a><a id="16190" class="Symbol">)</a> <a id="16192" href="Cubical.Foundations.HLevels.html#15986" class="Bound">i</a> <a id="16194" href="Cubical.Foundations.HLevels.html#15988" class="Bound">j</a> <a id="16196" href="Cubical.Foundations.HLevels.html#15990" class="Bound">k</a> <a id="16198" href="Cubical.Foundations.HLevels.html#15992" class="Bound">l</a>
<a id="16200" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="16212" class="Symbol">(</a><a id="16213" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16217" class="Symbol">(</a><a id="16218" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16222" class="Symbol">(</a><a id="16223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16227" class="Symbol">(</a><a id="16228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16232" class="Symbol">(</a><a id="16233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16237" href="Cubical.Foundations.HLevels.html#16237" class="Bound">n</a><a id="16238" class="Symbol">)))))</a> <a id="16244" href="Cubical.Foundations.HLevels.html#16244" class="Bound">h</a> <a id="16246" href="Cubical.Foundations.HLevels.html#16246" class="Bound">f</a> <a id="16248" href="Cubical.Foundations.HLevels.html#16248" class="Bound">g</a> <a id="16250" href="Cubical.Foundations.HLevels.html#16250" class="Bound">p</a> <a id="16252" href="Cubical.Foundations.HLevels.html#16252" class="Bound">q</a> <a id="16254" href="Cubical.Foundations.HLevels.html#16254" class="Bound">P</a> <a id="16256" href="Cubical.Foundations.HLevels.html#16256" class="Bound">Q</a> <a id="16258" href="Cubical.Foundations.HLevels.html#16258" class="Bound">R</a> <a id="16260" href="Cubical.Foundations.HLevels.html#16260" class="Bound">S</a> <a id="16262" class="Symbol">=</a>
  <a id="16266" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="16284" class="Symbol">(</a><a id="16285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16289" href="Cubical.Foundations.HLevels.html#16237" class="Bound">n</a><a id="16290" class="Symbol">)</a>
    <a id="16296" class="Symbol">(</a><a id="16297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16302" class="Symbol">(</a><a id="16303" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16308" class="Symbol">(</a><a id="16309" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16314" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="16321" class="Symbol">)))</a> <a id="16325" class="Symbol">(</a><a id="16326" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16331" class="Symbol">(</a><a id="16332" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16337" class="Symbol">(</a><a id="16338" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16343" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a><a id="16349" class="Symbol">)))</a> <a id="16353" class="Symbol">(λ</a> <a id="16356" href="Cubical.Foundations.HLevels.html#16356" class="Bound">_</a> <a id="16358" class="Symbol">→</a> <a id="16360" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16364" class="Symbol">)</a>
    <a id="16370" class="Symbol">(</a><a id="16371" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="16383" class="Symbol">(</a><a id="16384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16388" class="Symbol">(</a><a id="16389" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16398" class="Symbol">(</a><a id="16399" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16403" href="Cubical.Foundations.HLevels.html#16237" class="Bound">n</a><a id="16404" class="Symbol">))))</a> <a id="16409" class="Symbol">(λ</a> <a id="16412" href="Cubical.Foundations.HLevels.html#16412" class="Bound">x</a> <a id="16414" class="Symbol">→</a> <a id="16416" href="Cubical.Foundations.HLevels.html#16244" class="Bound">h</a> <a id="16418" href="Cubical.Foundations.HLevels.html#16412" class="Bound">x</a> <a id="16420" class="Symbol">(</a><a id="16421" href="Cubical.Foundations.HLevels.html#16246" class="Bound">f</a> <a id="16423" href="Cubical.Foundations.HLevels.html#16412" class="Bound">x</a><a id="16424" class="Symbol">)</a> <a id="16426" class="Symbol">(</a><a id="16427" href="Cubical.Foundations.HLevels.html#16248" class="Bound">g</a> <a id="16429" href="Cubical.Foundations.HLevels.html#16412" class="Bound">x</a><a id="16430" class="Symbol">))</a>
                  <a id="16451" class="Symbol">(</a><a id="16452" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16460" href="Cubical.Foundations.HLevels.html#16250" class="Bound">p</a><a id="16461" class="Symbol">)</a> <a id="16463" class="Symbol">(</a><a id="16464" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16472" href="Cubical.Foundations.HLevels.html#16252" class="Bound">q</a><a id="16473" class="Symbol">)</a>
                  <a id="16493" class="Symbol">(</a><a id="16494" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16499" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16507" href="Cubical.Foundations.HLevels.html#16254" class="Bound">P</a><a id="16508" class="Symbol">)</a> <a id="16510" class="Symbol">(</a><a id="16511" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16516" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16524" href="Cubical.Foundations.HLevels.html#16256" class="Bound">Q</a><a id="16525" class="Symbol">)</a>
                  <a id="16545" class="Symbol">(</a><a id="16546" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16551" class="Symbol">(</a><a id="16552" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16557" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="16564" class="Symbol">)</a> <a id="16566" href="Cubical.Foundations.HLevels.html#16258" class="Bound">R</a><a id="16567" class="Symbol">)</a> <a id="16569" class="Symbol">(</a><a id="16570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16575" class="Symbol">(</a><a id="16576" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16581" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="16588" class="Symbol">)</a> <a id="16590" href="Cubical.Foundations.HLevels.html#16260" class="Bound">S</a><a id="16591" class="Symbol">))</a>

<a id="isOfHLevelΠ2"></a><a id="16595" href="Cubical.Foundations.HLevels.html#16595" class="Function">isOfHLevelΠ2</a> <a id="16608" class="Symbol">:</a> <a id="16610" class="Symbol">(</a><a id="16611" href="Cubical.Foundations.HLevels.html#16611" class="Bound">n</a> <a id="16613" class="Symbol">:</a> <a id="16615" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="16621" class="Symbol">)</a> <a id="16623" class="Symbol">→</a> <a id="16625" class="Symbol">((</a><a id="16627" href="Cubical.Foundations.HLevels.html#16627" class="Bound">x</a> <a id="16629" class="Symbol">:</a> <a id="16631" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16632" class="Symbol">)</a> <a id="16634" class="Symbol">→</a> <a id="16636" class="Symbol">(</a><a id="16637" href="Cubical.Foundations.HLevels.html#16637" class="Bound">y</a> <a id="16639" class="Symbol">:</a> <a id="16641" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16643" href="Cubical.Foundations.HLevels.html#16627" class="Bound">x</a><a id="16644" class="Symbol">)</a> <a id="16646" class="Symbol">→</a> <a id="16648" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16659" href="Cubical.Foundations.HLevels.html#16611" class="Bound">n</a> <a id="16661" class="Symbol">(</a><a id="16662" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="16664" href="Cubical.Foundations.HLevels.html#16627" class="Bound">x</a> <a id="16666" href="Cubical.Foundations.HLevels.html#16637" class="Bound">y</a><a id="16667" class="Symbol">))</a>
             <a id="16683" class="Symbol">→</a> <a id="16685" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16696" href="Cubical.Foundations.HLevels.html#16611" class="Bound">n</a> <a id="16698" class="Symbol">((</a><a id="16700" href="Cubical.Foundations.HLevels.html#16700" class="Bound">x</a> <a id="16702" class="Symbol">:</a> <a id="16704" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16705" class="Symbol">)</a> <a id="16707" class="Symbol">→</a> <a id="16709" class="Symbol">(</a><a id="16710" href="Cubical.Foundations.HLevels.html#16710" class="Bound">y</a> <a id="16712" class="Symbol">:</a> <a id="16714" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16716" href="Cubical.Foundations.HLevels.html#16700" class="Bound">x</a><a id="16717" class="Symbol">)</a> <a id="16719" class="Symbol">→</a> <a id="16721" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="16723" href="Cubical.Foundations.HLevels.html#16700" class="Bound">x</a> <a id="16725" href="Cubical.Foundations.HLevels.html#16710" class="Bound">y</a><a id="16726" class="Symbol">)</a>
<a id="16728" href="Cubical.Foundations.HLevels.html#16595" class="Function">isOfHLevelΠ2</a> <a id="16741" href="Cubical.Foundations.HLevels.html#16741" class="Bound">n</a> <a id="16743" href="Cubical.Foundations.HLevels.html#16743" class="Bound">f</a> <a id="16745" class="Symbol">=</a> <a id="16747" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="16759" href="Cubical.Foundations.HLevels.html#16741" class="Bound">n</a> <a id="16761" class="Symbol">(λ</a> <a id="16764" href="Cubical.Foundations.HLevels.html#16764" class="Bound">x</a> <a id="16766" class="Symbol">→</a> <a id="16768" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="16780" href="Cubical.Foundations.HLevels.html#16741" class="Bound">n</a> <a id="16782" class="Symbol">(</a><a id="16783" href="Cubical.Foundations.HLevels.html#16743" class="Bound">f</a> <a id="16785" href="Cubical.Foundations.HLevels.html#16764" class="Bound">x</a><a id="16786" class="Symbol">))</a>

<a id="isContrΠ"></a><a id="16790" href="Cubical.Foundations.HLevels.html#16790" class="Function">isContrΠ</a> <a id="16799" class="Symbol">:</a> <a id="16801" class="Symbol">(</a><a id="16802" href="Cubical.Foundations.HLevels.html#16802" class="Bound">h</a> <a id="16804" class="Symbol">:</a> <a id="16806" class="Symbol">(</a><a id="16807" href="Cubical.Foundations.HLevels.html#16807" class="Bound">x</a> <a id="16809" class="Symbol">:</a> <a id="16811" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16812" class="Symbol">)</a> <a id="16814" class="Symbol">→</a> <a id="16816" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16824" class="Symbol">(</a><a id="16825" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16827" href="Cubical.Foundations.HLevels.html#16807" class="Bound">x</a><a id="16828" class="Symbol">))</a> <a id="16831" class="Symbol">→</a> <a id="16833" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16841" class="Symbol">((</a><a id="16843" href="Cubical.Foundations.HLevels.html#16843" class="Bound">x</a> <a id="16845" class="Symbol">:</a> <a id="16847" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16848" class="Symbol">)</a> <a id="16850" class="Symbol">→</a> <a id="16852" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16854" href="Cubical.Foundations.HLevels.html#16843" class="Bound">x</a><a id="16855" class="Symbol">)</a>
<a id="16857" href="Cubical.Foundations.HLevels.html#16790" class="Function">isContrΠ</a> <a id="16866" class="Symbol">=</a> <a id="16868" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="16880" class="Number">0</a>

<a id="isPropΠ"></a><a id="16883" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="16891" class="Symbol">:</a> <a id="16893" class="Symbol">(</a><a id="16894" href="Cubical.Foundations.HLevels.html#16894" class="Bound">h</a> <a id="16896" class="Symbol">:</a> <a id="16898" class="Symbol">(</a><a id="16899" href="Cubical.Foundations.HLevels.html#16899" class="Bound">x</a> <a id="16901" class="Symbol">:</a> <a id="16903" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16904" class="Symbol">)</a> <a id="16906" class="Symbol">→</a> <a id="16908" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16915" class="Symbol">(</a><a id="16916" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16918" href="Cubical.Foundations.HLevels.html#16899" class="Bound">x</a><a id="16919" class="Symbol">))</a> <a id="16922" class="Symbol">→</a> <a id="16924" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16931" class="Symbol">((</a><a id="16933" href="Cubical.Foundations.HLevels.html#16933" class="Bound">x</a> <a id="16935" class="Symbol">:</a> <a id="16937" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16938" class="Symbol">)</a> <a id="16940" class="Symbol">→</a> <a id="16942" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16944" href="Cubical.Foundations.HLevels.html#16933" class="Bound">x</a><a id="16945" class="Symbol">)</a>
<a id="16947" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="16955" class="Symbol">=</a> <a id="16957" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="16969" class="Number">1</a>

<a id="isPropΠ2"></a><a id="16972" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="16981" class="Symbol">:</a> <a id="16983" class="Symbol">(</a><a id="16984" href="Cubical.Foundations.HLevels.html#16984" class="Bound">h</a> <a id="16986" class="Symbol">:</a> <a id="16988" class="Symbol">(</a><a id="16989" href="Cubical.Foundations.HLevels.html#16989" class="Bound">x</a> <a id="16991" class="Symbol">:</a> <a id="16993" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16994" class="Symbol">)</a> <a id="16996" class="Symbol">(</a><a id="16997" href="Cubical.Foundations.HLevels.html#16997" class="Bound">y</a> <a id="16999" class="Symbol">:</a> <a id="17001" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17003" href="Cubical.Foundations.HLevels.html#16989" class="Bound">x</a><a id="17004" class="Symbol">)</a> <a id="17006" class="Symbol">→</a> <a id="17008" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17015" class="Symbol">(</a><a id="17016" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17018" href="Cubical.Foundations.HLevels.html#16989" class="Bound">x</a> <a id="17020" href="Cubical.Foundations.HLevels.html#16997" class="Bound">y</a><a id="17021" class="Symbol">))</a>
         <a id="17033" class="Symbol">→</a> <a id="17035" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17042" class="Symbol">((</a><a id="17044" href="Cubical.Foundations.HLevels.html#17044" class="Bound">x</a> <a id="17046" class="Symbol">:</a> <a id="17048" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17049" class="Symbol">)</a> <a id="17051" class="Symbol">(</a><a id="17052" href="Cubical.Foundations.HLevels.html#17052" class="Bound">y</a> <a id="17054" class="Symbol">:</a> <a id="17056" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17058" href="Cubical.Foundations.HLevels.html#17044" class="Bound">x</a><a id="17059" class="Symbol">)</a> <a id="17061" class="Symbol">→</a> <a id="17063" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17065" href="Cubical.Foundations.HLevels.html#17044" class="Bound">x</a> <a id="17067" href="Cubical.Foundations.HLevels.html#17052" class="Bound">y</a><a id="17068" class="Symbol">)</a>
<a id="17070" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="17079" href="Cubical.Foundations.HLevels.html#17079" class="Bound">h</a> <a id="17081" class="Symbol">=</a> <a id="17083" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17091" class="Symbol">λ</a> <a id="17093" href="Cubical.Foundations.HLevels.html#17093" class="Bound">x</a> <a id="17095" class="Symbol">→</a> <a id="17097" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17105" class="Symbol">λ</a> <a id="17107" href="Cubical.Foundations.HLevels.html#17107" class="Bound">y</a> <a id="17109" class="Symbol">→</a> <a id="17111" href="Cubical.Foundations.HLevels.html#17079" class="Bound">h</a> <a id="17113" href="Cubical.Foundations.HLevels.html#17093" class="Bound">x</a> <a id="17115" href="Cubical.Foundations.HLevels.html#17107" class="Bound">y</a>

<a id="isPropΠ3"></a><a id="17118" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="17127" class="Symbol">:</a> <a id="17129" class="Symbol">(</a><a id="17130" href="Cubical.Foundations.HLevels.html#17130" class="Bound">h</a> <a id="17132" class="Symbol">:</a> <a id="17134" class="Symbol">(</a><a id="17135" href="Cubical.Foundations.HLevels.html#17135" class="Bound">x</a> <a id="17137" class="Symbol">:</a> <a id="17139" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17140" class="Symbol">)</a> <a id="17142" class="Symbol">(</a><a id="17143" href="Cubical.Foundations.HLevels.html#17143" class="Bound">y</a> <a id="17145" class="Symbol">:</a> <a id="17147" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17149" href="Cubical.Foundations.HLevels.html#17135" class="Bound">x</a><a id="17150" class="Symbol">)</a> <a id="17152" class="Symbol">(</a><a id="17153" href="Cubical.Foundations.HLevels.html#17153" class="Bound">z</a> <a id="17155" class="Symbol">:</a> <a id="17157" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17159" href="Cubical.Foundations.HLevels.html#17135" class="Bound">x</a> <a id="17161" href="Cubical.Foundations.HLevels.html#17143" class="Bound">y</a><a id="17162" class="Symbol">)</a> <a id="17164" class="Symbol">→</a> <a id="17166" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17173" class="Symbol">(</a><a id="17174" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17176" href="Cubical.Foundations.HLevels.html#17135" class="Bound">x</a> <a id="17178" href="Cubical.Foundations.HLevels.html#17143" class="Bound">y</a> <a id="17180" href="Cubical.Foundations.HLevels.html#17153" class="Bound">z</a><a id="17181" class="Symbol">))</a>
         <a id="17193" class="Symbol">→</a> <a id="17195" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17202" class="Symbol">((</a><a id="17204" href="Cubical.Foundations.HLevels.html#17204" class="Bound">x</a> <a id="17206" class="Symbol">:</a> <a id="17208" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17209" class="Symbol">)</a> <a id="17211" class="Symbol">(</a><a id="17212" href="Cubical.Foundations.HLevels.html#17212" class="Bound">y</a> <a id="17214" class="Symbol">:</a> <a id="17216" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17218" href="Cubical.Foundations.HLevels.html#17204" class="Bound">x</a><a id="17219" class="Symbol">)</a> <a id="17221" class="Symbol">(</a><a id="17222" href="Cubical.Foundations.HLevels.html#17222" class="Bound">z</a> <a id="17224" class="Symbol">:</a> <a id="17226" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17228" href="Cubical.Foundations.HLevels.html#17204" class="Bound">x</a> <a id="17230" href="Cubical.Foundations.HLevels.html#17212" class="Bound">y</a><a id="17231" class="Symbol">)</a> <a id="17233" class="Symbol">→</a> <a id="17235" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17237" href="Cubical.Foundations.HLevels.html#17204" class="Bound">x</a> <a id="17239" href="Cubical.Foundations.HLevels.html#17212" class="Bound">y</a> <a id="17241" href="Cubical.Foundations.HLevels.html#17222" class="Bound">z</a><a id="17242" class="Symbol">)</a>
<a id="17244" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="17253" href="Cubical.Foundations.HLevels.html#17253" class="Bound">h</a> <a id="17255" class="Symbol">=</a> <a id="17257" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17265" class="Symbol">λ</a> <a id="17267" href="Cubical.Foundations.HLevels.html#17267" class="Bound">x</a> <a id="17269" class="Symbol">→</a> <a id="17271" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17279" class="Symbol">λ</a> <a id="17281" href="Cubical.Foundations.HLevels.html#17281" class="Bound">y</a> <a id="17283" class="Symbol">→</a> <a id="17285" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17293" class="Symbol">λ</a> <a id="17295" href="Cubical.Foundations.HLevels.html#17295" class="Bound">z</a> <a id="17297" class="Symbol">→</a> <a id="17299" href="Cubical.Foundations.HLevels.html#17253" class="Bound">h</a> <a id="17301" href="Cubical.Foundations.HLevels.html#17267" class="Bound">x</a> <a id="17303" href="Cubical.Foundations.HLevels.html#17281" class="Bound">y</a> <a id="17305" href="Cubical.Foundations.HLevels.html#17295" class="Bound">z</a>

<a id="isPropΠ4"></a><a id="17308" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="17317" class="Symbol">:</a> <a id="17319" class="Symbol">(</a><a id="17320" href="Cubical.Foundations.HLevels.html#17320" class="Bound">h</a> <a id="17322" class="Symbol">:</a> <a id="17324" class="Symbol">(</a><a id="17325" href="Cubical.Foundations.HLevels.html#17325" class="Bound">x</a> <a id="17327" class="Symbol">:</a> <a id="17329" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17330" class="Symbol">)</a> <a id="17332" class="Symbol">(</a><a id="17333" href="Cubical.Foundations.HLevels.html#17333" class="Bound">y</a> <a id="17335" class="Symbol">:</a> <a id="17337" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17339" href="Cubical.Foundations.HLevels.html#17325" class="Bound">x</a><a id="17340" class="Symbol">)</a> <a id="17342" class="Symbol">(</a><a id="17343" href="Cubical.Foundations.HLevels.html#17343" class="Bound">z</a> <a id="17345" class="Symbol">:</a> <a id="17347" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17349" href="Cubical.Foundations.HLevels.html#17325" class="Bound">x</a> <a id="17351" href="Cubical.Foundations.HLevels.html#17333" class="Bound">y</a><a id="17352" class="Symbol">)</a> <a id="17354" class="Symbol">(</a><a id="17355" href="Cubical.Foundations.HLevels.html#17355" class="Bound">w</a> <a id="17357" class="Symbol">:</a> <a id="17359" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17361" href="Cubical.Foundations.HLevels.html#17325" class="Bound">x</a> <a id="17363" href="Cubical.Foundations.HLevels.html#17333" class="Bound">y</a> <a id="17365" href="Cubical.Foundations.HLevels.html#17343" class="Bound">z</a><a id="17366" class="Symbol">)</a> <a id="17368" class="Symbol">→</a> <a id="17370" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17377" class="Symbol">(</a><a id="17378" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17380" href="Cubical.Foundations.HLevels.html#17325" class="Bound">x</a> <a id="17382" href="Cubical.Foundations.HLevels.html#17333" class="Bound">y</a> <a id="17384" href="Cubical.Foundations.HLevels.html#17343" class="Bound">z</a> <a id="17386" href="Cubical.Foundations.HLevels.html#17355" class="Bound">w</a><a id="17387" class="Symbol">))</a>
            <a id="17402" class="Symbol">→</a> <a id="17404" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17411" class="Symbol">((</a><a id="17413" href="Cubical.Foundations.HLevels.html#17413" class="Bound">x</a> <a id="17415" class="Symbol">:</a> <a id="17417" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17418" class="Symbol">)</a> <a id="17420" class="Symbol">(</a><a id="17421" href="Cubical.Foundations.HLevels.html#17421" class="Bound">y</a> <a id="17423" class="Symbol">:</a> <a id="17425" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17427" href="Cubical.Foundations.HLevels.html#17413" class="Bound">x</a><a id="17428" class="Symbol">)</a> <a id="17430" class="Symbol">(</a><a id="17431" href="Cubical.Foundations.HLevels.html#17431" class="Bound">z</a> <a id="17433" class="Symbol">:</a> <a id="17435" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17437" href="Cubical.Foundations.HLevels.html#17413" class="Bound">x</a> <a id="17439" href="Cubical.Foundations.HLevels.html#17421" class="Bound">y</a><a id="17440" class="Symbol">)</a> <a id="17442" class="Symbol">(</a><a id="17443" href="Cubical.Foundations.HLevels.html#17443" class="Bound">w</a> <a id="17445" class="Symbol">:</a> <a id="17447" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17449" href="Cubical.Foundations.HLevels.html#17413" class="Bound">x</a> <a id="17451" href="Cubical.Foundations.HLevels.html#17421" class="Bound">y</a> <a id="17453" href="Cubical.Foundations.HLevels.html#17431" class="Bound">z</a><a id="17454" class="Symbol">)</a> <a id="17456" class="Symbol">→</a> <a id="17458" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17460" href="Cubical.Foundations.HLevels.html#17413" class="Bound">x</a> <a id="17462" href="Cubical.Foundations.HLevels.html#17421" class="Bound">y</a> <a id="17464" href="Cubical.Foundations.HLevels.html#17431" class="Bound">z</a> <a id="17466" href="Cubical.Foundations.HLevels.html#17443" class="Bound">w</a><a id="17467" class="Symbol">)</a>
<a id="17469" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="17478" href="Cubical.Foundations.HLevels.html#17478" class="Bound">h</a> <a id="17480" class="Symbol">=</a> <a id="17482" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17490" class="Symbol">λ</a> <a id="17492" href="Cubical.Foundations.HLevels.html#17492" class="Bound">_</a> <a id="17494" class="Symbol">→</a> <a id="17496" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="17505" class="Symbol">(</a><a id="17506" href="Cubical.Foundations.HLevels.html#17478" class="Bound">h</a> <a id="17508" class="Symbol">_)</a>

<a id="isPropΠ5"></a><a id="17512" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="17521" class="Symbol">:</a> <a id="17523" class="Symbol">(</a><a id="17524" href="Cubical.Foundations.HLevels.html#17524" class="Bound">h</a> <a id="17526" class="Symbol">:</a> <a id="17528" class="Symbol">(</a><a id="17529" href="Cubical.Foundations.HLevels.html#17529" class="Bound">x</a> <a id="17531" class="Symbol">:</a> <a id="17533" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17534" class="Symbol">)</a> <a id="17536" class="Symbol">(</a><a id="17537" href="Cubical.Foundations.HLevels.html#17537" class="Bound">y</a> <a id="17539" class="Symbol">:</a> <a id="17541" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17543" href="Cubical.Foundations.HLevels.html#17529" class="Bound">x</a><a id="17544" class="Symbol">)</a> <a id="17546" class="Symbol">(</a><a id="17547" href="Cubical.Foundations.HLevels.html#17547" class="Bound">z</a> <a id="17549" class="Symbol">:</a> <a id="17551" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17553" href="Cubical.Foundations.HLevels.html#17529" class="Bound">x</a> <a id="17555" href="Cubical.Foundations.HLevels.html#17537" class="Bound">y</a><a id="17556" class="Symbol">)</a> <a id="17558" class="Symbol">(</a><a id="17559" href="Cubical.Foundations.HLevels.html#17559" class="Bound">w</a> <a id="17561" class="Symbol">:</a> <a id="17563" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17565" href="Cubical.Foundations.HLevels.html#17529" class="Bound">x</a> <a id="17567" href="Cubical.Foundations.HLevels.html#17537" class="Bound">y</a> <a id="17569" href="Cubical.Foundations.HLevels.html#17547" class="Bound">z</a><a id="17570" class="Symbol">)</a> <a id="17572" class="Symbol">(</a><a id="17573" href="Cubical.Foundations.HLevels.html#17573" class="Bound">v</a> <a id="17575" class="Symbol">:</a> <a id="17577" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17579" href="Cubical.Foundations.HLevels.html#17529" class="Bound">x</a> <a id="17581" href="Cubical.Foundations.HLevels.html#17537" class="Bound">y</a> <a id="17583" href="Cubical.Foundations.HLevels.html#17547" class="Bound">z</a> <a id="17585" href="Cubical.Foundations.HLevels.html#17559" class="Bound">w</a><a id="17586" class="Symbol">)</a> <a id="17588" class="Symbol">→</a> <a id="17590" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17597" class="Symbol">(</a><a id="17598" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17600" href="Cubical.Foundations.HLevels.html#17529" class="Bound">x</a> <a id="17602" href="Cubical.Foundations.HLevels.html#17537" class="Bound">y</a> <a id="17604" href="Cubical.Foundations.HLevels.html#17547" class="Bound">z</a> <a id="17606" href="Cubical.Foundations.HLevels.html#17559" class="Bound">w</a> <a id="17608" href="Cubical.Foundations.HLevels.html#17573" class="Bound">v</a><a id="17609" class="Symbol">))</a>
            <a id="17624" class="Symbol">→</a> <a id="17626" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17633" class="Symbol">((</a><a id="17635" href="Cubical.Foundations.HLevels.html#17635" class="Bound">x</a> <a id="17637" class="Symbol">:</a> <a id="17639" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17640" class="Symbol">)</a> <a id="17642" class="Symbol">(</a><a id="17643" href="Cubical.Foundations.HLevels.html#17643" class="Bound">y</a> <a id="17645" class="Symbol">:</a> <a id="17647" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17649" href="Cubical.Foundations.HLevels.html#17635" class="Bound">x</a><a id="17650" class="Symbol">)</a> <a id="17652" class="Symbol">(</a><a id="17653" href="Cubical.Foundations.HLevels.html#17653" class="Bound">z</a> <a id="17655" class="Symbol">:</a> <a id="17657" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17659" href="Cubical.Foundations.HLevels.html#17635" class="Bound">x</a> <a id="17661" href="Cubical.Foundations.HLevels.html#17643" class="Bound">y</a><a id="17662" class="Symbol">)</a> <a id="17664" class="Symbol">(</a><a id="17665" href="Cubical.Foundations.HLevels.html#17665" class="Bound">w</a> <a id="17667" class="Symbol">:</a> <a id="17669" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17671" href="Cubical.Foundations.HLevels.html#17635" class="Bound">x</a> <a id="17673" href="Cubical.Foundations.HLevels.html#17643" class="Bound">y</a> <a id="17675" href="Cubical.Foundations.HLevels.html#17653" class="Bound">z</a><a id="17676" class="Symbol">)</a> <a id="17678" class="Symbol">(</a><a id="17679" href="Cubical.Foundations.HLevels.html#17679" class="Bound">v</a> <a id="17681" class="Symbol">:</a> <a id="17683" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17685" href="Cubical.Foundations.HLevels.html#17635" class="Bound">x</a> <a id="17687" href="Cubical.Foundations.HLevels.html#17643" class="Bound">y</a> <a id="17689" href="Cubical.Foundations.HLevels.html#17653" class="Bound">z</a> <a id="17691" href="Cubical.Foundations.HLevels.html#17665" class="Bound">w</a><a id="17692" class="Symbol">)</a> <a id="17694" class="Symbol">→</a> <a id="17696" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17698" href="Cubical.Foundations.HLevels.html#17635" class="Bound">x</a> <a id="17700" href="Cubical.Foundations.HLevels.html#17643" class="Bound">y</a> <a id="17702" href="Cubical.Foundations.HLevels.html#17653" class="Bound">z</a> <a id="17704" href="Cubical.Foundations.HLevels.html#17665" class="Bound">w</a> <a id="17706" href="Cubical.Foundations.HLevels.html#17679" class="Bound">v</a><a id="17707" class="Symbol">)</a>
<a id="17709" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="17718" href="Cubical.Foundations.HLevels.html#17718" class="Bound">h</a> <a id="17720" class="Symbol">=</a> <a id="17722" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17730" class="Symbol">λ</a> <a id="17732" href="Cubical.Foundations.HLevels.html#17732" class="Bound">_</a> <a id="17734" class="Symbol">→</a> <a id="17736" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="17745" class="Symbol">(</a><a id="17746" href="Cubical.Foundations.HLevels.html#17718" class="Bound">h</a> <a id="17748" class="Symbol">_)</a>

<a id="isPropΠ6"></a><a id="17752" href="Cubical.Foundations.HLevels.html#17752" class="Function">isPropΠ6</a> <a id="17761" class="Symbol">:</a> <a id="17763" class="Symbol">(</a><a id="17764" href="Cubical.Foundations.HLevels.html#17764" class="Bound">h</a> <a id="17766" class="Symbol">:</a> <a id="17768" class="Symbol">(</a><a id="17769" href="Cubical.Foundations.HLevels.html#17769" class="Bound">x</a> <a id="17771" class="Symbol">:</a> <a id="17773" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17774" class="Symbol">)</a> <a id="17776" class="Symbol">(</a><a id="17777" href="Cubical.Foundations.HLevels.html#17777" class="Bound">y</a> <a id="17779" class="Symbol">:</a> <a id="17781" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17783" href="Cubical.Foundations.HLevels.html#17769" class="Bound">x</a><a id="17784" class="Symbol">)</a> <a id="17786" class="Symbol">(</a><a id="17787" href="Cubical.Foundations.HLevels.html#17787" class="Bound">z</a> <a id="17789" class="Symbol">:</a> <a id="17791" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17793" href="Cubical.Foundations.HLevels.html#17769" class="Bound">x</a> <a id="17795" href="Cubical.Foundations.HLevels.html#17777" class="Bound">y</a><a id="17796" class="Symbol">)</a> <a id="17798" class="Symbol">(</a><a id="17799" href="Cubical.Foundations.HLevels.html#17799" class="Bound">w</a> <a id="17801" class="Symbol">:</a> <a id="17803" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17805" href="Cubical.Foundations.HLevels.html#17769" class="Bound">x</a> <a id="17807" href="Cubical.Foundations.HLevels.html#17777" class="Bound">y</a> <a id="17809" href="Cubical.Foundations.HLevels.html#17787" class="Bound">z</a><a id="17810" class="Symbol">)</a> <a id="17812" class="Symbol">(</a><a id="17813" href="Cubical.Foundations.HLevels.html#17813" class="Bound">v</a> <a id="17815" class="Symbol">:</a> <a id="17817" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17819" href="Cubical.Foundations.HLevels.html#17769" class="Bound">x</a> <a id="17821" href="Cubical.Foundations.HLevels.html#17777" class="Bound">y</a> <a id="17823" href="Cubical.Foundations.HLevels.html#17787" class="Bound">z</a> <a id="17825" href="Cubical.Foundations.HLevels.html#17799" class="Bound">w</a><a id="17826" class="Symbol">)</a> <a id="17828" class="Symbol">(</a><a id="17829" href="Cubical.Foundations.HLevels.html#17829" class="Bound">u</a> <a id="17831" class="Symbol">:</a> <a id="17833" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17835" href="Cubical.Foundations.HLevels.html#17769" class="Bound">x</a> <a id="17837" href="Cubical.Foundations.HLevels.html#17777" class="Bound">y</a> <a id="17839" href="Cubical.Foundations.HLevels.html#17787" class="Bound">z</a> <a id="17841" href="Cubical.Foundations.HLevels.html#17799" class="Bound">w</a> <a id="17843" href="Cubical.Foundations.HLevels.html#17813" class="Bound">v</a><a id="17844" class="Symbol">)</a> <a id="17846" class="Symbol">→</a> <a id="17848" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17855" class="Symbol">(</a><a id="17856" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="17858" href="Cubical.Foundations.HLevels.html#17769" class="Bound">x</a> <a id="17860" href="Cubical.Foundations.HLevels.html#17777" class="Bound">y</a> <a id="17862" href="Cubical.Foundations.HLevels.html#17787" class="Bound">z</a> <a id="17864" href="Cubical.Foundations.HLevels.html#17799" class="Bound">w</a> <a id="17866" href="Cubical.Foundations.HLevels.html#17813" class="Bound">v</a> <a id="17868" href="Cubical.Foundations.HLevels.html#17829" class="Bound">u</a><a id="17869" class="Symbol">))</a>
            <a id="17884" class="Symbol">→</a> <a id="17886" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17893" class="Symbol">((</a><a id="17895" href="Cubical.Foundations.HLevels.html#17895" class="Bound">x</a> <a id="17897" class="Symbol">:</a> <a id="17899" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17900" class="Symbol">)</a> <a id="17902" class="Symbol">(</a><a id="17903" href="Cubical.Foundations.HLevels.html#17903" class="Bound">y</a> <a id="17905" class="Symbol">:</a> <a id="17907" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17909" href="Cubical.Foundations.HLevels.html#17895" class="Bound">x</a><a id="17910" class="Symbol">)</a> <a id="17912" class="Symbol">(</a><a id="17913" href="Cubical.Foundations.HLevels.html#17913" class="Bound">z</a> <a id="17915" class="Symbol">:</a> <a id="17917" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17919" href="Cubical.Foundations.HLevels.html#17895" class="Bound">x</a> <a id="17921" href="Cubical.Foundations.HLevels.html#17903" class="Bound">y</a><a id="17922" class="Symbol">)</a> <a id="17924" class="Symbol">(</a><a id="17925" href="Cubical.Foundations.HLevels.html#17925" class="Bound">w</a> <a id="17927" class="Symbol">:</a> <a id="17929" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17931" href="Cubical.Foundations.HLevels.html#17895" class="Bound">x</a> <a id="17933" href="Cubical.Foundations.HLevels.html#17903" class="Bound">y</a> <a id="17935" href="Cubical.Foundations.HLevels.html#17913" class="Bound">z</a><a id="17936" class="Symbol">)</a> <a id="17938" class="Symbol">(</a><a id="17939" href="Cubical.Foundations.HLevels.html#17939" class="Bound">v</a> <a id="17941" class="Symbol">:</a> <a id="17943" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17945" href="Cubical.Foundations.HLevels.html#17895" class="Bound">x</a> <a id="17947" href="Cubical.Foundations.HLevels.html#17903" class="Bound">y</a> <a id="17949" href="Cubical.Foundations.HLevels.html#17913" class="Bound">z</a> <a id="17951" href="Cubical.Foundations.HLevels.html#17925" class="Bound">w</a><a id="17952" class="Symbol">)</a> <a id="17954" class="Symbol">(</a><a id="17955" href="Cubical.Foundations.HLevels.html#17955" class="Bound">u</a> <a id="17957" class="Symbol">:</a> <a id="17959" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17961" href="Cubical.Foundations.HLevels.html#17895" class="Bound">x</a> <a id="17963" href="Cubical.Foundations.HLevels.html#17903" class="Bound">y</a> <a id="17965" href="Cubical.Foundations.HLevels.html#17913" class="Bound">z</a> <a id="17967" href="Cubical.Foundations.HLevels.html#17925" class="Bound">w</a> <a id="17969" href="Cubical.Foundations.HLevels.html#17939" class="Bound">v</a><a id="17970" class="Symbol">)</a> <a id="17972" class="Symbol">→</a> <a id="17974" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="17976" href="Cubical.Foundations.HLevels.html#17895" class="Bound">x</a> <a id="17978" href="Cubical.Foundations.HLevels.html#17903" class="Bound">y</a> <a id="17980" href="Cubical.Foundations.HLevels.html#17913" class="Bound">z</a> <a id="17982" href="Cubical.Foundations.HLevels.html#17925" class="Bound">w</a> <a id="17984" href="Cubical.Foundations.HLevels.html#17939" class="Bound">v</a> <a id="17986" href="Cubical.Foundations.HLevels.html#17955" class="Bound">u</a><a id="17987" class="Symbol">)</a>
<a id="17989" href="Cubical.Foundations.HLevels.html#17752" class="Function">isPropΠ6</a> <a id="17998" href="Cubical.Foundations.HLevels.html#17998" class="Bound">h</a> <a id="18000" class="Symbol">=</a> <a id="18002" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="18010" class="Symbol">λ</a> <a id="18012" href="Cubical.Foundations.HLevels.html#18012" class="Bound">_</a> <a id="18014" class="Symbol">→</a> <a id="18016" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="18025" class="Symbol">(</a><a id="18026" href="Cubical.Foundations.HLevels.html#17998" class="Bound">h</a> <a id="18028" class="Symbol">_)</a>

<a id="isPropImplicitΠ"></a><a id="18032" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="18048" class="Symbol">:</a> <a id="18050" class="Symbol">(</a><a id="18051" href="Cubical.Foundations.HLevels.html#18051" class="Bound">h</a> <a id="18053" class="Symbol">:</a> <a id="18055" class="Symbol">(</a><a id="18056" href="Cubical.Foundations.HLevels.html#18056" class="Bound">x</a> <a id="18058" class="Symbol">:</a> <a id="18060" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18061" class="Symbol">)</a> <a id="18063" class="Symbol">→</a> <a id="18065" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18072" class="Symbol">(</a><a id="18073" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18075" href="Cubical.Foundations.HLevels.html#18056" class="Bound">x</a><a id="18076" class="Symbol">))</a> <a id="18079" class="Symbol">→</a> <a id="18081" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18088" class="Symbol">({</a><a id="18090" href="Cubical.Foundations.HLevels.html#18090" class="Bound">x</a> <a id="18092" class="Symbol">:</a> <a id="18094" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18095" class="Symbol">}</a> <a id="18097" class="Symbol">→</a> <a id="18099" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18101" href="Cubical.Foundations.HLevels.html#18090" class="Bound">x</a><a id="18102" class="Symbol">)</a>
<a id="18104" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="18120" href="Cubical.Foundations.HLevels.html#18120" class="Bound">h</a> <a id="18122" href="Cubical.Foundations.HLevels.html#18122" class="Bound">f</a> <a id="18124" href="Cubical.Foundations.HLevels.html#18124" class="Bound">g</a> <a id="18126" href="Cubical.Foundations.HLevels.html#18126" class="Bound">i</a> <a id="18128" class="Symbol">{</a><a id="18129" href="Cubical.Foundations.HLevels.html#18129" class="Bound">x</a><a id="18130" class="Symbol">}</a> <a id="18132" class="Symbol">=</a> <a id="18134" href="Cubical.Foundations.HLevels.html#18120" class="Bound">h</a> <a id="18136" href="Cubical.Foundations.HLevels.html#18129" class="Bound">x</a> <a id="18138" class="Symbol">(</a><a id="18139" href="Cubical.Foundations.HLevels.html#18122" class="Bound">f</a> <a id="18141" class="Symbol">{</a><a id="18142" href="Cubical.Foundations.HLevels.html#18129" class="Bound">x</a><a id="18143" class="Symbol">})</a> <a id="18146" class="Symbol">(</a><a id="18147" href="Cubical.Foundations.HLevels.html#18124" class="Bound">g</a> <a id="18149" class="Symbol">{</a><a id="18150" href="Cubical.Foundations.HLevels.html#18129" class="Bound">x</a><a id="18151" class="Symbol">})</a> <a id="18154" href="Cubical.Foundations.HLevels.html#18126" class="Bound">i</a>

<a id="isPropImplicitΠ2"></a><a id="18157" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a> <a id="18174" class="Symbol">:</a> <a id="18176" class="Symbol">(</a><a id="18177" href="Cubical.Foundations.HLevels.html#18177" class="Bound">h</a> <a id="18179" class="Symbol">:</a> <a id="18181" class="Symbol">(</a><a id="18182" href="Cubical.Foundations.HLevels.html#18182" class="Bound">x</a> <a id="18184" class="Symbol">:</a> <a id="18186" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18187" class="Symbol">)</a> <a id="18189" class="Symbol">(</a><a id="18190" href="Cubical.Foundations.HLevels.html#18190" class="Bound">y</a> <a id="18192" class="Symbol">:</a> <a id="18194" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18196" href="Cubical.Foundations.HLevels.html#18182" class="Bound">x</a><a id="18197" class="Symbol">)</a> <a id="18199" class="Symbol">→</a> <a id="18201" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18208" class="Symbol">(</a><a id="18209" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18211" href="Cubical.Foundations.HLevels.html#18182" class="Bound">x</a> <a id="18213" href="Cubical.Foundations.HLevels.html#18190" class="Bound">y</a><a id="18214" class="Symbol">))</a> <a id="18217" class="Symbol">→</a> <a id="18219" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18226" class="Symbol">({</a><a id="18228" href="Cubical.Foundations.HLevels.html#18228" class="Bound">x</a> <a id="18230" class="Symbol">:</a> <a id="18232" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18233" class="Symbol">}</a> <a id="18235" class="Symbol">{</a><a id="18236" href="Cubical.Foundations.HLevels.html#18236" class="Bound">y</a> <a id="18238" class="Symbol">:</a> <a id="18240" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18242" href="Cubical.Foundations.HLevels.html#18228" class="Bound">x</a><a id="18243" class="Symbol">}</a> <a id="18245" class="Symbol">→</a> <a id="18247" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18249" href="Cubical.Foundations.HLevels.html#18228" class="Bound">x</a> <a id="18251" href="Cubical.Foundations.HLevels.html#18236" class="Bound">y</a><a id="18252" class="Symbol">)</a>
<a id="18254" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a> <a id="18271" href="Cubical.Foundations.HLevels.html#18271" class="Bound">h</a> <a id="18273" class="Symbol">=</a> <a id="18275" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="18291" class="Symbol">(λ</a> <a id="18294" href="Cubical.Foundations.HLevels.html#18294" class="Bound">x</a> <a id="18296" class="Symbol">→</a> <a id="18298" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="18314" class="Symbol">(λ</a> <a id="18317" href="Cubical.Foundations.HLevels.html#18317" class="Bound">y</a> <a id="18319" class="Symbol">→</a> <a id="18321" href="Cubical.Foundations.HLevels.html#18271" class="Bound">h</a> <a id="18323" href="Cubical.Foundations.HLevels.html#18294" class="Bound">x</a> <a id="18325" href="Cubical.Foundations.HLevels.html#18317" class="Bound">y</a><a id="18326" class="Symbol">))</a>

<a id="isPropImplicitΠ3"></a><a id="18330" href="Cubical.Foundations.HLevels.html#18330" class="Function">isPropImplicitΠ3</a> <a id="18347" class="Symbol">:</a> <a id="18349" class="Symbol">(</a><a id="18350" href="Cubical.Foundations.HLevels.html#18350" class="Bound">h</a> <a id="18352" class="Symbol">:</a> <a id="18354" class="Symbol">(</a><a id="18355" href="Cubical.Foundations.HLevels.html#18355" class="Bound">x</a> <a id="18357" class="Symbol">:</a> <a id="18359" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18360" class="Symbol">)</a> <a id="18362" class="Symbol">(</a><a id="18363" href="Cubical.Foundations.HLevels.html#18363" class="Bound">y</a> <a id="18365" class="Symbol">:</a> <a id="18367" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18369" href="Cubical.Foundations.HLevels.html#18355" class="Bound">x</a><a id="18370" class="Symbol">)</a> <a id="18372" class="Symbol">(</a><a id="18373" href="Cubical.Foundations.HLevels.html#18373" class="Bound">z</a> <a id="18375" class="Symbol">:</a> <a id="18377" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18379" href="Cubical.Foundations.HLevels.html#18355" class="Bound">x</a> <a id="18381" href="Cubical.Foundations.HLevels.html#18363" class="Bound">y</a><a id="18382" class="Symbol">)</a> <a id="18384" class="Symbol">→</a> <a id="18386" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18393" class="Symbol">(</a><a id="18394" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18396" href="Cubical.Foundations.HLevels.html#18355" class="Bound">x</a> <a id="18398" href="Cubical.Foundations.HLevels.html#18363" class="Bound">y</a> <a id="18400" href="Cubical.Foundations.HLevels.html#18373" class="Bound">z</a><a id="18401" class="Symbol">))</a> <a id="18404" class="Symbol">→</a>
    <a id="18410" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18417" class="Symbol">({</a><a id="18419" href="Cubical.Foundations.HLevels.html#18419" class="Bound">x</a> <a id="18421" class="Symbol">:</a> <a id="18423" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18424" class="Symbol">}</a> <a id="18426" class="Symbol">{</a><a id="18427" href="Cubical.Foundations.HLevels.html#18427" class="Bound">y</a> <a id="18429" class="Symbol">:</a> <a id="18431" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18433" href="Cubical.Foundations.HLevels.html#18419" class="Bound">x</a><a id="18434" class="Symbol">}</a> <a id="18436" class="Symbol">{</a><a id="18437" href="Cubical.Foundations.HLevels.html#18437" class="Bound">z</a> <a id="18439" class="Symbol">:</a> <a id="18441" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18443" href="Cubical.Foundations.HLevels.html#18419" class="Bound">x</a> <a id="18445" href="Cubical.Foundations.HLevels.html#18427" class="Bound">y</a><a id="18446" class="Symbol">}</a> <a id="18448" class="Symbol">→</a> <a id="18450" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18452" href="Cubical.Foundations.HLevels.html#18419" class="Bound">x</a> <a id="18454" href="Cubical.Foundations.HLevels.html#18427" class="Bound">y</a> <a id="18456" href="Cubical.Foundations.HLevels.html#18437" class="Bound">z</a><a id="18457" class="Symbol">)</a>
<a id="18459" href="Cubical.Foundations.HLevels.html#18330" class="Function">isPropImplicitΠ3</a> <a id="18476" href="Cubical.Foundations.HLevels.html#18476" class="Bound">h</a> <a id="18478" class="Symbol">=</a> <a id="18480" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="18496" class="Symbol">(λ</a> <a id="18499" href="Cubical.Foundations.HLevels.html#18499" class="Bound">x</a> <a id="18501" class="Symbol">→</a> <a id="18503" href="Cubical.Foundations.HLevels.html#18157" class="Function">isPropImplicitΠ2</a> <a id="18520" class="Symbol">(λ</a> <a id="18523" href="Cubical.Foundations.HLevels.html#18523" class="Bound">y</a> <a id="18525" class="Symbol">→</a> <a id="18527" href="Cubical.Foundations.HLevels.html#18476" class="Bound">h</a> <a id="18529" href="Cubical.Foundations.HLevels.html#18499" class="Bound">x</a> <a id="18531" href="Cubical.Foundations.HLevels.html#18523" class="Bound">y</a><a id="18532" class="Symbol">))</a>

<a id="isPropImplicitΠ4"></a><a id="18536" href="Cubical.Foundations.HLevels.html#18536" class="Function">isPropImplicitΠ4</a> <a id="18553" class="Symbol">:</a> <a id="18555" class="Symbol">(</a><a id="18556" href="Cubical.Foundations.HLevels.html#18556" class="Bound">h</a> <a id="18558" class="Symbol">:</a> <a id="18560" class="Symbol">(</a><a id="18561" href="Cubical.Foundations.HLevels.html#18561" class="Bound">x</a> <a id="18563" class="Symbol">:</a> <a id="18565" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18566" class="Symbol">)</a> <a id="18568" class="Symbol">(</a><a id="18569" href="Cubical.Foundations.HLevels.html#18569" class="Bound">y</a> <a id="18571" class="Symbol">:</a> <a id="18573" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18575" href="Cubical.Foundations.HLevels.html#18561" class="Bound">x</a><a id="18576" class="Symbol">)</a> <a id="18578" class="Symbol">(</a><a id="18579" href="Cubical.Foundations.HLevels.html#18579" class="Bound">z</a> <a id="18581" class="Symbol">:</a> <a id="18583" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18585" href="Cubical.Foundations.HLevels.html#18561" class="Bound">x</a> <a id="18587" href="Cubical.Foundations.HLevels.html#18569" class="Bound">y</a><a id="18588" class="Symbol">)</a> <a id="18590" class="Symbol">(</a><a id="18591" href="Cubical.Foundations.HLevels.html#18591" class="Bound">w</a> <a id="18593" class="Symbol">:</a> <a id="18595" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18597" href="Cubical.Foundations.HLevels.html#18561" class="Bound">x</a> <a id="18599" href="Cubical.Foundations.HLevels.html#18569" class="Bound">y</a> <a id="18601" href="Cubical.Foundations.HLevels.html#18579" class="Bound">z</a><a id="18602" class="Symbol">)</a> <a id="18604" class="Symbol">→</a> <a id="18606" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18613" class="Symbol">(</a><a id="18614" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18616" href="Cubical.Foundations.HLevels.html#18561" class="Bound">x</a> <a id="18618" href="Cubical.Foundations.HLevels.html#18569" class="Bound">y</a> <a id="18620" href="Cubical.Foundations.HLevels.html#18579" class="Bound">z</a> <a id="18622" href="Cubical.Foundations.HLevels.html#18591" class="Bound">w</a><a id="18623" class="Symbol">))</a> <a id="18626" class="Symbol">→</a>
    <a id="18632" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18639" class="Symbol">({</a><a id="18641" href="Cubical.Foundations.HLevels.html#18641" class="Bound">x</a> <a id="18643" class="Symbol">:</a> <a id="18645" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18646" class="Symbol">}</a> <a id="18648" class="Symbol">{</a><a id="18649" href="Cubical.Foundations.HLevels.html#18649" class="Bound">y</a> <a id="18651" class="Symbol">:</a> <a id="18653" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18655" href="Cubical.Foundations.HLevels.html#18641" class="Bound">x</a><a id="18656" class="Symbol">}</a> <a id="18658" class="Symbol">{</a><a id="18659" href="Cubical.Foundations.HLevels.html#18659" class="Bound">z</a> <a id="18661" class="Symbol">:</a> <a id="18663" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18665" href="Cubical.Foundations.HLevels.html#18641" class="Bound">x</a> <a id="18667" href="Cubical.Foundations.HLevels.html#18649" class="Bound">y</a><a id="18668" class="Symbol">}</a> <a id="18670" class="Symbol">{</a><a id="18671" href="Cubical.Foundations.HLevels.html#18671" class="Bound">w</a> <a id="18673" class="Symbol">:</a> <a id="18675" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18677" href="Cubical.Foundations.HLevels.html#18641" class="Bound">x</a> <a id="18679" href="Cubical.Foundations.HLevels.html#18649" class="Bound">y</a> <a id="18681" href="Cubical.Foundations.HLevels.html#18659" class="Bound">z</a><a id="18682" class="Symbol">}</a> <a id="18684" class="Symbol">→</a> <a id="18686" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18688" href="Cubical.Foundations.HLevels.html#18641" class="Bound">x</a> <a id="18690" href="Cubical.Foundations.HLevels.html#18649" class="Bound">y</a> <a id="18692" href="Cubical.Foundations.HLevels.html#18659" class="Bound">z</a> <a id="18694" href="Cubical.Foundations.HLevels.html#18671" class="Bound">w</a><a id="18695" class="Symbol">)</a>
<a id="18697" href="Cubical.Foundations.HLevels.html#18536" class="Function">isPropImplicitΠ4</a> <a id="18714" href="Cubical.Foundations.HLevels.html#18714" class="Bound">h</a> <a id="18716" class="Symbol">=</a> <a id="18718" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="18734" class="Symbol">(λ</a> <a id="18737" href="Cubical.Foundations.HLevels.html#18737" class="Bound">x</a> <a id="18739" class="Symbol">→</a> <a id="18741" href="Cubical.Foundations.HLevels.html#18330" class="Function">isPropImplicitΠ3</a> <a id="18758" class="Symbol">(λ</a> <a id="18761" href="Cubical.Foundations.HLevels.html#18761" class="Bound">y</a> <a id="18763" class="Symbol">→</a> <a id="18765" href="Cubical.Foundations.HLevels.html#18714" class="Bound">h</a> <a id="18767" href="Cubical.Foundations.HLevels.html#18737" class="Bound">x</a> <a id="18769" href="Cubical.Foundations.HLevels.html#18761" class="Bound">y</a><a id="18770" class="Symbol">))</a>

<a id="isProp→"></a><a id="18774" href="Cubical.Foundations.HLevels.html#18774" class="Function">isProp→</a> <a id="18782" class="Symbol">:</a> <a id="18784" class="Symbol">{</a><a id="18785" href="Cubical.Foundations.HLevels.html#18785" class="Bound">A</a> <a id="18787" class="Symbol">:</a> <a id="18789" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18794" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="18795" class="Symbol">}</a> <a id="18797" class="Symbol">{</a><a id="18798" href="Cubical.Foundations.HLevels.html#18798" class="Bound">B</a> <a id="18800" class="Symbol">:</a> <a id="18802" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18807" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="18809" class="Symbol">}</a> <a id="18811" class="Symbol">→</a> <a id="18813" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18820" href="Cubical.Foundations.HLevels.html#18798" class="Bound">B</a> <a id="18822" class="Symbol">→</a> <a id="18824" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18831" class="Symbol">(</a><a id="18832" href="Cubical.Foundations.HLevels.html#18785" class="Bound">A</a> <a id="18834" class="Symbol">→</a> <a id="18836" href="Cubical.Foundations.HLevels.html#18798" class="Bound">B</a><a id="18837" class="Symbol">)</a>
<a id="18839" href="Cubical.Foundations.HLevels.html#18774" class="Function">isProp→</a> <a id="18847" href="Cubical.Foundations.HLevels.html#18847" class="Bound">pB</a> <a id="18850" class="Symbol">=</a> <a id="18852" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="18860" class="Symbol">λ</a> <a id="18862" href="Cubical.Foundations.HLevels.html#18862" class="Bound">_</a> <a id="18864" class="Symbol">→</a> <a id="18866" href="Cubical.Foundations.HLevels.html#18847" class="Bound">pB</a>

<a id="isSetΠ"></a><a id="18870" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="18877" class="Symbol">:</a> <a id="18879" class="Symbol">((</a><a id="18881" href="Cubical.Foundations.HLevels.html#18881" class="Bound">x</a> <a id="18883" class="Symbol">:</a> <a id="18885" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18886" class="Symbol">)</a> <a id="18888" class="Symbol">→</a> <a id="18890" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18896" class="Symbol">(</a><a id="18897" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18899" href="Cubical.Foundations.HLevels.html#18881" class="Bound">x</a><a id="18900" class="Symbol">))</a> <a id="18903" class="Symbol">→</a> <a id="18905" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18911" class="Symbol">((</a><a id="18913" href="Cubical.Foundations.HLevels.html#18913" class="Bound">x</a> <a id="18915" class="Symbol">:</a> <a id="18917" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18918" class="Symbol">)</a> <a id="18920" class="Symbol">→</a> <a id="18922" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18924" href="Cubical.Foundations.HLevels.html#18913" class="Bound">x</a><a id="18925" class="Symbol">)</a>
<a id="18927" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="18934" class="Symbol">=</a> <a id="18936" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="18948" class="Number">2</a>

<a id="isSetImplicitΠ"></a><a id="18951" href="Cubical.Foundations.HLevels.html#18951" class="Function">isSetImplicitΠ</a> <a id="18966" class="Symbol">:</a> <a id="18968" class="Symbol">(</a><a id="18969" href="Cubical.Foundations.HLevels.html#18969" class="Bound">h</a> <a id="18971" class="Symbol">:</a> <a id="18973" class="Symbol">(</a><a id="18974" href="Cubical.Foundations.HLevels.html#18974" class="Bound">x</a> <a id="18976" class="Symbol">:</a> <a id="18978" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18979" class="Symbol">)</a> <a id="18981" class="Symbol">→</a> <a id="18983" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18989" class="Symbol">(</a><a id="18990" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18992" href="Cubical.Foundations.HLevels.html#18974" class="Bound">x</a><a id="18993" class="Symbol">))</a> <a id="18996" class="Symbol">→</a> <a id="18998" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19004" class="Symbol">({</a><a id="19006" href="Cubical.Foundations.HLevels.html#19006" class="Bound">x</a> <a id="19008" class="Symbol">:</a> <a id="19010" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19011" class="Symbol">}</a> <a id="19013" class="Symbol">→</a> <a id="19015" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19017" href="Cubical.Foundations.HLevels.html#19006" class="Bound">x</a><a id="19018" class="Symbol">)</a>
<a id="19020" href="Cubical.Foundations.HLevels.html#18951" class="Function">isSetImplicitΠ</a> <a id="19035" href="Cubical.Foundations.HLevels.html#19035" class="Bound">h</a> <a id="19037" href="Cubical.Foundations.HLevels.html#19037" class="Bound">f</a> <a id="19039" href="Cubical.Foundations.HLevels.html#19039" class="Bound">g</a> <a id="19041" href="Cubical.Foundations.HLevels.html#19041" class="Bound">F</a> <a id="19043" href="Cubical.Foundations.HLevels.html#19043" class="Bound">G</a> <a id="19045" href="Cubical.Foundations.HLevels.html#19045" class="Bound">i</a> <a id="19047" href="Cubical.Foundations.HLevels.html#19047" class="Bound">j</a> <a id="19049" class="Symbol">{</a><a id="19050" href="Cubical.Foundations.HLevels.html#19050" class="Bound">x</a><a id="19051" class="Symbol">}</a> <a id="19053" class="Symbol">=</a> <a id="19055" href="Cubical.Foundations.HLevels.html#19035" class="Bound">h</a> <a id="19057" href="Cubical.Foundations.HLevels.html#19050" class="Bound">x</a> <a id="19059" class="Symbol">(</a><a id="19060" href="Cubical.Foundations.HLevels.html#19037" class="Bound">f</a> <a id="19062" class="Symbol">{</a><a id="19063" href="Cubical.Foundations.HLevels.html#19050" class="Bound">x</a><a id="19064" class="Symbol">})</a> <a id="19067" class="Symbol">(</a><a id="19068" href="Cubical.Foundations.HLevels.html#19039" class="Bound">g</a> <a id="19070" class="Symbol">{</a><a id="19071" href="Cubical.Foundations.HLevels.html#19050" class="Bound">x</a><a id="19072" class="Symbol">})</a> <a id="19075" class="Symbol">(λ</a> <a id="19078" href="Cubical.Foundations.HLevels.html#19078" class="Bound">i</a> <a id="19080" class="Symbol">→</a> <a id="19082" href="Cubical.Foundations.HLevels.html#19041" class="Bound">F</a> <a id="19084" href="Cubical.Foundations.HLevels.html#19078" class="Bound">i</a> <a id="19086" class="Symbol">{</a><a id="19087" href="Cubical.Foundations.HLevels.html#19050" class="Bound">x</a><a id="19088" class="Symbol">})</a> <a id="19091" class="Symbol">(λ</a> <a id="19094" href="Cubical.Foundations.HLevels.html#19094" class="Bound">i</a> <a id="19096" class="Symbol">→</a> <a id="19098" href="Cubical.Foundations.HLevels.html#19043" class="Bound">G</a> <a id="19100" href="Cubical.Foundations.HLevels.html#19094" class="Bound">i</a> <a id="19102" class="Symbol">{</a><a id="19103" href="Cubical.Foundations.HLevels.html#19050" class="Bound">x</a><a id="19104" class="Symbol">})</a> <a id="19107" href="Cubical.Foundations.HLevels.html#19045" class="Bound">i</a> <a id="19109" href="Cubical.Foundations.HLevels.html#19047" class="Bound">j</a>

<a id="isSetImplicitΠ2"></a><a id="19112" href="Cubical.Foundations.HLevels.html#19112" class="Function">isSetImplicitΠ2</a> <a id="19128" class="Symbol">:</a> <a id="19130" class="Symbol">(</a><a id="19131" href="Cubical.Foundations.HLevels.html#19131" class="Bound">h</a> <a id="19133" class="Symbol">:</a> <a id="19135" class="Symbol">(</a><a id="19136" href="Cubical.Foundations.HLevels.html#19136" class="Bound">x</a> <a id="19138" class="Symbol">:</a> <a id="19140" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19141" class="Symbol">)</a> <a id="19143" class="Symbol">→</a> <a id="19145" class="Symbol">(</a><a id="19146" href="Cubical.Foundations.HLevels.html#19146" class="Bound">y</a> <a id="19148" class="Symbol">:</a> <a id="19150" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19152" href="Cubical.Foundations.HLevels.html#19136" class="Bound">x</a><a id="19153" class="Symbol">)</a> <a id="19155" class="Symbol">→</a> <a id="19157" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19163" class="Symbol">(</a><a id="19164" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19166" href="Cubical.Foundations.HLevels.html#19136" class="Bound">x</a> <a id="19168" href="Cubical.Foundations.HLevels.html#19146" class="Bound">y</a><a id="19169" class="Symbol">))</a> <a id="19172" class="Symbol">→</a> <a id="19174" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19180" class="Symbol">({</a><a id="19182" href="Cubical.Foundations.HLevels.html#19182" class="Bound">x</a> <a id="19184" class="Symbol">:</a> <a id="19186" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19187" class="Symbol">}</a> <a id="19189" class="Symbol">→</a> <a id="19191" class="Symbol">{</a><a id="19192" href="Cubical.Foundations.HLevels.html#19192" class="Bound">y</a> <a id="19194" class="Symbol">:</a> <a id="19196" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19198" href="Cubical.Foundations.HLevels.html#19182" class="Bound">x</a><a id="19199" class="Symbol">}</a> <a id="19201" class="Symbol">→</a> <a id="19203" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19205" href="Cubical.Foundations.HLevels.html#19182" class="Bound">x</a> <a id="19207" href="Cubical.Foundations.HLevels.html#19192" class="Bound">y</a><a id="19208" class="Symbol">)</a>
<a id="19210" href="Cubical.Foundations.HLevels.html#19112" class="Function">isSetImplicitΠ2</a> <a id="19226" href="Cubical.Foundations.HLevels.html#19226" class="Bound">h</a> <a id="19228" class="Symbol">=</a> <a id="19230" href="Cubical.Foundations.HLevels.html#18951" class="Function">isSetImplicitΠ</a> <a id="19245" class="Symbol">(λ</a> <a id="19248" href="Cubical.Foundations.HLevels.html#19248" class="Bound">x</a> <a id="19250" class="Symbol">→</a> <a id="19252" href="Cubical.Foundations.HLevels.html#18951" class="Function">isSetImplicitΠ</a> <a id="19267" class="Symbol">(λ</a> <a id="19270" href="Cubical.Foundations.HLevels.html#19270" class="Bound">y</a> <a id="19272" class="Symbol">→</a> <a id="19274" href="Cubical.Foundations.HLevels.html#19226" class="Bound">h</a> <a id="19276" href="Cubical.Foundations.HLevels.html#19248" class="Bound">x</a> <a id="19278" href="Cubical.Foundations.HLevels.html#19270" class="Bound">y</a><a id="19279" class="Symbol">))</a>

<a id="isSetImplicitΠ3"></a><a id="19283" href="Cubical.Foundations.HLevels.html#19283" class="Function">isSetImplicitΠ3</a> <a id="19299" class="Symbol">:</a> <a id="19301" class="Symbol">(</a><a id="19302" href="Cubical.Foundations.HLevels.html#19302" class="Bound">h</a> <a id="19304" class="Symbol">:</a> <a id="19306" class="Symbol">(</a><a id="19307" href="Cubical.Foundations.HLevels.html#19307" class="Bound">x</a> <a id="19309" class="Symbol">:</a> <a id="19311" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19312" class="Symbol">)</a> <a id="19314" class="Symbol">→</a> <a id="19316" class="Symbol">(</a><a id="19317" href="Cubical.Foundations.HLevels.html#19317" class="Bound">y</a> <a id="19319" class="Symbol">:</a> <a id="19321" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19323" href="Cubical.Foundations.HLevels.html#19307" class="Bound">x</a><a id="19324" class="Symbol">)</a> <a id="19326" class="Symbol">→</a> <a id="19328" class="Symbol">(</a><a id="19329" href="Cubical.Foundations.HLevels.html#19329" class="Bound">z</a> <a id="19331" class="Symbol">:</a> <a id="19333" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19335" href="Cubical.Foundations.HLevels.html#19307" class="Bound">x</a> <a id="19337" href="Cubical.Foundations.HLevels.html#19317" class="Bound">y</a><a id="19338" class="Symbol">)</a> <a id="19340" class="Symbol">→</a> <a id="19342" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19348" class="Symbol">(</a><a id="19349" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19351" href="Cubical.Foundations.HLevels.html#19307" class="Bound">x</a> <a id="19353" href="Cubical.Foundations.HLevels.html#19317" class="Bound">y</a> <a id="19355" href="Cubical.Foundations.HLevels.html#19329" class="Bound">z</a><a id="19356" class="Symbol">))</a> <a id="19359" class="Symbol">→</a>
    <a id="19365" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19371" class="Symbol">({</a><a id="19373" href="Cubical.Foundations.HLevels.html#19373" class="Bound">x</a> <a id="19375" class="Symbol">:</a> <a id="19377" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19378" class="Symbol">}</a> <a id="19380" class="Symbol">→</a> <a id="19382" class="Symbol">{</a><a id="19383" href="Cubical.Foundations.HLevels.html#19383" class="Bound">y</a> <a id="19385" class="Symbol">:</a> <a id="19387" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19389" href="Cubical.Foundations.HLevels.html#19373" class="Bound">x</a><a id="19390" class="Symbol">}</a> <a id="19392" class="Symbol">→</a> <a id="19394" class="Symbol">{</a><a id="19395" href="Cubical.Foundations.HLevels.html#19395" class="Bound">z</a> <a id="19397" class="Symbol">:</a> <a id="19399" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19401" href="Cubical.Foundations.HLevels.html#19373" class="Bound">x</a> <a id="19403" href="Cubical.Foundations.HLevels.html#19383" class="Bound">y</a><a id="19404" class="Symbol">}</a> <a id="19406" class="Symbol">→</a> <a id="19408" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19410" href="Cubical.Foundations.HLevels.html#19373" class="Bound">x</a> <a id="19412" href="Cubical.Foundations.HLevels.html#19383" class="Bound">y</a> <a id="19414" href="Cubical.Foundations.HLevels.html#19395" class="Bound">z</a><a id="19415" class="Symbol">)</a>
<a id="19417" href="Cubical.Foundations.HLevels.html#19283" class="Function">isSetImplicitΠ3</a> <a id="19433" href="Cubical.Foundations.HLevels.html#19433" class="Bound">h</a> <a id="19435" class="Symbol">=</a> <a id="19437" href="Cubical.Foundations.HLevels.html#18951" class="Function">isSetImplicitΠ</a> <a id="19452" class="Symbol">(λ</a> <a id="19455" href="Cubical.Foundations.HLevels.html#19455" class="Bound">x</a> <a id="19457" class="Symbol">→</a> <a id="19459" href="Cubical.Foundations.HLevels.html#19112" class="Function">isSetImplicitΠ2</a> <a id="19475" class="Symbol">(λ</a> <a id="19478" href="Cubical.Foundations.HLevels.html#19478" class="Bound">y</a> <a id="19480" class="Symbol">→</a> <a id="19482" class="Symbol">λ</a> <a id="19484" href="Cubical.Foundations.HLevels.html#19484" class="Bound">z</a> <a id="19486" class="Symbol">→</a> <a id="19488" href="Cubical.Foundations.HLevels.html#19433" class="Bound">h</a> <a id="19490" href="Cubical.Foundations.HLevels.html#19455" class="Bound">x</a> <a id="19492" href="Cubical.Foundations.HLevels.html#19478" class="Bound">y</a> <a id="19494" href="Cubical.Foundations.HLevels.html#19484" class="Bound">z</a><a id="19495" class="Symbol">))</a>

<a id="isSet→"></a><a id="19499" href="Cubical.Foundations.HLevels.html#19499" class="Function">isSet→</a> <a id="19506" class="Symbol">:</a> <a id="19508" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19514" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a> <a id="19517" class="Symbol">→</a> <a id="19519" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19525" class="Symbol">(</a><a id="19526" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="19528" class="Symbol">→</a> <a id="19530" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="19532" class="Symbol">)</a>
<a id="19534" href="Cubical.Foundations.HLevels.html#19499" class="Function">isSet→</a> <a id="19541" href="Cubical.Foundations.HLevels.html#19541" class="Bound">isSet-A&#39;</a> <a id="19550" class="Symbol">=</a> <a id="19552" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="19564" class="Number">2</a> <a id="19566" class="Symbol">(λ</a> <a id="19569" href="Cubical.Foundations.HLevels.html#19569" class="Bound">_</a> <a id="19571" class="Symbol">→</a> <a id="19573" href="Cubical.Foundations.HLevels.html#19541" class="Bound">isSet-A&#39;</a><a id="19581" class="Symbol">)</a>

<a id="isSetΠ2"></a><a id="19584" href="Cubical.Foundations.HLevels.html#19584" class="Function">isSetΠ2</a> <a id="19592" class="Symbol">:</a> <a id="19594" class="Symbol">(</a><a id="19595" href="Cubical.Foundations.HLevels.html#19595" class="Bound">h</a> <a id="19597" class="Symbol">:</a> <a id="19599" class="Symbol">(</a><a id="19600" href="Cubical.Foundations.HLevels.html#19600" class="Bound">x</a> <a id="19602" class="Symbol">:</a> <a id="19604" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19605" class="Symbol">)</a> <a id="19607" class="Symbol">(</a><a id="19608" href="Cubical.Foundations.HLevels.html#19608" class="Bound">y</a> <a id="19610" class="Symbol">:</a> <a id="19612" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19614" href="Cubical.Foundations.HLevels.html#19600" class="Bound">x</a><a id="19615" class="Symbol">)</a> <a id="19617" class="Symbol">→</a> <a id="19619" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19625" class="Symbol">(</a><a id="19626" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19628" href="Cubical.Foundations.HLevels.html#19600" class="Bound">x</a> <a id="19630" href="Cubical.Foundations.HLevels.html#19608" class="Bound">y</a><a id="19631" class="Symbol">))</a>
        <a id="19642" class="Symbol">→</a> <a id="19644" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19650" class="Symbol">((</a><a id="19652" href="Cubical.Foundations.HLevels.html#19652" class="Bound">x</a> <a id="19654" class="Symbol">:</a> <a id="19656" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19657" class="Symbol">)</a> <a id="19659" class="Symbol">(</a><a id="19660" href="Cubical.Foundations.HLevels.html#19660" class="Bound">y</a> <a id="19662" class="Symbol">:</a> <a id="19664" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19666" href="Cubical.Foundations.HLevels.html#19652" class="Bound">x</a><a id="19667" class="Symbol">)</a> <a id="19669" class="Symbol">→</a> <a id="19671" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19673" href="Cubical.Foundations.HLevels.html#19652" class="Bound">x</a> <a id="19675" href="Cubical.Foundations.HLevels.html#19660" class="Bound">y</a><a id="19676" class="Symbol">)</a>
<a id="19678" href="Cubical.Foundations.HLevels.html#19584" class="Function">isSetΠ2</a> <a id="19686" href="Cubical.Foundations.HLevels.html#19686" class="Bound">h</a> <a id="19688" class="Symbol">=</a> <a id="19690" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="19697" class="Symbol">λ</a> <a id="19699" href="Cubical.Foundations.HLevels.html#19699" class="Bound">x</a> <a id="19701" class="Symbol">→</a> <a id="19703" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="19710" class="Symbol">λ</a> <a id="19712" href="Cubical.Foundations.HLevels.html#19712" class="Bound">y</a> <a id="19714" class="Symbol">→</a> <a id="19716" href="Cubical.Foundations.HLevels.html#19686" class="Bound">h</a> <a id="19718" href="Cubical.Foundations.HLevels.html#19699" class="Bound">x</a> <a id="19720" href="Cubical.Foundations.HLevels.html#19712" class="Bound">y</a>

<a id="isSetΠ3"></a><a id="19723" href="Cubical.Foundations.HLevels.html#19723" class="Function">isSetΠ3</a> <a id="19731" class="Symbol">:</a> <a id="19733" class="Symbol">(</a><a id="19734" href="Cubical.Foundations.HLevels.html#19734" class="Bound">h</a> <a id="19736" class="Symbol">:</a> <a id="19738" class="Symbol">(</a><a id="19739" href="Cubical.Foundations.HLevels.html#19739" class="Bound">x</a> <a id="19741" class="Symbol">:</a> <a id="19743" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19744" class="Symbol">)</a> <a id="19746" class="Symbol">(</a><a id="19747" href="Cubical.Foundations.HLevels.html#19747" class="Bound">y</a> <a id="19749" class="Symbol">:</a> <a id="19751" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19753" href="Cubical.Foundations.HLevels.html#19739" class="Bound">x</a><a id="19754" class="Symbol">)</a> <a id="19756" class="Symbol">(</a><a id="19757" href="Cubical.Foundations.HLevels.html#19757" class="Bound">z</a> <a id="19759" class="Symbol">:</a> <a id="19761" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19763" href="Cubical.Foundations.HLevels.html#19739" class="Bound">x</a> <a id="19765" href="Cubical.Foundations.HLevels.html#19747" class="Bound">y</a><a id="19766" class="Symbol">)</a> <a id="19768" class="Symbol">→</a> <a id="19770" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19776" class="Symbol">(</a><a id="19777" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19779" href="Cubical.Foundations.HLevels.html#19739" class="Bound">x</a> <a id="19781" href="Cubical.Foundations.HLevels.html#19747" class="Bound">y</a> <a id="19783" href="Cubical.Foundations.HLevels.html#19757" class="Bound">z</a><a id="19784" class="Symbol">))</a>
         <a id="19796" class="Symbol">→</a> <a id="19798" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19804" class="Symbol">((</a><a id="19806" href="Cubical.Foundations.HLevels.html#19806" class="Bound">x</a> <a id="19808" class="Symbol">:</a> <a id="19810" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19811" class="Symbol">)</a> <a id="19813" class="Symbol">(</a><a id="19814" href="Cubical.Foundations.HLevels.html#19814" class="Bound">y</a> <a id="19816" class="Symbol">:</a> <a id="19818" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19820" href="Cubical.Foundations.HLevels.html#19806" class="Bound">x</a><a id="19821" class="Symbol">)</a> <a id="19823" class="Symbol">(</a><a id="19824" href="Cubical.Foundations.HLevels.html#19824" class="Bound">z</a> <a id="19826" class="Symbol">:</a> <a id="19828" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19830" href="Cubical.Foundations.HLevels.html#19806" class="Bound">x</a> <a id="19832" href="Cubical.Foundations.HLevels.html#19814" class="Bound">y</a><a id="19833" class="Symbol">)</a> <a id="19835" class="Symbol">→</a> <a id="19837" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19839" href="Cubical.Foundations.HLevels.html#19806" class="Bound">x</a> <a id="19841" href="Cubical.Foundations.HLevels.html#19814" class="Bound">y</a> <a id="19843" href="Cubical.Foundations.HLevels.html#19824" class="Bound">z</a><a id="19844" class="Symbol">)</a>
<a id="19846" href="Cubical.Foundations.HLevels.html#19723" class="Function">isSetΠ3</a> <a id="19854" href="Cubical.Foundations.HLevels.html#19854" class="Bound">h</a> <a id="19856" class="Symbol">=</a> <a id="19858" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="19865" class="Symbol">λ</a> <a id="19867" href="Cubical.Foundations.HLevels.html#19867" class="Bound">x</a> <a id="19869" class="Symbol">→</a> <a id="19871" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="19878" class="Symbol">λ</a> <a id="19880" href="Cubical.Foundations.HLevels.html#19880" class="Bound">y</a> <a id="19882" class="Symbol">→</a> <a id="19884" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="19891" class="Symbol">λ</a> <a id="19893" href="Cubical.Foundations.HLevels.html#19893" class="Bound">z</a> <a id="19895" class="Symbol">→</a> <a id="19897" href="Cubical.Foundations.HLevels.html#19854" class="Bound">h</a> <a id="19899" href="Cubical.Foundations.HLevels.html#19867" class="Bound">x</a> <a id="19901" href="Cubical.Foundations.HLevels.html#19880" class="Bound">y</a> <a id="19903" href="Cubical.Foundations.HLevels.html#19893" class="Bound">z</a>

<a id="isGroupoidΠ"></a><a id="19906" href="Cubical.Foundations.HLevels.html#19906" class="Function">isGroupoidΠ</a> <a id="19918" class="Symbol">:</a> <a id="19920" class="Symbol">((</a><a id="19922" href="Cubical.Foundations.HLevels.html#19922" class="Bound">x</a> <a id="19924" class="Symbol">:</a> <a id="19926" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19927" class="Symbol">)</a> <a id="19929" class="Symbol">→</a> <a id="19931" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="19942" class="Symbol">(</a><a id="19943" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19945" href="Cubical.Foundations.HLevels.html#19922" class="Bound">x</a><a id="19946" class="Symbol">))</a> <a id="19949" class="Symbol">→</a> <a id="19951" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="19962" class="Symbol">((</a><a id="19964" href="Cubical.Foundations.HLevels.html#19964" class="Bound">x</a> <a id="19966" class="Symbol">:</a> <a id="19968" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19969" class="Symbol">)</a> <a id="19971" class="Symbol">→</a> <a id="19973" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19975" href="Cubical.Foundations.HLevels.html#19964" class="Bound">x</a><a id="19976" class="Symbol">)</a>
<a id="19978" href="Cubical.Foundations.HLevels.html#19906" class="Function">isGroupoidΠ</a> <a id="19990" class="Symbol">=</a> <a id="19992" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="20004" class="Number">3</a>

<a id="isGroupoidΠ2"></a><a id="20007" href="Cubical.Foundations.HLevels.html#20007" class="Function">isGroupoidΠ2</a> <a id="20020" class="Symbol">:</a> <a id="20022" class="Symbol">(</a><a id="20023" href="Cubical.Foundations.HLevels.html#20023" class="Bound">h</a> <a id="20025" class="Symbol">:</a> <a id="20027" class="Symbol">(</a><a id="20028" href="Cubical.Foundations.HLevels.html#20028" class="Bound">x</a> <a id="20030" class="Symbol">:</a> <a id="20032" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20033" class="Symbol">)</a> <a id="20035" class="Symbol">(</a><a id="20036" href="Cubical.Foundations.HLevels.html#20036" class="Bound">y</a> <a id="20038" class="Symbol">:</a> <a id="20040" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20042" href="Cubical.Foundations.HLevels.html#20028" class="Bound">x</a><a id="20043" class="Symbol">)</a> <a id="20045" class="Symbol">→</a> <a id="20047" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20058" class="Symbol">(</a><a id="20059" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20061" href="Cubical.Foundations.HLevels.html#20028" class="Bound">x</a> <a id="20063" href="Cubical.Foundations.HLevels.html#20036" class="Bound">y</a><a id="20064" class="Symbol">))</a> <a id="20067" class="Symbol">→</a> <a id="20069" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20080" class="Symbol">((</a><a id="20082" href="Cubical.Foundations.HLevels.html#20082" class="Bound">x</a> <a id="20084" class="Symbol">:</a> <a id="20086" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20087" class="Symbol">)</a> <a id="20089" class="Symbol">(</a><a id="20090" href="Cubical.Foundations.HLevels.html#20090" class="Bound">y</a> <a id="20092" class="Symbol">:</a> <a id="20094" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20096" href="Cubical.Foundations.HLevels.html#20082" class="Bound">x</a><a id="20097" class="Symbol">)</a> <a id="20099" class="Symbol">→</a> <a id="20101" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20103" href="Cubical.Foundations.HLevels.html#20082" class="Bound">x</a> <a id="20105" href="Cubical.Foundations.HLevels.html#20090" class="Bound">y</a><a id="20106" class="Symbol">)</a>
<a id="20108" href="Cubical.Foundations.HLevels.html#20007" class="Function">isGroupoidΠ2</a> <a id="20121" href="Cubical.Foundations.HLevels.html#20121" class="Bound">h</a> <a id="20123" class="Symbol">=</a> <a id="20125" href="Cubical.Foundations.HLevels.html#19906" class="Function">isGroupoidΠ</a> <a id="20137" class="Symbol">λ</a> <a id="20139" href="Cubical.Foundations.HLevels.html#20139" class="Bound">_</a> <a id="20141" class="Symbol">→</a> <a id="20143" href="Cubical.Foundations.HLevels.html#19906" class="Function">isGroupoidΠ</a> <a id="20155" class="Symbol">λ</a> <a id="20157" href="Cubical.Foundations.HLevels.html#20157" class="Bound">_</a> <a id="20159" class="Symbol">→</a> <a id="20161" href="Cubical.Foundations.HLevels.html#20121" class="Bound">h</a> <a id="20163" class="Symbol">_</a> <a id="20165" class="Symbol">_</a>

<a id="isGroupoidΠ3"></a><a id="20168" href="Cubical.Foundations.HLevels.html#20168" class="Function">isGroupoidΠ3</a> <a id="20181" class="Symbol">:</a> <a id="20183" class="Symbol">(</a><a id="20184" href="Cubical.Foundations.HLevels.html#20184" class="Bound">h</a> <a id="20186" class="Symbol">:</a> <a id="20188" class="Symbol">(</a><a id="20189" href="Cubical.Foundations.HLevels.html#20189" class="Bound">x</a> <a id="20191" class="Symbol">:</a> <a id="20193" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20194" class="Symbol">)</a> <a id="20196" class="Symbol">(</a><a id="20197" href="Cubical.Foundations.HLevels.html#20197" class="Bound">y</a> <a id="20199" class="Symbol">:</a> <a id="20201" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20203" href="Cubical.Foundations.HLevels.html#20189" class="Bound">x</a><a id="20204" class="Symbol">)</a> <a id="20206" class="Symbol">(</a><a id="20207" href="Cubical.Foundations.HLevels.html#20207" class="Bound">z</a> <a id="20209" class="Symbol">:</a> <a id="20211" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20213" href="Cubical.Foundations.HLevels.html#20189" class="Bound">x</a> <a id="20215" href="Cubical.Foundations.HLevels.html#20197" class="Bound">y</a><a id="20216" class="Symbol">)</a> <a id="20218" class="Symbol">→</a> <a id="20220" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20231" class="Symbol">(</a><a id="20232" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20234" href="Cubical.Foundations.HLevels.html#20189" class="Bound">x</a> <a id="20236" href="Cubical.Foundations.HLevels.html#20197" class="Bound">y</a> <a id="20238" href="Cubical.Foundations.HLevels.html#20207" class="Bound">z</a><a id="20239" class="Symbol">))</a>
            <a id="20254" class="Symbol">→</a> <a id="20256" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20267" class="Symbol">((</a><a id="20269" href="Cubical.Foundations.HLevels.html#20269" class="Bound">x</a> <a id="20271" class="Symbol">:</a> <a id="20273" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20274" class="Symbol">)</a> <a id="20276" class="Symbol">(</a><a id="20277" href="Cubical.Foundations.HLevels.html#20277" class="Bound">y</a> <a id="20279" class="Symbol">:</a> <a id="20281" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20283" href="Cubical.Foundations.HLevels.html#20269" class="Bound">x</a><a id="20284" class="Symbol">)</a> <a id="20286" class="Symbol">(</a><a id="20287" href="Cubical.Foundations.HLevels.html#20287" class="Bound">z</a> <a id="20289" class="Symbol">:</a> <a id="20291" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20293" href="Cubical.Foundations.HLevels.html#20269" class="Bound">x</a> <a id="20295" href="Cubical.Foundations.HLevels.html#20277" class="Bound">y</a><a id="20296" class="Symbol">)</a> <a id="20298" class="Symbol">→</a> <a id="20300" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20302" href="Cubical.Foundations.HLevels.html#20269" class="Bound">x</a> <a id="20304" href="Cubical.Foundations.HLevels.html#20277" class="Bound">y</a> <a id="20306" href="Cubical.Foundations.HLevels.html#20287" class="Bound">z</a><a id="20307" class="Symbol">)</a>
<a id="20309" href="Cubical.Foundations.HLevels.html#20168" class="Function">isGroupoidΠ3</a> <a id="20322" href="Cubical.Foundations.HLevels.html#20322" class="Bound">h</a> <a id="20324" class="Symbol">=</a> <a id="20326" href="Cubical.Foundations.HLevels.html#19906" class="Function">isGroupoidΠ</a> <a id="20338" class="Symbol">λ</a> <a id="20340" href="Cubical.Foundations.HLevels.html#20340" class="Bound">_</a> <a id="20342" class="Symbol">→</a> <a id="20344" href="Cubical.Foundations.HLevels.html#20007" class="Function">isGroupoidΠ2</a> <a id="20357" class="Symbol">λ</a> <a id="20359" href="Cubical.Foundations.HLevels.html#20359" class="Bound">_</a> <a id="20361" class="Symbol">→</a> <a id="20363" href="Cubical.Foundations.HLevels.html#20322" class="Bound">h</a> <a id="20365" class="Symbol">_</a> <a id="20367" class="Symbol">_</a>

<a id="isGroupoidΠ4"></a><a id="20370" href="Cubical.Foundations.HLevels.html#20370" class="Function">isGroupoidΠ4</a> <a id="20383" class="Symbol">:</a> <a id="20385" class="Symbol">(</a><a id="20386" href="Cubical.Foundations.HLevels.html#20386" class="Bound">h</a> <a id="20388" class="Symbol">:</a> <a id="20390" class="Symbol">(</a><a id="20391" href="Cubical.Foundations.HLevels.html#20391" class="Bound">x</a> <a id="20393" class="Symbol">:</a> <a id="20395" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20396" class="Symbol">)</a> <a id="20398" class="Symbol">(</a><a id="20399" href="Cubical.Foundations.HLevels.html#20399" class="Bound">y</a> <a id="20401" class="Symbol">:</a> <a id="20403" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20405" href="Cubical.Foundations.HLevels.html#20391" class="Bound">x</a><a id="20406" class="Symbol">)</a> <a id="20408" class="Symbol">(</a><a id="20409" href="Cubical.Foundations.HLevels.html#20409" class="Bound">z</a> <a id="20411" class="Symbol">:</a> <a id="20413" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20415" href="Cubical.Foundations.HLevels.html#20391" class="Bound">x</a> <a id="20417" href="Cubical.Foundations.HLevels.html#20399" class="Bound">y</a><a id="20418" class="Symbol">)</a> <a id="20420" class="Symbol">(</a><a id="20421" href="Cubical.Foundations.HLevels.html#20421" class="Bound">w</a> <a id="20423" class="Symbol">:</a> <a id="20425" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20427" href="Cubical.Foundations.HLevels.html#20391" class="Bound">x</a> <a id="20429" href="Cubical.Foundations.HLevels.html#20399" class="Bound">y</a> <a id="20431" href="Cubical.Foundations.HLevels.html#20409" class="Bound">z</a><a id="20432" class="Symbol">)</a> <a id="20434" class="Symbol">→</a> <a id="20436" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20447" class="Symbol">(</a><a id="20448" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="20450" href="Cubical.Foundations.HLevels.html#20391" class="Bound">x</a> <a id="20452" href="Cubical.Foundations.HLevels.html#20399" class="Bound">y</a> <a id="20454" href="Cubical.Foundations.HLevels.html#20409" class="Bound">z</a> <a id="20456" href="Cubical.Foundations.HLevels.html#20421" class="Bound">w</a><a id="20457" class="Symbol">))</a>
            <a id="20472" class="Symbol">→</a> <a id="20474" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20485" class="Symbol">((</a><a id="20487" href="Cubical.Foundations.HLevels.html#20487" class="Bound">x</a> <a id="20489" class="Symbol">:</a> <a id="20491" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20492" class="Symbol">)</a> <a id="20494" class="Symbol">(</a><a id="20495" href="Cubical.Foundations.HLevels.html#20495" class="Bound">y</a> <a id="20497" class="Symbol">:</a> <a id="20499" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20501" href="Cubical.Foundations.HLevels.html#20487" class="Bound">x</a><a id="20502" class="Symbol">)</a> <a id="20504" class="Symbol">(</a><a id="20505" href="Cubical.Foundations.HLevels.html#20505" class="Bound">z</a> <a id="20507" class="Symbol">:</a> <a id="20509" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20511" href="Cubical.Foundations.HLevels.html#20487" class="Bound">x</a> <a id="20513" href="Cubical.Foundations.HLevels.html#20495" class="Bound">y</a><a id="20514" class="Symbol">)</a> <a id="20516" class="Symbol">(</a><a id="20517" href="Cubical.Foundations.HLevels.html#20517" class="Bound">w</a> <a id="20519" class="Symbol">:</a> <a id="20521" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20523" href="Cubical.Foundations.HLevels.html#20487" class="Bound">x</a> <a id="20525" href="Cubical.Foundations.HLevels.html#20495" class="Bound">y</a> <a id="20527" href="Cubical.Foundations.HLevels.html#20505" class="Bound">z</a><a id="20528" class="Symbol">)</a> <a id="20530" class="Symbol">→</a> <a id="20532" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="20534" href="Cubical.Foundations.HLevels.html#20487" class="Bound">x</a> <a id="20536" href="Cubical.Foundations.HLevels.html#20495" class="Bound">y</a> <a id="20538" href="Cubical.Foundations.HLevels.html#20505" class="Bound">z</a> <a id="20540" href="Cubical.Foundations.HLevels.html#20517" class="Bound">w</a><a id="20541" class="Symbol">)</a>
<a id="20543" href="Cubical.Foundations.HLevels.html#20370" class="Function">isGroupoidΠ4</a> <a id="20556" href="Cubical.Foundations.HLevels.html#20556" class="Bound">h</a> <a id="20558" class="Symbol">=</a> <a id="20560" href="Cubical.Foundations.HLevels.html#19906" class="Function">isGroupoidΠ</a> <a id="20572" class="Symbol">λ</a> <a id="20574" href="Cubical.Foundations.HLevels.html#20574" class="Bound">_</a> <a id="20576" class="Symbol">→</a> <a id="20578" href="Cubical.Foundations.HLevels.html#20168" class="Function">isGroupoidΠ3</a> <a id="20591" class="Symbol">λ</a> <a id="20593" href="Cubical.Foundations.HLevels.html#20593" class="Bound">_</a> <a id="20595" class="Symbol">→</a> <a id="20597" href="Cubical.Foundations.HLevels.html#20556" class="Bound">h</a> <a id="20599" class="Symbol">_</a> <a id="20601" class="Symbol">_</a>

<a id="is2GroupoidΠ"></a><a id="20604" href="Cubical.Foundations.HLevels.html#20604" class="Function">is2GroupoidΠ</a> <a id="20617" class="Symbol">:</a> <a id="20619" class="Symbol">((</a><a id="20621" href="Cubical.Foundations.HLevels.html#20621" class="Bound">x</a> <a id="20623" class="Symbol">:</a> <a id="20625" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20626" class="Symbol">)</a> <a id="20628" class="Symbol">→</a> <a id="20630" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="20642" class="Symbol">(</a><a id="20643" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20645" href="Cubical.Foundations.HLevels.html#20621" class="Bound">x</a><a id="20646" class="Symbol">))</a> <a id="20649" class="Symbol">→</a> <a id="20651" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="20663" class="Symbol">((</a><a id="20665" href="Cubical.Foundations.HLevels.html#20665" class="Bound">x</a> <a id="20667" class="Symbol">:</a> <a id="20669" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20670" class="Symbol">)</a> <a id="20672" class="Symbol">→</a> <a id="20674" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20676" href="Cubical.Foundations.HLevels.html#20665" class="Bound">x</a><a id="20677" class="Symbol">)</a>
<a id="20679" href="Cubical.Foundations.HLevels.html#20604" class="Function">is2GroupoidΠ</a> <a id="20692" class="Symbol">=</a> <a id="20694" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="20706" class="Number">4</a>

<a id="isOfHLevelΠ⁻"></a><a id="20709" href="Cubical.Foundations.HLevels.html#20709" class="Function">isOfHLevelΠ⁻</a> <a id="20722" class="Symbol">:</a> <a id="20724" class="Symbol">∀</a> <a id="20726" class="Symbol">{</a><a id="20727" href="Cubical.Foundations.HLevels.html#20727" class="Bound">A</a> <a id="20729" class="Symbol">:</a> <a id="20731" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20736" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="20737" class="Symbol">}</a> <a id="20739" class="Symbol">{</a><a id="20740" href="Cubical.Foundations.HLevels.html#20740" class="Bound">B</a> <a id="20742" class="Symbol">:</a> <a id="20744" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20749" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="20751" class="Symbol">}</a> <a id="20753" href="Cubical.Foundations.HLevels.html#20753" class="Bound">n</a>
             <a id="20768" class="Symbol">→</a> <a id="20770" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="20781" href="Cubical.Foundations.HLevels.html#20753" class="Bound">n</a> <a id="20783" class="Symbol">(</a><a id="20784" href="Cubical.Foundations.HLevels.html#20727" class="Bound">A</a> <a id="20786" class="Symbol">→</a> <a id="20788" href="Cubical.Foundations.HLevels.html#20740" class="Bound">B</a><a id="20789" class="Symbol">)</a> <a id="20791" class="Symbol">→</a> <a id="20793" class="Symbol">(</a><a id="20794" href="Cubical.Foundations.HLevels.html#20727" class="Bound">A</a> <a id="20796" class="Symbol">→</a> <a id="20798" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="20809" href="Cubical.Foundations.HLevels.html#20753" class="Bound">n</a> <a id="20811" href="Cubical.Foundations.HLevels.html#20740" class="Bound">B</a><a id="20812" class="Symbol">)</a>
<a id="20814" href="Cubical.Foundations.HLevels.html#20709" class="Function">isOfHLevelΠ⁻</a> <a id="20827" class="Number">0</a> <a id="20829" href="Cubical.Foundations.HLevels.html#20829" class="Bound">h</a> <a id="20831" href="Cubical.Foundations.HLevels.html#20831" class="Bound">x</a> <a id="20833" class="Symbol">=</a> <a id="20835" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20839" href="Cubical.Foundations.HLevels.html#20829" class="Bound">h</a> <a id="20841" href="Cubical.Foundations.HLevels.html#20831" class="Bound">x</a> <a id="20843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20845" class="Symbol">λ</a> <a id="20847" href="Cubical.Foundations.HLevels.html#20847" class="Bound">y</a> <a id="20849" class="Symbol">→</a> <a id="20851" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="20859" class="Symbol">(</a><a id="20860" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20864" href="Cubical.Foundations.HLevels.html#20829" class="Bound">h</a> <a id="20866" class="Symbol">(</a><a id="20867" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="20873" href="Cubical.Foundations.HLevels.html#20847" class="Bound">y</a><a id="20874" class="Symbol">))</a> <a id="20877" href="Cubical.Foundations.HLevels.html#20831" class="Bound">x</a>
<a id="20879" href="Cubical.Foundations.HLevels.html#20709" class="Function">isOfHLevelΠ⁻</a> <a id="20892" class="Number">1</a> <a id="20894" href="Cubical.Foundations.HLevels.html#20894" class="Bound">h</a> <a id="20896" href="Cubical.Foundations.HLevels.html#20896" class="Bound">x</a> <a id="20898" href="Cubical.Foundations.HLevels.html#20898" class="Bound">y</a> <a id="20900" href="Cubical.Foundations.HLevels.html#20900" class="Bound">z</a> <a id="20902" class="Symbol">=</a> <a id="20904" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="20912" class="Symbol">(</a><a id="20913" href="Cubical.Foundations.HLevels.html#20894" class="Bound">h</a> <a id="20915" class="Symbol">(</a><a id="20916" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="20922" href="Cubical.Foundations.HLevels.html#20898" class="Bound">y</a><a id="20923" class="Symbol">)</a> <a id="20925" class="Symbol">(</a><a id="20926" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="20932" href="Cubical.Foundations.HLevels.html#20900" class="Bound">z</a><a id="20933" class="Symbol">))</a> <a id="20936" href="Cubical.Foundations.HLevels.html#20896" class="Bound">x</a>
<a id="20938" href="Cubical.Foundations.HLevels.html#20709" class="Function">isOfHLevelΠ⁻</a> <a id="20951" class="Symbol">(</a><a id="20952" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20956" class="Symbol">(</a><a id="20957" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20961" href="Cubical.Foundations.HLevels.html#20961" class="Bound">n</a><a id="20962" class="Symbol">))</a> <a id="20965" href="Cubical.Foundations.HLevels.html#20965" class="Bound">h</a> <a id="20967" href="Cubical.Foundations.HLevels.html#20967" class="Bound">x</a> <a id="20969" href="Cubical.Foundations.HLevels.html#20969" class="Bound">y</a> <a id="20971" href="Cubical.Foundations.HLevels.html#20971" class="Bound">z</a> <a id="20973" class="Symbol">=</a>
  <a id="20977" href="Cubical.Foundations.HLevels.html#20709" class="Function">isOfHLevelΠ⁻</a> <a id="20990" class="Symbol">(</a><a id="20991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20995" href="Cubical.Foundations.HLevels.html#20961" class="Bound">n</a><a id="20996" class="Symbol">)</a> <a id="20998" class="Symbol">(</a><a id="20999" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="21024" class="Symbol">(</a><a id="21025" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21029" href="Cubical.Foundations.HLevels.html#20961" class="Bound">n</a><a id="21030" class="Symbol">)</a> <a id="21032" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="21042" class="Symbol">(</a><a id="21043" href="Cubical.Foundations.HLevels.html#20965" class="Bound">h</a> <a id="21045" class="Symbol">_</a> <a id="21047" class="Symbol">_))</a> <a id="21051" href="Cubical.Foundations.HLevels.html#20967" class="Bound">x</a>

<a id="isOfHLevel→∙"></a><a id="21054" href="Cubical.Foundations.HLevels.html#21054" class="Function">isOfHLevel→∙</a> <a id="21067" class="Symbol">:</a> <a id="21069" class="Symbol">{</a><a id="21070" href="Cubical.Foundations.HLevels.html#21070" class="Bound">A</a> <a id="21072" class="Symbol">:</a> <a id="21074" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="21082" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21083" class="Symbol">}</a> <a id="21085" class="Symbol">{</a><a id="21086" href="Cubical.Foundations.HLevels.html#21086" class="Bound">B</a> <a id="21088" class="Symbol">:</a> <a id="21090" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="21098" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="21100" class="Symbol">}</a> <a id="21102" class="Symbol">(</a><a id="21103" href="Cubical.Foundations.HLevels.html#21103" class="Bound">n</a> <a id="21105" class="Symbol">:</a> <a id="21107" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21108" class="Symbol">)</a>
  <a id="21112" class="Symbol">→</a> <a id="21114" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21125" href="Cubical.Foundations.HLevels.html#21103" class="Bound">n</a> <a id="21127" class="Symbol">(</a><a id="21128" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21132" href="Cubical.Foundations.HLevels.html#21086" class="Bound">B</a><a id="21133" class="Symbol">)</a> <a id="21135" class="Symbol">→</a> <a id="21137" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21148" href="Cubical.Foundations.HLevels.html#21103" class="Bound">n</a> <a id="21150" class="Symbol">(</a><a id="21151" href="Cubical.Foundations.HLevels.html#21070" class="Bound">A</a> <a id="21153" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="21156" href="Cubical.Foundations.HLevels.html#21086" class="Bound">B</a><a id="21157" class="Symbol">)</a>
<a id="21159" href="Cubical.Foundations.HLevels.html#21054" class="Function">isOfHLevel→∙</a> <a id="21172" href="Cubical.Foundations.HLevels.html#21172" class="Bound">n</a> <a id="21174" href="Cubical.Foundations.HLevels.html#21174" class="Bound">hlev</a> <a id="21179" class="Symbol">=</a>
  <a id="21183" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="21195" href="Cubical.Foundations.HLevels.html#21172" class="Bound">n</a> <a id="21197" class="Symbol">(</a><a id="21198" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="21210" href="Cubical.Foundations.HLevels.html#21172" class="Bound">n</a> <a id="21212" class="Symbol">(λ</a> <a id="21215" href="Cubical.Foundations.HLevels.html#21215" class="Bound">_</a> <a id="21217" class="Symbol">→</a> <a id="21219" href="Cubical.Foundations.HLevels.html#21174" class="Bound">hlev</a><a id="21223" class="Symbol">))</a>
    <a id="21230" class="Symbol">λ</a> <a id="21232" href="Cubical.Foundations.HLevels.html#21232" class="Bound">_</a> <a id="21234" class="Symbol">→</a> <a id="21236" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="21251" href="Cubical.Foundations.HLevels.html#21172" class="Bound">n</a> <a id="21253" href="Cubical.Foundations.HLevels.html#21174" class="Bound">hlev</a> <a id="21258" class="Symbol">_</a> <a id="21260" class="Symbol">_</a>

<a id="21263" class="Comment">-- h-level of A ≃ B and A ≡ B</a>

<a id="isOfHLevel≃"></a><a id="21294" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a>
  <a id="21308" class="Symbol">:</a> <a id="21310" class="Symbol">∀</a> <a id="21312" href="Cubical.Foundations.HLevels.html#21312" class="Bound">n</a> <a id="21314" class="Symbol">{</a><a id="21315" href="Cubical.Foundations.HLevels.html#21315" class="Bound">A</a> <a id="21317" class="Symbol">:</a> <a id="21319" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21324" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21325" class="Symbol">}</a> <a id="21327" class="Symbol">{</a><a id="21328" href="Cubical.Foundations.HLevels.html#21328" class="Bound">B</a> <a id="21330" class="Symbol">:</a> <a id="21332" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21337" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="21339" class="Symbol">}</a>
  <a id="21343" class="Symbol">→</a> <a id="21345" class="Symbol">(</a><a id="21346" href="Cubical.Foundations.HLevels.html#21346" class="Bound">hA</a> <a id="21349" class="Symbol">:</a> <a id="21351" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21362" href="Cubical.Foundations.HLevels.html#21312" class="Bound">n</a> <a id="21364" href="Cubical.Foundations.HLevels.html#21315" class="Bound">A</a><a id="21365" class="Symbol">)</a> <a id="21367" class="Symbol">(</a><a id="21368" href="Cubical.Foundations.HLevels.html#21368" class="Bound">hB</a> <a id="21371" class="Symbol">:</a> <a id="21373" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21384" href="Cubical.Foundations.HLevels.html#21312" class="Bound">n</a> <a id="21386" href="Cubical.Foundations.HLevels.html#21328" class="Bound">B</a><a id="21387" class="Symbol">)</a> <a id="21389" class="Symbol">→</a> <a id="21391" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21402" href="Cubical.Foundations.HLevels.html#21312" class="Bound">n</a> <a id="21404" class="Symbol">(</a><a id="21405" href="Cubical.Foundations.HLevels.html#21315" class="Bound">A</a> <a id="21407" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="21409" href="Cubical.Foundations.HLevels.html#21328" class="Bound">B</a><a id="21410" class="Symbol">)</a>
<a id="21412" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="21424" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="21429" class="Symbol">{</a><a id="21430" class="Argument">A</a> <a id="21432" class="Symbol">=</a> <a id="21434" href="Cubical.Foundations.HLevels.html#21434" class="Bound">A</a><a id="21435" class="Symbol">}</a> <a id="21437" class="Symbol">{</a><a id="21438" class="Argument">B</a> <a id="21440" class="Symbol">=</a> <a id="21442" href="Cubical.Foundations.HLevels.html#21442" class="Bound">B</a><a id="21443" class="Symbol">}</a> <a id="21445" href="Cubical.Foundations.HLevels.html#21445" class="Bound">hA</a> <a id="21448" href="Cubical.Foundations.HLevels.html#21448" class="Bound">hB</a> <a id="21451" class="Symbol">=</a> <a id="21453" href="Cubical.Foundations.Equiv.html#6149" class="Function">isContr→Equiv</a> <a id="21467" href="Cubical.Foundations.HLevels.html#21445" class="Bound">hA</a> <a id="21470" href="Cubical.Foundations.HLevels.html#21448" class="Bound">hB</a> <a id="21473" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21475" href="Cubical.Foundations.HLevels.html#21491" class="Function">contr</a>
  <a id="21483" class="Keyword">where</a>
  <a id="21491" href="Cubical.Foundations.HLevels.html#21491" class="Function">contr</a> <a id="21497" class="Symbol">:</a> <a id="21499" class="Symbol">(</a><a id="21500" href="Cubical.Foundations.HLevels.html#21500" class="Bound">y</a> <a id="21502" class="Symbol">:</a> <a id="21504" href="Cubical.Foundations.HLevels.html#21434" class="Bound">A</a> <a id="21506" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="21508" href="Cubical.Foundations.HLevels.html#21442" class="Bound">B</a><a id="21509" class="Symbol">)</a> <a id="21511" class="Symbol">→</a> <a id="21513" href="Cubical.Foundations.Equiv.html#6149" class="Function">isContr→Equiv</a> <a id="21527" href="Cubical.Foundations.HLevels.html#21445" class="Bound">hA</a> <a id="21530" href="Cubical.Foundations.HLevels.html#21448" class="Bound">hB</a> <a id="21533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21535" href="Cubical.Foundations.HLevels.html#21500" class="Bound">y</a>
  <a id="21539" href="Cubical.Foundations.HLevels.html#21491" class="Function">contr</a> <a id="21545" href="Cubical.Foundations.HLevels.html#21545" class="Bound">y</a> <a id="21547" class="Symbol">=</a> <a id="21549" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="21556" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="21570" class="Symbol">(</a><a id="21571" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="21578" class="Symbol">(λ</a> <a id="21581" href="Cubical.Foundations.HLevels.html#21581" class="Bound">a</a> <a id="21583" class="Symbol">→</a> <a id="21585" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21589" href="Cubical.Foundations.HLevels.html#21448" class="Bound">hB</a> <a id="21592" class="Symbol">(</a><a id="21593" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21597" href="Cubical.Foundations.HLevels.html#21545" class="Bound">y</a> <a id="21599" href="Cubical.Foundations.HLevels.html#21581" class="Bound">a</a><a id="21600" class="Symbol">)))</a>

<a id="21605" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="21617" class="Symbol">(</a><a id="21618" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21622" href="Cubical.Foundations.HLevels.html#21622" class="Bound">n</a><a id="21623" class="Symbol">)</a> <a id="21625" class="Symbol">{</a><a id="21626" class="Argument">A</a> <a id="21628" class="Symbol">=</a> <a id="21630" href="Cubical.Foundations.HLevels.html#21630" class="Bound">A</a><a id="21631" class="Symbol">}</a> <a id="21633" class="Symbol">{</a><a id="21634" class="Argument">B</a> <a id="21636" class="Symbol">=</a> <a id="21638" href="Cubical.Foundations.HLevels.html#21638" class="Bound">B</a><a id="21639" class="Symbol">}</a> <a id="21641" href="Cubical.Foundations.HLevels.html#21641" class="Bound">hA</a> <a id="21644" href="Cubical.Foundations.HLevels.html#21644" class="Bound">hB</a> <a id="21647" class="Symbol">=</a>
  <a id="21651" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="21663" class="Symbol">(</a><a id="21664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21668" href="Cubical.Foundations.HLevels.html#21622" class="Bound">n</a><a id="21669" class="Symbol">)</a> <a id="21671" class="Symbol">(</a><a id="21672" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="21684" class="Symbol">_</a> <a id="21686" class="Symbol">λ</a> <a id="21688" href="Cubical.Foundations.HLevels.html#21688" class="Bound">_</a> <a id="21690" class="Symbol">→</a> <a id="21692" href="Cubical.Foundations.HLevels.html#21644" class="Bound">hB</a><a id="21694" class="Symbol">)</a>
              <a id="21710" class="Symbol">(λ</a> <a id="21713" href="Cubical.Foundations.HLevels.html#21713" class="Bound">f</a> <a id="21715" class="Symbol">→</a> <a id="21717" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="21738" href="Cubical.Foundations.HLevels.html#21622" class="Bound">n</a> <a id="21740" class="Symbol">(</a><a id="21741" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="21755" href="Cubical.Foundations.HLevels.html#21713" class="Bound">f</a><a id="21756" class="Symbol">))</a>

<a id="isOfHLevel≡"></a><a id="21760" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="21772" class="Symbol">:</a> <a id="21774" class="Symbol">∀</a> <a id="21776" href="Cubical.Foundations.HLevels.html#21776" class="Bound">n</a> <a id="21778" class="Symbol">→</a> <a id="21780" class="Symbol">{</a><a id="21781" href="Cubical.Foundations.HLevels.html#21781" class="Bound">A</a> <a id="21783" href="Cubical.Foundations.HLevels.html#21783" class="Bound">B</a> <a id="21785" class="Symbol">:</a> <a id="21787" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21792" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21793" class="Symbol">}</a> <a id="21795" class="Symbol">(</a><a id="21796" href="Cubical.Foundations.HLevels.html#21796" class="Bound">hA</a> <a id="21799" class="Symbol">:</a> <a id="21801" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21812" href="Cubical.Foundations.HLevels.html#21776" class="Bound">n</a> <a id="21814" href="Cubical.Foundations.HLevels.html#21781" class="Bound">A</a><a id="21815" class="Symbol">)</a> <a id="21817" class="Symbol">(</a><a id="21818" href="Cubical.Foundations.HLevels.html#21818" class="Bound">hB</a> <a id="21821" class="Symbol">:</a> <a id="21823" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21834" href="Cubical.Foundations.HLevels.html#21776" class="Bound">n</a> <a id="21836" href="Cubical.Foundations.HLevels.html#21783" class="Bound">B</a><a id="21837" class="Symbol">)</a> <a id="21839" class="Symbol">→</a>
  <a id="21843" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21854" href="Cubical.Foundations.HLevels.html#21776" class="Bound">n</a> <a id="21856" class="Symbol">(</a><a id="21857" href="Cubical.Foundations.HLevels.html#21781" class="Bound">A</a> <a id="21859" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21861" href="Cubical.Foundations.HLevels.html#21783" class="Bound">B</a><a id="21862" class="Symbol">)</a>
<a id="21864" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="21876" href="Cubical.Foundations.HLevels.html#21876" class="Bound">n</a> <a id="21878" href="Cubical.Foundations.HLevels.html#21878" class="Bound">hA</a> <a id="21881" href="Cubical.Foundations.HLevels.html#21881" class="Bound">hB</a> <a id="21884" class="Symbol">=</a> <a id="21886" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="21911" href="Cubical.Foundations.HLevels.html#21876" class="Bound">n</a> <a id="21913" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="21927" class="Symbol">(</a><a id="21928" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="21940" href="Cubical.Foundations.HLevels.html#21876" class="Bound">n</a> <a id="21942" href="Cubical.Foundations.HLevels.html#21878" class="Bound">hA</a> <a id="21945" href="Cubical.Foundations.HLevels.html#21881" class="Bound">hB</a><a id="21947" class="Symbol">)</a>

<a id="isOfHLevel⁺≃ₗ"></a><a id="21950" href="Cubical.Foundations.HLevels.html#21950" class="Function">isOfHLevel⁺≃ₗ</a>
  <a id="21966" class="Symbol">:</a> <a id="21968" class="Symbol">∀</a> <a id="21970" href="Cubical.Foundations.HLevels.html#21970" class="Bound">n</a> <a id="21972" class="Symbol">{</a><a id="21973" href="Cubical.Foundations.HLevels.html#21973" class="Bound">A</a> <a id="21975" class="Symbol">:</a> <a id="21977" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21982" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21983" class="Symbol">}</a> <a id="21985" class="Symbol">{</a><a id="21986" href="Cubical.Foundations.HLevels.html#21986" class="Bound">B</a> <a id="21988" class="Symbol">:</a> <a id="21990" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21995" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="21997" class="Symbol">}</a>
  <a id="22001" class="Symbol">→</a> <a id="22003" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22014" class="Symbol">(</a><a id="22015" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22019" href="Cubical.Foundations.HLevels.html#21970" class="Bound">n</a><a id="22020" class="Symbol">)</a> <a id="22022" href="Cubical.Foundations.HLevels.html#21973" class="Bound">A</a> <a id="22024" class="Symbol">→</a> <a id="22026" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22037" class="Symbol">(</a><a id="22038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22042" href="Cubical.Foundations.HLevels.html#21970" class="Bound">n</a><a id="22043" class="Symbol">)</a> <a id="22045" class="Symbol">(</a><a id="22046" href="Cubical.Foundations.HLevels.html#21973" class="Bound">A</a> <a id="22048" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="22050" href="Cubical.Foundations.HLevels.html#21986" class="Bound">B</a><a id="22051" class="Symbol">)</a>
<a id="22053" href="Cubical.Foundations.HLevels.html#21950" class="Function">isOfHLevel⁺≃ₗ</a> <a id="22067" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22072" href="Cubical.Foundations.HLevels.html#22072" class="Bound">pA</a> <a id="22075" href="Cubical.Foundations.HLevels.html#22075" class="Bound">e</a> <a id="22077" class="Symbol">=</a> <a id="22079" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="22091" class="Number">1</a> <a id="22093" href="Cubical.Foundations.HLevels.html#22072" class="Bound">pA</a> <a id="22096" class="Symbol">(</a><a id="22097" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="22120" class="Number">1</a> <a id="22122" href="Cubical.Foundations.HLevels.html#22075" class="Bound">e</a> <a id="22124" href="Cubical.Foundations.HLevels.html#22072" class="Bound">pA</a><a id="22126" class="Symbol">)</a> <a id="22128" href="Cubical.Foundations.HLevels.html#22075" class="Bound">e</a>
<a id="22130" href="Cubical.Foundations.HLevels.html#21950" class="Function">isOfHLevel⁺≃ₗ</a> <a id="22144" class="Symbol">(</a><a id="22145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22149" href="Cubical.Foundations.HLevels.html#22149" class="Bound">n</a><a id="22150" class="Symbol">)</a> <a id="22152" href="Cubical.Foundations.HLevels.html#22152" class="Bound">hA</a> <a id="22155" href="Cubical.Foundations.HLevels.html#22155" class="Bound">e</a> <a id="22157" class="Symbol">=</a> <a id="22159" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="22171" href="Cubical.Foundations.HLevels.html#22220" class="Function">m</a> <a id="22173" href="Cubical.Foundations.HLevels.html#22152" class="Bound">hA</a> <a id="22176" class="Symbol">(</a><a id="22177" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="22200" href="Cubical.Foundations.HLevels.html#22220" class="Function">m</a> <a id="22202" href="Cubical.Foundations.HLevels.html#22155" class="Bound">e</a> <a id="22204" href="Cubical.Foundations.HLevels.html#22152" class="Bound">hA</a><a id="22206" class="Symbol">)</a> <a id="22208" href="Cubical.Foundations.HLevels.html#22155" class="Bound">e</a>
  <a id="22212" class="Keyword">where</a>
  <a id="22220" href="Cubical.Foundations.HLevels.html#22220" class="Function">m</a> <a id="22222" class="Symbol">=</a> <a id="22224" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22228" class="Symbol">(</a><a id="22229" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22233" href="Cubical.Foundations.HLevels.html#22149" class="Bound">n</a><a id="22234" class="Symbol">)</a>

<a id="isOfHLevel⁺≃ᵣ"></a><a id="22237" href="Cubical.Foundations.HLevels.html#22237" class="Function">isOfHLevel⁺≃ᵣ</a>
  <a id="22253" class="Symbol">:</a> <a id="22255" class="Symbol">∀</a> <a id="22257" href="Cubical.Foundations.HLevels.html#22257" class="Bound">n</a> <a id="22259" class="Symbol">{</a><a id="22260" href="Cubical.Foundations.HLevels.html#22260" class="Bound">A</a> <a id="22262" class="Symbol">:</a> <a id="22264" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22269" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22270" class="Symbol">}</a> <a id="22272" class="Symbol">{</a><a id="22273" href="Cubical.Foundations.HLevels.html#22273" class="Bound">B</a> <a id="22275" class="Symbol">:</a> <a id="22277" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22282" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="22284" class="Symbol">}</a>
  <a id="22288" class="Symbol">→</a> <a id="22290" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22301" class="Symbol">(</a><a id="22302" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22306" href="Cubical.Foundations.HLevels.html#22257" class="Bound">n</a><a id="22307" class="Symbol">)</a> <a id="22309" href="Cubical.Foundations.HLevels.html#22273" class="Bound">B</a> <a id="22311" class="Symbol">→</a> <a id="22313" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22324" class="Symbol">(</a><a id="22325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22329" href="Cubical.Foundations.HLevels.html#22257" class="Bound">n</a><a id="22330" class="Symbol">)</a> <a id="22332" class="Symbol">(</a><a id="22333" href="Cubical.Foundations.HLevels.html#22260" class="Bound">A</a> <a id="22335" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="22337" href="Cubical.Foundations.HLevels.html#22273" class="Bound">B</a><a id="22338" class="Symbol">)</a>
<a id="22340" href="Cubical.Foundations.HLevels.html#22237" class="Function">isOfHLevel⁺≃ᵣ</a> <a id="22354" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22359" href="Cubical.Foundations.HLevels.html#22359" class="Bound">pB</a> <a id="22362" href="Cubical.Foundations.HLevels.html#22362" class="Bound">e</a>
  <a id="22366" class="Symbol">=</a> <a id="22368" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="22380" class="Number">1</a> <a id="22382" class="Symbol">(</a><a id="22383" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a> <a id="22397" class="Symbol">(</a><a id="22398" href="Cubical.Foundations.HLevels.html#22362" class="Bound">e</a> <a id="22400" class="Symbol">.</a><a id="22401" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="22404" class="Symbol">)</a> <a id="22406" class="Symbol">(</a><a id="22407" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="22413" href="Cubical.Foundations.HLevels.html#22362" class="Bound">e</a><a id="22414" class="Symbol">)</a> <a id="22416" class="Symbol">(</a><a id="22417" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="22423" href="Cubical.Foundations.HLevels.html#22362" class="Bound">e</a><a id="22424" class="Symbol">)</a> <a id="22426" href="Cubical.Foundations.HLevels.html#22359" class="Bound">pB</a><a id="22428" class="Symbol">)</a> <a id="22430" href="Cubical.Foundations.HLevels.html#22359" class="Bound">pB</a> <a id="22433" href="Cubical.Foundations.HLevels.html#22362" class="Bound">e</a>
<a id="22435" href="Cubical.Foundations.HLevels.html#22237" class="Function">isOfHLevel⁺≃ᵣ</a> <a id="22449" class="Symbol">(</a><a id="22450" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22454" href="Cubical.Foundations.HLevels.html#22454" class="Bound">n</a><a id="22455" class="Symbol">)</a> <a id="22457" href="Cubical.Foundations.HLevels.html#22457" class="Bound">hB</a> <a id="22460" href="Cubical.Foundations.HLevels.html#22460" class="Bound">e</a>
  <a id="22464" class="Symbol">=</a> <a id="22466" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="22478" href="Cubical.Foundations.HLevels.html#22549" class="Function">m</a> <a id="22480" class="Symbol">(</a><a id="22481" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="22499" href="Cubical.Foundations.HLevels.html#22549" class="Function">m</a> <a id="22501" class="Symbol">(</a><a id="22502" href="Cubical.Foundations.HLevels.html#22460" class="Bound">e</a> <a id="22504" class="Symbol">.</a><a id="22505" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="22508" class="Symbol">)</a> <a id="22510" class="Symbol">(</a><a id="22511" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="22517" href="Cubical.Foundations.HLevels.html#22460" class="Bound">e</a><a id="22518" class="Symbol">)</a> <a id="22520" class="Symbol">(</a><a id="22521" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="22527" href="Cubical.Foundations.HLevels.html#22460" class="Bound">e</a><a id="22528" class="Symbol">)</a> <a id="22530" href="Cubical.Foundations.HLevels.html#22457" class="Bound">hB</a><a id="22532" class="Symbol">)</a> <a id="22534" href="Cubical.Foundations.HLevels.html#22457" class="Bound">hB</a> <a id="22537" href="Cubical.Foundations.HLevels.html#22460" class="Bound">e</a>
  <a id="22541" class="Keyword">where</a>
  <a id="22549" href="Cubical.Foundations.HLevels.html#22549" class="Function">m</a> <a id="22551" class="Symbol">=</a> <a id="22553" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22557" class="Symbol">(</a><a id="22558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22562" href="Cubical.Foundations.HLevels.html#22454" class="Bound">n</a><a id="22563" class="Symbol">)</a>

<a id="isOfHLevel⁺≡ₗ"></a><a id="22566" href="Cubical.Foundations.HLevels.html#22566" class="Function">isOfHLevel⁺≡ₗ</a>
  <a id="22582" class="Symbol">:</a> <a id="22584" class="Symbol">∀</a> <a id="22586" href="Cubical.Foundations.HLevels.html#22586" class="Bound">n</a> <a id="22588" class="Symbol">→</a> <a id="22590" class="Symbol">{</a><a id="22591" href="Cubical.Foundations.HLevels.html#22591" class="Bound">A</a> <a id="22593" href="Cubical.Foundations.HLevels.html#22593" class="Bound">B</a> <a id="22595" class="Symbol">:</a> <a id="22597" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22602" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22603" class="Symbol">}</a>
  <a id="22607" class="Symbol">→</a> <a id="22609" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22620" class="Symbol">(</a><a id="22621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22625" href="Cubical.Foundations.HLevels.html#22586" class="Bound">n</a><a id="22626" class="Symbol">)</a> <a id="22628" href="Cubical.Foundations.HLevels.html#22591" class="Bound">A</a> <a id="22630" class="Symbol">→</a> <a id="22632" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22643" class="Symbol">(</a><a id="22644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22648" href="Cubical.Foundations.HLevels.html#22586" class="Bound">n</a><a id="22649" class="Symbol">)</a> <a id="22651" class="Symbol">(</a><a id="22652" href="Cubical.Foundations.HLevels.html#22591" class="Bound">A</a> <a id="22654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22656" href="Cubical.Foundations.HLevels.html#22593" class="Bound">B</a><a id="22657" class="Symbol">)</a>
<a id="22659" href="Cubical.Foundations.HLevels.html#22566" class="Function">isOfHLevel⁺≡ₗ</a> <a id="22673" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22678" href="Cubical.Foundations.HLevels.html#22678" class="Bound">pA</a> <a id="22681" href="Cubical.Foundations.HLevels.html#22681" class="Bound">P</a> <a id="22683" class="Symbol">=</a> <a id="22685" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="22697" class="Number">1</a> <a id="22699" href="Cubical.Foundations.HLevels.html#22678" class="Bound">pA</a> <a id="22702" class="Symbol">(</a><a id="22703" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22709" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="22716" href="Cubical.Foundations.HLevels.html#22681" class="Bound">P</a> <a id="22718" href="Cubical.Foundations.HLevels.html#22678" class="Bound">pA</a><a id="22720" class="Symbol">)</a> <a id="22722" href="Cubical.Foundations.HLevels.html#22681" class="Bound">P</a>
<a id="22724" href="Cubical.Foundations.HLevels.html#22566" class="Function">isOfHLevel⁺≡ₗ</a> <a id="22738" class="Symbol">(</a><a id="22739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22743" href="Cubical.Foundations.HLevels.html#22743" class="Bound">n</a><a id="22744" class="Symbol">)</a> <a id="22746" href="Cubical.Foundations.HLevels.html#22746" class="Bound">hA</a> <a id="22749" href="Cubical.Foundations.HLevels.html#22749" class="Bound">P</a>
  <a id="22753" class="Symbol">=</a> <a id="22755" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="22767" href="Cubical.Foundations.HLevels.html#22812" class="Function">m</a> <a id="22769" href="Cubical.Foundations.HLevels.html#22746" class="Bound">hA</a> <a id="22772" class="Symbol">(</a><a id="22773" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22779" class="Symbol">(</a><a id="22780" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22791" href="Cubical.Foundations.HLevels.html#22812" class="Function">m</a><a id="22792" class="Symbol">)</a> <a id="22794" href="Cubical.Foundations.HLevels.html#22749" class="Bound">P</a> <a id="22796" href="Cubical.Foundations.HLevels.html#22746" class="Bound">hA</a><a id="22798" class="Symbol">)</a> <a id="22800" href="Cubical.Foundations.HLevels.html#22749" class="Bound">P</a>
  <a id="22804" class="Keyword">where</a>
  <a id="22812" href="Cubical.Foundations.HLevels.html#22812" class="Function">m</a> <a id="22814" class="Symbol">=</a> <a id="22816" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22820" class="Symbol">(</a><a id="22821" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22825" href="Cubical.Foundations.HLevels.html#22743" class="Bound">n</a><a id="22826" class="Symbol">)</a>

<a id="isOfHLevel⁺≡ᵣ"></a><a id="22829" href="Cubical.Foundations.HLevels.html#22829" class="Function">isOfHLevel⁺≡ᵣ</a>
  <a id="22845" class="Symbol">:</a> <a id="22847" class="Symbol">∀</a> <a id="22849" href="Cubical.Foundations.HLevels.html#22849" class="Bound">n</a> <a id="22851" class="Symbol">→</a> <a id="22853" class="Symbol">{</a><a id="22854" href="Cubical.Foundations.HLevels.html#22854" class="Bound">A</a> <a id="22856" href="Cubical.Foundations.HLevels.html#22856" class="Bound">B</a> <a id="22858" class="Symbol">:</a> <a id="22860" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22865" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22866" class="Symbol">}</a>
  <a id="22870" class="Symbol">→</a> <a id="22872" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22883" class="Symbol">(</a><a id="22884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22888" href="Cubical.Foundations.HLevels.html#22849" class="Bound">n</a><a id="22889" class="Symbol">)</a> <a id="22891" href="Cubical.Foundations.HLevels.html#22856" class="Bound">B</a> <a id="22893" class="Symbol">→</a> <a id="22895" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22906" class="Symbol">(</a><a id="22907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22911" href="Cubical.Foundations.HLevels.html#22849" class="Bound">n</a><a id="22912" class="Symbol">)</a> <a id="22914" class="Symbol">(</a><a id="22915" href="Cubical.Foundations.HLevels.html#22854" class="Bound">A</a> <a id="22917" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22919" href="Cubical.Foundations.HLevels.html#22856" class="Bound">B</a><a id="22920" class="Symbol">)</a>
<a id="22922" href="Cubical.Foundations.HLevels.html#22829" class="Function">isOfHLevel⁺≡ᵣ</a> <a id="22936" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22941" href="Cubical.Foundations.HLevels.html#22941" class="Bound">pB</a> <a id="22944" href="Cubical.Foundations.HLevels.html#22944" class="Bound">P</a> <a id="22946" class="Symbol">=</a> <a id="22948" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="22960" class="Number">1</a> <a id="22962" class="Symbol">(</a><a id="22963" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="22970" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="22977" href="Cubical.Foundations.HLevels.html#22944" class="Bound">P</a> <a id="22979" href="Cubical.Foundations.HLevels.html#22941" class="Bound">pB</a><a id="22981" class="Symbol">)</a> <a id="22983" href="Cubical.Foundations.HLevels.html#22941" class="Bound">pB</a> <a id="22986" href="Cubical.Foundations.HLevels.html#22944" class="Bound">P</a>
<a id="22988" href="Cubical.Foundations.HLevels.html#22829" class="Function">isOfHLevel⁺≡ᵣ</a> <a id="23002" class="Symbol">(</a><a id="23003" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23007" href="Cubical.Foundations.HLevels.html#23007" class="Bound">n</a><a id="23008" class="Symbol">)</a> <a id="23010" href="Cubical.Foundations.HLevels.html#23010" class="Bound">hB</a> <a id="23013" href="Cubical.Foundations.HLevels.html#23013" class="Bound">P</a>
  <a id="23017" class="Symbol">=</a> <a id="23019" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="23031" href="Cubical.Foundations.HLevels.html#23077" class="Function">m</a> <a id="23033" class="Symbol">(</a><a id="23034" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="23041" class="Symbol">(</a><a id="23042" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23053" href="Cubical.Foundations.HLevels.html#23077" class="Function">m</a><a id="23054" class="Symbol">)</a> <a id="23056" href="Cubical.Foundations.HLevels.html#23013" class="Bound">P</a> <a id="23058" href="Cubical.Foundations.HLevels.html#23010" class="Bound">hB</a><a id="23060" class="Symbol">)</a> <a id="23062" href="Cubical.Foundations.HLevels.html#23010" class="Bound">hB</a> <a id="23065" href="Cubical.Foundations.HLevels.html#23013" class="Bound">P</a>
  <a id="23069" class="Keyword">where</a>
  <a id="23077" href="Cubical.Foundations.HLevels.html#23077" class="Function">m</a> <a id="23079" class="Symbol">=</a> <a id="23081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23085" class="Symbol">(</a><a id="23086" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23090" href="Cubical.Foundations.HLevels.html#23007" class="Bound">n</a><a id="23091" class="Symbol">)</a>

<a id="23094" class="Comment">-- h-level of TypeOfHLevel</a>

<a id="isPropHContr"></a><a id="23122" href="Cubical.Foundations.HLevels.html#23122" class="Function">isPropHContr</a> <a id="23135" class="Symbol">:</a> <a id="23137" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23144" class="Symbol">(</a><a id="23145" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="23158" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="23160" class="Number">0</a><a id="23161" class="Symbol">)</a>
<a id="23163" href="Cubical.Foundations.HLevels.html#23122" class="Function">isPropHContr</a> <a id="23176" href="Cubical.Foundations.HLevels.html#23176" class="Bound">x</a> <a id="23178" href="Cubical.Foundations.HLevels.html#23178" class="Bound">y</a> <a id="23180" class="Symbol">=</a> <a id="23182" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="23189" class="Symbol">(λ</a> <a id="23192" href="Cubical.Foundations.HLevels.html#23192" class="Bound">_</a> <a id="23194" class="Symbol">→</a> <a id="23196" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="23209" class="Symbol">)</a> <a id="23211" class="Symbol">(</a><a id="23212" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="23224" class="Number">0</a> <a id="23226" class="Symbol">(</a><a id="23227" href="Cubical.Foundations.HLevels.html#23176" class="Bound">x</a> <a id="23229" class="Symbol">.</a><a id="23230" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="23233" class="Symbol">)</a> <a id="23235" class="Symbol">(</a><a id="23236" href="Cubical.Foundations.HLevels.html#23178" class="Bound">y</a> <a id="23238" class="Symbol">.</a><a id="23239" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="23242" class="Symbol">)</a> <a id="23244" class="Symbol">.</a><a id="23245" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="23248" class="Symbol">)</a>

<a id="isOfHLevelTypeOfHLevel"></a><a id="23251" href="Cubical.Foundations.HLevels.html#23251" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23274" class="Symbol">:</a> <a id="23276" class="Symbol">∀</a> <a id="23278" href="Cubical.Foundations.HLevels.html#23278" class="Bound">n</a> <a id="23280" class="Symbol">→</a> <a id="23282" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23293" class="Symbol">(</a><a id="23294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23298" href="Cubical.Foundations.HLevels.html#23278" class="Bound">n</a><a id="23299" class="Symbol">)</a> <a id="23301" class="Symbol">(</a><a id="23302" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="23315" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="23317" href="Cubical.Foundations.HLevels.html#23278" class="Bound">n</a><a id="23318" class="Symbol">)</a>
<a id="23320" href="Cubical.Foundations.HLevels.html#23251" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23343" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="23348" class="Symbol">=</a> <a id="23350" href="Cubical.Foundations.HLevels.html#23122" class="Function">isPropHContr</a>
<a id="23363" href="Cubical.Foundations.HLevels.html#23251" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23386" class="Symbol">(</a><a id="23387" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23391" href="Cubical.Foundations.HLevels.html#23391" class="Bound">n</a><a id="23392" class="Symbol">)</a> <a id="23394" class="Symbol">(</a><a id="23395" href="Cubical.Foundations.HLevels.html#23395" class="Bound">X</a> <a id="23397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23399" href="Cubical.Foundations.HLevels.html#23399" class="Bound">a</a><a id="23400" class="Symbol">)</a> <a id="23402" class="Symbol">(</a><a id="23403" href="Cubical.Foundations.HLevels.html#23403" class="Bound">Y</a> <a id="23405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23407" href="Cubical.Foundations.HLevels.html#23407" class="Bound">b</a><a id="23408" class="Symbol">)</a> <a id="23410" class="Symbol">=</a>
  <a id="23414" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="23432" class="Symbol">(</a><a id="23433" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23437" href="Cubical.Foundations.HLevels.html#23391" class="Bound">n</a><a id="23438" class="Symbol">)</a> <a id="23440" class="Symbol">(</a><a id="23441" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23446" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="23449" class="Symbol">)</a> <a id="23451" class="Symbol">(</a><a id="23452" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="23459" class="Symbol">λ</a> <a id="23461" href="Cubical.Foundations.HLevels.html#23461" class="Bound">_</a> <a id="23463" class="Symbol">→</a> <a id="23465" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="23482" class="Symbol">(</a><a id="23483" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23487" href="Cubical.Foundations.HLevels.html#23391" class="Bound">n</a><a id="23488" class="Symbol">))</a>
    <a id="23495" class="Symbol">(</a><a id="23496" href="Cubical.Foundations.HLevels.html#12298" class="Function">section-Σ≡Prop</a> <a id="23511" class="Symbol">λ</a> <a id="23513" href="Cubical.Foundations.HLevels.html#23513" class="Bound">_</a> <a id="23515" class="Symbol">→</a> <a id="23517" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="23534" class="Symbol">(</a><a id="23535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23539" href="Cubical.Foundations.HLevels.html#23391" class="Bound">n</a><a id="23540" class="Symbol">))</a>
    <a id="23547" class="Symbol">(</a><a id="23548" href="Cubical.Foundations.HLevels.html#21760" class="Function">isOfHLevel≡</a> <a id="23560" class="Symbol">(</a><a id="23561" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23565" href="Cubical.Foundations.HLevels.html#23391" class="Bound">n</a><a id="23566" class="Symbol">)</a> <a id="23568" href="Cubical.Foundations.HLevels.html#23399" class="Bound">a</a> <a id="23570" href="Cubical.Foundations.HLevels.html#23407" class="Bound">b</a><a id="23571" class="Symbol">)</a>

<a id="isSetHProp"></a><a id="23574" href="Cubical.Foundations.HLevels.html#23574" class="Function">isSetHProp</a> <a id="23585" class="Symbol">:</a> <a id="23587" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="23593" class="Symbol">(</a><a id="23594" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="23600" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23601" class="Symbol">)</a>
<a id="23603" href="Cubical.Foundations.HLevels.html#23574" class="Function">isSetHProp</a> <a id="23614" class="Symbol">=</a> <a id="23616" href="Cubical.Foundations.HLevels.html#23251" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23639" class="Number">1</a>

<a id="isGroupoidHSet"></a><a id="23642" href="Cubical.Foundations.HLevels.html#23642" class="Function">isGroupoidHSet</a> <a id="23657" class="Symbol">:</a> <a id="23659" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="23670" class="Symbol">(</a><a id="23671" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="23676" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23677" class="Symbol">)</a>
<a id="23679" href="Cubical.Foundations.HLevels.html#23642" class="Function">isGroupoidHSet</a> <a id="23694" class="Symbol">=</a> <a id="23696" href="Cubical.Foundations.HLevels.html#23251" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23719" class="Number">2</a>


<a id="23723" class="Comment">-- h-level of lifted type</a>

<a id="isOfHLevelLift"></a><a id="23750" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="23765" class="Symbol">:</a> <a id="23767" class="Symbol">∀</a> <a id="23769" class="Symbol">{</a><a id="23770" href="Cubical.Foundations.HLevels.html#23770" class="Bound">ℓ</a> <a id="23772" href="Cubical.Foundations.HLevels.html#23772" class="Bound">ℓ&#39;</a><a id="23774" class="Symbol">}</a> <a id="23776" class="Symbol">(</a><a id="23777" href="Cubical.Foundations.HLevels.html#23777" class="Bound">n</a> <a id="23779" class="Symbol">:</a> <a id="23781" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="23787" class="Symbol">)</a> <a id="23789" class="Symbol">{</a><a id="23790" href="Cubical.Foundations.HLevels.html#23790" class="Bound">A</a> <a id="23792" class="Symbol">:</a> <a id="23794" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23799" href="Cubical.Foundations.HLevels.html#23770" class="Bound">ℓ</a><a id="23800" class="Symbol">}</a> <a id="23802" class="Symbol">→</a> <a id="23804" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23815" href="Cubical.Foundations.HLevels.html#23777" class="Bound">n</a> <a id="23817" href="Cubical.Foundations.HLevels.html#23790" class="Bound">A</a> <a id="23819" class="Symbol">→</a> <a id="23821" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23832" href="Cubical.Foundations.HLevels.html#23777" class="Bound">n</a> <a id="23834" class="Symbol">(</a><a id="23835" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="23840" class="Symbol">{</a><a id="23841" class="Argument">j</a> <a id="23843" class="Symbol">=</a> <a id="23845" href="Cubical.Foundations.HLevels.html#23772" class="Bound">ℓ&#39;</a><a id="23847" class="Symbol">}</a> <a id="23849" href="Cubical.Foundations.HLevels.html#23790" class="Bound">A</a><a id="23850" class="Symbol">)</a>
<a id="23852" href="Cubical.Foundations.HLevels.html#23750" class="Function">isOfHLevelLift</a> <a id="23867" href="Cubical.Foundations.HLevels.html#23867" class="Bound">n</a> <a id="23869" class="Symbol">=</a> <a id="23871" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="23889" href="Cubical.Foundations.HLevels.html#23867" class="Bound">n</a> <a id="23891" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="23897" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="23902" class="Symbol">λ</a> <a id="23904" href="Cubical.Foundations.HLevels.html#23904" class="Bound">_</a> <a id="23906" class="Symbol">→</a> <a id="23908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevelLower"></a><a id="23914" href="Cubical.Foundations.HLevels.html#23914" class="Function">isOfHLevelLower</a> <a id="23930" class="Symbol">:</a> <a id="23932" class="Symbol">∀</a> <a id="23934" class="Symbol">{</a><a id="23935" href="Cubical.Foundations.HLevels.html#23935" class="Bound">ℓ</a> <a id="23937" href="Cubical.Foundations.HLevels.html#23937" class="Bound">ℓ&#39;</a><a id="23939" class="Symbol">}</a> <a id="23941" class="Symbol">(</a><a id="23942" href="Cubical.Foundations.HLevels.html#23942" class="Bound">n</a> <a id="23944" class="Symbol">:</a> <a id="23946" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="23952" class="Symbol">)</a> <a id="23954" class="Symbol">{</a><a id="23955" href="Cubical.Foundations.HLevels.html#23955" class="Bound">A</a> <a id="23957" class="Symbol">:</a> <a id="23959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23964" href="Cubical.Foundations.HLevels.html#23935" class="Bound">ℓ</a><a id="23965" class="Symbol">}</a> <a id="23967" class="Symbol">→</a> <a id="23969" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23980" href="Cubical.Foundations.HLevels.html#23942" class="Bound">n</a> <a id="23982" class="Symbol">(</a><a id="23983" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="23988" class="Symbol">{</a><a id="23989" class="Argument">j</a> <a id="23991" class="Symbol">=</a> <a id="23993" href="Cubical.Foundations.HLevels.html#23937" class="Bound">ℓ&#39;</a><a id="23995" class="Symbol">}</a> <a id="23997" href="Cubical.Foundations.HLevels.html#23955" class="Bound">A</a><a id="23998" class="Symbol">)</a> <a id="24000" class="Symbol">→</a> <a id="24002" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="24013" href="Cubical.Foundations.HLevels.html#23942" class="Bound">n</a> <a id="24015" href="Cubical.Foundations.HLevels.html#23955" class="Bound">A</a>
<a id="24017" href="Cubical.Foundations.HLevels.html#23914" class="Function">isOfHLevelLower</a> <a id="24033" href="Cubical.Foundations.HLevels.html#24033" class="Bound">n</a> <a id="24035" class="Symbol">=</a> <a id="24037" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="24055" href="Cubical.Foundations.HLevels.html#24033" class="Bound">n</a> <a id="24057" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="24062" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="24068" class="Symbol">λ</a> <a id="24070" href="Cubical.Foundations.HLevels.html#24070" class="Bound">_</a> <a id="24072" class="Symbol">→</a> <a id="24074" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="24080" class="Comment">----------------------------</a>

<a id="24110" class="Comment">-- More consequences of isProp and isContr</a>

<a id="inhProp→isContr"></a><a id="24154" href="Cubical.Foundations.HLevels.html#24154" class="Function">inhProp→isContr</a> <a id="24170" class="Symbol">:</a> <a id="24172" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24174" class="Symbol">→</a> <a id="24176" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24183" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24185" class="Symbol">→</a> <a id="24187" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="24195" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="24197" href="Cubical.Foundations.HLevels.html#24154" class="Function">inhProp→isContr</a> <a id="24213" href="Cubical.Foundations.HLevels.html#24213" class="Bound">x</a> <a id="24215" href="Cubical.Foundations.HLevels.html#24215" class="Bound">h</a> <a id="24217" class="Symbol">=</a> <a id="24219" href="Cubical.Foundations.HLevels.html#24213" class="Bound">x</a> <a id="24221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24223" href="Cubical.Foundations.HLevels.html#24215" class="Bound">h</a> <a id="24225" href="Cubical.Foundations.HLevels.html#24213" class="Bound">x</a>

<a id="extend"></a><a id="24228" href="Cubical.Foundations.HLevels.html#24228" class="Function">extend</a> <a id="24235" class="Symbol">:</a> <a id="24237" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="24245" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24247" class="Symbol">→</a> <a id="24249" class="Symbol">(∀</a> <a id="24252" href="Cubical.Foundations.HLevels.html#24252" class="Bound">φ</a> <a id="24254" class="Symbol">→</a> <a id="24256" class="Symbol">(</a><a id="24257" href="Cubical.Foundations.HLevels.html#24257" class="Bound">u</a> <a id="24259" class="Symbol">:</a> <a id="24261" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="24269" href="Cubical.Foundations.HLevels.html#24252" class="Bound">φ</a> <a id="24271" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="24272" class="Symbol">)</a> <a id="24274" class="Symbol">→</a> <a id="24276" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="24280" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24282" href="Cubical.Foundations.HLevels.html#24252" class="Bound">φ</a> <a id="24284" href="Cubical.Foundations.HLevels.html#24257" class="Bound">u</a><a id="24285" class="Symbol">)</a>
<a id="24287" href="Cubical.Foundations.HLevels.html#24228" class="Function">extend</a> <a id="24294" class="Symbol">(</a><a id="24295" href="Cubical.Foundations.HLevels.html#24295" class="Bound">x</a> <a id="24297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24299" href="Cubical.Foundations.HLevels.html#24299" class="Bound">p</a><a id="24300" class="Symbol">)</a> <a id="24302" href="Cubical.Foundations.HLevels.html#24302" class="Bound">φ</a> <a id="24304" href="Cubical.Foundations.HLevels.html#24304" class="Bound">u</a> <a id="24306" class="Symbol">=</a> <a id="24308" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="24312" class="Symbol">(</a><a id="24313" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="24319" class="Symbol">(λ</a> <a id="24322" class="Symbol">{</a> <a id="24324" href="Cubical.Foundations.HLevels.html#24324" class="Bound">j</a> <a id="24326" class="Symbol">(</a><a id="24327" href="Cubical.Foundations.HLevels.html#24302" class="Bound">φ</a> <a id="24329" class="Symbol">=</a> <a id="24331" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="24333" class="Symbol">)</a> <a id="24335" class="Symbol">→</a> <a id="24337" href="Cubical.Foundations.HLevels.html#24299" class="Bound">p</a> <a id="24339" class="Symbol">(</a><a id="24340" href="Cubical.Foundations.HLevels.html#24304" class="Bound">u</a> <a id="24342" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="24345" class="Symbol">)</a> <a id="24347" href="Cubical.Foundations.HLevels.html#24324" class="Bound">j</a> <a id="24349" class="Symbol">})</a> <a id="24352" href="Cubical.Foundations.HLevels.html#24295" class="Bound">x</a><a id="24353" class="Symbol">)</a>

<a id="isContrPartial→isContr"></a><a id="24356" href="Cubical.Foundations.HLevels.html#24356" class="Function">isContrPartial→isContr</a> <a id="24379" class="Symbol">:</a> <a id="24381" class="Symbol">∀</a> <a id="24383" class="Symbol">{</a><a id="24384" href="Cubical.Foundations.HLevels.html#24384" class="Bound">ℓ</a><a id="24385" class="Symbol">}</a> <a id="24387" class="Symbol">{</a><a id="24388" href="Cubical.Foundations.HLevels.html#24388" class="Bound">A</a> <a id="24390" class="Symbol">:</a> <a id="24392" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24397" href="Cubical.Foundations.HLevels.html#24384" class="Bound">ℓ</a><a id="24398" class="Symbol">}</a>
                       <a id="24423" class="Symbol">→</a> <a id="24425" class="Symbol">(</a><a id="24426" href="Cubical.Foundations.HLevels.html#24426" class="Bound">extend</a> <a id="24433" class="Symbol">:</a> <a id="24435" class="Symbol">∀</a> <a id="24437" href="Cubical.Foundations.HLevels.html#24437" class="Bound">φ</a> <a id="24439" class="Symbol">→</a> <a id="24441" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="24449" href="Cubical.Foundations.HLevels.html#24437" class="Bound">φ</a> <a id="24451" href="Cubical.Foundations.HLevels.html#24388" class="Bound">A</a> <a id="24453" class="Symbol">→</a> <a id="24455" href="Cubical.Foundations.HLevels.html#24388" class="Bound">A</a><a id="24456" class="Symbol">)</a>
                       <a id="24481" class="Symbol">→</a> <a id="24483" class="Symbol">(∀</a> <a id="24486" href="Cubical.Foundations.HLevels.html#24486" class="Bound">u</a> <a id="24488" class="Symbol">→</a> <a id="24490" href="Cubical.Foundations.HLevels.html#24486" class="Bound">u</a> <a id="24492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24494" class="Symbol">(</a><a id="24495" href="Cubical.Foundations.HLevels.html#24426" class="Bound">extend</a> <a id="24502" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="24505" class="Symbol">λ</a> <a id="24507" class="Symbol">{</a> <a id="24509" class="Symbol">_</a> <a id="24511" class="Symbol">→</a> <a id="24513" href="Cubical.Foundations.HLevels.html#24486" class="Bound">u</a><a id="24514" class="Symbol">}))</a>
                       <a id="24541" class="Symbol">→</a> <a id="24543" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="24551" href="Cubical.Foundations.HLevels.html#24388" class="Bound">A</a>
<a id="24553" href="Cubical.Foundations.HLevels.html#24356" class="Function">isContrPartial→isContr</a> <a id="24576" class="Symbol">{</a><a id="24577" class="Argument">A</a> <a id="24579" class="Symbol">=</a> <a id="24581" href="Cubical.Foundations.HLevels.html#24581" class="Bound">A</a><a id="24582" class="Symbol">}</a> <a id="24584" href="Cubical.Foundations.HLevels.html#24584" class="Bound">extend</a> <a id="24591" href="Cubical.Foundations.HLevels.html#24591" class="Bound">law</a>
  <a id="24597" class="Symbol">=</a> <a id="24599" href="Cubical.Foundations.HLevels.html#24661" class="Function">ex</a> <a id="24602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24604" class="Symbol">λ</a> <a id="24606" href="Cubical.Foundations.HLevels.html#24606" class="Bound">y</a> <a id="24608" class="Symbol">→</a> <a id="24610" href="Cubical.Foundations.HLevels.html#24591" class="Bound">law</a> <a id="24614" href="Cubical.Foundations.HLevels.html#24661" class="Function">ex</a> <a id="24617" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24619" class="Symbol">(λ</a> <a id="24622" href="Cubical.Foundations.HLevels.html#24622" class="Bound">i</a> <a id="24624" class="Symbol">→</a> <a id="24626" href="Cubical.Foundations.HLevels.html#24840" class="Function">Aux.v</a> <a id="24632" href="Cubical.Foundations.HLevels.html#24606" class="Bound">y</a> <a id="24634" href="Cubical.Foundations.HLevels.html#24622" class="Bound">i</a><a id="24635" class="Symbol">)</a> <a id="24637" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24639" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24643" class="Symbol">(</a><a id="24644" href="Cubical.Foundations.HLevels.html#24591" class="Bound">law</a> <a id="24648" href="Cubical.Foundations.HLevels.html#24606" class="Bound">y</a><a id="24649" class="Symbol">)</a>
    <a id="24655" class="Keyword">where</a> <a id="24661" href="Cubical.Foundations.HLevels.html#24661" class="Function">ex</a> <a id="24664" class="Symbol">=</a> <a id="24666" href="Cubical.Foundations.HLevels.html#24584" class="Bound">extend</a> <a id="24673" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="24676" href="Cubical.Core.Primitives.html#523" class="Postulate">empty</a>
          <a id="24692" class="Keyword">module</a> <a id="24699" href="Cubical.Foundations.HLevels.html#24699" class="Module">Aux</a> <a id="24703" class="Symbol">(</a><a id="24704" href="Cubical.Foundations.HLevels.html#24704" class="Bound">y</a> <a id="24706" class="Symbol">:</a> <a id="24708" href="Cubical.Foundations.HLevels.html#24581" class="Bound">A</a><a id="24709" class="Symbol">)</a> <a id="24711" class="Symbol">(</a><a id="24712" href="Cubical.Foundations.HLevels.html#24712" class="Bound">i</a> <a id="24714" class="Symbol">:</a> <a id="24716" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="24717" class="Symbol">)</a> <a id="24719" class="Keyword">where</a>
            <a id="24737" href="Cubical.Foundations.HLevels.html#24737" class="Function">φ</a> <a id="24739" class="Symbol">=</a> <a id="24741" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="24743" href="Cubical.Foundations.HLevels.html#24712" class="Bound">i</a> <a id="24745" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="24747" href="Cubical.Foundations.HLevels.html#24712" class="Bound">i</a>
            <a id="24761" href="Cubical.Foundations.HLevels.html#24761" class="Function">u</a> <a id="24763" class="Symbol">:</a> <a id="24765" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="24773" href="Cubical.Foundations.HLevels.html#24737" class="Function">φ</a> <a id="24775" href="Cubical.Foundations.HLevels.html#24581" class="Bound">A</a>
            <a id="24789" href="Cubical.Foundations.HLevels.html#24761" class="Function">u</a> <a id="24791" class="Symbol">=</a> <a id="24793" class="Symbol">λ</a> <a id="24795" class="Symbol">{</a> <a id="24797" class="Symbol">(</a><a id="24798" href="Cubical.Foundations.HLevels.html#24712" class="Bound">i</a> <a id="24800" class="Symbol">=</a> <a id="24802" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="24804" class="Symbol">)</a> <a id="24806" class="Symbol">→</a> <a id="24808" href="Cubical.Foundations.HLevels.html#24661" class="Function">ex</a> <a id="24811" class="Symbol">;</a> <a id="24813" class="Symbol">(</a><a id="24814" href="Cubical.Foundations.HLevels.html#24712" class="Bound">i</a> <a id="24816" class="Symbol">=</a> <a id="24818" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="24820" class="Symbol">)</a> <a id="24822" class="Symbol">→</a> <a id="24824" href="Cubical.Foundations.HLevels.html#24704" class="Bound">y</a> <a id="24826" class="Symbol">}</a>
            <a id="24840" href="Cubical.Foundations.HLevels.html#24840" class="Function">v</a> <a id="24842" class="Symbol">=</a> <a id="24844" href="Cubical.Foundations.HLevels.html#24584" class="Bound">extend</a> <a id="24851" href="Cubical.Foundations.HLevels.html#24737" class="Function">φ</a> <a id="24853" href="Cubical.Foundations.HLevels.html#24761" class="Function">u</a>

<a id="24856" class="Comment">-- Dependent h-level over a type</a>

<a id="isOfHLevelDep"></a><a id="24890" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="24904" class="Symbol">:</a> <a id="24906" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="24913" class="Symbol">→</a> <a id="24915" class="Symbol">{</a><a id="24916" href="Cubical.Foundations.HLevels.html#24916" class="Bound">A</a> <a id="24918" class="Symbol">:</a> <a id="24920" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24925" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="24926" class="Symbol">}</a> <a id="24928" class="Symbol">(</a><a id="24929" href="Cubical.Foundations.HLevels.html#24929" class="Bound">B</a> <a id="24931" class="Symbol">:</a> <a id="24933" href="Cubical.Foundations.HLevels.html#24916" class="Bound">A</a> <a id="24935" class="Symbol">→</a> <a id="24937" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24942" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="24944" class="Symbol">)</a> <a id="24946" class="Symbol">→</a> <a id="24948" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24953" class="Symbol">(</a><a id="24954" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="24960" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="24962" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="24964" class="Symbol">)</a>
<a id="24966" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="24980" class="Number">0</a> <a id="24982" class="Symbol">{</a><a id="24983" class="Argument">A</a> <a id="24985" class="Symbol">=</a> <a id="24987" href="Cubical.Foundations.HLevels.html#24987" class="Bound">A</a><a id="24988" class="Symbol">}</a> <a id="24990" href="Cubical.Foundations.HLevels.html#24990" class="Bound">B</a> <a id="24992" class="Symbol">=</a> <a id="24994" class="Symbol">{</a><a id="24995" href="Cubical.Foundations.HLevels.html#24995" class="Bound">a</a> <a id="24997" class="Symbol">:</a> <a id="24999" href="Cubical.Foundations.HLevels.html#24987" class="Bound">A</a><a id="25000" class="Symbol">}</a> <a id="25002" class="Symbol">→</a> <a id="25004" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="25007" href="Cubical.Foundations.HLevels.html#25007" class="Bound">b</a> <a id="25009" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="25011" href="Cubical.Foundations.HLevels.html#24990" class="Bound">B</a> <a id="25013" href="Cubical.Foundations.HLevels.html#24995" class="Bound">a</a> <a id="25015" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="25017" class="Symbol">({</a><a id="25019" href="Cubical.Foundations.HLevels.html#25019" class="Bound">a&#39;</a> <a id="25022" class="Symbol">:</a> <a id="25024" href="Cubical.Foundations.HLevels.html#24987" class="Bound">A</a><a id="25025" class="Symbol">}</a> <a id="25027" class="Symbol">(</a><a id="25028" href="Cubical.Foundations.HLevels.html#25028" class="Bound">b&#39;</a> <a id="25031" class="Symbol">:</a> <a id="25033" href="Cubical.Foundations.HLevels.html#24990" class="Bound">B</a> <a id="25035" href="Cubical.Foundations.HLevels.html#25019" class="Bound">a&#39;</a><a id="25037" class="Symbol">)</a> <a id="25039" class="Symbol">(</a><a id="25040" href="Cubical.Foundations.HLevels.html#25040" class="Bound">p</a> <a id="25042" class="Symbol">:</a> <a id="25044" href="Cubical.Foundations.HLevels.html#24995" class="Bound">a</a> <a id="25046" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25048" href="Cubical.Foundations.HLevels.html#25019" class="Bound">a&#39;</a><a id="25050" class="Symbol">)</a> <a id="25052" class="Symbol">→</a> <a id="25054" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="25060" class="Symbol">(λ</a> <a id="25063" href="Cubical.Foundations.HLevels.html#25063" class="Bound">i</a> <a id="25065" class="Symbol">→</a> <a id="25067" href="Cubical.Foundations.HLevels.html#24990" class="Bound">B</a> <a id="25069" class="Symbol">(</a><a id="25070" href="Cubical.Foundations.HLevels.html#25040" class="Bound">p</a> <a id="25072" href="Cubical.Foundations.HLevels.html#25063" class="Bound">i</a><a id="25073" class="Symbol">))</a> <a id="25076" href="Cubical.Foundations.HLevels.html#25007" class="Bound">b</a> <a id="25078" href="Cubical.Foundations.HLevels.html#25028" class="Bound">b&#39;</a><a id="25080" class="Symbol">)</a>
<a id="25082" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="25096" class="Number">1</a> <a id="25098" class="Symbol">{</a><a id="25099" class="Argument">A</a> <a id="25101" class="Symbol">=</a> <a id="25103" href="Cubical.Foundations.HLevels.html#25103" class="Bound">A</a><a id="25104" class="Symbol">}</a> <a id="25106" href="Cubical.Foundations.HLevels.html#25106" class="Bound">B</a> <a id="25108" class="Symbol">=</a> <a id="25110" class="Symbol">{</a><a id="25111" href="Cubical.Foundations.HLevels.html#25111" class="Bound">a0</a> <a id="25114" href="Cubical.Foundations.HLevels.html#25114" class="Bound">a1</a> <a id="25117" class="Symbol">:</a> <a id="25119" href="Cubical.Foundations.HLevels.html#25103" class="Bound">A</a><a id="25120" class="Symbol">}</a> <a id="25122" class="Symbol">(</a><a id="25123" href="Cubical.Foundations.HLevels.html#25123" class="Bound">b0</a> <a id="25126" class="Symbol">:</a> <a id="25128" href="Cubical.Foundations.HLevels.html#25106" class="Bound">B</a> <a id="25130" href="Cubical.Foundations.HLevels.html#25111" class="Bound">a0</a><a id="25132" class="Symbol">)</a> <a id="25134" class="Symbol">(</a><a id="25135" href="Cubical.Foundations.HLevels.html#25135" class="Bound">b1</a> <a id="25138" class="Symbol">:</a> <a id="25140" href="Cubical.Foundations.HLevels.html#25106" class="Bound">B</a> <a id="25142" href="Cubical.Foundations.HLevels.html#25114" class="Bound">a1</a><a id="25144" class="Symbol">)</a> <a id="25146" class="Symbol">(</a><a id="25147" href="Cubical.Foundations.HLevels.html#25147" class="Bound">p</a> <a id="25149" class="Symbol">:</a> <a id="25151" href="Cubical.Foundations.HLevels.html#25111" class="Bound">a0</a> <a id="25154" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25156" href="Cubical.Foundations.HLevels.html#25114" class="Bound">a1</a><a id="25158" class="Symbol">)</a> <a id="25160" class="Symbol">→</a> <a id="25162" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="25168" class="Symbol">(λ</a> <a id="25171" href="Cubical.Foundations.HLevels.html#25171" class="Bound">i</a> <a id="25173" class="Symbol">→</a> <a id="25175" href="Cubical.Foundations.HLevels.html#25106" class="Bound">B</a> <a id="25177" class="Symbol">(</a><a id="25178" href="Cubical.Foundations.HLevels.html#25147" class="Bound">p</a> <a id="25180" href="Cubical.Foundations.HLevels.html#25171" class="Bound">i</a><a id="25181" class="Symbol">))</a> <a id="25184" href="Cubical.Foundations.HLevels.html#25123" class="Bound">b0</a> <a id="25187" href="Cubical.Foundations.HLevels.html#25135" class="Bound">b1</a>
<a id="25190" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="25204" class="Symbol">(</a><a id="25205" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25209" class="Symbol">(</a><a id="25210" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="25215" href="Cubical.Foundations.HLevels.html#25215" class="Bound">n</a><a id="25216" class="Symbol">))</a> <a id="25219" class="Symbol">{</a><a id="25220" class="Argument">A</a> <a id="25222" class="Symbol">=</a> <a id="25224" href="Cubical.Foundations.HLevels.html#25224" class="Bound">A</a><a id="25225" class="Symbol">}</a> <a id="25227" href="Cubical.Foundations.HLevels.html#25227" class="Bound">B</a> <a id="25229" class="Symbol">=</a> <a id="25231" class="Symbol">{</a><a id="25232" href="Cubical.Foundations.HLevels.html#25232" class="Bound">a0</a> <a id="25235" href="Cubical.Foundations.HLevels.html#25235" class="Bound">a1</a> <a id="25238" class="Symbol">:</a> <a id="25240" href="Cubical.Foundations.HLevels.html#25224" class="Bound">A</a><a id="25241" class="Symbol">}</a> <a id="25243" class="Symbol">(</a><a id="25244" href="Cubical.Foundations.HLevels.html#25244" class="Bound">b0</a> <a id="25247" class="Symbol">:</a> <a id="25249" href="Cubical.Foundations.HLevels.html#25227" class="Bound">B</a> <a id="25251" href="Cubical.Foundations.HLevels.html#25232" class="Bound">a0</a><a id="25253" class="Symbol">)</a> <a id="25255" class="Symbol">(</a><a id="25256" href="Cubical.Foundations.HLevels.html#25256" class="Bound">b1</a> <a id="25259" class="Symbol">:</a> <a id="25261" href="Cubical.Foundations.HLevels.html#25227" class="Bound">B</a> <a id="25263" href="Cubical.Foundations.HLevels.html#25235" class="Bound">a1</a><a id="25265" class="Symbol">)</a> <a id="25267" class="Symbol">→</a> <a id="25269" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="25283" class="Symbol">(</a><a id="25284" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25288" href="Cubical.Foundations.HLevels.html#25215" class="Bound">n</a><a id="25289" class="Symbol">)</a> <a id="25291" class="Symbol">{</a><a id="25292" class="Argument">A</a> <a id="25294" class="Symbol">=</a> <a id="25296" href="Cubical.Foundations.HLevels.html#25232" class="Bound">a0</a> <a id="25299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25301" href="Cubical.Foundations.HLevels.html#25235" class="Bound">a1</a><a id="25303" class="Symbol">}</a> <a id="25305" class="Symbol">(λ</a> <a id="25308" href="Cubical.Foundations.HLevels.html#25308" class="Bound">p</a> <a id="25310" class="Symbol">→</a> <a id="25312" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="25318" class="Symbol">(λ</a> <a id="25321" href="Cubical.Foundations.HLevels.html#25321" class="Bound">i</a> <a id="25323" class="Symbol">→</a> <a id="25325" href="Cubical.Foundations.HLevels.html#25227" class="Bound">B</a> <a id="25327" class="Symbol">(</a><a id="25328" href="Cubical.Foundations.HLevels.html#25308" class="Bound">p</a> <a id="25330" href="Cubical.Foundations.HLevels.html#25321" class="Bound">i</a><a id="25331" class="Symbol">))</a> <a id="25334" href="Cubical.Foundations.HLevels.html#25244" class="Bound">b0</a> <a id="25337" href="Cubical.Foundations.HLevels.html#25256" class="Bound">b1</a><a id="25339" class="Symbol">)</a>

<a id="isContrDep"></a><a id="25342" href="Cubical.Foundations.HLevels.html#25342" class="Function">isContrDep</a> <a id="25353" class="Symbol">:</a> <a id="25355" class="Symbol">{</a><a id="25356" href="Cubical.Foundations.HLevels.html#25356" class="Bound">A</a> <a id="25358" class="Symbol">:</a> <a id="25360" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25365" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25366" class="Symbol">}</a> <a id="25368" class="Symbol">(</a><a id="25369" href="Cubical.Foundations.HLevels.html#25369" class="Bound">B</a> <a id="25371" class="Symbol">:</a> <a id="25373" href="Cubical.Foundations.HLevels.html#25356" class="Bound">A</a> <a id="25375" class="Symbol">→</a> <a id="25377" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25382" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25384" class="Symbol">)</a> <a id="25386" class="Symbol">→</a> <a id="25388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25393" class="Symbol">(</a><a id="25394" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="25400" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="25402" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25404" class="Symbol">)</a>
<a id="25406" href="Cubical.Foundations.HLevels.html#25342" class="Function">isContrDep</a> <a id="25417" class="Symbol">=</a> <a id="25419" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="25433" class="Number">0</a>

<a id="isPropDep"></a><a id="25436" href="Cubical.Foundations.HLevels.html#25436" class="Function">isPropDep</a> <a id="25446" class="Symbol">:</a> <a id="25448" class="Symbol">{</a><a id="25449" href="Cubical.Foundations.HLevels.html#25449" class="Bound">A</a> <a id="25451" class="Symbol">:</a> <a id="25453" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25458" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25459" class="Symbol">}</a> <a id="25461" class="Symbol">(</a><a id="25462" href="Cubical.Foundations.HLevels.html#25462" class="Bound">B</a> <a id="25464" class="Symbol">:</a> <a id="25466" href="Cubical.Foundations.HLevels.html#25449" class="Bound">A</a> <a id="25468" class="Symbol">→</a> <a id="25470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25475" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25477" class="Symbol">)</a> <a id="25479" class="Symbol">→</a> <a id="25481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25486" class="Symbol">(</a><a id="25487" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="25493" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="25495" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25497" class="Symbol">)</a>
<a id="25499" href="Cubical.Foundations.HLevels.html#25436" class="Function">isPropDep</a> <a id="25509" class="Symbol">=</a> <a id="25511" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="25525" class="Number">1</a>

<a id="isContrDep∘"></a><a id="25528" href="Cubical.Foundations.HLevels.html#25528" class="Function">isContrDep∘</a>
  <a id="25542" class="Symbol">:</a> <a id="25544" class="Symbol">{</a><a id="25545" href="Cubical.Foundations.HLevels.html#25545" class="Bound">A&#39;</a> <a id="25548" class="Symbol">:</a> <a id="25550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25555" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25556" class="Symbol">}</a> <a id="25558" class="Symbol">(</a><a id="25559" href="Cubical.Foundations.HLevels.html#25559" class="Bound">f</a> <a id="25561" class="Symbol">:</a> <a id="25563" href="Cubical.Foundations.HLevels.html#25545" class="Bound">A&#39;</a> <a id="25566" class="Symbol">→</a> <a id="25568" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="25569" class="Symbol">)</a> <a id="25571" class="Symbol">→</a> <a id="25573" href="Cubical.Foundations.HLevels.html#25342" class="Function">isContrDep</a> <a id="25584" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25586" class="Symbol">→</a> <a id="25588" href="Cubical.Foundations.HLevels.html#25342" class="Function">isContrDep</a> <a id="25599" class="Symbol">(</a><a id="25600" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25602" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25604" href="Cubical.Foundations.HLevels.html#25559" class="Bound">f</a><a id="25605" class="Symbol">)</a>
<a id="25607" href="Cubical.Foundations.HLevels.html#25528" class="Function">isContrDep∘</a> <a id="25619" href="Cubical.Foundations.HLevels.html#25619" class="Bound">f</a> <a id="25621" href="Cubical.Foundations.HLevels.html#25621" class="Bound">cB</a> <a id="25624" class="Symbol">{</a><a id="25625" href="Cubical.Foundations.HLevels.html#25625" class="Bound">a</a><a id="25626" class="Symbol">}</a> <a id="25628" class="Symbol">=</a> <a id="25630" class="Symbol">λ</a> <a id="25632" class="Keyword">where</a>
  <a id="25640" class="Symbol">.</a><a id="25641" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="25645" class="Symbol">→</a> <a id="25647" href="Cubical.Foundations.HLevels.html#25621" class="Bound">cB</a> <a id="25650" class="Symbol">.</a><a id="25651" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="25657" class="Symbol">.</a><a id="25658" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="25662" href="Cubical.Foundations.HLevels.html#25662" class="Bound">b&#39;</a> <a id="25665" href="Cubical.Foundations.HLevels.html#25665" class="Bound">p</a> <a id="25667" class="Symbol">→</a> <a id="25669" href="Cubical.Foundations.HLevels.html#25621" class="Bound">cB</a> <a id="25672" class="Symbol">.</a><a id="25673" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="25677" href="Cubical.Foundations.HLevels.html#25662" class="Bound">b&#39;</a> <a id="25680" class="Symbol">(</a><a id="25681" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25686" href="Cubical.Foundations.HLevels.html#25619" class="Bound">f</a> <a id="25688" href="Cubical.Foundations.HLevels.html#25665" class="Bound">p</a><a id="25689" class="Symbol">)</a>

<a id="isPropDep∘"></a><a id="25692" href="Cubical.Foundations.HLevels.html#25692" class="Function">isPropDep∘</a> <a id="25703" class="Symbol">:</a> <a id="25705" class="Symbol">{</a><a id="25706" href="Cubical.Foundations.HLevels.html#25706" class="Bound">A&#39;</a> <a id="25709" class="Symbol">:</a> <a id="25711" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25716" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25717" class="Symbol">}</a> <a id="25719" class="Symbol">(</a><a id="25720" href="Cubical.Foundations.HLevels.html#25720" class="Bound">f</a> <a id="25722" class="Symbol">:</a> <a id="25724" href="Cubical.Foundations.HLevels.html#25706" class="Bound">A&#39;</a> <a id="25727" class="Symbol">→</a> <a id="25729" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="25730" class="Symbol">)</a> <a id="25732" class="Symbol">→</a> <a id="25734" href="Cubical.Foundations.HLevels.html#25436" class="Function">isPropDep</a> <a id="25744" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25746" class="Symbol">→</a> <a id="25748" href="Cubical.Foundations.HLevels.html#25436" class="Function">isPropDep</a> <a id="25758" class="Symbol">(</a><a id="25759" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25761" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25763" href="Cubical.Foundations.HLevels.html#25720" class="Bound">f</a><a id="25764" class="Symbol">)</a>
<a id="25766" href="Cubical.Foundations.HLevels.html#25692" class="Function">isPropDep∘</a> <a id="25777" href="Cubical.Foundations.HLevels.html#25777" class="Bound">f</a> <a id="25779" href="Cubical.Foundations.HLevels.html#25779" class="Bound">pB</a> <a id="25782" href="Cubical.Foundations.HLevels.html#25782" class="Bound">b0</a> <a id="25785" href="Cubical.Foundations.HLevels.html#25785" class="Bound">b1</a> <a id="25788" class="Symbol">=</a> <a id="25790" href="Cubical.Foundations.HLevels.html#25779" class="Bound">pB</a> <a id="25793" href="Cubical.Foundations.HLevels.html#25782" class="Bound">b0</a> <a id="25796" href="Cubical.Foundations.HLevels.html#25785" class="Bound">b1</a> <a id="25799" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25801" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25806" href="Cubical.Foundations.HLevels.html#25777" class="Bound">f</a>

<a id="isOfHLevelDep→isOfHLevel"></a><a id="25809" href="Cubical.Foundations.HLevels.html#25809" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="25834" class="Symbol">:</a> <a id="25836" class="Symbol">(</a><a id="25837" href="Cubical.Foundations.HLevels.html#25837" class="Bound">n</a> <a id="25839" class="Symbol">:</a> <a id="25841" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="25847" class="Symbol">)</a>
  <a id="25851" class="Symbol">→</a> <a id="25853" class="Symbol">{</a><a id="25854" href="Cubical.Foundations.HLevels.html#25854" class="Bound">A</a> <a id="25856" class="Symbol">:</a> <a id="25858" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25863" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25864" class="Symbol">}</a> <a id="25866" class="Symbol">{</a><a id="25867" href="Cubical.Foundations.HLevels.html#25867" class="Bound">B</a> <a id="25869" class="Symbol">:</a> <a id="25871" href="Cubical.Foundations.HLevels.html#25854" class="Bound">A</a> <a id="25873" class="Symbol">→</a> <a id="25875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25880" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25882" class="Symbol">}</a> <a id="25884" class="Symbol">→</a> <a id="25886" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="25900" href="Cubical.Foundations.HLevels.html#25837" class="Bound">n</a> <a id="25902" class="Symbol">{</a><a id="25903" class="Argument">A</a> <a id="25905" class="Symbol">=</a> <a id="25907" href="Cubical.Foundations.HLevels.html#25854" class="Bound">A</a><a id="25908" class="Symbol">}</a> <a id="25910" href="Cubical.Foundations.HLevels.html#25867" class="Bound">B</a> <a id="25912" class="Symbol">→</a> <a id="25914" class="Symbol">(</a><a id="25915" href="Cubical.Foundations.HLevels.html#25915" class="Bound">a</a> <a id="25917" class="Symbol">:</a> <a id="25919" href="Cubical.Foundations.HLevels.html#25854" class="Bound">A</a><a id="25920" class="Symbol">)</a> <a id="25922" class="Symbol">→</a> <a id="25924" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="25935" href="Cubical.Foundations.HLevels.html#25837" class="Bound">n</a> <a id="25937" class="Symbol">(</a><a id="25938" href="Cubical.Foundations.HLevels.html#25867" class="Bound">B</a> <a id="25940" href="Cubical.Foundations.HLevels.html#25915" class="Bound">a</a><a id="25941" class="Symbol">)</a>
<a id="25943" href="Cubical.Foundations.HLevels.html#25809" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="25968" class="Number">0</a> <a id="25970" href="Cubical.Foundations.HLevels.html#25970" class="Bound">h</a> <a id="25972" href="Cubical.Foundations.HLevels.html#25972" class="Bound">a</a> <a id="25974" class="Symbol">=</a> <a id="25976" href="Cubical.Foundations.HLevels.html#25970" class="Bound">h</a> <a id="25978" class="Symbol">.</a><a id="25979" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="25983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25985" class="Symbol">λ</a> <a id="25987" href="Cubical.Foundations.HLevels.html#25987" class="Bound">b</a> <a id="25989" class="Symbol">→</a> <a id="25991" href="Cubical.Foundations.HLevels.html#25970" class="Bound">h</a> <a id="25993" class="Symbol">.</a><a id="25994" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="25998" href="Cubical.Foundations.HLevels.html#25987" class="Bound">b</a> <a id="26000" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26005" href="Cubical.Foundations.HLevels.html#25809" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="26030" class="Number">1</a> <a id="26032" href="Cubical.Foundations.HLevels.html#26032" class="Bound">h</a> <a id="26034" href="Cubical.Foundations.HLevels.html#26034" class="Bound">a</a> <a id="26036" href="Cubical.Foundations.HLevels.html#26036" class="Bound">x</a> <a id="26038" href="Cubical.Foundations.HLevels.html#26038" class="Bound">y</a> <a id="26040" class="Symbol">=</a> <a id="26042" href="Cubical.Foundations.HLevels.html#26032" class="Bound">h</a> <a id="26044" href="Cubical.Foundations.HLevels.html#26036" class="Bound">x</a> <a id="26046" href="Cubical.Foundations.HLevels.html#26038" class="Bound">y</a> <a id="26048" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26053" href="Cubical.Foundations.HLevels.html#25809" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="26078" class="Symbol">(</a><a id="26079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26083" class="Symbol">(</a><a id="26084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26088" href="Cubical.Foundations.HLevels.html#26088" class="Bound">n</a><a id="26089" class="Symbol">))</a> <a id="26092" href="Cubical.Foundations.HLevels.html#26092" class="Bound">h</a> <a id="26094" href="Cubical.Foundations.HLevels.html#26094" class="Bound">a</a> <a id="26096" href="Cubical.Foundations.HLevels.html#26096" class="Bound">x</a> <a id="26098" href="Cubical.Foundations.HLevels.html#26098" class="Bound">y</a> <a id="26100" class="Symbol">=</a> <a id="26102" href="Cubical.Foundations.HLevels.html#25809" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="26127" class="Symbol">(</a><a id="26128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26132" href="Cubical.Foundations.HLevels.html#26088" class="Bound">n</a><a id="26133" class="Symbol">)</a> <a id="26135" class="Symbol">(</a><a id="26136" href="Cubical.Foundations.HLevels.html#26092" class="Bound">h</a> <a id="26138" href="Cubical.Foundations.HLevels.html#26096" class="Bound">x</a> <a id="26140" href="Cubical.Foundations.HLevels.html#26098" class="Bound">y</a><a id="26141" class="Symbol">)</a> <a id="26143" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevel→isOfHLevelDep"></a><a id="26149" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26174" class="Symbol">:</a> <a id="26176" class="Symbol">(</a><a id="26177" href="Cubical.Foundations.HLevels.html#26177" class="Bound">n</a> <a id="26179" class="Symbol">:</a> <a id="26181" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="26187" class="Symbol">)</a>
  <a id="26191" class="Symbol">→</a> <a id="26193" class="Symbol">{</a><a id="26194" href="Cubical.Foundations.HLevels.html#26194" class="Bound">A</a> <a id="26196" class="Symbol">:</a> <a id="26198" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="26203" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="26204" class="Symbol">}</a> <a id="26206" class="Symbol">{</a><a id="26207" href="Cubical.Foundations.HLevels.html#26207" class="Bound">B</a> <a id="26209" class="Symbol">:</a> <a id="26211" href="Cubical.Foundations.HLevels.html#26194" class="Bound">A</a> <a id="26213" class="Symbol">→</a> <a id="26215" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="26220" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26222" class="Symbol">}</a> <a id="26224" class="Symbol">(</a><a id="26225" href="Cubical.Foundations.HLevels.html#26225" class="Bound">h</a> <a id="26227" class="Symbol">:</a> <a id="26229" class="Symbol">(</a><a id="26230" href="Cubical.Foundations.HLevels.html#26230" class="Bound">a</a> <a id="26232" class="Symbol">:</a> <a id="26234" href="Cubical.Foundations.HLevels.html#26194" class="Bound">A</a><a id="26235" class="Symbol">)</a> <a id="26237" class="Symbol">→</a> <a id="26239" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="26250" href="Cubical.Foundations.HLevels.html#26177" class="Bound">n</a> <a id="26252" class="Symbol">(</a><a id="26253" href="Cubical.Foundations.HLevels.html#26207" class="Bound">B</a> <a id="26255" href="Cubical.Foundations.HLevels.html#26230" class="Bound">a</a><a id="26256" class="Symbol">))</a> <a id="26259" class="Symbol">→</a> <a id="26261" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="26275" href="Cubical.Foundations.HLevels.html#26177" class="Bound">n</a> <a id="26277" class="Symbol">{</a><a id="26278" class="Argument">A</a> <a id="26280" class="Symbol">=</a> <a id="26282" href="Cubical.Foundations.HLevels.html#26194" class="Bound">A</a><a id="26283" class="Symbol">}</a> <a id="26285" href="Cubical.Foundations.HLevels.html#26207" class="Bound">B</a>
<a id="26287" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26312" class="Number">0</a> <a id="26314" href="Cubical.Foundations.HLevels.html#26314" class="Bound">h</a> <a id="26316" class="Symbol">{</a><a id="26317" href="Cubical.Foundations.HLevels.html#26317" class="Bound">a</a><a id="26318" class="Symbol">}</a> <a id="26320" class="Symbol">=</a>
  <a id="26324" class="Symbol">(</a><a id="26325" href="Cubical.Foundations.HLevels.html#26314" class="Bound">h</a> <a id="26327" href="Cubical.Foundations.HLevels.html#26317" class="Bound">a</a> <a id="26329" class="Symbol">.</a><a id="26330" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26336" class="Symbol">λ</a> <a id="26338" href="Cubical.Foundations.HLevels.html#26338" class="Bound">b&#39;</a> <a id="26341" href="Cubical.Foundations.HLevels.html#26341" class="Bound">p</a> <a id="26343" class="Symbol">→</a> <a id="26345" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="26358" class="Symbol">(λ</a> <a id="26361" href="Cubical.Foundations.HLevels.html#26361" class="Bound">i</a> <a id="26363" class="Symbol">→</a> <a id="26365" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="26380" class="Symbol">(</a><a id="26381" href="Cubical.Foundations.HLevels.html#26314" class="Bound">h</a> <a id="26383" class="Symbol">(</a><a id="26384" href="Cubical.Foundations.HLevels.html#26341" class="Bound">p</a> <a id="26386" href="Cubical.Foundations.HLevels.html#26361" class="Bound">i</a><a id="26387" class="Symbol">)))</a> <a id="26391" class="Symbol">(</a><a id="26392" href="Cubical.Foundations.HLevels.html#26314" class="Bound">h</a> <a id="26394" href="Cubical.Foundations.HLevels.html#26317" class="Bound">a</a> <a id="26396" class="Symbol">.</a><a id="26397" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="26400" class="Symbol">)</a> <a id="26402" href="Cubical.Foundations.HLevels.html#26338" class="Bound">b&#39;</a><a id="26404" class="Symbol">)</a>
<a id="26406" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26431" class="Number">1</a> <a id="26433" href="Cubical.Foundations.HLevels.html#26433" class="Bound">h</a> <a id="26435" class="Symbol">=</a> <a id="26437" class="Symbol">λ</a> <a id="26439" href="Cubical.Foundations.HLevels.html#26439" class="Bound">b0</a> <a id="26442" href="Cubical.Foundations.HLevels.html#26442" class="Bound">b1</a> <a id="26445" href="Cubical.Foundations.HLevels.html#26445" class="Bound">p</a> <a id="26447" class="Symbol">→</a> <a id="26449" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="26462" class="Symbol">(λ</a> <a id="26465" href="Cubical.Foundations.HLevels.html#26465" class="Bound">i</a> <a id="26467" class="Symbol">→</a> <a id="26469" href="Cubical.Foundations.HLevels.html#26433" class="Bound">h</a> <a id="26471" class="Symbol">(</a><a id="26472" href="Cubical.Foundations.HLevels.html#26445" class="Bound">p</a> <a id="26474" href="Cubical.Foundations.HLevels.html#26465" class="Bound">i</a><a id="26475" class="Symbol">))</a> <a id="26478" href="Cubical.Foundations.HLevels.html#26439" class="Bound">b0</a> <a id="26481" href="Cubical.Foundations.HLevels.html#26442" class="Bound">b1</a>
<a id="26484" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26509" class="Symbol">(</a><a id="26510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26514" class="Symbol">(</a><a id="26515" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26519" href="Cubical.Foundations.HLevels.html#26519" class="Bound">n</a><a id="26520" class="Symbol">))</a> <a id="26523" class="Symbol">{</a><a id="26524" class="Argument">A</a> <a id="26526" class="Symbol">=</a> <a id="26528" href="Cubical.Foundations.HLevels.html#26528" class="Bound">A</a><a id="26529" class="Symbol">}</a> <a id="26531" class="Symbol">{</a><a id="26532" href="Cubical.Foundations.HLevels.html#26532" class="Bound">B</a><a id="26533" class="Symbol">}</a> <a id="26535" href="Cubical.Foundations.HLevels.html#26535" class="Bound">h</a> <a id="26537" class="Symbol">{</a><a id="26538" href="Cubical.Foundations.HLevels.html#26538" class="Bound">a0</a><a id="26540" class="Symbol">}</a> <a id="26542" class="Symbol">{</a><a id="26543" href="Cubical.Foundations.HLevels.html#26543" class="Bound">a1</a><a id="26545" class="Symbol">}</a> <a id="26547" href="Cubical.Foundations.HLevels.html#26547" class="Bound">b0</a> <a id="26550" href="Cubical.Foundations.HLevels.html#26550" class="Bound">b1</a> <a id="26553" class="Symbol">=</a>
  <a id="26557" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26582" class="Symbol">(</a><a id="26583" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26587" href="Cubical.Foundations.HLevels.html#26519" class="Bound">n</a><a id="26588" class="Symbol">)</a> <a id="26590" class="Symbol">(λ</a> <a id="26593" href="Cubical.Foundations.HLevels.html#26593" class="Bound">p</a> <a id="26595" class="Symbol">→</a> <a id="26597" href="Cubical.Foundations.HLevels.html#26617" class="Function">helper</a> <a id="26604" href="Cubical.Foundations.HLevels.html#26593" class="Bound">p</a><a id="26605" class="Symbol">)</a>
  <a id="26609" class="Keyword">where</a>
  <a id="26617" href="Cubical.Foundations.HLevels.html#26617" class="Function">helper</a> <a id="26624" class="Symbol">:</a> <a id="26626" class="Symbol">(</a><a id="26627" href="Cubical.Foundations.HLevels.html#26627" class="Bound">p</a> <a id="26629" class="Symbol">:</a> <a id="26631" href="Cubical.Foundations.HLevels.html#26538" class="Bound">a0</a> <a id="26634" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26636" href="Cubical.Foundations.HLevels.html#26543" class="Bound">a1</a><a id="26638" class="Symbol">)</a> <a id="26640" class="Symbol">→</a>
    <a id="26646" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="26657" class="Symbol">(</a><a id="26658" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26662" href="Cubical.Foundations.HLevels.html#26519" class="Bound">n</a><a id="26663" class="Symbol">)</a> <a id="26665" class="Symbol">(</a><a id="26666" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="26672" class="Symbol">(λ</a> <a id="26675" href="Cubical.Foundations.HLevels.html#26675" class="Bound">i</a> <a id="26677" class="Symbol">→</a> <a id="26679" href="Cubical.Foundations.HLevels.html#26532" class="Bound">B</a> <a id="26681" class="Symbol">(</a><a id="26682" href="Cubical.Foundations.HLevels.html#26627" class="Bound">p</a> <a id="26684" href="Cubical.Foundations.HLevels.html#26675" class="Bound">i</a><a id="26685" class="Symbol">))</a> <a id="26688" href="Cubical.Foundations.HLevels.html#26547" class="Bound">b0</a> <a id="26691" href="Cubical.Foundations.HLevels.html#26550" class="Bound">b1</a><a id="26693" class="Symbol">)</a>
  <a id="26697" href="Cubical.Foundations.HLevels.html#26617" class="Function">helper</a> <a id="26704" href="Cubical.Foundations.HLevels.html#26704" class="Bound">p</a> <a id="26706" class="Symbol">=</a> <a id="26708" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="26710" class="Symbol">(λ</a> <a id="26713" href="Cubical.Foundations.HLevels.html#26713" class="Bound">a1</a> <a id="26716" href="Cubical.Foundations.HLevels.html#26716" class="Bound">p</a> <a id="26718" class="Symbol">→</a> <a id="26720" class="Symbol">∀</a> <a id="26722" href="Cubical.Foundations.HLevels.html#26722" class="Bound">b1</a> <a id="26725" class="Symbol">→</a> <a id="26727" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="26738" class="Symbol">(</a><a id="26739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26743" href="Cubical.Foundations.HLevels.html#26519" class="Bound">n</a><a id="26744" class="Symbol">)</a> <a id="26746" class="Symbol">(</a><a id="26747" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="26753" class="Symbol">(λ</a> <a id="26756" href="Cubical.Foundations.HLevels.html#26756" class="Bound">i</a> <a id="26758" class="Symbol">→</a> <a id="26760" href="Cubical.Foundations.HLevels.html#26532" class="Bound">B</a> <a id="26762" class="Symbol">(</a><a id="26763" href="Cubical.Foundations.HLevels.html#26716" class="Bound">p</a> <a id="26765" href="Cubical.Foundations.HLevels.html#26756" class="Bound">i</a><a id="26766" class="Symbol">))</a> <a id="26769" href="Cubical.Foundations.HLevels.html#26547" class="Bound">b0</a> <a id="26772" href="Cubical.Foundations.HLevels.html#26722" class="Bound">b1</a><a id="26774" class="Symbol">))</a>
                     <a id="26798" class="Symbol">(λ</a> <a id="26801" href="Cubical.Foundations.HLevels.html#26801" class="Bound">_</a> <a id="26803" class="Symbol">→</a> <a id="26805" href="Cubical.Foundations.HLevels.html#26535" class="Bound">h</a> <a id="26807" class="Symbol">_</a> <a id="26809" class="Symbol">_</a> <a id="26811" class="Symbol">_)</a> <a id="26814" href="Cubical.Foundations.HLevels.html#26704" class="Bound">p</a> <a id="26816" href="Cubical.Foundations.HLevels.html#26550" class="Bound">b1</a>

<a id="isContrDep→isPropDep"></a><a id="26820" href="Cubical.Foundations.HLevels.html#26820" class="Function">isContrDep→isPropDep</a> <a id="26841" class="Symbol">:</a> <a id="26843" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="26857" class="Number">0</a> <a id="26859" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="26861" class="Symbol">→</a> <a id="26863" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="26877" class="Number">1</a> <a id="26879" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="26881" href="Cubical.Foundations.HLevels.html#26820" class="Function">isContrDep→isPropDep</a> <a id="26902" class="Symbol">{</a><a id="26903" class="Argument">B</a> <a id="26905" class="Symbol">=</a> <a id="26907" href="Cubical.Foundations.HLevels.html#26907" class="Bound">B</a><a id="26908" class="Symbol">}</a> <a id="26910" href="Cubical.Foundations.HLevels.html#26910" class="Bound">Bctr</a> <a id="26915" class="Symbol">{</a><a id="26916" class="Argument">a0</a> <a id="26919" class="Symbol">=</a> <a id="26921" href="Cubical.Foundations.HLevels.html#26921" class="Bound">a0</a><a id="26923" class="Symbol">}</a> <a id="26925" href="Cubical.Foundations.HLevels.html#26925" class="Bound">b0</a> <a id="26928" href="Cubical.Foundations.HLevels.html#26928" class="Bound">b1</a> <a id="26931" href="Cubical.Foundations.HLevels.html#26931" class="Bound">p</a> <a id="26933" href="Cubical.Foundations.HLevels.html#26933" class="Bound">i</a>
  <a id="26937" class="Symbol">=</a> <a id="26939" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="26944" class="Symbol">(λ</a> <a id="26947" href="Cubical.Foundations.HLevels.html#26947" class="Bound">k</a> <a id="26949" class="Symbol">→</a> <a id="26951" href="Cubical.Foundations.HLevels.html#26907" class="Bound">B</a> <a id="26953" class="Symbol">(</a><a id="26954" href="Cubical.Foundations.HLevels.html#26931" class="Bound">p</a> <a id="26956" class="Symbol">(</a><a id="26957" href="Cubical.Foundations.HLevels.html#26933" class="Bound">i</a> <a id="26959" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="26961" href="Cubical.Foundations.HLevels.html#26947" class="Bound">k</a><a id="26962" class="Symbol">)))</a> <a id="26966" class="Symbol">(λ</a> <a id="26969" href="Cubical.Foundations.HLevels.html#26969" class="Bound">k</a> <a id="26971" class="Symbol">→</a> <a id="26973" class="Symbol">λ</a> <a id="26975" class="Keyword">where</a>
        <a id="26989" class="Symbol">(</a><a id="26990" href="Cubical.Foundations.HLevels.html#26933" class="Bound">i</a> <a id="26992" class="Symbol">=</a> <a id="26994" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="26996" class="Symbol">)</a> <a id="26998" class="Symbol">→</a> <a id="27000" href="Cubical.Foundations.HLevels.html#26910" class="Bound">Bctr</a> <a id="27005" class="Symbol">.</a><a id="27006" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="27010" href="Cubical.Foundations.HLevels.html#26925" class="Bound">b0</a> <a id="27013" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="27018" href="Cubical.Foundations.HLevels.html#26969" class="Bound">k</a>
        <a id="27028" class="Symbol">(</a><a id="27029" href="Cubical.Foundations.HLevels.html#26933" class="Bound">i</a> <a id="27031" class="Symbol">=</a> <a id="27033" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="27035" class="Symbol">)</a> <a id="27037" class="Symbol">→</a> <a id="27039" href="Cubical.Foundations.HLevels.html#26910" class="Bound">Bctr</a> <a id="27044" class="Symbol">.</a><a id="27045" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="27049" href="Cubical.Foundations.HLevels.html#26928" class="Bound">b1</a> <a id="27052" href="Cubical.Foundations.HLevels.html#26931" class="Bound">p</a> <a id="27054" href="Cubical.Foundations.HLevels.html#26969" class="Bound">k</a><a id="27055" class="Symbol">)</a>
      <a id="27063" class="Symbol">(</a><a id="27064" href="Cubical.Foundations.HLevels.html#27083" class="Function">c0</a> <a id="27067" class="Symbol">.</a><a id="27068" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="27071" class="Symbol">)</a>
  <a id="27075" class="Keyword">where</a>
  <a id="27083" href="Cubical.Foundations.HLevels.html#27083" class="Function">c0</a> <a id="27086" class="Symbol">=</a> <a id="27088" href="Cubical.Foundations.HLevels.html#26910" class="Bound">Bctr</a> <a id="27093" class="Symbol">{</a><a id="27094" href="Cubical.Foundations.HLevels.html#26921" class="Bound">a0</a><a id="27096" class="Symbol">}</a>

<a id="isPropDep→isSetDep"></a><a id="27099" href="Cubical.Foundations.HLevels.html#27099" class="Function">isPropDep→isSetDep</a> <a id="27118" class="Symbol">:</a> <a id="27120" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="27134" class="Number">1</a> <a id="27136" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27138" class="Symbol">→</a> <a id="27140" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="27154" class="Number">2</a> <a id="27156" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="27158" href="Cubical.Foundations.HLevels.html#27099" class="Function">isPropDep→isSetDep</a> <a id="27177" class="Symbol">{</a><a id="27178" class="Argument">B</a> <a id="27180" class="Symbol">=</a> <a id="27182" href="Cubical.Foundations.HLevels.html#27182" class="Bound">B</a><a id="27183" class="Symbol">}</a> <a id="27185" href="Cubical.Foundations.HLevels.html#27185" class="Bound">Bprp</a> <a id="27190" href="Cubical.Foundations.HLevels.html#27190" class="Bound">b0</a> <a id="27193" href="Cubical.Foundations.HLevels.html#27193" class="Bound">b1</a> <a id="27196" href="Cubical.Foundations.HLevels.html#27196" class="Bound">b2</a> <a id="27199" href="Cubical.Foundations.HLevels.html#27199" class="Bound">b3</a> <a id="27202" href="Cubical.Foundations.HLevels.html#27202" class="Bound">p</a> <a id="27204" href="Cubical.Foundations.HLevels.html#27204" class="Bound">i</a> <a id="27206" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a>
  <a id="27210" class="Symbol">=</a> <a id="27212" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="27217" class="Symbol">(λ</a> <a id="27220" href="Cubical.Foundations.HLevels.html#27220" class="Bound">k</a> <a id="27222" class="Symbol">→</a> <a id="27224" href="Cubical.Foundations.HLevels.html#27182" class="Bound">B</a> <a id="27226" class="Symbol">(</a><a id="27227" href="Cubical.Foundations.HLevels.html#27202" class="Bound">p</a> <a id="27229" class="Symbol">(</a><a id="27230" href="Cubical.Foundations.HLevels.html#27204" class="Bound">i</a> <a id="27232" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27234" href="Cubical.Foundations.HLevels.html#27220" class="Bound">k</a><a id="27235" class="Symbol">)</a> <a id="27237" class="Symbol">(</a><a id="27238" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a> <a id="27240" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27242" href="Cubical.Foundations.HLevels.html#27220" class="Bound">k</a><a id="27243" class="Symbol">)))</a> <a id="27247" class="Symbol">(λ</a> <a id="27250" href="Cubical.Foundations.HLevels.html#27250" class="Bound">k</a> <a id="27252" class="Symbol">→</a> <a id="27254" class="Symbol">λ</a> <a id="27256" class="Keyword">where</a>
        <a id="27270" class="Symbol">(</a><a id="27271" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a> <a id="27273" class="Symbol">=</a> <a id="27275" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="27277" class="Symbol">)</a> <a id="27279" class="Symbol">→</a> <a id="27281" href="Cubical.Foundations.HLevels.html#27185" class="Bound">Bprp</a> <a id="27286" href="Cubical.Foundations.HLevels.html#27190" class="Bound">b0</a> <a id="27289" href="Cubical.Foundations.HLevels.html#27190" class="Bound">b0</a> <a id="27292" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="27297" href="Cubical.Foundations.HLevels.html#27250" class="Bound">k</a>
        <a id="27307" class="Symbol">(</a><a id="27308" href="Cubical.Foundations.HLevels.html#27204" class="Bound">i</a> <a id="27310" class="Symbol">=</a> <a id="27312" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="27314" class="Symbol">)</a> <a id="27316" class="Symbol">→</a> <a id="27318" href="Cubical.Foundations.HLevels.html#27185" class="Bound">Bprp</a> <a id="27323" href="Cubical.Foundations.HLevels.html#27190" class="Bound">b0</a> <a id="27326" class="Symbol">(</a><a id="27327" href="Cubical.Foundations.HLevels.html#27196" class="Bound">b2</a> <a id="27330" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a><a id="27331" class="Symbol">)</a> <a id="27333" class="Symbol">(λ</a> <a id="27336" href="Cubical.Foundations.HLevels.html#27336" class="Bound">k</a> <a id="27338" class="Symbol">→</a> <a id="27340" href="Cubical.Foundations.HLevels.html#27202" class="Bound">p</a> <a id="27342" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="27345" class="Symbol">(</a><a id="27346" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a> <a id="27348" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27350" href="Cubical.Foundations.HLevels.html#27336" class="Bound">k</a><a id="27351" class="Symbol">))</a> <a id="27354" href="Cubical.Foundations.HLevels.html#27250" class="Bound">k</a>
        <a id="27364" class="Symbol">(</a><a id="27365" href="Cubical.Foundations.HLevels.html#27204" class="Bound">i</a> <a id="27367" class="Symbol">=</a> <a id="27369" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="27371" class="Symbol">)</a> <a id="27373" class="Symbol">→</a> <a id="27375" href="Cubical.Foundations.HLevels.html#27185" class="Bound">Bprp</a> <a id="27380" href="Cubical.Foundations.HLevels.html#27190" class="Bound">b0</a> <a id="27383" class="Symbol">(</a><a id="27384" href="Cubical.Foundations.HLevels.html#27199" class="Bound">b3</a> <a id="27387" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a><a id="27388" class="Symbol">)</a> <a id="27390" class="Symbol">(λ</a> <a id="27393" href="Cubical.Foundations.HLevels.html#27393" class="Bound">k</a> <a id="27395" class="Symbol">→</a> <a id="27397" href="Cubical.Foundations.HLevels.html#27202" class="Bound">p</a> <a id="27399" href="Cubical.Foundations.HLevels.html#27393" class="Bound">k</a> <a id="27401" class="Symbol">(</a><a id="27402" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a> <a id="27404" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27406" href="Cubical.Foundations.HLevels.html#27393" class="Bound">k</a><a id="27407" class="Symbol">))</a> <a id="27410" href="Cubical.Foundations.HLevels.html#27250" class="Bound">k</a>
        <a id="27420" class="Symbol">(</a><a id="27421" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a> <a id="27423" class="Symbol">=</a> <a id="27425" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="27427" class="Symbol">)</a> <a id="27429" class="Symbol">→</a> <a id="27431" href="Cubical.Foundations.HLevels.html#27185" class="Bound">Bprp</a> <a id="27436" href="Cubical.Foundations.HLevels.html#27190" class="Bound">b0</a> <a id="27439" href="Cubical.Foundations.HLevels.html#27193" class="Bound">b1</a> <a id="27442" class="Symbol">(λ</a> <a id="27445" href="Cubical.Foundations.HLevels.html#27445" class="Bound">k</a> <a id="27447" class="Symbol">→</a> <a id="27449" href="Cubical.Foundations.HLevels.html#27202" class="Bound">p</a> <a id="27451" class="Symbol">(</a><a id="27452" href="Cubical.Foundations.HLevels.html#27204" class="Bound">i</a> <a id="27454" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27456" href="Cubical.Foundations.HLevels.html#27445" class="Bound">k</a><a id="27457" class="Symbol">)</a> <a id="27459" class="Symbol">(</a><a id="27460" href="Cubical.Foundations.HLevels.html#27206" class="Bound">j</a> <a id="27462" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27464" href="Cubical.Foundations.HLevels.html#27445" class="Bound">k</a><a id="27465" class="Symbol">))</a> <a id="27468" href="Cubical.Foundations.HLevels.html#27250" class="Bound">k</a><a id="27469" class="Symbol">)</a>
      <a id="27477" href="Cubical.Foundations.HLevels.html#27190" class="Bound">b0</a>

<a id="isOfHLevelDepSuc"></a><a id="27481" href="Cubical.Foundations.HLevels.html#27481" class="Function">isOfHLevelDepSuc</a> <a id="27498" class="Symbol">:</a> <a id="27500" class="Symbol">(</a><a id="27501" href="Cubical.Foundations.HLevels.html#27501" class="Bound">n</a> <a id="27503" class="Symbol">:</a> <a id="27505" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="27511" class="Symbol">)</a> <a id="27513" class="Symbol">→</a> <a id="27515" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="27529" href="Cubical.Foundations.HLevels.html#27501" class="Bound">n</a> <a id="27531" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27533" class="Symbol">→</a> <a id="27535" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="27549" class="Symbol">(</a><a id="27550" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27554" href="Cubical.Foundations.HLevels.html#27501" class="Bound">n</a><a id="27555" class="Symbol">)</a> <a id="27557" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="27559" href="Cubical.Foundations.HLevels.html#27481" class="Function">isOfHLevelDepSuc</a> <a id="27576" class="Number">0</a> <a id="27578" class="Symbol">=</a> <a id="27580" href="Cubical.Foundations.HLevels.html#26820" class="Function">isContrDep→isPropDep</a>
<a id="27601" href="Cubical.Foundations.HLevels.html#27481" class="Function">isOfHLevelDepSuc</a> <a id="27618" class="Number">1</a> <a id="27620" class="Symbol">=</a> <a id="27622" href="Cubical.Foundations.HLevels.html#27099" class="Function">isPropDep→isSetDep</a>
<a id="27641" href="Cubical.Foundations.HLevels.html#27481" class="Function">isOfHLevelDepSuc</a> <a id="27658" class="Symbol">(</a><a id="27659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27663" class="Symbol">(</a><a id="27664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27668" href="Cubical.Foundations.HLevels.html#27668" class="Bound">n</a><a id="27669" class="Symbol">))</a> <a id="27672" href="Cubical.Foundations.HLevels.html#27672" class="Bound">Blvl</a> <a id="27677" href="Cubical.Foundations.HLevels.html#27677" class="Bound">b0</a> <a id="27680" href="Cubical.Foundations.HLevels.html#27680" class="Bound">b1</a> <a id="27683" class="Symbol">=</a> <a id="27685" href="Cubical.Foundations.HLevels.html#27481" class="Function">isOfHLevelDepSuc</a> <a id="27702" class="Symbol">(</a><a id="27703" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27707" href="Cubical.Foundations.HLevels.html#27668" class="Bound">n</a><a id="27708" class="Symbol">)</a> <a id="27710" class="Symbol">(</a><a id="27711" href="Cubical.Foundations.HLevels.html#27672" class="Bound">Blvl</a> <a id="27716" href="Cubical.Foundations.HLevels.html#27677" class="Bound">b0</a> <a id="27719" href="Cubical.Foundations.HLevels.html#27680" class="Bound">b1</a><a id="27721" class="Symbol">)</a>

<a id="isPropDep→isSetDep&#39;"></a><a id="27724" href="Cubical.Foundations.HLevels.html#27724" class="Function">isPropDep→isSetDep&#39;</a>
  <a id="27746" class="Symbol">:</a> <a id="27748" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="27762" class="Number">1</a> <a id="27764" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
  <a id="27768" class="Symbol">→</a> <a id="27770" class="Symbol">{</a><a id="27771" href="Cubical.Foundations.HLevels.html#27771" class="Bound">p</a> <a id="27773" class="Symbol">:</a> <a id="27775" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="27777" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27779" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a><a id="27780" class="Symbol">}</a> <a id="27782" class="Symbol">{</a><a id="27783" href="Cubical.Foundations.HLevels.html#27783" class="Bound">q</a> <a id="27785" class="Symbol">:</a> <a id="27787" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a> <a id="27789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27791" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="27792" class="Symbol">}</a> <a id="27794" class="Symbol">{</a><a id="27795" href="Cubical.Foundations.HLevels.html#27795" class="Bound">r</a> <a id="27797" class="Symbol">:</a> <a id="27799" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="27801" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27803" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a><a id="27804" class="Symbol">}</a> <a id="27806" class="Symbol">{</a><a id="27807" href="Cubical.Foundations.HLevels.html#27807" class="Bound">s</a> <a id="27809" class="Symbol">:</a> <a id="27811" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a> <a id="27813" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27815" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="27816" class="Symbol">}</a>
  <a id="27820" class="Symbol">→</a> <a id="27822" class="Symbol">{</a><a id="27823" href="Cubical.Foundations.HLevels.html#27823" class="Bound">tw</a> <a id="27826" class="Symbol">:</a> <a id="27828" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27830" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a><a id="27831" class="Symbol">}</a> <a id="27833" class="Symbol">{</a><a id="27834" href="Cubical.Foundations.HLevels.html#27834" class="Bound">tx</a> <a id="27837" class="Symbol">:</a> <a id="27839" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27841" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a><a id="27842" class="Symbol">}</a> <a id="27844" class="Symbol">{</a><a id="27845" href="Cubical.Foundations.HLevels.html#27845" class="Bound">ty</a> <a id="27848" class="Symbol">:</a> <a id="27850" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27852" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a><a id="27853" class="Symbol">}</a> <a id="27855" class="Symbol">{</a><a id="27856" href="Cubical.Foundations.HLevels.html#27856" class="Bound">tz</a> <a id="27859" class="Symbol">:</a> <a id="27861" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27863" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="27864" class="Symbol">}</a>
  <a id="27868" class="Symbol">→</a> <a id="27870" class="Symbol">(</a><a id="27871" href="Cubical.Foundations.HLevels.html#27871" class="Bound">sq</a> <a id="27874" class="Symbol">:</a> <a id="27876" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="27883" href="Cubical.Foundations.HLevels.html#27771" class="Bound">p</a> <a id="27885" href="Cubical.Foundations.HLevels.html#27783" class="Bound">q</a> <a id="27887" href="Cubical.Foundations.HLevels.html#27795" class="Bound">r</a> <a id="27889" href="Cubical.Foundations.HLevels.html#27807" class="Bound">s</a><a id="27890" class="Symbol">)</a>
  <a id="27894" class="Symbol">→</a> <a id="27896" class="Symbol">(</a><a id="27897" href="Cubical.Foundations.HLevels.html#27897" class="Bound">tp</a> <a id="27900" class="Symbol">:</a> <a id="27902" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="27908" class="Symbol">(λ</a> <a id="27911" href="Cubical.Foundations.HLevels.html#27911" class="Bound">i</a> <a id="27913" class="Symbol">→</a> <a id="27915" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27917" class="Symbol">(</a><a id="27918" href="Cubical.Foundations.HLevels.html#27771" class="Bound">p</a> <a id="27920" href="Cubical.Foundations.HLevels.html#27911" class="Bound">i</a><a id="27921" class="Symbol">))</a> <a id="27924" href="Cubical.Foundations.HLevels.html#27823" class="Bound">tw</a> <a id="27927" href="Cubical.Foundations.HLevels.html#27834" class="Bound">tx</a><a id="27929" class="Symbol">)</a>
  <a id="27933" class="Symbol">→</a> <a id="27935" class="Symbol">(</a><a id="27936" href="Cubical.Foundations.HLevels.html#27936" class="Bound">tq</a> <a id="27939" class="Symbol">:</a> <a id="27941" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="27947" class="Symbol">(λ</a> <a id="27950" href="Cubical.Foundations.HLevels.html#27950" class="Bound">i</a> <a id="27952" class="Symbol">→</a> <a id="27954" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27956" class="Symbol">(</a><a id="27957" href="Cubical.Foundations.HLevels.html#27783" class="Bound">q</a> <a id="27959" href="Cubical.Foundations.HLevels.html#27950" class="Bound">i</a><a id="27960" class="Symbol">))</a> <a id="27963" href="Cubical.Foundations.HLevels.html#27845" class="Bound">ty</a> <a id="27966" href="Cubical.Foundations.HLevels.html#27856" class="Bound">tz</a><a id="27968" class="Symbol">)</a>
  <a id="27972" class="Symbol">→</a> <a id="27974" class="Symbol">(</a><a id="27975" href="Cubical.Foundations.HLevels.html#27975" class="Bound">tr</a> <a id="27978" class="Symbol">:</a> <a id="27980" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="27986" class="Symbol">(λ</a> <a id="27989" href="Cubical.Foundations.HLevels.html#27989" class="Bound">i</a> <a id="27991" class="Symbol">→</a> <a id="27993" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27995" class="Symbol">(</a><a id="27996" href="Cubical.Foundations.HLevels.html#27795" class="Bound">r</a> <a id="27998" href="Cubical.Foundations.HLevels.html#27989" class="Bound">i</a><a id="27999" class="Symbol">))</a> <a id="28002" href="Cubical.Foundations.HLevels.html#27823" class="Bound">tw</a> <a id="28005" href="Cubical.Foundations.HLevels.html#27845" class="Bound">ty</a><a id="28007" class="Symbol">)</a>
  <a id="28011" class="Symbol">→</a> <a id="28013" class="Symbol">(</a><a id="28014" href="Cubical.Foundations.HLevels.html#28014" class="Bound">ts</a> <a id="28017" class="Symbol">:</a> <a id="28019" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="28025" class="Symbol">(λ</a> <a id="28028" href="Cubical.Foundations.HLevels.html#28028" class="Bound">i</a> <a id="28030" class="Symbol">→</a> <a id="28032" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28034" class="Symbol">(</a><a id="28035" href="Cubical.Foundations.HLevels.html#27807" class="Bound">s</a> <a id="28037" href="Cubical.Foundations.HLevels.html#28028" class="Bound">i</a><a id="28038" class="Symbol">))</a> <a id="28041" href="Cubical.Foundations.HLevels.html#27834" class="Bound">tx</a> <a id="28044" href="Cubical.Foundations.HLevels.html#27856" class="Bound">tz</a><a id="28046" class="Symbol">)</a>
  <a id="28050" class="Symbol">→</a> <a id="28052" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="28060" class="Symbol">(λ</a> <a id="28063" href="Cubical.Foundations.HLevels.html#28063" class="Bound">i</a> <a id="28065" href="Cubical.Foundations.HLevels.html#28065" class="Bound">j</a> <a id="28067" class="Symbol">→</a> <a id="28069" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28071" class="Symbol">(</a><a id="28072" href="Cubical.Foundations.HLevels.html#27871" class="Bound">sq</a> <a id="28075" href="Cubical.Foundations.HLevels.html#28063" class="Bound">i</a> <a id="28077" href="Cubical.Foundations.HLevels.html#28065" class="Bound">j</a><a id="28078" class="Symbol">))</a> <a id="28081" href="Cubical.Foundations.HLevels.html#27897" class="Bound">tp</a> <a id="28084" href="Cubical.Foundations.HLevels.html#27936" class="Bound">tq</a> <a id="28087" href="Cubical.Foundations.HLevels.html#27975" class="Bound">tr</a> <a id="28090" href="Cubical.Foundations.HLevels.html#28014" class="Bound">ts</a>
<a id="28093" href="Cubical.Foundations.HLevels.html#27724" class="Function">isPropDep→isSetDep&#39;</a> <a id="28113" class="Symbol">{</a><a id="28114" class="Argument">B</a> <a id="28116" class="Symbol">=</a> <a id="28118" href="Cubical.Foundations.HLevels.html#28118" class="Bound">B</a><a id="28119" class="Symbol">}</a> <a id="28121" href="Cubical.Foundations.HLevels.html#28121" class="Bound">Bprp</a> <a id="28126" class="Symbol">{</a><a id="28127" href="Cubical.Foundations.HLevels.html#28127" class="Bound">p</a><a id="28128" class="Symbol">}</a> <a id="28130" class="Symbol">{</a><a id="28131" href="Cubical.Foundations.HLevels.html#28131" class="Bound">q</a><a id="28132" class="Symbol">}</a> <a id="28134" class="Symbol">{</a><a id="28135" href="Cubical.Foundations.HLevels.html#28135" class="Bound">r</a><a id="28136" class="Symbol">}</a> <a id="28138" class="Symbol">{</a><a id="28139" href="Cubical.Foundations.HLevels.html#28139" class="Bound">s</a><a id="28140" class="Symbol">}</a> <a id="28142" class="Symbol">{</a><a id="28143" href="Cubical.Foundations.HLevels.html#28143" class="Bound">tw</a><a id="28145" class="Symbol">}</a> <a id="28147" href="Cubical.Foundations.HLevels.html#28147" class="Bound">sq</a> <a id="28150" href="Cubical.Foundations.HLevels.html#28150" class="Bound">tp</a> <a id="28153" href="Cubical.Foundations.HLevels.html#28153" class="Bound">tq</a> <a id="28156" href="Cubical.Foundations.HLevels.html#28156" class="Bound">tr</a> <a id="28159" href="Cubical.Foundations.HLevels.html#28159" class="Bound">ts</a> <a id="28162" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a> <a id="28164" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a>
  <a id="28168" class="Symbol">=</a> <a id="28170" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="28175" class="Symbol">(λ</a> <a id="28178" href="Cubical.Foundations.HLevels.html#28178" class="Bound">k</a> <a id="28180" class="Symbol">→</a> <a id="28182" href="Cubical.Foundations.HLevels.html#28118" class="Bound">B</a> <a id="28184" class="Symbol">(</a><a id="28185" href="Cubical.Foundations.HLevels.html#28147" class="Bound">sq</a> <a id="28188" class="Symbol">(</a><a id="28189" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a> <a id="28191" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28193" href="Cubical.Foundations.HLevels.html#28178" class="Bound">k</a><a id="28194" class="Symbol">)</a> <a id="28196" class="Symbol">(</a><a id="28197" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a> <a id="28199" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28201" href="Cubical.Foundations.HLevels.html#28178" class="Bound">k</a><a id="28202" class="Symbol">)))</a> <a id="28206" class="Symbol">(λ</a> <a id="28209" href="Cubical.Foundations.HLevels.html#28209" class="Bound">k</a> <a id="28211" class="Symbol">→</a> <a id="28213" class="Symbol">λ</a> <a id="28215" class="Keyword">where</a>
        <a id="28229" class="Symbol">(</a><a id="28230" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a> <a id="28232" class="Symbol">=</a> <a id="28234" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="28236" class="Symbol">)</a> <a id="28238" class="Symbol">→</a> <a id="28240" href="Cubical.Foundations.HLevels.html#28121" class="Bound">Bprp</a> <a id="28245" href="Cubical.Foundations.HLevels.html#28143" class="Bound">tw</a> <a id="28248" class="Symbol">(</a><a id="28249" href="Cubical.Foundations.HLevels.html#28150" class="Bound">tp</a> <a id="28252" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a><a id="28253" class="Symbol">)</a> <a id="28255" class="Symbol">(λ</a> <a id="28258" href="Cubical.Foundations.HLevels.html#28258" class="Bound">k</a> <a id="28260" class="Symbol">→</a> <a id="28262" href="Cubical.Foundations.HLevels.html#28127" class="Bound">p</a> <a id="28264" class="Symbol">(</a><a id="28265" href="Cubical.Foundations.HLevels.html#28258" class="Bound">k</a> <a id="28267" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28269" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a><a id="28270" class="Symbol">))</a> <a id="28273" href="Cubical.Foundations.HLevels.html#28209" class="Bound">k</a>
        <a id="28283" class="Symbol">(</a><a id="28284" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a> <a id="28286" class="Symbol">=</a> <a id="28288" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="28290" class="Symbol">)</a> <a id="28292" class="Symbol">→</a> <a id="28294" href="Cubical.Foundations.HLevels.html#28121" class="Bound">Bprp</a> <a id="28299" href="Cubical.Foundations.HLevels.html#28143" class="Bound">tw</a> <a id="28302" class="Symbol">(</a><a id="28303" href="Cubical.Foundations.HLevels.html#28153" class="Bound">tq</a> <a id="28306" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a><a id="28307" class="Symbol">)</a> <a id="28309" class="Symbol">(λ</a> <a id="28312" href="Cubical.Foundations.HLevels.html#28312" class="Bound">k</a> <a id="28314" class="Symbol">→</a> <a id="28316" href="Cubical.Foundations.HLevels.html#28147" class="Bound">sq</a> <a id="28319" class="Symbol">(</a><a id="28320" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a> <a id="28322" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28324" href="Cubical.Foundations.HLevels.html#28312" class="Bound">k</a><a id="28325" class="Symbol">)</a> <a id="28327" class="Symbol">(</a><a id="28328" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a> <a id="28330" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28332" href="Cubical.Foundations.HLevels.html#28312" class="Bound">k</a><a id="28333" class="Symbol">))</a> <a id="28336" href="Cubical.Foundations.HLevels.html#28209" class="Bound">k</a>
        <a id="28346" class="Symbol">(</a><a id="28347" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a> <a id="28349" class="Symbol">=</a> <a id="28351" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="28353" class="Symbol">)</a> <a id="28355" class="Symbol">→</a> <a id="28357" href="Cubical.Foundations.HLevels.html#28121" class="Bound">Bprp</a> <a id="28362" href="Cubical.Foundations.HLevels.html#28143" class="Bound">tw</a> <a id="28365" class="Symbol">(</a><a id="28366" href="Cubical.Foundations.HLevels.html#28156" class="Bound">tr</a> <a id="28369" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a><a id="28370" class="Symbol">)</a> <a id="28372" class="Symbol">(λ</a> <a id="28375" href="Cubical.Foundations.HLevels.html#28375" class="Bound">k</a> <a id="28377" class="Symbol">→</a> <a id="28379" href="Cubical.Foundations.HLevels.html#28135" class="Bound">r</a> <a id="28381" class="Symbol">(</a><a id="28382" href="Cubical.Foundations.HLevels.html#28375" class="Bound">k</a> <a id="28384" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28386" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a><a id="28387" class="Symbol">))</a> <a id="28390" href="Cubical.Foundations.HLevels.html#28209" class="Bound">k</a>
        <a id="28400" class="Symbol">(</a><a id="28401" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a> <a id="28403" class="Symbol">=</a> <a id="28405" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="28407" class="Symbol">)</a> <a id="28409" class="Symbol">→</a> <a id="28411" href="Cubical.Foundations.HLevels.html#28121" class="Bound">Bprp</a> <a id="28416" href="Cubical.Foundations.HLevels.html#28143" class="Bound">tw</a> <a id="28419" class="Symbol">(</a><a id="28420" href="Cubical.Foundations.HLevels.html#28159" class="Bound">ts</a> <a id="28423" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a><a id="28424" class="Symbol">)</a> <a id="28426" class="Symbol">(λ</a> <a id="28429" href="Cubical.Foundations.HLevels.html#28429" class="Bound">k</a> <a id="28431" class="Symbol">→</a> <a id="28433" href="Cubical.Foundations.HLevels.html#28147" class="Bound">sq</a> <a id="28436" class="Symbol">(</a><a id="28437" href="Cubical.Foundations.HLevels.html#28429" class="Bound">k</a> <a id="28439" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28441" href="Cubical.Foundations.HLevels.html#28162" class="Bound">i</a><a id="28442" class="Symbol">)</a> <a id="28444" class="Symbol">(</a><a id="28445" href="Cubical.Foundations.HLevels.html#28164" class="Bound">j</a> <a id="28447" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28449" href="Cubical.Foundations.HLevels.html#28429" class="Bound">k</a><a id="28450" class="Symbol">))</a> <a id="28453" href="Cubical.Foundations.HLevels.html#28209" class="Bound">k</a><a id="28454" class="Symbol">)</a>
      <a id="28462" href="Cubical.Foundations.HLevels.html#28143" class="Bound">tw</a>

<a id="isOfHLevelΣ&#39;"></a><a id="28466" href="Cubical.Foundations.HLevels.html#28466" class="Function">isOfHLevelΣ&#39;</a> <a id="28479" class="Symbol">:</a> <a id="28481" class="Symbol">∀</a> <a id="28483" href="Cubical.Foundations.HLevels.html#28483" class="Bound">n</a> <a id="28485" class="Symbol">→</a> <a id="28487" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="28498" href="Cubical.Foundations.HLevels.html#28483" class="Bound">n</a> <a id="28500" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="28502" class="Symbol">→</a> <a id="28504" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="28518" href="Cubical.Foundations.HLevels.html#28483" class="Bound">n</a> <a id="28520" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28522" class="Symbol">→</a> <a id="28524" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="28535" href="Cubical.Foundations.HLevels.html#28483" class="Bound">n</a> <a id="28537" class="Symbol">(</a><a id="28538" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="28540" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="28542" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="28543" class="Symbol">)</a>
<a id="28545" href="Cubical.Foundations.HLevels.html#28466" class="Function">isOfHLevelΣ&#39;</a> <a id="28558" class="Number">0</a> <a id="28560" href="Cubical.Foundations.HLevels.html#28560" class="Bound">Actr</a> <a id="28565" href="Cubical.Foundations.HLevels.html#28565" class="Bound">Bctr</a> <a id="28570" class="Symbol">.</a><a id="28571" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="28575" class="Symbol">=</a> <a id="28577" class="Symbol">(</a><a id="28578" href="Cubical.Foundations.HLevels.html#28560" class="Bound">Actr</a> <a id="28583" class="Symbol">.</a><a id="28584" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="28588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28590" href="Cubical.Foundations.HLevels.html#28565" class="Bound">Bctr</a> <a id="28595" class="Symbol">.</a><a id="28596" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="28599" class="Symbol">)</a>
<a id="28601" href="Cubical.Foundations.HLevels.html#28466" class="Function">isOfHLevelΣ&#39;</a> <a id="28614" class="Number">0</a> <a id="28616" href="Cubical.Foundations.HLevels.html#28616" class="Bound">Actr</a> <a id="28621" href="Cubical.Foundations.HLevels.html#28621" class="Bound">Bctr</a> <a id="28626" class="Symbol">.</a><a id="28627" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28631" class="Symbol">(</a><a id="28632" href="Cubical.Foundations.HLevels.html#28632" class="Bound">x</a> <a id="28634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28636" href="Cubical.Foundations.HLevels.html#28636" class="Bound">y</a><a id="28637" class="Symbol">)</a> <a id="28639" href="Cubical.Foundations.HLevels.html#28639" class="Bound">i</a>
  <a id="28643" class="Symbol">=</a> <a id="28645" href="Cubical.Foundations.HLevels.html#28616" class="Bound">Actr</a> <a id="28650" class="Symbol">.</a><a id="28651" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28655" href="Cubical.Foundations.HLevels.html#28632" class="Bound">x</a> <a id="28657" href="Cubical.Foundations.HLevels.html#28639" class="Bound">i</a> <a id="28659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28661" href="Cubical.Foundations.HLevels.html#28621" class="Bound">Bctr</a> <a id="28666" class="Symbol">.</a><a id="28667" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28671" href="Cubical.Foundations.HLevels.html#28636" class="Bound">y</a> <a id="28673" class="Symbol">(</a><a id="28674" href="Cubical.Foundations.HLevels.html#28616" class="Bound">Actr</a> <a id="28679" class="Symbol">.</a><a id="28680" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28684" href="Cubical.Foundations.HLevels.html#28632" class="Bound">x</a><a id="28685" class="Symbol">)</a> <a id="28687" href="Cubical.Foundations.HLevels.html#28639" class="Bound">i</a>
<a id="28689" href="Cubical.Foundations.HLevels.html#28466" class="Function">isOfHLevelΣ&#39;</a> <a id="28702" class="Number">1</a> <a id="28704" href="Cubical.Foundations.HLevels.html#28704" class="Bound">Alvl</a> <a id="28709" href="Cubical.Foundations.HLevels.html#28709" class="Bound">Blvl</a> <a id="28714" class="Symbol">(</a><a id="28715" href="Cubical.Foundations.HLevels.html#28715" class="Bound">w</a> <a id="28717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28719" href="Cubical.Foundations.HLevels.html#28719" class="Bound">y</a><a id="28720" class="Symbol">)</a> <a id="28722" class="Symbol">(</a><a id="28723" href="Cubical.Foundations.HLevels.html#28723" class="Bound">x</a> <a id="28725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28727" href="Cubical.Foundations.HLevels.html#28727" class="Bound">z</a><a id="28728" class="Symbol">)</a> <a id="28730" href="Cubical.Foundations.HLevels.html#28730" class="Bound">i</a> <a id="28732" class="Symbol">.</a><a id="28733" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="28737" class="Symbol">=</a> <a id="28739" href="Cubical.Foundations.HLevels.html#28704" class="Bound">Alvl</a> <a id="28744" href="Cubical.Foundations.HLevels.html#28715" class="Bound">w</a> <a id="28746" href="Cubical.Foundations.HLevels.html#28723" class="Bound">x</a> <a id="28748" href="Cubical.Foundations.HLevels.html#28730" class="Bound">i</a>
<a id="28750" href="Cubical.Foundations.HLevels.html#28466" class="Function">isOfHLevelΣ&#39;</a> <a id="28763" class="Number">1</a> <a id="28765" href="Cubical.Foundations.HLevels.html#28765" class="Bound">Alvl</a> <a id="28770" href="Cubical.Foundations.HLevels.html#28770" class="Bound">Blvl</a> <a id="28775" class="Symbol">(</a><a id="28776" href="Cubical.Foundations.HLevels.html#28776" class="Bound">w</a> <a id="28778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28780" href="Cubical.Foundations.HLevels.html#28780" class="Bound">y</a><a id="28781" class="Symbol">)</a> <a id="28783" class="Symbol">(</a><a id="28784" href="Cubical.Foundations.HLevels.html#28784" class="Bound">x</a> <a id="28786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28788" href="Cubical.Foundations.HLevels.html#28788" class="Bound">z</a><a id="28789" class="Symbol">)</a> <a id="28791" href="Cubical.Foundations.HLevels.html#28791" class="Bound">i</a> <a id="28793" class="Symbol">.</a><a id="28794" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28798" class="Symbol">=</a> <a id="28800" href="Cubical.Foundations.HLevels.html#28770" class="Bound">Blvl</a> <a id="28805" href="Cubical.Foundations.HLevels.html#28780" class="Bound">y</a> <a id="28807" href="Cubical.Foundations.HLevels.html#28788" class="Bound">z</a> <a id="28809" class="Symbol">(</a><a id="28810" href="Cubical.Foundations.HLevels.html#28765" class="Bound">Alvl</a> <a id="28815" href="Cubical.Foundations.HLevels.html#28776" class="Bound">w</a> <a id="28817" href="Cubical.Foundations.HLevels.html#28784" class="Bound">x</a><a id="28818" class="Symbol">)</a> <a id="28820" href="Cubical.Foundations.HLevels.html#28791" class="Bound">i</a>
<a id="28822" href="Cubical.Foundations.HLevels.html#28466" class="Function">isOfHLevelΣ&#39;</a> <a id="28835" class="Symbol">{</a><a id="28836" class="Argument">A</a> <a id="28838" class="Symbol">=</a> <a id="28840" href="Cubical.Foundations.HLevels.html#28840" class="Bound">A</a><a id="28841" class="Symbol">}</a> <a id="28843" class="Symbol">{</a><a id="28844" class="Argument">B</a> <a id="28846" class="Symbol">=</a> <a id="28848" href="Cubical.Foundations.HLevels.html#28848" class="Bound">B</a><a id="28849" class="Symbol">}</a> <a id="28851" class="Symbol">(</a><a id="28852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28856" class="Symbol">(</a><a id="28857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28861" href="Cubical.Foundations.HLevels.html#28861" class="Bound">n</a><a id="28862" class="Symbol">))</a> <a id="28865" href="Cubical.Foundations.HLevels.html#28865" class="Bound">Alvl</a> <a id="28870" href="Cubical.Foundations.HLevels.html#28870" class="Bound">Blvl</a> <a id="28875" class="Symbol">(</a><a id="28876" href="Cubical.Foundations.HLevels.html#28876" class="Bound">w</a> <a id="28878" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28880" href="Cubical.Foundations.HLevels.html#28880" class="Bound">y</a><a id="28881" class="Symbol">)</a> <a id="28883" class="Symbol">(</a><a id="28884" href="Cubical.Foundations.HLevels.html#28884" class="Bound">x</a> <a id="28886" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28888" href="Cubical.Foundations.HLevels.html#28888" class="Bound">z</a><a id="28889" class="Symbol">)</a>
  <a id="28893" class="Symbol">=</a> <a id="28895" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="28913" class="Symbol">(</a><a id="28914" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28918" href="Cubical.Foundations.HLevels.html#28861" class="Bound">n</a><a id="28919" class="Symbol">)</a>
      <a id="28927" class="Symbol">(λ</a> <a id="28930" href="Cubical.Foundations.HLevels.html#28930" class="Bound">p</a> <a id="28932" class="Symbol">→</a> <a id="28934" class="Symbol">(λ</a> <a id="28937" href="Cubical.Foundations.HLevels.html#28937" class="Bound">i</a> <a id="28939" class="Symbol">→</a> <a id="28941" href="Cubical.Foundations.HLevels.html#28930" class="Bound">p</a> <a id="28943" href="Cubical.Foundations.HLevels.html#28937" class="Bound">i</a> <a id="28945" class="Symbol">.</a><a id="28946" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="28949" class="Symbol">)</a> <a id="28951" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28953" class="Symbol">λ</a> <a id="28955" href="Cubical.Foundations.HLevels.html#28955" class="Bound">i</a> <a id="28957" class="Symbol">→</a> <a id="28959" href="Cubical.Foundations.HLevels.html#28930" class="Bound">p</a> <a id="28961" href="Cubical.Foundations.HLevels.html#28955" class="Bound">i</a> <a id="28963" class="Symbol">.</a><a id="28964" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="28967" class="Symbol">)</a>
      <a id="28975" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
      <a id="28988" class="Symbol">(λ</a> <a id="28991" href="Cubical.Foundations.HLevels.html#28991" class="Bound">x</a> <a id="28993" class="Symbol">→</a> <a id="28995" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="28999" class="Symbol">)</a>
      <a id="29007" class="Symbol">(</a><a id="29008" href="Cubical.Foundations.HLevels.html#28466" class="Function">isOfHLevelΣ&#39;</a> <a id="29021" class="Symbol">(</a><a id="29022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29026" href="Cubical.Foundations.HLevels.html#28861" class="Bound">n</a><a id="29027" class="Symbol">)</a> <a id="29029" class="Symbol">(</a><a id="29030" href="Cubical.Foundations.HLevels.html#28865" class="Bound">Alvl</a> <a id="29035" href="Cubical.Foundations.HLevels.html#28876" class="Bound">w</a> <a id="29037" href="Cubical.Foundations.HLevels.html#28884" class="Bound">x</a><a id="29038" class="Symbol">)</a> <a id="29040" class="Symbol">(</a><a id="29041" href="Cubical.Foundations.HLevels.html#28870" class="Bound">Blvl</a> <a id="29046" href="Cubical.Foundations.HLevels.html#28880" class="Bound">y</a> <a id="29048" href="Cubical.Foundations.HLevels.html#28888" class="Bound">z</a><a id="29049" class="Symbol">))</a>

<a id="ΣSquareSet"></a><a id="29053" href="Cubical.Foundations.HLevels.html#29053" class="Function">ΣSquareSet</a> <a id="29064" class="Symbol">:</a> <a id="29066" class="Symbol">((</a><a id="29068" href="Cubical.Foundations.HLevels.html#29068" class="Bound">x</a> <a id="29070" class="Symbol">:</a> <a id="29072" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="29073" class="Symbol">)</a> <a id="29075" class="Symbol">→</a> <a id="29077" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29083" class="Symbol">(</a><a id="29084" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29086" href="Cubical.Foundations.HLevels.html#29068" class="Bound">x</a><a id="29087" class="Symbol">))</a> <a id="29090" class="Symbol">→</a> <a id="29092" class="Symbol">{</a><a id="29093" href="Cubical.Foundations.HLevels.html#29093" class="Bound">u</a> <a id="29095" href="Cubical.Foundations.HLevels.html#29095" class="Bound">v</a> <a id="29097" href="Cubical.Foundations.HLevels.html#29097" class="Bound">w</a> <a id="29099" href="Cubical.Foundations.HLevels.html#29099" class="Bound">x</a> <a id="29101" class="Symbol">:</a> <a id="29103" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="29105" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="29107" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="29108" class="Symbol">}</a>
          <a id="29120" class="Symbol">→</a> <a id="29122" class="Symbol">{</a><a id="29123" href="Cubical.Foundations.HLevels.html#29123" class="Bound">p</a> <a id="29125" class="Symbol">:</a> <a id="29127" href="Cubical.Foundations.HLevels.html#29093" class="Bound">u</a> <a id="29129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29131" href="Cubical.Foundations.HLevels.html#29095" class="Bound">v</a><a id="29132" class="Symbol">}</a> <a id="29134" class="Symbol">{</a><a id="29135" href="Cubical.Foundations.HLevels.html#29135" class="Bound">q</a> <a id="29137" class="Symbol">:</a> <a id="29139" href="Cubical.Foundations.HLevels.html#29095" class="Bound">v</a> <a id="29141" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29143" href="Cubical.Foundations.HLevels.html#29097" class="Bound">w</a><a id="29144" class="Symbol">}</a> <a id="29146" class="Symbol">{</a><a id="29147" href="Cubical.Foundations.HLevels.html#29147" class="Bound">r</a> <a id="29149" class="Symbol">:</a> <a id="29151" href="Cubical.Foundations.HLevels.html#29099" class="Bound">x</a> <a id="29153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29155" href="Cubical.Foundations.HLevels.html#29097" class="Bound">w</a><a id="29156" class="Symbol">}</a> <a id="29158" class="Symbol">{</a><a id="29159" href="Cubical.Foundations.HLevels.html#29159" class="Bound">s</a> <a id="29161" class="Symbol">:</a> <a id="29163" href="Cubical.Foundations.HLevels.html#29093" class="Bound">u</a> <a id="29165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29167" href="Cubical.Foundations.HLevels.html#29099" class="Bound">x</a><a id="29168" class="Symbol">}</a>
          <a id="29180" class="Symbol">→</a> <a id="29182" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="29189" class="Symbol">(</a><a id="29190" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29195" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29199" href="Cubical.Foundations.HLevels.html#29123" class="Bound">p</a><a id="29200" class="Symbol">)</a> <a id="29202" class="Symbol">(</a><a id="29203" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29208" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29212" href="Cubical.Foundations.HLevels.html#29147" class="Bound">r</a><a id="29213" class="Symbol">)</a>
                    <a id="29235" class="Symbol">(</a><a id="29236" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29241" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29245" href="Cubical.Foundations.HLevels.html#29159" class="Bound">s</a><a id="29246" class="Symbol">)</a> <a id="29248" class="Symbol">(</a><a id="29249" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29254" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29258" href="Cubical.Foundations.HLevels.html#29135" class="Bound">q</a><a id="29259" class="Symbol">)</a>
          <a id="29271" class="Symbol">→</a> <a id="29273" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="29280" href="Cubical.Foundations.HLevels.html#29123" class="Bound">p</a> <a id="29282" href="Cubical.Foundations.HLevels.html#29147" class="Bound">r</a> <a id="29284" href="Cubical.Foundations.HLevels.html#29159" class="Bound">s</a> <a id="29286" href="Cubical.Foundations.HLevels.html#29135" class="Bound">q</a>
<a id="29288" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29292" class="Symbol">(</a><a id="29293" href="Cubical.Foundations.HLevels.html#29053" class="Function">ΣSquareSet</a> <a id="29304" href="Cubical.Foundations.HLevels.html#29304" class="Bound">pB</a> <a id="29307" href="Cubical.Foundations.HLevels.html#29307" class="Bound">sq</a> <a id="29310" href="Cubical.Foundations.HLevels.html#29310" class="Bound">i</a> <a id="29312" href="Cubical.Foundations.HLevels.html#29312" class="Bound">j</a><a id="29313" class="Symbol">)</a> <a id="29315" class="Symbol">=</a> <a id="29317" href="Cubical.Foundations.HLevels.html#29307" class="Bound">sq</a> <a id="29320" href="Cubical.Foundations.HLevels.html#29310" class="Bound">i</a> <a id="29322" href="Cubical.Foundations.HLevels.html#29312" class="Bound">j</a>
<a id="29324" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29328" class="Symbol">(</a><a id="29329" href="Cubical.Foundations.HLevels.html#29053" class="Function">ΣSquareSet</a> <a id="29340" class="Symbol">{</a><a id="29341" class="Argument">B</a> <a id="29343" class="Symbol">=</a> <a id="29345" href="Cubical.Foundations.HLevels.html#29345" class="Bound">B</a><a id="29346" class="Symbol">}</a> <a id="29348" href="Cubical.Foundations.HLevels.html#29348" class="Bound">pB</a> <a id="29351" class="Symbol">{</a><a id="29352" class="Argument">p</a> <a id="29354" class="Symbol">=</a> <a id="29356" href="Cubical.Foundations.HLevels.html#29356" class="Bound">p</a><a id="29357" class="Symbol">}</a> <a id="29359" class="Symbol">{</a><a id="29360" class="Argument">q</a> <a id="29362" class="Symbol">=</a> <a id="29364" href="Cubical.Foundations.HLevels.html#29364" class="Bound">q</a><a id="29365" class="Symbol">}</a> <a id="29367" class="Symbol">{</a><a id="29368" class="Argument">r</a> <a id="29370" class="Symbol">=</a> <a id="29372" href="Cubical.Foundations.HLevels.html#29372" class="Bound">r</a><a id="29373" class="Symbol">}</a> <a id="29375" class="Symbol">{</a><a id="29376" class="Argument">s</a> <a id="29378" class="Symbol">=</a> <a id="29380" href="Cubical.Foundations.HLevels.html#29380" class="Bound">s</a><a id="29381" class="Symbol">}</a> <a id="29383" href="Cubical.Foundations.HLevels.html#29383" class="Bound">sq</a> <a id="29386" href="Cubical.Foundations.HLevels.html#29386" class="Bound">i</a> <a id="29388" href="Cubical.Foundations.HLevels.html#29388" class="Bound">j</a><a id="29389" class="Symbol">)</a> <a id="29391" class="Symbol">=</a> <a id="29393" href="Cubical.Foundations.HLevels.html#29411" class="Function">lem</a> <a id="29397" href="Cubical.Foundations.HLevels.html#29386" class="Bound">i</a> <a id="29399" href="Cubical.Foundations.HLevels.html#29388" class="Bound">j</a>
  <a id="29403" class="Keyword">where</a>
  <a id="29411" href="Cubical.Foundations.HLevels.html#29411" class="Function">lem</a> <a id="29415" class="Symbol">:</a> <a id="29417" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="29425" class="Symbol">(λ</a> <a id="29428" href="Cubical.Foundations.HLevels.html#29428" class="Bound">i</a> <a id="29430" href="Cubical.Foundations.HLevels.html#29430" class="Bound">j</a> <a id="29432" class="Symbol">→</a> <a id="29434" href="Cubical.Foundations.HLevels.html#29345" class="Bound">B</a> <a id="29436" class="Symbol">(</a><a id="29437" href="Cubical.Foundations.HLevels.html#29383" class="Bound">sq</a> <a id="29440" href="Cubical.Foundations.HLevels.html#29428" class="Bound">i</a> <a id="29442" href="Cubical.Foundations.HLevels.html#29430" class="Bound">j</a><a id="29443" class="Symbol">))</a>
          <a id="29456" class="Symbol">(</a><a id="29457" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29462" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29466" href="Cubical.Foundations.HLevels.html#29356" class="Bound">p</a><a id="29467" class="Symbol">)</a> <a id="29469" class="Symbol">(</a><a id="29470" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29475" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29479" href="Cubical.Foundations.HLevels.html#29372" class="Bound">r</a><a id="29480" class="Symbol">)</a> <a id="29482" class="Symbol">(</a><a id="29483" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29488" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29492" href="Cubical.Foundations.HLevels.html#29380" class="Bound">s</a><a id="29493" class="Symbol">)</a> <a id="29495" class="Symbol">(</a><a id="29496" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29501" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29505" href="Cubical.Foundations.HLevels.html#29364" class="Bound">q</a><a id="29506" class="Symbol">)</a>
  <a id="29510" href="Cubical.Foundations.HLevels.html#29411" class="Function">lem</a> <a id="29514" class="Symbol">=</a> <a id="29516" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="29524" class="Symbol">(</a><a id="29525" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="29542" class="Number">1</a> <a id="29544" class="Symbol">(</a><a id="29545" href="Cubical.Foundations.HLevels.html#29348" class="Bound">pB</a> <a id="29548" class="Symbol">_)</a> <a id="29551" class="Symbol">_</a> <a id="29553" class="Symbol">_</a> <a id="29555" class="Symbol">_</a> <a id="29557" class="Symbol">_)</a>

<a id="29561" class="Keyword">module</a> <a id="29568" href="Cubical.Foundations.HLevels.html#29568" class="Module">_</a> <a id="29570" class="Symbol">(</a><a id="29571" href="Cubical.Foundations.HLevels.html#29571" class="Bound">isSet-A</a> <a id="29579" class="Symbol">:</a> <a id="29581" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29587" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="29588" class="Symbol">)</a> <a id="29590" class="Symbol">(</a><a id="29591" href="Cubical.Foundations.HLevels.html#29591" class="Bound">isSet-A&#39;</a> <a id="29600" class="Symbol">:</a> <a id="29602" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29608" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="29610" class="Symbol">)</a> <a id="29612" class="Keyword">where</a>


  <a id="29622" href="Cubical.Foundations.HLevels.html#29622" class="Function">isSet-SetsIso</a> <a id="29636" class="Symbol">:</a> <a id="29638" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29644" class="Symbol">(</a><a id="29645" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29649" href="Cubical.Foundations.HLevels.html#29587" class="Bound">A</a> <a id="29651" href="Cubical.Foundations.HLevels.html#29608" class="Bound">A&#39;</a><a id="29653" class="Symbol">)</a>
  <a id="29657" href="Cubical.Foundations.HLevels.html#29622" class="Function">isSet-SetsIso</a> <a id="29671" href="Cubical.Foundations.HLevels.html#29671" class="Bound">x</a> <a id="29673" href="Cubical.Foundations.HLevels.html#29673" class="Bound">y</a> <a id="29675" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a> <a id="29678" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a> <a id="29681" class="Symbol">=</a> <a id="29683" href="Cubical.Foundations.HLevels.html#30383" class="Function">h</a>
    <a id="29689" class="Keyword">where</a>

     <a id="29701" class="Keyword">module</a> <a id="29708" href="Cubical.Foundations.HLevels.html#29708" class="Module">X</a> <a id="29710" class="Symbol">=</a> <a id="29712" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="29716" href="Cubical.Foundations.HLevels.html#29671" class="Bound">x</a>
     <a id="29723" class="Keyword">module</a> <a id="29730" href="Cubical.Foundations.HLevels.html#29730" class="Module">Y</a> <a id="29732" class="Symbol">=</a> <a id="29734" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="29738" href="Cubical.Foundations.HLevels.html#29673" class="Bound">y</a>

     <a id="29746" href="Cubical.Foundations.HLevels.html#29746" class="Function">f-p</a> <a id="29750" class="Symbol">:</a> <a id="29752" class="Symbol">∀</a> <a id="29754" href="Cubical.Foundations.HLevels.html#29754" class="Bound">i₁</a> <a id="29757" class="Symbol">→</a> <a id="29759" class="Symbol">(</a><a id="29760" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="29768" class="Symbol">(</a><a id="29769" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a> <a id="29772" href="Cubical.Foundations.HLevels.html#29754" class="Bound">i₁</a><a id="29774" class="Symbol">)</a> <a id="29776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29778" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="29786" class="Symbol">(</a><a id="29787" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a> <a id="29790" href="Cubical.Foundations.HLevels.html#29754" class="Bound">i₁</a><a id="29792" class="Symbol">))</a> <a id="29795" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                  <a id="29815" class="Symbol">(</a><a id="29816" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="29824" class="Symbol">(</a><a id="29825" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a> <a id="29828" href="Cubical.Foundations.HLevels.html#29754" class="Bound">i₁</a><a id="29830" class="Symbol">)</a> <a id="29832" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29834" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="29842" class="Symbol">(</a><a id="29843" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a> <a id="29846" href="Cubical.Foundations.HLevels.html#29754" class="Bound">i₁</a><a id="29848" class="Symbol">))</a>
     <a id="29856" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29860" class="Symbol">(</a><a id="29861" href="Cubical.Foundations.HLevels.html#29746" class="Function">f-p</a> <a id="29865" href="Cubical.Foundations.HLevels.html#29865" class="Bound">i₁</a> <a id="29868" href="Cubical.Foundations.HLevels.html#29868" class="Bound">i</a><a id="29869" class="Symbol">)</a> <a id="29871" href="Cubical.Foundations.HLevels.html#29871" class="Bound">a</a>  <a id="29874" class="Symbol">=</a> <a id="29876" href="Cubical.Foundations.HLevels.html#29591" class="Bound">isSet-A&#39;</a> <a id="29885" class="Symbol">(</a><a id="29886" href="Cubical.Foundations.Isomorphism.html#856" class="Function">X.fun</a> <a id="29892" href="Cubical.Foundations.HLevels.html#29871" class="Bound">a</a> <a id="29894" class="Symbol">)</a> <a id="29896" class="Symbol">(</a><a id="29897" href="Cubical.Foundations.Isomorphism.html#856" class="Function">Y.fun</a> <a id="29903" href="Cubical.Foundations.HLevels.html#29871" class="Bound">a</a> <a id="29905" class="Symbol">)</a> <a id="29907" class="Symbol">(</a><a id="29908" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29913" class="Symbol">_</a> <a id="29915" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a><a id="29917" class="Symbol">)</a> <a id="29919" class="Symbol">(</a><a id="29920" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29925" class="Symbol">_</a> <a id="29927" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a><a id="29929" class="Symbol">)</a> <a id="29931" href="Cubical.Foundations.HLevels.html#29868" class="Bound">i</a> <a id="29933" href="Cubical.Foundations.HLevels.html#29865" class="Bound">i₁</a>
     <a id="29941" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29945" class="Symbol">(</a><a id="29946" href="Cubical.Foundations.HLevels.html#29746" class="Function">f-p</a> <a id="29950" href="Cubical.Foundations.HLevels.html#29950" class="Bound">i₁</a> <a id="29953" href="Cubical.Foundations.HLevels.html#29953" class="Bound">i</a><a id="29954" class="Symbol">)</a> <a id="29956" href="Cubical.Foundations.HLevels.html#29956" class="Bound">a&#39;</a> <a id="29959" class="Symbol">=</a> <a id="29961" href="Cubical.Foundations.HLevels.html#29571" class="Bound">isSet-A</a>  <a id="29970" class="Symbol">(</a><a id="29971" href="Cubical.Foundations.Isomorphism.html#872" class="Function">X.inv</a> <a id="29977" href="Cubical.Foundations.HLevels.html#29956" class="Bound">a&#39;</a><a id="29979" class="Symbol">)</a> <a id="29981" class="Symbol">(</a><a id="29982" href="Cubical.Foundations.Isomorphism.html#872" class="Function">Y.inv</a> <a id="29988" href="Cubical.Foundations.HLevels.html#29956" class="Bound">a&#39;</a><a id="29990" class="Symbol">)</a> <a id="29992" class="Symbol">(</a><a id="29993" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29998" class="Symbol">_</a> <a id="30000" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a><a id="30002" class="Symbol">)</a> <a id="30004" class="Symbol">(</a><a id="30005" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30010" class="Symbol">_</a> <a id="30012" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a><a id="30014" class="Symbol">)</a> <a id="30016" href="Cubical.Foundations.HLevels.html#29953" class="Bound">i</a> <a id="30018" href="Cubical.Foundations.HLevels.html#29950" class="Bound">i₁</a>

     <a id="30027" href="Cubical.Foundations.HLevels.html#30027" class="Function">s-p</a> <a id="30031" class="Symbol">:</a> <a id="30033" class="Symbol">∀</a> <a id="30035" href="Cubical.Foundations.HLevels.html#30035" class="Bound">b</a> <a id="30037" class="Symbol">→</a> <a id="30039" class="Symbol">_</a>
     <a id="30046" href="Cubical.Foundations.HLevels.html#30027" class="Function">s-p</a> <a id="30050" href="Cubical.Foundations.HLevels.html#30050" class="Bound">b</a> <a id="30052" class="Symbol">=</a>
       <a id="30061" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="30075" class="Symbol">(λ</a> <a id="30078" href="Cubical.Foundations.HLevels.html#30078" class="Bound">i</a> <a id="30080" href="Cubical.Foundations.HLevels.html#30080" class="Bound">j</a> <a id="30082" class="Symbol">→</a> <a id="30084" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="30097" class="Symbol">(</a><a id="30098" href="Cubical.Foundations.HLevels.html#29591" class="Bound">isSet-A&#39;</a> <a id="30107" class="Symbol">_</a> <a id="30109" class="Symbol">_))</a>
         <a id="30122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30127" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30132" class="Symbol">(λ</a> <a id="30135" href="Cubical.Foundations.HLevels.html#30135" class="Bound">i₁</a> <a id="30138" class="Symbol">→</a> <a id="30140" class="Symbol">(</a><a id="30141" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="30154" class="Symbol">(</a><a id="30155" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a> <a id="30158" href="Cubical.Foundations.HLevels.html#30135" class="Bound">i₁</a><a id="30160" class="Symbol">)</a> <a id="30162" href="Cubical.Foundations.HLevels.html#30050" class="Bound">b</a><a id="30163" class="Symbol">))</a> <a id="30166" class="Symbol">(λ</a> <a id="30169" href="Cubical.Foundations.HLevels.html#30169" class="Bound">i₁</a> <a id="30172" class="Symbol">→</a> <a id="30174" class="Symbol">(</a><a id="30175" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="30188" class="Symbol">(</a><a id="30189" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a> <a id="30192" href="Cubical.Foundations.HLevels.html#30169" class="Bound">i₁</a><a id="30194" class="Symbol">)</a> <a id="30196" href="Cubical.Foundations.HLevels.html#30050" class="Bound">b</a><a id="30197" class="Symbol">))</a>

     <a id="30206" href="Cubical.Foundations.HLevels.html#30206" class="Function">r-p</a> <a id="30210" class="Symbol">:</a> <a id="30212" class="Symbol">∀</a> <a id="30214" href="Cubical.Foundations.HLevels.html#30214" class="Bound">a</a> <a id="30216" class="Symbol">→</a> <a id="30218" class="Symbol">_</a>
     <a id="30225" href="Cubical.Foundations.HLevels.html#30206" class="Function">r-p</a> <a id="30229" href="Cubical.Foundations.HLevels.html#30229" class="Bound">a</a> <a id="30231" class="Symbol">=</a>
       <a id="30240" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="30254" class="Symbol">(λ</a> <a id="30257" href="Cubical.Foundations.HLevels.html#30257" class="Bound">i</a> <a id="30259" href="Cubical.Foundations.HLevels.html#30259" class="Bound">j</a> <a id="30261" class="Symbol">→</a> <a id="30263" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="30276" class="Symbol">(</a><a id="30277" href="Cubical.Foundations.HLevels.html#29571" class="Bound">isSet-A</a> <a id="30285" class="Symbol">_</a> <a id="30287" class="Symbol">_))</a>
         <a id="30300" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30305" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30310" class="Symbol">(λ</a> <a id="30313" href="Cubical.Foundations.HLevels.html#30313" class="Bound">i₁</a> <a id="30316" class="Symbol">→</a> <a id="30318" class="Symbol">(</a><a id="30319" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="30331" class="Symbol">(</a><a id="30332" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a> <a id="30335" href="Cubical.Foundations.HLevels.html#30313" class="Bound">i₁</a><a id="30337" class="Symbol">)</a> <a id="30339" href="Cubical.Foundations.HLevels.html#30229" class="Bound">a</a><a id="30340" class="Symbol">))</a> <a id="30343" class="Symbol">(λ</a> <a id="30346" href="Cubical.Foundations.HLevels.html#30346" class="Bound">i₁</a> <a id="30349" class="Symbol">→</a> <a id="30351" class="Symbol">(</a><a id="30352" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="30364" class="Symbol">(</a><a id="30365" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a> <a id="30368" href="Cubical.Foundations.HLevels.html#30346" class="Bound">i₁</a><a id="30370" class="Symbol">)</a> <a id="30372" href="Cubical.Foundations.HLevels.html#30229" class="Bound">a</a><a id="30373" class="Symbol">))</a>


     <a id="30383" href="Cubical.Foundations.HLevels.html#30383" class="Function">h</a> <a id="30385" class="Symbol">:</a> <a id="30387" href="Cubical.Foundations.HLevels.html#29675" class="Bound">p₀</a> <a id="30390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30392" href="Cubical.Foundations.HLevels.html#29678" class="Bound">p₁</a>
     <a id="30400" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30408" class="Symbol">(</a><a id="30409" href="Cubical.Foundations.HLevels.html#30383" class="Function">h</a> <a id="30411" href="Cubical.Foundations.HLevels.html#30411" class="Bound">i</a> <a id="30413" href="Cubical.Foundations.HLevels.html#30413" class="Bound">i₁</a><a id="30415" class="Symbol">)</a> <a id="30417" class="Symbol">=</a> <a id="30419" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="30423" class="Symbol">(</a><a id="30424" href="Cubical.Foundations.HLevels.html#29746" class="Function">f-p</a> <a id="30428" href="Cubical.Foundations.HLevels.html#30413" class="Bound">i₁</a> <a id="30431" href="Cubical.Foundations.HLevels.html#30411" class="Bound">i</a><a id="30432" class="Symbol">)</a>
     <a id="30439" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30447" class="Symbol">(</a><a id="30448" href="Cubical.Foundations.HLevels.html#30383" class="Function">h</a> <a id="30450" href="Cubical.Foundations.HLevels.html#30450" class="Bound">i</a> <a id="30452" href="Cubical.Foundations.HLevels.html#30452" class="Bound">i₁</a><a id="30454" class="Symbol">)</a> <a id="30456" class="Symbol">=</a> <a id="30458" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="30462" class="Symbol">(</a><a id="30463" href="Cubical.Foundations.HLevels.html#29746" class="Function">f-p</a> <a id="30467" href="Cubical.Foundations.HLevels.html#30452" class="Bound">i₁</a> <a id="30470" href="Cubical.Foundations.HLevels.html#30450" class="Bound">i</a><a id="30471" class="Symbol">)</a>
     <a id="30478" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="30491" class="Symbol">(</a><a id="30492" href="Cubical.Foundations.HLevels.html#30383" class="Function">h</a> <a id="30494" href="Cubical.Foundations.HLevels.html#30494" class="Bound">i</a> <a id="30496" href="Cubical.Foundations.HLevels.html#30496" class="Bound">i₁</a><a id="30498" class="Symbol">)</a> <a id="30500" href="Cubical.Foundations.HLevels.html#30500" class="Bound">b</a> <a id="30502" class="Symbol">=</a> <a id="30504" href="Cubical.Foundations.HLevels.html#30027" class="Function">s-p</a> <a id="30508" href="Cubical.Foundations.HLevels.html#30500" class="Bound">b</a> <a id="30510" href="Cubical.Foundations.HLevels.html#30496" class="Bound">i₁</a> <a id="30513" href="Cubical.Foundations.HLevels.html#30494" class="Bound">i</a>
     <a id="30520" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a>  <a id="30533" class="Symbol">(</a><a id="30534" href="Cubical.Foundations.HLevels.html#30383" class="Function">h</a> <a id="30536" href="Cubical.Foundations.HLevels.html#30536" class="Bound">i</a> <a id="30538" href="Cubical.Foundations.HLevels.html#30538" class="Bound">i₁</a><a id="30540" class="Symbol">)</a> <a id="30542" href="Cubical.Foundations.HLevels.html#30542" class="Bound">a</a> <a id="30544" class="Symbol">=</a> <a id="30546" href="Cubical.Foundations.HLevels.html#30206" class="Function">r-p</a> <a id="30550" href="Cubical.Foundations.HLevels.html#30542" class="Bound">a</a> <a id="30552" href="Cubical.Foundations.HLevels.html#30538" class="Bound">i₁</a> <a id="30555" href="Cubical.Foundations.HLevels.html#30536" class="Bound">i</a>


  <a id="30561" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="30574" class="Symbol">:</a> <a id="30576" class="Symbol">∀</a> <a id="30578" class="Symbol">{</a><a id="30579" href="Cubical.Foundations.HLevels.html#30579" class="Bound">a</a> <a id="30581" href="Cubical.Foundations.HLevels.html#30581" class="Bound">b</a> <a id="30583" class="Symbol">:</a> <a id="30585" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="30589" href="Cubical.Foundations.HLevels.html#29587" class="Bound">A</a> <a id="30591" href="Cubical.Foundations.HLevels.html#29608" class="Bound">A&#39;</a><a id="30593" class="Symbol">}</a>
            <a id="30607" class="Symbol">→</a> <a id="30609" class="Symbol">(∀</a> <a id="30612" href="Cubical.Foundations.HLevels.html#30612" class="Bound">x</a> <a id="30614" class="Symbol">→</a> <a id="30616" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30624" href="Cubical.Foundations.HLevels.html#30579" class="Bound">a</a> <a id="30626" href="Cubical.Foundations.HLevels.html#30612" class="Bound">x</a> <a id="30628" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30630" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30638" href="Cubical.Foundations.HLevels.html#30581" class="Bound">b</a> <a id="30640" href="Cubical.Foundations.HLevels.html#30612" class="Bound">x</a><a id="30641" class="Symbol">)</a>
            <a id="30655" class="Symbol">→</a> <a id="30657" class="Symbol">(∀</a> <a id="30660" href="Cubical.Foundations.HLevels.html#30660" class="Bound">x</a> <a id="30662" class="Symbol">→</a> <a id="30664" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30672" href="Cubical.Foundations.HLevels.html#30579" class="Bound">a</a> <a id="30674" href="Cubical.Foundations.HLevels.html#30660" class="Bound">x</a> <a id="30676" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30678" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30686" href="Cubical.Foundations.HLevels.html#30581" class="Bound">b</a> <a id="30688" href="Cubical.Foundations.HLevels.html#30660" class="Bound">x</a><a id="30689" class="Symbol">)</a>
            <a id="30703" class="Symbol">→</a> <a id="30705" href="Cubical.Foundations.HLevels.html#30579" class="Bound">a</a> <a id="30707" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30709" href="Cubical.Foundations.HLevels.html#30581" class="Bound">b</a>
  <a id="30713" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30721" class="Symbol">(</a><a id="30722" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="30735" class="Symbol">{</a><a id="30736" href="Cubical.Foundations.HLevels.html#30736" class="Bound">a</a><a id="30737" class="Symbol">}</a> <a id="30739" class="Symbol">{</a><a id="30740" href="Cubical.Foundations.HLevels.html#30740" class="Bound">b</a><a id="30741" class="Symbol">}</a> <a id="30743" href="Cubical.Foundations.HLevels.html#30743" class="Bound">fun≡</a> <a id="30748" href="Cubical.Foundations.HLevels.html#30748" class="Bound">inv≡</a> <a id="30753" href="Cubical.Foundations.HLevels.html#30753" class="Bound">i</a><a id="30754" class="Symbol">)</a> <a id="30756" href="Cubical.Foundations.HLevels.html#30756" class="Bound">x</a> <a id="30758" class="Symbol">=</a> <a id="30760" href="Cubical.Foundations.HLevels.html#30743" class="Bound">fun≡</a> <a id="30765" href="Cubical.Foundations.HLevels.html#30756" class="Bound">x</a> <a id="30767" href="Cubical.Foundations.HLevels.html#30753" class="Bound">i</a>
  <a id="30771" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30779" class="Symbol">(</a><a id="30780" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="30793" class="Symbol">{</a><a id="30794" href="Cubical.Foundations.HLevels.html#30794" class="Bound">a</a><a id="30795" class="Symbol">}</a> <a id="30797" class="Symbol">{</a><a id="30798" href="Cubical.Foundations.HLevels.html#30798" class="Bound">b</a><a id="30799" class="Symbol">}</a> <a id="30801" href="Cubical.Foundations.HLevels.html#30801" class="Bound">fun≡</a> <a id="30806" href="Cubical.Foundations.HLevels.html#30806" class="Bound">inv≡</a> <a id="30811" href="Cubical.Foundations.HLevels.html#30811" class="Bound">i</a><a id="30812" class="Symbol">)</a> <a id="30814" href="Cubical.Foundations.HLevels.html#30814" class="Bound">x</a> <a id="30816" class="Symbol">=</a> <a id="30818" href="Cubical.Foundations.HLevels.html#30806" class="Bound">inv≡</a> <a id="30823" href="Cubical.Foundations.HLevels.html#30814" class="Bound">x</a> <a id="30825" href="Cubical.Foundations.HLevels.html#30811" class="Bound">i</a>
  <a id="30829" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="30842" class="Symbol">(</a><a id="30843" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="30856" class="Symbol">{</a><a id="30857" href="Cubical.Foundations.HLevels.html#30857" class="Bound">a</a><a id="30858" class="Symbol">}</a> <a id="30860" class="Symbol">{</a><a id="30861" href="Cubical.Foundations.HLevels.html#30861" class="Bound">b</a><a id="30862" class="Symbol">}</a> <a id="30864" href="Cubical.Foundations.HLevels.html#30864" class="Bound">fun≡</a> <a id="30869" href="Cubical.Foundations.HLevels.html#30869" class="Bound">inv≡</a> <a id="30874" href="Cubical.Foundations.HLevels.html#30874" class="Bound">i</a><a id="30875" class="Symbol">)</a> <a id="30877" href="Cubical.Foundations.HLevels.html#30877" class="Bound">b₁</a> <a id="30880" class="Symbol">=</a>
     <a id="30887" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="30901" class="Symbol">(λ</a> <a id="30904" href="Cubical.Foundations.HLevels.html#30904" class="Bound">_</a> <a id="30906" href="Cubical.Foundations.HLevels.html#30906" class="Bound">_</a> <a id="30908" class="Symbol">→</a> <a id="30910" href="Cubical.Foundations.HLevels.html#29591" class="Bound">isSet-A&#39;</a><a id="30918" class="Symbol">)</a>
       <a id="30927" class="Symbol">(</a><a id="30928" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="30941" href="Cubical.Foundations.HLevels.html#30857" class="Bound">a</a> <a id="30943" href="Cubical.Foundations.HLevels.html#30877" class="Bound">b₁</a><a id="30945" class="Symbol">)</a>
       <a id="30954" class="Symbol">(</a><a id="30955" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="30968" href="Cubical.Foundations.HLevels.html#30861" class="Bound">b</a> <a id="30970" href="Cubical.Foundations.HLevels.html#30877" class="Bound">b₁</a><a id="30972" class="Symbol">)</a>
       <a id="30981" class="Symbol">(λ</a> <a id="30984" href="Cubical.Foundations.HLevels.html#30984" class="Bound">i</a> <a id="30986" class="Symbol">→</a> <a id="30988" href="Cubical.Foundations.HLevels.html#30864" class="Bound">fun≡</a> <a id="30993" class="Symbol">(</a><a id="30994" href="Cubical.Foundations.HLevels.html#30869" class="Bound">inv≡</a> <a id="30999" href="Cubical.Foundations.HLevels.html#30877" class="Bound">b₁</a> <a id="31002" href="Cubical.Foundations.HLevels.html#30984" class="Bound">i</a><a id="31003" class="Symbol">)</a> <a id="31005" href="Cubical.Foundations.HLevels.html#30984" class="Bound">i</a><a id="31006" class="Symbol">)</a>
       <a id="31015" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31020" href="Cubical.Foundations.HLevels.html#30874" class="Bound">i</a>
  <a id="31024" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="31036" class="Symbol">(</a><a id="31037" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="31050" class="Symbol">{</a><a id="31051" href="Cubical.Foundations.HLevels.html#31051" class="Bound">a</a><a id="31052" class="Symbol">}</a> <a id="31054" class="Symbol">{</a><a id="31055" href="Cubical.Foundations.HLevels.html#31055" class="Bound">b</a><a id="31056" class="Symbol">}</a> <a id="31058" href="Cubical.Foundations.HLevels.html#31058" class="Bound">fun≡</a> <a id="31063" href="Cubical.Foundations.HLevels.html#31063" class="Bound">inv≡</a> <a id="31068" href="Cubical.Foundations.HLevels.html#31068" class="Bound">i</a><a id="31069" class="Symbol">)</a> <a id="31071" href="Cubical.Foundations.HLevels.html#31071" class="Bound">a₁</a> <a id="31074" class="Symbol">=</a>
     <a id="31081" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="31095" class="Symbol">(λ</a> <a id="31098" href="Cubical.Foundations.HLevels.html#31098" class="Bound">_</a> <a id="31100" href="Cubical.Foundations.HLevels.html#31100" class="Bound">_</a> <a id="31102" class="Symbol">→</a> <a id="31104" href="Cubical.Foundations.HLevels.html#29571" class="Bound">isSet-A</a><a id="31111" class="Symbol">)</a>
       <a id="31120" class="Symbol">(</a><a id="31121" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="31133" href="Cubical.Foundations.HLevels.html#31051" class="Bound">a</a> <a id="31135" href="Cubical.Foundations.HLevels.html#31071" class="Bound">a₁</a><a id="31137" class="Symbol">)</a>
       <a id="31146" class="Symbol">(</a><a id="31147" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="31159" href="Cubical.Foundations.HLevels.html#31055" class="Bound">b</a> <a id="31161" href="Cubical.Foundations.HLevels.html#31071" class="Bound">a₁</a><a id="31163" class="Symbol">)</a>
       <a id="31172" class="Symbol">(λ</a> <a id="31175" href="Cubical.Foundations.HLevels.html#31175" class="Bound">i</a> <a id="31177" class="Symbol">→</a> <a id="31179" href="Cubical.Foundations.HLevels.html#31063" class="Bound">inv≡</a> <a id="31184" class="Symbol">(</a><a id="31185" href="Cubical.Foundations.HLevels.html#31058" class="Bound">fun≡</a> <a id="31190" href="Cubical.Foundations.HLevels.html#31071" class="Bound">a₁</a> <a id="31193" href="Cubical.Foundations.HLevels.html#31175" class="Bound">i</a><a id="31194" class="Symbol">)</a> <a id="31196" href="Cubical.Foundations.HLevels.html#31175" class="Bound">i</a> <a id="31198" class="Symbol">)</a>
       <a id="31207" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31212" href="Cubical.Foundations.HLevels.html#31068" class="Bound">i</a>

  <a id="31217" href="Cubical.Foundations.HLevels.html#31217" class="Function">SetsIso≡</a> <a id="31226" class="Symbol">:</a> <a id="31228" class="Symbol">∀</a> <a id="31230" class="Symbol">{</a><a id="31231" href="Cubical.Foundations.HLevels.html#31231" class="Bound">a</a> <a id="31233" href="Cubical.Foundations.HLevels.html#31233" class="Bound">b</a> <a id="31235" class="Symbol">:</a> <a id="31237" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31241" href="Cubical.Foundations.HLevels.html#29587" class="Bound">A</a> <a id="31243" href="Cubical.Foundations.HLevels.html#29608" class="Bound">A&#39;</a><a id="31245" class="Symbol">}</a>
            <a id="31259" class="Symbol">→</a> <a id="31261" class="Symbol">(</a><a id="31262" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31270" href="Cubical.Foundations.HLevels.html#31231" class="Bound">a</a> <a id="31272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31274" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31282" href="Cubical.Foundations.HLevels.html#31233" class="Bound">b</a><a id="31283" class="Symbol">)</a>
            <a id="31297" class="Symbol">→</a> <a id="31299" class="Symbol">(</a><a id="31300" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31308" href="Cubical.Foundations.HLevels.html#31231" class="Bound">a</a> <a id="31310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31312" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31320" href="Cubical.Foundations.HLevels.html#31233" class="Bound">b</a><a id="31321" class="Symbol">)</a>
            <a id="31335" class="Symbol">→</a> <a id="31337" href="Cubical.Foundations.HLevels.html#31231" class="Bound">a</a> <a id="31339" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31341" href="Cubical.Foundations.HLevels.html#31233" class="Bound">b</a>
  <a id="31345" href="Cubical.Foundations.HLevels.html#31217" class="Function">SetsIso≡</a> <a id="31354" href="Cubical.Foundations.HLevels.html#31354" class="Bound">p</a> <a id="31356" href="Cubical.Foundations.HLevels.html#31356" class="Bound">q</a> <a id="31358" class="Symbol">=</a>
    <a id="31364" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="31377" class="Symbol">(</a><a id="31378" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="31386" href="Cubical.Foundations.HLevels.html#31354" class="Bound">p</a><a id="31387" class="Symbol">)</a> <a id="31389" class="Symbol">(</a><a id="31390" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="31398" href="Cubical.Foundations.HLevels.html#31356" class="Bound">q</a><a id="31399" class="Symbol">)</a>

  <a id="31404" href="Cubical.Foundations.HLevels.html#31404" class="Function">isSet→Iso-Iso-≃</a> <a id="31420" class="Symbol">:</a> <a id="31422" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31426" class="Symbol">(</a><a id="31427" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31431" href="Cubical.Foundations.HLevels.html#29587" class="Bound">A</a> <a id="31433" href="Cubical.Foundations.HLevels.html#29608" class="Bound">A&#39;</a><a id="31435" class="Symbol">)</a> <a id="31437" class="Symbol">(</a><a id="31438" href="Cubical.Foundations.HLevels.html#29587" class="Bound">A</a> <a id="31440" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="31442" href="Cubical.Foundations.HLevels.html#29608" class="Bound">A&#39;</a><a id="31444" class="Symbol">)</a>
  <a id="31448" href="Cubical.Foundations.HLevels.html#31404" class="Function">isSet→Iso-Iso-≃</a> <a id="31464" class="Symbol">=</a> <a id="31466" href="Cubical.Foundations.HLevels.html#31501" class="Function">ww</a>
    <a id="31473" class="Keyword">where</a>
      <a id="31485" class="Keyword">open</a> <a id="31490" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

      <a id="31501" href="Cubical.Foundations.HLevels.html#31501" class="Function">ww</a> <a id="31504" class="Symbol">:</a> <a id="31506" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31510" class="Symbol">_</a> <a id="31512" class="Symbol">_</a>
      <a id="31520" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="31524" href="Cubical.Foundations.HLevels.html#31501" class="Function">ww</a> <a id="31527" class="Symbol">=</a> <a id="31529" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a>
      <a id="31546" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="31550" href="Cubical.Foundations.HLevels.html#31501" class="Function">ww</a> <a id="31553" class="Symbol">=</a> <a id="31555" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a>
      <a id="31572" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="31581" href="Cubical.Foundations.HLevels.html#31501" class="Function">ww</a> <a id="31584" href="Cubical.Foundations.HLevels.html#31584" class="Bound">b</a> <a id="31586" class="Symbol">=</a> <a id="31588" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="31596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="31607" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="31615" href="Cubical.Foundations.HLevels.html#31501" class="Function">ww</a> <a id="31618" href="Cubical.Foundations.HLevels.html#31618" class="Bound">a</a> <a id="31620" class="Symbol">=</a> <a id="31622" href="Cubical.Foundations.HLevels.html#31217" class="Function">SetsIso≡</a> <a id="31631" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31636" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


  <a id="31645" href="Cubical.Foundations.HLevels.html#31645" class="Function">isSet→isEquiv-isoToPath</a> <a id="31669" class="Symbol">:</a> <a id="31671" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="31679" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a>
  <a id="31692" href="Cubical.Foundations.HLevels.html#31645" class="Function">isSet→isEquiv-isoToPath</a> <a id="31716" class="Symbol">=</a> <a id="31718" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="31731" href="Cubical.Foundations.HLevels.html#31404" class="Function">isSet→Iso-Iso-≃</a>



<a id="isSet→Iso-Iso-≡"></a><a id="31750" href="Cubical.Foundations.HLevels.html#31750" class="Function">isSet→Iso-Iso-≡</a> <a id="31766" class="Symbol">:</a> <a id="31768" class="Symbol">(</a><a id="31769" href="Cubical.Foundations.HLevels.html#31769" class="Bound">isSet-A</a> <a id="31777" class="Symbol">:</a> <a id="31779" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="31785" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="31786" class="Symbol">)</a> <a id="31788" class="Symbol">→</a> <a id="31790" class="Symbol">(</a><a id="31791" href="Cubical.Foundations.HLevels.html#31791" class="Bound">isSet-A&#39;</a> <a id="31800" class="Symbol">:</a> <a id="31802" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="31808" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="31810" class="Symbol">)</a> <a id="31812" class="Symbol">→</a>  <a id="31815" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31819" class="Symbol">(</a><a id="31820" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31824" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="31826" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="31828" class="Symbol">)</a> <a id="31830" class="Symbol">(</a><a id="31831" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="31833" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31835" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="31837" class="Symbol">)</a>
<a id="31839" href="Cubical.Foundations.HLevels.html#31750" class="Function">isSet→Iso-Iso-≡</a> <a id="31855" href="Cubical.Foundations.HLevels.html#31855" class="Bound">isSet-A</a> <a id="31863" href="Cubical.Foundations.HLevels.html#31863" class="Bound">isSet-A&#39;</a> <a id="31872" class="Symbol">=</a> <a id="31874" href="Cubical.Foundations.HLevels.html#31903" class="Function">ww</a>
  <a id="31879" class="Keyword">where</a>
    <a id="31889" class="Keyword">open</a> <a id="31894" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

    <a id="31903" href="Cubical.Foundations.HLevels.html#31903" class="Function">ww</a> <a id="31906" class="Symbol">:</a> <a id="31908" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31912" class="Symbol">_</a> <a id="31914" class="Symbol">_</a>
    <a id="31920" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="31924" href="Cubical.Foundations.HLevels.html#31903" class="Function">ww</a> <a id="31927" class="Symbol">=</a> <a id="31929" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a>
    <a id="31943" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="31947" href="Cubical.Foundations.HLevels.html#31903" class="Function">ww</a> <a id="31950" class="Symbol">=</a> <a id="31952" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a>
    <a id="31966" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="31975" href="Cubical.Foundations.HLevels.html#31903" class="Function">ww</a> <a id="31978" href="Cubical.Foundations.HLevels.html#31978" class="Bound">b</a> <a id="31980" class="Symbol">=</a> <a id="31982" href="Cubical.Foundations.Transport.html#4631" class="Function">isInjectiveTransport</a> <a id="32003" class="Symbol">(</a><a id="32004" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="32011" class="Symbol">λ</a> <a id="32013" href="Cubical.Foundations.HLevels.html#32013" class="Bound">_</a> <a id="32015" class="Symbol">→</a> <a id="32017" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="32031" class="Symbol">_)</a>
    <a id="32038" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="32046" href="Cubical.Foundations.HLevels.html#31903" class="Function">ww</a> <a id="32049" href="Cubical.Foundations.HLevels.html#32049" class="Bound">a</a> <a id="32051" class="Symbol">=</a> <a id="32053" href="Cubical.Foundations.HLevels.html#30561" class="Function">SetsIso≡-ext</a> <a id="32066" href="Cubical.Foundations.HLevels.html#31855" class="Bound">isSet-A</a> <a id="32074" href="Cubical.Foundations.HLevels.html#31863" class="Bound">isSet-A&#39;</a> <a id="32083" class="Symbol">(λ</a> <a id="32086" href="Cubical.Foundations.HLevels.html#32086" class="Bound">_</a> <a id="32088" class="Symbol">→</a> <a id="32090" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="32104" class="Symbol">(</a><a id="32105" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="32109" href="Cubical.Foundations.HLevels.html#32049" class="Bound">a</a> <a id="32111" class="Symbol">_))</a> <a id="32115" class="Symbol">λ</a> <a id="32117" href="Cubical.Foundations.HLevels.html#32117" class="Bound">_</a> <a id="32119" class="Symbol">→</a> <a id="32121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="32126" class="Symbol">(</a><a id="32127" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="32131" href="Cubical.Foundations.HLevels.html#32049" class="Bound">a</a><a id="32132" class="Symbol">)</a> <a id="32134" class="Symbol">(</a><a id="32135" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="32149" class="Symbol">_)</a>

<a id="hSet-Iso-Iso-≡"></a><a id="32153" href="Cubical.Foundations.HLevels.html#32153" class="Function">hSet-Iso-Iso-≡</a> <a id="32168" class="Symbol">:</a> <a id="32170" class="Symbol">(</a><a id="32171" href="Cubical.Foundations.HLevels.html#32171" class="Bound">A</a> <a id="32173" class="Symbol">:</a> <a id="32175" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="32180" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="32181" class="Symbol">)</a> <a id="32183" class="Symbol">→</a> <a id="32185" class="Symbol">(</a><a id="32186" href="Cubical.Foundations.HLevels.html#32186" class="Bound">A&#39;</a> <a id="32189" class="Symbol">:</a> <a id="32191" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="32196" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="32197" class="Symbol">)</a> <a id="32199" class="Symbol">→</a> <a id="32201" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32205" class="Symbol">(</a><a id="32206" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32210" class="Symbol">(</a><a id="32211" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="32215" href="Cubical.Foundations.HLevels.html#32171" class="Bound">A</a><a id="32216" class="Symbol">)</a> <a id="32218" class="Symbol">(</a><a id="32219" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="32223" href="Cubical.Foundations.HLevels.html#32186" class="Bound">A&#39;</a><a id="32225" class="Symbol">))</a> <a id="32228" class="Symbol">(</a><a id="32229" href="Cubical.Foundations.HLevels.html#32171" class="Bound">A</a> <a id="32231" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="32233" href="Cubical.Foundations.HLevels.html#32186" class="Bound">A&#39;</a><a id="32235" class="Symbol">)</a>
<a id="32237" href="Cubical.Foundations.HLevels.html#32153" class="Function">hSet-Iso-Iso-≡</a> <a id="32252" href="Cubical.Foundations.HLevels.html#32252" class="Bound">A</a> <a id="32254" href="Cubical.Foundations.HLevels.html#32254" class="Bound">A&#39;</a> <a id="32257" class="Symbol">=</a> <a id="32259" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="32267" class="Symbol">(</a><a id="32268" href="Cubical.Foundations.HLevels.html#31750" class="Function">isSet→Iso-Iso-≡</a> <a id="32284" class="Symbol">(</a><a id="32285" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="32289" href="Cubical.Foundations.HLevels.html#32252" class="Bound">A</a><a id="32290" class="Symbol">)</a> <a id="32292" class="Symbol">(</a><a id="32293" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="32297" href="Cubical.Foundations.HLevels.html#32254" class="Bound">A&#39;</a><a id="32299" class="Symbol">))</a> <a id="32302" class="Symbol">(</a><a id="32303" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="32314" class="Symbol">(_</a> <a id="32317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="32319" href="Cubical.Foundations.HLevels.html#12700" class="Function">isEquiv-Σ≡Prop</a> <a id="32334" class="Symbol">λ</a> <a id="32336" href="Cubical.Foundations.HLevels.html#32336" class="Bound">_</a> <a id="32338" class="Symbol">→</a> <a id="32340" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a><a id="32351" class="Symbol">))</a>

<a id="32355" class="Keyword">module</a> <a id="32362" href="Cubical.Foundations.HLevels.html#32362" class="Module">_</a> <a id="32364" class="Symbol">(</a><a id="32365" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32367" class="Symbol">:</a> <a id="32369" class="Symbol">(</a><a id="32370" href="Cubical.Foundations.HLevels.html#32370" class="Bound">i</a> <a id="32372" href="Cubical.Foundations.HLevels.html#32372" class="Bound">j</a> <a id="32374" href="Cubical.Foundations.HLevels.html#32374" class="Bound">k</a> <a id="32376" class="Symbol">:</a> <a id="32378" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="32379" class="Symbol">)</a> <a id="32381" class="Symbol">→</a> <a id="32383" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="32388" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="32389" class="Symbol">)</a>
  <a id="32393" class="Symbol">{</a><a id="32394" href="Cubical.Foundations.HLevels.html#32394" class="Bound">c₀₀₀</a> <a id="32399" class="Symbol">:</a> <a id="32401" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32403" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32406" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32409" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32411" class="Symbol">}</a> <a id="32413" class="Symbol">{</a><a id="32414" href="Cubical.Foundations.HLevels.html#32414" class="Bound">c₀₀₁</a> <a id="32419" class="Symbol">:</a> <a id="32421" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32423" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32426" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32429" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32431" class="Symbol">}</a> <a id="32433" class="Symbol">{</a><a id="32434" href="Cubical.Foundations.HLevels.html#32434" class="Bound">c₀₁₀</a> <a id="32439" class="Symbol">:</a> <a id="32441" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32443" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32446" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32449" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32451" class="Symbol">}</a> <a id="32453" class="Symbol">{</a><a id="32454" href="Cubical.Foundations.HLevels.html#32454" class="Bound">c₀₁₁</a> <a id="32459" class="Symbol">:</a> <a id="32461" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32463" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32466" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32469" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32471" class="Symbol">}</a>
  <a id="32475" class="Symbol">{</a><a id="32476" href="Cubical.Foundations.HLevels.html#32476" class="Bound">c₁₀₀</a> <a id="32481" class="Symbol">:</a> <a id="32483" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32485" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32488" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32491" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32493" class="Symbol">}</a> <a id="32495" class="Symbol">{</a><a id="32496" href="Cubical.Foundations.HLevels.html#32496" class="Bound">c₁₀₁</a> <a id="32501" class="Symbol">:</a> <a id="32503" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32505" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32508" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32511" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32513" class="Symbol">}</a> <a id="32515" class="Symbol">{</a><a id="32516" href="Cubical.Foundations.HLevels.html#32516" class="Bound">c₁₁₀</a> <a id="32521" class="Symbol">:</a> <a id="32523" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32525" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32528" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32531" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32533" class="Symbol">}</a> <a id="32535" class="Symbol">{</a><a id="32536" href="Cubical.Foundations.HLevels.html#32536" class="Bound">c₁₁₁</a> <a id="32541" class="Symbol">:</a> <a id="32543" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32545" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32548" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32551" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32553" class="Symbol">}</a>
  <a id="32557" class="Symbol">{</a><a id="32558" href="Cubical.Foundations.HLevels.html#32558" class="Bound">c₀₀₋</a> <a id="32563" class="Symbol">:</a> <a id="32565" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32571" class="Symbol">(λ</a> <a id="32574" href="Cubical.Foundations.HLevels.html#32574" class="Bound">k</a> <a id="32576" class="Symbol">→</a> <a id="32578" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32580" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32583" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32586" href="Cubical.Foundations.HLevels.html#32574" class="Bound">k</a><a id="32587" class="Symbol">)</a> <a id="32589" href="Cubical.Foundations.HLevels.html#32394" class="Bound">c₀₀₀</a> <a id="32594" href="Cubical.Foundations.HLevels.html#32414" class="Bound">c₀₀₁</a><a id="32598" class="Symbol">}</a> <a id="32600" class="Symbol">{</a><a id="32601" href="Cubical.Foundations.HLevels.html#32601" class="Bound">c₀₁₋</a> <a id="32606" class="Symbol">:</a> <a id="32608" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32614" class="Symbol">(λ</a> <a id="32617" href="Cubical.Foundations.HLevels.html#32617" class="Bound">k</a> <a id="32619" class="Symbol">→</a> <a id="32621" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32623" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32626" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32629" href="Cubical.Foundations.HLevels.html#32617" class="Bound">k</a><a id="32630" class="Symbol">)</a> <a id="32632" href="Cubical.Foundations.HLevels.html#32434" class="Bound">c₀₁₀</a> <a id="32637" href="Cubical.Foundations.HLevels.html#32454" class="Bound">c₀₁₁</a><a id="32641" class="Symbol">}</a>
  <a id="32645" class="Symbol">{</a><a id="32646" href="Cubical.Foundations.HLevels.html#32646" class="Bound">c₀₋₀</a> <a id="32651" class="Symbol">:</a> <a id="32653" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32659" class="Symbol">(λ</a> <a id="32662" href="Cubical.Foundations.HLevels.html#32662" class="Bound">i</a> <a id="32664" class="Symbol">→</a> <a id="32666" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32668" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32671" href="Cubical.Foundations.HLevels.html#32662" class="Bound">i</a> <a id="32673" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32675" class="Symbol">)</a> <a id="32677" href="Cubical.Foundations.HLevels.html#32394" class="Bound">c₀₀₀</a> <a id="32682" href="Cubical.Foundations.HLevels.html#32434" class="Bound">c₀₁₀</a><a id="32686" class="Symbol">}</a> <a id="32688" class="Symbol">{</a><a id="32689" href="Cubical.Foundations.HLevels.html#32689" class="Bound">c₀₋₁</a> <a id="32694" class="Symbol">:</a> <a id="32696" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32702" class="Symbol">(λ</a> <a id="32705" href="Cubical.Foundations.HLevels.html#32705" class="Bound">i</a> <a id="32707" class="Symbol">→</a> <a id="32709" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32711" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32714" href="Cubical.Foundations.HLevels.html#32705" class="Bound">i</a> <a id="32716" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32718" class="Symbol">)</a> <a id="32720" href="Cubical.Foundations.HLevels.html#32414" class="Bound">c₀₀₁</a> <a id="32725" href="Cubical.Foundations.HLevels.html#32454" class="Bound">c₀₁₁</a><a id="32729" class="Symbol">}</a>
  <a id="32733" class="Symbol">{</a><a id="32734" href="Cubical.Foundations.HLevels.html#32734" class="Bound">c₁₀₋</a> <a id="32739" class="Symbol">:</a> <a id="32741" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32747" class="Symbol">(λ</a> <a id="32750" href="Cubical.Foundations.HLevels.html#32750" class="Bound">k</a> <a id="32752" class="Symbol">→</a> <a id="32754" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32756" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32759" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32762" href="Cubical.Foundations.HLevels.html#32750" class="Bound">k</a><a id="32763" class="Symbol">)</a> <a id="32765" href="Cubical.Foundations.HLevels.html#32476" class="Bound">c₁₀₀</a> <a id="32770" href="Cubical.Foundations.HLevels.html#32496" class="Bound">c₁₀₁</a><a id="32774" class="Symbol">}</a> <a id="32776" class="Symbol">{</a><a id="32777" href="Cubical.Foundations.HLevels.html#32777" class="Bound">c₁₁₋</a> <a id="32782" class="Symbol">:</a> <a id="32784" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32790" class="Symbol">(λ</a> <a id="32793" href="Cubical.Foundations.HLevels.html#32793" class="Bound">k</a> <a id="32795" class="Symbol">→</a> <a id="32797" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32799" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32802" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32805" href="Cubical.Foundations.HLevels.html#32793" class="Bound">k</a><a id="32806" class="Symbol">)</a> <a id="32808" href="Cubical.Foundations.HLevels.html#32516" class="Bound">c₁₁₀</a> <a id="32813" href="Cubical.Foundations.HLevels.html#32536" class="Bound">c₁₁₁</a><a id="32817" class="Symbol">}</a>
  <a id="32821" class="Symbol">{</a><a id="32822" href="Cubical.Foundations.HLevels.html#32822" class="Bound">c₁₋₀</a> <a id="32827" class="Symbol">:</a> <a id="32829" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32835" class="Symbol">(λ</a> <a id="32838" href="Cubical.Foundations.HLevels.html#32838" class="Bound">i</a> <a id="32840" class="Symbol">→</a> <a id="32842" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32844" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32847" href="Cubical.Foundations.HLevels.html#32838" class="Bound">i</a> <a id="32849" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32851" class="Symbol">)</a> <a id="32853" href="Cubical.Foundations.HLevels.html#32476" class="Bound">c₁₀₀</a> <a id="32858" href="Cubical.Foundations.HLevels.html#32516" class="Bound">c₁₁₀</a><a id="32862" class="Symbol">}</a> <a id="32864" class="Symbol">{</a><a id="32865" href="Cubical.Foundations.HLevels.html#32865" class="Bound">c₁₋₁</a> <a id="32870" class="Symbol">:</a> <a id="32872" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32878" class="Symbol">(λ</a> <a id="32881" href="Cubical.Foundations.HLevels.html#32881" class="Bound">i</a> <a id="32883" class="Symbol">→</a> <a id="32885" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32887" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32890" href="Cubical.Foundations.HLevels.html#32881" class="Bound">i</a> <a id="32892" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32894" class="Symbol">)</a> <a id="32896" href="Cubical.Foundations.HLevels.html#32496" class="Bound">c₁₀₁</a> <a id="32901" href="Cubical.Foundations.HLevels.html#32536" class="Bound">c₁₁₁</a><a id="32905" class="Symbol">}</a>
  <a id="32909" class="Symbol">{</a><a id="32910" href="Cubical.Foundations.HLevels.html#32910" class="Bound">c₋₀₀</a> <a id="32915" class="Symbol">:</a> <a id="32917" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32923" class="Symbol">(λ</a> <a id="32926" href="Cubical.Foundations.HLevels.html#32926" class="Bound">i</a> <a id="32928" class="Symbol">→</a> <a id="32930" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32932" href="Cubical.Foundations.HLevels.html#32926" class="Bound">i</a> <a id="32934" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32937" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32939" class="Symbol">)</a> <a id="32941" href="Cubical.Foundations.HLevels.html#32394" class="Bound">c₀₀₀</a> <a id="32946" href="Cubical.Foundations.HLevels.html#32476" class="Bound">c₁₀₀</a><a id="32950" class="Symbol">}</a> <a id="32952" class="Symbol">{</a><a id="32953" href="Cubical.Foundations.HLevels.html#32953" class="Bound">c₋₀₁</a> <a id="32958" class="Symbol">:</a> <a id="32960" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32966" class="Symbol">(λ</a> <a id="32969" href="Cubical.Foundations.HLevels.html#32969" class="Bound">i</a> <a id="32971" class="Symbol">→</a> <a id="32973" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="32975" href="Cubical.Foundations.HLevels.html#32969" class="Bound">i</a> <a id="32977" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32980" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32982" class="Symbol">)</a> <a id="32984" href="Cubical.Foundations.HLevels.html#32414" class="Bound">c₀₀₁</a> <a id="32989" href="Cubical.Foundations.HLevels.html#32496" class="Bound">c₁₀₁</a><a id="32993" class="Symbol">}</a>
  <a id="32997" class="Symbol">{</a><a id="32998" href="Cubical.Foundations.HLevels.html#32998" class="Bound">c₋₁₀</a> <a id="33003" class="Symbol">:</a> <a id="33005" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="33011" class="Symbol">(λ</a> <a id="33014" href="Cubical.Foundations.HLevels.html#33014" class="Bound">i</a> <a id="33016" class="Symbol">→</a> <a id="33018" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33020" href="Cubical.Foundations.HLevels.html#33014" class="Bound">i</a> <a id="33022" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33025" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="33027" class="Symbol">)</a> <a id="33029" href="Cubical.Foundations.HLevels.html#32434" class="Bound">c₀₁₀</a> <a id="33034" href="Cubical.Foundations.HLevels.html#32516" class="Bound">c₁₁₀</a><a id="33038" class="Symbol">}</a> <a id="33040" class="Symbol">{</a><a id="33041" href="Cubical.Foundations.HLevels.html#33041" class="Bound">c₋₁₁</a> <a id="33046" class="Symbol">:</a> <a id="33048" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="33054" class="Symbol">(λ</a> <a id="33057" href="Cubical.Foundations.HLevels.html#33057" class="Bound">i</a> <a id="33059" class="Symbol">→</a> <a id="33061" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33063" href="Cubical.Foundations.HLevels.html#33057" class="Bound">i</a> <a id="33065" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33068" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="33070" class="Symbol">)</a> <a id="33072" href="Cubical.Foundations.HLevels.html#32454" class="Bound">c₀₁₁</a> <a id="33077" href="Cubical.Foundations.HLevels.html#32536" class="Bound">c₁₁₁</a><a id="33081" class="Symbol">}</a>
  <a id="33085" class="Symbol">(</a><a id="33086" href="Cubical.Foundations.HLevels.html#33086" class="Bound">c₀₋₋</a> <a id="33091" class="Symbol">:</a> <a id="33093" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="33101" class="Symbol">(λ</a> <a id="33104" href="Cubical.Foundations.HLevels.html#33104" class="Bound">j</a> <a id="33106" href="Cubical.Foundations.HLevels.html#33106" class="Bound">k</a> <a id="33108" class="Symbol">→</a> <a id="33110" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33112" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="33115" href="Cubical.Foundations.HLevels.html#33104" class="Bound">j</a> <a id="33117" href="Cubical.Foundations.HLevels.html#33106" class="Bound">k</a><a id="33118" class="Symbol">)</a> <a id="33120" href="Cubical.Foundations.HLevels.html#32558" class="Bound">c₀₀₋</a> <a id="33125" href="Cubical.Foundations.HLevels.html#32601" class="Bound">c₀₁₋</a> <a id="33130" href="Cubical.Foundations.HLevels.html#32646" class="Bound">c₀₋₀</a> <a id="33135" href="Cubical.Foundations.HLevels.html#32689" class="Bound">c₀₋₁</a><a id="33139" class="Symbol">)</a>
  <a id="33143" class="Symbol">(</a><a id="33144" href="Cubical.Foundations.HLevels.html#33144" class="Bound">c₁₋₋</a> <a id="33149" class="Symbol">:</a> <a id="33151" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="33159" class="Symbol">(λ</a> <a id="33162" href="Cubical.Foundations.HLevels.html#33162" class="Bound">j</a> <a id="33164" href="Cubical.Foundations.HLevels.html#33164" class="Bound">k</a> <a id="33166" class="Symbol">→</a> <a id="33168" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33170" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33173" href="Cubical.Foundations.HLevels.html#33162" class="Bound">j</a> <a id="33175" href="Cubical.Foundations.HLevels.html#33164" class="Bound">k</a><a id="33176" class="Symbol">)</a> <a id="33178" href="Cubical.Foundations.HLevels.html#32734" class="Bound">c₁₀₋</a> <a id="33183" href="Cubical.Foundations.HLevels.html#32777" class="Bound">c₁₁₋</a> <a id="33188" href="Cubical.Foundations.HLevels.html#32822" class="Bound">c₁₋₀</a> <a id="33193" href="Cubical.Foundations.HLevels.html#32865" class="Bound">c₁₋₁</a><a id="33197" class="Symbol">)</a>
  <a id="33201" class="Symbol">(</a><a id="33202" href="Cubical.Foundations.HLevels.html#33202" class="Bound">c₋₀₋</a> <a id="33207" class="Symbol">:</a> <a id="33209" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="33217" class="Symbol">(λ</a> <a id="33220" href="Cubical.Foundations.HLevels.html#33220" class="Bound">i</a> <a id="33222" href="Cubical.Foundations.HLevels.html#33222" class="Bound">k</a> <a id="33224" class="Symbol">→</a> <a id="33226" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33228" href="Cubical.Foundations.HLevels.html#33220" class="Bound">i</a> <a id="33230" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="33233" href="Cubical.Foundations.HLevels.html#33222" class="Bound">k</a><a id="33234" class="Symbol">)</a> <a id="33236" href="Cubical.Foundations.HLevels.html#32558" class="Bound">c₀₀₋</a> <a id="33241" href="Cubical.Foundations.HLevels.html#32734" class="Bound">c₁₀₋</a> <a id="33246" href="Cubical.Foundations.HLevels.html#32910" class="Bound">c₋₀₀</a> <a id="33251" href="Cubical.Foundations.HLevels.html#32953" class="Bound">c₋₀₁</a><a id="33255" class="Symbol">)</a>
  <a id="33259" class="Symbol">(</a><a id="33260" href="Cubical.Foundations.HLevels.html#33260" class="Bound">c₋₁₋</a> <a id="33265" class="Symbol">:</a> <a id="33267" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="33275" class="Symbol">(λ</a> <a id="33278" href="Cubical.Foundations.HLevels.html#33278" class="Bound">i</a> <a id="33280" href="Cubical.Foundations.HLevels.html#33280" class="Bound">k</a> <a id="33282" class="Symbol">→</a> <a id="33284" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33286" href="Cubical.Foundations.HLevels.html#33278" class="Bound">i</a> <a id="33288" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33291" href="Cubical.Foundations.HLevels.html#33280" class="Bound">k</a><a id="33292" class="Symbol">)</a> <a id="33294" href="Cubical.Foundations.HLevels.html#32601" class="Bound">c₀₁₋</a> <a id="33299" href="Cubical.Foundations.HLevels.html#32777" class="Bound">c₁₁₋</a> <a id="33304" href="Cubical.Foundations.HLevels.html#32998" class="Bound">c₋₁₀</a> <a id="33309" href="Cubical.Foundations.HLevels.html#33041" class="Bound">c₋₁₁</a><a id="33313" class="Symbol">)</a>
  <a id="33317" class="Symbol">(</a><a id="33318" href="Cubical.Foundations.HLevels.html#33318" class="Bound">c₋₋₀</a> <a id="33323" class="Symbol">:</a> <a id="33325" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="33333" class="Symbol">(λ</a> <a id="33336" href="Cubical.Foundations.HLevels.html#33336" class="Bound">i</a> <a id="33338" href="Cubical.Foundations.HLevels.html#33338" class="Bound">j</a> <a id="33340" class="Symbol">→</a> <a id="33342" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33344" href="Cubical.Foundations.HLevels.html#33336" class="Bound">i</a> <a id="33346" href="Cubical.Foundations.HLevels.html#33338" class="Bound">j</a> <a id="33348" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="33350" class="Symbol">)</a> <a id="33352" href="Cubical.Foundations.HLevels.html#32646" class="Bound">c₀₋₀</a> <a id="33357" href="Cubical.Foundations.HLevels.html#32822" class="Bound">c₁₋₀</a> <a id="33362" href="Cubical.Foundations.HLevels.html#32910" class="Bound">c₋₀₀</a> <a id="33367" href="Cubical.Foundations.HLevels.html#32998" class="Bound">c₋₁₀</a><a id="33371" class="Symbol">)</a>
  <a id="33375" class="Symbol">(</a><a id="33376" href="Cubical.Foundations.HLevels.html#33376" class="Bound">c₋₋₁</a> <a id="33381" class="Symbol">:</a> <a id="33383" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="33391" class="Symbol">(λ</a> <a id="33394" href="Cubical.Foundations.HLevels.html#33394" class="Bound">i</a> <a id="33396" href="Cubical.Foundations.HLevels.html#33396" class="Bound">j</a> <a id="33398" class="Symbol">→</a> <a id="33400" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33402" href="Cubical.Foundations.HLevels.html#33394" class="Bound">i</a> <a id="33404" href="Cubical.Foundations.HLevels.html#33396" class="Bound">j</a> <a id="33406" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="33408" class="Symbol">)</a> <a id="33410" href="Cubical.Foundations.HLevels.html#32689" class="Bound">c₀₋₁</a> <a id="33415" href="Cubical.Foundations.HLevels.html#32865" class="Bound">c₁₋₁</a> <a id="33420" href="Cubical.Foundations.HLevels.html#32953" class="Bound">c₋₀₁</a> <a id="33425" href="Cubical.Foundations.HLevels.html#33041" class="Bound">c₋₁₁</a><a id="33429" class="Symbol">)</a> <a id="33431" class="Keyword">where</a>

  <a id="33440" href="Cubical.Foundations.HLevels.html#33440" class="Function">CubeP</a> <a id="33446" class="Symbol">:</a> <a id="33448" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="33453" href="Cubical.Foundations.HLevels.html#32388" class="Bound">ℓ</a>
  <a id="33457" href="Cubical.Foundations.HLevels.html#33440" class="Function">CubeP</a> <a id="33463" class="Symbol">=</a> <a id="33465" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="33471" class="Symbol">(λ</a> <a id="33474" href="Cubical.Foundations.HLevels.html#33474" class="Bound">i</a> <a id="33476" class="Symbol">→</a> <a id="33478" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="33486" class="Symbol">(λ</a> <a id="33489" href="Cubical.Foundations.HLevels.html#33489" class="Bound">j</a> <a id="33491" href="Cubical.Foundations.HLevels.html#33491" class="Bound">k</a> <a id="33493" class="Symbol">→</a> <a id="33495" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33497" href="Cubical.Foundations.HLevels.html#33474" class="Bound">i</a> <a id="33499" href="Cubical.Foundations.HLevels.html#33489" class="Bound">j</a> <a id="33501" href="Cubical.Foundations.HLevels.html#33491" class="Bound">k</a><a id="33502" class="Symbol">)</a>
                      <a id="33526" class="Symbol">(</a><a id="33527" href="Cubical.Foundations.HLevels.html#33202" class="Bound">c₋₀₋</a> <a id="33532" href="Cubical.Foundations.HLevels.html#33474" class="Bound">i</a><a id="33533" class="Symbol">)</a> <a id="33535" class="Symbol">(</a><a id="33536" href="Cubical.Foundations.HLevels.html#33260" class="Bound">c₋₁₋</a> <a id="33541" href="Cubical.Foundations.HLevels.html#33474" class="Bound">i</a><a id="33542" class="Symbol">)</a>
                      <a id="33566" class="Symbol">(</a><a id="33567" href="Cubical.Foundations.HLevels.html#33318" class="Bound">c₋₋₀</a> <a id="33572" href="Cubical.Foundations.HLevels.html#33474" class="Bound">i</a><a id="33573" class="Symbol">)</a> <a id="33575" class="Symbol">(</a><a id="33576" href="Cubical.Foundations.HLevels.html#33376" class="Bound">c₋₋₁</a> <a id="33581" href="Cubical.Foundations.HLevels.html#33474" class="Bound">i</a><a id="33582" class="Symbol">))</a>
                 <a id="33602" href="Cubical.Foundations.HLevels.html#33086" class="Bound">c₀₋₋</a> <a id="33607" href="Cubical.Foundations.HLevels.html#33144" class="Bound">c₁₋₋</a>

  <a id="33615" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="33632" class="Symbol">:</a> <a id="33634" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="33645" class="Symbol">(</a><a id="33646" href="Cubical.Foundations.HLevels.html#32365" class="Bound">B</a> <a id="33648" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33651" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33654" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="33656" class="Symbol">)</a> <a id="33658" class="Symbol">→</a> <a id="33660" href="Cubical.Foundations.HLevels.html#33440" class="Function">CubeP</a>
  <a id="33668" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="33685" href="Cubical.Foundations.HLevels.html#33685" class="Bound">grpd</a> <a id="33690" class="Symbol">=</a>
    <a id="33696" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="33713" class="Number">0</a> <a id="33715" class="Symbol">(</a><a id="33716" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="33733" class="Number">1</a> <a id="33735" class="Symbol">(</a><a id="33736" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="33753" class="Number">2</a> <a id="33755" href="Cubical.Foundations.HLevels.html#33685" class="Bound">grpd</a> <a id="33760" class="Symbol">_</a> <a id="33762" class="Symbol">_)</a> <a id="33765" class="Symbol">_</a> <a id="33767" class="Symbol">_)</a> <a id="33770" class="Symbol">_</a> <a id="33772" class="Symbol">_</a> <a id="33774" class="Symbol">.</a><a id="33775" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>


<a id="Π-contractDomIso"></a><a id="33781" href="Cubical.Foundations.HLevels.html#33781" class="Function">Π-contractDomIso</a> <a id="33798" class="Symbol">:</a> <a id="33800" class="Symbol">(</a><a id="33801" href="Cubical.Foundations.HLevels.html#33801" class="Bound">c</a> <a id="33803" class="Symbol">:</a> <a id="33805" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="33813" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="33814" class="Symbol">)</a> <a id="33816" class="Symbol">→</a> <a id="33818" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33822" class="Symbol">((</a><a id="33824" href="Cubical.Foundations.HLevels.html#33824" class="Bound">x</a> <a id="33826" class="Symbol">:</a> <a id="33828" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="33829" class="Symbol">)</a> <a id="33831" class="Symbol">→</a> <a id="33833" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="33835" href="Cubical.Foundations.HLevels.html#33824" class="Bound">x</a><a id="33836" class="Symbol">)</a> <a id="33838" class="Symbol">(</a><a id="33839" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="33841" class="Symbol">(</a><a id="33842" href="Cubical.Foundations.HLevels.html#33801" class="Bound">c</a> <a id="33844" class="Symbol">.</a><a id="33845" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="33848" class="Symbol">))</a>
<a id="33851" href="Cubical.Foundations.HLevels.html#33781" class="Function">Π-contractDomIso</a> <a id="33868" class="Symbol">{</a><a id="33869" class="Argument">B</a> <a id="33871" class="Symbol">=</a> <a id="33873" href="Cubical.Foundations.HLevels.html#33873" class="Bound">B</a><a id="33874" class="Symbol">}</a> <a id="33876" href="Cubical.Foundations.HLevels.html#33876" class="Bound">c</a> <a id="33878" class="Symbol">.</a><a id="33879" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="33883" href="Cubical.Foundations.HLevels.html#33883" class="Bound">f</a> <a id="33885" class="Symbol">=</a> <a id="33887" href="Cubical.Foundations.HLevels.html#33883" class="Bound">f</a> <a id="33889" class="Symbol">(</a><a id="33890" href="Cubical.Foundations.HLevels.html#33876" class="Bound">c</a> <a id="33892" class="Symbol">.</a><a id="33893" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="33896" class="Symbol">)</a>
<a id="33898" href="Cubical.Foundations.HLevels.html#33781" class="Function">Π-contractDomIso</a> <a id="33915" class="Symbol">{</a><a id="33916" class="Argument">B</a> <a id="33918" class="Symbol">=</a> <a id="33920" href="Cubical.Foundations.HLevels.html#33920" class="Bound">B</a><a id="33921" class="Symbol">}</a> <a id="33923" href="Cubical.Foundations.HLevels.html#33923" class="Bound">c</a> <a id="33925" class="Symbol">.</a><a id="33926" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="33930" href="Cubical.Foundations.HLevels.html#33930" class="Bound">b</a> <a id="33932" href="Cubical.Foundations.HLevels.html#33932" class="Bound">x</a> <a id="33934" class="Symbol">=</a> <a id="33936" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="33942" href="Cubical.Foundations.HLevels.html#33920" class="Bound">B</a> <a id="33944" class="Symbol">(</a><a id="33945" href="Cubical.Foundations.HLevels.html#33923" class="Bound">c</a> <a id="33947" class="Symbol">.</a><a id="33948" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="33952" href="Cubical.Foundations.HLevels.html#33932" class="Bound">x</a><a id="33953" class="Symbol">)</a> <a id="33955" href="Cubical.Foundations.HLevels.html#33930" class="Bound">b</a>
<a id="33957" href="Cubical.Foundations.HLevels.html#33781" class="Function">Π-contractDomIso</a> <a id="33974" class="Symbol">{</a><a id="33975" class="Argument">B</a> <a id="33977" class="Symbol">=</a> <a id="33979" href="Cubical.Foundations.HLevels.html#33979" class="Bound">B</a><a id="33980" class="Symbol">}</a> <a id="33982" href="Cubical.Foundations.HLevels.html#33982" class="Bound">c</a> <a id="33984" class="Symbol">.</a><a id="33985" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="33994" href="Cubical.Foundations.HLevels.html#33994" class="Bound">b</a> <a id="33996" href="Cubical.Foundations.HLevels.html#33996" class="Bound">i</a> <a id="33998" class="Symbol">=</a> <a id="34000" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="34007" class="Symbol">(λ</a> <a id="34010" href="Cubical.Foundations.HLevels.html#34010" class="Bound">j</a> <a id="34012" class="Symbol">→</a> <a id="34014" href="Cubical.Foundations.HLevels.html#33979" class="Bound">B</a> <a id="34016" class="Symbol">(</a><a id="34017" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="34030" class="Symbol">(</a><a id="34031" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="34046" href="Cubical.Foundations.HLevels.html#33982" class="Bound">c</a><a id="34047" class="Symbol">)</a> <a id="34049" class="Symbol">_</a> <a id="34051" class="Symbol">_</a> <a id="34053" class="Symbol">(</a><a id="34054" href="Cubical.Foundations.HLevels.html#33982" class="Bound">c</a> <a id="34056" class="Symbol">.</a><a id="34057" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="34061" class="Symbol">(</a><a id="34062" href="Cubical.Foundations.HLevels.html#33982" class="Bound">c</a> <a id="34064" class="Symbol">.</a><a id="34065" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="34068" class="Symbol">))</a> <a id="34071" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="34076" href="Cubical.Foundations.HLevels.html#33996" class="Bound">i</a> <a id="34078" href="Cubical.Foundations.HLevels.html#34010" class="Bound">j</a><a id="34079" class="Symbol">))</a> <a id="34082" href="Cubical.Foundations.HLevels.html#33996" class="Bound">i</a> <a id="34084" href="Cubical.Foundations.HLevels.html#33994" class="Bound">b</a>
<a id="34086" href="Cubical.Foundations.HLevels.html#33781" class="Function">Π-contractDomIso</a> <a id="34103" class="Symbol">{</a><a id="34104" class="Argument">B</a> <a id="34106" class="Symbol">=</a> <a id="34108" href="Cubical.Foundations.HLevels.html#34108" class="Bound">B</a><a id="34109" class="Symbol">}</a> <a id="34111" href="Cubical.Foundations.HLevels.html#34111" class="Bound">c</a> <a id="34113" class="Symbol">.</a><a id="34114" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="34122" href="Cubical.Foundations.HLevels.html#34122" class="Bound">f</a> <a id="34124" class="Symbol">=</a> <a id="34126" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="34133" class="Symbol">λ</a> <a id="34135" href="Cubical.Foundations.HLevels.html#34135" class="Bound">x</a> <a id="34137" class="Symbol">→</a> <a id="34139" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="34149" class="Symbol">(</a><a id="34150" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="34155" href="Cubical.Foundations.HLevels.html#34122" class="Bound">f</a> <a id="34157" class="Symbol">(</a><a id="34158" href="Cubical.Foundations.HLevels.html#34111" class="Bound">c</a> <a id="34160" class="Symbol">.</a><a id="34161" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="34165" href="Cubical.Foundations.HLevels.html#34135" class="Bound">x</a><a id="34166" class="Symbol">))</a>

<a id="Π-contractDom"></a><a id="34170" href="Cubical.Foundations.HLevels.html#34170" class="Function">Π-contractDom</a> <a id="34184" class="Symbol">:</a> <a id="34186" class="Symbol">(</a><a id="34187" href="Cubical.Foundations.HLevels.html#34187" class="Bound">c</a> <a id="34189" class="Symbol">:</a> <a id="34191" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="34199" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="34200" class="Symbol">)</a> <a id="34202" class="Symbol">→</a> <a id="34204" class="Symbol">((</a><a id="34206" href="Cubical.Foundations.HLevels.html#34206" class="Bound">x</a> <a id="34208" class="Symbol">:</a> <a id="34210" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="34211" class="Symbol">)</a> <a id="34213" class="Symbol">→</a> <a id="34215" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="34217" href="Cubical.Foundations.HLevels.html#34206" class="Bound">x</a><a id="34218" class="Symbol">)</a> <a id="34220" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="34222" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="34224" class="Symbol">(</a><a id="34225" href="Cubical.Foundations.HLevels.html#34187" class="Bound">c</a> <a id="34227" class="Symbol">.</a><a id="34228" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="34231" class="Symbol">)</a>
<a id="34233" href="Cubical.Foundations.HLevels.html#34170" class="Function">Π-contractDom</a> <a id="34247" href="Cubical.Foundations.HLevels.html#34247" class="Bound">c</a> <a id="34249" class="Symbol">=</a> <a id="34251" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="34262" class="Symbol">(</a><a id="34263" href="Cubical.Foundations.HLevels.html#33781" class="Function">Π-contractDomIso</a> <a id="34280" href="Cubical.Foundations.HLevels.html#34247" class="Bound">c</a><a id="34281" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Interpolate.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Interpolate</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Foundations.Interpolate.html" class="Module">Cubical.Foundations.Interpolate</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="89" class="Comment">-- An &quot;interpolation&quot; operator on the De Morgan interval. Interpolates</a>
<a id="160" class="Comment">-- along t from i to j (see first two properties below.)</a>
<a id="interpolateI"></a><a id="217" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="230" class="Symbol">:</a> <a id="232" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="234" class="Symbol">→</a> <a id="236" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="238" class="Symbol">→</a> <a id="240" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="242" class="Symbol">→</a> <a id="244" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
<a id="246" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="259" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="261" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a> <a id="263" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a> <a id="265" class="Symbol">=</a> <a id="267" class="Symbol">(</a><a id="268" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="270" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="272" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="274" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a><a id="275" class="Symbol">)</a> <a id="277" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="279" class="Symbol">(</a><a id="280" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="282" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="284" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a><a id="285" class="Symbol">)</a> <a id="287" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="289" class="Symbol">(</a><a id="290" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a> <a id="292" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="294" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a><a id="295" class="Symbol">)</a>

<a id="298" class="Comment">-- I believe this is the simplest De Morgan function on three</a>
<a id="360" class="Comment">-- variables which satisfies all (or even most) of the nice properties</a>
<a id="431" class="Comment">-- below.</a>

<a id="442" class="Keyword">module</a> <a id="449" href="Cubical.Foundations.Interpolate.html#449" class="Module">_</a>
  <a id="453" class="Symbol">{</a><a id="454" href="Cubical.Foundations.Interpolate.html#454" class="Bound">A</a> <a id="456" class="Symbol">:</a> <a id="458" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="462" class="Symbol">}</a> <a id="464" class="Symbol">{</a><a id="465" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="471" class="Symbol">→</a> <a id="473" href="Cubical.Foundations.Interpolate.html#454" class="Bound">A</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">{</a><a id="477" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="479" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="481" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="483" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="485" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="490" class="Symbol">}</a>
  <a id="494" class="Keyword">where</a>
  <a id="502" href="Cubical.Foundations.Interpolate.html#502" class="Function">_</a> <a id="504" class="Symbol">:</a> <a id="506" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="508" class="Symbol">(</a><a id="509" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="522" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="525" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="527" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="528" class="Symbol">)</a> <a id="530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="532" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="534" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a>
  <a id="538" class="Symbol">_</a> <a id="540" class="Symbol">=</a> <a id="542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="550" href="Cubical.Foundations.Interpolate.html#550" class="Function">_</a> <a id="552" class="Symbol">:</a> <a id="554" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="570" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="573" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="575" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="576" class="Symbol">)</a> <a id="578" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="580" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="582" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a>
  <a id="586" class="Symbol">_</a> <a id="588" class="Symbol">=</a> <a id="590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="598" href="Cubical.Foundations.Interpolate.html#598" class="Function">_</a> <a id="600" class="Symbol">:</a> <a id="602" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="618" class="Symbol">(</a><a id="619" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="621" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a><a id="622" class="Symbol">)</a> <a id="624" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="626" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a><a id="627" class="Symbol">)</a> <a id="629" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="631" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="633" class="Symbol">(</a><a id="634" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="647" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="649" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="651" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="652" class="Symbol">)</a>
  <a id="656" class="Symbol">_</a> <a id="658" class="Symbol">=</a> <a id="660" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="668" href="Cubical.Foundations.Interpolate.html#668" class="Function">_</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="688" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="690" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="693" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="695" class="Symbol">)</a> <a id="697" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="699" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="701" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a>
  <a id="705" class="Symbol">_</a> <a id="707" class="Symbol">=</a> <a id="709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="717" href="Cubical.Foundations.Interpolate.html#717" class="Function">_</a> <a id="719" class="Symbol">:</a> <a id="721" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="737" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="739" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="742" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="744" class="Symbol">)</a> <a id="746" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="748" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="750" class="Symbol">(</a><a id="751" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="753" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a><a id="754" class="Symbol">)</a>
  <a id="758" class="Symbol">_</a> <a id="760" class="Symbol">=</a> <a id="762" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="770" href="Cubical.Foundations.Interpolate.html#770" class="Function">_</a> <a id="772" class="Symbol">:</a> <a id="774" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="776" class="Symbol">(</a><a id="777" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="790" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="792" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="794" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="795" class="Symbol">)</a> <a id="797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="799" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="801" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a>
  <a id="805" class="Symbol">_</a> <a id="807" class="Symbol">=</a> <a id="809" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="817" href="Cubical.Foundations.Interpolate.html#817" class="Function">_</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="837" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="853" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="855" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="857" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a><a id="858" class="Symbol">)</a> <a id="860" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="861" class="Symbol">)</a> <a id="863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="865" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="881" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="883" class="Symbol">(</a><a id="884" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="897" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="899" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="901" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="902" class="Symbol">)</a> <a id="904" class="Symbol">(</a><a id="905" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="918" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="920" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="922" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="923" class="Symbol">))</a>
  <a id="928" class="Symbol">_</a> <a id="930" class="Symbol">=</a> <a id="932" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="940" href="Cubical.Foundations.Interpolate.html#940" class="Function">_</a> <a id="942" class="Symbol">:</a> <a id="944" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="946" class="Symbol">(</a><a id="947" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="960" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="962" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="978" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="980" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="982" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="983" class="Symbol">))</a> <a id="986" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="988" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="990" class="Symbol">(</a><a id="991" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1004" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1020" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1022" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1024" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1041" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1043" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1045" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="1046" class="Symbol">))</a>
  <a id="1051" class="Symbol">_</a> <a id="1053" class="Symbol">=</a> <a id="1055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1063" href="Cubical.Foundations.Interpolate.html#1063" class="Function">_</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1083" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1085" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1088" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1089" class="Symbol">)</a> <a id="1091" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1093" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1098" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1100" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1101" class="Symbol">)</a>
  <a id="1105" class="Symbol">_</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1117" href="Cubical.Foundations.Interpolate.html#1117" class="Function">_</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1137" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1139" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1142" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1143" class="Symbol">)</a> <a id="1145" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1147" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1152" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1154" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1156" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1157" class="Symbol">)</a>
  <a id="1161" class="Symbol">_</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1173" href="Cubical.Foundations.Interpolate.html#1173" class="Function">_</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1193" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1195" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1197" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1199" class="Symbol">)</a> <a id="1201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1203" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1208" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1210" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1212" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1213" class="Symbol">)</a>
  <a id="1217" class="Symbol">_</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1229" href="Cubical.Foundations.Interpolate.html#1229" class="Function">_</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1249" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1251" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1253" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1255" class="Symbol">)</a> <a id="1257" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1259" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1264" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1266" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1267" class="Symbol">)</a>
  <a id="1271" class="Symbol">_</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Isomorphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Isomorphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Theory about isomorphisms

- Definitions of [section] and [retract]
- Definition of isomorphisms ([Iso])
- Any isomorphism is an equivalence ([isoToEquiv])

-}</a>
<a id="165" class="Keyword">module</a> <a id="172" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="204" class="Keyword">where</a>

<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a>

<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a>

<a id="412" class="Keyword">private</a>
  <a id="422" class="Keyword">variable</a>
    <a id="435" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a> <a id="437" href="Cubical.Foundations.Isomorphism.html#437" class="Generalizable">ℓ&#39;</a> <a id="440" class="Symbol">:</a> <a id="442" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="452" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="454" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="456" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a> <a id="458" class="Symbol">:</a> <a id="460" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="465" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a>

<a id="468" class="Comment">-- Section and retract</a>
<a id="491" class="Keyword">module</a> <a id="498" href="Cubical.Foundations.Isomorphism.html#498" class="Module">_</a> <a id="500" class="Symbol">{</a><a id="501" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a> <a id="503" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a><a id="505" class="Symbol">}</a> <a id="507" class="Symbol">{</a><a id="508" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="510" class="Symbol">:</a> <a id="512" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="517" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">{</a><a id="521" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="530" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a><a id="532" class="Symbol">}</a> <a id="534" class="Keyword">where</a>
  <a id="542" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="550" class="Symbol">:</a> <a id="552" class="Symbol">(</a><a id="553" href="Cubical.Foundations.Isomorphism.html#553" class="Bound">f</a> <a id="555" class="Symbol">:</a> <a id="557" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a><a id="562" class="Symbol">)</a> <a id="564" class="Symbol">→</a> <a id="566" class="Symbol">(</a><a id="567" href="Cubical.Foundations.Isomorphism.html#567" class="Bound">g</a> <a id="569" class="Symbol">:</a> <a id="571" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="573" class="Symbol">→</a> <a id="575" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a><a id="576" class="Symbol">)</a> <a id="578" class="Symbol">→</a> <a id="580" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="585" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a>
  <a id="590" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="598" href="Cubical.Foundations.Isomorphism.html#598" class="Bound">f</a> <a id="600" href="Cubical.Foundations.Isomorphism.html#600" class="Bound">g</a> <a id="602" class="Symbol">=</a> <a id="604" class="Symbol">∀</a> <a id="606" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a> <a id="608" class="Symbol">→</a> <a id="610" href="Cubical.Foundations.Isomorphism.html#598" class="Bound">f</a> <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Foundations.Isomorphism.html#600" class="Bound">g</a> <a id="615" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a><a id="616" class="Symbol">)</a> <a id="618" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="620" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a>

  <a id="625" class="Comment">-- NB: `g` is the retraction!</a>
  <a id="657" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="665" class="Symbol">:</a> <a id="667" class="Symbol">(</a><a id="668" href="Cubical.Foundations.Isomorphism.html#668" class="Bound">f</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="674" class="Symbol">→</a> <a id="676" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a><a id="677" class="Symbol">)</a> <a id="679" class="Symbol">→</a> <a id="681" class="Symbol">(</a><a id="682" href="Cubical.Foundations.Isomorphism.html#682" class="Bound">g</a> <a id="684" class="Symbol">:</a> <a id="686" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="688" class="Symbol">→</a> <a id="690" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a><a id="691" class="Symbol">)</a> <a id="693" class="Symbol">→</a> <a id="695" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="700" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a>
  <a id="704" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="712" href="Cubical.Foundations.Isomorphism.html#712" class="Bound">f</a> <a id="714" href="Cubical.Foundations.Isomorphism.html#714" class="Bound">g</a> <a id="716" class="Symbol">=</a> <a id="718" class="Symbol">∀</a> <a id="720" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Foundations.Isomorphism.html#714" class="Bound">g</a> <a id="726" class="Symbol">(</a><a id="727" href="Cubical.Foundations.Isomorphism.html#712" class="Bound">f</a> <a id="729" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a><a id="730" class="Symbol">)</a> <a id="732" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="734" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a>

<a id="737" class="Keyword">record</a> <a id="Iso"></a><a id="744" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="748" class="Symbol">{</a><a id="749" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a> <a id="751" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="753" class="Symbol">}</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="765" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a> <a id="771" class="Symbol">:</a> <a id="773" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="778" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">:</a> <a id="784" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="789" class="Symbol">(</a><a id="790" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="796" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a> <a id="798" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="800" class="Symbol">)</a> <a id="802" class="Keyword">where</a>
  <a id="810" class="Keyword">no-eta-equality</a>
  <a id="828" class="Keyword">constructor</a> <a id="iso"></a><a id="840" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
  <a id="846" class="Keyword">field</a>
    <a id="Iso.fun"></a><a id="856" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="860" class="Symbol">:</a> <a id="862" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a>
    <a id="Iso.inv"></a><a id="872" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="876" class="Symbol">:</a> <a id="878" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a> <a id="880" class="Symbol">→</a> <a id="882" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a>
    <a id="Iso.rightInv"></a><a id="888" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="907" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="911" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>
    <a id="Iso.leftInv"></a><a id="919" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a>  <a id="928" class="Symbol">:</a> <a id="930" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="938" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="942" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>

<a id="isIso"></a><a id="947" href="Cubical.Foundations.Isomorphism.html#947" class="Function">isIso</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">(</a><a id="956" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="958" class="Symbol">→</a> <a id="960" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="961" class="Symbol">)</a> <a id="963" class="Symbol">→</a> <a id="965" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="970" class="Symbol">_</a>
<a id="972" href="Cubical.Foundations.Isomorphism.html#947" class="Function">isIso</a> <a id="978" class="Symbol">{</a><a id="979" class="Argument">A</a> <a id="981" class="Symbol">=</a> <a id="983" href="Cubical.Foundations.Isomorphism.html#983" class="Bound">A</a><a id="984" class="Symbol">}</a> <a id="986" class="Symbol">{</a><a id="987" class="Argument">B</a> <a id="989" class="Symbol">=</a> <a id="991" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">B</a><a id="992" class="Symbol">}</a> <a id="994" href="Cubical.Foundations.Isomorphism.html#994" class="Bound">f</a> <a id="996" class="Symbol">=</a> <a id="998" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1001" href="Cubical.Foundations.Isomorphism.html#1001" class="Bound">g</a> <a id="1003" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">B</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="Cubical.Foundations.Isomorphism.html#983" class="Bound">A</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1015" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1018" href="Cubical.Foundations.Isomorphism.html#1018" class="Bound">_</a> <a id="1020" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1022" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="1030" href="Cubical.Foundations.Isomorphism.html#994" class="Bound">f</a> <a id="1032" href="Cubical.Foundations.Isomorphism.html#1001" class="Bound">g</a> <a id="1034" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1036" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="1044" href="Cubical.Foundations.Isomorphism.html#994" class="Bound">f</a> <a id="1046" href="Cubical.Foundations.Isomorphism.html#1001" class="Bound">g</a>

<a id="isoFunInjective"></a><a id="1049" href="Cubical.Foundations.Isomorphism.html#1049" class="Function">isoFunInjective</a> <a id="1065" class="Symbol">:</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Cubical.Foundations.Isomorphism.html#1068" class="Bound">f</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1076" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1078" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1079" class="Symbol">)</a> <a id="1081" class="Symbol">→</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Foundations.Isomorphism.html#1084" class="Bound">x</a> <a id="1086" href="Cubical.Foundations.Isomorphism.html#1086" class="Bound">y</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1103" href="Cubical.Foundations.Isomorphism.html#1068" class="Bound">f</a> <a id="1105" href="Cubical.Foundations.Isomorphism.html#1084" class="Bound">x</a> <a id="1107" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1109" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1117" href="Cubical.Foundations.Isomorphism.html#1068" class="Bound">f</a> <a id="1119" href="Cubical.Foundations.Isomorphism.html#1086" class="Bound">y</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Foundations.Isomorphism.html#1084" class="Bound">x</a> <a id="1125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1127" href="Cubical.Foundations.Isomorphism.html#1086" class="Bound">y</a>
<a id="1129" href="Cubical.Foundations.Isomorphism.html#1049" class="Function">isoFunInjective</a> <a id="1145" href="Cubical.Foundations.Isomorphism.html#1145" class="Bound">f</a> <a id="1147" href="Cubical.Foundations.Isomorphism.html#1147" class="Bound">x</a> <a id="1149" href="Cubical.Foundations.Isomorphism.html#1149" class="Bound">y</a> <a id="1151" href="Cubical.Foundations.Isomorphism.html#1151" class="Bound">h</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1172" href="Cubical.Foundations.Isomorphism.html#1145" class="Bound">f</a> <a id="1174" href="Cubical.Foundations.Isomorphism.html#1147" class="Bound">x</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1180" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1194" href="Cubical.Foundations.Isomorphism.html#1145" class="Bound">f</a><a id="1195" class="Symbol">)</a> <a id="1197" href="Cubical.Foundations.Isomorphism.html#1151" class="Bound">h</a> <a id="1199" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1202" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1214" href="Cubical.Foundations.Isomorphism.html#1145" class="Bound">f</a> <a id="1216" href="Cubical.Foundations.Isomorphism.html#1149" class="Bound">y</a>

<a id="isoInvInjective"></a><a id="1219" href="Cubical.Foundations.Isomorphism.html#1219" class="Function">isoInvInjective</a> <a id="1235" class="Symbol">:</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">f</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1246" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1248" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">→</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Cubical.Foundations.Isomorphism.html#1254" class="Bound">x</a> <a id="1256" href="Cubical.Foundations.Isomorphism.html#1256" class="Bound">y</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1273" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">f</a> <a id="1275" href="Cubical.Foundations.Isomorphism.html#1254" class="Bound">x</a> <a id="1277" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1279" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1287" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">f</a> <a id="1289" href="Cubical.Foundations.Isomorphism.html#1256" class="Bound">y</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="Cubical.Foundations.Isomorphism.html#1254" class="Bound">x</a> <a id="1295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1297" href="Cubical.Foundations.Isomorphism.html#1256" class="Bound">y</a>
<a id="1299" href="Cubical.Foundations.Isomorphism.html#1219" class="Function">isoInvInjective</a> <a id="1315" href="Cubical.Foundations.Isomorphism.html#1315" class="Bound">f</a> <a id="1317" href="Cubical.Foundations.Isomorphism.html#1317" class="Bound">x</a> <a id="1319" href="Cubical.Foundations.Isomorphism.html#1319" class="Bound">y</a> <a id="1321" href="Cubical.Foundations.Isomorphism.html#1321" class="Bound">h</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1343" href="Cubical.Foundations.Isomorphism.html#1315" class="Bound">f</a> <a id="1345" href="Cubical.Foundations.Isomorphism.html#1317" class="Bound">x</a><a id="1346" class="Symbol">)</a> <a id="1348" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1351" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1365" href="Cubical.Foundations.Isomorphism.html#1315" class="Bound">f</a><a id="1366" class="Symbol">)</a> <a id="1368" href="Cubical.Foundations.Isomorphism.html#1321" class="Bound">h</a> <a id="1370" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1373" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1386" href="Cubical.Foundations.Isomorphism.html#1315" class="Bound">f</a> <a id="1388" href="Cubical.Foundations.Isomorphism.html#1319" class="Bound">y</a>

<a id="1391" class="Comment">-- Any iso is an equivalence</a>
<a id="1420" class="Keyword">module</a> <a id="1427" href="Cubical.Foundations.Isomorphism.html#1427" class="Module">_</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.Foundations.Isomorphism.html#1430" class="Bound">i</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1438" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1440" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1441" class="Symbol">)</a> <a id="1443" class="Keyword">where</a>
  <a id="1451" class="Keyword">open</a> <a id="1456" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="1460" href="Cubical.Foundations.Isomorphism.html#1430" class="Bound">i</a> <a id="1462" class="Keyword">renaming</a> <a id="1471" class="Symbol">(</a> <a id="1473" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1477" class="Symbol">to</a> <a id="1480" class="Field">f</a>
                      <a id="1504" class="Symbol">;</a> <a id="1506" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1510" class="Symbol">to</a> <a id="1513" class="Field">g</a>
                      <a id="1537" class="Symbol">;</a> <a id="1539" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="1548" class="Symbol">to</a> <a id="1551" class="Field">s</a>
                      <a id="1575" class="Symbol">;</a> <a id="1577" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="1585" class="Symbol">to</a> <a id="1588" class="Field">t</a><a id="1589" class="Symbol">)</a>

  <a id="1594" class="Keyword">private</a>
    <a id="1606" class="Keyword">module</a> <a id="1613" href="Cubical.Foundations.Isomorphism.html#1613" class="Module">_</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Cubical.Foundations.Isomorphism.html#1440" class="Bound">B</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.Foundations.Isomorphism.html#1624" class="Bound">x0</a> <a id="1627" href="Cubical.Foundations.Isomorphism.html#1627" class="Bound">x1</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Foundations.Isomorphism.html#1438" class="Bound">A</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Cubical.Foundations.Isomorphism.html#1636" class="Bound">p0</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Cubical.Foundations.Isomorphism.html#1480" class="Field">f</a> <a id="1643" href="Cubical.Foundations.Isomorphism.html#1624" class="Bound">x0</a> <a id="1646" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1648" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Cubical.Foundations.Isomorphism.html#1652" class="Bound">p1</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Cubical.Foundations.Isomorphism.html#1480" class="Field">f</a> <a id="1659" href="Cubical.Foundations.Isomorphism.html#1627" class="Bound">x1</a> <a id="1662" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1664" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Keyword">where</a>
      <a id="1679" href="Cubical.Foundations.Isomorphism.html#1679" class="Function">fill0</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Cubical.Foundations.Isomorphism.html#1438" class="Bound">A</a>
      <a id="1703" href="Cubical.Foundations.Isomorphism.html#1679" class="Function">fill0</a> <a id="1709" href="Cubical.Foundations.Isomorphism.html#1709" class="Bound">i</a> <a id="1711" class="Symbol">=</a> <a id="1713" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1719" class="Symbol">(λ</a> <a id="1722" href="Cubical.Foundations.Isomorphism.html#1722" class="Bound">k</a> <a id="1724" class="Symbol">→</a> <a id="1726" class="Symbol">λ</a> <a id="1728" class="Symbol">{</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Cubical.Foundations.Isomorphism.html#1709" class="Bound">i</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1737" class="Symbol">)</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Cubical.Foundations.Isomorphism.html#1588" class="Field">t</a> <a id="1743" href="Cubical.Foundations.Isomorphism.html#1624" class="Bound">x0</a> <a id="1746" href="Cubical.Foundations.Isomorphism.html#1722" class="Bound">k</a>
                               <a id="1779" class="Symbol">;</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Cubical.Foundations.Isomorphism.html#1709" class="Bound">i</a> <a id="1784" class="Symbol">=</a> <a id="1786" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="1794" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a> <a id="1796" class="Symbol">})</a>
                      <a id="1821" class="Symbol">(</a><a id="1822" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Cubical.Foundations.Isomorphism.html#1636" class="Bound">p0</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1836" href="Cubical.Foundations.Isomorphism.html#1709" class="Bound">i</a><a id="1837" class="Symbol">))))</a>

      <a id="1849" href="Cubical.Foundations.Isomorphism.html#1849" class="Function">fill1</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Cubical.Foundations.Isomorphism.html#1438" class="Bound">A</a>
      <a id="1873" href="Cubical.Foundations.Isomorphism.html#1849" class="Function">fill1</a> <a id="1879" href="Cubical.Foundations.Isomorphism.html#1879" class="Bound">i</a> <a id="1881" class="Symbol">=</a> <a id="1883" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1889" class="Symbol">(λ</a> <a id="1892" href="Cubical.Foundations.Isomorphism.html#1892" class="Bound">k</a> <a id="1894" class="Symbol">→</a> <a id="1896" class="Symbol">λ</a> <a id="1898" class="Symbol">{</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Cubical.Foundations.Isomorphism.html#1879" class="Bound">i</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1907" class="Symbol">)</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Cubical.Foundations.Isomorphism.html#1588" class="Field">t</a> <a id="1913" href="Cubical.Foundations.Isomorphism.html#1627" class="Bound">x1</a> <a id="1916" href="Cubical.Foundations.Isomorphism.html#1892" class="Bound">k</a>
                               <a id="1949" class="Symbol">;</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Foundations.Isomorphism.html#1879" class="Bound">i</a> <a id="1954" class="Symbol">=</a> <a id="1956" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1958" class="Symbol">)</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="1964" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a> <a id="1966" class="Symbol">})</a>
                      <a id="1991" class="Symbol">(</a><a id="1992" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Cubical.Foundations.Isomorphism.html#1652" class="Bound">p1</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2006" href="Cubical.Foundations.Isomorphism.html#1879" class="Bound">i</a><a id="2007" class="Symbol">))))</a>

      <a id="2019" href="Cubical.Foundations.Isomorphism.html#2019" class="Function">fill2</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Cubical.Foundations.Isomorphism.html#1438" class="Bound">A</a>
      <a id="2043" href="Cubical.Foundations.Isomorphism.html#2019" class="Function">fill2</a> <a id="2049" href="Cubical.Foundations.Isomorphism.html#2049" class="Bound">i</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="2059" class="Symbol">(λ</a> <a id="2062" href="Cubical.Foundations.Isomorphism.html#2062" class="Bound">k</a> <a id="2064" class="Symbol">→</a> <a id="2066" class="Symbol">λ</a> <a id="2068" class="Symbol">{</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Cubical.Foundations.Isomorphism.html#2049" class="Bound">i</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Cubical.Foundations.Isomorphism.html#1849" class="Function">fill1</a> <a id="2087" href="Cubical.Foundations.Isomorphism.html#2062" class="Bound">k</a> <a id="2089" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
                               <a id="2123" class="Symbol">;</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Cubical.Foundations.Isomorphism.html#2049" class="Bound">i</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2132" class="Symbol">)</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="Cubical.Foundations.Isomorphism.html#1679" class="Function">fill0</a> <a id="2142" href="Cubical.Foundations.Isomorphism.html#2062" class="Bound">k</a> <a id="2144" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2147" class="Symbol">})</a>
                      <a id="2172" class="Symbol">(</a><a id="2173" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="2180" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a><a id="2181" class="Symbol">))</a>

      <a id="2191" href="Cubical.Foundations.Isomorphism.html#2191" class="Function">p</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="Cubical.Foundations.Isomorphism.html#1624" class="Bound">x0</a> <a id="2198" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2200" href="Cubical.Foundations.Isomorphism.html#1627" class="Bound">x1</a>
      <a id="2209" href="Cubical.Foundations.Isomorphism.html#2191" class="Function">p</a> <a id="2211" href="Cubical.Foundations.Isomorphism.html#2211" class="Bound">i</a> <a id="2213" class="Symbol">=</a> <a id="2215" href="Cubical.Foundations.Isomorphism.html#2019" class="Function">fill2</a> <a id="2221" href="Cubical.Foundations.Isomorphism.html#2211" class="Bound">i</a> <a id="2223" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

      <a id="2233" href="Cubical.Foundations.Isomorphism.html#2233" class="Function">sq</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="Cubical.Foundations.Isomorphism.html#1438" class="Bound">A</a>
      <a id="2254" href="Cubical.Foundations.Isomorphism.html#2233" class="Function">sq</a> <a id="2257" href="Cubical.Foundations.Isomorphism.html#2257" class="Bound">i</a> <a id="2259" href="Cubical.Foundations.Isomorphism.html#2259" class="Bound">j</a> <a id="2261" class="Symbol">=</a> <a id="2263" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2269" class="Symbol">(λ</a> <a id="2272" href="Cubical.Foundations.Isomorphism.html#2272" class="Bound">k</a> <a id="2274" class="Symbol">→</a> <a id="2276" class="Symbol">λ</a> <a id="2278" class="Symbol">{</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Isomorphism.html#2257" class="Bound">i</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Cubical.Foundations.Isomorphism.html#1849" class="Function">fill1</a> <a id="2297" href="Cubical.Foundations.Isomorphism.html#2259" class="Bound">j</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2302" href="Cubical.Foundations.Isomorphism.html#2272" class="Bound">k</a><a id="2303" class="Symbol">)</a>
                              <a id="2335" class="Symbol">;</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Cubical.Foundations.Isomorphism.html#2257" class="Bound">i</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2344" class="Symbol">)</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Cubical.Foundations.Isomorphism.html#1679" class="Function">fill0</a> <a id="2354" href="Cubical.Foundations.Isomorphism.html#2259" class="Bound">j</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2359" href="Cubical.Foundations.Isomorphism.html#2272" class="Bound">k</a><a id="2360" class="Symbol">)</a>
                              <a id="2392" class="Symbol">;</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Isomorphism.html#2259" class="Bound">j</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Cubical.Foundations.Isomorphism.html#1588" class="Field">t</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Foundations.Isomorphism.html#2019" class="Function">fill2</a> <a id="2414" href="Cubical.Foundations.Isomorphism.html#2257" class="Bound">i</a> <a id="2416" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2423" href="Cubical.Foundations.Isomorphism.html#2272" class="Bound">k</a><a id="2424" class="Symbol">)</a>
                              <a id="2456" class="Symbol">;</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Cubical.Foundations.Isomorphism.html#2259" class="Bound">j</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="2471" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a> <a id="2473" class="Symbol">})</a>
                     <a id="2497" class="Symbol">(</a><a id="2498" href="Cubical.Foundations.Isomorphism.html#2019" class="Function">fill2</a> <a id="2504" href="Cubical.Foundations.Isomorphism.html#2257" class="Bound">i</a> <a id="2506" href="Cubical.Foundations.Isomorphism.html#2259" class="Bound">j</a><a id="2507" class="Symbol">)</a>

      <a id="2516" href="Cubical.Foundations.Isomorphism.html#2516" class="Function">sq1</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2524" class="Symbol">→</a> <a id="2526" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2528" class="Symbol">→</a> <a id="2530" href="Cubical.Foundations.Isomorphism.html#1440" class="Bound">B</a>
      <a id="2538" href="Cubical.Foundations.Isomorphism.html#2516" class="Function">sq1</a> <a id="2542" href="Cubical.Foundations.Isomorphism.html#2542" class="Bound">i</a> <a id="2544" href="Cubical.Foundations.Isomorphism.html#2544" class="Bound">j</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2554" class="Symbol">(λ</a> <a id="2557" href="Cubical.Foundations.Isomorphism.html#2557" class="Bound">k</a> <a id="2559" class="Symbol">→</a> <a id="2561" class="Symbol">λ</a> <a id="2563" class="Symbol">{</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Cubical.Foundations.Isomorphism.html#2542" class="Bound">i</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">s</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Foundations.Isomorphism.html#1652" class="Bound">p1</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2585" href="Cubical.Foundations.Isomorphism.html#2544" class="Bound">j</a><a id="2586" class="Symbol">))</a> <a id="2589" href="Cubical.Foundations.Isomorphism.html#2557" class="Bound">k</a>
                               <a id="2622" class="Symbol">;</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Cubical.Foundations.Isomorphism.html#2542" class="Bound">i</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">→</a> <a id="2635" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">s</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Cubical.Foundations.Isomorphism.html#1636" class="Bound">p0</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2644" href="Cubical.Foundations.Isomorphism.html#2544" class="Bound">j</a><a id="2645" class="Symbol">))</a> <a id="2648" href="Cubical.Foundations.Isomorphism.html#2557" class="Bound">k</a>
                               <a id="2681" class="Symbol">;</a> <a id="2683" class="Symbol">(</a><a id="2684" href="Cubical.Foundations.Isomorphism.html#2544" class="Bound">j</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2690" class="Symbol">)</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">s</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Cubical.Foundations.Isomorphism.html#1480" class="Field">f</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Cubical.Foundations.Isomorphism.html#2191" class="Function">p</a> <a id="2702" href="Cubical.Foundations.Isomorphism.html#2542" class="Bound">i</a><a id="2703" class="Symbol">))</a> <a id="2706" href="Cubical.Foundations.Isomorphism.html#2557" class="Bound">k</a>
                               <a id="2739" class="Symbol">;</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Foundations.Isomorphism.html#2544" class="Bound">j</a> <a id="2744" class="Symbol">=</a> <a id="2746" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2748" class="Symbol">)</a> <a id="2750" class="Symbol">→</a> <a id="2752" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">s</a> <a id="2754" href="Cubical.Foundations.Isomorphism.html#1616" class="Bound">y</a> <a id="2756" href="Cubical.Foundations.Isomorphism.html#2557" class="Bound">k</a> <a id="2758" class="Symbol">})</a>
                      <a id="2783" class="Symbol">(</a><a id="2784" href="Cubical.Foundations.Isomorphism.html#1480" class="Field">f</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Cubical.Foundations.Isomorphism.html#2233" class="Function">sq</a> <a id="2790" href="Cubical.Foundations.Isomorphism.html#2542" class="Bound">i</a> <a id="2792" href="Cubical.Foundations.Isomorphism.html#2544" class="Bound">j</a><a id="2793" class="Symbol">))</a>

      <a id="2803" href="Cubical.Foundations.Isomorphism.html#2803" class="Function">lemIso</a> <a id="2810" class="Symbol">:</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Cubical.Foundations.Isomorphism.html#1624" class="Bound">x0</a> <a id="2816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2818" href="Cubical.Foundations.Isomorphism.html#1636" class="Bound">p0</a><a id="2820" class="Symbol">)</a> <a id="2822" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Foundations.Isomorphism.html#1627" class="Bound">x1</a> <a id="2828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2830" href="Cubical.Foundations.Isomorphism.html#1652" class="Bound">p1</a><a id="2832" class="Symbol">)</a>
      <a id="2840" href="Cubical.Foundations.Isomorphism.html#2803" class="Function">lemIso</a> <a id="2847" href="Cubical.Foundations.Isomorphism.html#2847" class="Bound">i</a> <a id="2849" class="Symbol">.</a><a id="2850" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="Cubical.Foundations.Isomorphism.html#2191" class="Function">p</a> <a id="2858" href="Cubical.Foundations.Isomorphism.html#2847" class="Bound">i</a>
      <a id="2866" href="Cubical.Foundations.Isomorphism.html#2803" class="Function">lemIso</a> <a id="2873" href="Cubical.Foundations.Isomorphism.html#2873" class="Bound">i</a> <a id="2875" class="Symbol">.</a><a id="2876" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2880" class="Symbol">=</a> <a id="2882" class="Symbol">λ</a> <a id="2884" href="Cubical.Foundations.Isomorphism.html#2884" class="Bound">j</a> <a id="2886" class="Symbol">→</a> <a id="2888" href="Cubical.Foundations.Isomorphism.html#2516" class="Function">sq1</a> <a id="2892" href="Cubical.Foundations.Isomorphism.html#2873" class="Bound">i</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2897" href="Cubical.Foundations.Isomorphism.html#2884" class="Bound">j</a><a id="2898" class="Symbol">)</a>

  <a id="2903" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2926" href="Cubical.Foundations.Isomorphism.html#1480" class="Field">f</a>
  <a id="2930" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="2943" class="Symbol">.</a><a id="2944" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2956" href="Cubical.Foundations.Isomorphism.html#2956" class="Bound">y</a> <a id="2958" class="Symbol">.</a><a id="2959" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2963" class="Symbol">.</a><a id="2964" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="2972" href="Cubical.Foundations.Isomorphism.html#2956" class="Bound">y</a>
  <a id="2976" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="2989" class="Symbol">.</a><a id="2990" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3002" href="Cubical.Foundations.Isomorphism.html#3002" class="Bound">y</a> <a id="3004" class="Symbol">.</a><a id="3005" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3009" class="Symbol">.</a><a id="3010" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3014" class="Symbol">=</a> <a id="3016" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">s</a> <a id="3018" href="Cubical.Foundations.Isomorphism.html#3002" class="Bound">y</a>
  <a id="3022" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="3035" class="Symbol">.</a><a id="3036" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3048" href="Cubical.Foundations.Isomorphism.html#3048" class="Bound">y</a> <a id="3050" class="Symbol">.</a><a id="3051" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3055" href="Cubical.Foundations.Isomorphism.html#3055" class="Bound">z</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Cubical.Foundations.Isomorphism.html#2803" class="Function">lemIso</a> <a id="3066" href="Cubical.Foundations.Isomorphism.html#3048" class="Bound">y</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Foundations.Isomorphism.html#1513" class="Field">g</a> <a id="3071" href="Cubical.Foundations.Isomorphism.html#3048" class="Bound">y</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3079" href="Cubical.Foundations.Isomorphism.html#3055" class="Bound">z</a><a id="3080" class="Symbol">)</a> <a id="3082" class="Symbol">(</a><a id="3083" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">s</a> <a id="3085" href="Cubical.Foundations.Isomorphism.html#3048" class="Bound">y</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3093" href="Cubical.Foundations.Isomorphism.html#3055" class="Bound">z</a><a id="3094" class="Symbol">)</a>


<a id="isoToEquiv"></a><a id="3098" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3115" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3117" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3123" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3125" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3127" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="3138" href="Cubical.Foundations.Isomorphism.html#3138" class="Bound">i</a> <a id="3140" class="Symbol">.</a><a id="3141" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Cubical.Foundations.Isomorphism.html#3138" class="Bound">i</a> <a id="3149" class="Symbol">.</a><a id="3150" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a>
<a id="3158" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="3169" href="Cubical.Foundations.Isomorphism.html#3169" class="Bound">i</a> <a id="3171" class="Symbol">.</a><a id="3172" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3176" class="Symbol">=</a> <a id="3178" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="3191" href="Cubical.Foundations.Isomorphism.html#3169" class="Bound">i</a>

<a id="IsoToIsIso"></a><a id="3194" href="Cubical.Foundations.Isomorphism.html#3194" class="Function">IsoToIsIso</a> <a id="3205" class="Symbol">:</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Cubical.Foundations.Isomorphism.html#3208" class="Bound">f</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3216" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3218" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">→</a> <a id="3223" href="Cubical.Foundations.Isomorphism.html#947" class="Function">isIso</a> <a id="3229" class="Symbol">(</a><a id="3230" href="Cubical.Foundations.Isomorphism.html#3208" class="Bound">f</a> <a id="3232" class="Symbol">.</a><a id="3233" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="3240" class="Symbol">)</a>
<a id="3242" href="Cubical.Foundations.Isomorphism.html#3194" class="Function">IsoToIsIso</a> <a id="3253" href="Cubical.Foundations.Isomorphism.html#3253" class="Bound">f</a> <a id="3255" class="Symbol">.</a><a id="3256" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3260" class="Symbol">=</a> <a id="3262" href="Cubical.Foundations.Isomorphism.html#3253" class="Bound">f</a> <a id="3264" class="Symbol">.</a><a id="3265" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
<a id="3273" href="Cubical.Foundations.Isomorphism.html#3194" class="Function">IsoToIsIso</a> <a id="3284" href="Cubical.Foundations.Isomorphism.html#3284" class="Bound">f</a> <a id="3286" class="Symbol">.</a><a id="3287" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3291" class="Symbol">.</a><a id="3292" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3296" class="Symbol">=</a> <a id="3298" href="Cubical.Foundations.Isomorphism.html#3284" class="Bound">f</a> <a id="3300" class="Symbol">.</a><a id="3301" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a>
<a id="3314" href="Cubical.Foundations.Isomorphism.html#3194" class="Function">IsoToIsIso</a> <a id="3325" href="Cubical.Foundations.Isomorphism.html#3325" class="Bound">f</a> <a id="3327" class="Symbol">.</a><a id="3328" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3332" class="Symbol">.</a><a id="3333" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="Cubical.Foundations.Isomorphism.html#3325" class="Bound">f</a> <a id="3341" class="Symbol">.</a><a id="3342" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a>

<a id="isIsoToIso"></a><a id="3355" href="Cubical.Foundations.Isomorphism.html#3355" class="Function">isIsoToIso</a> <a id="3366" class="Symbol">:</a> <a id="3368" class="Symbol">{</a><a id="3369" href="Cubical.Foundations.Isomorphism.html#3369" class="Bound">f</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3375" class="Symbol">→</a> <a id="3377" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3378" class="Symbol">}</a> <a id="3380" class="Symbol">→</a> <a id="3382" href="Cubical.Foundations.Isomorphism.html#947" class="Function">isIso</a> <a id="3388" href="Cubical.Foundations.Isomorphism.html#3369" class="Bound">f</a> <a id="3390" class="Symbol">→</a> <a id="3392" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3396" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3398" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3400" href="Cubical.Foundations.Isomorphism.html#3355" class="Function">isIsoToIso</a> <a id="3411" class="Symbol">{</a><a id="3412" class="Argument">f</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="Cubical.Foundations.Isomorphism.html#3416" class="Bound">f</a><a id="3417" class="Symbol">}</a> <a id="3419" href="Cubical.Foundations.Isomorphism.html#3419" class="Bound">fIsIso</a> <a id="3426" class="Symbol">.</a><a id="3427" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Cubical.Foundations.Isomorphism.html#3416" class="Bound">f</a>
<a id="3439" href="Cubical.Foundations.Isomorphism.html#3355" class="Function">isIsoToIso</a> <a id="3450" href="Cubical.Foundations.Isomorphism.html#3450" class="Bound">fIsIso</a> <a id="3457" class="Symbol">.</a><a id="3458" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3466" class="Symbol">=</a> <a id="3468" href="Cubical.Foundations.Isomorphism.html#3450" class="Bound">fIsIso</a> <a id="3475" class="Symbol">.</a><a id="3476" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3480" href="Cubical.Foundations.Isomorphism.html#3355" class="Function">isIsoToIso</a> <a id="3491" href="Cubical.Foundations.Isomorphism.html#3491" class="Bound">fIsIso</a> <a id="3498" class="Symbol">.</a><a id="3499" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Cubical.Foundations.Isomorphism.html#3491" class="Bound">fIsIso</a> <a id="3521" class="Symbol">.</a><a id="3522" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3526" class="Symbol">.</a><a id="3527" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3531" href="Cubical.Foundations.Isomorphism.html#3355" class="Function">isIsoToIso</a> <a id="3542" href="Cubical.Foundations.Isomorphism.html#3542" class="Bound">fIsIso</a> <a id="3549" class="Symbol">.</a><a id="3550" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Cubical.Foundations.Isomorphism.html#3542" class="Bound">fIsIso</a> <a id="3571" class="Symbol">.</a><a id="3572" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3576" class="Symbol">.</a><a id="3577" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isIsoToIsEquiv"></a><a id="3582" href="Cubical.Foundations.Isomorphism.html#3582" class="Function">isIsoToIsEquiv</a> <a id="3597" class="Symbol">:</a> <a id="3599" class="Symbol">{</a><a id="3600" href="Cubical.Foundations.Isomorphism.html#3600" class="Bound">f</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3606" class="Symbol">→</a> <a id="3608" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3609" class="Symbol">}</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Cubical.Foundations.Isomorphism.html#947" class="Function">isIso</a> <a id="3619" href="Cubical.Foundations.Isomorphism.html#3600" class="Bound">f</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3631" href="Cubical.Foundations.Isomorphism.html#3600" class="Bound">f</a>
<a id="3633" href="Cubical.Foundations.Isomorphism.html#3582" class="Function">isIsoToIsEquiv</a> <a id="3648" href="Cubical.Foundations.Isomorphism.html#3648" class="Bound">fIsIso</a> <a id="3655" class="Symbol">=</a> <a id="3657" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Cubical.Foundations.Isomorphism.html#3355" class="Function">isIsoToIso</a> <a id="3682" href="Cubical.Foundations.Isomorphism.html#3648" class="Bound">fIsIso</a><a id="3688" class="Symbol">)</a>

<a id="isoToPath"></a><a id="3691" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3707" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3709" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3711" class="Symbol">→</a> <a id="3713" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3715" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3717" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3719" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="3729" class="Symbol">{</a><a id="3730" class="Argument">A</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Cubical.Foundations.Isomorphism.html#3734" class="Bound">A</a><a id="3735" class="Symbol">}</a> <a id="3737" class="Symbol">{</a><a id="3738" class="Argument">B</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="Cubical.Foundations.Isomorphism.html#3742" class="Bound">B</a><a id="3743" class="Symbol">}</a> <a id="3745" href="Cubical.Foundations.Isomorphism.html#3745" class="Bound">f</a> <a id="3747" href="Cubical.Foundations.Isomorphism.html#3747" class="Bound">i</a> <a id="3749" class="Symbol">=</a>
  <a id="3753" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3758" href="Cubical.Foundations.Isomorphism.html#3742" class="Bound">B</a> <a id="3760" class="Symbol">(λ</a> <a id="3763" class="Symbol">{</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Cubical.Foundations.Isomorphism.html#3747" class="Bound">i</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3772" class="Symbol">)</a> <a id="3774" class="Symbol">→</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Cubical.Foundations.Isomorphism.html#3734" class="Bound">A</a> <a id="3779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3781" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="3792" href="Cubical.Foundations.Isomorphism.html#3745" class="Bound">f</a><a id="3793" class="Symbol">)</a>
            <a id="3807" class="Symbol">;</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Cubical.Foundations.Isomorphism.html#3747" class="Bound">i</a> <a id="3812" class="Symbol">=</a> <a id="3814" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3816" class="Symbol">)</a> <a id="3818" class="Symbol">→</a> <a id="3820" class="Symbol">(</a><a id="3821" href="Cubical.Foundations.Isomorphism.html#3742" class="Bound">B</a> <a id="3823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3825" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3833" href="Cubical.Foundations.Isomorphism.html#3742" class="Bound">B</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">})</a>

<a id="3840" class="Keyword">open</a> <a id="3845" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="invIso"></a><a id="3850" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="3857" class="Symbol">:</a> <a id="3859" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3863" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3865" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3873" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3875" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="3877" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="3889" href="Cubical.Foundations.Isomorphism.html#3889" class="Bound">f</a><a id="3890" class="Symbol">)</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3898" href="Cubical.Foundations.Isomorphism.html#3889" class="Bound">f</a>
<a id="3900" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="3912" href="Cubical.Foundations.Isomorphism.html#3912" class="Bound">f</a><a id="3913" class="Symbol">)</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3921" href="Cubical.Foundations.Isomorphism.html#3912" class="Bound">f</a>
<a id="3923" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="3940" href="Cubical.Foundations.Isomorphism.html#3940" class="Bound">f</a><a id="3941" class="Symbol">)</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3953" href="Cubical.Foundations.Isomorphism.html#3940" class="Bound">f</a>
<a id="3955" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="3971" href="Cubical.Foundations.Isomorphism.html#3971" class="Bound">f</a><a id="3972" class="Symbol">)</a>  <a id="3975" class="Symbol">=</a> <a id="3977" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="3986" href="Cubical.Foundations.Isomorphism.html#3971" class="Bound">f</a>

<a id="compIso"></a><a id="3989" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4003" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4005" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4007" class="Symbol">→</a> <a id="4009" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4013" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4015" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a> <a id="4017" class="Symbol">→</a> <a id="4019" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4023" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4025" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a>
<a id="4027" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="4040" href="Cubical.Foundations.Isomorphism.html#4040" class="Bound">i</a> <a id="4042" href="Cubical.Foundations.Isomorphism.html#4042" class="Bound">j</a><a id="4043" class="Symbol">)</a>       <a id="4051" class="Symbol">=</a> <a id="4053" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4057" href="Cubical.Foundations.Isomorphism.html#4042" class="Bound">j</a> <a id="4059" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4061" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4065" href="Cubical.Foundations.Isomorphism.html#4040" class="Bound">i</a>
<a id="4067" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="4080" href="Cubical.Foundations.Isomorphism.html#4080" class="Bound">i</a> <a id="4082" href="Cubical.Foundations.Isomorphism.html#4082" class="Bound">j</a><a id="4083" class="Symbol">)</a> <a id="4085" class="Symbol">=</a> <a id="4087" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4091" href="Cubical.Foundations.Isomorphism.html#4080" class="Bound">i</a> <a id="4093" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4095" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4099" href="Cubical.Foundations.Isomorphism.html#4082" class="Bound">j</a>
<a id="4101" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="4119" href="Cubical.Foundations.Isomorphism.html#4119" class="Bound">i</a> <a id="4121" href="Cubical.Foundations.Isomorphism.html#4121" class="Bound">j</a><a id="4122" class="Symbol">)</a> <a id="4124" href="Cubical.Foundations.Isomorphism.html#4124" class="Bound">b</a> <a id="4126" class="Symbol">=</a> <a id="4128" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4138" href="Cubical.Foundations.Isomorphism.html#4121" class="Bound">j</a><a id="4139" class="Symbol">)</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4151" href="Cubical.Foundations.Isomorphism.html#4119" class="Bound">i</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4158" href="Cubical.Foundations.Isomorphism.html#4121" class="Bound">j</a> <a id="4160" href="Cubical.Foundations.Isomorphism.html#4124" class="Bound">b</a><a id="4161" class="Symbol">))</a> <a id="4164" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4166" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4175" href="Cubical.Foundations.Isomorphism.html#4121" class="Bound">j</a> <a id="4177" href="Cubical.Foundations.Isomorphism.html#4124" class="Bound">b</a>
<a id="4179" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="4196" href="Cubical.Foundations.Isomorphism.html#4196" class="Bound">i</a> <a id="4198" href="Cubical.Foundations.Isomorphism.html#4198" class="Bound">j</a><a id="4199" class="Symbol">)</a> <a id="4201" href="Cubical.Foundations.Isomorphism.html#4201" class="Bound">a</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4210" class="Symbol">(</a><a id="4211" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4215" href="Cubical.Foundations.Isomorphism.html#4196" class="Bound">i</a><a id="4216" class="Symbol">)</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4227" href="Cubical.Foundations.Isomorphism.html#4198" class="Bound">j</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4234" href="Cubical.Foundations.Isomorphism.html#4196" class="Bound">i</a> <a id="4236" href="Cubical.Foundations.Isomorphism.html#4201" class="Bound">a</a><a id="4237" class="Symbol">))</a> <a id="4240" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4242" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4250" href="Cubical.Foundations.Isomorphism.html#4196" class="Bound">i</a> <a id="4252" href="Cubical.Foundations.Isomorphism.html#4201" class="Bound">a</a>

<a id="composesToId→Iso"></a><a id="4255" href="Cubical.Foundations.Isomorphism.html#4255" class="Function">composesToId→Iso</a> <a id="4272" class="Symbol">:</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Cubical.Foundations.Isomorphism.html#4275" class="Bound">G</a> <a id="4277" class="Symbol">:</a> <a id="4279" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4283" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4285" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4286" class="Symbol">)</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Cubical.Foundations.Isomorphism.html#4289" class="Bound">g</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="4298" class="Symbol">)</a> <a id="4300" class="Symbol">→</a> <a id="4302" href="Cubical.Foundations.Isomorphism.html#4275" class="Bound">G</a> <a id="4304" class="Symbol">.</a><a id="4305" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4309" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4311" href="Cubical.Foundations.Isomorphism.html#4289" class="Bound">g</a> <a id="4313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4315" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4321" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4323" class="Symbol">→</a> <a id="4325" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4329" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4331" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="4333" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Cubical.Foundations.Isomorphism.html#4255" class="Function">composesToId→Iso</a> <a id="4355" class="Symbol">_</a> <a id="4357" href="Cubical.Foundations.Isomorphism.html#4357" class="Bound">g</a> <a id="4359" class="Symbol">_)</a>             <a id="4374" class="Symbol">=</a> <a id="4376" href="Cubical.Foundations.Isomorphism.html#4357" class="Bound">g</a>
<a id="4378" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Cubical.Foundations.Isomorphism.html#4255" class="Function">composesToId→Iso</a> <a id="4400" href="Cubical.Foundations.Isomorphism.html#4400" class="Bound">j</a> <a id="4402" class="Symbol">_</a> <a id="4404" class="Symbol">_)</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4413" href="Cubical.Foundations.Isomorphism.html#4400" class="Bound">j</a>
<a id="4415" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4424" class="Symbol">(</a><a id="4425" href="Cubical.Foundations.Isomorphism.html#4255" class="Function">composesToId→Iso</a> <a id="4442" href="Cubical.Foundations.Isomorphism.html#4442" class="Bound">i</a> <a id="4444" href="Cubical.Foundations.Isomorphism.html#4444" class="Bound">g</a> <a id="4446" href="Cubical.Foundations.Isomorphism.html#4446" class="Bound">path</a><a id="4450" class="Symbol">)</a> <a id="4452" href="Cubical.Foundations.Isomorphism.html#4452" class="Bound">b</a> <a id="4454" class="Symbol">=</a>
  <a id="4458" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4471" href="Cubical.Foundations.Isomorphism.html#4442" class="Bound">i</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.Foundations.Isomorphism.html#4444" class="Bound">g</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4481" href="Cubical.Foundations.Isomorphism.html#4442" class="Bound">i</a> <a id="4483" href="Cubical.Foundations.Isomorphism.html#4452" class="Bound">b</a><a id="4484" class="Symbol">)))</a> <a id="4488" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4491" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4496" class="Symbol">(λ</a> <a id="4499" href="Cubical.Foundations.Isomorphism.html#4499" class="Bound">g</a> <a id="4501" class="Symbol">→</a> <a id="4503" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4507" href="Cubical.Foundations.Isomorphism.html#4442" class="Bound">i</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Cubical.Foundations.Isomorphism.html#4499" class="Bound">g</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4517" href="Cubical.Foundations.Isomorphism.html#4442" class="Bound">i</a> <a id="4519" href="Cubical.Foundations.Isomorphism.html#4452" class="Bound">b</a><a id="4520" class="Symbol">)))</a> <a id="4524" href="Cubical.Foundations.Isomorphism.html#4446" class="Bound">path</a> <a id="4529" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4532" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4540" href="Cubical.Foundations.Isomorphism.html#4442" class="Bound">i</a> <a id="4542" href="Cubical.Foundations.Isomorphism.html#4452" class="Bound">b</a>
<a id="4544" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Cubical.Foundations.Isomorphism.html#4255" class="Function">composesToId→Iso</a> <a id="4570" class="Symbol">_</a> <a id="4572" class="Symbol">_</a> <a id="4574" href="Cubical.Foundations.Isomorphism.html#4574" class="Bound">path</a><a id="4578" class="Symbol">)</a> <a id="4580" href="Cubical.Foundations.Isomorphism.html#4580" class="Bound">b</a> <a id="4582" href="Cubical.Foundations.Isomorphism.html#4582" class="Bound">i</a> <a id="4584" class="Symbol">=</a> <a id="4586" href="Cubical.Foundations.Isomorphism.html#4574" class="Bound">path</a> <a id="4591" href="Cubical.Foundations.Isomorphism.html#4582" class="Bound">i</a> <a id="4593" href="Cubical.Foundations.Isomorphism.html#4580" class="Bound">b</a>

<a id="idIso"></a><a id="4596" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="4602" class="Symbol">:</a> <a id="4604" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4608" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4610" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="4612" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4616" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="4622" class="Symbol">=</a> <a id="4624" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4630" class="Symbol">_</a>
<a id="4632" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4636" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="4642" class="Symbol">=</a> <a id="4644" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4650" class="Symbol">_</a>
<a id="4652" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4661" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="4667" class="Symbol">_</a> <a id="4669" class="Symbol">=</a> <a id="4671" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4676" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4684" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="4690" class="Symbol">_</a>  <a id="4693" class="Symbol">=</a> <a id="4695" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compIsoIdL"></a><a id="4701" href="Cubical.Foundations.Isomorphism.html#4701" class="Function">compIsoIdL</a> <a id="4712" class="Symbol">:</a> <a id="4714" class="Symbol">(</a><a id="4715" href="Cubical.Foundations.Isomorphism.html#4715" class="Bound">isom</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4726" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4728" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4729" class="Symbol">)</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="4741" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="4747" href="Cubical.Foundations.Isomorphism.html#4715" class="Bound">isom</a> <a id="4752" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4754" href="Cubical.Foundations.Isomorphism.html#4715" class="Bound">isom</a>
<a id="4759" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4763" class="Symbol">(</a><a id="4764" href="Cubical.Foundations.Isomorphism.html#4701" class="Function">compIsoIdL</a> <a id="4775" href="Cubical.Foundations.Isomorphism.html#4775" class="Bound">isom</a> <a id="4780" href="Cubical.Foundations.Isomorphism.html#4780" class="Bound">i</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">=</a> <a id="4785" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4789" href="Cubical.Foundations.Isomorphism.html#4775" class="Bound">isom</a>
<a id="4794" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Foundations.Isomorphism.html#4701" class="Function">compIsoIdL</a> <a id="4810" href="Cubical.Foundations.Isomorphism.html#4810" class="Bound">isom</a> <a id="4815" href="Cubical.Foundations.Isomorphism.html#4815" class="Bound">i</a><a id="4816" class="Symbol">)</a> <a id="4818" class="Symbol">=</a> <a id="4820" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4824" href="Cubical.Foundations.Isomorphism.html#4810" class="Bound">isom</a>
<a id="4829" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Cubical.Foundations.Isomorphism.html#4701" class="Function">compIsoIdL</a> <a id="4850" href="Cubical.Foundations.Isomorphism.html#4850" class="Bound">isom</a> <a id="4855" href="Cubical.Foundations.Isomorphism.html#4855" class="Bound">i</a><a id="4856" class="Symbol">)</a> <a id="4858" href="Cubical.Foundations.Isomorphism.html#4858" class="Bound">b</a> <a id="4860" class="Symbol">=</a> <a id="4862" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Cubical.Foundations.Isomorphism.html#4850" class="Bound">isom</a> <a id="4874" class="Symbol">.</a><a id="4875" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="4884" href="Cubical.Foundations.Isomorphism.html#4858" class="Bound">b</a><a id="4885" class="Symbol">)</a> <a id="4887" class="Symbol">(</a><a id="4888" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4890" href="Cubical.Foundations.Isomorphism.html#4855" class="Bound">i</a><a id="4891" class="Symbol">)</a>
<a id="4893" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Cubical.Foundations.Isomorphism.html#4701" class="Function">compIsoIdL</a> <a id="4913" href="Cubical.Foundations.Isomorphism.html#4913" class="Bound">isom</a> <a id="4918" href="Cubical.Foundations.Isomorphism.html#4918" class="Bound">i</a><a id="4919" class="Symbol">)</a> <a id="4921" href="Cubical.Foundations.Isomorphism.html#4921" class="Bound">a</a> <a id="4923" class="Symbol">=</a> <a id="4925" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4931" class="Symbol">(</a><a id="4932" href="Cubical.Foundations.Isomorphism.html#4913" class="Bound">isom</a> <a id="4937" class="Symbol">.</a><a id="4938" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="4946" href="Cubical.Foundations.Isomorphism.html#4921" class="Bound">a</a><a id="4947" class="Symbol">)</a> <a id="4949" class="Symbol">(</a><a id="4950" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4952" href="Cubical.Foundations.Isomorphism.html#4918" class="Bound">i</a><a id="4953" class="Symbol">)</a>

<a id="compIsoIdR"></a><a id="4956" href="Cubical.Foundations.Isomorphism.html#4956" class="Function">compIsoIdR</a> <a id="4967" class="Symbol">:</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Cubical.Foundations.Isomorphism.html#4970" class="Bound">isom</a> <a id="4975" class="Symbol">:</a> <a id="4977" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4981" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4983" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4984" class="Symbol">)</a> <a id="4986" class="Symbol">→</a> <a id="4988" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="4996" href="Cubical.Foundations.Isomorphism.html#4970" class="Bound">isom</a> <a id="5001" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="5007" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5009" href="Cubical.Foundations.Isomorphism.html#4970" class="Bound">isom</a>
<a id="5014" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Cubical.Foundations.Isomorphism.html#4956" class="Function">compIsoIdR</a> <a id="5030" href="Cubical.Foundations.Isomorphism.html#5030" class="Bound">isom</a> <a id="5035" href="Cubical.Foundations.Isomorphism.html#5035" class="Bound">i</a><a id="5036" class="Symbol">)</a> <a id="5038" class="Symbol">=</a> <a id="5040" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5044" href="Cubical.Foundations.Isomorphism.html#5030" class="Bound">isom</a>
<a id="5049" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5053" class="Symbol">(</a><a id="5054" href="Cubical.Foundations.Isomorphism.html#4956" class="Function">compIsoIdR</a> <a id="5065" href="Cubical.Foundations.Isomorphism.html#5065" class="Bound">isom</a> <a id="5070" href="Cubical.Foundations.Isomorphism.html#5070" class="Bound">i</a><a id="5071" class="Symbol">)</a> <a id="5073" class="Symbol">=</a> <a id="5075" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5079" href="Cubical.Foundations.Isomorphism.html#5065" class="Bound">isom</a>
<a id="5084" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Cubical.Foundations.Isomorphism.html#4956" class="Function">compIsoIdR</a> <a id="5105" href="Cubical.Foundations.Isomorphism.html#5105" class="Bound">isom</a> <a id="5110" href="Cubical.Foundations.Isomorphism.html#5110" class="Bound">i</a><a id="5111" class="Symbol">)</a> <a id="5113" href="Cubical.Foundations.Isomorphism.html#5113" class="Bound">b</a> <a id="5115" class="Symbol">=</a> <a id="5117" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5123" class="Symbol">(</a><a id="5124" href="Cubical.Foundations.Isomorphism.html#5105" class="Bound">isom</a> <a id="5129" class="Symbol">.</a><a id="5130" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5139" href="Cubical.Foundations.Isomorphism.html#5113" class="Bound">b</a><a id="5140" class="Symbol">)</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5145" href="Cubical.Foundations.Isomorphism.html#5110" class="Bound">i</a><a id="5146" class="Symbol">)</a>
<a id="5148" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5156" class="Symbol">(</a><a id="5157" href="Cubical.Foundations.Isomorphism.html#4956" class="Function">compIsoIdR</a> <a id="5168" href="Cubical.Foundations.Isomorphism.html#5168" class="Bound">isom</a> <a id="5173" href="Cubical.Foundations.Isomorphism.html#5173" class="Bound">i</a><a id="5174" class="Symbol">)</a> <a id="5176" href="Cubical.Foundations.Isomorphism.html#5176" class="Bound">a</a> <a id="5178" class="Symbol">=</a> <a id="5180" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Cubical.Foundations.Isomorphism.html#5168" class="Bound">isom</a> <a id="5192" class="Symbol">.</a><a id="5193" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5201" href="Cubical.Foundations.Isomorphism.html#5176" class="Bound">a</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5207" href="Cubical.Foundations.Isomorphism.html#5173" class="Bound">i</a><a id="5208" class="Symbol">)</a>

<a id="LiftIso"></a><a id="5211" href="Cubical.Foundations.Isomorphism.html#5211" class="Function">LiftIso</a> <a id="5219" class="Symbol">:</a> <a id="5221" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5225" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5227" class="Symbol">(</a><a id="5228" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5233" class="Symbol">{</a><a id="5234" class="Argument">i</a> <a id="5236" class="Symbol">=</a> <a id="5238" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a><a id="5239" class="Symbol">}</a> <a id="5241" class="Symbol">{</a><a id="5242" class="Argument">j</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Cubical.Foundations.Isomorphism.html#437" class="Generalizable">ℓ&#39;</a><a id="5248" class="Symbol">}</a> <a id="5250" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5251" class="Symbol">)</a>
<a id="5253" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5257" href="Cubical.Foundations.Isomorphism.html#5211" class="Function">LiftIso</a> <a id="5265" class="Symbol">=</a> <a id="5267" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a>
<a id="5272" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5276" href="Cubical.Foundations.Isomorphism.html#5211" class="Function">LiftIso</a> <a id="5284" class="Symbol">=</a> <a id="5286" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a>
<a id="5292" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5301" href="Cubical.Foundations.Isomorphism.html#5211" class="Function">LiftIso</a> <a id="5309" class="Symbol">_</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5318" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5326" href="Cubical.Foundations.Isomorphism.html#5211" class="Function">LiftIso</a> <a id="5334" class="Symbol">_</a>  <a id="5337" class="Symbol">=</a> <a id="5339" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isContr→Iso"></a><a id="5345" href="Cubical.Foundations.Isomorphism.html#5345" class="Function">isContr→Iso</a> <a id="5357" class="Symbol">:</a> <a id="5359" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5367" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5379" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5381" class="Symbol">→</a> <a id="5383" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5387" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5389" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5391" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Cubical.Foundations.Isomorphism.html#5345" class="Function">isContr→Iso</a> <a id="5408" class="Symbol">_</a> <a id="5410" href="Cubical.Foundations.Isomorphism.html#5410" class="Bound">Bctr</a><a id="5414" class="Symbol">)</a> <a id="5416" class="Symbol">_</a> <a id="5418" class="Symbol">=</a> <a id="5420" href="Cubical.Foundations.Isomorphism.html#5410" class="Bound">Bctr</a> <a id="5425" class="Symbol">.</a><a id="5426" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5430" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Cubical.Foundations.Isomorphism.html#5345" class="Function">isContr→Iso</a> <a id="5447" href="Cubical.Foundations.Isomorphism.html#5447" class="Bound">Actr</a> <a id="5452" class="Symbol">_)</a> <a id="5455" class="Symbol">_</a> <a id="5457" class="Symbol">=</a> <a id="5459" href="Cubical.Foundations.Isomorphism.html#5447" class="Bound">Actr</a> <a id="5464" class="Symbol">.</a><a id="5465" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5469" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Foundations.Isomorphism.html#5345" class="Function">isContr→Iso</a> <a id="5491" class="Symbol">_</a> <a id="5493" href="Cubical.Foundations.Isomorphism.html#5493" class="Bound">Bctr</a><a id="5497" class="Symbol">)</a> <a id="5499" class="Symbol">=</a> <a id="5501" href="Cubical.Foundations.Isomorphism.html#5493" class="Bound">Bctr</a> <a id="5506" class="Symbol">.</a><a id="5507" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="5511" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Cubical.Foundations.Isomorphism.html#5345" class="Function">isContr→Iso</a> <a id="5532" href="Cubical.Foundations.Isomorphism.html#5532" class="Bound">Actr</a> <a id="5537" class="Symbol">_)</a>  <a id="5541" class="Symbol">=</a> <a id="5543" href="Cubical.Foundations.Isomorphism.html#5532" class="Bound">Actr</a> <a id="5548" class="Symbol">.</a><a id="5549" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isContr→Iso&#39;"></a><a id="5554" href="Cubical.Foundations.Isomorphism.html#5554" class="Function">isContr→Iso&#39;</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5577" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5579" class="Symbol">→</a> <a id="5581" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5589" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5591" class="Symbol">→</a> <a id="5593" class="Symbol">(</a><a id="5594" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5596" class="Symbol">→</a> <a id="5598" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5599" class="Symbol">)</a> <a id="5601" class="Symbol">→</a> <a id="5603" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5607" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5609" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5611" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5615" class="Symbol">(</a><a id="5616" href="Cubical.Foundations.Isomorphism.html#5554" class="Function">isContr→Iso&#39;</a> <a id="5629" class="Symbol">_</a> <a id="5631" href="Cubical.Foundations.Isomorphism.html#5631" class="Bound">Bctr</a> <a id="5636" href="Cubical.Foundations.Isomorphism.html#5636" class="Bound">f</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">=</a> <a id="5641" href="Cubical.Foundations.Isomorphism.html#5636" class="Bound">f</a>
<a id="5643" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5647" class="Symbol">(</a><a id="5648" href="Cubical.Foundations.Isomorphism.html#5554" class="Function">isContr→Iso&#39;</a> <a id="5661" href="Cubical.Foundations.Isomorphism.html#5661" class="Bound">Actr</a> <a id="5666" class="Symbol">_</a> <a id="5668" class="Symbol">_)</a> <a id="5671" class="Symbol">_</a> <a id="5673" class="Symbol">=</a> <a id="5675" href="Cubical.Foundations.Isomorphism.html#5661" class="Bound">Actr</a> <a id="5680" class="Symbol">.</a><a id="5681" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5685" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Cubical.Foundations.Isomorphism.html#5554" class="Function">isContr→Iso&#39;</a> <a id="5708" class="Symbol">_</a> <a id="5710" href="Cubical.Foundations.Isomorphism.html#5710" class="Bound">Bctr</a> <a id="5715" href="Cubical.Foundations.Isomorphism.html#5715" class="Bound">f</a><a id="5716" class="Symbol">)</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5735" href="Cubical.Foundations.Isomorphism.html#5710" class="Bound">Bctr</a> <a id="5740" class="Symbol">_</a>
<a id="5742" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Cubical.Foundations.Isomorphism.html#5554" class="Function">isContr→Iso&#39;</a> <a id="5764" href="Cubical.Foundations.Isomorphism.html#5764" class="Bound">Actr</a> <a id="5769" class="Symbol">_</a> <a id="5771" class="Symbol">_)</a>  <a id="5775" class="Symbol">=</a> <a id="5777" href="Cubical.Foundations.Isomorphism.html#5764" class="Bound">Actr</a> <a id="5782" class="Symbol">.</a><a id="5783" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isProp→Iso"></a><a id="5788" href="Cubical.Foundations.Isomorphism.html#5788" class="Function">isProp→Iso</a> <a id="5799" class="Symbol">:</a>  <a id="5802" class="Symbol">(</a><a id="5803" href="Cubical.Foundations.Isomorphism.html#5803" class="Bound">Aprop</a> <a id="5809" class="Symbol">:</a> <a id="5811" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5818" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5819" class="Symbol">)</a> <a id="5821" class="Symbol">(</a><a id="5822" href="Cubical.Foundations.Isomorphism.html#5822" class="Bound">Bprop</a> <a id="5828" class="Symbol">:</a> <a id="5830" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5837" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5838" class="Symbol">)</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Cubical.Foundations.Isomorphism.html#5841" class="Bound">f</a> <a id="5843" class="Symbol">:</a> <a id="5845" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5850" class="Symbol">)</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Cubical.Foundations.Isomorphism.html#5853" class="Bound">g</a> <a id="5855" class="Symbol">:</a> <a id="5857" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5862" class="Symbol">)</a> <a id="5864" class="Symbol">→</a> <a id="5866" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5870" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5872" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5874" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5878" class="Symbol">(</a><a id="5879" href="Cubical.Foundations.Isomorphism.html#5788" class="Function">isProp→Iso</a> <a id="5890" class="Symbol">_</a> <a id="5892" class="Symbol">_</a> <a id="5894" href="Cubical.Foundations.Isomorphism.html#5894" class="Bound">f</a> <a id="5896" class="Symbol">_)</a> <a id="5899" class="Symbol">=</a> <a id="5901" href="Cubical.Foundations.Isomorphism.html#5894" class="Bound">f</a>
<a id="5903" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5907" class="Symbol">(</a><a id="5908" href="Cubical.Foundations.Isomorphism.html#5788" class="Function">isProp→Iso</a> <a id="5919" class="Symbol">_</a> <a id="5921" class="Symbol">_</a> <a id="5923" class="Symbol">_</a> <a id="5925" href="Cubical.Foundations.Isomorphism.html#5925" class="Bound">g</a><a id="5926" class="Symbol">)</a> <a id="5928" class="Symbol">=</a> <a id="5930" href="Cubical.Foundations.Isomorphism.html#5925" class="Bound">g</a>
<a id="5932" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Cubical.Foundations.Isomorphism.html#5788" class="Function">isProp→Iso</a> <a id="5953" class="Symbol">_</a> <a id="5955" href="Cubical.Foundations.Isomorphism.html#5955" class="Bound">Bprop</a> <a id="5961" href="Cubical.Foundations.Isomorphism.html#5961" class="Bound">f</a> <a id="5963" href="Cubical.Foundations.Isomorphism.html#5963" class="Bound">g</a><a id="5964" class="Symbol">)</a> <a id="5966" href="Cubical.Foundations.Isomorphism.html#5966" class="Bound">b</a> <a id="5968" class="Symbol">=</a> <a id="5970" href="Cubical.Foundations.Isomorphism.html#5955" class="Bound">Bprop</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Cubical.Foundations.Isomorphism.html#5961" class="Bound">f</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Cubical.Foundations.Isomorphism.html#5963" class="Bound">g</a> <a id="5982" href="Cubical.Foundations.Isomorphism.html#5966" class="Bound">b</a><a id="5983" class="Symbol">))</a> <a id="5986" href="Cubical.Foundations.Isomorphism.html#5966" class="Bound">b</a>
<a id="5988" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Cubical.Foundations.Isomorphism.html#5788" class="Function">isProp→Iso</a> <a id="6008" href="Cubical.Foundations.Isomorphism.html#6008" class="Bound">Aprop</a> <a id="6014" class="Symbol">_</a> <a id="6016" href="Cubical.Foundations.Isomorphism.html#6016" class="Bound">f</a> <a id="6018" href="Cubical.Foundations.Isomorphism.html#6018" class="Bound">g</a><a id="6019" class="Symbol">)</a> <a id="6021" href="Cubical.Foundations.Isomorphism.html#6021" class="Bound">a</a>  <a id="6024" class="Symbol">=</a> <a id="6026" href="Cubical.Foundations.Isomorphism.html#6008" class="Bound">Aprop</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Cubical.Foundations.Isomorphism.html#6018" class="Bound">g</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Cubical.Foundations.Isomorphism.html#6016" class="Bound">f</a> <a id="6038" href="Cubical.Foundations.Isomorphism.html#6021" class="Bound">a</a><a id="6039" class="Symbol">))</a> <a id="6042" href="Cubical.Foundations.Isomorphism.html#6021" class="Bound">a</a>

<a id="domIso"></a><a id="6045" href="Cubical.Foundations.Isomorphism.html#6045" class="Function">domIso</a> <a id="6052" class="Symbol">:</a> <a id="6054" class="Symbol">∀</a> <a id="6056" class="Symbol">{</a><a id="6057" href="Cubical.Foundations.Isomorphism.html#6057" class="Bound">ℓ</a><a id="6058" class="Symbol">}</a> <a id="6060" class="Symbol">{</a><a id="6061" href="Cubical.Foundations.Isomorphism.html#6061" class="Bound">C</a> <a id="6063" class="Symbol">:</a> <a id="6065" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6070" href="Cubical.Foundations.Isomorphism.html#6057" class="Bound">ℓ</a><a id="6071" class="Symbol">}</a> <a id="6073" class="Symbol">→</a> <a id="6075" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6079" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6081" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6083" class="Symbol">→</a> <a id="6085" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6089" class="Symbol">(</a><a id="6090" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="Cubical.Foundations.Isomorphism.html#6061" class="Bound">C</a><a id="6095" class="Symbol">)</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Cubical.Foundations.Isomorphism.html#6061" class="Bound">C</a><a id="6103" class="Symbol">)</a>
<a id="6105" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Cubical.Foundations.Isomorphism.html#6045" class="Function">domIso</a> <a id="6117" href="Cubical.Foundations.Isomorphism.html#6117" class="Bound">e</a><a id="6118" class="Symbol">)</a> <a id="6120" href="Cubical.Foundations.Isomorphism.html#6120" class="Bound">f</a> <a id="6122" href="Cubical.Foundations.Isomorphism.html#6122" class="Bound">b</a> <a id="6124" class="Symbol">=</a> <a id="6126" href="Cubical.Foundations.Isomorphism.html#6120" class="Bound">f</a> <a id="6128" class="Symbol">(</a><a id="6129" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6133" href="Cubical.Foundations.Isomorphism.html#6117" class="Bound">e</a> <a id="6135" href="Cubical.Foundations.Isomorphism.html#6122" class="Bound">b</a><a id="6136" class="Symbol">)</a>
<a id="6138" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Cubical.Foundations.Isomorphism.html#6045" class="Function">domIso</a> <a id="6150" href="Cubical.Foundations.Isomorphism.html#6150" class="Bound">e</a><a id="6151" class="Symbol">)</a> <a id="6153" href="Cubical.Foundations.Isomorphism.html#6153" class="Bound">f</a> <a id="6155" href="Cubical.Foundations.Isomorphism.html#6155" class="Bound">a</a> <a id="6157" class="Symbol">=</a> <a id="6159" href="Cubical.Foundations.Isomorphism.html#6153" class="Bound">f</a> <a id="6161" class="Symbol">(</a><a id="6162" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6166" href="Cubical.Foundations.Isomorphism.html#6150" class="Bound">e</a> <a id="6168" href="Cubical.Foundations.Isomorphism.html#6155" class="Bound">a</a><a id="6169" class="Symbol">)</a>
<a id="6171" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6180" class="Symbol">(</a><a id="6181" href="Cubical.Foundations.Isomorphism.html#6045" class="Function">domIso</a> <a id="6188" href="Cubical.Foundations.Isomorphism.html#6188" class="Bound">e</a><a id="6189" class="Symbol">)</a> <a id="6191" href="Cubical.Foundations.Isomorphism.html#6191" class="Bound">f</a> <a id="6193" href="Cubical.Foundations.Isomorphism.html#6193" class="Bound">i</a> <a id="6195" href="Cubical.Foundations.Isomorphism.html#6195" class="Bound">x</a> <a id="6197" class="Symbol">=</a> <a id="6199" href="Cubical.Foundations.Isomorphism.html#6191" class="Bound">f</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6211" href="Cubical.Foundations.Isomorphism.html#6188" class="Bound">e</a> <a id="6213" href="Cubical.Foundations.Isomorphism.html#6195" class="Bound">x</a> <a id="6215" href="Cubical.Foundations.Isomorphism.html#6193" class="Bound">i</a><a id="6216" class="Symbol">)</a>
<a id="6218" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Cubical.Foundations.Isomorphism.html#6045" class="Function">domIso</a> <a id="6234" href="Cubical.Foundations.Isomorphism.html#6234" class="Bound">e</a><a id="6235" class="Symbol">)</a> <a id="6237" href="Cubical.Foundations.Isomorphism.html#6237" class="Bound">f</a> <a id="6239" href="Cubical.Foundations.Isomorphism.html#6239" class="Bound">i</a> <a id="6241" href="Cubical.Foundations.Isomorphism.html#6241" class="Bound">x</a> <a id="6243" class="Symbol">=</a> <a id="6245" href="Cubical.Foundations.Isomorphism.html#6237" class="Bound">f</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6256" href="Cubical.Foundations.Isomorphism.html#6234" class="Bound">e</a> <a id="6258" href="Cubical.Foundations.Isomorphism.html#6241" class="Bound">x</a> <a id="6260" href="Cubical.Foundations.Isomorphism.html#6239" class="Bound">i</a><a id="6261" class="Symbol">)</a>

<a id="6264" class="Comment">-- Helpful notation</a>
<a id="_Iso⟨_⟩_"></a><a id="6284" href="Cubical.Foundations.Isomorphism.html#6284" class="Function Operator">_Iso⟨_⟩_</a> <a id="6293" class="Symbol">:</a> <a id="6295" class="Symbol">∀</a> <a id="6297" class="Symbol">{</a><a id="6298" href="Cubical.Foundations.Isomorphism.html#6298" class="Bound">ℓ</a> <a id="6300" href="Cubical.Foundations.Isomorphism.html#6300" class="Bound">ℓ&#39;</a> <a id="6303" href="Cubical.Foundations.Isomorphism.html#6303" class="Bound">ℓ&#39;&#39;</a><a id="6306" class="Symbol">}</a> <a id="6308" class="Symbol">{</a><a id="6309" href="Cubical.Foundations.Isomorphism.html#6309" class="Bound">B</a> <a id="6311" class="Symbol">:</a> <a id="6313" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6318" href="Cubical.Foundations.Isomorphism.html#6300" class="Bound">ℓ&#39;</a><a id="6320" class="Symbol">}</a> <a id="6322" class="Symbol">{</a><a id="6323" href="Cubical.Foundations.Isomorphism.html#6323" class="Bound">C</a> <a id="6325" class="Symbol">:</a> <a id="6327" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6332" href="Cubical.Foundations.Isomorphism.html#6303" class="Bound">ℓ&#39;&#39;</a><a id="6335" class="Symbol">}</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Cubical.Foundations.Isomorphism.html#6338" class="Bound">X</a> <a id="6340" class="Symbol">:</a> <a id="6342" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6347" href="Cubical.Foundations.Isomorphism.html#6298" class="Bound">ℓ</a><a id="6348" class="Symbol">)</a> <a id="6350" class="Symbol">→</a> <a id="6352" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6356" href="Cubical.Foundations.Isomorphism.html#6338" class="Bound">X</a> <a id="6358" href="Cubical.Foundations.Isomorphism.html#6309" class="Bound">B</a> <a id="6360" class="Symbol">→</a> <a id="6362" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6366" href="Cubical.Foundations.Isomorphism.html#6309" class="Bound">B</a> <a id="6368" href="Cubical.Foundations.Isomorphism.html#6323" class="Bound">C</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6376" href="Cubical.Foundations.Isomorphism.html#6338" class="Bound">X</a> <a id="6378" href="Cubical.Foundations.Isomorphism.html#6323" class="Bound">C</a>
<a id="6380" class="Symbol">_</a> <a id="6382" href="Cubical.Foundations.Isomorphism.html#6284" class="Function Operator">Iso⟨</a> <a id="6387" href="Cubical.Foundations.Isomorphism.html#6387" class="Bound">f</a> <a id="6389" href="Cubical.Foundations.Isomorphism.html#6284" class="Function Operator">⟩</a> <a id="6391" href="Cubical.Foundations.Isomorphism.html#6391" class="Bound">g</a> <a id="6393" class="Symbol">=</a> <a id="6395" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="6403" href="Cubical.Foundations.Isomorphism.html#6387" class="Bound">f</a> <a id="6405" href="Cubical.Foundations.Isomorphism.html#6391" class="Bound">g</a>

<a id="_∎Iso"></a><a id="6408" href="Cubical.Foundations.Isomorphism.html#6408" class="Function Operator">_∎Iso</a> <a id="6414" class="Symbol">:</a> <a id="6416" class="Symbol">∀</a> <a id="6418" class="Symbol">{</a><a id="6419" href="Cubical.Foundations.Isomorphism.html#6419" class="Bound">ℓ</a><a id="6420" class="Symbol">}</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Cubical.Foundations.Isomorphism.html#6423" class="Bound">A</a> <a id="6425" class="Symbol">:</a> <a id="6427" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6432" href="Cubical.Foundations.Isomorphism.html#6419" class="Bound">ℓ</a><a id="6433" class="Symbol">)</a> <a id="6435" class="Symbol">→</a> <a id="6437" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6441" href="Cubical.Foundations.Isomorphism.html#6423" class="Bound">A</a> <a id="6443" href="Cubical.Foundations.Isomorphism.html#6423" class="Bound">A</a>
<a id="6445" href="Cubical.Foundations.Isomorphism.html#6445" class="Bound">A</a> <a id="6447" href="Cubical.Foundations.Isomorphism.html#6408" class="Function Operator">∎Iso</a> <a id="6452" class="Symbol">=</a> <a id="6454" href="Cubical.Foundations.Isomorphism.html#4596" class="Function">idIso</a> <a id="6460" class="Symbol">{</a><a id="6461" class="Argument">A</a> <a id="6463" class="Symbol">=</a> <a id="6465" href="Cubical.Foundations.Isomorphism.html#6445" class="Bound">A</a><a id="6466" class="Symbol">}</a>

<a id="6469" class="Keyword">infixr</a>  <a id="6477" class="Number">0</a> <a id="6479" href="Cubical.Foundations.Isomorphism.html#6284" class="Function Operator">_Iso⟨_⟩_</a>
<a id="6488" class="Keyword">infix</a>   <a id="6496" class="Number">1</a> <a id="6498" href="Cubical.Foundations.Isomorphism.html#6408" class="Function Operator">_∎Iso</a>

<a id="codomainIsoDep"></a><a id="6505" href="Cubical.Foundations.Isomorphism.html#6505" class="Function">codomainIsoDep</a> <a id="6520" class="Symbol">:</a> <a id="6522" class="Symbol">∀</a> <a id="6524" class="Symbol">{</a><a id="6525" href="Cubical.Foundations.Isomorphism.html#6525" class="Bound">ℓ</a> <a id="6527" href="Cubical.Foundations.Isomorphism.html#6527" class="Bound">ℓ&#39;</a> <a id="6530" href="Cubical.Foundations.Isomorphism.html#6530" class="Bound">ℓ&#39;&#39;</a><a id="6533" class="Symbol">}</a> <a id="6535" class="Symbol">{</a><a id="6536" href="Cubical.Foundations.Isomorphism.html#6536" class="Bound">A</a> <a id="6538" class="Symbol">:</a> <a id="6540" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6545" href="Cubical.Foundations.Isomorphism.html#6525" class="Bound">ℓ</a><a id="6546" class="Symbol">}</a> <a id="6548" class="Symbol">{</a><a id="6549" href="Cubical.Foundations.Isomorphism.html#6549" class="Bound">B</a> <a id="6551" class="Symbol">:</a> <a id="6553" href="Cubical.Foundations.Isomorphism.html#6536" class="Bound">A</a> <a id="6555" class="Symbol">→</a> <a id="6557" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6562" href="Cubical.Foundations.Isomorphism.html#6527" class="Bound">ℓ&#39;</a><a id="6564" class="Symbol">}</a> <a id="6566" class="Symbol">{</a><a id="6567" href="Cubical.Foundations.Isomorphism.html#6567" class="Bound">C</a> <a id="6569" class="Symbol">:</a> <a id="6571" href="Cubical.Foundations.Isomorphism.html#6536" class="Bound">A</a> <a id="6573" class="Symbol">→</a> <a id="6575" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6580" href="Cubical.Foundations.Isomorphism.html#6530" class="Bound">ℓ&#39;&#39;</a><a id="6583" class="Symbol">}</a>
                 <a id="6602" class="Symbol">→</a> <a id="6604" class="Symbol">((</a><a id="6606" href="Cubical.Foundations.Isomorphism.html#6606" class="Bound">a</a> <a id="6608" class="Symbol">:</a> <a id="6610" href="Cubical.Foundations.Isomorphism.html#6536" class="Bound">A</a><a id="6611" class="Symbol">)</a> <a id="6613" class="Symbol">→</a> <a id="6615" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Cubical.Foundations.Isomorphism.html#6549" class="Bound">B</a> <a id="6622" href="Cubical.Foundations.Isomorphism.html#6606" class="Bound">a</a><a id="6623" class="Symbol">)</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Cubical.Foundations.Isomorphism.html#6567" class="Bound">C</a> <a id="6628" href="Cubical.Foundations.Isomorphism.html#6606" class="Bound">a</a><a id="6629" class="Symbol">))</a>
                 <a id="6649" class="Symbol">→</a> <a id="6651" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6655" class="Symbol">((</a><a id="6657" href="Cubical.Foundations.Isomorphism.html#6657" class="Bound">a</a> <a id="6659" class="Symbol">:</a> <a id="6661" href="Cubical.Foundations.Isomorphism.html#6536" class="Bound">A</a><a id="6662" class="Symbol">)</a> <a id="6664" class="Symbol">→</a> <a id="6666" href="Cubical.Foundations.Isomorphism.html#6549" class="Bound">B</a> <a id="6668" href="Cubical.Foundations.Isomorphism.html#6657" class="Bound">a</a><a id="6669" class="Symbol">)</a> <a id="6671" class="Symbol">((</a><a id="6673" href="Cubical.Foundations.Isomorphism.html#6673" class="Bound">a</a> <a id="6675" class="Symbol">:</a> <a id="6677" href="Cubical.Foundations.Isomorphism.html#6536" class="Bound">A</a><a id="6678" class="Symbol">)</a> <a id="6680" class="Symbol">→</a> <a id="6682" href="Cubical.Foundations.Isomorphism.html#6567" class="Bound">C</a> <a id="6684" href="Cubical.Foundations.Isomorphism.html#6673" class="Bound">a</a><a id="6685" class="Symbol">)</a>
<a id="6687" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6691" class="Symbol">(</a><a id="6692" href="Cubical.Foundations.Isomorphism.html#6505" class="Function">codomainIsoDep</a> <a id="6707" href="Cubical.Foundations.Isomorphism.html#6707" class="Bound">is</a><a id="6709" class="Symbol">)</a> <a id="6711" href="Cubical.Foundations.Isomorphism.html#6711" class="Bound">f</a> <a id="6713" href="Cubical.Foundations.Isomorphism.html#6713" class="Bound">a</a> <a id="6715" class="Symbol">=</a> <a id="6717" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Cubical.Foundations.Isomorphism.html#6707" class="Bound">is</a> <a id="6725" href="Cubical.Foundations.Isomorphism.html#6713" class="Bound">a</a><a id="6726" class="Symbol">)</a> <a id="6728" class="Symbol">(</a><a id="6729" href="Cubical.Foundations.Isomorphism.html#6711" class="Bound">f</a> <a id="6731" href="Cubical.Foundations.Isomorphism.html#6713" class="Bound">a</a><a id="6732" class="Symbol">)</a>
<a id="6734" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Cubical.Foundations.Isomorphism.html#6505" class="Function">codomainIsoDep</a> <a id="6754" href="Cubical.Foundations.Isomorphism.html#6754" class="Bound">is</a><a id="6756" class="Symbol">)</a> <a id="6758" href="Cubical.Foundations.Isomorphism.html#6758" class="Bound">f</a> <a id="6760" href="Cubical.Foundations.Isomorphism.html#6760" class="Bound">a</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6768" class="Symbol">(</a><a id="6769" href="Cubical.Foundations.Isomorphism.html#6754" class="Bound">is</a> <a id="6772" href="Cubical.Foundations.Isomorphism.html#6760" class="Bound">a</a><a id="6773" class="Symbol">)</a> <a id="6775" class="Symbol">(</a><a id="6776" href="Cubical.Foundations.Isomorphism.html#6758" class="Bound">f</a> <a id="6778" href="Cubical.Foundations.Isomorphism.html#6760" class="Bound">a</a><a id="6779" class="Symbol">)</a>
<a id="6781" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6790" class="Symbol">(</a><a id="6791" href="Cubical.Foundations.Isomorphism.html#6505" class="Function">codomainIsoDep</a> <a id="6806" href="Cubical.Foundations.Isomorphism.html#6806" class="Bound">is</a><a id="6808" class="Symbol">)</a> <a id="6810" href="Cubical.Foundations.Isomorphism.html#6810" class="Bound">f</a> <a id="6812" class="Symbol">=</a> <a id="6814" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6821" class="Symbol">λ</a> <a id="6823" href="Cubical.Foundations.Isomorphism.html#6823" class="Bound">a</a> <a id="6825" class="Symbol">→</a> <a id="6827" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Cubical.Foundations.Isomorphism.html#6806" class="Bound">is</a> <a id="6840" href="Cubical.Foundations.Isomorphism.html#6823" class="Bound">a</a><a id="6841" class="Symbol">)</a> <a id="6843" class="Symbol">(</a><a id="6844" href="Cubical.Foundations.Isomorphism.html#6810" class="Bound">f</a> <a id="6846" href="Cubical.Foundations.Isomorphism.html#6823" class="Bound">a</a><a id="6847" class="Symbol">)</a>
<a id="6849" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6857" class="Symbol">(</a><a id="6858" href="Cubical.Foundations.Isomorphism.html#6505" class="Function">codomainIsoDep</a> <a id="6873" href="Cubical.Foundations.Isomorphism.html#6873" class="Bound">is</a><a id="6875" class="Symbol">)</a> <a id="6877" href="Cubical.Foundations.Isomorphism.html#6877" class="Bound">f</a> <a id="6879" class="Symbol">=</a> <a id="6881" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6888" class="Symbol">λ</a> <a id="6890" href="Cubical.Foundations.Isomorphism.html#6890" class="Bound">a</a> <a id="6892" class="Symbol">→</a> <a id="6894" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6902" class="Symbol">(</a><a id="6903" href="Cubical.Foundations.Isomorphism.html#6873" class="Bound">is</a> <a id="6906" href="Cubical.Foundations.Isomorphism.html#6890" class="Bound">a</a><a id="6907" class="Symbol">)</a> <a id="6909" class="Symbol">(</a><a id="6910" href="Cubical.Foundations.Isomorphism.html#6877" class="Bound">f</a> <a id="6912" href="Cubical.Foundations.Isomorphism.html#6890" class="Bound">a</a><a id="6913" class="Symbol">)</a>

<a id="codomainIso"></a><a id="6916" href="Cubical.Foundations.Isomorphism.html#6916" class="Function">codomainIso</a> <a id="6928" class="Symbol">:</a> <a id="6930" class="Symbol">∀</a> <a id="6932" class="Symbol">{</a><a id="6933" href="Cubical.Foundations.Isomorphism.html#6933" class="Bound">ℓ</a> <a id="6935" href="Cubical.Foundations.Isomorphism.html#6935" class="Bound">ℓ&#39;</a> <a id="6938" href="Cubical.Foundations.Isomorphism.html#6938" class="Bound">ℓ&#39;&#39;</a><a id="6941" class="Symbol">}</a> <a id="6943" class="Symbol">{</a><a id="6944" href="Cubical.Foundations.Isomorphism.html#6944" class="Bound">A</a> <a id="6946" class="Symbol">:</a> <a id="6948" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6953" href="Cubical.Foundations.Isomorphism.html#6933" class="Bound">ℓ</a><a id="6954" class="Symbol">}</a> <a id="6956" class="Symbol">{</a><a id="6957" href="Cubical.Foundations.Isomorphism.html#6957" class="Bound">B</a> <a id="6959" class="Symbol">:</a> <a id="6961" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6966" href="Cubical.Foundations.Isomorphism.html#6935" class="Bound">ℓ&#39;</a><a id="6968" class="Symbol">}</a> <a id="6970" class="Symbol">{</a><a id="6971" href="Cubical.Foundations.Isomorphism.html#6971" class="Bound">C</a> <a id="6973" class="Symbol">:</a> <a id="6975" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6980" href="Cubical.Foundations.Isomorphism.html#6938" class="Bound">ℓ&#39;&#39;</a><a id="6983" class="Symbol">}</a>
           <a id="6996" class="Symbol">→</a> <a id="6998" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7002" href="Cubical.Foundations.Isomorphism.html#6957" class="Bound">B</a> <a id="7004" href="Cubical.Foundations.Isomorphism.html#6971" class="Bound">C</a>
           <a id="7017" class="Symbol">→</a> <a id="7019" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7023" class="Symbol">(</a><a id="7024" href="Cubical.Foundations.Isomorphism.html#6944" class="Bound">A</a> <a id="7026" class="Symbol">→</a> <a id="7028" href="Cubical.Foundations.Isomorphism.html#6957" class="Bound">B</a><a id="7029" class="Symbol">)</a> <a id="7031" class="Symbol">(</a><a id="7032" href="Cubical.Foundations.Isomorphism.html#6944" class="Bound">A</a> <a id="7034" class="Symbol">→</a> <a id="7036" href="Cubical.Foundations.Isomorphism.html#6971" class="Bound">C</a><a id="7037" class="Symbol">)</a>
<a id="7039" href="Cubical.Foundations.Isomorphism.html#6916" class="Function">codomainIso</a> <a id="7051" href="Cubical.Foundations.Isomorphism.html#7051" class="Bound">z</a> <a id="7053" class="Symbol">=</a> <a id="7055" href="Cubical.Foundations.Isomorphism.html#6505" class="Function">codomainIsoDep</a> <a id="7070" class="Symbol">λ</a> <a id="7072" href="Cubical.Foundations.Isomorphism.html#7072" class="Bound">_</a> <a id="7074" class="Symbol">→</a> <a id="7076" href="Cubical.Foundations.Isomorphism.html#7051" class="Bound">z</a>

<a id="endoIso"></a><a id="7079" href="Cubical.Foundations.Isomorphism.html#7079" class="Function">endoIso</a> <a id="7087" class="Symbol">:</a> <a id="7089" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7093" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7095" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7097" class="Symbol">→</a> <a id="7099" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7103" class="Symbol">(</a><a id="7104" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7106" class="Symbol">→</a> <a id="7108" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7109" class="Symbol">)</a> <a id="7111" class="Symbol">(</a><a id="7112" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7114" class="Symbol">→</a> <a id="7116" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7117" class="Symbol">)</a>
<a id="7119" href="Cubical.Foundations.Isomorphism.html#7079" class="Function">endoIso</a> <a id="7127" href="Cubical.Foundations.Isomorphism.html#7127" class="Bound">is</a> <a id="7130" class="Symbol">=</a> <a id="7132" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Cubical.Foundations.Isomorphism.html#6045" class="Function">domIso</a> <a id="7148" href="Cubical.Foundations.Isomorphism.html#7127" class="Bound">is</a><a id="7150" class="Symbol">)</a> <a id="7152" class="Symbol">(</a><a id="7153" href="Cubical.Foundations.Isomorphism.html#6916" class="Function">codomainIso</a> <a id="7165" href="Cubical.Foundations.Isomorphism.html#7127" class="Bound">is</a><a id="7167" class="Symbol">)</a>

<a id="binaryOpIso"></a><a id="7170" href="Cubical.Foundations.Isomorphism.html#7170" class="Function">binaryOpIso</a> <a id="7182" class="Symbol">:</a> <a id="7184" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7188" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7190" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7192" class="Symbol">→</a> <a id="7194" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7198" class="Symbol">(</a><a id="7199" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7208" class="Symbol">)</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7213" class="Symbol">→</a> <a id="7215" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7217" class="Symbol">→</a> <a id="7219" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7220" class="Symbol">)</a>
<a id="7222" href="Cubical.Foundations.Isomorphism.html#7170" class="Function">binaryOpIso</a> <a id="7234" href="Cubical.Foundations.Isomorphism.html#7234" class="Bound">is</a> <a id="7237" class="Symbol">=</a> <a id="7239" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="7247" class="Symbol">(</a><a id="7248" href="Cubical.Foundations.Isomorphism.html#6045" class="Function">domIso</a> <a id="7255" href="Cubical.Foundations.Isomorphism.html#7234" class="Bound">is</a><a id="7257" class="Symbol">)</a> <a id="7259" class="Symbol">(</a><a id="7260" href="Cubical.Foundations.Isomorphism.html#6916" class="Function">codomainIso</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Cubical.Foundations.Isomorphism.html#7079" class="Function">endoIso</a> <a id="7281" href="Cubical.Foundations.Isomorphism.html#7234" class="Bound">is</a><a id="7283" class="Symbol">))</a>

<a id="Iso≡Set"></a><a id="7287" href="Cubical.Foundations.Isomorphism.html#7287" class="Function">Iso≡Set</a> <a id="7295" class="Symbol">:</a> <a id="7297" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7303" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7305" class="Symbol">→</a> <a id="7307" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7313" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7315" class="Symbol">→</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Cubical.Foundations.Isomorphism.html#7318" class="Bound">f</a> <a id="7320" href="Cubical.Foundations.Isomorphism.html#7320" class="Bound">g</a> <a id="7322" class="Symbol">:</a> <a id="7324" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7328" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7330" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7331" class="Symbol">)</a>
        <a id="7341" class="Symbol">→</a> <a id="7343" class="Symbol">((</a><a id="7345" href="Cubical.Foundations.Isomorphism.html#7345" class="Bound">x</a> <a id="7347" class="Symbol">:</a> <a id="7349" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7350" class="Symbol">)</a> <a id="7352" class="Symbol">→</a> <a id="7354" href="Cubical.Foundations.Isomorphism.html#7318" class="Bound">f</a> <a id="7356" class="Symbol">.</a><a id="7357" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7361" href="Cubical.Foundations.Isomorphism.html#7345" class="Bound">x</a> <a id="7363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7365" href="Cubical.Foundations.Isomorphism.html#7320" class="Bound">g</a> <a id="7367" class="Symbol">.</a><a id="7368" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7372" href="Cubical.Foundations.Isomorphism.html#7345" class="Bound">x</a><a id="7373" class="Symbol">)</a>
        <a id="7383" class="Symbol">→</a> <a id="7385" class="Symbol">((</a><a id="7387" href="Cubical.Foundations.Isomorphism.html#7387" class="Bound">x</a> <a id="7389" class="Symbol">:</a> <a id="7391" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7392" class="Symbol">)</a> <a id="7394" class="Symbol">→</a> <a id="7396" href="Cubical.Foundations.Isomorphism.html#7318" class="Bound">f</a> <a id="7398" class="Symbol">.</a><a id="7399" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7403" href="Cubical.Foundations.Isomorphism.html#7387" class="Bound">x</a> <a id="7405" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7407" href="Cubical.Foundations.Isomorphism.html#7320" class="Bound">g</a> <a id="7409" class="Symbol">.</a><a id="7410" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7414" href="Cubical.Foundations.Isomorphism.html#7387" class="Bound">x</a><a id="7415" class="Symbol">)</a>
        <a id="7425" class="Symbol">→</a> <a id="7427" href="Cubical.Foundations.Isomorphism.html#7318" class="Bound">f</a> <a id="7429" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7431" href="Cubical.Foundations.Isomorphism.html#7320" class="Bound">g</a>
<a id="7433" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Cubical.Foundations.Isomorphism.html#7287" class="Function">Iso≡Set</a> <a id="7446" href="Cubical.Foundations.Isomorphism.html#7446" class="Bound">hA</a> <a id="7449" href="Cubical.Foundations.Isomorphism.html#7449" class="Bound">hB</a> <a id="7452" href="Cubical.Foundations.Isomorphism.html#7452" class="Bound">f</a> <a id="7454" href="Cubical.Foundations.Isomorphism.html#7454" class="Bound">g</a> <a id="7456" href="Cubical.Foundations.Isomorphism.html#7456" class="Bound">hfun</a> <a id="7461" href="Cubical.Foundations.Isomorphism.html#7461" class="Bound">hinv</a> <a id="7466" href="Cubical.Foundations.Isomorphism.html#7466" class="Bound">i</a><a id="7467" class="Symbol">)</a> <a id="7469" href="Cubical.Foundations.Isomorphism.html#7469" class="Bound">x</a> <a id="7471" class="Symbol">=</a> <a id="7473" href="Cubical.Foundations.Isomorphism.html#7456" class="Bound">hfun</a> <a id="7478" href="Cubical.Foundations.Isomorphism.html#7469" class="Bound">x</a> <a id="7480" href="Cubical.Foundations.Isomorphism.html#7466" class="Bound">i</a>
<a id="7482" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7486" class="Symbol">(</a><a id="7487" href="Cubical.Foundations.Isomorphism.html#7287" class="Function">Iso≡Set</a> <a id="7495" href="Cubical.Foundations.Isomorphism.html#7495" class="Bound">hA</a> <a id="7498" href="Cubical.Foundations.Isomorphism.html#7498" class="Bound">hB</a> <a id="7501" href="Cubical.Foundations.Isomorphism.html#7501" class="Bound">f</a> <a id="7503" href="Cubical.Foundations.Isomorphism.html#7503" class="Bound">g</a> <a id="7505" href="Cubical.Foundations.Isomorphism.html#7505" class="Bound">hfun</a> <a id="7510" href="Cubical.Foundations.Isomorphism.html#7510" class="Bound">hinv</a> <a id="7515" href="Cubical.Foundations.Isomorphism.html#7515" class="Bound">i</a><a id="7516" class="Symbol">)</a> <a id="7518" href="Cubical.Foundations.Isomorphism.html#7518" class="Bound">x</a> <a id="7520" class="Symbol">=</a> <a id="7522" href="Cubical.Foundations.Isomorphism.html#7510" class="Bound">hinv</a> <a id="7527" href="Cubical.Foundations.Isomorphism.html#7518" class="Bound">x</a> <a id="7529" href="Cubical.Foundations.Isomorphism.html#7515" class="Bound">i</a>
<a id="7531" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7540" class="Symbol">(</a><a id="7541" href="Cubical.Foundations.Isomorphism.html#7287" class="Function">Iso≡Set</a> <a id="7549" href="Cubical.Foundations.Isomorphism.html#7549" class="Bound">hA</a> <a id="7552" href="Cubical.Foundations.Isomorphism.html#7552" class="Bound">hB</a> <a id="7555" href="Cubical.Foundations.Isomorphism.html#7555" class="Bound">f</a> <a id="7557" href="Cubical.Foundations.Isomorphism.html#7557" class="Bound">g</a> <a id="7559" href="Cubical.Foundations.Isomorphism.html#7559" class="Bound">hfun</a> <a id="7564" href="Cubical.Foundations.Isomorphism.html#7564" class="Bound">hinv</a> <a id="7569" href="Cubical.Foundations.Isomorphism.html#7569" class="Bound">i</a><a id="7570" class="Symbol">)</a> <a id="7572" href="Cubical.Foundations.Isomorphism.html#7572" class="Bound">x</a> <a id="7574" href="Cubical.Foundations.Isomorphism.html#7574" class="Bound">j</a> <a id="7576" class="Symbol">=</a>
  <a id="7580" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="7593" href="Cubical.Foundations.Isomorphism.html#7552" class="Bound">hB</a> <a id="7596" class="Symbol">(</a><a id="7597" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7606" href="Cubical.Foundations.Isomorphism.html#7555" class="Bound">f</a> <a id="7608" href="Cubical.Foundations.Isomorphism.html#7572" class="Bound">x</a><a id="7609" class="Symbol">)</a> <a id="7611" class="Symbol">(</a><a id="7612" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7621" href="Cubical.Foundations.Isomorphism.html#7557" class="Bound">g</a> <a id="7623" href="Cubical.Foundations.Isomorphism.html#7572" class="Bound">x</a><a id="7624" class="Symbol">)</a> <a id="7626" class="Symbol">(λ</a> <a id="7629" href="Cubical.Foundations.Isomorphism.html#7629" class="Bound">i</a> <a id="7631" class="Symbol">→</a> <a id="7633" href="Cubical.Foundations.Isomorphism.html#7559" class="Bound">hfun</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Cubical.Foundations.Isomorphism.html#7564" class="Bound">hinv</a> <a id="7644" href="Cubical.Foundations.Isomorphism.html#7572" class="Bound">x</a> <a id="7646" href="Cubical.Foundations.Isomorphism.html#7629" class="Bound">i</a><a id="7647" class="Symbol">)</a> <a id="7649" href="Cubical.Foundations.Isomorphism.html#7629" class="Bound">i</a><a id="7650" class="Symbol">)</a> <a id="7652" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7657" href="Cubical.Foundations.Isomorphism.html#7569" class="Bound">i</a> <a id="7659" href="Cubical.Foundations.Isomorphism.html#7574" class="Bound">j</a>
<a id="7661" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Cubical.Foundations.Isomorphism.html#7287" class="Function">Iso≡Set</a> <a id="7678" href="Cubical.Foundations.Isomorphism.html#7678" class="Bound">hA</a> <a id="7681" href="Cubical.Foundations.Isomorphism.html#7681" class="Bound">hB</a> <a id="7684" href="Cubical.Foundations.Isomorphism.html#7684" class="Bound">f</a> <a id="7686" href="Cubical.Foundations.Isomorphism.html#7686" class="Bound">g</a> <a id="7688" href="Cubical.Foundations.Isomorphism.html#7688" class="Bound">hfun</a> <a id="7693" href="Cubical.Foundations.Isomorphism.html#7693" class="Bound">hinv</a> <a id="7698" href="Cubical.Foundations.Isomorphism.html#7698" class="Bound">i</a><a id="7699" class="Symbol">)</a> <a id="7701" href="Cubical.Foundations.Isomorphism.html#7701" class="Bound">x</a> <a id="7703" href="Cubical.Foundations.Isomorphism.html#7703" class="Bound">j</a> <a id="7705" class="Symbol">=</a>
  <a id="7709" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="7722" href="Cubical.Foundations.Isomorphism.html#7678" class="Bound">hA</a> <a id="7725" class="Symbol">(</a><a id="7726" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7734" href="Cubical.Foundations.Isomorphism.html#7684" class="Bound">f</a> <a id="7736" href="Cubical.Foundations.Isomorphism.html#7701" class="Bound">x</a><a id="7737" class="Symbol">)</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7748" href="Cubical.Foundations.Isomorphism.html#7686" class="Bound">g</a> <a id="7750" href="Cubical.Foundations.Isomorphism.html#7701" class="Bound">x</a><a id="7751" class="Symbol">)</a> <a id="7753" class="Symbol">(λ</a> <a id="7756" href="Cubical.Foundations.Isomorphism.html#7756" class="Bound">i</a> <a id="7758" class="Symbol">→</a> <a id="7760" href="Cubical.Foundations.Isomorphism.html#7693" class="Bound">hinv</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Cubical.Foundations.Isomorphism.html#7688" class="Bound">hfun</a> <a id="7771" href="Cubical.Foundations.Isomorphism.html#7701" class="Bound">x</a> <a id="7773" href="Cubical.Foundations.Isomorphism.html#7756" class="Bound">i</a><a id="7774" class="Symbol">)</a> <a id="7776" href="Cubical.Foundations.Isomorphism.html#7756" class="Bound">i</a><a id="7777" class="Symbol">)</a> <a id="7779" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7784" href="Cubical.Foundations.Isomorphism.html#7698" class="Bound">i</a> <a id="7786" href="Cubical.Foundations.Isomorphism.html#7703" class="Bound">j</a>

<a id="transportIsoToPath"></a><a id="7789" href="Cubical.Foundations.Isomorphism.html#7789" class="Function">transportIsoToPath</a> <a id="7808" class="Symbol">:</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Cubical.Foundations.Isomorphism.html#7811" class="Bound">f</a> <a id="7813" class="Symbol">:</a> <a id="7815" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7819" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7821" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7822" class="Symbol">)</a> <a id="7824" class="Symbol">(</a><a id="7825" href="Cubical.Foundations.Isomorphism.html#7825" class="Bound">x</a> <a id="7827" class="Symbol">:</a> <a id="7829" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7830" class="Symbol">)</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7844" class="Symbol">(</a><a id="7845" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="7855" href="Cubical.Foundations.Isomorphism.html#7811" class="Bound">f</a><a id="7856" class="Symbol">)</a> <a id="7858" href="Cubical.Foundations.Isomorphism.html#7825" class="Bound">x</a> <a id="7860" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7862" href="Cubical.Foundations.Isomorphism.html#7811" class="Bound">f</a> <a id="7864" class="Symbol">.</a><a id="7865" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7869" href="Cubical.Foundations.Isomorphism.html#7825" class="Bound">x</a>
<a id="7871" href="Cubical.Foundations.Isomorphism.html#7789" class="Function">transportIsoToPath</a> <a id="7890" href="Cubical.Foundations.Isomorphism.html#7890" class="Bound">f</a> <a id="7892" href="Cubical.Foundations.Isomorphism.html#7892" class="Bound">x</a> <a id="7894" class="Symbol">=</a> <a id="7896" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7910" class="Symbol">_</a>

<a id="transportIsoToPath⁻"></a><a id="7913" href="Cubical.Foundations.Isomorphism.html#7913" class="Function">transportIsoToPath⁻</a> <a id="7933" class="Symbol">:</a> <a id="7935" class="Symbol">(</a><a id="7936" href="Cubical.Foundations.Isomorphism.html#7936" class="Bound">f</a> <a id="7938" class="Symbol">:</a> <a id="7940" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7944" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7946" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7947" class="Symbol">)</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Cubical.Foundations.Isomorphism.html#7950" class="Bound">x</a> <a id="7952" class="Symbol">:</a> <a id="7954" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7955" class="Symbol">)</a> <a id="7957" class="Symbol">→</a> <a id="7959" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7974" class="Symbol">(</a><a id="7975" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="7985" href="Cubical.Foundations.Isomorphism.html#7936" class="Bound">f</a><a id="7986" class="Symbol">))</a> <a id="7989" href="Cubical.Foundations.Isomorphism.html#7950" class="Bound">x</a> <a id="7991" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7993" href="Cubical.Foundations.Isomorphism.html#7936" class="Bound">f</a> <a id="7995" class="Symbol">.</a><a id="7996" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8000" href="Cubical.Foundations.Isomorphism.html#7950" class="Bound">x</a>
<a id="8002" href="Cubical.Foundations.Isomorphism.html#7913" class="Function">transportIsoToPath⁻</a> <a id="8022" href="Cubical.Foundations.Isomorphism.html#8022" class="Bound">f</a> <a id="8024" href="Cubical.Foundations.Isomorphism.html#8024" class="Bound">x</a> <a id="8026" class="Symbol">=</a> <a id="8028" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8033" class="Symbol">(</a><a id="8034" href="Cubical.Foundations.Isomorphism.html#8022" class="Bound">f</a> <a id="8036" class="Symbol">.</a><a id="8037" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a><a id="8040" class="Symbol">)</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8057" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Path.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Path</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a> <a id="33" class="Keyword">where</a>

<a id="40" class="Keyword">open</a> <a id="45" class="Keyword">import</a> <a id="52" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="378" class="Keyword">private</a>
  <a id="388" class="Keyword">variable</a>
    <a id="401" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a> <a id="403" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a> <a id="406" class="Symbol">:</a> <a id="408" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="418" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="427" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a>

<a id="430" class="Keyword">module</a> <a id="437" href="Cubical.Foundations.Path.html#437" class="Module">_</a> <a id="439" class="Symbol">{</a><a id="440" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="442" class="Symbol">:</a> <a id="444" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="446" class="Symbol">→</a> <a id="448" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="453" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="454" class="Symbol">}</a> <a id="456" class="Symbol">{</a><a id="457" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="459" class="Symbol">:</a> <a id="461" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="463" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="465" class="Symbol">}</a> <a id="467" class="Symbol">{</a><a id="468" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="470" class="Symbol">:</a> <a id="472" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="474" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="476" class="Symbol">}</a> <a id="478" class="Keyword">where</a>
  <a id="486" href="Cubical.Foundations.Path.html#486" class="Function">toPathP⁻</a> <a id="495" class="Symbol">:</a> <a id="497" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="499" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="501" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="512" class="Symbol">(λ</a> <a id="515" href="Cubical.Foundations.Path.html#515" class="Bound">i</a> <a id="517" class="Symbol">→</a> <a id="519" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="521" href="Cubical.Foundations.Path.html#515" class="Bound">i</a><a id="522" class="Symbol">)</a> <a id="524" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="526" class="Symbol">→</a> <a id="528" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="534" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="536" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="538" href="Cubical.Foundations.Path.html#468" class="Bound">y</a>
  <a id="542" href="Cubical.Foundations.Path.html#486" class="Function">toPathP⁻</a> <a id="551" href="Cubical.Foundations.Path.html#551" class="Bound">p</a> <a id="553" class="Symbol">=</a> <a id="555" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="560" class="Symbol">(</a><a id="561" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="569" class="Symbol">(</a><a id="570" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="574" href="Cubical.Foundations.Path.html#551" class="Bound">p</a><a id="575" class="Symbol">))</a>

  <a id="581" href="Cubical.Foundations.Path.html#581" class="Function">fromPathP⁻</a> <a id="592" class="Symbol">:</a> <a id="594" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="600" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="602" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="604" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="606" class="Symbol">→</a> <a id="608" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="610" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="612" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="623" class="Symbol">(λ</a> <a id="626" href="Cubical.Foundations.Path.html#626" class="Bound">i</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="632" href="Cubical.Foundations.Path.html#626" class="Bound">i</a><a id="633" class="Symbol">)</a> <a id="635" href="Cubical.Foundations.Path.html#468" class="Bound">y</a>
  <a id="639" href="Cubical.Foundations.Path.html#581" class="Function">fromPathP⁻</a> <a id="650" href="Cubical.Foundations.Path.html#650" class="Bound">p</a> <a id="652" class="Symbol">=</a> <a id="654" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="669" class="Symbol">{</a><a id="670" class="Argument">A</a> <a id="672" class="Symbol">=</a> <a id="674" class="Symbol">λ</a> <a id="676" href="Cubical.Foundations.Path.html#676" class="Bound">i</a> <a id="678" class="Symbol">→</a> <a id="680" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="682" class="Symbol">(</a><a id="683" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="685" href="Cubical.Foundations.Path.html#676" class="Bound">i</a><a id="686" class="Symbol">)}</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="695" href="Cubical.Foundations.Path.html#650" class="Bound">p</a><a id="696" class="Symbol">))</a>

<a id="PathP≡Path"></a><a id="700" href="Cubical.Foundations.Path.html#700" class="Function">PathP≡Path</a> <a id="711" class="Symbol">:</a> <a id="713" class="Symbol">∀</a> <a id="715" class="Symbol">(</a><a id="716" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="718" class="Symbol">:</a> <a id="720" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="722" class="Symbol">→</a> <a id="724" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="729" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Foundations.Path.html#733" class="Bound">p</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="739" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Foundations.Path.html#744" class="Bound">q</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="750" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="752" class="Symbol">)</a> <a id="754" class="Symbol">→</a>
             <a id="769" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="775" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="777" href="Cubical.Foundations.Path.html#733" class="Bound">p</a> <a id="779" href="Cubical.Foundations.Path.html#744" class="Bound">q</a> <a id="781" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="783" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="788" class="Symbol">(</a><a id="789" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="791" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="793" class="Symbol">)</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="806" class="Symbol">(λ</a> <a id="809" href="Cubical.Foundations.Path.html#809" class="Bound">i</a> <a id="811" class="Symbol">→</a> <a id="813" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="815" href="Cubical.Foundations.Path.html#809" class="Bound">i</a><a id="816" class="Symbol">)</a> <a id="818" href="Cubical.Foundations.Path.html#733" class="Bound">p</a><a id="819" class="Symbol">)</a> <a id="821" href="Cubical.Foundations.Path.html#744" class="Bound">q</a>
<a id="823" href="Cubical.Foundations.Path.html#700" class="Function">PathP≡Path</a> <a id="834" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="836" href="Cubical.Foundations.Path.html#836" class="Bound">p</a> <a id="838" href="Cubical.Foundations.Path.html#838" class="Bound">q</a> <a id="840" href="Cubical.Foundations.Path.html#840" class="Bound">i</a> <a id="842" class="Symbol">=</a> <a id="844" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="850" class="Symbol">(λ</a> <a id="853" href="Cubical.Foundations.Path.html#853" class="Bound">j</a> <a id="855" class="Symbol">→</a> <a id="857" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Foundations.Path.html#840" class="Bound">i</a> <a id="862" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="864" href="Cubical.Foundations.Path.html#853" class="Bound">j</a><a id="865" class="Symbol">))</a> <a id="868" class="Symbol">(</a><a id="869" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="886" class="Symbol">(λ</a> <a id="889" href="Cubical.Foundations.Path.html#889" class="Bound">j</a> <a id="891" class="Symbol">→</a> <a id="893" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="895" href="Cubical.Foundations.Path.html#889" class="Bound">j</a><a id="896" class="Symbol">)</a> <a id="898" href="Cubical.Foundations.Path.html#836" class="Bound">p</a> <a id="900" href="Cubical.Foundations.Path.html#840" class="Bound">i</a><a id="901" class="Symbol">)</a> <a id="903" href="Cubical.Foundations.Path.html#838" class="Bound">q</a>

<a id="PathP≡Path⁻"></a><a id="906" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="925" class="Symbol">:</a> <a id="927" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="929" class="Symbol">→</a> <a id="931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="936" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="937" class="Symbol">)</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="942" class="Symbol">:</a> <a id="944" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="946" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Foundations.Path.html#951" class="Bound">q</a> <a id="953" class="Symbol">:</a> <a id="955" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="957" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">→</a>
             <a id="976" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="982" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="984" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="986" href="Cubical.Foundations.Path.html#951" class="Bound">q</a> <a id="988" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="990" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="998" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1000" class="Symbol">)</a> <a id="1002" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1016" class="Symbol">(λ</a> <a id="1019" href="Cubical.Foundations.Path.html#1019" class="Bound">i</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="1025" href="Cubical.Foundations.Path.html#1019" class="Bound">i</a><a id="1026" class="Symbol">)</a> <a id="1028" href="Cubical.Foundations.Path.html#951" class="Bound">q</a><a id="1029" class="Symbol">)</a>
<a id="1031" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="1043" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1045" href="Cubical.Foundations.Path.html#1045" class="Bound">p</a> <a id="1047" href="Cubical.Foundations.Path.html#1047" class="Bound">q</a> <a id="1049" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1059" class="Symbol">(λ</a> <a id="1062" href="Cubical.Foundations.Path.html#1062" class="Bound">j</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1071" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a> <a id="1073" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1075" href="Cubical.Foundations.Path.html#1062" class="Bound">j</a><a id="1076" class="Symbol">))</a> <a id="1079" href="Cubical.Foundations.Path.html#1045" class="Bound">p</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="1100" class="Symbol">(λ</a> <a id="1103" href="Cubical.Foundations.Path.html#1103" class="Bound">j</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1109" href="Cubical.Foundations.Path.html#1103" class="Bound">j</a><a id="1110" class="Symbol">)</a> <a id="1112" href="Cubical.Foundations.Path.html#1047" class="Bound">q</a> <a id="1114" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a><a id="1115" class="Symbol">)</a>

<a id="PathPIsoPath"></a><a id="1118" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1131" class="Symbol">:</a> <a id="1133" class="Symbol">∀</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1149" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1159" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1170" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1187" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1189" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1191" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1205" class="Symbol">(λ</a> <a id="1208" href="Cubical.Foundations.Path.html#1208" class="Bound">i</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1214" href="Cubical.Foundations.Path.html#1208" class="Bound">i</a><a id="1215" class="Symbol">)</a> <a id="1217" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1221" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a><a id="1222" class="Symbol">)</a>
<a id="1224" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1237" href="Cubical.Foundations.Path.html#1237" class="Bound">A</a> <a id="1239" href="Cubical.Foundations.Path.html#1239" class="Bound">x</a> <a id="1241" href="Cubical.Foundations.Path.html#1241" class="Bound">y</a> <a id="1243" class="Symbol">.</a><a id="1244" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
<a id="1264" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1277" href="Cubical.Foundations.Path.html#1277" class="Bound">A</a> <a id="1279" href="Cubical.Foundations.Path.html#1279" class="Bound">x</a> <a id="1281" href="Cubical.Foundations.Path.html#1281" class="Bound">y</a> <a id="1283" class="Symbol">.</a><a id="1284" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a>
<a id="1302" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1315" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1317" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a> <a id="1319" href="Cubical.Foundations.Path.html#1319" class="Bound">y</a> <a id="1321" class="Symbol">.</a><a id="1322" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1335" href="Cubical.Foundations.Path.html#1335" class="Bound">q</a> <a id="1337" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a> <a id="1339" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1341" class="Symbol">=</a>
  <a id="1345" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="1355" class="Symbol">(λ</a> <a id="1358" href="Cubical.Foundations.Path.html#1358" class="Bound">j</a> <a id="1360" class="Symbol">→</a> <a id="1362" class="Symbol">λ</a>
      <a id="1370" class="Symbol">{</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Cubical.Foundations.Path.html#1856" class="Function">slide</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Cubical.Foundations.Path.html#1358" class="Bound">j</a> <a id="1392" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1394" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1396" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a><a id="1397" class="Symbol">)</a>
      <a id="1405" class="Symbol">;</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1414" class="Symbol">)</a> <a id="1416" class="Symbol">→</a> <a id="1418" href="Cubical.Foundations.Path.html#1335" class="Bound">q</a> <a id="1420" href="Cubical.Foundations.Path.html#1358" class="Bound">j</a>
      <a id="1428" class="Symbol">;</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1448" class="Symbol">(λ</a> <a id="1451" href="Cubical.Foundations.Path.html#1451" class="Bound">l</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1460" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1462" href="Cubical.Foundations.Path.html#1451" class="Bound">l</a><a id="1463" class="Symbol">))</a> <a id="1466" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Foundations.Path.html#1690" class="Function">fromPathPFiller</a> <a id="1485" href="Cubical.Foundations.Path.html#1358" class="Bound">j</a><a id="1486" class="Symbol">)</a>
      <a id="1494" class="Symbol">;</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a> <a id="1499" class="Symbol">=</a> <a id="1501" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1503" class="Symbol">)</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="Cubical.Foundations.Path.html#1947" class="Function">∧∨Square</a> <a id="1516" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1518" href="Cubical.Foundations.Path.html#1358" class="Bound">j</a>
      <a id="1526" class="Symbol">})</a>
    <a id="1533" class="Symbol">(</a><a id="1534" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1541" class="Symbol">(λ</a> <a id="1544" href="Cubical.Foundations.Path.html#1544" class="Bound">l</a> <a id="1546" class="Symbol">→</a> <a id="1548" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1553" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1555" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1557" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a> <a id="1559" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1561" href="Cubical.Foundations.Path.html#1544" class="Bound">l</a><a id="1562" class="Symbol">))</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1568" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1570" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1572" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a><a id="1573" class="Symbol">)</a>
      <a id="1581" class="Symbol">(</a><a id="1582" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1589" class="Symbol">(λ</a> <a id="1592" href="Cubical.Foundations.Path.html#1592" class="Bound">l</a> <a id="1594" class="Symbol">→</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1602" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1604" class="Symbol">(</a><a id="1605" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1607" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a> <a id="1609" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1611" href="Cubical.Foundations.Path.html#1592" class="Bound">l</a><a id="1612" class="Symbol">))))</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.Foundations.Path.html#1337" class="Bound">k</a> <a id="1620" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1622" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a><a id="1623" class="Symbol">)</a>
        <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1641" class="Symbol">(λ</a> <a id="1644" href="Cubical.Foundations.Path.html#1644" class="Bound">l</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1653" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1655" href="Cubical.Foundations.Path.html#1644" class="Bound">l</a><a id="1656" class="Symbol">))</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1662" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a><a id="1663" class="Symbol">)</a>
          <a id="1675" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1676" class="Symbol">)))</a>
  <a id="1682" class="Keyword">where</a>
  <a id="1690" href="Cubical.Foundations.Path.html#1690" class="Function">fromPathPFiller</a> <a id="1706" class="Symbol">:</a> <a id="1708" class="Symbol">_</a>
  <a id="1712" href="Cubical.Foundations.Path.html#1690" class="Function">fromPathPFiller</a> <a id="1728" class="Symbol">=</a>
    <a id="1734" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
      <a id="1746" class="Symbol">(λ</a> <a id="1749" href="Cubical.Foundations.Path.html#1749" class="Bound">j</a> <a id="1751" class="Symbol">→</a> <a id="1753" class="Symbol">λ</a>
        <a id="1763" class="Symbol">{</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a>
        <a id="1786" class="Symbol">;</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1795" class="Symbol">)</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Cubical.Foundations.Path.html#1335" class="Bound">q</a> <a id="1801" href="Cubical.Foundations.Path.html#1749" class="Bound">j</a> <a id="1803" class="Symbol">})</a>
      <a id="1812" class="Symbol">(</a><a id="1813" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1825" class="Symbol">(λ</a> <a id="1828" href="Cubical.Foundations.Path.html#1828" class="Bound">j</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a> <a id="1837" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1839" href="Cubical.Foundations.Path.html#1828" class="Bound">j</a><a id="1840" class="Symbol">))</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1846" href="Cubical.Foundations.Path.html#1339" class="Bound">i</a><a id="1847" class="Symbol">)</a> <a id="1849" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1850" class="Symbol">))</a>

  <a id="1856" href="Cubical.Foundations.Path.html#1856" class="Function">slide</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1866" class="Symbol">→</a> <a id="1868" class="Symbol">_</a>
  <a id="1872" href="Cubical.Foundations.Path.html#1856" class="Function">slide</a> <a id="1878" href="Cubical.Foundations.Path.html#1878" class="Bound">i</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1889" class="Symbol">(λ</a> <a id="1892" href="Cubical.Foundations.Path.html#1892" class="Bound">l</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Foundations.Path.html#1878" class="Bound">i</a> <a id="1901" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1903" href="Cubical.Foundations.Path.html#1892" class="Bound">l</a><a id="1904" class="Symbol">))</a> <a id="1907" href="Cubical.Foundations.Path.html#1878" class="Bound">i</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1917" class="Symbol">(λ</a> <a id="1920" href="Cubical.Foundations.Path.html#1920" class="Bound">l</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Cubical.Foundations.Path.html#1878" class="Bound">i</a> <a id="1929" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1931" href="Cubical.Foundations.Path.html#1920" class="Bound">l</a><a id="1932" class="Symbol">))</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1938" href="Cubical.Foundations.Path.html#1878" class="Bound">i</a><a id="1939" class="Symbol">)</a> <a id="1941" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1942" class="Symbol">)</a>

  <a id="1947" href="Cubical.Foundations.Path.html#1947" class="Function">∧∨Square</a> <a id="1956" class="Symbol">:</a> <a id="1958" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1964" class="Symbol">→</a> <a id="1966" class="Symbol">_</a>
  <a id="1970" href="Cubical.Foundations.Path.html#1947" class="Function">∧∨Square</a> <a id="1979" href="Cubical.Foundations.Path.html#1979" class="Bound">i</a> <a id="1981" href="Cubical.Foundations.Path.html#1981" class="Bound">j</a> <a id="1983" class="Symbol">=</a>
    <a id="1989" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="2001" class="Symbol">(λ</a> <a id="2004" href="Cubical.Foundations.Path.html#2004" class="Bound">l</a> <a id="2006" class="Symbol">→</a> <a id="2008" class="Symbol">λ</a>
        <a id="2018" class="Symbol">{</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Foundations.Path.html#1979" class="Bound">i</a> <a id="2023" class="Symbol">=</a> <a id="2025" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Cubical.Foundations.Path.html#1856" class="Function">slide</a> <a id="2037" href="Cubical.Foundations.Path.html#1981" class="Bound">j</a>
        <a id="2047" class="Symbol">;</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.Foundations.Path.html#1979" class="Bound">i</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="Cubical.Foundations.Path.html#1335" class="Bound">q</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Foundations.Path.html#1981" class="Bound">j</a> <a id="2065" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2067" href="Cubical.Foundations.Path.html#2004" class="Bound">l</a><a id="2068" class="Symbol">)</a>
        <a id="2078" class="Symbol">;</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Cubical.Foundations.Path.html#1981" class="Bound">j</a> <a id="2083" class="Symbol">=</a> <a id="2085" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Cubical.Foundations.Path.html#1856" class="Function">slide</a> <a id="2097" href="Cubical.Foundations.Path.html#1979" class="Bound">i</a>
        <a id="2107" class="Symbol">;</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Foundations.Path.html#1981" class="Bound">j</a> <a id="2112" class="Symbol">=</a> <a id="2114" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" href="Cubical.Foundations.Path.html#1335" class="Bound">q</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Foundations.Path.html#1979" class="Bound">i</a> <a id="2125" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2127" href="Cubical.Foundations.Path.html#2004" class="Bound">l</a><a id="2128" class="Symbol">)</a>
        <a id="2138" class="Symbol">})</a>
      <a id="2147" class="Symbol">(</a><a id="2148" href="Cubical.Foundations.Path.html#1856" class="Function">slide</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Cubical.Foundations.Path.html#1979" class="Bound">i</a> <a id="2157" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2159" href="Cubical.Foundations.Path.html#1981" class="Bound">j</a><a id="2160" class="Symbol">))</a>
<a id="2163" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="2176" href="Cubical.Foundations.Path.html#2176" class="Bound">A</a> <a id="2178" href="Cubical.Foundations.Path.html#2178" class="Bound">x</a> <a id="2180" href="Cubical.Foundations.Path.html#2180" class="Bound">y</a> <a id="2182" class="Symbol">.</a><a id="2183" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="2195" href="Cubical.Foundations.Path.html#2195" class="Bound">q</a> <a id="2197" href="Cubical.Foundations.Path.html#2197" class="Bound">k</a> <a id="2199" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a> <a id="2201" class="Symbol">=</a>
  <a id="2205" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a>
    <a id="2214" class="Symbol">(</a><a id="2215" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a>
      <a id="2234" class="Symbol">(λ</a> <a id="2237" href="Cubical.Foundations.Path.html#2237" class="Bound">j</a> <a id="2239" class="Symbol">→</a> <a id="2241" class="Symbol">λ</a>
        <a id="2251" class="Symbol">{</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a> <a id="2256" class="Symbol">=</a> <a id="2258" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2260" class="Symbol">)</a> <a id="2262" class="Symbol">→</a> <a id="2264" href="Cubical.Foundations.Path.html#2178" class="Bound">x</a>
        <a id="2274" class="Symbol">;</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a> <a id="2279" class="Symbol">=</a> <a id="2281" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2283" class="Symbol">)</a> <a id="2285" class="Symbol">→</a> <a id="2287" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2294" class="Symbol">(λ</a> <a id="2297" href="Cubical.Foundations.Path.html#2297" class="Bound">l</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Cubical.Foundations.Path.html#2176" class="Bound">A</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Foundations.Path.html#2237" class="Bound">j</a> <a id="2306" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2308" href="Cubical.Foundations.Path.html#2297" class="Bound">l</a><a id="2309" class="Symbol">))</a> <a id="2312" href="Cubical.Foundations.Path.html#2237" class="Bound">j</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Cubical.Foundations.Path.html#2195" class="Bound">q</a> <a id="2317" href="Cubical.Foundations.Path.html#2237" class="Bound">j</a><a id="2318" class="Symbol">)</a>
        <a id="2328" class="Symbol">})</a>
      <a id="2337" class="Symbol">(</a><a id="2338" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2350" class="Symbol">(λ</a> <a id="2353" href="Cubical.Foundations.Path.html#2353" class="Bound">l</a> <a id="2355" class="Symbol">→</a> <a id="2357" href="Cubical.Foundations.Path.html#2176" class="Bound">A</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a> <a id="2362" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2364" href="Cubical.Foundations.Path.html#2353" class="Bound">l</a><a id="2365" class="Symbol">))</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2371" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a><a id="2372" class="Symbol">)</a> <a id="2374" href="Cubical.Foundations.Path.html#2178" class="Bound">x</a><a id="2375" class="Symbol">))</a>
      <a id="2384" class="Symbol">(λ</a> <a id="2387" href="Cubical.Foundations.Path.html#2387" class="Bound">j</a> <a id="2389" class="Symbol">→</a> <a id="2391" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2403" class="Symbol">(λ</a> <a id="2406" href="Cubical.Foundations.Path.html#2406" class="Bound">l</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Foundations.Path.html#2176" class="Bound">A</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a> <a id="2415" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Cubical.Foundations.Path.html#2387" class="Bound">j</a> <a id="2420" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2422" href="Cubical.Foundations.Path.html#2406" class="Bound">l</a><a id="2423" class="Symbol">)))</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2430" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a> <a id="2432" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2434" href="Cubical.Foundations.Path.html#2387" class="Bound">j</a><a id="2435" class="Symbol">)</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Cubical.Foundations.Path.html#2195" class="Bound">q</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Cubical.Foundations.Path.html#2199" class="Bound">i</a> <a id="2443" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2445" href="Cubical.Foundations.Path.html#2387" class="Bound">j</a><a id="2446" class="Symbol">)))))</a>
    <a id="2456" href="Cubical.Foundations.Path.html#2197" class="Bound">k</a>

<a id="PathP≃Path"></a><a id="2459" href="Cubical.Foundations.Path.html#2459" class="Function">PathP≃Path</a> <a id="2470" class="Symbol">:</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Cubical.Foundations.Path.html#2473" class="Bound">A</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2479" class="Symbol">→</a> <a id="2481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2486" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">(</a><a id="2490" href="Cubical.Foundations.Path.html#2490" class="Bound">x</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Cubical.Foundations.Path.html#2473" class="Bound">A</a> <a id="2496" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Cubical.Foundations.Path.html#2501" class="Bound">y</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Cubical.Foundations.Path.html#2473" class="Bound">A</a> <a id="2507" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2509" class="Symbol">)</a> <a id="2511" class="Symbol">→</a>
             <a id="2526" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2532" href="Cubical.Foundations.Path.html#2473" class="Bound">A</a> <a id="2534" href="Cubical.Foundations.Path.html#2490" class="Bound">x</a> <a id="2536" href="Cubical.Foundations.Path.html#2501" class="Bound">y</a> <a id="2538" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2551" class="Symbol">(λ</a> <a id="2554" href="Cubical.Foundations.Path.html#2554" class="Bound">i</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Cubical.Foundations.Path.html#2473" class="Bound">A</a> <a id="2560" href="Cubical.Foundations.Path.html#2554" class="Bound">i</a><a id="2561" class="Symbol">)</a> <a id="2563" href="Cubical.Foundations.Path.html#2490" class="Bound">x</a> <a id="2565" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2567" href="Cubical.Foundations.Path.html#2501" class="Bound">y</a><a id="2568" class="Symbol">)</a>
<a id="2570" href="Cubical.Foundations.Path.html#2459" class="Function">PathP≃Path</a> <a id="2581" href="Cubical.Foundations.Path.html#2581" class="Bound">A</a> <a id="2583" href="Cubical.Foundations.Path.html#2583" class="Bound">x</a> <a id="2585" href="Cubical.Foundations.Path.html#2585" class="Bound">y</a> <a id="2587" class="Symbol">=</a> <a id="2589" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="2614" href="Cubical.Foundations.Path.html#2581" class="Bound">A</a> <a id="2616" href="Cubical.Foundations.Path.html#2583" class="Bound">x</a> <a id="2618" href="Cubical.Foundations.Path.html#2585" class="Bound">y</a><a id="2619" class="Symbol">)</a>

<a id="PathP≡compPath"></a><a id="2622" href="Cubical.Foundations.Path.html#2622" class="Function">PathP≡compPath</a> <a id="2637" class="Symbol">:</a> <a id="2639" class="Symbol">∀</a> <a id="2641" class="Symbol">{</a><a id="2642" href="Cubical.Foundations.Path.html#2642" class="Bound">A</a> <a id="2644" class="Symbol">:</a> <a id="2646" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2651" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2652" class="Symbol">}</a> <a id="2654" class="Symbol">{</a><a id="2655" href="Cubical.Foundations.Path.html#2655" class="Bound">x</a> <a id="2657" href="Cubical.Foundations.Path.html#2657" class="Bound">y</a> <a id="2659" href="Cubical.Foundations.Path.html#2659" class="Bound">z</a> <a id="2661" class="Symbol">:</a> <a id="2663" href="Cubical.Foundations.Path.html#2642" class="Bound">A</a><a id="2664" class="Symbol">}</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Cubical.Foundations.Path.html#2667" class="Bound">p</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="Cubical.Foundations.Path.html#2655" class="Bound">x</a> <a id="2673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2675" href="Cubical.Foundations.Path.html#2657" class="Bound">y</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.Foundations.Path.html#2679" class="Bound">q</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Cubical.Foundations.Path.html#2657" class="Bound">y</a> <a id="2685" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2687" href="Cubical.Foundations.Path.html#2659" class="Bound">z</a><a id="2688" class="Symbol">)</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Cubical.Foundations.Path.html#2691" class="Bound">r</a> <a id="2693" class="Symbol">:</a> <a id="2695" href="Cubical.Foundations.Path.html#2655" class="Bound">x</a> <a id="2697" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2699" href="Cubical.Foundations.Path.html#2659" class="Bound">z</a><a id="2700" class="Symbol">)</a>
                 <a id="2719" class="Symbol">→</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2728" class="Symbol">(λ</a> <a id="2731" href="Cubical.Foundations.Path.html#2731" class="Bound">i</a> <a id="2733" class="Symbol">→</a> <a id="2735" href="Cubical.Foundations.Path.html#2655" class="Bound">x</a> <a id="2737" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2739" href="Cubical.Foundations.Path.html#2679" class="Bound">q</a> <a id="2741" href="Cubical.Foundations.Path.html#2731" class="Bound">i</a><a id="2742" class="Symbol">)</a> <a id="2744" href="Cubical.Foundations.Path.html#2667" class="Bound">p</a> <a id="2746" href="Cubical.Foundations.Path.html#2691" class="Bound">r</a><a id="2747" class="Symbol">)</a> <a id="2749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Cubical.Foundations.Path.html#2667" class="Bound">p</a> <a id="2754" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2756" href="Cubical.Foundations.Path.html#2679" class="Bound">q</a> <a id="2758" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2760" href="Cubical.Foundations.Path.html#2691" class="Bound">r</a><a id="2761" class="Symbol">)</a>
<a id="2763" href="Cubical.Foundations.Path.html#2622" class="Function">PathP≡compPath</a> <a id="2778" href="Cubical.Foundations.Path.html#2778" class="Bound">p</a> <a id="2780" href="Cubical.Foundations.Path.html#2780" class="Bound">q</a> <a id="2782" href="Cubical.Foundations.Path.html#2782" class="Bound">r</a> <a id="2784" href="Cubical.Foundations.Path.html#2784" class="Bound">k</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2794" class="Symbol">(λ</a> <a id="2797" href="Cubical.Foundations.Path.html#2797" class="Bound">i</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Cubical.Foundations.Path.html#2778" class="Bound">p</a> <a id="2803" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2806" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2808" href="Cubical.Foundations.Path.html#2780" class="Bound">q</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Cubical.Foundations.Path.html#2797" class="Bound">i</a> <a id="2813" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2815" href="Cubical.Foundations.Path.html#2784" class="Bound">k</a><a id="2816" class="Symbol">))</a> <a id="2819" class="Symbol">(λ</a> <a id="2822" href="Cubical.Foundations.Path.html#2822" class="Bound">j</a> <a id="2824" class="Symbol">→</a> <a id="2826" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="2842" href="Cubical.Foundations.Path.html#2778" class="Bound">p</a> <a id="2844" href="Cubical.Foundations.Path.html#2780" class="Bound">q</a> <a id="2846" href="Cubical.Foundations.Path.html#2784" class="Bound">k</a> <a id="2848" href="Cubical.Foundations.Path.html#2822" class="Bound">j</a><a id="2849" class="Symbol">)</a> <a id="2851" href="Cubical.Foundations.Path.html#2782" class="Bound">r</a>

<a id="2854" class="Comment">-- a quick corollary for 3-constant functions</a>
<a id="3-ConstantCompChar"></a><a id="2900" href="Cubical.Foundations.Path.html#2900" class="Function">3-ConstantCompChar</a> <a id="2919" class="Symbol">:</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Cubical.Foundations.Path.html#2922" class="Bound">A</a> <a id="2924" class="Symbol">:</a> <a id="2926" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2931" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2932" class="Symbol">}</a> <a id="2934" class="Symbol">{</a><a id="2935" href="Cubical.Foundations.Path.html#2935" class="Bound">B</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2944" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="2946" class="Symbol">}</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Cubical.Foundations.Path.html#2949" class="Bound">f</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.Foundations.Path.html#2922" class="Bound">A</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="Cubical.Foundations.Path.html#2935" class="Bound">B</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Cubical.Foundations.Path.html#2961" class="Bound">link</a> <a id="2966" class="Symbol">:</a> <a id="2968" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="2979" href="Cubical.Foundations.Path.html#2949" class="Bound">f</a><a id="2980" class="Symbol">)</a>
                   <a id="3001" class="Symbol">→</a> <a id="3003" class="Symbol">(∀</a> <a id="3006" href="Cubical.Foundations.Path.html#3006" class="Bound">x</a> <a id="3008" href="Cubical.Foundations.Path.html#3008" class="Bound">y</a> <a id="3010" href="Cubical.Foundations.Path.html#3010" class="Bound">z</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Cubical.Foundations.Path.html#2961" class="Bound">link</a> <a id="3019" href="Cubical.Foundations.Path.html#3006" class="Bound">x</a> <a id="3021" href="Cubical.Foundations.Path.html#3008" class="Bound">y</a> <a id="3023" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3025" href="Cubical.Foundations.Path.html#2961" class="Bound">link</a> <a id="3030" href="Cubical.Foundations.Path.html#3008" class="Bound">y</a> <a id="3032" href="Cubical.Foundations.Path.html#3010" class="Bound">z</a> <a id="3034" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3036" href="Cubical.Foundations.Path.html#2961" class="Bound">link</a> <a id="3041" href="Cubical.Foundations.Path.html#3006" class="Bound">x</a> <a id="3043" href="Cubical.Foundations.Path.html#3010" class="Bound">z</a><a id="3044" class="Symbol">)</a>
                   <a id="3065" class="Symbol">→</a> <a id="3067" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="3078" href="Cubical.Foundations.Path.html#2949" class="Bound">f</a>
<a id="3080" href="Cubical.Foundations.Function.html#3653" class="Field">3-Constant.link</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Cubical.Foundations.Path.html#2900" class="Function">3-ConstantCompChar</a> <a id="3116" href="Cubical.Foundations.Path.html#3116" class="Bound">f</a> <a id="3118" href="Cubical.Foundations.Path.html#3118" class="Bound">link</a> <a id="3123" href="Cubical.Foundations.Path.html#3123" class="Bound">coh₂</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">=</a> <a id="3131" href="Cubical.Foundations.Path.html#3118" class="Bound">link</a>
<a id="3136" href="Cubical.Foundations.Function.html#3679" class="Field">3-Constant.coh₁</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Cubical.Foundations.Path.html#2900" class="Function">3-ConstantCompChar</a> <a id="3172" href="Cubical.Foundations.Path.html#3172" class="Bound">f</a> <a id="3174" href="Cubical.Foundations.Path.html#3174" class="Bound">link</a> <a id="3179" href="Cubical.Foundations.Path.html#3179" class="Bound">coh₂</a><a id="3183" class="Symbol">)</a> <a id="3185" class="Symbol">_</a> <a id="3187" class="Symbol">_</a> <a id="3189" class="Symbol">_</a> <a id="3191" class="Symbol">=</a>
   <a id="3196" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Cubical.Foundations.Path.html#2622" class="Function">PathP≡compPath</a> <a id="3223" class="Symbol">_</a> <a id="3225" class="Symbol">_</a> <a id="3227" class="Symbol">_)</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Cubical.Foundations.Path.html#3179" class="Bound">coh₂</a> <a id="3236" class="Symbol">_</a> <a id="3238" class="Symbol">_</a> <a id="3240" class="Symbol">_)</a>

<a id="PathP≡doubleCompPathˡ"></a><a id="3244" href="Cubical.Foundations.Path.html#3244" class="Function">PathP≡doubleCompPathˡ</a> <a id="3266" class="Symbol">:</a> <a id="3268" class="Symbol">∀</a> <a id="3270" class="Symbol">{</a><a id="3271" href="Cubical.Foundations.Path.html#3271" class="Bound">A</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3280" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="3281" class="Symbol">}</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Cubical.Foundations.Path.html#3284" class="Bound">w</a> <a id="3286" href="Cubical.Foundations.Path.html#3286" class="Bound">x</a> <a id="3288" href="Cubical.Foundations.Path.html#3288" class="Bound">y</a> <a id="3290" href="Cubical.Foundations.Path.html#3290" class="Bound">z</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="Cubical.Foundations.Path.html#3271" class="Bound">A</a><a id="3295" class="Symbol">}</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Cubical.Foundations.Path.html#3298" class="Bound">p</a> <a id="3300" class="Symbol">:</a> <a id="3302" href="Cubical.Foundations.Path.html#3284" class="Bound">w</a> <a id="3304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3306" href="Cubical.Foundations.Path.html#3288" class="Bound">y</a><a id="3307" class="Symbol">)</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Cubical.Foundations.Path.html#3310" class="Bound">q</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Cubical.Foundations.Path.html#3284" class="Bound">w</a> <a id="3316" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3318" href="Cubical.Foundations.Path.html#3286" class="Bound">x</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Cubical.Foundations.Path.html#3322" class="Bound">r</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Cubical.Foundations.Path.html#3288" class="Bound">y</a> <a id="3328" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3330" href="Cubical.Foundations.Path.html#3290" class="Bound">z</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Cubical.Foundations.Path.html#3334" class="Bound">s</a> <a id="3336" class="Symbol">:</a> <a id="3338" href="Cubical.Foundations.Path.html#3286" class="Bound">x</a> <a id="3340" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3342" href="Cubical.Foundations.Path.html#3290" class="Bound">z</a><a id="3343" class="Symbol">)</a>
                        <a id="3369" class="Symbol">→</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3378" class="Symbol">(λ</a> <a id="3381" href="Cubical.Foundations.Path.html#3381" class="Bound">i</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Cubical.Foundations.Path.html#3298" class="Bound">p</a> <a id="3387" href="Cubical.Foundations.Path.html#3381" class="Bound">i</a> <a id="3389" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3391" href="Cubical.Foundations.Path.html#3334" class="Bound">s</a> <a id="3393" href="Cubical.Foundations.Path.html#3381" class="Bound">i</a><a id="3394" class="Symbol">)</a> <a id="3396" href="Cubical.Foundations.Path.html#3310" class="Bound">q</a> <a id="3398" href="Cubical.Foundations.Path.html#3322" class="Bound">r</a><a id="3399" class="Symbol">)</a> <a id="3401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Cubical.Foundations.Path.html#3298" class="Bound">p</a> <a id="3406" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="3409" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3412" href="Cubical.Foundations.Path.html#3310" class="Bound">q</a> <a id="3414" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3417" href="Cubical.Foundations.Path.html#3334" class="Bound">s</a> <a id="3419" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3421" href="Cubical.Foundations.Path.html#3322" class="Bound">r</a><a id="3422" class="Symbol">)</a>
<a id="3424" href="Cubical.Foundations.Path.html#3244" class="Function">PathP≡doubleCompPathˡ</a> <a id="3446" href="Cubical.Foundations.Path.html#3446" class="Bound">p</a> <a id="3448" href="Cubical.Foundations.Path.html#3448" class="Bound">q</a> <a id="3450" href="Cubical.Foundations.Path.html#3450" class="Bound">r</a> <a id="3452" href="Cubical.Foundations.Path.html#3452" class="Bound">s</a> <a id="3454" href="Cubical.Foundations.Path.html#3454" class="Bound">k</a> <a id="3456" class="Symbol">=</a> <a id="3458" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3464" class="Symbol">(λ</a> <a id="3467" href="Cubical.Foundations.Path.html#3467" class="Bound">i</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Cubical.Foundations.Path.html#3446" class="Bound">p</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Cubical.Foundations.Path.html#3467" class="Bound">i</a> <a id="3476" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3478" href="Cubical.Foundations.Path.html#3454" class="Bound">k</a><a id="3479" class="Symbol">)</a> <a id="3481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3483" href="Cubical.Foundations.Path.html#3452" class="Bound">s</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Cubical.Foundations.Path.html#3467" class="Bound">i</a> <a id="3488" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3490" href="Cubical.Foundations.Path.html#3454" class="Bound">k</a><a id="3491" class="Symbol">))</a>
                                        <a id="3534" class="Symbol">(λ</a> <a id="3537" href="Cubical.Foundations.Path.html#3537" class="Bound">j</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Cubical.Foundations.Path.html#3446" class="Bound">p</a> <a id="3566" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3568" class="Symbol">)</a> <a id="3570" href="Cubical.Foundations.Path.html#3448" class="Bound">q</a> <a id="3572" href="Cubical.Foundations.Path.html#3452" class="Bound">s</a> <a id="3574" href="Cubical.Foundations.Path.html#3454" class="Bound">k</a> <a id="3576" href="Cubical.Foundations.Path.html#3537" class="Bound">j</a><a id="3577" class="Symbol">)</a> <a id="3579" href="Cubical.Foundations.Path.html#3450" class="Bound">r</a>

<a id="PathP≡doubleCompPathʳ"></a><a id="3582" href="Cubical.Foundations.Path.html#3582" class="Function">PathP≡doubleCompPathʳ</a> <a id="3604" class="Symbol">:</a> <a id="3606" class="Symbol">∀</a> <a id="3608" class="Symbol">{</a><a id="3609" href="Cubical.Foundations.Path.html#3609" class="Bound">A</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3618" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="3619" class="Symbol">}</a> <a id="3621" class="Symbol">{</a><a id="3622" href="Cubical.Foundations.Path.html#3622" class="Bound">w</a> <a id="3624" href="Cubical.Foundations.Path.html#3624" class="Bound">x</a> <a id="3626" href="Cubical.Foundations.Path.html#3626" class="Bound">y</a> <a id="3628" href="Cubical.Foundations.Path.html#3628" class="Bound">z</a> <a id="3630" class="Symbol">:</a> <a id="3632" href="Cubical.Foundations.Path.html#3609" class="Bound">A</a><a id="3633" class="Symbol">}</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Cubical.Foundations.Path.html#3636" class="Bound">p</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Cubical.Foundations.Path.html#3622" class="Bound">w</a> <a id="3642" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3644" href="Cubical.Foundations.Path.html#3626" class="Bound">y</a><a id="3645" class="Symbol">)</a> <a id="3647" class="Symbol">(</a><a id="3648" href="Cubical.Foundations.Path.html#3648" class="Bound">q</a> <a id="3650" class="Symbol">:</a> <a id="3652" href="Cubical.Foundations.Path.html#3622" class="Bound">w</a> <a id="3654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3656" href="Cubical.Foundations.Path.html#3624" class="Bound">x</a><a id="3657" class="Symbol">)</a> <a id="3659" class="Symbol">(</a><a id="3660" href="Cubical.Foundations.Path.html#3660" class="Bound">r</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Cubical.Foundations.Path.html#3626" class="Bound">y</a> <a id="3666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3668" href="Cubical.Foundations.Path.html#3628" class="Bound">z</a><a id="3669" class="Symbol">)</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Cubical.Foundations.Path.html#3672" class="Bound">s</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Cubical.Foundations.Path.html#3624" class="Bound">x</a> <a id="3678" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3680" href="Cubical.Foundations.Path.html#3628" class="Bound">z</a><a id="3681" class="Symbol">)</a>
                        <a id="3707" class="Symbol">→</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3716" class="Symbol">(λ</a> <a id="3719" href="Cubical.Foundations.Path.html#3719" class="Bound">i</a> <a id="3721" class="Symbol">→</a> <a id="3723" href="Cubical.Foundations.Path.html#3636" class="Bound">p</a> <a id="3725" href="Cubical.Foundations.Path.html#3719" class="Bound">i</a> <a id="3727" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3729" href="Cubical.Foundations.Path.html#3672" class="Bound">s</a> <a id="3731" href="Cubical.Foundations.Path.html#3719" class="Bound">i</a><a id="3732" class="Symbol">)</a> <a id="3734" href="Cubical.Foundations.Path.html#3648" class="Bound">q</a> <a id="3736" href="Cubical.Foundations.Path.html#3660" class="Bound">r</a><a id="3737" class="Symbol">)</a> <a id="3739" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Cubical.Foundations.Path.html#3648" class="Bound">q</a> <a id="3744" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3746" href="Cubical.Foundations.Path.html#3636" class="Bound">p</a> <a id="3748" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3751" href="Cubical.Foundations.Path.html#3660" class="Bound">r</a> <a id="3753" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3756" href="Cubical.Foundations.Path.html#3672" class="Bound">s</a> <a id="3758" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3760" class="Symbol">)</a>
<a id="3762" href="Cubical.Foundations.Path.html#3582" class="Function">PathP≡doubleCompPathʳ</a> <a id="3784" href="Cubical.Foundations.Path.html#3784" class="Bound">p</a> <a id="3786" href="Cubical.Foundations.Path.html#3786" class="Bound">q</a> <a id="3788" href="Cubical.Foundations.Path.html#3788" class="Bound">r</a> <a id="3790" href="Cubical.Foundations.Path.html#3790" class="Bound">s</a> <a id="3792" href="Cubical.Foundations.Path.html#3792" class="Bound">k</a>  <a id="3795" class="Symbol">=</a> <a id="3797" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3803" class="Symbol">(λ</a> <a id="3806" href="Cubical.Foundations.Path.html#3806" class="Bound">i</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="Cubical.Foundations.Path.html#3784" class="Bound">p</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Cubical.Foundations.Path.html#3806" class="Bound">i</a> <a id="3815" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3817" class="Symbol">(</a><a id="3818" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3820" href="Cubical.Foundations.Path.html#3792" class="Bound">k</a><a id="3821" class="Symbol">))</a> <a id="3824" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3826" href="Cubical.Foundations.Path.html#3790" class="Bound">s</a> <a id="3828" class="Symbol">(</a><a id="3829" href="Cubical.Foundations.Path.html#3806" class="Bound">i</a> <a id="3831" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3836" href="Cubical.Foundations.Path.html#3792" class="Bound">k</a><a id="3837" class="Symbol">)))</a>
                                         <a id="3882" href="Cubical.Foundations.Path.html#3786" class="Bound">q</a> <a id="3884" class="Symbol">(λ</a> <a id="3887" href="Cubical.Foundations.Path.html#3887" class="Bound">j</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3913" href="Cubical.Foundations.Path.html#3784" class="Bound">p</a> <a id="3915" href="Cubical.Foundations.Path.html#3788" class="Bound">r</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Cubical.Foundations.Path.html#3790" class="Bound">s</a> <a id="3920" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3922" class="Symbol">)</a> <a id="3924" href="Cubical.Foundations.Path.html#3792" class="Bound">k</a> <a id="3926" href="Cubical.Foundations.Path.html#3887" class="Bound">j</a><a id="3927" class="Symbol">)</a>

<a id="compPathl-cancel"></a><a id="3930" href="Cubical.Foundations.Path.html#3930" class="Function">compPathl-cancel</a> <a id="3947" class="Symbol">:</a> <a id="3949" class="Symbol">∀</a> <a id="3951" class="Symbol">{</a><a id="3952" href="Cubical.Foundations.Path.html#3952" class="Bound">ℓ</a><a id="3953" class="Symbol">}</a> <a id="3955" class="Symbol">{</a><a id="3956" href="Cubical.Foundations.Path.html#3956" class="Bound">A</a> <a id="3958" class="Symbol">:</a> <a id="3960" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3965" href="Cubical.Foundations.Path.html#3952" class="Bound">ℓ</a><a id="3966" class="Symbol">}</a> <a id="3968" class="Symbol">{</a><a id="3969" href="Cubical.Foundations.Path.html#3969" class="Bound">x</a> <a id="3971" href="Cubical.Foundations.Path.html#3971" class="Bound">y</a> <a id="3973" href="Cubical.Foundations.Path.html#3973" class="Bound">z</a> <a id="3975" class="Symbol">:</a> <a id="3977" href="Cubical.Foundations.Path.html#3956" class="Bound">A</a><a id="3978" class="Symbol">}</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Cubical.Foundations.Path.html#3981" class="Bound">p</a> <a id="3983" class="Symbol">:</a> <a id="3985" href="Cubical.Foundations.Path.html#3969" class="Bound">x</a> <a id="3987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3989" href="Cubical.Foundations.Path.html#3971" class="Bound">y</a><a id="3990" class="Symbol">)</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Foundations.Path.html#3993" class="Bound">q</a> <a id="3995" class="Symbol">:</a> <a id="3997" href="Cubical.Foundations.Path.html#3969" class="Bound">x</a> <a id="3999" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4001" href="Cubical.Foundations.Path.html#3973" class="Bound">z</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Cubical.Foundations.Path.html#3981" class="Bound">p</a> <a id="4008" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4010" class="Symbol">(</a><a id="4011" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4015" href="Cubical.Foundations.Path.html#3981" class="Bound">p</a> <a id="4017" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4019" href="Cubical.Foundations.Path.html#3993" class="Bound">q</a><a id="4020" class="Symbol">)</a> <a id="4022" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4024" href="Cubical.Foundations.Path.html#3993" class="Bound">q</a>
<a id="4026" href="Cubical.Foundations.Path.html#3930" class="Function">compPathl-cancel</a> <a id="4043" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a> <a id="4045" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a> <a id="4051" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4058" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a> <a id="4060" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4062" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a><a id="4063" class="Symbol">)</a> <a id="4065" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4068" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4074" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4081" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a><a id="4082" class="Symbol">)</a> <a id="4084" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a> <a id="4086" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="4111" class="Symbol">(</a><a id="4112" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a> <a id="4114" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4116" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4120" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a><a id="4121" class="Symbol">)</a> <a id="4123" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4125" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a> <a id="4127" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4130" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4139" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a><a id="4140" class="Symbol">)</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="4151" href="Cubical.Foundations.Path.html#4043" class="Bound">p</a><a id="4152" class="Symbol">)</a> <a id="4154" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                              <a id="4186" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4191" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4193" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a> <a id="4195" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4198" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4209" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a><a id="4210" class="Symbol">)</a> <a id="4212" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="4251" href="Cubical.Foundations.Path.html#4045" class="Bound">q</a> <a id="4253" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="compPathr-cancel"></a><a id="4256" href="Cubical.Foundations.Path.html#4256" class="Function">compPathr-cancel</a> <a id="4273" class="Symbol">:</a> <a id="4275" class="Symbol">∀</a> <a id="4277" class="Symbol">{</a><a id="4278" href="Cubical.Foundations.Path.html#4278" class="Bound">ℓ</a><a id="4279" class="Symbol">}</a> <a id="4281" class="Symbol">{</a><a id="4282" href="Cubical.Foundations.Path.html#4282" class="Bound">A</a> <a id="4284" class="Symbol">:</a> <a id="4286" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4291" href="Cubical.Foundations.Path.html#4278" class="Bound">ℓ</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">{</a><a id="4295" href="Cubical.Foundations.Path.html#4295" class="Bound">x</a> <a id="4297" href="Cubical.Foundations.Path.html#4297" class="Bound">y</a> <a id="4299" href="Cubical.Foundations.Path.html#4299" class="Bound">z</a> <a id="4301" class="Symbol">:</a> <a id="4303" href="Cubical.Foundations.Path.html#4282" class="Bound">A</a><a id="4304" class="Symbol">}</a> <a id="4306" class="Symbol">(</a><a id="4307" href="Cubical.Foundations.Path.html#4307" class="Bound">p</a> <a id="4309" class="Symbol">:</a> <a id="4311" href="Cubical.Foundations.Path.html#4299" class="Bound">z</a> <a id="4313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4315" href="Cubical.Foundations.Path.html#4297" class="Bound">y</a><a id="4316" class="Symbol">)</a> <a id="4318" class="Symbol">(</a><a id="4319" href="Cubical.Foundations.Path.html#4319" class="Bound">q</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="Cubical.Foundations.Path.html#4295" class="Bound">x</a> <a id="4325" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4327" href="Cubical.Foundations.Path.html#4297" class="Bound">y</a><a id="4328" class="Symbol">)</a> <a id="4330" class="Symbol">→</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Cubical.Foundations.Path.html#4319" class="Bound">q</a> <a id="4335" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4337" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4341" href="Cubical.Foundations.Path.html#4307" class="Bound">p</a><a id="4342" class="Symbol">)</a> <a id="4344" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4346" href="Cubical.Foundations.Path.html#4307" class="Bound">p</a> <a id="4348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4350" href="Cubical.Foundations.Path.html#4319" class="Bound">q</a>
<a id="4352" href="Cubical.Foundations.Path.html#4256" class="Function">compPathr-cancel</a> <a id="4369" class="Symbol">{</a><a id="4370" class="Argument">x</a> <a id="4372" class="Symbol">=</a> <a id="4374" href="Cubical.Foundations.Path.html#4374" class="Bound">x</a><a id="4375" class="Symbol">}</a> <a id="4377" href="Cubical.Foundations.Path.html#4377" class="Bound">p</a> <a id="4379" href="Cubical.Foundations.Path.html#4379" class="Bound">q</a> <a id="4381" href="Cubical.Foundations.Path.html#4381" class="Bound">i</a> <a id="4383" href="Cubical.Foundations.Path.html#4383" class="Bound">j</a> <a id="4385" class="Symbol">=</a>
  <a id="4389" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="4407" class="Symbol">(</a><a id="4408" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4425" class="Symbol">(λ</a> <a id="4428" href="Cubical.Foundations.Path.html#4428" class="Bound">_</a> <a id="4430" class="Symbol">→</a> <a id="4432" href="Cubical.Foundations.Path.html#4374" class="Bound">x</a><a id="4433" class="Symbol">)</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4440" href="Cubical.Foundations.Path.html#4377" class="Bound">p</a><a id="4441" class="Symbol">)</a> <a id="4443" href="Cubical.Foundations.Path.html#4383" class="Bound">j</a><a id="4444" class="Symbol">)</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4451" class="Symbol">(</a><a id="4452" href="Cubical.Foundations.Path.html#4379" class="Bound">q</a> <a id="4454" href="Cubical.Foundations.Path.html#4383" class="Bound">j</a><a id="4455" class="Symbol">))</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4461" href="Cubical.Foundations.Path.html#4381" class="Bound">i</a><a id="4462" class="Symbol">)</a>

<a id="compPathl-isEquiv"></a><a id="4465" href="Cubical.Foundations.Path.html#4465" class="Function">compPathl-isEquiv</a> <a id="4483" class="Symbol">:</a> <a id="4485" class="Symbol">{</a><a id="4486" href="Cubical.Foundations.Path.html#4486" class="Bound">x</a> <a id="4488" href="Cubical.Foundations.Path.html#4488" class="Bound">y</a> <a id="4490" href="Cubical.Foundations.Path.html#4490" class="Bound">z</a> <a id="4492" class="Symbol">:</a> <a id="4494" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4495" class="Symbol">}</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Cubical.Foundations.Path.html#4498" class="Bound">p</a> <a id="4500" class="Symbol">:</a> <a id="4502" href="Cubical.Foundations.Path.html#4486" class="Bound">x</a> <a id="4504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4506" href="Cubical.Foundations.Path.html#4488" class="Bound">y</a><a id="4507" class="Symbol">)</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4519" class="Symbol">(λ</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Cubical.Foundations.Path.html#4523" class="Bound">q</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="Cubical.Foundations.Path.html#4488" class="Bound">y</a> <a id="4529" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4531" href="Cubical.Foundations.Path.html#4490" class="Bound">z</a><a id="4532" class="Symbol">)</a> <a id="4534" class="Symbol">→</a> <a id="4536" href="Cubical.Foundations.Path.html#4498" class="Bound">p</a> <a id="4538" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4540" href="Cubical.Foundations.Path.html#4523" class="Bound">q</a><a id="4541" class="Symbol">)</a>
<a id="4543" href="Cubical.Foundations.Path.html#4465" class="Function">compPathl-isEquiv</a> <a id="4561" href="Cubical.Foundations.Path.html#4561" class="Bound">p</a> <a id="4563" class="Symbol">=</a> <a id="4565" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Cubical.Foundations.Path.html#4561" class="Bound">p</a> <a id="4586" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4595" href="Cubical.Foundations.Path.html#4561" class="Bound">p</a> <a id="4597" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4599" class="Symbol">)</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Cubical.Foundations.Path.html#3930" class="Function">compPathl-cancel</a> <a id="4619" href="Cubical.Foundations.Path.html#4561" class="Bound">p</a><a id="4620" class="Symbol">)</a> <a id="4622" class="Symbol">(</a><a id="4623" href="Cubical.Foundations.Path.html#3930" class="Function">compPathl-cancel</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4645" href="Cubical.Foundations.Path.html#4561" class="Bound">p</a><a id="4646" class="Symbol">)))</a>

<a id="compPathlEquiv"></a><a id="4651" href="Cubical.Foundations.Path.html#4651" class="Function">compPathlEquiv</a> <a id="4666" class="Symbol">:</a> <a id="4668" class="Symbol">{</a><a id="4669" href="Cubical.Foundations.Path.html#4669" class="Bound">x</a> <a id="4671" href="Cubical.Foundations.Path.html#4671" class="Bound">y</a> <a id="4673" href="Cubical.Foundations.Path.html#4673" class="Bound">z</a> <a id="4675" class="Symbol">:</a> <a id="4677" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4678" class="Symbol">}</a> <a id="4680" class="Symbol">(</a><a id="4681" href="Cubical.Foundations.Path.html#4681" class="Bound">p</a> <a id="4683" class="Symbol">:</a> <a id="4685" href="Cubical.Foundations.Path.html#4669" class="Bound">x</a> <a id="4687" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4689" href="Cubical.Foundations.Path.html#4671" class="Bound">y</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">→</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Cubical.Foundations.Path.html#4671" class="Bound">y</a> <a id="4697" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4699" href="Cubical.Foundations.Path.html#4673" class="Bound">z</a><a id="4700" class="Symbol">)</a> <a id="4702" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4704" class="Symbol">(</a><a id="4705" href="Cubical.Foundations.Path.html#4669" class="Bound">x</a> <a id="4707" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4709" href="Cubical.Foundations.Path.html#4673" class="Bound">z</a><a id="4710" class="Symbol">)</a>
<a id="4712" href="Cubical.Foundations.Path.html#4651" class="Function">compPathlEquiv</a> <a id="4727" href="Cubical.Foundations.Path.html#4727" class="Bound">p</a> <a id="4729" class="Symbol">=</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Cubical.Foundations.Path.html#4727" class="Bound">p</a> <a id="4734" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4736" class="Symbol">)</a> <a id="4738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4740" href="Cubical.Foundations.Path.html#4465" class="Function">compPathl-isEquiv</a> <a id="4758" href="Cubical.Foundations.Path.html#4727" class="Bound">p</a>

<a id="compPathr-isEquiv"></a><a id="4761" href="Cubical.Foundations.Path.html#4761" class="Function">compPathr-isEquiv</a> <a id="4779" class="Symbol">:</a> <a id="4781" class="Symbol">{</a><a id="4782" href="Cubical.Foundations.Path.html#4782" class="Bound">x</a> <a id="4784" href="Cubical.Foundations.Path.html#4784" class="Bound">y</a> <a id="4786" href="Cubical.Foundations.Path.html#4786" class="Bound">z</a> <a id="4788" class="Symbol">:</a> <a id="4790" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4791" class="Symbol">}</a> <a id="4793" class="Symbol">(</a><a id="4794" href="Cubical.Foundations.Path.html#4794" class="Bound">p</a> <a id="4796" class="Symbol">:</a> <a id="4798" href="Cubical.Foundations.Path.html#4784" class="Bound">y</a> <a id="4800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4802" href="Cubical.Foundations.Path.html#4786" class="Bound">z</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">→</a> <a id="4807" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4815" class="Symbol">(λ</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Foundations.Path.html#4819" class="Bound">q</a> <a id="4821" class="Symbol">:</a> <a id="4823" href="Cubical.Foundations.Path.html#4782" class="Bound">x</a> <a id="4825" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4827" href="Cubical.Foundations.Path.html#4784" class="Bound">y</a><a id="4828" class="Symbol">)</a> <a id="4830" class="Symbol">→</a> <a id="4832" href="Cubical.Foundations.Path.html#4819" class="Bound">q</a> <a id="4834" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4836" href="Cubical.Foundations.Path.html#4794" class="Bound">p</a><a id="4837" class="Symbol">)</a>
<a id="4839" href="Cubical.Foundations.Path.html#4761" class="Function">compPathr-isEquiv</a> <a id="4857" href="Cubical.Foundations.Path.html#4857" class="Bound">p</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="4874" class="Symbol">(</a><a id="4875" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4883" href="Cubical.Foundations.Path.html#4857" class="Bound">p</a><a id="4884" class="Symbol">)</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4890" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4894" href="Cubical.Foundations.Path.html#4857" class="Bound">p</a><a id="4895" class="Symbol">)</a> <a id="4897" class="Symbol">(</a><a id="4898" href="Cubical.Foundations.Path.html#4256" class="Function">compPathr-cancel</a> <a id="4915" href="Cubical.Foundations.Path.html#4857" class="Bound">p</a><a id="4916" class="Symbol">)</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.Foundations.Path.html#4256" class="Function">compPathr-cancel</a> <a id="4936" class="Symbol">(</a><a id="4937" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4941" href="Cubical.Foundations.Path.html#4857" class="Bound">p</a><a id="4942" class="Symbol">)))</a>

<a id="compPathrEquiv"></a><a id="4947" href="Cubical.Foundations.Path.html#4947" class="Function">compPathrEquiv</a> <a id="4962" class="Symbol">:</a> <a id="4964" class="Symbol">{</a><a id="4965" href="Cubical.Foundations.Path.html#4965" class="Bound">x</a> <a id="4967" href="Cubical.Foundations.Path.html#4967" class="Bound">y</a> <a id="4969" href="Cubical.Foundations.Path.html#4969" class="Bound">z</a> <a id="4971" class="Symbol">:</a> <a id="4973" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4974" class="Symbol">}</a> <a id="4976" class="Symbol">(</a><a id="4977" href="Cubical.Foundations.Path.html#4977" class="Bound">p</a> <a id="4979" class="Symbol">:</a> <a id="4981" href="Cubical.Foundations.Path.html#4967" class="Bound">y</a> <a id="4983" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4985" href="Cubical.Foundations.Path.html#4969" class="Bound">z</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">→</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Cubical.Foundations.Path.html#4965" class="Bound">x</a> <a id="4993" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4995" href="Cubical.Foundations.Path.html#4967" class="Bound">y</a><a id="4996" class="Symbol">)</a> <a id="4998" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Cubical.Foundations.Path.html#4965" class="Bound">x</a> <a id="5003" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5005" href="Cubical.Foundations.Path.html#4969" class="Bound">z</a><a id="5006" class="Symbol">)</a>
<a id="5008" href="Cubical.Foundations.Path.html#4947" class="Function">compPathrEquiv</a> <a id="5023" href="Cubical.Foundations.Path.html#5023" class="Bound">p</a> <a id="5025" class="Symbol">=</a> <a id="5027" class="Symbol">(</a><a id="5028" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="5031" href="Cubical.Foundations.Path.html#5023" class="Bound">p</a><a id="5032" class="Symbol">)</a> <a id="5034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5036" href="Cubical.Foundations.Path.html#4761" class="Function">compPathr-isEquiv</a> <a id="5054" href="Cubical.Foundations.Path.html#5023" class="Bound">p</a>

<a id="5057" class="Comment">-- Variations of isProp→isSet for PathP</a>
<a id="isProp→SquareP"></a><a id="5097" href="Cubical.Foundations.Path.html#5097" class="Function">isProp→SquareP</a> <a id="5112" class="Symbol">:</a> <a id="5114" class="Symbol">∀</a> <a id="5116" class="Symbol">{</a><a id="5117" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5127" class="Symbol">→</a> <a id="5129" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5134" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="5135" class="Symbol">}</a> <a id="5137" class="Symbol">→</a> <a id="5139" class="Symbol">((</a><a id="5141" href="Cubical.Foundations.Path.html#5141" class="Bound">i</a> <a id="5143" href="Cubical.Foundations.Path.html#5143" class="Bound">j</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5148" class="Symbol">)</a> <a id="5150" class="Symbol">→</a> <a id="5152" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5162" href="Cubical.Foundations.Path.html#5141" class="Bound">i</a> <a id="5164" href="Cubical.Foundations.Path.html#5143" class="Bound">j</a><a id="5165" class="Symbol">))</a>
             <a id="5181" class="Symbol">→</a> <a id="5183" class="Symbol">{</a><a id="5184" href="Cubical.Foundations.Path.html#5184" class="Bound">a</a> <a id="5186" class="Symbol">:</a> <a id="5188" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5190" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5193" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5195" class="Symbol">}</a> <a id="5197" class="Symbol">{</a><a id="5198" href="Cubical.Foundations.Path.html#5198" class="Bound">b</a> <a id="5200" class="Symbol">:</a> <a id="5202" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5204" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5207" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5209" class="Symbol">}</a> <a id="5211" class="Symbol">{</a><a id="5212" href="Cubical.Foundations.Path.html#5212" class="Bound">c</a> <a id="5214" class="Symbol">:</a> <a id="5216" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5218" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5221" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5223" class="Symbol">}</a> <a id="5225" class="Symbol">{</a><a id="5226" href="Cubical.Foundations.Path.html#5226" class="Bound">d</a> <a id="5228" class="Symbol">:</a> <a id="5230" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5232" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5235" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5237" class="Symbol">}</a>
             <a id="5252" class="Symbol">→</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Cubical.Foundations.Path.html#5255" class="Bound">r</a> <a id="5257" class="Symbol">:</a> <a id="5259" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5265" class="Symbol">(λ</a> <a id="5268" href="Cubical.Foundations.Path.html#5268" class="Bound">j</a> <a id="5270" class="Symbol">→</a> <a id="5272" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5274" href="Cubical.Foundations.Path.html#5268" class="Bound">j</a> <a id="5276" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5278" class="Symbol">)</a> <a id="5280" href="Cubical.Foundations.Path.html#5184" class="Bound">a</a> <a id="5282" href="Cubical.Foundations.Path.html#5212" class="Bound">c</a><a id="5283" class="Symbol">)</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Cubical.Foundations.Path.html#5286" class="Bound">s</a> <a id="5288" class="Symbol">:</a> <a id="5290" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5296" class="Symbol">(λ</a> <a id="5299" href="Cubical.Foundations.Path.html#5299" class="Bound">j</a> <a id="5301" class="Symbol">→</a> <a id="5303" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5305" href="Cubical.Foundations.Path.html#5299" class="Bound">j</a> <a id="5307" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5309" class="Symbol">)</a> <a id="5311" href="Cubical.Foundations.Path.html#5198" class="Bound">b</a> <a id="5313" href="Cubical.Foundations.Path.html#5226" class="Bound">d</a><a id="5314" class="Symbol">)</a>
             <a id="5329" class="Symbol">→</a> <a id="5331" class="Symbol">(</a><a id="5332" href="Cubical.Foundations.Path.html#5332" class="Bound">t</a> <a id="5334" class="Symbol">:</a> <a id="5336" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5342" class="Symbol">(λ</a> <a id="5345" href="Cubical.Foundations.Path.html#5345" class="Bound">j</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5351" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5354" href="Cubical.Foundations.Path.html#5345" class="Bound">j</a><a id="5355" class="Symbol">)</a> <a id="5357" href="Cubical.Foundations.Path.html#5184" class="Bound">a</a> <a id="5359" href="Cubical.Foundations.Path.html#5198" class="Bound">b</a><a id="5360" class="Symbol">)</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Cubical.Foundations.Path.html#5363" class="Bound">u</a> <a id="5365" class="Symbol">:</a> <a id="5367" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5373" class="Symbol">(λ</a> <a id="5376" href="Cubical.Foundations.Path.html#5376" class="Bound">j</a> <a id="5378" class="Symbol">→</a> <a id="5380" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5382" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5385" href="Cubical.Foundations.Path.html#5376" class="Bound">j</a><a id="5386" class="Symbol">)</a> <a id="5388" href="Cubical.Foundations.Path.html#5212" class="Bound">c</a> <a id="5390" href="Cubical.Foundations.Path.html#5226" class="Bound">d</a><a id="5391" class="Symbol">)</a>
             <a id="5406" class="Symbol">→</a> <a id="5408" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="5416" href="Cubical.Foundations.Path.html#5117" class="Bound">B</a> <a id="5418" href="Cubical.Foundations.Path.html#5332" class="Bound">t</a> <a id="5420" href="Cubical.Foundations.Path.html#5363" class="Bound">u</a> <a id="5422" href="Cubical.Foundations.Path.html#5255" class="Bound">r</a> <a id="5424" href="Cubical.Foundations.Path.html#5286" class="Bound">s</a>
<a id="5426" href="Cubical.Foundations.Path.html#5097" class="Function">isProp→SquareP</a> <a id="5441" class="Symbol">{</a><a id="5442" class="Argument">B</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="Cubical.Foundations.Path.html#5446" class="Bound">B</a><a id="5447" class="Symbol">}</a> <a id="5449" href="Cubical.Foundations.Path.html#5449" class="Bound">isPropB</a> <a id="5457" class="Symbol">{</a><a id="5458" class="Argument">a</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Cubical.Foundations.Path.html#5462" class="Bound">a</a><a id="5463" class="Symbol">}</a> <a id="5465" href="Cubical.Foundations.Path.html#5465" class="Bound">r</a> <a id="5467" href="Cubical.Foundations.Path.html#5467" class="Bound">s</a> <a id="5469" href="Cubical.Foundations.Path.html#5469" class="Bound">t</a> <a id="5471" href="Cubical.Foundations.Path.html#5471" class="Bound">u</a> <a id="5473" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5475" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a> <a id="5477" class="Symbol">=</a>
  <a id="5481" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5487" class="Symbol">(λ</a> <a id="5490" class="Symbol">{</a> <a id="5492" href="Cubical.Foundations.Path.html#5492" class="Bound">k</a> <a id="5494" class="Symbol">(</a><a id="5495" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5497" class="Symbol">=</a> <a id="5499" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5501" class="Symbol">)</a> <a id="5503" class="Symbol">→</a> <a id="5505" href="Cubical.Foundations.Path.html#5449" class="Bound">isPropB</a> <a id="5513" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5516" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Cubical.Foundations.Path.html#5747" class="Function">base</a> <a id="5524" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5527" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a><a id="5528" class="Symbol">)</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Cubical.Foundations.Path.html#5469" class="Bound">t</a> <a id="5533" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a><a id="5534" class="Symbol">)</a> <a id="5536" href="Cubical.Foundations.Path.html#5492" class="Bound">k</a>
           <a id="5549" class="Symbol">;</a> <a id="5551" href="Cubical.Foundations.Path.html#5551" class="Bound">k</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5556" class="Symbol">=</a> <a id="5558" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5560" class="Symbol">)</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="Cubical.Foundations.Path.html#5449" class="Bound">isPropB</a> <a id="5572" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5575" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a> <a id="5577" class="Symbol">(</a><a id="5578" href="Cubical.Foundations.Path.html#5747" class="Function">base</a> <a id="5583" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5586" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a><a id="5587" class="Symbol">)</a> <a id="5589" class="Symbol">(</a><a id="5590" href="Cubical.Foundations.Path.html#5471" class="Bound">u</a> <a id="5592" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a><a id="5593" class="Symbol">)</a> <a id="5595" href="Cubical.Foundations.Path.html#5551" class="Bound">k</a>
           <a id="5608" class="Symbol">;</a> <a id="5610" href="Cubical.Foundations.Path.html#5610" class="Bound">k</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a> <a id="5615" class="Symbol">=</a> <a id="5617" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5619" class="Symbol">)</a> <a id="5621" class="Symbol">→</a> <a id="5623" href="Cubical.Foundations.Path.html#5449" class="Bound">isPropB</a> <a id="5631" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5633" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5636" class="Symbol">(</a><a id="5637" href="Cubical.Foundations.Path.html#5747" class="Function">base</a> <a id="5642" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5644" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5646" class="Symbol">)</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Cubical.Foundations.Path.html#5465" class="Bound">r</a> <a id="5651" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a><a id="5652" class="Symbol">)</a> <a id="5654" href="Cubical.Foundations.Path.html#5610" class="Bound">k</a>
           <a id="5667" class="Symbol">;</a> <a id="5669" href="Cubical.Foundations.Path.html#5669" class="Bound">k</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a> <a id="5674" class="Symbol">=</a> <a id="5676" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5678" class="Symbol">)</a> <a id="5680" class="Symbol">→</a> <a id="5682" href="Cubical.Foundations.Path.html#5449" class="Bound">isPropB</a> <a id="5690" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5692" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Cubical.Foundations.Path.html#5747" class="Function">base</a> <a id="5701" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5703" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Cubical.Foundations.Path.html#5467" class="Bound">s</a> <a id="5710" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a><a id="5711" class="Symbol">)</a> <a id="5713" href="Cubical.Foundations.Path.html#5669" class="Bound">k</a>
        <a id="5723" class="Symbol">})</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Cubical.Foundations.Path.html#5747" class="Function">base</a> <a id="5732" href="Cubical.Foundations.Path.html#5473" class="Bound">i</a> <a id="5734" href="Cubical.Foundations.Path.html#5475" class="Bound">j</a><a id="5735" class="Symbol">)</a> <a id="5737" class="Keyword">where</a>
    <a id="5747" href="Cubical.Foundations.Path.html#5747" class="Function">base</a> <a id="5752" class="Symbol">:</a> <a id="5754" class="Symbol">(</a><a id="5755" href="Cubical.Foundations.Path.html#5755" class="Bound">i</a> <a id="5757" href="Cubical.Foundations.Path.html#5757" class="Bound">j</a> <a id="5759" class="Symbol">:</a> <a id="5761" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5762" class="Symbol">)</a> <a id="5764" class="Symbol">→</a> <a id="5766" href="Cubical.Foundations.Path.html#5446" class="Bound">B</a> <a id="5768" href="Cubical.Foundations.Path.html#5755" class="Bound">i</a> <a id="5770" href="Cubical.Foundations.Path.html#5757" class="Bound">j</a>
    <a id="5776" href="Cubical.Foundations.Path.html#5747" class="Function">base</a> <a id="5781" href="Cubical.Foundations.Path.html#5781" class="Bound">i</a> <a id="5783" href="Cubical.Foundations.Path.html#5783" class="Bound">j</a> <a id="5785" class="Symbol">=</a> <a id="5787" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5797" class="Symbol">(λ</a> <a id="5800" href="Cubical.Foundations.Path.html#5800" class="Bound">k</a> <a id="5802" class="Symbol">→</a> <a id="5804" href="Cubical.Foundations.Path.html#5446" class="Bound">B</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Cubical.Foundations.Path.html#5781" class="Bound">i</a> <a id="5809" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5811" href="Cubical.Foundations.Path.html#5800" class="Bound">k</a><a id="5812" class="Symbol">)</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Cubical.Foundations.Path.html#5783" class="Bound">j</a> <a id="5817" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5819" href="Cubical.Foundations.Path.html#5800" class="Bound">k</a><a id="5820" class="Symbol">))</a> <a id="5823" href="Cubical.Foundations.Path.html#5462" class="Bound">a</a>

<a id="isProp→isPropPathP"></a><a id="5826" href="Cubical.Foundations.Path.html#5826" class="Function">isProp→isPropPathP</a> <a id="5845" class="Symbol">:</a> <a id="5847" class="Symbol">∀</a> <a id="5849" class="Symbol">{</a><a id="5850" href="Cubical.Foundations.Path.html#5850" class="Bound">ℓ</a><a id="5851" class="Symbol">}</a> <a id="5853" class="Symbol">{</a><a id="5854" href="Cubical.Foundations.Path.html#5854" class="Bound">B</a> <a id="5856" class="Symbol">:</a> <a id="5858" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5860" class="Symbol">→</a> <a id="5862" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5867" href="Cubical.Foundations.Path.html#5850" class="Bound">ℓ</a><a id="5868" class="Symbol">}</a> <a id="5870" class="Symbol">→</a> <a id="5872" class="Symbol">((</a><a id="5874" href="Cubical.Foundations.Path.html#5874" class="Bound">i</a> <a id="5876" class="Symbol">:</a> <a id="5878" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5879" class="Symbol">)</a> <a id="5881" class="Symbol">→</a> <a id="5883" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5890" class="Symbol">(</a><a id="5891" href="Cubical.Foundations.Path.html#5854" class="Bound">B</a> <a id="5893" href="Cubical.Foundations.Path.html#5874" class="Bound">i</a><a id="5894" class="Symbol">))</a>
                   <a id="5916" class="Symbol">→</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Cubical.Foundations.Path.html#5919" class="Bound">b0</a> <a id="5922" class="Symbol">:</a> <a id="5924" href="Cubical.Foundations.Path.html#5854" class="Bound">B</a> <a id="5926" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Cubical.Foundations.Path.html#5931" class="Bound">b1</a> <a id="5934" class="Symbol">:</a> <a id="5936" href="Cubical.Foundations.Path.html#5854" class="Bound">B</a> <a id="5938" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5940" class="Symbol">)</a>
                   <a id="5961" class="Symbol">→</a> <a id="5963" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5977" class="Symbol">(λ</a> <a id="5980" href="Cubical.Foundations.Path.html#5980" class="Bound">i</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Cubical.Foundations.Path.html#5854" class="Bound">B</a> <a id="5986" href="Cubical.Foundations.Path.html#5980" class="Bound">i</a><a id="5987" class="Symbol">)</a> <a id="5989" href="Cubical.Foundations.Path.html#5919" class="Bound">b0</a> <a id="5992" href="Cubical.Foundations.Path.html#5931" class="Bound">b1</a><a id="5994" class="Symbol">)</a>
<a id="5996" href="Cubical.Foundations.Path.html#5826" class="Function">isProp→isPropPathP</a> <a id="6015" class="Symbol">{</a><a id="6016" class="Argument">B</a> <a id="6018" class="Symbol">=</a> <a id="6020" href="Cubical.Foundations.Path.html#6020" class="Bound">B</a><a id="6021" class="Symbol">}</a> <a id="6023" href="Cubical.Foundations.Path.html#6023" class="Bound">hB</a> <a id="6026" href="Cubical.Foundations.Path.html#6026" class="Bound">b0</a> <a id="6029" href="Cubical.Foundations.Path.html#6029" class="Bound">b1</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="Cubical.Foundations.Path.html#5097" class="Function">isProp→SquareP</a> <a id="6049" class="Symbol">(λ</a> <a id="6052" href="Cubical.Foundations.Path.html#6052" class="Bound">_</a> <a id="6054" class="Symbol">→</a> <a id="6056" href="Cubical.Foundations.Path.html#6023" class="Bound">hB</a><a id="6058" class="Symbol">)</a> <a id="6060" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6065" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isProp→isContrPathP"></a><a id="6071" href="Cubical.Foundations.Path.html#6071" class="Function">isProp→isContrPathP</a> <a id="6091" class="Symbol">:</a> <a id="6093" class="Symbol">{</a><a id="6094" href="Cubical.Foundations.Path.html#6094" class="Bound">A</a> <a id="6096" class="Symbol">:</a> <a id="6098" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6107" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="6108" class="Symbol">}</a> <a id="6110" class="Symbol">→</a> <a id="6112" class="Symbol">(∀</a> <a id="6115" href="Cubical.Foundations.Path.html#6115" class="Bound">i</a> <a id="6117" class="Symbol">→</a> <a id="6119" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6126" class="Symbol">(</a><a id="6127" href="Cubical.Foundations.Path.html#6094" class="Bound">A</a> <a id="6129" href="Cubical.Foundations.Path.html#6115" class="Bound">i</a><a id="6130" class="Symbol">))</a>
                    <a id="6153" class="Symbol">→</a> <a id="6155" class="Symbol">(</a><a id="6156" href="Cubical.Foundations.Path.html#6156" class="Bound">x</a> <a id="6158" class="Symbol">:</a> <a id="6160" href="Cubical.Foundations.Path.html#6094" class="Bound">A</a> <a id="6162" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6164" class="Symbol">)</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Cubical.Foundations.Path.html#6167" class="Bound">y</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="Cubical.Foundations.Path.html#6094" class="Bound">A</a> <a id="6173" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6175" class="Symbol">)</a>
                    <a id="6197" class="Symbol">→</a> <a id="6199" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6214" href="Cubical.Foundations.Path.html#6094" class="Bound">A</a> <a id="6216" href="Cubical.Foundations.Path.html#6156" class="Bound">x</a> <a id="6218" href="Cubical.Foundations.Path.html#6167" class="Bound">y</a><a id="6219" class="Symbol">)</a>
<a id="6221" href="Cubical.Foundations.Path.html#6071" class="Function">isProp→isContrPathP</a> <a id="6241" href="Cubical.Foundations.Path.html#6241" class="Bound">h</a> <a id="6243" href="Cubical.Foundations.Path.html#6243" class="Bound">x</a> <a id="6245" href="Cubical.Foundations.Path.html#6245" class="Bound">y</a> <a id="6247" class="Symbol">=</a> <a id="6249" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6262" href="Cubical.Foundations.Path.html#6241" class="Bound">h</a> <a id="6264" href="Cubical.Foundations.Path.html#6243" class="Bound">x</a> <a id="6266" href="Cubical.Foundations.Path.html#6245" class="Bound">y</a> <a id="6268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6270" href="Cubical.Foundations.Path.html#5826" class="Function">isProp→isPropPathP</a> <a id="6289" href="Cubical.Foundations.Path.html#6241" class="Bound">h</a> <a id="6291" href="Cubical.Foundations.Path.html#6243" class="Bound">x</a> <a id="6293" href="Cubical.Foundations.Path.html#6245" class="Bound">y</a> <a id="6295" class="Symbol">_</a>

<a id="6298" class="Comment">-- Flipping a square along its diagonal</a>

<a id="flipSquare"></a><a id="6339" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="6350" class="Symbol">:</a> <a id="6352" class="Symbol">{</a><a id="6353" href="Cubical.Foundations.Path.html#6353" class="Bound">a₀₀</a> <a id="6357" href="Cubical.Foundations.Path.html#6357" class="Bound">a₀₁</a> <a id="6361" class="Symbol">:</a> <a id="6363" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6364" class="Symbol">}</a> <a id="6366" class="Symbol">{</a><a id="6367" href="Cubical.Foundations.Path.html#6367" class="Bound">a₀₋</a> <a id="6371" class="Symbol">:</a> <a id="6373" href="Cubical.Foundations.Path.html#6353" class="Bound">a₀₀</a> <a id="6377" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6379" href="Cubical.Foundations.Path.html#6357" class="Bound">a₀₁</a><a id="6382" class="Symbol">}</a>
  <a id="6386" class="Symbol">{</a><a id="6387" href="Cubical.Foundations.Path.html#6387" class="Bound">a₁₀</a> <a id="6391" href="Cubical.Foundations.Path.html#6391" class="Bound">a₁₁</a> <a id="6395" class="Symbol">:</a> <a id="6397" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6398" class="Symbol">}</a> <a id="6400" class="Symbol">{</a><a id="6401" href="Cubical.Foundations.Path.html#6401" class="Bound">a₁₋</a> <a id="6405" class="Symbol">:</a> <a id="6407" href="Cubical.Foundations.Path.html#6387" class="Bound">a₁₀</a> <a id="6411" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6413" href="Cubical.Foundations.Path.html#6391" class="Bound">a₁₁</a><a id="6416" class="Symbol">}</a>
  <a id="6420" class="Symbol">{</a><a id="6421" href="Cubical.Foundations.Path.html#6421" class="Bound">a₋₀</a> <a id="6425" class="Symbol">:</a> <a id="6427" href="Cubical.Foundations.Path.html#6353" class="Bound">a₀₀</a> <a id="6431" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6433" href="Cubical.Foundations.Path.html#6387" class="Bound">a₁₀</a><a id="6436" class="Symbol">}</a> <a id="6438" class="Symbol">{</a><a id="6439" href="Cubical.Foundations.Path.html#6439" class="Bound">a₋₁</a> <a id="6443" class="Symbol">:</a> <a id="6445" href="Cubical.Foundations.Path.html#6357" class="Bound">a₀₁</a> <a id="6449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6451" href="Cubical.Foundations.Path.html#6391" class="Bound">a₁₁</a><a id="6454" class="Symbol">}</a>
  <a id="6458" class="Symbol">→</a> <a id="6460" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6467" href="Cubical.Foundations.Path.html#6367" class="Bound">a₀₋</a> <a id="6471" href="Cubical.Foundations.Path.html#6401" class="Bound">a₁₋</a> <a id="6475" href="Cubical.Foundations.Path.html#6421" class="Bound">a₋₀</a> <a id="6479" href="Cubical.Foundations.Path.html#6439" class="Bound">a₋₁</a> <a id="6483" class="Symbol">→</a> <a id="6485" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6492" href="Cubical.Foundations.Path.html#6421" class="Bound">a₋₀</a> <a id="6496" href="Cubical.Foundations.Path.html#6439" class="Bound">a₋₁</a> <a id="6500" href="Cubical.Foundations.Path.html#6367" class="Bound">a₀₋</a> <a id="6504" href="Cubical.Foundations.Path.html#6401" class="Bound">a₁₋</a>
<a id="6508" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="6519" href="Cubical.Foundations.Path.html#6519" class="Bound">sq</a> <a id="6522" href="Cubical.Foundations.Path.html#6522" class="Bound">i</a> <a id="6524" href="Cubical.Foundations.Path.html#6524" class="Bound">j</a> <a id="6526" class="Symbol">=</a> <a id="6528" href="Cubical.Foundations.Path.html#6519" class="Bound">sq</a> <a id="6531" href="Cubical.Foundations.Path.html#6524" class="Bound">j</a> <a id="6533" href="Cubical.Foundations.Path.html#6522" class="Bound">i</a>

<a id="6536" class="Keyword">module</a> <a id="6543" href="Cubical.Foundations.Path.html#6543" class="Module">_</a> <a id="6545" class="Symbol">{</a><a id="6546" href="Cubical.Foundations.Path.html#6546" class="Bound">a₀₀</a> <a id="6550" href="Cubical.Foundations.Path.html#6550" class="Bound">a₀₁</a> <a id="6554" class="Symbol">:</a> <a id="6556" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6557" class="Symbol">}</a> <a id="6559" class="Symbol">{</a><a id="6560" href="Cubical.Foundations.Path.html#6560" class="Bound">a₀₋</a> <a id="6564" class="Symbol">:</a> <a id="6566" href="Cubical.Foundations.Path.html#6546" class="Bound">a₀₀</a> <a id="6570" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6572" href="Cubical.Foundations.Path.html#6550" class="Bound">a₀₁</a><a id="6575" class="Symbol">}</a> <a id="6577" class="Symbol">{</a><a id="6578" href="Cubical.Foundations.Path.html#6578" class="Bound">a₁₀</a> <a id="6582" href="Cubical.Foundations.Path.html#6582" class="Bound">a₁₁</a> <a id="6586" class="Symbol">:</a> <a id="6588" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6589" class="Symbol">}</a> <a id="6591" class="Symbol">{</a><a id="6592" href="Cubical.Foundations.Path.html#6592" class="Bound">a₁₋</a> <a id="6596" class="Symbol">:</a> <a id="6598" href="Cubical.Foundations.Path.html#6578" class="Bound">a₁₀</a> <a id="6602" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6604" href="Cubical.Foundations.Path.html#6582" class="Bound">a₁₁</a><a id="6607" class="Symbol">}</a>
  <a id="6611" class="Symbol">{</a><a id="6612" href="Cubical.Foundations.Path.html#6612" class="Bound">a₋₀</a> <a id="6616" class="Symbol">:</a> <a id="6618" href="Cubical.Foundations.Path.html#6546" class="Bound">a₀₀</a> <a id="6622" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6624" href="Cubical.Foundations.Path.html#6578" class="Bound">a₁₀</a><a id="6627" class="Symbol">}</a> <a id="6629" class="Symbol">{</a><a id="6630" href="Cubical.Foundations.Path.html#6630" class="Bound">a₋₁</a> <a id="6634" class="Symbol">:</a> <a id="6636" href="Cubical.Foundations.Path.html#6550" class="Bound">a₀₁</a> <a id="6640" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6642" href="Cubical.Foundations.Path.html#6582" class="Bound">a₁₁</a><a id="6645" class="Symbol">}</a>
  <a id="6649" class="Keyword">where</a>

  <a id="6658" href="Cubical.Foundations.Path.html#6658" class="Function">flipSquareEquiv</a> <a id="6674" class="Symbol">:</a> <a id="6676" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6683" href="Cubical.Foundations.Path.html#6560" class="Bound">a₀₋</a> <a id="6687" href="Cubical.Foundations.Path.html#6592" class="Bound">a₁₋</a> <a id="6691" href="Cubical.Foundations.Path.html#6612" class="Bound">a₋₀</a> <a id="6695" href="Cubical.Foundations.Path.html#6630" class="Bound">a₋₁</a> <a id="6699" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6701" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6708" href="Cubical.Foundations.Path.html#6612" class="Bound">a₋₀</a> <a id="6712" href="Cubical.Foundations.Path.html#6630" class="Bound">a₋₁</a> <a id="6716" href="Cubical.Foundations.Path.html#6560" class="Bound">a₀₋</a> <a id="6720" href="Cubical.Foundations.Path.html#6592" class="Bound">a₁₋</a>
  <a id="6726" class="Keyword">unquoteDef</a> <a id="6737" href="Cubical.Foundations.Path.html#6658" class="Function">flipSquareEquiv</a> <a id="6753" class="Symbol">=</a> <a id="6755" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="6770" href="Cubical.Foundations.Path.html#6658" class="Function">flipSquareEquiv</a> <a id="6786" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="6797" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a>

  <a id="6811" href="Cubical.Foundations.Path.html#6811" class="Function">flipSquarePath</a> <a id="6826" class="Symbol">:</a> <a id="6828" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6835" href="Cubical.Foundations.Path.html#6560" class="Bound">a₀₋</a> <a id="6839" href="Cubical.Foundations.Path.html#6592" class="Bound">a₁₋</a> <a id="6843" href="Cubical.Foundations.Path.html#6612" class="Bound">a₋₀</a> <a id="6847" href="Cubical.Foundations.Path.html#6630" class="Bound">a₋₁</a> <a id="6851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6853" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6860" href="Cubical.Foundations.Path.html#6612" class="Bound">a₋₀</a> <a id="6864" href="Cubical.Foundations.Path.html#6630" class="Bound">a₋₁</a> <a id="6868" href="Cubical.Foundations.Path.html#6560" class="Bound">a₀₋</a> <a id="6872" href="Cubical.Foundations.Path.html#6592" class="Bound">a₁₋</a>
  <a id="6878" href="Cubical.Foundations.Path.html#6811" class="Function">flipSquarePath</a> <a id="6893" class="Symbol">=</a> <a id="6895" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6898" href="Cubical.Foundations.Path.html#6658" class="Function">flipSquareEquiv</a>

<a id="6915" class="Keyword">module</a> <a id="6922" href="Cubical.Foundations.Path.html#6922" class="Module">_</a> <a id="6924" class="Symbol">{</a><a id="6925" href="Cubical.Foundations.Path.html#6925" class="Bound">a₀₀</a> <a id="6929" href="Cubical.Foundations.Path.html#6929" class="Bound">a₁₁</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6936" class="Symbol">}</a> <a id="6938" class="Symbol">{</a><a id="6939" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a> <a id="6942" class="Symbol">:</a> <a id="6944" href="Cubical.Foundations.Path.html#6925" class="Bound">a₀₀</a> <a id="6948" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6950" href="Cubical.Foundations.Path.html#6929" class="Bound">a₁₁</a><a id="6953" class="Symbol">}</a>
  <a id="6957" class="Symbol">{</a><a id="6958" href="Cubical.Foundations.Path.html#6958" class="Bound">a₁₀</a> <a id="6962" class="Symbol">:</a> <a id="6964" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6965" class="Symbol">}</a> <a id="6967" class="Symbol">{</a><a id="6968" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="6972" class="Symbol">:</a> <a id="6974" href="Cubical.Foundations.Path.html#6958" class="Bound">a₁₀</a> <a id="6978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6980" href="Cubical.Foundations.Path.html#6929" class="Bound">a₁₁</a><a id="6983" class="Symbol">}</a> <a id="6985" class="Symbol">{</a><a id="6986" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="6990" class="Symbol">:</a> <a id="6992" href="Cubical.Foundations.Path.html#6925" class="Bound">a₀₀</a> <a id="6996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6998" href="Cubical.Foundations.Path.html#6958" class="Bound">a₁₀</a><a id="7001" class="Symbol">}</a> <a id="7003" class="Keyword">where</a>

  <a id="7012" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7029" class="Symbol">:</a> <a id="7031" class="Symbol">(</a><a id="7032" href="Cubical.Foundations.Path.html#7032" class="Bound">i</a> <a id="7034" href="Cubical.Foundations.Path.html#7034" class="Bound">j</a> <a id="7036" href="Cubical.Foundations.Path.html#7036" class="Bound">k</a> <a id="7038" class="Symbol">:</a> <a id="7040" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="7041" class="Symbol">)</a> <a id="7043" class="Symbol">→</a> <a id="7045" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Cubical.Foundations.Path.html#7032" class="Bound">i</a> <a id="7056" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7058" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7060" href="Cubical.Foundations.Path.html#7032" class="Bound">i</a> <a id="7062" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7064" href="Cubical.Foundations.Path.html#7034" class="Bound">j</a> <a id="7066" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7068" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7070" href="Cubical.Foundations.Path.html#7034" class="Bound">j</a><a id="7071" class="Symbol">)</a> <a id="7073" href="Cubical.Foundations.Path.html#6935" class="Bound">A</a>
  <a id="7077" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7094" href="Cubical.Foundations.Path.html#7094" class="Bound">i</a> <a id="7096" href="Cubical.Foundations.Path.html#7096" class="Bound">j</a> <a id="7098" href="Cubical.Foundations.Path.html#7098" class="Bound">k</a> <a id="7100" class="Symbol">(</a><a id="7101" href="Cubical.Foundations.Path.html#7094" class="Bound">i</a> <a id="7103" class="Symbol">=</a> <a id="7105" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7107" class="Symbol">)</a> <a id="7109" class="Symbol">=</a> <a id="7111" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Cubical.Foundations.Path.html#7096" class="Bound">j</a> <a id="7117" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="7119" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7121" href="Cubical.Foundations.Path.html#7098" class="Bound">k</a><a id="7122" class="Symbol">)</a>
  <a id="7126" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7143" href="Cubical.Foundations.Path.html#7143" class="Bound">i</a> <a id="7145" href="Cubical.Foundations.Path.html#7145" class="Bound">j</a> <a id="7147" href="Cubical.Foundations.Path.html#7147" class="Bound">k</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Foundations.Path.html#7143" class="Bound">i</a> <a id="7152" class="Symbol">=</a> <a id="7154" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7156" class="Symbol">)</a> <a id="7158" class="Symbol">=</a> <a id="7160" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="7164" href="Cubical.Foundations.Path.html#7145" class="Bound">j</a>
  <a id="7168" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7185" href="Cubical.Foundations.Path.html#7185" class="Bound">i</a> <a id="7187" href="Cubical.Foundations.Path.html#7187" class="Bound">j</a> <a id="7189" href="Cubical.Foundations.Path.html#7189" class="Bound">k</a> <a id="7191" class="Symbol">(</a><a id="7192" href="Cubical.Foundations.Path.html#7187" class="Bound">j</a> <a id="7194" class="Symbol">=</a> <a id="7196" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7198" class="Symbol">)</a> <a id="7200" class="Symbol">=</a> <a id="7202" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="7206" href="Cubical.Foundations.Path.html#7185" class="Bound">i</a>
  <a id="7210" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7227" href="Cubical.Foundations.Path.html#7227" class="Bound">i</a> <a id="7229" href="Cubical.Foundations.Path.html#7229" class="Bound">j</a> <a id="7231" href="Cubical.Foundations.Path.html#7231" class="Bound">k</a> <a id="7233" class="Symbol">(</a><a id="7234" href="Cubical.Foundations.Path.html#7229" class="Bound">j</a> <a id="7236" class="Symbol">=</a> <a id="7238" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7240" class="Symbol">)</a> <a id="7242" class="Symbol">=</a> <a id="7244" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a> <a id="7247" class="Symbol">(</a><a id="7248" href="Cubical.Foundations.Path.html#7227" class="Bound">i</a> <a id="7250" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7252" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7254" href="Cubical.Foundations.Path.html#7231" class="Bound">k</a><a id="7255" class="Symbol">)</a>

  <a id="7260" href="Cubical.Foundations.Path.html#7260" class="Function">slideSquare</a> <a id="7272" class="Symbol">:</a> <a id="7274" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7281" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a> <a id="7284" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="7288" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="7292" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7297" class="Symbol">→</a> <a id="7299" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7306" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7311" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="7315" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="7319" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a>
  <a id="7324" href="Cubical.Foundations.Path.html#7260" class="Function">slideSquare</a> <a id="7336" href="Cubical.Foundations.Path.html#7336" class="Bound">sq</a> <a id="7339" href="Cubical.Foundations.Path.html#7339" class="Bound">i</a> <a id="7341" href="Cubical.Foundations.Path.html#7341" class="Bound">j</a> <a id="7343" class="Symbol">=</a> <a id="7345" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7369" href="Cubical.Foundations.Path.html#7339" class="Bound">i</a> <a id="7371" href="Cubical.Foundations.Path.html#7341" class="Bound">j</a><a id="7372" class="Symbol">)</a> <a id="7374" class="Symbol">(</a><a id="7375" href="Cubical.Foundations.Path.html#7336" class="Bound">sq</a> <a id="7378" href="Cubical.Foundations.Path.html#7339" class="Bound">i</a> <a id="7380" href="Cubical.Foundations.Path.html#7341" class="Bound">j</a><a id="7381" class="Symbol">)</a>

  <a id="7386" href="Cubical.Foundations.Path.html#7386" class="Function">slideSquareEquiv</a> <a id="7403" class="Symbol">:</a> <a id="7405" class="Symbol">(</a><a id="7406" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7413" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a> <a id="7416" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="7420" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="7424" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7428" class="Symbol">)</a> <a id="7430" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7432" class="Symbol">(</a><a id="7433" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7440" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7445" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="7449" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="7453" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a><a id="7455" class="Symbol">)</a>
  <a id="7459" href="Cubical.Foundations.Path.html#7386" class="Function">slideSquareEquiv</a> <a id="7476" class="Symbol">=</a> <a id="7478" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="7489" class="Symbol">(</a><a id="7490" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7494" href="Cubical.Foundations.Path.html#7260" class="Function">slideSquare</a> <a id="7506" href="Cubical.Foundations.Path.html#7552" class="Function">slideSquareInv</a> <a id="7521" href="Cubical.Foundations.Path.html#7699" class="Function">fillerTo</a> <a id="7530" href="Cubical.Foundations.Path.html#7851" class="Function">fillerFrom</a><a id="7540" class="Symbol">)</a> <a id="7542" class="Keyword">where</a>
    <a id="7552" href="Cubical.Foundations.Path.html#7552" class="Function">slideSquareInv</a> <a id="7567" class="Symbol">:</a> <a id="7569" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7576" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7581" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="7585" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="7589" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a> <a id="7592" class="Symbol">→</a> <a id="7594" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7601" href="Cubical.Foundations.Path.html#6939" class="Bound">a₋</a> <a id="7604" href="Cubical.Foundations.Path.html#6968" class="Bound">a₁₋</a> <a id="7608" href="Cubical.Foundations.Path.html#6986" class="Bound">a₋₀</a> <a id="7612" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="7621" href="Cubical.Foundations.Path.html#7552" class="Function">slideSquareInv</a> <a id="7636" href="Cubical.Foundations.Path.html#7636" class="Bound">sq</a> <a id="7639" href="Cubical.Foundations.Path.html#7639" class="Bound">i</a> <a id="7641" href="Cubical.Foundations.Path.html#7641" class="Bound">j</a> <a id="7643" class="Symbol">=</a> <a id="7645" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7651" class="Symbol">(λ</a> <a id="7654" href="Cubical.Foundations.Path.html#7654" class="Bound">k</a> <a id="7656" class="Symbol">→</a> <a id="7658" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7675" href="Cubical.Foundations.Path.html#7639" class="Bound">i</a> <a id="7677" href="Cubical.Foundations.Path.html#7641" class="Bound">j</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7682" href="Cubical.Foundations.Path.html#7654" class="Bound">k</a><a id="7683" class="Symbol">))</a> <a id="7686" class="Symbol">(</a><a id="7687" href="Cubical.Foundations.Path.html#7636" class="Bound">sq</a> <a id="7690" href="Cubical.Foundations.Path.html#7639" class="Bound">i</a> <a id="7692" href="Cubical.Foundations.Path.html#7641" class="Bound">j</a><a id="7693" class="Symbol">)</a>
    <a id="7699" href="Cubical.Foundations.Path.html#7699" class="Function">fillerTo</a> <a id="7708" class="Symbol">:</a> <a id="7710" class="Symbol">∀</a> <a id="7712" href="Cubical.Foundations.Path.html#7712" class="Bound">p</a> <a id="7714" class="Symbol">→</a> <a id="7716" href="Cubical.Foundations.Path.html#7260" class="Function">slideSquare</a> <a id="7728" class="Symbol">(</a><a id="7729" href="Cubical.Foundations.Path.html#7552" class="Function">slideSquareInv</a> <a id="7744" href="Cubical.Foundations.Path.html#7712" class="Bound">p</a><a id="7745" class="Symbol">)</a> <a id="7747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7749" href="Cubical.Foundations.Path.html#7712" class="Bound">p</a>
    <a id="7755" href="Cubical.Foundations.Path.html#7699" class="Function">fillerTo</a> <a id="7764" href="Cubical.Foundations.Path.html#7764" class="Bound">p</a> <a id="7766" href="Cubical.Foundations.Path.html#7766" class="Bound">k</a> <a id="7768" href="Cubical.Foundations.Path.html#7768" class="Bound">i</a> <a id="7770" href="Cubical.Foundations.Path.html#7770" class="Bound">j</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="7792" class="Symbol">(λ</a> <a id="7795" href="Cubical.Foundations.Path.html#7795" class="Bound">k</a> <a id="7797" class="Symbol">→</a> <a id="7799" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7816" href="Cubical.Foundations.Path.html#7768" class="Bound">i</a> <a id="7818" href="Cubical.Foundations.Path.html#7770" class="Bound">j</a> <a id="7820" class="Symbol">(</a><a id="7821" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7823" href="Cubical.Foundations.Path.html#7795" class="Bound">k</a><a id="7824" class="Symbol">))</a> <a id="7827" class="Symbol">(</a><a id="7828" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="7832" class="Symbol">(</a><a id="7833" href="Cubical.Foundations.Path.html#7764" class="Bound">p</a> <a id="7835" href="Cubical.Foundations.Path.html#7768" class="Bound">i</a> <a id="7837" href="Cubical.Foundations.Path.html#7770" class="Bound">j</a><a id="7838" class="Symbol">))</a> <a id="7841" class="Symbol">(</a><a id="7842" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7844" href="Cubical.Foundations.Path.html#7766" class="Bound">k</a><a id="7845" class="Symbol">)</a>
    <a id="7851" href="Cubical.Foundations.Path.html#7851" class="Function">fillerFrom</a> <a id="7862" class="Symbol">:</a> <a id="7864" class="Symbol">∀</a> <a id="7866" href="Cubical.Foundations.Path.html#7866" class="Bound">p</a> <a id="7868" class="Symbol">→</a> <a id="7870" href="Cubical.Foundations.Path.html#7552" class="Function">slideSquareInv</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Cubical.Foundations.Path.html#7260" class="Function">slideSquare</a> <a id="7898" href="Cubical.Foundations.Path.html#7866" class="Bound">p</a><a id="7899" class="Symbol">)</a> <a id="7901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7903" href="Cubical.Foundations.Path.html#7866" class="Bound">p</a>
    <a id="7909" href="Cubical.Foundations.Path.html#7851" class="Function">fillerFrom</a> <a id="7920" href="Cubical.Foundations.Path.html#7920" class="Bound">p</a> <a id="7922" href="Cubical.Foundations.Path.html#7922" class="Bound">k</a> <a id="7924" href="Cubical.Foundations.Path.html#7924" class="Bound">i</a> <a id="7926" href="Cubical.Foundations.Path.html#7926" class="Bound">j</a> <a id="7928" class="Symbol">=</a> <a id="7930" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="7948" class="Symbol">(</a><a id="7949" href="Cubical.Foundations.Path.html#7012" class="Function">slideSquareFaces</a> <a id="7966" href="Cubical.Foundations.Path.html#7924" class="Bound">i</a> <a id="7968" href="Cubical.Foundations.Path.html#7926" class="Bound">j</a><a id="7969" class="Symbol">)</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Cubical.Foundations.Path.html#7920" class="Bound">p</a> <a id="7979" href="Cubical.Foundations.Path.html#7924" class="Bound">i</a> <a id="7981" href="Cubical.Foundations.Path.html#7926" class="Bound">j</a><a id="7982" class="Symbol">))</a> <a id="7985" class="Symbol">(</a><a id="7986" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7988" href="Cubical.Foundations.Path.html#7922" class="Bound">k</a><a id="7989" class="Symbol">)</a>

<a id="7992" class="Comment">-- The type of fillers of a square is equivalent to the double composition identites</a>
<a id="Square≃doubleComp"></a><a id="8077" href="Cubical.Foundations.Path.html#8077" class="Function">Square≃doubleComp</a> <a id="8095" class="Symbol">:</a> <a id="8097" class="Symbol">{</a><a id="8098" href="Cubical.Foundations.Path.html#8098" class="Bound">a₀₀</a> <a id="8102" href="Cubical.Foundations.Path.html#8102" class="Bound">a₀₁</a> <a id="8106" href="Cubical.Foundations.Path.html#8106" class="Bound">a₁₀</a> <a id="8110" href="Cubical.Foundations.Path.html#8110" class="Bound">a₁₁</a> <a id="8114" class="Symbol">:</a> <a id="8116" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8117" class="Symbol">}</a>
                    <a id="8139" class="Symbol">(</a><a id="8140" href="Cubical.Foundations.Path.html#8140" class="Bound">a₀₋</a> <a id="8144" class="Symbol">:</a> <a id="8146" href="Cubical.Foundations.Path.html#8098" class="Bound">a₀₀</a> <a id="8150" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8152" href="Cubical.Foundations.Path.html#8102" class="Bound">a₀₁</a><a id="8155" class="Symbol">)</a> <a id="8157" class="Symbol">(</a><a id="8158" href="Cubical.Foundations.Path.html#8158" class="Bound">a₁₋</a> <a id="8162" class="Symbol">:</a> <a id="8164" href="Cubical.Foundations.Path.html#8106" class="Bound">a₁₀</a> <a id="8168" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8170" href="Cubical.Foundations.Path.html#8110" class="Bound">a₁₁</a><a id="8173" class="Symbol">)</a>
                    <a id="8195" class="Symbol">(</a><a id="8196" href="Cubical.Foundations.Path.html#8196" class="Bound">a₋₀</a> <a id="8200" class="Symbol">:</a> <a id="8202" href="Cubical.Foundations.Path.html#8098" class="Bound">a₀₀</a> <a id="8206" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8208" href="Cubical.Foundations.Path.html#8106" class="Bound">a₁₀</a><a id="8211" class="Symbol">)</a> <a id="8213" class="Symbol">(</a><a id="8214" href="Cubical.Foundations.Path.html#8214" class="Bound">a₋₁</a> <a id="8218" class="Symbol">:</a> <a id="8220" href="Cubical.Foundations.Path.html#8102" class="Bound">a₀₁</a> <a id="8224" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8226" href="Cubical.Foundations.Path.html#8110" class="Bound">a₁₁</a><a id="8229" class="Symbol">)</a>
                    <a id="8251" class="Symbol">→</a> <a id="8253" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8260" href="Cubical.Foundations.Path.html#8140" class="Bound">a₀₋</a> <a id="8264" href="Cubical.Foundations.Path.html#8158" class="Bound">a₁₋</a> <a id="8268" href="Cubical.Foundations.Path.html#8196" class="Bound">a₋₀</a> <a id="8272" href="Cubical.Foundations.Path.html#8214" class="Bound">a₋₁</a> <a id="8276" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8278" class="Symbol">(</a><a id="8279" href="Cubical.Foundations.Path.html#8196" class="Bound">a₋₀</a> <a id="8283" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="8286" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8289" href="Cubical.Foundations.Path.html#8140" class="Bound">a₀₋</a> <a id="8293" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8296" href="Cubical.Foundations.Path.html#8214" class="Bound">a₋₁</a> <a id="8300" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8302" href="Cubical.Foundations.Path.html#8158" class="Bound">a₁₋</a><a id="8305" class="Symbol">)</a>
<a id="8307" href="Cubical.Foundations.Path.html#8077" class="Function">Square≃doubleComp</a> <a id="8325" href="Cubical.Foundations.Path.html#8325" class="Bound">a₀₋</a> <a id="8329" href="Cubical.Foundations.Path.html#8329" class="Bound">a₁₋</a> <a id="8333" href="Cubical.Foundations.Path.html#8333" class="Bound">a₋₀</a> <a id="8337" href="Cubical.Foundations.Path.html#8337" class="Bound">a₋₁</a> <a id="8341" class="Symbol">=</a> <a id="8343" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8355" class="Symbol">(</a><a id="8356" href="Cubical.Foundations.Path.html#3244" class="Function">PathP≡doubleCompPathˡ</a> <a id="8378" href="Cubical.Foundations.Path.html#8333" class="Bound">a₋₀</a> <a id="8382" href="Cubical.Foundations.Path.html#8325" class="Bound">a₀₋</a> <a id="8386" href="Cubical.Foundations.Path.html#8329" class="Bound">a₁₋</a> <a id="8390" href="Cubical.Foundations.Path.html#8337" class="Bound">a₋₁</a><a id="8393" class="Symbol">)</a>

<a id="8396" class="Comment">-- Flipping a square in Ω²A is the same as inverting it</a>
<a id="sym≡flipSquare"></a><a id="8452" href="Cubical.Foundations.Path.html#8452" class="Function">sym≡flipSquare</a> <a id="8467" class="Symbol">:</a> <a id="8469" class="Symbol">{</a><a id="8470" href="Cubical.Foundations.Path.html#8470" class="Bound">x</a> <a id="8472" class="Symbol">:</a> <a id="8474" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8475" class="Symbol">}</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.Path.html#8478" class="Bound">P</a> <a id="8480" class="Symbol">:</a> <a id="8482" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8489" class="Symbol">(</a><a id="8490" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8495" class="Symbol">{</a><a id="8496" class="Argument">x</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Cubical.Foundations.Path.html#8470" class="Bound">x</a><a id="8501" class="Symbol">})</a> <a id="8504" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8509" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8514" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8518" class="Symbol">)</a>
  <a id="8522" class="Symbol">→</a> <a id="8524" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8528" href="Cubical.Foundations.Path.html#8478" class="Bound">P</a> <a id="8530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8532" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="8543" href="Cubical.Foundations.Path.html#8478" class="Bound">P</a>
<a id="8545" href="Cubical.Foundations.Path.html#8452" class="Function">sym≡flipSquare</a> <a id="8560" class="Symbol">{</a><a id="8561" class="Argument">x</a> <a id="8563" class="Symbol">=</a> <a id="8565" href="Cubical.Foundations.Path.html#8565" class="Bound">x</a><a id="8566" class="Symbol">}</a> <a id="8568" href="Cubical.Foundations.Path.html#8568" class="Bound">P</a> <a id="8570" class="Symbol">=</a> <a id="8572" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Cubical.Foundations.Path.html#8693" class="Function">main</a> <a id="8582" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8587" href="Cubical.Foundations.Path.html#8568" class="Bound">P</a><a id="8588" class="Symbol">)</a>
  <a id="8592" class="Keyword">where</a>
  <a id="8600" href="Cubical.Foundations.Path.html#8600" class="Function">B</a> <a id="8602" class="Symbol">:</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Cubical.Foundations.Path.html#8605" class="Bound">q</a> <a id="8607" class="Symbol">:</a> <a id="8609" href="Cubical.Foundations.Path.html#8565" class="Bound">x</a> <a id="8611" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8613" href="Cubical.Foundations.Path.html#8565" class="Bound">x</a><a id="8614" class="Symbol">)</a> <a id="8616" class="Symbol">→</a> <a id="8618" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8620" class="Symbol">→</a> <a id="8622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8627" class="Symbol">_</a>
  <a id="8631" href="Cubical.Foundations.Path.html#8600" class="Function">B</a> <a id="8633" href="Cubical.Foundations.Path.html#8633" class="Bound">q</a> <a id="8635" href="Cubical.Foundations.Path.html#8635" class="Bound">i</a> <a id="8637" class="Symbol">=</a> <a id="8639" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8645" class="Symbol">(λ</a> <a id="8648" href="Cubical.Foundations.Path.html#8648" class="Bound">j</a> <a id="8650" class="Symbol">→</a> <a id="8652" href="Cubical.Foundations.Path.html#8565" class="Bound">x</a> <a id="8654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8656" href="Cubical.Foundations.Path.html#8633" class="Bound">q</a> <a id="8658" class="Symbol">(</a><a id="8659" href="Cubical.Foundations.Path.html#8635" class="Bound">i</a> <a id="8661" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8663" href="Cubical.Foundations.Path.html#8648" class="Bound">j</a><a id="8664" class="Symbol">))</a> <a id="8667" class="Symbol">(λ</a> <a id="8670" href="Cubical.Foundations.Path.html#8670" class="Bound">k</a> <a id="8672" class="Symbol">→</a> <a id="8674" href="Cubical.Foundations.Path.html#8633" class="Bound">q</a> <a id="8676" class="Symbol">(</a><a id="8677" href="Cubical.Foundations.Path.html#8635" class="Bound">i</a> <a id="8679" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="8681" href="Cubical.Foundations.Path.html#8670" class="Bound">k</a><a id="8682" class="Symbol">))</a> <a id="8685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="8693" href="Cubical.Foundations.Path.html#8693" class="Function">main</a> <a id="8698" class="Symbol">:</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Cubical.Foundations.Path.html#8701" class="Bound">q</a> <a id="8703" class="Symbol">:</a> <a id="8705" href="Cubical.Foundations.Path.html#8565" class="Bound">x</a> <a id="8707" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8709" href="Cubical.Foundations.Path.html#8565" class="Bound">x</a><a id="8710" class="Symbol">)</a> <a id="8712" class="Symbol">(</a><a id="8713" href="Cubical.Foundations.Path.html#8713" class="Bound">p</a> <a id="8715" class="Symbol">:</a> <a id="8717" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8722" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8724" href="Cubical.Foundations.Path.html#8701" class="Bound">q</a><a id="8725" class="Symbol">)</a> <a id="8727" class="Symbol">→</a> <a id="8729" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8735" class="Symbol">(λ</a> <a id="8738" href="Cubical.Foundations.Path.html#8738" class="Bound">i</a> <a id="8740" class="Symbol">→</a> <a id="8742" href="Cubical.Foundations.Path.html#8600" class="Function">B</a> <a id="8744" href="Cubical.Foundations.Path.html#8701" class="Bound">q</a> <a id="8746" href="Cubical.Foundations.Path.html#8738" class="Bound">i</a><a id="8747" class="Symbol">)</a> <a id="8749" class="Symbol">(λ</a> <a id="8752" href="Cubical.Foundations.Path.html#8752" class="Bound">i</a> <a id="8754" href="Cubical.Foundations.Path.html#8754" class="Bound">j</a> <a id="8756" class="Symbol">→</a> <a id="8758" href="Cubical.Foundations.Path.html#8713" class="Bound">p</a> <a id="8760" href="Cubical.Foundations.Path.html#8754" class="Bound">j</a> <a id="8762" href="Cubical.Foundations.Path.html#8752" class="Bound">i</a><a id="8763" class="Symbol">)</a> <a id="8765" class="Symbol">(</a><a id="8766" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8770" href="Cubical.Foundations.Path.html#8713" class="Bound">p</a><a id="8771" class="Symbol">)</a>
  <a id="8775" href="Cubical.Foundations.Path.html#8693" class="Function">main</a> <a id="8780" href="Cubical.Foundations.Path.html#8780" class="Bound">q</a> <a id="8782" class="Symbol">=</a> <a id="8784" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="8786" class="Symbol">(λ</a> <a id="8789" href="Cubical.Foundations.Path.html#8789" class="Bound">q</a> <a id="8791" href="Cubical.Foundations.Path.html#8791" class="Bound">p</a> <a id="8793" class="Symbol">→</a> <a id="8795" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8801" class="Symbol">(λ</a> <a id="8804" href="Cubical.Foundations.Path.html#8804" class="Bound">i</a> <a id="8806" class="Symbol">→</a> <a id="8808" href="Cubical.Foundations.Path.html#8600" class="Function">B</a> <a id="8810" href="Cubical.Foundations.Path.html#8789" class="Bound">q</a> <a id="8812" href="Cubical.Foundations.Path.html#8804" class="Bound">i</a><a id="8813" class="Symbol">)</a> <a id="8815" class="Symbol">(λ</a> <a id="8818" href="Cubical.Foundations.Path.html#8818" class="Bound">i</a> <a id="8820" href="Cubical.Foundations.Path.html#8820" class="Bound">j</a> <a id="8822" class="Symbol">→</a> <a id="8824" href="Cubical.Foundations.Path.html#8791" class="Bound">p</a> <a id="8826" href="Cubical.Foundations.Path.html#8820" class="Bound">j</a> <a id="8828" href="Cubical.Foundations.Path.html#8818" class="Bound">i</a><a id="8829" class="Symbol">)</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8836" href="Cubical.Foundations.Path.html#8791" class="Bound">p</a><a id="8837" class="Symbol">))</a> <a id="8840" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="8846" class="Comment">-- Inverting both interval arguments of a square in Ω²A is the same as doing nothing</a>
<a id="sym-cong-sym≡id"></a><a id="8931" href="Cubical.Foundations.Path.html#8931" class="Function">sym-cong-sym≡id</a> <a id="8947" class="Symbol">:</a> <a id="8949" class="Symbol">{</a><a id="8950" href="Cubical.Foundations.Path.html#8950" class="Bound">x</a> <a id="8952" class="Symbol">:</a> <a id="8954" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8955" class="Symbol">}</a> <a id="8957" class="Symbol">(</a><a id="8958" href="Cubical.Foundations.Path.html#8958" class="Bound">P</a> <a id="8960" class="Symbol">:</a> <a id="8962" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8969" class="Symbol">(</a><a id="8970" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8975" class="Symbol">{</a><a id="8976" class="Argument">x</a> <a id="8978" class="Symbol">=</a> <a id="8980" href="Cubical.Foundations.Path.html#8950" class="Bound">x</a><a id="8981" class="Symbol">})</a> <a id="8984" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8989" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8994" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8998" class="Symbol">)</a>
  <a id="9002" class="Symbol">→</a> <a id="9004" href="Cubical.Foundations.Path.html#8958" class="Bound">P</a> <a id="9006" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9008" class="Symbol">λ</a> <a id="9010" href="Cubical.Foundations.Path.html#9010" class="Bound">i</a> <a id="9012" href="Cubical.Foundations.Path.html#9012" class="Bound">j</a> <a id="9014" class="Symbol">→</a> <a id="9016" href="Cubical.Foundations.Path.html#8958" class="Bound">P</a> <a id="9018" class="Symbol">(</a><a id="9019" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9021" href="Cubical.Foundations.Path.html#9010" class="Bound">i</a><a id="9022" class="Symbol">)</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9027" href="Cubical.Foundations.Path.html#9012" class="Bound">j</a><a id="9028" class="Symbol">)</a>
<a id="9030" href="Cubical.Foundations.Path.html#8931" class="Function">sym-cong-sym≡id</a> <a id="9046" class="Symbol">{</a><a id="9047" class="Argument">x</a> <a id="9049" class="Symbol">=</a> <a id="9051" href="Cubical.Foundations.Path.html#9051" class="Bound">x</a><a id="9052" class="Symbol">}</a> <a id="9054" href="Cubical.Foundations.Path.html#9054" class="Bound">P</a> <a id="9056" class="Symbol">=</a> <a id="9058" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9062" class="Symbol">(</a><a id="9063" href="Cubical.Foundations.Path.html#9179" class="Function">main</a> <a id="9068" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9073" href="Cubical.Foundations.Path.html#9054" class="Bound">P</a><a id="9074" class="Symbol">)</a>
  <a id="9078" class="Keyword">where</a>
  <a id="9086" href="Cubical.Foundations.Path.html#9086" class="Function">B</a> <a id="9088" class="Symbol">:</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Cubical.Foundations.Path.html#9091" class="Bound">q</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Cubical.Foundations.Path.html#9051" class="Bound">x</a> <a id="9097" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9099" href="Cubical.Foundations.Path.html#9051" class="Bound">x</a><a id="9100" class="Symbol">)</a> <a id="9102" class="Symbol">→</a> <a id="9104" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="9106" class="Symbol">→</a> <a id="9108" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9113" class="Symbol">_</a>
  <a id="9117" href="Cubical.Foundations.Path.html#9086" class="Function">B</a> <a id="9119" href="Cubical.Foundations.Path.html#9119" class="Bound">q</a> <a id="9121" href="Cubical.Foundations.Path.html#9121" class="Bound">i</a> <a id="9123" class="Symbol">=</a> <a id="9125" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="9130" class="Symbol">(</a><a id="9131" href="Cubical.Foundations.Path.html#9051" class="Bound">x</a> <a id="9133" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9135" href="Cubical.Foundations.Path.html#9119" class="Bound">q</a> <a id="9137" href="Cubical.Foundations.Path.html#9121" class="Bound">i</a><a id="9138" class="Symbol">)</a> <a id="9140" class="Symbol">(λ</a> <a id="9143" href="Cubical.Foundations.Path.html#9143" class="Bound">j</a> <a id="9145" class="Symbol">→</a> <a id="9147" href="Cubical.Foundations.Path.html#9119" class="Bound">q</a> <a id="9149" class="Symbol">(</a><a id="9150" href="Cubical.Foundations.Path.html#9121" class="Bound">i</a> <a id="9152" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9154" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9156" href="Cubical.Foundations.Path.html#9143" class="Bound">j</a><a id="9157" class="Symbol">))</a> <a id="9160" class="Symbol">λ</a> <a id="9162" href="Cubical.Foundations.Path.html#9162" class="Bound">j</a> <a id="9164" class="Symbol">→</a> <a id="9166" href="Cubical.Foundations.Path.html#9119" class="Bound">q</a> <a id="9168" class="Symbol">(</a><a id="9169" href="Cubical.Foundations.Path.html#9121" class="Bound">i</a> <a id="9171" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="9173" href="Cubical.Foundations.Path.html#9162" class="Bound">j</a><a id="9174" class="Symbol">)</a>

  <a id="9179" href="Cubical.Foundations.Path.html#9179" class="Function">main</a> <a id="9184" class="Symbol">:</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Cubical.Foundations.Path.html#9187" class="Bound">q</a> <a id="9189" class="Symbol">:</a> <a id="9191" href="Cubical.Foundations.Path.html#9051" class="Bound">x</a> <a id="9193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9195" href="Cubical.Foundations.Path.html#9051" class="Bound">x</a><a id="9196" class="Symbol">)</a> <a id="9198" class="Symbol">(</a><a id="9199" href="Cubical.Foundations.Path.html#9199" class="Bound">p</a> <a id="9201" class="Symbol">:</a> <a id="9203" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9208" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9210" href="Cubical.Foundations.Path.html#9187" class="Bound">q</a><a id="9211" class="Symbol">)</a> <a id="9213" class="Symbol">→</a> <a id="9215" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9221" class="Symbol">(λ</a> <a id="9224" href="Cubical.Foundations.Path.html#9224" class="Bound">i</a> <a id="9226" class="Symbol">→</a> <a id="9228" href="Cubical.Foundations.Path.html#9086" class="Function">B</a> <a id="9230" href="Cubical.Foundations.Path.html#9187" class="Bound">q</a> <a id="9232" href="Cubical.Foundations.Path.html#9224" class="Bound">i</a><a id="9233" class="Symbol">)</a> <a id="9235" class="Symbol">(λ</a> <a id="9238" href="Cubical.Foundations.Path.html#9238" class="Bound">i</a> <a id="9240" href="Cubical.Foundations.Path.html#9240" class="Bound">j</a> <a id="9242" class="Symbol">→</a> <a id="9244" href="Cubical.Foundations.Path.html#9199" class="Bound">p</a> <a id="9246" class="Symbol">(</a><a id="9247" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9249" href="Cubical.Foundations.Path.html#9238" class="Bound">i</a><a id="9250" class="Symbol">)</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9255" href="Cubical.Foundations.Path.html#9240" class="Bound">j</a><a id="9256" class="Symbol">))</a> <a id="9259" href="Cubical.Foundations.Path.html#9199" class="Bound">p</a>
  <a id="9263" href="Cubical.Foundations.Path.html#9179" class="Function">main</a> <a id="9268" href="Cubical.Foundations.Path.html#9268" class="Bound">q</a> <a id="9270" class="Symbol">=</a> <a id="9272" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9274" class="Symbol">(λ</a> <a id="9277" href="Cubical.Foundations.Path.html#9277" class="Bound">q</a> <a id="9279" href="Cubical.Foundations.Path.html#9279" class="Bound">p</a> <a id="9281" class="Symbol">→</a> <a id="9283" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9289" class="Symbol">(λ</a> <a id="9292" href="Cubical.Foundations.Path.html#9292" class="Bound">i</a> <a id="9294" class="Symbol">→</a> <a id="9296" href="Cubical.Foundations.Path.html#9086" class="Function">B</a> <a id="9298" href="Cubical.Foundations.Path.html#9277" class="Bound">q</a> <a id="9300" href="Cubical.Foundations.Path.html#9292" class="Bound">i</a><a id="9301" class="Symbol">)</a> <a id="9303" class="Symbol">(λ</a> <a id="9306" href="Cubical.Foundations.Path.html#9306" class="Bound">i</a> <a id="9308" href="Cubical.Foundations.Path.html#9308" class="Bound">j</a> <a id="9310" class="Symbol">→</a> <a id="9312" href="Cubical.Foundations.Path.html#9279" class="Bound">p</a> <a id="9314" class="Symbol">(</a><a id="9315" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9317" href="Cubical.Foundations.Path.html#9306" class="Bound">i</a><a id="9318" class="Symbol">)</a> <a id="9320" class="Symbol">(</a><a id="9321" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9323" href="Cubical.Foundations.Path.html#9308" class="Bound">j</a><a id="9324" class="Symbol">))</a> <a id="9327" href="Cubical.Foundations.Path.html#9279" class="Bound">p</a><a id="9328" class="Symbol">)</a> <a id="9330" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9336" class="Comment">-- Applying cong sym is the same as flipping a square in Ω²A</a>
<a id="flipSquare≡cong-sym"></a><a id="9397" href="Cubical.Foundations.Path.html#9397" class="Function">flipSquare≡cong-sym</a> <a id="9417" class="Symbol">:</a> <a id="9419" class="Symbol">∀</a> <a id="9421" class="Symbol">{</a><a id="9422" href="Cubical.Foundations.Path.html#9422" class="Bound">ℓ</a><a id="9423" class="Symbol">}</a> <a id="9425" class="Symbol">{</a><a id="9426" href="Cubical.Foundations.Path.html#9426" class="Bound">A</a> <a id="9428" class="Symbol">:</a> <a id="9430" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9435" href="Cubical.Foundations.Path.html#9422" class="Bound">ℓ</a><a id="9436" class="Symbol">}</a> <a id="9438" class="Symbol">{</a><a id="9439" href="Cubical.Foundations.Path.html#9439" class="Bound">x</a> <a id="9441" class="Symbol">:</a> <a id="9443" href="Cubical.Foundations.Path.html#9426" class="Bound">A</a><a id="9444" class="Symbol">}</a> <a id="9446" class="Symbol">(</a><a id="9447" href="Cubical.Foundations.Path.html#9447" class="Bound">P</a> <a id="9449" class="Symbol">:</a> <a id="9451" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="9458" class="Symbol">(</a><a id="9459" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9464" class="Symbol">{</a><a id="9465" class="Argument">x</a> <a id="9467" class="Symbol">=</a> <a id="9469" href="Cubical.Foundations.Path.html#9439" class="Bound">x</a><a id="9470" class="Symbol">})</a> <a id="9473" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9478" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9483" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9487" class="Symbol">)</a>
  <a id="9491" class="Symbol">→</a> <a id="9493" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="9504" href="Cubical.Foundations.Path.html#9447" class="Bound">P</a> <a id="9506" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9508" class="Symbol">λ</a> <a id="9510" href="Cubical.Foundations.Path.html#9510" class="Bound">i</a> <a id="9512" href="Cubical.Foundations.Path.html#9512" class="Bound">j</a> <a id="9514" class="Symbol">→</a> <a id="9516" href="Cubical.Foundations.Path.html#9447" class="Bound">P</a> <a id="9518" href="Cubical.Foundations.Path.html#9510" class="Bound">i</a> <a id="9520" class="Symbol">(</a><a id="9521" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9523" href="Cubical.Foundations.Path.html#9512" class="Bound">j</a><a id="9524" class="Symbol">)</a>
<a id="9526" href="Cubical.Foundations.Path.html#9397" class="Function">flipSquare≡cong-sym</a> <a id="9546" href="Cubical.Foundations.Path.html#9546" class="Bound">P</a> <a id="9548" class="Symbol">=</a> <a id="9550" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9554" class="Symbol">(</a><a id="9555" href="Cubical.Foundations.Path.html#8452" class="Function">sym≡flipSquare</a> <a id="9570" href="Cubical.Foundations.Path.html#9546" class="Bound">P</a><a id="9571" class="Symbol">)</a> <a id="9573" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9575" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9579" class="Symbol">(</a><a id="9580" href="Cubical.Foundations.Path.html#8931" class="Function">sym-cong-sym≡id</a> <a id="9596" class="Symbol">(</a><a id="9597" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9602" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9606" href="Cubical.Foundations.Path.html#9546" class="Bound">P</a><a id="9607" class="Symbol">))</a>

<a id="9611" class="Comment">-- Applying cong sym is the same as inverting a square in Ω²A</a>
<a id="sym≡cong-sym"></a><a id="9673" href="Cubical.Foundations.Path.html#9673" class="Function">sym≡cong-sym</a> <a id="9686" class="Symbol">:</a> <a id="9688" class="Symbol">∀</a> <a id="9690" class="Symbol">{</a><a id="9691" href="Cubical.Foundations.Path.html#9691" class="Bound">ℓ</a><a id="9692" class="Symbol">}</a> <a id="9694" class="Symbol">{</a><a id="9695" href="Cubical.Foundations.Path.html#9695" class="Bound">A</a> <a id="9697" class="Symbol">:</a> <a id="9699" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9704" href="Cubical.Foundations.Path.html#9691" class="Bound">ℓ</a><a id="9705" class="Symbol">}</a> <a id="9707" class="Symbol">{</a><a id="9708" href="Cubical.Foundations.Path.html#9708" class="Bound">x</a> <a id="9710" class="Symbol">:</a> <a id="9712" href="Cubical.Foundations.Path.html#9695" class="Bound">A</a><a id="9713" class="Symbol">}</a> <a id="9715" class="Symbol">(</a><a id="9716" href="Cubical.Foundations.Path.html#9716" class="Bound">P</a> <a id="9718" class="Symbol">:</a> <a id="9720" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9733" class="Symbol">{</a><a id="9734" class="Argument">x</a> <a id="9736" class="Symbol">=</a> <a id="9738" href="Cubical.Foundations.Path.html#9708" class="Bound">x</a><a id="9739" class="Symbol">})</a> <a id="9742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9747" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9756" class="Symbol">)</a>
  <a id="9760" class="Symbol">→</a> <a id="9762" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9766" href="Cubical.Foundations.Path.html#9716" class="Bound">P</a> <a id="9768" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9770" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9775" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9779" href="Cubical.Foundations.Path.html#9716" class="Bound">P</a>
<a id="9781" href="Cubical.Foundations.Path.html#9673" class="Function">sym≡cong-sym</a> <a id="9794" href="Cubical.Foundations.Path.html#9794" class="Bound">P</a> <a id="9796" class="Symbol">=</a> <a id="9798" href="Cubical.Foundations.Path.html#8931" class="Function">sym-cong-sym≡id</a> <a id="9814" class="Symbol">(</a><a id="9815" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9819" href="Cubical.Foundations.Path.html#9794" class="Bound">P</a><a id="9820" class="Symbol">)</a>

<a id="9823" class="Comment">-- sym induces an equivalence on path types</a>
<a id="symIso"></a><a id="9867" href="Cubical.Foundations.Path.html#9867" class="Function">symIso</a> <a id="9874" class="Symbol">:</a> <a id="9876" class="Symbol">{</a><a id="9877" href="Cubical.Foundations.Path.html#9877" class="Bound">a</a> <a id="9879" href="Cubical.Foundations.Path.html#9879" class="Bound">b</a> <a id="9881" class="Symbol">:</a> <a id="9883" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="9884" class="Symbol">}</a> <a id="9886" class="Symbol">→</a> <a id="9888" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9892" class="Symbol">(</a><a id="9893" href="Cubical.Foundations.Path.html#9877" class="Bound">a</a> <a id="9895" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9897" href="Cubical.Foundations.Path.html#9879" class="Bound">b</a><a id="9898" class="Symbol">)</a> <a id="9900" class="Symbol">(</a><a id="9901" href="Cubical.Foundations.Path.html#9879" class="Bound">b</a> <a id="9903" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9905" href="Cubical.Foundations.Path.html#9877" class="Bound">a</a><a id="9906" class="Symbol">)</a>
<a id="9908" href="Cubical.Foundations.Path.html#9867" class="Function">symIso</a> <a id="9915" class="Symbol">=</a> <a id="9917" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9921" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9925" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9929" class="Symbol">(λ</a> <a id="9932" href="Cubical.Foundations.Path.html#9932" class="Bound">_</a> <a id="9934" class="Symbol">→</a> <a id="9936" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9940" class="Symbol">)</a> <a id="9942" class="Symbol">λ</a> <a id="9944" href="Cubical.Foundations.Path.html#9944" class="Bound">_</a> <a id="9946" class="Symbol">→</a> <a id="9948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9954" class="Comment">-- Vertical composition of squares (along their first dimension)</a>
<a id="10019" class="Comment">-- See Cubical.Foundations.Prelude for horizontal composition</a>

<a id="10082" class="Keyword">module</a> <a id="10089" href="Cubical.Foundations.Path.html#10089" class="Module">_</a> <a id="10091" class="Symbol">{</a><a id="10092" href="Cubical.Foundations.Path.html#10092" class="Bound">ℓ</a> <a id="10094" class="Symbol">:</a> <a id="10096" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10101" class="Symbol">}</a> <a id="10103" class="Symbol">{</a><a id="10104" href="Cubical.Foundations.Path.html#10104" class="Bound">A</a> <a id="10106" class="Symbol">:</a> <a id="10108" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10113" href="Cubical.Foundations.Path.html#10092" class="Bound">ℓ</a><a id="10114" class="Symbol">}</a>
  <a id="10118" class="Symbol">{</a><a id="10119" href="Cubical.Foundations.Path.html#10119" class="Bound">a₀₀</a> <a id="10123" href="Cubical.Foundations.Path.html#10123" class="Bound">a₀₁</a> <a id="10127" class="Symbol">:</a> <a id="10129" href="Cubical.Foundations.Path.html#10104" class="Bound">A</a><a id="10130" class="Symbol">}</a> <a id="10132" class="Symbol">{</a><a id="10133" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a> <a id="10137" class="Symbol">:</a> <a id="10139" href="Cubical.Foundations.Path.html#10119" class="Bound">a₀₀</a> <a id="10143" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10145" href="Cubical.Foundations.Path.html#10123" class="Bound">a₀₁</a><a id="10148" class="Symbol">}</a>
  <a id="10152" class="Symbol">{</a><a id="10153" href="Cubical.Foundations.Path.html#10153" class="Bound">a₁₀</a> <a id="10157" href="Cubical.Foundations.Path.html#10157" class="Bound">a₁₁</a> <a id="10161" class="Symbol">:</a> <a id="10163" href="Cubical.Foundations.Path.html#10104" class="Bound">A</a><a id="10164" class="Symbol">}</a> <a id="10166" class="Symbol">{</a><a id="10167" href="Cubical.Foundations.Path.html#10167" class="Bound">a₁₋</a> <a id="10171" class="Symbol">:</a> <a id="10173" href="Cubical.Foundations.Path.html#10153" class="Bound">a₁₀</a> <a id="10177" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10179" href="Cubical.Foundations.Path.html#10157" class="Bound">a₁₁</a><a id="10182" class="Symbol">}</a>
  <a id="10186" class="Symbol">{</a><a id="10187" href="Cubical.Foundations.Path.html#10187" class="Bound">a₂₀</a> <a id="10191" href="Cubical.Foundations.Path.html#10191" class="Bound">a₂₁</a> <a id="10195" class="Symbol">:</a> <a id="10197" href="Cubical.Foundations.Path.html#10104" class="Bound">A</a><a id="10198" class="Symbol">}</a> <a id="10200" class="Symbol">{</a><a id="10201" href="Cubical.Foundations.Path.html#10201" class="Bound">a₂₋</a> <a id="10205" class="Symbol">:</a> <a id="10207" href="Cubical.Foundations.Path.html#10187" class="Bound">a₂₀</a> <a id="10211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10213" href="Cubical.Foundations.Path.html#10191" class="Bound">a₂₁</a><a id="10216" class="Symbol">}</a>
  <a id="10220" class="Symbol">{</a><a id="10221" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="10225" class="Symbol">:</a> <a id="10227" href="Cubical.Foundations.Path.html#10119" class="Bound">a₀₀</a> <a id="10231" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10233" href="Cubical.Foundations.Path.html#10153" class="Bound">a₁₀</a><a id="10236" class="Symbol">}</a> <a id="10238" class="Symbol">{</a><a id="10239" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a> <a id="10243" class="Symbol">:</a> <a id="10245" href="Cubical.Foundations.Path.html#10123" class="Bound">a₀₁</a> <a id="10249" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10251" href="Cubical.Foundations.Path.html#10157" class="Bound">a₁₁</a><a id="10254" class="Symbol">}</a>
  <a id="10258" class="Symbol">{</a><a id="10259" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a> <a id="10263" class="Symbol">:</a> <a id="10265" href="Cubical.Foundations.Path.html#10153" class="Bound">a₁₀</a> <a id="10269" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10271" href="Cubical.Foundations.Path.html#10187" class="Bound">a₂₀</a><a id="10274" class="Symbol">}</a> <a id="10276" class="Symbol">{</a><a id="10277" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a> <a id="10281" class="Symbol">:</a> <a id="10283" href="Cubical.Foundations.Path.html#10157" class="Bound">a₁₁</a> <a id="10287" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10289" href="Cubical.Foundations.Path.html#10191" class="Bound">a₂₁</a><a id="10292" class="Symbol">}</a>
  <a id="10296" class="Keyword">where</a>

  <a id="10305" class="Comment">-- &quot;Pointwise&quot; composition</a>
  <a id="10334" href="Cubical.Foundations.Path.html#10334" class="Function Operator">_∙v_</a> <a id="10339" class="Symbol">:</a> <a id="10341" class="Symbol">(</a><a id="10342" href="Cubical.Foundations.Path.html#10342" class="Bound">p</a> <a id="10344" class="Symbol">:</a> <a id="10346" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10353" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a> <a id="10357" href="Cubical.Foundations.Path.html#10167" class="Bound">a₁₋</a> <a id="10361" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="10365" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a><a id="10368" class="Symbol">)</a> <a id="10370" class="Symbol">(</a><a id="10371" href="Cubical.Foundations.Path.html#10371" class="Bound">q</a> <a id="10373" class="Symbol">:</a> <a id="10375" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10382" href="Cubical.Foundations.Path.html#10167" class="Bound">a₁₋</a> <a id="10386" href="Cubical.Foundations.Path.html#10201" class="Bound">a₂₋</a> <a id="10390" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a> <a id="10394" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a><a id="10397" class="Symbol">)</a>
       <a id="10406" class="Symbol">→</a> <a id="10408" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10415" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a> <a id="10419" href="Cubical.Foundations.Path.html#10201" class="Bound">a₂₋</a> <a id="10423" class="Symbol">(</a><a id="10424" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="10428" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10430" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a><a id="10433" class="Symbol">)</a> <a id="10435" class="Symbol">(</a><a id="10436" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a> <a id="10440" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10442" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a><a id="10445" class="Symbol">)</a>
  <a id="10449" class="Symbol">(</a><a id="10450" href="Cubical.Foundations.Path.html#10450" class="Bound">p</a> <a id="10452" href="Cubical.Foundations.Path.html#10334" class="Function Operator">∙v</a> <a id="10455" href="Cubical.Foundations.Path.html#10455" class="Bound">q</a><a id="10456" class="Symbol">)</a> <a id="10458" href="Cubical.Foundations.Path.html#10458" class="Bound">i</a> <a id="10460" href="Cubical.Foundations.Path.html#10460" class="Bound">j</a> <a id="10462" class="Symbol">=</a> <a id="10464" class="Symbol">((λ</a> <a id="10468" href="Cubical.Foundations.Path.html#10468" class="Bound">i</a> <a id="10470" class="Symbol">→</a> <a id="10472" href="Cubical.Foundations.Path.html#10450" class="Bound">p</a> <a id="10474" href="Cubical.Foundations.Path.html#10468" class="Bound">i</a> <a id="10476" href="Cubical.Foundations.Path.html#10460" class="Bound">j</a><a id="10477" class="Symbol">)</a> <a id="10479" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10481" class="Symbol">(λ</a> <a id="10484" href="Cubical.Foundations.Path.html#10484" class="Bound">i</a> <a id="10486" class="Symbol">→</a> <a id="10488" href="Cubical.Foundations.Path.html#10455" class="Bound">q</a> <a id="10490" href="Cubical.Foundations.Path.html#10484" class="Bound">i</a> <a id="10492" href="Cubical.Foundations.Path.html#10460" class="Bound">j</a><a id="10493" class="Symbol">))</a> <a id="10496" href="Cubical.Foundations.Path.html#10458" class="Bound">i</a>

  <a id="10501" class="Comment">-- &quot;Direct&quot; composition</a>
  <a id="10527" href="Cubical.Foundations.Path.html#10527" class="Function Operator">_∙v&#39;_</a> <a id="10533" class="Symbol">:</a> <a id="10535" class="Symbol">(</a><a id="10536" href="Cubical.Foundations.Path.html#10536" class="Bound">p</a> <a id="10538" class="Symbol">:</a> <a id="10540" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10547" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a> <a id="10551" href="Cubical.Foundations.Path.html#10167" class="Bound">a₁₋</a> <a id="10555" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="10559" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a><a id="10562" class="Symbol">)</a> <a id="10564" class="Symbol">(</a><a id="10565" href="Cubical.Foundations.Path.html#10565" class="Bound">q</a> <a id="10567" class="Symbol">:</a> <a id="10569" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10576" href="Cubical.Foundations.Path.html#10167" class="Bound">a₁₋</a> <a id="10580" href="Cubical.Foundations.Path.html#10201" class="Bound">a₂₋</a> <a id="10584" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a> <a id="10588" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a><a id="10591" class="Symbol">)</a>
        <a id="10601" class="Symbol">→</a> <a id="10603" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10610" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a> <a id="10614" href="Cubical.Foundations.Path.html#10201" class="Bound">a₂₋</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="10623" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10625" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a><a id="10628" class="Symbol">)</a> <a id="10630" class="Symbol">(</a><a id="10631" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a> <a id="10635" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10637" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a><a id="10640" class="Symbol">)</a>
  <a id="10644" class="Symbol">(</a><a id="10645" href="Cubical.Foundations.Path.html#10645" class="Bound">p</a> <a id="10647" href="Cubical.Foundations.Path.html#10527" class="Function Operator">∙v&#39;</a> <a id="10651" href="Cubical.Foundations.Path.html#10651" class="Bound">q</a><a id="10652" class="Symbol">)</a> <a id="10654" href="Cubical.Foundations.Path.html#10654" class="Bound">i</a> <a id="10656" class="Symbol">=</a>
    <a id="10662" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="10667" class="Symbol">(λ</a> <a id="10670" href="Cubical.Foundations.Path.html#10670" class="Bound">k</a> <a id="10672" class="Symbol">→</a> <a id="10674" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="10690" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="10694" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a> <a id="10698" href="Cubical.Foundations.Path.html#10670" class="Bound">k</a> <a id="10700" href="Cubical.Foundations.Path.html#10654" class="Bound">i</a> <a id="10702" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10704" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="10720" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a> <a id="10724" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a> <a id="10728" href="Cubical.Foundations.Path.html#10670" class="Bound">k</a> <a id="10730" href="Cubical.Foundations.Path.html#10654" class="Bound">i</a><a id="10731" class="Symbol">)</a>
         <a id="10742" class="Symbol">(λ</a> <a id="10745" class="Keyword">where</a> <a id="10751" href="Cubical.Foundations.Path.html#10751" class="Bound">k</a> <a id="10753" class="Symbol">(</a><a id="10754" href="Cubical.Foundations.Path.html#10654" class="Bound">i</a> <a id="10756" class="Symbol">=</a> <a id="10758" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10760" class="Symbol">)</a> <a id="10762" class="Symbol">→</a> <a id="10764" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a>
                  <a id="10786" href="Cubical.Foundations.Path.html#10786" class="Bound">k</a> <a id="10788" class="Symbol">(</a><a id="10789" href="Cubical.Foundations.Path.html#10654" class="Bound">i</a> <a id="10791" class="Symbol">=</a> <a id="10793" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10795" class="Symbol">)</a> <a id="10797" class="Symbol">→</a> <a id="10799" href="Cubical.Foundations.Path.html#10651" class="Bound">q</a> <a id="10801" href="Cubical.Foundations.Path.html#10786" class="Bound">k</a><a id="10802" class="Symbol">)</a>
         <a id="10813" class="Symbol">(</a><a id="10814" href="Cubical.Foundations.Path.html#10645" class="Bound">p</a> <a id="10816" href="Cubical.Foundations.Path.html#10654" class="Bound">i</a><a id="10817" class="Symbol">)</a>

  <a id="10822" class="Comment">-- The two ways of composing squares are equal, because they are</a>
  <a id="10889" class="Comment">-- correct &quot;lids&quot; for the same box</a>
  <a id="10926" href="Cubical.Foundations.Path.html#10926" class="Function">∙v≡∙v&#39;</a> <a id="10933" class="Symbol">:</a> <a id="10935" class="Symbol">(</a><a id="10936" href="Cubical.Foundations.Path.html#10936" class="Bound">p</a> <a id="10938" class="Symbol">:</a> <a id="10940" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10947" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a> <a id="10951" href="Cubical.Foundations.Path.html#10167" class="Bound">a₁₋</a> <a id="10955" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="10959" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a><a id="10962" class="Symbol">)</a> <a id="10964" class="Symbol">(</a><a id="10965" href="Cubical.Foundations.Path.html#10965" class="Bound">q</a> <a id="10967" class="Symbol">:</a> <a id="10969" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10976" href="Cubical.Foundations.Path.html#10167" class="Bound">a₁₋</a> <a id="10980" href="Cubical.Foundations.Path.html#10201" class="Bound">a₂₋</a> <a id="10984" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a> <a id="10988" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a><a id="10991" class="Symbol">)</a>
         <a id="11002" class="Symbol">→</a> <a id="11004" href="Cubical.Foundations.Path.html#10936" class="Bound">p</a> <a id="11006" href="Cubical.Foundations.Path.html#10334" class="Function Operator">∙v</a> <a id="11009" href="Cubical.Foundations.Path.html#10965" class="Bound">q</a> <a id="11011" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11013" href="Cubical.Foundations.Path.html#10936" class="Bound">p</a> <a id="11015" href="Cubical.Foundations.Path.html#10527" class="Function Operator">∙v&#39;</a> <a id="11019" href="Cubical.Foundations.Path.html#10965" class="Bound">q</a>
  <a id="11023" href="Cubical.Foundations.Path.html#10926" class="Function">∙v≡∙v&#39;</a> <a id="11030" href="Cubical.Foundations.Path.html#11030" class="Bound">p</a> <a id="11032" href="Cubical.Foundations.Path.html#11032" class="Bound">q</a> <a id="11034" href="Cubical.Foundations.Path.html#11034" class="Bound">l</a> <a id="11036" href="Cubical.Foundations.Path.html#11036" class="Bound">i</a> <a id="11038" class="Symbol">=</a> <a id="11040" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a>
    <a id="11049" class="Symbol">(</a><a id="11050" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="11062" class="Symbol">{</a><a id="11063" class="Argument">A</a> <a id="11065" class="Symbol">=</a> <a id="11067" class="Symbol">λ</a> <a id="11069" href="Cubical.Foundations.Path.html#11069" class="Bound">k</a> <a id="11071" class="Symbol">→</a> <a id="11073" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11089" href="Cubical.Foundations.Path.html#10221" class="Bound">a₋₀</a> <a id="11093" href="Cubical.Foundations.Path.html#10259" class="Bound">b₋₀</a> <a id="11097" href="Cubical.Foundations.Path.html#11069" class="Bound">k</a> <a id="11099" href="Cubical.Foundations.Path.html#11036" class="Bound">i</a> <a id="11101" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11103" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11119" href="Cubical.Foundations.Path.html#10239" class="Bound">a₋₁</a> <a id="11123" href="Cubical.Foundations.Path.html#10277" class="Bound">b₋₁</a> <a id="11127" href="Cubical.Foundations.Path.html#11069" class="Bound">k</a> <a id="11129" href="Cubical.Foundations.Path.html#11036" class="Bound">i</a><a id="11130" class="Symbol">}</a>
                 <a id="11149" class="Symbol">(λ</a> <a id="11152" class="Keyword">where</a> <a id="11158" href="Cubical.Foundations.Path.html#11158" class="Bound">k</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.Foundations.Path.html#11036" class="Bound">i</a> <a id="11163" class="Symbol">=</a> <a id="11165" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11167" class="Symbol">)</a> <a id="11169" class="Symbol">→</a> <a id="11171" href="Cubical.Foundations.Path.html#10133" class="Bound">a₀₋</a>
                          <a id="11201" href="Cubical.Foundations.Path.html#11201" class="Bound">k</a> <a id="11203" class="Symbol">(</a><a id="11204" href="Cubical.Foundations.Path.html#11036" class="Bound">i</a> <a id="11206" class="Symbol">=</a> <a id="11208" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11210" class="Symbol">)</a> <a id="11212" class="Symbol">→</a> <a id="11214" href="Cubical.Foundations.Path.html#11032" class="Bound">q</a> <a id="11216" href="Cubical.Foundations.Path.html#11201" class="Bound">k</a><a id="11217" class="Symbol">)</a>
                 <a id="11236" class="Symbol">(</a><a id="11237" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11241" class="Symbol">(</a><a id="11242" href="Cubical.Foundations.Path.html#11030" class="Bound">p</a> <a id="11244" href="Cubical.Foundations.Path.html#11036" class="Bound">i</a><a id="11245" class="Symbol">))</a>
                 <a id="11265" class="Symbol">(λ</a> <a id="11268" href="Cubical.Foundations.Path.html#11268" class="Bound">k</a> <a id="11270" class="Symbol">→</a> <a id="11272" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11276" class="Symbol">λ</a> <a id="11278" href="Cubical.Foundations.Path.html#11278" class="Bound">j</a> <a id="11280" class="Symbol">→</a> <a id="11282" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11298" class="Symbol">(λ</a> <a id="11301" href="Cubical.Foundations.Path.html#11301" class="Bound">i</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Cubical.Foundations.Path.html#11030" class="Bound">p</a> <a id="11307" href="Cubical.Foundations.Path.html#11301" class="Bound">i</a> <a id="11309" href="Cubical.Foundations.Path.html#11278" class="Bound">j</a><a id="11310" class="Symbol">)</a> <a id="11312" class="Symbol">(λ</a> <a id="11315" href="Cubical.Foundations.Path.html#11315" class="Bound">i</a> <a id="11317" class="Symbol">→</a> <a id="11319" href="Cubical.Foundations.Path.html#11032" class="Bound">q</a> <a id="11321" href="Cubical.Foundations.Path.html#11315" class="Bound">i</a> <a id="11323" href="Cubical.Foundations.Path.html#11278" class="Bound">j</a><a id="11324" class="Symbol">)</a> <a id="11326" href="Cubical.Foundations.Path.html#11268" class="Bound">k</a> <a id="11328" href="Cubical.Foundations.Path.html#11036" class="Bound">i</a><a id="11329" class="Symbol">))</a>
    <a id="11336" class="Symbol">(</a><a id="11337" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11339" href="Cubical.Foundations.Path.html#11034" class="Bound">l</a><a id="11340" class="Symbol">)</a>

<a id="11343" class="Comment">-- Inspect</a>

<a id="11355" class="Keyword">module</a> <a id="11362" href="Cubical.Foundations.Path.html#11362" class="Module">_</a> <a id="11364" class="Symbol">{</a><a id="11365" href="Cubical.Foundations.Path.html#11365" class="Bound">A</a> <a id="11367" class="Symbol">:</a> <a id="11369" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11374" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="11375" class="Symbol">}</a> <a id="11377" class="Symbol">{</a><a id="11378" href="Cubical.Foundations.Path.html#11378" class="Bound">B</a> <a id="11380" class="Symbol">:</a> <a id="11382" href="Cubical.Foundations.Path.html#11365" class="Bound">A</a> <a id="11384" class="Symbol">-&gt;</a> <a id="11387" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11392" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="11394" class="Symbol">}</a> <a id="11396" class="Keyword">where</a>

  <a id="11405" class="Keyword">record</a> <a id="11412" href="Cubical.Foundations.Path.html#11412" class="Record Operator">Reveal_·_is_</a> <a id="11425" class="Symbol">(</a><a id="11426" href="Cubical.Foundations.Path.html#11426" class="Bound">f</a> <a id="11428" class="Symbol">:</a> <a id="11430" class="Symbol">(</a><a id="11431" href="Cubical.Foundations.Path.html#11431" class="Bound">x</a> <a id="11433" class="Symbol">:</a> <a id="11435" href="Cubical.Foundations.Path.html#11365" class="Bound">A</a><a id="11436" class="Symbol">)</a> <a id="11438" class="Symbol">→</a> <a id="11440" href="Cubical.Foundations.Path.html#11378" class="Bound">B</a> <a id="11442" href="Cubical.Foundations.Path.html#11431" class="Bound">x</a><a id="11443" class="Symbol">)</a> <a id="11445" class="Symbol">(</a><a id="11446" href="Cubical.Foundations.Path.html#11446" class="Bound">x</a> <a id="11448" class="Symbol">:</a> <a id="11450" href="Cubical.Foundations.Path.html#11365" class="Bound">A</a><a id="11451" class="Symbol">)</a> <a id="11453" class="Symbol">(</a><a id="11454" href="Cubical.Foundations.Path.html#11454" class="Bound">y</a> <a id="11456" class="Symbol">:</a> <a id="11458" href="Cubical.Foundations.Path.html#11378" class="Bound">B</a> <a id="11460" href="Cubical.Foundations.Path.html#11446" class="Bound">x</a><a id="11461" class="Symbol">)</a> <a id="11463" class="Symbol">:</a> <a id="11465" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11470" class="Symbol">(</a><a id="11471" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="11477" href="Cubical.Foundations.Path.html#11374" class="Bound">ℓ</a> <a id="11479" href="Cubical.Foundations.Path.html#11392" class="Bound">ℓ&#39;</a><a id="11481" class="Symbol">)</a> <a id="11483" class="Keyword">where</a>
    <a id="11493" class="Keyword">constructor</a> <a id="11505" href="Cubical.Foundations.Path.html#11505" class="InductiveConstructor Operator">[_]ᵢ</a>
    <a id="11514" class="Keyword">field</a> <a id="11520" href="Cubical.Foundations.Path.html#11520" class="Field">path</a> <a id="11525" class="Symbol">:</a> <a id="11527" href="Cubical.Foundations.Path.html#11426" class="Bound">f</a> <a id="11529" href="Cubical.Foundations.Path.html#11446" class="Bound">x</a> <a id="11531" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11533" href="Cubical.Foundations.Path.html#11454" class="Bound">y</a>

  <a id="11538" href="Cubical.Foundations.Path.html#11538" class="Function">inspect</a> <a id="11546" class="Symbol">:</a> <a id="11548" class="Symbol">(</a><a id="11549" href="Cubical.Foundations.Path.html#11549" class="Bound">f</a> <a id="11551" class="Symbol">:</a> <a id="11553" class="Symbol">(</a><a id="11554" href="Cubical.Foundations.Path.html#11554" class="Bound">x</a> <a id="11556" class="Symbol">:</a> <a id="11558" href="Cubical.Foundations.Path.html#11365" class="Bound">A</a><a id="11559" class="Symbol">)</a> <a id="11561" class="Symbol">→</a> <a id="11563" href="Cubical.Foundations.Path.html#11378" class="Bound">B</a> <a id="11565" href="Cubical.Foundations.Path.html#11554" class="Bound">x</a><a id="11566" class="Symbol">)</a> <a id="11568" class="Symbol">(</a><a id="11569" href="Cubical.Foundations.Path.html#11569" class="Bound">x</a> <a id="11571" class="Symbol">:</a> <a id="11573" href="Cubical.Foundations.Path.html#11365" class="Bound">A</a><a id="11574" class="Symbol">)</a> <a id="11576" class="Symbol">→</a> <a id="11578" href="Cubical.Foundations.Path.html#11412" class="Record Operator">Reveal</a> <a id="11585" href="Cubical.Foundations.Path.html#11549" class="Bound">f</a> <a id="11587" href="Cubical.Foundations.Path.html#11412" class="Record Operator">·</a> <a id="11589" href="Cubical.Foundations.Path.html#11569" class="Bound">x</a> <a id="11591" href="Cubical.Foundations.Path.html#11412" class="Record Operator">is</a> <a id="11594" href="Cubical.Foundations.Path.html#11549" class="Bound">f</a> <a id="11596" href="Cubical.Foundations.Path.html#11569" class="Bound">x</a>
  <a id="11600" href="Cubical.Foundations.Path.html#11538" class="Function">inspect</a> <a id="11608" href="Cubical.Foundations.Path.html#11608" class="Bound">f</a> <a id="11610" href="Cubical.Foundations.Path.html#11610" class="Bound">x</a> <a id="11612" class="Symbol">.</a><a id="11613" href="Cubical.Foundations.Path.html#11520" class="Field">Reveal_·_is_.path</a> <a id="11631" class="Symbol">=</a> <a id="11633" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="11639" class="Comment">-- J is an equivalence</a>
<a id="Jequiv"></a><a id="11662" href="Cubical.Foundations.Path.html#11662" class="Function">Jequiv</a> <a id="11669" class="Symbol">:</a> <a id="11671" class="Symbol">{</a><a id="11672" href="Cubical.Foundations.Path.html#11672" class="Bound">x</a> <a id="11674" class="Symbol">:</a> <a id="11676" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="11677" class="Symbol">}</a> <a id="11679" class="Symbol">(</a><a id="11680" href="Cubical.Foundations.Path.html#11680" class="Bound">P</a> <a id="11682" class="Symbol">:</a> <a id="11684" class="Symbol">∀</a> <a id="11686" href="Cubical.Foundations.Path.html#11686" class="Bound">y</a> <a id="11688" class="Symbol">→</a> <a id="11690" href="Cubical.Foundations.Path.html#11672" class="Bound">x</a> <a id="11692" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11694" href="Cubical.Foundations.Path.html#11686" class="Bound">y</a> <a id="11696" class="Symbol">→</a> <a id="11698" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11703" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="11705" class="Symbol">)</a> <a id="11707" class="Symbol">→</a> <a id="11709" href="Cubical.Foundations.Path.html#11680" class="Bound">P</a> <a id="11711" href="Cubical.Foundations.Path.html#11672" class="Bound">x</a> <a id="11713" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11718" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11720" class="Symbol">(∀</a> <a id="11723" class="Symbol">{</a><a id="11724" href="Cubical.Foundations.Path.html#11724" class="Bound">y</a><a id="11725" class="Symbol">}</a> <a id="11727" class="Symbol">(</a><a id="11728" href="Cubical.Foundations.Path.html#11728" class="Bound">p</a> <a id="11730" class="Symbol">:</a> <a id="11732" href="Cubical.Foundations.Path.html#11672" class="Bound">x</a> <a id="11734" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11736" href="Cubical.Foundations.Path.html#11724" class="Bound">y</a><a id="11737" class="Symbol">)</a> <a id="11739" class="Symbol">→</a> <a id="11741" href="Cubical.Foundations.Path.html#11680" class="Bound">P</a> <a id="11743" href="Cubical.Foundations.Path.html#11724" class="Bound">y</a> <a id="11745" href="Cubical.Foundations.Path.html#11728" class="Bound">p</a><a id="11746" class="Symbol">)</a>
<a id="11748" href="Cubical.Foundations.Path.html#11662" class="Function">Jequiv</a> <a id="11755" href="Cubical.Foundations.Path.html#11755" class="Bound">P</a> <a id="11757" class="Symbol">=</a> <a id="11759" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="11770" href="Cubical.Foundations.Path.html#11785" class="Function">isom</a>
  <a id="11777" class="Keyword">where</a>
  <a id="11785" href="Cubical.Foundations.Path.html#11785" class="Function">isom</a> <a id="11790" class="Symbol">:</a> <a id="11792" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11796" class="Symbol">_</a> <a id="11798" class="Symbol">_</a>
  <a id="11802" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11810" href="Cubical.Foundations.Path.html#11785" class="Function">isom</a> <a id="11815" class="Symbol">=</a> <a id="11817" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11819" href="Cubical.Foundations.Path.html#11755" class="Bound">P</a>
  <a id="11823" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11831" href="Cubical.Foundations.Path.html#11785" class="Function">isom</a> <a id="11836" href="Cubical.Foundations.Path.html#11836" class="Bound">f</a> <a id="11838" class="Symbol">=</a> <a id="11840" href="Cubical.Foundations.Path.html#11836" class="Bound">f</a> <a id="11842" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11849" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="11862" href="Cubical.Foundations.Path.html#11785" class="Function">isom</a> <a id="11867" href="Cubical.Foundations.Path.html#11867" class="Bound">f</a> <a id="11869" class="Symbol">=</a>
    <a id="11875" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11890" class="Symbol">λ</a> <a id="11892" class="Symbol">{</a><a id="11893" href="Cubical.Foundations.Path.html#11893" class="Bound">_</a><a id="11894" class="Symbol">}</a> <a id="11896" class="Symbol">→</a>
    <a id="11902" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11909" class="Symbol">λ</a> <a id="11911" href="Cubical.Foundations.Path.html#11911" class="Bound">t</a> <a id="11913" class="Symbol">→</a>
    <a id="11919" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11921" class="Symbol">(λ</a> <a id="11924" href="Cubical.Foundations.Path.html#11924" class="Bound">_</a> <a id="11926" href="Cubical.Foundations.Path.html#11926" class="Bound">t</a> <a id="11928" class="Symbol">→</a> <a id="11930" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11932" href="Cubical.Foundations.Path.html#11755" class="Bound">P</a> <a id="11934" class="Symbol">(</a><a id="11935" href="Cubical.Foundations.Path.html#11867" class="Bound">f</a> <a id="11937" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11941" class="Symbol">)</a> <a id="11943" href="Cubical.Foundations.Path.html#11926" class="Bound">t</a> <a id="11945" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11947" href="Cubical.Foundations.Path.html#11867" class="Bound">f</a> <a id="11949" href="Cubical.Foundations.Path.html#11926" class="Bound">t</a><a id="11950" class="Symbol">)</a> <a id="11952" class="Symbol">(</a><a id="11953" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="11959" href="Cubical.Foundations.Path.html#11755" class="Bound">P</a> <a id="11961" class="Symbol">(</a><a id="11962" href="Cubical.Foundations.Path.html#11867" class="Bound">f</a> <a id="11964" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11968" class="Symbol">))</a> <a id="11971" href="Cubical.Foundations.Path.html#11911" class="Bound">t</a>
  <a id="11975" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="11987" href="Cubical.Foundations.Path.html#11785" class="Function">isom</a> <a id="11992" class="Symbol">=</a> <a id="11994" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="12000" href="Cubical.Foundations.Path.html#11755" class="Bound">P</a>

<a id="12003" class="Comment">-- Action of PathP on equivalences (without relying on univalence)</a>

<a id="congPathIso"></a><a id="12071" href="Cubical.Foundations.Path.html#12071" class="Function">congPathIso</a> <a id="12083" class="Symbol">:</a> <a id="12085" class="Symbol">∀</a> <a id="12087" class="Symbol">{</a><a id="12088" href="Cubical.Foundations.Path.html#12088" class="Bound">ℓ</a> <a id="12090" href="Cubical.Foundations.Path.html#12090" class="Bound">ℓ&#39;</a><a id="12092" class="Symbol">}</a> <a id="12094" class="Symbol">{</a><a id="12095" href="Cubical.Foundations.Path.html#12095" class="Bound">A</a> <a id="12097" class="Symbol">:</a> <a id="12099" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12101" class="Symbol">→</a> <a id="12103" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12108" href="Cubical.Foundations.Path.html#12088" class="Bound">ℓ</a><a id="12109" class="Symbol">}</a> <a id="12111" class="Symbol">{</a><a id="12112" href="Cubical.Foundations.Path.html#12112" class="Bound">B</a> <a id="12114" class="Symbol">:</a> <a id="12116" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12118" class="Symbol">→</a> <a id="12120" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12125" href="Cubical.Foundations.Path.html#12090" class="Bound">ℓ&#39;</a><a id="12127" class="Symbol">}</a>
  <a id="12131" class="Symbol">(</a><a id="12132" href="Cubical.Foundations.Path.html#12132" class="Bound">e</a> <a id="12134" class="Symbol">:</a> <a id="12136" class="Symbol">∀</a> <a id="12138" href="Cubical.Foundations.Path.html#12138" class="Bound">i</a> <a id="12140" class="Symbol">→</a> <a id="12142" href="Cubical.Foundations.Path.html#12095" class="Bound">A</a> <a id="12144" href="Cubical.Foundations.Path.html#12138" class="Bound">i</a> <a id="12146" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12148" href="Cubical.Foundations.Path.html#12112" class="Bound">B</a> <a id="12150" href="Cubical.Foundations.Path.html#12138" class="Bound">i</a><a id="12151" class="Symbol">)</a> <a id="12153" class="Symbol">{</a><a id="12154" href="Cubical.Foundations.Path.html#12154" class="Bound">a₀</a> <a id="12157" class="Symbol">:</a> <a id="12159" href="Cubical.Foundations.Path.html#12095" class="Bound">A</a> <a id="12161" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12163" class="Symbol">}</a> <a id="12165" class="Symbol">{</a><a id="12166" href="Cubical.Foundations.Path.html#12166" class="Bound">a₁</a> <a id="12169" class="Symbol">:</a> <a id="12171" href="Cubical.Foundations.Path.html#12095" class="Bound">A</a> <a id="12173" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12175" class="Symbol">}</a>
  <a id="12179" class="Symbol">→</a> <a id="12181" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12185" class="Symbol">(</a><a id="12186" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12192" href="Cubical.Foundations.Path.html#12095" class="Bound">A</a> <a id="12194" href="Cubical.Foundations.Path.html#12154" class="Bound">a₀</a> <a id="12197" href="Cubical.Foundations.Path.html#12166" class="Bound">a₁</a><a id="12199" class="Symbol">)</a> <a id="12201" class="Symbol">(</a><a id="12202" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12208" href="Cubical.Foundations.Path.html#12112" class="Bound">B</a> <a id="12210" class="Symbol">(</a><a id="12211" href="Cubical.Foundations.Path.html#12132" class="Bound">e</a> <a id="12213" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="12216" class="Symbol">.</a><a id="12217" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12221" href="Cubical.Foundations.Path.html#12154" class="Bound">a₀</a><a id="12223" class="Symbol">)</a> <a id="12225" class="Symbol">(</a><a id="12226" href="Cubical.Foundations.Path.html#12132" class="Bound">e</a> <a id="12228" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="12231" class="Symbol">.</a><a id="12232" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12236" href="Cubical.Foundations.Path.html#12166" class="Bound">a₁</a><a id="12238" class="Symbol">))</a>
<a id="12241" href="Cubical.Foundations.Path.html#12071" class="Function">congPathIso</a> <a id="12253" class="Symbol">{</a><a id="12254" class="Argument">A</a> <a id="12256" class="Symbol">=</a> <a id="12258" href="Cubical.Foundations.Path.html#12258" class="Bound">A</a><a id="12259" class="Symbol">}</a> <a id="12261" class="Symbol">{</a><a id="12262" href="Cubical.Foundations.Path.html#12262" class="Bound">B</a><a id="12263" class="Symbol">}</a> <a id="12265" href="Cubical.Foundations.Path.html#12265" class="Bound">e</a> <a id="12267" class="Symbol">{</a><a id="12268" href="Cubical.Foundations.Path.html#12268" class="Bound">a₀</a><a id="12270" class="Symbol">}</a> <a id="12272" class="Symbol">{</a><a id="12273" href="Cubical.Foundations.Path.html#12273" class="Bound">a₁</a><a id="12275" class="Symbol">}</a> <a id="12277" class="Symbol">.</a><a id="12278" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12286" href="Cubical.Foundations.Path.html#12286" class="Bound">p</a> <a id="12288" href="Cubical.Foundations.Path.html#12288" class="Bound">i</a> <a id="12290" class="Symbol">=</a> <a id="12292" href="Cubical.Foundations.Path.html#12265" class="Bound">e</a> <a id="12294" href="Cubical.Foundations.Path.html#12288" class="Bound">i</a> <a id="12296" class="Symbol">.</a><a id="12297" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12301" class="Symbol">(</a><a id="12302" href="Cubical.Foundations.Path.html#12286" class="Bound">p</a> <a id="12304" href="Cubical.Foundations.Path.html#12288" class="Bound">i</a><a id="12305" class="Symbol">)</a>
<a id="12307" href="Cubical.Foundations.Path.html#12071" class="Function">congPathIso</a> <a id="12319" class="Symbol">{</a><a id="12320" class="Argument">A</a> <a id="12322" class="Symbol">=</a> <a id="12324" href="Cubical.Foundations.Path.html#12324" class="Bound">A</a><a id="12325" class="Symbol">}</a> <a id="12327" class="Symbol">{</a><a id="12328" href="Cubical.Foundations.Path.html#12328" class="Bound">B</a><a id="12329" class="Symbol">}</a> <a id="12331" href="Cubical.Foundations.Path.html#12331" class="Bound">e</a> <a id="12333" class="Symbol">{</a><a id="12334" href="Cubical.Foundations.Path.html#12334" class="Bound">a₀</a><a id="12336" class="Symbol">}</a> <a id="12338" class="Symbol">{</a><a id="12339" href="Cubical.Foundations.Path.html#12339" class="Bound">a₁</a><a id="12341" class="Symbol">}</a> <a id="12343" class="Symbol">.</a><a id="12344" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12352" href="Cubical.Foundations.Path.html#12352" class="Bound">q</a> <a id="12354" href="Cubical.Foundations.Path.html#12354" class="Bound">i</a> <a id="12356" class="Symbol">=</a>
  <a id="12360" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="12370" class="Symbol">(λ</a> <a id="12373" href="Cubical.Foundations.Path.html#12373" class="Bound">j</a> <a id="12375" class="Symbol">→</a> <a id="12377" class="Symbol">λ</a>
      <a id="12385" class="Symbol">{</a> <a id="12387" class="Symbol">(</a><a id="12388" href="Cubical.Foundations.Path.html#12354" class="Bound">i</a> <a id="12390" class="Symbol">=</a> <a id="12392" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12394" class="Symbol">)</a> <a id="12396" class="Symbol">→</a> <a id="12398" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12404" class="Symbol">(</a><a id="12405" href="Cubical.Foundations.Path.html#12331" class="Bound">e</a> <a id="12407" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12409" class="Symbol">)</a> <a id="12411" href="Cubical.Foundations.Path.html#12334" class="Bound">a₀</a> <a id="12414" href="Cubical.Foundations.Path.html#12373" class="Bound">j</a>
      <a id="12422" class="Symbol">;</a> <a id="12424" class="Symbol">(</a><a id="12425" href="Cubical.Foundations.Path.html#12354" class="Bound">i</a> <a id="12427" class="Symbol">=</a> <a id="12429" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12441" class="Symbol">(</a><a id="12442" href="Cubical.Foundations.Path.html#12331" class="Bound">e</a> <a id="12444" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12446" class="Symbol">)</a> <a id="12448" href="Cubical.Foundations.Path.html#12339" class="Bound">a₁</a> <a id="12451" href="Cubical.Foundations.Path.html#12373" class="Bound">j</a>
      <a id="12459" class="Symbol">})</a>
    <a id="12466" class="Symbol">(</a><a id="12467" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12473" class="Symbol">(</a><a id="12474" href="Cubical.Foundations.Path.html#12331" class="Bound">e</a> <a id="12476" href="Cubical.Foundations.Path.html#12354" class="Bound">i</a><a id="12477" class="Symbol">)</a> <a id="12479" class="Symbol">(</a><a id="12480" href="Cubical.Foundations.Path.html#12352" class="Bound">q</a> <a id="12482" href="Cubical.Foundations.Path.html#12354" class="Bound">i</a><a id="12483" class="Symbol">))</a>
<a id="12486" href="Cubical.Foundations.Path.html#12071" class="Function">congPathIso</a> <a id="12498" class="Symbol">{</a><a id="12499" class="Argument">A</a> <a id="12501" class="Symbol">=</a> <a id="12503" href="Cubical.Foundations.Path.html#12503" class="Bound">A</a><a id="12504" class="Symbol">}</a> <a id="12506" class="Symbol">{</a><a id="12507" href="Cubical.Foundations.Path.html#12507" class="Bound">B</a><a id="12508" class="Symbol">}</a> <a id="12510" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12512" class="Symbol">{</a><a id="12513" href="Cubical.Foundations.Path.html#12513" class="Bound">a₀</a><a id="12515" class="Symbol">}</a> <a id="12517" class="Symbol">{</a><a id="12518" href="Cubical.Foundations.Path.html#12518" class="Bound">a₁</a><a id="12520" class="Symbol">}</a> <a id="12522" class="Symbol">.</a><a id="12523" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12536" href="Cubical.Foundations.Path.html#12536" class="Bound">q</a> <a id="12538" href="Cubical.Foundations.Path.html#12538" class="Bound">k</a> <a id="12540" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a> <a id="12542" class="Symbol">=</a>
  <a id="12546" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="12556" class="Symbol">(λ</a> <a id="12559" href="Cubical.Foundations.Path.html#12559" class="Bound">j</a> <a id="12561" class="Symbol">→</a> <a id="12563" class="Symbol">λ</a>
      <a id="12571" class="Symbol">{</a> <a id="12573" class="Symbol">(</a><a id="12574" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a> <a id="12576" class="Symbol">=</a> <a id="12578" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12580" class="Symbol">)</a> <a id="12582" class="Symbol">→</a> <a id="12584" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="12595" class="Symbol">(</a><a id="12596" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12598" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="12601" class="Symbol">.</a><a id="12602" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12605" class="Symbol">)</a> <a id="12607" href="Cubical.Foundations.Path.html#12513" class="Bound">a₀</a> <a id="12610" href="Cubical.Foundations.Path.html#12559" class="Bound">j</a> <a id="12612" href="Cubical.Foundations.Path.html#12538" class="Bound">k</a>
      <a id="12620" class="Symbol">;</a> <a id="12622" class="Symbol">(</a><a id="12623" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a> <a id="12625" class="Symbol">=</a> <a id="12627" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12629" class="Symbol">)</a> <a id="12631" class="Symbol">→</a> <a id="12633" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="12644" class="Symbol">(</a><a id="12645" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12647" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="12650" class="Symbol">.</a><a id="12651" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12654" class="Symbol">)</a> <a id="12656" href="Cubical.Foundations.Path.html#12518" class="Bound">a₁</a> <a id="12659" href="Cubical.Foundations.Path.html#12559" class="Bound">j</a> <a id="12661" href="Cubical.Foundations.Path.html#12538" class="Bound">k</a>
      <a id="12669" class="Symbol">;</a> <a id="12671" class="Symbol">(</a><a id="12672" href="Cubical.Foundations.Path.html#12538" class="Bound">k</a> <a id="12674" class="Symbol">=</a> <a id="12676" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12678" class="Symbol">)</a> <a id="12680" class="Symbol">→</a>
        <a id="12690" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12692" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a> <a id="12694" class="Symbol">.</a><a id="12695" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
          <a id="12709" class="Symbol">(</a><a id="12710" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
            <a id="12728" class="Symbol">(λ</a> <a id="12731" href="Cubical.Foundations.Path.html#12731" class="Bound">j</a> <a id="12733" class="Symbol">→</a> <a id="12735" class="Symbol">λ</a>
              <a id="12751" class="Symbol">{</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a> <a id="12756" class="Symbol">=</a> <a id="12758" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12760" class="Symbol">)</a> <a id="12762" class="Symbol">→</a> <a id="12764" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12770" class="Symbol">(</a><a id="12771" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12773" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12775" class="Symbol">)</a> <a id="12777" href="Cubical.Foundations.Path.html#12513" class="Bound">a₀</a> <a id="12780" href="Cubical.Foundations.Path.html#12731" class="Bound">j</a>
              <a id="12796" class="Symbol">;</a> <a id="12798" class="Symbol">(</a><a id="12799" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a> <a id="12801" class="Symbol">=</a> <a id="12803" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12805" class="Symbol">)</a> <a id="12807" class="Symbol">→</a> <a id="12809" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12815" class="Symbol">(</a><a id="12816" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12818" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12820" class="Symbol">)</a> <a id="12822" href="Cubical.Foundations.Path.html#12518" class="Bound">a₁</a> <a id="12825" href="Cubical.Foundations.Path.html#12731" class="Bound">j</a>
              <a id="12841" class="Symbol">})</a>
            <a id="12856" class="Symbol">(</a><a id="12857" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="12861" class="Symbol">(</a><a id="12862" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12868" class="Symbol">(</a><a id="12869" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12871" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a><a id="12872" class="Symbol">)</a> <a id="12874" class="Symbol">(</a><a id="12875" href="Cubical.Foundations.Path.html#12536" class="Bound">q</a> <a id="12877" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a><a id="12878" class="Symbol">)))</a>
            <a id="12894" href="Cubical.Foundations.Path.html#12559" class="Bound">j</a><a id="12895" class="Symbol">)</a>
      <a id="12903" class="Symbol">;</a> <a id="12905" class="Symbol">(</a><a id="12906" href="Cubical.Foundations.Path.html#12538" class="Bound">k</a> <a id="12908" class="Symbol">=</a> <a id="12910" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12912" class="Symbol">)</a> <a id="12914" class="Symbol">→</a> <a id="12916" href="Cubical.Foundations.Path.html#12536" class="Bound">q</a> <a id="12918" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a>
      <a id="12926" class="Symbol">})</a>
    <a id="12933" class="Symbol">(</a><a id="12934" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="12940" class="Symbol">(</a><a id="12941" href="Cubical.Foundations.Path.html#12510" class="Bound">e</a> <a id="12943" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a><a id="12944" class="Symbol">)</a> <a id="12946" class="Symbol">(</a><a id="12947" href="Cubical.Foundations.Path.html#12536" class="Bound">q</a> <a id="12949" href="Cubical.Foundations.Path.html#12540" class="Bound">i</a><a id="12950" class="Symbol">)</a> <a id="12952" href="Cubical.Foundations.Path.html#12538" class="Bound">k</a><a id="12953" class="Symbol">)</a>
    <a id="12959" class="Keyword">where</a> <a id="12965" href="Cubical.Foundations.Path.html#12965" class="Function">b</a> <a id="12967" class="Symbol">=</a> <a id="12969" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a>
<a id="12980" href="Cubical.Foundations.Path.html#12071" class="Function">congPathIso</a> <a id="12992" class="Symbol">{</a><a id="12993" class="Argument">A</a> <a id="12995" class="Symbol">=</a> <a id="12997" href="Cubical.Foundations.Path.html#12997" class="Bound">A</a><a id="12998" class="Symbol">}</a> <a id="13000" class="Symbol">{</a><a id="13001" href="Cubical.Foundations.Path.html#13001" class="Bound">B</a><a id="13002" class="Symbol">}</a> <a id="13004" href="Cubical.Foundations.Path.html#13004" class="Bound">e</a> <a id="13006" class="Symbol">{</a><a id="13007" href="Cubical.Foundations.Path.html#13007" class="Bound">a₀</a><a id="13009" class="Symbol">}</a> <a id="13011" class="Symbol">{</a><a id="13012" href="Cubical.Foundations.Path.html#13012" class="Bound">a₁</a><a id="13014" class="Symbol">}</a> <a id="13016" class="Symbol">.</a><a id="13017" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="13029" href="Cubical.Foundations.Path.html#13029" class="Bound">p</a> <a id="13031" href="Cubical.Foundations.Path.html#13031" class="Bound">k</a> <a id="13033" href="Cubical.Foundations.Path.html#13033" class="Bound">i</a> <a id="13035" class="Symbol">=</a>
  <a id="13039" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="13049" class="Symbol">(λ</a> <a id="13052" href="Cubical.Foundations.Path.html#13052" class="Bound">j</a> <a id="13054" class="Symbol">→</a> <a id="13056" class="Symbol">λ</a>
      <a id="13064" class="Symbol">{</a> <a id="13066" class="Symbol">(</a><a id="13067" href="Cubical.Foundations.Path.html#13033" class="Bound">i</a> <a id="13069" class="Symbol">=</a> <a id="13071" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13073" class="Symbol">)</a> <a id="13075" class="Symbol">→</a> <a id="13077" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13083" class="Symbol">(</a><a id="13084" href="Cubical.Foundations.Path.html#13004" class="Bound">e</a> <a id="13086" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13088" class="Symbol">)</a> <a id="13090" href="Cubical.Foundations.Path.html#13007" class="Bound">a₀</a> <a id="13093" class="Symbol">(</a><a id="13094" href="Cubical.Foundations.Path.html#13052" class="Bound">j</a> <a id="13096" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13098" href="Cubical.Foundations.Path.html#13031" class="Bound">k</a><a id="13099" class="Symbol">)</a>
      <a id="13107" class="Symbol">;</a> <a id="13109" class="Symbol">(</a><a id="13110" href="Cubical.Foundations.Path.html#13033" class="Bound">i</a> <a id="13112" class="Symbol">=</a> <a id="13114" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13116" class="Symbol">)</a> <a id="13118" class="Symbol">→</a> <a id="13120" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13126" class="Symbol">(</a><a id="13127" href="Cubical.Foundations.Path.html#13004" class="Bound">e</a> <a id="13129" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13131" class="Symbol">)</a> <a id="13133" href="Cubical.Foundations.Path.html#13012" class="Bound">a₁</a> <a id="13136" class="Symbol">(</a><a id="13137" href="Cubical.Foundations.Path.html#13052" class="Bound">j</a> <a id="13139" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13141" href="Cubical.Foundations.Path.html#13031" class="Bound">k</a><a id="13142" class="Symbol">)</a>
      <a id="13150" class="Symbol">;</a> <a id="13152" class="Symbol">(</a><a id="13153" href="Cubical.Foundations.Path.html#13031" class="Bound">k</a> <a id="13155" class="Symbol">=</a> <a id="13157" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13159" class="Symbol">)</a> <a id="13161" class="Symbol">→</a> <a id="13163" href="Cubical.Foundations.Path.html#13029" class="Bound">p</a> <a id="13165" href="Cubical.Foundations.Path.html#13033" class="Bound">i</a>
      <a id="13173" class="Symbol">})</a>
    <a id="13180" class="Symbol">(</a><a id="13181" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13187" class="Symbol">(</a><a id="13188" href="Cubical.Foundations.Path.html#13004" class="Bound">e</a> <a id="13190" href="Cubical.Foundations.Path.html#13033" class="Bound">i</a><a id="13191" class="Symbol">)</a> <a id="13193" class="Symbol">(</a><a id="13194" href="Cubical.Foundations.Path.html#13029" class="Bound">p</a> <a id="13196" href="Cubical.Foundations.Path.html#13033" class="Bound">i</a><a id="13197" class="Symbol">)</a> <a id="13199" href="Cubical.Foundations.Path.html#13031" class="Bound">k</a><a id="13200" class="Symbol">)</a>

<a id="congPathEquiv"></a><a id="13203" href="Cubical.Foundations.Path.html#13203" class="Function">congPathEquiv</a> <a id="13217" class="Symbol">:</a> <a id="13219" class="Symbol">∀</a> <a id="13221" class="Symbol">{</a><a id="13222" href="Cubical.Foundations.Path.html#13222" class="Bound">ℓ</a> <a id="13224" href="Cubical.Foundations.Path.html#13224" class="Bound">ℓ&#39;</a><a id="13226" class="Symbol">}</a> <a id="13228" class="Symbol">{</a><a id="13229" href="Cubical.Foundations.Path.html#13229" class="Bound">A</a> <a id="13231" class="Symbol">:</a> <a id="13233" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13235" class="Symbol">→</a> <a id="13237" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13242" href="Cubical.Foundations.Path.html#13222" class="Bound">ℓ</a><a id="13243" class="Symbol">}</a> <a id="13245" class="Symbol">{</a><a id="13246" href="Cubical.Foundations.Path.html#13246" class="Bound">B</a> <a id="13248" class="Symbol">:</a> <a id="13250" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13252" class="Symbol">→</a> <a id="13254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13259" href="Cubical.Foundations.Path.html#13224" class="Bound">ℓ&#39;</a><a id="13261" class="Symbol">}</a>
  <a id="13265" class="Symbol">(</a><a id="13266" href="Cubical.Foundations.Path.html#13266" class="Bound">e</a> <a id="13268" class="Symbol">:</a> <a id="13270" class="Symbol">∀</a> <a id="13272" href="Cubical.Foundations.Path.html#13272" class="Bound">i</a> <a id="13274" class="Symbol">→</a> <a id="13276" href="Cubical.Foundations.Path.html#13229" class="Bound">A</a> <a id="13278" href="Cubical.Foundations.Path.html#13272" class="Bound">i</a> <a id="13280" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13282" href="Cubical.Foundations.Path.html#13246" class="Bound">B</a> <a id="13284" href="Cubical.Foundations.Path.html#13272" class="Bound">i</a><a id="13285" class="Symbol">)</a> <a id="13287" class="Symbol">{</a><a id="13288" href="Cubical.Foundations.Path.html#13288" class="Bound">a₀</a> <a id="13291" class="Symbol">:</a> <a id="13293" href="Cubical.Foundations.Path.html#13229" class="Bound">A</a> <a id="13295" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13297" class="Symbol">}</a> <a id="13299" class="Symbol">{</a><a id="13300" href="Cubical.Foundations.Path.html#13300" class="Bound">a₁</a> <a id="13303" class="Symbol">:</a> <a id="13305" href="Cubical.Foundations.Path.html#13229" class="Bound">A</a> <a id="13307" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13309" class="Symbol">}</a>
  <a id="13313" class="Symbol">→</a> <a id="13315" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13321" href="Cubical.Foundations.Path.html#13229" class="Bound">A</a> <a id="13323" href="Cubical.Foundations.Path.html#13288" class="Bound">a₀</a> <a id="13326" href="Cubical.Foundations.Path.html#13300" class="Bound">a₁</a> <a id="13329" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13331" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13337" href="Cubical.Foundations.Path.html#13246" class="Bound">B</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Cubical.Foundations.Path.html#13266" class="Bound">e</a> <a id="13342" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13345" class="Symbol">.</a><a id="13346" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13350" href="Cubical.Foundations.Path.html#13288" class="Bound">a₀</a><a id="13352" class="Symbol">)</a> <a id="13354" class="Symbol">(</a><a id="13355" href="Cubical.Foundations.Path.html#13266" class="Bound">e</a> <a id="13357" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="13360" class="Symbol">.</a><a id="13361" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13365" href="Cubical.Foundations.Path.html#13300" class="Bound">a₁</a><a id="13367" class="Symbol">)</a>
<a id="13369" href="Cubical.Foundations.Path.html#13203" class="Function">congPathEquiv</a> <a id="13383" href="Cubical.Foundations.Path.html#13383" class="Bound">e</a> <a id="13385" class="Symbol">=</a> <a id="13387" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="13398" class="Symbol">(</a><a id="13399" href="Cubical.Foundations.Path.html#12071" class="Function">congPathIso</a> <a id="13411" href="Cubical.Foundations.Path.html#13383" class="Bound">e</a><a id="13412" class="Symbol">)</a>

<a id="13415" class="Comment">-- Characterizations of dependent paths in path types</a>

<a id="doubleCompPath-filler∙"></a><a id="13470" href="Cubical.Foundations.Path.html#13470" class="Function">doubleCompPath-filler∙</a> <a id="13493" class="Symbol">:</a> <a id="13495" class="Symbol">{</a><a id="13496" href="Cubical.Foundations.Path.html#13496" class="Bound">a</a> <a id="13498" href="Cubical.Foundations.Path.html#13498" class="Bound">b</a> <a id="13500" href="Cubical.Foundations.Path.html#13500" class="Bound">c</a> <a id="13502" href="Cubical.Foundations.Path.html#13502" class="Bound">d</a> <a id="13504" class="Symbol">:</a> <a id="13506" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="13507" class="Symbol">}</a> <a id="13509" class="Symbol">(</a><a id="13510" href="Cubical.Foundations.Path.html#13510" class="Bound">p</a> <a id="13512" class="Symbol">:</a> <a id="13514" href="Cubical.Foundations.Path.html#13496" class="Bound">a</a> <a id="13516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13518" href="Cubical.Foundations.Path.html#13498" class="Bound">b</a><a id="13519" class="Symbol">)</a> <a id="13521" class="Symbol">(</a><a id="13522" href="Cubical.Foundations.Path.html#13522" class="Bound">q</a> <a id="13524" class="Symbol">:</a> <a id="13526" href="Cubical.Foundations.Path.html#13498" class="Bound">b</a> <a id="13528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13530" href="Cubical.Foundations.Path.html#13500" class="Bound">c</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">(</a><a id="13534" href="Cubical.Foundations.Path.html#13534" class="Bound">r</a> <a id="13536" class="Symbol">:</a> <a id="13538" href="Cubical.Foundations.Path.html#13500" class="Bound">c</a> <a id="13540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13542" href="Cubical.Foundations.Path.html#13502" class="Bound">d</a><a id="13543" class="Symbol">)</a>
  <a id="13547" class="Symbol">→</a> <a id="13549" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13555" class="Symbol">(λ</a> <a id="13558" href="Cubical.Foundations.Path.html#13558" class="Bound">i</a> <a id="13560" class="Symbol">→</a> <a id="13562" href="Cubical.Foundations.Path.html#13510" class="Bound">p</a> <a id="13564" href="Cubical.Foundations.Path.html#13558" class="Bound">i</a> <a id="13566" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13568" href="Cubical.Foundations.Path.html#13534" class="Bound">r</a> <a id="13570" class="Symbol">(</a><a id="13571" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13573" href="Cubical.Foundations.Path.html#13558" class="Bound">i</a><a id="13574" class="Symbol">))</a> <a id="13577" class="Symbol">(</a><a id="13578" href="Cubical.Foundations.Path.html#13510" class="Bound">p</a> <a id="13580" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13582" href="Cubical.Foundations.Path.html#13522" class="Bound">q</a> <a id="13584" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13586" href="Cubical.Foundations.Path.html#13534" class="Bound">r</a><a id="13587" class="Symbol">)</a> <a id="13589" href="Cubical.Foundations.Path.html#13522" class="Bound">q</a>
<a id="13591" href="Cubical.Foundations.Path.html#13470" class="Function">doubleCompPath-filler∙</a> <a id="13614" class="Symbol">{</a><a id="13615" class="Argument">A</a> <a id="13617" class="Symbol">=</a> <a id="13619" href="Cubical.Foundations.Path.html#13619" class="Bound">A</a><a id="13620" class="Symbol">}</a> <a id="13622" class="Symbol">{</a><a id="13623" class="Argument">b</a> <a id="13625" class="Symbol">=</a> <a id="13627" href="Cubical.Foundations.Path.html#13627" class="Bound">b</a><a id="13628" class="Symbol">}</a> <a id="13630" href="Cubical.Foundations.Path.html#13630" class="Bound">p</a> <a id="13632" href="Cubical.Foundations.Path.html#13632" class="Bound">q</a> <a id="13634" href="Cubical.Foundations.Path.html#13634" class="Bound">r</a> <a id="13636" href="Cubical.Foundations.Path.html#13636" class="Bound">j</a> <a id="13638" href="Cubical.Foundations.Path.html#13638" class="Bound">i</a> <a id="13640" class="Symbol">=</a>
  <a id="13644" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13650" class="Symbol">(λ</a> <a id="13653" href="Cubical.Foundations.Path.html#13653" class="Bound">k</a> <a id="13655" class="Symbol">→</a> <a id="13657" class="Symbol">λ</a> <a id="13659" class="Symbol">{</a> <a id="13661" class="Symbol">(</a><a id="13662" href="Cubical.Foundations.Path.html#13638" class="Bound">i</a> <a id="13664" class="Symbol">=</a> <a id="13666" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13668" class="Symbol">)</a> <a id="13670" class="Symbol">→</a> <a id="13672" href="Cubical.Foundations.Path.html#13630" class="Bound">p</a> <a id="13674" href="Cubical.Foundations.Path.html#13636" class="Bound">j</a>
                  <a id="13694" class="Symbol">;</a> <a id="13696" class="Symbol">(</a><a id="13697" href="Cubical.Foundations.Path.html#13638" class="Bound">i</a> <a id="13699" class="Symbol">=</a> <a id="13701" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13703" class="Symbol">)</a> <a id="13705" class="Symbol">→</a> <a id="13707" href="Cubical.Foundations.Path.html#13789" class="Function">side</a> <a id="13712" href="Cubical.Foundations.Path.html#13636" class="Bound">j</a> <a id="13714" href="Cubical.Foundations.Path.html#13653" class="Bound">k</a>
                  <a id="13734" class="Symbol">;</a> <a id="13736" class="Symbol">(</a><a id="13737" href="Cubical.Foundations.Path.html#13636" class="Bound">j</a> <a id="13739" class="Symbol">=</a> <a id="13741" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13743" class="Symbol">)</a> <a id="13745" class="Symbol">→</a> <a id="13747" href="Cubical.Foundations.Path.html#13632" class="Bound">q</a> <a id="13749" class="Symbol">(</a><a id="13750" href="Cubical.Foundations.Path.html#13638" class="Bound">i</a> <a id="13752" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13754" href="Cubical.Foundations.Path.html#13653" class="Bound">k</a><a id="13755" class="Symbol">)})</a>
        <a id="13767" class="Symbol">(</a><a id="13768" href="Cubical.Foundations.Path.html#13630" class="Bound">p</a> <a id="13770" class="Symbol">(</a><a id="13771" href="Cubical.Foundations.Path.html#13636" class="Bound">j</a> <a id="13773" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13775" href="Cubical.Foundations.Path.html#13638" class="Bound">i</a><a id="13776" class="Symbol">))</a>
  <a id="13781" class="Keyword">where</a>
  <a id="13789" href="Cubical.Foundations.Path.html#13789" class="Function">side</a> <a id="13794" class="Symbol">:</a> <a id="13796" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13798" class="Symbol">→</a> <a id="13800" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13802" class="Symbol">→</a> <a id="13804" href="Cubical.Foundations.Path.html#13619" class="Bound">A</a>
  <a id="13808" href="Cubical.Foundations.Path.html#13789" class="Function">side</a> <a id="13813" href="Cubical.Foundations.Path.html#13813" class="Bound">i</a> <a id="13815" href="Cubical.Foundations.Path.html#13815" class="Bound">j</a> <a id="13817" class="Symbol">=</a>
    <a id="13823" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13829" class="Symbol">(λ</a> <a id="13832" href="Cubical.Foundations.Path.html#13832" class="Bound">k</a> <a id="13834" class="Symbol">→</a> <a id="13836" class="Symbol">λ</a> <a id="13838" class="Symbol">{</a> <a id="13840" class="Symbol">(</a><a id="13841" href="Cubical.Foundations.Path.html#13813" class="Bound">i</a> <a id="13843" class="Symbol">=</a> <a id="13845" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13847" class="Symbol">)</a> <a id="13849" class="Symbol">→</a> <a id="13851" href="Cubical.Foundations.Path.html#13632" class="Bound">q</a> <a id="13853" href="Cubical.Foundations.Path.html#13815" class="Bound">j</a>
                    <a id="13875" class="Symbol">;</a> <a id="13877" class="Symbol">(</a><a id="13878" href="Cubical.Foundations.Path.html#13815" class="Bound">j</a> <a id="13880" class="Symbol">=</a> <a id="13882" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13884" class="Symbol">)</a> <a id="13886" class="Symbol">→</a> <a id="13888" href="Cubical.Foundations.Path.html#13627" class="Bound">b</a>
                    <a id="13910" class="Symbol">;</a> <a id="13912" class="Symbol">(</a><a id="13913" href="Cubical.Foundations.Path.html#13815" class="Bound">j</a> <a id="13915" class="Symbol">=</a> <a id="13917" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13919" class="Symbol">)</a> <a id="13921" class="Symbol">→</a> <a id="13923" href="Cubical.Foundations.Path.html#13634" class="Bound">r</a> <a id="13925" class="Symbol">(</a><a id="13926" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13928" href="Cubical.Foundations.Path.html#13813" class="Bound">i</a> <a id="13930" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13932" href="Cubical.Foundations.Path.html#13832" class="Bound">k</a><a id="13933" class="Symbol">)})</a>
          <a id="13947" class="Symbol">(</a><a id="13948" href="Cubical.Foundations.Path.html#13632" class="Bound">q</a> <a id="13950" href="Cubical.Foundations.Path.html#13815" class="Bound">j</a><a id="13951" class="Symbol">)</a>

<a id="PathP→compPathL"></a><a id="13954" href="Cubical.Foundations.Path.html#13954" class="Function">PathP→compPathL</a> <a id="13970" class="Symbol">:</a> <a id="13972" class="Symbol">{</a><a id="13973" href="Cubical.Foundations.Path.html#13973" class="Bound">a</a> <a id="13975" href="Cubical.Foundations.Path.html#13975" class="Bound">b</a> <a id="13977" href="Cubical.Foundations.Path.html#13977" class="Bound">c</a> <a id="13979" href="Cubical.Foundations.Path.html#13979" class="Bound">d</a> <a id="13981" class="Symbol">:</a> <a id="13983" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="13984" class="Symbol">}</a> <a id="13986" class="Symbol">{</a><a id="13987" href="Cubical.Foundations.Path.html#13987" class="Bound">p</a> <a id="13989" class="Symbol">:</a> <a id="13991" href="Cubical.Foundations.Path.html#13973" class="Bound">a</a> <a id="13993" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13995" href="Cubical.Foundations.Path.html#13977" class="Bound">c</a><a id="13996" class="Symbol">}</a> <a id="13998" class="Symbol">{</a><a id="13999" href="Cubical.Foundations.Path.html#13999" class="Bound">q</a> <a id="14001" class="Symbol">:</a> <a id="14003" href="Cubical.Foundations.Path.html#13975" class="Bound">b</a> <a id="14005" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14007" href="Cubical.Foundations.Path.html#13979" class="Bound">d</a><a id="14008" class="Symbol">}</a> <a id="14010" class="Symbol">{</a><a id="14011" href="Cubical.Foundations.Path.html#14011" class="Bound">r</a> <a id="14013" class="Symbol">:</a> <a id="14015" href="Cubical.Foundations.Path.html#13973" class="Bound">a</a> <a id="14017" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14019" href="Cubical.Foundations.Path.html#13975" class="Bound">b</a><a id="14020" class="Symbol">}</a> <a id="14022" class="Symbol">{</a><a id="14023" href="Cubical.Foundations.Path.html#14023" class="Bound">s</a> <a id="14025" class="Symbol">:</a> <a id="14027" href="Cubical.Foundations.Path.html#13977" class="Bound">c</a> <a id="14029" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14031" href="Cubical.Foundations.Path.html#13979" class="Bound">d</a><a id="14032" class="Symbol">}</a>
  <a id="14036" class="Symbol">→</a> <a id="14038" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14044" class="Symbol">(λ</a> <a id="14047" href="Cubical.Foundations.Path.html#14047" class="Bound">i</a> <a id="14049" class="Symbol">→</a> <a id="14051" href="Cubical.Foundations.Path.html#13987" class="Bound">p</a> <a id="14053" href="Cubical.Foundations.Path.html#14047" class="Bound">i</a> <a id="14055" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14057" href="Cubical.Foundations.Path.html#13999" class="Bound">q</a> <a id="14059" href="Cubical.Foundations.Path.html#14047" class="Bound">i</a><a id="14060" class="Symbol">)</a> <a id="14062" href="Cubical.Foundations.Path.html#14011" class="Bound">r</a> <a id="14064" href="Cubical.Foundations.Path.html#14023" class="Bound">s</a>
  <a id="14068" class="Symbol">→</a> <a id="14070" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14074" href="Cubical.Foundations.Path.html#13987" class="Bound">p</a> <a id="14076" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14078" href="Cubical.Foundations.Path.html#14011" class="Bound">r</a> <a id="14080" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14082" href="Cubical.Foundations.Path.html#13999" class="Bound">q</a> <a id="14084" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14086" href="Cubical.Foundations.Path.html#14023" class="Bound">s</a>
<a id="14088" href="Cubical.Foundations.Path.html#13954" class="Function">PathP→compPathL</a> <a id="14104" class="Symbol">{</a><a id="14105" class="Argument">p</a> <a id="14107" class="Symbol">=</a> <a id="14109" href="Cubical.Foundations.Path.html#14109" class="Bound">p</a><a id="14110" class="Symbol">}</a> <a id="14112" class="Symbol">{</a><a id="14113" class="Argument">q</a> <a id="14115" class="Symbol">=</a> <a id="14117" href="Cubical.Foundations.Path.html#14117" class="Bound">q</a><a id="14118" class="Symbol">}</a> <a id="14120" class="Symbol">{</a><a id="14121" class="Argument">r</a> <a id="14123" class="Symbol">=</a> <a id="14125" href="Cubical.Foundations.Path.html#14125" class="Bound">r</a><a id="14126" class="Symbol">}</a> <a id="14128" class="Symbol">{</a><a id="14129" class="Argument">s</a> <a id="14131" class="Symbol">=</a> <a id="14133" href="Cubical.Foundations.Path.html#14133" class="Bound">s</a><a id="14134" class="Symbol">}</a> <a id="14136" href="Cubical.Foundations.Path.html#14136" class="Bound">P</a> <a id="14138" href="Cubical.Foundations.Path.html#14138" class="Bound">j</a> <a id="14140" href="Cubical.Foundations.Path.html#14140" class="Bound">i</a> <a id="14142" class="Symbol">=</a>
  <a id="14146" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14152" class="Symbol">(λ</a> <a id="14155" href="Cubical.Foundations.Path.html#14155" class="Bound">k</a> <a id="14157" class="Symbol">→</a> <a id="14159" class="Symbol">λ</a> <a id="14161" class="Symbol">{</a> <a id="14163" class="Symbol">(</a><a id="14164" href="Cubical.Foundations.Path.html#14140" class="Bound">i</a> <a id="14166" class="Symbol">=</a> <a id="14168" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14170" class="Symbol">)</a> <a id="14172" class="Symbol">→</a> <a id="14174" href="Cubical.Foundations.Path.html#14109" class="Bound">p</a> <a id="14176" class="Symbol">(</a><a id="14177" href="Cubical.Foundations.Path.html#14138" class="Bound">j</a> <a id="14179" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14181" href="Cubical.Foundations.Path.html#14155" class="Bound">k</a><a id="14182" class="Symbol">)</a>
                 <a id="14201" class="Symbol">;</a> <a id="14203" class="Symbol">(</a><a id="14204" href="Cubical.Foundations.Path.html#14140" class="Bound">i</a> <a id="14206" class="Symbol">=</a> <a id="14208" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14210" class="Symbol">)</a> <a id="14212" class="Symbol">→</a> <a id="14214" href="Cubical.Foundations.Path.html#14117" class="Bound">q</a> <a id="14216" class="Symbol">(</a><a id="14217" href="Cubical.Foundations.Path.html#14138" class="Bound">j</a> <a id="14219" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14221" href="Cubical.Foundations.Path.html#14155" class="Bound">k</a><a id="14222" class="Symbol">)</a>
                 <a id="14241" class="Symbol">;</a> <a id="14243" class="Symbol">(</a><a id="14244" href="Cubical.Foundations.Path.html#14138" class="Bound">j</a> <a id="14246" class="Symbol">=</a> <a id="14248" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14250" class="Symbol">)</a> <a id="14252" class="Symbol">→</a> <a id="14254" href="Cubical.Foundations.Path.html#13470" class="Function">doubleCompPath-filler∙</a> <a id="14277" class="Symbol">(</a><a id="14278" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14282" href="Cubical.Foundations.Path.html#14109" class="Bound">p</a><a id="14283" class="Symbol">)</a> <a id="14285" href="Cubical.Foundations.Path.html#14125" class="Bound">r</a> <a id="14287" href="Cubical.Foundations.Path.html#14117" class="Bound">q</a> <a id="14289" class="Symbol">(</a><a id="14290" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14292" href="Cubical.Foundations.Path.html#14155" class="Bound">k</a><a id="14293" class="Symbol">)</a> <a id="14295" href="Cubical.Foundations.Path.html#14140" class="Bound">i</a>
                 <a id="14314" class="Symbol">;</a> <a id="14316" class="Symbol">(</a><a id="14317" href="Cubical.Foundations.Path.html#14138" class="Bound">j</a> <a id="14319" class="Symbol">=</a> <a id="14321" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14323" class="Symbol">)</a> <a id="14325" class="Symbol">→</a> <a id="14327" href="Cubical.Foundations.Path.html#14133" class="Bound">s</a> <a id="14329" href="Cubical.Foundations.Path.html#14140" class="Bound">i</a> <a id="14331" class="Symbol">})</a>
        <a id="14342" class="Symbol">(</a><a id="14343" href="Cubical.Foundations.Path.html#14136" class="Bound">P</a> <a id="14345" href="Cubical.Foundations.Path.html#14138" class="Bound">j</a> <a id="14347" href="Cubical.Foundations.Path.html#14140" class="Bound">i</a><a id="14348" class="Symbol">)</a>

<a id="PathP→compPathR"></a><a id="14351" href="Cubical.Foundations.Path.html#14351" class="Function">PathP→compPathR</a> <a id="14367" class="Symbol">:</a> <a id="14369" class="Symbol">{</a><a id="14370" href="Cubical.Foundations.Path.html#14370" class="Bound">a</a> <a id="14372" href="Cubical.Foundations.Path.html#14372" class="Bound">b</a> <a id="14374" href="Cubical.Foundations.Path.html#14374" class="Bound">c</a> <a id="14376" href="Cubical.Foundations.Path.html#14376" class="Bound">d</a> <a id="14378" class="Symbol">:</a> <a id="14380" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="14381" class="Symbol">}</a> <a id="14383" class="Symbol">{</a><a id="14384" href="Cubical.Foundations.Path.html#14384" class="Bound">p</a> <a id="14386" class="Symbol">:</a> <a id="14388" href="Cubical.Foundations.Path.html#14370" class="Bound">a</a> <a id="14390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14392" href="Cubical.Foundations.Path.html#14374" class="Bound">c</a><a id="14393" class="Symbol">}</a> <a id="14395" class="Symbol">{</a><a id="14396" href="Cubical.Foundations.Path.html#14396" class="Bound">q</a> <a id="14398" class="Symbol">:</a> <a id="14400" href="Cubical.Foundations.Path.html#14372" class="Bound">b</a> <a id="14402" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14404" href="Cubical.Foundations.Path.html#14376" class="Bound">d</a><a id="14405" class="Symbol">}</a> <a id="14407" class="Symbol">{</a><a id="14408" href="Cubical.Foundations.Path.html#14408" class="Bound">r</a> <a id="14410" class="Symbol">:</a> <a id="14412" href="Cubical.Foundations.Path.html#14370" class="Bound">a</a> <a id="14414" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14416" href="Cubical.Foundations.Path.html#14372" class="Bound">b</a><a id="14417" class="Symbol">}</a> <a id="14419" class="Symbol">{</a><a id="14420" href="Cubical.Foundations.Path.html#14420" class="Bound">s</a> <a id="14422" class="Symbol">:</a> <a id="14424" href="Cubical.Foundations.Path.html#14374" class="Bound">c</a> <a id="14426" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14428" href="Cubical.Foundations.Path.html#14376" class="Bound">d</a><a id="14429" class="Symbol">}</a>
  <a id="14433" class="Symbol">→</a> <a id="14435" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14441" class="Symbol">(λ</a> <a id="14444" href="Cubical.Foundations.Path.html#14444" class="Bound">i</a> <a id="14446" class="Symbol">→</a> <a id="14448" href="Cubical.Foundations.Path.html#14384" class="Bound">p</a> <a id="14450" href="Cubical.Foundations.Path.html#14444" class="Bound">i</a> <a id="14452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14454" href="Cubical.Foundations.Path.html#14396" class="Bound">q</a> <a id="14456" href="Cubical.Foundations.Path.html#14444" class="Bound">i</a><a id="14457" class="Symbol">)</a> <a id="14459" href="Cubical.Foundations.Path.html#14408" class="Bound">r</a> <a id="14461" href="Cubical.Foundations.Path.html#14420" class="Bound">s</a>
  <a id="14465" class="Symbol">→</a> <a id="14467" href="Cubical.Foundations.Path.html#14408" class="Bound">r</a> <a id="14469" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14471" href="Cubical.Foundations.Path.html#14384" class="Bound">p</a> <a id="14473" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14475" href="Cubical.Foundations.Path.html#14420" class="Bound">s</a> <a id="14477" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14479" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14483" href="Cubical.Foundations.Path.html#14396" class="Bound">q</a>
<a id="14485" href="Cubical.Foundations.Path.html#14351" class="Function">PathP→compPathR</a> <a id="14501" class="Symbol">{</a><a id="14502" class="Argument">p</a> <a id="14504" class="Symbol">=</a> <a id="14506" href="Cubical.Foundations.Path.html#14506" class="Bound">p</a><a id="14507" class="Symbol">}</a> <a id="14509" class="Symbol">{</a><a id="14510" class="Argument">q</a> <a id="14512" class="Symbol">=</a> <a id="14514" href="Cubical.Foundations.Path.html#14514" class="Bound">q</a><a id="14515" class="Symbol">}</a> <a id="14517" class="Symbol">{</a><a id="14518" class="Argument">r</a> <a id="14520" class="Symbol">=</a> <a id="14522" href="Cubical.Foundations.Path.html#14522" class="Bound">r</a><a id="14523" class="Symbol">}</a> <a id="14525" class="Symbol">{</a><a id="14526" class="Argument">s</a> <a id="14528" class="Symbol">=</a> <a id="14530" href="Cubical.Foundations.Path.html#14530" class="Bound">s</a><a id="14531" class="Symbol">}</a> <a id="14533" href="Cubical.Foundations.Path.html#14533" class="Bound">P</a> <a id="14535" href="Cubical.Foundations.Path.html#14535" class="Bound">j</a> <a id="14537" href="Cubical.Foundations.Path.html#14537" class="Bound">i</a> <a id="14539" class="Symbol">=</a>
  <a id="14543" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14549" class="Symbol">(λ</a> <a id="14552" href="Cubical.Foundations.Path.html#14552" class="Bound">k</a> <a id="14554" class="Symbol">→</a> <a id="14556" class="Symbol">λ</a> <a id="14558" class="Symbol">{</a> <a id="14560" class="Symbol">(</a><a id="14561" href="Cubical.Foundations.Path.html#14537" class="Bound">i</a> <a id="14563" class="Symbol">=</a> <a id="14565" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14567" class="Symbol">)</a> <a id="14569" class="Symbol">→</a> <a id="14571" href="Cubical.Foundations.Path.html#14506" class="Bound">p</a> <a id="14573" class="Symbol">(</a><a id="14574" href="Cubical.Foundations.Path.html#14535" class="Bound">j</a> <a id="14576" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14578" class="Symbol">(</a><a id="14579" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14581" href="Cubical.Foundations.Path.html#14552" class="Bound">k</a><a id="14582" class="Symbol">))</a>
                 <a id="14602" class="Symbol">;</a> <a id="14604" class="Symbol">(</a><a id="14605" href="Cubical.Foundations.Path.html#14537" class="Bound">i</a> <a id="14607" class="Symbol">=</a> <a id="14609" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14611" class="Symbol">)</a> <a id="14613" class="Symbol">→</a> <a id="14615" href="Cubical.Foundations.Path.html#14514" class="Bound">q</a> <a id="14617" class="Symbol">(</a><a id="14618" href="Cubical.Foundations.Path.html#14535" class="Bound">j</a> <a id="14620" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14622" class="Symbol">(</a><a id="14623" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14625" href="Cubical.Foundations.Path.html#14552" class="Bound">k</a><a id="14626" class="Symbol">))</a>
                 <a id="14646" class="Symbol">;</a> <a id="14648" class="Symbol">(</a><a id="14649" href="Cubical.Foundations.Path.html#14535" class="Bound">j</a> <a id="14651" class="Symbol">=</a> <a id="14653" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14655" class="Symbol">)</a> <a id="14657" class="Symbol">→</a> <a id="14659" href="Cubical.Foundations.Path.html#14522" class="Bound">r</a> <a id="14661" href="Cubical.Foundations.Path.html#14537" class="Bound">i</a>
                 <a id="14680" class="Symbol">;</a> <a id="14682" class="Symbol">(</a><a id="14683" href="Cubical.Foundations.Path.html#14535" class="Bound">j</a> <a id="14685" class="Symbol">=</a> <a id="14687" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14689" class="Symbol">)</a> <a id="14691" class="Symbol">→</a> <a id="14693" href="Cubical.Foundations.Path.html#13470" class="Function">doubleCompPath-filler∙</a> <a id="14716" href="Cubical.Foundations.Path.html#14506" class="Bound">p</a> <a id="14718" href="Cubical.Foundations.Path.html#14530" class="Bound">s</a> <a id="14720" class="Symbol">(</a><a id="14721" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14725" href="Cubical.Foundations.Path.html#14514" class="Bound">q</a><a id="14726" class="Symbol">)</a> <a id="14728" class="Symbol">(</a><a id="14729" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14731" href="Cubical.Foundations.Path.html#14552" class="Bound">k</a><a id="14732" class="Symbol">)</a> <a id="14734" href="Cubical.Foundations.Path.html#14537" class="Bound">i</a><a id="14735" class="Symbol">})</a>
        <a id="14746" class="Symbol">(</a><a id="14747" href="Cubical.Foundations.Path.html#14533" class="Bound">P</a> <a id="14749" href="Cubical.Foundations.Path.html#14535" class="Bound">j</a> <a id="14751" href="Cubical.Foundations.Path.html#14537" class="Bound">i</a><a id="14752" class="Symbol">)</a>


<a id="14756" class="Comment">-- Other direction</a>

<a id="compPathL→PathP"></a><a id="14776" href="Cubical.Foundations.Path.html#14776" class="Function">compPathL→PathP</a> <a id="14792" class="Symbol">:</a> <a id="14794" class="Symbol">{</a><a id="14795" href="Cubical.Foundations.Path.html#14795" class="Bound">a</a> <a id="14797" href="Cubical.Foundations.Path.html#14797" class="Bound">b</a> <a id="14799" href="Cubical.Foundations.Path.html#14799" class="Bound">c</a> <a id="14801" href="Cubical.Foundations.Path.html#14801" class="Bound">d</a> <a id="14803" class="Symbol">:</a> <a id="14805" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="14806" class="Symbol">}</a> <a id="14808" class="Symbol">{</a><a id="14809" href="Cubical.Foundations.Path.html#14809" class="Bound">p</a> <a id="14811" class="Symbol">:</a> <a id="14813" href="Cubical.Foundations.Path.html#14795" class="Bound">a</a> <a id="14815" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14817" href="Cubical.Foundations.Path.html#14799" class="Bound">c</a><a id="14818" class="Symbol">}</a> <a id="14820" class="Symbol">{</a><a id="14821" href="Cubical.Foundations.Path.html#14821" class="Bound">q</a> <a id="14823" class="Symbol">:</a> <a id="14825" href="Cubical.Foundations.Path.html#14797" class="Bound">b</a> <a id="14827" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14829" href="Cubical.Foundations.Path.html#14801" class="Bound">d</a><a id="14830" class="Symbol">}</a> <a id="14832" class="Symbol">{</a><a id="14833" href="Cubical.Foundations.Path.html#14833" class="Bound">r</a> <a id="14835" class="Symbol">:</a> <a id="14837" href="Cubical.Foundations.Path.html#14795" class="Bound">a</a> <a id="14839" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14841" href="Cubical.Foundations.Path.html#14797" class="Bound">b</a><a id="14842" class="Symbol">}</a> <a id="14844" class="Symbol">{</a><a id="14845" href="Cubical.Foundations.Path.html#14845" class="Bound">s</a> <a id="14847" class="Symbol">:</a> <a id="14849" href="Cubical.Foundations.Path.html#14799" class="Bound">c</a> <a id="14851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14853" href="Cubical.Foundations.Path.html#14801" class="Bound">d</a><a id="14854" class="Symbol">}</a>
  <a id="14858" class="Symbol">→</a> <a id="14860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14864" href="Cubical.Foundations.Path.html#14809" class="Bound">p</a> <a id="14866" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14868" href="Cubical.Foundations.Path.html#14833" class="Bound">r</a> <a id="14870" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14872" href="Cubical.Foundations.Path.html#14821" class="Bound">q</a> <a id="14874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14876" href="Cubical.Foundations.Path.html#14845" class="Bound">s</a>
  <a id="14880" class="Symbol">→</a> <a id="14882" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14888" class="Symbol">(λ</a> <a id="14891" href="Cubical.Foundations.Path.html#14891" class="Bound">i</a> <a id="14893" class="Symbol">→</a> <a id="14895" href="Cubical.Foundations.Path.html#14809" class="Bound">p</a> <a id="14897" href="Cubical.Foundations.Path.html#14891" class="Bound">i</a> <a id="14899" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14901" href="Cubical.Foundations.Path.html#14821" class="Bound">q</a> <a id="14903" href="Cubical.Foundations.Path.html#14891" class="Bound">i</a><a id="14904" class="Symbol">)</a> <a id="14906" href="Cubical.Foundations.Path.html#14833" class="Bound">r</a> <a id="14908" href="Cubical.Foundations.Path.html#14845" class="Bound">s</a>
<a id="14910" href="Cubical.Foundations.Path.html#14776" class="Function">compPathL→PathP</a> <a id="14926" class="Symbol">{</a><a id="14927" class="Argument">p</a> <a id="14929" class="Symbol">=</a> <a id="14931" href="Cubical.Foundations.Path.html#14931" class="Bound">p</a><a id="14932" class="Symbol">}</a> <a id="14934" class="Symbol">{</a><a id="14935" class="Argument">q</a> <a id="14937" class="Symbol">=</a> <a id="14939" href="Cubical.Foundations.Path.html#14939" class="Bound">q</a><a id="14940" class="Symbol">}</a> <a id="14942" class="Symbol">{</a><a id="14943" class="Argument">r</a> <a id="14945" class="Symbol">=</a> <a id="14947" href="Cubical.Foundations.Path.html#14947" class="Bound">r</a><a id="14948" class="Symbol">}</a> <a id="14950" class="Symbol">{</a><a id="14951" class="Argument">s</a> <a id="14953" class="Symbol">=</a> <a id="14955" href="Cubical.Foundations.Path.html#14955" class="Bound">s</a><a id="14956" class="Symbol">}</a> <a id="14958" href="Cubical.Foundations.Path.html#14958" class="Bound">P</a> <a id="14960" href="Cubical.Foundations.Path.html#14960" class="Bound">j</a> <a id="14962" href="Cubical.Foundations.Path.html#14962" class="Bound">i</a> <a id="14964" class="Symbol">=</a>
  <a id="14968" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14974" class="Symbol">(λ</a> <a id="14977" href="Cubical.Foundations.Path.html#14977" class="Bound">k</a> <a id="14979" class="Symbol">→</a> <a id="14981" class="Symbol">λ</a> <a id="14983" class="Symbol">{</a> <a id="14985" class="Symbol">(</a><a id="14986" href="Cubical.Foundations.Path.html#14962" class="Bound">i</a> <a id="14988" class="Symbol">=</a> <a id="14990" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14992" class="Symbol">)</a> <a id="14994" class="Symbol">→</a> <a id="14996" href="Cubical.Foundations.Path.html#14931" class="Bound">p</a> <a id="14998" class="Symbol">(</a><a id="14999" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15001" href="Cubical.Foundations.Path.html#14977" class="Bound">k</a> <a id="15003" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15005" href="Cubical.Foundations.Path.html#14960" class="Bound">j</a><a id="15006" class="Symbol">)</a>
                 <a id="15025" class="Symbol">;</a> <a id="15027" class="Symbol">(</a><a id="15028" href="Cubical.Foundations.Path.html#14962" class="Bound">i</a> <a id="15030" class="Symbol">=</a> <a id="15032" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15034" class="Symbol">)</a> <a id="15036" class="Symbol">→</a> <a id="15038" href="Cubical.Foundations.Path.html#14939" class="Bound">q</a> <a id="15040" class="Symbol">(</a><a id="15041" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15043" href="Cubical.Foundations.Path.html#14977" class="Bound">k</a> <a id="15045" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15047" href="Cubical.Foundations.Path.html#14960" class="Bound">j</a><a id="15048" class="Symbol">)</a>
                 <a id="15067" class="Symbol">;</a> <a id="15069" class="Symbol">(</a><a id="15070" href="Cubical.Foundations.Path.html#14960" class="Bound">j</a> <a id="15072" class="Symbol">=</a> <a id="15074" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15076" class="Symbol">)</a> <a id="15078" class="Symbol">→</a> <a id="15080" href="Cubical.Foundations.Path.html#13470" class="Function">doubleCompPath-filler∙</a> <a id="15103" class="Symbol">(</a><a id="15104" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15108" href="Cubical.Foundations.Path.html#14931" class="Bound">p</a><a id="15109" class="Symbol">)</a> <a id="15111" href="Cubical.Foundations.Path.html#14947" class="Bound">r</a> <a id="15113" href="Cubical.Foundations.Path.html#14939" class="Bound">q</a> <a id="15115" href="Cubical.Foundations.Path.html#14977" class="Bound">k</a> <a id="15117" href="Cubical.Foundations.Path.html#14962" class="Bound">i</a>
                 <a id="15136" class="Symbol">;</a> <a id="15138" class="Symbol">(</a><a id="15139" href="Cubical.Foundations.Path.html#14960" class="Bound">j</a> <a id="15141" class="Symbol">=</a> <a id="15143" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15145" class="Symbol">)</a> <a id="15147" class="Symbol">→</a> <a id="15149" href="Cubical.Foundations.Path.html#14955" class="Bound">s</a> <a id="15151" href="Cubical.Foundations.Path.html#14962" class="Bound">i</a><a id="15152" class="Symbol">})</a>
        <a id="15163" class="Symbol">(</a><a id="15164" href="Cubical.Foundations.Path.html#14958" class="Bound">P</a> <a id="15166" href="Cubical.Foundations.Path.html#14960" class="Bound">j</a> <a id="15168" href="Cubical.Foundations.Path.html#14962" class="Bound">i</a><a id="15169" class="Symbol">)</a>

<a id="compPathR→PathP"></a><a id="15172" href="Cubical.Foundations.Path.html#15172" class="Function">compPathR→PathP</a> <a id="15188" class="Symbol">:</a> <a id="15190" class="Symbol">{</a><a id="15191" href="Cubical.Foundations.Path.html#15191" class="Bound">a</a> <a id="15193" href="Cubical.Foundations.Path.html#15193" class="Bound">b</a> <a id="15195" href="Cubical.Foundations.Path.html#15195" class="Bound">c</a> <a id="15197" href="Cubical.Foundations.Path.html#15197" class="Bound">d</a> <a id="15199" class="Symbol">:</a> <a id="15201" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15202" class="Symbol">}</a> <a id="15204" class="Symbol">{</a><a id="15205" href="Cubical.Foundations.Path.html#15205" class="Bound">p</a> <a id="15207" class="Symbol">:</a> <a id="15209" href="Cubical.Foundations.Path.html#15191" class="Bound">a</a> <a id="15211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15213" href="Cubical.Foundations.Path.html#15195" class="Bound">c</a><a id="15214" class="Symbol">}</a> <a id="15216" class="Symbol">{</a><a id="15217" href="Cubical.Foundations.Path.html#15217" class="Bound">q</a> <a id="15219" class="Symbol">:</a> <a id="15221" href="Cubical.Foundations.Path.html#15193" class="Bound">b</a> <a id="15223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15225" href="Cubical.Foundations.Path.html#15197" class="Bound">d</a><a id="15226" class="Symbol">}</a> <a id="15228" class="Symbol">{</a><a id="15229" href="Cubical.Foundations.Path.html#15229" class="Bound">r</a> <a id="15231" class="Symbol">:</a> <a id="15233" href="Cubical.Foundations.Path.html#15191" class="Bound">a</a> <a id="15235" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15237" href="Cubical.Foundations.Path.html#15193" class="Bound">b</a><a id="15238" class="Symbol">}</a> <a id="15240" class="Symbol">{</a><a id="15241" href="Cubical.Foundations.Path.html#15241" class="Bound">s</a> <a id="15243" class="Symbol">:</a> <a id="15245" href="Cubical.Foundations.Path.html#15195" class="Bound">c</a> <a id="15247" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15249" href="Cubical.Foundations.Path.html#15197" class="Bound">d</a><a id="15250" class="Symbol">}</a>
  <a id="15254" class="Symbol">→</a> <a id="15256" href="Cubical.Foundations.Path.html#15229" class="Bound">r</a> <a id="15258" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15260" href="Cubical.Foundations.Path.html#15205" class="Bound">p</a> <a id="15262" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15264" href="Cubical.Foundations.Path.html#15241" class="Bound">s</a> <a id="15266" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15268" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15272" href="Cubical.Foundations.Path.html#15217" class="Bound">q</a>
  <a id="15276" class="Symbol">→</a> <a id="15278" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15284" class="Symbol">(λ</a> <a id="15287" href="Cubical.Foundations.Path.html#15287" class="Bound">i</a> <a id="15289" class="Symbol">→</a> <a id="15291" href="Cubical.Foundations.Path.html#15205" class="Bound">p</a> <a id="15293" href="Cubical.Foundations.Path.html#15287" class="Bound">i</a> <a id="15295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15297" href="Cubical.Foundations.Path.html#15217" class="Bound">q</a> <a id="15299" href="Cubical.Foundations.Path.html#15287" class="Bound">i</a><a id="15300" class="Symbol">)</a> <a id="15302" href="Cubical.Foundations.Path.html#15229" class="Bound">r</a> <a id="15304" href="Cubical.Foundations.Path.html#15241" class="Bound">s</a>
<a id="15306" href="Cubical.Foundations.Path.html#15172" class="Function">compPathR→PathP</a> <a id="15322" class="Symbol">{</a><a id="15323" class="Argument">p</a> <a id="15325" class="Symbol">=</a> <a id="15327" href="Cubical.Foundations.Path.html#15327" class="Bound">p</a><a id="15328" class="Symbol">}</a> <a id="15330" class="Symbol">{</a><a id="15331" class="Argument">q</a> <a id="15333" class="Symbol">=</a> <a id="15335" href="Cubical.Foundations.Path.html#15335" class="Bound">q</a><a id="15336" class="Symbol">}</a> <a id="15338" class="Symbol">{</a><a id="15339" class="Argument">r</a> <a id="15341" class="Symbol">=</a> <a id="15343" href="Cubical.Foundations.Path.html#15343" class="Bound">r</a><a id="15344" class="Symbol">}</a> <a id="15346" class="Symbol">{</a><a id="15347" class="Argument">s</a> <a id="15349" class="Symbol">=</a> <a id="15351" href="Cubical.Foundations.Path.html#15351" class="Bound">s</a><a id="15352" class="Symbol">}</a> <a id="15354" href="Cubical.Foundations.Path.html#15354" class="Bound">P</a> <a id="15356" href="Cubical.Foundations.Path.html#15356" class="Bound">j</a> <a id="15358" href="Cubical.Foundations.Path.html#15358" class="Bound">i</a> <a id="15360" class="Symbol">=</a>
  <a id="15364" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="15370" class="Symbol">(λ</a> <a id="15373" href="Cubical.Foundations.Path.html#15373" class="Bound">k</a> <a id="15375" class="Symbol">→</a> <a id="15377" class="Symbol">λ</a> <a id="15379" class="Symbol">{</a> <a id="15381" class="Symbol">(</a><a id="15382" href="Cubical.Foundations.Path.html#15358" class="Bound">i</a> <a id="15384" class="Symbol">=</a> <a id="15386" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15388" class="Symbol">)</a> <a id="15390" class="Symbol">→</a> <a id="15392" href="Cubical.Foundations.Path.html#15327" class="Bound">p</a> <a id="15394" class="Symbol">(</a><a id="15395" href="Cubical.Foundations.Path.html#15373" class="Bound">k</a> <a id="15397" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15399" href="Cubical.Foundations.Path.html#15356" class="Bound">j</a><a id="15400" class="Symbol">)</a>
                 <a id="15419" class="Symbol">;</a> <a id="15421" class="Symbol">(</a><a id="15422" href="Cubical.Foundations.Path.html#15358" class="Bound">i</a> <a id="15424" class="Symbol">=</a> <a id="15426" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15428" class="Symbol">)</a> <a id="15430" class="Symbol">→</a> <a id="15432" href="Cubical.Foundations.Path.html#15335" class="Bound">q</a> <a id="15434" class="Symbol">(</a><a id="15435" href="Cubical.Foundations.Path.html#15373" class="Bound">k</a> <a id="15437" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15439" href="Cubical.Foundations.Path.html#15356" class="Bound">j</a><a id="15440" class="Symbol">)</a>
                 <a id="15459" class="Symbol">;</a> <a id="15461" class="Symbol">(</a><a id="15462" href="Cubical.Foundations.Path.html#15356" class="Bound">j</a> <a id="15464" class="Symbol">=</a> <a id="15466" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15468" class="Symbol">)</a> <a id="15470" class="Symbol">→</a> <a id="15472" href="Cubical.Foundations.Path.html#15343" class="Bound">r</a> <a id="15474" href="Cubical.Foundations.Path.html#15358" class="Bound">i</a>
                 <a id="15493" class="Symbol">;</a> <a id="15495" class="Symbol">(</a><a id="15496" href="Cubical.Foundations.Path.html#15356" class="Bound">j</a> <a id="15498" class="Symbol">=</a> <a id="15500" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15502" class="Symbol">)</a> <a id="15504" class="Symbol">→</a> <a id="15506" href="Cubical.Foundations.Path.html#13470" class="Function">doubleCompPath-filler∙</a>  <a id="15530" href="Cubical.Foundations.Path.html#15327" class="Bound">p</a> <a id="15532" href="Cubical.Foundations.Path.html#15351" class="Bound">s</a> <a id="15534" class="Symbol">(</a><a id="15535" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15539" href="Cubical.Foundations.Path.html#15335" class="Bound">q</a><a id="15540" class="Symbol">)</a> <a id="15542" href="Cubical.Foundations.Path.html#15373" class="Bound">k</a> <a id="15544" href="Cubical.Foundations.Path.html#15358" class="Bound">i</a><a id="15545" class="Symbol">})</a>
        <a id="15556" class="Symbol">(</a><a id="15557" href="Cubical.Foundations.Path.html#15354" class="Bound">P</a> <a id="15559" href="Cubical.Foundations.Path.html#15356" class="Bound">j</a> <a id="15561" href="Cubical.Foundations.Path.html#15358" class="Bound">i</a><a id="15562" class="Symbol">)</a>

<a id="compPathR→PathP∙∙"></a><a id="15565" href="Cubical.Foundations.Path.html#15565" class="Function">compPathR→PathP∙∙</a> <a id="15583" class="Symbol">:</a> <a id="15585" class="Symbol">{</a><a id="15586" href="Cubical.Foundations.Path.html#15586" class="Bound">a</a> <a id="15588" href="Cubical.Foundations.Path.html#15588" class="Bound">b</a> <a id="15590" href="Cubical.Foundations.Path.html#15590" class="Bound">c</a> <a id="15592" href="Cubical.Foundations.Path.html#15592" class="Bound">d</a> <a id="15594" class="Symbol">:</a> <a id="15596" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15597" class="Symbol">}</a> <a id="15599" class="Symbol">{</a><a id="15600" href="Cubical.Foundations.Path.html#15600" class="Bound">p</a> <a id="15602" class="Symbol">:</a> <a id="15604" href="Cubical.Foundations.Path.html#15586" class="Bound">a</a> <a id="15606" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15608" href="Cubical.Foundations.Path.html#15590" class="Bound">c</a><a id="15609" class="Symbol">}</a> <a id="15611" class="Symbol">{</a><a id="15612" href="Cubical.Foundations.Path.html#15612" class="Bound">q</a> <a id="15614" class="Symbol">:</a> <a id="15616" href="Cubical.Foundations.Path.html#15588" class="Bound">b</a> <a id="15618" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15620" href="Cubical.Foundations.Path.html#15592" class="Bound">d</a><a id="15621" class="Symbol">}</a> <a id="15623" class="Symbol">{</a><a id="15624" href="Cubical.Foundations.Path.html#15624" class="Bound">r</a> <a id="15626" class="Symbol">:</a> <a id="15628" href="Cubical.Foundations.Path.html#15586" class="Bound">a</a> <a id="15630" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15632" href="Cubical.Foundations.Path.html#15588" class="Bound">b</a><a id="15633" class="Symbol">}</a> <a id="15635" class="Symbol">{</a><a id="15636" href="Cubical.Foundations.Path.html#15636" class="Bound">s</a> <a id="15638" class="Symbol">:</a> <a id="15640" href="Cubical.Foundations.Path.html#15590" class="Bound">c</a> <a id="15642" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15644" href="Cubical.Foundations.Path.html#15592" class="Bound">d</a><a id="15645" class="Symbol">}</a>
  <a id="15649" class="Symbol">→</a> <a id="15651" href="Cubical.Foundations.Path.html#15624" class="Bound">r</a> <a id="15653" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15655" href="Cubical.Foundations.Path.html#15600" class="Bound">p</a> <a id="15657" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15660" href="Cubical.Foundations.Path.html#15636" class="Bound">s</a> <a id="15662" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15665" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15669" href="Cubical.Foundations.Path.html#15612" class="Bound">q</a>
  <a id="15673" class="Symbol">→</a> <a id="15675" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15681" class="Symbol">(λ</a> <a id="15684" href="Cubical.Foundations.Path.html#15684" class="Bound">i</a> <a id="15686" class="Symbol">→</a> <a id="15688" href="Cubical.Foundations.Path.html#15600" class="Bound">p</a> <a id="15690" href="Cubical.Foundations.Path.html#15684" class="Bound">i</a> <a id="15692" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15694" href="Cubical.Foundations.Path.html#15612" class="Bound">q</a> <a id="15696" href="Cubical.Foundations.Path.html#15684" class="Bound">i</a><a id="15697" class="Symbol">)</a> <a id="15699" href="Cubical.Foundations.Path.html#15624" class="Bound">r</a> <a id="15701" href="Cubical.Foundations.Path.html#15636" class="Bound">s</a>
<a id="15703" href="Cubical.Foundations.Path.html#15565" class="Function">compPathR→PathP∙∙</a> <a id="15721" class="Symbol">{</a><a id="15722" class="Argument">p</a> <a id="15724" class="Symbol">=</a> <a id="15726" href="Cubical.Foundations.Path.html#15726" class="Bound">p</a><a id="15727" class="Symbol">}</a> <a id="15729" class="Symbol">{</a><a id="15730" class="Argument">q</a> <a id="15732" class="Symbol">=</a> <a id="15734" href="Cubical.Foundations.Path.html#15734" class="Bound">q</a><a id="15735" class="Symbol">}</a> <a id="15737" class="Symbol">{</a><a id="15738" class="Argument">r</a> <a id="15740" class="Symbol">=</a> <a id="15742" href="Cubical.Foundations.Path.html#15742" class="Bound">r</a><a id="15743" class="Symbol">}</a> <a id="15745" class="Symbol">{</a><a id="15746" class="Argument">s</a> <a id="15748" class="Symbol">=</a> <a id="15750" href="Cubical.Foundations.Path.html#15750" class="Bound">s</a><a id="15751" class="Symbol">}</a> <a id="15753" href="Cubical.Foundations.Path.html#15753" class="Bound">P</a> <a id="15755" href="Cubical.Foundations.Path.html#15755" class="Bound">j</a> <a id="15757" href="Cubical.Foundations.Path.html#15757" class="Bound">i</a> <a id="15759" class="Symbol">=</a>
    <a id="15765" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="15771" class="Symbol">(λ</a> <a id="15774" href="Cubical.Foundations.Path.html#15774" class="Bound">k</a> <a id="15776" class="Symbol">→</a> <a id="15778" class="Symbol">λ</a> <a id="15780" class="Symbol">{</a> <a id="15782" class="Symbol">(</a><a id="15783" href="Cubical.Foundations.Path.html#15757" class="Bound">i</a> <a id="15785" class="Symbol">=</a> <a id="15787" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15789" class="Symbol">)</a> <a id="15791" class="Symbol">→</a> <a id="15793" href="Cubical.Foundations.Path.html#15726" class="Bound">p</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Cubical.Foundations.Path.html#15774" class="Bound">k</a> <a id="15798" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15800" href="Cubical.Foundations.Path.html#15755" class="Bound">j</a><a id="15801" class="Symbol">)</a>
                   <a id="15822" class="Symbol">;</a> <a id="15824" class="Symbol">(</a><a id="15825" href="Cubical.Foundations.Path.html#15757" class="Bound">i</a> <a id="15827" class="Symbol">=</a> <a id="15829" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15831" class="Symbol">)</a> <a id="15833" class="Symbol">→</a> <a id="15835" href="Cubical.Foundations.Path.html#15734" class="Bound">q</a> <a id="15837" class="Symbol">(</a><a id="15838" href="Cubical.Foundations.Path.html#15774" class="Bound">k</a> <a id="15840" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15842" href="Cubical.Foundations.Path.html#15755" class="Bound">j</a><a id="15843" class="Symbol">)</a>
                   <a id="15864" class="Symbol">;</a> <a id="15866" class="Symbol">(</a><a id="15867" href="Cubical.Foundations.Path.html#15755" class="Bound">j</a> <a id="15869" class="Symbol">=</a> <a id="15871" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15873" class="Symbol">)</a> <a id="15875" class="Symbol">→</a> <a id="15877" href="Cubical.Foundations.Path.html#15742" class="Bound">r</a> <a id="15879" href="Cubical.Foundations.Path.html#15757" class="Bound">i</a>
                   <a id="15900" class="Symbol">;</a> <a id="15902" class="Symbol">(</a><a id="15903" href="Cubical.Foundations.Path.html#15755" class="Bound">j</a> <a id="15905" class="Symbol">=</a> <a id="15907" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15909" class="Symbol">)</a> <a id="15911" class="Symbol">→</a> <a id="15913" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>  <a id="15936" href="Cubical.Foundations.Path.html#15726" class="Bound">p</a> <a id="15938" href="Cubical.Foundations.Path.html#15750" class="Bound">s</a> <a id="15940" class="Symbol">(</a><a id="15941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15945" href="Cubical.Foundations.Path.html#15734" class="Bound">q</a><a id="15946" class="Symbol">)</a> <a id="15948" class="Symbol">(</a><a id="15949" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15951" href="Cubical.Foundations.Path.html#15774" class="Bound">k</a><a id="15952" class="Symbol">)</a> <a id="15954" href="Cubical.Foundations.Path.html#15757" class="Bound">i</a><a id="15955" class="Symbol">})</a>
          <a id="15968" class="Symbol">(</a><a id="15969" href="Cubical.Foundations.Path.html#15753" class="Bound">P</a> <a id="15971" href="Cubical.Foundations.Path.html#15755" class="Bound">j</a> <a id="15973" href="Cubical.Foundations.Path.html#15757" class="Bound">i</a><a id="15974" class="Symbol">)</a>

<a id="PathP→compPathR∙∙"></a><a id="15977" href="Cubical.Foundations.Path.html#15977" class="Function">PathP→compPathR∙∙</a> <a id="15995" class="Symbol">:</a> <a id="15997" class="Symbol">{</a><a id="15998" href="Cubical.Foundations.Path.html#15998" class="Bound">a</a> <a id="16000" href="Cubical.Foundations.Path.html#16000" class="Bound">b</a> <a id="16002" href="Cubical.Foundations.Path.html#16002" class="Bound">c</a> <a id="16004" href="Cubical.Foundations.Path.html#16004" class="Bound">d</a> <a id="16006" class="Symbol">:</a> <a id="16008" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16009" class="Symbol">}</a> <a id="16011" class="Symbol">{</a><a id="16012" href="Cubical.Foundations.Path.html#16012" class="Bound">p</a> <a id="16014" class="Symbol">:</a> <a id="16016" href="Cubical.Foundations.Path.html#15998" class="Bound">a</a> <a id="16018" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16020" href="Cubical.Foundations.Path.html#16002" class="Bound">c</a><a id="16021" class="Symbol">}</a> <a id="16023" class="Symbol">{</a><a id="16024" href="Cubical.Foundations.Path.html#16024" class="Bound">q</a> <a id="16026" class="Symbol">:</a> <a id="16028" href="Cubical.Foundations.Path.html#16000" class="Bound">b</a> <a id="16030" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16032" href="Cubical.Foundations.Path.html#16004" class="Bound">d</a><a id="16033" class="Symbol">}</a> <a id="16035" class="Symbol">{</a><a id="16036" href="Cubical.Foundations.Path.html#16036" class="Bound">r</a> <a id="16038" class="Symbol">:</a> <a id="16040" href="Cubical.Foundations.Path.html#15998" class="Bound">a</a> <a id="16042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16044" href="Cubical.Foundations.Path.html#16000" class="Bound">b</a><a id="16045" class="Symbol">}</a> <a id="16047" class="Symbol">{</a><a id="16048" href="Cubical.Foundations.Path.html#16048" class="Bound">s</a> <a id="16050" class="Symbol">:</a> <a id="16052" href="Cubical.Foundations.Path.html#16002" class="Bound">c</a> <a id="16054" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16056" href="Cubical.Foundations.Path.html#16004" class="Bound">d</a><a id="16057" class="Symbol">}</a>
  <a id="16061" class="Symbol">→</a> <a id="16063" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16069" class="Symbol">(λ</a> <a id="16072" href="Cubical.Foundations.Path.html#16072" class="Bound">i</a> <a id="16074" class="Symbol">→</a> <a id="16076" href="Cubical.Foundations.Path.html#16012" class="Bound">p</a> <a id="16078" href="Cubical.Foundations.Path.html#16072" class="Bound">i</a> <a id="16080" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16082" href="Cubical.Foundations.Path.html#16024" class="Bound">q</a> <a id="16084" href="Cubical.Foundations.Path.html#16072" class="Bound">i</a><a id="16085" class="Symbol">)</a> <a id="16087" href="Cubical.Foundations.Path.html#16036" class="Bound">r</a> <a id="16089" href="Cubical.Foundations.Path.html#16048" class="Bound">s</a>
  <a id="16093" class="Symbol">→</a> <a id="16095" href="Cubical.Foundations.Path.html#16036" class="Bound">r</a> <a id="16097" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16099" href="Cubical.Foundations.Path.html#16012" class="Bound">p</a> <a id="16101" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16104" href="Cubical.Foundations.Path.html#16048" class="Bound">s</a> <a id="16106" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16109" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16113" href="Cubical.Foundations.Path.html#16024" class="Bound">q</a>
<a id="16115" href="Cubical.Foundations.Path.html#15977" class="Function">PathP→compPathR∙∙</a> <a id="16133" class="Symbol">{</a><a id="16134" class="Argument">p</a> <a id="16136" class="Symbol">=</a> <a id="16138" href="Cubical.Foundations.Path.html#16138" class="Bound">p</a><a id="16139" class="Symbol">}</a> <a id="16141" class="Symbol">{</a><a id="16142" class="Argument">q</a> <a id="16144" class="Symbol">=</a> <a id="16146" href="Cubical.Foundations.Path.html#16146" class="Bound">q</a><a id="16147" class="Symbol">}</a> <a id="16149" class="Symbol">{</a><a id="16150" class="Argument">r</a> <a id="16152" class="Symbol">=</a> <a id="16154" href="Cubical.Foundations.Path.html#16154" class="Bound">r</a><a id="16155" class="Symbol">}</a> <a id="16157" class="Symbol">{</a><a id="16158" class="Argument">s</a> <a id="16160" class="Symbol">=</a> <a id="16162" href="Cubical.Foundations.Path.html#16162" class="Bound">s</a><a id="16163" class="Symbol">}</a> <a id="16165" href="Cubical.Foundations.Path.html#16165" class="Bound">P</a> <a id="16167" href="Cubical.Foundations.Path.html#16167" class="Bound">j</a> <a id="16169" href="Cubical.Foundations.Path.html#16169" class="Bound">i</a> <a id="16171" class="Symbol">=</a>
    <a id="16177" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="16183" class="Symbol">(λ</a> <a id="16186" href="Cubical.Foundations.Path.html#16186" class="Bound">k</a> <a id="16188" class="Symbol">→</a> <a id="16190" class="Symbol">λ</a> <a id="16192" class="Symbol">{</a> <a id="16194" class="Symbol">(</a><a id="16195" href="Cubical.Foundations.Path.html#16169" class="Bound">i</a> <a id="16197" class="Symbol">=</a> <a id="16199" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16201" class="Symbol">)</a> <a id="16203" class="Symbol">→</a> <a id="16205" href="Cubical.Foundations.Path.html#16138" class="Bound">p</a> <a id="16207" class="Symbol">(</a><a id="16208" href="Cubical.Foundations.Path.html#16167" class="Bound">j</a> <a id="16210" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16212" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16214" href="Cubical.Foundations.Path.html#16186" class="Bound">k</a><a id="16215" class="Symbol">)</a>
                   <a id="16236" class="Symbol">;</a> <a id="16238" class="Symbol">(</a><a id="16239" href="Cubical.Foundations.Path.html#16169" class="Bound">i</a> <a id="16241" class="Symbol">=</a> <a id="16243" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16245" class="Symbol">)</a> <a id="16247" class="Symbol">→</a> <a id="16249" href="Cubical.Foundations.Path.html#16146" class="Bound">q</a> <a id="16251" class="Symbol">(</a><a id="16252" href="Cubical.Foundations.Path.html#16167" class="Bound">j</a> <a id="16254" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16256" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16258" href="Cubical.Foundations.Path.html#16186" class="Bound">k</a><a id="16259" class="Symbol">)</a>
                   <a id="16280" class="Symbol">;</a> <a id="16282" class="Symbol">(</a><a id="16283" href="Cubical.Foundations.Path.html#16167" class="Bound">j</a> <a id="16285" class="Symbol">=</a> <a id="16287" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16289" class="Symbol">)</a> <a id="16291" class="Symbol">→</a> <a id="16293" href="Cubical.Foundations.Path.html#16154" class="Bound">r</a> <a id="16295" href="Cubical.Foundations.Path.html#16169" class="Bound">i</a>
                   <a id="16316" class="Symbol">;</a> <a id="16318" class="Symbol">(</a><a id="16319" href="Cubical.Foundations.Path.html#16167" class="Bound">j</a> <a id="16321" class="Symbol">=</a> <a id="16323" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16325" class="Symbol">)</a> <a id="16327" class="Symbol">→</a> <a id="16329" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>  <a id="16352" href="Cubical.Foundations.Path.html#16138" class="Bound">p</a> <a id="16354" href="Cubical.Foundations.Path.html#16162" class="Bound">s</a> <a id="16356" class="Symbol">(</a><a id="16357" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16361" href="Cubical.Foundations.Path.html#16146" class="Bound">q</a><a id="16362" class="Symbol">)</a> <a id="16364" href="Cubical.Foundations.Path.html#16186" class="Bound">k</a> <a id="16366" href="Cubical.Foundations.Path.html#16169" class="Bound">i</a><a id="16367" class="Symbol">})</a>
          <a id="16380" class="Symbol">(</a><a id="16381" href="Cubical.Foundations.Path.html#16165" class="Bound">P</a> <a id="16383" href="Cubical.Foundations.Path.html#16167" class="Bound">j</a> <a id="16385" href="Cubical.Foundations.Path.html#16169" class="Bound">i</a><a id="16386" class="Symbol">)</a>

<a id="compPath→Square-faces"></a><a id="16389" href="Cubical.Foundations.Path.html#16389" class="Function">compPath→Square-faces</a> <a id="16411" class="Symbol">:</a> <a id="16413" class="Symbol">{</a><a id="16414" href="Cubical.Foundations.Path.html#16414" class="Bound">a</a> <a id="16416" href="Cubical.Foundations.Path.html#16416" class="Bound">b</a> <a id="16418" href="Cubical.Foundations.Path.html#16418" class="Bound">c</a> <a id="16420" href="Cubical.Foundations.Path.html#16420" class="Bound">d</a> <a id="16422" class="Symbol">:</a> <a id="16424" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16425" class="Symbol">}</a> <a id="16427" class="Symbol">(</a><a id="16428" href="Cubical.Foundations.Path.html#16428" class="Bound">p</a> <a id="16430" class="Symbol">:</a> <a id="16432" href="Cubical.Foundations.Path.html#16414" class="Bound">a</a> <a id="16434" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16436" href="Cubical.Foundations.Path.html#16418" class="Bound">c</a><a id="16437" class="Symbol">)</a> <a id="16439" class="Symbol">(</a><a id="16440" href="Cubical.Foundations.Path.html#16440" class="Bound">q</a> <a id="16442" class="Symbol">:</a> <a id="16444" href="Cubical.Foundations.Path.html#16416" class="Bound">b</a> <a id="16446" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16448" href="Cubical.Foundations.Path.html#16420" class="Bound">d</a><a id="16449" class="Symbol">)</a> <a id="16451" class="Symbol">(</a><a id="16452" href="Cubical.Foundations.Path.html#16452" class="Bound">r</a> <a id="16454" class="Symbol">:</a> <a id="16456" href="Cubical.Foundations.Path.html#16414" class="Bound">a</a> <a id="16458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16460" href="Cubical.Foundations.Path.html#16416" class="Bound">b</a><a id="16461" class="Symbol">)</a> <a id="16463" class="Symbol">(</a><a id="16464" href="Cubical.Foundations.Path.html#16464" class="Bound">s</a> <a id="16466" class="Symbol">:</a> <a id="16468" href="Cubical.Foundations.Path.html#16418" class="Bound">c</a> <a id="16470" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16472" href="Cubical.Foundations.Path.html#16420" class="Bound">d</a><a id="16473" class="Symbol">)</a>
  <a id="16477" class="Symbol">→</a> <a id="16479" class="Symbol">(</a><a id="16480" href="Cubical.Foundations.Path.html#16480" class="Bound">i</a> <a id="16482" href="Cubical.Foundations.Path.html#16482" class="Bound">j</a> <a id="16484" href="Cubical.Foundations.Path.html#16484" class="Bound">k</a> <a id="16486" class="Symbol">:</a> <a id="16488" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="16489" class="Symbol">)</a> <a id="16491" class="Symbol">→</a> <a id="16493" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="16501" class="Symbol">(</a><a id="16502" href="Cubical.Foundations.Path.html#16480" class="Bound">i</a> <a id="16504" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16506" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16508" href="Cubical.Foundations.Path.html#16480" class="Bound">i</a> <a id="16510" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16512" href="Cubical.Foundations.Path.html#16482" class="Bound">j</a> <a id="16514" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16516" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16518" href="Cubical.Foundations.Path.html#16482" class="Bound">j</a><a id="16519" class="Symbol">)</a> <a id="16521" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a>
<a id="16523" href="Cubical.Foundations.Path.html#16389" class="Function">compPath→Square-faces</a> <a id="16545" href="Cubical.Foundations.Path.html#16545" class="Bound">p</a> <a id="16547" href="Cubical.Foundations.Path.html#16547" class="Bound">q</a> <a id="16549" href="Cubical.Foundations.Path.html#16549" class="Bound">r</a> <a id="16551" href="Cubical.Foundations.Path.html#16551" class="Bound">s</a> <a id="16553" href="Cubical.Foundations.Path.html#16553" class="Bound">i</a> <a id="16555" href="Cubical.Foundations.Path.html#16555" class="Bound">j</a> <a id="16557" href="Cubical.Foundations.Path.html#16557" class="Bound">k</a> <a id="16559" class="Symbol">=</a> <a id="16561" class="Symbol">λ</a> <a id="16563" class="Keyword">where</a>
  <a id="16571" class="Symbol">(</a><a id="16572" href="Cubical.Foundations.Path.html#16553" class="Bound">i</a> <a id="16574" class="Symbol">=</a> <a id="16576" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16578" class="Symbol">)</a> <a id="16580" class="Symbol">→</a> <a id="16582" href="Cubical.Foundations.Path.html#16549" class="Bound">r</a> <a id="16584" class="Symbol">(</a><a id="16585" href="Cubical.Foundations.Path.html#16555" class="Bound">j</a> <a id="16587" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16589" href="Cubical.Foundations.Path.html#16557" class="Bound">k</a><a id="16590" class="Symbol">)</a>
  <a id="16594" class="Symbol">(</a><a id="16595" href="Cubical.Foundations.Path.html#16553" class="Bound">i</a> <a id="16597" class="Symbol">=</a> <a id="16599" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16601" class="Symbol">)</a> <a id="16603" class="Symbol">→</a> <a id="16605" href="Cubical.Foundations.Path.html#16551" class="Bound">s</a> <a id="16607" class="Symbol">(</a><a id="16608" href="Cubical.Foundations.Path.html#16555" class="Bound">j</a> <a id="16610" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16612" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16614" href="Cubical.Foundations.Path.html#16557" class="Bound">k</a><a id="16615" class="Symbol">)</a>
  <a id="16619" class="Symbol">(</a><a id="16620" href="Cubical.Foundations.Path.html#16555" class="Bound">j</a> <a id="16622" class="Symbol">=</a> <a id="16624" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16626" class="Symbol">)</a> <a id="16628" class="Symbol">→</a> <a id="16630" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="16646" href="Cubical.Foundations.Path.html#16545" class="Bound">p</a> <a id="16648" href="Cubical.Foundations.Path.html#16551" class="Bound">s</a> <a id="16650" class="Symbol">(</a><a id="16651" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16653" href="Cubical.Foundations.Path.html#16557" class="Bound">k</a><a id="16654" class="Symbol">)</a> <a id="16656" href="Cubical.Foundations.Path.html#16553" class="Bound">i</a>
  <a id="16660" class="Symbol">(</a><a id="16661" href="Cubical.Foundations.Path.html#16555" class="Bound">j</a> <a id="16663" class="Symbol">=</a> <a id="16665" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16667" class="Symbol">)</a> <a id="16669" class="Symbol">→</a> <a id="16671" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="16688" href="Cubical.Foundations.Path.html#16549" class="Bound">r</a> <a id="16690" href="Cubical.Foundations.Path.html#16547" class="Bound">q</a> <a id="16692" class="Symbol">(</a><a id="16693" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16695" href="Cubical.Foundations.Path.html#16557" class="Bound">k</a><a id="16696" class="Symbol">)</a> <a id="16698" href="Cubical.Foundations.Path.html#16553" class="Bound">i</a>

<a id="compPath→Square"></a><a id="16701" href="Cubical.Foundations.Path.html#16701" class="Function">compPath→Square</a> <a id="16717" class="Symbol">:</a> <a id="16719" class="Symbol">{</a><a id="16720" href="Cubical.Foundations.Path.html#16720" class="Bound">a</a> <a id="16722" href="Cubical.Foundations.Path.html#16722" class="Bound">b</a> <a id="16724" href="Cubical.Foundations.Path.html#16724" class="Bound">c</a> <a id="16726" href="Cubical.Foundations.Path.html#16726" class="Bound">d</a> <a id="16728" class="Symbol">:</a> <a id="16730" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16731" class="Symbol">}</a> <a id="16733" class="Symbol">{</a><a id="16734" href="Cubical.Foundations.Path.html#16734" class="Bound">p</a> <a id="16736" class="Symbol">:</a> <a id="16738" href="Cubical.Foundations.Path.html#16720" class="Bound">a</a> <a id="16740" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16742" href="Cubical.Foundations.Path.html#16724" class="Bound">c</a><a id="16743" class="Symbol">}</a> <a id="16745" class="Symbol">{</a><a id="16746" href="Cubical.Foundations.Path.html#16746" class="Bound">q</a> <a id="16748" class="Symbol">:</a> <a id="16750" href="Cubical.Foundations.Path.html#16722" class="Bound">b</a> <a id="16752" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16754" href="Cubical.Foundations.Path.html#16726" class="Bound">d</a><a id="16755" class="Symbol">}</a> <a id="16757" class="Symbol">{</a><a id="16758" href="Cubical.Foundations.Path.html#16758" class="Bound">r</a> <a id="16760" class="Symbol">:</a> <a id="16762" href="Cubical.Foundations.Path.html#16720" class="Bound">a</a> <a id="16764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16766" href="Cubical.Foundations.Path.html#16722" class="Bound">b</a><a id="16767" class="Symbol">}</a> <a id="16769" class="Symbol">{</a><a id="16770" href="Cubical.Foundations.Path.html#16770" class="Bound">s</a> <a id="16772" class="Symbol">:</a> <a id="16774" href="Cubical.Foundations.Path.html#16724" class="Bound">c</a> <a id="16776" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16778" href="Cubical.Foundations.Path.html#16726" class="Bound">d</a><a id="16779" class="Symbol">}</a>
  <a id="16783" class="Symbol">→</a> <a id="16785" href="Cubical.Foundations.Path.html#16734" class="Bound">p</a> <a id="16787" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16789" href="Cubical.Foundations.Path.html#16770" class="Bound">s</a> <a id="16791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16793" href="Cubical.Foundations.Path.html#16758" class="Bound">r</a> <a id="16795" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16797" href="Cubical.Foundations.Path.html#16746" class="Bound">q</a> <a id="16799" class="Symbol">→</a> <a id="16801" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="16808" href="Cubical.Foundations.Path.html#16758" class="Bound">r</a> <a id="16810" href="Cubical.Foundations.Path.html#16770" class="Bound">s</a> <a id="16812" href="Cubical.Foundations.Path.html#16734" class="Bound">p</a> <a id="16814" href="Cubical.Foundations.Path.html#16746" class="Bound">q</a>
<a id="16816" href="Cubical.Foundations.Path.html#16701" class="Function">compPath→Square</a> <a id="16832" class="Symbol">{</a><a id="16833" class="Argument">p</a> <a id="16835" class="Symbol">=</a> <a id="16837" href="Cubical.Foundations.Path.html#16837" class="Bound">p</a><a id="16838" class="Symbol">}</a> <a id="16840" class="Symbol">{</a><a id="16841" class="Argument">q</a> <a id="16843" class="Symbol">=</a> <a id="16845" href="Cubical.Foundations.Path.html#16845" class="Bound">q</a><a id="16846" class="Symbol">}</a> <a id="16848" class="Symbol">{</a><a id="16849" class="Argument">r</a> <a id="16851" class="Symbol">=</a> <a id="16853" href="Cubical.Foundations.Path.html#16853" class="Bound">r</a><a id="16854" class="Symbol">}</a> <a id="16856" class="Symbol">{</a><a id="16857" class="Argument">s</a> <a id="16859" class="Symbol">=</a> <a id="16861" href="Cubical.Foundations.Path.html#16861" class="Bound">s</a><a id="16862" class="Symbol">}</a> <a id="16864" href="Cubical.Foundations.Path.html#16864" class="Bound">P</a> <a id="16866" href="Cubical.Foundations.Path.html#16866" class="Bound">i</a> <a id="16868" href="Cubical.Foundations.Path.html#16868" class="Bound">j</a> <a id="16870" class="Symbol">=</a>
  <a id="16874" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="16880" class="Symbol">(</a><a id="16881" href="Cubical.Foundations.Path.html#16389" class="Function">compPath→Square-faces</a> <a id="16903" href="Cubical.Foundations.Path.html#16837" class="Bound">p</a> <a id="16905" href="Cubical.Foundations.Path.html#16845" class="Bound">q</a> <a id="16907" href="Cubical.Foundations.Path.html#16853" class="Bound">r</a> <a id="16909" href="Cubical.Foundations.Path.html#16861" class="Bound">s</a> <a id="16911" href="Cubical.Foundations.Path.html#16866" class="Bound">i</a> <a id="16913" href="Cubical.Foundations.Path.html#16868" class="Bound">j</a><a id="16914" class="Symbol">)</a> <a id="16916" class="Symbol">(</a><a id="16917" href="Cubical.Foundations.Path.html#16864" class="Bound">P</a> <a id="16919" href="Cubical.Foundations.Path.html#16868" class="Bound">j</a> <a id="16921" href="Cubical.Foundations.Path.html#16866" class="Bound">i</a><a id="16922" class="Symbol">)</a>

<a id="Square→compPath"></a><a id="16925" href="Cubical.Foundations.Path.html#16925" class="Function">Square→compPath</a> <a id="16941" class="Symbol">:</a> <a id="16943" class="Symbol">{</a><a id="16944" href="Cubical.Foundations.Path.html#16944" class="Bound">a</a> <a id="16946" href="Cubical.Foundations.Path.html#16946" class="Bound">b</a> <a id="16948" href="Cubical.Foundations.Path.html#16948" class="Bound">c</a> <a id="16950" href="Cubical.Foundations.Path.html#16950" class="Bound">d</a> <a id="16952" class="Symbol">:</a> <a id="16954" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16955" class="Symbol">}</a> <a id="16957" class="Symbol">{</a><a id="16958" href="Cubical.Foundations.Path.html#16958" class="Bound">p</a> <a id="16960" class="Symbol">:</a> <a id="16962" href="Cubical.Foundations.Path.html#16944" class="Bound">a</a> <a id="16964" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16966" href="Cubical.Foundations.Path.html#16948" class="Bound">c</a><a id="16967" class="Symbol">}</a> <a id="16969" class="Symbol">{</a><a id="16970" href="Cubical.Foundations.Path.html#16970" class="Bound">q</a> <a id="16972" class="Symbol">:</a> <a id="16974" href="Cubical.Foundations.Path.html#16946" class="Bound">b</a> <a id="16976" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16978" href="Cubical.Foundations.Path.html#16950" class="Bound">d</a><a id="16979" class="Symbol">}</a> <a id="16981" class="Symbol">{</a><a id="16982" href="Cubical.Foundations.Path.html#16982" class="Bound">r</a> <a id="16984" class="Symbol">:</a> <a id="16986" href="Cubical.Foundations.Path.html#16944" class="Bound">a</a> <a id="16988" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16990" href="Cubical.Foundations.Path.html#16946" class="Bound">b</a><a id="16991" class="Symbol">}</a> <a id="16993" class="Symbol">{</a><a id="16994" href="Cubical.Foundations.Path.html#16994" class="Bound">s</a> <a id="16996" class="Symbol">:</a> <a id="16998" href="Cubical.Foundations.Path.html#16948" class="Bound">c</a> <a id="17000" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17002" href="Cubical.Foundations.Path.html#16950" class="Bound">d</a><a id="17003" class="Symbol">}</a>
  <a id="17007" class="Symbol">→</a> <a id="17009" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17016" href="Cubical.Foundations.Path.html#16982" class="Bound">r</a> <a id="17018" href="Cubical.Foundations.Path.html#16994" class="Bound">s</a> <a id="17020" href="Cubical.Foundations.Path.html#16958" class="Bound">p</a> <a id="17022" href="Cubical.Foundations.Path.html#16970" class="Bound">q</a> <a id="17024" class="Symbol">→</a> <a id="17026" href="Cubical.Foundations.Path.html#16958" class="Bound">p</a> <a id="17028" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17030" href="Cubical.Foundations.Path.html#16994" class="Bound">s</a> <a id="17032" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17034" href="Cubical.Foundations.Path.html#16982" class="Bound">r</a> <a id="17036" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17038" href="Cubical.Foundations.Path.html#16970" class="Bound">q</a>
<a id="17040" href="Cubical.Foundations.Path.html#16925" class="Function">Square→compPath</a> <a id="17056" class="Symbol">{</a><a id="17057" class="Argument">p</a> <a id="17059" class="Symbol">=</a> <a id="17061" href="Cubical.Foundations.Path.html#17061" class="Bound">p</a><a id="17062" class="Symbol">}</a> <a id="17064" class="Symbol">{</a><a id="17065" class="Argument">q</a> <a id="17067" class="Symbol">=</a> <a id="17069" href="Cubical.Foundations.Path.html#17069" class="Bound">q</a><a id="17070" class="Symbol">}</a> <a id="17072" class="Symbol">{</a><a id="17073" class="Argument">r</a> <a id="17075" class="Symbol">=</a> <a id="17077" href="Cubical.Foundations.Path.html#17077" class="Bound">r</a><a id="17078" class="Symbol">}</a> <a id="17080" class="Symbol">{</a><a id="17081" class="Argument">s</a> <a id="17083" class="Symbol">=</a> <a id="17085" href="Cubical.Foundations.Path.html#17085" class="Bound">s</a><a id="17086" class="Symbol">}</a> <a id="17088" href="Cubical.Foundations.Path.html#17088" class="Bound">sq</a> <a id="17091" href="Cubical.Foundations.Path.html#17091" class="Bound">i</a> <a id="17093" href="Cubical.Foundations.Path.html#17093" class="Bound">j</a> <a id="17095" class="Symbol">=</a>
  <a id="17099" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="17105" class="Symbol">(λ</a> <a id="17108" href="Cubical.Foundations.Path.html#17108" class="Bound">k</a> <a id="17110" class="Symbol">→</a> <a id="17112" href="Cubical.Foundations.Path.html#16389" class="Function">compPath→Square-faces</a> <a id="17134" href="Cubical.Foundations.Path.html#17061" class="Bound">p</a> <a id="17136" href="Cubical.Foundations.Path.html#17069" class="Bound">q</a> <a id="17138" href="Cubical.Foundations.Path.html#17077" class="Bound">r</a> <a id="17140" href="Cubical.Foundations.Path.html#17085" class="Bound">s</a> <a id="17142" href="Cubical.Foundations.Path.html#17093" class="Bound">j</a> <a id="17144" href="Cubical.Foundations.Path.html#17091" class="Bound">i</a> <a id="17146" class="Symbol">(</a><a id="17147" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17149" href="Cubical.Foundations.Path.html#17108" class="Bound">k</a><a id="17150" class="Symbol">))</a> <a id="17153" class="Symbol">(</a><a id="17154" href="Cubical.Foundations.Path.html#17088" class="Bound">sq</a> <a id="17157" href="Cubical.Foundations.Path.html#17093" class="Bound">j</a> <a id="17159" href="Cubical.Foundations.Path.html#17091" class="Bound">i</a><a id="17160" class="Symbol">)</a>

<a id="Square→compPathΩ²"></a><a id="17163" href="Cubical.Foundations.Path.html#17163" class="Function">Square→compPathΩ²</a> <a id="17181" class="Symbol">:</a> <a id="17183" class="Symbol">{</a><a id="17184" href="Cubical.Foundations.Path.html#17184" class="Bound">a</a> <a id="17186" class="Symbol">:</a> <a id="17188" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="17189" class="Symbol">}</a> <a id="17191" class="Symbol">(</a><a id="17192" href="Cubical.Foundations.Path.html#17192" class="Bound">sq</a> <a id="17195" class="Symbol">:</a> <a id="17197" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17204" class="Symbol">(λ</a> <a id="17207" href="Cubical.Foundations.Path.html#17207" class="Bound">_</a> <a id="17209" class="Symbol">→</a> <a id="17211" href="Cubical.Foundations.Path.html#17184" class="Bound">a</a><a id="17212" class="Symbol">)</a> <a id="17214" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17219" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17228" class="Symbol">)</a>
             <a id="17243" class="Symbol">→</a> <a id="17245" href="Cubical.Foundations.Path.html#16925" class="Function">Square→compPath</a> <a id="17261" href="Cubical.Foundations.Path.html#17192" class="Bound">sq</a> <a id="17264" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17266" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17271" class="Symbol">(</a><a id="17272" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="17275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17279" class="Symbol">)</a> <a id="17281" class="Symbol">(</a><a id="17282" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="17293" href="Cubical.Foundations.Path.html#17192" class="Bound">sq</a><a id="17295" class="Symbol">)</a>
<a id="17297" href="Cubical.Foundations.Path.html#17163" class="Function">Square→compPathΩ²</a> <a id="17315" class="Symbol">{</a><a id="17316" class="Argument">a</a> <a id="17318" class="Symbol">=</a> <a id="17320" href="Cubical.Foundations.Path.html#17320" class="Bound">a</a><a id="17321" class="Symbol">}</a> <a id="17323" href="Cubical.Foundations.Path.html#17323" class="Bound">sq</a> <a id="17326" href="Cubical.Foundations.Path.html#17326" class="Bound">k</a> <a id="17328" href="Cubical.Foundations.Path.html#17328" class="Bound">i</a> <a id="17330" href="Cubical.Foundations.Path.html#17330" class="Bound">j</a> <a id="17332" class="Symbol">=</a>
  <a id="17336" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="17342" class="Symbol">(λ</a> <a id="17345" href="Cubical.Foundations.Path.html#17345" class="Bound">r</a> <a id="17347" class="Symbol">→</a> <a id="17349" class="Symbol">λ</a> <a id="17351" class="Symbol">{(</a><a id="17353" href="Cubical.Foundations.Path.html#17328" class="Bound">i</a> <a id="17355" class="Symbol">=</a> <a id="17357" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17359" class="Symbol">)</a> <a id="17361" class="Symbol">→</a> <a id="17363" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17369" class="Symbol">(λ</a> <a id="17372" href="Cubical.Foundations.Path.html#17372" class="Bound">_</a> <a id="17374" class="Symbol">→</a> <a id="17376" href="Cubical.Foundations.Path.html#17320" class="Bound">a</a><a id="17377" class="Symbol">)</a> <a id="17379" href="Cubical.Foundations.Path.html#17345" class="Bound">r</a> <a id="17381" href="Cubical.Foundations.Path.html#17330" class="Bound">j</a>
                 <a id="17400" class="Symbol">;</a> <a id="17402" class="Symbol">(</a><a id="17403" href="Cubical.Foundations.Path.html#17328" class="Bound">i</a> <a id="17405" class="Symbol">=</a> <a id="17407" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17409" class="Symbol">)</a> <a id="17411" class="Symbol">→</a> <a id="17413" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17419" class="Symbol">(λ</a> <a id="17422" href="Cubical.Foundations.Path.html#17422" class="Bound">_</a> <a id="17424" class="Symbol">→</a> <a id="17426" href="Cubical.Foundations.Path.html#17320" class="Bound">a</a><a id="17427" class="Symbol">)</a> <a id="17429" href="Cubical.Foundations.Path.html#17345" class="Bound">r</a> <a id="17431" href="Cubical.Foundations.Path.html#17330" class="Bound">j</a>
                 <a id="17450" class="Symbol">;</a> <a id="17452" class="Symbol">(</a><a id="17453" href="Cubical.Foundations.Path.html#17330" class="Bound">j</a> <a id="17455" class="Symbol">=</a> <a id="17457" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17459" class="Symbol">)</a> <a id="17461" class="Symbol">→</a> <a id="17463" href="Cubical.Foundations.Path.html#17320" class="Bound">a</a>
                 <a id="17482" class="Symbol">;</a> <a id="17484" class="Symbol">(</a><a id="17485" href="Cubical.Foundations.Path.html#17330" class="Bound">j</a> <a id="17487" class="Symbol">=</a> <a id="17489" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17491" class="Symbol">)</a> <a id="17493" class="Symbol">→</a> <a id="17495" href="Cubical.Foundations.Path.html#17320" class="Bound">a</a>
                 <a id="17514" class="Symbol">;</a> <a id="17516" class="Symbol">(</a><a id="17517" href="Cubical.Foundations.Path.html#17326" class="Bound">k</a> <a id="17519" class="Symbol">=</a> <a id="17521" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17523" class="Symbol">)</a> <a id="17525" class="Symbol">→</a> <a id="17527" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17532" class="Symbol">(λ</a> <a id="17535" href="Cubical.Foundations.Path.html#17535" class="Bound">x</a> <a id="17537" class="Symbol">→</a> <a id="17539" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17545" href="Cubical.Foundations.Path.html#17535" class="Bound">x</a> <a id="17547" href="Cubical.Foundations.Path.html#17345" class="Bound">r</a><a id="17548" class="Symbol">)</a> <a id="17550" class="Symbol">(</a><a id="17551" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="17562" href="Cubical.Foundations.Path.html#17323" class="Bound">sq</a><a id="17564" class="Symbol">)</a> <a id="17566" href="Cubical.Foundations.Path.html#17328" class="Bound">i</a> <a id="17568" href="Cubical.Foundations.Path.html#17330" class="Bound">j</a><a id="17569" class="Symbol">})</a>
        <a id="17580" class="Symbol">(</a><a id="17581" href="Cubical.Foundations.Path.html#17323" class="Bound">sq</a> <a id="17584" href="Cubical.Foundations.Path.html#17330" class="Bound">j</a> <a id="17586" href="Cubical.Foundations.Path.html#17328" class="Bound">i</a><a id="17587" class="Symbol">)</a>

<a id="pathFiber"></a><a id="17590" href="Cubical.Foundations.Path.html#17590" class="Function">pathFiber</a> <a id="17600" class="Symbol">:</a> <a id="17602" class="Symbol">{</a><a id="17603" href="Cubical.Foundations.Path.html#17603" class="Bound">B</a> <a id="17605" class="Symbol">:</a> <a id="17607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17612" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="17613" class="Symbol">}</a> <a id="17615" class="Symbol">(</a><a id="17616" href="Cubical.Foundations.Path.html#17616" class="Bound">f</a> <a id="17618" class="Symbol">:</a> <a id="17620" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a> <a id="17622" class="Symbol">→</a> <a id="17624" href="Cubical.Foundations.Path.html#17603" class="Bound">B</a><a id="17625" class="Symbol">)</a>
  <a id="17629" class="Symbol">(</a><a id="17630" href="Cubical.Foundations.Path.html#17630" class="Bound">b</a> <a id="17632" class="Symbol">:</a> <a id="17634" href="Cubical.Foundations.Path.html#17603" class="Bound">B</a><a id="17635" class="Symbol">)</a> <a id="17637" class="Symbol">{</a><a id="17638" href="Cubical.Foundations.Path.html#17638" class="Bound">a</a> <a id="17640" href="Cubical.Foundations.Path.html#17640" class="Bound">a&#39;</a> <a id="17643" class="Symbol">:</a> <a id="17645" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="17646" class="Symbol">}</a> <a id="17648" class="Symbol">{</a><a id="17649" href="Cubical.Foundations.Path.html#17649" class="Bound">t</a> <a id="17651" class="Symbol">:</a> <a id="17653" href="Cubical.Foundations.Path.html#17616" class="Bound">f</a> <a id="17655" href="Cubical.Foundations.Path.html#17638" class="Bound">a</a> <a id="17657" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17659" href="Cubical.Foundations.Path.html#17630" class="Bound">b</a><a id="17660" class="Symbol">}</a> <a id="17662" class="Symbol">{</a><a id="17663" href="Cubical.Foundations.Path.html#17663" class="Bound">t&#39;</a> <a id="17666" class="Symbol">:</a> <a id="17668" href="Cubical.Foundations.Path.html#17616" class="Bound">f</a> <a id="17670" href="Cubical.Foundations.Path.html#17640" class="Bound">a&#39;</a> <a id="17673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17675" href="Cubical.Foundations.Path.html#17630" class="Bound">b</a><a id="17676" class="Symbol">}</a> <a id="17678" class="Symbol">→</a>
  <a id="17682" class="Symbol">((</a><a id="17684" href="Cubical.Foundations.Path.html#17638" class="Bound">a</a> <a id="17686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17688" href="Cubical.Foundations.Path.html#17649" class="Bound">t</a><a id="17689" class="Symbol">)</a> <a id="17691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17693" class="Symbol">(</a><a id="17694" href="Cubical.Foundations.Path.html#17640" class="Bound">a&#39;</a> <a id="17697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17699" href="Cubical.Foundations.Path.html#17663" class="Bound">t&#39;</a> <a id="17702" class="Symbol">))</a> <a id="17705" class="Symbol">→</a> <a id="17707" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17710" href="Cubical.Foundations.Path.html#17710" class="Bound">e</a> <a id="17712" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17714" href="Cubical.Foundations.Path.html#17638" class="Bound">a</a> <a id="17716" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17718" href="Cubical.Foundations.Path.html#17640" class="Bound">a&#39;</a> <a id="17721" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17723" class="Symbol">(</a><a id="17724" href="Cubical.Foundations.Path.html#17649" class="Bound">t</a> <a id="17726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17728" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17733" href="Cubical.Foundations.Path.html#17616" class="Bound">f</a> <a id="17735" href="Cubical.Foundations.Path.html#17710" class="Bound">e</a> <a id="17737" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17739" href="Cubical.Foundations.Path.html#17663" class="Bound">t&#39;</a><a id="17741" class="Symbol">)</a>
<a id="17743" href="Cubical.Foundations.Path.html#17590" class="Function">pathFiber</a> <a id="17753" class="Symbol">{</a><a id="17754" href="Cubical.Foundations.Path.html#17754" class="Bound">A</a><a id="17755" class="Symbol">}</a> <a id="17757" class="Symbol">{</a><a id="17758" href="Cubical.Foundations.Path.html#17758" class="Bound">B</a><a id="17759" class="Symbol">}</a> <a id="17761" href="Cubical.Foundations.Path.html#17761" class="Bound">f</a> <a id="17763" href="Cubical.Foundations.Path.html#17763" class="Bound">b</a> <a id="17765" class="Symbol">{</a><a id="17766" href="Cubical.Foundations.Path.html#17766" class="Bound">a</a><a id="17767" class="Symbol">}</a> <a id="17769" class="Symbol">{</a><a id="17770" href="Cubical.Foundations.Path.html#17770" class="Bound">a&#39;</a><a id="17772" class="Symbol">}</a> <a id="17774" class="Symbol">{</a><a id="17775" href="Cubical.Foundations.Path.html#17775" class="Bound">t</a><a id="17776" class="Symbol">}</a> <a id="17778" class="Symbol">{</a><a id="17779" href="Cubical.Foundations.Path.html#17779" class="Bound">t&#39;</a><a id="17781" class="Symbol">}</a> <a id="17783" href="Cubical.Foundations.Path.html#17783" class="Bound">e</a> <a id="17785" class="Symbol">=</a>
  <a id="17789" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="17791" class="Symbol">(λ</a> <a id="17794" href="Cubical.Foundations.Path.html#17794" class="Bound">X</a> <a id="17796" href="Cubical.Foundations.Path.html#17796" class="Bound">_</a> <a id="17798" class="Symbol">→</a> <a id="17800" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17803" href="Cubical.Foundations.Path.html#17803" class="Bound">e</a> <a id="17805" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17807" href="Cubical.Foundations.Path.html#17766" class="Bound">a</a> <a id="17809" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17811" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17815" href="Cubical.Foundations.Path.html#17794" class="Bound">X</a> <a id="17817" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17819" class="Symbol">(</a><a id="17820" href="Cubical.Foundations.Path.html#17775" class="Bound">t</a> <a id="17822" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17824" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17829" href="Cubical.Foundations.Path.html#17761" class="Bound">f</a> <a id="17831" href="Cubical.Foundations.Path.html#17803" class="Bound">e</a> <a id="17833" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17835" class="Symbol">(</a><a id="17836" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17840" href="Cubical.Foundations.Path.html#17794" class="Bound">X</a><a id="17841" class="Symbol">)))</a> <a id="17845" class="Symbol">(</a><a id="17846" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17853" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="17859" href="Cubical.Foundations.Path.html#17775" class="Bound">t</a><a id="17860" class="Symbol">)</a> <a id="17862" href="Cubical.Foundations.Path.html#17783" class="Bound">e</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Pointed.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="211" class="Keyword">using</a> <a id="217" class="Symbol">(</a><a id="218" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a><a id="221" class="Symbol">)</a> <a id="223" class="Keyword">public</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="404" class="Keyword">private</a>
  <a id="414" class="Keyword">variable</a>
    <a id="427" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="429" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Pointed"></a><a id="441" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="449" class="Symbol">:</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Foundations.Pointed.Base.html#452" class="Bound">ℓ</a> <a id="454" class="Symbol">:</a> <a id="456" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="461" class="Symbol">)</a> <a id="463" class="Symbol">→</a> <a id="465" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="470" class="Symbol">(</a><a id="471" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="477" href="Cubical.Foundations.Pointed.Base.html#452" class="Bound">ℓ</a><a id="478" class="Symbol">)</a>
<a id="480" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="488" href="Cubical.Foundations.Pointed.Base.html#488" class="Bound">ℓ</a> <a id="490" class="Symbol">=</a> <a id="492" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="504" href="Cubical.Foundations.Pointed.Base.html#488" class="Bound">ℓ</a> <a id="506" class="Symbol">(λ</a> <a id="509" href="Cubical.Foundations.Pointed.Base.html#509" class="Bound">x</a> <a id="511" class="Symbol">→</a> <a id="513" href="Cubical.Foundations.Pointed.Base.html#509" class="Bound">x</a><a id="514" class="Symbol">)</a>

<a id="pt"></a><a id="517" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="520" class="Symbol">:</a> <a id="522" class="Symbol">∀</a> <a id="524" class="Symbol">{</a><a id="525" href="Cubical.Foundations.Pointed.Base.html#525" class="Bound">ℓ</a><a id="526" class="Symbol">}</a> <a id="528" class="Symbol">(</a><a id="529" href="Cubical.Foundations.Pointed.Base.html#529" class="Bound">A∙</a> <a id="532" class="Symbol">:</a> <a id="534" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="542" href="Cubical.Foundations.Pointed.Base.html#525" class="Bound">ℓ</a><a id="543" class="Symbol">)</a> <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="551" href="Cubical.Foundations.Pointed.Base.html#529" class="Bound">A∙</a>
<a id="554" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="557" class="Symbol">=</a> <a id="559" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a>

<a id="Pointed₀"></a><a id="564" href="Cubical.Foundations.Pointed.Base.html#564" class="Function">Pointed₀</a> <a id="573" class="Symbol">=</a> <a id="575" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="583" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>

<a id="591" class="Comment">{- Pointed functions -}</a>
<a id="_→∙_"></a><a id="615" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">_→∙_</a> <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">(</a><a id="623" href="Cubical.Foundations.Pointed.Base.html#623" class="Bound">A</a> <a id="625" class="Symbol">:</a> <a id="627" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="635" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="636" class="Symbol">)</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.Foundations.Pointed.Base.html#639" class="Bound">B</a> <a id="641" class="Symbol">:</a> <a id="643" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="651" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="653" class="Symbol">)</a> <a id="655" class="Symbol">→</a> <a id="657" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="662" class="Symbol">(</a><a id="663" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="669" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="671" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="673" class="Symbol">)</a>
<a id="675" class="Symbol">(</a><a id="676" href="Cubical.Foundations.Pointed.Base.html#676" class="Bound">A</a> <a id="678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="680" href="Cubical.Foundations.Pointed.Base.html#680" class="Bound">a</a><a id="681" class="Symbol">)</a> <a id="683" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="686" class="Symbol">(</a><a id="687" href="Cubical.Foundations.Pointed.Base.html#687" class="Bound">B</a> <a id="689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="691" href="Cubical.Foundations.Pointed.Base.html#691" class="Bound">b</a><a id="692" class="Symbol">)</a> <a id="694" class="Symbol">=</a> <a id="696" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="699" href="Cubical.Foundations.Pointed.Base.html#699" class="Bound">f</a> <a id="701" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="703" class="Symbol">(</a><a id="704" href="Cubical.Foundations.Pointed.Base.html#676" class="Bound">A</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Foundations.Pointed.Base.html#687" class="Bound">B</a><a id="709" class="Symbol">)</a> <a id="711" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="713" href="Cubical.Foundations.Pointed.Base.html#699" class="Bound">f</a> <a id="715" href="Cubical.Foundations.Pointed.Base.html#680" class="Bound">a</a> <a id="717" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="719" href="Cubical.Foundations.Pointed.Base.html#691" class="Bound">b</a>

<a id="_→∙_∙"></a><a id="722" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">_→∙_∙</a> <a id="728" class="Symbol">:</a> <a id="730" class="Symbol">(</a><a id="731" href="Cubical.Foundations.Pointed.Base.html#731" class="Bound">A</a> <a id="733" class="Symbol">:</a> <a id="735" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="743" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">(</a><a id="747" href="Cubical.Foundations.Pointed.Base.html#747" class="Bound">B</a> <a id="749" class="Symbol">:</a> <a id="751" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="759" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="761" class="Symbol">)</a> <a id="763" class="Symbol">→</a> <a id="765" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="773" class="Symbol">(</a><a id="774" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="780" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="782" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="784" class="Symbol">)</a>
<a id="786" class="Symbol">(</a><a id="787" href="Cubical.Foundations.Pointed.Base.html#787" class="Bound">A</a> <a id="789" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="792" href="Cubical.Foundations.Pointed.Base.html#792" class="Bound">B</a> <a id="794" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="795" class="Symbol">)</a> <a id="797" class="Symbol">.</a><a id="798" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="802" class="Symbol">=</a> <a id="804" href="Cubical.Foundations.Pointed.Base.html#787" class="Bound">A</a> <a id="806" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="809" href="Cubical.Foundations.Pointed.Base.html#792" class="Bound">B</a>
<a id="811" class="Symbol">(</a><a id="812" href="Cubical.Foundations.Pointed.Base.html#812" class="Bound">A</a> <a id="814" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="817" href="Cubical.Foundations.Pointed.Base.html#817" class="Bound">B</a> <a id="819" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="820" class="Symbol">)</a> <a id="822" class="Symbol">.</a><a id="823" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="827" class="Symbol">.</a><a id="828" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="832" href="Cubical.Foundations.Pointed.Base.html#832" class="Bound">x</a> <a id="834" class="Symbol">=</a> <a id="836" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="839" href="Cubical.Foundations.Pointed.Base.html#817" class="Bound">B</a>
<a id="841" class="Symbol">(</a><a id="842" href="Cubical.Foundations.Pointed.Base.html#842" class="Bound">A</a> <a id="844" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="847" href="Cubical.Foundations.Pointed.Base.html#847" class="Bound">B</a> <a id="849" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="850" class="Symbol">)</a> <a id="852" class="Symbol">.</a><a id="853" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="857" class="Symbol">.</a><a id="858" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="862" class="Symbol">=</a> <a id="864" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="idfun∙"></a><a id="870" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">(</a><a id="880" href="Cubical.Foundations.Pointed.Base.html#880" class="Bound">A</a> <a id="882" class="Symbol">:</a> <a id="884" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="892" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">→</a> <a id="897" href="Cubical.Foundations.Pointed.Base.html#880" class="Bound">A</a> <a id="899" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="902" href="Cubical.Foundations.Pointed.Base.html#880" class="Bound">A</a>
<a id="904" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="911" href="Cubical.Foundations.Pointed.Base.html#911" class="Bound">A</a> <a id="913" class="Symbol">.</a><a id="914" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="918" href="Cubical.Foundations.Pointed.Base.html#918" class="Bound">x</a> <a id="920" class="Symbol">=</a> <a id="922" href="Cubical.Foundations.Pointed.Base.html#918" class="Bound">x</a>
<a id="924" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="931" href="Cubical.Foundations.Pointed.Base.html#931" class="Bound">A</a> <a id="933" class="Symbol">.</a><a id="934" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="938" class="Symbol">=</a> <a id="940" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="946" class="Keyword">infix</a> <a id="952" class="Number">3</a> <a id="954" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">_≃∙_</a>
<a id="959" class="Comment">{-Pointed equivalences -}</a>
<a id="_≃∙_"></a><a id="985" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">_≃∙_</a> <a id="990" class="Symbol">:</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Foundations.Pointed.Base.html#993" class="Bound">A</a> <a id="995" class="Symbol">:</a> <a id="997" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1005" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1006" class="Symbol">)</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Cubical.Foundations.Pointed.Base.html#1009" class="Bound">B</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1021" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1023" class="Symbol">)</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1039" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="1041" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1043" class="Symbol">)</a>
<a id="1045" href="Cubical.Foundations.Pointed.Base.html#1045" class="Bound">A</a> <a id="1047" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1050" href="Cubical.Foundations.Pointed.Base.html#1050" class="Bound">B</a> <a id="1052" class="Symbol">=</a> <a id="1054" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1057" href="Cubical.Foundations.Pointed.Base.html#1057" class="Bound">e</a> <a id="1059" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1061" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1065" href="Cubical.Foundations.Pointed.Base.html#1045" class="Bound">A</a> <a id="1067" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1069" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1073" href="Cubical.Foundations.Pointed.Base.html#1050" class="Bound">B</a> <a id="1075" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1077" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1081" href="Cubical.Foundations.Pointed.Base.html#1057" class="Bound">e</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1087" href="Cubical.Foundations.Pointed.Base.html#1045" class="Bound">A</a><a id="1088" class="Symbol">)</a> <a id="1090" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1092" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1095" href="Cubical.Foundations.Pointed.Base.html#1050" class="Bound">B</a>

<a id="1098" class="Comment">{- Underlying pointed map of an equivalence -}</a>
<a id="≃∙map"></a><a id="1145" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">{</a><a id="1154" href="Cubical.Foundations.Pointed.Base.html#1154" class="Bound">A</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1166" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">{</a><a id="1170" href="Cubical.Foundations.Pointed.Base.html#1170" class="Bound">B</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1182" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1184" class="Symbol">}</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Cubical.Foundations.Pointed.Base.html#1154" class="Bound">A</a> <a id="1190" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1193" href="Cubical.Foundations.Pointed.Base.html#1170" class="Bound">B</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Cubical.Foundations.Pointed.Base.html#1154" class="Bound">A</a> <a id="1199" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1202" href="Cubical.Foundations.Pointed.Base.html#1170" class="Bound">B</a>
<a id="1204" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1208" class="Symbol">(</a><a id="1209" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="1215" href="Cubical.Foundations.Pointed.Base.html#1215" class="Bound">e</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1229" href="Cubical.Foundations.Pointed.Base.html#1215" class="Bound">e</a><a id="1230" class="Symbol">)</a>
<a id="1232" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="1243" href="Cubical.Foundations.Pointed.Base.html#1243" class="Bound">e</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Symbol">=</a> <a id="1248" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1252" href="Cubical.Foundations.Pointed.Base.html#1243" class="Bound">e</a>

<a id="invEquiv∙"></a><a id="1255" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">{</a><a id="1268" href="Cubical.Foundations.Pointed.Base.html#1268" class="Bound">A</a> <a id="1270" class="Symbol">:</a> <a id="1272" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1280" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1281" class="Symbol">}</a> <a id="1283" class="Symbol">{</a><a id="1284" href="Cubical.Foundations.Pointed.Base.html#1284" class="Bound">B</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1296" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1298" class="Symbol">}</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Cubical.Foundations.Pointed.Base.html#1268" class="Bound">A</a> <a id="1304" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1307" href="Cubical.Foundations.Pointed.Base.html#1284" class="Bound">B</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Cubical.Foundations.Pointed.Base.html#1284" class="Bound">B</a> <a id="1313" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1316" href="Cubical.Foundations.Pointed.Base.html#1268" class="Bound">A</a>
<a id="1318" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1322" class="Symbol">(</a><a id="1323" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="1333" href="Cubical.Foundations.Pointed.Base.html#1333" class="Bound">x</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1352" href="Cubical.Foundations.Pointed.Base.html#1333" class="Bound">x</a><a id="1353" class="Symbol">)</a>
<a id="1355" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="1370" class="Symbol">{</a><a id="1371" class="Argument">A</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Cubical.Foundations.Pointed.Base.html#1375" class="Bound">A</a><a id="1376" class="Symbol">}</a> <a id="1378" href="Cubical.Foundations.Pointed.Base.html#1378" class="Bound">x</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">=</a>
  <a id="1385" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1415" href="Cubical.Foundations.Pointed.Base.html#1378" class="Bound">x</a><a id="1416" class="Symbol">)))</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1425" href="Cubical.Foundations.Pointed.Base.html#1378" class="Bound">x</a><a id="1426" class="Symbol">))</a> <a id="1429" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1431" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1442" href="Cubical.Foundations.Pointed.Base.html#1378" class="Bound">x</a><a id="1443" class="Symbol">)</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1449" href="Cubical.Foundations.Pointed.Base.html#1375" class="Bound">A</a><a id="1450" class="Symbol">)</a>

<a id="compEquiv∙"></a><a id="1453" href="Cubical.Foundations.Pointed.Base.html#1453" class="Function">compEquiv∙</a> <a id="1464" class="Symbol">:</a> <a id="1466" class="Symbol">∀</a> <a id="1468" class="Symbol">{</a><a id="1469" href="Cubical.Foundations.Pointed.Base.html#1469" class="Bound">ℓ</a> <a id="1471" href="Cubical.Foundations.Pointed.Base.html#1471" class="Bound">ℓ&#39;</a> <a id="1474" href="Cubical.Foundations.Pointed.Base.html#1474" class="Bound">ℓ&#39;&#39;</a><a id="1477" class="Symbol">}</a> <a id="1479" class="Symbol">{</a><a id="1480" href="Cubical.Foundations.Pointed.Base.html#1480" class="Bound">A</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1492" href="Cubical.Foundations.Pointed.Base.html#1469" class="Bound">ℓ</a><a id="1493" class="Symbol">}</a> <a id="1495" class="Symbol">{</a><a id="1496" href="Cubical.Foundations.Pointed.Base.html#1496" class="Bound">B</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1508" href="Cubical.Foundations.Pointed.Base.html#1471" class="Bound">ℓ&#39;</a><a id="1510" class="Symbol">}</a> <a id="1512" class="Symbol">{</a><a id="1513" href="Cubical.Foundations.Pointed.Base.html#1513" class="Bound">C</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1525" href="Cubical.Foundations.Pointed.Base.html#1474" class="Bound">ℓ&#39;&#39;</a><a id="1528" class="Symbol">}</a>
  <a id="1532" class="Symbol">→</a> <a id="1534" href="Cubical.Foundations.Pointed.Base.html#1480" class="Bound">A</a> <a id="1536" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1539" href="Cubical.Foundations.Pointed.Base.html#1496" class="Bound">B</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Cubical.Foundations.Pointed.Base.html#1496" class="Bound">B</a> <a id="1545" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1548" href="Cubical.Foundations.Pointed.Base.html#1513" class="Bound">C</a> <a id="1550" class="Symbol">→</a> <a id="1552" href="Cubical.Foundations.Pointed.Base.html#1480" class="Bound">A</a> <a id="1554" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1557" href="Cubical.Foundations.Pointed.Base.html#1513" class="Bound">C</a>
<a id="1559" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Cubical.Foundations.Pointed.Base.html#1453" class="Function">compEquiv∙</a> <a id="1575" href="Cubical.Foundations.Pointed.Base.html#1575" class="Bound">e1</a> <a id="1578" href="Cubical.Foundations.Pointed.Base.html#1578" class="Bound">e2</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1599" href="Cubical.Foundations.Pointed.Base.html#1575" class="Bound">e1</a><a id="1601" class="Symbol">)</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1608" href="Cubical.Foundations.Pointed.Base.html#1578" class="Bound">e2</a><a id="1610" class="Symbol">)</a>
<a id="1612" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Foundations.Pointed.Base.html#1453" class="Function">compEquiv∙</a> <a id="1628" href="Cubical.Foundations.Pointed.Base.html#1628" class="Bound">e1</a> <a id="1631" href="Cubical.Foundations.Pointed.Base.html#1631" class="Bound">e2</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1652" href="Cubical.Foundations.Pointed.Base.html#1631" class="Bound">e2</a><a id="1654" class="Symbol">))</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1662" href="Cubical.Foundations.Pointed.Base.html#1628" class="Bound">e1</a><a id="1664" class="Symbol">)</a> <a id="1666" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1668" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1672" href="Cubical.Foundations.Pointed.Base.html#1631" class="Bound">e2</a>

<a id="Equiv∙J"></a><a id="1676" href="Cubical.Foundations.Pointed.Base.html#1676" class="Function">Equiv∙J</a> <a id="1684" class="Symbol">:</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Cubical.Foundations.Pointed.Base.html#1687" class="Bound">B</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1699" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1700" class="Symbol">}</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Cubical.Foundations.Pointed.Base.html#1703" class="Bound">C</a> <a id="1705" class="Symbol">:</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Cubical.Foundations.Pointed.Base.html#1708" class="Bound">A</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1720" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1721" class="Symbol">)</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Cubical.Foundations.Pointed.Base.html#1708" class="Bound">A</a> <a id="1727" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1730" href="Cubical.Foundations.Pointed.Base.html#1687" class="Bound">B</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1739" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1741" class="Symbol">)</a>
          <a id="1753" class="Symbol">→</a> <a id="1755" href="Cubical.Foundations.Pointed.Base.html#1703" class="Bound">C</a> <a id="1757" href="Cubical.Foundations.Pointed.Base.html#1687" class="Bound">B</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1773" href="Cubical.Foundations.Pointed.Base.html#1687" class="Bound">B</a><a id="1774" class="Symbol">)</a> <a id="1776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1782" class="Symbol">)</a>
          <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">{</a><a id="1797" href="Cubical.Foundations.Pointed.Base.html#1797" class="Bound">A</a> <a id="1799" class="Symbol">:</a> <a id="1801" class="Symbol">_}</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Foundations.Pointed.Base.html#1805" class="Bound">e</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Cubical.Foundations.Pointed.Base.html#1797" class="Bound">A</a> <a id="1811" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="1814" href="Cubical.Foundations.Pointed.Base.html#1687" class="Bound">B</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Foundations.Pointed.Base.html#1703" class="Bound">C</a> <a id="1821" href="Cubical.Foundations.Pointed.Base.html#1797" class="Bound">A</a> <a id="1823" href="Cubical.Foundations.Pointed.Base.html#1805" class="Bound">e</a>
<a id="1825" href="Cubical.Foundations.Pointed.Base.html#1676" class="Function">Equiv∙J</a> <a id="1833" class="Symbol">{</a><a id="1834" href="Cubical.Foundations.Pointed.Base.html#1834" class="Bound">ℓ</a><a id="1835" class="Symbol">}</a> <a id="1837" class="Symbol">{</a><a id="1838" href="Cubical.Foundations.Pointed.Base.html#1838" class="Bound">ℓ&#39;</a><a id="1840" class="Symbol">}</a> <a id="1842" class="Symbol">{</a><a id="1843" class="Argument">B</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="1848" class="Symbol">}</a> <a id="1850" href="Cubical.Foundations.Pointed.Base.html#1850" class="Bound">C</a> <a id="1852" href="Cubical.Foundations.Pointed.Base.html#1852" class="Bound">ind</a> <a id="1856" class="Symbol">{</a><a id="1857" class="Argument">A</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="Cubical.Foundations.Pointed.Base.html#1861" class="Bound">A</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">=</a>
  <a id="1868" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1876" class="Symbol">λ</a> <a id="1878" href="Cubical.Foundations.Pointed.Base.html#1878" class="Bound">e</a> <a id="1880" href="Cubical.Foundations.Pointed.Base.html#1880" class="Bound">p</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Cubical.Foundations.Pointed.Base.html#1923" class="Function">help</a> <a id="1889" href="Cubical.Foundations.Pointed.Base.html#1878" class="Bound">e</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1895" href="Cubical.Foundations.Pointed.Base.html#1861" class="Bound">A</a><a id="1896" class="Symbol">)</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1902" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="1903" class="Symbol">)</a> <a id="1905" href="Cubical.Foundations.Pointed.Base.html#1880" class="Bound">p</a> <a id="1907" href="Cubical.Foundations.Pointed.Base.html#1850" class="Bound">C</a> <a id="1909" href="Cubical.Foundations.Pointed.Base.html#1852" class="Bound">ind</a>
  <a id="1915" class="Keyword">where</a>
  <a id="1923" href="Cubical.Foundations.Pointed.Base.html#1923" class="Function">help</a> <a id="1928" class="Symbol">:</a> <a id="1930" class="Symbol">∀</a> <a id="1932" class="Symbol">{</a><a id="1933" href="Cubical.Foundations.Pointed.Base.html#1933" class="Bound">A</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1942" href="Cubical.Foundations.Pointed.Base.html#1834" class="Bound">ℓ</a><a id="1943" class="Symbol">}</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Cubical.Foundations.Pointed.Base.html#1946" class="Bound">e</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Cubical.Foundations.Pointed.Base.html#1933" class="Bound">A</a> <a id="1952" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1954" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1958" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="1959" class="Symbol">)</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Cubical.Foundations.Pointed.Base.html#1962" class="Bound">a</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Cubical.Foundations.Pointed.Base.html#1933" class="Bound">A</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Foundations.Pointed.Base.html#1970" class="Bound">b</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1978" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="1979" class="Symbol">)</a>
       <a id="1988" class="Symbol">→</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Cubical.Foundations.Pointed.Base.html#1991" class="Bound">p</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1999" href="Cubical.Foundations.Pointed.Base.html#1946" class="Bound">e</a> <a id="2001" href="Cubical.Foundations.Pointed.Base.html#1962" class="Bound">a</a> <a id="2003" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2005" href="Cubical.Foundations.Pointed.Base.html#1970" class="Bound">b</a><a id="2006" class="Symbol">)</a>
       <a id="2015" class="Symbol">→</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Foundations.Pointed.Base.html#2018" class="Bound">C</a> <a id="2020" class="Symbol">:</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Cubical.Foundations.Pointed.Base.html#2023" class="Bound">A</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2035" href="Cubical.Foundations.Pointed.Base.html#1834" class="Bound">ℓ</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="Cubical.Foundations.Pointed.Base.html#2023" class="Bound">A</a> <a id="2042" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2050" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a> <a id="2052" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2054" href="Cubical.Foundations.Pointed.Base.html#1970" class="Bound">b</a><a id="2055" class="Symbol">)</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2064" href="Cubical.Foundations.Pointed.Base.html#1838" class="Bound">ℓ&#39;</a><a id="2066" class="Symbol">)</a>
       <a id="2075" class="Symbol">→</a> <a id="2077" href="Cubical.Foundations.Pointed.Base.html#2018" class="Bound">C</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2084" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a> <a id="2086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2088" href="Cubical.Foundations.Pointed.Base.html#1970" class="Bound">b</a><a id="2089" class="Symbol">)</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2105" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="2106" class="Symbol">)</a> <a id="2108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2110" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2114" class="Symbol">)</a>
       <a id="2123" class="Symbol">→</a> <a id="2125" href="Cubical.Foundations.Pointed.Base.html#2018" class="Bound">C</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Cubical.Foundations.Pointed.Base.html#1933" class="Bound">A</a> <a id="2130" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2132" href="Cubical.Foundations.Pointed.Base.html#1962" class="Bound">a</a><a id="2133" class="Symbol">)</a>  <a id="2136" class="Symbol">(</a><a id="2137" href="Cubical.Foundations.Pointed.Base.html#1946" class="Bound">e</a> <a id="2139" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2141" href="Cubical.Foundations.Pointed.Base.html#1991" class="Bound">p</a><a id="2142" class="Symbol">)</a>
  <a id="2146" href="Cubical.Foundations.Pointed.Base.html#1923" class="Function">help</a> <a id="2151" class="Symbol">=</a> <a id="2153" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="2160" class="Symbol">(λ</a> <a id="2163" href="Cubical.Foundations.Pointed.Base.html#2163" class="Bound">A</a> <a id="2165" href="Cubical.Foundations.Pointed.Base.html#2165" class="Bound">e</a> <a id="2167" class="Symbol">→</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Foundations.Pointed.Base.html#2170" class="Bound">a</a> <a id="2172" class="Symbol">:</a> <a id="2174" href="Cubical.Foundations.Pointed.Base.html#2163" class="Bound">A</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Cubical.Foundations.Pointed.Base.html#2178" class="Bound">b</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2186" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="2187" class="Symbol">)</a>
       <a id="2196" class="Symbol">→</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Cubical.Foundations.Pointed.Base.html#2199" class="Bound">p</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2207" href="Cubical.Foundations.Pointed.Base.html#2165" class="Bound">e</a> <a id="2209" href="Cubical.Foundations.Pointed.Base.html#2170" class="Bound">a</a> <a id="2211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2213" href="Cubical.Foundations.Pointed.Base.html#2178" class="Bound">b</a><a id="2214" class="Symbol">)</a>
       <a id="2223" class="Symbol">→</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Foundations.Pointed.Base.html#2226" class="Bound">C</a> <a id="2228" class="Symbol">:</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Foundations.Pointed.Base.html#2231" class="Bound">A</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2243" href="Cubical.Foundations.Pointed.Base.html#1834" class="Bound">ℓ</a><a id="2244" class="Symbol">)</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Cubical.Foundations.Pointed.Base.html#2231" class="Bound">A</a> <a id="2250" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2258" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a> <a id="2260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2262" href="Cubical.Foundations.Pointed.Base.html#2178" class="Bound">b</a><a id="2263" class="Symbol">)</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2272" href="Cubical.Foundations.Pointed.Base.html#1838" class="Bound">ℓ&#39;</a><a id="2274" class="Symbol">)</a>
       <a id="2283" class="Symbol">→</a> <a id="2285" href="Cubical.Foundations.Pointed.Base.html#2226" class="Bound">C</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2292" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a> <a id="2294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2296" href="Cubical.Foundations.Pointed.Base.html#2178" class="Bound">b</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2313" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="2314" class="Symbol">)</a> <a id="2316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2318" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2322" class="Symbol">)</a>
       <a id="2331" class="Symbol">→</a> <a id="2333" href="Cubical.Foundations.Pointed.Base.html#2226" class="Bound">C</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.Foundations.Pointed.Base.html#2163" class="Bound">A</a> <a id="2338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2340" href="Cubical.Foundations.Pointed.Base.html#2170" class="Bound">a</a><a id="2341" class="Symbol">)</a>  <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Foundations.Pointed.Base.html#2165" class="Bound">e</a> <a id="2347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2349" href="Cubical.Foundations.Pointed.Base.html#2199" class="Bound">p</a><a id="2350" class="Symbol">))</a>
        <a id="2361" class="Symbol">λ</a> <a id="2363" href="Cubical.Foundations.Pointed.Base.html#2363" class="Bound">a</a> <a id="2365" href="Cubical.Foundations.Pointed.Base.html#2365" class="Bound">b</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2371" class="Symbol">(λ</a> <a id="2374" href="Cubical.Foundations.Pointed.Base.html#2374" class="Bound">b</a> <a id="2376" href="Cubical.Foundations.Pointed.Base.html#2376" class="Bound">p</a>
          <a id="2388" class="Symbol">→</a> <a id="2390" class="Symbol">(</a><a id="2391" href="Cubical.Foundations.Pointed.Base.html#2391" class="Bound">C</a> <a id="2393" class="Symbol">:</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Foundations.Pointed.Base.html#2396" class="Bound">A</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2408" href="Cubical.Foundations.Pointed.Base.html#1834" class="Bound">ℓ</a><a id="2409" class="Symbol">)</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="Cubical.Foundations.Pointed.Base.html#2396" class="Bound">A</a> <a id="2415" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2423" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a> <a id="2425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2427" href="Cubical.Foundations.Pointed.Base.html#2374" class="Bound">b</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2437" href="Cubical.Foundations.Pointed.Base.html#1838" class="Bound">ℓ&#39;</a><a id="2439" class="Symbol">)</a>
                <a id="2457" class="Symbol">→</a> <a id="2459" href="Cubical.Foundations.Pointed.Base.html#2391" class="Bound">C</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2466" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a> <a id="2468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2470" href="Cubical.Foundations.Pointed.Base.html#2374" class="Bound">b</a><a id="2471" class="Symbol">)</a>
      <a id="2479" class="Symbol">(</a><a id="2480" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2493" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="2494" class="Symbol">)</a> <a id="2496" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2498" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a>
      <a id="2512" href="Cubical.Foundations.Pointed.Base.html#2391" class="Bound">C</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2519" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a> <a id="2521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2523" href="Cubical.Foundations.Pointed.Base.html#2363" class="Bound">a</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2540" href="Cubical.Foundations.Pointed.Base.html#1847" class="Bound">B</a><a id="2541" class="Symbol">)</a> <a id="2543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2545" href="Cubical.Foundations.Pointed.Base.html#2376" class="Bound">p</a><a id="2546" class="Symbol">))</a>
         <a id="2558" class="Symbol">λ</a> <a id="2560" href="Cubical.Foundations.Pointed.Base.html#2560" class="Bound">_</a> <a id="2562" href="Cubical.Foundations.Pointed.Base.html#2562" class="Bound">p</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Cubical.Foundations.Pointed.Base.html#2562" class="Bound">p</a>

<a id="ua∙"></a><a id="2569" href="Cubical.Foundations.Pointed.Base.html#2569" class="Function">ua∙</a> <a id="2573" class="Symbol">:</a> <a id="2575" class="Symbol">{</a><a id="2576" href="Cubical.Foundations.Pointed.Base.html#2576" class="Bound">A</a> <a id="2578" href="Cubical.Foundations.Pointed.Base.html#2578" class="Bound">B</a> <a id="2580" class="Symbol">:</a> <a id="2582" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2590" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="2591" class="Symbol">}</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Foundations.Pointed.Base.html#2594" class="Bound">e</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2602" href="Cubical.Foundations.Pointed.Base.html#2576" class="Bound">A</a> <a id="2604" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2606" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2610" href="Cubical.Foundations.Pointed.Base.html#2578" class="Bound">B</a><a id="2611" class="Symbol">)</a>
                  <a id="2631" class="Symbol">→</a> <a id="2633" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2637" href="Cubical.Foundations.Pointed.Base.html#2594" class="Bound">e</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2644" href="Cubical.Foundations.Pointed.Base.html#2576" class="Bound">A</a><a id="2645" class="Symbol">)</a> <a id="2647" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2649" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2653" href="Cubical.Foundations.Pointed.Base.html#2578" class="Bound">B</a> <a id="2655" class="Symbol">→</a> <a id="2657" href="Cubical.Foundations.Pointed.Base.html#2576" class="Bound">A</a> <a id="2659" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2661" href="Cubical.Foundations.Pointed.Base.html#2578" class="Bound">B</a>
<a id="2663" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Foundations.Pointed.Base.html#2569" class="Function">ua∙</a> <a id="2672" href="Cubical.Foundations.Pointed.Base.html#2672" class="Bound">e</a> <a id="2674" href="Cubical.Foundations.Pointed.Base.html#2674" class="Bound">p</a> <a id="2676" href="Cubical.Foundations.Pointed.Base.html#2676" class="Bound">i</a><a id="2677" class="Symbol">)</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2684" href="Cubical.Foundations.Pointed.Base.html#2672" class="Bound">e</a> <a id="2686" href="Cubical.Foundations.Pointed.Base.html#2676" class="Bound">i</a>
<a id="2688" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2692" class="Symbol">(</a><a id="2693" href="Cubical.Foundations.Pointed.Base.html#2569" class="Function">ua∙</a> <a id="2697" class="Symbol">{</a><a id="2698" class="Argument">A</a> <a id="2700" class="Symbol">=</a> <a id="2702" href="Cubical.Foundations.Pointed.Base.html#2702" class="Bound">A</a><a id="2703" class="Symbol">}</a> <a id="2705" href="Cubical.Foundations.Pointed.Base.html#2705" class="Bound">e</a> <a id="2707" href="Cubical.Foundations.Pointed.Base.html#2707" class="Bound">p</a> <a id="2709" href="Cubical.Foundations.Pointed.Base.html#2709" class="Bound">i</a><a id="2710" class="Symbol">)</a> <a id="2712" class="Symbol">=</a> <a id="2714" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2726" href="Cubical.Foundations.Pointed.Base.html#2705" class="Bound">e</a> <a id="2728" href="Cubical.Foundations.Pointed.Base.html#2707" class="Bound">p</a> <a id="2730" href="Cubical.Foundations.Pointed.Base.html#2709" class="Bound">i</a>

<a id="2733" class="Comment">{- J for pointed function types -}</a>
<a id="→∙J"></a><a id="2768" href="Cubical.Foundations.Pointed.Base.html#2768" class="Function">→∙J</a> <a id="2772" class="Symbol">:</a> <a id="2774" class="Symbol">∀</a> <a id="2776" class="Symbol">{</a><a id="2777" href="Cubical.Foundations.Pointed.Base.html#2777" class="Bound">ℓ</a> <a id="2779" href="Cubical.Foundations.Pointed.Base.html#2779" class="Bound">ℓ&#39;</a> <a id="2782" href="Cubical.Foundations.Pointed.Base.html#2782" class="Bound">ℓ&#39;&#39;</a><a id="2785" class="Symbol">}</a> <a id="2787" class="Symbol">{</a><a id="2788" href="Cubical.Foundations.Pointed.Base.html#2788" class="Bound">A</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2800" href="Cubical.Foundations.Pointed.Base.html#2777" class="Bound">ℓ</a><a id="2801" class="Symbol">}</a> <a id="2803" class="Symbol">{</a><a id="2804" href="Cubical.Foundations.Pointed.Base.html#2804" class="Bound">B</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2813" href="Cubical.Foundations.Pointed.Base.html#2779" class="Bound">ℓ&#39;</a><a id="2815" class="Symbol">}</a>
    <a id="2821" class="Symbol">→</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Cubical.Foundations.Pointed.Base.html#2824" class="Bound">P</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Foundations.Pointed.Base.html#2829" class="Bound">b₀</a> <a id="2832" class="Symbol">:</a> <a id="2834" href="Cubical.Foundations.Pointed.Base.html#2804" class="Bound">B</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.Foundations.Pointed.Base.html#2838" class="Bound">f</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Cubical.Foundations.Pointed.Base.html#2788" class="Bound">A</a> <a id="2844" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.Foundations.Pointed.Base.html#2804" class="Bound">B</a> <a id="2850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2852" href="Cubical.Foundations.Pointed.Base.html#2829" class="Bound">b₀</a><a id="2854" class="Symbol">))</a> <a id="2857" class="Symbol">→</a> <a id="2859" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2864" href="Cubical.Foundations.Pointed.Base.html#2782" class="Bound">ℓ&#39;&#39;</a><a id="2867" class="Symbol">)</a>
    <a id="2873" class="Symbol">→</a> <a id="2875" class="Symbol">((</a><a id="2877" href="Cubical.Foundations.Pointed.Base.html#2877" class="Bound">f</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2885" href="Cubical.Foundations.Pointed.Base.html#2788" class="Bound">A</a> <a id="2887" class="Symbol">→</a> <a id="2889" href="Cubical.Foundations.Pointed.Base.html#2804" class="Bound">B</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="Cubical.Foundations.Pointed.Base.html#2824" class="Bound">P</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Cubical.Foundations.Pointed.Base.html#2877" class="Bound">f</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2903" href="Cubical.Foundations.Pointed.Base.html#2788" class="Bound">A</a><a id="2904" class="Symbol">))</a> <a id="2907" class="Symbol">(</a><a id="2908" href="Cubical.Foundations.Pointed.Base.html#2877" class="Bound">f</a> <a id="2910" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2912" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2916" class="Symbol">))</a>
    <a id="2923" class="Symbol">→</a> <a id="2925" class="Symbol">{</a><a id="2926" href="Cubical.Foundations.Pointed.Base.html#2926" class="Bound">b₀</a> <a id="2929" class="Symbol">:</a> <a id="2931" href="Cubical.Foundations.Pointed.Base.html#2804" class="Bound">B</a><a id="2932" class="Symbol">}</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Foundations.Pointed.Base.html#2935" class="Bound">f</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="Cubical.Foundations.Pointed.Base.html#2788" class="Bound">A</a> <a id="2941" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Cubical.Foundations.Pointed.Base.html#2804" class="Bound">B</a> <a id="2947" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2949" href="Cubical.Foundations.Pointed.Base.html#2926" class="Bound">b₀</a><a id="2951" class="Symbol">))</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Cubical.Foundations.Pointed.Base.html#2824" class="Bound">P</a> <a id="2958" href="Cubical.Foundations.Pointed.Base.html#2926" class="Bound">b₀</a> <a id="2961" href="Cubical.Foundations.Pointed.Base.html#2935" class="Bound">f</a>
<a id="2963" href="Cubical.Foundations.Pointed.Base.html#2768" class="Function">→∙J</a> <a id="2967" class="Symbol">{</a><a id="2968" class="Argument">A</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Foundations.Pointed.Base.html#2972" class="Bound">A</a><a id="2973" class="Symbol">}</a> <a id="2975" href="Cubical.Foundations.Pointed.Base.html#2975" class="Bound">P</a> <a id="2977" href="Cubical.Foundations.Pointed.Base.html#2977" class="Bound">ind</a> <a id="2981" class="Symbol">=</a>
  <a id="2985" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2993" class="Symbol">λ</a> <a id="2995" href="Cubical.Foundations.Pointed.Base.html#2995" class="Bound">f</a> <a id="2997" class="Symbol">→</a> <a id="2999" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3001" class="Symbol">(λ</a> <a id="3004" href="Cubical.Foundations.Pointed.Base.html#3004" class="Bound">b₀</a> <a id="3007" href="Cubical.Foundations.Pointed.Base.html#3007" class="Bound">y</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Cubical.Foundations.Pointed.Base.html#2975" class="Bound">P</a> <a id="3013" href="Cubical.Foundations.Pointed.Base.html#3004" class="Bound">b₀</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Cubical.Foundations.Pointed.Base.html#2995" class="Bound">f</a> <a id="3019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3021" href="Cubical.Foundations.Pointed.Base.html#3007" class="Bound">y</a><a id="3022" class="Symbol">))</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Foundations.Pointed.Base.html#2977" class="Bound">ind</a> <a id="3030" href="Cubical.Foundations.Pointed.Base.html#2995" class="Bound">f</a><a id="3031" class="Symbol">)</a>

<a id="3034" class="Comment">{- HIT allowing for pattern matching on pointed types -}</a>
<a id="3091" class="Keyword">data</a> <a id="Pointer"></a><a id="3096" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="3104" class="Symbol">{</a><a id="3105" href="Cubical.Foundations.Pointed.Base.html#3105" class="Bound">ℓ</a><a id="3106" class="Symbol">}</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Cubical.Foundations.Pointed.Base.html#3109" class="Bound">A</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3121" href="Cubical.Foundations.Pointed.Base.html#3105" class="Bound">ℓ</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3131" href="Cubical.Foundations.Pointed.Base.html#3105" class="Bound">ℓ</a> <a id="3133" class="Keyword">where</a>
  <a id="Pointer.pt₀"></a><a id="3141" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="3155" href="Cubical.Foundations.Pointed.Base.html#3109" class="Bound">A</a>
  <a id="Pointer.⌊_⌋"></a><a id="3159" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊_⌋</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3169" href="Cubical.Foundations.Pointed.Base.html#3109" class="Bound">A</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="3181" href="Cubical.Foundations.Pointed.Base.html#3109" class="Bound">A</a>
  <a id="Pointer.id"></a><a id="3185" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a> <a id="3188" class="Symbol">:</a> <a id="3190" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊</a> <a id="3192" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3195" href="Cubical.Foundations.Pointed.Base.html#3109" class="Bound">A</a> <a id="3197" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌋</a> <a id="3199" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3201" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a>

<a id="IsoPointedPointer"></a><a id="3206" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3224" class="Symbol">:</a> <a id="3226" class="Symbol">{</a><a id="3227" href="Cubical.Foundations.Pointed.Base.html#3227" class="Bound">A</a> <a id="3229" class="Symbol">:</a> <a id="3231" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3239" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3240" class="Symbol">}</a> <a id="3242" class="Symbol">→</a> <a id="3244" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3253" href="Cubical.Foundations.Pointed.Base.html#3227" class="Bound">A</a><a id="3254" class="Symbol">)</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="3265" href="Cubical.Foundations.Pointed.Base.html#3227" class="Bound">A</a><a id="3266" class="Symbol">)</a>
<a id="3268" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3276" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3294" class="Symbol">=</a> <a id="3296" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊_⌋</a>
<a id="3300" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3327" class="Symbol">{</a><a id="3328" class="Argument">A</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Cubical.Foundations.Pointed.Base.html#3332" class="Bound">A</a><a id="3333" class="Symbol">})</a> <a id="3336" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3345" href="Cubical.Foundations.Pointed.Base.html#3332" class="Bound">A</a>
<a id="3347" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3355" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3373" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊</a> <a id="3375" href="Cubical.Foundations.Pointed.Base.html#3375" class="Bound">x</a> <a id="3377" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌋</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Cubical.Foundations.Pointed.Base.html#3375" class="Bound">x</a>
<a id="3383" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3391" class="Symbol">(</a><a id="3392" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3410" class="Symbol">{</a><a id="3411" class="Argument">A</a> <a id="3413" class="Symbol">=</a> <a id="3415" href="Cubical.Foundations.Pointed.Base.html#3415" class="Bound">A</a><a id="3416" class="Symbol">})</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a> <a id="3423" href="Cubical.Foundations.Pointed.Base.html#3423" class="Bound">i</a><a id="3424" class="Symbol">)</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3431" href="Cubical.Foundations.Pointed.Base.html#3415" class="Bound">A</a>
<a id="3433" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="3446" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3464" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a>
<a id="3473" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="3486" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3504" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊</a> <a id="3506" href="Cubical.Foundations.Pointed.Base.html#3506" class="Bound">x</a> <a id="3508" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌋</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3517" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="3530" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a> <a id="3552" href="Cubical.Foundations.Pointed.Base.html#3552" class="Bound">i</a><a id="3553" class="Symbol">)</a> <a id="3555" href="Cubical.Foundations.Pointed.Base.html#3555" class="Bound">j</a> <a id="3557" class="Symbol">=</a> <a id="3559" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Cubical.Foundations.Pointed.Base.html#3552" class="Bound">i</a> <a id="3565" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3567" href="Cubical.Foundations.Pointed.Base.html#3555" class="Bound">j</a><a id="3568" class="Symbol">)</a>
<a id="3570" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="3582" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="3600" href="Cubical.Foundations.Pointed.Base.html#3600" class="Bound">x</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Pointed≡Pointer"></a><a id="3610" href="Cubical.Foundations.Pointed.Base.html#3610" class="Function">Pointed≡Pointer</a> <a id="3626" class="Symbol">:</a> <a id="3628" class="Symbol">{</a><a id="3629" href="Cubical.Foundations.Pointed.Base.html#3629" class="Bound">A</a> <a id="3631" class="Symbol">:</a> <a id="3633" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3641" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3642" class="Symbol">}</a> <a id="3644" class="Symbol">→</a> <a id="3646" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3650" href="Cubical.Foundations.Pointed.Base.html#3629" class="Bound">A</a> <a id="3652" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3654" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="3662" href="Cubical.Foundations.Pointed.Base.html#3629" class="Bound">A</a>
<a id="3664" href="Cubical.Foundations.Pointed.Base.html#3610" class="Function">Pointed≡Pointer</a> <a id="3680" class="Symbol">=</a> <a id="3682" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="3692" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a>

<a id="Pointer∙"></a><a id="3711" href="Cubical.Foundations.Pointed.Base.html#3711" class="Function">Pointer∙</a> <a id="3720" class="Symbol">:</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Foundations.Pointed.Base.html#3723" class="Bound">A</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3735" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3748" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a>
<a id="3750" href="Cubical.Foundations.Pointed.Base.html#3711" class="Function">Pointer∙</a> <a id="3759" href="Cubical.Foundations.Pointed.Base.html#3759" class="Bound">A</a> <a id="3761" class="Symbol">.</a><a id="3762" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3766" class="Symbol">=</a> <a id="3768" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="3776" href="Cubical.Foundations.Pointed.Base.html#3759" class="Bound">A</a>
<a id="3778" href="Cubical.Foundations.Pointed.Base.html#3711" class="Function">Pointer∙</a> <a id="3787" href="Cubical.Foundations.Pointed.Base.html#3787" class="Bound">A</a> <a id="3789" class="Symbol">.</a><a id="3790" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a>

<a id="Pointed≡∙Pointer"></a><a id="3801" href="Cubical.Foundations.Pointed.Base.html#3801" class="Function">Pointed≡∙Pointer</a> <a id="3818" class="Symbol">:</a> <a id="3820" class="Symbol">{</a><a id="3821" href="Cubical.Foundations.Pointed.Base.html#3821" class="Bound">A</a> <a id="3823" class="Symbol">:</a> <a id="3825" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3833" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3834" class="Symbol">}</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="Cubical.Foundations.Pointed.Base.html#3821" class="Bound">A</a> <a id="3840" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="3851" href="Cubical.Foundations.Pointed.Base.html#3821" class="Bound">A</a> <a id="3853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3855" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a><a id="3858" class="Symbol">)</a>
<a id="3860" href="Cubical.Foundations.Pointed.Base.html#3801" class="Function">Pointed≡∙Pointer</a> <a id="3877" class="Symbol">{</a><a id="3878" class="Argument">A</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="Cubical.Foundations.Pointed.Base.html#3882" class="Bound">A</a><a id="3883" class="Symbol">}</a> <a id="3885" href="Cubical.Foundations.Pointed.Base.html#3885" class="Bound">i</a> <a id="3887" class="Symbol">=</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Foundations.Pointed.Base.html#3610" class="Function">Pointed≡Pointer</a> <a id="3906" class="Symbol">{</a><a id="3907" class="Argument">A</a> <a id="3909" class="Symbol">=</a> <a id="3911" href="Cubical.Foundations.Pointed.Base.html#3882" class="Bound">A</a><a id="3912" class="Symbol">}</a> <a id="3914" href="Cubical.Foundations.Pointed.Base.html#3885" class="Bound">i</a><a id="3915" class="Symbol">)</a> <a id="3917" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3919" href="Cubical.Foundations.Pointed.Base.html#3938" class="Function">helper</a> <a id="3926" href="Cubical.Foundations.Pointed.Base.html#3885" class="Bound">i</a>
  <a id="3930" class="Keyword">where</a>
  <a id="3938" href="Cubical.Foundations.Pointed.Base.html#3938" class="Function">helper</a> <a id="3945" class="Symbol">:</a> <a id="3947" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3953" class="Symbol">(λ</a> <a id="3956" href="Cubical.Foundations.Pointed.Base.html#3956" class="Bound">i</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Cubical.Foundations.Pointed.Base.html#3610" class="Function">Pointed≡Pointer</a> <a id="3976" class="Symbol">{</a><a id="3977" class="Argument">A</a> <a id="3979" class="Symbol">=</a> <a id="3981" href="Cubical.Foundations.Pointed.Base.html#3882" class="Bound">A</a><a id="3982" class="Symbol">}</a> <a id="3984" href="Cubical.Foundations.Pointed.Base.html#3956" class="Bound">i</a><a id="3985" class="Symbol">)</a> <a id="3987" class="Symbol">(</a><a id="3988" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3991" href="Cubical.Foundations.Pointed.Base.html#3882" class="Bound">A</a><a id="3992" class="Symbol">)</a> <a id="3994" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a>
  <a id="4000" href="Cubical.Foundations.Pointed.Base.html#3938" class="Function">helper</a> <a id="4007" class="Symbol">=</a> <a id="4009" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.Foundations.Pointed.Base.html#3206" class="Function">IsoPointedPointer</a> <a id="4052" class="Symbol">{</a><a id="4053" class="Argument">A</a> <a id="4055" class="Symbol">=</a> <a id="4057" href="Cubical.Foundations.Pointed.Base.html#3882" class="Bound">A</a><a id="4058" class="Symbol">}))</a> <a id="4062" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a>

<a id="pointerFun"></a><a id="4066" href="Cubical.Foundations.Pointed.Base.html#4066" class="Function">pointerFun</a> <a id="4077" class="Symbol">:</a> <a id="4079" class="Symbol">∀</a> <a id="4081" class="Symbol">{</a><a id="4082" href="Cubical.Foundations.Pointed.Base.html#4082" class="Bound">ℓ&#39;</a><a id="4084" class="Symbol">}</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Cubical.Foundations.Pointed.Base.html#4087" class="Bound">A</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4099" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4100" class="Symbol">}</a> <a id="4102" class="Symbol">{</a><a id="4103" href="Cubical.Foundations.Pointed.Base.html#4103" class="Bound">B</a> <a id="4105" class="Symbol">:</a> <a id="4107" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4115" href="Cubical.Foundations.Pointed.Base.html#4082" class="Bound">ℓ&#39;</a><a id="4117" class="Symbol">}</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Cubical.Foundations.Pointed.Base.html#4120" class="Bound">f</a> <a id="4122" class="Symbol">:</a> <a id="4124" href="Cubical.Foundations.Pointed.Base.html#4087" class="Bound">A</a> <a id="4126" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4129" href="Cubical.Foundations.Pointed.Base.html#4103" class="Bound">B</a><a id="4130" class="Symbol">)</a>
            <a id="4144" class="Symbol">→</a> <a id="4146" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="4154" href="Cubical.Foundations.Pointed.Base.html#4087" class="Bound">A</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Cubical.Foundations.Pointed.Base.html#3096" class="Datatype">Pointer</a> <a id="4166" href="Cubical.Foundations.Pointed.Base.html#4103" class="Bound">B</a>
<a id="4168" href="Cubical.Foundations.Pointed.Base.html#4066" class="Function">pointerFun</a> <a id="4179" href="Cubical.Foundations.Pointed.Base.html#4179" class="Bound">f</a> <a id="4181" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a> <a id="4185" class="Symbol">=</a> <a id="4187" href="Cubical.Foundations.Pointed.Base.html#3141" class="InductiveConstructor">pt₀</a>
<a id="4191" href="Cubical.Foundations.Pointed.Base.html#4066" class="Function">pointerFun</a> <a id="4202" href="Cubical.Foundations.Pointed.Base.html#4202" class="Bound">f</a> <a id="4204" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊</a> <a id="4206" href="Cubical.Foundations.Pointed.Base.html#4206" class="Bound">x</a> <a id="4208" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌋</a> <a id="4210" class="Symbol">=</a> <a id="4212" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊</a> <a id="4214" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4218" href="Cubical.Foundations.Pointed.Base.html#4202" class="Bound">f</a> <a id="4220" href="Cubical.Foundations.Pointed.Base.html#4206" class="Bound">x</a> <a id="4222" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌋</a>
<a id="4224" href="Cubical.Foundations.Pointed.Base.html#4066" class="Function">pointerFun</a> <a id="4235" href="Cubical.Foundations.Pointed.Base.html#4235" class="Bound">f</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a> <a id="4241" href="Cubical.Foundations.Pointed.Base.html#4241" class="Bound">i</a><a id="4242" class="Symbol">)</a> <a id="4244" class="Symbol">=</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4252" href="Cubical.Foundations.Pointed.Base.html#3159" class="InductiveConstructor Operator">⌊_⌋</a> <a id="4256" class="Symbol">(</a><a id="4257" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4261" href="Cubical.Foundations.Pointed.Base.html#4235" class="Bound">f</a><a id="4262" class="Symbol">)</a> <a id="4264" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4266" href="Cubical.Foundations.Pointed.Base.html#3185" class="InductiveConstructor">id</a><a id="4268" class="Symbol">)</a> <a id="4270" href="Cubical.Foundations.Pointed.Base.html#4241" class="Bound">i</a>

<a id="pointerFun∙"></a><a id="4273" href="Cubical.Foundations.Pointed.Base.html#4273" class="Function">pointerFun∙</a> <a id="4285" class="Symbol">:</a> <a id="4287" class="Symbol">∀</a> <a id="4289" class="Symbol">{</a><a id="4290" href="Cubical.Foundations.Pointed.Base.html#4290" class="Bound">ℓ&#39;</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">{</a><a id="4295" href="Cubical.Foundations.Pointed.Base.html#4295" class="Bound">A</a> <a id="4297" class="Symbol">:</a> <a id="4299" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4307" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4308" class="Symbol">}</a> <a id="4310" class="Symbol">{</a><a id="4311" href="Cubical.Foundations.Pointed.Base.html#4311" class="Bound">B</a> <a id="4313" class="Symbol">:</a> <a id="4315" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4323" href="Cubical.Foundations.Pointed.Base.html#4290" class="Bound">ℓ&#39;</a><a id="4325" class="Symbol">}</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Cubical.Foundations.Pointed.Base.html#4328" class="Bound">f</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Cubical.Foundations.Pointed.Base.html#4295" class="Bound">A</a> <a id="4334" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4337" href="Cubical.Foundations.Pointed.Base.html#4311" class="Bound">B</a><a id="4338" class="Symbol">)</a>
             <a id="4353" class="Symbol">→</a> <a id="4355" href="Cubical.Foundations.Pointed.Base.html#3711" class="Function">Pointer∙</a> <a id="4364" href="Cubical.Foundations.Pointed.Base.html#4295" class="Bound">A</a> <a id="4366" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4369" href="Cubical.Foundations.Pointed.Base.html#3711" class="Function">Pointer∙</a> <a id="4378" href="Cubical.Foundations.Pointed.Base.html#4311" class="Bound">B</a>
<a id="4380" href="Cubical.Foundations.Pointed.Base.html#4273" class="Function">pointerFun∙</a> <a id="4392" href="Cubical.Foundations.Pointed.Base.html#4392" class="Bound">f</a> <a id="4394" class="Symbol">.</a><a id="4395" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4399" class="Symbol">=</a> <a id="4401" href="Cubical.Foundations.Pointed.Base.html#4066" class="Function">pointerFun</a> <a id="4412" href="Cubical.Foundations.Pointed.Base.html#4392" class="Bound">f</a>
<a id="4414" href="Cubical.Foundations.Pointed.Base.html#4273" class="Function">pointerFun∙</a> <a id="4426" href="Cubical.Foundations.Pointed.Base.html#4426" class="Bound">f</a> <a id="4428" class="Symbol">.</a><a id="4429" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4433" class="Symbol">=</a> <a id="4435" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="4442" class="Comment">-- pointed identity equivalence</a>
<a id="idEquiv∙"></a><a id="4474" href="Cubical.Foundations.Pointed.Base.html#4474" class="Function">idEquiv∙</a> <a id="4483" class="Symbol">:</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Cubical.Foundations.Pointed.Base.html#4486" class="Bound">A</a> <a id="4488" class="Symbol">:</a> <a id="4490" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4498" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4499" class="Symbol">)</a> <a id="4501" class="Symbol">→</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Cubical.Foundations.Pointed.Base.html#4486" class="Bound">A</a> <a id="4506" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="4509" href="Cubical.Foundations.Pointed.Base.html#4486" class="Bound">A</a><a id="4510" class="Symbol">)</a>
<a id="4512" href="Cubical.Foundations.Pointed.Base.html#4474" class="Function">idEquiv∙</a> <a id="4521" href="Cubical.Foundations.Pointed.Base.html#4521" class="Bound">A</a> <a id="4523" class="Symbol">=</a> <a id="4525" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4538" href="Cubical.Foundations.Pointed.Base.html#4521" class="Bound">A</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4543" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="4549" class="Comment">{-
  Equational reasoning for pointed equivalences
-}</a>

<a id="4604" class="Keyword">infix</a>  <a id="4611" class="Number">3</a> <a id="4613" href="Cubical.Foundations.Pointed.Base.html#4636" class="Function Operator">_∎≃∙</a>
<a id="4618" class="Keyword">infixr</a> <a id="4625" class="Number">2</a> <a id="4627" href="Cubical.Foundations.Pointed.Base.html#4688" class="Function Operator">_≃∙⟨_⟩_</a>

<a id="_∎≃∙"></a><a id="4636" href="Cubical.Foundations.Pointed.Base.html#4636" class="Function Operator">_∎≃∙</a> <a id="4641" class="Symbol">:</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Foundations.Pointed.Base.html#4644" class="Bound">A</a> <a id="4646" class="Symbol">:</a> <a id="4648" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4656" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4657" class="Symbol">)</a> <a id="4659" class="Symbol">→</a> <a id="4661" href="Cubical.Foundations.Pointed.Base.html#4644" class="Bound">A</a> <a id="4663" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="4666" href="Cubical.Foundations.Pointed.Base.html#4644" class="Bound">A</a>
<a id="4668" href="Cubical.Foundations.Pointed.Base.html#4668" class="Bound">A</a> <a id="4670" href="Cubical.Foundations.Pointed.Base.html#4636" class="Function Operator">∎≃∙</a> <a id="4674" class="Symbol">=</a> <a id="4676" href="Cubical.Foundations.Pointed.Base.html#4474" class="Function">idEquiv∙</a> <a id="4685" href="Cubical.Foundations.Pointed.Base.html#4668" class="Bound">A</a>

<a id="_≃∙⟨_⟩_"></a><a id="4688" href="Cubical.Foundations.Pointed.Base.html#4688" class="Function Operator">_≃∙⟨_⟩_</a> <a id="4696" class="Symbol">:</a> <a id="4698" class="Symbol">{</a><a id="4699" href="Cubical.Foundations.Pointed.Base.html#4699" class="Bound">B</a> <a id="4701" href="Cubical.Foundations.Pointed.Base.html#4701" class="Bound">C</a> <a id="4703" class="Symbol">:</a> <a id="4705" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4713" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4714" class="Symbol">}</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Cubical.Foundations.Pointed.Base.html#4717" class="Bound">A</a> <a id="4719" class="Symbol">:</a> <a id="4721" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4729" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">→</a> <a id="4734" href="Cubical.Foundations.Pointed.Base.html#4717" class="Bound">A</a> <a id="4736" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="4739" href="Cubical.Foundations.Pointed.Base.html#4699" class="Bound">B</a> <a id="4741" class="Symbol">→</a> <a id="4743" href="Cubical.Foundations.Pointed.Base.html#4699" class="Bound">B</a> <a id="4745" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="4748" href="Cubical.Foundations.Pointed.Base.html#4701" class="Bound">C</a> <a id="4750" class="Symbol">→</a> <a id="4752" href="Cubical.Foundations.Pointed.Base.html#4717" class="Bound">A</a> <a id="4754" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="4757" href="Cubical.Foundations.Pointed.Base.html#4701" class="Bound">C</a>
<a id="4759" href="Cubical.Foundations.Pointed.Base.html#4759" class="Bound">A</a> <a id="4761" href="Cubical.Foundations.Pointed.Base.html#4688" class="Function Operator">≃∙⟨</a> <a id="4765" href="Cubical.Foundations.Pointed.Base.html#4765" class="Bound">f</a> <a id="4767" href="Cubical.Foundations.Pointed.Base.html#4688" class="Function Operator">⟩</a> <a id="4769" href="Cubical.Foundations.Pointed.Base.html#4769" class="Bound">g</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Cubical.Foundations.Pointed.Base.html#1453" class="Function">compEquiv∙</a> <a id="4784" href="Cubical.Foundations.Pointed.Base.html#4765" class="Bound">f</a> <a id="4786" href="Cubical.Foundations.Pointed.Base.html#4769" class="Bound">g</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Pointed.FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.FunExt.html" class="Module">Cubical.Foundations.Pointed.FunExt</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a>

<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Cubical.Foundations.Pointed.FunExt.html#342" class="Generalizable">ℓ</a> <a id="344" href="Cubical.Foundations.Pointed.FunExt.html#344" class="Generalizable">ℓ&#39;</a> <a id="347" class="Symbol">:</a> <a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="356" class="Keyword">module</a> <a id="363" href="Cubical.Foundations.Pointed.FunExt.html#363" class="Module">_</a> <a id="365" class="Symbol">{</a><a id="366" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="368" class="Symbol">:</a> <a id="370" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="378" href="Cubical.Foundations.Pointed.FunExt.html#342" class="Generalizable">ℓ</a><a id="379" class="Symbol">}</a> <a id="381" class="Symbol">{</a><a id="382" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="384" class="Symbol">:</a> <a id="386" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="390" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="392" class="Symbol">→</a> <a id="394" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="399" href="Cubical.Foundations.Pointed.FunExt.html#344" class="Generalizable">ℓ&#39;</a><a id="401" class="Symbol">}</a> <a id="403" class="Symbol">{</a><a id="404" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a> <a id="408" class="Symbol">:</a> <a id="410" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="412" class="Symbol">(</a><a id="413" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="416" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a><a id="417" class="Symbol">)}</a> <a id="420" class="Keyword">where</a>

  <a id="429" class="Comment">-- pointed function extensionality</a>
  <a id="466" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="475" class="Symbol">:</a> <a id="477" class="Symbol">{</a><a id="478" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="480" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a> <a id="482" class="Symbol">:</a> <a id="484" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="487" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="489" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="491" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="500" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="504" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a> <a id="506" class="Symbol">→</a> <a id="508" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="510" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="512" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a>
  <a id="516" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="525" class="Symbol">(</a><a id="526" href="Cubical.Foundations.Pointed.FunExt.html#526" class="Bound">h</a> <a id="528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="530" href="Cubical.Foundations.Pointed.FunExt.html#530" class="Bound">h∙</a><a id="532" class="Symbol">)</a> <a id="534" href="Cubical.Foundations.Pointed.FunExt.html#534" class="Bound">i</a> <a id="536" class="Symbol">.</a><a id="537" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="541" href="Cubical.Foundations.Pointed.FunExt.html#541" class="Bound">x</a> <a id="543" class="Symbol">=</a> <a id="545" href="Cubical.Foundations.Pointed.FunExt.html#526" class="Bound">h</a> <a id="547" href="Cubical.Foundations.Pointed.FunExt.html#541" class="Bound">x</a> <a id="549" href="Cubical.Foundations.Pointed.FunExt.html#534" class="Bound">i</a>
  <a id="553" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="562" class="Symbol">(</a><a id="563" href="Cubical.Foundations.Pointed.FunExt.html#563" class="Bound">h</a> <a id="565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="567" href="Cubical.Foundations.Pointed.FunExt.html#567" class="Bound">h∙</a><a id="569" class="Symbol">)</a> <a id="571" href="Cubical.Foundations.Pointed.FunExt.html#571" class="Bound">i</a> <a id="573" class="Symbol">.</a><a id="574" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="578" class="Symbol">=</a> <a id="580" href="Cubical.Foundations.Pointed.FunExt.html#567" class="Bound">h∙</a> <a id="583" href="Cubical.Foundations.Pointed.FunExt.html#571" class="Bound">i</a>

  <a id="588" class="Comment">-- inverse of pointed function extensionality</a>
  <a id="636" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="646" class="Symbol">:</a> <a id="648" class="Symbol">{</a><a id="649" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="651" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a> <a id="653" class="Symbol">:</a> <a id="655" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="658" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="660" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="662" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="665" class="Symbol">}</a> <a id="667" class="Symbol">→</a> <a id="669" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="671" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="673" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="679" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="683" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a>
  <a id="687" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="697" href="Cubical.Foundations.Pointed.FunExt.html#697" class="Bound">p</a> <a id="699" class="Symbol">.</a><a id="700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="704" href="Cubical.Foundations.Pointed.FunExt.html#704" class="Bound">a</a> <a id="706" href="Cubical.Foundations.Pointed.FunExt.html#706" class="Bound">i</a> <a id="708" class="Symbol">=</a> <a id="710" href="Cubical.Foundations.Pointed.FunExt.html#697" class="Bound">p</a> <a id="712" href="Cubical.Foundations.Pointed.FunExt.html#706" class="Bound">i</a> <a id="714" class="Symbol">.</a><a id="715" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="719" href="Cubical.Foundations.Pointed.FunExt.html#704" class="Bound">a</a>
  <a id="723" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="733" href="Cubical.Foundations.Pointed.FunExt.html#733" class="Bound">p</a> <a id="735" class="Symbol">.</a><a id="736" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="740" href="Cubical.Foundations.Pointed.FunExt.html#740" class="Bound">i</a> <a id="742" class="Symbol">=</a> <a id="744" href="Cubical.Foundations.Pointed.FunExt.html#733" class="Bound">p</a> <a id="746" href="Cubical.Foundations.Pointed.FunExt.html#740" class="Bound">i</a> <a id="748" class="Symbol">.</a><a id="749" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="756" class="Comment">-- function extensionality is an isomorphism, PathP version</a>
  <a id="818" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="830" class="Symbol">:</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="835" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a> <a id="837" class="Symbol">:</a> <a id="839" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="842" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="844" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="846" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="849" class="Symbol">)</a> <a id="851" class="Symbol">→</a> <a id="853" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="860" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="864" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a><a id="865" class="Symbol">)</a> <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="870" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="872" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a><a id="873" class="Symbol">)</a>
  <a id="877" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="885" class="Symbol">(</a><a id="886" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="898" href="Cubical.Foundations.Pointed.FunExt.html#898" class="Bound">f</a> <a id="900" href="Cubical.Foundations.Pointed.FunExt.html#900" class="Bound">g</a><a id="901" class="Symbol">)</a>  <a id="904" class="Symbol">=</a> <a id="906" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="915" class="Symbol">{</a><a id="916" class="Argument">f</a> <a id="918" class="Symbol">=</a> <a id="920" href="Cubical.Foundations.Pointed.FunExt.html#898" class="Bound">f</a><a id="921" class="Symbol">}</a> <a id="923" class="Symbol">{</a><a id="924" class="Argument">g</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Foundations.Pointed.FunExt.html#900" class="Bound">g</a><a id="929" class="Symbol">}</a>
  <a id="933" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="954" href="Cubical.Foundations.Pointed.FunExt.html#954" class="Bound">f</a> <a id="956" href="Cubical.Foundations.Pointed.FunExt.html#956" class="Bound">g</a><a id="957" class="Symbol">)</a> <a id="959" class="Symbol">=</a> <a id="961" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="971" class="Symbol">{</a><a id="972" class="Argument">f</a> <a id="974" class="Symbol">=</a> <a id="976" href="Cubical.Foundations.Pointed.FunExt.html#954" class="Bound">f</a><a id="977" class="Symbol">}</a> <a id="979" class="Symbol">{</a><a id="980" class="Argument">g</a> <a id="982" class="Symbol">=</a> <a id="984" href="Cubical.Foundations.Pointed.FunExt.html#956" class="Bound">g</a><a id="985" class="Symbol">}</a>
  <a id="989" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1015" href="Cubical.Foundations.Pointed.FunExt.html#1015" class="Bound">f</a> <a id="1017" href="Cubical.Foundations.Pointed.FunExt.html#1017" class="Bound">g</a><a id="1018" class="Symbol">)</a> <a id="1020" href="Cubical.Foundations.Pointed.FunExt.html#1020" class="Bound">p</a> <a id="1022" href="Cubical.Foundations.Pointed.FunExt.html#1022" class="Bound">i</a> <a id="1024" href="Cubical.Foundations.Pointed.FunExt.html#1024" class="Bound">j</a> <a id="1026" class="Symbol">=</a> <a id="1028" href="Cubical.Foundations.Pointed.FunExt.html#1020" class="Bound">p</a> <a id="1030" href="Cubical.Foundations.Pointed.FunExt.html#1024" class="Bound">j</a>
  <a id="1034" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1059" href="Cubical.Foundations.Pointed.FunExt.html#1059" class="Bound">f</a> <a id="1061" href="Cubical.Foundations.Pointed.FunExt.html#1061" class="Bound">g</a><a id="1062" class="Symbol">)</a> <a id="1064" href="Cubical.Foundations.Pointed.FunExt.html#1064" class="Bound">h</a> <a id="1066" class="Symbol">_</a> <a id="1068" class="Symbol">=</a> <a id="1070" href="Cubical.Foundations.Pointed.FunExt.html#1064" class="Bound">h</a>

  <a id="1075" class="Comment">-- transformed to equivalence</a>
  <a id="1107" href="Cubical.Foundations.Pointed.FunExt.html#1107" class="Function">funExt∙P≃</a> <a id="1117" class="Symbol">:</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Cubical.Foundations.Pointed.FunExt.html#1120" class="Bound">f</a> <a id="1122" href="Cubical.Foundations.Pointed.FunExt.html#1122" class="Bound">g</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1129" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1131" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1133" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">→</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Foundations.Pointed.FunExt.html#1120" class="Bound">f</a> <a id="1143" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="1147" href="Cubical.Foundations.Pointed.FunExt.html#1122" class="Bound">g</a><a id="1148" class="Symbol">)</a> <a id="1150" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Cubical.Foundations.Pointed.FunExt.html#1120" class="Bound">f</a> <a id="1155" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1157" href="Cubical.Foundations.Pointed.FunExt.html#1122" class="Bound">g</a><a id="1158" class="Symbol">)</a>
  <a id="1162" href="Cubical.Foundations.Pointed.FunExt.html#1107" class="Function">funExt∙P≃</a> <a id="1172" href="Cubical.Foundations.Pointed.FunExt.html#1172" class="Bound">f</a> <a id="1174" href="Cubical.Foundations.Pointed.FunExt.html#1174" class="Bound">g</a> <a id="1176" class="Symbol">=</a> <a id="1178" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1202" href="Cubical.Foundations.Pointed.FunExt.html#1172" class="Bound">f</a> <a id="1204" href="Cubical.Foundations.Pointed.FunExt.html#1174" class="Bound">g</a><a id="1205" class="Symbol">)</a>

  <a id="1210" class="Comment">-- funExt∙≃ using the other kind of pointed homotopy</a>
  <a id="1265" href="Cubical.Foundations.Pointed.FunExt.html#1265" class="Function">funExt∙≃</a> <a id="1274" class="Symbol">:</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Cubical.Foundations.Pointed.FunExt.html#1277" class="Bound">f</a> <a id="1279" href="Cubical.Foundations.Pointed.FunExt.html#1279" class="Bound">g</a> <a id="1281" class="Symbol">:</a> <a id="1283" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1286" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1288" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1290" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">→</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Foundations.Pointed.FunExt.html#1277" class="Bound">f</a> <a id="1300" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1303" href="Cubical.Foundations.Pointed.FunExt.html#1279" class="Bound">g</a><a id="1304" class="Symbol">)</a> <a id="1306" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Cubical.Foundations.Pointed.FunExt.html#1277" class="Bound">f</a> <a id="1311" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1313" href="Cubical.Foundations.Pointed.FunExt.html#1279" class="Bound">g</a><a id="1314" class="Symbol">)</a>
  <a id="1318" href="Cubical.Foundations.Pointed.FunExt.html#1265" class="Function">funExt∙≃</a> <a id="1327" href="Cubical.Foundations.Pointed.FunExt.html#1327" class="Bound">f</a> <a id="1329" href="Cubical.Foundations.Pointed.FunExt.html#1329" class="Bound">g</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="1343" class="Symbol">(</a><a id="1344" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="1351" href="Cubical.Foundations.Pointed.FunExt.html#1327" class="Bound">f</a> <a id="1353" href="Cubical.Foundations.Pointed.FunExt.html#1329" class="Bound">g</a><a id="1354" class="Symbol">)</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Cubical.Foundations.Pointed.FunExt.html#1107" class="Function">funExt∙P≃</a> <a id="1367" href="Cubical.Foundations.Pointed.FunExt.html#1327" class="Bound">f</a> <a id="1369" href="Cubical.Foundations.Pointed.FunExt.html#1329" class="Bound">g</a><a id="1370" class="Symbol">)</a>

  <a id="1375" class="Comment">-- standard pointed function extensionality and its inverse</a>
  <a id="1437" href="Cubical.Foundations.Pointed.FunExt.html#1437" class="Function">funExt∙</a> <a id="1445" class="Symbol">:</a> <a id="1447" class="Symbol">{</a><a id="1448" href="Cubical.Foundations.Pointed.FunExt.html#1448" class="Bound">f</a> <a id="1450" href="Cubical.Foundations.Pointed.FunExt.html#1450" class="Bound">g</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1457" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1459" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1461" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1464" class="Symbol">}</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Cubical.Foundations.Pointed.FunExt.html#1448" class="Bound">f</a> <a id="1470" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1473" href="Cubical.Foundations.Pointed.FunExt.html#1450" class="Bound">g</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Cubical.Foundations.Pointed.FunExt.html#1448" class="Bound">f</a> <a id="1479" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1481" href="Cubical.Foundations.Pointed.FunExt.html#1450" class="Bound">g</a>
  <a id="1485" href="Cubical.Foundations.Pointed.FunExt.html#1437" class="Function">funExt∙</a> <a id="1493" class="Symbol">{</a><a id="1494" class="Argument">f</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Foundations.Pointed.FunExt.html#1498" class="Bound">f</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">{</a><a id="1502" class="Argument">g</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Cubical.Foundations.Pointed.FunExt.html#1506" class="Bound">g</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">=</a> <a id="1511" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Foundations.Pointed.FunExt.html#1265" class="Function">funExt∙≃</a> <a id="1530" href="Cubical.Foundations.Pointed.FunExt.html#1498" class="Bound">f</a> <a id="1532" href="Cubical.Foundations.Pointed.FunExt.html#1506" class="Bound">g</a><a id="1533" class="Symbol">)</a>

  <a id="1538" href="Cubical.Foundations.Pointed.FunExt.html#1538" class="Function">funExt∙⁻</a> <a id="1547" class="Symbol">:</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Cubical.Foundations.Pointed.FunExt.html#1550" class="Bound">f</a> <a id="1552" href="Cubical.Foundations.Pointed.FunExt.html#1552" class="Bound">g</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1559" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1561" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1563" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1566" class="Symbol">}</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Cubical.Foundations.Pointed.FunExt.html#1550" class="Bound">f</a> <a id="1572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1574" href="Cubical.Foundations.Pointed.FunExt.html#1552" class="Bound">g</a> <a id="1576" class="Symbol">→</a> <a id="1578" href="Cubical.Foundations.Pointed.FunExt.html#1550" class="Bound">f</a> <a id="1580" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1583" href="Cubical.Foundations.Pointed.FunExt.html#1552" class="Bound">g</a>
  <a id="1587" href="Cubical.Foundations.Pointed.FunExt.html#1538" class="Function">funExt∙⁻</a> <a id="1596" class="Symbol">{</a><a id="1597" class="Argument">f</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="Cubical.Foundations.Pointed.FunExt.html#1601" class="Bound">f</a><a id="1602" class="Symbol">}</a> <a id="1604" class="Symbol">{</a><a id="1605" class="Argument">g</a> <a id="1607" class="Symbol">=</a> <a id="1609" href="Cubical.Foundations.Pointed.FunExt.html#1609" class="Bound">g</a><a id="1610" class="Symbol">}</a> <a id="1612" class="Symbol">=</a> <a id="1614" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.Foundations.Pointed.FunExt.html#1265" class="Function">funExt∙≃</a> <a id="1643" href="Cubical.Foundations.Pointed.FunExt.html#1601" class="Bound">f</a> <a id="1645" href="Cubical.Foundations.Pointed.FunExt.html#1609" class="Bound">g</a><a id="1646" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Pointed.Homogeneous.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Homogeneous</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Definition of a homogeneous pointed type, and proofs that pi, product, path, and discrete types are homogeneous

Portions of this file adapted from Nicolai Kraus&#39; code here:
  https://bitbucket.org/nicolaikraus/agda/src/e30d70c72c6af8e62b72eefabcc57623dd921f04/trunc-inverse.lagda

-}</a>
<a id="290" class="Keyword">module</a> <a id="297" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a> <a id="337" class="Keyword">where</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="608" class="Symbol">as</a> <a id="611" class="Module">⊥</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>

<a id="832" class="Comment">{-
  We might say that a type is homogeneous if its automorphism group acts transitively;
  this could be phrased with a propositional truncation.
  Here we demand something much stronger, namely that we are given automorphisms
  that carry the base point to any given point y.
  If in addition we require this automorphism to be the identity for the base point,
  then we recover the notion of a left-invertible H-space, and indeed,
  any homogeneous type in our sense gives rise to such, as shown in:

    Cubical.Homotopy.HSpace
-}</a>
<a id="isHomogeneous"></a><a id="1367" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1381" class="Symbol">:</a> <a id="1383" class="Symbol">∀</a> <a id="1385" class="Symbol">{</a><a id="1386" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1399" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1415" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a><a id="1416" class="Symbol">)</a>
<a id="1418" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1432" class="Symbol">{</a><a id="1433" href="Cubical.Foundations.Pointed.Homogeneous.html#1433" class="Bound">ℓ</a><a id="1434" class="Symbol">}</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1441" href="Cubical.Foundations.Pointed.Homogeneous.html#1441" class="Bound">x</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Symbol">∀</a> <a id="1448" href="Cubical.Foundations.Pointed.Homogeneous.html#1448" class="Bound">y</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1466" href="Cubical.Foundations.Pointed.Homogeneous.html#1433" class="Bound">ℓ</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1474" href="Cubical.Foundations.Pointed.Homogeneous.html#1441" class="Bound">x</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1482" href="Cubical.Foundations.Pointed.Homogeneous.html#1448" class="Bound">y</a><a id="1483" class="Symbol">)</a>

<a id="1486" class="Comment">-- Pointed functions into a homogeneous type are equal as soon as they are equal</a>
<a id="1567" class="Comment">-- as unpointed functions</a>
<a id="→∙Homogeneous≡"></a><a id="1593" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Foundations.Pointed.Homogeneous.html#1613" class="Bound">ℓ</a> <a id="1615" href="Cubical.Foundations.Pointed.Homogeneous.html#1615" class="Bound">ℓ&#39;</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Foundations.Pointed.Homogeneous.html#1620" class="Bound">A∙</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1633" href="Cubical.Foundations.Pointed.Homogeneous.html#1613" class="Bound">ℓ</a><a id="1634" class="Symbol">}</a> <a id="1636" class="Symbol">{</a><a id="1637" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1650" href="Cubical.Foundations.Pointed.Homogeneous.html#1615" class="Bound">ℓ&#39;</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1658" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Cubical.Foundations.Pointed.Homogeneous.html#1620" class="Bound">A∙</a> <a id="1666" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1669" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a><a id="1671" class="Symbol">}</a>
  <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Foundations.Pointed.Homogeneous.html#1676" class="Bound">h</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1694" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1703" class="Symbol">.</a><a id="1704" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1708" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1710" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a> <a id="1713" class="Symbol">.</a><a id="1714" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1725" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a>
<a id="1728" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="1743" class="Symbol">{</a><a id="1744" class="Argument">A∙</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a><a id="1751" class="Symbol">@(_</a> <a id="1755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1757" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a><a id="1759" class="Symbol">)}</a> <a id="1762" class="Symbol">{</a><a id="1763" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="1765" class="Symbol">@(</a><a id="1767" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="1769" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1771" class="Symbol">_)}</a> <a id="1775" class="Symbol">{</a><a id="1776" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a><a id="1778" class="Symbol">@(_</a> <a id="1782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1784" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a><a id="1786" class="Symbol">)}</a> <a id="1789" class="Symbol">{</a><a id="1790" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a><a id="1792" class="Symbol">@(_</a> <a id="1796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1798" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="1800" class="Symbol">)}</a> <a id="1803" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="1805" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1807" class="Symbol">=</a>
  <a id="1811" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1817" class="Symbol">(λ</a> <a id="1820" href="Cubical.Foundations.Pointed.Homogeneous.html#1820" class="Bound">Q∙</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1831" class="Symbol">(λ</a> <a id="1834" href="Cubical.Foundations.Pointed.Homogeneous.html#1834" class="Bound">i</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a> <a id="1841" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1844" href="Cubical.Foundations.Pointed.Homogeneous.html#1820" class="Bound">Q∙</a> <a id="1847" href="Cubical.Foundations.Pointed.Homogeneous.html#1834" class="Bound">i</a><a id="1848" class="Symbol">)</a> <a id="1850" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a> <a id="1853" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="1874" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a><a id="1877" class="Symbol">))</a> <a id="1880" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a>
  <a id="1890" class="Keyword">where</a>
  <a id="1898" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1914" class="Symbol">(λ</a> <a id="1917" href="Cubical.Foundations.Pointed.Homogeneous.html#1917" class="Bound">i</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a> <a id="1924" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="1930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1937" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="1940" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1943" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1951" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1953" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="1956" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1959" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="1961" class="Symbol">)</a> <a id="1963" href="Cubical.Foundations.Pointed.Homogeneous.html#1917" class="Bound">i</a><a id="1964" class="Symbol">))</a> <a id="1967" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a> <a id="1970" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a>
  <a id="1975" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="1983" href="Cubical.Foundations.Pointed.Homogeneous.html#1983" class="Bound">i</a> <a id="1985" class="Symbol">.</a><a id="1986" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1994" href="Cubical.Foundations.Pointed.Homogeneous.html#1983" class="Bound">i</a>
  <a id="1998" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="2006" href="Cubical.Foundations.Pointed.Homogeneous.html#2006" class="Bound">i</a> <a id="2008" class="Symbol">.</a><a id="2009" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2013" href="Cubical.Foundations.Pointed.Homogeneous.html#2013" class="Bound">j</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2044" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2057" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2059" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a><a id="2061" class="Symbol">)</a> <a id="2063" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a> <a id="2066" href="Cubical.Foundations.Pointed.Homogeneous.html#2013" class="Bound">j</a> <a id="2068" href="Cubical.Foundations.Pointed.Homogeneous.html#2006" class="Bound">i</a>

  <a id="2073" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2085" class="Symbol">(λ</a> <a id="2088" href="Cubical.Foundations.Pointed.Homogeneous.html#2088" class="Bound">i</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a> <a id="2095" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="2100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2107" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="2110" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2113" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2121" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2123" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="2126" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2129" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="2131" class="Symbol">)</a> <a id="2133" href="Cubical.Foundations.Pointed.Homogeneous.html#2088" class="Bound">i</a><a id="2134" class="Symbol">))</a> <a id="2137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2149" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a> <a id="2153" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2155" class="Symbol">=</a>
    <a id="2161" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="2173" class="Symbol">(λ</a> <a id="2176" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a> <a id="2178" class="Symbol">→</a> <a id="2180" class="Symbol">λ</a>
        <a id="2190" class="Symbol">{</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2218" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2220" class="Symbol">))</a> <a id="2223" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a>
        <a id="2233" class="Symbol">;</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2261" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2263" class="Symbol">))</a> <a id="2266" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a>
        <a id="2276" class="Symbol">})</a>
      <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2297" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2299" class="Symbol">))</a> <a id="2302" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2304" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2306" class="Symbol">((</a><a id="2308" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2312" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="2315" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2318" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2326" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2328" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="2331" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2334" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="2336" class="Symbol">)</a> <a id="2338" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a><a id="2339" class="Symbol">))</a>

<a id="→∙HomogeneousPathP"></a><a id="2343" href="Cubical.Foundations.Pointed.Homogeneous.html#2343" class="Function">→∙HomogeneousPathP</a> <a id="2362" class="Symbol">:</a>
  <a id="2366" class="Symbol">∀</a> <a id="2368" class="Symbol">{</a><a id="2369" href="Cubical.Foundations.Pointed.Homogeneous.html#2369" class="Bound">ℓ</a> <a id="2371" href="Cubical.Foundations.Pointed.Homogeneous.html#2371" class="Bound">ℓ&#39;</a><a id="2373" class="Symbol">}</a> <a id="2375" class="Symbol">{</a><a id="2376" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2379" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2393" href="Cubical.Foundations.Pointed.Homogeneous.html#2369" class="Bound">ℓ</a><a id="2394" class="Symbol">}</a> <a id="2396" class="Symbol">{</a><a id="2397" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a> <a id="2400" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2414" href="Cubical.Foundations.Pointed.Homogeneous.html#2371" class="Bound">ℓ&#39;</a><a id="2416" class="Symbol">}</a>
  <a id="2420" class="Symbol">{</a><a id="2421" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2429" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2432" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a><a id="2434" class="Symbol">}</a> <a id="2436" class="Symbol">{</a><a id="2437" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a> <a id="2446" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2449" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2462" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2464" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a> <a id="2477" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2479" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2482" class="Symbol">)</a>
  <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Foundations.Pointed.Homogeneous.html#2487" class="Bound">h</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="2505" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2508" class="Symbol">)</a>
  <a id="2512" class="Symbol">→</a> <a id="2514" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2520" class="Symbol">(λ</a> <a id="2523" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2534" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2546" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a><a id="2547" class="Symbol">))</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2554" class="Symbol">.</a><a id="2555" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a> <a id="2564" class="Symbol">.</a><a id="2565" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2568" class="Symbol">)</a>
  <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2580" class="Symbol">(λ</a> <a id="2583" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2589" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a> <a id="2591" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2594" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2596" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a><a id="2597" class="Symbol">)</a> <a id="2599" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2602" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a>
<a id="2605" href="Cubical.Foundations.Pointed.Homogeneous.html#2343" class="Function">→∙HomogeneousPathP</a> <a id="2624" href="Cubical.Foundations.Pointed.Homogeneous.html#2624" class="Bound">p</a> <a id="2626" href="Cubical.Foundations.Pointed.Homogeneous.html#2626" class="Bound">q</a> <a id="2628" href="Cubical.Foundations.Pointed.Homogeneous.html#2628" class="Bound">h</a> <a id="2630" href="Cubical.Foundations.Pointed.Homogeneous.html#2630" class="Bound">r</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="2658" href="Cubical.Foundations.Pointed.Homogeneous.html#2628" class="Bound">h</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="2671" href="Cubical.Foundations.Pointed.Homogeneous.html#2630" class="Bound">r</a><a id="2672" class="Symbol">))</a>

<a id="→∙Homogeneous≡Path"></a><a id="2676" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="2695" class="Symbol">:</a> <a id="2697" class="Symbol">∀</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Foundations.Pointed.Homogeneous.html#2700" class="Bound">ℓ</a> <a id="2702" href="Cubical.Foundations.Pointed.Homogeneous.html#2702" class="Bound">ℓ&#39;</a><a id="2704" class="Symbol">}</a> <a id="2706" class="Symbol">{</a><a id="2707" href="Cubical.Foundations.Pointed.Homogeneous.html#2707" class="Bound">A∙</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2720" href="Cubical.Foundations.Pointed.Homogeneous.html#2700" class="Bound">ℓ</a><a id="2721" class="Symbol">}</a> <a id="2723" class="Symbol">{</a><a id="2724" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2737" href="Cubical.Foundations.Pointed.Homogeneous.html#2702" class="Bound">ℓ&#39;</a><a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">{</a><a id="2742" href="Cubical.Foundations.Pointed.Homogeneous.html#2742" class="Bound">f∙</a> <a id="2745" href="Cubical.Foundations.Pointed.Homogeneous.html#2745" class="Bound">g∙</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Cubical.Foundations.Pointed.Homogeneous.html#2707" class="Bound">A∙</a> <a id="2753" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2756" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a><a id="2758" class="Symbol">}</a>
  <a id="2762" class="Symbol">(</a><a id="2763" href="Cubical.Foundations.Pointed.Homogeneous.html#2763" class="Bound">h</a> <a id="2765" class="Symbol">:</a> <a id="2767" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="2781" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">→</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2790" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="Cubical.Foundations.Pointed.Homogeneous.html#2742" class="Bound">f∙</a> <a id="2797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2799" href="Cubical.Foundations.Pointed.Homogeneous.html#2745" class="Bound">g∙</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2810" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2814" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2823" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2827" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a> <a id="2829" class="Symbol">→</a> <a id="2831" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2833" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2835" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a>
<a id="2837" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="2856" class="Symbol">{</a><a id="2857" class="Argument">A∙</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Cubical.Foundations.Pointed.Homogeneous.html#2862" class="Bound">A∙</a><a id="2864" class="Symbol">@(</a><a id="2866" href="Cubical.Foundations.Pointed.Homogeneous.html#2866" class="Bound">A</a> <a id="2868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2870" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="2872" class="Symbol">)}</a> <a id="2875" class="Symbol">{</a><a id="2876" href="Cubical.Foundations.Pointed.Homogeneous.html#2876" class="Bound">B∙</a><a id="2878" class="Symbol">@(</a><a id="2880" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="2882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2884" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="2885" class="Symbol">)}</a> <a id="2888" class="Symbol">{</a><a id="2889" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a><a id="2891" class="Symbol">@(</a><a id="2893" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="2895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2897" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="2899" class="Symbol">)}</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="2905" class="Symbol">@(</a><a id="2907" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="2909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2911" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="2913" class="Symbol">)}</a> <a id="2916" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="2918" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="2920" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="2922" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a> <a id="2924" class="Symbol">=</a>
  <a id="2928" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2938" class="Symbol">(λ</a> <a id="2941" href="Cubical.Foundations.Pointed.Homogeneous.html#2941" class="Bound">k</a>
      <a id="2949" class="Symbol">→</a> <a id="2951" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2957" class="Symbol">(λ</a> <a id="2960" href="Cubical.Foundations.Pointed.Homogeneous.html#2960" class="Bound">i</a>
        <a id="2970" class="Symbol">→</a> <a id="2972" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2978" class="Symbol">(λ</a> <a id="2981" href="Cubical.Foundations.Pointed.Homogeneous.html#2981" class="Bound">j</a> <a id="2983" class="Symbol">→</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Cubical.Foundations.Pointed.Homogeneous.html#2866" class="Bound">A</a> <a id="2988" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2990" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="2992" class="Symbol">)</a> <a id="2994" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2997" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3010" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3012" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="3014" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a> <a id="3016" href="Cubical.Foundations.Pointed.Homogeneous.html#2960" class="Bound">i</a> <a id="3018" href="Cubical.Foundations.Pointed.Homogeneous.html#2981" class="Bound">j</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3023" href="Cubical.Foundations.Pointed.Homogeneous.html#2941" class="Bound">k</a><a id="3024" class="Symbol">))</a>
                 <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="3047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3049" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="3051" class="Symbol">)</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="3056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3058" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="3060" class="Symbol">))</a> <a id="3063" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3065" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a><a id="3066" class="Symbol">)</a>
      <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="3083" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3085" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="3087" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a><a id="3088" class="Symbol">)</a>
  <a id="3092" class="Keyword">where</a>
  <a id="3100" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3108" class="Symbol">:</a> <a id="3110" class="Symbol">(</a><a id="3111" href="Cubical.Foundations.Pointed.Homogeneous.html#3111" class="Bound">p</a> <a id="3113" href="Cubical.Foundations.Pointed.Homogeneous.html#3113" class="Bound">q</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3120" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3122" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Cubical.Foundations.Pointed.Homogeneous.html#3127" class="Bound">r</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3136" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3140" href="Cubical.Foundations.Pointed.Homogeneous.html#3111" class="Bound">p</a> <a id="3142" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3144" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3149" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3153" href="Cubical.Foundations.Pointed.Homogeneous.html#3113" class="Bound">q</a><a id="3154" class="Symbol">)</a>
    <a id="3160" class="Symbol">→</a> <a id="3162" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3175" class="Symbol">{</a><a id="3176" class="Argument">x</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3181" class="Symbol">})</a> <a id="3184" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3189" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3194" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3201" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3209" href="Cubical.Foundations.Pointed.Homogeneous.html#3209" class="Bound">p</a> <a id="3211" href="Cubical.Foundations.Pointed.Homogeneous.html#3211" class="Bound">q</a> <a id="3213" href="Cubical.Foundations.Pointed.Homogeneous.html#3213" class="Bound">r</a> <a id="3215" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3217" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3219" class="Symbol">=</a>
    <a id="3225" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3231" class="Symbol">(λ</a> <a id="3234" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a> <a id="3236" class="Symbol">→</a> <a id="3238" class="Symbol">λ</a> <a id="3240" class="Symbol">{(</a><a id="3242" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3248" class="Symbol">)</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3257" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3261" href="Cubical.Foundations.Pointed.Homogeneous.html#3209" class="Bound">p</a> <a id="3263" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3265" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3286" class="Symbol">;</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3291" class="Symbol">=</a> <a id="3293" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3304" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3308" href="Cubical.Foundations.Pointed.Homogeneous.html#3211" class="Bound">q</a> <a id="3310" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3312" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3333" class="Symbol">;</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3338" class="Symbol">=</a> <a id="3340" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a> <a id="3349" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3370" class="Symbol">;</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a> <a id="3386" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a><a id="3387" class="Symbol">})</a>
          <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Foundations.Pointed.Homogeneous.html#3213" class="Bound">r</a> <a id="3403" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3405" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3407" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="3409" class="Symbol">)</a>

  <a id="3414" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3432" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a> <a id="3434" class="Symbol">:</a> <a id="3436" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3439" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3441" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3443" class="Symbol">)</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Foundations.Pointed.Homogeneous.html#3446" class="Bound">r</a> <a id="3448" class="Symbol">:</a> <a id="3450" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3455" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3459" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3461" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3463" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3468" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3472" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a><a id="3473" class="Symbol">)</a>
         <a id="3484" class="Symbol">→</a> <a id="3486" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3492" class="Symbol">(λ</a> <a id="3495" href="Cubical.Foundations.Pointed.Homogeneous.html#3495" class="Bound">i</a> <a id="3497" class="Symbol">→</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3506" class="Symbol">(λ</a> <a id="3509" href="Cubical.Foundations.Pointed.Homogeneous.html#3509" class="Bound">j</a> <a id="3511" class="Symbol">→</a> <a id="3513" href="Cubical.Foundations.Pointed.Homogeneous.html#2876" class="Bound">B∙</a> <a id="3516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="3521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3523" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3531" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3533" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a> <a id="3535" href="Cubical.Foundations.Pointed.Homogeneous.html#3446" class="Bound">r</a> <a id="3537" href="Cubical.Foundations.Pointed.Homogeneous.html#3495" class="Bound">i</a> <a id="3539" href="Cubical.Foundations.Pointed.Homogeneous.html#3509" class="Bound">j</a><a id="3540" class="Symbol">)))</a> <a id="3544" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3553" class="Symbol">)</a> <a id="3555" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3567" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3580" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3582" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3584" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3586" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3588" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3590" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3592" class="Symbol">=</a>
    <a id="3598" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3604" class="Symbol">(λ</a> <a id="3607" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3609" class="Symbol">→</a> <a id="3611" class="Symbol">λ</a> <a id="3613" class="Symbol">{</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3622" class="Symbol">)</a> <a id="3624" class="Symbol">→</a> <a id="3626" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3637" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3638" class="Symbol">)</a> <a id="3640" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3642" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3664" class="Symbol">;</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3669" class="Symbol">=</a> <a id="3671" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3673" class="Symbol">)</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3688" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3689" class="Symbol">)</a> <a id="3691" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3693" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3715" class="Symbol">;</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3720" class="Symbol">=</a> <a id="3722" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3739" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3740" class="Symbol">)</a> <a id="3742" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3744" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3766" class="Symbol">;</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3790" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3791" class="Symbol">)</a> <a id="3793" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3795" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3817" class="Symbol">;</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3826" class="Symbol">)</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3841" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3842" class="Symbol">)</a> <a id="3844" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3846" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3868" class="Symbol">;</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3877" class="Symbol">)</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="3883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3885" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3893" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3895" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3897" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3899" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3901" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a><a id="3902" class="Symbol">})</a>
          <a id="3915" class="Symbol">((</a><a id="3917" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3924" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3929" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3940" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3942" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3944" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3946" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3948" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a><a id="3949" class="Symbol">))</a> <a id="3952" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a><a id="3953" class="Symbol">)</a>

  <a id="3958" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="3966" class="Symbol">:</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="3971" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3980" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3982" class="Symbol">)</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Cubical.Foundations.Pointed.Homogeneous.html#3985" class="Bound">r</a> <a id="3987" class="Symbol">:</a> <a id="3989" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3994" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3998" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4000" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4007" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4011" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a><a id="4012" class="Symbol">)</a>
    <a id="4018" class="Symbol">→</a> <a id="4020" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4026" class="Symbol">(λ</a> <a id="4029" href="Cubical.Foundations.Pointed.Homogeneous.html#4029" class="Bound">i</a> <a id="4031" class="Symbol">→</a>
        <a id="4041" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4047" class="Symbol">(λ</a> <a id="4050" href="Cubical.Foundations.Pointed.Homogeneous.html#4050" class="Bound">j</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Cubical.Foundations.Pointed.Homogeneous.html#2862" class="Bound">A∙</a> <a id="4057" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="4063" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4065" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="4073" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4075" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a> <a id="4077" href="Cubical.Foundations.Pointed.Homogeneous.html#3985" class="Bound">r</a> <a id="4079" href="Cubical.Foundations.Pointed.Homogeneous.html#4029" class="Bound">i</a> <a id="4081" href="Cubical.Foundations.Pointed.Homogeneous.html#4050" class="Bound">j</a><a id="4082" class="Symbol">))</a>
             <a id="4098" class="Symbol">(</a><a id="4099" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="4101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4103" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="4105" class="Symbol">)</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="4110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4112" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="4114" class="Symbol">))</a>
              <a id="4131" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4133" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a>
  <a id="4137" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="4150" href="Cubical.Foundations.Pointed.Homogeneous.html#4150" class="Bound">p</a> <a id="4152" href="Cubical.Foundations.Pointed.Homogeneous.html#4152" class="Bound">q</a> <a id="4154" href="Cubical.Foundations.Pointed.Homogeneous.html#4154" class="Bound">r</a> <a id="4156" href="Cubical.Foundations.Pointed.Homogeneous.html#4156" class="Bound">i</a> <a id="4158" href="Cubical.Foundations.Pointed.Homogeneous.html#4158" class="Bound">j</a><a id="4159" class="Symbol">)</a> <a id="4161" class="Symbol">=</a> <a id="4163" href="Cubical.Foundations.Pointed.Homogeneous.html#4154" class="Bound">r</a> <a id="4165" href="Cubical.Foundations.Pointed.Homogeneous.html#4156" class="Bound">i</a> <a id="4167" href="Cubical.Foundations.Pointed.Homogeneous.html#4158" class="Bound">j</a>
  <a id="4171" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="4184" href="Cubical.Foundations.Pointed.Homogeneous.html#4184" class="Bound">p</a> <a id="4186" href="Cubical.Foundations.Pointed.Homogeneous.html#4186" class="Bound">q</a> <a id="4188" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4190" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4192" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4197" class="Symbol">=</a>
    <a id="4203" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4209" class="Symbol">(λ</a> <a id="4212" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4214" class="Symbol">→</a> <a id="4216" class="Symbol">λ</a> <a id="4218" class="Symbol">{</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4223" class="Symbol">=</a> <a id="4225" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">→</a> <a id="4231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Cubical.Foundations.Pointed.Homogeneous.html#4184" class="Bound">p</a> <a id="4238" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4239" class="Symbol">)</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4244" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4246" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a><a id="4247" class="Symbol">)</a>
                    <a id="4269" class="Symbol">;</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Cubical.Foundations.Pointed.Homogeneous.html#4186" class="Bound">q</a> <a id="4289" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4295" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4297" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a><a id="4298" class="Symbol">)</a>
                    <a id="4320" class="Symbol">;</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4325" class="Symbol">=</a> <a id="4327" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">→</a> <a id="4333" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4339" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4341" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a><a id="4342" class="Symbol">)</a>
                    <a id="4364" class="Symbol">;</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4369" class="Symbol">=</a> <a id="4371" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4373" class="Symbol">)</a> <a id="4375" class="Symbol">→</a> <a id="4377" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4383" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4385" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a><a id="4386" class="Symbol">)</a>
                    <a id="4408" class="Symbol">;</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4417" class="Symbol">)</a> <a id="4419" class="Symbol">→</a> <a id="4421" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4423" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4425" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4427" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="4429" class="Symbol">})</a>
          <a id="4442" class="Symbol">(</a><a id="4443" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4445" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4447" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4449" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="4451" class="Symbol">)</a>

<a id="→∙HomogeneousSquare"></a><a id="4454" href="Cubical.Foundations.Pointed.Homogeneous.html#4454" class="Function">→∙HomogeneousSquare</a> <a id="4474" class="Symbol">:</a> <a id="4476" class="Symbol">∀</a> <a id="4478" class="Symbol">{</a><a id="4479" href="Cubical.Foundations.Pointed.Homogeneous.html#4479" class="Bound">ℓ</a> <a id="4481" href="Cubical.Foundations.Pointed.Homogeneous.html#4481" class="Bound">ℓ&#39;</a><a id="4483" class="Symbol">}</a> <a id="4485" class="Symbol">{</a><a id="4486" href="Cubical.Foundations.Pointed.Homogeneous.html#4486" class="Bound">A∙</a> <a id="4489" class="Symbol">:</a> <a id="4491" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4499" href="Cubical.Foundations.Pointed.Homogeneous.html#4479" class="Bound">ℓ</a><a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4516" href="Cubical.Foundations.Pointed.Homogeneous.html#4481" class="Bound">ℓ&#39;</a><a id="4518" class="Symbol">}</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4524" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a> <a id="4527" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a> <a id="4530" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Cubical.Foundations.Pointed.Homogeneous.html#4486" class="Bound">A∙</a> <a id="4538" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4541" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a><a id="4543" class="Symbol">}</a>
  <a id="4547" class="Symbol">(</a><a id="4548" href="Cubical.Foundations.Pointed.Homogeneous.html#4548" class="Bound">h</a> <a id="4550" class="Symbol">:</a> <a id="4552" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="4566" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">→</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4580" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4582" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a> <a id="4594" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4596" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a><a id="4598" class="Symbol">)</a> <a id="4600" class="Symbol">(</a><a id="4601" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a> <a id="4603" class="Symbol">:</a> <a id="4605" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4608" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4610" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a> <a id="4617" class="Symbol">:</a> <a id="4619" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a> <a id="4622" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4624" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a><a id="4626" class="Symbol">)</a>
    <a id="4632" class="Symbol">→</a> <a id="4634" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4647" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4651" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a><a id="4652" class="Symbol">)</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4660" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4664" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4673" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4677" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a><a id="4678" class="Symbol">)</a> <a id="4680" class="Symbol">(</a><a id="4681" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4686" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4690" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a><a id="4691" class="Symbol">)</a>
    <a id="4697" class="Symbol">→</a> <a id="4699" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4706" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a> <a id="4708" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a> <a id="4710" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a> <a id="4712" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a>
<a id="4714" href="Cubical.Foundations.Pointed.Homogeneous.html#4454" class="Function">→∙HomogeneousSquare</a> <a id="4734" class="Symbol">{</a><a id="4735" class="Argument">f∙</a> <a id="4738" class="Symbol">=</a> <a id="4740" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a><a id="4742" class="Symbol">}</a> <a id="4744" class="Symbol">{</a><a id="4745" class="Argument">g∙</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4752" class="Symbol">}</a> <a id="4754" class="Symbol">{</a><a id="4755" class="Argument">h∙</a> <a id="4758" class="Symbol">=</a> <a id="4760" href="Cubical.Foundations.Pointed.Homogeneous.html#4760" class="Bound">h∙</a><a id="4762" class="Symbol">}</a> <a id="4764" class="Symbol">{</a><a id="4765" class="Argument">l∙</a> <a id="4768" class="Symbol">=</a> <a id="4770" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4772" class="Symbol">}</a> <a id="4774" href="Cubical.Foundations.Pointed.Homogeneous.html#4774" class="Bound">h</a> <a id="4776" class="Symbol">=</a>
  <a id="4780" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4782" class="Symbol">(λ</a> <a id="4785" href="Cubical.Foundations.Pointed.Homogeneous.html#4785" class="Bound">h∙</a> <a id="4788" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a> <a id="4790" class="Symbol">→</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a> <a id="4800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4802" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4804" class="Symbol">)</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a> <a id="4809" class="Symbol">:</a> <a id="4811" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4816" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4818" class="Symbol">)</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Cubical.Foundations.Pointed.Homogeneous.html#4785" class="Bound">h∙</a> <a id="4828" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4830" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Symbol">→</a>
      <a id="4842" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4855" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4859" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a><a id="4860" class="Symbol">)</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4868" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4872" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">(</a><a id="4876" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4881" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4885" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4894" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4898" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a><a id="4899" class="Symbol">)</a> <a id="4901" class="Symbol">→</a>
      <a id="4909" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4916" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a> <a id="4918" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a> <a id="4920" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a> <a id="4922" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a><a id="4923" class="Symbol">)</a>
   <a id="4928" class="Symbol">(</a><a id="4929" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4931" class="Symbol">(λ</a> <a id="4934" href="Cubical.Foundations.Pointed.Homogeneous.html#4934" class="Bound">l∙</a> <a id="4937" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a> <a id="4939" class="Symbol">→</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a> <a id="4944" class="Symbol">:</a> <a id="4946" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4949" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4951" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4953" class="Symbol">)</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a> <a id="4958" class="Symbol">:</a> <a id="4960" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4963" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4965" href="Cubical.Foundations.Pointed.Homogeneous.html#4934" class="Bound">l∙</a><a id="4967" class="Symbol">)</a>
      <a id="4975" class="Symbol">→</a> <a id="4977" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4990" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4994" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a><a id="4995" class="Symbol">)</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5007" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a><a id="5008" class="Symbol">)</a> <a id="5010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5021" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5025" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a><a id="5026" class="Symbol">)</a>
      <a id="5034" class="Symbol">→</a> <a id="5036" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="5043" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a> <a id="5045" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a> <a id="5047" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5052" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a><a id="5053" class="Symbol">)</a>
      <a id="5061" class="Symbol">(</a><a id="5062" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="5081" class="Symbol">{</a><a id="5082" class="Argument">f∙</a> <a id="5085" class="Symbol">=</a> <a id="5087" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a><a id="5089" class="Symbol">}</a> <a id="5091" class="Symbol">{</a><a id="5092" class="Argument">g∙</a> <a id="5095" class="Symbol">=</a> <a id="5097" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="5099" class="Symbol">}</a> <a id="5101" href="Cubical.Foundations.Pointed.Homogeneous.html#4774" class="Bound">h</a><a id="5102" class="Symbol">))</a>

<a id="isHomogeneousPi"></a><a id="5106" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">∀</a> <a id="5126" class="Symbol">{</a><a id="5127" href="Cubical.Foundations.Pointed.Homogeneous.html#5127" class="Bound">ℓ</a> <a id="5129" href="Cubical.Foundations.Pointed.Homogeneous.html#5129" class="Bound">ℓ&#39;</a><a id="5131" class="Symbol">}</a> <a id="5133" class="Symbol">{</a><a id="5134" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5143" href="Cubical.Foundations.Pointed.Homogeneous.html#5127" class="Bound">ℓ</a><a id="5144" class="Symbol">}</a> <a id="5146" class="Symbol">{</a><a id="5147" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5154" class="Symbol">→</a> <a id="5156" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5164" href="Cubical.Foundations.Pointed.Homogeneous.html#5129" class="Bound">ℓ&#39;</a><a id="5166" class="Symbol">}</a>
                 <a id="5185" class="Symbol">→</a> <a id="5187" class="Symbol">(∀</a> <a id="5190" href="Cubical.Foundations.Pointed.Homogeneous.html#5190" class="Bound">a</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a> <a id="5212" href="Cubical.Foundations.Pointed.Homogeneous.html#5190" class="Bound">a</a><a id="5213" class="Symbol">))</a> <a id="5216" class="Symbol">→</a> <a id="5218" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5232" class="Symbol">(</a><a id="5233" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="5237" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5239" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a><a id="5241" class="Symbol">)</a>
<a id="5243" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5259" href="Cubical.Foundations.Pointed.Homogeneous.html#5259" class="Bound">h</a> <a id="5261" href="Cubical.Foundations.Pointed.Homogeneous.html#5261" class="Bound">f</a> <a id="5263" href="Cubical.Foundations.Pointed.Homogeneous.html#5263" class="Bound">i</a> <a id="5265" class="Symbol">.</a><a id="5266" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5270" class="Symbol">=</a> <a id="5272" class="Symbol">∀</a> <a id="5274" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a> <a id="5276" class="Symbol">→</a> <a id="5278" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Cubical.Foundations.Pointed.Homogeneous.html#5259" class="Bound">h</a> <a id="5285" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Cubical.Foundations.Pointed.Homogeneous.html#5261" class="Bound">f</a> <a id="5290" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a><a id="5291" class="Symbol">)</a> <a id="5293" href="Cubical.Foundations.Pointed.Homogeneous.html#5263" class="Bound">i</a><a id="5294" class="Symbol">)</a>
<a id="5296" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5312" href="Cubical.Foundations.Pointed.Homogeneous.html#5312" class="Bound">h</a> <a id="5314" href="Cubical.Foundations.Pointed.Homogeneous.html#5314" class="Bound">f</a> <a id="5316" href="Cubical.Foundations.Pointed.Homogeneous.html#5316" class="Bound">i</a> <a id="5318" class="Symbol">.</a><a id="5319" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5323" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a> <a id="5325" class="Symbol">=</a> <a id="5327" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Foundations.Pointed.Homogeneous.html#5312" class="Bound">h</a> <a id="5333" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Cubical.Foundations.Pointed.Homogeneous.html#5314" class="Bound">f</a> <a id="5338" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a><a id="5339" class="Symbol">)</a> <a id="5341" href="Cubical.Foundations.Pointed.Homogeneous.html#5316" class="Bound">i</a><a id="5342" class="Symbol">)</a>

<a id="isHomogeneousΠ∙"></a><a id="5345" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5361" class="Symbol">:</a> <a id="5363" class="Symbol">∀</a> <a id="5365" class="Symbol">{</a><a id="5366" href="Cubical.Foundations.Pointed.Homogeneous.html#5366" class="Bound">ℓ</a> <a id="5368" href="Cubical.Foundations.Pointed.Homogeneous.html#5368" class="Bound">ℓ&#39;</a><a id="5370" class="Symbol">}</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5375" class="Symbol">:</a> <a id="5377" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5385" href="Cubical.Foundations.Pointed.Homogeneous.html#5366" class="Bound">ℓ</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5391" class="Symbol">:</a> <a id="5393" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5397" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5406" href="Cubical.Foundations.Pointed.Homogeneous.html#5368" class="Bound">ℓ&#39;</a><a id="5408" class="Symbol">)</a>
                  <a id="5428" class="Symbol">→</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a> <a id="5434" class="Symbol">:</a> <a id="5436" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5442" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a><a id="5443" class="Symbol">))</a>
                  <a id="5464" class="Symbol">→</a> <a id="5466" class="Symbol">((</a><a id="5468" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a> <a id="5470" class="Symbol">:</a> <a id="5472" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5476" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a><a id="5477" class="Symbol">)</a> <a id="5479" class="Symbol">(</a><a id="5480" href="Cubical.Foundations.Pointed.Homogeneous.html#5480" class="Bound">x</a> <a id="5482" class="Symbol">:</a> <a id="5484" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5486" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a><a id="5487" class="Symbol">)</a> <a id="5489" class="Symbol">→</a> <a id="5491" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5508" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a> <a id="5510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5512" href="Cubical.Foundations.Pointed.Homogeneous.html#5480" class="Bound">x</a><a id="5513" class="Symbol">))</a>
                  <a id="5534" class="Symbol">→</a> <a id="5536" class="Symbol">(</a><a id="5537" href="Cubical.Foundations.Pointed.Homogeneous.html#5537" class="Bound">f</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="5544" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5546" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5548" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a><a id="5550" class="Symbol">)</a>
                  <a id="5570" class="Symbol">→</a> <a id="5572" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="5590" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5592" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5594" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a> <a id="5597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5599" href="Cubical.Foundations.Pointed.Homogeneous.html#5537" class="Bound">f</a><a id="5600" class="Symbol">)</a>
<a id="5602" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5623" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a> <a id="5625" href="Cubical.Foundations.Pointed.Homogeneous.html#5625" class="Bound">B</a> <a id="5627" href="Cubical.Foundations.Pointed.Homogeneous.html#5627" class="Bound">b₀</a> <a id="5630" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5632" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5634" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5636" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">=</a>
  <a id="5643" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5646" href="Cubical.Foundations.Pointed.Homogeneous.html#5646" class="Bound">r</a> <a id="5648" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5650" class="Symbol">((</a><a id="5652" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5660" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5669" class="Symbol">((</a><a id="5671" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5673" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5680" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5682" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a><a id="5683" class="Symbol">)</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5690" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5692" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a><a id="5693" class="Symbol">))</a> <a id="5696" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5697" class="Symbol">))</a> <a id="5700" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
    <a id="5706" href="Cubical.Foundations.Pointed.Homogeneous.html#5646" class="Bound">r</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5712" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5713" class="Symbol">)</a> <a id="5715" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5717" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5723" class="Symbol">(λ</a> <a id="5726" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a> <a id="5728" class="Symbol">→</a> <a id="5730" class="Symbol">λ</a> <a id="5732" class="Symbol">{(</a><a id="5734" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a> <a id="5736" class="Symbol">=</a> <a id="5738" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5740" class="Symbol">)</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5748" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5750" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a>
                              <a id="5782" class="Symbol">;</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a> <a id="5787" class="Symbol">=</a> <a id="5789" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5799" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5801" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a><a id="5802" class="Symbol">})</a>
                     <a id="5826" class="Symbol">(</a><a id="5827" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5831" class="Symbol">(</a><a id="5832" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5838" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5839" class="Symbol">)</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5846" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5852" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5853" class="Symbol">))</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5861" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5867" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5868" class="Symbol">))</a> <a id="5871" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5872" class="Symbol">))</a>
<a id="5875" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5896" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a> <a id="5898" href="Cubical.Foundations.Pointed.Homogeneous.html#5898" class="Bound">B</a> <a id="5900" href="Cubical.Foundations.Pointed.Homogeneous.html#5900" class="Bound">b₀</a> <a id="5903" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="5905" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="5907" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="5909" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="5910" class="Symbol">)</a> <a id="5912" class="Symbol">=</a>
    <a id="5918" class="Symbol">(λ</a> <a id="5921" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a> <a id="5923" class="Symbol">→</a> <a id="5925" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="5932" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5939" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="5941" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a><a id="5942" class="Symbol">)</a> <a id="5944" class="Symbol">(</a><a id="5945" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5949" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="5951" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a><a id="5952" class="Symbol">)</a> <a id="5954" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="5955" class="Symbol">))</a>
  <a id="5960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5962" class="Symbol">λ</a> <a id="5964" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5974" class="Symbol">(λ</a> <a id="5977" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="5979" class="Symbol">→</a> <a id="5981" class="Symbol">λ</a> <a id="5983" class="Symbol">{</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5992" class="Symbol">)</a> <a id="5994" class="Symbol">→</a> <a id="5996" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6000" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="6005" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6007" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a><a id="6008" class="Symbol">)</a>
                          <a id="6036" class="Symbol">;</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a> <a id="6041" class="Symbol">=</a> <a id="6043" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6045" class="Symbol">)</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6053" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="6058" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6060" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a><a id="6061" class="Symbol">)</a>
                          <a id="6089" class="Symbol">;</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a> <a id="6094" class="Symbol">=</a> <a id="6096" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6098" class="Symbol">)</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6113" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6121" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6127" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6128" class="Symbol">))</a>
                                                      <a id="6185" class="Symbol">(</a><a id="6186" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6190" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6196" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6197" class="Symbol">))</a> <a id="6200" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="6201" class="Symbol">)})</a>
                 <a id="6222" class="Symbol">(</a><a id="6223" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6234" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6235" class="Symbol">)</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6242" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6244" class="Symbol">(</a><a id="6245" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6248" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6249" class="Symbol">))</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6257" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6263" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6264" class="Symbol">))</a> <a id="6267" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="6268" class="Symbol">))</a>

<a id="isHomogeneous→∙"></a><a id="6272" href="Cubical.Foundations.Pointed.Homogeneous.html#6272" class="Function">isHomogeneous→∙</a> <a id="6288" class="Symbol">:</a> <a id="6290" class="Symbol">∀</a> <a id="6292" class="Symbol">{</a><a id="6293" href="Cubical.Foundations.Pointed.Homogeneous.html#6293" class="Bound">ℓ</a> <a id="6295" href="Cubical.Foundations.Pointed.Homogeneous.html#6295" class="Bound">ℓ&#39;</a><a id="6297" class="Symbol">}</a> <a id="6299" class="Symbol">{</a><a id="6300" href="Cubical.Foundations.Pointed.Homogeneous.html#6300" class="Bound">A∙</a> <a id="6303" class="Symbol">:</a> <a id="6305" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6313" href="Cubical.Foundations.Pointed.Homogeneous.html#6293" class="Bound">ℓ</a><a id="6314" class="Symbol">}</a> <a id="6316" class="Symbol">{</a><a id="6317" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6330" href="Cubical.Foundations.Pointed.Homogeneous.html#6295" class="Bound">ℓ&#39;</a><a id="6332" class="Symbol">}</a>
  <a id="6336" class="Symbol">→</a> <a id="6338" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6352" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6371" class="Symbol">(</a><a id="6372" href="Cubical.Foundations.Pointed.Homogeneous.html#6300" class="Bound">A∙</a> <a id="6375" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="6378" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6381" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="6382" class="Symbol">)</a>
<a id="6384" href="Cubical.Foundations.Pointed.Homogeneous.html#6272" class="Function">isHomogeneous→∙</a> <a id="6400" class="Symbol">{</a><a id="6401" class="Argument">A∙</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6408" class="Symbol">}</a> <a id="6410" class="Symbol">{</a><a id="6411" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6413" class="Symbol">}</a> <a id="6415" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6417" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6420" class="Symbol">=</a>
  <a id="6424" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
    <a id="6435" class="Symbol">(</a> <a id="6437" class="Symbol">(λ</a> <a id="6440" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a> <a id="6442" class="Symbol">→</a> <a id="6444" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="6447" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a> <a id="6450" class="Symbol">(λ</a> <a id="6453" href="Cubical.Foundations.Pointed.Homogeneous.html#6453" class="Bound">a</a> <a id="6455" class="Symbol">→</a> <a id="6457" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6459" href="Cubical.Foundations.Pointed.Homogeneous.html#6453" class="Bound">a</a> <a id="6461" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6468" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a><a id="6469" class="Symbol">))</a>
    <a id="6476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6478" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="6491" class="Symbol">_</a> <a id="6493" class="Symbol">_</a> <a id="6495" class="Symbol">_</a> <a id="6497" class="Symbol">.</a><a id="6498" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
        <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="6530" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a>
          <a id="6542" class="Symbol">(</a><a id="6543" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="6556" class="Symbol">(λ</a> <a id="6559" href="Cubical.Foundations.Pointed.Homogeneous.html#6559" class="Bound">i</a> <a id="6561" class="Symbol">→</a> <a id="6563" class="Symbol">(</a><a id="6564" href="Cubical.Foundations.Pointed.Homogeneous.html#6564" class="Bound">a</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6572" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6574" class="Symbol">)</a> <a id="6576" class="Symbol">→</a> <a id="6578" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6580" href="Cubical.Foundations.Pointed.Homogeneous.html#6564" class="Bound">a</a> <a id="6582" href="Cubical.Foundations.Pointed.Homogeneous.html#6559" class="Bound">i</a><a id="6583" class="Symbol">)</a> <a id="6585" class="Symbol">(λ</a> <a id="6588" href="Cubical.Foundations.Pointed.Homogeneous.html#6588" class="Bound">_</a> <a id="6590" class="Symbol">→</a> <a id="6592" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6595" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">_</a> <a id="6601" class="Symbol">.</a><a id="6602" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a>
            <a id="6622" class="Symbol">(λ</a> <a id="6625" href="Cubical.Foundations.Pointed.Homogeneous.html#6625" class="Bound">i</a> <a id="6627" href="Cubical.Foundations.Pointed.Homogeneous.html#6627" class="Bound">a</a> <a id="6629" class="Symbol">→</a> <a id="6631" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6634" class="Symbol">(</a><a id="6635" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6641" class="Symbol">.</a><a id="6642" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6646" href="Cubical.Foundations.Pointed.Homogeneous.html#6627" class="Bound">a</a><a id="6647" class="Symbol">)</a> <a id="6649" href="Cubical.Foundations.Pointed.Homogeneous.html#6625" class="Bound">i</a><a id="6650" class="Symbol">))))</a>
    <a id="6659" class="Symbol">)</a>
  <a id="6663" class="Keyword">where</a>
  <a id="6671" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6673" class="Symbol">:</a> <a id="6675" class="Symbol">∀</a> <a id="6677" href="Cubical.Foundations.Pointed.Homogeneous.html#6677" class="Bound">a</a> <a id="6679" class="Symbol">→</a> <a id="6681" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6685" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a> <a id="6688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6690" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6694" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a>
  <a id="6699" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6701" href="Cubical.Foundations.Pointed.Homogeneous.html#6701" class="Bound">a</a> <a id="6703" href="Cubical.Foundations.Pointed.Homogeneous.html#6703" class="Bound">i</a> <a id="6705" class="Symbol">=</a> <a id="6707" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6718" class="Symbol">.</a><a id="6719" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6723" href="Cubical.Foundations.Pointed.Homogeneous.html#6701" class="Bound">a</a><a id="6724" class="Symbol">)</a> <a id="6726" href="Cubical.Foundations.Pointed.Homogeneous.html#6703" class="Bound">i</a><a id="6727" class="Symbol">)</a>

  <a id="6732" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6735" class="Symbol">:</a> <a id="6737" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6743" class="Symbol">(λ</a> <a id="6746" href="Cubical.Foundations.Pointed.Homogeneous.html#6746" class="Bound">i</a> <a id="6748" class="Symbol">→</a> <a id="6750" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6756" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6758" class="Symbol">)</a> <a id="6760" href="Cubical.Foundations.Pointed.Homogeneous.html#6746" class="Bound">i</a><a id="6761" class="Symbol">)</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6767" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6769" class="Symbol">)</a> <a id="6771" class="Symbol">(</a><a id="6772" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6775" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6777" class="Symbol">)</a>
  <a id="6781" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6784" class="Symbol">=</a> <a id="6786" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6791" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6794" class="Symbol">(</a><a id="6795" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6801" class="Symbol">.</a><a id="6802" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6810" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6812" class="Symbol">)))</a> <a id="6816" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="6818" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6821" class="Symbol">.</a><a id="6822" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isHomogeneousProd"></a><a id="6827" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="6845" class="Symbol">:</a> <a id="6847" class="Symbol">∀</a> <a id="6849" class="Symbol">{</a><a id="6850" href="Cubical.Foundations.Pointed.Homogeneous.html#6850" class="Bound">ℓ</a> <a id="6852" href="Cubical.Foundations.Pointed.Homogeneous.html#6852" class="Bound">ℓ&#39;</a><a id="6854" class="Symbol">}</a> <a id="6856" class="Symbol">{</a><a id="6857" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6870" href="Cubical.Foundations.Pointed.Homogeneous.html#6850" class="Bound">ℓ</a><a id="6871" class="Symbol">}</a> <a id="6873" class="Symbol">{</a><a id="6874" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6887" href="Cubical.Foundations.Pointed.Homogeneous.html#6852" class="Bound">ℓ&#39;</a><a id="6889" class="Symbol">}</a>
                   <a id="6910" class="Symbol">→</a> <a id="6912" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6926" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6945" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a> <a id="6948" class="Symbol">→</a> <a id="6950" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6968" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="6971" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a><a id="6973" class="Symbol">)</a>
<a id="6975" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="6993" href="Cubical.Foundations.Pointed.Homogeneous.html#6993" class="Bound">hA</a> <a id="6996" href="Cubical.Foundations.Pointed.Homogeneous.html#6996" class="Bound">hB</a> <a id="6999" class="Symbol">(</a><a id="7000" href="Cubical.Foundations.Pointed.Homogeneous.html#7000" class="Bound">a</a> <a id="7002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7004" href="Cubical.Foundations.Pointed.Homogeneous.html#7004" class="Bound">b</a><a id="7005" class="Symbol">)</a> <a id="7007" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a> <a id="7009" class="Symbol">.</a><a id="7010" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7014" class="Symbol">=</a> <a id="7016" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Cubical.Foundations.Pointed.Homogeneous.html#6993" class="Bound">hA</a> <a id="7024" href="Cubical.Foundations.Pointed.Homogeneous.html#7000" class="Bound">a</a> <a id="7026" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a><a id="7027" class="Symbol">)</a> <a id="7029" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7031" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Foundations.Pointed.Homogeneous.html#6996" class="Bound">hB</a> <a id="7039" href="Cubical.Foundations.Pointed.Homogeneous.html#7004" class="Bound">b</a> <a id="7041" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a><a id="7042" class="Symbol">)</a>
<a id="7044" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="7062" href="Cubical.Foundations.Pointed.Homogeneous.html#7062" class="Bound">hA</a> <a id="7065" href="Cubical.Foundations.Pointed.Homogeneous.html#7065" class="Bound">hB</a> <a id="7068" class="Symbol">(</a><a id="7069" href="Cubical.Foundations.Pointed.Homogeneous.html#7069" class="Bound">a</a> <a id="7071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7073" href="Cubical.Foundations.Pointed.Homogeneous.html#7073" class="Bound">b</a><a id="7074" class="Symbol">)</a> <a id="7076" href="Cubical.Foundations.Pointed.Homogeneous.html#7076" class="Bound">i</a> <a id="7078" class="Symbol">.</a><a id="7079" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7083" class="Symbol">.</a><a id="7084" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7093" class="Symbol">(</a><a id="7094" href="Cubical.Foundations.Pointed.Homogeneous.html#7062" class="Bound">hA</a> <a id="7097" href="Cubical.Foundations.Pointed.Homogeneous.html#7069" class="Bound">a</a> <a id="7099" href="Cubical.Foundations.Pointed.Homogeneous.html#7076" class="Bound">i</a><a id="7100" class="Symbol">)</a>
<a id="7102" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="7120" href="Cubical.Foundations.Pointed.Homogeneous.html#7120" class="Bound">hA</a> <a id="7123" href="Cubical.Foundations.Pointed.Homogeneous.html#7123" class="Bound">hB</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Cubical.Foundations.Pointed.Homogeneous.html#7127" class="Bound">a</a> <a id="7129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7131" href="Cubical.Foundations.Pointed.Homogeneous.html#7131" class="Bound">b</a><a id="7132" class="Symbol">)</a> <a id="7134" href="Cubical.Foundations.Pointed.Homogeneous.html#7134" class="Bound">i</a> <a id="7136" class="Symbol">.</a><a id="7137" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7141" class="Symbol">.</a><a id="7142" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7146" class="Symbol">=</a> <a id="7148" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Cubical.Foundations.Pointed.Homogeneous.html#7123" class="Bound">hB</a> <a id="7155" href="Cubical.Foundations.Pointed.Homogeneous.html#7131" class="Bound">b</a> <a id="7157" href="Cubical.Foundations.Pointed.Homogeneous.html#7134" class="Bound">i</a><a id="7158" class="Symbol">)</a>

<a id="isHomogeneousPath"></a><a id="7161" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="7179" class="Symbol">:</a> <a id="7181" class="Symbol">∀</a> <a id="7183" class="Symbol">{</a><a id="7184" href="Cubical.Foundations.Pointed.Homogeneous.html#7184" class="Bound">ℓ</a><a id="7185" class="Symbol">}</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.Pointed.Homogeneous.html#7188" class="Bound">A</a> <a id="7190" class="Symbol">:</a> <a id="7192" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7197" href="Cubical.Foundations.Pointed.Homogeneous.html#7184" class="Bound">ℓ</a><a id="7198" class="Symbol">)</a> <a id="7200" class="Symbol">{</a><a id="7201" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7203" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a> <a id="7205" class="Symbol">:</a> <a id="7207" href="Cubical.Foundations.Pointed.Homogeneous.html#7188" class="Bound">A</a><a id="7208" class="Symbol">}</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Cubical.Foundations.Pointed.Homogeneous.html#7211" class="Bound">p</a> <a id="7213" class="Symbol">:</a> <a id="7215" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7217" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7219" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a><a id="7220" class="Symbol">)</a> <a id="7222" class="Symbol">→</a> <a id="7224" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="7238" class="Symbol">((</a><a id="7240" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7242" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7244" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a><a id="7245" class="Symbol">)</a> <a id="7247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7249" href="Cubical.Foundations.Pointed.Homogeneous.html#7211" class="Bound">p</a><a id="7250" class="Symbol">)</a>
<a id="7252" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="7270" href="Cubical.Foundations.Pointed.Homogeneous.html#7270" class="Bound">A</a> <a id="7272" class="Symbol">{</a><a id="7273" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a><a id="7274" class="Symbol">}</a> <a id="7276" class="Symbol">{</a><a id="7277" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7278" class="Symbol">}</a> <a id="7280" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a> <a id="7282" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a>
  <a id="7286" class="Symbol">=</a> <a id="7288" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="7300" class="Symbol">((</a><a id="7302" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7306" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7307" class="Symbol">)</a> <a id="7309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7311" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">((</a><a id="7316" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7318" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7320" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7321" class="Symbol">)</a> <a id="7323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7325" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7335" href="Cubical.Foundations.Path.html#4256" class="Function">compPathr-cancel</a> <a id="7352" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a> <a id="7354" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a><a id="7355" class="Symbol">)</a>
  <a id="7359" class="Keyword">where</a> <a id="7365" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7369" class="Symbol">:</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7374" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7376" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7377" class="Symbol">)</a> <a id="7379" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7384" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7386" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7387" class="Symbol">)</a>
        <a id="7397" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7401" class="Symbol">=</a> <a id="7403" href="Cubical.Foundations.Path.html#4651" class="Function">compPathlEquiv</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a> <a id="7421" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7423" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7427" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a><a id="7428" class="Symbol">)</a>

<a id="7431" class="Keyword">module</a> <a id="HomogeneousDiscrete"></a><a id="7438" href="Cubical.Foundations.Pointed.Homogeneous.html#7438" class="Module">HomogeneousDiscrete</a> <a id="7458" class="Symbol">{</a><a id="7459" href="Cubical.Foundations.Pointed.Homogeneous.html#7459" class="Bound">ℓ</a><a id="7460" class="Symbol">}</a> <a id="7462" class="Symbol">{</a><a id="7463" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="7466" class="Symbol">:</a> <a id="7468" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7476" href="Cubical.Foundations.Pointed.Homogeneous.html#7459" class="Bound">ℓ</a><a id="7477" class="Symbol">}</a> <a id="7479" class="Symbol">(</a><a id="7480" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7483" class="Symbol">:</a> <a id="7485" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7499" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7501" class="Symbol">))</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7513" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7515" class="Symbol">)</a> <a id="7517" class="Keyword">where</a>

  <a id="7526" class="Comment">-- switches pt A∙ with y</a>
  <a id="HomogeneousDiscrete.switch"></a><a id="7553" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7560" class="Symbol">:</a> <a id="7562" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7566" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="7569" class="Symbol">→</a> <a id="7571" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7575" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="7580" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7587" href="Cubical.Foundations.Pointed.Homogeneous.html#7587" class="Bound">x</a> <a id="7589" class="Keyword">with</a> <a id="7594" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7597" href="Cubical.Foundations.Pointed.Homogeneous.html#7587" class="Bound">x</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7603" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7605" class="Symbol">)</a>
  <a id="7609" class="Symbol">...</a>         <a id="7621" class="Symbol">|</a> <a id="7623" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7627" class="Symbol">_</a> <a id="7629" class="Symbol">=</a> <a id="7631" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7635" class="Symbol">...</a>         <a id="7647" class="Symbol">|</a> <a id="7649" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7652" class="Symbol">_</a> <a id="7654" class="Keyword">with</a> <a id="7659" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7662" class="Bound">x</a> <a id="7664" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7668" class="Symbol">...</a>                <a id="7687" class="Symbol">|</a> <a id="7689" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7693" class="Symbol">_</a>  <a id="7696" class="Symbol">=</a> <a id="7698" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7701" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="7706" class="Symbol">...</a>                <a id="7725" class="Symbol">|</a> <a id="7727" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="7731" class="Symbol">_</a>  <a id="7734" class="Symbol">=</a> <a id="7736" class="Bound">x</a>

  <a id="HomogeneousDiscrete.switch-ptA∙"></a><a id="7741" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a> <a id="7753" class="Symbol">:</a> <a id="7755" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7766" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7768" class="Symbol">)</a> <a id="7770" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7772" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7776" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a> <a id="7788" class="Keyword">with</a> <a id="7793" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7796" class="Symbol">(</a><a id="7797" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7800" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7808" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7810" class="Symbol">)</a>
  <a id="7814" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">...</a>         <a id="7826" class="Symbol">|</a> <a id="7828" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7832" class="Symbol">_</a> <a id="7834" class="Symbol">=</a> <a id="7836" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7843" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">...</a>         <a id="7855" class="Symbol">|</a> <a id="7857" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7860" href="Cubical.Foundations.Pointed.Homogeneous.html#7860" class="Bound">¬p</a> <a id="7863" class="Symbol">=</a> <a id="7865" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7871" class="Symbol">(</a><a id="7872" href="Cubical.Foundations.Pointed.Homogeneous.html#7860" class="Bound">¬p</a> <a id="7875" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7879" class="Symbol">)</a>

  <a id="HomogeneousDiscrete.switch-idp"></a><a id="7884" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7895" class="Symbol">:</a> <a id="7897" class="Symbol">∀</a> <a id="7899" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a> <a id="7901" class="Symbol">→</a> <a id="7903" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7910" class="Symbol">(</a><a id="7911" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7918" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a><a id="7919" class="Symbol">)</a> <a id="7921" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7923" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a>
  <a id="7927" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7938" href="Cubical.Foundations.Pointed.Homogeneous.html#7938" class="Bound">x</a> <a id="7940" class="Keyword">with</a> <a id="7945" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7948" href="Cubical.Foundations.Pointed.Homogeneous.html#7938" class="Bound">x</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7954" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7956" class="Symbol">)</a>
  <a id="7960" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7971" href="Cubical.Foundations.Pointed.Homogeneous.html#7971" class="Bound">x</a> <a id="7973" class="Symbol">|</a> <a id="7975" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7979" href="Cubical.Foundations.Pointed.Homogeneous.html#7979" class="Bound">p</a> <a id="7981" class="Keyword">with</a> <a id="7986" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7989" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7995" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7997" class="Symbol">)</a>
  <a id="8001" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8012" href="Cubical.Foundations.Pointed.Homogeneous.html#8012" class="Bound">x</a> <a id="8014" class="Symbol">|</a> <a id="8016" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8020" href="Cubical.Foundations.Pointed.Homogeneous.html#8020" class="Bound">p</a> <a id="8022" class="Symbol">|</a> <a id="8024" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8028" href="Cubical.Foundations.Pointed.Homogeneous.html#8028" class="Bound">q</a> <a id="8030" class="Symbol">=</a> <a id="8032" href="Cubical.Foundations.Pointed.Homogeneous.html#8028" class="Bound">q</a> <a id="8034" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8036" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8040" href="Cubical.Foundations.Pointed.Homogeneous.html#8020" class="Bound">p</a>
  <a id="8044" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8055" href="Cubical.Foundations.Pointed.Homogeneous.html#8055" class="Bound">x</a> <a id="8057" class="Symbol">|</a> <a id="8059" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8063" href="Cubical.Foundations.Pointed.Homogeneous.html#8063" class="Bound">p</a> <a id="8065" class="Symbol">|</a> <a id="8067" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8071" class="Symbol">_</a> <a id="8073" class="Keyword">with</a> <a id="8078" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8081" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="8083" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8087" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8098" href="Cubical.Foundations.Pointed.Homogeneous.html#8098" class="Bound">x</a> <a id="8100" class="Symbol">|</a> <a id="8102" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8106" href="Cubical.Foundations.Pointed.Homogeneous.html#8106" class="Bound">p</a> <a id="8108" class="Symbol">|</a> <a id="8110" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8114" class="Symbol">_</a> <a id="8116" class="Symbol">|</a> <a id="8118" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8122" class="Symbol">_</a> <a id="8124" class="Symbol">=</a> <a id="8126" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8130" href="Cubical.Foundations.Pointed.Homogeneous.html#8106" class="Bound">p</a>
  <a id="8134" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8145" href="Cubical.Foundations.Pointed.Homogeneous.html#8145" class="Bound">x</a> <a id="8147" class="Symbol">|</a> <a id="8149" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8153" href="Cubical.Foundations.Pointed.Homogeneous.html#8153" class="Bound">p</a> <a id="8155" class="Symbol">|</a> <a id="8157" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8161" class="Symbol">_</a> <a id="8163" class="Symbol">|</a> <a id="8165" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8168" href="Cubical.Foundations.Pointed.Homogeneous.html#8168" class="Bound">¬p</a> <a id="8171" class="Symbol">=</a> <a id="8173" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.Pointed.Homogeneous.html#8168" class="Bound">¬p</a> <a id="8183" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8187" class="Symbol">)</a>
  <a id="8191" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8202" href="Cubical.Foundations.Pointed.Homogeneous.html#8202" class="Bound">x</a> <a id="8204" class="Symbol">|</a> <a id="8206" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8209" href="Cubical.Foundations.Pointed.Homogeneous.html#8209" class="Bound">¬p</a> <a id="8212" class="Keyword">with</a> <a id="8217" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8220" href="Cubical.Foundations.Pointed.Homogeneous.html#8202" class="Bound">x</a> <a id="8222" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8226" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8237" href="Cubical.Foundations.Pointed.Homogeneous.html#8237" class="Bound">x</a> <a id="8239" class="Symbol">|</a> <a id="8241" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8244" href="Cubical.Foundations.Pointed.Homogeneous.html#8244" class="Bound">¬p</a> <a id="8247" class="Symbol">|</a> <a id="8249" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8253" href="Cubical.Foundations.Pointed.Homogeneous.html#8253" class="Bound">p</a> <a id="8255" class="Keyword">with</a> <a id="8260" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8263" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8269" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8271" class="Symbol">)</a>
  <a id="8275" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8286" href="Cubical.Foundations.Pointed.Homogeneous.html#8286" class="Bound">x</a> <a id="8288" class="Symbol">|</a> <a id="8290" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8293" href="Cubical.Foundations.Pointed.Homogeneous.html#8293" class="Bound">¬p</a> <a id="8296" class="Symbol">|</a> <a id="8298" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8302" href="Cubical.Foundations.Pointed.Homogeneous.html#8302" class="Bound">p</a> <a id="8304" class="Symbol">|</a> <a id="8306" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8310" href="Cubical.Foundations.Pointed.Homogeneous.html#8310" class="Bound">q</a> <a id="8312" class="Symbol">=</a> <a id="8314" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Cubical.Foundations.Pointed.Homogeneous.html#8293" class="Bound">¬p</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Cubical.Foundations.Pointed.Homogeneous.html#8302" class="Bound">p</a> <a id="8327" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8329" href="Cubical.Foundations.Pointed.Homogeneous.html#8310" class="Bound">q</a><a id="8330" class="Symbol">))</a>
  <a id="8335" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8346" href="Cubical.Foundations.Pointed.Homogeneous.html#8346" class="Bound">x</a> <a id="8348" class="Symbol">|</a> <a id="8350" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8353" href="Cubical.Foundations.Pointed.Homogeneous.html#8353" class="Bound">¬p</a> <a id="8356" class="Symbol">|</a> <a id="8358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8362" href="Cubical.Foundations.Pointed.Homogeneous.html#8362" class="Bound">p</a> <a id="8364" class="Symbol">|</a> <a id="8366" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8370" class="Symbol">_</a> <a id="8372" class="Keyword">with</a> <a id="8377" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8384" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8386" class="Symbol">)</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8392" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8394" class="Symbol">)</a>
  <a id="8398" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8409" href="Cubical.Foundations.Pointed.Homogeneous.html#8409" class="Bound">x</a> <a id="8411" class="Symbol">|</a> <a id="8413" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8416" href="Cubical.Foundations.Pointed.Homogeneous.html#8416" class="Bound">¬p</a> <a id="8419" class="Symbol">|</a> <a id="8421" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8425" href="Cubical.Foundations.Pointed.Homogeneous.html#8425" class="Bound">p</a> <a id="8427" class="Symbol">|</a> <a id="8429" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8433" class="Symbol">_</a> <a id="8435" class="Symbol">|</a> <a id="8437" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8441" class="Symbol">_</a> <a id="8443" class="Symbol">=</a> <a id="8445" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8449" href="Cubical.Foundations.Pointed.Homogeneous.html#8425" class="Bound">p</a>
  <a id="8453" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8464" href="Cubical.Foundations.Pointed.Homogeneous.html#8464" class="Bound">x</a> <a id="8466" class="Symbol">|</a> <a id="8468" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8471" href="Cubical.Foundations.Pointed.Homogeneous.html#8471" class="Bound">¬p</a> <a id="8474" class="Symbol">|</a> <a id="8476" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8480" href="Cubical.Foundations.Pointed.Homogeneous.html#8480" class="Bound">p</a> <a id="8482" class="Symbol">|</a> <a id="8484" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8488" class="Symbol">_</a> <a id="8490" class="Symbol">|</a> <a id="8492" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8495" href="Cubical.Foundations.Pointed.Homogeneous.html#8495" class="Bound">¬q</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8506" class="Symbol">(</a><a id="8507" href="Cubical.Foundations.Pointed.Homogeneous.html#8495" class="Bound">¬q</a> <a id="8510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8514" class="Symbol">)</a>
  <a id="8518" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8529" href="Cubical.Foundations.Pointed.Homogeneous.html#8529" class="Bound">x</a> <a id="8531" class="Symbol">|</a> <a id="8533" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8536" href="Cubical.Foundations.Pointed.Homogeneous.html#8536" class="Bound">¬p</a> <a id="8539" class="Symbol">|</a> <a id="8541" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8544" href="Cubical.Foundations.Pointed.Homogeneous.html#8544" class="Bound">¬q</a> <a id="8547" class="Keyword">with</a> <a id="8552" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8555" href="Cubical.Foundations.Pointed.Homogeneous.html#8529" class="Bound">x</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8561" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8563" class="Symbol">)</a>
  <a id="8567" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8578" href="Cubical.Foundations.Pointed.Homogeneous.html#8578" class="Bound">x</a> <a id="8580" class="Symbol">|</a> <a id="8582" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8585" href="Cubical.Foundations.Pointed.Homogeneous.html#8585" class="Bound">¬p</a> <a id="8588" class="Symbol">|</a> <a id="8590" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8593" href="Cubical.Foundations.Pointed.Homogeneous.html#8593" class="Bound">¬q</a> <a id="8596" class="Symbol">|</a> <a id="8598" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8602" href="Cubical.Foundations.Pointed.Homogeneous.html#8602" class="Bound">p</a> <a id="8604" class="Symbol">=</a> <a id="8606" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8612" class="Symbol">(</a><a id="8613" href="Cubical.Foundations.Pointed.Homogeneous.html#8585" class="Bound">¬p</a> <a id="8616" href="Cubical.Foundations.Pointed.Homogeneous.html#8602" class="Bound">p</a><a id="8617" class="Symbol">)</a>
  <a id="8621" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8632" href="Cubical.Foundations.Pointed.Homogeneous.html#8632" class="Bound">x</a> <a id="8634" class="Symbol">|</a> <a id="8636" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8639" href="Cubical.Foundations.Pointed.Homogeneous.html#8639" class="Bound">¬p</a> <a id="8642" class="Symbol">|</a> <a id="8644" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8647" href="Cubical.Foundations.Pointed.Homogeneous.html#8647" class="Bound">¬q</a> <a id="8650" class="Symbol">|</a> <a id="8652" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8656" class="Symbol">_</a> <a id="8658" class="Keyword">with</a> <a id="8663" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8666" href="Cubical.Foundations.Pointed.Homogeneous.html#8632" class="Bound">x</a> <a id="8668" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8672" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8683" href="Cubical.Foundations.Pointed.Homogeneous.html#8683" class="Bound">x</a> <a id="8685" class="Symbol">|</a> <a id="8687" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8690" href="Cubical.Foundations.Pointed.Homogeneous.html#8690" class="Bound">¬p</a> <a id="8693" class="Symbol">|</a> <a id="8695" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8698" href="Cubical.Foundations.Pointed.Homogeneous.html#8698" class="Bound">¬q</a> <a id="8701" class="Symbol">|</a> <a id="8703" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8707" class="Symbol">_</a> <a id="8709" class="Symbol">|</a> <a id="8711" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8715" href="Cubical.Foundations.Pointed.Homogeneous.html#8715" class="Bound">q</a> <a id="8717" class="Symbol">=</a> <a id="8719" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8725" class="Symbol">(</a><a id="8726" href="Cubical.Foundations.Pointed.Homogeneous.html#8698" class="Bound">¬q</a> <a id="8729" href="Cubical.Foundations.Pointed.Homogeneous.html#8715" class="Bound">q</a><a id="8730" class="Symbol">)</a>
  <a id="8734" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8745" href="Cubical.Foundations.Pointed.Homogeneous.html#8745" class="Bound">x</a> <a id="8747" class="Symbol">|</a> <a id="8749" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8752" href="Cubical.Foundations.Pointed.Homogeneous.html#8752" class="Bound">¬p</a> <a id="8755" class="Symbol">|</a> <a id="8757" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8760" href="Cubical.Foundations.Pointed.Homogeneous.html#8760" class="Bound">¬q</a> <a id="8763" class="Symbol">|</a> <a id="8765" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8769" class="Symbol">_</a> <a id="8771" class="Symbol">|</a> <a id="8773" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8777" class="Symbol">_</a> <a id="8779" class="Symbol">=</a> <a id="8781" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="HomogeneousDiscrete.switch-eqv"></a><a id="8789" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="8800" class="Symbol">:</a> <a id="8802" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8806" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="8809" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8811" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8815" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="8820" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="8831" class="Symbol">=</a> <a id="8833" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8849" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="8856" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="8863" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8874" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a><a id="8884" class="Symbol">)</a>

<a id="isHomogeneousDiscrete"></a><a id="8887" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="8909" class="Symbol">:</a> <a id="8911" class="Symbol">∀</a> <a id="8913" class="Symbol">{</a><a id="8914" href="Cubical.Foundations.Pointed.Homogeneous.html#8914" class="Bound">ℓ</a><a id="8915" class="Symbol">}</a> <a id="8917" class="Symbol">{</a><a id="8918" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a> <a id="8921" class="Symbol">:</a> <a id="8923" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8931" href="Cubical.Foundations.Pointed.Homogeneous.html#8914" class="Bound">ℓ</a><a id="8932" class="Symbol">}</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Foundations.Pointed.Homogeneous.html#8935" class="Bound">dA</a> <a id="8938" class="Symbol">:</a> <a id="8940" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8954" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a><a id="8956" class="Symbol">))</a> <a id="8959" class="Symbol">→</a> <a id="8961" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="8975" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a>
<a id="8978" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="9000" class="Symbol">{</a><a id="9001" href="Cubical.Foundations.Pointed.Homogeneous.html#9001" class="Bound">ℓ</a><a id="9002" class="Symbol">}</a> <a id="9004" class="Symbol">{</a><a id="9005" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9007" class="Symbol">}</a> <a id="9009" href="Cubical.Foundations.Pointed.Homogeneous.html#9009" class="Bound">dA</a> <a id="9012" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a>
  <a id="9016" class="Symbol">=</a> <a id="9018" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9035" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a> <a id="9038" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9040" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9043" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9045" class="Symbol">)</a> <a id="9047" class="Symbol">(</a><a id="9048" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9052" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a> <a id="9055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9057" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a><a id="9058" class="Symbol">)</a> <a id="9060" class="Symbol">(</a><a id="9061" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="9072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9074" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a><a id="9085" class="Symbol">)</a>
  <a id="9089" class="Keyword">where</a> <a id="9095" class="Keyword">open</a> <a id="9100" href="Cubical.Foundations.Pointed.Homogeneous.html#7438" class="Module">HomogeneousDiscrete</a> <a id="9120" class="Symbol">{</a><a id="9121" href="Cubical.Foundations.Pointed.Homogeneous.html#9001" class="Bound">ℓ</a><a id="9122" class="Symbol">}</a> <a id="9124" class="Symbol">{</a><a id="9125" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9127" class="Symbol">}</a> <a id="9129" href="Cubical.Foundations.Pointed.Homogeneous.html#9009" class="Bound">dA</a> <a id="9132" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Pointed.Homotopy.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Homotopy</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Comment">{-
  This module defines two kinds of pointed homotopies,
  ∙∼ and ∙∼P, and proves their equivalence
-}</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="639" class="Keyword">open</a> <a id="644" class="Keyword">import</a> <a id="651" href="Cubical.Homotopy.Base.html" class="Module">Cubical.Homotopy.Base</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="705" class="Keyword">private</a>
  <a id="715" class="Keyword">variable</a>
    <a id="728" href="Cubical.Foundations.Pointed.Homotopy.html#728" class="Generalizable">ℓ</a> <a id="730" href="Cubical.Foundations.Pointed.Homotopy.html#730" class="Generalizable">ℓ&#39;</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="742" class="Keyword">module</a> <a id="749" href="Cubical.Foundations.Pointed.Homotopy.html#749" class="Module">_</a> <a id="751" class="Symbol">{</a><a id="752" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="764" href="Cubical.Foundations.Pointed.Homotopy.html#728" class="Generalizable">ℓ</a><a id="765" class="Symbol">}</a> <a id="767" class="Symbol">{</a><a id="768" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="770" class="Symbol">:</a> <a id="772" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="776" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="778" class="Symbol">→</a> <a id="780" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="785" href="Cubical.Foundations.Pointed.Homotopy.html#730" class="Generalizable">ℓ&#39;</a><a id="787" class="Symbol">}</a> <a id="789" class="Symbol">{</a><a id="790" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a> <a id="794" class="Symbol">:</a> <a id="796" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="802" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a><a id="803" class="Symbol">)}</a> <a id="806" class="Keyword">where</a>

  <a id="815" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="817" class="Symbol">=</a> <a id="819" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="822" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a>

  <a id="827" class="Comment">-- pointed homotopy as pointed Π. This is just a Σ-type, see ∙∼Σ</a>
  <a id="894" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">_∙∼_</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Foundations.Pointed.Homotopy.html#902" class="Bound">f</a> <a id="904" href="Cubical.Foundations.Pointed.Homotopy.html#904" class="Bound">g</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="911" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="913" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="915" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">→</a> <a id="922" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="927" class="Symbol">(</a><a id="928" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="934" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="936" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="938" class="Symbol">)</a>
  <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Foundations.Pointed.Homotopy.html#943" class="Bound">f₁</a> <a id="946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="948" href="Cubical.Foundations.Pointed.Homotopy.html#948" class="Bound">f₂</a><a id="950" class="Symbol">)</a> <a id="952" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="955" class="Symbol">(</a><a id="956" href="Cubical.Foundations.Pointed.Homotopy.html#956" class="Bound">g₁</a> <a id="959" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="961" href="Cubical.Foundations.Pointed.Homotopy.html#961" class="Bound">g₂</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">=</a> <a id="967" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="970" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="972" class="Symbol">(λ</a> <a id="975" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a> <a id="977" class="Symbol">→</a> <a id="979" href="Cubical.Foundations.Pointed.Homotopy.html#943" class="Bound">f₁</a> <a id="982" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a> <a id="984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="986" href="Cubical.Foundations.Pointed.Homotopy.html#956" class="Bound">g₁</a> <a id="989" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Foundations.Pointed.Homotopy.html#948" class="Bound">f₂</a> <a id="996" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="998" href="Cubical.Foundations.Pointed.Homotopy.html#961" class="Bound">g₂</a> <a id="1001" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="1003" class="Symbol">)</a>

  <a id="1008" class="Comment">-- pointed homotopy with PathP. Also a Σ-type, see ∙∼PΣ</a>
  <a id="1066" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">_∙∼P_</a> <a id="1072" class="Symbol">:</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.Foundations.Pointed.Homotopy.html#1075" class="Bound">f</a> <a id="1077" href="Cubical.Foundations.Pointed.Homotopy.html#1077" class="Bound">g</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1084" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="1086" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="1088" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1107" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="1109" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="1111" class="Symbol">)</a>
  <a id="1115" class="Symbol">(</a><a id="1116" href="Cubical.Foundations.Pointed.Homotopy.html#1116" class="Bound">f₁</a> <a id="1119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1121" href="Cubical.Foundations.Pointed.Homotopy.html#1121" class="Bound">f₂</a><a id="1123" class="Symbol">)</a> <a id="1125" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Foundations.Pointed.Homotopy.html#1130" class="Bound">g₁</a> <a id="1133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1135" href="Cubical.Foundations.Pointed.Homotopy.html#1135" class="Bound">g₂</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1144" href="Cubical.Foundations.Pointed.Homotopy.html#1144" class="Bound">h</a> <a id="1146" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1148" href="Cubical.Foundations.Pointed.Homotopy.html#1116" class="Bound">f₁</a> <a id="1151" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="1153" href="Cubical.Foundations.Pointed.Homotopy.html#1130" class="Bound">g₁</a> <a id="1156" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1158" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1164" class="Symbol">(λ</a> <a id="1167" href="Cubical.Foundations.Pointed.Homotopy.html#1167" class="Bound">i</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Cubical.Foundations.Pointed.Homotopy.html#1144" class="Bound">h</a> <a id="1173" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1175" href="Cubical.Foundations.Pointed.Homotopy.html#1167" class="Bound">i</a> <a id="1177" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1179" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1182" class="Symbol">)</a> <a id="1184" href="Cubical.Foundations.Pointed.Homotopy.html#1121" class="Bound">f₂</a> <a id="1187" href="Cubical.Foundations.Pointed.Homotopy.html#1135" class="Bound">g₂</a>

  <a id="1193" class="Comment">-- Proof that f ∙∼ g ≃ f ∙∼P g</a>
  <a id="1226" class="Comment">-- using equivalence of the total map of φ</a>
  <a id="1271" class="Keyword">private</a>
    <a id="1283" class="Keyword">module</a> <a id="1290" href="Cubical.Foundations.Pointed.Homotopy.html#1290" class="Module">_</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a> <a id="1295" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1302" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="1304" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="1306" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1309" class="Symbol">)</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a> <a id="1318" class="Symbol">.</a><a id="1319" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1323" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="1325" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a> <a id="1327" class="Symbol">.</a><a id="1328" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Keyword">where</a>
      <a id="1345" class="Comment">-- convenient notation</a>
      <a id="1374" href="Cubical.Foundations.Pointed.Homotopy.html#1374" class="Function">f₁</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1383" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a>
      <a id="1391" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1400" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a>
      <a id="1408" href="Cubical.Foundations.Pointed.Homotopy.html#1408" class="Function">g₁</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1417" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a>
      <a id="1425" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1434" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a>

      <a id="1443" class="Comment">-- P is the predicate on a homotopy H to be pointed of the ∙∼ kind</a>
      <a id="1516" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1525" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a>
      <a id="1534" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1540" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1542" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1544" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1547" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1549" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a> <a id="1552" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>

      <a id="1562" class="Comment">-- Q is the predicate on a homotopy H to be pointed of the ∙∼P kind</a>
      <a id="1636" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1645" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a>
      <a id="1654" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1664" class="Symbol">(λ</a> <a id="1667" href="Cubical.Foundations.Pointed.Homotopy.html#1667" class="Bound">i</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1673" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1675" href="Cubical.Foundations.Pointed.Homotopy.html#1667" class="Bound">i</a> <a id="1677" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1679" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1687" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a>

      <a id="1697" class="Comment">-- simplify the notation even more to see that P≡Q</a>
      <a id="1754" class="Comment">-- is just a jingle of paths</a>
      <a id="1789" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1795" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a>
      <a id="1803" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1805" class="Symbol">=</a> <a id="1807" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a>
      <a id="1816" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a>
      <a id="1829" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1839" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a>
      <a id="1847" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1857" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1859" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1861" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1863" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
              <a id="1880" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1883" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="1893" href="Cubical.Foundations.Path.html#9867" class="Function">symIso</a> <a id="1900" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="1914" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1916" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1918" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1920" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1923" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1925" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a>
              <a id="1941" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1952" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1954" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1956" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1959" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡_</a><a id="1961" class="Symbol">)</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1970" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1972" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1975" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1983" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="2001" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2002" class="Symbol">))</a> <a id="2005" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2008" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2014" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2016" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2021" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2023" class="Symbol">))</a> <a id="2026" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2040" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2044" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2046" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2049" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2054" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2056" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2057" class="Symbol">)</a> <a id="2059" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2061" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2063" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
              <a id="2080" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2083" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Cubical.Foundations.Equiv.Properties.html#8675" class="Function">compr≡Equiv</a> <a id="2104" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2109" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2111" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2117" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2119" class="Symbol">)))</a> <a id="2123" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2137" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2139" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2141" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2143" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2145" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2161" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2164" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Foundations.Equiv.Properties.html#8901" class="Function">compl≡Equiv</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2183" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2185" class="Symbol">)</a> <a id="2187" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2192" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2194" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2195" class="Symbol">))</a> <a id="2198" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2212" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2214" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2217" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2219" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2221" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2223" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2225" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2228" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2233" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2235" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2236" class="Symbol">)</a>
              <a id="2252" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2263" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2266" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2268" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2270" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡_</a> <a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2285" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2287" class="Symbol">)</a> <a id="2289" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2291" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2293" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="2306" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2318" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a><a id="2319" class="Symbol">))</a> <a id="2322" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2325" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2336" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2337" class="Symbol">))</a> <a id="2340" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2354" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2356" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2359" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2361" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2365" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2381" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2389" class="Symbol">(λ</a> <a id="2392" href="Cubical.Foundations.Pointed.Homotopy.html#2392" class="Bound">z</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2398" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2401" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2403" href="Cubical.Foundations.Pointed.Homotopy.html#2392" class="Bound">z</a> <a id="2405" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2407" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2417" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2434" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2436" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2439" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2444" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2446" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2450" class="Symbol">)</a> <a id="2452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2454" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2470" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2473" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡</a> <a id="2482" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2515" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2517" class="Symbol">)</a> <a id="2519" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2521" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2525" class="Symbol">))</a> <a id="2528" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2542" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2544" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2547" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2550" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2552" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2555" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2560" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2562" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2578" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2581" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Cubical.Foundations.Path.html#8077" class="Function">Square≃doubleComp</a> <a id="2608" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2610" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2612" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2614" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2618" class="Symbol">))</a> <a id="2621" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2635" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2641" class="Symbol">(λ</a> <a id="2644" href="Cubical.Foundations.Pointed.Homotopy.html#2644" class="Bound">i</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2650" href="Cubical.Foundations.Pointed.Homotopy.html#2644" class="Bound">i</a> <a id="2652" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2654" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="2657" class="Symbol">)</a> <a id="2659" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2661" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2663" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="2672" class="Comment">-- φ is a fiberwise transformation (H : f ∼ g) → P H → Q H</a>
      <a id="2737" class="Comment">-- φ is even a fiberwise equivalence by P≡Q</a>
      <a id="2787" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a>
      <a id="2803" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2817" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a>

    <a id="2826" class="Comment">-- The total map corresponding to φ</a>
    <a id="2866" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2871" class="Symbol">:</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2876" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="2883" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="2885" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="2887" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2896" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="2899" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2905" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="2909" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a>
    <a id="2915" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2920" href="Cubical.Foundations.Pointed.Homotopy.html#2920" class="Bound">f</a> <a id="2922" href="Cubical.Foundations.Pointed.Homotopy.html#2922" class="Bound">g</a> <a id="2924" href="Cubical.Foundations.Pointed.Homotopy.html#2924" class="Bound">p</a> <a id="2926" class="Symbol">.</a><a id="2927" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.Pointed.Homotopy.html#2924" class="Bound">p</a> <a id="2935" class="Symbol">.</a><a id="2936" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="2944" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2949" href="Cubical.Foundations.Pointed.Homotopy.html#2949" class="Bound">f</a> <a id="2951" href="Cubical.Foundations.Pointed.Homotopy.html#2951" class="Bound">g</a> <a id="2953" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2955" class="Symbol">.</a><a id="2956" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2964" href="Cubical.Foundations.Pointed.Homotopy.html#2949" class="Bound">f</a> <a id="2966" href="Cubical.Foundations.Pointed.Homotopy.html#2951" class="Bound">g</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2971" class="Symbol">.</a><a id="2972" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2975" class="Symbol">)</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2980" class="Symbol">.</a><a id="2981" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2984" class="Symbol">)</a>

  <a id="2989" class="Comment">-- transformation of the homotopies using totφ</a>
  <a id="3038" href="Cubical.Foundations.Pointed.Homotopy.html#3038" class="Function">∙∼→∙∼P</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3050" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3057" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3059" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3061" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">→</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3071" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3074" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a><a id="3075" class="Symbol">)</a> <a id="3077" class="Symbol">→</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3082" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3086" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a><a id="3087" class="Symbol">)</a>
  <a id="3091" href="Cubical.Foundations.Pointed.Homotopy.html#3038" class="Function">∙∼→∙∼P</a> <a id="3098" href="Cubical.Foundations.Pointed.Homotopy.html#3098" class="Bound">f</a> <a id="3100" href="Cubical.Foundations.Pointed.Homotopy.html#3100" class="Bound">g</a> <a id="3102" class="Symbol">=</a> <a id="3104" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="3109" href="Cubical.Foundations.Pointed.Homotopy.html#3098" class="Bound">f</a> <a id="3111" href="Cubical.Foundations.Pointed.Homotopy.html#3100" class="Bound">g</a>

  <a id="3116" class="Comment">-- Proof that ∙∼ and ∙∼P are equivalent using the fiberwise equivalence φ</a>
  <a id="3192" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3199" class="Symbol">:</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3204" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3211" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3213" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3215" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">→</a> <a id="3222" class="Symbol">(</a><a id="3223" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3225" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3228" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a><a id="3229" class="Symbol">)</a> <a id="3231" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3236" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3240" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a><a id="3241" class="Symbol">)</a>
  <a id="3245" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3252" href="Cubical.Foundations.Pointed.Homotopy.html#3252" class="Bound">f</a> <a id="3254" href="Cubical.Foundations.Pointed.Homotopy.html#3254" class="Bound">g</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="3275" class="Symbol">(λ</a> <a id="3278" href="Cubical.Foundations.Pointed.Homotopy.html#3278" class="Bound">H</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="3299" href="Cubical.Foundations.Pointed.Homotopy.html#3252" class="Bound">f</a> <a id="3301" href="Cubical.Foundations.Pointed.Homotopy.html#3254" class="Bound">g</a> <a id="3303" href="Cubical.Foundations.Pointed.Homotopy.html#3278" class="Bound">H</a><a id="3304" class="Symbol">))</a>

  <a id="3310" class="Comment">-- inverse of ∙∼→∙∼P extracted from the equivalence</a>
  <a id="3364" href="Cubical.Foundations.Pointed.Homotopy.html#3364" class="Function">∙∼P→∙∼</a> <a id="3371" class="Symbol">:</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3376" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3383" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3385" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3387" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3390" class="Symbol">}</a> <a id="3392" class="Symbol">→</a> <a id="3394" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3396" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3400" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3406" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3409" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a>
  <a id="3413" href="Cubical.Foundations.Pointed.Homotopy.html#3364" class="Function">∙∼P→∙∼</a> <a id="3420" class="Symbol">{</a><a id="3421" class="Argument">f</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Cubical.Foundations.Pointed.Homotopy.html#3425" class="Bound">f</a><a id="3426" class="Symbol">}</a> <a id="3428" class="Symbol">{</a><a id="3429" class="Argument">g</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Cubical.Foundations.Pointed.Homotopy.html#3433" class="Bound">g</a><a id="3434" class="Symbol">}</a> <a id="3436" class="Symbol">=</a> <a id="3438" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3452" href="Cubical.Foundations.Pointed.Homotopy.html#3425" class="Bound">f</a> <a id="3454" href="Cubical.Foundations.Pointed.Homotopy.html#3433" class="Bound">g</a><a id="3455" class="Symbol">)</a>

  <a id="3460" class="Comment">-- ∙∼≃∙∼P transformed to a path</a>
  <a id="3494" href="Cubical.Foundations.Pointed.Homotopy.html#3494" class="Function">∙∼≡∙∼P</a> <a id="3501" class="Symbol">:</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3506" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3513" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3515" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3517" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3527" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3530" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a><a id="3531" class="Symbol">)</a> <a id="3533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3538" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3542" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a><a id="3543" class="Symbol">)</a>
  <a id="3547" href="Cubical.Foundations.Pointed.Homotopy.html#3494" class="Function">∙∼≡∙∼P</a> <a id="3554" href="Cubical.Foundations.Pointed.Homotopy.html#3554" class="Bound">f</a> <a id="3556" href="Cubical.Foundations.Pointed.Homotopy.html#3556" class="Bound">g</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3571" href="Cubical.Foundations.Pointed.Homotopy.html#3554" class="Bound">f</a> <a id="3573" href="Cubical.Foundations.Pointed.Homotopy.html#3556" class="Bound">g</a><a id="3574" class="Symbol">)</a>

  <a id="3579" class="Comment">-- Verifies that the pointed homotopies actually correspond</a>
  <a id="3641" class="Comment">-- to their Σ-type versions</a>
  <a id="3671" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">_∙∼Σ_</a> <a id="3677" class="Symbol">:</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Foundations.Pointed.Homotopy.html#3680" class="Bound">f</a> <a id="3682" href="Cubical.Foundations.Pointed.Homotopy.html#3682" class="Bound">g</a> <a id="3684" class="Symbol">:</a> <a id="3686" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3689" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3691" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3693" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3712" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="3714" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="3716" class="Symbol">)</a>
  <a id="3720" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3722" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">∙∼Σ</a> <a id="3726" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3728" class="Symbol">=</a> <a id="3730" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3733" href="Cubical.Foundations.Pointed.Homotopy.html#3733" class="Bound">H</a> <a id="3735" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3737" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3739" class="Symbol">.</a><a id="3740" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3744" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="3746" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3748" class="Symbol">.</a><a id="3749" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3753" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="3758" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3760" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3762" href="Cubical.Foundations.Pointed.Homotopy.html#3733" class="Bound">H</a><a id="3763" class="Symbol">)</a>

  <a id="3768" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">_∙∼PΣ_</a> <a id="3775" class="Symbol">:</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Foundations.Pointed.Homotopy.html#3778" class="Bound">f</a> <a id="3780" href="Cubical.Foundations.Pointed.Homotopy.html#3780" class="Bound">g</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3787" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3789" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3791" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3810" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="3812" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="3814" class="Symbol">)</a>
  <a id="3818" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3820" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">∙∼PΣ</a> <a id="3825" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3832" href="Cubical.Foundations.Pointed.Homotopy.html#3832" class="Bound">H</a> <a id="3834" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3836" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3838" class="Symbol">.</a><a id="3839" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3843" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="3845" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3847" class="Symbol">.</a><a id="3848" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3852" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="3857" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3859" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3861" href="Cubical.Foundations.Pointed.Homotopy.html#3832" class="Bound">H</a><a id="3862" class="Symbol">)</a>

  <a id="3867" href="Cubical.Foundations.Pointed.Homotopy.html#3867" class="Function">∙∼≡∙∼Σ</a> <a id="3874" class="Symbol">:</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3879" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a> <a id="3881" class="Symbol">:</a> <a id="3883" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3886" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3888" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3890" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3899" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3902" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a> <a id="3904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3906" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3908" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">∙∼Σ</a> <a id="3912" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a>
  <a id="3916" href="Cubical.Foundations.Pointed.Homotopy.html#3867" class="Function">∙∼≡∙∼Σ</a> <a id="3923" href="Cubical.Foundations.Pointed.Homotopy.html#3923" class="Bound">f</a> <a id="3925" href="Cubical.Foundations.Pointed.Homotopy.html#3925" class="Bound">g</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3937" href="Cubical.Foundations.Pointed.Homotopy.html#3937" class="Function">∙∼P≡∙∼PΣ</a> <a id="3946" class="Symbol">:</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3951" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a> <a id="3953" class="Symbol">:</a> <a id="3955" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3958" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3960" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3962" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3965" class="Symbol">)</a> <a id="3967" class="Symbol">→</a> <a id="3969" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3971" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3975" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a> <a id="3977" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3979" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3981" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">∙∼PΣ</a> <a id="3986" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a>
  <a id="3990" href="Cubical.Foundations.Pointed.Homotopy.html#3937" class="Function">∙∼P≡∙∼PΣ</a> <a id="3999" href="Cubical.Foundations.Pointed.Homotopy.html#3999" class="Bound">f</a> <a id="4001" href="Cubical.Foundations.Pointed.Homotopy.html#4001" class="Bound">g</a> <a id="4003" class="Symbol">=</a> <a id="4005" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Pointed.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a> <a id="47" class="Keyword">where</a>

<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>

<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="471" class="Keyword">private</a>
  <a id="481" class="Keyword">variable</a>
    <a id="494" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="496" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a> <a id="499" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a> <a id="502" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a> <a id="505" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a> <a id="508" href="Cubical.Foundations.Pointed.Properties.html#508" class="Generalizable">ℓD</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="520" class="Comment">-- the default pointed Π-type: A is pointed, and B has a base point in the chosen fiber</a>
<a id="Π∙"></a><a id="608" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">(</a><a id="614" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a> <a id="616" class="Symbol">:</a> <a id="618" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="626" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="627" class="Symbol">)</a> <a id="629" class="Symbol">(</a><a id="630" href="Cubical.Foundations.Pointed.Properties.html#630" class="Bound">B</a> <a id="632" class="Symbol">:</a> <a id="634" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="638" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a> <a id="640" class="Symbol">→</a> <a id="642" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="647" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Foundations.Pointed.Properties.html#652" class="Bound">ptB</a> <a id="656" class="Symbol">:</a> <a id="658" href="Cubical.Foundations.Pointed.Properties.html#630" class="Bound">B</a> <a id="660" class="Symbol">(</a><a id="661" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="664" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a><a id="665" class="Symbol">))</a> <a id="668" class="Symbol">→</a> <a id="670" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="675" class="Symbol">(</a><a id="676" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="682" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="684" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="686" class="Symbol">)</a>
<a id="688" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="691" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a> <a id="693" href="Cubical.Foundations.Pointed.Properties.html#693" class="Bound">B</a> <a id="695" href="Cubical.Foundations.Pointed.Properties.html#695" class="Bound">ptB</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="704" href="Cubical.Foundations.Pointed.Properties.html#704" class="Bound">f</a> <a id="706" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="708" class="Symbol">((</a><a id="710" href="Cubical.Foundations.Pointed.Properties.html#710" class="Bound">a</a> <a id="712" class="Symbol">:</a> <a id="714" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="718" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a><a id="719" class="Symbol">)</a> <a id="721" class="Symbol">→</a> <a id="723" href="Cubical.Foundations.Pointed.Properties.html#693" class="Bound">B</a> <a id="725" href="Cubical.Foundations.Pointed.Properties.html#710" class="Bound">a</a><a id="726" class="Symbol">)</a> <a id="728" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="730" href="Cubical.Foundations.Pointed.Properties.html#704" class="Bound">f</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="736" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a><a id="737" class="Symbol">)</a> <a id="739" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="741" href="Cubical.Foundations.Pointed.Properties.html#695" class="Bound">ptB</a>

<a id="746" class="Comment">-- the unpointed Π-type becomes a pointed type if the fibers are all pointed</a>
<a id="Πᵘ∙"></a><a id="823" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="827" class="Symbol">:</a> <a id="829" class="Symbol">(</a><a id="830" href="Cubical.Foundations.Pointed.Properties.html#830" class="Bound">A</a> <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="839" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="840" class="Symbol">)</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Foundations.Pointed.Properties.html#843" class="Bound">B</a> <a id="845" class="Symbol">:</a> <a id="847" href="Cubical.Foundations.Pointed.Properties.html#830" class="Bound">A</a> <a id="849" class="Symbol">→</a> <a id="851" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="859" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="873" class="Symbol">(</a><a id="874" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="880" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="882" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="884" class="Symbol">)</a>
<a id="886" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="890" href="Cubical.Foundations.Pointed.Properties.html#890" class="Bound">A</a> <a id="892" href="Cubical.Foundations.Pointed.Properties.html#892" class="Bound">B</a> <a id="894" class="Symbol">.</a><a id="895" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="899" class="Symbol">=</a> <a id="901" class="Symbol">∀</a> <a id="903" href="Cubical.Foundations.Pointed.Properties.html#903" class="Bound">a</a> <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Pointed.Properties.html#892" class="Bound">B</a> <a id="914" href="Cubical.Foundations.Pointed.Properties.html#903" class="Bound">a</a><a id="915" class="Symbol">)</a>
<a id="917" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="921" href="Cubical.Foundations.Pointed.Properties.html#921" class="Bound">A</a> <a id="923" href="Cubical.Foundations.Pointed.Properties.html#923" class="Bound">B</a> <a id="925" class="Symbol">.</a><a id="926" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="930" href="Cubical.Foundations.Pointed.Properties.html#930" class="Bound">a</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="937" class="Symbol">(</a><a id="938" href="Cubical.Foundations.Pointed.Properties.html#923" class="Bound">B</a> <a id="940" href="Cubical.Foundations.Pointed.Properties.html#930" class="Bound">a</a><a id="941" class="Symbol">)</a>

<a id="944" class="Comment">-- if the base and all fibers are pointed, we have the pointed pointed Π-type</a>
<a id="Πᵖ∙"></a><a id="1022" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1026" class="Symbol">:</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Foundations.Pointed.Properties.html#1029" class="Bound">A</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1041" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Foundations.Pointed.Properties.html#1045" class="Bound">B</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1053" href="Cubical.Foundations.Pointed.Properties.html#1029" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1065" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1086" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1088" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1090" class="Symbol">)</a>
<a id="1092" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1096" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a> <a id="1098" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1105" class="Symbol">=</a> <a id="1107" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1110" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1117" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1119" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1133" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a><a id="1134" class="Symbol">)))</a>
<a id="1138" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1142" href="Cubical.Foundations.Pointed.Properties.html#1142" class="Bound">A</a> <a id="1144" href="Cubical.Foundations.Pointed.Properties.html#1144" class="Bound">B</a>  <a id="1147" class="Symbol">.</a><a id="1148" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1152" class="Symbol">.</a><a id="1153" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1157" href="Cubical.Foundations.Pointed.Properties.html#1157" class="Bound">a</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Foundations.Pointed.Properties.html#1144" class="Bound">B</a> <a id="1167" href="Cubical.Foundations.Pointed.Properties.html#1157" class="Bound">a</a><a id="1168" class="Symbol">)</a>
<a id="1170" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1174" href="Cubical.Foundations.Pointed.Properties.html#1174" class="Bound">A</a> <a id="1176" href="Cubical.Foundations.Pointed.Properties.html#1176" class="Bound">B</a>  <a id="1179" class="Symbol">.</a><a id="1180" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1184" class="Symbol">.</a><a id="1185" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1197" class="Comment">-- the default pointed Σ-type is just the Σ-type, but as a pointed type</a>
<a id="Σ∙"></a><a id="1269" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1272" class="Symbol">:</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1287" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Cubical.Foundations.Pointed.Properties.html#1291" class="Bound">B</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1299" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1308" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Foundations.Pointed.Properties.html#1313" class="Bound">ptB</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Cubical.Foundations.Pointed.Properties.html#1291" class="Bound">B</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1325" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a><a id="1326" class="Symbol">))</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1346" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1348" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1350" class="Symbol">)</a>
<a id="1352" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1355" href="Cubical.Foundations.Pointed.Properties.html#1355" class="Bound">A</a> <a id="1357" href="Cubical.Foundations.Pointed.Properties.html#1357" class="Bound">B</a> <a id="1359" href="Cubical.Foundations.Pointed.Properties.html#1359" class="Bound">ptB</a> <a id="1363" class="Symbol">.</a><a id="1364" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1373" href="Cubical.Foundations.Pointed.Properties.html#1373" class="Bound">a</a> <a id="1375" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1377" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1381" href="Cubical.Foundations.Pointed.Properties.html#1355" class="Bound">A</a> <a id="1383" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1385" href="Cubical.Foundations.Pointed.Properties.html#1357" class="Bound">B</a> <a id="1387" href="Cubical.Foundations.Pointed.Properties.html#1373" class="Bound">a</a>
<a id="1389" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1392" href="Cubical.Foundations.Pointed.Properties.html#1392" class="Bound">A</a> <a id="1394" href="Cubical.Foundations.Pointed.Properties.html#1394" class="Bound">B</a> <a id="1396" href="Cubical.Foundations.Pointed.Properties.html#1396" class="Bound">ptB</a> <a id="1400" class="Symbol">.</a><a id="1401" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1405" class="Symbol">.</a><a id="1406" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1415" href="Cubical.Foundations.Pointed.Properties.html#1392" class="Bound">A</a>
<a id="1417" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1420" href="Cubical.Foundations.Pointed.Properties.html#1420" class="Bound">A</a> <a id="1422" href="Cubical.Foundations.Pointed.Properties.html#1422" class="Bound">B</a> <a id="1424" href="Cubical.Foundations.Pointed.Properties.html#1424" class="Bound">ptB</a> <a id="1428" class="Symbol">.</a><a id="1429" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1433" class="Symbol">.</a><a id="1434" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Cubical.Foundations.Pointed.Properties.html#1424" class="Bound">ptB</a>

<a id="1445" class="Comment">-- version if B is a family of pointed types</a>
<a id="Σᵖ∙"></a><a id="1490" href="Cubical.Foundations.Pointed.Properties.html#1490" class="Function">Σᵖ∙</a> <a id="1494" class="Symbol">:</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Foundations.Pointed.Properties.html#1497" class="Bound">A</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1509" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Foundations.Pointed.Properties.html#1513" class="Bound">B</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1521" href="Cubical.Foundations.Pointed.Properties.html#1497" class="Bound">A</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1533" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1554" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1556" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1558" class="Symbol">)</a>
<a id="1560" href="Cubical.Foundations.Pointed.Properties.html#1490" class="Function">Σᵖ∙</a> <a id="1564" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a> <a id="1566" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1573" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1580" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1582" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1596" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a><a id="1597" class="Symbol">)))</a>

<a id="_×∙_"></a><a id="1602" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">_×∙_</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Cubical.Foundations.Pointed.Properties.html#1610" class="Bound">A∙</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1623" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Foundations.Pointed.Properties.html#1627" class="Bound">B∙</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1640" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1661" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1663" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1665" class="Symbol">)</a>
<a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Foundations.Pointed.Properties.html#1668" class="Bound">A∙</a> <a id="1671" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1674" href="Cubical.Foundations.Pointed.Properties.html#1674" class="Bound">B∙</a><a id="1676" class="Symbol">)</a> <a id="1678" class="Symbol">.</a><a id="1679" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1683" class="Symbol">=</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1690" href="Cubical.Foundations.Pointed.Properties.html#1668" class="Bound">A∙</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1701" href="Cubical.Foundations.Pointed.Properties.html#1674" class="Bound">B∙</a><a id="1703" class="Symbol">)</a>
<a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.Foundations.Pointed.Properties.html#1706" class="Bound">A∙</a> <a id="1709" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1712" href="Cubical.Foundations.Pointed.Properties.html#1712" class="Bound">B∙</a><a id="1714" class="Symbol">)</a> <a id="1716" class="Symbol">.</a><a id="1717" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1721" class="Symbol">.</a><a id="1722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1726" class="Symbol">=</a> <a id="1728" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1731" href="Cubical.Foundations.Pointed.Properties.html#1706" class="Bound">A∙</a>
<a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Pointed.Properties.html#1735" class="Bound">A∙</a> <a id="1738" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1741" href="Cubical.Foundations.Pointed.Properties.html#1741" class="Bound">B∙</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">.</a><a id="1746" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1750" class="Symbol">.</a><a id="1751" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1755" class="Symbol">=</a> <a id="1757" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1760" href="Cubical.Foundations.Pointed.Properties.html#1741" class="Bound">B∙</a>

<a id="1764" class="Comment">-- composition of pointed maps</a>
<a id="_∘∙_"></a><a id="1795" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙_</a> <a id="1800" class="Symbol">:</a> <a id="1802" class="Symbol">{</a><a id="1803" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1815" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">{</a><a id="1820" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1832" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1849" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a><a id="1851" class="Symbol">}</a>
       <a id="1860" class="Symbol">(</a><a id="1861" href="Cubical.Foundations.Pointed.Properties.html#1861" class="Bound">g</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a> <a id="1867" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1870" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Cubical.Foundations.Pointed.Properties.html#1874" class="Bound">f</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1880" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1883" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a><a id="1884" class="Symbol">)</a> <a id="1886" class="Symbol">→</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1891" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="1894" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a><a id="1895" class="Symbol">)</a>
<a id="1897" class="Symbol">((</a><a id="1899" href="Cubical.Foundations.Pointed.Properties.html#1899" class="Bound">g</a> <a id="1901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1903" href="Cubical.Foundations.Pointed.Properties.html#1903" class="Bound">g∙</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Foundations.Pointed.Properties.html#1911" class="Bound">f</a> <a id="1913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1915" href="Cubical.Foundations.Pointed.Properties.html#1915" class="Bound">f∙</a><a id="1917" class="Symbol">))</a> <a id="1920" class="Symbol">.</a><a id="1921" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1925" href="Cubical.Foundations.Pointed.Properties.html#1925" class="Bound">x</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Cubical.Foundations.Pointed.Properties.html#1899" class="Bound">g</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Foundations.Pointed.Properties.html#1911" class="Bound">f</a>  <a id="1935" href="Cubical.Foundations.Pointed.Properties.html#1925" class="Bound">x</a><a id="1936" class="Symbol">)</a>
<a id="1938" class="Symbol">((</a><a id="1940" href="Cubical.Foundations.Pointed.Properties.html#1940" class="Bound">g</a> <a id="1942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1944" href="Cubical.Foundations.Pointed.Properties.html#1944" class="Bound">g∙</a><a id="1946" class="Symbol">)</a> <a id="1948" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Foundations.Pointed.Properties.html#1952" class="Bound">f</a> <a id="1954" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1956" href="Cubical.Foundations.Pointed.Properties.html#1956" class="Bound">f∙</a><a id="1958" class="Symbol">))</a> <a id="1961" class="Symbol">.</a><a id="1962" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1966" class="Symbol">=</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1974" href="Cubical.Foundations.Pointed.Properties.html#1940" class="Bound">g</a> <a id="1976" href="Cubical.Foundations.Pointed.Properties.html#1956" class="Bound">f∙</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1982" href="Cubical.Foundations.Pointed.Properties.html#1944" class="Bound">g∙</a>

<a id="1986" class="Comment">-- post composition</a>
<a id="post∘∙"></a><a id="2006" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">∀</a> <a id="2017" class="Symbol">{</a><a id="2018" href="Cubical.Foundations.Pointed.Properties.html#2018" class="Bound">ℓX</a> <a id="2021" href="Cubical.Foundations.Pointed.Properties.html#2021" class="Bound">ℓ</a> <a id="2023" href="Cubical.Foundations.Pointed.Properties.html#2023" class="Bound">ℓ&#39;</a><a id="2025" class="Symbol">}</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2040" href="Cubical.Foundations.Pointed.Properties.html#2018" class="Bound">ℓX</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">{</a><a id="2045" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2057" href="Cubical.Foundations.Pointed.Properties.html#2021" class="Bound">ℓ</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">{</a><a id="2061" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2073" href="Cubical.Foundations.Pointed.Properties.html#2023" class="Bound">ℓ&#39;</a><a id="2075" class="Symbol">}</a>
  <a id="2079" class="Symbol">→</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2084" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2087" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">→</a> <a id="2092" class="Symbol">((</a><a id="2094" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2096" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="2099" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2101" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="2102" class="Symbol">)</a> <a id="2104" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2110" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="2113" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a> <a id="2115" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="2116" class="Symbol">))</a>
<a id="2119" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2126" href="Cubical.Foundations.Pointed.Properties.html#2126" class="Bound">X</a> <a id="2128" href="Cubical.Foundations.Pointed.Properties.html#2128" class="Bound">f</a> <a id="2130" class="Symbol">.</a><a id="2131" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2135" href="Cubical.Foundations.Pointed.Properties.html#2135" class="Bound">g</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Foundations.Pointed.Properties.html#2128" class="Bound">f</a> <a id="2141" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2144" href="Cubical.Foundations.Pointed.Properties.html#2135" class="Bound">g</a>
<a id="2146" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2153" href="Cubical.Foundations.Pointed.Properties.html#2153" class="Bound">X</a> <a id="2155" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2157" class="Symbol">.</a><a id="2158" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2162" class="Symbol">=</a>
  <a id="2166" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
    <a id="2177" class="Symbol">(</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2187" class="Symbol">λ</a> <a id="2189" href="Cubical.Foundations.Pointed.Properties.html#2189" class="Bound">_</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2195" class="Symbol">.</a><a id="2196" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2199" class="Symbol">)</a>
    <a id="2205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2222" class="Symbol">.</a><a id="2223" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2226" class="Symbol">))</a> <a id="2229" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="2231" class="Symbol">λ</a> <a id="2233" href="Cubical.Foundations.Pointed.Properties.html#2233" class="Bound">i</a> <a id="2235" href="Cubical.Foundations.Pointed.Properties.html#2235" class="Bound">j</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2241" class="Symbol">.</a><a id="2242" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.Pointed.Properties.html#2233" class="Bound">i</a> <a id="2249" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2251" href="Cubical.Foundations.Pointed.Properties.html#2235" class="Bound">j</a><a id="2252" class="Symbol">)))</a>

<a id="2257" class="Comment">-- pointed identity</a>
<a id="id∙"></a><a id="2277" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2281" class="Symbol">:</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a> <a id="2286" class="Symbol">:</a> <a id="2288" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2296" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a> <a id="2305" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2308" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a><a id="2309" class="Symbol">)</a>
<a id="2311" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2315" href="Cubical.Foundations.Pointed.Properties.html#2315" class="Bound">A</a> <a id="2317" class="Symbol">.</a><a id="2318" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2322" href="Cubical.Foundations.Pointed.Properties.html#2322" class="Bound">x</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Cubical.Foundations.Pointed.Properties.html#2322" class="Bound">x</a>
<a id="2328" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2332" href="Cubical.Foundations.Pointed.Properties.html#2332" class="Bound">A</a> <a id="2334" class="Symbol">.</a><a id="2335" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2347" class="Comment">-- constant pointed map</a>
<a id="const∙"></a><a id="2371" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2378" class="Symbol">:</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Foundations.Pointed.Properties.html#2381" class="Bound">A</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2393" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Foundations.Pointed.Properties.html#2398" class="Bound">B</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2410" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Cubical.Foundations.Pointed.Properties.html#2381" class="Bound">A</a> <a id="2419" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2422" href="Cubical.Foundations.Pointed.Properties.html#2398" class="Bound">B</a><a id="2423" class="Symbol">)</a>
<a id="2425" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2432" class="Symbol">_</a> <a id="2434" href="Cubical.Foundations.Pointed.Properties.html#2434" class="Bound">B</a> <a id="2436" class="Symbol">.</a><a id="2437" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2441" class="Symbol">_</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Cubical.Foundations.Pointed.Properties.html#2434" class="Bound">B</a> <a id="2447" class="Symbol">.</a><a id="2448" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="2452" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2459" class="Symbol">_</a> <a id="2461" href="Cubical.Foundations.Pointed.Properties.html#2461" class="Bound">B</a> <a id="2463" class="Symbol">.</a><a id="2464" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2468" class="Symbol">=</a> <a id="2470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2476" class="Comment">-- left identity law for pointed maps</a>
<a id="∘∙-idˡ"></a><a id="2514" href="Cubical.Foundations.Pointed.Properties.html#2514" class="Function">∘∙-idˡ</a> <a id="2521" class="Symbol">:</a> <a id="2523" class="Symbol">{</a><a id="2524" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2526" class="Symbol">:</a> <a id="2528" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2536" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">{</a><a id="2541" href="Cubical.Foundations.Pointed.Properties.html#2541" class="Bound">B</a> <a id="2543" class="Symbol">:</a> <a id="2545" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2553" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2564" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2567" href="Cubical.Foundations.Pointed.Properties.html#2541" class="Bound">B</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a> <a id="2574" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2577" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2581" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2583" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2585" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a>
<a id="2587" href="Cubical.Foundations.Pointed.Properties.html#2514" class="Function">∘∙-idˡ</a> <a id="2594" href="Cubical.Foundations.Pointed.Properties.html#2594" class="Bound">f</a> <a id="2596" class="Symbol">=</a> <a id="2598" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2605" class="Symbol">(</a> <a id="2607" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2612" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.Pointed.Properties.html#2594" class="Bound">f</a> <a id="2624" class="Symbol">.</a><a id="2625" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2628" class="Symbol">))</a> <a id="2631" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2634" class="Symbol">)</a>

<a id="2637" class="Comment">-- right identity law for pointed maps</a>
<a id="∘∙-idʳ"></a><a id="2676" href="Cubical.Foundations.Pointed.Properties.html#2676" class="Function">∘∙-idʳ</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Cubical.Foundations.Pointed.Properties.html#2686" class="Bound">A</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2698" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2700" class="Symbol">}</a> <a id="2702" class="Symbol">{</a><a id="2703" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2715" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2717" class="Symbol">}</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Cubical.Foundations.Pointed.Properties.html#2686" class="Bound">A</a> <a id="2726" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2729" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a><a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2738" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a> <a id="2740" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2743" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a> <a id="2745" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2747" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a>
<a id="2749" href="Cubical.Foundations.Pointed.Properties.html#2676" class="Function">∘∙-idʳ</a> <a id="2756" href="Cubical.Foundations.Pointed.Properties.html#2756" class="Bound">f</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2767" class="Symbol">(</a> <a id="2769" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Cubical.Foundations.Pointed.Properties.html#2756" class="Bound">f</a> <a id="2786" class="Symbol">.</a><a id="2787" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2790" class="Symbol">))</a> <a id="2793" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2796" class="Symbol">)</a>

<a id="2799" class="Comment">-- associativity for composition of pointed maps</a>
<a id="∘∙-assoc"></a><a id="2848" href="Cubical.Foundations.Pointed.Properties.html#2848" class="Function">∘∙-assoc</a> <a id="2857" class="Symbol">:</a> <a id="2859" class="Symbol">{</a><a id="2860" href="Cubical.Foundations.Pointed.Properties.html#2860" class="Bound">A</a> <a id="2862" class="Symbol">:</a> <a id="2864" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2872" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2889" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2891" class="Symbol">}</a> <a id="2893" class="Symbol">{</a><a id="2894" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2906" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a><a id="2908" class="Symbol">}</a> <a id="2910" class="Symbol">{</a><a id="2911" href="Cubical.Foundations.Pointed.Properties.html#2911" class="Bound">D</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2923" href="Cubical.Foundations.Pointed.Properties.html#508" class="Generalizable">ℓD</a><a id="2925" class="Symbol">}</a>
           <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="2941" class="Symbol">:</a> <a id="2943" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a> <a id="2945" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2948" href="Cubical.Foundations.Pointed.Properties.html#2911" class="Bound">D</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a> <a id="2954" class="Symbol">:</a> <a id="2956" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a> <a id="2958" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2961" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a><a id="2962" class="Symbol">)</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a> <a id="2967" class="Symbol">:</a> <a id="2969" href="Cubical.Foundations.Pointed.Properties.html#2860" class="Bound">A</a> <a id="2971" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="2974" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a><a id="2975" class="Symbol">)</a>
           <a id="2988" class="Symbol">→</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="2993" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2996" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a><a id="2997" class="Symbol">)</a> <a id="2999" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3002" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a> <a id="3004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3006" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="3008" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a> <a id="3014" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3017" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a><a id="3018" class="Symbol">)</a>
<a id="3020" href="Cubical.Foundations.Pointed.Properties.html#2848" class="Function">∘∙-assoc</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3034" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3036" class="Symbol">)</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3043" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Foundations.Pointed.Properties.html#3048" class="Bound">f</a> <a id="3050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3054" class="Symbol">)</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3073" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a><a id="3074" class="Symbol">)</a>
  <a id="3078" class="Keyword">where</a>
    <a id="3088" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3101" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3103" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3108" class="Symbol">)</a> <a id="3110" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3118" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3120" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3123" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3125" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3127" class="Symbol">)</a> <a id="3129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3136" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3144" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3146" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a> <a id="3149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3151" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3153" class="Symbol">)</a> <a id="3155" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3157" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a>
    <a id="3164" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a> <a id="3166" class="Symbol">=</a> <a id="3168" class="Symbol">(</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3179" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3181" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a><a id="3182" class="Symbol">)</a> <a id="3184" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3186" class="Symbol">)</a> <a id="3188" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3196" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3198" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3203" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3205" class="Symbol">)</a>
        <a id="3215" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3218" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3223" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3239" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3247" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3249" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3251" class="Symbol">))</a> <a id="3254" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3262" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3264" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3267" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3269" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3271" class="Symbol">)</a>
        <a id="3281" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3284" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3296" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3304" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3306" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3308" class="Symbol">))</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3317" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3319" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3321" class="Symbol">)</a> <a id="3323" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a> <a id="3326" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3336" class="Symbol">(</a><a id="3337" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3342" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3350" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3352" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3354" class="Symbol">)</a> <a id="3356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3363" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3365" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3371" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a>
        <a id="3382" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3385" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3390" class="Symbol">(λ</a> <a id="3393" href="Cubical.Foundations.Pointed.Properties.html#3393" class="Bound">p</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Cubical.Foundations.Pointed.Properties.html#3393" class="Bound">p</a> <a id="3399" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3401" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3403" class="Symbol">)</a> <a id="3405" class="Symbol">((</a><a id="3407" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="3414" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3422" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3424" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3426" class="Symbol">)</a> <a id="3428" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3430" class="Symbol">)</a> <a id="3432" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3434" class="Symbol">)</a> <a id="3436" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3452" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3460" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3462" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a> <a id="3465" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3467" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3469" class="Symbol">)</a> <a id="3471" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3473" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="3479" class="Symbol">)</a>

<a id="3482" class="Keyword">module</a> <a id="3489" href="Cubical.Foundations.Pointed.Properties.html#3489" class="Module">_</a> <a id="3491" class="Symbol">{</a><a id="3492" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a> <a id="3494" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3504" class="Symbol">}</a> <a id="3506" class="Symbol">{</a><a id="3507" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3519" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a><a id="3520" class="Symbol">}</a> <a id="3522" class="Symbol">{</a><a id="3523" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3535" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a><a id="3537" class="Symbol">}</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3546" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="3549" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a><a id="3550" class="Symbol">)</a> <a id="3552" class="Keyword">where</a>
  <a id="3560" href="Cubical.Foundations.Pointed.Properties.html#3560" class="Function">isInIm∙</a> <a id="3568" class="Symbol">:</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Foundations.Pointed.Properties.html#3571" class="Bound">x</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3579" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a><a id="3580" class="Symbol">)</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3596" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a> <a id="3598" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a><a id="3600" class="Symbol">)</a>
  <a id="3604" href="Cubical.Foundations.Pointed.Properties.html#3560" class="Function">isInIm∙</a> <a id="3612" href="Cubical.Foundations.Pointed.Properties.html#3612" class="Bound">x</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3619" href="Cubical.Foundations.Pointed.Properties.html#3619" class="Bound">z</a> <a id="3621" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3623" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3627" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3629" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3631" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3635" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3637" href="Cubical.Foundations.Pointed.Properties.html#3619" class="Bound">z</a> <a id="3639" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3641" href="Cubical.Foundations.Pointed.Properties.html#3612" class="Bound">x</a>

  <a id="3646" href="Cubical.Foundations.Pointed.Properties.html#3646" class="Function">isInKer∙</a> <a id="3655" class="Symbol">:</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Cubical.Foundations.Pointed.Properties.html#3658" class="Bound">x</a> <a id="3660" class="Symbol">:</a> <a id="3662" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3666" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a><a id="3667" class="Symbol">)</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3676" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a>
  <a id="3681" href="Cubical.Foundations.Pointed.Properties.html#3646" class="Function">isInKer∙</a> <a id="3690" href="Cubical.Foundations.Pointed.Properties.html#3690" class="Bound">x</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3698" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3700" href="Cubical.Foundations.Pointed.Properties.html#3690" class="Bound">x</a> <a id="3702" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3704" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3708" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a>

<a id="3711" class="Keyword">private</a> <a id="3719" class="Keyword">module</a> <a id="3726" href="Cubical.Foundations.Pointed.Properties.html#3726" class="Module">_</a> <a id="3728" class="Symbol">{</a><a id="3729" href="Cubical.Foundations.Pointed.Properties.html#3729" class="Bound">ℓA</a> <a id="3732" href="Cubical.Foundations.Pointed.Properties.html#3732" class="Bound">ℓB</a> <a id="3735" href="Cubical.Foundations.Pointed.Properties.html#3735" class="Bound">ℓC</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3745" class="Symbol">}</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3750" class="Symbol">:</a> <a id="3752" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3760" href="Cubical.Foundations.Pointed.Properties.html#3729" class="Bound">ℓA</a><a id="3762" class="Symbol">)</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3777" href="Cubical.Foundations.Pointed.Properties.html#3732" class="Bound">ℓB</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3794" href="Cubical.Foundations.Pointed.Properties.html#3735" class="Bound">ℓC</a><a id="3796" class="Symbol">)</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3805" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="3808" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Keyword">where</a>
  <a id="3819" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="3824" class="Symbol">:</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3829" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="3832" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3833" class="Symbol">)</a> <a id="3835" class="Symbol">→</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3840" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="3843" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3844" class="Symbol">)</a>
  <a id="3848" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="3853" class="Symbol">=</a> <a id="3855" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙</a> <a id="3859" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="3876" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a><a id="3877" class="Symbol">)</a>

  <a id="3882" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="3889" class="Symbol">:</a> <a id="3891" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3893" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="3896" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3898" class="Symbol">→</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3903" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="3906" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3907" class="Symbol">)</a>
  <a id="3911" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙</a> <a id="3924" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="3930" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a>

  <a id="3935" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="3941" class="Symbol">:</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3946" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="3949" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a><a id="3950" class="Symbol">)</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3956" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="3959" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a>
  <a id="3963" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="3969" class="Symbol">=</a> <a id="3971" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="3977" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a> <a id="3979" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙_</a>

  <a id="3986" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3998" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4001" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="4003" class="Symbol">→</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="4008" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4011" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a><a id="4012" class="Symbol">)</a>
  <a id="4016" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4024" class="Symbol">=</a> <a id="4026" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="4043" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙_</a>

<a id="pre∘∙equiv"></a><a id="4051" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4062" class="Symbol">:</a> <a id="4064" class="Symbol">∀</a> <a id="4066" class="Symbol">{</a><a id="4067" href="Cubical.Foundations.Pointed.Properties.html#4067" class="Bound">ℓA</a> <a id="4070" href="Cubical.Foundations.Pointed.Properties.html#4070" class="Bound">ℓB</a> <a id="4073" href="Cubical.Foundations.Pointed.Properties.html#4073" class="Bound">ℓC</a><a id="4075" class="Symbol">}</a> <a id="4077" class="Symbol">{</a><a id="4078" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4080" class="Symbol">:</a> <a id="4082" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4090" href="Cubical.Foundations.Pointed.Properties.html#4067" class="Bound">ℓA</a><a id="4092" class="Symbol">}</a> <a id="4094" class="Symbol">{</a><a id="4095" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a> <a id="4097" class="Symbol">:</a> <a id="4099" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4107" href="Cubical.Foundations.Pointed.Properties.html#4070" class="Bound">ℓB</a><a id="4109" class="Symbol">}</a> <a id="4111" class="Symbol">{</a><a id="4112" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a> <a id="4114" class="Symbol">:</a> <a id="4116" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4124" href="Cubical.Foundations.Pointed.Properties.html#4073" class="Bound">ℓC</a><a id="4126" class="Symbol">}</a>
 <a id="4129" class="Symbol">→</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a> <a id="4134" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="4137" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a><a id="4138" class="Symbol">)</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4149" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4152" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4158" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="4161" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a><a id="4162" class="Symbol">)</a>
<a id="4164" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4184" class="Symbol">{</a><a id="4185" class="Argument">A</a> <a id="4187" class="Symbol">=</a> <a id="4189" href="Cubical.Foundations.Pointed.Properties.html#4189" class="Bound">A</a><a id="4190" class="Symbol">}</a> <a id="4192" class="Symbol">{</a><a id="4193" class="Argument">B</a> <a id="4195" class="Symbol">=</a> <a id="4197" href="Cubical.Foundations.Pointed.Properties.html#4197" class="Bound">B</a><a id="4198" class="Symbol">}</a> <a id="4200" class="Symbol">{</a><a id="4201" class="Argument">C</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Cubical.Foundations.Pointed.Properties.html#4205" class="Bound">C</a><a id="4206" class="Symbol">}</a> <a id="4208" href="Cubical.Foundations.Pointed.Properties.html#4208" class="Bound">e</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">=</a> <a id="4213" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="4219" href="Cubical.Foundations.Pointed.Properties.html#4197" class="Bound">B</a> <a id="4221" href="Cubical.Foundations.Pointed.Properties.html#4205" class="Bound">C</a> <a id="4223" href="Cubical.Foundations.Pointed.Properties.html#4189" class="Bound">A</a> <a id="4225" href="Cubical.Foundations.Pointed.Properties.html#4208" class="Bound">e</a>
<a id="4227" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4247" class="Symbol">{</a><a id="4248" class="Argument">A</a> <a id="4250" class="Symbol">=</a> <a id="4252" href="Cubical.Foundations.Pointed.Properties.html#4252" class="Bound">A</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">{</a><a id="4256" class="Argument">B</a> <a id="4258" class="Symbol">=</a> <a id="4260" href="Cubical.Foundations.Pointed.Properties.html#4260" class="Bound">B</a><a id="4261" class="Symbol">}</a> <a id="4263" class="Symbol">{</a><a id="4264" class="Argument">C</a> <a id="4266" class="Symbol">=</a> <a id="4268" href="Cubical.Foundations.Pointed.Properties.html#4268" class="Bound">C</a><a id="4269" class="Symbol">}</a> <a id="4271" href="Cubical.Foundations.Pointed.Properties.html#4271" class="Bound">e</a><a id="4272" class="Symbol">)</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4284" href="Cubical.Foundations.Pointed.Properties.html#4260" class="Bound">B</a> <a id="4286" href="Cubical.Foundations.Pointed.Properties.html#4268" class="Bound">C</a> <a id="4288" href="Cubical.Foundations.Pointed.Properties.html#4252" class="Bound">A</a> <a id="4290" href="Cubical.Foundations.Pointed.Properties.html#4271" class="Bound">e</a>
<a id="4292" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4317" class="Symbol">{</a><a id="4318" class="Argument">A</a> <a id="4320" class="Symbol">=</a> <a id="4322" href="Cubical.Foundations.Pointed.Properties.html#4322" class="Bound">A</a><a id="4323" class="Symbol">}</a> <a id="4325" class="Symbol">{</a><a id="4326" class="Argument">B</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="Cubical.Foundations.Pointed.Properties.html#4330" class="Bound">B</a><a id="4331" class="Symbol">}</a> <a id="4333" class="Symbol">{</a><a id="4334" class="Argument">C</a> <a id="4336" class="Symbol">=</a> <a id="4338" href="Cubical.Foundations.Pointed.Properties.html#4338" class="Bound">C</a><a id="4339" class="Symbol">}</a> <a id="4341" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">=</a>
  <a id="4348" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4350" class="Symbol">(λ</a> <a id="4353" href="Cubical.Foundations.Pointed.Properties.html#4353" class="Bound">ptC</a> <a id="4357" href="Cubical.Foundations.Pointed.Properties.html#4357" class="Bound">p</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="4376" href="Cubical.Foundations.Pointed.Properties.html#4330" class="Bound">B</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4383" href="Cubical.Foundations.Pointed.Properties.html#4338" class="Bound">C</a> <a id="4385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4387" href="Cubical.Foundations.Pointed.Properties.html#4353" class="Bound">ptC</a><a id="4390" class="Symbol">)</a> <a id="4392" href="Cubical.Foundations.Pointed.Properties.html#4322" class="Bound">A</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4399" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a> <a id="4401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4403" href="Cubical.Foundations.Pointed.Properties.html#4357" class="Bound">p</a><a id="4404" class="Symbol">))</a>
                         <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4441" href="Cubical.Foundations.Pointed.Properties.html#4330" class="Bound">B</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4448" href="Cubical.Foundations.Pointed.Properties.html#4338" class="Bound">C</a> <a id="4450" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4452" href="Cubical.Foundations.Pointed.Properties.html#4353" class="Bound">ptC</a><a id="4455" class="Symbol">)</a> <a id="4457" href="Cubical.Foundations.Pointed.Properties.html#4322" class="Bound">A</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4464" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a> <a id="4466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4468" href="Cubical.Foundations.Pointed.Properties.html#4357" class="Bound">p</a><a id="4469" class="Symbol">)))</a>
     <a id="4478" class="Symbol">(</a><a id="4479" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="4487" class="Symbol">(λ</a> <a id="4490" href="Cubical.Foundations.Pointed.Properties.html#4490" class="Bound">f</a> <a id="4492" href="Cubical.Foundations.Pointed.Properties.html#4492" class="Bound">p</a> <a id="4494" class="Symbol">→</a> <a id="4496" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4511" class="Symbol">(λ</a> <a id="4514" href="Cubical.Foundations.Pointed.Properties.html#4514" class="Bound">x</a> <a id="4516" class="Symbol">→</a> <a id="4518" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Cubical.Foundations.Pointed.Properties.html#5105" class="Function">HAe</a> <a id="4538" class="Symbol">.</a><a id="4539" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4542" class="Symbol">)</a> <a id="4544" class="Symbol">(</a><a id="4545" href="Cubical.Foundations.Pointed.Properties.html#4490" class="Bound">f</a> <a id="4547" href="Cubical.Foundations.Pointed.Properties.html#4514" class="Bound">x</a><a id="4548" class="Symbol">))</a>
       <a id="4558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4560" class="Symbol">((</a><a id="4562" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4573" class="Symbol">_)</a>
        <a id="4584" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4586" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4591" class="Symbol">(</a><a id="4592" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4607" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="4608" class="Symbol">)))</a>
           <a id="4623" class="Symbol">λ</a> <a id="4625" href="Cubical.Foundations.Pointed.Properties.html#4625" class="Bound">i</a> <a id="4627" class="Symbol">→</a> <a id="4629" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4646" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="4647" class="Symbol">))</a> <a id="4650" href="Cubical.Foundations.Pointed.Properties.html#4492" class="Bound">p</a>
           <a id="4663" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4665" class="Symbol">(</a><a id="4666" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4672" class="Symbol">(</a><a id="4673" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4684" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="4685" class="Symbol">)</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4691" href="Cubical.Foundations.Pointed.Properties.html#4330" class="Bound">B</a><a id="4692" class="Symbol">))</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4698" href="Cubical.Foundations.Pointed.Properties.html#4625" class="Bound">i</a><a id="4699" class="Symbol">)))</a>
           <a id="4714" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4716" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4733" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="4734" class="Symbol">))</a>
              <a id="4751" class="Symbol">(</a><a id="4752" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4769" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="4770" class="Symbol">))</a> <a id="4773" href="Cubical.Foundations.Pointed.Properties.html#4492" class="Bound">p</a><a id="4774" class="Symbol">)</a>
              <a id="4790" class="Symbol">(</a><a id="4791" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4802" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">(</a><a id="4806" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4809" href="Cubical.Foundations.Pointed.Properties.html#4330" class="Bound">B</a><a id="4810" class="Symbol">))</a>
           <a id="4824" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4826" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
         <a id="4840" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="4842" href="Cubical.Foundations.Path.html#6339" class="Function">flipSquare</a> <a id="4853" class="Symbol">(((λ</a> <a id="4858" href="Cubical.Foundations.Pointed.Properties.html#4858" class="Bound">_</a> <a id="4860" class="Symbol">→</a> <a id="4862" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Cubical.Foundations.Pointed.Properties.html#5105" class="Function">HAe</a> <a id="4882" class="Symbol">.</a><a id="4883" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Pointed.Properties.html#4490" class="Bound">f</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4895" href="Cubical.Foundations.Pointed.Properties.html#4322" class="Bound">A</a><a id="4896" class="Symbol">)))</a>
                      <a id="4922" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4924" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4928" class="Symbol">)</a>
                      <a id="4952" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="4954" href="Cubical.Foundations.Pointed.Properties.html#5135" class="Function">lem</a> <a id="4958" class="Symbol">_</a> <a id="4960" class="Symbol">_</a> <a id="4962" class="Symbol">_</a> <a id="4964" class="Symbol">_</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Cubical.Foundations.Pointed.Properties.html#5105" class="Function">HAe</a> <a id="4993" class="Symbol">.</a><a id="4994" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4997" class="Symbol">))</a> <a id="5000" href="Cubical.Foundations.Pointed.Properties.html#4492" class="Bound">p</a>
                                  <a id="5036" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="5038" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="5057" class="Symbol">(</a><a id="5058" href="Cubical.Foundations.Pointed.Properties.html#5105" class="Function">HAe</a> <a id="5062" class="Symbol">.</a><a id="5063" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5066" class="Symbol">)</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5072" href="Cubical.Foundations.Pointed.Properties.html#4330" class="Bound">B</a><a id="5073" class="Symbol">))))))))</a>
     <a id="5087" class="Symbol">(</a><a id="5088" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5092" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="5093" class="Symbol">)</a>
  <a id="5097" class="Keyword">where</a>
  <a id="5105" href="Cubical.Foundations.Pointed.Properties.html#5105" class="Function">HAe</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3220" class="Function">equiv→HAEquiv</a> <a id="5125" class="Symbol">(</a><a id="5126" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5130" href="Cubical.Foundations.Pointed.Properties.html#4341" class="Bound">e</a><a id="5131" class="Symbol">)</a>
  <a id="5135" href="Cubical.Foundations.Pointed.Properties.html#5135" class="Function">lem</a> <a id="5139" class="Symbol">:</a> <a id="5141" class="Symbol">∀</a> <a id="5143" class="Symbol">{</a><a id="5144" href="Cubical.Foundations.Pointed.Properties.html#5144" class="Bound">ℓ</a><a id="5145" class="Symbol">}</a> <a id="5147" class="Symbol">{</a><a id="5148" href="Cubical.Foundations.Pointed.Properties.html#5148" class="Bound">A</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5157" href="Cubical.Foundations.Pointed.Properties.html#5144" class="Bound">ℓ</a><a id="5158" class="Symbol">}</a> <a id="5160" class="Symbol">{</a><a id="5161" href="Cubical.Foundations.Pointed.Properties.html#5161" class="Bound">x</a> <a id="5163" href="Cubical.Foundations.Pointed.Properties.html#5163" class="Bound">y</a> <a id="5165" href="Cubical.Foundations.Pointed.Properties.html#5165" class="Bound">z</a> <a id="5167" href="Cubical.Foundations.Pointed.Properties.html#5167" class="Bound">w</a> <a id="5169" class="Symbol">:</a> <a id="5171" href="Cubical.Foundations.Pointed.Properties.html#5148" class="Bound">A</a><a id="5172" class="Symbol">}</a>
      <a id="5180" class="Symbol">(</a><a id="5181" href="Cubical.Foundations.Pointed.Properties.html#5181" class="Bound">p</a> <a id="5183" class="Symbol">:</a> <a id="5185" href="Cubical.Foundations.Pointed.Properties.html#5161" class="Bound">x</a> <a id="5187" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5189" href="Cubical.Foundations.Pointed.Properties.html#5163" class="Bound">y</a><a id="5190" class="Symbol">)</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Cubical.Foundations.Pointed.Properties.html#5193" class="Bound">q</a> <a id="5195" class="Symbol">:</a> <a id="5197" href="Cubical.Foundations.Pointed.Properties.html#5163" class="Bound">y</a> <a id="5199" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5201" href="Cubical.Foundations.Pointed.Properties.html#5165" class="Bound">z</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Foundations.Pointed.Properties.html#5205" class="Bound">r</a> <a id="5207" class="Symbol">:</a> <a id="5209" href="Cubical.Foundations.Pointed.Properties.html#5161" class="Bound">x</a> <a id="5211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5213" href="Cubical.Foundations.Pointed.Properties.html#5167" class="Bound">w</a><a id="5214" class="Symbol">)</a> <a id="5216" class="Symbol">(</a><a id="5217" href="Cubical.Foundations.Pointed.Properties.html#5217" class="Bound">l</a> <a id="5219" class="Symbol">:</a> <a id="5221" href="Cubical.Foundations.Pointed.Properties.html#5167" class="Bound">w</a> <a id="5223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5225" href="Cubical.Foundations.Pointed.Properties.html#5165" class="Bound">z</a><a id="5226" class="Symbol">)</a>
    <a id="5232" class="Symbol">→</a> <a id="5234" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5240" class="Symbol">(λ</a> <a id="5243" href="Cubical.Foundations.Pointed.Properties.html#5243" class="Bound">i</a> <a id="5245" class="Symbol">→</a> <a id="5247" href="Cubical.Foundations.Pointed.Properties.html#5181" class="Bound">p</a> <a id="5249" href="Cubical.Foundations.Pointed.Properties.html#5243" class="Bound">i</a> <a id="5251" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5253" href="Cubical.Foundations.Pointed.Properties.html#5217" class="Bound">l</a> <a id="5255" href="Cubical.Foundations.Pointed.Properties.html#5243" class="Bound">i</a><a id="5256" class="Symbol">)</a> <a id="5258" href="Cubical.Foundations.Pointed.Properties.html#5205" class="Bound">r</a> <a id="5260" href="Cubical.Foundations.Pointed.Properties.html#5193" class="Bound">q</a>
    <a id="5266" class="Symbol">→</a> <a id="5268" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5274" class="Symbol">(λ</a> <a id="5277" href="Cubical.Foundations.Pointed.Properties.html#5277" class="Bound">i</a> <a id="5279" class="Symbol">→</a> <a id="5281" class="Symbol">(</a><a id="5282" href="Cubical.Foundations.Pointed.Properties.html#5181" class="Bound">p</a> <a id="5284" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5286" href="Cubical.Foundations.Pointed.Properties.html#5193" class="Bound">q</a><a id="5287" class="Symbol">)</a> <a id="5289" href="Cubical.Foundations.Pointed.Properties.html#5277" class="Bound">i</a> <a id="5291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5293" href="Cubical.Foundations.Pointed.Properties.html#5217" class="Bound">l</a> <a id="5295" href="Cubical.Foundations.Pointed.Properties.html#5277" class="Bound">i</a><a id="5296" class="Symbol">)</a> <a id="5298" href="Cubical.Foundations.Pointed.Properties.html#5205" class="Bound">r</a> <a id="5300" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5307" href="Cubical.Foundations.Pointed.Properties.html#5135" class="Function">lem</a> <a id="5311" href="Cubical.Foundations.Pointed.Properties.html#5311" class="Bound">p</a> <a id="5313" href="Cubical.Foundations.Pointed.Properties.html#5313" class="Bound">q</a> <a id="5315" href="Cubical.Foundations.Pointed.Properties.html#5315" class="Bound">r</a> <a id="5317" href="Cubical.Foundations.Pointed.Properties.html#5317" class="Bound">l</a> <a id="5319" href="Cubical.Foundations.Pointed.Properties.html#5319" class="Bound">P</a> <a id="5321" href="Cubical.Foundations.Pointed.Properties.html#5321" class="Bound">i</a> <a id="5323" href="Cubical.Foundations.Pointed.Properties.html#5323" class="Bound">j</a> <a id="5325" class="Symbol">=</a>
    <a id="5331" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5337" class="Symbol">(λ</a> <a id="5340" href="Cubical.Foundations.Pointed.Properties.html#5340" class="Bound">k</a> <a id="5342" class="Symbol">→</a> <a id="5344" class="Symbol">λ{</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Cubical.Foundations.Pointed.Properties.html#5321" class="Bound">i</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5354" class="Symbol">)</a> <a id="5356" class="Symbol">→</a> <a id="5358" href="Cubical.Foundations.Pointed.Properties.html#5315" class="Bound">r</a> <a id="5360" href="Cubical.Foundations.Pointed.Properties.html#5323" class="Bound">j</a>
                   <a id="5381" class="Symbol">;</a> <a id="5383" class="Symbol">(</a><a id="5384" href="Cubical.Foundations.Pointed.Properties.html#5321" class="Bound">i</a> <a id="5386" class="Symbol">=</a> <a id="5388" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5390" class="Symbol">)</a> <a id="5392" class="Symbol">→</a> <a id="5394" href="Cubical.Foundations.Pointed.Properties.html#5313" class="Bound">q</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Cubical.Foundations.Pointed.Properties.html#5323" class="Bound">j</a> <a id="5399" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5401" href="Cubical.Foundations.Pointed.Properties.html#5340" class="Bound">k</a><a id="5402" class="Symbol">)</a>
                   <a id="5423" class="Symbol">;</a> <a id="5425" class="Symbol">(</a><a id="5426" href="Cubical.Foundations.Pointed.Properties.html#5323" class="Bound">j</a> <a id="5428" class="Symbol">=</a> <a id="5430" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">→</a> <a id="5436" href="Cubical.Foundations.Pointed.Properties.html#5317" class="Bound">l</a> <a id="5438" href="Cubical.Foundations.Pointed.Properties.html#5321" class="Bound">i</a><a id="5439" class="Symbol">})</a>
          <a id="5452" class="Symbol">(</a><a id="5453" href="Cubical.Foundations.Pointed.Properties.html#5319" class="Bound">P</a> <a id="5455" href="Cubical.Foundations.Pointed.Properties.html#5321" class="Bound">i</a> <a id="5457" href="Cubical.Foundations.Pointed.Properties.html#5323" class="Bound">j</a><a id="5458" class="Symbol">)</a>
<a id="5460" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="5472" class="Symbol">(</a><a id="5473" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="5484" class="Symbol">{</a><a id="5485" class="Argument">A</a> <a id="5487" class="Symbol">=</a> <a id="5489" href="Cubical.Foundations.Pointed.Properties.html#5489" class="Bound">A</a><a id="5490" class="Symbol">}</a> <a id="5492" class="Symbol">{</a><a id="5493" class="Argument">B</a> <a id="5495" class="Symbol">=</a> <a id="5497" href="Cubical.Foundations.Pointed.Properties.html#5497" class="Bound">B</a><a id="5498" class="Symbol">}</a> <a id="5500" class="Symbol">{</a><a id="5501" class="Argument">C</a> <a id="5503" class="Symbol">=</a> <a id="5505" href="Cubical.Foundations.Pointed.Properties.html#5505" class="Bound">C</a><a id="5506" class="Symbol">}</a> <a id="5508" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">=</a>
  <a id="5515" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5517" class="Symbol">(λ</a> <a id="5520" href="Cubical.Foundations.Pointed.Properties.html#5520" class="Bound">pt</a> <a id="5523" href="Cubical.Foundations.Pointed.Properties.html#5523" class="Bound">p</a> <a id="5525" class="Symbol">→</a> <a id="5527" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="5542" href="Cubical.Foundations.Pointed.Properties.html#5497" class="Bound">B</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5549" href="Cubical.Foundations.Pointed.Properties.html#5505" class="Bound">C</a> <a id="5551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5553" href="Cubical.Foundations.Pointed.Properties.html#5520" class="Bound">pt</a><a id="5555" class="Symbol">)</a> <a id="5557" href="Cubical.Foundations.Pointed.Properties.html#5489" class="Bound">A</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5564" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a> <a id="5566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5568" href="Cubical.Foundations.Pointed.Properties.html#5523" class="Bound">p</a><a id="5569" class="Symbol">))</a>
                       <a id="5595" class="Symbol">(</a><a id="5596" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="5604" href="Cubical.Foundations.Pointed.Properties.html#5497" class="Bound">B</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5611" href="Cubical.Foundations.Pointed.Properties.html#5505" class="Bound">C</a> <a id="5613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5615" href="Cubical.Foundations.Pointed.Properties.html#5520" class="Bound">pt</a><a id="5617" class="Symbol">)</a> <a id="5619" href="Cubical.Foundations.Pointed.Properties.html#5489" class="Bound">A</a> <a id="5621" class="Symbol">(</a><a id="5622" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5626" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a> <a id="5628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5630" href="Cubical.Foundations.Pointed.Properties.html#5523" class="Bound">p</a><a id="5631" class="Symbol">)))</a>
    <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="5648" class="Symbol">(λ</a> <a id="5651" href="Cubical.Foundations.Pointed.Properties.html#5651" class="Bound">f</a> <a id="5653" class="Symbol">→</a>
      <a id="5661" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5663" class="Symbol">(λ</a> <a id="5666" href="Cubical.Foundations.Pointed.Properties.html#5666" class="Bound">ptB</a> <a id="5670" href="Cubical.Foundations.Pointed.Properties.html#5670" class="Bound">p</a>
       <a id="5679" class="Symbol">→</a> <a id="5681" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5694" href="Cubical.Foundations.Pointed.Properties.html#5497" class="Bound">B</a> <a id="5696" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5698" href="Cubical.Foundations.Pointed.Properties.html#5666" class="Bound">ptB</a><a id="5701" class="Symbol">)</a>
                  <a id="5721" class="Symbol">(</a><a id="5722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5726" href="Cubical.Foundations.Pointed.Properties.html#5505" class="Bound">C</a> <a id="5728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5730" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5739" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="5740" class="Symbol">)</a> <a id="5742" href="Cubical.Foundations.Pointed.Properties.html#5666" class="Bound">ptB</a><a id="5745" class="Symbol">)</a> <a id="5747" href="Cubical.Foundations.Pointed.Properties.html#5489" class="Bound">A</a> <a id="5749" class="Symbol">(</a><a id="5750" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5754" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a> <a id="5756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5758" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5762" class="Symbol">)</a>
           <a id="5775" class="Symbol">(</a><a id="5776" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="5782" class="Symbol">(</a><a id="5783" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5787" href="Cubical.Foundations.Pointed.Properties.html#5497" class="Bound">B</a> <a id="5789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5791" href="Cubical.Foundations.Pointed.Properties.html#5666" class="Bound">ptB</a><a id="5794" class="Symbol">)</a>
                  <a id="5814" class="Symbol">(</a><a id="5815" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5819" href="Cubical.Foundations.Pointed.Properties.html#5505" class="Bound">C</a> <a id="5821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5823" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5827" class="Symbol">(</a><a id="5828" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5832" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="5833" class="Symbol">)</a> <a id="5835" href="Cubical.Foundations.Pointed.Properties.html#5666" class="Bound">ptB</a><a id="5838" class="Symbol">)</a> <a id="5840" href="Cubical.Foundations.Pointed.Properties.html#5489" class="Bound">A</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5847" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a> <a id="5849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5851" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5855" class="Symbol">)</a> <a id="5857" class="Symbol">(</a><a id="5858" href="Cubical.Foundations.Pointed.Properties.html#5651" class="Bound">f</a> <a id="5860" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5862" href="Cubical.Foundations.Pointed.Properties.html#5670" class="Bound">p</a><a id="5863" class="Symbol">))</a>
         <a id="5875" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Cubical.Foundations.Pointed.Properties.html#5651" class="Bound">f</a> <a id="5880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5882" href="Cubical.Foundations.Pointed.Properties.html#5670" class="Bound">p</a><a id="5883" class="Symbol">))</a>
         <a id="5895" class="Symbol">(</a><a id="5896" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
          <a id="5913" class="Symbol">(</a><a id="5914" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5921" class="Symbol">(λ</a> <a id="5924" href="Cubical.Foundations.Pointed.Properties.html#5924" class="Bound">x</a> <a id="5926" class="Symbol">→</a> <a id="5928" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5939" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="5940" class="Symbol">)</a> <a id="5942" class="Symbol">(</a><a id="5943" href="Cubical.Foundations.Pointed.Properties.html#5651" class="Bound">f</a> <a id="5945" href="Cubical.Foundations.Pointed.Properties.html#5924" class="Bound">x</a><a id="5946" class="Symbol">))</a>
         <a id="5958" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5960" class="Symbol">((</a><a id="5962" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5968" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="5972" class="Symbol">((λ</a> <a id="5976" href="Cubical.Foundations.Pointed.Properties.html#5976" class="Bound">i</a> <a id="5978" class="Symbol">→</a> <a id="5980" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5997" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="5998" class="Symbol">))</a> <a id="6001" class="Symbol">(</a><a id="6002" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6008" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6016" href="Cubical.Foundations.Pointed.Properties.html#5976" class="Bound">i</a><a id="6017" class="Symbol">))))</a>
                       <a id="6045" class="Symbol">(</a><a id="6046" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6050" class="Symbol">(</a><a id="6051" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6057" class="Symbol">_)</a> <a id="6060" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6062" class="Symbol">λ</a> <a id="6064" href="Cubical.Foundations.Pointed.Properties.html#6064" class="Bound">_</a> <a id="6066" class="Symbol">→</a> <a id="6068" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6074" class="Symbol">(</a><a id="6075" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6079" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="6080" class="Symbol">)</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Cubical.Foundations.Pointed.Properties.html#5651" class="Bound">f</a> <a id="6085" class="Symbol">(</a><a id="6086" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6089" href="Cubical.Foundations.Pointed.Properties.html#5489" class="Bound">A</a><a id="6090" class="Symbol">)))</a>
          <a id="6104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6106" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6117" class="Symbol">_))</a>
         <a id="6130" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="6132" class="Symbol">λ</a> <a id="6134" href="Cubical.Foundations.Pointed.Properties.html#6134" class="Bound">i</a> <a id="6136" href="Cubical.Foundations.Pointed.Properties.html#6136" class="Bound">j</a> <a id="6138" class="Symbol">→</a> <a id="6140" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6151" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="6152" class="Symbol">)</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Cubical.Foundations.Pointed.Properties.html#5651" class="Bound">f</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6161" href="Cubical.Foundations.Pointed.Properties.html#5489" class="Bound">A</a><a id="6162" class="Symbol">))</a> <a id="6165" class="Symbol">(</a><a id="6166" href="Cubical.Foundations.Pointed.Properties.html#6134" class="Bound">i</a> <a id="6168" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6170" href="Cubical.Foundations.Pointed.Properties.html#6136" class="Bound">j</a><a id="6171" class="Symbol">))))))</a>
    <a id="6182" class="Symbol">(</a><a id="6183" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6187" href="Cubical.Foundations.Pointed.Properties.html#5508" class="Bound">e</a><a id="6188" class="Symbol">)</a>

<a id="post∘∙equiv"></a><a id="6191" href="Cubical.Foundations.Pointed.Properties.html#6191" class="Function">post∘∙equiv</a> <a id="6203" class="Symbol">:</a> <a id="6205" class="Symbol">∀</a> <a id="6207" class="Symbol">{</a><a id="6208" href="Cubical.Foundations.Pointed.Properties.html#6208" class="Bound">ℓA</a> <a id="6211" href="Cubical.Foundations.Pointed.Properties.html#6211" class="Bound">ℓB</a> <a id="6214" href="Cubical.Foundations.Pointed.Properties.html#6214" class="Bound">ℓC</a><a id="6216" class="Symbol">}</a> <a id="6218" class="Symbol">{</a><a id="6219" href="Cubical.Foundations.Pointed.Properties.html#6219" class="Bound">A</a> <a id="6221" class="Symbol">:</a> <a id="6223" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6231" href="Cubical.Foundations.Pointed.Properties.html#6208" class="Bound">ℓA</a><a id="6233" class="Symbol">}</a> <a id="6235" class="Symbol">{</a><a id="6236" href="Cubical.Foundations.Pointed.Properties.html#6236" class="Bound">B</a> <a id="6238" class="Symbol">:</a> <a id="6240" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6248" href="Cubical.Foundations.Pointed.Properties.html#6211" class="Bound">ℓB</a><a id="6250" class="Symbol">}</a> <a id="6252" class="Symbol">{</a><a id="6253" href="Cubical.Foundations.Pointed.Properties.html#6253" class="Bound">C</a> <a id="6255" class="Symbol">:</a> <a id="6257" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6265" href="Cubical.Foundations.Pointed.Properties.html#6214" class="Bound">ℓC</a><a id="6267" class="Symbol">}</a>
  <a id="6271" class="Symbol">→</a> <a id="6273" class="Symbol">(</a><a id="6274" href="Cubical.Foundations.Pointed.Properties.html#6219" class="Bound">A</a> <a id="6276" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="6279" href="Cubical.Foundations.Pointed.Properties.html#6236" class="Bound">B</a><a id="6280" class="Symbol">)</a> <a id="6282" class="Symbol">→</a> <a id="6284" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Cubical.Foundations.Pointed.Properties.html#6219" class="Bound">A</a> <a id="6291" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="6294" href="Cubical.Foundations.Pointed.Properties.html#6253" class="Bound">C</a><a id="6295" class="Symbol">)</a> <a id="6297" class="Symbol">(</a><a id="6298" href="Cubical.Foundations.Pointed.Properties.html#6236" class="Bound">B</a> <a id="6300" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="6303" href="Cubical.Foundations.Pointed.Properties.html#6253" class="Bound">C</a><a id="6304" class="Symbol">)</a>
<a id="6306" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Cubical.Foundations.Pointed.Properties.html#6191" class="Function">post∘∙equiv</a> <a id="6327" class="Symbol">{</a><a id="6328" class="Argument">A</a> <a id="6330" class="Symbol">=</a> <a id="6332" href="Cubical.Foundations.Pointed.Properties.html#6332" class="Bound">A</a><a id="6333" class="Symbol">}</a> <a id="6335" class="Symbol">{</a><a id="6336" class="Argument">B</a> <a id="6338" class="Symbol">=</a> <a id="6340" href="Cubical.Foundations.Pointed.Properties.html#6340" class="Bound">B</a><a id="6341" class="Symbol">}</a> <a id="6343" class="Symbol">{</a><a id="6344" class="Argument">C</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="Cubical.Foundations.Pointed.Properties.html#6348" class="Bound">C</a><a id="6349" class="Symbol">}</a> <a id="6351" href="Cubical.Foundations.Pointed.Properties.html#6351" class="Bound">e</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">=</a> <a id="6356" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6361" href="Cubical.Foundations.Pointed.Properties.html#6332" class="Bound">A</a> <a id="6363" href="Cubical.Foundations.Pointed.Properties.html#6340" class="Bound">B</a> <a id="6365" href="Cubical.Foundations.Pointed.Properties.html#6348" class="Bound">C</a> <a id="6367" href="Cubical.Foundations.Pointed.Properties.html#6351" class="Bound">e</a>
<a id="6369" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Cubical.Foundations.Pointed.Properties.html#6191" class="Function">post∘∙equiv</a> <a id="6390" class="Symbol">{</a><a id="6391" class="Argument">A</a> <a id="6393" class="Symbol">=</a> <a id="6395" href="Cubical.Foundations.Pointed.Properties.html#6395" class="Bound">A</a><a id="6396" class="Symbol">}</a> <a id="6398" class="Symbol">{</a><a id="6399" class="Argument">B</a> <a id="6401" class="Symbol">=</a> <a id="6403" href="Cubical.Foundations.Pointed.Properties.html#6403" class="Bound">B</a><a id="6404" class="Symbol">}</a> <a id="6406" class="Symbol">{</a><a id="6407" class="Argument">C</a> <a id="6409" class="Symbol">=</a> <a id="6411" href="Cubical.Foundations.Pointed.Properties.html#6411" class="Bound">C</a><a id="6412" class="Symbol">}</a> <a id="6414" href="Cubical.Foundations.Pointed.Properties.html#6414" class="Bound">e</a><a id="6415" class="Symbol">)</a> <a id="6417" class="Symbol">=</a> <a id="6419" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6426" href="Cubical.Foundations.Pointed.Properties.html#6395" class="Bound">A</a> <a id="6428" href="Cubical.Foundations.Pointed.Properties.html#6403" class="Bound">B</a> <a id="6430" href="Cubical.Foundations.Pointed.Properties.html#6411" class="Bound">C</a> <a id="6432" href="Cubical.Foundations.Pointed.Properties.html#6414" class="Bound">e</a>
<a id="6434" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="6447" class="Symbol">(</a><a id="6448" href="Cubical.Foundations.Pointed.Properties.html#6191" class="Function">post∘∙equiv</a> <a id="6460" class="Symbol">{</a><a id="6461" class="Argument">A</a> <a id="6463" class="Symbol">=</a> <a id="6465" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a><a id="6466" class="Symbol">}{</a><a id="6468" class="Argument">B</a> <a id="6470" class="Symbol">=</a> <a id="6472" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">B</a> <a id="6474" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6476" href="Cubical.Foundations.Pointed.Properties.html#6476" class="Bound">ptB</a><a id="6479" class="Symbol">}</a> <a id="6481" class="Symbol">{</a><a id="6482" class="Argument">C</a> <a id="6484" class="Symbol">=</a> <a id="6486" href="Cubical.Foundations.Pointed.Properties.html#6486" class="Bound">C</a><a id="6487" class="Symbol">}</a> <a id="6489" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a><a id="6490" class="Symbol">)</a> <a id="6492" class="Symbol">=</a>
  <a id="6496" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="6498" class="Symbol">(λ</a> <a id="6501" href="Cubical.Foundations.Pointed.Properties.html#6501" class="Bound">pt</a> <a id="6504" href="Cubical.Foundations.Pointed.Properties.html#6504" class="Bound">p</a> <a id="6506" class="Symbol">→</a> <a id="6508" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6522" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">B</a> <a id="6527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6529" href="Cubical.Foundations.Pointed.Properties.html#6501" class="Bound">pt</a><a id="6531" class="Symbol">)</a> <a id="6533" href="Cubical.Foundations.Pointed.Properties.html#6486" class="Bound">C</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6540" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a> <a id="6542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6544" href="Cubical.Foundations.Pointed.Properties.html#6504" class="Bound">p</a><a id="6545" class="Symbol">))</a>
                        <a id="6572" class="Symbol">(</a><a id="6573" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6580" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">B</a> <a id="6585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6587" href="Cubical.Foundations.Pointed.Properties.html#6501" class="Bound">pt</a><a id="6589" class="Symbol">)</a> <a id="6591" href="Cubical.Foundations.Pointed.Properties.html#6486" class="Bound">C</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6598" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a> <a id="6600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6602" href="Cubical.Foundations.Pointed.Properties.html#6504" class="Bound">p</a><a id="6603" class="Symbol">)))</a>
     <a id="6612" class="Symbol">(</a><a id="6613" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="6621" class="Symbol">(λ</a> <a id="6624" href="Cubical.Foundations.Pointed.Properties.html#6624" class="Bound">f</a> <a id="6626" class="Symbol">→</a>
       <a id="6635" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="6637" class="Symbol">(λ</a> <a id="6640" href="Cubical.Foundations.Pointed.Properties.html#6640" class="Bound">ptC</a> <a id="6644" href="Cubical.Foundations.Pointed.Properties.html#6644" class="Bound">p</a> <a id="6646" class="Symbol">→</a> <a id="6648" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6653" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">B</a> <a id="6658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6660" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6669" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a><a id="6670" class="Symbol">)</a> <a id="6672" class="Symbol">(</a><a id="6673" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6676" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a><a id="6677" class="Symbol">))</a> <a id="6680" class="Symbol">(</a><a id="6681" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6685" href="Cubical.Foundations.Pointed.Properties.html#6486" class="Bound">C</a> <a id="6687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6689" href="Cubical.Foundations.Pointed.Properties.html#6640" class="Bound">ptC</a><a id="6692" class="Symbol">)</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6699" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a> <a id="6701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6703" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6707" class="Symbol">)</a>
                      <a id="6731" class="Symbol">(</a><a id="6732" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6739" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a> <a id="6741" class="Symbol">(</a><a id="6742" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">B</a> <a id="6744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6746" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6750" class="Symbol">(</a><a id="6751" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6755" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a><a id="6756" class="Symbol">)</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6762" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a><a id="6763" class="Symbol">))</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6771" href="Cubical.Foundations.Pointed.Properties.html#6486" class="Bound">C</a> <a id="6773" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6775" href="Cubical.Foundations.Pointed.Properties.html#6640" class="Bound">ptC</a><a id="6778" class="Symbol">)</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6785" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a> <a id="6787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6789" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6793" class="Symbol">)</a>
                        <a id="6819" class="Symbol">(</a><a id="6820" href="Cubical.Foundations.Pointed.Properties.html#6624" class="Bound">f</a> <a id="6822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6824" href="Cubical.Foundations.Pointed.Properties.html#6644" class="Bound">p</a><a id="6825" class="Symbol">))</a>
                   <a id="6847" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6849" class="Symbol">(</a><a id="6850" href="Cubical.Foundations.Pointed.Properties.html#6624" class="Bound">f</a> <a id="6852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6854" href="Cubical.Foundations.Pointed.Properties.html#6644" class="Bound">p</a><a id="6855" class="Symbol">))</a>
         <a id="6867" class="Symbol">(</a><a id="6868" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6883" class="Symbol">(λ</a> <a id="6886" href="Cubical.Foundations.Pointed.Properties.html#6886" class="Bound">x</a> <a id="6888" class="Symbol">→</a> <a id="6890" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6895" href="Cubical.Foundations.Pointed.Properties.html#6624" class="Bound">f</a> <a id="6897" class="Symbol">(</a><a id="6898" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="6913" class="Symbol">(</a><a id="6914" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6918" href="Cubical.Foundations.Pointed.Properties.html#7261" class="Function">HAe</a><a id="6921" class="Symbol">)</a> <a id="6923" href="Cubical.Foundations.Pointed.Properties.html#6886" class="Bound">x</a><a id="6924" class="Symbol">))</a>
           <a id="6938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6940" class="Symbol">(</a><a id="6941" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="6947" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
               <a id="6966" class="Symbol">(λ</a> <a id="6969" href="Cubical.Foundations.Pointed.Properties.html#6969" class="Bound">i</a> <a id="6971" class="Symbol">→</a> <a id="6973" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6978" href="Cubical.Foundations.Pointed.Properties.html#6624" class="Bound">f</a> <a id="6980" class="Symbol">(</a><a id="6981" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6991" class="Symbol">(</a><a id="6992" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6996" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a><a id="6997" class="Symbol">))</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7007" class="Symbol">(</a><a id="7008" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7014" class="Symbol">(</a><a id="7015" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7019" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a><a id="7020" class="Symbol">)</a> <a id="7022" class="Symbol">(</a><a id="7023" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7026" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a><a id="7027" class="Symbol">))</a> <a id="7030" class="Symbol">(</a><a id="7031" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7033" href="Cubical.Foundations.Pointed.Properties.html#6969" class="Bound">i</a><a id="7034" class="Symbol">))))</a>
               <a id="7054" class="Symbol">(</a><a id="7055" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7059" class="Symbol">(</a><a id="7060" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7066" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7070" class="Symbol">))</a>
           <a id="7084" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7086" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7090" class="Symbol">(</a><a id="7091" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7097" class="Symbol">_)</a>
           <a id="7111" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7124" href="Cubical.Foundations.Pointed.Properties.html#6624" class="Bound">f</a><a id="7125" class="Symbol">)</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="7142" class="Symbol">(</a><a id="7143" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7147" href="Cubical.Foundations.Pointed.Properties.html#7261" class="Function">HAe</a><a id="7150" class="Symbol">)</a> <a id="7152" class="Symbol">(</a><a id="7153" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7156" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a><a id="7157" class="Symbol">)))</a>
         <a id="7170" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="7172" class="Symbol">λ</a> <a id="7174" href="Cubical.Foundations.Pointed.Properties.html#7174" class="Bound">i</a> <a id="7176" href="Cubical.Foundations.Pointed.Properties.html#7176" class="Bound">j</a> <a id="7178" class="Symbol">→</a> <a id="7180" href="Cubical.Foundations.Pointed.Properties.html#6624" class="Bound">f</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7198" class="Symbol">(</a><a id="7199" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7203" href="Cubical.Foundations.Pointed.Properties.html#7261" class="Function">HAe</a><a id="7206" class="Symbol">)</a> <a id="7208" class="Symbol">(</a><a id="7209" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7213" href="Cubical.Foundations.Pointed.Properties.html#7261" class="Function">HAe</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7221" href="Cubical.Foundations.Pointed.Properties.html#6465" class="Bound">A</a><a id="7222" class="Symbol">))</a> <a id="7225" class="Symbol">(</a><a id="7226" href="Cubical.Foundations.Pointed.Properties.html#7174" class="Bound">i</a> <a id="7228" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7230" href="Cubical.Foundations.Pointed.Properties.html#7176" class="Bound">j</a><a id="7231" class="Symbol">))))))</a>
     <a id="7243" class="Symbol">(</a><a id="7244" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7248" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a><a id="7249" class="Symbol">)</a>
  <a id="7253" class="Keyword">where</a>
  <a id="7261" href="Cubical.Foundations.Pointed.Properties.html#7261" class="Function">HAe</a> <a id="7265" class="Symbol">=</a> <a id="7267" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3220" class="Function">equiv→HAEquiv</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7286" href="Cubical.Foundations.Pointed.Properties.html#6489" class="Bound">e</a><a id="7287" class="Symbol">)</a>
<a id="7289" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Cubical.Foundations.Pointed.Properties.html#6191" class="Function">post∘∙equiv</a> <a id="7314" class="Symbol">{</a><a id="7315" class="Argument">A</a> <a id="7317" class="Symbol">=</a> <a id="7319" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a><a id="7320" class="Symbol">}</a> <a id="7322" class="Symbol">{</a><a id="7323" class="Argument">B</a> <a id="7325" class="Symbol">=</a> <a id="7327" href="Cubical.Foundations.Pointed.Properties.html#7327" class="Bound">B</a> <a id="7329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7331" href="Cubical.Foundations.Pointed.Properties.html#7331" class="Bound">ptB</a><a id="7334" class="Symbol">}</a> <a id="7336" class="Symbol">{</a><a id="7337" class="Argument">C</a> <a id="7339" class="Symbol">=</a> <a id="7341" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">C</a><a id="7342" class="Symbol">}</a> <a id="7344" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a><a id="7345" class="Symbol">)</a> <a id="7347" class="Symbol">=</a>
  <a id="7351" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7353" class="Symbol">(λ</a> <a id="7356" href="Cubical.Foundations.Pointed.Properties.html#7356" class="Bound">pt</a> <a id="7359" href="Cubical.Foundations.Pointed.Properties.html#7359" class="Bound">p</a> <a id="7361" class="Symbol">→</a> <a id="7363" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="7377" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a> <a id="7379" class="Symbol">(</a><a id="7380" href="Cubical.Foundations.Pointed.Properties.html#7327" class="Bound">B</a> <a id="7382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7384" href="Cubical.Foundations.Pointed.Properties.html#7356" class="Bound">pt</a><a id="7386" class="Symbol">)</a> <a id="7388" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">C</a> <a id="7390" class="Symbol">(</a><a id="7391" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7395" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a> <a id="7397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7399" href="Cubical.Foundations.Pointed.Properties.html#7359" class="Bound">p</a><a id="7400" class="Symbol">))</a>
                        <a id="7427" class="Symbol">(</a><a id="7428" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="7435" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Cubical.Foundations.Pointed.Properties.html#7327" class="Bound">B</a> <a id="7440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7442" href="Cubical.Foundations.Pointed.Properties.html#7356" class="Bound">pt</a><a id="7444" class="Symbol">)</a> <a id="7446" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">C</a> <a id="7448" class="Symbol">(</a><a id="7449" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7453" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a> <a id="7455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7457" href="Cubical.Foundations.Pointed.Properties.html#7359" class="Bound">p</a><a id="7458" class="Symbol">)))</a>
     <a id="7467" class="Symbol">(</a><a id="7468" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="7476" class="Symbol">(λ</a> <a id="7479" href="Cubical.Foundations.Pointed.Properties.html#7479" class="Bound">f</a> <a id="7481" class="Symbol">→</a> <a id="7483" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7485" class="Symbol">(λ</a> <a id="7488" href="Cubical.Foundations.Pointed.Properties.html#7488" class="Bound">ptC</a> <a id="7492" href="Cubical.Foundations.Pointed.Properties.html#7492" class="Bound">y</a> <a id="7494" class="Symbol">→</a>
       <a id="7503" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="7510" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a> <a id="7512" class="Symbol">(</a><a id="7513" href="Cubical.Foundations.Pointed.Properties.html#7327" class="Bound">B</a> <a id="7515" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7517" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7521" class="Symbol">(</a><a id="7522" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7526" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a><a id="7527" class="Symbol">)</a> <a id="7529" class="Symbol">(</a><a id="7530" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7533" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a><a id="7534" class="Symbol">))</a> <a id="7537" class="Symbol">(</a><a id="7538" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7542" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">C</a> <a id="7544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7546" href="Cubical.Foundations.Pointed.Properties.html#7488" class="Bound">ptC</a><a id="7549" class="Symbol">)</a> <a id="7551" class="Symbol">(</a><a id="7552" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7556" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a> <a id="7558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7564" class="Symbol">)</a>
        <a id="7574" class="Symbol">(</a><a id="7575" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="7580" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Cubical.Foundations.Pointed.Properties.html#7327" class="Bound">B</a> <a id="7585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7587" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7591" class="Symbol">(</a><a id="7592" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7596" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a><a id="7597" class="Symbol">)</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7603" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a><a id="7604" class="Symbol">))</a> <a id="7607" class="Symbol">(</a><a id="7608" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7612" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">C</a> <a id="7614" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7616" href="Cubical.Foundations.Pointed.Properties.html#7488" class="Bound">ptC</a><a id="7619" class="Symbol">)</a> <a id="7621" class="Symbol">(</a><a id="7622" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7626" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a> <a id="7628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7630" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7634" class="Symbol">)</a>
        <a id="7644" class="Symbol">(</a><a id="7645" href="Cubical.Foundations.Pointed.Properties.html#7479" class="Bound">f</a> <a id="7647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7649" href="Cubical.Foundations.Pointed.Properties.html#7492" class="Bound">y</a><a id="7650" class="Symbol">))</a>
      <a id="7659" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7661" class="Symbol">(</a><a id="7662" href="Cubical.Foundations.Pointed.Properties.html#7479" class="Bound">f</a> <a id="7664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7666" href="Cubical.Foundations.Pointed.Properties.html#7492" class="Bound">y</a><a id="7667" class="Symbol">))</a>
      <a id="7676" class="Symbol">(</a><a id="7677" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7692" class="Symbol">(λ</a> <a id="7695" href="Cubical.Foundations.Pointed.Properties.html#7695" class="Bound">x</a> <a id="7697" class="Symbol">→</a> <a id="7699" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7704" href="Cubical.Foundations.Pointed.Properties.html#7479" class="Bound">f</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7713" class="Symbol">(</a><a id="7714" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7718" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a><a id="7719" class="Symbol">)</a> <a id="7721" href="Cubical.Foundations.Pointed.Properties.html#7695" class="Bound">x</a><a id="7722" class="Symbol">))</a>
            <a id="7737" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7744" class="Symbol">(</a><a id="7745" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7751" class="Symbol">_)</a>
              <a id="7768" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7770" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7774" class="Symbol">(</a><a id="7775" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7781" class="Symbol">_)</a>
              <a id="7798" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7800" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7811" href="Cubical.Foundations.Pointed.Properties.html#7479" class="Bound">f</a><a id="7812" class="Symbol">)</a> <a id="7814" class="Symbol">(</a><a id="7815" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7819" class="Symbol">(</a><a id="7820" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7826" class="Symbol">_))</a>
              <a id="7844" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7846" class="Symbol">(λ</a> <a id="7849" href="Cubical.Foundations.Pointed.Properties.html#7849" class="Bound">_</a> <a id="7851" class="Symbol">→</a> <a id="7853" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7858" href="Cubical.Foundations.Pointed.Properties.html#7479" class="Bound">f</a> <a id="7860" class="Symbol">(</a><a id="7861" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7867" class="Symbol">(</a><a id="7868" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7872" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a><a id="7873" class="Symbol">)</a> <a id="7875" class="Symbol">(</a><a id="7876" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7879" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a><a id="7880" class="Symbol">)))</a>
             <a id="7897" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="7899" class="Symbol">λ</a> <a id="7901" href="Cubical.Foundations.Pointed.Properties.html#7901" class="Bound">i</a> <a id="7903" href="Cubical.Foundations.Pointed.Properties.html#7903" class="Bound">j</a> <a id="7905" class="Symbol">→</a> <a id="7907" href="Cubical.Foundations.Pointed.Properties.html#7479" class="Bound">f</a> <a id="7909" class="Symbol">(</a><a id="7910" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7916" class="Symbol">(</a><a id="7917" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7921" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a><a id="7922" class="Symbol">)</a> <a id="7924" class="Symbol">(</a><a id="7925" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7928" href="Cubical.Foundations.Pointed.Properties.html#7319" class="Bound">A</a><a id="7929" class="Symbol">)</a> <a id="7931" class="Symbol">(</a><a id="7932" href="Cubical.Foundations.Pointed.Properties.html#7901" class="Bound">i</a> <a id="7934" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7936" href="Cubical.Foundations.Pointed.Properties.html#7903" class="Bound">j</a><a id="7937" class="Symbol">)))))))</a>
     <a id="7950" class="Symbol">(</a><a id="7951" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7955" href="Cubical.Foundations.Pointed.Properties.html#7344" class="Bound">e</a><a id="7956" class="Symbol">)</a>

<a id="flip→∙∙"></a><a id="7959" href="Cubical.Foundations.Pointed.Properties.html#7959" class="Function">flip→∙∙</a> <a id="7967" class="Symbol">:</a> <a id="7969" class="Symbol">{</a><a id="7970" href="Cubical.Foundations.Pointed.Properties.html#7970" class="Bound">A</a> <a id="7972" class="Symbol">:</a> <a id="7974" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7982" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="7983" class="Symbol">}</a> <a id="7985" class="Symbol">{</a><a id="7986" href="Cubical.Foundations.Pointed.Properties.html#7986" class="Bound">B</a> <a id="7988" class="Symbol">:</a> <a id="7990" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7998" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="8000" class="Symbol">}</a> <a id="8002" class="Symbol">{</a><a id="8003" href="Cubical.Foundations.Pointed.Properties.html#8003" class="Bound">C</a> <a id="8005" class="Symbol">:</a> <a id="8007" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8015" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="8017" class="Symbol">}</a>
  <a id="8021" class="Symbol">→</a> <a id="8023" class="Symbol">(</a><a id="8024" href="Cubical.Foundations.Pointed.Properties.html#7970" class="Bound">A</a> <a id="8026" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Cubical.Foundations.Pointed.Properties.html#7986" class="Bound">B</a> <a id="8032" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="8035" href="Cubical.Foundations.Pointed.Properties.html#8003" class="Bound">C</a> <a id="8037" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="8038" class="Symbol">))</a> <a id="8041" class="Symbol">→</a> <a id="8043" href="Cubical.Foundations.Pointed.Properties.html#7986" class="Bound">B</a> <a id="8045" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="8048" class="Symbol">(</a><a id="8049" href="Cubical.Foundations.Pointed.Properties.html#7970" class="Bound">A</a> <a id="8051" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="8054" href="Cubical.Foundations.Pointed.Properties.html#8003" class="Bound">C</a> <a id="8056" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="8057" class="Symbol">)</a>
<a id="8059" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Cubical.Foundations.Pointed.Properties.html#7959" class="Function">flip→∙∙</a> <a id="8077" href="Cubical.Foundations.Pointed.Properties.html#8077" class="Bound">f</a><a id="8078" class="Symbol">)</a> <a id="8080" href="Cubical.Foundations.Pointed.Properties.html#8080" class="Bound">x</a><a id="8081" class="Symbol">)</a> <a id="8083" href="Cubical.Foundations.Pointed.Properties.html#8083" class="Bound">a</a> <a id="8085" class="Symbol">=</a> <a id="8087" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8091" href="Cubical.Foundations.Pointed.Properties.html#8077" class="Bound">f</a> <a id="8093" href="Cubical.Foundations.Pointed.Properties.html#8083" class="Bound">a</a> <a id="8095" class="Symbol">.</a><a id="8096" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8100" href="Cubical.Foundations.Pointed.Properties.html#8080" class="Bound">x</a>
<a id="8102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8106" class="Symbol">(</a><a id="8107" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8111" class="Symbol">(</a><a id="8112" href="Cubical.Foundations.Pointed.Properties.html#7959" class="Function">flip→∙∙</a> <a id="8120" href="Cubical.Foundations.Pointed.Properties.html#8120" class="Bound">f</a><a id="8121" class="Symbol">)</a> <a id="8123" href="Cubical.Foundations.Pointed.Properties.html#8123" class="Bound">x</a><a id="8124" class="Symbol">)</a> <a id="8126" href="Cubical.Foundations.Pointed.Properties.html#8126" class="Bound">i</a> <a id="8128" class="Symbol">=</a> <a id="8130" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8134" href="Cubical.Foundations.Pointed.Properties.html#8120" class="Bound">f</a> <a id="8136" href="Cubical.Foundations.Pointed.Properties.html#8126" class="Bound">i</a> <a id="8138" class="Symbol">.</a><a id="8139" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8143" href="Cubical.Foundations.Pointed.Properties.html#8123" class="Bound">x</a>
<a id="8145" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8149" class="Symbol">(</a><a id="8150" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8154" class="Symbol">(</a><a id="8155" href="Cubical.Foundations.Pointed.Properties.html#7959" class="Function">flip→∙∙</a> <a id="8163" href="Cubical.Foundations.Pointed.Properties.html#8163" class="Bound">f</a><a id="8164" class="Symbol">)</a> <a id="8166" href="Cubical.Foundations.Pointed.Properties.html#8166" class="Bound">i</a><a id="8167" class="Symbol">)</a> <a id="8169" href="Cubical.Foundations.Pointed.Properties.html#8169" class="Bound">a</a> <a id="8171" class="Symbol">=</a> <a id="8173" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8177" href="Cubical.Foundations.Pointed.Properties.html#8163" class="Bound">f</a> <a id="8179" href="Cubical.Foundations.Pointed.Properties.html#8169" class="Bound">a</a> <a id="8181" class="Symbol">.</a><a id="8182" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8186" href="Cubical.Foundations.Pointed.Properties.html#8166" class="Bound">i</a>
<a id="8188" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8192" class="Symbol">(</a><a id="8193" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8197" class="Symbol">(</a><a id="8198" href="Cubical.Foundations.Pointed.Properties.html#7959" class="Function">flip→∙∙</a> <a id="8206" href="Cubical.Foundations.Pointed.Properties.html#8206" class="Bound">f</a><a id="8207" class="Symbol">)</a> <a id="8209" href="Cubical.Foundations.Pointed.Properties.html#8209" class="Bound">i</a><a id="8210" class="Symbol">)</a> <a id="8212" href="Cubical.Foundations.Pointed.Properties.html#8212" class="Bound">j</a> <a id="8214" class="Symbol">=</a> <a id="8216" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8220" href="Cubical.Foundations.Pointed.Properties.html#8206" class="Bound">f</a> <a id="8222" href="Cubical.Foundations.Pointed.Properties.html#8212" class="Bound">j</a> <a id="8224" class="Symbol">.</a><a id="8225" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8229" href="Cubical.Foundations.Pointed.Properties.html#8209" class="Bound">i</a>

<a id="flip→∙∙Iso"></a><a id="8232" href="Cubical.Foundations.Pointed.Properties.html#8232" class="Function">flip→∙∙Iso</a> <a id="8243" class="Symbol">:</a> <a id="8245" class="Symbol">{</a><a id="8246" href="Cubical.Foundations.Pointed.Properties.html#8246" class="Bound">A</a> <a id="8248" class="Symbol">:</a> <a id="8250" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8258" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="8259" class="Symbol">}</a> <a id="8261" class="Symbol">{</a><a id="8262" href="Cubical.Foundations.Pointed.Properties.html#8262" class="Bound">B</a> <a id="8264" class="Symbol">:</a> <a id="8266" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8274" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="8276" class="Symbol">}</a> <a id="8278" class="Symbol">{</a><a id="8279" href="Cubical.Foundations.Pointed.Properties.html#8279" class="Bound">C</a> <a id="8281" class="Symbol">:</a> <a id="8283" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8291" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="8293" class="Symbol">}</a>
  <a id="8297" class="Symbol">→</a> <a id="8299" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8303" class="Symbol">(</a><a id="8304" href="Cubical.Foundations.Pointed.Properties.html#8246" class="Bound">A</a> <a id="8306" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Cubical.Foundations.Pointed.Properties.html#8262" class="Bound">B</a> <a id="8312" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="8315" href="Cubical.Foundations.Pointed.Properties.html#8279" class="Bound">C</a> <a id="8317" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="8318" class="Symbol">))</a> <a id="8321" class="Symbol">(</a><a id="8322" href="Cubical.Foundations.Pointed.Properties.html#8262" class="Bound">B</a> <a id="8324" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Cubical.Foundations.Pointed.Properties.html#8246" class="Bound">A</a> <a id="8330" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">→∙</a> <a id="8333" href="Cubical.Foundations.Pointed.Properties.html#8279" class="Bound">C</a> <a id="8335" href="Cubical.Foundations.Pointed.Base.html#722" class="Function Operator">∙</a><a id="8336" class="Symbol">))</a>
<a id="8339" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8347" href="Cubical.Foundations.Pointed.Properties.html#8232" class="Function">flip→∙∙Iso</a> <a id="8358" class="Symbol">=</a> <a id="8360" href="Cubical.Foundations.Pointed.Properties.html#7959" class="Function">flip→∙∙</a>
<a id="8368" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8376" href="Cubical.Foundations.Pointed.Properties.html#8232" class="Function">flip→∙∙Iso</a> <a id="8387" class="Symbol">=</a> <a id="8389" href="Cubical.Foundations.Pointed.Properties.html#7959" class="Function">flip→∙∙</a>
<a id="8397" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="8410" href="Cubical.Foundations.Pointed.Properties.html#8232" class="Function">flip→∙∙Iso</a> <a id="8421" class="Symbol">_</a> <a id="8423" class="Symbol">=</a> <a id="8425" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8430" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="8442" href="Cubical.Foundations.Pointed.Properties.html#8232" class="Function">flip→∙∙Iso</a> <a id="8453" class="Symbol">_</a> <a id="8455" class="Symbol">=</a> <a id="8457" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≃∙→ret/sec∙"></a><a id="8463" href="Cubical.Foundations.Pointed.Properties.html#8463" class="Function">≃∙→ret/sec∙</a> <a id="8475" class="Symbol">:</a> <a id="8477" class="Symbol">∀</a> <a id="8479" class="Symbol">{</a><a id="8480" href="Cubical.Foundations.Pointed.Properties.html#8480" class="Bound">ℓ</a><a id="8481" class="Symbol">}</a> <a id="8483" class="Symbol">{</a><a id="8484" href="Cubical.Foundations.Pointed.Properties.html#8484" class="Bound">A</a> <a id="8486" href="Cubical.Foundations.Pointed.Properties.html#8486" class="Bound">B</a> <a id="8488" class="Symbol">:</a> <a id="8490" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8498" href="Cubical.Foundations.Pointed.Properties.html#8480" class="Bound">ℓ</a><a id="8499" class="Symbol">}</a>
  <a id="8503" class="Symbol">(</a><a id="8504" href="Cubical.Foundations.Pointed.Properties.html#8504" class="Bound">f</a> <a id="8506" class="Symbol">:</a> <a id="8508" href="Cubical.Foundations.Pointed.Properties.html#8484" class="Bound">A</a> <a id="8510" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="8513" href="Cubical.Foundations.Pointed.Properties.html#8486" class="Bound">B</a><a id="8514" class="Symbol">)</a> <a id="8516" class="Symbol">→</a> <a id="8518" class="Symbol">((</a><a id="8520" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="8537" href="Cubical.Foundations.Pointed.Properties.html#8504" class="Bound">f</a><a id="8538" class="Symbol">)</a> <a id="8540" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8543" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8549" href="Cubical.Foundations.Pointed.Properties.html#8504" class="Bound">f</a><a id="8550" class="Symbol">)</a> <a id="8552" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8554" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="8561" href="Cubical.Foundations.Pointed.Properties.html#8484" class="Bound">A</a><a id="8562" class="Symbol">)</a>
                <a id="8580" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8582" class="Symbol">(</a><a id="8583" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8589" href="Cubical.Foundations.Pointed.Properties.html#8504" class="Bound">f</a> <a id="8591" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8594" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8600" class="Symbol">(</a><a id="8601" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="8611" href="Cubical.Foundations.Pointed.Properties.html#8504" class="Bound">f</a><a id="8612" class="Symbol">)</a> <a id="8614" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8616" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="8623" href="Cubical.Foundations.Pointed.Properties.html#8486" class="Bound">B</a><a id="8624" class="Symbol">)</a>
<a id="8626" href="Cubical.Foundations.Pointed.Properties.html#8463" class="Function">≃∙→ret/sec∙</a> <a id="8638" class="Symbol">{</a><a id="8639" class="Argument">A</a> <a id="8641" class="Symbol">=</a> <a id="8643" href="Cubical.Foundations.Pointed.Properties.html#8643" class="Bound">A</a><a id="8644" class="Symbol">}</a> <a id="8646" class="Symbol">{</a><a id="8647" class="Argument">B</a> <a id="8649" class="Symbol">=</a> <a id="8651" href="Cubical.Foundations.Pointed.Properties.html#8651" class="Bound">B</a><a id="8652" class="Symbol">}</a> <a id="8654" class="Symbol">=</a>
  <a id="8658" href="Cubical.Foundations.Pointed.Base.html#1676" class="Function">Equiv∙J</a> <a id="8666" class="Symbol">(λ</a> <a id="8669" href="Cubical.Foundations.Pointed.Properties.html#8669" class="Bound">A</a> <a id="8671" href="Cubical.Foundations.Pointed.Properties.html#8671" class="Bound">f</a> <a id="8673" class="Symbol">→</a> <a id="8675" class="Symbol">((</a><a id="8677" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8683" class="Symbol">(</a><a id="8684" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="8694" href="Cubical.Foundations.Pointed.Properties.html#8671" class="Bound">f</a><a id="8695" class="Symbol">)</a> <a id="8697" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8700" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8706" href="Cubical.Foundations.Pointed.Properties.html#8671" class="Bound">f</a><a id="8707" class="Symbol">)</a> <a id="8709" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8711" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="8718" href="Cubical.Foundations.Pointed.Properties.html#8669" class="Bound">A</a><a id="8719" class="Symbol">)</a>
                <a id="8737" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8739" class="Symbol">(</a><a id="8740" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8746" href="Cubical.Foundations.Pointed.Properties.html#8671" class="Bound">f</a> <a id="8748" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8751" href="Cubical.Foundations.Pointed.Base.html#1145" class="Function">≃∙map</a> <a id="8757" class="Symbol">(</a><a id="8758" href="Cubical.Foundations.Pointed.Base.html#1255" class="Function">invEquiv∙</a> <a id="8768" href="Cubical.Foundations.Pointed.Properties.html#8671" class="Bound">f</a><a id="8769" class="Symbol">)</a> <a id="8771" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8773" href="Cubical.Foundations.Pointed.Base.html#870" class="Function">idfun∙</a> <a id="8780" href="Cubical.Foundations.Pointed.Properties.html#8651" class="Bound">B</a><a id="8781" class="Symbol">))</a>
          <a id="8794" class="Symbol">((</a><a id="8796" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8803" class="Symbol">(</a><a id="8804" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8811" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="8822" class="Symbol">_)</a> <a id="8825" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8827" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8838" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8842" class="Symbol">)))</a>
         <a id="8855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8857" class="Symbol">(</a><a id="8858" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8865" class="Symbol">(</a><a id="8866" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8873" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8877" class="Symbol">(</a><a id="8878" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8884" class="Symbol">_)</a> <a id="8887" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8889" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8904" class="Symbol">))))</a>

<a id="pointedSecIso"></a><a id="8910" href="Cubical.Foundations.Pointed.Properties.html#8910" class="Function">pointedSecIso</a> <a id="8924" class="Symbol">:</a> <a id="8926" class="Symbol">∀</a> <a id="8928" class="Symbol">{</a><a id="8929" href="Cubical.Foundations.Pointed.Properties.html#8929" class="Bound">ℓ&#39;&#39;</a><a id="8932" class="Symbol">}</a> <a id="8934" class="Symbol">{</a><a id="8935" href="Cubical.Foundations.Pointed.Properties.html#8935" class="Bound">A</a> <a id="8937" class="Symbol">:</a> <a id="8939" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8947" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="8948" class="Symbol">}</a> <a id="8950" class="Symbol">{</a><a id="8951" href="Cubical.Foundations.Pointed.Properties.html#8951" class="Bound">B</a> <a id="8953" class="Symbol">:</a> <a id="8955" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8963" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="8965" class="Symbol">}</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Cubical.Foundations.Pointed.Properties.html#8968" class="Bound">Q</a> <a id="8970" class="Symbol">:</a> <a id="8972" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8976" href="Cubical.Foundations.Pointed.Properties.html#8935" class="Bound">A</a> <a id="8978" class="Symbol">→</a> <a id="8980" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8988" href="Cubical.Foundations.Pointed.Properties.html#8929" class="Bound">ℓ&#39;&#39;</a><a id="8991" class="Symbol">)</a>
  <a id="8995" class="Symbol">→</a> <a id="8997" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9001" class="Symbol">((</a><a id="9003" href="Cubical.Foundations.Pointed.Properties.html#9003" class="Bound">a</a> <a id="9005" class="Symbol">:</a> <a id="9007" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9011" href="Cubical.Foundations.Pointed.Properties.html#8935" class="Bound">A</a><a id="9012" class="Symbol">)</a> <a id="9014" class="Symbol">→</a> <a id="9016" href="Cubical.Foundations.Pointed.Properties.html#8968" class="Bound">Q</a> <a id="9018" href="Cubical.Foundations.Pointed.Properties.html#9003" class="Bound">a</a> <a id="9020" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="9023" href="Cubical.Foundations.Pointed.Properties.html#8951" class="Bound">B</a><a id="9024" class="Symbol">)</a>
         <a id="9035" class="Symbol">(</a><a id="9036" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9039" href="Cubical.Foundations.Pointed.Properties.html#9039" class="Bound">F</a> <a id="9041" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9046" class="Symbol">(</a><a id="9047" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9051" href="Cubical.Foundations.Pointed.Properties.html#8935" class="Bound">A</a><a id="9052" class="Symbol">)</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9059" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9061" href="Cubical.Foundations.Pointed.Properties.html#8968" class="Bound">Q</a><a id="9062" class="Symbol">)</a> <a id="9064" class="Symbol">→</a> <a id="9066" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9070" href="Cubical.Foundations.Pointed.Properties.html#8951" class="Bound">B</a><a id="9071" class="Symbol">)</a> <a id="9073" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
           <a id="9086" class="Symbol">((</a><a id="9088" href="Cubical.Foundations.Pointed.Properties.html#9088" class="Bound">a</a> <a id="9090" class="Symbol">:</a> <a id="9092" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9096" href="Cubical.Foundations.Pointed.Properties.html#8935" class="Bound">A</a><a id="9097" class="Symbol">)</a> <a id="9099" class="Symbol">→</a> <a id="9101" href="Cubical.Foundations.Pointed.Properties.html#9039" class="Bound">F</a> <a id="9103" class="Symbol">(</a><a id="9104" href="Cubical.Foundations.Pointed.Properties.html#9088" class="Bound">a</a> <a id="9106" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9108" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9111" class="Symbol">(</a><a id="9112" href="Cubical.Foundations.Pointed.Properties.html#8968" class="Bound">Q</a> <a id="9114" href="Cubical.Foundations.Pointed.Properties.html#9088" class="Bound">a</a><a id="9115" class="Symbol">))</a> <a id="9118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9120" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9123" href="Cubical.Foundations.Pointed.Properties.html#8951" class="Bound">B</a><a id="9124" class="Symbol">))</a>
<a id="9127" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9135" class="Symbol">(</a><a id="9136" href="Cubical.Foundations.Pointed.Properties.html#8910" class="Function">pointedSecIso</a> <a id="9150" href="Cubical.Foundations.Pointed.Properties.html#9150" class="Bound">Q</a><a id="9151" class="Symbol">)</a> <a id="9153" href="Cubical.Foundations.Pointed.Properties.html#9153" class="Bound">F</a> <a id="9155" class="Symbol">=</a> <a id="9157" class="Symbol">(λ</a> <a id="9160" href="Cubical.Foundations.Pointed.Properties.html#9160" class="Bound">x</a> <a id="9162" class="Symbol">→</a> <a id="9164" href="Cubical.Foundations.Pointed.Properties.html#9153" class="Bound">F</a> <a id="9166" class="Symbol">(</a><a id="9167" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9171" href="Cubical.Foundations.Pointed.Properties.html#9160" class="Bound">x</a><a id="9172" class="Symbol">)</a> <a id="9174" class="Symbol">.</a><a id="9175" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9179" class="Symbol">(</a><a id="9180" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9184" href="Cubical.Foundations.Pointed.Properties.html#9160" class="Bound">x</a><a id="9185" class="Symbol">))</a> <a id="9188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9190" class="Symbol">(λ</a> <a id="9193" href="Cubical.Foundations.Pointed.Properties.html#9193" class="Bound">x</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="Cubical.Foundations.Pointed.Properties.html#9153" class="Bound">F</a> <a id="9199" href="Cubical.Foundations.Pointed.Properties.html#9193" class="Bound">x</a> <a id="9201" class="Symbol">.</a><a id="9202" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9205" class="Symbol">)</a>
<a id="9207" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9215" class="Symbol">(</a><a id="9216" href="Cubical.Foundations.Pointed.Properties.html#8910" class="Function">pointedSecIso</a> <a id="9230" href="Cubical.Foundations.Pointed.Properties.html#9230" class="Bound">Q</a><a id="9231" class="Symbol">)</a> <a id="9233" href="Cubical.Foundations.Pointed.Properties.html#9233" class="Bound">F</a> <a id="9235" href="Cubical.Foundations.Pointed.Properties.html#9235" class="Bound">a</a> <a id="9237" class="Symbol">=</a> <a id="9239" class="Symbol">(</a><a id="9240" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9244" href="Cubical.Foundations.Pointed.Properties.html#9233" class="Bound">F</a> <a id="9246" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9248" class="Symbol">(</a><a id="9249" href="Cubical.Foundations.Pointed.Properties.html#9235" class="Bound">a</a> <a id="9251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9253" class="Symbol">))</a> <a id="9256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9258" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9262" href="Cubical.Foundations.Pointed.Properties.html#9233" class="Bound">F</a> <a id="9264" href="Cubical.Foundations.Pointed.Properties.html#9235" class="Bound">a</a>
<a id="9266" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="9279" class="Symbol">(</a><a id="9280" href="Cubical.Foundations.Pointed.Properties.html#8910" class="Function">pointedSecIso</a> <a id="9294" href="Cubical.Foundations.Pointed.Properties.html#9294" class="Bound">Q</a><a id="9295" class="Symbol">)</a> <a id="9297" href="Cubical.Foundations.Pointed.Properties.html#9297" class="Bound">F</a> <a id="9299" class="Symbol">=</a> <a id="9301" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9306" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="9318" class="Symbol">(</a><a id="9319" href="Cubical.Foundations.Pointed.Properties.html#8910" class="Function">pointedSecIso</a> <a id="9333" href="Cubical.Foundations.Pointed.Properties.html#9333" class="Bound">Q</a><a id="9334" class="Symbol">)</a> <a id="9336" href="Cubical.Foundations.Pointed.Properties.html#9336" class="Bound">F</a> <a id="9338" class="Symbol">=</a> <a id="9340" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathrEquiv∙"></a><a id="9346" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Function">compPathrEquiv∙</a> <a id="9362" class="Symbol">:</a> <a id="9364" class="Symbol">{</a><a id="9365" href="Cubical.Foundations.Pointed.Properties.html#9365" class="Bound">A</a> <a id="9367" class="Symbol">:</a> <a id="9369" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9374" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="9375" class="Symbol">}</a> <a id="9377" class="Symbol">{</a><a id="9378" href="Cubical.Foundations.Pointed.Properties.html#9378" class="Bound">a</a> <a id="9380" href="Cubical.Foundations.Pointed.Properties.html#9380" class="Bound">b</a> <a id="9382" href="Cubical.Foundations.Pointed.Properties.html#9382" class="Bound">c</a> <a id="9384" class="Symbol">:</a> <a id="9386" href="Cubical.Foundations.Pointed.Properties.html#9365" class="Bound">A</a><a id="9387" class="Symbol">}</a> <a id="9389" class="Symbol">{</a><a id="9390" href="Cubical.Foundations.Pointed.Properties.html#9390" class="Bound">q</a> <a id="9392" class="Symbol">:</a> <a id="9394" href="Cubical.Foundations.Pointed.Properties.html#9378" class="Bound">a</a> <a id="9396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9398" href="Cubical.Foundations.Pointed.Properties.html#9380" class="Bound">b</a><a id="9399" class="Symbol">}</a> <a id="9401" class="Symbol">(</a><a id="9402" href="Cubical.Foundations.Pointed.Properties.html#9402" class="Bound">p</a> <a id="9404" class="Symbol">:</a> <a id="9406" href="Cubical.Foundations.Pointed.Properties.html#9380" class="Bound">b</a> <a id="9408" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9410" href="Cubical.Foundations.Pointed.Properties.html#9382" class="Bound">c</a><a id="9411" class="Symbol">)</a>
    <a id="9417" class="Symbol">→</a> <a id="9419" class="Symbol">((</a><a id="9421" href="Cubical.Foundations.Pointed.Properties.html#9378" class="Bound">a</a> <a id="9423" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9425" href="Cubical.Foundations.Pointed.Properties.html#9380" class="Bound">b</a><a id="9426" class="Symbol">)</a> <a id="9428" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9430" href="Cubical.Foundations.Pointed.Properties.html#9390" class="Bound">q</a><a id="9431" class="Symbol">)</a> <a id="9433" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="9436" class="Symbol">((</a><a id="9438" href="Cubical.Foundations.Pointed.Properties.html#9378" class="Bound">a</a> <a id="9440" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9442" href="Cubical.Foundations.Pointed.Properties.html#9382" class="Bound">c</a><a id="9443" class="Symbol">)</a> <a id="9445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9447" href="Cubical.Foundations.Pointed.Properties.html#9390" class="Bound">q</a> <a id="9449" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9451" href="Cubical.Foundations.Pointed.Properties.html#9402" class="Bound">p</a><a id="9452" class="Symbol">)</a>
<a id="9454" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9458" class="Symbol">(</a><a id="9459" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Function">compPathrEquiv∙</a> <a id="9475" href="Cubical.Foundations.Pointed.Properties.html#9475" class="Bound">p</a><a id="9476" class="Symbol">)</a> <a id="9478" class="Symbol">=</a> <a id="9480" href="Cubical.Foundations.Path.html#4947" class="Function">compPathrEquiv</a> <a id="9495" href="Cubical.Foundations.Pointed.Properties.html#9475" class="Bound">p</a>
<a id="9497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9501" class="Symbol">(</a><a id="9502" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Function">compPathrEquiv∙</a> <a id="9518" href="Cubical.Foundations.Pointed.Properties.html#9518" class="Bound">p</a><a id="9519" class="Symbol">)</a> <a id="9521" class="Symbol">=</a> <a id="9523" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathlEquiv∙"></a><a id="9529" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Function">compPathlEquiv∙</a> <a id="9545" class="Symbol">:</a> <a id="9547" class="Symbol">{</a><a id="9548" href="Cubical.Foundations.Pointed.Properties.html#9548" class="Bound">A</a> <a id="9550" class="Symbol">:</a> <a id="9552" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9557" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="9558" class="Symbol">}</a> <a id="9560" class="Symbol">{</a><a id="9561" href="Cubical.Foundations.Pointed.Properties.html#9561" class="Bound">a</a> <a id="9563" href="Cubical.Foundations.Pointed.Properties.html#9563" class="Bound">b</a> <a id="9565" href="Cubical.Foundations.Pointed.Properties.html#9565" class="Bound">c</a> <a id="9567" class="Symbol">:</a> <a id="9569" href="Cubical.Foundations.Pointed.Properties.html#9548" class="Bound">A</a><a id="9570" class="Symbol">}</a> <a id="9572" class="Symbol">{</a><a id="9573" href="Cubical.Foundations.Pointed.Properties.html#9573" class="Bound">q</a> <a id="9575" class="Symbol">:</a> <a id="9577" href="Cubical.Foundations.Pointed.Properties.html#9563" class="Bound">b</a> <a id="9579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9581" href="Cubical.Foundations.Pointed.Properties.html#9565" class="Bound">c</a><a id="9582" class="Symbol">}</a> <a id="9584" class="Symbol">(</a><a id="9585" href="Cubical.Foundations.Pointed.Properties.html#9585" class="Bound">p</a> <a id="9587" class="Symbol">:</a> <a id="9589" href="Cubical.Foundations.Pointed.Properties.html#9561" class="Bound">a</a> <a id="9591" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9593" href="Cubical.Foundations.Pointed.Properties.html#9563" class="Bound">b</a><a id="9594" class="Symbol">)</a>
    <a id="9600" class="Symbol">→</a> <a id="9602" class="Symbol">((</a><a id="9604" href="Cubical.Foundations.Pointed.Properties.html#9563" class="Bound">b</a> <a id="9606" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9608" href="Cubical.Foundations.Pointed.Properties.html#9565" class="Bound">c</a><a id="9609" class="Symbol">)</a> <a id="9611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9613" href="Cubical.Foundations.Pointed.Properties.html#9573" class="Bound">q</a><a id="9614" class="Symbol">)</a> <a id="9616" href="Cubical.Foundations.Pointed.Base.html#985" class="Function Operator">≃∙</a> <a id="9619" class="Symbol">((</a><a id="9621" href="Cubical.Foundations.Pointed.Properties.html#9561" class="Bound">a</a> <a id="9623" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9625" href="Cubical.Foundations.Pointed.Properties.html#9565" class="Bound">c</a><a id="9626" class="Symbol">)</a> <a id="9628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9630" href="Cubical.Foundations.Pointed.Properties.html#9585" class="Bound">p</a> <a id="9632" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9634" href="Cubical.Foundations.Pointed.Properties.html#9573" class="Bound">q</a><a id="9635" class="Symbol">)</a>
<a id="9637" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Function">compPathlEquiv∙</a> <a id="9658" href="Cubical.Foundations.Pointed.Properties.html#9658" class="Bound">p</a><a id="9659" class="Symbol">)</a> <a id="9661" class="Symbol">=</a> <a id="9663" href="Cubical.Foundations.Path.html#4651" class="Function">compPathlEquiv</a> <a id="9678" href="Cubical.Foundations.Pointed.Properties.html#9658" class="Bound">p</a>
<a id="9680" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Function">compPathlEquiv∙</a> <a id="9701" href="Cubical.Foundations.Pointed.Properties.html#9701" class="Bound">p</a><a id="9702" class="Symbol">)</a> <a id="9704" class="Symbol">=</a> <a id="9706" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9712" class="Comment">-- Pointed version of Σ-cong-equiv-snd</a>
<a id="Σ-cong-equiv-snd∙"></a><a id="9751" href="Cubical.Foundations.Pointed.Properties.html#9751" class="Function">Σ-cong-equiv-snd∙</a> <a id="9769" class="Symbol">:</a> <a id="9771" class="Symbol">∀</a> <a id="9773" class="Symbol">{</a><a id="9774" href="Cubical.Foundations.Pointed.Properties.html#9774" class="Bound">ℓ</a> <a id="9776" href="Cubical.Foundations.Pointed.Properties.html#9776" class="Bound">ℓ&#39;</a><a id="9778" class="Symbol">}</a> <a id="9780" class="Symbol">{</a><a id="9781" href="Cubical.Foundations.Pointed.Properties.html#9781" class="Bound">A</a> <a id="9783" class="Symbol">:</a> <a id="9785" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9790" href="Cubical.Foundations.Pointed.Properties.html#9774" class="Bound">ℓ</a><a id="9791" class="Symbol">}</a> <a id="9793" class="Symbol">{</a><a id="9794" href="Cubical.Foundations.Pointed.Properties.html#9794" class="Bound">B₁</a> <a id="9797" href="Cubical.Foundations.Pointed.Properties.html#9797" class="Bound">B₂</a> <a id="9800" class="Symbol">:</a> <a id="9802" href="Cubical.Foundations.Pointed.Properties.html#9781" class="Bound">A</a> <a id="9804" class="Symbol">→</a> <a id="9806" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9811" href="Cubical.Foundations.Pointed.Properties.html#9776" class="Bound">ℓ&#39;</a><a id="9813" class="Symbol">}</a>
  <a id="9817" class="Symbol">→</a> <a id="9819" class="Symbol">{</a><a id="9820" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">a</a> <a id="9822" class="Symbol">:</a> <a id="9824" href="Cubical.Foundations.Pointed.Properties.html#9781" class="Bound">A</a><a id="9825" class="Symbol">}</a> <a id="9827" class="Symbol">{</a><a id="9828" href="Cubical.Foundations.Pointed.Properties.html#9828" class="Bound">b₁</a> <a id="9831" class="Symbol">:</a> <a id="9833" href="Cubical.Foundations.Pointed.Properties.html#9794" class="Bound">B₁</a> <a id="9836" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">a</a><a id="9837" class="Symbol">}</a> <a id="9839" class="Symbol">{</a><a id="9840" href="Cubical.Foundations.Pointed.Properties.html#9840" class="Bound">b₂</a> <a id="9843" class="Symbol">:</a> <a id="9845" href="Cubical.Foundations.Pointed.Properties.html#9797" class="Bound">B₂</a> <a id="9848" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">a</a><a id="9849" class="Symbol">}</a>
  <a id="9853" class="Symbol">→</a> <a id="9855" class="Symbol">(</a><a id="9856" href="Cubical.Foundations.Pointed.Properties.html#9856" class="Bound">e</a> <a id="9858" class="Symbol">:</a> <a id="9860" class="Symbol">∀</a> <a id="9862" href="Cubical.Foundations.Pointed.Properties.html#9862" class="Bound">a</a> <a id="9864" class="Symbol">→</a> <a id="9866" href="Cubical.Foundations.Pointed.Properties.html#9794" class="Bound">B₁</a> <a id="9869" href="Cubical.Foundations.Pointed.Properties.html#9862" class="Bound">a</a> <a id="9871" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9873" href="Cubical.Foundations.Pointed.Properties.html#9797" class="Bound">B₂</a> <a id="9876" href="Cubical.Foundations.Pointed.Properties.html#9862" class="Bound">a</a><a id="9877" class="Symbol">)</a>
  <a id="9881" class="Symbol">→</a> <a id="9883" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Cubical.Foundations.Pointed.Properties.html#9856" class="Bound">e</a> <a id="9890" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">a</a><a id="9891" class="Symbol">)</a> <a id="9893" href="Cubical.Foundations.Pointed.Properties.html#9828" class="Bound">b₁</a> <a id="9896" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9898" href="Cubical.Foundations.Pointed.Properties.html#9840" class="Bound">b₂</a>
  <a id="9903" class="Symbol">→</a> <a id="9905" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="9910" class="Symbol">(</a><a id="9911" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9919" class="Symbol">_)</a> <a id="9922" class="Symbol">(</a><a id="9923" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="9926" class="Symbol">(</a><a id="9927" href="Cubical.Foundations.Pointed.Properties.html#9781" class="Bound">A</a> <a id="9929" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9931" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">a</a><a id="9932" class="Symbol">)</a> <a id="9934" href="Cubical.Foundations.Pointed.Properties.html#9794" class="Bound">B₁</a> <a id="9937" href="Cubical.Foundations.Pointed.Properties.html#9828" class="Bound">b₁</a><a id="9939" class="Symbol">)</a> <a id="9941" class="Symbol">(</a><a id="9942" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="9945" class="Symbol">(</a><a id="9946" href="Cubical.Foundations.Pointed.Properties.html#9781" class="Bound">A</a> <a id="9948" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9950" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">a</a><a id="9951" class="Symbol">)</a> <a id="9953" href="Cubical.Foundations.Pointed.Properties.html#9797" class="Bound">B₂</a> <a id="9956" href="Cubical.Foundations.Pointed.Properties.html#9840" class="Bound">b₂</a><a id="9958" class="Symbol">)</a>
<a id="9960" href="Cubical.Foundations.Pointed.Properties.html#9751" class="Function">Σ-cong-equiv-snd∙</a> <a id="9978" href="Cubical.Foundations.Pointed.Properties.html#9978" class="Bound">e</a> <a id="9980" href="Cubical.Foundations.Pointed.Properties.html#9980" class="Bound">p</a> <a id="9982" class="Symbol">=</a> <a id="9984" href="Cubical.Foundations.Pointed.Base.html#2569" class="Function">ua∙</a> <a id="9988" class="Symbol">(</a><a id="9989" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="10006" href="Cubical.Foundations.Pointed.Properties.html#9978" class="Bound">e</a><a id="10007" class="Symbol">)</a> <a id="10009" class="Symbol">(</a><a id="10010" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="10017" class="Symbol">(</a><a id="10018" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10023" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10025" href="Cubical.Foundations.Pointed.Properties.html#9980" class="Bound">p</a><a id="10026" class="Symbol">))</a>

<a id="10030" class="Comment">-- a pointed map is constant iff its non-pointed part is constant</a>
<a id="constantPointed≡"></a><a id="10096" href="Cubical.Foundations.Pointed.Properties.html#10096" class="Function">constantPointed≡</a> <a id="10113" class="Symbol">:</a> <a id="10115" class="Symbol">{</a><a id="10116" href="Cubical.Foundations.Pointed.Properties.html#10116" class="Bound">A</a> <a id="10118" href="Cubical.Foundations.Pointed.Properties.html#10118" class="Bound">B</a> <a id="10120" class="Symbol">:</a> <a id="10122" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10130" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="10131" class="Symbol">}</a> <a id="10133" class="Symbol">(</a><a id="10134" href="Cubical.Foundations.Pointed.Properties.html#10134" class="Bound">f</a> <a id="10136" class="Symbol">:</a> <a id="10138" href="Cubical.Foundations.Pointed.Properties.html#10116" class="Bound">A</a> <a id="10140" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="10143" href="Cubical.Foundations.Pointed.Properties.html#10118" class="Bound">B</a><a id="10144" class="Symbol">)</a>
                 <a id="10163" class="Symbol">→</a> <a id="10165" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10169" href="Cubical.Foundations.Pointed.Properties.html#10134" class="Bound">f</a> <a id="10171" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10173" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10177" class="Symbol">(</a><a id="10178" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="10185" href="Cubical.Foundations.Pointed.Properties.html#10116" class="Bound">A</a> <a id="10187" href="Cubical.Foundations.Pointed.Properties.html#10118" class="Bound">B</a><a id="10188" class="Symbol">)</a> <a id="10190" class="Symbol">→</a> <a id="10192" href="Cubical.Foundations.Pointed.Properties.html#10134" class="Bound">f</a> <a id="10194" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10196" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="10203" href="Cubical.Foundations.Pointed.Properties.html#10116" class="Bound">A</a> <a id="10205" href="Cubical.Foundations.Pointed.Properties.html#10118" class="Bound">B</a>
<a id="10207" href="Cubical.Foundations.Pointed.Properties.html#10096" class="Function">constantPointed≡</a> <a id="10224" class="Symbol">{</a><a id="10225" class="Argument">A</a> <a id="10227" class="Symbol">=</a> <a id="10229" href="Cubical.Foundations.Pointed.Properties.html#10229" class="Bound">A</a><a id="10230" class="Symbol">}</a> <a id="10232" class="Symbol">{</a><a id="10233" class="Argument">B</a> <a id="10235" class="Symbol">=</a> <a id="10237" href="Cubical.Foundations.Pointed.Properties.html#10237" class="Bound">B</a> <a id="10239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10241" href="Cubical.Foundations.Pointed.Properties.html#10241" class="Bound">b</a><a id="10242" class="Symbol">}</a> <a id="10244" href="Cubical.Foundations.Pointed.Properties.html#10244" class="Bound">f</a> <a id="10246" href="Cubical.Foundations.Pointed.Properties.html#10246" class="Bound">Hf</a> <a id="10249" href="Cubical.Foundations.Pointed.Properties.html#10249" class="Bound">i</a> <a id="10251" class="Symbol">=</a>
  <a id="10255" class="Symbol">(λ</a> <a id="10258" href="Cubical.Foundations.Pointed.Properties.html#10258" class="Bound">x</a> <a id="10260" class="Symbol">→</a> <a id="10262" class="Symbol">((λ</a> <a id="10266" href="Cubical.Foundations.Pointed.Properties.html#10266" class="Bound">j</a> <a id="10268" class="Symbol">→</a> <a id="10270" href="Cubical.Foundations.Pointed.Properties.html#10246" class="Bound">Hf</a> <a id="10273" href="Cubical.Foundations.Pointed.Properties.html#10266" class="Bound">j</a> <a id="10275" href="Cubical.Foundations.Pointed.Properties.html#10258" class="Bound">x</a><a id="10276" class="Symbol">)</a> <a id="10278" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10281" class="Symbol">(λ</a> <a id="10284" href="Cubical.Foundations.Pointed.Properties.html#10284" class="Bound">j</a> <a id="10286" class="Symbol">→</a> <a id="10288" href="Cubical.Foundations.Pointed.Properties.html#10246" class="Bound">Hf</a> <a id="10291" class="Symbol">(</a><a id="10292" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10294" href="Cubical.Foundations.Pointed.Properties.html#10284" class="Bound">j</a><a id="10295" class="Symbol">)</a> <a id="10297" class="Symbol">(</a><a id="10298" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10301" href="Cubical.Foundations.Pointed.Properties.html#10229" class="Bound">A</a><a id="10302" class="Symbol">))</a> <a id="10305" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10308" class="Symbol">(</a><a id="10309" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10313" href="Cubical.Foundations.Pointed.Properties.html#10244" class="Bound">f</a><a id="10314" class="Symbol">))</a> <a id="10317" href="Cubical.Foundations.Pointed.Properties.html#10249" class="Bound">i</a><a id="10318" class="Symbol">)</a>
  <a id="10322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10324" class="Symbol">λ</a> <a id="10326" href="Cubical.Foundations.Pointed.Properties.html#10326" class="Bound">j</a> <a id="10328" class="Symbol">→</a> <a id="10330" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10336" class="Symbol">(λ</a> <a id="10339" href="Cubical.Foundations.Pointed.Properties.html#10339" class="Bound">k</a>
    <a id="10345" class="Symbol">→</a> <a id="10347" class="Symbol">λ</a> <a id="10349" class="Symbol">{</a> <a id="10351" class="Symbol">(</a><a id="10352" href="Cubical.Foundations.Pointed.Properties.html#10249" class="Bound">i</a> <a id="10354" class="Symbol">=</a> <a id="10356" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10358" class="Symbol">)</a> <a id="10360" class="Symbol">→</a> <a id="10362" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="10378" class="Symbol">(λ</a> <a id="10381" href="Cubical.Foundations.Pointed.Properties.html#10381" class="Bound">i</a> <a id="10383" class="Symbol">→</a> <a id="10385" href="Cubical.Foundations.Pointed.Properties.html#10246" class="Bound">Hf</a> <a id="10388" href="Cubical.Foundations.Pointed.Properties.html#10381" class="Bound">i</a> <a id="10390" class="Symbol">(</a><a id="10391" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10394" href="Cubical.Foundations.Pointed.Properties.html#10229" class="Bound">A</a><a id="10395" class="Symbol">))</a> <a id="10398" class="Symbol">(λ</a> <a id="10401" href="Cubical.Foundations.Pointed.Properties.html#10401" class="Bound">i</a> <a id="10403" class="Symbol">→</a> <a id="10405" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10409" href="Cubical.Foundations.Pointed.Properties.html#10244" class="Bound">f</a> <a id="10411" href="Cubical.Foundations.Pointed.Properties.html#10401" class="Bound">i</a><a id="10412" class="Symbol">)</a> <a id="10414" href="Cubical.Foundations.Pointed.Properties.html#10339" class="Bound">k</a> <a id="10416" class="Symbol">(</a><a id="10417" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10419" href="Cubical.Foundations.Pointed.Properties.html#10326" class="Bound">j</a><a id="10420" class="Symbol">)</a>
         <a id="10431" class="Symbol">;</a> <a id="10433" class="Symbol">(</a><a id="10434" href="Cubical.Foundations.Pointed.Properties.html#10249" class="Bound">i</a> <a id="10436" class="Symbol">=</a> <a id="10438" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10440" class="Symbol">)</a> <a id="10442" class="Symbol">→</a> <a id="10444" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10448" href="Cubical.Foundations.Pointed.Properties.html#10244" class="Bound">f</a> <a id="10450" href="Cubical.Foundations.Pointed.Properties.html#10339" class="Bound">k</a>
         <a id="10461" class="Symbol">;</a> <a id="10463" class="Symbol">(</a><a id="10464" href="Cubical.Foundations.Pointed.Properties.html#10326" class="Bound">j</a> <a id="10466" class="Symbol">=</a> <a id="10468" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10470" class="Symbol">)</a> <a id="10472" class="Symbol">→</a> <a id="10474" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10478" href="Cubical.Foundations.Pointed.Properties.html#10244" class="Bound">f</a> <a id="10480" href="Cubical.Foundations.Pointed.Properties.html#10339" class="Bound">k</a> <a id="10482" class="Symbol">})</a>
    <a id="10489" class="Symbol">(</a><a id="10490" href="Cubical.Foundations.Pointed.Properties.html#10246" class="Bound">Hf</a> <a id="10493" class="Symbol">((</a><a id="10495" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10497" href="Cubical.Foundations.Pointed.Properties.html#10249" class="Bound">i</a><a id="10498" class="Symbol">)</a> <a id="10500" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10502" class="Symbol">(</a><a id="10503" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10505" href="Cubical.Foundations.Pointed.Properties.html#10326" class="Bound">j</a><a id="10506" class="Symbol">))</a> <a id="10509" class="Symbol">(</a><a id="10510" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10513" href="Cubical.Foundations.Pointed.Properties.html#10229" class="Bound">A</a><a id="10514" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Pointed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="88" class="Keyword">public</a>
<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a> <a id="146" class="Keyword">public</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Foundations.Pointed.FunExt.html" class="Module">Cubical.Foundations.Pointed.FunExt</a> <a id="200" class="Keyword">public</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a> <a id="256" class="Keyword">public</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Powerset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Powerset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file introduces the &quot;powerset&quot; of a type in the style of
Escardó&#39;s lecture notes:

https://www.cs.bham.ac.uk/~mhe/HoTT-UF-in-Agda-Lecture-Notes/HoTT-UF-Agda.html#propositionalextensionality

-}</a>
<a id="204" class="Keyword">module</a> <a id="211" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a> <a id="240" class="Keyword">where</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="535" class="Keyword">using</a> <a id="541" class="Symbol">(</a><a id="542" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a><a id="550" class="Symbol">)</a>

<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="585" class="Keyword">private</a>
  <a id="595" class="Keyword">variable</a>
    <a id="608" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a> <a id="610" class="Symbol">:</a> <a id="612" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="622" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="631" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>

<a id="ℙ"></a><a id="634" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="636" class="Symbol">:</a> <a id="638" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="643" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a> <a id="645" class="Symbol">→</a> <a id="647" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="652" class="Symbol">(</a><a id="653" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="659" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="660" class="Symbol">)</a>
<a id="662" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="664" href="Cubical.Foundations.Powerset.html#664" class="Bound">X</a> <a id="666" class="Symbol">=</a> <a id="668" href="Cubical.Foundations.Powerset.html#664" class="Bound">X</a> <a id="670" class="Symbol">→</a> <a id="672" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="678" class="Symbol">_</a>

<a id="isSetℙ"></a><a id="681" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="699" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="700" class="Symbol">)</a>
<a id="702" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="709" class="Symbol">=</a> <a id="711" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="718" class="Symbol">λ</a> <a id="720" href="Cubical.Foundations.Powerset.html#720" class="Bound">x</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Foundations.HLevels.html#23574" class="Function">isSetHProp</a>

<a id="736" class="Keyword">infix</a> <a id="742" class="Number">5</a> <a id="744" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈_</a>

<a id="_∈_"></a><a id="749" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈_</a> <a id="753" class="Symbol">:</a> <a id="755" class="Symbol">{</a><a id="756" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="765" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="766" class="Symbol">}</a> <a id="768" class="Symbol">→</a> <a id="770" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="772" class="Symbol">→</a> <a id="774" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="776" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="778" class="Symbol">→</a> <a id="780" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="785" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>
<a id="787" href="Cubical.Foundations.Powerset.html#787" class="Bound">x</a> <a id="789" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="791" href="Cubical.Foundations.Powerset.html#791" class="Bound">A</a> <a id="793" class="Symbol">=</a> <a id="795" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="797" href="Cubical.Foundations.Powerset.html#791" class="Bound">A</a> <a id="799" href="Cubical.Foundations.Powerset.html#787" class="Bound">x</a> <a id="801" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

<a id="_⊆_"></a><a id="804" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">_⊆_</a> <a id="808" class="Symbol">:</a> <a id="810" class="Symbol">{</a><a id="811" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="813" class="Symbol">:</a> <a id="815" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="820" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="821" class="Symbol">}</a> <a id="823" class="Symbol">→</a> <a id="825" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="827" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="829" class="Symbol">→</a> <a id="831" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="833" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="835" class="Symbol">→</a> <a id="837" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="842" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>
<a id="844" href="Cubical.Foundations.Powerset.html#844" class="Bound">A</a> <a id="846" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="848" href="Cubical.Foundations.Powerset.html#848" class="Bound">B</a> <a id="850" class="Symbol">=</a> <a id="852" class="Symbol">∀</a> <a id="854" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="856" class="Symbol">→</a> <a id="858" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="860" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="862" href="Cubical.Foundations.Powerset.html#844" class="Bound">A</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="868" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="870" href="Cubical.Foundations.Powerset.html#848" class="Bound">B</a>

<a id="∈-isProp"></a><a id="873" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="882" class="Symbol">:</a> <a id="884" class="Symbol">(</a><a id="885" href="Cubical.Foundations.Powerset.html#885" class="Bound">A</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="891" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="892" class="Symbol">)</a> <a id="894" class="Symbol">(</a><a id="895" href="Cubical.Foundations.Powerset.html#895" class="Bound">x</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">→</a> <a id="904" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Powerset.html#895" class="Bound">x</a> <a id="914" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="916" href="Cubical.Foundations.Powerset.html#885" class="Bound">A</a><a id="917" class="Symbol">)</a>
<a id="919" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="928" href="Cubical.Foundations.Powerset.html#928" class="Bound">A</a> <a id="930" class="Symbol">=</a> <a id="932" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="936" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="938" href="Cubical.Foundations.Powerset.html#928" class="Bound">A</a>

<a id="⊆-isProp"></a><a id="941" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">(</a><a id="953" href="Cubical.Foundations.Powerset.html#953" class="Bound">A</a> <a id="955" href="Cubical.Foundations.Powerset.html#955" class="Bound">B</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="961" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">→</a> <a id="966" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Foundations.Powerset.html#953" class="Bound">A</a> <a id="976" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="978" href="Cubical.Foundations.Powerset.html#955" class="Bound">B</a><a id="979" class="Symbol">)</a>
<a id="981" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="990" href="Cubical.Foundations.Powerset.html#990" class="Bound">A</a> <a id="992" href="Cubical.Foundations.Powerset.html#992" class="Bound">B</a> <a id="994" class="Symbol">=</a> <a id="996" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="1005" class="Symbol">(λ</a> <a id="1008" href="Cubical.Foundations.Powerset.html#1008" class="Bound">x</a> <a id="1010" href="Cubical.Foundations.Powerset.html#1010" class="Bound">_</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="1023" href="Cubical.Foundations.Powerset.html#992" class="Bound">B</a> <a id="1025" href="Cubical.Foundations.Powerset.html#1008" class="Bound">x</a><a id="1026" class="Symbol">)</a>

<a id="⊆-refl"></a><a id="1029" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1036" class="Symbol">:</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a> <a id="1041" class="Symbol">:</a> <a id="1043" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1045" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a> <a id="1052" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1054" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a>
<a id="1056" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1063" href="Cubical.Foundations.Powerset.html#1063" class="Bound">A</a> <a id="1065" href="Cubical.Foundations.Powerset.html#1065" class="Bound">x</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.Foundations.Powerset.html#1065" class="Bound">x</a> <a id="1078" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1080" href="Cubical.Foundations.Powerset.html#1063" class="Bound">A</a><a id="1081" class="Symbol">)</a>

<a id="subst-∈"></a><a id="1084" href="Cubical.Foundations.Powerset.html#1084" class="Function">subst-∈</a> <a id="1092" class="Symbol">:</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1101" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">{</a><a id="1105" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1107" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1120" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1126" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1128" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1134" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1136" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a>
<a id="1138" href="Cubical.Foundations.Powerset.html#1084" class="Function">subst-∈</a> <a id="1146" href="Cubical.Foundations.Powerset.html#1146" class="Bound">A</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈</a> <a id="1160" href="Cubical.Foundations.Powerset.html#1146" class="Bound">A</a><a id="1161" class="Symbol">)</a>

<a id="⊆-refl-consequence"></a><a id="1164" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1188" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1194" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1203" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1205" class="Symbol">→</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1210" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1212" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a><a id="1213" class="Symbol">)</a> <a id="1215" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1220" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1222" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a><a id="1223" class="Symbol">)</a>
<a id="1225" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1244" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a> <a id="1246" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a> <a id="1248" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a> <a id="1261" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆_</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1275" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a><a id="1276" class="Symbol">)</a>
                         <a id="1303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1305" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a> <a id="1314" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆_</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1323" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1334" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a><a id="1335" class="Symbol">)</a>

<a id="⊆-extensionality"></a><a id="1338" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1360" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1366" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">→</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1374" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1376" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a><a id="1377" class="Symbol">)</a> <a id="1379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a> <a id="1384" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1386" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a><a id="1387" class="Symbol">)</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1393" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1395" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a>
<a id="1397" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1414" href="Cubical.Foundations.Powerset.html#1414" class="Bound">A</a> <a id="1416" href="Cubical.Foundations.Powerset.html#1416" class="Bound">B</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Foundations.Powerset.html#1419" class="Bound">φ</a> <a id="1421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1423" href="Cubical.Foundations.Powerset.html#1423" class="Bound">ψ</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">=</a>
  <a id="1430" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1437" class="Symbol">(λ</a> <a id="1440" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="1458" class="Number">1</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Cubical.Foundations.Powerset.html#1414" class="Bound">A</a> <a id="1473" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1475" class="Symbol">.</a><a id="1476" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Cubical.Foundations.Powerset.html#1416" class="Bound">B</a> <a id="1484" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1486" class="Symbol">.</a><a id="1487" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1490" class="Symbol">)</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Foundations.Powerset.html#1419" class="Bound">φ</a> <a id="1495" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Foundations.Powerset.html#1423" class="Bound">ψ</a> <a id="1501" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a><a id="1502" class="Symbol">)))</a>

<a id="⊆-trans"></a><a id="1507" href="Cubical.Foundations.Powerset.html#1507" class="Function">⊆-trans</a> <a id="1515" class="Symbol">:</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1520" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1522" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1528" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1535" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1537" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1543" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1545" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1551" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1553" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a>
<a id="1555" href="Cubical.Foundations.Powerset.html#1507" class="Function">⊆-trans</a> <a id="1563" href="Cubical.Foundations.Powerset.html#1563" class="Bound">A</a> <a id="1565" href="Cubical.Foundations.Powerset.html#1565" class="Bound">B</a> <a id="1567" href="Cubical.Foundations.Powerset.html#1567" class="Bound">C</a> <a id="1569" href="Cubical.Foundations.Powerset.html#1569" class="Bound">φ</a> <a id="1571" href="Cubical.Foundations.Powerset.html#1571" class="Bound">ψ</a> <a id="1573" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a> <a id="1575" class="Symbol">=</a> <a id="1577" href="Cubical.Foundations.Powerset.html#1571" class="Bound">ψ</a> <a id="1579" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a> <a id="1581" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1583" href="Cubical.Foundations.Powerset.html#1569" class="Bound">φ</a> <a id="1585" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a>

<a id="⊆-antisym"></a><a id="1588" href="Cubical.Foundations.Powerset.html#1588" class="Function">⊆-antisym</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1603" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1609" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1616" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1618" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1624" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1626" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1632" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1634" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a>
<a id="1636" href="Cubical.Foundations.Powerset.html#1588" class="Function">⊆-antisym</a> <a id="1646" href="Cubical.Foundations.Powerset.html#1646" class="Bound">A</a> <a id="1648" href="Cubical.Foundations.Powerset.html#1648" class="Bound">B</a> <a id="1650" href="Cubical.Foundations.Powerset.html#1650" class="Bound">φ</a> <a id="1652" href="Cubical.Foundations.Powerset.html#1652" class="Bound">ψ</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1673" href="Cubical.Foundations.Powerset.html#1646" class="Bound">A</a> <a id="1675" href="Cubical.Foundations.Powerset.html#1648" class="Bound">B</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Foundations.Powerset.html#1650" class="Bound">φ</a> <a id="1680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1682" href="Cubical.Foundations.Powerset.html#1652" class="Bound">ψ</a><a id="1683" class="Symbol">)</a>

<a id="⊆-extensionalityEquiv"></a><a id="1686" href="Cubical.Foundations.Powerset.html#1686" class="Function">⊆-extensionalityEquiv</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1713" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1719" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">→</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1727" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1729" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a><a id="1730" class="Symbol">)</a> <a id="1732" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a> <a id="1737" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1739" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a><a id="1740" class="Symbol">)</a> <a id="1742" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1749" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a><a id="1750" class="Symbol">)</a>
<a id="1752" href="Cubical.Foundations.Powerset.html#1686" class="Function">⊆-extensionalityEquiv</a> <a id="1774" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1776" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1814" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1816" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="1817" class="Symbol">)</a>
                                            <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1883" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1885" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="1886" class="Symbol">)</a>
                                            <a id="1932" class="Symbol">(λ</a> <a id="1935" href="Cubical.Foundations.Powerset.html#1935" class="Bound">_</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="1946" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1948" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="1950" class="Symbol">_</a> <a id="1952" class="Symbol">_)</a>
                                            <a id="1999" class="Symbol">(λ</a> <a id="2002" href="Cubical.Foundations.Powerset.html#2002" class="Bound">_</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="2024" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="2026" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">(λ</a> <a id="2032" href="Cubical.Foundations.Powerset.html#2032" class="Bound">_</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="2045" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="2047" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">_</a> <a id="2052" class="Symbol">_))</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Prelude.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Prelude</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file proves a variety of basic results about paths:

- refl, sym, cong and composition of paths. This is used to set up
  equational reasoning.

- Transport, subst and functional extensionality

- J and its computation rule (up to a path)

- Σ-types and contractibility of singletons

- Converting PathP to and from a homogeneous path with transp

- Direct definitions of lower h-levels

- Export natural numbers

- Export universe lifting

-}</a>
<a id="454" class="Keyword">module</a> <a id="461" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="489" class="Keyword">where</a>

<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="532" class="Keyword">public</a>

<a id="540" class="Keyword">infixr</a> <a id="547" class="Number">30</a> <a id="550" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
<a id="554" class="Keyword">infixr</a> <a id="561" class="Number">30</a> <a id="564" href="Cubical.Foundations.Prelude.html#17805" class="Function Operator">_∙₂_</a>
<a id="569" class="Keyword">infix</a>  <a id="576" class="Number">3</a> <a id="578" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a>
<a id="581" class="Keyword">infixr</a> <a id="588" class="Number">2</a> <a id="590" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="597" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">_≡⟨⟩_</a>
<a id="603" class="Keyword">infixr</a> <a id="610" class="Number">2.5</a> <a id="614" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">_≡⟨_⟩≡⟨_⟩_</a>
<a id="625" class="Keyword">infixl</a> <a id="632" class="Number">4</a> <a id="634" href="Cubical.Foundations.Prelude.html#12203" class="Function Operator">_≡$_</a> <a id="639" href="Cubical.Foundations.Prelude.html#12549" class="Function Operator">_≡$S_</a>

<a id="646" class="Comment">-- Basic theory about paths. These proofs should typically be</a>
<a id="708" class="Comment">-- inlined. This module also makes equational reasoning work with</a>
<a id="774" class="Comment">-- (non-dependent) paths.</a>

<a id="801" class="Keyword">private</a>
  <a id="811" class="Keyword">variable</a>
    <a id="824" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="826" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a> <a id="829" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a> <a id="833" class="Symbol">:</a> <a id="835" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="845" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="847" class="Symbol">:</a> <a id="849" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="854" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
    <a id="860" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="862" class="Symbol">:</a> <a id="864" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="866" class="Symbol">→</a> <a id="868" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="873" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
    <a id="879" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="881" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="883" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="885" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>

<a id="refl"></a><a id="892" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="903" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a>
<a id="905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="910" class="Symbol">{</a><a id="911" class="Argument">x</a> <a id="913" class="Symbol">=</a> <a id="915" href="Cubical.Foundations.Prelude.html#915" class="Bound">x</a><a id="916" class="Symbol">}</a> <a id="918" class="Symbol">_</a> <a id="920" class="Symbol">=</a> <a id="922" href="Cubical.Foundations.Prelude.html#915" class="Bound">x</a>
<a id="924" class="Symbol">{-#</a> <a id="928" class="Keyword">INLINE</a> <a id="935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="940" class="Symbol">#-}</a>

<a id="sym"></a><a id="945" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="953" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="955" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="963" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a>
<a id="965" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="969" href="Cubical.Foundations.Prelude.html#969" class="Bound">p</a> <a id="971" href="Cubical.Foundations.Prelude.html#971" class="Bound">i</a> <a id="973" class="Symbol">=</a> <a id="975" href="Cubical.Foundations.Prelude.html#969" class="Bound">p</a> <a id="977" class="Symbol">(</a><a id="978" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="980" href="Cubical.Foundations.Prelude.html#971" class="Bound">i</a><a id="981" class="Symbol">)</a>
<a id="983" class="Symbol">{-#</a> <a id="987" class="Keyword">INLINE</a> <a id="994" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="998" class="Symbol">#-}</a>

<a id="1003" class="Comment">-- symP infers the type of its argument from the type of its output</a>
<a id="symP"></a><a id="1071" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">{</a><a id="1079" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1092" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">→</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a> <a id="1100" class="Symbol">:</a> <a id="1102" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1104" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1106" class="Symbol">}</a> <a id="1108" class="Symbol">→</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1117" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1119" class="Symbol">}</a> <a id="1121" class="Symbol">→</a>
       <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Foundations.Prelude.html#1131" class="Bound">p</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1141" class="Symbol">(λ</a> <a id="1144" href="Cubical.Foundations.Prelude.html#1144" class="Bound">i</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1153" href="Cubical.Foundations.Prelude.html#1144" class="Bound">i</a><a id="1154" class="Symbol">))</a> <a id="1157" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a> <a id="1159" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a><a id="1160" class="Symbol">)</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1170" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1172" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a> <a id="1174" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a>
<a id="1176" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1181" href="Cubical.Foundations.Prelude.html#1181" class="Bound">p</a> <a id="1183" href="Cubical.Foundations.Prelude.html#1183" class="Bound">j</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Cubical.Foundations.Prelude.html#1181" class="Bound">p</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1192" href="Cubical.Foundations.Prelude.html#1183" class="Bound">j</a><a id="1193" class="Symbol">)</a>

<a id="1196" class="Comment">-- symP infers the type of its output from the type of its argument</a>
<a id="symP-fromGoal"></a><a id="1264" href="Cubical.Foundations.Prelude.html#1264" class="Function">symP-fromGoal</a> <a id="1278" class="Symbol">:</a> <a id="1280" class="Symbol">{</a><a id="1281" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1294" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1306" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1308" class="Symbol">}</a> <a id="1310" class="Symbol">→</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1319" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">→</a>
       <a id="1332" class="Symbol">(</a><a id="1333" href="Cubical.Foundations.Prelude.html#1333" class="Bound">p</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1343" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1345" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a> <a id="1347" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1358" class="Symbol">(λ</a> <a id="1361" href="Cubical.Foundations.Prelude.html#1361" class="Bound">i</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1370" href="Cubical.Foundations.Prelude.html#1361" class="Bound">i</a><a id="1371" class="Symbol">))</a> <a id="1374" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a> <a id="1376" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a>
<a id="1378" href="Cubical.Foundations.Prelude.html#1264" class="Function">symP-fromGoal</a> <a id="1392" href="Cubical.Foundations.Prelude.html#1392" class="Bound">p</a> <a id="1394" href="Cubical.Foundations.Prelude.html#1394" class="Bound">j</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Cubical.Foundations.Prelude.html#1392" class="Bound">p</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1403" href="Cubical.Foundations.Prelude.html#1394" class="Bound">j</a><a id="1404" class="Symbol">)</a>

<a id="cong"></a><a id="1407" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1412" class="Symbol">:</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1417" class="Symbol">:</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Foundations.Prelude.html#1420" class="Bound">a</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="1431" href="Cubical.Foundations.Prelude.html#1420" class="Bound">a</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.Foundations.Prelude.html#1435" class="Bound">p</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1441" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1443" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a>
       <a id="1455" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1461" class="Symbol">(λ</a> <a id="1464" href="Cubical.Foundations.Prelude.html#1464" class="Bound">i</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Cubical.Foundations.Prelude.html#1435" class="Bound">p</a> <a id="1473" href="Cubical.Foundations.Prelude.html#1464" class="Bound">i</a><a id="1474" class="Symbol">))</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1480" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="1481" class="Symbol">)</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1486" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1487" class="Symbol">)</a>
<a id="1489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1494" href="Cubical.Foundations.Prelude.html#1494" class="Bound">f</a> <a id="1496" href="Cubical.Foundations.Prelude.html#1496" class="Bound">p</a> <a id="1498" href="Cubical.Foundations.Prelude.html#1498" class="Bound">i</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Cubical.Foundations.Prelude.html#1494" class="Bound">f</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Cubical.Foundations.Prelude.html#1496" class="Bound">p</a> <a id="1507" href="Cubical.Foundations.Prelude.html#1498" class="Bound">i</a><a id="1508" class="Symbol">)</a>
<a id="1510" class="Symbol">{-#</a> <a id="1514" class="Keyword">INLINE</a> <a id="1521" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1526" class="Symbol">#-}</a>

<a id="1531" class="Comment">{- `S` stands for simply typed. Using `congS` instead of `cong`
   can help Agda to solve metavariables that may otherwise remain unsolved.
-}</a>
<a id="congS"></a><a id="1674" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">∀</a> <a id="1684" class="Symbol">{</a><a id="1685" href="Cubical.Foundations.Prelude.html#1685" class="Bound">B</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1694" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1695" class="Symbol">}</a> <a id="1697" class="Symbol">→</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Cubical.Foundations.Prelude.html#1685" class="Bound">B</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Foundations.Prelude.html#1712" class="Bound">p</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1720" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1721" class="Symbol">)</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1727" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1729" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1731" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1733" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="1735" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1741" href="Cubical.Foundations.Prelude.html#1741" class="Bound">f</a> <a id="1743" href="Cubical.Foundations.Prelude.html#1743" class="Bound">p</a> <a id="1745" href="Cubical.Foundations.Prelude.html#1745" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Foundations.Prelude.html#1741" class="Bound">f</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Foundations.Prelude.html#1743" class="Bound">p</a> <a id="1754" href="Cubical.Foundations.Prelude.html#1745" class="Bound">i</a><a id="1755" class="Symbol">)</a>
<a id="1757" class="Symbol">{-#</a> <a id="1761" class="Keyword">INLINE</a> <a id="1768" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1774" class="Symbol">#-}</a>

<a id="congP"></a><a id="1779" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1785" class="Symbol">:</a> <a id="1787" class="Symbol">{</a><a id="1788" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1801" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1802" class="Symbol">}</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1807" class="Symbol">:</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Foundations.Prelude.html#1810" class="Bound">i</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1821" href="Cubical.Foundations.Prelude.html#1810" class="Bound">i</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1830" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="1832" class="Symbol">}</a>
  <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1839" class="Symbol">:</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">→</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Prelude.html#1852" class="Bound">a</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1858" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1865" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a> <a id="1867" href="Cubical.Foundations.Prelude.html#1852" class="Bound">a</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1877" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">{</a><a id="1882" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1888" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1890" class="Symbol">}</a>
  <a id="1894" class="Symbol">(</a><a id="1895" href="Cubical.Foundations.Prelude.html#1895" class="Bound">p</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1905" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1907" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a> <a id="1909" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a><a id="1910" class="Symbol">)</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1920" class="Symbol">(λ</a> <a id="1923" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1929" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Foundations.Prelude.html#1895" class="Bound">p</a> <a id="1934" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a><a id="1935" class="Symbol">))</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1941" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1944" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1950" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1953" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a><a id="1954" class="Symbol">)</a>
<a id="1956" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1962" href="Cubical.Foundations.Prelude.html#1962" class="Bound">f</a> <a id="1964" href="Cubical.Foundations.Prelude.html#1964" class="Bound">p</a> <a id="1966" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Cubical.Foundations.Prelude.html#1962" class="Bound">f</a> <a id="1972" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Foundations.Prelude.html#1964" class="Bound">p</a> <a id="1977" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a><a id="1978" class="Symbol">)</a>
<a id="1980" class="Symbol">{-#</a> <a id="1984" class="Keyword">INLINE</a> <a id="1991" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1997" class="Symbol">#-}</a>

<a id="cong₂"></a><a id="2002" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2008" class="Symbol">:</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Cubical.Foundations.Prelude.html#2016" class="Bound">a</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2021" class="Symbol">)</a> <a id="2023" class="Symbol">→</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Cubical.Foundations.Prelude.html#2026" class="Bound">b</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2032" href="Cubical.Foundations.Prelude.html#2016" class="Bound">a</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2042" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2043" class="Symbol">}</a> <a id="2045" class="Symbol">→</a>
        <a id="2055" class="Symbol">(</a><a id="2056" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2058" class="Symbol">:</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2066" class="Symbol">)</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Cubical.Foundations.Prelude.html#2071" class="Bound">b</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2077" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2084" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a> <a id="2086" href="Cubical.Foundations.Prelude.html#2071" class="Bound">b</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">→</a>
        <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="2106" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2108" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a>
        <a id="2121" class="Symbol">{</a><a id="2122" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2128" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="2129" class="Symbol">}</a> <a id="2131" class="Symbol">{</a><a id="2132" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2138" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Foundations.Prelude.html#2142" class="Bound">q</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2152" class="Symbol">(λ</a> <a id="2155" href="Cubical.Foundations.Prelude.html#2155" class="Bound">i</a> <a id="2157" class="Symbol">→</a> <a id="2159" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2164" href="Cubical.Foundations.Prelude.html#2155" class="Bound">i</a><a id="2165" class="Symbol">))</a> <a id="2168" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a> <a id="2170" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">→</a>
        <a id="2183" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2189" class="Symbol">(λ</a> <a id="2192" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2201" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a><a id="2202" class="Symbol">)</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Cubical.Foundations.Prelude.html#2142" class="Bound">q</a> <a id="2207" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a><a id="2208" class="Symbol">))</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2214" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="2216" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2222" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="2224" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a><a id="2225" class="Symbol">)</a>
<a id="2227" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2233" href="Cubical.Foundations.Prelude.html#2233" class="Bound">f</a> <a id="2235" href="Cubical.Foundations.Prelude.html#2235" class="Bound">p</a> <a id="2237" href="Cubical.Foundations.Prelude.html#2237" class="Bound">q</a> <a id="2239" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Foundations.Prelude.html#2233" class="Bound">f</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.Foundations.Prelude.html#2235" class="Bound">p</a> <a id="2248" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Foundations.Prelude.html#2237" class="Bound">q</a> <a id="2254" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a><a id="2255" class="Symbol">)</a>
<a id="2257" class="Symbol">{-#</a> <a id="2261" class="Keyword">INLINE</a> <a id="2268" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2274" class="Symbol">#-}</a>

<a id="cong₃"></a><a id="2279" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2285" class="Symbol">:</a> <a id="2287" class="Symbol">{</a><a id="2288" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2290" class="Symbol">:</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Cubical.Foundations.Prelude.html#2293" class="Bound">a</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Prelude.html#2303" class="Bound">b</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2309" href="Cubical.Foundations.Prelude.html#2293" class="Bound">a</a><a id="2310" class="Symbol">)</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2319" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2320" class="Symbol">}</a>
        <a id="2330" class="Symbol">{</a><a id="2331" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2333" class="Symbol">:</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Foundations.Prelude.html#2344" class="Bound">b</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2350" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a><a id="2351" class="Symbol">)</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2357" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a> <a id="2359" href="Cubical.Foundations.Prelude.html#2344" class="Bound">b</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2368" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="2370" class="Symbol">}</a>
        <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2383" class="Symbol">:</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2400" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.Prelude.html#2404" class="Bound">c</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2410" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2412" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2419" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2421" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a> <a id="2423" href="Cubical.Foundations.Prelude.html#2404" class="Bound">c</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">→</a>
        <a id="2436" class="Symbol">{</a><a id="2437" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2439" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2444" class="Symbol">}</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2455" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a><a id="2456" class="Symbol">)</a>
        <a id="2466" class="Symbol">{</a><a id="2467" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2473" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">{</a><a id="2477" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2483" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a><a id="2484" class="Symbol">}</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2497" class="Symbol">(λ</a> <a id="2500" href="Cubical.Foundations.Prelude.html#2500" class="Bound">i</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2509" href="Cubical.Foundations.Prelude.html#2500" class="Bound">i</a><a id="2510" class="Symbol">))</a> <a id="2513" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2515" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a><a id="2516" class="Symbol">)</a>
        <a id="2526" class="Symbol">{</a><a id="2527" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2533" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2535" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a><a id="2536" class="Symbol">}</a> <a id="2538" class="Symbol">{</a><a id="2539" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a> <a id="2541" class="Symbol">:</a> <a id="2543" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2545" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2547" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a><a id="2548" class="Symbol">}</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Cubical.Foundations.Prelude.html#2551" class="Bound">r</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2561" class="Symbol">(λ</a> <a id="2564" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a> <a id="2566" class="Symbol">→</a> <a id="2568" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2573" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a><a id="2574" class="Symbol">)</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2579" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a><a id="2580" class="Symbol">))</a> <a id="2583" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a> <a id="2585" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a><a id="2586" class="Symbol">)</a>
      <a id="2594" class="Symbol">→</a> <a id="2596" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2602" class="Symbol">(λ</a> <a id="2605" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a> <a id="2607" class="Symbol">→</a> <a id="2609" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2614" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2615" class="Symbol">)</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2620" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Foundations.Prelude.html#2551" class="Bound">r</a> <a id="2626" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2627" class="Symbol">))</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2633" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2635" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2637" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2643" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2645" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a> <a id="2647" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a><a id="2648" class="Symbol">)</a>
<a id="2650" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2656" href="Cubical.Foundations.Prelude.html#2656" class="Bound">f</a> <a id="2658" href="Cubical.Foundations.Prelude.html#2658" class="Bound">p</a> <a id="2660" href="Cubical.Foundations.Prelude.html#2660" class="Bound">q</a> <a id="2662" href="Cubical.Foundations.Prelude.html#2662" class="Bound">r</a> <a id="2664" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="Cubical.Foundations.Prelude.html#2656" class="Bound">f</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Foundations.Prelude.html#2658" class="Bound">p</a> <a id="2673" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Cubical.Foundations.Prelude.html#2660" class="Bound">q</a> <a id="2679" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.Foundations.Prelude.html#2662" class="Bound">r</a> <a id="2685" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2686" class="Symbol">)</a>
<a id="2688" class="Symbol">{-#</a> <a id="2692" class="Keyword">INLINE</a> <a id="2699" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2705" class="Symbol">#-}</a>

<a id="congP₂"></a><a id="2710" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="2717" class="Symbol">:</a> <a id="2719" class="Symbol">{</a><a id="2720" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2733" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2734" class="Symbol">}</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2739" class="Symbol">:</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Foundations.Prelude.html#2742" class="Bound">i</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2747" class="Symbol">)</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2753" href="Cubical.Foundations.Prelude.html#2742" class="Bound">i</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2762" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="2764" class="Symbol">}</a>
  <a id="2768" class="Symbol">{</a><a id="2769" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2771" class="Symbol">:</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Foundations.Prelude.html#2782" class="Bound">a</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2788" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2795" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a> <a id="2797" href="Cubical.Foundations.Prelude.html#2782" class="Bound">a</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2806" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="2809" class="Symbol">}</a>
  <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="2816" class="Symbol">:</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2824" class="Symbol">)</a> <a id="2826" class="Symbol">→</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2835" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">→</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Foundations.Prelude.html#2841" class="Bound">b</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2847" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2849" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2856" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2858" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a> <a id="2860" href="Cubical.Foundations.Prelude.html#2841" class="Bound">b</a><a id="2861" class="Symbol">)</a>
  <a id="2865" class="Symbol">{</a><a id="2866" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2872" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2883" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2885" class="Symbol">}</a> <a id="2887" class="Symbol">{</a><a id="2888" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2894" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2897" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a><a id="2898" class="Symbol">}</a> <a id="2900" class="Symbol">{</a><a id="2901" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2907" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2910" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a><a id="2911" class="Symbol">}</a>
  <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2926" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2928" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="2930" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Cubical.Foundations.Prelude.html#2934" class="Bound">q</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2944" class="Symbol">(λ</a> <a id="2947" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a> <a id="2949" class="Symbol">→</a> <a id="2951" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2953" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2958" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a><a id="2959" class="Symbol">))</a> <a id="2962" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a> <a id="2964" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a><a id="2965" class="Symbol">)</a>
  <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2977" class="Symbol">(λ</a> <a id="2980" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2986" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2991" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a><a id="2992" class="Symbol">)</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Cubical.Foundations.Prelude.html#2934" class="Bound">q</a> <a id="2997" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a><a id="2998" class="Symbol">))</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="3004" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3007" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="3009" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="3015" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3018" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a> <a id="3020" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a><a id="3021" class="Symbol">)</a>
<a id="3023" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="3030" href="Cubical.Foundations.Prelude.html#3030" class="Bound">f</a> <a id="3032" href="Cubical.Foundations.Prelude.html#3032" class="Bound">p</a> <a id="3034" href="Cubical.Foundations.Prelude.html#3034" class="Bound">q</a> <a id="3036" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Cubical.Foundations.Prelude.html#3030" class="Bound">f</a> <a id="3042" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Foundations.Prelude.html#3032" class="Bound">p</a> <a id="3047" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a><a id="3048" class="Symbol">)</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Foundations.Prelude.html#3034" class="Bound">q</a> <a id="3053" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a><a id="3054" class="Symbol">)</a>
<a id="3056" class="Symbol">{-#</a> <a id="3060" class="Keyword">INLINE</a> <a id="3067" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="3074" class="Symbol">#-}</a>

<a id="congL"></a><a id="3079" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">{</a><a id="3088" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3097" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="3098" class="Symbol">}</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3103" class="Symbol">:</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Foundations.Prelude.html#3106" class="Bound">a</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3121" href="Cubical.Foundations.Prelude.html#3106" class="Bound">a</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Foundations.Prelude.html#3125" class="Bound">p</a> <a id="3127" class="Symbol">:</a> <a id="3129" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3131" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3133" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3134" class="Symbol">)</a>
        <a id="3144" class="Symbol">→</a> <a id="3146" class="Symbol">{</a><a id="3147" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3162" class="Symbol">(λ</a> <a id="3165" href="Cubical.Foundations.Prelude.html#3165" class="Bound">i</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3171" class="Symbol">(</a><a id="3172" href="Cubical.Foundations.Prelude.html#3125" class="Bound">p</a> <a id="3174" href="Cubical.Foundations.Prelude.html#3165" class="Bound">i</a><a id="3175" class="Symbol">))</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3181" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3183" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3189" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="3191" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a><a id="3192" class="Symbol">)</a>
<a id="3194" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3200" href="Cubical.Foundations.Prelude.html#3200" class="Bound">f</a> <a id="3202" href="Cubical.Foundations.Prelude.html#3202" class="Bound">p</a> <a id="3204" class="Symbol">{</a><a id="3205" href="Cubical.Foundations.Prelude.html#3205" class="Bound">z</a><a id="3206" class="Symbol">}</a> <a id="3208" href="Cubical.Foundations.Prelude.html#3208" class="Bound">i</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="Cubical.Foundations.Prelude.html#3200" class="Bound">f</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Cubical.Foundations.Prelude.html#3202" class="Bound">p</a> <a id="3217" href="Cubical.Foundations.Prelude.html#3208" class="Bound">i</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Cubical.Foundations.Prelude.html#3205" class="Bound">z</a>
<a id="3222" class="Symbol">{-#</a> <a id="3226" class="Keyword">INLINE</a> <a id="3233" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3239" class="Symbol">#-}</a>

<a id="congR"></a><a id="3244" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3250" class="Symbol">:</a> <a id="3252" class="Symbol">{</a><a id="3253" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a> <a id="3255" class="Symbol">:</a> <a id="3257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3262" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a> <a id="3272" class="Symbol">→</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Cubical.Foundations.Prelude.html#3275" class="Bound">a</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3286" href="Cubical.Foundations.Prelude.html#3275" class="Bound">a</a><a id="3287" class="Symbol">)</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Foundations.Prelude.html#3290" class="Bound">p</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3296" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3298" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3299" class="Symbol">)</a>
        <a id="3309" class="Symbol">→</a> <a id="3311" class="Symbol">{</a><a id="3312" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3314" class="Symbol">:</a> <a id="3316" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3327" class="Symbol">(λ</a> <a id="3330" href="Cubical.Foundations.Prelude.html#3330" class="Bound">i</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Cubical.Foundations.Prelude.html#3290" class="Bound">p</a> <a id="3339" href="Cubical.Foundations.Prelude.html#3330" class="Bound">i</a><a id="3340" class="Symbol">))</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3346" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3348" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3354" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3356" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3357" class="Symbol">)</a>
<a id="3359" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3365" href="Cubical.Foundations.Prelude.html#3365" class="Bound">f</a> <a id="3367" href="Cubical.Foundations.Prelude.html#3367" class="Bound">p</a> <a id="3369" class="Symbol">{</a><a id="3370" href="Cubical.Foundations.Prelude.html#3370" class="Bound">z</a><a id="3371" class="Symbol">}</a> <a id="3373" href="Cubical.Foundations.Prelude.html#3373" class="Bound">i</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Cubical.Foundations.Prelude.html#3365" class="Bound">f</a> <a id="3379" href="Cubical.Foundations.Prelude.html#3370" class="Bound">z</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Cubical.Foundations.Prelude.html#3367" class="Bound">p</a> <a id="3384" href="Cubical.Foundations.Prelude.html#3373" class="Bound">i</a><a id="3385" class="Symbol">)</a>
<a id="3387" class="Symbol">{-#</a> <a id="3391" class="Keyword">INLINE</a> <a id="3398" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3404" class="Symbol">#-}</a>

<a id="3409" class="Comment">{- The most natural notion of homogenous path composition
    in a cubical setting is double composition:

       x ∙ ∙ ∙ &gt; w
       ^         ^
   p⁻¹ |         | r        ^
       |         |        j |
       y — — — &gt; z          ∙ — &gt;
            q                 i

   `p ∙∙ q ∙∙ r` gives the line at the top,
   `doubleCompPath-filler p q r` gives the whole square
-}</a>

<a id="doubleComp-faces"></a><a id="3785" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3802" class="Symbol">:</a> <a id="3804" class="Symbol">{</a><a id="3805" href="Cubical.Foundations.Prelude.html#3805" class="Bound">x</a> <a id="3807" href="Cubical.Foundations.Prelude.html#3807" class="Bound">y</a> <a id="3809" href="Cubical.Foundations.Prelude.html#3809" class="Bound">z</a> <a id="3811" href="Cubical.Foundations.Prelude.html#3811" class="Bound">w</a> <a id="3813" class="Symbol">:</a> <a id="3815" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Cubical.Foundations.Prelude.html#3819" class="Bound">p</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Cubical.Foundations.Prelude.html#3805" class="Bound">x</a> <a id="3825" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3827" href="Cubical.Foundations.Prelude.html#3807" class="Bound">y</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Foundations.Prelude.html#3831" class="Bound">r</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Cubical.Foundations.Prelude.html#3809" class="Bound">z</a> <a id="3837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3839" href="Cubical.Foundations.Prelude.html#3811" class="Bound">w</a><a id="3840" class="Symbol">)</a>
                 <a id="3859" class="Symbol">→</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.Foundations.Prelude.html#3870" class="Bound">j</a> <a id="3872" class="Symbol">:</a> <a id="3874" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3875" class="Symbol">)</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a> <a id="3890" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3892" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3894" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a><a id="3895" class="Symbol">)</a> <a id="3897" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="3899" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3916" href="Cubical.Foundations.Prelude.html#3916" class="Bound">p</a> <a id="3918" href="Cubical.Foundations.Prelude.html#3918" class="Bound">r</a> <a id="3920" href="Cubical.Foundations.Prelude.html#3920" class="Bound">i</a> <a id="3922" href="Cubical.Foundations.Prelude.html#3922" class="Bound">j</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Cubical.Foundations.Prelude.html#3920" class="Bound">i</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3931" class="Symbol">)</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Cubical.Foundations.Prelude.html#3916" class="Bound">p</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3940" href="Cubical.Foundations.Prelude.html#3922" class="Bound">j</a><a id="3941" class="Symbol">)</a>
<a id="3943" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3960" href="Cubical.Foundations.Prelude.html#3960" class="Bound">p</a> <a id="3962" href="Cubical.Foundations.Prelude.html#3962" class="Bound">r</a> <a id="3964" href="Cubical.Foundations.Prelude.html#3964" class="Bound">i</a> <a id="3966" href="Cubical.Foundations.Prelude.html#3966" class="Bound">j</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Prelude.html#3964" class="Bound">i</a> <a id="3971" class="Symbol">=</a> <a id="3973" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3975" class="Symbol">)</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Cubical.Foundations.Prelude.html#3962" class="Bound">r</a> <a id="3981" href="Cubical.Foundations.Prelude.html#3966" class="Bound">j</a>

<a id="_∙∙_∙∙_"></a><a id="3984" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">_∙∙_∙∙_</a> <a id="3992" class="Symbol">:</a> <a id="3994" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3998" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4000" class="Symbol">→</a> <a id="4002" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4006" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4008" class="Symbol">→</a> <a id="4010" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4014" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4020" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4022" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="4024" class="Symbol">(</a><a id="4025" href="Cubical.Foundations.Prelude.html#4025" class="Bound">p</a> <a id="4027" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4030" href="Cubical.Foundations.Prelude.html#4030" class="Bound">q</a> <a id="4032" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4035" href="Cubical.Foundations.Prelude.html#4035" class="Bound">r</a><a id="4036" class="Symbol">)</a> <a id="4038" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a> <a id="4040" class="Symbol">=</a>
  <a id="4044" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4068" href="Cubical.Foundations.Prelude.html#4025" class="Bound">p</a> <a id="4070" href="Cubical.Foundations.Prelude.html#4035" class="Bound">r</a> <a id="4072" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Cubical.Foundations.Prelude.html#4030" class="Bound">q</a> <a id="4078" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a><a id="4079" class="Symbol">)</a>

<a id="doubleCompPath-filler"></a><a id="4082" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="4104" class="Symbol">:</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4113" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4115" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="4116" class="Symbol">)</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4121" class="Symbol">:</a> <a id="4123" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4127" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4137" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4139" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a><a id="4140" class="Symbol">)</a>
                      <a id="4164" class="Symbol">→</a> <a id="4166" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4172" class="Symbol">(λ</a> <a id="4175" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a> <a id="4177" class="Symbol">→</a> <a id="4179" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4184" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a><a id="4185" class="Symbol">)</a> <a id="4187" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4189" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a> <a id="4191" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a><a id="4192" class="Symbol">)</a> <a id="4194" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4199" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4202" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4204" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4207" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a><a id="4208" class="Symbol">)</a>
<a id="4210" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="4232" href="Cubical.Foundations.Prelude.html#4232" class="Bound">p</a> <a id="4234" href="Cubical.Foundations.Prelude.html#4234" class="Bound">q</a> <a id="4236" href="Cubical.Foundations.Prelude.html#4236" class="Bound">r</a> <a id="4238" href="Cubical.Foundations.Prelude.html#4238" class="Bound">j</a> <a id="4240" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a> <a id="4242" class="Symbol">=</a>
  <a id="4246" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4270" href="Cubical.Foundations.Prelude.html#4232" class="Bound">p</a> <a id="4272" href="Cubical.Foundations.Prelude.html#4236" class="Bound">r</a> <a id="4274" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a><a id="4275" class="Symbol">)</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Cubical.Foundations.Prelude.html#4234" class="Bound">q</a> <a id="4285" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a><a id="4286" class="Symbol">))</a> <a id="4289" href="Cubical.Foundations.Prelude.html#4238" class="Bound">j</a>

<a id="4292" class="Comment">-- any two definitions of double composition are equal</a>
<a id="compPath-unique"></a><a id="4347" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="4363" class="Symbol">:</a> <a id="4365" class="Symbol">(</a><a id="4366" href="Cubical.Foundations.Prelude.html#4366" class="Bound">p</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4374" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="4375" class="Symbol">)</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Foundations.Prelude.html#4378" class="Bound">q</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4384" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4386" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="4387" class="Symbol">)</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Foundations.Prelude.html#4390" class="Bound">r</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4398" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a><a id="4399" class="Symbol">)</a>
                  <a id="4419" class="Symbol">→</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Cubical.Foundations.Prelude.html#4422" class="Bound">α</a> <a id="4424" href="Cubical.Foundations.Prelude.html#4424" class="Bound">β</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4431" href="Cubical.Foundations.Prelude.html#4431" class="Bound">s</a> <a id="4433" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4435" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4439" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="4441" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4443" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4449" class="Symbol">(λ</a> <a id="4452" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a> <a id="4454" class="Symbol">→</a> <a id="4456" href="Cubical.Foundations.Prelude.html#4366" class="Bound">p</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4461" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a><a id="4462" class="Symbol">)</a> <a id="4464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4466" href="Cubical.Foundations.Prelude.html#4390" class="Bound">r</a> <a id="4468" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a><a id="4469" class="Symbol">)</a> <a id="4471" href="Cubical.Foundations.Prelude.html#4378" class="Bound">q</a> <a id="4473" href="Cubical.Foundations.Prelude.html#4431" class="Bound">s</a><a id="4474" class="Symbol">)</a>
                  <a id="4494" class="Symbol">→</a> <a id="4496" href="Cubical.Foundations.Prelude.html#4422" class="Bound">α</a> <a id="4498" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4500" href="Cubical.Foundations.Prelude.html#4424" class="Bound">β</a>
<a id="4502" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="4518" href="Cubical.Foundations.Prelude.html#4518" class="Bound">p</a> <a id="4520" href="Cubical.Foundations.Prelude.html#4520" class="Bound">q</a> <a id="4522" href="Cubical.Foundations.Prelude.html#4522" class="Bound">r</a> <a id="4524" class="Symbol">(</a><a id="4525" href="Cubical.Foundations.Prelude.html#4525" class="Bound">α</a> <a id="4527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4529" href="Cubical.Foundations.Prelude.html#4529" class="Bound">α-filler</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Cubical.Foundations.Prelude.html#4540" class="Bound">β</a> <a id="4542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4544" href="Cubical.Foundations.Prelude.html#4544" class="Bound">β-filler</a><a id="4552" class="Symbol">)</a> <a id="4554" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a>
  <a id="4558" class="Symbol">=</a> <a id="4560" class="Symbol">(λ</a> <a id="4563" href="Cubical.Foundations.Prelude.html#4563" class="Bound">i</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4570" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4573" href="Cubical.Foundations.Prelude.html#4563" class="Bound">i</a><a id="4574" class="Symbol">)</a> <a id="4576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4578" class="Symbol">(λ</a> <a id="4581" href="Cubical.Foundations.Prelude.html#4581" class="Bound">j</a> <a id="4583" href="Cubical.Foundations.Prelude.html#4583" class="Bound">i</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4590" href="Cubical.Foundations.Prelude.html#4581" class="Bound">j</a> <a id="4592" href="Cubical.Foundations.Prelude.html#4583" class="Bound">i</a><a id="4593" class="Symbol">)</a>
  <a id="4597" class="Keyword">where</a> <a id="4603" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4610" class="Symbol">→</a> <a id="4612" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4614" class="Symbol">→</a> <a id="4616" class="Symbol">_</a>
        <a id="4626" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4629" href="Cubical.Foundations.Prelude.html#4629" class="Bound">j</a> <a id="4631" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4633" class="Symbol">=</a> <a id="4635" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="4641" class="Symbol">(λ</a> <a id="4644" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4646" class="Symbol">→</a> <a id="4648" class="Symbol">λ</a> <a id="4650" class="Symbol">{</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4659" class="Symbol">)</a> <a id="4661" class="Symbol">→</a> <a id="4663" href="Cubical.Foundations.Prelude.html#4529" class="Bound">α-filler</a> <a id="4672" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4674" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a>
                                <a id="4708" class="Symbol">;</a> <a id="4710" class="Symbol">(</a><a id="4711" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a> <a id="4713" class="Symbol">=</a> <a id="4715" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4717" class="Symbol">)</a> <a id="4719" class="Symbol">→</a> <a id="4721" href="Cubical.Foundations.Prelude.html#4544" class="Bound">β-filler</a> <a id="4730" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4732" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a>
                                <a id="4766" class="Symbol">;</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4775" class="Symbol">)</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Cubical.Foundations.Prelude.html#4518" class="Bound">p</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4784" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a><a id="4785" class="Symbol">)</a>
                                <a id="4819" class="Symbol">;</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4828" class="Symbol">)</a> <a id="4830" class="Symbol">→</a> <a id="4832" href="Cubical.Foundations.Prelude.html#4522" class="Bound">r</a> <a id="4834" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4836" class="Symbol">})</a>
                       <a id="4862" class="Symbol">(</a><a id="4863" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Cubical.Foundations.Prelude.html#4520" class="Bound">q</a> <a id="4870" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a><a id="4871" class="Symbol">))</a> <a id="4874" href="Cubical.Foundations.Prelude.html#4629" class="Bound">j</a>

<a id="4877" class="Comment">{- For single homogenous path composition, we take `p = refl`:

     x ∙ ∙ ∙ &gt; z
     ‖         ^
     ‖         | r        ^
     ‖         |        j |
     x — — — &gt; y          ∙ — &gt;
          q                 i

   `q ∙ r` gives the line at the top,
   `compPath-filler q r` gives the whole square
-}</a>

<a id="_∙_"></a><a id="5184" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5192" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5194" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5196" class="Symbol">→</a> <a id="5198" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5200" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5202" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="5204" class="Symbol">→</a> <a id="5206" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5208" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5210" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="5212" href="Cubical.Foundations.Prelude.html#5212" class="Bound">p</a> <a id="5214" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5216" href="Cubical.Foundations.Prelude.html#5216" class="Bound">q</a> <a id="5218" class="Symbol">=</a> <a id="5220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5225" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5228" href="Cubical.Foundations.Prelude.html#5212" class="Bound">p</a> <a id="5230" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5233" href="Cubical.Foundations.Prelude.html#5216" class="Bound">q</a>

<a id="compPath-filler"></a><a id="5236" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5252" class="Symbol">:</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5257" class="Symbol">:</a> <a id="5259" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5261" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5263" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5264" class="Symbol">)</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5273" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5275" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5276" class="Symbol">)</a> <a id="5278" class="Symbol">→</a> <a id="5280" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5286" class="Symbol">(λ</a> <a id="5289" href="Cubical.Foundations.Prelude.html#5289" class="Bound">j</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5297" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a> <a id="5299" href="Cubical.Foundations.Prelude.html#5289" class="Bound">j</a><a id="5300" class="Symbol">)</a> <a id="5302" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5307" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5309" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a><a id="5310" class="Symbol">)</a>
<a id="5312" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5328" href="Cubical.Foundations.Prelude.html#5328" class="Bound">p</a> <a id="5330" href="Cubical.Foundations.Prelude.html#5330" class="Bound">q</a> <a id="5332" class="Symbol">=</a> <a id="5334" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="5356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5361" href="Cubical.Foundations.Prelude.html#5328" class="Bound">p</a> <a id="5363" href="Cubical.Foundations.Prelude.html#5330" class="Bound">q</a>

<a id="5366" class="Comment">-- We could have also defined single composition by taking `r = refl`:</a>

<a id="_∙&#39;_"></a><a id="5438" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">_∙&#39;_</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5447" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5449" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5457" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="5459" class="Symbol">→</a> <a id="5461" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5463" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5465" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="5467" href="Cubical.Foundations.Prelude.html#5467" class="Bound">p</a> <a id="5469" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="5472" href="Cubical.Foundations.Prelude.html#5472" class="Bound">q</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="Cubical.Foundations.Prelude.html#5467" class="Bound">p</a> <a id="5478" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5481" href="Cubical.Foundations.Prelude.html#5472" class="Bound">q</a> <a id="5483" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPath&#39;-filler"></a><a id="5492" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="5509" class="Symbol">:</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5514" class="Symbol">:</a> <a id="5516" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5520" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5521" class="Symbol">)</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a> <a id="5526" class="Symbol">:</a> <a id="5528" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5532" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5543" class="Symbol">(λ</a> <a id="5546" href="Cubical.Foundations.Prelude.html#5546" class="Bound">j</a> <a id="5548" class="Symbol">→</a> <a id="5550" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5555" href="Cubical.Foundations.Prelude.html#5546" class="Bound">j</a><a id="5556" class="Symbol">)</a> <a id="5558" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5560" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5561" class="Symbol">)</a> <a id="5563" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5568" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="5571" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a><a id="5572" class="Symbol">)</a>
<a id="5574" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="5591" href="Cubical.Foundations.Prelude.html#5591" class="Bound">p</a> <a id="5593" href="Cubical.Foundations.Prelude.html#5593" class="Bound">q</a> <a id="5595" class="Symbol">=</a> <a id="5597" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="5619" href="Cubical.Foundations.Prelude.html#5591" class="Bound">p</a> <a id="5621" href="Cubical.Foundations.Prelude.html#5593" class="Bound">q</a> <a id="5623" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5629" class="Comment">-- It&#39;s easy to show that `p ∙ q` also has such a filler:</a>
<a id="compPath-filler&#39;"></a><a id="5687" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5704" class="Symbol">:</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5709" class="Symbol">:</a> <a id="5711" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5715" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5716" class="Symbol">)</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5725" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5727" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5738" class="Symbol">(λ</a> <a id="5741" href="Cubical.Foundations.Prelude.html#5741" class="Bound">j</a> <a id="5743" class="Symbol">→</a> <a id="5745" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5750" href="Cubical.Foundations.Prelude.html#5741" class="Bound">j</a><a id="5751" class="Symbol">)</a> <a id="5753" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5755" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5756" class="Symbol">)</a> <a id="5758" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5763" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5765" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5785" class="Symbol">{</a><a id="5786" class="Argument">z</a> <a id="5788" class="Symbol">=</a> <a id="5790" href="Cubical.Foundations.Prelude.html#5790" class="Bound">z</a><a id="5791" class="Symbol">}</a> <a id="5793" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5795" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5797" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a> <a id="5799" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5801" class="Symbol">=</a>
  <a id="5805" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5811" class="Symbol">(λ</a> <a id="5814" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a> <a id="5816" class="Symbol">→</a> <a id="5818" class="Symbol">λ</a> <a id="5820" class="Symbol">{</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a> <a id="5833" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5838" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a><a id="5839" class="Symbol">)</a>
                 <a id="5858" class="Symbol">;</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5863" class="Symbol">=</a> <a id="5865" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5867" class="Symbol">)</a> <a id="5869" class="Symbol">→</a> <a id="5871" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5873" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a>
                 <a id="5892" class="Symbol">;</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a> <a id="5897" class="Symbol">=</a> <a id="5899" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5901" class="Symbol">)</a> <a id="5903" class="Symbol">→</a> <a id="5905" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5907" class="Symbol">(</a><a id="5908" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5910" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5912" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a><a id="5913" class="Symbol">)</a> <a id="5915" class="Symbol">})</a>
        <a id="5926" class="Symbol">(</a><a id="5927" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5932" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5934" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5936" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a><a id="5937" class="Symbol">))</a>

<a id="compPath-filler&#39;&#39;"></a><a id="5941" href="Cubical.Foundations.Prelude.html#5941" class="Function">compPath-filler&#39;&#39;</a> <a id="5959" class="Symbol">:</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="5964" class="Symbol">:</a> <a id="5966" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5968" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5970" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5971" class="Symbol">)</a> <a id="5973" class="Symbol">(</a><a id="5974" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5980" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5982" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5983" class="Symbol">)</a>
    <a id="5989" class="Symbol">→</a> <a id="5991" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5997" class="Symbol">(λ</a> <a id="6000" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a> <a id="6002" class="Symbol">→</a> <a id="6004" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="6006" class="Symbol">(</a><a id="6007" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6009" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a><a id="6010" class="Symbol">)</a> <a id="6012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6014" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a> <a id="6016" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a><a id="6017" class="Symbol">)</a> <a id="6019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6024" class="Symbol">(</a><a id="6025" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="6027" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6029" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a><a id="6030" class="Symbol">)</a>
<a id="6032" href="Cubical.Foundations.Prelude.html#5941" class="Function">compPath-filler&#39;&#39;</a> <a id="6050" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6052" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6054" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6056" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6058" class="Symbol">=</a>
  <a id="6062" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6068" class="Symbol">(λ</a> <a id="6071" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a> <a id="6073" class="Symbol">→</a> <a id="6075" class="Symbol">λ</a> <a id="6077" class="Symbol">{(</a><a id="6079" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6081" class="Symbol">=</a> <a id="6083" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6085" class="Symbol">)</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6091" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
                 <a id="6111" class="Symbol">;</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="6140" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6142" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6144" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a> <a id="6146" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a>
                 <a id="6165" class="Symbol">;</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6170" class="Symbol">=</a> <a id="6172" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">→</a> <a id="6178" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6180" class="Symbol">(</a><a id="6181" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6183" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a><a id="6184" class="Symbol">)</a>
                 <a id="6203" class="Symbol">;</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6208" class="Symbol">=</a> <a id="6210" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6212" class="Symbol">)</a> <a id="6214" class="Symbol">→</a> <a id="6216" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6218" class="Symbol">(</a><a id="6219" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6221" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6223" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a><a id="6224" class="Symbol">)})</a>
        <a id="6236" class="Symbol">(</a><a id="6237" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6242" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6244" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6246" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a><a id="6247" class="Symbol">))</a>

<a id="6251" class="Comment">-- Note: We can omit a (j = i1) case here since when (j = i1), the whole expression is</a>
<a id="6338" class="Comment">--  definitionally equal to `p ∙ q`. (Notice that `p ∙ q` is also an hcomp.) Nevertheless,</a>
<a id="6429" class="Comment">--  we could have given `compPath-filler p q k i` as the (j = i1) case.</a>

<a id="6502" class="Comment">-- From this, we can show that these two notions of composition are the same</a>
<a id="compPath≡compPath&#39;"></a><a id="6579" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="6598" class="Symbol">:</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6603" class="Symbol">:</a> <a id="6605" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="6607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6609" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="6610" class="Symbol">)</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a> <a id="6615" class="Symbol">:</a> <a id="6617" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="6619" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6621" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="6622" class="Symbol">)</a> <a id="6624" class="Symbol">→</a> <a id="6626" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6628" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6630" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a> <a id="6632" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6634" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6636" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="6639" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a>
<a id="6641" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="6660" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6662" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6664" href="Cubical.Foundations.Prelude.html#6664" class="Bound">j</a> <a id="6666" class="Symbol">=</a>
  <a id="6670" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="6686" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6688" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6690" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6695" class="Symbol">(</a><a id="6696" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6698" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6700" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a>  <a id="6703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6705" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="6722" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6724" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a><a id="6725" class="Symbol">)</a>
                           <a id="6754" class="Symbol">(</a><a id="6755" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6757" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="6760" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6764" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="6781" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6783" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a><a id="6784" class="Symbol">)</a> <a id="6786" href="Cubical.Foundations.Prelude.html#6664" class="Bound">j</a> <a id="6788" class="Symbol">.</a><a id="6789" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="6794" class="Comment">-- Double composition agrees with iterated single composition</a>
<a id="doubleCompPath≡compPath"></a><a id="6856" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a> <a id="6880" class="Symbol">:</a> <a id="6882" class="Symbol">{</a><a id="6883" href="Cubical.Foundations.Prelude.html#6883" class="Bound">x</a> <a id="6885" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a> <a id="6887" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a> <a id="6889" href="Cubical.Foundations.Prelude.html#6889" class="Bound">w</a> <a id="6891" class="Symbol">:</a> <a id="6893" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="6894" class="Symbol">}</a>
    <a id="6900" class="Symbol">(</a><a id="6901" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Cubical.Foundations.Prelude.html#6883" class="Bound">x</a> <a id="6907" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6909" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a><a id="6910" class="Symbol">)</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6915" class="Symbol">:</a> <a id="6917" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a> <a id="6919" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6921" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a><a id="6922" class="Symbol">)</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a> <a id="6927" class="Symbol">:</a> <a id="6929" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a> <a id="6931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6933" href="Cubical.Foundations.Prelude.html#6889" class="Bound">w</a><a id="6934" class="Symbol">)</a>
  <a id="6938" class="Symbol">→</a> <a id="6940" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6942" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6945" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6947" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6950" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a> <a id="6952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6954" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6956" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6958" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6960" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6962" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a>
<a id="6964" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a> <a id="6988" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="6990" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="6992" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="6994" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="6996" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="6998" class="Symbol">=</a>
  <a id="7002" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7008" class="Symbol">(λ</a> <a id="7011" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a> <a id="7013" class="Symbol">→</a> <a id="7015" class="Symbol">λ</a> <a id="7017" class="Symbol">{</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7022" class="Symbol">=</a> <a id="7024" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7026" class="Symbol">)</a> <a id="7028" class="Symbol">→</a> <a id="7030" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="7047" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="7052" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7054" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a><a id="7055" class="Symbol">)</a> <a id="7057" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a> <a id="7059" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a>
                 <a id="7078" class="Symbol">;</a> <a id="7080" class="Symbol">(</a><a id="7081" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="7093" class="Symbol">(</a><a id="7094" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7096" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a><a id="7097" class="Symbol">)</a>
                 <a id="7116" class="Symbol">;</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7125" class="Symbol">)</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="7131" class="Symbol">(</a><a id="7132" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7134" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7136" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a><a id="7137" class="Symbol">)})</a>
        <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7166" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="7168" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="7170" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7172" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a><a id="7173" class="Symbol">)</a>

<a id="7176" class="Comment">-- Heterogeneous path composition and its filler:</a>

<a id="7227" class="Comment">-- Composition in a family indexed by the interval</a>
<a id="compPathP"></a><a id="7278" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="7288" class="Symbol">:</a> <a id="7290" class="Symbol">{</a><a id="7291" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7293" class="Symbol">:</a> <a id="7295" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7297" class="Symbol">→</a> <a id="7299" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7304" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="7305" class="Symbol">}</a> <a id="7307" class="Symbol">{</a><a id="7308" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7310" class="Symbol">:</a> <a id="7312" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7314" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7316" class="Symbol">}</a> <a id="7318" class="Symbol">{</a><a id="7319" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7321" class="Symbol">:</a> <a id="7323" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7325" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7327" class="Symbol">}</a> <a id="7329" class="Symbol">{</a><a id="7330" href="Cubical.Foundations.Prelude.html#7330" class="Bound Operator">B_i1</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7342" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="7343" class="Symbol">}</a> <a id="7345" class="Symbol">{</a><a id="7346" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7348" class="Symbol">:</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7353" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7355" class="Symbol">)</a> <a id="7357" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7359" href="Cubical.Foundations.Prelude.html#7330" class="Bound Operator">B_i1</a><a id="7363" class="Symbol">}</a> <a id="7365" class="Symbol">{</a><a id="7366" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7372" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7374" class="Symbol">}</a>
            <a id="7388" class="Symbol">→</a> <a id="7390" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7396" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7398" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7400" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7402" class="Symbol">→</a> <a id="7404" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7410" class="Symbol">(λ</a> <a id="7413" href="Cubical.Foundations.Prelude.html#7413" class="Bound">i</a> <a id="7415" class="Symbol">→</a> <a id="7417" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7419" href="Cubical.Foundations.Prelude.html#7413" class="Bound">i</a><a id="7420" class="Symbol">)</a> <a id="7422" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7424" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a> <a id="7426" class="Symbol">→</a> <a id="7428" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7434" class="Symbol">(λ</a> <a id="7437" href="Cubical.Foundations.Prelude.html#7437" class="Bound">j</a> <a id="7439" class="Symbol">→</a> <a id="7441" class="Symbol">((λ</a> <a id="7445" href="Cubical.Foundations.Prelude.html#7445" class="Bound">i</a> <a id="7447" class="Symbol">→</a> <a id="7449" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7451" href="Cubical.Foundations.Prelude.html#7445" class="Bound">i</a><a id="7452" class="Symbol">)</a> <a id="7454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7456" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a><a id="7457" class="Symbol">)</a> <a id="7459" href="Cubical.Foundations.Prelude.html#7437" class="Bound">j</a><a id="7460" class="Symbol">)</a> <a id="7462" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7464" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a>
<a id="7466" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="7476" class="Symbol">{</a><a id="7477" class="Argument">A</a> <a id="7479" class="Symbol">=</a> <a id="7481" href="Cubical.Foundations.Prelude.html#7481" class="Bound">A</a><a id="7482" class="Symbol">}</a> <a id="7484" class="Symbol">{</a><a id="7485" class="Argument">x</a> <a id="7487" class="Symbol">=</a> <a id="7489" href="Cubical.Foundations.Prelude.html#7489" class="Bound">x</a><a id="7490" class="Symbol">}</a> <a id="7492" class="Symbol">{</a><a id="7493" class="Argument">B</a> <a id="7495" class="Symbol">=</a> <a id="7497" href="Cubical.Foundations.Prelude.html#7497" class="Bound">B</a><a id="7498" class="Symbol">}</a> <a id="7500" href="Cubical.Foundations.Prelude.html#7500" class="Bound">p</a> <a id="7502" href="Cubical.Foundations.Prelude.html#7502" class="Bound">q</a> <a id="7504" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7506" class="Symbol">=</a>
  <a id="7510" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="7515" class="Symbol">(λ</a> <a id="7518" href="Cubical.Foundations.Prelude.html#7518" class="Bound">j</a> <a id="7520" class="Symbol">→</a> <a id="7522" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7538" class="Symbol">(λ</a> <a id="7541" href="Cubical.Foundations.Prelude.html#7541" class="Bound">i</a> <a id="7543" class="Symbol">→</a> <a id="7545" href="Cubical.Foundations.Prelude.html#7481" class="Bound">A</a> <a id="7547" href="Cubical.Foundations.Prelude.html#7541" class="Bound">i</a><a id="7548" class="Symbol">)</a> <a id="7550" href="Cubical.Foundations.Prelude.html#7497" class="Bound">B</a> <a id="7552" href="Cubical.Foundations.Prelude.html#7518" class="Bound">j</a> <a id="7554" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a><a id="7555" class="Symbol">)</a>
       <a id="7564" class="Symbol">(λ</a> <a id="7567" href="Cubical.Foundations.Prelude.html#7567" class="Bound">j</a> <a id="7569" class="Symbol">→</a> <a id="7571" class="Symbol">λ</a> <a id="7573" class="Symbol">{</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7578" class="Symbol">=</a> <a id="7580" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7582" class="Symbol">)</a> <a id="7584" class="Symbol">→</a> <a id="7586" href="Cubical.Foundations.Prelude.html#7489" class="Bound">x</a> <a id="7588" class="Symbol">;</a>
                  <a id="7608" class="Symbol">(</a><a id="7609" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7611" class="Symbol">=</a> <a id="7613" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7615" class="Symbol">)</a> <a id="7617" class="Symbol">→</a> <a id="7619" href="Cubical.Foundations.Prelude.html#7502" class="Bound">q</a> <a id="7621" href="Cubical.Foundations.Prelude.html#7567" class="Bound">j</a> <a id="7623" class="Symbol">})</a>
       <a id="7633" class="Symbol">(</a><a id="7634" href="Cubical.Foundations.Prelude.html#7500" class="Bound">p</a> <a id="7636" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a><a id="7637" class="Symbol">)</a>

<a id="7640" class="Comment">-- Composition in a family indexed by a type</a>
<a id="compPathP&#39;"></a><a id="7685" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="7696" class="Symbol">:</a> <a id="7698" class="Symbol">{</a><a id="7699" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7701" class="Symbol">:</a> <a id="7703" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="7705" class="Symbol">→</a> <a id="7707" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7712" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="7714" class="Symbol">}</a> <a id="7716" class="Symbol">{</a><a id="7717" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7720" class="Symbol">:</a> <a id="7722" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7724" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="7725" class="Symbol">}</a> <a id="7727" class="Symbol">{</a><a id="7728" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a> <a id="7731" class="Symbol">:</a> <a id="7733" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7735" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="7736" class="Symbol">}</a> <a id="7738" class="Symbol">{</a><a id="7739" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a> <a id="7742" class="Symbol">:</a> <a id="7744" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7746" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="7747" class="Symbol">}</a> <a id="7749" class="Symbol">{</a><a id="7750" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7752" class="Symbol">:</a> <a id="7754" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="7756" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7758" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="7759" class="Symbol">}</a> <a id="7761" class="Symbol">{</a><a id="7762" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="7768" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7770" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="7771" class="Symbol">}</a>
             <a id="7786" class="Symbol">(</a><a id="7787" href="Cubical.Foundations.Prelude.html#7787" class="Bound">P</a> <a id="7789" class="Symbol">:</a> <a id="7791" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7797" class="Symbol">(λ</a> <a id="7800" href="Cubical.Foundations.Prelude.html#7800" class="Bound">i</a> <a id="7802" class="Symbol">→</a> <a id="7804" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7809" href="Cubical.Foundations.Prelude.html#7800" class="Bound">i</a><a id="7810" class="Symbol">))</a> <a id="7813" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7816" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a><a id="7818" class="Symbol">)</a> <a id="7820" class="Symbol">(</a><a id="7821" href="Cubical.Foundations.Prelude.html#7821" class="Bound">Q</a> <a id="7823" class="Symbol">:</a> <a id="7825" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7831" class="Symbol">(λ</a> <a id="7834" href="Cubical.Foundations.Prelude.html#7834" class="Bound">i</a> <a id="7836" class="Symbol">→</a> <a id="7838" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7840" class="Symbol">(</a><a id="7841" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a> <a id="7843" href="Cubical.Foundations.Prelude.html#7834" class="Bound">i</a><a id="7844" class="Symbol">))</a> <a id="7847" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a> <a id="7850" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a><a id="7852" class="Symbol">)</a>
          <a id="7864" class="Symbol">→</a> <a id="7866" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7872" class="Symbol">(λ</a> <a id="7875" href="Cubical.Foundations.Prelude.html#7875" class="Bound">i</a> <a id="7877" class="Symbol">→</a> <a id="7879" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7881" class="Symbol">((</a><a id="7883" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7885" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7887" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a><a id="7888" class="Symbol">)</a> <a id="7890" href="Cubical.Foundations.Prelude.html#7875" class="Bound">i</a><a id="7891" class="Symbol">))</a> <a id="7894" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7897" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a>
<a id="7900" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="7911" class="Symbol">{</a><a id="7912" class="Argument">B</a> <a id="7914" class="Symbol">=</a> <a id="7916" href="Cubical.Foundations.Prelude.html#7916" class="Bound">B</a><a id="7917" class="Symbol">}</a> <a id="7919" class="Symbol">{</a><a id="7920" class="Argument">x&#39;</a> <a id="7923" class="Symbol">=</a> <a id="7925" href="Cubical.Foundations.Prelude.html#7925" class="Bound">x&#39;</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">{</a><a id="7930" class="Argument">p</a> <a id="7932" class="Symbol">=</a> <a id="7934" href="Cubical.Foundations.Prelude.html#7934" class="Bound">p</a><a id="7935" class="Symbol">}</a> <a id="7937" class="Symbol">{</a><a id="7938" class="Argument">q</a> <a id="7940" class="Symbol">=</a> <a id="7942" href="Cubical.Foundations.Prelude.html#7942" class="Bound">q</a><a id="7943" class="Symbol">}</a> <a id="7945" href="Cubical.Foundations.Prelude.html#7945" class="Bound">P</a> <a id="7947" href="Cubical.Foundations.Prelude.html#7947" class="Bound">Q</a> <a id="7949" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="7951" class="Symbol">=</a>
  <a id="7955" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="7960" class="Symbol">(λ</a> <a id="7963" href="Cubical.Foundations.Prelude.html#7963" class="Bound">j</a> <a id="7965" class="Symbol">→</a> <a id="7967" href="Cubical.Foundations.Prelude.html#7916" class="Bound">B</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7986" href="Cubical.Foundations.Prelude.html#7934" class="Bound">p</a> <a id="7988" href="Cubical.Foundations.Prelude.html#7942" class="Bound">q</a> <a id="7990" href="Cubical.Foundations.Prelude.html#7963" class="Bound">j</a> <a id="7992" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a><a id="7993" class="Symbol">))</a>
       <a id="8003" class="Symbol">(λ</a> <a id="8006" href="Cubical.Foundations.Prelude.html#8006" class="Bound">j</a> <a id="8008" class="Symbol">→</a> <a id="8010" class="Symbol">λ</a> <a id="8012" class="Symbol">{</a> <a id="8014" class="Symbol">(</a><a id="8015" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="8017" class="Symbol">=</a> <a id="8019" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8021" class="Symbol">)</a> <a id="8023" class="Symbol">→</a> <a id="8025" href="Cubical.Foundations.Prelude.html#7925" class="Bound">x&#39;</a>  <a id="8029" class="Symbol">;</a>
                  <a id="8049" class="Symbol">(</a><a id="8050" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="8052" class="Symbol">=</a> <a id="8054" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8056" class="Symbol">)</a> <a id="8058" class="Symbol">→</a> <a id="8060" href="Cubical.Foundations.Prelude.html#7947" class="Bound">Q</a> <a id="8062" href="Cubical.Foundations.Prelude.html#8006" class="Bound">j</a> <a id="8064" class="Symbol">})</a>
       <a id="8074" class="Symbol">(</a><a id="8075" href="Cubical.Foundations.Prelude.html#7945" class="Bound">P</a> <a id="8077" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a><a id="8078" class="Symbol">)</a>

<a id="compPathP-filler"></a><a id="8081" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="8098" class="Symbol">:</a> <a id="8100" class="Symbol">{</a><a id="8101" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8103" class="Symbol">:</a> <a id="8105" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8107" class="Symbol">→</a> <a id="8109" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8114" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="8115" class="Symbol">}</a> <a id="8117" class="Symbol">{</a><a id="8118" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8120" class="Symbol">:</a> <a id="8122" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8124" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8126" class="Symbol">}</a> <a id="8128" class="Symbol">{</a><a id="8129" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a> <a id="8131" class="Symbol">:</a> <a id="8133" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8135" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8137" class="Symbol">}</a> <a id="8139" class="Symbol">{</a><a id="8140" href="Cubical.Foundations.Prelude.html#8140" class="Bound Operator">B_i1</a> <a id="8145" class="Symbol">:</a> <a id="8147" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8152" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="8153" class="Symbol">}</a> <a id="8155" class="Symbol">{</a><a id="8156" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8158" class="Symbol">:</a> <a id="8160" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8162" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="8165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8167" href="Cubical.Foundations.Prelude.html#8140" class="Bound Operator">B_i1</a><a id="8171" class="Symbol">}</a> <a id="8173" class="Symbol">{</a><a id="8174" href="Cubical.Foundations.Prelude.html#8174" class="Bound">z</a> <a id="8176" class="Symbol">:</a> <a id="8178" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8180" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8182" class="Symbol">}</a>
  <a id="8186" class="Symbol">(</a><a id="8187" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8189" class="Symbol">:</a> <a id="8191" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8197" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8199" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8201" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a><a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a> <a id="8207" class="Symbol">:</a> <a id="8209" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8215" class="Symbol">(λ</a> <a id="8218" href="Cubical.Foundations.Prelude.html#8218" class="Bound">i</a> <a id="8220" class="Symbol">→</a> <a id="8222" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8224" href="Cubical.Foundations.Prelude.html#8218" class="Bound">i</a><a id="8225" class="Symbol">)</a> <a id="8227" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a> <a id="8229" href="Cubical.Foundations.Prelude.html#8174" class="Bound">z</a><a id="8230" class="Symbol">)</a>
  <a id="8234" class="Symbol">→</a> <a id="8236" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8242" class="Symbol">(λ</a> <a id="8245" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a> <a id="8247" class="Symbol">→</a> <a id="8249" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8255" class="Symbol">(λ</a> <a id="8258" href="Cubical.Foundations.Prelude.html#8258" class="Bound">k</a> <a id="8260" class="Symbol">→</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8279" class="Symbol">(λ</a> <a id="8282" href="Cubical.Foundations.Prelude.html#8282" class="Bound">i</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8288" href="Cubical.Foundations.Prelude.html#8282" class="Bound">i</a><a id="8289" class="Symbol">)</a> <a id="8291" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8293" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a> <a id="8295" href="Cubical.Foundations.Prelude.html#8258" class="Bound">k</a><a id="8296" class="Symbol">))</a> <a id="8299" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8301" class="Symbol">(</a><a id="8302" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a> <a id="8304" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a><a id="8305" class="Symbol">))</a> <a id="8308" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8310" class="Symbol">(</a><a id="8311" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="8321" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8323" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a><a id="8324" class="Symbol">)</a>
<a id="8326" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="8343" class="Symbol">{</a><a id="8344" class="Argument">A</a> <a id="8346" class="Symbol">=</a> <a id="8348" href="Cubical.Foundations.Prelude.html#8348" class="Bound">A</a><a id="8349" class="Symbol">}</a> <a id="8351" class="Symbol">{</a><a id="8352" class="Argument">x</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="Cubical.Foundations.Prelude.html#8356" class="Bound">x</a><a id="8357" class="Symbol">}</a> <a id="8359" class="Symbol">{</a><a id="8360" class="Argument">B</a> <a id="8362" class="Symbol">=</a> <a id="8364" href="Cubical.Foundations.Prelude.html#8364" class="Bound">B</a><a id="8365" class="Symbol">}</a> <a id="8367" href="Cubical.Foundations.Prelude.html#8367" class="Bound">p</a> <a id="8369" href="Cubical.Foundations.Prelude.html#8369" class="Bound">q</a> <a id="8371" href="Cubical.Foundations.Prelude.html#8371" class="Bound">j</a> <a id="8373" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8375" class="Symbol">=</a>
  <a id="8379" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="8384" class="Symbol">(λ</a> <a id="8387" href="Cubical.Foundations.Prelude.html#8387" class="Bound">j</a> <a id="8389" class="Symbol">→</a> <a id="8391" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8407" class="Symbol">(λ</a> <a id="8410" href="Cubical.Foundations.Prelude.html#8410" class="Bound">i</a> <a id="8412" class="Symbol">→</a> <a id="8414" href="Cubical.Foundations.Prelude.html#8348" class="Bound">A</a> <a id="8416" href="Cubical.Foundations.Prelude.html#8410" class="Bound">i</a><a id="8417" class="Symbol">)</a> <a id="8419" href="Cubical.Foundations.Prelude.html#8364" class="Bound">B</a> <a id="8421" href="Cubical.Foundations.Prelude.html#8387" class="Bound">j</a> <a id="8423" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a><a id="8424" class="Symbol">)</a>
       <a id="8433" class="Symbol">(λ</a> <a id="8436" href="Cubical.Foundations.Prelude.html#8436" class="Bound">j</a> <a id="8438" class="Symbol">→</a> <a id="8440" class="Symbol">λ</a> <a id="8442" class="Symbol">{</a> <a id="8444" class="Symbol">(</a><a id="8445" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8447" class="Symbol">=</a> <a id="8449" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8451" class="Symbol">)</a> <a id="8453" class="Symbol">→</a> <a id="8455" href="Cubical.Foundations.Prelude.html#8356" class="Bound">x</a> <a id="8457" class="Symbol">;</a>
                  <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8484" class="Symbol">)</a> <a id="8486" class="Symbol">→</a> <a id="8488" href="Cubical.Foundations.Prelude.html#8369" class="Bound">q</a> <a id="8490" href="Cubical.Foundations.Prelude.html#8436" class="Bound">j</a> <a id="8492" class="Symbol">})</a>
       <a id="8502" class="Symbol">(</a><a id="8503" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Cubical.Foundations.Prelude.html#8367" class="Bound">p</a> <a id="8510" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a><a id="8511" class="Symbol">))</a> <a id="8514" href="Cubical.Foundations.Prelude.html#8371" class="Bound">j</a>

<a id="compPathP&#39;-filler"></a><a id="8517" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="8535" class="Symbol">:</a> <a id="8537" class="Symbol">{</a><a id="8538" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8540" class="Symbol">:</a> <a id="8542" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="8544" class="Symbol">→</a> <a id="8546" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8551" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="8553" class="Symbol">}</a> <a id="8555" class="Symbol">{</a><a id="8556" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8559" class="Symbol">:</a> <a id="8561" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8563" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="8564" class="Symbol">}</a> <a id="8566" class="Symbol">{</a><a id="8567" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a> <a id="8570" class="Symbol">:</a> <a id="8572" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8574" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="8575" class="Symbol">}</a> <a id="8577" class="Symbol">{</a><a id="8578" href="Cubical.Foundations.Prelude.html#8578" class="Bound">z&#39;</a> <a id="8581" class="Symbol">:</a> <a id="8583" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8585" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="8586" class="Symbol">}</a> <a id="8588" class="Symbol">{</a><a id="8589" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="8595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8597" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="8598" class="Symbol">}</a> <a id="8600" class="Symbol">{</a><a id="8601" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8603" class="Symbol">:</a> <a id="8605" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="8607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8609" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="8610" class="Symbol">}</a>
  <a id="8614" class="Symbol">(</a><a id="8615" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8617" class="Symbol">:</a> <a id="8619" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8625" class="Symbol">(λ</a> <a id="8628" href="Cubical.Foundations.Prelude.html#8628" class="Bound">i</a> <a id="8630" class="Symbol">→</a> <a id="8632" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8634" class="Symbol">(</a><a id="8635" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8637" href="Cubical.Foundations.Prelude.html#8628" class="Bound">i</a><a id="8638" class="Symbol">))</a> <a id="8641" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8644" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a><a id="8646" class="Symbol">)</a> <a id="8648" class="Symbol">(</a><a id="8649" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a> <a id="8651" class="Symbol">:</a> <a id="8653" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8659" class="Symbol">(λ</a> <a id="8662" href="Cubical.Foundations.Prelude.html#8662" class="Bound">i</a> <a id="8664" class="Symbol">→</a> <a id="8666" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8668" class="Symbol">(</a><a id="8669" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8671" href="Cubical.Foundations.Prelude.html#8662" class="Bound">i</a><a id="8672" class="Symbol">))</a> <a id="8675" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a> <a id="8678" href="Cubical.Foundations.Prelude.html#8578" class="Bound">z&#39;</a><a id="8680" class="Symbol">)</a>
  <a id="8684" class="Symbol">→</a> <a id="8686" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8692" class="Symbol">(λ</a> <a id="8695" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a> <a id="8697" class="Symbol">→</a> <a id="8699" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8705" class="Symbol">(λ</a> <a id="8708" href="Cubical.Foundations.Prelude.html#8708" class="Bound">i</a> <a id="8710" class="Symbol">→</a> <a id="8712" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8731" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8733" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8735" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a> <a id="8737" href="Cubical.Foundations.Prelude.html#8708" class="Bound">i</a><a id="8738" class="Symbol">))</a> <a id="8741" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8744" class="Symbol">(</a><a id="8745" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a> <a id="8747" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a><a id="8748" class="Symbol">))</a> <a id="8751" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8753" class="Symbol">(</a><a id="8754" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="8765" class="Symbol">{</a><a id="8766" class="Argument">B</a> <a id="8768" class="Symbol">=</a> <a id="8770" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a><a id="8771" class="Symbol">}</a> <a id="8773" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8775" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a><a id="8776" class="Symbol">)</a>
<a id="8778" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="8796" class="Symbol">{</a><a id="8797" class="Argument">B</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Cubical.Foundations.Prelude.html#8801" class="Bound">B</a><a id="8802" class="Symbol">}</a> <a id="8804" class="Symbol">{</a><a id="8805" class="Argument">x&#39;</a> <a id="8808" class="Symbol">=</a> <a id="8810" href="Cubical.Foundations.Prelude.html#8810" class="Bound">x&#39;</a><a id="8812" class="Symbol">}</a> <a id="8814" class="Symbol">{</a><a id="8815" class="Argument">p</a> <a id="8817" class="Symbol">=</a> <a id="8819" href="Cubical.Foundations.Prelude.html#8819" class="Bound">p</a><a id="8820" class="Symbol">}</a> <a id="8822" class="Symbol">{</a><a id="8823" class="Argument">q</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Cubical.Foundations.Prelude.html#8827" class="Bound">q</a><a id="8828" class="Symbol">}</a> <a id="8830" href="Cubical.Foundations.Prelude.html#8830" class="Bound">P</a> <a id="8832" href="Cubical.Foundations.Prelude.html#8832" class="Bound">Q</a> <a id="8834" href="Cubical.Foundations.Prelude.html#8834" class="Bound">j</a> <a id="8836" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8838" class="Symbol">=</a>
  <a id="8842" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="8847" class="Symbol">(λ</a> <a id="8850" href="Cubical.Foundations.Prelude.html#8850" class="Bound">j</a> <a id="8852" class="Symbol">→</a> <a id="8854" href="Cubical.Foundations.Prelude.html#8801" class="Bound">B</a> <a id="8856" class="Symbol">(</a><a id="8857" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8873" href="Cubical.Foundations.Prelude.html#8819" class="Bound">p</a> <a id="8875" href="Cubical.Foundations.Prelude.html#8827" class="Bound">q</a> <a id="8877" href="Cubical.Foundations.Prelude.html#8850" class="Bound">j</a> <a id="8879" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a><a id="8880" class="Symbol">))</a>
       <a id="8890" class="Symbol">(λ</a> <a id="8893" href="Cubical.Foundations.Prelude.html#8893" class="Bound">j</a> <a id="8895" class="Symbol">→</a> <a id="8897" class="Symbol">λ</a> <a id="8899" class="Symbol">{</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8908" class="Symbol">)</a> <a id="8910" class="Symbol">→</a> <a id="8912" href="Cubical.Foundations.Prelude.html#8810" class="Bound">x&#39;</a>  <a id="8916" class="Symbol">;</a>
                  <a id="8936" class="Symbol">(</a><a id="8937" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8939" class="Symbol">=</a> <a id="8941" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8943" class="Symbol">)</a> <a id="8945" class="Symbol">→</a> <a id="8947" href="Cubical.Foundations.Prelude.html#8832" class="Bound">Q</a> <a id="8949" href="Cubical.Foundations.Prelude.html#8893" class="Bound">j</a> <a id="8951" class="Symbol">})</a>
       <a id="8961" class="Symbol">(</a><a id="8962" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8966" class="Symbol">(</a><a id="8967" href="Cubical.Foundations.Prelude.html#8830" class="Bound">P</a> <a id="8969" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a><a id="8970" class="Symbol">))</a>
       <a id="8980" href="Cubical.Foundations.Prelude.html#8834" class="Bound">j</a>

<a id="8983" class="Comment">-- Syntax for chains of equational reasoning</a>

<a id="step-≡"></a><a id="9029" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9036" class="Symbol">:</a> <a id="9038" class="Symbol">(</a><a id="9039" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9041" class="Symbol">:</a> <a id="9043" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9044" class="Symbol">)</a> <a id="9046" class="Symbol">→</a> <a id="9048" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9050" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9052" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9054" class="Symbol">→</a> <a id="9056" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9058" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9060" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9062" class="Symbol">→</a> <a id="9064" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9066" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9068" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="9070" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9077" class="Symbol">_</a> <a id="9079" href="Cubical.Foundations.Prelude.html#9079" class="Bound">p</a> <a id="9081" href="Cubical.Foundations.Prelude.html#9081" class="Bound">q</a> <a id="9083" class="Symbol">=</a> <a id="9085" href="Cubical.Foundations.Prelude.html#9081" class="Bound">q</a> <a id="9087" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9089" href="Cubical.Foundations.Prelude.html#9079" class="Bound">p</a>

<a id="9092" class="Keyword">syntax</a> <a id="9099" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9106" class="Bound">x</a> <a id="9108" class="Bound">y</a> <a id="9110" class="Bound">p</a> <a id="9112" class="Symbol">=</a> <a id="9114" class="Bound">x</a> <a id="9116" class="Function">≡⟨</a> <a id="9119" class="Bound">p</a> <a id="9121" class="Function">⟩</a> <a id="9123" class="Bound">y</a>

<a id="≡⟨⟩-syntax"></a><a id="9126" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9137" class="Symbol">:</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9142" class="Symbol">:</a> <a id="9144" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9145" class="Symbol">)</a> <a id="9147" class="Symbol">→</a> <a id="9149" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9151" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9153" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9159" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9161" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9163" class="Symbol">→</a> <a id="9165" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9169" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="9171" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9182" class="Symbol">=</a> <a id="9184" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a>

<a id="9192" class="Keyword">infixr</a> <a id="9199" class="Number">2</a> <a id="9201" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a>
<a id="9212" class="Keyword">syntax</a> <a id="9219" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9230" class="Bound">x</a> <a id="9232" class="Bound">y</a> <a id="9234" class="Symbol">(λ</a> <a id="9237" class="Bound">i</a> <a id="9239" class="Symbol">→</a> <a id="9241" class="Bound">B</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">=</a> <a id="9246" class="Bound">x</a> <a id="9248" class="Function">≡[</a> <a id="9251" class="Bound">i</a> <a id="9253" class="Function">]⟨</a> <a id="9256" class="Bound">B</a> <a id="9258" class="Function">⟩</a> <a id="9260" class="Bound">y</a>

<a id="_≡⟨⟩_"></a><a id="9263" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">_≡⟨⟩_</a> <a id="9269" class="Symbol">:</a> <a id="9271" class="Symbol">(</a><a id="9272" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9274" class="Symbol">:</a> <a id="9276" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9277" class="Symbol">)</a> <a id="9279" class="Symbol">→</a> <a id="9281" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9283" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9285" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9293" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="9295" class="Symbol">_</a> <a id="9297" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">≡⟨⟩</a> <a id="9301" href="Cubical.Foundations.Prelude.html#9301" class="Bound">x≡y</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Cubical.Foundations.Prelude.html#9301" class="Bound">x≡y</a>

<a id="≡⟨⟩⟨⟩-syntax"></a><a id="9312" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9325" class="Symbol">:</a> <a id="9327" class="Symbol">(</a><a id="9328" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9330" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9332" class="Symbol">:</a> <a id="9334" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9335" class="Symbol">)</a> <a id="9337" class="Symbol">→</a> <a id="9339" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9343" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9345" class="Symbol">→</a> <a id="9347" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9349" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9351" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9353" class="Symbol">→</a> <a id="9355" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9357" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9359" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="9361" class="Symbol">→</a> <a id="9363" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9365" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9367" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="9369" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9382" href="Cubical.Foundations.Prelude.html#9382" class="Bound">x</a> <a id="9384" href="Cubical.Foundations.Prelude.html#9384" class="Bound">y</a> <a id="9386" href="Cubical.Foundations.Prelude.html#9386" class="Bound">p</a> <a id="9388" href="Cubical.Foundations.Prelude.html#9388" class="Bound">q</a> <a id="9390" href="Cubical.Foundations.Prelude.html#9390" class="Bound">r</a> <a id="9392" class="Symbol">=</a> <a id="9394" href="Cubical.Foundations.Prelude.html#9386" class="Bound">p</a> <a id="9396" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9399" href="Cubical.Foundations.Prelude.html#9388" class="Bound">q</a> <a id="9401" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9404" href="Cubical.Foundations.Prelude.html#9390" class="Bound">r</a>
<a id="9406" class="Keyword">infixr</a> <a id="9413" class="Number">3</a> <a id="9415" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a>
<a id="9428" class="Keyword">syntax</a> <a id="9435" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9448" class="Bound">x</a> <a id="9450" class="Bound">y</a> <a id="9452" class="Bound">B</a> <a id="9454" class="Bound">C</a> <a id="9456" class="Symbol">=</a> <a id="9458" class="Bound">x</a> <a id="9460" class="Function">≡⟨</a> <a id="9463" class="Bound">B</a> <a id="9465" class="Function">⟩≡</a> <a id="9468" class="Bound">y</a> <a id="9470" class="Function">≡⟨</a> <a id="9473" class="Bound">C</a> <a id="9475" class="Function">⟩≡</a>

<a id="_≡⟨_⟩≡⟨_⟩_"></a><a id="9479" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">_≡⟨_⟩≡⟨_⟩_</a> <a id="9490" class="Symbol">:</a> <a id="9492" class="Symbol">(</a><a id="9493" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9495" class="Symbol">:</a> <a id="9497" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9498" class="Symbol">)</a> <a id="9500" class="Symbol">→</a> <a id="9502" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9506" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9508" class="Symbol">→</a> <a id="9510" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9512" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9514" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9516" class="Symbol">→</a> <a id="9518" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9520" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9522" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="9524" class="Symbol">→</a> <a id="9526" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9530" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="9532" class="Symbol">_</a> <a id="9534" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">≡⟨</a> <a id="9537" href="Cubical.Foundations.Prelude.html#9537" class="Bound">x≡y</a> <a id="9541" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">⟩≡⟨</a> <a id="9545" href="Cubical.Foundations.Prelude.html#9545" class="Bound">y≡z</a> <a id="9549" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">⟩</a> <a id="9551" href="Cubical.Foundations.Prelude.html#9551" class="Bound">z≡w</a> <a id="9555" class="Symbol">=</a> <a id="9557" href="Cubical.Foundations.Prelude.html#9537" class="Bound">x≡y</a> <a id="9561" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9564" href="Cubical.Foundations.Prelude.html#9545" class="Bound">y≡z</a> <a id="9568" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9571" href="Cubical.Foundations.Prelude.html#9551" class="Bound">z≡w</a>

<a id="_∎"></a><a id="9576" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a> <a id="9579" class="Symbol">:</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a> <a id="9584" class="Symbol">:</a> <a id="9586" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9587" class="Symbol">)</a> <a id="9589" class="Symbol">→</a> <a id="9591" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a> <a id="9593" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9595" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a>
<a id="9597" class="Symbol">_</a> <a id="9599" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="9601" class="Symbol">=</a> <a id="9603" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9609" class="Comment">-- Transport and subst</a>

<a id="9633" class="Comment">-- transport is a special case of transp</a>
<a id="transport"></a><a id="9674" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9684" class="Symbol">:</a> <a id="9686" class="Symbol">{</a><a id="9687" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9689" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a> <a id="9691" class="Symbol">:</a> <a id="9693" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9698" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="9699" class="Symbol">}</a> <a id="9701" class="Symbol">→</a> <a id="9703" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9705" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9707" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a> <a id="9709" class="Symbol">→</a> <a id="9711" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9713" class="Symbol">→</a> <a id="9715" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a>
<a id="9717" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9727" href="Cubical.Foundations.Prelude.html#9727" class="Bound">p</a> <a id="9729" href="Cubical.Foundations.Prelude.html#9729" class="Bound">a</a> <a id="9731" class="Symbol">=</a> <a id="9733" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="9740" class="Symbol">(λ</a> <a id="9743" href="Cubical.Foundations.Prelude.html#9743" class="Bound">i</a> <a id="9745" class="Symbol">→</a> <a id="9747" href="Cubical.Foundations.Prelude.html#9727" class="Bound">p</a> <a id="9749" href="Cubical.Foundations.Prelude.html#9743" class="Bound">i</a><a id="9750" class="Symbol">)</a> <a id="9752" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9755" href="Cubical.Foundations.Prelude.html#9729" class="Bound">a</a>

<a id="9758" class="Comment">-- Transporting in a constant family is the identity function (up to a</a>
<a id="9829" class="Comment">-- path). If we would have regularity this would be definitional.</a>
<a id="transportRefl"></a><a id="9895" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9909" class="Symbol">:</a> <a id="9911" class="Symbol">(</a><a id="9912" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a> <a id="9914" class="Symbol">:</a> <a id="9916" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9917" class="Symbol">)</a> <a id="9919" class="Symbol">→</a> <a id="9921" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9931" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9936" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a> <a id="9938" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9940" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a>
<a id="9942" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9956" class="Symbol">{</a><a id="9957" class="Argument">A</a> <a id="9959" class="Symbol">=</a> <a id="9961" href="Cubical.Foundations.Prelude.html#9961" class="Bound">A</a><a id="9962" class="Symbol">}</a> <a id="9964" href="Cubical.Foundations.Prelude.html#9964" class="Bound">x</a> <a id="9966" href="Cubical.Foundations.Prelude.html#9966" class="Bound">i</a> <a id="9968" class="Symbol">=</a> <a id="9970" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="9977" class="Symbol">(λ</a> <a id="9980" href="Cubical.Foundations.Prelude.html#9980" class="Bound">_</a> <a id="9982" class="Symbol">→</a> <a id="9984" href="Cubical.Foundations.Prelude.html#9961" class="Bound">A</a><a id="9985" class="Symbol">)</a> <a id="9987" href="Cubical.Foundations.Prelude.html#9966" class="Bound">i</a> <a id="9989" href="Cubical.Foundations.Prelude.html#9964" class="Bound">x</a>

<a id="transport-filler"></a><a id="9992" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10009" class="Symbol">:</a> <a id="10011" class="Symbol">∀</a> <a id="10013" class="Symbol">{</a><a id="10014" href="Cubical.Foundations.Prelude.html#10014" class="Bound">ℓ</a><a id="10015" class="Symbol">}</a> <a id="10017" class="Symbol">{</a><a id="10018" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a> <a id="10020" href="Cubical.Foundations.Prelude.html#10020" class="Bound">B</a> <a id="10022" class="Symbol">:</a> <a id="10024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10029" href="Cubical.Foundations.Prelude.html#10014" class="Bound">ℓ</a><a id="10030" class="Symbol">}</a> <a id="10032" class="Symbol">(</a><a id="10033" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10035" class="Symbol">:</a> <a id="10037" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a> <a id="10039" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10041" href="Cubical.Foundations.Prelude.html#10020" class="Bound">B</a><a id="10042" class="Symbol">)</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a><a id="10050" class="Symbol">)</a>
                   <a id="10071" class="Symbol">→</a> <a id="10073" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10079" class="Symbol">(λ</a> <a id="10082" href="Cubical.Foundations.Prelude.html#10082" class="Bound">i</a> <a id="10084" class="Symbol">→</a> <a id="10086" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10088" href="Cubical.Foundations.Prelude.html#10082" class="Bound">i</a><a id="10089" class="Symbol">)</a> <a id="10091" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a> <a id="10093" class="Symbol">(</a><a id="10094" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10104" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10106" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a><a id="10107" class="Symbol">)</a>
<a id="10109" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10126" href="Cubical.Foundations.Prelude.html#10126" class="Bound">p</a> <a id="10128" href="Cubical.Foundations.Prelude.html#10128" class="Bound">x</a> <a id="10130" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a> <a id="10132" class="Symbol">=</a> <a id="10134" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10141" class="Symbol">(λ</a> <a id="10144" href="Cubical.Foundations.Prelude.html#10144" class="Bound">j</a> <a id="10146" class="Symbol">→</a> <a id="10148" href="Cubical.Foundations.Prelude.html#10126" class="Bound">p</a> <a id="10150" class="Symbol">(</a><a id="10151" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a> <a id="10153" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10155" href="Cubical.Foundations.Prelude.html#10144" class="Bound">j</a><a id="10156" class="Symbol">))</a> <a id="10159" class="Symbol">(</a><a id="10160" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10162" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a><a id="10163" class="Symbol">)</a> <a id="10165" href="Cubical.Foundations.Prelude.html#10128" class="Bound">x</a>

<a id="10168" class="Comment">-- We want B to be explicit in subst</a>
<a id="subst"></a><a id="10205" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10211" class="Symbol">:</a> <a id="10213" class="Symbol">(</a><a id="10214" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10216" class="Symbol">:</a> <a id="10218" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10220" class="Symbol">→</a> <a id="10222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10227" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10229" class="Symbol">)</a> <a id="10231" class="Symbol">(</a><a id="10232" href="Cubical.Foundations.Prelude.html#10232" class="Bound">p</a> <a id="10234" class="Symbol">:</a> <a id="10236" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10238" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10240" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10241" class="Symbol">)</a> <a id="10243" class="Symbol">→</a> <a id="10245" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10247" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10249" class="Symbol">→</a> <a id="10251" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10253" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="10255" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10261" href="Cubical.Foundations.Prelude.html#10261" class="Bound">B</a> <a id="10263" href="Cubical.Foundations.Prelude.html#10263" class="Bound">p</a> <a id="10265" href="Cubical.Foundations.Prelude.html#10265" class="Bound">pa</a> <a id="10268" class="Symbol">=</a> <a id="10270" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10280" class="Symbol">(λ</a> <a id="10283" href="Cubical.Foundations.Prelude.html#10283" class="Bound">i</a> <a id="10285" class="Symbol">→</a> <a id="10287" href="Cubical.Foundations.Prelude.html#10261" class="Bound">B</a> <a id="10289" class="Symbol">(</a><a id="10290" href="Cubical.Foundations.Prelude.html#10263" class="Bound">p</a> <a id="10292" href="Cubical.Foundations.Prelude.html#10283" class="Bound">i</a><a id="10293" class="Symbol">))</a> <a id="10296" href="Cubical.Foundations.Prelude.html#10265" class="Bound">pa</a>

<a id="subst2"></a><a id="10300" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10307" class="Symbol">:</a> <a id="10309" class="Symbol">∀</a> <a id="10311" class="Symbol">{</a><a id="10312" href="Cubical.Foundations.Prelude.html#10312" class="Bound">ℓ&#39;</a> <a id="10315" href="Cubical.Foundations.Prelude.html#10315" class="Bound">ℓ&#39;&#39;</a><a id="10318" class="Symbol">}</a> <a id="10320" class="Symbol">{</a><a id="10321" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a> <a id="10323" class="Symbol">:</a> <a id="10325" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10330" href="Cubical.Foundations.Prelude.html#10312" class="Bound">ℓ&#39;</a><a id="10332" class="Symbol">}</a> <a id="10334" class="Symbol">{</a><a id="10335" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10337" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a> <a id="10339" class="Symbol">:</a> <a id="10341" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a><a id="10342" class="Symbol">}</a> <a id="10344" class="Symbol">(</a><a id="10345" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10347" class="Symbol">:</a> <a id="10349" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10351" class="Symbol">→</a> <a id="10353" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a> <a id="10355" class="Symbol">→</a> <a id="10357" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10362" href="Cubical.Foundations.Prelude.html#10315" class="Bound">ℓ&#39;&#39;</a><a id="10365" class="Symbol">)</a>
        <a id="10375" class="Symbol">(</a><a id="10376" href="Cubical.Foundations.Prelude.html#10376" class="Bound">p</a> <a id="10378" class="Symbol">:</a> <a id="10380" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10384" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10385" class="Symbol">)</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Cubical.Foundations.Prelude.html#10388" class="Bound">q</a> <a id="10390" class="Symbol">:</a> <a id="10392" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10394" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10396" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a><a id="10397" class="Symbol">)</a> <a id="10399" class="Symbol">→</a> <a id="10401" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10403" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10405" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10407" class="Symbol">→</a> <a id="10409" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10411" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="10413" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a>
<a id="10415" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10422" href="Cubical.Foundations.Prelude.html#10422" class="Bound">B</a> <a id="10424" href="Cubical.Foundations.Prelude.html#10424" class="Bound">p</a> <a id="10426" href="Cubical.Foundations.Prelude.html#10426" class="Bound">q</a> <a id="10428" href="Cubical.Foundations.Prelude.html#10428" class="Bound">b</a> <a id="10430" class="Symbol">=</a> <a id="10432" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10442" class="Symbol">(λ</a> <a id="10445" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a> <a id="10447" class="Symbol">→</a> <a id="10449" href="Cubical.Foundations.Prelude.html#10422" class="Bound">B</a> <a id="10451" class="Symbol">(</a><a id="10452" href="Cubical.Foundations.Prelude.html#10424" class="Bound">p</a> <a id="10454" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a><a id="10455" class="Symbol">)</a> <a id="10457" class="Symbol">(</a><a id="10458" href="Cubical.Foundations.Prelude.html#10426" class="Bound">q</a> <a id="10460" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a><a id="10461" class="Symbol">))</a> <a id="10464" href="Cubical.Foundations.Prelude.html#10428" class="Bound">b</a>

<a id="substRefl"></a><a id="10467" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="10477" class="Symbol">:</a> <a id="10479" class="Symbol">∀</a> <a id="10481" class="Symbol">{</a><a id="10482" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10484" class="Symbol">:</a> <a id="10486" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10488" class="Symbol">→</a> <a id="10490" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10495" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="10496" class="Symbol">}</a> <a id="10498" class="Symbol">{</a><a id="10499" href="Cubical.Foundations.Prelude.html#10499" class="Bound">x</a><a id="10500" class="Symbol">}</a> <a id="10502" class="Symbol">→</a> <a id="10504" class="Symbol">(</a><a id="10505" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a> <a id="10508" class="Symbol">:</a> <a id="10510" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10512" href="Cubical.Foundations.Prelude.html#10499" class="Bound">x</a><a id="10513" class="Symbol">)</a> <a id="10515" class="Symbol">→</a> <a id="10517" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10523" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10530" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a> <a id="10533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10535" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a>
<a id="10538" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="10548" href="Cubical.Foundations.Prelude.html#10548" class="Bound">px</a> <a id="10551" class="Symbol">=</a> <a id="10553" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10567" href="Cubical.Foundations.Prelude.html#10548" class="Bound">px</a>

<a id="subst-filler"></a><a id="10571" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="10584" class="Symbol">:</a> <a id="10586" class="Symbol">(</a><a id="10587" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10589" class="Symbol">:</a> <a id="10591" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10593" class="Symbol">→</a> <a id="10595" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10600" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10602" class="Symbol">)</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10607" class="Symbol">:</a> <a id="10609" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10611" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10613" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10614" class="Symbol">)</a> <a id="10616" class="Symbol">(</a><a id="10617" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a> <a id="10619" class="Symbol">:</a> <a id="10621" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10623" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="10624" class="Symbol">)</a>
  <a id="10628" class="Symbol">→</a> <a id="10630" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10636" class="Symbol">(λ</a> <a id="10639" href="Cubical.Foundations.Prelude.html#10639" class="Bound">i</a> <a id="10641" class="Symbol">→</a> <a id="10643" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10645" class="Symbol">(</a><a id="10646" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10648" href="Cubical.Foundations.Prelude.html#10639" class="Bound">i</a><a id="10649" class="Symbol">))</a> <a id="10652" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a> <a id="10654" class="Symbol">(</a><a id="10655" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10661" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10663" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10665" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a><a id="10666" class="Symbol">)</a>
<a id="10668" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="10681" href="Cubical.Foundations.Prelude.html#10681" class="Bound">B</a> <a id="10683" href="Cubical.Foundations.Prelude.html#10683" class="Bound">p</a> <a id="10685" class="Symbol">=</a> <a id="10687" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10704" class="Symbol">(</a><a id="10705" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10710" href="Cubical.Foundations.Prelude.html#10681" class="Bound">B</a> <a id="10712" href="Cubical.Foundations.Prelude.html#10683" class="Bound">p</a><a id="10713" class="Symbol">)</a>

<a id="subst2-filler"></a><a id="10716" href="Cubical.Foundations.Prelude.html#10716" class="Function">subst2-filler</a> <a id="10730" class="Symbol">:</a> <a id="10732" class="Symbol">{</a><a id="10733" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a> <a id="10735" class="Symbol">:</a> <a id="10737" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10742" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10744" class="Symbol">}</a> <a id="10746" class="Symbol">{</a><a id="10747" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a> <a id="10749" href="Cubical.Foundations.Prelude.html#10749" class="Bound">w</a> <a id="10751" class="Symbol">:</a> <a id="10753" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a><a id="10754" class="Symbol">}</a> <a id="10756" class="Symbol">(</a><a id="10757" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10759" class="Symbol">:</a> <a id="10761" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10763" class="Symbol">→</a> <a id="10765" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a> <a id="10767" class="Symbol">→</a> <a id="10769" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10774" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="10777" class="Symbol">)</a>
                <a id="10795" class="Symbol">(</a><a id="10796" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10798" class="Symbol">:</a> <a id="10800" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10802" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10804" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10805" class="Symbol">)</a> <a id="10807" class="Symbol">(</a><a id="10808" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10810" class="Symbol">:</a> <a id="10812" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a> <a id="10814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10816" href="Cubical.Foundations.Prelude.html#10749" class="Bound">w</a><a id="10817" class="Symbol">)</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a> <a id="10822" class="Symbol">:</a> <a id="10824" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10826" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10828" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a><a id="10829" class="Symbol">)</a>
              <a id="10845" class="Symbol">→</a> <a id="10847" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10853" class="Symbol">(λ</a> <a id="10856" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a> <a id="10858" class="Symbol">→</a> <a id="10860" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10865" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a><a id="10866" class="Symbol">)</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10871" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a><a id="10872" class="Symbol">))</a> <a id="10875" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a> <a id="10877" class="Symbol">(</a><a id="10878" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10885" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10887" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10889" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10891" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a><a id="10892" class="Symbol">)</a>
<a id="10894" href="Cubical.Foundations.Prelude.html#10716" class="Function">subst2-filler</a> <a id="10908" href="Cubical.Foundations.Prelude.html#10908" class="Bound">C</a> <a id="10910" href="Cubical.Foundations.Prelude.html#10910" class="Bound">p</a> <a id="10912" href="Cubical.Foundations.Prelude.html#10912" class="Bound">q</a> <a id="10914" class="Symbol">=</a> <a id="10916" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10933" class="Symbol">(</a><a id="10934" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10940" href="Cubical.Foundations.Prelude.html#10908" class="Bound">C</a> <a id="10942" href="Cubical.Foundations.Prelude.html#10910" class="Bound">p</a> <a id="10944" href="Cubical.Foundations.Prelude.html#10912" class="Bound">q</a><a id="10945" class="Symbol">)</a>

<a id="10948" class="Comment">-- Function extensionality</a>

<a id="funExt"></a><a id="10976" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10983" class="Symbol">:</a> <a id="10985" class="Symbol">{</a><a id="10986" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="10988" class="Symbol">:</a> <a id="10990" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10992" class="Symbol">→</a> <a id="10994" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10996" class="Symbol">→</a> <a id="10998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11003" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11005" class="Symbol">}</a>
  <a id="11009" class="Symbol">{</a><a id="11010" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11012" class="Symbol">:</a> <a id="11014" class="Symbol">(</a><a id="11015" href="Cubical.Foundations.Prelude.html#11015" class="Bound">x</a> <a id="11017" class="Symbol">:</a> <a id="11019" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11020" class="Symbol">)</a> <a id="11022" class="Symbol">→</a> <a id="11024" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11026" href="Cubical.Foundations.Prelude.html#11015" class="Bound">x</a> <a id="11028" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11030" class="Symbol">}</a> <a id="11032" class="Symbol">{</a><a id="11033" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a> <a id="11035" class="Symbol">:</a> <a id="11037" class="Symbol">(</a><a id="11038" href="Cubical.Foundations.Prelude.html#11038" class="Bound">x</a> <a id="11040" class="Symbol">:</a> <a id="11042" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11043" class="Symbol">)</a> <a id="11045" class="Symbol">→</a> <a id="11047" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11049" href="Cubical.Foundations.Prelude.html#11038" class="Bound">x</a> <a id="11051" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11053" class="Symbol">}</a>
  <a id="11057" class="Symbol">→</a> <a id="11059" class="Symbol">((</a><a id="11061" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a> <a id="11063" class="Symbol">:</a> <a id="11065" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11066" class="Symbol">)</a> <a id="11068" class="Symbol">→</a> <a id="11070" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11076" class="Symbol">(</a><a id="11077" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11079" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11080" class="Symbol">)</a> <a id="11082" class="Symbol">(</a><a id="11083" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11085" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11086" class="Symbol">)</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a> <a id="11091" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11092" class="Symbol">))</a>
  <a id="11097" class="Symbol">→</a> <a id="11099" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11105" class="Symbol">(λ</a> <a id="11108" href="Cubical.Foundations.Prelude.html#11108" class="Bound">i</a> <a id="11110" class="Symbol">→</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Cubical.Foundations.Prelude.html#11113" class="Bound">x</a> <a id="11115" class="Symbol">:</a> <a id="11117" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11118" class="Symbol">)</a> <a id="11120" class="Symbol">→</a> <a id="11122" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11124" href="Cubical.Foundations.Prelude.html#11113" class="Bound">x</a> <a id="11126" href="Cubical.Foundations.Prelude.html#11108" class="Bound">i</a><a id="11127" class="Symbol">)</a> <a id="11129" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11131" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a>
<a id="11133" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11140" href="Cubical.Foundations.Prelude.html#11140" class="Bound">p</a> <a id="11142" href="Cubical.Foundations.Prelude.html#11142" class="Bound">i</a> <a id="11144" href="Cubical.Foundations.Prelude.html#11144" class="Bound">x</a> <a id="11146" class="Symbol">=</a> <a id="11148" href="Cubical.Foundations.Prelude.html#11140" class="Bound">p</a> <a id="11150" href="Cubical.Foundations.Prelude.html#11144" class="Bound">x</a> <a id="11152" href="Cubical.Foundations.Prelude.html#11142" class="Bound">i</a>

<a id="implicitFunExt"></a><a id="11155" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11170" class="Symbol">:</a> <a id="11172" class="Symbol">{</a><a id="11173" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11175" class="Symbol">:</a> <a id="11177" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="11179" class="Symbol">→</a> <a id="11181" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11183" class="Symbol">→</a> <a id="11185" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11190" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11192" class="Symbol">}</a>
  <a id="11196" class="Symbol">{</a><a id="11197" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11199" class="Symbol">:</a> <a id="11201" class="Symbol">{</a><a id="11202" href="Cubical.Foundations.Prelude.html#11202" class="Bound">x</a> <a id="11204" class="Symbol">:</a> <a id="11206" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11207" class="Symbol">}</a> <a id="11209" class="Symbol">→</a> <a id="11211" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11213" href="Cubical.Foundations.Prelude.html#11202" class="Bound">x</a> <a id="11215" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11217" class="Symbol">}</a> <a id="11219" class="Symbol">{</a><a id="11220" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a> <a id="11222" class="Symbol">:</a> <a id="11224" class="Symbol">{</a><a id="11225" href="Cubical.Foundations.Prelude.html#11225" class="Bound">x</a> <a id="11227" class="Symbol">:</a> <a id="11229" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11230" class="Symbol">}</a> <a id="11232" class="Symbol">→</a> <a id="11234" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11236" href="Cubical.Foundations.Prelude.html#11225" class="Bound">x</a> <a id="11238" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11240" class="Symbol">}</a>
  <a id="11244" class="Symbol">→</a> <a id="11246" class="Symbol">({</a><a id="11248" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a> <a id="11250" class="Symbol">:</a> <a id="11252" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11253" class="Symbol">}</a> <a id="11255" class="Symbol">→</a> <a id="11257" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11263" class="Symbol">(</a><a id="11264" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11266" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11267" class="Symbol">)</a> <a id="11269" class="Symbol">(</a><a id="11270" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11272" class="Symbol">{</a><a id="11273" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11274" class="Symbol">})</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a> <a id="11280" class="Symbol">{</a><a id="11281" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11282" class="Symbol">}))</a>
  <a id="11288" class="Symbol">→</a> <a id="11290" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11296" class="Symbol">(λ</a> <a id="11299" href="Cubical.Foundations.Prelude.html#11299" class="Bound">i</a> <a id="11301" class="Symbol">→</a> <a id="11303" class="Symbol">{</a><a id="11304" href="Cubical.Foundations.Prelude.html#11304" class="Bound">x</a> <a id="11306" class="Symbol">:</a> <a id="11308" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11309" class="Symbol">}</a> <a id="11311" class="Symbol">→</a> <a id="11313" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11315" href="Cubical.Foundations.Prelude.html#11304" class="Bound">x</a> <a id="11317" href="Cubical.Foundations.Prelude.html#11299" class="Bound">i</a><a id="11318" class="Symbol">)</a> <a id="11320" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11322" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a>
<a id="11324" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11339" href="Cubical.Foundations.Prelude.html#11339" class="Bound">p</a> <a id="11341" href="Cubical.Foundations.Prelude.html#11341" class="Bound">i</a> <a id="11343" class="Symbol">{</a><a id="11344" href="Cubical.Foundations.Prelude.html#11344" class="Bound">x</a><a id="11345" class="Symbol">}</a> <a id="11347" class="Symbol">=</a> <a id="11349" href="Cubical.Foundations.Prelude.html#11339" class="Bound">p</a> <a id="11351" class="Symbol">{</a><a id="11352" href="Cubical.Foundations.Prelude.html#11344" class="Bound">x</a><a id="11353" class="Symbol">}</a> <a id="11355" href="Cubical.Foundations.Prelude.html#11341" class="Bound">i</a>

<a id="11358" class="Comment">-- the inverse to funExt (see Functions.FunExtEquiv), converting paths</a>
<a id="11429" class="Comment">-- between functions to homotopies; `funExt⁻` is called `happly` and</a>
<a id="11498" class="Comment">-- defined by path induction in the HoTT book (see function 2.9.2 in</a>
<a id="11567" class="Comment">-- section 2.9)</a>
<a id="funExt⁻"></a><a id="11583" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11591" class="Symbol">:</a> <a id="11593" class="Symbol">{</a><a id="11594" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11596" class="Symbol">:</a> <a id="11598" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="11600" class="Symbol">→</a> <a id="11602" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11604" class="Symbol">→</a> <a id="11606" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11611" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11613" class="Symbol">}</a>
  <a id="11617" class="Symbol">{</a><a id="11618" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11620" class="Symbol">:</a> <a id="11622" class="Symbol">(</a><a id="11623" href="Cubical.Foundations.Prelude.html#11623" class="Bound">x</a> <a id="11625" class="Symbol">:</a> <a id="11627" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11628" class="Symbol">)</a> <a id="11630" class="Symbol">→</a> <a id="11632" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11634" href="Cubical.Foundations.Prelude.html#11623" class="Bound">x</a> <a id="11636" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11638" class="Symbol">}</a> <a id="11640" class="Symbol">{</a><a id="11641" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a> <a id="11643" class="Symbol">:</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Cubical.Foundations.Prelude.html#11646" class="Bound">x</a> <a id="11648" class="Symbol">:</a> <a id="11650" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11651" class="Symbol">)</a> <a id="11653" class="Symbol">→</a> <a id="11655" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11657" href="Cubical.Foundations.Prelude.html#11646" class="Bound">x</a> <a id="11659" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11661" class="Symbol">}</a>
  <a id="11665" class="Symbol">→</a> <a id="11667" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11673" class="Symbol">(λ</a> <a id="11676" href="Cubical.Foundations.Prelude.html#11676" class="Bound">i</a> <a id="11678" class="Symbol">→</a> <a id="11680" class="Symbol">(</a><a id="11681" href="Cubical.Foundations.Prelude.html#11681" class="Bound">x</a> <a id="11683" class="Symbol">:</a> <a id="11685" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11686" class="Symbol">)</a> <a id="11688" class="Symbol">→</a> <a id="11690" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11692" href="Cubical.Foundations.Prelude.html#11681" class="Bound">x</a> <a id="11694" href="Cubical.Foundations.Prelude.html#11676" class="Bound">i</a><a id="11695" class="Symbol">)</a> <a id="11697" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11699" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a>
  <a id="11703" class="Symbol">→</a> <a id="11705" class="Symbol">((</a><a id="11707" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a> <a id="11709" class="Symbol">:</a> <a id="11711" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11712" class="Symbol">)</a> <a id="11714" class="Symbol">→</a> <a id="11716" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11722" class="Symbol">(</a><a id="11723" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11725" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11726" class="Symbol">)</a> <a id="11728" class="Symbol">(</a><a id="11729" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11731" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11732" class="Symbol">)</a> <a id="11734" class="Symbol">(</a><a id="11735" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a> <a id="11737" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11738" class="Symbol">))</a>
<a id="11741" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11749" href="Cubical.Foundations.Prelude.html#11749" class="Bound">eq</a> <a id="11752" href="Cubical.Foundations.Prelude.html#11752" class="Bound">x</a> <a id="11754" href="Cubical.Foundations.Prelude.html#11754" class="Bound">i</a> <a id="11756" class="Symbol">=</a> <a id="11758" href="Cubical.Foundations.Prelude.html#11749" class="Bound">eq</a> <a id="11761" href="Cubical.Foundations.Prelude.html#11754" class="Bound">i</a> <a id="11763" href="Cubical.Foundations.Prelude.html#11752" class="Bound">x</a>

<a id="congP₂$"></a><a id="11766" href="Cubical.Foundations.Prelude.html#11766" class="Function">congP₂$</a> <a id="11774" class="Symbol">:</a> <a id="11776" class="Symbol">{</a><a id="11777" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11779" class="Symbol">:</a> <a id="11781" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11783" class="Symbol">→</a> <a id="11785" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11790" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="11791" class="Symbol">}</a> <a id="11793" class="Symbol">{</a><a id="11794" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11796" class="Symbol">:</a> <a id="11798" class="Symbol">∀</a> <a id="11800" href="Cubical.Foundations.Prelude.html#11800" class="Bound">i</a> <a id="11802" class="Symbol">→</a> <a id="11804" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11806" href="Cubical.Foundations.Prelude.html#11800" class="Bound">i</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11815" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11817" class="Symbol">}</a>
  <a id="11821" class="Symbol">{</a><a id="11822" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11824" class="Symbol">:</a> <a id="11826" class="Symbol">∀</a> <a id="11828" href="Cubical.Foundations.Prelude.html#11828" class="Bound">x</a> <a id="11830" class="Symbol">→</a> <a id="11832" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11834" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11837" href="Cubical.Foundations.Prelude.html#11828" class="Bound">x</a><a id="11838" class="Symbol">}</a> <a id="11840" class="Symbol">{</a><a id="11841" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a> <a id="11843" class="Symbol">:</a> <a id="11845" class="Symbol">∀</a> <a id="11847" href="Cubical.Foundations.Prelude.html#11847" class="Bound">y</a> <a id="11849" class="Symbol">→</a> <a id="11851" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11853" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="11856" href="Cubical.Foundations.Prelude.html#11847" class="Bound">y</a><a id="11857" class="Symbol">}</a>
  <a id="11861" class="Symbol">→</a> <a id="11863" class="Symbol">(</a><a id="11864" href="Cubical.Foundations.Prelude.html#11864" class="Bound">p</a> <a id="11866" class="Symbol">:</a> <a id="11868" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11874" class="Symbol">(λ</a> <a id="11877" href="Cubical.Foundations.Prelude.html#11877" class="Bound">i</a> <a id="11879" class="Symbol">→</a> <a id="11881" class="Symbol">∀</a> <a id="11883" href="Cubical.Foundations.Prelude.html#11883" class="Bound">x</a> <a id="11885" class="Symbol">→</a> <a id="11887" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11889" href="Cubical.Foundations.Prelude.html#11877" class="Bound">i</a> <a id="11891" href="Cubical.Foundations.Prelude.html#11883" class="Bound">x</a><a id="11892" class="Symbol">)</a> <a id="11894" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11896" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a><a id="11897" class="Symbol">)</a>
  <a id="11901" class="Symbol">→</a> <a id="11903" class="Symbol">∀</a> <a id="11905" class="Symbol">{</a><a id="11906" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a> <a id="11908" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11909" class="Symbol">}</a> <a id="11911" class="Symbol">(</a><a id="11912" href="Cubical.Foundations.Prelude.html#11912" class="Bound">p</a> <a id="11914" class="Symbol">:</a> <a id="11916" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11922" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11924" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a> <a id="11926" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11927" class="Symbol">)</a> <a id="11929" class="Symbol">→</a> <a id="11931" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11937" class="Symbol">(λ</a> <a id="11940" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a> <a id="11942" class="Symbol">→</a> <a id="11944" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11946" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a> <a id="11948" class="Symbol">(</a><a id="11949" href="Cubical.Foundations.Prelude.html#11912" class="Bound">p</a> <a id="11951" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a><a id="11952" class="Symbol">))</a> <a id="11955" class="Symbol">(</a><a id="11956" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11958" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a><a id="11959" class="Symbol">)</a> <a id="11961" class="Symbol">(</a><a id="11962" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a> <a id="11964" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11965" class="Symbol">)</a>
<a id="11967" href="Cubical.Foundations.Prelude.html#11766" class="Function">congP₂$</a> <a id="11975" href="Cubical.Foundations.Prelude.html#11975" class="Bound">eq</a> <a id="11978" href="Cubical.Foundations.Prelude.html#11978" class="Bound">x</a> <a id="11980" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="Cubical.Foundations.Prelude.html#11975" class="Bound">eq</a> <a id="11987" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Cubical.Foundations.Prelude.html#11978" class="Bound">x</a> <a id="11992" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a><a id="11993" class="Symbol">)</a>

<a id="implicitFunExt⁻"></a><a id="11996" href="Cubical.Foundations.Prelude.html#11996" class="Function">implicitFunExt⁻</a> <a id="12012" class="Symbol">:</a> <a id="12014" class="Symbol">{</a><a id="12015" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12017" class="Symbol">:</a> <a id="12019" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="12021" class="Symbol">→</a> <a id="12023" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12025" class="Symbol">→</a> <a id="12027" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12032" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12034" class="Symbol">}</a>
  <a id="12038" class="Symbol">{</a><a id="12039" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12041" class="Symbol">:</a> <a id="12043" class="Symbol">{</a><a id="12044" href="Cubical.Foundations.Prelude.html#12044" class="Bound">x</a> <a id="12046" class="Symbol">:</a> <a id="12048" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12049" class="Symbol">}</a> <a id="12051" class="Symbol">→</a> <a id="12053" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12055" href="Cubical.Foundations.Prelude.html#12044" class="Bound">x</a> <a id="12057" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12059" class="Symbol">}</a> <a id="12061" class="Symbol">{</a><a id="12062" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a> <a id="12064" class="Symbol">:</a> <a id="12066" class="Symbol">{</a><a id="12067" href="Cubical.Foundations.Prelude.html#12067" class="Bound">x</a> <a id="12069" class="Symbol">:</a> <a id="12071" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12072" class="Symbol">}</a> <a id="12074" class="Symbol">→</a> <a id="12076" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12078" href="Cubical.Foundations.Prelude.html#12067" class="Bound">x</a> <a id="12080" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12082" class="Symbol">}</a>
  <a id="12086" class="Symbol">→</a> <a id="12088" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12094" class="Symbol">(λ</a> <a id="12097" href="Cubical.Foundations.Prelude.html#12097" class="Bound">i</a> <a id="12099" class="Symbol">→</a> <a id="12101" class="Symbol">{</a><a id="12102" href="Cubical.Foundations.Prelude.html#12102" class="Bound">x</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12107" class="Symbol">}</a> <a id="12109" class="Symbol">→</a> <a id="12111" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12113" href="Cubical.Foundations.Prelude.html#12102" class="Bound">x</a> <a id="12115" href="Cubical.Foundations.Prelude.html#12097" class="Bound">i</a><a id="12116" class="Symbol">)</a> <a id="12118" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12120" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a>
  <a id="12124" class="Symbol">→</a> <a id="12126" class="Symbol">({</a><a id="12128" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a> <a id="12130" class="Symbol">:</a> <a id="12132" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12133" class="Symbol">}</a> <a id="12135" class="Symbol">→</a> <a id="12137" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12143" class="Symbol">(</a><a id="12144" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12146" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12147" class="Symbol">)</a> <a id="12149" class="Symbol">(</a><a id="12150" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12152" class="Symbol">{</a><a id="12153" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12154" class="Symbol">})</a> <a id="12157" class="Symbol">(</a><a id="12158" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a> <a id="12160" class="Symbol">{</a><a id="12161" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12162" class="Symbol">}))</a>
<a id="12166" href="Cubical.Foundations.Prelude.html#11996" class="Function">implicitFunExt⁻</a> <a id="12182" href="Cubical.Foundations.Prelude.html#12182" class="Bound">eq</a> <a id="12185" class="Symbol">{</a><a id="12186" href="Cubical.Foundations.Prelude.html#12186" class="Bound">x</a><a id="12187" class="Symbol">}</a> <a id="12189" href="Cubical.Foundations.Prelude.html#12189" class="Bound">i</a> <a id="12191" class="Symbol">=</a> <a id="12193" href="Cubical.Foundations.Prelude.html#12182" class="Bound">eq</a> <a id="12196" href="Cubical.Foundations.Prelude.html#12189" class="Bound">i</a> <a id="12198" class="Symbol">{</a><a id="12199" href="Cubical.Foundations.Prelude.html#12186" class="Bound">x</a><a id="12200" class="Symbol">}</a>

<a id="_≡$_"></a><a id="12203" href="Cubical.Foundations.Prelude.html#12203" class="Function Operator">_≡$_</a> <a id="12208" class="Symbol">=</a> <a id="12210" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a>

<a id="12219" class="Comment">{- `S` stands for simply typed. Using `funExtS⁻` instead of `funExt⁻`
   can help Agda to solve metavariables that may otherwise remain unsolved.
-}</a>
<a id="funExtS⁻"></a><a id="12368" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a> <a id="12377" class="Symbol">:</a> <a id="12379" class="Symbol">{</a><a id="12380" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12382" class="Symbol">:</a> <a id="12384" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12386" class="Symbol">→</a> <a id="12388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12393" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12395" class="Symbol">}</a>
  <a id="12399" class="Symbol">{</a><a id="12400" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12402" class="Symbol">:</a> <a id="12404" class="Symbol">(</a><a id="12405" href="Cubical.Foundations.Prelude.html#12405" class="Bound">x</a> <a id="12407" class="Symbol">:</a> <a id="12409" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12410" class="Symbol">)</a> <a id="12412" class="Symbol">→</a> <a id="12414" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12416" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12418" class="Symbol">}</a> <a id="12420" class="Symbol">{</a><a id="12421" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a> <a id="12423" class="Symbol">:</a> <a id="12425" class="Symbol">(</a><a id="12426" href="Cubical.Foundations.Prelude.html#12426" class="Bound">x</a> <a id="12428" class="Symbol">:</a> <a id="12430" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12437" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12439" class="Symbol">}</a>
  <a id="12443" class="Symbol">→</a> <a id="12445" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12451" class="Symbol">(λ</a> <a id="12454" href="Cubical.Foundations.Prelude.html#12454" class="Bound">i</a> <a id="12456" class="Symbol">→</a> <a id="12458" class="Symbol">(</a><a id="12459" href="Cubical.Foundations.Prelude.html#12459" class="Bound">x</a> <a id="12461" class="Symbol">:</a> <a id="12463" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12464" class="Symbol">)</a> <a id="12466" class="Symbol">→</a> <a id="12468" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12470" href="Cubical.Foundations.Prelude.html#12454" class="Bound">i</a><a id="12471" class="Symbol">)</a> <a id="12473" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12475" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a>
  <a id="12479" class="Symbol">→</a> <a id="12481" class="Symbol">((</a><a id="12483" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a> <a id="12485" class="Symbol">:</a> <a id="12487" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12488" class="Symbol">)</a> <a id="12490" class="Symbol">→</a> <a id="12492" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12498" class="Symbol">(λ</a> <a id="12501" href="Cubical.Foundations.Prelude.html#12501" class="Bound">i</a> <a id="12503" class="Symbol">→</a> <a id="12505" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12507" href="Cubical.Foundations.Prelude.html#12501" class="Bound">i</a><a id="12508" class="Symbol">)</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12513" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a><a id="12514" class="Symbol">)</a> <a id="12516" class="Symbol">(</a><a id="12517" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a> <a id="12519" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a><a id="12520" class="Symbol">))</a>
<a id="12523" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a> <a id="12532" href="Cubical.Foundations.Prelude.html#12532" class="Bound">eq</a> <a id="12535" href="Cubical.Foundations.Prelude.html#12535" class="Bound">x</a> <a id="12537" href="Cubical.Foundations.Prelude.html#12537" class="Bound">i</a> <a id="12539" class="Symbol">=</a> <a id="12541" href="Cubical.Foundations.Prelude.html#12532" class="Bound">eq</a> <a id="12544" href="Cubical.Foundations.Prelude.html#12537" class="Bound">i</a> <a id="12546" href="Cubical.Foundations.Prelude.html#12535" class="Bound">x</a>

<a id="_≡$S_"></a><a id="12549" href="Cubical.Foundations.Prelude.html#12549" class="Function Operator">_≡$S_</a> <a id="12555" class="Symbol">=</a> <a id="12557" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a>

<a id="12567" class="Comment">-- J for paths and its computation rule</a>

<a id="12608" class="Keyword">module</a> <a id="12615" href="Cubical.Foundations.Prelude.html#12615" class="Module">_</a> <a id="12617" class="Symbol">(</a><a id="12618" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12620" class="Symbol">:</a> <a id="12622" class="Symbol">∀</a> <a id="12624" href="Cubical.Foundations.Prelude.html#12624" class="Bound">y</a> <a id="12626" class="Symbol">→</a> <a id="12628" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="12630" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12632" href="Cubical.Foundations.Prelude.html#12624" class="Bound">y</a> <a id="12634" class="Symbol">→</a> <a id="12636" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12641" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12643" class="Symbol">)</a> <a id="12645" class="Symbol">(</a><a id="12646" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a> <a id="12648" class="Symbol">:</a> <a id="12650" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12652" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="12654" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12658" class="Symbol">)</a> <a id="12660" class="Keyword">where</a>

  <a id="12669" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12671" class="Symbol">:</a> <a id="12673" class="Symbol">(</a><a id="12674" href="Cubical.Foundations.Prelude.html#12674" class="Bound">p</a> <a id="12676" class="Symbol">:</a> <a id="12678" href="Cubical.Foundations.Prelude.html#12628" class="Bound">x</a> <a id="12680" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12682" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">→</a> <a id="12687" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12689" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="12691" href="Cubical.Foundations.Prelude.html#12674" class="Bound">p</a>
  <a id="12695" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12697" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12699" class="Symbol">=</a> <a id="12701" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12711" class="Symbol">(λ</a> <a id="12714" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a> <a id="12716" class="Symbol">→</a> <a id="12718" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12720" class="Symbol">(</a><a id="12721" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12723" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a><a id="12724" class="Symbol">)</a> <a id="12726" class="Symbol">(λ</a> <a id="12729" href="Cubical.Foundations.Prelude.html#12729" class="Bound">j</a> <a id="12731" class="Symbol">→</a> <a id="12733" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12735" class="Symbol">(</a><a id="12736" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a> <a id="12738" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12740" href="Cubical.Foundations.Prelude.html#12729" class="Bound">j</a><a id="12741" class="Symbol">)))</a> <a id="12745" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>

  <a id="12750" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="12756" class="Symbol">:</a> <a id="12758" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12760" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12765" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12767" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>
  <a id="12771" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="12777" class="Symbol">=</a> <a id="12779" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12793" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>

  <a id="12798" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="12802" class="Symbol">:</a> <a id="12804" class="Symbol">(</a><a id="12805" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12807" class="Symbol">:</a> <a id="12809" href="Cubical.Foundations.Prelude.html#12628" class="Bound">x</a> <a id="12811" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12813" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="12814" class="Symbol">)</a> <a id="12816" class="Symbol">(</a><a id="12817" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12819" class="Symbol">:</a> <a id="12821" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="12823" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12825" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="12826" class="Symbol">)</a>
    <a id="12832" class="Symbol">→</a> <a id="12834" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12836" class="Symbol">(</a><a id="12837" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12839" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12841" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a><a id="12842" class="Symbol">)</a> <a id="12844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12846" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12856" class="Symbol">(λ</a> <a id="12859" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a> <a id="12861" class="Symbol">→</a> <a id="12863" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12865" class="Symbol">(</a><a id="12866" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12868" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a><a id="12869" class="Symbol">)</a> <a id="12871" class="Symbol">(λ</a> <a id="12874" href="Cubical.Foundations.Prelude.html#12874" class="Bound">j</a> <a id="12876" class="Symbol">→</a> <a id="12878" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12894" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12896" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12898" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a> <a id="12900" href="Cubical.Foundations.Prelude.html#12874" class="Bound">j</a><a id="12901" class="Symbol">))</a> <a id="12904" class="Symbol">(</a><a id="12905" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12907" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a><a id="12908" class="Symbol">)</a>
  <a id="12912" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="12916" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="12918" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12920" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a> <a id="12922" class="Symbol">=</a>
    <a id="12928" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="12941" class="Symbol">(λ</a> <a id="12944" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="12946" class="Symbol">→</a> <a id="12948" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12950" class="Symbol">(</a><a id="12951" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12953" class="Symbol">(</a><a id="12954" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="12956" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12958" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12960" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="12961" class="Symbol">))</a>
      <a id="12970" class="Symbol">(λ</a> <a id="12973" href="Cubical.Foundations.Prelude.html#12973" class="Bound">j</a> <a id="12975" class="Symbol">→</a> <a id="12977" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12993" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="12995" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12997" class="Symbol">(</a><a id="12998" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="13000" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13002" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13004" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13005" class="Symbol">)</a> <a id="13007" href="Cubical.Foundations.Prelude.html#12973" class="Bound">j</a><a id="13008" class="Symbol">))</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13014" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13015" class="Symbol">)</a>
      <a id="13023" class="Symbol">(</a><a id="13024" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13026" class="Symbol">(λ</a> <a id="13029" href="Cubical.Foundations.Prelude.html#13029" class="Bound">j</a> <a id="13031" class="Symbol">→</a> <a id="13033" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="13049" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="13051" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="13053" class="Symbol">(</a><a id="13054" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13056" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13057" class="Symbol">)</a> <a id="13059" href="Cubical.Foundations.Prelude.html#13029" class="Bound">j</a><a id="13060" class="Symbol">))</a>

<a id="13064" class="Comment">-- Multi-variable versions of J</a>

<a id="13097" class="Keyword">module</a> <a id="13104" href="Cubical.Foundations.Prelude.html#13104" class="Module">_</a> <a id="13106" class="Symbol">{</a><a id="13107" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13109" class="Symbol">:</a> <a id="13111" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13113" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="13114" class="Symbol">}</a>
  <a id="13118" class="Symbol">(</a><a id="13119" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13121" class="Symbol">:</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a> <a id="13126" class="Symbol">:</a> <a id="13128" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13129" class="Symbol">)</a> <a id="13131" class="Symbol">(</a><a id="13132" href="Cubical.Foundations.Prelude.html#13132" class="Bound">p</a> <a id="13134" class="Symbol">:</a> <a id="13136" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="13138" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13140" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a><a id="13141" class="Symbol">)</a> <a id="13143" class="Symbol">(</a><a id="13144" href="Cubical.Foundations.Prelude.html#13144" class="Bound">z</a> <a id="13146" class="Symbol">:</a> <a id="13148" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13150" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a><a id="13151" class="Symbol">)</a> <a id="13153" class="Symbol">(</a><a id="13154" href="Cubical.Foundations.Prelude.html#13154" class="Bound">q</a> <a id="13156" class="Symbol">:</a> <a id="13158" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13164" class="Symbol">(λ</a> <a id="13167" href="Cubical.Foundations.Prelude.html#13167" class="Bound">i</a> <a id="13169" class="Symbol">→</a> <a id="13171" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13173" class="Symbol">(</a><a id="13174" href="Cubical.Foundations.Prelude.html#13132" class="Bound">p</a> <a id="13176" href="Cubical.Foundations.Prelude.html#13167" class="Bound">i</a><a id="13177" class="Symbol">))</a> <a id="13180" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13182" href="Cubical.Foundations.Prelude.html#13144" class="Bound">z</a><a id="13183" class="Symbol">)</a> <a id="13185" class="Symbol">→</a> <a id="13187" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13192" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="13195" class="Symbol">)</a>
  <a id="13199" class="Symbol">(</a><a id="13200" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a> <a id="13202" class="Symbol">:</a> <a id="13204" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13206" class="Symbol">_</a> <a id="13208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13213" class="Symbol">_</a> <a id="13215" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Keyword">where</a>

  <a id="13230" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13235" class="Symbol">:</a> <a id="13237" class="Symbol">{</a><a id="13238" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a> <a id="13240" class="Symbol">:</a> <a id="13242" href="Cubical.Foundations.Prelude.html#13128" class="Bound">A</a><a id="13243" class="Symbol">}</a> <a id="13245" class="Symbol">(</a><a id="13246" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13248" class="Symbol">:</a> <a id="13250" href="Cubical.Foundations.Prelude.html#13113" class="Bound">x</a> <a id="13252" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13254" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a><a id="13255" class="Symbol">)</a> <a id="13257" class="Symbol">{</a><a id="13258" href="Cubical.Foundations.Prelude.html#13258" class="Bound">z</a> <a id="13260" class="Symbol">:</a> <a id="13262" href="Cubical.Foundations.Prelude.html#13111" class="Bound">B</a> <a id="13264" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a><a id="13265" class="Symbol">}</a> <a id="13267" class="Symbol">(</a><a id="13268" href="Cubical.Foundations.Prelude.html#13268" class="Bound">q</a> <a id="13270" class="Symbol">:</a> <a id="13272" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13278" class="Symbol">(λ</a> <a id="13281" href="Cubical.Foundations.Prelude.html#13281" class="Bound">i</a> <a id="13283" class="Symbol">→</a> <a id="13285" href="Cubical.Foundations.Prelude.html#13111" class="Bound">B</a> <a id="13287" class="Symbol">(</a><a id="13288" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13290" href="Cubical.Foundations.Prelude.html#13281" class="Bound">i</a><a id="13291" class="Symbol">))</a> <a id="13294" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13296" href="Cubical.Foundations.Prelude.html#13258" class="Bound">z</a><a id="13297" class="Symbol">)</a> <a id="13299" class="Symbol">→</a> <a id="13301" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13303" class="Symbol">_</a> <a id="13305" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13307" class="Symbol">_</a> <a id="13309" href="Cubical.Foundations.Prelude.html#13268" class="Bound">q</a>
  <a id="13313" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13318" class="Symbol">_</a> <a id="13320" href="Cubical.Foundations.Prelude.html#13320" class="Bound">q</a> <a id="13322" class="Symbol">=</a> <a id="13324" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13334" class="Symbol">(λ</a> <a id="13337" href="Cubical.Foundations.Prelude.html#13337" class="Bound">i</a> <a id="13339" class="Symbol">→</a> <a id="13341" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13343" class="Symbol">_</a> <a id="13345" class="Symbol">_</a> <a id="13347" class="Symbol">_</a> <a id="13349" class="Symbol">(λ</a> <a id="13352" href="Cubical.Foundations.Prelude.html#13352" class="Bound">j</a> <a id="13354" class="Symbol">→</a> <a id="13356" href="Cubical.Foundations.Prelude.html#13320" class="Bound">q</a> <a id="13358" class="Symbol">(</a><a id="13359" href="Cubical.Foundations.Prelude.html#13337" class="Bound">i</a> <a id="13361" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13363" href="Cubical.Foundations.Prelude.html#13352" class="Bound">j</a><a id="13364" class="Symbol">)))</a> <a id="13368" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>

  <a id="13373" href="Cubical.Foundations.Prelude.html#13373" class="Function">JDepRefl</a> <a id="13382" class="Symbol">:</a> <a id="13384" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13394" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13399" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13401" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>
  <a id="13405" href="Cubical.Foundations.Prelude.html#13373" class="Function">JDepRefl</a> <a id="13414" class="Symbol">=</a> <a id="13416" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13430" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>

<a id="13433" class="Keyword">module</a> <a id="13440" href="Cubical.Foundations.Prelude.html#13440" class="Module">_</a> <a id="13442" class="Symbol">{</a><a id="13443" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13445" class="Symbol">:</a> <a id="13447" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13448" class="Symbol">}</a>
  <a id="13452" class="Symbol">{</a><a id="13453" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13455" class="Symbol">:</a> <a id="13457" class="Symbol">(</a><a id="13458" href="Cubical.Foundations.Prelude.html#13458" class="Bound">y</a> <a id="13460" class="Symbol">:</a> <a id="13462" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13463" class="Symbol">)</a> <a id="13465" class="Symbol">→</a> <a id="13467" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13469" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13471" href="Cubical.Foundations.Prelude.html#13458" class="Bound">y</a> <a id="13473" class="Symbol">→</a> <a id="13475" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13480" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="13482" class="Symbol">}</a> <a id="13484" class="Symbol">{</a><a id="13485" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13487" class="Symbol">:</a> <a id="13489" class="Symbol">(</a><a id="13490" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a> <a id="13492" class="Symbol">:</a> <a id="13494" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13495" class="Symbol">)</a> <a id="13497" class="Symbol">(</a><a id="13498" href="Cubical.Foundations.Prelude.html#13498" class="Bound">p</a> <a id="13500" class="Symbol">:</a> <a id="13502" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13506" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a><a id="13507" class="Symbol">)</a> <a id="13509" class="Symbol">→</a> <a id="13511" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13513" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a> <a id="13515" href="Cubical.Foundations.Prelude.html#13498" class="Bound">p</a><a id="13516" class="Symbol">}</a>
  <a id="13520" class="Symbol">(</a><a id="13521" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13523" class="Symbol">:</a> <a id="13525" class="Symbol">(</a><a id="13526" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13528" class="Symbol">:</a> <a id="13530" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">(</a><a id="13534" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a> <a id="13536" class="Symbol">:</a> <a id="13538" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13542" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a><a id="13543" class="Symbol">)</a> <a id="13545" class="Symbol">(</a><a id="13546" href="Cubical.Foundations.Prelude.html#13546" class="Bound">z</a> <a id="13548" class="Symbol">:</a> <a id="13550" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13552" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13554" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a><a id="13555" class="Symbol">)</a> <a id="13557" class="Symbol">→</a> <a id="13559" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13561" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13563" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a> <a id="13565" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13567" href="Cubical.Foundations.Prelude.html#13546" class="Bound">z</a> <a id="13569" class="Symbol">→</a> <a id="13571" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13576" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="13579" class="Symbol">)</a>
  <a id="13583" class="Symbol">(</a><a id="13584" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a> <a id="13586" class="Symbol">:</a> <a id="13588" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13590" class="Symbol">_</a> <a id="13592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13597" class="Symbol">_</a> <a id="13599" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13603" class="Symbol">)</a> <a id="13605" class="Keyword">where</a>

  <a id="13614" class="Keyword">private</a>
    <a id="13626" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13629" class="Symbol">:</a> <a id="13631" class="Symbol">(</a><a id="13632" href="Cubical.Foundations.Prelude.html#13632" class="Bound">y</a> <a id="13634" class="Symbol">:</a> <a id="13636" href="Cubical.Foundations.Prelude.html#13447" class="Bound">A</a><a id="13637" class="Symbol">)</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13643" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13645" href="Cubical.Foundations.Prelude.html#13632" class="Bound">y</a> <a id="13647" class="Symbol">→</a> <a id="13649" class="Symbol">_</a>
    <a id="13655" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13658" href="Cubical.Foundations.Prelude.html#13658" class="Bound">y</a> <a id="13660" href="Cubical.Foundations.Prelude.html#13660" class="Bound">p</a> <a id="13662" class="Symbol">=</a> <a id="13664" class="Symbol">∀</a> <a id="13666" href="Cubical.Foundations.Prelude.html#13666" class="Bound">z</a> <a id="13668" href="Cubical.Foundations.Prelude.html#13668" class="Bound">q</a> <a id="13670" class="Symbol">→</a> <a id="13672" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13674" href="Cubical.Foundations.Prelude.html#13658" class="Bound">y</a> <a id="13676" href="Cubical.Foundations.Prelude.html#13660" class="Bound">p</a> <a id="13678" href="Cubical.Foundations.Prelude.html#13666" class="Bound">z</a> <a id="13680" href="Cubical.Foundations.Prelude.html#13668" class="Bound">q</a>

  <a id="13685" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13688" class="Symbol">:</a> <a id="13690" class="Symbol">{</a><a id="13691" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13693" class="Symbol">:</a> <a id="13695" href="Cubical.Foundations.Prelude.html#13447" class="Bound">A</a><a id="13696" class="Symbol">}</a> <a id="13698" class="Symbol">(</a><a id="13699" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13701" class="Symbol">:</a> <a id="13703" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13705" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13707" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a><a id="13708" class="Symbol">)</a> <a id="13710" class="Symbol">{</a><a id="13711" href="Cubical.Foundations.Prelude.html#13711" class="Bound">z</a> <a id="13713" class="Symbol">:</a> <a id="13715" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13717" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13719" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a><a id="13720" class="Symbol">}</a> <a id="13722" class="Symbol">(</a><a id="13723" href="Cubical.Foundations.Prelude.html#13723" class="Bound">q</a> <a id="13725" class="Symbol">:</a> <a id="13727" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13729" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13731" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13735" href="Cubical.Foundations.Prelude.html#13711" class="Bound">z</a><a id="13736" class="Symbol">)</a> <a id="13738" class="Symbol">→</a> <a id="13740" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13742" class="Symbol">_</a> <a id="13744" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13746" class="Symbol">_</a> <a id="13748" href="Cubical.Foundations.Prelude.html#13723" class="Bound">q</a>
  <a id="13752" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13755" href="Cubical.Foundations.Prelude.html#13755" class="Bound">p</a> <a id="13757" class="Symbol">=</a> <a id="13759" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13761" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13764" class="Symbol">(λ</a> <a id="13767" href="Cubical.Foundations.Prelude.html#13767" class="Bound">_</a> <a id="13769" class="Symbol">→</a> <a id="13771" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13773" class="Symbol">(</a><a id="13774" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13776" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13782" class="Symbol">)</a> <a id="13784" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a><a id="13785" class="Symbol">)</a> <a id="13787" href="Cubical.Foundations.Prelude.html#13755" class="Bound">p</a> <a id="13789" class="Symbol">_</a>

  <a id="13794" href="Cubical.Foundations.Prelude.html#13794" class="Function">J2Refl</a> <a id="13801" class="Symbol">:</a> <a id="13803" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13806" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13811" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13818" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a>
  <a id="13822" href="Cubical.Foundations.Prelude.html#13794" class="Function">J2Refl</a> <a id="13829" class="Symbol">=</a> <a id="13831" class="Symbol">(λ</a> <a id="13834" href="Cubical.Foundations.Prelude.html#13834" class="Bound">i</a> <a id="13836" class="Symbol">→</a> <a id="13838" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="13844" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13847" class="Symbol">(λ</a> <a id="13850" href="Cubical.Foundations.Prelude.html#13850" class="Bound">_</a> <a id="13852" class="Symbol">→</a> <a id="13854" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13856" class="Symbol">(</a><a id="13857" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13859" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13865" class="Symbol">)</a> <a id="13867" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a><a id="13868" class="Symbol">)</a> <a id="13870" href="Cubical.Foundations.Prelude.html#13834" class="Bound">i</a> <a id="13872" class="Symbol">_</a> <a id="13874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13878" class="Symbol">)</a> <a id="13880" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13882" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="13888" class="Symbol">(</a><a id="13889" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13891" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13893" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13897" class="Symbol">)</a> <a id="13899" class="Symbol">_</a>

<a id="13902" class="Comment">-- A prefix operator version of J that is more suitable to be nested</a>

<a id="13972" class="Keyword">module</a> <a id="13979" href="Cubical.Foundations.Prelude.html#13979" class="Module">_</a> <a id="13981" class="Symbol">{</a><a id="13982" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="13984" class="Symbol">:</a> <a id="13986" class="Symbol">∀</a> <a id="13988" href="Cubical.Foundations.Prelude.html#13988" class="Bound">y</a> <a id="13990" class="Symbol">→</a> <a id="13992" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="13994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13996" href="Cubical.Foundations.Prelude.html#13988" class="Bound">y</a> <a id="13998" class="Symbol">→</a> <a id="14000" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14005" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="14007" class="Symbol">}</a> <a id="14009" class="Symbol">(</a><a id="14010" href="Cubical.Foundations.Prelude.html#14010" class="Bound">d</a> <a id="14012" class="Symbol">:</a> <a id="14014" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14016" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="14018" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14022" class="Symbol">)</a> <a id="14024" class="Keyword">where</a>

  <a id="14033" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a> <a id="14037" class="Symbol">:</a> <a id="14039" class="Symbol">∀</a> <a id="14041" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a> <a id="14043" class="Symbol">→</a> <a id="14045" class="Symbol">(</a><a id="14046" href="Cubical.Foundations.Prelude.html#14046" class="Bound">p</a> <a id="14048" class="Symbol">:</a> <a id="14050" href="Cubical.Foundations.Prelude.html#13992" class="Bound">x</a> <a id="14052" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14054" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a><a id="14055" class="Symbol">)</a> <a id="14057" class="Symbol">→</a> <a id="14059" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14061" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a> <a id="14063" href="Cubical.Foundations.Prelude.html#14046" class="Bound">p</a>
  <a id="14067" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a> <a id="14071" class="Symbol">_</a> <a id="14073" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14075" class="Symbol">=</a> <a id="14077" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14087" class="Symbol">(λ</a> <a id="14090" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a> <a id="14092" class="Symbol">→</a> <a id="14094" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14099" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a><a id="14100" class="Symbol">)</a> <a id="14102" class="Symbol">(λ</a> <a id="14105" href="Cubical.Foundations.Prelude.html#14105" class="Bound">j</a> <a id="14107" class="Symbol">→</a> <a id="14109" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a> <a id="14114" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14116" href="Cubical.Foundations.Prelude.html#14105" class="Bound">j</a><a id="14117" class="Symbol">)))</a> <a id="14121" href="Cubical.Foundations.Prelude.html#14010" class="Bound">d</a>

  <a id="14126" class="Keyword">infix</a> <a id="14132" class="Number">10</a> <a id="14135" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a>

<a id="14140" class="Comment">-- Converting to and from a PathP</a>

<a id="14175" class="Keyword">module</a> <a id="14182" href="Cubical.Foundations.Prelude.html#14182" class="Module">_</a> <a id="14184" class="Symbol">{</a><a id="14185" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14187" class="Symbol">:</a> <a id="14189" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14191" class="Symbol">→</a> <a id="14193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14198" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="14199" class="Symbol">}</a> <a id="14201" class="Symbol">{</a><a id="14202" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14204" class="Symbol">:</a> <a id="14206" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14208" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14210" class="Symbol">}</a> <a id="14212" class="Symbol">{</a><a id="14213" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14215" class="Symbol">:</a> <a id="14217" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14219" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14221" class="Symbol">}</a> <a id="14223" class="Keyword">where</a>
  <a id="14231" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14239" class="Symbol">:</a> <a id="14241" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14251" class="Symbol">(λ</a> <a id="14254" href="Cubical.Foundations.Prelude.html#14254" class="Bound">i</a> <a id="14256" class="Symbol">→</a> <a id="14258" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14260" href="Cubical.Foundations.Prelude.html#14254" class="Bound">i</a><a id="14261" class="Symbol">)</a> <a id="14263" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14265" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14267" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14269" class="Symbol">→</a> <a id="14271" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14277" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14279" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14281" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a>
  <a id="14285" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14293" href="Cubical.Foundations.Prelude.html#14293" class="Bound">p</a> <a id="14295" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14297" class="Symbol">=</a> <a id="14299" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14305" class="Symbol">(λ</a> <a id="14308" href="Cubical.Foundations.Prelude.html#14308" class="Bound">j</a> <a id="14310" class="Symbol">→</a> <a id="14312" class="Symbol">λ</a> <a id="14314" class="Symbol">{</a> <a id="14316" class="Symbol">(</a><a id="14317" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14319" class="Symbol">=</a> <a id="14321" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14323" class="Symbol">)</a> <a id="14325" class="Symbol">→</a> <a id="14327" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a>
                               <a id="14360" class="Symbol">;</a> <a id="14362" class="Symbol">(</a><a id="14363" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14365" class="Symbol">=</a> <a id="14367" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14369" class="Symbol">)</a> <a id="14371" class="Symbol">→</a> <a id="14373" href="Cubical.Foundations.Prelude.html#14293" class="Bound">p</a> <a id="14375" href="Cubical.Foundations.Prelude.html#14308" class="Bound">j</a> <a id="14377" class="Symbol">})</a>
                      <a id="14402" class="Symbol">(</a><a id="14403" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="14410" class="Symbol">(λ</a> <a id="14413" href="Cubical.Foundations.Prelude.html#14413" class="Bound">j</a> <a id="14415" class="Symbol">→</a> <a id="14417" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14422" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14424" href="Cubical.Foundations.Prelude.html#14413" class="Bound">j</a><a id="14425" class="Symbol">))</a> <a id="14428" class="Symbol">(</a><a id="14429" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14431" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a><a id="14432" class="Symbol">)</a> <a id="14434" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a><a id="14435" class="Symbol">)</a>

  <a id="14440" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="14450" class="Symbol">:</a> <a id="14452" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14458" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14460" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14462" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14464" class="Symbol">→</a> <a id="14466" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14476" class="Symbol">(λ</a> <a id="14479" href="Cubical.Foundations.Prelude.html#14479" class="Bound">i</a> <a id="14481" class="Symbol">→</a> <a id="14483" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14485" href="Cubical.Foundations.Prelude.html#14479" class="Bound">i</a><a id="14486" class="Symbol">)</a> <a id="14488" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14490" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14492" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a>
  <a id="14496" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="14506" href="Cubical.Foundations.Prelude.html#14506" class="Bound">p</a> <a id="14508" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14510" class="Symbol">=</a> <a id="14512" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="14519" class="Symbol">(λ</a> <a id="14522" href="Cubical.Foundations.Prelude.html#14522" class="Bound">j</a> <a id="14524" class="Symbol">→</a> <a id="14526" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14528" class="Symbol">(</a><a id="14529" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14531" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14533" href="Cubical.Foundations.Prelude.html#14522" class="Bound">j</a><a id="14534" class="Symbol">))</a> <a id="14537" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14539" class="Symbol">(</a><a id="14540" href="Cubical.Foundations.Prelude.html#14506" class="Bound">p</a> <a id="14542" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a><a id="14543" class="Symbol">)</a>

<a id="14546" class="Comment">-- Whiskering a dependent path by a path</a>
<a id="14587" class="Comment">-- Double whiskering</a>
<a id="_◁_▷_"></a><a id="14608" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">_◁_▷_</a> <a id="14614" class="Symbol">:</a> <a id="14616" class="Symbol">∀</a> <a id="14618" class="Symbol">{</a><a id="14619" href="Cubical.Foundations.Prelude.html#14619" class="Bound">ℓ</a><a id="14620" class="Symbol">}</a> <a id="14622" class="Symbol">{</a><a id="14623" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14625" class="Symbol">:</a> <a id="14627" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14629" class="Symbol">→</a> <a id="14631" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14636" href="Cubical.Foundations.Prelude.html#14619" class="Bound">ℓ</a><a id="14637" class="Symbol">}</a> <a id="14639" class="Symbol">{</a><a id="14640" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14643" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14647" class="Symbol">:</a> <a id="14649" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14651" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14653" class="Symbol">}</a> <a id="14655" class="Symbol">{</a><a id="14656" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14659" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a> <a id="14663" class="Symbol">:</a> <a id="14665" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14667" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14669" class="Symbol">}</a>
      <a id="14677" class="Symbol">→</a> <a id="14679" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14684" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14688" class="Symbol">→</a> <a id="14690" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14696" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14698" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14702" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14705" class="Symbol">→</a> <a id="14707" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14712" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a>
      <a id="14722" class="Symbol">→</a> <a id="14724" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14730" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14732" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14735" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a>
<a id="14739" class="Symbol">(</a><a id="14740" href="Cubical.Foundations.Prelude.html#14740" class="Bound">p</a> <a id="14742" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="14744" href="Cubical.Foundations.Prelude.html#14744" class="Bound">P</a> <a id="14746" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="14748" href="Cubical.Foundations.Prelude.html#14748" class="Bound">q</a><a id="14749" class="Symbol">)</a> <a id="14751" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14753" class="Symbol">=</a>
  <a id="14757" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14763" class="Symbol">(λ</a> <a id="14766" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a> <a id="14768" class="Symbol">→</a> <a id="14770" class="Symbol">λ</a> <a id="14772" class="Symbol">{(</a><a id="14774" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14776" class="Symbol">=</a> <a id="14778" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14780" class="Symbol">)</a> <a id="14782" class="Symbol">→</a> <a id="14784" href="Cubical.Foundations.Prelude.html#14740" class="Bound">p</a> <a id="14786" class="Symbol">(</a><a id="14787" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14789" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a><a id="14790" class="Symbol">)</a> <a id="14792" class="Symbol">;</a> <a id="14794" class="Symbol">(</a><a id="14795" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14797" class="Symbol">=</a> <a id="14799" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14801" class="Symbol">)</a> <a id="14803" class="Symbol">→</a> <a id="14805" href="Cubical.Foundations.Prelude.html#14748" class="Bound">q</a> <a id="14807" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a><a id="14808" class="Symbol">})</a> <a id="14811" class="Symbol">(</a><a id="14812" href="Cubical.Foundations.Prelude.html#14744" class="Bound">P</a> <a id="14814" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a><a id="14815" class="Symbol">)</a>

<a id="doubleWhiskFiller"></a><a id="14818" href="Cubical.Foundations.Prelude.html#14818" class="Function">doubleWhiskFiller</a> <a id="14836" class="Symbol">:</a>
  <a id="14840" class="Symbol">∀</a> <a id="14842" class="Symbol">{</a><a id="14843" href="Cubical.Foundations.Prelude.html#14843" class="Bound">ℓ</a><a id="14844" class="Symbol">}</a> <a id="14846" class="Symbol">{</a><a id="14847" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14849" class="Symbol">:</a> <a id="14851" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14853" class="Symbol">→</a> <a id="14855" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14860" href="Cubical.Foundations.Prelude.html#14843" class="Bound">ℓ</a><a id="14861" class="Symbol">}</a> <a id="14863" class="Symbol">{</a><a id="14864" href="Cubical.Foundations.Prelude.html#14864" class="Bound">a₀</a> <a id="14867" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a> <a id="14871" class="Symbol">:</a> <a id="14873" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14875" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14877" class="Symbol">}</a> <a id="14879" class="Symbol">{</a><a id="14880" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a> <a id="14883" href="Cubical.Foundations.Prelude.html#14883" class="Bound">a₁&#39;</a> <a id="14887" class="Symbol">:</a> <a id="14889" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14891" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14893" class="Symbol">}</a>
      <a id="14901" class="Symbol">→</a> <a id="14903" class="Symbol">(</a><a id="14904" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="14906" class="Symbol">:</a> <a id="14908" href="Cubical.Foundations.Prelude.html#14864" class="Bound">a₀</a> <a id="14911" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14913" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a><a id="14916" class="Symbol">)</a> <a id="14918" class="Symbol">(</a><a id="14919" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a> <a id="14922" class="Symbol">:</a> <a id="14924" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14930" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14932" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a> <a id="14936" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a><a id="14938" class="Symbol">)</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a> <a id="14943" class="Symbol">:</a> <a id="14945" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a> <a id="14948" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14950" href="Cubical.Foundations.Prelude.html#14883" class="Bound">a₁&#39;</a><a id="14953" class="Symbol">)</a>
      <a id="14961" class="Symbol">→</a> <a id="14963" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14969" class="Symbol">(λ</a> <a id="14972" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a> <a id="14974" class="Symbol">→</a> <a id="14976" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14982" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14984" class="Symbol">(</a><a id="14985" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="14987" class="Symbol">(</a><a id="14988" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14990" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a><a id="14991" class="Symbol">))</a> <a id="14994" class="Symbol">(</a><a id="14995" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a> <a id="14997" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a><a id="14998" class="Symbol">))</a>
               <a id="15016" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a>
               <a id="15034" class="Symbol">(</a><a id="15035" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="15037" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15039" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a> <a id="15042" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15044" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a><a id="15045" class="Symbol">)</a>
<a id="15047" href="Cubical.Foundations.Prelude.html#14818" class="Function">doubleWhiskFiller</a> <a id="15065" href="Cubical.Foundations.Prelude.html#15065" class="Bound">p</a> <a id="15067" href="Cubical.Foundations.Prelude.html#15067" class="Bound">pq</a> <a id="15070" href="Cubical.Foundations.Prelude.html#15070" class="Bound">q</a> <a id="15072" href="Cubical.Foundations.Prelude.html#15072" class="Bound">k</a> <a id="15074" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15076" class="Symbol">=</a>
  <a id="15080" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="15086" class="Symbol">(λ</a> <a id="15089" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a> <a id="15091" class="Symbol">→</a> <a id="15093" class="Symbol">λ</a> <a id="15095" class="Symbol">{(</a><a id="15097" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15099" class="Symbol">=</a> <a id="15101" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15103" class="Symbol">)</a> <a id="15105" class="Symbol">→</a> <a id="15107" href="Cubical.Foundations.Prelude.html#15065" class="Bound">p</a> <a id="15109" class="Symbol">(</a><a id="15110" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15112" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a><a id="15113" class="Symbol">)</a> <a id="15115" class="Symbol">;</a> <a id="15117" class="Symbol">(</a><a id="15118" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15120" class="Symbol">=</a> <a id="15122" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15124" class="Symbol">)</a> <a id="15126" class="Symbol">→</a> <a id="15128" href="Cubical.Foundations.Prelude.html#15070" class="Bound">q</a> <a id="15130" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a><a id="15131" class="Symbol">})</a>
        <a id="15142" class="Symbol">(</a><a id="15143" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="15147" class="Symbol">(</a><a id="15148" href="Cubical.Foundations.Prelude.html#15067" class="Bound">pq</a> <a id="15151" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a><a id="15152" class="Symbol">))</a>
        <a id="15163" href="Cubical.Foundations.Prelude.html#15072" class="Bound">k</a>

<a id="_◁_"></a><a id="15166" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">_◁_</a> <a id="15170" class="Symbol">:</a> <a id="15172" class="Symbol">∀</a> <a id="15174" class="Symbol">{</a><a id="15175" href="Cubical.Foundations.Prelude.html#15175" class="Bound">ℓ</a><a id="15176" class="Symbol">}</a> <a id="15178" class="Symbol">{</a><a id="15179" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15181" class="Symbol">:</a> <a id="15183" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15185" class="Symbol">→</a> <a id="15187" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15192" href="Cubical.Foundations.Prelude.html#15175" class="Bound">ℓ</a><a id="15193" class="Symbol">}</a> <a id="15195" class="Symbol">{</a><a id="15196" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15199" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15203" class="Symbol">:</a> <a id="15205" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15207" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15209" class="Symbol">}</a> <a id="15211" class="Symbol">{</a><a id="15212" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a> <a id="15215" class="Symbol">:</a> <a id="15217" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15219" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15221" class="Symbol">}</a>
  <a id="15225" class="Symbol">→</a> <a id="15227" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15230" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15232" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15236" class="Symbol">→</a> <a id="15238" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15244" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15246" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15250" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a> <a id="15253" class="Symbol">→</a> <a id="15255" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15261" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15263" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15266" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a>
<a id="15269" class="Symbol">(</a><a id="15270" href="Cubical.Foundations.Prelude.html#15270" class="Bound">p</a> <a id="15272" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="15274" href="Cubical.Foundations.Prelude.html#15274" class="Bound">q</a><a id="15275" class="Symbol">)</a> <a id="15277" class="Symbol">=</a> <a id="15279" href="Cubical.Foundations.Prelude.html#15270" class="Bound">p</a> <a id="15281" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15283" href="Cubical.Foundations.Prelude.html#15274" class="Bound">q</a> <a id="15285" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="_▷_"></a><a id="15293" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">_▷_</a> <a id="15297" class="Symbol">:</a> <a id="15299" class="Symbol">∀</a> <a id="15301" class="Symbol">{</a><a id="15302" href="Cubical.Foundations.Prelude.html#15302" class="Bound">ℓ</a><a id="15303" class="Symbol">}</a> <a id="15305" class="Symbol">{</a><a id="15306" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15308" class="Symbol">:</a> <a id="15310" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15312" class="Symbol">→</a> <a id="15314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15319" href="Cubical.Foundations.Prelude.html#15302" class="Bound">ℓ</a><a id="15320" class="Symbol">}</a> <a id="15322" class="Symbol">{</a><a id="15323" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15326" class="Symbol">:</a> <a id="15328" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15330" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15332" class="Symbol">}</a> <a id="15334" class="Symbol">{</a><a id="15335" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15338" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a> <a id="15342" class="Symbol">:</a> <a id="15344" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15346" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15348" class="Symbol">}</a>
  <a id="15352" class="Symbol">→</a> <a id="15354" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15360" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15362" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15365" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15368" class="Symbol">→</a> <a id="15370" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15375" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a> <a id="15379" class="Symbol">→</a> <a id="15381" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15387" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15389" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15392" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a>
<a id="15396" href="Cubical.Foundations.Prelude.html#15396" class="Bound">p</a> <a id="15398" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="15400" href="Cubical.Foundations.Prelude.html#15400" class="Bound">q</a>  <a id="15403" class="Symbol">=</a> <a id="15405" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15410" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15412" href="Cubical.Foundations.Prelude.html#15396" class="Bound">p</a> <a id="15414" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15416" href="Cubical.Foundations.Prelude.html#15400" class="Bound">q</a>

<a id="15419" class="Comment">-- Direct definitions of lower h-levels</a>

<a id="isContr"></a><a id="15460" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15468" class="Symbol">:</a> <a id="15470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15475" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15477" class="Symbol">→</a> <a id="15479" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15484" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15486" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15494" href="Cubical.Foundations.Prelude.html#15494" class="Bound">A</a> <a id="15496" class="Symbol">=</a> <a id="15498" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15501" href="Cubical.Foundations.Prelude.html#15501" class="Bound">x</a> <a id="15503" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15505" href="Cubical.Foundations.Prelude.html#15494" class="Bound">A</a> <a id="15507" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15509" class="Symbol">(∀</a> <a id="15512" href="Cubical.Foundations.Prelude.html#15512" class="Bound">y</a> <a id="15514" class="Symbol">→</a> <a id="15516" href="Cubical.Foundations.Prelude.html#15501" class="Bound">x</a> <a id="15518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15520" href="Cubical.Foundations.Prelude.html#15512" class="Bound">y</a><a id="15521" class="Symbol">)</a>

<a id="isProp"></a><a id="15524" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15531" class="Symbol">:</a> <a id="15533" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15538" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15540" class="Symbol">→</a> <a id="15542" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15547" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15549" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15556" href="Cubical.Foundations.Prelude.html#15556" class="Bound">A</a> <a id="15558" class="Symbol">=</a> <a id="15560" class="Symbol">(</a><a id="15561" href="Cubical.Foundations.Prelude.html#15561" class="Bound">x</a> <a id="15563" href="Cubical.Foundations.Prelude.html#15563" class="Bound">y</a> <a id="15565" class="Symbol">:</a> <a id="15567" href="Cubical.Foundations.Prelude.html#15556" class="Bound">A</a><a id="15568" class="Symbol">)</a> <a id="15570" class="Symbol">→</a> <a id="15572" href="Cubical.Foundations.Prelude.html#15561" class="Bound">x</a> <a id="15574" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15576" href="Cubical.Foundations.Prelude.html#15563" class="Bound">y</a>

<a id="isSet"></a><a id="15579" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15585" class="Symbol">:</a> <a id="15587" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15592" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15594" class="Symbol">→</a> <a id="15596" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15601" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15603" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15609" href="Cubical.Foundations.Prelude.html#15609" class="Bound">A</a> <a id="15611" class="Symbol">=</a> <a id="15613" class="Symbol">(</a><a id="15614" href="Cubical.Foundations.Prelude.html#15614" class="Bound">x</a> <a id="15616" href="Cubical.Foundations.Prelude.html#15616" class="Bound">y</a> <a id="15618" class="Symbol">:</a> <a id="15620" href="Cubical.Foundations.Prelude.html#15609" class="Bound">A</a><a id="15621" class="Symbol">)</a> <a id="15623" class="Symbol">→</a> <a id="15625" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15632" class="Symbol">(</a><a id="15633" href="Cubical.Foundations.Prelude.html#15614" class="Bound">x</a> <a id="15635" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15637" href="Cubical.Foundations.Prelude.html#15616" class="Bound">y</a><a id="15638" class="Symbol">)</a>

<a id="isGroupoid"></a><a id="15641" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15652" class="Symbol">:</a> <a id="15654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15659" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15661" class="Symbol">→</a> <a id="15663" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15668" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15670" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15681" href="Cubical.Foundations.Prelude.html#15681" class="Bound">A</a> <a id="15683" class="Symbol">=</a> <a id="15685" class="Symbol">∀</a> <a id="15687" href="Cubical.Foundations.Prelude.html#15687" class="Bound">a</a> <a id="15689" href="Cubical.Foundations.Prelude.html#15689" class="Bound">b</a> <a id="15691" class="Symbol">→</a> <a id="15693" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="15705" href="Cubical.Foundations.Prelude.html#15681" class="Bound">A</a> <a id="15707" href="Cubical.Foundations.Prelude.html#15687" class="Bound">a</a> <a id="15709" href="Cubical.Foundations.Prelude.html#15689" class="Bound">b</a><a id="15710" class="Symbol">)</a>

<a id="is2Groupoid"></a><a id="15713" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15725" class="Symbol">:</a> <a id="15727" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15732" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15734" class="Symbol">→</a> <a id="15736" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15741" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15743" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15755" href="Cubical.Foundations.Prelude.html#15755" class="Bound">A</a> <a id="15757" class="Symbol">=</a> <a id="15759" class="Symbol">∀</a> <a id="15761" href="Cubical.Foundations.Prelude.html#15761" class="Bound">a</a> <a id="15763" href="Cubical.Foundations.Prelude.html#15763" class="Bound">b</a> <a id="15765" class="Symbol">→</a> <a id="15767" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15778" class="Symbol">(</a><a id="15779" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="15784" href="Cubical.Foundations.Prelude.html#15755" class="Bound">A</a> <a id="15786" href="Cubical.Foundations.Prelude.html#15761" class="Bound">a</a> <a id="15788" href="Cubical.Foundations.Prelude.html#15763" class="Bound">b</a><a id="15789" class="Symbol">)</a>

<a id="15792" class="Comment">-- Contractibility of singletons</a>

<a id="singlP"></a><a id="15826" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15833" class="Symbol">:</a> <a id="15835" class="Symbol">(</a><a id="15836" href="Cubical.Foundations.Prelude.html#15836" class="Bound">A</a> <a id="15838" class="Symbol">:</a> <a id="15840" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15842" class="Symbol">→</a> <a id="15844" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15849" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="15850" class="Symbol">)</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Cubical.Foundations.Prelude.html#15853" class="Bound">a</a> <a id="15855" class="Symbol">:</a> <a id="15857" href="Cubical.Foundations.Prelude.html#15836" class="Bound">A</a> <a id="15859" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15861" class="Symbol">)</a> <a id="15863" class="Symbol">→</a> <a id="15865" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15870" class="Symbol">_</a>
<a id="15872" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15879" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15881" href="Cubical.Foundations.Prelude.html#15881" class="Bound">a</a> <a id="15883" class="Symbol">=</a> <a id="15885" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15888" href="Cubical.Foundations.Prelude.html#15888" class="Bound">x</a> <a id="15890" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15892" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15894" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="15897" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15899" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15905" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15907" href="Cubical.Foundations.Prelude.html#15881" class="Bound">a</a> <a id="15909" href="Cubical.Foundations.Prelude.html#15888" class="Bound">x</a>

<a id="singl"></a><a id="15912" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="15918" class="Symbol">:</a> <a id="15920" class="Symbol">(</a><a id="15921" href="Cubical.Foundations.Prelude.html#15921" class="Bound">a</a> <a id="15923" class="Symbol">:</a> <a id="15925" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="15926" class="Symbol">)</a> <a id="15928" class="Symbol">→</a> <a id="15930" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15935" class="Symbol">_</a>
<a id="15937" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="15943" class="Symbol">{</a><a id="15944" class="Argument">A</a> <a id="15946" class="Symbol">=</a> <a id="15948" href="Cubical.Foundations.Prelude.html#15948" class="Bound">A</a><a id="15949" class="Symbol">}</a> <a id="15951" href="Cubical.Foundations.Prelude.html#15951" class="Bound">a</a> <a id="15953" class="Symbol">=</a> <a id="15955" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15962" class="Symbol">(λ</a> <a id="15965" href="Cubical.Foundations.Prelude.html#15965" class="Bound">_</a> <a id="15967" class="Symbol">→</a> <a id="15969" href="Cubical.Foundations.Prelude.html#15948" class="Bound">A</a><a id="15970" class="Symbol">)</a> <a id="15972" href="Cubical.Foundations.Prelude.html#15951" class="Bound">a</a>

<a id="isContrSingl"></a><a id="15975" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="15988" class="Symbol">:</a> <a id="15990" class="Symbol">(</a><a id="15991" href="Cubical.Foundations.Prelude.html#15991" class="Bound">a</a> <a id="15993" class="Symbol">:</a> <a id="15995" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="15996" class="Symbol">)</a> <a id="15998" class="Symbol">→</a> <a id="16000" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16008" class="Symbol">(</a><a id="16009" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="16015" href="Cubical.Foundations.Prelude.html#15991" class="Bound">a</a><a id="16016" class="Symbol">)</a>
<a id="16018" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16031" href="Cubical.Foundations.Prelude.html#16031" class="Bound">a</a> <a id="16033" class="Symbol">.</a><a id="16034" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16038" class="Symbol">=</a> <a id="16040" class="Symbol">(</a><a id="16041" href="Cubical.Foundations.Prelude.html#16031" class="Bound">a</a> <a id="16043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16049" class="Symbol">)</a>
<a id="16051" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16064" href="Cubical.Foundations.Prelude.html#16064" class="Bound">a</a> <a id="16066" class="Symbol">.</a><a id="16067" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16071" href="Cubical.Foundations.Prelude.html#16071" class="Bound">p</a> <a id="16073" href="Cubical.Foundations.Prelude.html#16073" class="Bound">i</a> <a id="16075" class="Symbol">.</a><a id="16076" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16080" class="Symbol">=</a> <a id="16082" href="Cubical.Foundations.Prelude.html#16071" class="Bound">p</a> <a id="16084" class="Symbol">.</a><a id="16085" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16089" href="Cubical.Foundations.Prelude.html#16073" class="Bound">i</a>
<a id="16091" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16104" href="Cubical.Foundations.Prelude.html#16104" class="Bound">a</a> <a id="16106" class="Symbol">.</a><a id="16107" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16111" href="Cubical.Foundations.Prelude.html#16111" class="Bound">p</a> <a id="16113" href="Cubical.Foundations.Prelude.html#16113" class="Bound">i</a> <a id="16115" class="Symbol">.</a><a id="16116" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16120" href="Cubical.Foundations.Prelude.html#16120" class="Bound">j</a> <a id="16122" class="Symbol">=</a> <a id="16124" href="Cubical.Foundations.Prelude.html#16111" class="Bound">p</a> <a id="16126" class="Symbol">.</a><a id="16127" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16131" class="Symbol">(</a><a id="16132" href="Cubical.Foundations.Prelude.html#16113" class="Bound">i</a> <a id="16134" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16136" href="Cubical.Foundations.Prelude.html#16120" class="Bound">j</a><a id="16137" class="Symbol">)</a>

<a id="isContrSinglP"></a><a id="16140" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16154" class="Symbol">:</a> <a id="16156" class="Symbol">(</a><a id="16157" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16159" class="Symbol">:</a> <a id="16161" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16163" class="Symbol">→</a> <a id="16165" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16170" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="16171" class="Symbol">)</a> <a id="16173" class="Symbol">(</a><a id="16174" href="Cubical.Foundations.Prelude.html#16174" class="Bound">a</a> <a id="16176" class="Symbol">:</a> <a id="16178" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16180" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16182" class="Symbol">)</a> <a id="16184" class="Symbol">→</a> <a id="16186" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16194" class="Symbol">(</a><a id="16195" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="16202" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16204" href="Cubical.Foundations.Prelude.html#16174" class="Bound">a</a><a id="16205" class="Symbol">)</a>
<a id="16207" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16221" href="Cubical.Foundations.Prelude.html#16221" class="Bound">A</a> <a id="16223" href="Cubical.Foundations.Prelude.html#16223" class="Bound">a</a> <a id="16225" class="Symbol">.</a><a id="16226" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16230" class="Symbol">=</a> <a id="16232" class="Symbol">_</a> <a id="16234" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16236" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="16253" class="Symbol">(λ</a> <a id="16256" href="Cubical.Foundations.Prelude.html#16256" class="Bound">i</a> <a id="16258" class="Symbol">→</a> <a id="16260" href="Cubical.Foundations.Prelude.html#16221" class="Bound">A</a> <a id="16262" href="Cubical.Foundations.Prelude.html#16256" class="Bound">i</a><a id="16263" class="Symbol">)</a> <a id="16265" href="Cubical.Foundations.Prelude.html#16223" class="Bound">a</a>
<a id="16267" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16281" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16283" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a> <a id="16285" class="Symbol">.</a><a id="16286" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16290" class="Symbol">(</a><a id="16291" href="Cubical.Foundations.Prelude.html#16291" class="Bound">x</a> <a id="16293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16295" href="Cubical.Foundations.Prelude.html#16295" class="Bound">p</a><a id="16296" class="Symbol">)</a> <a id="16298" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16300" class="Symbol">=</a>
  <a id="16304" class="Symbol">_</a> <a id="16306" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16308" class="Symbol">λ</a> <a id="16310" href="Cubical.Foundations.Prelude.html#16310" class="Bound">j</a> <a id="16312" class="Symbol">→</a> <a id="16314" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="16319" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16321" class="Symbol">(λ</a> <a id="16324" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a> <a id="16326" class="Symbol">→</a> <a id="16328" class="Symbol">λ</a> <a id="16330" class="Symbol">{(</a><a id="16332" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16334" class="Symbol">=</a> <a id="16336" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16338" class="Symbol">)</a> <a id="16340" class="Symbol">→</a> <a id="16342" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="16359" class="Symbol">(λ</a> <a id="16362" href="Cubical.Foundations.Prelude.html#16362" class="Bound">i</a> <a id="16364" class="Symbol">→</a> <a id="16366" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16368" href="Cubical.Foundations.Prelude.html#16362" class="Bound">i</a><a id="16369" class="Symbol">)</a> <a id="16371" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a> <a id="16373" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a><a id="16374" class="Symbol">;</a> <a id="16376" class="Symbol">(</a><a id="16377" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16379" class="Symbol">=</a> <a id="16381" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16383" class="Symbol">)</a> <a id="16385" class="Symbol">→</a> <a id="16387" href="Cubical.Foundations.Prelude.html#16295" class="Bound">p</a> <a id="16389" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a><a id="16390" class="Symbol">})</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="16398" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a><a id="16399" class="Symbol">)</a> <a id="16401" href="Cubical.Foundations.Prelude.html#16310" class="Bound">j</a>

<a id="16404" class="Comment">-- Higher cube types</a>

<a id="SquareP"></a><a id="16426" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="16434" class="Symbol">:</a>
  <a id="16438" class="Symbol">(</a><a id="16439" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16441" class="Symbol">:</a> <a id="16443" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16445" class="Symbol">→</a> <a id="16447" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16449" class="Symbol">→</a> <a id="16451" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16456" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="16457" class="Symbol">)</a>
  <a id="16461" class="Symbol">{</a><a id="16462" href="Cubical.Foundations.Prelude.html#16462" class="Bound">a₀₀</a> <a id="16466" class="Symbol">:</a> <a id="16468" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16470" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="16473" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16475" class="Symbol">}</a> <a id="16477" class="Symbol">{</a><a id="16478" href="Cubical.Foundations.Prelude.html#16478" class="Bound">a₀₁</a> <a id="16482" class="Symbol">:</a> <a id="16484" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16486" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="16489" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16491" class="Symbol">}</a> <a id="16493" class="Symbol">(</a><a id="16494" href="Cubical.Foundations.Prelude.html#16494" class="Bound">a₀₋</a> <a id="16498" class="Symbol">:</a> <a id="16500" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16506" class="Symbol">(λ</a> <a id="16509" href="Cubical.Foundations.Prelude.html#16509" class="Bound">j</a> <a id="16511" class="Symbol">→</a> <a id="16513" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16515" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="16518" href="Cubical.Foundations.Prelude.html#16509" class="Bound">j</a><a id="16519" class="Symbol">)</a> <a id="16521" href="Cubical.Foundations.Prelude.html#16462" class="Bound">a₀₀</a> <a id="16525" href="Cubical.Foundations.Prelude.html#16478" class="Bound">a₀₁</a><a id="16528" class="Symbol">)</a>
  <a id="16532" class="Symbol">{</a><a id="16533" href="Cubical.Foundations.Prelude.html#16533" class="Bound">a₁₀</a> <a id="16537" class="Symbol">:</a> <a id="16539" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16541" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="16544" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16546" class="Symbol">}</a> <a id="16548" class="Symbol">{</a><a id="16549" href="Cubical.Foundations.Prelude.html#16549" class="Bound">a₁₁</a> <a id="16553" class="Symbol">:</a> <a id="16555" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16557" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="16560" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16562" class="Symbol">}</a> <a id="16564" class="Symbol">(</a><a id="16565" href="Cubical.Foundations.Prelude.html#16565" class="Bound">a₁₋</a> <a id="16569" class="Symbol">:</a> <a id="16571" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16577" class="Symbol">(λ</a> <a id="16580" href="Cubical.Foundations.Prelude.html#16580" class="Bound">j</a> <a id="16582" class="Symbol">→</a> <a id="16584" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16586" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="16589" href="Cubical.Foundations.Prelude.html#16580" class="Bound">j</a><a id="16590" class="Symbol">)</a> <a id="16592" href="Cubical.Foundations.Prelude.html#16533" class="Bound">a₁₀</a> <a id="16596" href="Cubical.Foundations.Prelude.html#16549" class="Bound">a₁₁</a><a id="16599" class="Symbol">)</a>
  <a id="16603" class="Symbol">(</a><a id="16604" href="Cubical.Foundations.Prelude.html#16604" class="Bound">a₋₀</a> <a id="16608" class="Symbol">:</a> <a id="16610" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16616" class="Symbol">(λ</a> <a id="16619" href="Cubical.Foundations.Prelude.html#16619" class="Bound">i</a> <a id="16621" class="Symbol">→</a> <a id="16623" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16625" href="Cubical.Foundations.Prelude.html#16619" class="Bound">i</a> <a id="16627" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16629" class="Symbol">)</a> <a id="16631" href="Cubical.Foundations.Prelude.html#16462" class="Bound">a₀₀</a> <a id="16635" href="Cubical.Foundations.Prelude.html#16533" class="Bound">a₁₀</a><a id="16638" class="Symbol">)</a> <a id="16640" class="Symbol">(</a><a id="16641" href="Cubical.Foundations.Prelude.html#16641" class="Bound">a₋₁</a> <a id="16645" class="Symbol">:</a> <a id="16647" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16653" class="Symbol">(λ</a> <a id="16656" href="Cubical.Foundations.Prelude.html#16656" class="Bound">i</a> <a id="16658" class="Symbol">→</a> <a id="16660" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16662" href="Cubical.Foundations.Prelude.html#16656" class="Bound">i</a> <a id="16664" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16666" class="Symbol">)</a> <a id="16668" href="Cubical.Foundations.Prelude.html#16478" class="Bound">a₀₁</a> <a id="16672" href="Cubical.Foundations.Prelude.html#16549" class="Bound">a₁₁</a><a id="16675" class="Symbol">)</a>
  <a id="16679" class="Symbol">→</a> <a id="16681" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16686" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="16688" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="16696" href="Cubical.Foundations.Prelude.html#16696" class="Bound">A</a> <a id="16698" href="Cubical.Foundations.Prelude.html#16698" class="Bound">a₀₋</a> <a id="16702" href="Cubical.Foundations.Prelude.html#16702" class="Bound">a₁₋</a> <a id="16706" href="Cubical.Foundations.Prelude.html#16706" class="Bound">a₋₀</a> <a id="16710" href="Cubical.Foundations.Prelude.html#16710" class="Bound">a₋₁</a> <a id="16714" class="Symbol">=</a> <a id="16716" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16722" class="Symbol">(λ</a> <a id="16725" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a> <a id="16727" class="Symbol">→</a> <a id="16729" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16735" class="Symbol">(λ</a> <a id="16738" href="Cubical.Foundations.Prelude.html#16738" class="Bound">j</a> <a id="16740" class="Symbol">→</a> <a id="16742" href="Cubical.Foundations.Prelude.html#16696" class="Bound">A</a> <a id="16744" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a> <a id="16746" href="Cubical.Foundations.Prelude.html#16738" class="Bound">j</a><a id="16747" class="Symbol">)</a> <a id="16749" class="Symbol">(</a><a id="16750" href="Cubical.Foundations.Prelude.html#16706" class="Bound">a₋₀</a> <a id="16754" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a><a id="16755" class="Symbol">)</a> <a id="16757" class="Symbol">(</a><a id="16758" href="Cubical.Foundations.Prelude.html#16710" class="Bound">a₋₁</a> <a id="16762" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a><a id="16763" class="Symbol">))</a> <a id="16766" href="Cubical.Foundations.Prelude.html#16698" class="Bound">a₀₋</a> <a id="16770" href="Cubical.Foundations.Prelude.html#16702" class="Bound">a₁₋</a>

<a id="Square"></a><a id="16775" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="16782" class="Symbol">:</a>
  <a id="16786" class="Symbol">{</a><a id="16787" href="Cubical.Foundations.Prelude.html#16787" class="Bound">a₀₀</a> <a id="16791" href="Cubical.Foundations.Prelude.html#16791" class="Bound">a₀₁</a> <a id="16795" class="Symbol">:</a> <a id="16797" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="16798" class="Symbol">}</a> <a id="16800" class="Symbol">(</a><a id="16801" href="Cubical.Foundations.Prelude.html#16801" class="Bound">a₀₋</a> <a id="16805" class="Symbol">:</a> <a id="16807" href="Cubical.Foundations.Prelude.html#16787" class="Bound">a₀₀</a> <a id="16811" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16813" href="Cubical.Foundations.Prelude.html#16791" class="Bound">a₀₁</a><a id="16816" class="Symbol">)</a>
  <a id="16820" class="Symbol">{</a><a id="16821" href="Cubical.Foundations.Prelude.html#16821" class="Bound">a₁₀</a> <a id="16825" href="Cubical.Foundations.Prelude.html#16825" class="Bound">a₁₁</a> <a id="16829" class="Symbol">:</a> <a id="16831" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="16832" class="Symbol">}</a> <a id="16834" class="Symbol">(</a><a id="16835" href="Cubical.Foundations.Prelude.html#16835" class="Bound">a₁₋</a> <a id="16839" class="Symbol">:</a> <a id="16841" href="Cubical.Foundations.Prelude.html#16821" class="Bound">a₁₀</a> <a id="16845" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16847" href="Cubical.Foundations.Prelude.html#16825" class="Bound">a₁₁</a><a id="16850" class="Symbol">)</a>
  <a id="16854" class="Symbol">(</a><a id="16855" href="Cubical.Foundations.Prelude.html#16855" class="Bound">a₋₀</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="Cubical.Foundations.Prelude.html#16787" class="Bound">a₀₀</a> <a id="16865" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16867" href="Cubical.Foundations.Prelude.html#16821" class="Bound">a₁₀</a><a id="16870" class="Symbol">)</a> <a id="16872" class="Symbol">(</a><a id="16873" href="Cubical.Foundations.Prelude.html#16873" class="Bound">a₋₁</a> <a id="16877" class="Symbol">:</a> <a id="16879" href="Cubical.Foundations.Prelude.html#16791" class="Bound">a₀₁</a> <a id="16883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16885" href="Cubical.Foundations.Prelude.html#16825" class="Bound">a₁₁</a><a id="16888" class="Symbol">)</a>
  <a id="16892" class="Symbol">→</a> <a id="16894" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16899" class="Symbol">_</a>
<a id="16901" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="16908" href="Cubical.Foundations.Prelude.html#16908" class="Bound">a₀₋</a> <a id="16912" href="Cubical.Foundations.Prelude.html#16912" class="Bound">a₁₋</a> <a id="16916" href="Cubical.Foundations.Prelude.html#16916" class="Bound">a₋₀</a> <a id="16920" href="Cubical.Foundations.Prelude.html#16920" class="Bound">a₋₁</a> <a id="16924" class="Symbol">=</a> <a id="16926" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16932" class="Symbol">(λ</a> <a id="16935" href="Cubical.Foundations.Prelude.html#16935" class="Bound">i</a> <a id="16937" class="Symbol">→</a> <a id="16939" href="Cubical.Foundations.Prelude.html#16916" class="Bound">a₋₀</a> <a id="16943" href="Cubical.Foundations.Prelude.html#16935" class="Bound">i</a> <a id="16945" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16947" href="Cubical.Foundations.Prelude.html#16920" class="Bound">a₋₁</a> <a id="16951" href="Cubical.Foundations.Prelude.html#16935" class="Bound">i</a><a id="16952" class="Symbol">)</a> <a id="16954" href="Cubical.Foundations.Prelude.html#16908" class="Bound">a₀₋</a> <a id="16958" href="Cubical.Foundations.Prelude.html#16912" class="Bound">a₁₋</a>

<a id="Cube"></a><a id="16963" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="16968" class="Symbol">:</a>
  <a id="16972" class="Symbol">{</a><a id="16973" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="16978" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a> <a id="16983" class="Symbol">:</a> <a id="16985" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="16986" class="Symbol">}</a> <a id="16988" class="Symbol">{</a><a id="16989" href="Cubical.Foundations.Prelude.html#16989" class="Bound">a₀₀₋</a> <a id="16994" class="Symbol">:</a> <a id="16996" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="17001" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17003" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a><a id="17007" class="Symbol">}</a>
  <a id="17011" class="Symbol">{</a><a id="17012" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a> <a id="17017" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a> <a id="17022" class="Symbol">:</a> <a id="17024" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17025" class="Symbol">}</a> <a id="17027" class="Symbol">{</a><a id="17028" href="Cubical.Foundations.Prelude.html#17028" class="Bound">a₀₁₋</a> <a id="17033" class="Symbol">:</a> <a id="17035" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a> <a id="17040" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17042" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a><a id="17046" class="Symbol">}</a>
  <a id="17050" class="Symbol">{</a><a id="17051" href="Cubical.Foundations.Prelude.html#17051" class="Bound">a₀₋₀</a> <a id="17056" class="Symbol">:</a> <a id="17058" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="17063" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17065" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a><a id="17069" class="Symbol">}</a> <a id="17071" class="Symbol">{</a><a id="17072" href="Cubical.Foundations.Prelude.html#17072" class="Bound">a₀₋₁</a> <a id="17077" class="Symbol">:</a> <a id="17079" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a> <a id="17084" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17086" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a><a id="17090" class="Symbol">}</a>
  <a id="17094" class="Symbol">(</a><a id="17095" href="Cubical.Foundations.Prelude.html#17095" class="Bound">a₀₋₋</a> <a id="17100" class="Symbol">:</a> <a id="17102" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17109" href="Cubical.Foundations.Prelude.html#16989" class="Bound">a₀₀₋</a> <a id="17114" href="Cubical.Foundations.Prelude.html#17028" class="Bound">a₀₁₋</a> <a id="17119" href="Cubical.Foundations.Prelude.html#17051" class="Bound">a₀₋₀</a> <a id="17124" href="Cubical.Foundations.Prelude.html#17072" class="Bound">a₀₋₁</a><a id="17128" class="Symbol">)</a>
  <a id="17132" class="Symbol">{</a><a id="17133" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a> <a id="17138" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a> <a id="17143" class="Symbol">:</a> <a id="17145" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17146" class="Symbol">}</a> <a id="17148" class="Symbol">{</a><a id="17149" href="Cubical.Foundations.Prelude.html#17149" class="Bound">a₁₀₋</a> <a id="17154" class="Symbol">:</a> <a id="17156" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a> <a id="17161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17163" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a><a id="17167" class="Symbol">}</a>
  <a id="17171" class="Symbol">{</a><a id="17172" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a> <a id="17177" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a> <a id="17182" class="Symbol">:</a> <a id="17184" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17185" class="Symbol">}</a> <a id="17187" class="Symbol">{</a><a id="17188" href="Cubical.Foundations.Prelude.html#17188" class="Bound">a₁₁₋</a> <a id="17193" class="Symbol">:</a> <a id="17195" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a> <a id="17200" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17202" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a><a id="17206" class="Symbol">}</a>
  <a id="17210" class="Symbol">{</a><a id="17211" href="Cubical.Foundations.Prelude.html#17211" class="Bound">a₁₋₀</a> <a id="17216" class="Symbol">:</a> <a id="17218" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a> <a id="17223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17225" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a><a id="17229" class="Symbol">}</a> <a id="17231" class="Symbol">{</a><a id="17232" href="Cubical.Foundations.Prelude.html#17232" class="Bound">a₁₋₁</a> <a id="17237" class="Symbol">:</a> <a id="17239" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a> <a id="17244" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17246" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a><a id="17250" class="Symbol">}</a>
  <a id="17254" class="Symbol">(</a><a id="17255" href="Cubical.Foundations.Prelude.html#17255" class="Bound">a₁₋₋</a> <a id="17260" class="Symbol">:</a> <a id="17262" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17269" href="Cubical.Foundations.Prelude.html#17149" class="Bound">a₁₀₋</a> <a id="17274" href="Cubical.Foundations.Prelude.html#17188" class="Bound">a₁₁₋</a> <a id="17279" href="Cubical.Foundations.Prelude.html#17211" class="Bound">a₁₋₀</a> <a id="17284" href="Cubical.Foundations.Prelude.html#17232" class="Bound">a₁₋₁</a><a id="17288" class="Symbol">)</a>
  <a id="17292" class="Symbol">{</a><a id="17293" href="Cubical.Foundations.Prelude.html#17293" class="Bound">a₋₀₀</a> <a id="17298" class="Symbol">:</a> <a id="17300" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="17305" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17307" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a><a id="17311" class="Symbol">}</a> <a id="17313" class="Symbol">{</a><a id="17314" href="Cubical.Foundations.Prelude.html#17314" class="Bound">a₋₀₁</a> <a id="17319" class="Symbol">:</a> <a id="17321" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a> <a id="17326" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17328" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a><a id="17332" class="Symbol">}</a>
  <a id="17336" class="Symbol">(</a><a id="17337" href="Cubical.Foundations.Prelude.html#17337" class="Bound">a₋₀₋</a> <a id="17342" class="Symbol">:</a> <a id="17344" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17351" href="Cubical.Foundations.Prelude.html#16989" class="Bound">a₀₀₋</a> <a id="17356" href="Cubical.Foundations.Prelude.html#17149" class="Bound">a₁₀₋</a> <a id="17361" href="Cubical.Foundations.Prelude.html#17293" class="Bound">a₋₀₀</a> <a id="17366" href="Cubical.Foundations.Prelude.html#17314" class="Bound">a₋₀₁</a><a id="17370" class="Symbol">)</a>
  <a id="17374" class="Symbol">{</a><a id="17375" href="Cubical.Foundations.Prelude.html#17375" class="Bound">a₋₁₀</a> <a id="17380" class="Symbol">:</a> <a id="17382" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a> <a id="17387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17389" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a><a id="17393" class="Symbol">}</a> <a id="17395" class="Symbol">{</a><a id="17396" href="Cubical.Foundations.Prelude.html#17396" class="Bound">a₋₁₁</a> <a id="17401" class="Symbol">:</a> <a id="17403" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a> <a id="17408" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17410" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a><a id="17414" class="Symbol">}</a>
  <a id="17418" class="Symbol">(</a><a id="17419" href="Cubical.Foundations.Prelude.html#17419" class="Bound">a₋₁₋</a> <a id="17424" class="Symbol">:</a> <a id="17426" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17433" href="Cubical.Foundations.Prelude.html#17028" class="Bound">a₀₁₋</a> <a id="17438" href="Cubical.Foundations.Prelude.html#17188" class="Bound">a₁₁₋</a> <a id="17443" href="Cubical.Foundations.Prelude.html#17375" class="Bound">a₋₁₀</a> <a id="17448" href="Cubical.Foundations.Prelude.html#17396" class="Bound">a₋₁₁</a><a id="17452" class="Symbol">)</a>
  <a id="17456" class="Symbol">(</a><a id="17457" href="Cubical.Foundations.Prelude.html#17457" class="Bound">a₋₋₀</a> <a id="17462" class="Symbol">:</a> <a id="17464" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17471" href="Cubical.Foundations.Prelude.html#17051" class="Bound">a₀₋₀</a> <a id="17476" href="Cubical.Foundations.Prelude.html#17211" class="Bound">a₁₋₀</a> <a id="17481" href="Cubical.Foundations.Prelude.html#17293" class="Bound">a₋₀₀</a> <a id="17486" href="Cubical.Foundations.Prelude.html#17375" class="Bound">a₋₁₀</a><a id="17490" class="Symbol">)</a>
  <a id="17494" class="Symbol">(</a><a id="17495" href="Cubical.Foundations.Prelude.html#17495" class="Bound">a₋₋₁</a> <a id="17500" class="Symbol">:</a> <a id="17502" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17509" href="Cubical.Foundations.Prelude.html#17072" class="Bound">a₀₋₁</a> <a id="17514" href="Cubical.Foundations.Prelude.html#17232" class="Bound">a₁₋₁</a> <a id="17519" href="Cubical.Foundations.Prelude.html#17314" class="Bound">a₋₀₁</a> <a id="17524" href="Cubical.Foundations.Prelude.html#17396" class="Bound">a₋₁₁</a><a id="17528" class="Symbol">)</a>
  <a id="17532" class="Symbol">→</a> <a id="17534" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17539" class="Symbol">_</a>
<a id="17541" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="17546" href="Cubical.Foundations.Prelude.html#17546" class="Bound">a₀₋₋</a> <a id="17551" href="Cubical.Foundations.Prelude.html#17551" class="Bound">a₁₋₋</a> <a id="17556" href="Cubical.Foundations.Prelude.html#17556" class="Bound">a₋₀₋</a> <a id="17561" href="Cubical.Foundations.Prelude.html#17561" class="Bound">a₋₁₋</a> <a id="17566" href="Cubical.Foundations.Prelude.html#17566" class="Bound">a₋₋₀</a> <a id="17571" href="Cubical.Foundations.Prelude.html#17571" class="Bound">a₋₋₁</a> <a id="17576" class="Symbol">=</a>
  <a id="17580" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="17586" class="Symbol">(λ</a> <a id="17589" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a> <a id="17591" class="Symbol">→</a> <a id="17593" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17600" class="Symbol">(</a><a id="17601" href="Cubical.Foundations.Prelude.html#17556" class="Bound">a₋₀₋</a> <a id="17606" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17607" class="Symbol">)</a> <a id="17609" class="Symbol">(</a><a id="17610" href="Cubical.Foundations.Prelude.html#17561" class="Bound">a₋₁₋</a> <a id="17615" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17616" class="Symbol">)</a> <a id="17618" class="Symbol">(</a><a id="17619" href="Cubical.Foundations.Prelude.html#17566" class="Bound">a₋₋₀</a> <a id="17624" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17625" class="Symbol">)</a> <a id="17627" class="Symbol">(</a><a id="17628" href="Cubical.Foundations.Prelude.html#17571" class="Bound">a₋₋₁</a> <a id="17633" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17634" class="Symbol">))</a> <a id="17637" href="Cubical.Foundations.Prelude.html#17546" class="Bound">a₀₋₋</a> <a id="17642" href="Cubical.Foundations.Prelude.html#17551" class="Bound">a₁₋₋</a>

<a id="17648" class="Comment">-- See HLevels.agda for CubeP</a>

<a id="17679" class="Comment">-- Horizontal composition of squares (along their second dimension)</a>
<a id="17747" class="Comment">-- See Cubical.Foundations.Path for vertical composition</a>

<a id="_∙₂_"></a><a id="17805" href="Cubical.Foundations.Prelude.html#17805" class="Function Operator">_∙₂_</a> <a id="17810" class="Symbol">:</a>
  <a id="17814" class="Symbol">{</a><a id="17815" href="Cubical.Foundations.Prelude.html#17815" class="Bound">a₀₀</a> <a id="17819" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a> <a id="17823" href="Cubical.Foundations.Prelude.html#17823" class="Bound">a₀₂</a> <a id="17827" class="Symbol">:</a> <a id="17829" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17830" class="Symbol">}</a> <a id="17832" class="Symbol">{</a><a id="17833" href="Cubical.Foundations.Prelude.html#17833" class="Bound">a₀₋</a> <a id="17837" class="Symbol">:</a> <a id="17839" href="Cubical.Foundations.Prelude.html#17815" class="Bound">a₀₀</a> <a id="17843" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17845" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a><a id="17848" class="Symbol">}</a> <a id="17850" class="Symbol">{</a><a id="17851" href="Cubical.Foundations.Prelude.html#17851" class="Bound">b₀₋</a> <a id="17855" class="Symbol">:</a> <a id="17857" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a> <a id="17861" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17863" href="Cubical.Foundations.Prelude.html#17823" class="Bound">a₀₂</a><a id="17866" class="Symbol">}</a>
  <a id="17870" class="Symbol">{</a><a id="17871" href="Cubical.Foundations.Prelude.html#17871" class="Bound">a₁₀</a> <a id="17875" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a> <a id="17879" href="Cubical.Foundations.Prelude.html#17879" class="Bound">a₁₂</a> <a id="17883" class="Symbol">:</a> <a id="17885" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17886" class="Symbol">}</a> <a id="17888" class="Symbol">{</a><a id="17889" href="Cubical.Foundations.Prelude.html#17889" class="Bound">a₁₋</a> <a id="17893" class="Symbol">:</a> <a id="17895" href="Cubical.Foundations.Prelude.html#17871" class="Bound">a₁₀</a> <a id="17899" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17901" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a><a id="17904" class="Symbol">}</a> <a id="17906" class="Symbol">{</a><a id="17907" href="Cubical.Foundations.Prelude.html#17907" class="Bound">b₁₋</a> <a id="17911" class="Symbol">:</a> <a id="17913" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a> <a id="17917" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17919" href="Cubical.Foundations.Prelude.html#17879" class="Bound">a₁₂</a><a id="17922" class="Symbol">}</a>
  <a id="17926" class="Symbol">{</a><a id="17927" href="Cubical.Foundations.Prelude.html#17927" class="Bound">a₋₀</a> <a id="17931" class="Symbol">:</a> <a id="17933" href="Cubical.Foundations.Prelude.html#17815" class="Bound">a₀₀</a> <a id="17937" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17939" href="Cubical.Foundations.Prelude.html#17871" class="Bound">a₁₀</a><a id="17942" class="Symbol">}</a> <a id="17944" class="Symbol">{</a><a id="17945" href="Cubical.Foundations.Prelude.html#17945" class="Bound">a₋₁</a> <a id="17949" class="Symbol">:</a> <a id="17951" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a> <a id="17955" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17957" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a><a id="17960" class="Symbol">}</a> <a id="17962" class="Symbol">{</a><a id="17963" href="Cubical.Foundations.Prelude.html#17963" class="Bound">a₋₂</a> <a id="17967" class="Symbol">:</a> <a id="17969" href="Cubical.Foundations.Prelude.html#17823" class="Bound">a₀₂</a> <a id="17973" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17975" href="Cubical.Foundations.Prelude.html#17879" class="Bound">a₁₂</a><a id="17978" class="Symbol">}</a>
  <a id="17982" class="Symbol">(</a><a id="17983" href="Cubical.Foundations.Prelude.html#17983" class="Bound">p</a> <a id="17985" class="Symbol">:</a> <a id="17987" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17994" href="Cubical.Foundations.Prelude.html#17833" class="Bound">a₀₋</a> <a id="17998" href="Cubical.Foundations.Prelude.html#17889" class="Bound">a₁₋</a> <a id="18002" href="Cubical.Foundations.Prelude.html#17927" class="Bound">a₋₀</a> <a id="18006" href="Cubical.Foundations.Prelude.html#17945" class="Bound">a₋₁</a><a id="18009" class="Symbol">)</a> <a id="18011" class="Symbol">(</a><a id="18012" href="Cubical.Foundations.Prelude.html#18012" class="Bound">q</a> <a id="18014" class="Symbol">:</a> <a id="18016" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18023" href="Cubical.Foundations.Prelude.html#17851" class="Bound">b₀₋</a> <a id="18027" href="Cubical.Foundations.Prelude.html#17907" class="Bound">b₁₋</a> <a id="18031" href="Cubical.Foundations.Prelude.html#17945" class="Bound">a₋₁</a> <a id="18035" href="Cubical.Foundations.Prelude.html#17963" class="Bound">a₋₂</a><a id="18038" class="Symbol">)</a>
  <a id="18042" class="Symbol">→</a> <a id="18044" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18051" class="Symbol">(</a><a id="18052" href="Cubical.Foundations.Prelude.html#17833" class="Bound">a₀₋</a> <a id="18056" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18058" href="Cubical.Foundations.Prelude.html#17851" class="Bound">b₀₋</a><a id="18061" class="Symbol">)</a> <a id="18063" class="Symbol">(</a><a id="18064" href="Cubical.Foundations.Prelude.html#17889" class="Bound">a₁₋</a> <a id="18068" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18070" href="Cubical.Foundations.Prelude.html#17907" class="Bound">b₁₋</a><a id="18073" class="Symbol">)</a> <a id="18075" href="Cubical.Foundations.Prelude.html#17927" class="Bound">a₋₀</a> <a id="18079" href="Cubical.Foundations.Prelude.html#17963" class="Bound">a₋₂</a>
<a id="18083" href="Cubical.Foundations.Prelude.html#17805" class="Function Operator">_∙₂_</a> <a id="18088" class="Symbol">=</a> <a id="18090" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="18097" class="Symbol">(λ</a> <a id="18100" href="Cubical.Foundations.Prelude.html#18100" class="Bound">_</a> <a id="18102" class="Symbol">→</a> <a id="18104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a><a id="18107" class="Symbol">)</a>

<a id="18110" class="Comment">-- Alternative (equivalent) definitions of hlevel n that give fillers for n-cubes instead of n-globes</a>

<a id="isSet&#39;"></a><a id="18213" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18220" class="Symbol">:</a> <a id="18222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18227" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="18229" class="Symbol">→</a> <a id="18231" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18236" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="18238" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18245" href="Cubical.Foundations.Prelude.html#18245" class="Bound">A</a> <a id="18247" class="Symbol">=</a>
  <a id="18251" class="Symbol">{</a><a id="18252" href="Cubical.Foundations.Prelude.html#18252" class="Bound">a₀₀</a> <a id="18256" href="Cubical.Foundations.Prelude.html#18256" class="Bound">a₀₁</a> <a id="18260" class="Symbol">:</a> <a id="18262" href="Cubical.Foundations.Prelude.html#18245" class="Bound">A</a><a id="18263" class="Symbol">}</a> <a id="18265" class="Symbol">(</a><a id="18266" href="Cubical.Foundations.Prelude.html#18266" class="Bound">a₀₋</a> <a id="18270" class="Symbol">:</a> <a id="18272" href="Cubical.Foundations.Prelude.html#18252" class="Bound">a₀₀</a> <a id="18276" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18278" href="Cubical.Foundations.Prelude.html#18256" class="Bound">a₀₁</a><a id="18281" class="Symbol">)</a>
  <a id="18285" class="Symbol">{</a><a id="18286" href="Cubical.Foundations.Prelude.html#18286" class="Bound">a₁₀</a> <a id="18290" href="Cubical.Foundations.Prelude.html#18290" class="Bound">a₁₁</a> <a id="18294" class="Symbol">:</a> <a id="18296" href="Cubical.Foundations.Prelude.html#18245" class="Bound">A</a><a id="18297" class="Symbol">}</a> <a id="18299" class="Symbol">(</a><a id="18300" href="Cubical.Foundations.Prelude.html#18300" class="Bound">a₁₋</a> <a id="18304" class="Symbol">:</a> <a id="18306" href="Cubical.Foundations.Prelude.html#18286" class="Bound">a₁₀</a> <a id="18310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18312" href="Cubical.Foundations.Prelude.html#18290" class="Bound">a₁₁</a><a id="18315" class="Symbol">)</a>
  <a id="18319" class="Symbol">(</a><a id="18320" href="Cubical.Foundations.Prelude.html#18320" class="Bound">a₋₀</a> <a id="18324" class="Symbol">:</a> <a id="18326" href="Cubical.Foundations.Prelude.html#18252" class="Bound">a₀₀</a> <a id="18330" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18332" href="Cubical.Foundations.Prelude.html#18286" class="Bound">a₁₀</a><a id="18335" class="Symbol">)</a> <a id="18337" class="Symbol">(</a><a id="18338" href="Cubical.Foundations.Prelude.html#18338" class="Bound">a₋₁</a> <a id="18342" class="Symbol">:</a> <a id="18344" href="Cubical.Foundations.Prelude.html#18256" class="Bound">a₀₁</a> <a id="18348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18350" href="Cubical.Foundations.Prelude.html#18290" class="Bound">a₁₁</a><a id="18353" class="Symbol">)</a>
  <a id="18357" class="Symbol">→</a> <a id="18359" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18366" href="Cubical.Foundations.Prelude.html#18266" class="Bound">a₀₋</a> <a id="18370" href="Cubical.Foundations.Prelude.html#18300" class="Bound">a₁₋</a> <a id="18374" href="Cubical.Foundations.Prelude.html#18320" class="Bound">a₋₀</a> <a id="18378" href="Cubical.Foundations.Prelude.html#18338" class="Bound">a₋₁</a>

<a id="isSet→isSet&#39;"></a><a id="18383" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="18396" class="Symbol">:</a> <a id="18398" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18404" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="18406" class="Symbol">→</a> <a id="18408" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18415" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="18417" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="18430" href="Cubical.Foundations.Prelude.html#18430" class="Bound">Aset</a> <a id="18435" class="Symbol">_</a> <a id="18437" class="Symbol">_</a> <a id="18439" class="Symbol">_</a> <a id="18441" class="Symbol">_</a> <a id="18443" class="Symbol">=</a> <a id="18445" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="18453" class="Symbol">(</a><a id="18454" href="Cubical.Foundations.Prelude.html#18430" class="Bound">Aset</a> <a id="18459" class="Symbol">_</a> <a id="18461" class="Symbol">_</a> <a id="18463" class="Symbol">_</a> <a id="18465" class="Symbol">_)</a>

<a id="isSet&#39;→isSet"></a><a id="18469" href="Cubical.Foundations.Prelude.html#18469" class="Function">isSet&#39;→isSet</a> <a id="18482" class="Symbol">:</a> <a id="18484" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18491" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="18493" class="Symbol">→</a> <a id="18495" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18501" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="18503" href="Cubical.Foundations.Prelude.html#18469" class="Function">isSet&#39;→isSet</a> <a id="18516" href="Cubical.Foundations.Prelude.html#18516" class="Bound">Aset&#39;</a> <a id="18522" href="Cubical.Foundations.Prelude.html#18522" class="Bound">x</a> <a id="18524" href="Cubical.Foundations.Prelude.html#18524" class="Bound">y</a> <a id="18526" href="Cubical.Foundations.Prelude.html#18526" class="Bound">p</a> <a id="18528" href="Cubical.Foundations.Prelude.html#18528" class="Bound">q</a> <a id="18530" class="Symbol">=</a> <a id="18532" href="Cubical.Foundations.Prelude.html#18516" class="Bound">Aset&#39;</a> <a id="18538" href="Cubical.Foundations.Prelude.html#18526" class="Bound">p</a> <a id="18540" href="Cubical.Foundations.Prelude.html#18528" class="Bound">q</a> <a id="18542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18547" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isGroupoid&#39;"></a><a id="18553" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="18565" class="Symbol">:</a> <a id="18567" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18572" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="18574" class="Symbol">→</a> <a id="18576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18581" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="18583" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="18595" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a> <a id="18597" class="Symbol">=</a>
  <a id="18601" class="Symbol">{</a><a id="18602" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18607" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a> <a id="18612" class="Symbol">:</a> <a id="18614" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18615" class="Symbol">}</a> <a id="18617" class="Symbol">{</a><a id="18618" href="Cubical.Foundations.Prelude.html#18618" class="Bound">a₀₀₋</a> <a id="18623" class="Symbol">:</a> <a id="18625" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18630" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18632" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a><a id="18636" class="Symbol">}</a>
  <a id="18640" class="Symbol">{</a><a id="18641" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a> <a id="18646" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a> <a id="18651" class="Symbol">:</a> <a id="18653" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18654" class="Symbol">}</a> <a id="18656" class="Symbol">{</a><a id="18657" href="Cubical.Foundations.Prelude.html#18657" class="Bound">a₀₁₋</a> <a id="18662" class="Symbol">:</a> <a id="18664" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a> <a id="18669" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18671" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a><a id="18675" class="Symbol">}</a>
  <a id="18679" class="Symbol">{</a><a id="18680" href="Cubical.Foundations.Prelude.html#18680" class="Bound">a₀₋₀</a> <a id="18685" class="Symbol">:</a> <a id="18687" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18692" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18694" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a><a id="18698" class="Symbol">}</a> <a id="18700" class="Symbol">{</a><a id="18701" href="Cubical.Foundations.Prelude.html#18701" class="Bound">a₀₋₁</a> <a id="18706" class="Symbol">:</a> <a id="18708" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a> <a id="18713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18715" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a><a id="18719" class="Symbol">}</a>
  <a id="18723" class="Symbol">(</a><a id="18724" href="Cubical.Foundations.Prelude.html#18724" class="Bound">a₀₋₋</a> <a id="18729" class="Symbol">:</a> <a id="18731" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18738" href="Cubical.Foundations.Prelude.html#18618" class="Bound">a₀₀₋</a> <a id="18743" href="Cubical.Foundations.Prelude.html#18657" class="Bound">a₀₁₋</a> <a id="18748" href="Cubical.Foundations.Prelude.html#18680" class="Bound">a₀₋₀</a> <a id="18753" href="Cubical.Foundations.Prelude.html#18701" class="Bound">a₀₋₁</a><a id="18757" class="Symbol">)</a>
  <a id="18761" class="Symbol">{</a><a id="18762" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a> <a id="18767" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a> <a id="18772" class="Symbol">:</a> <a id="18774" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18775" class="Symbol">}</a> <a id="18777" class="Symbol">{</a><a id="18778" href="Cubical.Foundations.Prelude.html#18778" class="Bound">a₁₀₋</a> <a id="18783" class="Symbol">:</a> <a id="18785" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a> <a id="18790" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18792" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a><a id="18796" class="Symbol">}</a>
  <a id="18800" class="Symbol">{</a><a id="18801" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a> <a id="18806" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a> <a id="18811" class="Symbol">:</a> <a id="18813" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18814" class="Symbol">}</a> <a id="18816" class="Symbol">{</a><a id="18817" href="Cubical.Foundations.Prelude.html#18817" class="Bound">a₁₁₋</a> <a id="18822" class="Symbol">:</a> <a id="18824" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a> <a id="18829" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18831" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a><a id="18835" class="Symbol">}</a>
  <a id="18839" class="Symbol">{</a><a id="18840" href="Cubical.Foundations.Prelude.html#18840" class="Bound">a₁₋₀</a> <a id="18845" class="Symbol">:</a> <a id="18847" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a> <a id="18852" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18854" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a><a id="18858" class="Symbol">}</a> <a id="18860" class="Symbol">{</a><a id="18861" href="Cubical.Foundations.Prelude.html#18861" class="Bound">a₁₋₁</a> <a id="18866" class="Symbol">:</a> <a id="18868" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a> <a id="18873" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18875" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a><a id="18879" class="Symbol">}</a>
  <a id="18883" class="Symbol">(</a><a id="18884" href="Cubical.Foundations.Prelude.html#18884" class="Bound">a₁₋₋</a> <a id="18889" class="Symbol">:</a> <a id="18891" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18898" href="Cubical.Foundations.Prelude.html#18778" class="Bound">a₁₀₋</a> <a id="18903" href="Cubical.Foundations.Prelude.html#18817" class="Bound">a₁₁₋</a> <a id="18908" href="Cubical.Foundations.Prelude.html#18840" class="Bound">a₁₋₀</a> <a id="18913" href="Cubical.Foundations.Prelude.html#18861" class="Bound">a₁₋₁</a><a id="18917" class="Symbol">)</a>
  <a id="18921" class="Symbol">{</a><a id="18922" href="Cubical.Foundations.Prelude.html#18922" class="Bound">a₋₀₀</a> <a id="18927" class="Symbol">:</a> <a id="18929" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18934" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18936" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a><a id="18940" class="Symbol">}</a> <a id="18942" class="Symbol">{</a><a id="18943" href="Cubical.Foundations.Prelude.html#18943" class="Bound">a₋₀₁</a> <a id="18948" class="Symbol">:</a> <a id="18950" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a> <a id="18955" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18957" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a><a id="18961" class="Symbol">}</a>
  <a id="18965" class="Symbol">(</a><a id="18966" href="Cubical.Foundations.Prelude.html#18966" class="Bound">a₋₀₋</a> <a id="18971" class="Symbol">:</a> <a id="18973" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18980" href="Cubical.Foundations.Prelude.html#18618" class="Bound">a₀₀₋</a> <a id="18985" href="Cubical.Foundations.Prelude.html#18778" class="Bound">a₁₀₋</a> <a id="18990" href="Cubical.Foundations.Prelude.html#18922" class="Bound">a₋₀₀</a> <a id="18995" href="Cubical.Foundations.Prelude.html#18943" class="Bound">a₋₀₁</a><a id="18999" class="Symbol">)</a>
  <a id="19003" class="Symbol">{</a><a id="19004" href="Cubical.Foundations.Prelude.html#19004" class="Bound">a₋₁₀</a> <a id="19009" class="Symbol">:</a> <a id="19011" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a> <a id="19016" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19018" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a><a id="19022" class="Symbol">}</a> <a id="19024" class="Symbol">{</a><a id="19025" href="Cubical.Foundations.Prelude.html#19025" class="Bound">a₋₁₁</a> <a id="19030" class="Symbol">:</a> <a id="19032" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a> <a id="19037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19039" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a><a id="19043" class="Symbol">}</a>
  <a id="19047" class="Symbol">(</a><a id="19048" href="Cubical.Foundations.Prelude.html#19048" class="Bound">a₋₁₋</a> <a id="19053" class="Symbol">:</a> <a id="19055" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19062" href="Cubical.Foundations.Prelude.html#18657" class="Bound">a₀₁₋</a> <a id="19067" href="Cubical.Foundations.Prelude.html#18817" class="Bound">a₁₁₋</a> <a id="19072" href="Cubical.Foundations.Prelude.html#19004" class="Bound">a₋₁₀</a> <a id="19077" href="Cubical.Foundations.Prelude.html#19025" class="Bound">a₋₁₁</a><a id="19081" class="Symbol">)</a>
  <a id="19085" class="Symbol">(</a><a id="19086" href="Cubical.Foundations.Prelude.html#19086" class="Bound">a₋₋₀</a> <a id="19091" class="Symbol">:</a> <a id="19093" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19100" href="Cubical.Foundations.Prelude.html#18680" class="Bound">a₀₋₀</a> <a id="19105" href="Cubical.Foundations.Prelude.html#18840" class="Bound">a₁₋₀</a> <a id="19110" href="Cubical.Foundations.Prelude.html#18922" class="Bound">a₋₀₀</a> <a id="19115" href="Cubical.Foundations.Prelude.html#19004" class="Bound">a₋₁₀</a><a id="19119" class="Symbol">)</a>
  <a id="19123" class="Symbol">(</a><a id="19124" href="Cubical.Foundations.Prelude.html#19124" class="Bound">a₋₋₁</a> <a id="19129" class="Symbol">:</a> <a id="19131" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19138" href="Cubical.Foundations.Prelude.html#18701" class="Bound">a₀₋₁</a> <a id="19143" href="Cubical.Foundations.Prelude.html#18861" class="Bound">a₁₋₁</a> <a id="19148" href="Cubical.Foundations.Prelude.html#18943" class="Bound">a₋₀₁</a> <a id="19153" href="Cubical.Foundations.Prelude.html#19025" class="Bound">a₋₁₁</a><a id="19157" class="Symbol">)</a>
  <a id="19161" class="Symbol">→</a> <a id="19163" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="19168" href="Cubical.Foundations.Prelude.html#18724" class="Bound">a₀₋₋</a> <a id="19173" href="Cubical.Foundations.Prelude.html#18884" class="Bound">a₁₋₋</a> <a id="19178" href="Cubical.Foundations.Prelude.html#18966" class="Bound">a₋₀₋</a> <a id="19183" href="Cubical.Foundations.Prelude.html#19048" class="Bound">a₋₁₋</a> <a id="19188" href="Cubical.Foundations.Prelude.html#19086" class="Bound">a₋₋₀</a> <a id="19193" href="Cubical.Foundations.Prelude.html#19124" class="Bound">a₋₋₁</a>

<a id="19199" class="Comment">-- Essential properties of isProp and isContr</a>

<a id="isProp→PathP"></a><a id="19246" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="19259" class="Symbol">:</a> <a id="19261" class="Symbol">∀</a> <a id="19263" class="Symbol">{</a><a id="19264" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19266" class="Symbol">:</a> <a id="19268" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19270" class="Symbol">→</a> <a id="19272" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19277" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="19278" class="Symbol">}</a> <a id="19280" class="Symbol">→</a> <a id="19282" class="Symbol">((</a><a id="19284" href="Cubical.Foundations.Prelude.html#19284" class="Bound">i</a> <a id="19286" class="Symbol">:</a> <a id="19288" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="19289" class="Symbol">)</a> <a id="19291" class="Symbol">→</a> <a id="19293" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19303" href="Cubical.Foundations.Prelude.html#19284" class="Bound">i</a><a id="19304" class="Symbol">))</a>
               <a id="19322" class="Symbol">→</a> <a id="19324" class="Symbol">(</a><a id="19325" href="Cubical.Foundations.Prelude.html#19325" class="Bound">b0</a> <a id="19328" class="Symbol">:</a> <a id="19330" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19332" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19334" class="Symbol">)</a> <a id="19336" class="Symbol">(</a><a id="19337" href="Cubical.Foundations.Prelude.html#19337" class="Bound">b1</a> <a id="19340" class="Symbol">:</a> <a id="19342" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19344" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19346" class="Symbol">)</a>
               <a id="19363" class="Symbol">→</a> <a id="19365" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="19371" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19373" href="Cubical.Foundations.Prelude.html#19325" class="Bound">b0</a> <a id="19376" href="Cubical.Foundations.Prelude.html#19337" class="Bound">b1</a>
<a id="19379" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="19392" href="Cubical.Foundations.Prelude.html#19392" class="Bound">hB</a> <a id="19395" href="Cubical.Foundations.Prelude.html#19395" class="Bound">b0</a> <a id="19398" href="Cubical.Foundations.Prelude.html#19398" class="Bound">b1</a> <a id="19401" class="Symbol">=</a> <a id="19403" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="19411" class="Symbol">(</a><a id="19412" href="Cubical.Foundations.Prelude.html#19392" class="Bound">hB</a> <a id="19415" class="Symbol">_</a> <a id="19417" class="Symbol">_</a> <a id="19419" class="Symbol">_)</a>

<a id="isPropIsContr"></a><a id="19423" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="19437" class="Symbol">:</a> <a id="19439" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19446" class="Symbol">(</a><a id="19447" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="19455" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="19456" class="Symbol">)</a>
<a id="19458" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="19472" class="Symbol">(</a><a id="19473" href="Cubical.Foundations.Prelude.html#19473" class="Bound">c0</a> <a id="19476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19478" href="Cubical.Foundations.Prelude.html#19478" class="Bound">h0</a><a id="19480" class="Symbol">)</a> <a id="19482" class="Symbol">(</a><a id="19483" href="Cubical.Foundations.Prelude.html#19483" class="Bound">c1</a> <a id="19486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19488" href="Cubical.Foundations.Prelude.html#19488" class="Bound">h1</a><a id="19490" class="Symbol">)</a> <a id="19492" href="Cubical.Foundations.Prelude.html#19492" class="Bound">j</a> <a id="19494" class="Symbol">.</a><a id="19495" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19499" class="Symbol">=</a> <a id="19501" href="Cubical.Foundations.Prelude.html#19478" class="Bound">h0</a> <a id="19504" href="Cubical.Foundations.Prelude.html#19483" class="Bound">c1</a> <a id="19507" href="Cubical.Foundations.Prelude.html#19492" class="Bound">j</a>
<a id="19509" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="19523" class="Symbol">(</a><a id="19524" href="Cubical.Foundations.Prelude.html#19524" class="Bound">c0</a> <a id="19527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19529" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a><a id="19531" class="Symbol">)</a> <a id="19533" class="Symbol">(</a><a id="19534" href="Cubical.Foundations.Prelude.html#19534" class="Bound">c1</a> <a id="19537" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19539" href="Cubical.Foundations.Prelude.html#19539" class="Bound">h1</a><a id="19541" class="Symbol">)</a> <a id="19543" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a> <a id="19545" class="Symbol">.</a><a id="19546" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="19550" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19552" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a> <a id="19554" class="Symbol">=</a>
   <a id="19559" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="19565" class="Symbol">(λ</a> <a id="19568" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a> <a id="19570" class="Symbol">→</a> <a id="19572" class="Symbol">λ</a> <a id="19574" class="Symbol">{</a> <a id="19576" class="Symbol">(</a><a id="19577" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a> <a id="19579" class="Symbol">=</a> <a id="19581" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19583" class="Symbol">)</a> <a id="19585" class="Symbol">→</a> <a id="19587" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19590" class="Symbol">(</a><a id="19591" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19594" href="Cubical.Foundations.Prelude.html#19534" class="Bound">c1</a> <a id="19597" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a><a id="19598" class="Symbol">)</a> <a id="19600" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19601" class="Symbol">;</a>
                    <a id="19623" class="Symbol">(</a><a id="19624" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a> <a id="19626" class="Symbol">=</a> <a id="19628" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19630" class="Symbol">)</a> <a id="19632" class="Symbol">→</a> <a id="19634" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19637" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19639" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19640" class="Symbol">;</a>
                    <a id="19662" class="Symbol">(</a><a id="19663" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a> <a id="19665" class="Symbol">=</a> <a id="19667" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19669" class="Symbol">)</a> <a id="19671" class="Symbol">→</a> <a id="19673" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19676" class="Symbol">(</a><a id="19677" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19680" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19682" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a><a id="19683" class="Symbol">)</a> <a id="19685" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19686" class="Symbol">;</a>
                    <a id="19708" class="Symbol">(</a><a id="19709" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a> <a id="19711" class="Symbol">=</a> <a id="19713" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19715" class="Symbol">)</a> <a id="19717" class="Symbol">→</a> <a id="19719" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19722" class="Symbol">(</a><a id="19723" href="Cubical.Foundations.Prelude.html#19539" class="Bound">h1</a> <a id="19726" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19728" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a><a id="19729" class="Symbol">)</a> <a id="19731" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19732" class="Symbol">})</a>
         <a id="19744" href="Cubical.Foundations.Prelude.html#19524" class="Bound">c0</a>

<a id="isContr→isProp"></a><a id="19748" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="19763" class="Symbol">:</a> <a id="19765" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="19773" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="19775" class="Symbol">→</a> <a id="19777" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19784" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="19786" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="19801" class="Symbol">(</a><a id="19802" href="Cubical.Foundations.Prelude.html#19802" class="Bound">x</a> <a id="19804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19806" href="Cubical.Foundations.Prelude.html#19806" class="Bound">p</a><a id="19807" class="Symbol">)</a> <a id="19809" href="Cubical.Foundations.Prelude.html#19809" class="Bound">a</a> <a id="19811" href="Cubical.Foundations.Prelude.html#19811" class="Bound">b</a> <a id="19813" class="Symbol">=</a> <a id="19815" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19819" class="Symbol">(</a><a id="19820" href="Cubical.Foundations.Prelude.html#19806" class="Bound">p</a> <a id="19822" href="Cubical.Foundations.Prelude.html#19809" class="Bound">a</a><a id="19823" class="Symbol">)</a> <a id="19825" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19827" href="Cubical.Foundations.Prelude.html#19806" class="Bound">p</a> <a id="19829" href="Cubical.Foundations.Prelude.html#19811" class="Bound">b</a>

<a id="isProp→isSet"></a><a id="19832" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="19845" class="Symbol">:</a> <a id="19847" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19854" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="19856" class="Symbol">→</a> <a id="19858" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19864" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="19866" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="19879" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="19881" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19883" href="Cubical.Foundations.Prelude.html#19883" class="Bound">b</a> <a id="19885" href="Cubical.Foundations.Prelude.html#19885" class="Bound">p</a> <a id="19887" href="Cubical.Foundations.Prelude.html#19887" class="Bound">q</a> <a id="19889" href="Cubical.Foundations.Prelude.html#19889" class="Bound">j</a> <a id="19891" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a> <a id="19893" class="Symbol">=</a>
  <a id="19897" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="19903" class="Symbol">(λ</a> <a id="19906" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a> <a id="19908" class="Symbol">→</a> <a id="19910" class="Symbol">λ</a> <a id="19912" class="Symbol">{</a> <a id="19914" class="Symbol">(</a><a id="19915" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a> <a id="19917" class="Symbol">=</a> <a id="19919" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19921" class="Symbol">)</a> <a id="19923" class="Symbol">→</a> <a id="19925" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="19927" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19929" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19931" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a>
                 <a id="19950" class="Symbol">;</a> <a id="19952" class="Symbol">(</a><a id="19953" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a> <a id="19955" class="Symbol">=</a> <a id="19957" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19959" class="Symbol">)</a> <a id="19961" class="Symbol">→</a> <a id="19963" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="19965" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19967" href="Cubical.Foundations.Prelude.html#19883" class="Bound">b</a> <a id="19969" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a>
                 <a id="19988" class="Symbol">;</a> <a id="19990" class="Symbol">(</a><a id="19991" href="Cubical.Foundations.Prelude.html#19889" class="Bound">j</a> <a id="19993" class="Symbol">=</a> <a id="19995" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19997" class="Symbol">)</a> <a id="19999" class="Symbol">→</a> <a id="20001" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="20003" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="20005" class="Symbol">(</a><a id="20006" href="Cubical.Foundations.Prelude.html#19885" class="Bound">p</a> <a id="20008" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a><a id="20009" class="Symbol">)</a> <a id="20011" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a>
                 <a id="20030" class="Symbol">;</a> <a id="20032" class="Symbol">(</a><a id="20033" href="Cubical.Foundations.Prelude.html#19889" class="Bound">j</a> <a id="20035" class="Symbol">=</a> <a id="20037" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20039" class="Symbol">)</a> <a id="20041" class="Symbol">→</a> <a id="20043" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="20045" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="20047" class="Symbol">(</a><a id="20048" href="Cubical.Foundations.Prelude.html#19887" class="Bound">q</a> <a id="20050" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a><a id="20051" class="Symbol">)</a> <a id="20053" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a> <a id="20055" class="Symbol">})</a> <a id="20058" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a>

<a id="isProp→isSet&#39;"></a><a id="20061" href="Cubical.Foundations.Prelude.html#20061" class="Function">isProp→isSet&#39;</a> <a id="20075" class="Symbol">:</a> <a id="20077" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20084" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="20086" class="Symbol">→</a> <a id="20088" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="20095" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="20097" href="Cubical.Foundations.Prelude.html#20061" class="Function">isProp→isSet&#39;</a> <a id="20111" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20113" class="Symbol">{</a><a id="20114" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a><a id="20115" class="Symbol">}</a> <a id="20117" href="Cubical.Foundations.Prelude.html#20117" class="Bound">p</a> <a id="20119" href="Cubical.Foundations.Prelude.html#20119" class="Bound">q</a> <a id="20121" href="Cubical.Foundations.Prelude.html#20121" class="Bound">r</a> <a id="20123" href="Cubical.Foundations.Prelude.html#20123" class="Bound">s</a> <a id="20125" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a> <a id="20127" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a> <a id="20129" class="Symbol">=</a>
  <a id="20133" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="20139" class="Symbol">(λ</a> <a id="20142" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a> <a id="20144" class="Symbol">→</a> <a id="20146" class="Symbol">λ</a> <a id="20148" class="Symbol">{</a> <a id="20150" class="Symbol">(</a><a id="20151" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a> <a id="20153" class="Symbol">=</a> <a id="20155" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20157" class="Symbol">)</a> <a id="20159" class="Symbol">→</a> <a id="20161" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20163" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20165" class="Symbol">(</a><a id="20166" href="Cubical.Foundations.Prelude.html#20117" class="Bound">p</a> <a id="20168" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a><a id="20169" class="Symbol">)</a> <a id="20171" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a>
                 <a id="20190" class="Symbol">;</a> <a id="20192" class="Symbol">(</a><a id="20193" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a> <a id="20195" class="Symbol">=</a> <a id="20197" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20199" class="Symbol">)</a> <a id="20201" class="Symbol">→</a> <a id="20203" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20205" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20207" class="Symbol">(</a><a id="20208" href="Cubical.Foundations.Prelude.html#20119" class="Bound">q</a> <a id="20210" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a><a id="20211" class="Symbol">)</a> <a id="20213" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a>
                 <a id="20232" class="Symbol">;</a> <a id="20234" class="Symbol">(</a><a id="20235" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a> <a id="20237" class="Symbol">=</a> <a id="20239" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20241" class="Symbol">)</a> <a id="20243" class="Symbol">→</a> <a id="20245" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20247" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20249" class="Symbol">(</a><a id="20250" href="Cubical.Foundations.Prelude.html#20121" class="Bound">r</a> <a id="20252" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a><a id="20253" class="Symbol">)</a> <a id="20255" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a>
                 <a id="20274" class="Symbol">;</a> <a id="20276" class="Symbol">(</a><a id="20277" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a> <a id="20279" class="Symbol">=</a> <a id="20281" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20283" class="Symbol">)</a> <a id="20285" class="Symbol">→</a> <a id="20287" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20289" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20291" class="Symbol">(</a><a id="20292" href="Cubical.Foundations.Prelude.html#20123" class="Bound">s</a> <a id="20294" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a><a id="20295" class="Symbol">)</a> <a id="20297" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a><a id="20298" class="Symbol">})</a> <a id="20301" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a>

<a id="isPropIsProp"></a><a id="20304" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a> <a id="20317" class="Symbol">:</a> <a id="20319" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20326" class="Symbol">(</a><a id="20327" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20334" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="20335" class="Symbol">)</a>
<a id="20337" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a> <a id="20350" href="Cubical.Foundations.Prelude.html#20350" class="Bound">f</a> <a id="20352" href="Cubical.Foundations.Prelude.html#20352" class="Bound">g</a> <a id="20354" href="Cubical.Foundations.Prelude.html#20354" class="Bound">i</a> <a id="20356" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20358" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a> <a id="20360" class="Symbol">=</a> <a id="20362" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="20375" href="Cubical.Foundations.Prelude.html#20350" class="Bound">f</a> <a id="20377" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20379" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a> <a id="20381" class="Symbol">(</a><a id="20382" href="Cubical.Foundations.Prelude.html#20350" class="Bound">f</a> <a id="20384" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20386" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a><a id="20387" class="Symbol">)</a> <a id="20389" class="Symbol">(</a><a id="20390" href="Cubical.Foundations.Prelude.html#20352" class="Bound">g</a> <a id="20392" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20394" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a><a id="20395" class="Symbol">)</a> <a id="20397" href="Cubical.Foundations.Prelude.html#20354" class="Bound">i</a>

<a id="isPropSingl"></a><a id="20400" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="20412" class="Symbol">:</a> <a id="20414" class="Symbol">{</a><a id="20415" href="Cubical.Foundations.Prelude.html#20415" class="Bound">a</a> <a id="20417" class="Symbol">:</a> <a id="20419" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="20420" class="Symbol">}</a> <a id="20422" class="Symbol">→</a> <a id="20424" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20431" class="Symbol">(</a><a id="20432" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="20438" href="Cubical.Foundations.Prelude.html#20415" class="Bound">a</a><a id="20439" class="Symbol">)</a>
<a id="20441" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="20453" class="Symbol">=</a> <a id="20455" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="20470" class="Symbol">(</a><a id="20471" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="20484" class="Symbol">_)</a>

<a id="isPropSinglP"></a><a id="20488" href="Cubical.Foundations.Prelude.html#20488" class="Function">isPropSinglP</a> <a id="20501" class="Symbol">:</a> <a id="20503" class="Symbol">{</a><a id="20504" href="Cubical.Foundations.Prelude.html#20504" class="Bound">A</a> <a id="20506" class="Symbol">:</a> <a id="20508" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20510" class="Symbol">→</a> <a id="20512" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20517" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="20518" class="Symbol">}</a> <a id="20520" class="Symbol">{</a><a id="20521" href="Cubical.Foundations.Prelude.html#20521" class="Bound">a</a> <a id="20523" class="Symbol">:</a> <a id="20525" href="Cubical.Foundations.Prelude.html#20504" class="Bound">A</a> <a id="20527" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20529" class="Symbol">}</a> <a id="20531" class="Symbol">→</a> <a id="20533" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20540" class="Symbol">(</a><a id="20541" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="20548" href="Cubical.Foundations.Prelude.html#20504" class="Bound">A</a> <a id="20550" href="Cubical.Foundations.Prelude.html#20521" class="Bound">a</a><a id="20551" class="Symbol">)</a>
<a id="20553" href="Cubical.Foundations.Prelude.html#20488" class="Function">isPropSinglP</a> <a id="20566" class="Symbol">=</a> <a id="20568" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="20583" class="Symbol">(</a><a id="20584" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="20598" class="Symbol">_</a> <a id="20600" class="Symbol">_)</a>

<a id="20604" class="Comment">-- Universe lifting</a>

<a id="20625" class="Keyword">record</a> <a id="Lift"></a><a id="20632" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20637" class="Symbol">{</a><a id="20638" href="Cubical.Foundations.Prelude.html#20638" class="Bound">i</a> <a id="20640" href="Cubical.Foundations.Prelude.html#20640" class="Bound">j</a><a id="20641" class="Symbol">}</a> <a id="20643" class="Symbol">(</a><a id="20644" href="Cubical.Foundations.Prelude.html#20644" class="Bound">A</a> <a id="20646" class="Symbol">:</a> <a id="20648" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20653" href="Cubical.Foundations.Prelude.html#20638" class="Bound">i</a><a id="20654" class="Symbol">)</a> <a id="20656" class="Symbol">:</a> <a id="20658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20663" class="Symbol">(</a><a id="20664" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="20670" href="Cubical.Foundations.Prelude.html#20638" class="Bound">i</a> <a id="20672" href="Cubical.Foundations.Prelude.html#20640" class="Bound">j</a><a id="20673" class="Symbol">)</a> <a id="20675" class="Keyword">where</a>
  <a id="20683" class="Keyword">constructor</a> <a id="lift"></a><a id="20695" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a>
  <a id="20702" class="Keyword">field</a>
    <a id="Lift.lower"></a><a id="20712" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="20718" class="Symbol">:</a> <a id="20720" href="Cubical.Foundations.Prelude.html#20644" class="Bound">A</a>

<a id="20723" class="Keyword">open</a> <a id="20728" href="Cubical.Foundations.Prelude.html#20632" class="Module">Lift</a> <a id="20733" class="Keyword">public</a>

<a id="liftExt"></a><a id="20741" href="Cubical.Foundations.Prelude.html#20741" class="Function">liftExt</a> <a id="20749" class="Symbol">:</a> <a id="20751" class="Symbol">∀</a> <a id="20753" class="Symbol">{</a><a id="20754" href="Cubical.Foundations.Prelude.html#20754" class="Bound">A</a> <a id="20756" class="Symbol">:</a> <a id="20758" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20763" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="20764" class="Symbol">}</a> <a id="20766" class="Symbol">{</a><a id="20767" href="Cubical.Foundations.Prelude.html#20767" class="Bound">a</a> <a id="20769" href="Cubical.Foundations.Prelude.html#20769" class="Bound">b</a> <a id="20771" class="Symbol">:</a> <a id="20773" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20778" class="Symbol">{</a><a id="20779" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="20780" class="Symbol">}</a> <a id="20782" class="Symbol">{</a><a id="20783" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="20785" class="Symbol">}</a> <a id="20787" href="Cubical.Foundations.Prelude.html#20754" class="Bound">A</a><a id="20788" class="Symbol">}</a> <a id="20790" class="Symbol">→</a> <a id="20792" class="Symbol">(</a><a id="20793" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="20799" href="Cubical.Foundations.Prelude.html#20767" class="Bound">a</a> <a id="20801" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20803" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a> <a id="20809" href="Cubical.Foundations.Prelude.html#20769" class="Bound">b</a><a id="20810" class="Symbol">)</a> <a id="20812" class="Symbol">→</a> <a id="20814" href="Cubical.Foundations.Prelude.html#20767" class="Bound">a</a> <a id="20816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20818" href="Cubical.Foundations.Prelude.html#20769" class="Bound">b</a>
<a id="20820" href="Cubical.Foundations.Prelude.html#20741" class="Function">liftExt</a> <a id="20828" href="Cubical.Foundations.Prelude.html#20828" class="Bound">x</a> <a id="20830" href="Cubical.Foundations.Prelude.html#20830" class="Bound">i</a> <a id="20832" class="Symbol">=</a> <a id="20834" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="20839" class="Symbol">(</a><a id="20840" href="Cubical.Foundations.Prelude.html#20828" class="Bound">x</a> <a id="20842" href="Cubical.Foundations.Prelude.html#20830" class="Bound">i</a><a id="20843" class="Symbol">)</a>

<a id="liftFun"></a><a id="20846" href="Cubical.Foundations.Prelude.html#20846" class="Function">liftFun</a> <a id="20854" class="Symbol">:</a> <a id="20856" class="Symbol">∀</a> <a id="20858" class="Symbol">{</a><a id="20859" href="Cubical.Foundations.Prelude.html#20859" class="Bound">ℓ</a> <a id="20861" href="Cubical.Foundations.Prelude.html#20861" class="Bound">ℓ&#39;</a> <a id="20864" href="Cubical.Foundations.Prelude.html#20864" class="Bound">ℓ&#39;&#39;</a> <a id="20868" href="Cubical.Foundations.Prelude.html#20868" class="Bound">ℓ&#39;&#39;&#39;</a><a id="20872" class="Symbol">}</a> <a id="20874" class="Symbol">{</a><a id="20875" href="Cubical.Foundations.Prelude.html#20875" class="Bound">A</a> <a id="20877" class="Symbol">:</a> <a id="20879" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20884" href="Cubical.Foundations.Prelude.html#20859" class="Bound">ℓ</a><a id="20885" class="Symbol">}</a> <a id="20887" class="Symbol">{</a><a id="20888" href="Cubical.Foundations.Prelude.html#20888" class="Bound">B</a> <a id="20890" class="Symbol">:</a> <a id="20892" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20897" href="Cubical.Foundations.Prelude.html#20861" class="Bound">ℓ&#39;</a><a id="20899" class="Symbol">}</a>
  <a id="20903" class="Symbol">(</a><a id="20904" href="Cubical.Foundations.Prelude.html#20904" class="Bound">f</a> <a id="20906" class="Symbol">:</a> <a id="20908" href="Cubical.Foundations.Prelude.html#20875" class="Bound">A</a> <a id="20910" class="Symbol">→</a> <a id="20912" href="Cubical.Foundations.Prelude.html#20888" class="Bound">B</a><a id="20913" class="Symbol">)</a> <a id="20915" class="Symbol">→</a> <a id="20917" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20922" class="Symbol">{</a><a id="20923" class="Argument">j</a> <a id="20925" class="Symbol">=</a> <a id="20927" href="Cubical.Foundations.Prelude.html#20864" class="Bound">ℓ&#39;&#39;</a><a id="20930" class="Symbol">}</a> <a id="20932" href="Cubical.Foundations.Prelude.html#20875" class="Bound">A</a> <a id="20934" class="Symbol">→</a> <a id="20936" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20941" class="Symbol">{</a><a id="20942" class="Argument">j</a> <a id="20944" class="Symbol">=</a> <a id="20946" href="Cubical.Foundations.Prelude.html#20868" class="Bound">ℓ&#39;&#39;&#39;</a><a id="20950" class="Symbol">}</a> <a id="20952" href="Cubical.Foundations.Prelude.html#20888" class="Bound">B</a>
<a id="20954" href="Cubical.Foundations.Prelude.html#20846" class="Function">liftFun</a> <a id="20962" href="Cubical.Foundations.Prelude.html#20962" class="Bound">f</a> <a id="20964" class="Symbol">(</a><a id="20965" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="20970" href="Cubical.Foundations.Prelude.html#20970" class="Bound">a</a><a id="20971" class="Symbol">)</a> <a id="20973" class="Symbol">=</a> <a id="20975" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="20980" class="Symbol">(</a><a id="20981" href="Cubical.Foundations.Prelude.html#20962" class="Bound">f</a> <a id="20983" href="Cubical.Foundations.Prelude.html#20970" class="Bound">a</a><a id="20984" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.SIP.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.SIP</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

In this file we apply the cubical machinery to Martin Hötzel-Escardó&#39;s
structure identity principle:

https://www.cs.bham.ac.uk/~mhe/HoTT-UF-in-Agda-Lecture-Notes/HoTT-UF-Agda.html#sns

-}</a>
<a id="194" class="Keyword">module</a> <a id="201" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a> <a id="225" class="Keyword">where</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="315" class="Keyword">renaming</a> <a id="324" class="Symbol">(</a><a id="325" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="340" class="Symbol">to</a> <a id="343" class="Function">ua-pathToEquiv&#39;</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="636" class="Keyword">public</a>

<a id="644" class="Keyword">private</a>
  <a id="654" class="Keyword">variable</a>
    <a id="667" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="669" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="672" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a> <a id="675" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a> <a id="678" href="Cubical.Foundations.SIP.html#678" class="Generalizable">ℓ₄</a> <a id="681" href="Cubical.Foundations.SIP.html#681" class="Generalizable">ℓ₅</a> <a id="684" class="Symbol">:</a> <a id="686" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="696" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="698" class="Symbol">:</a> <a id="700" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="705" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="708" class="Symbol">→</a> <a id="710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="715" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a>

<a id="719" class="Comment">-- Note that for any equivalence (f , e) : X ≃ Y the type  ι (X , s) (Y , t) (f , e) need not to be</a>
<a id="819" class="Comment">-- a proposition. Indeed this type should correspond to the ways s and t can be identified</a>
<a id="910" class="Comment">-- as S-structures. This we call a standard notion of structure or SNS.</a>
<a id="982" class="Comment">-- We will use a different definition, but the two definitions are interchangeable.</a>
<a id="SNS"></a><a id="1066" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="1070" class="Symbol">:</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Foundations.SIP.html#1073" class="Bound">S</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1082" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1092" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Cubical.Foundations.SIP.html#1097" class="Bound">ι</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1110" href="Cubical.Foundations.SIP.html#1073" class="Bound">S</a> <a id="1112" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1114" class="Symbol">)</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1144" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="1146" class="Symbol">)</a> <a id="1148" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1150" class="Symbol">)</a> <a id="1152" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1154" class="Symbol">)</a>
<a id="1156" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="1160" class="Symbol">{</a><a id="1161" href="Cubical.Foundations.SIP.html#1161" class="Bound">ℓ₁</a><a id="1163" class="Symbol">}</a> <a id="1165" href="Cubical.Foundations.SIP.html#1165" class="Bound">S</a> <a id="1167" href="Cubical.Foundations.SIP.html#1167" class="Bound">ι</a> <a id="1169" class="Symbol">=</a> <a id="1171" class="Symbol">∀</a> <a id="1173" class="Symbol">{</a><a id="1174" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1183" href="Cubical.Foundations.SIP.html#1161" class="Bound">ℓ₁</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a> <a id="1190" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Foundations.SIP.html#1165" class="Bound">S</a> <a id="1196" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Cubical.Foundations.SIP.html#1167" class="Bound">ι</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1206" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1208" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1214" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1216" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a><a id="1217" class="Symbol">)</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1228" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a><a id="1229" class="Symbol">)</a> <a id="1231" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a> <a id="1236" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1238" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a><a id="1239" class="Symbol">)</a>

<a id="1242" class="Comment">-- We introduce the notation for structure preserving equivalences a</a>
<a id="1311" class="Comment">-- bit differently, but this definition doesn&#39;t actually change from</a>
<a id="1380" class="Comment">-- Escardó&#39;s notes.</a>
<a id="_≃[_]_"></a><a id="1400" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">_≃[_]_</a> <a id="1407" class="Symbol">:</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Foundations.SIP.html#1410" class="Bound">A</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1426" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1429" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Cubical.Foundations.SIP.html#1433" class="Bound">ι</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1446" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="1448" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Foundations.SIP.html#1453" class="Bound">B</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1469" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1472" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a><a id="1473" class="Symbol">)</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1489" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1492" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1494" class="Symbol">)</a>
<a id="1496" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1498" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="1501" href="Cubical.Foundations.SIP.html#1501" class="Bound">ι</a> <a id="1503" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="1505" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1512" href="Cubical.Foundations.SIP.html#1512" class="Bound">e</a> <a id="1514" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1516" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1520" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1522" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1524" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1528" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1530" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Cubical.Foundations.SIP.html#1501" class="Bound">ι</a> <a id="1535" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1537" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1539" href="Cubical.Foundations.SIP.html#1512" class="Bound">e</a><a id="1540" class="Symbol">)</a>



<a id="1545" class="Comment">-- The following PathP version of SNS is a bit easier to work with</a>
<a id="1612" class="Comment">-- for the proof of the SIP</a>
<a id="UnivalentStr"></a><a id="1640" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1653" class="Symbol">:</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Cubical.Foundations.SIP.html#1656" class="Bound">S</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1665" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1675" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Foundations.SIP.html#1680" class="Bound">ι</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1693" href="Cubical.Foundations.SIP.html#1656" class="Bound">S</a> <a id="1695" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1697" class="Symbol">)</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1727" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="1729" class="Symbol">)</a> <a id="1731" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1737" class="Symbol">)</a>
<a id="1739" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1752" class="Symbol">{</a><a id="1753" href="Cubical.Foundations.SIP.html#1753" class="Bound">ℓ₁</a><a id="1755" class="Symbol">}</a> <a id="1757" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a> <a id="1759" href="Cubical.Foundations.SIP.html#1759" class="Bound">ι</a> <a id="1761" class="Symbol">=</a>
  <a id="1765" class="Symbol">{</a><a id="1766" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1768" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1784" href="Cubical.Foundations.SIP.html#1753" class="Bound">ℓ₁</a> <a id="1787" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1799" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1801" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1803" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1807" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a><a id="1808" class="Symbol">)</a>
  <a id="1812" class="Symbol">→</a> <a id="1814" href="Cubical.Foundations.SIP.html#1759" class="Bound">ι</a> <a id="1816" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1818" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a> <a id="1820" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1822" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1824" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1830" class="Symbol">(λ</a> <a id="1833" href="Cubical.Foundations.SIP.html#1833" class="Bound">i</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1843" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1845" href="Cubical.Foundations.SIP.html#1833" class="Bound">i</a><a id="1846" class="Symbol">))</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1854" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1862" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a><a id="1863" class="Symbol">)</a>

<a id="1866" class="Comment">-- A quick sanity-check that our definition is interchangeable with</a>
<a id="1934" class="Comment">-- Escardó&#39;s. The direction SNS→UnivalentStr corresponds more or less</a>
<a id="2004" class="Comment">-- to a dependent EquivJ formulation of Escardó&#39;s homomorphism-lemma.</a>
<a id="UnivalentStr→SNS"></a><a id="2074" href="Cubical.Foundations.SIP.html#2074" class="Function">UnivalentStr→SNS</a> <a id="2091" class="Symbol">:</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2103" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2113" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2131" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2133" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="2135" class="Symbol">)</a>
  <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2154" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2156" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="2164" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2166" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a>
<a id="2168" href="Cubical.Foundations.SIP.html#2074" class="Function">UnivalentStr→SNS</a> <a id="2185" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2187" href="Cubical.Foundations.SIP.html#2187" class="Bound">ι</a> <a id="2189" href="Cubical.Foundations.SIP.html#2189" class="Bound">θ</a> <a id="2191" class="Symbol">{</a><a id="2192" class="Argument">X</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2197" class="Symbol">}</a> <a id="2199" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2201" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a> <a id="2203" class="Symbol">=</a>
  <a id="2207" href="Cubical.Foundations.SIP.html#2187" class="Bound">ι</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a> <a id="2212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2214" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a><a id="2215" class="Symbol">)</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a> <a id="2220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2222" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2234" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2235" class="Symbol">)</a>
    <a id="2241" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="2244" href="Cubical.Foundations.SIP.html#2189" class="Bound">θ</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2255" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2256" class="Symbol">)</a> <a id="2258" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="2262" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2268" class="Symbol">(λ</a> <a id="2271" href="Cubical.Foundations.SIP.html#2271" class="Bound">i</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2290" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2291" class="Symbol">)</a> <a id="2293" href="Cubical.Foundations.SIP.html#2271" class="Bound">i</a><a id="2294" class="Symbol">))</a> <a id="2297" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2299" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a>
    <a id="2305" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="2308" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2320" class="Symbol">(λ</a> <a id="2323" href="Cubical.Foundations.SIP.html#2323" class="Bound">j</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2333" class="Symbol">(λ</a> <a id="2336" href="Cubical.Foundations.SIP.html#2336" class="Bound">i</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="2353" class="Symbol">{</a><a id="2354" class="Argument">A</a> <a id="2356" class="Symbol">=</a> <a id="2358" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2359" class="Symbol">}</a> <a id="2361" href="Cubical.Foundations.SIP.html#2323" class="Bound">j</a> <a id="2363" href="Cubical.Foundations.SIP.html#2336" class="Bound">i</a><a id="2364" class="Symbol">))</a> <a id="2367" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2369" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a><a id="2370" class="Symbol">)</a> <a id="2372" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="2376" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2380" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a>
  <a id="2384" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>


<a id="SNS→UnivalentStr"></a><a id="2388" href="Cubical.Foundations.SIP.html#2388" class="Function">SNS→UnivalentStr</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2421" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2423" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">→</a> <a id="2429" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="2433" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2435" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2452" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2454" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a>
<a id="2456" href="Cubical.Foundations.SIP.html#2388" class="Function">SNS→UnivalentStr</a> <a id="2473" class="Symbol">{</a><a id="2474" class="Argument">S</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a><a id="2479" class="Symbol">}</a> <a id="2481" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2483" href="Cubical.Foundations.SIP.html#2483" class="Bound">θ</a> <a id="2485" class="Symbol">{</a><a id="2486" class="Argument">A</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Cubical.Foundations.SIP.html#2490" class="Bound">A</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">{</a><a id="2494" class="Argument">B</a> <a id="2496" class="Symbol">=</a> <a id="2498" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a><a id="2499" class="Symbol">}</a> <a id="2501" href="Cubical.Foundations.SIP.html#2501" class="Bound">e</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="2512" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2514" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2516" href="Cubical.Foundations.SIP.html#2501" class="Bound">e</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2523" href="Cubical.Foundations.SIP.html#2490" class="Bound">A</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2531" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a><a id="2532" class="Symbol">)</a>
  <a id="2536" class="Keyword">where</a>
  <a id="2544" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2552" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a>

  <a id="2557" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2559" class="Symbol">:</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Cubical.Foundations.SIP.html#2562" class="Bound">X</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2571" class="Symbol">_)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Cubical.Foundations.SIP.html#2562" class="Bound">X</a> <a id="2578" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2580" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2589" class="Symbol">_</a>
  <a id="2593" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2595" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a> <a id="2597" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2600" class="Symbol">=</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2609" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2619" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a> <a id="2629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2631" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2639" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a><a id="2640" class="Symbol">)</a> <a id="2642" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2645" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2647" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2653" class="Symbol">(λ</a> <a id="2656" href="Cubical.Foundations.SIP.html#2656" class="Bound">i</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2666" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2669" href="Cubical.Foundations.SIP.html#2656" class="Bound">i</a><a id="2670" class="Symbol">))</a> <a id="2673" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a> <a id="2675" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a>

  <a id="2680" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2682" class="Symbol">:</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a> <a id="2687" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2693" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2705" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2713" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2725" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2730" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2736" class="Symbol">(λ</a> <a id="2739" href="Cubical.Foundations.SIP.html#2739" class="Bound">i</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2758" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Cubical.Foundations.SIP.html#2739" class="Bound">i</a><a id="2762" class="Symbol">))</a> <a id="2765" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a> <a id="2767" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a>
  <a id="2771" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2773" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2775" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a> <a id="2777" class="Symbol">=</a>
    <a id="2783" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2790" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2798" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2810" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2811" class="Symbol">)</a>
      <a id="2819" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="2822" href="Cubical.Foundations.SIP.html#2483" class="Bound">θ</a> <a id="2824" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2826" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a> <a id="2828" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
    <a id="2834" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2836" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2838" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a>
      <a id="2846" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="2849" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2861" class="Symbol">(λ</a> <a id="2864" href="Cubical.Foundations.SIP.html#2864" class="Bound">j</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2874" class="Symbol">(λ</a> <a id="2877" href="Cubical.Foundations.SIP.html#2877" class="Bound">i</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="2894" class="Symbol">{</a><a id="2895" class="Argument">A</a> <a id="2897" class="Symbol">=</a> <a id="2899" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2905" href="Cubical.Foundations.SIP.html#2864" class="Bound">j</a><a id="2906" class="Symbol">)</a> <a id="2908" href="Cubical.Foundations.SIP.html#2877" class="Bound">i</a><a id="2909" class="Symbol">))</a> <a id="2912" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2914" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a><a id="2915" class="Symbol">)</a> <a id="2917" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
    <a id="2923" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2929" class="Symbol">(λ</a> <a id="2932" href="Cubical.Foundations.SIP.html#2932" class="Bound">i</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2951" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2952" class="Symbol">)</a> <a id="2954" href="Cubical.Foundations.SIP.html#2932" class="Bound">i</a><a id="2955" class="Symbol">))</a> <a id="2958" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2960" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a>
    <a id="2966" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>

<a id="TransportStr"></a><a id="2969" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="2982" class="Symbol">:</a> <a id="2984" class="Symbol">{</a><a id="2985" href="Cubical.Foundations.SIP.html#2985" class="Bound">S</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2994" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3003" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3005" class="Symbol">}</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Foundations.SIP.html#3008" class="Bound">α</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3024" href="Cubical.Foundations.SIP.html#2985" class="Bound">S</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="3048" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a><a id="3049" class="Symbol">)</a> <a id="3051" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3053" class="Symbol">)</a>
<a id="3055" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3068" class="Symbol">{</a><a id="3069" href="Cubical.Foundations.SIP.html#3069" class="Bound">ℓ</a><a id="3070" class="Symbol">}</a> <a id="3072" class="Symbol">{</a><a id="3073" class="Argument">S</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a><a id="3078" class="Symbol">}</a> <a id="3080" href="Cubical.Foundations.SIP.html#3080" class="Bound">α</a> <a id="3082" class="Symbol">=</a>
  <a id="3086" class="Symbol">{</a><a id="3087" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a> <a id="3089" href="Cubical.Foundations.SIP.html#3089" class="Bound">Y</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3098" href="Cubical.Foundations.SIP.html#3069" class="Bound">ℓ</a><a id="3099" class="Symbol">}</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a> <a id="3108" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3110" href="Cubical.Foundations.SIP.html#3089" class="Bound">Y</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a> <a id="3116" class="Symbol">:</a> <a id="3118" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a> <a id="3120" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Cubical.Foundations.SIP.html#3080" class="Bound">α</a> <a id="3137" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a><a id="3138" class="Symbol">)</a> <a id="3140" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a> <a id="3142" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3144" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3150" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3156" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a><a id="3157" class="Symbol">)</a> <a id="3159" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a>

<a id="TransportStr→UnivalentStr"></a><a id="3162" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="3188" class="Symbol">:</a> <a id="3190" class="Symbol">{</a><a id="3191" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3200" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3209" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3211" class="Symbol">}</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3230" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a><a id="3231" class="Symbol">)</a>
  <a id="3235" class="Symbol">→</a> <a id="3237" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3250" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3267" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="3291" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a><a id="3292" class="Symbol">)</a>
<a id="3294" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="3320" class="Symbol">{</a><a id="3321" class="Argument">S</a> <a id="3323" class="Symbol">=</a> <a id="3325" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a><a id="3326" class="Symbol">}</a> <a id="3328" href="Cubical.Foundations.SIP.html#3328" class="Bound">α</a> <a id="3330" href="Cubical.Foundations.SIP.html#3330" class="Bound">τ</a> <a id="3332" class="Symbol">{</a><a id="3333" href="Cubical.Foundations.SIP.html#3333" class="Bound">X</a> <a id="3335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3337" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a><a id="3338" class="Symbol">}</a> <a id="3340" class="Symbol">{</a><a id="3341" href="Cubical.Foundations.SIP.html#3341" class="Bound">Y</a> <a id="3343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3345" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a><a id="3346" class="Symbol">}</a> <a id="3348" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3350" class="Symbol">=</a>
  <a id="3354" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Cubical.Foundations.SIP.html#3328" class="Bound">α</a> <a id="3366" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3371" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3373" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
    <a id="3379" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="3382" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡</a> <a id="3404" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Foundations.SIP.html#3330" class="Bound">τ</a> <a id="3410" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3412" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a><a id="3413" class="Symbol">))</a> <a id="3416" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="3420" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3426" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3432" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a><a id="3433" class="Symbol">)</a> <a id="3435" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3439" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
    <a id="3445" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="3448" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Cubical.Foundations.Path.html#2459" class="Function">PathP≃Path</a> <a id="3469" class="Symbol">_</a> <a id="3471" class="Symbol">_</a> <a id="3473" class="Symbol">_)</a> <a id="3476" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="3480" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3486" class="Symbol">(λ</a> <a id="3489" href="Cubical.Foundations.SIP.html#3489" class="Bound">i</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3499" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3501" href="Cubical.Foundations.SIP.html#3489" class="Bound">i</a><a id="3502" class="Symbol">))</a> <a id="3505" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3507" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
  <a id="3511" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>

<a id="UnivalentStr→TransportStr"></a><a id="3514" href="Cubical.Foundations.SIP.html#3514" class="Function">UnivalentStr→TransportStr</a> <a id="3540" class="Symbol">:</a> <a id="3542" class="Symbol">{</a><a id="3543" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a> <a id="3545" class="Symbol">:</a> <a id="3547" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3552" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3554" class="Symbol">→</a> <a id="3556" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3561" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3563" class="Symbol">}</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3582" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a><a id="3583" class="Symbol">)</a>
  <a id="3587" class="Symbol">→</a> <a id="3589" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3602" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="3626" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a><a id="3627" class="Symbol">)</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3644" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a>
<a id="3646" href="Cubical.Foundations.SIP.html#3514" class="Function">UnivalentStr→TransportStr</a> <a id="3672" class="Symbol">{</a><a id="3673" class="Argument">S</a> <a id="3675" class="Symbol">=</a> <a id="3677" href="Cubical.Foundations.SIP.html#3677" class="Bound">S</a><a id="3678" class="Symbol">}</a> <a id="3680" href="Cubical.Foundations.SIP.html#3680" class="Bound">α</a> <a id="3682" href="Cubical.Foundations.SIP.html#3682" class="Bound">θ</a> <a id="3684" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a> <a id="3686" href="Cubical.Foundations.SIP.html#3686" class="Bound">s</a> <a id="3688" class="Symbol">=</a>
  <a id="3692" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Cubical.Foundations.SIP.html#3682" class="Bound">θ</a> <a id="3701" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3728" href="Cubical.Foundations.SIP.html#3677" class="Bound">S</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3734" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a><a id="3735" class="Symbol">))</a> <a id="3738" href="Cubical.Foundations.SIP.html#3686" class="Bound">s</a><a id="3739" class="Symbol">)</a>

<a id="invTransportStr"></a><a id="3742" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="3758" class="Symbol">:</a> <a id="3760" class="Symbol">{</a><a id="3761" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3770" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3772" class="Symbol">→</a> <a id="3774" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3779" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="3781" class="Symbol">}</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3800" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Foundations.SIP.html#3804" class="Bound">τ</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3821" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a><a id="3822" class="Symbol">)</a>
  <a id="3826" class="Symbol">{</a><a id="3827" href="Cubical.Foundations.SIP.html#3827" class="Bound">X</a> <a id="3829" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3838" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a><a id="3839" class="Symbol">}</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a> <a id="3844" class="Symbol">:</a> <a id="3846" href="Cubical.Foundations.SIP.html#3827" class="Bound">X</a> <a id="3848" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3850" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a> <a id="3856" class="Symbol">:</a> <a id="3858" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3860" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a><a id="3861" class="Symbol">)</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a> <a id="3874" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a><a id="3875" class="Symbol">)</a> <a id="3877" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a> <a id="3879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3881" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3888" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3894" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a><a id="3895" class="Symbol">)</a> <a id="3897" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a>
<a id="3899" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="3915" class="Symbol">{</a><a id="3916" class="Argument">S</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a><a id="3921" class="Symbol">}</a> <a id="3923" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="3925" href="Cubical.Foundations.SIP.html#3925" class="Bound">τ</a> <a id="3927" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a> <a id="3929" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a> <a id="3931" class="Symbol">=</a>
  <a id="3935" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="3960" class="Symbol">(</a><a id="3961" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3966" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3972" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="3973" class="Symbol">))</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="3986" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="3987" class="Symbol">)</a> <a id="3989" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="3990" class="Symbol">))</a>
  <a id="3995" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3998" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4016" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4022" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4023" class="Symbol">))</a> <a id="4026" class="Symbol">(</a><a id="4027" href="Cubical.Foundations.SIP.html#3925" class="Bound">τ</a> <a id="4029" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4038" class="Symbol">(</a><a id="4039" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="4041" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4042" class="Symbol">)</a> <a id="4044" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="4045" class="Symbol">)))</a>
  <a id="4051" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4067" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4073" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4074" class="Symbol">))</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="4087" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4088" class="Symbol">)</a> <a id="4090" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="4091" class="Symbol">)</a>


<a id="4095" class="Comment">--- We can now define an invertible function</a>
<a id="4140" class="Comment">---</a>
<a id="4144" class="Comment">---    sip : A ≃[ ι ] B → A ≡ B</a>

<a id="4177" class="Keyword">module</a> <a id="4184" href="Cubical.Foundations.SIP.html#4184" class="Module">_</a> <a id="4186" class="Symbol">{</a><a id="4187" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4189" class="Symbol">:</a> <a id="4191" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4196" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="4199" class="Symbol">→</a> <a id="4201" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4206" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="4208" class="Symbol">}</a> <a id="4210" class="Symbol">{</a><a id="4211" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="4224" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4226" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="4228" class="Symbol">}</a>
  <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a> <a id="4235" class="Symbol">:</a> <a id="4237" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="4250" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4252" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a><a id="4253" class="Symbol">)</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4258" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4260" class="Symbol">:</a> <a id="4262" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="4274" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="4277" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a><a id="4278" class="Symbol">)</a>
  <a id="4282" class="Keyword">where</a>

  <a id="4291" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4295" class="Symbol">:</a> <a id="4297" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4299" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4302" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4304" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4306" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4312" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4314" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a>
  <a id="4318" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4327" href="Cubical.Foundations.SIP.html#4327" class="Bound">p</a><a id="4328" class="Symbol">)</a> <a id="4330" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4337" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4339" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a> <a id="4341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4343" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a> <a id="4345" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4347" class="Symbol">.</a><a id="4348" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4352" href="Cubical.Foundations.SIP.html#4327" class="Bound">p</a> <a id="4354" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a>

  <a id="4359" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4367" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4370" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4372" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4374" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4376" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4381" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4383" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a><a id="4384" class="Symbol">)</a>
  <a id="4388" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="4392" class="Symbol">=</a>
    <a id="4398" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4404" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Data.Sigma.Properties.html#10065" class="Function">Σ-cong-iso</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="4446" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="4459" class="Symbol">)</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4473" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4475" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a><a id="4476" class="Symbol">))</a> <a id="4479" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a><a id="4492" class="Symbol">)</a>

  <a id="4497" href="Cubical.Foundations.SIP.html#4497" class="Function">sip⁻</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4506" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4508" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4510" class="Symbol">→</a> <a id="4512" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4514" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4517" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4519" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4521" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a>
  <a id="4525" href="Cubical.Foundations.SIP.html#4497" class="Function">sip⁻</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4538" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Structure.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Structure</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="124" class="Keyword">private</a>
  <a id="134" class="Keyword">variable</a>
    <a id="147" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="149" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a> <a id="152" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a> <a id="156" class="Symbol">:</a> <a id="158" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="168" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="170" class="Symbol">:</a> <a id="172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="177" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="179" class="Symbol">→</a> <a id="181" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="186" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a>

<a id="190" class="Comment">-- A structure is a type-family S : Type ℓ → Type ℓ&#39;, i.e. for X : Type ℓ and s : S X,</a>
<a id="277" class="Comment">-- the pair (X , s) : TypeWithStr ℓ S means that X is equipped with an S-structure, witnessed by s.</a>

<a id="TypeWithStr"></a><a id="378" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="390" class="Symbol">:</a> <a id="392" class="Symbol">(</a><a id="393" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="402" class="Symbol">)</a> <a id="404" class="Symbol">(</a><a id="405" href="Cubical.Foundations.Structure.html#405" class="Bound">S</a> <a id="407" class="Symbol">:</a> <a id="409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="414" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="423" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="425" class="Symbol">)</a> <a id="427" class="Symbol">→</a> <a id="429" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="441" class="Symbol">(</a><a id="442" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="448" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a><a id="449" class="Symbol">)</a> <a id="451" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="453" class="Symbol">)</a>
<a id="455" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="467" href="Cubical.Foundations.Structure.html#467" class="Bound">ℓ</a> <a id="469" href="Cubical.Foundations.Structure.html#469" class="Bound">S</a> <a id="471" class="Symbol">=</a> <a id="473" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="476" href="Cubical.Foundations.Structure.html#476" class="Bound">X</a> <a id="478" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="480" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="485" href="Cubical.Foundations.Structure.html#467" class="Bound">ℓ</a> <a id="487" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="489" href="Cubical.Foundations.Structure.html#469" class="Bound">S</a> <a id="491" href="Cubical.Foundations.Structure.html#476" class="Bound">X</a>

<a id="494" class="Comment">{-
 A helper to make a definition or the second component of a type with structure
 opaque. It is a good idea to use this for set-level structures,
 where the second component consists only of proofs of identities
 or other propositions
-}</a>
<a id="makeOpaque"></a><a id="734" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="745" class="Symbol">:</a> <a id="747" class="Symbol">{</a><a id="748" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="757" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="759" class="Symbol">}</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a> <a id="765" class="Symbol">→</a> <a id="767" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a>
<a id="769" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="780" class="Symbol">{</a><a id="781" class="Argument">A</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Foundations.Structure.html#785" class="Bound">A</a><a id="786" class="Symbol">}</a> <a id="788" href="Cubical.Foundations.Structure.html#788" class="Bound">a</a> <a id="790" class="Symbol">=</a> <a id="792" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a>
  <a id="797" class="Keyword">where</a>
    <a id="807" class="Keyword">opaque</a>
      <a id="820" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a> <a id="823" class="Symbol">:</a> <a id="825" href="Cubical.Foundations.Structure.html#785" class="Bound">A</a>
      <a id="833" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a> <a id="836" class="Symbol">=</a> <a id="838" href="Cubical.Foundations.Structure.html#788" class="Bound">a</a>

<a id="withOpaqueStr"></a><a id="841" href="Cubical.Foundations.Structure.html#841" class="Function">withOpaqueStr</a> <a id="855" class="Symbol">:</a> <a id="857" class="Symbol">{</a><a id="858" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="860" class="Symbol">:</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="867" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="869" class="Symbol">}</a> <a id="871" class="Symbol">{</a><a id="872" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="874" class="Symbol">:</a> <a id="876" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="878" class="Symbol">→</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="885" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="888" class="Symbol">}</a>
               <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="910" href="Cubical.Foundations.Structure.html#910" class="Bound">x</a> <a id="912" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="914" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="916" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="918" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="920" href="Cubical.Foundations.Structure.html#910" class="Bound">x</a>
               <a id="937" class="Symbol">→</a> <a id="939" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="942" href="Cubical.Foundations.Structure.html#942" class="Bound">x</a> <a id="944" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="946" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="948" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="950" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="952" href="Cubical.Foundations.Structure.html#942" class="Bound">x</a>
<a id="954" href="Cubical.Foundations.Structure.html#841" class="Function">withOpaqueStr</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">B</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Foundations.Structure.html#973" class="Bound">B</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Structure.html#977" class="Bound">x</a> <a id="979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="981" href="Cubical.Foundations.Structure.html#981" class="Bound">str</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">=</a> <a id="988" href="Cubical.Foundations.Structure.html#977" class="Bound">x</a> <a id="990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="992" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="1003" href="Cubical.Foundations.Structure.html#981" class="Bound">str</a>


<a id="typ"></a><a id="1009" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1027" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1029" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1038" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a>
<a id="1040" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1044" class="Symbol">=</a> <a id="1046" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="str"></a><a id="1051" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Cubical.Foundations.Structure.html#1058" class="Bound">A</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1074" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1076" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1088" href="Cubical.Foundations.Structure.html#1058" class="Bound">A</a><a id="1089" class="Symbol">)</a>
<a id="1091" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="1102" class="Comment">-- Alternative notation for typ</a>
<a id="⟨_⟩"></a><a id="1134" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1152" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1154" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1163" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a>
<a id="1165" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a>

<a id="1176" class="Keyword">instance</a>
  <a id="mkTypeWithStr"></a><a id="1187" href="Cubical.Foundations.Structure.html#1187" class="Function">mkTypeWithStr</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">∀</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a><a id="1207" class="Symbol">}</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1219" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1228" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">{</a><a id="1233" href="Cubical.Foundations.Structure.html#1233" class="Bound">X</a><a id="1234" class="Symbol">}</a> <a id="1236" class="Symbol">→</a> <a id="1238" class="Symbol">{{</a><a id="1240" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a> <a id="1242" href="Cubical.Foundations.Structure.html#1233" class="Bound">X</a><a id="1243" class="Symbol">}}</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1260" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a> <a id="1262" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a>
  <a id="1266" href="Cubical.Foundations.Structure.html#1187" class="Function">mkTypeWithStr</a> <a id="1280" class="Symbol">{{</a><a id="1282" href="Cubical.Foundations.Structure.html#1282" class="Bound">i</a><a id="1283" class="Symbol">}}</a> <a id="1286" class="Symbol">=</a> <a id="1288" class="Symbol">_</a> <a id="1290" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1292" href="Cubical.Foundations.Structure.html#1282" class="Bound">i</a>

<a id="1295" class="Comment">-- An S-structure should have a notion of S-homomorphism, or rather S-isomorphism.</a>
<a id="1378" class="Comment">-- This will be implemented by a function ι : StrEquiv S ℓ&#39;</a>
<a id="1438" class="Comment">-- that gives us for any two types with S-structure (X , s) and (Y , t) a family:</a>
<a id="1520" class="Comment">--    ι (X , s) (Y , t) : (X ≃ Y) → Type ℓ&#39;&#39;</a>
<a id="StrEquiv"></a><a id="1565" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1574" class="Symbol">:</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Foundations.Structure.html#1577" class="Bound">S</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1586" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1595" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1598" class="Symbol">)</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Foundations.Structure.html#1601" class="Bound">ℓ&#39;</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1641" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1643" href="Cubical.Foundations.Structure.html#1601" class="Bound">ℓ&#39;</a><a id="1645" class="Symbol">))</a> <a id="1648" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1651" class="Symbol">)</a>
<a id="1653" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1662" class="Symbol">{</a><a id="1663" href="Cubical.Foundations.Structure.html#1663" class="Bound">ℓ</a><a id="1664" class="Symbol">}</a> <a id="1666" href="Cubical.Foundations.Structure.html#1666" class="Bound">S</a> <a id="1668" href="Cubical.Foundations.Structure.html#1668" class="Bound">ℓ&#39;</a> <a id="1671" class="Symbol">=</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Foundations.Structure.html#1674" class="Bound">A</a> <a id="1676" href="Cubical.Foundations.Structure.html#1676" class="Bound">B</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1692" href="Cubical.Foundations.Structure.html#1663" class="Bound">ℓ</a> <a id="1694" href="Cubical.Foundations.Structure.html#1666" class="Bound">S</a><a id="1695" class="Symbol">)</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1703" href="Cubical.Foundations.Structure.html#1674" class="Bound">A</a> <a id="1705" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1707" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1711" href="Cubical.Foundations.Structure.html#1676" class="Bound">B</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1720" href="Cubical.Foundations.Structure.html#1668" class="Bound">ℓ&#39;</a>

<a id="1724" class="Comment">-- An S-structure may instead be equipped with an action on equivalences, which will</a>
<a id="1809" class="Comment">-- induce a notion of S-homomorphism</a>

<a id="EquivAction"></a><a id="1847" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1859" class="Symbol">:</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Foundations.Structure.html#1862" class="Bound">S</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1871" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1880" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1906" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a><a id="1907" class="Symbol">)</a> <a id="1909" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1912" class="Symbol">)</a>
<a id="1914" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1926" class="Symbol">{</a><a id="1927" href="Cubical.Foundations.Structure.html#1927" class="Bound">ℓ</a><a id="1928" class="Symbol">}</a> <a id="1930" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1932" class="Symbol">=</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1937" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a> <a id="1939" class="Symbol">:</a> <a id="1941" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1946" href="Cubical.Foundations.Structure.html#1927" class="Bound">ℓ</a><a id="1947" class="Symbol">}</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1953" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1955" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1961" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1963" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1965" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1967" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a>

<a id="EquivAction→StrEquiv"></a><a id="1970" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="1991" class="Symbol">:</a> <a id="1993" class="Symbol">{</a><a id="1994" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2003" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2012" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="2015" class="Symbol">}</a>
  <a id="2019" class="Symbol">→</a> <a id="2021" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2033" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2046" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="2048" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a>
<a id="2052" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="2073" href="Cubical.Foundations.Structure.html#2073" class="Bound">α</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Cubical.Foundations.Structure.html#2076" class="Bound">X</a> <a id="2078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2080" href="Cubical.Foundations.Structure.html#2080" class="Bound">s</a><a id="2081" class="Symbol">)</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Cubical.Foundations.Structure.html#2084" class="Bound">Y</a> <a id="2086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2088" href="Cubical.Foundations.Structure.html#2088" class="Bound">t</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Cubical.Foundations.Structure.html#2091" class="Bound">e</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Foundations.Structure.html#2073" class="Bound">α</a> <a id="2107" href="Cubical.Foundations.Structure.html#2091" class="Bound">e</a><a id="2108" class="Symbol">)</a> <a id="2110" href="Cubical.Foundations.Structure.html#2080" class="Bound">s</a> <a id="2112" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2114" href="Cubical.Foundations.Structure.html#2088" class="Bound">t</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Transport.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Transport</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{- Basic theory about transport:

- transport is invertible
- transport is an equivalence ([pathToEquiv])

-}</a>
<a id="111" class="Keyword">module</a> <a id="118" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a> <a id="148" class="Keyword">where</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a> <a id="233" class="Symbol">as</a> <a id="236" class="Module">Equiv</a> <a id="242" class="Keyword">hiding</a> <a id="249" class="Symbol">(</a><a id="250" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a><a id="261" class="Symbol">)</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a><a id="446" class="Symbol">)</a>

<a id="449" class="Comment">-- Direct definition of transport filler, note that we have to</a>
<a id="512" class="Comment">-- explicitly tell Agda that the type is constant (like in CHM)</a>
<a id="transpFill"></a><a id="576" href="Cubical.Foundations.Transport.html#576" class="Function">transpFill</a> <a id="587" class="Symbol">:</a> <a id="589" class="Symbol">∀</a> <a id="591" class="Symbol">{</a><a id="592" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">{</a><a id="596" href="Cubical.Foundations.Transport.html#596" class="Bound">A</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="605" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a><a id="606" class="Symbol">}</a>
             <a id="621" class="Symbol">(</a><a id="622" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="627" class="Symbol">)</a>
             <a id="642" class="Symbol">(</a><a id="643" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="645" class="Symbol">:</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Foundations.Transport.html#648" class="Bound">i</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="653" class="Symbol">)</a> <a id="655" class="Symbol">→</a> <a id="657" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="662" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a> <a id="664" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="666" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="668" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="670" class="Symbol">(λ</a> <a id="673" href="Cubical.Foundations.Transport.html#673" class="Bound">_</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Transport.html#596" class="Bound">A</a><a id="678" class="Symbol">)</a> <a id="680" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="681" class="Symbol">)</a>
             <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a> <a id="700" class="Symbol">:</a> <a id="702" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="710" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="712" class="Symbol">))</a>
           <a id="726" class="Symbol">→</a> <a id="728" class="Comment">--------------------------------------</a>
             <a id="780" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="786" class="Symbol">(λ</a> <a id="789" href="Cubical.Foundations.Transport.html#789" class="Bound">i</a> <a id="791" class="Symbol">→</a> <a id="793" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="801" href="Cubical.Foundations.Transport.html#789" class="Bound">i</a><a id="802" class="Symbol">))</a> <a id="805" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a> <a id="808" class="Symbol">(</a><a id="809" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="816" class="Symbol">(λ</a> <a id="819" href="Cubical.Foundations.Transport.html#819" class="Bound">i</a> <a id="821" class="Symbol">→</a> <a id="823" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="831" href="Cubical.Foundations.Transport.html#819" class="Bound">i</a><a id="832" class="Symbol">))</a> <a id="835" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="837" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a><a id="839" class="Symbol">)</a>
<a id="841" href="Cubical.Foundations.Transport.html#576" class="Function">transpFill</a> <a id="852" href="Cubical.Foundations.Transport.html#852" class="Bound">φ</a> <a id="854" href="Cubical.Foundations.Transport.html#854" class="Bound">A</a> <a id="856" href="Cubical.Foundations.Transport.html#856" class="Bound">u0</a> <a id="859" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="861" class="Symbol">=</a> <a id="863" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="870" class="Symbol">(λ</a> <a id="873" href="Cubical.Foundations.Transport.html#873" class="Bound">j</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Foundations.Transport.html#854" class="Bound">A</a> <a id="885" class="Symbol">(</a><a id="886" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="888" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="890" href="Cubical.Foundations.Transport.html#873" class="Bound">j</a><a id="891" class="Symbol">)))</a> <a id="895" class="Symbol">(</a><a id="896" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="898" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="900" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="902" href="Cubical.Foundations.Transport.html#852" class="Bound">φ</a><a id="903" class="Symbol">)</a> <a id="905" href="Cubical.Foundations.Transport.html#856" class="Bound">u0</a>

<a id="transport⁻"></a><a id="909" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="920" class="Symbol">:</a> <a id="922" class="Symbol">∀</a> <a id="924" class="Symbol">{</a><a id="925" href="Cubical.Foundations.Transport.html#925" class="Bound">ℓ</a><a id="926" class="Symbol">}</a> <a id="928" class="Symbol">{</a><a id="929" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a> <a id="931" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="933" class="Symbol">:</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="940" href="Cubical.Foundations.Transport.html#925" class="Bound">ℓ</a><a id="941" class="Symbol">}</a> <a id="943" class="Symbol">→</a> <a id="945" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a> <a id="947" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="949" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="951" class="Symbol">→</a> <a id="953" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="955" class="Symbol">→</a> <a id="957" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a>
<a id="959" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="970" href="Cubical.Foundations.Transport.html#970" class="Bound">p</a> <a id="972" class="Symbol">=</a> <a id="974" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="984" class="Symbol">(λ</a> <a id="987" href="Cubical.Foundations.Transport.html#987" class="Bound">i</a> <a id="989" class="Symbol">→</a> <a id="991" href="Cubical.Foundations.Transport.html#970" class="Bound">p</a> <a id="993" class="Symbol">(</a><a id="994" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="996" href="Cubical.Foundations.Transport.html#987" class="Bound">i</a><a id="997" class="Symbol">))</a>

<a id="subst⁻"></a><a id="1001" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1008" class="Symbol">:</a> <a id="1010" class="Symbol">∀</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Cubical.Foundations.Transport.html#1013" class="Bound">ℓ</a> <a id="1015" href="Cubical.Foundations.Transport.html#1015" class="Bound">ℓ&#39;</a><a id="1017" class="Symbol">}</a> <a id="1019" class="Symbol">{</a><a id="1020" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1029" href="Cubical.Foundations.Transport.html#1013" class="Bound">ℓ</a><a id="1030" class="Symbol">}</a> <a id="1032" class="Symbol">{</a><a id="1033" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a> <a id="1035" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a><a id="1040" class="Symbol">}</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1056" href="Cubical.Foundations.Transport.html#1015" class="Bound">ℓ&#39;</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Cubical.Foundations.Transport.html#1061" class="Bound">p</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a> <a id="1067" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1069" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1076" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1082" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a>
<a id="1084" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1091" href="Cubical.Foundations.Transport.html#1091" class="Bound">B</a> <a id="1093" href="Cubical.Foundations.Transport.html#1093" class="Bound">p</a> <a id="1095" href="Cubical.Foundations.Transport.html#1095" class="Bound">pa</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1111" class="Symbol">(λ</a> <a id="1114" href="Cubical.Foundations.Transport.html#1114" class="Bound">i</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Foundations.Transport.html#1091" class="Bound">B</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Cubical.Foundations.Transport.html#1093" class="Bound">p</a> <a id="1123" href="Cubical.Foundations.Transport.html#1114" class="Bound">i</a><a id="1124" class="Symbol">))</a> <a id="1127" href="Cubical.Foundations.Transport.html#1095" class="Bound">pa</a>

<a id="subst⁻-filler"></a><a id="1131" href="Cubical.Foundations.Transport.html#1131" class="Function">subst⁻-filler</a> <a id="1145" class="Symbol">:</a> <a id="1147" class="Symbol">∀</a> <a id="1149" class="Symbol">{</a><a id="1150" href="Cubical.Foundations.Transport.html#1150" class="Bound">ℓ</a> <a id="1152" href="Cubical.Foundations.Transport.html#1152" class="Bound">ℓ&#39;</a><a id="1154" class="Symbol">}</a> <a id="1156" class="Symbol">{</a><a id="1157" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1166" href="Cubical.Foundations.Transport.html#1150" class="Bound">ℓ</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">{</a><a id="1170" href="Cubical.Foundations.Transport.html#1170" class="Bound">x</a> <a id="1172" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a><a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1193" href="Cubical.Foundations.Transport.html#1152" class="Bound">ℓ&#39;</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Cubical.Foundations.Transport.html#1170" class="Bound">x</a> <a id="1204" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1206" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1216" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a><a id="1217" class="Symbol">)</a>
  <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1229" class="Symbol">(λ</a> <a id="1232" href="Cubical.Foundations.Transport.html#1232" class="Bound">i</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1244" href="Cubical.Foundations.Transport.html#1232" class="Bound">i</a><a id="1245" class="Symbol">)))</a> <a id="1249" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1259" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1261" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1263" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a><a id="1264" class="Symbol">)</a>
<a id="1266" href="Cubical.Foundations.Transport.html#1131" class="Function">subst⁻-filler</a> <a id="1280" href="Cubical.Foundations.Transport.html#1280" class="Bound">B</a> <a id="1282" href="Cubical.Foundations.Transport.html#1282" class="Bound">p</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="1299" href="Cubical.Foundations.Transport.html#1280" class="Bound">B</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1306" href="Cubical.Foundations.Transport.html#1282" class="Bound">p</a><a id="1307" class="Symbol">)</a>

<a id="transport-fillerExt"></a><a id="1310" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="1330" class="Symbol">:</a> <a id="1332" class="Symbol">∀</a> <a id="1334" class="Symbol">{</a><a id="1335" href="Cubical.Foundations.Transport.html#1335" class="Bound">ℓ</a><a id="1336" class="Symbol">}</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1341" href="Cubical.Foundations.Transport.html#1341" class="Bound">B</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1350" href="Cubical.Foundations.Transport.html#1335" class="Bound">ℓ</a><a id="1351" class="Symbol">}</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1362" href="Cubical.Foundations.Transport.html#1341" class="Bound">B</a><a id="1363" class="Symbol">)</a>
                    <a id="1385" class="Symbol">→</a> <a id="1387" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1393" class="Symbol">(λ</a> <a id="1396" href="Cubical.Foundations.Transport.html#1396" class="Bound">i</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a> <a id="1406" href="Cubical.Foundations.Transport.html#1396" class="Bound">i</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">(λ</a> <a id="1412" href="Cubical.Foundations.Transport.html#1412" class="Bound">x</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Cubical.Foundations.Transport.html#1412" class="Bound">x</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1430" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a><a id="1431" class="Symbol">)</a>
<a id="1433" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="1453" href="Cubical.Foundations.Transport.html#1453" class="Bound">p</a> <a id="1455" href="Cubical.Foundations.Transport.html#1455" class="Bound">i</a> <a id="1457" href="Cubical.Foundations.Transport.html#1457" class="Bound">x</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="1478" href="Cubical.Foundations.Transport.html#1453" class="Bound">p</a> <a id="1480" href="Cubical.Foundations.Transport.html#1457" class="Bound">x</a> <a id="1482" href="Cubical.Foundations.Transport.html#1455" class="Bound">i</a>

<a id="transport⁻-fillerExt"></a><a id="1485" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1506" class="Symbol">:</a> <a id="1508" class="Symbol">∀</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Cubical.Foundations.Transport.html#1511" class="Bound">ℓ</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a> <a id="1517" href="Cubical.Foundations.Transport.html#1517" class="Bound">B</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1526" href="Cubical.Foundations.Transport.html#1511" class="Bound">ℓ</a><a id="1527" class="Symbol">}</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a> <a id="1536" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1538" href="Cubical.Foundations.Transport.html#1517" class="Bound">B</a><a id="1539" class="Symbol">)</a>
                     <a id="1562" class="Symbol">→</a> <a id="1564" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1570" class="Symbol">(λ</a> <a id="1573" href="Cubical.Foundations.Transport.html#1573" class="Bound">i</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a> <a id="1579" href="Cubical.Foundations.Transport.html#1573" class="Bound">i</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Symbol">(λ</a> <a id="1589" href="Cubical.Foundations.Transport.html#1589" class="Bound">x</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="Cubical.Foundations.Transport.html#1589" class="Bound">x</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1608" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a><a id="1609" class="Symbol">)</a>
<a id="1611" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1632" href="Cubical.Foundations.Transport.html#1632" class="Bound">p</a> <a id="1634" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a> <a id="1636" href="Cubical.Foundations.Transport.html#1636" class="Bound">x</a> <a id="1638" class="Symbol">=</a> <a id="1640" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1647" class="Symbol">(λ</a> <a id="1650" href="Cubical.Foundations.Transport.html#1650" class="Bound">j</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Cubical.Foundations.Transport.html#1632" class="Bound">p</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a> <a id="1659" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1661" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.Transport.html#1650" class="Bound">j</a><a id="1664" class="Symbol">))</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1670" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a><a id="1671" class="Symbol">)</a> <a id="1673" href="Cubical.Foundations.Transport.html#1636" class="Bound">x</a>

<a id="transport-fillerExt⁻"></a><a id="1676" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="1697" class="Symbol">:</a> <a id="1699" class="Symbol">∀</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Cubical.Foundations.Transport.html#1702" class="Bound">ℓ</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Cubical.Foundations.Transport.html#1706" class="Bound">A</a> <a id="1708" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1717" href="Cubical.Foundations.Transport.html#1702" class="Bound">ℓ</a><a id="1718" class="Symbol">}</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Cubical.Foundations.Transport.html#1706" class="Bound">A</a> <a id="1727" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1729" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a><a id="1730" class="Symbol">)</a>
                    <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1760" class="Symbol">(λ</a> <a id="1763" href="Cubical.Foundations.Transport.html#1763" class="Bound">i</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a> <a id="1769" href="Cubical.Foundations.Transport.html#1763" class="Bound">i</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1787" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">(λ</a> <a id="1793" href="Cubical.Foundations.Transport.html#1793" class="Bound">x</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Cubical.Foundations.Transport.html#1793" class="Bound">x</a><a id="1798" class="Symbol">)</a>
<a id="1800" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="1821" href="Cubical.Foundations.Transport.html#1821" class="Bound">p</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1857" href="Cubical.Foundations.Transport.html#1821" class="Bound">p</a><a id="1858" class="Symbol">))</a>

<a id="transport⁻-fillerExt⁻"></a><a id="1862" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="1884" class="Symbol">:</a> <a id="1886" class="Symbol">∀</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Cubical.Foundations.Transport.html#1889" class="Bound">ℓ</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Cubical.Foundations.Transport.html#1893" class="Bound">A</a> <a id="1895" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1904" href="Cubical.Foundations.Transport.html#1889" class="Bound">ℓ</a><a id="1905" class="Symbol">}</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Cubical.Foundations.Transport.html#1893" class="Bound">A</a> <a id="1914" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1916" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a><a id="1917" class="Symbol">)</a>
                     <a id="1940" class="Symbol">→</a> <a id="1942" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1948" class="Symbol">(λ</a> <a id="1951" href="Cubical.Foundations.Transport.html#1951" class="Bound">i</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a> <a id="1961" href="Cubical.Foundations.Transport.html#1951" class="Bound">i</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1976" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(λ</a> <a id="1982" href="Cubical.Foundations.Transport.html#1982" class="Bound">x</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Cubical.Foundations.Transport.html#1982" class="Bound">x</a><a id="1987" class="Symbol">)</a>
<a id="1989" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="2011" href="Cubical.Foundations.Transport.html#2011" class="Bound">p</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2046" href="Cubical.Foundations.Transport.html#2011" class="Bound">p</a><a id="2047" class="Symbol">))</a>


<a id="transport⁻-filler"></a><a id="2052" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Cubical.Foundations.Transport.html#2075" class="Bound">ℓ</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">{</a><a id="2079" href="Cubical.Foundations.Transport.html#2079" class="Bound">A</a> <a id="2081" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2090" href="Cubical.Foundations.Transport.html#2075" class="Bound">ℓ</a><a id="2091" class="Symbol">}</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Cubical.Foundations.Transport.html#2079" class="Bound">A</a> <a id="2100" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2102" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a><a id="2111" class="Symbol">)</a>
                   <a id="2132" class="Symbol">→</a> <a id="2134" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2140" class="Symbol">(λ</a> <a id="2143" href="Cubical.Foundations.Transport.html#2143" class="Bound">i</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2152" href="Cubical.Foundations.Transport.html#2143" class="Bound">i</a><a id="2153" class="Symbol">))</a> <a id="2156" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2170" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2172" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a><a id="2173" class="Symbol">)</a>
<a id="2175" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="2193" href="Cubical.Foundations.Transport.html#2193" class="Bound">p</a> <a id="2195" href="Cubical.Foundations.Transport.html#2195" class="Bound">x</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="2216" class="Symbol">(λ</a> <a id="2219" href="Cubical.Foundations.Transport.html#2219" class="Bound">i</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Cubical.Foundations.Transport.html#2193" class="Bound">p</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2228" href="Cubical.Foundations.Transport.html#2219" class="Bound">i</a><a id="2229" class="Symbol">))</a> <a id="2232" href="Cubical.Foundations.Transport.html#2195" class="Bound">x</a>

<a id="transport⁻Transport"></a><a id="2235" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2255" class="Symbol">:</a> <a id="2257" class="Symbol">∀</a> <a id="2259" class="Symbol">{</a><a id="2260" href="Cubical.Foundations.Transport.html#2260" class="Bound">ℓ</a><a id="2261" class="Symbol">}</a> <a id="2263" class="Symbol">{</a><a id="2264" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a> <a id="2266" href="Cubical.Foundations.Transport.html#2266" class="Bound">B</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2275" href="Cubical.Foundations.Transport.html#2260" class="Bound">ℓ</a><a id="2276" class="Symbol">}</a> <a id="2278" class="Symbol">→</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a> <a id="2287" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2289" href="Cubical.Foundations.Transport.html#2266" class="Bound">B</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">→</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">→</a>
                          <a id="2330" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2341" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2354" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2356" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a><a id="2357" class="Symbol">)</a> <a id="2359" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2361" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a>
<a id="2363" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2383" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2385" href="Cubical.Foundations.Transport.html#2385" class="Bound">a</a> <a id="2387" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="2412" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2417" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="2441" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2446" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a><a id="2447" class="Symbol">)</a> <a id="2449" href="Cubical.Foundations.Transport.html#2385" class="Bound">a</a><a id="2450" class="Symbol">)</a>

<a id="transportTransport⁻"></a><a id="2453" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="2473" class="Symbol">:</a> <a id="2475" class="Symbol">∀</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Cubical.Foundations.Transport.html#2478" class="Bound">ℓ</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Cubical.Foundations.Transport.html#2482" class="Bound">A</a> <a id="2484" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2493" href="Cubical.Foundations.Transport.html#2478" class="Bound">ℓ</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">→</a> <a id="2498" class="Symbol">(</a><a id="2499" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Cubical.Foundations.Transport.html#2482" class="Bound">A</a> <a id="2505" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2507" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">→</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a>
                        <a id="2546" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2556" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2570" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2572" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a><a id="2573" class="Symbol">)</a> <a id="2575" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2577" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a>
<a id="2579" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="2599" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2601" href="Cubical.Foundations.Transport.html#2601" class="Bound">b</a> <a id="2603" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="2628" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2630" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="2655" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2657" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2659" href="Cubical.Foundations.Transport.html#2601" class="Bound">b</a><a id="2660" class="Symbol">)</a>

<a id="subst⁻Subst"></a><a id="2663" href="Cubical.Foundations.Transport.html#2663" class="Function">subst⁻Subst</a> <a id="2675" class="Symbol">:</a> <a id="2677" class="Symbol">∀</a> <a id="2679" class="Symbol">{</a><a id="2680" href="Cubical.Foundations.Transport.html#2680" class="Bound">ℓ</a> <a id="2682" href="Cubical.Foundations.Transport.html#2682" class="Bound">ℓ&#39;</a><a id="2684" class="Symbol">}</a> <a id="2686" class="Symbol">{</a><a id="2687" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2696" href="Cubical.Foundations.Transport.html#2680" class="Bound">ℓ</a><a id="2697" class="Symbol">}</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a> <a id="2702" href="Cubical.Foundations.Transport.html#2702" class="Bound">y</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a><a id="2707" class="Symbol">}</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2723" href="Cubical.Foundations.Transport.html#2682" class="Bound">ℓ&#39;</a><a id="2725" class="Symbol">)</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a> <a id="2734" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2736" href="Cubical.Foundations.Transport.html#2702" class="Bound">y</a><a id="2737" class="Symbol">)</a>
              <a id="2753" class="Symbol">→</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2762" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="2774" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2776" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2785" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2787" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2789" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a><a id="2790" class="Symbol">)</a> <a id="2792" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2794" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a>
<a id="2796" href="Cubical.Foundations.Transport.html#2663" class="Function">subst⁻Subst</a> <a id="2808" class="Symbol">{</a><a id="2809" class="Argument">x</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Cubical.Foundations.Transport.html#2813" class="Bound">x</a><a id="2814" class="Symbol">}</a> <a id="2816" class="Symbol">{</a><a id="2817" class="Argument">y</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Cubical.Foundations.Transport.html#2821" class="Bound">y</a><a id="2822" class="Symbol">}</a> <a id="2824" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2826" href="Cubical.Foundations.Transport.html#2826" class="Bound">p</a> <a id="2828" href="Cubical.Foundations.Transport.html#2828" class="Bound">u</a> <a id="2830" class="Symbol">=</a> <a id="2832" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2852" class="Symbol">{</a><a id="2853" class="Argument">A</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2859" href="Cubical.Foundations.Transport.html#2813" class="Bound">x</a><a id="2860" class="Symbol">}</a> <a id="2862" class="Symbol">{</a><a id="2863" class="Argument">B</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2869" href="Cubical.Foundations.Transport.html#2821" class="Bound">y</a><a id="2870" class="Symbol">}</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2878" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2880" href="Cubical.Foundations.Transport.html#2826" class="Bound">p</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Cubical.Foundations.Transport.html#2828" class="Bound">u</a>

<a id="substSubst⁻"></a><a id="2886" href="Cubical.Foundations.Transport.html#2886" class="Function">substSubst⁻</a> <a id="2898" class="Symbol">:</a> <a id="2900" class="Symbol">∀</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Foundations.Transport.html#2903" class="Bound">ℓ</a> <a id="2905" href="Cubical.Foundations.Transport.html#2905" class="Bound">ℓ&#39;</a><a id="2907" class="Symbol">}</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2919" href="Cubical.Foundations.Transport.html#2903" class="Bound">ℓ</a><a id="2920" class="Symbol">}</a> <a id="2922" class="Symbol">{</a><a id="2923" href="Cubical.Foundations.Transport.html#2923" class="Bound">x</a> <a id="2925" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a><a id="2930" class="Symbol">}</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a> <a id="2939" class="Symbol">→</a> <a id="2941" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2946" href="Cubical.Foundations.Transport.html#2905" class="Bound">ℓ&#39;</a><a id="2948" class="Symbol">)</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Cubical.Foundations.Transport.html#2923" class="Bound">x</a> <a id="2957" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2959" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a><a id="2960" class="Symbol">)</a>
              <a id="2976" class="Symbol">→</a> <a id="2978" class="Symbol">(</a><a id="2979" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2985" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a><a id="2986" class="Symbol">)</a> <a id="2988" class="Symbol">→</a> <a id="2990" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2996" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2998" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3008" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="3010" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="3012" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a><a id="3013" class="Symbol">)</a> <a id="3015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3017" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a>
<a id="3019" href="Cubical.Foundations.Transport.html#2886" class="Function">substSubst⁻</a> <a id="3031" class="Symbol">{</a><a id="3032" class="Argument">x</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Cubical.Foundations.Transport.html#3036" class="Bound">x</a><a id="3037" class="Symbol">}</a> <a id="3039" class="Symbol">{</a><a id="3040" class="Argument">y</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Cubical.Foundations.Transport.html#3044" class="Bound">y</a><a id="3045" class="Symbol">}</a> <a id="3047" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3049" href="Cubical.Foundations.Transport.html#3049" class="Bound">p</a> <a id="3051" href="Cubical.Foundations.Transport.html#3051" class="Bound">v</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="3075" class="Symbol">{</a><a id="3076" class="Argument">A</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3082" href="Cubical.Foundations.Transport.html#3036" class="Bound">x</a><a id="3083" class="Symbol">}</a> <a id="3085" class="Symbol">{</a><a id="3086" class="Argument">B</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3092" href="Cubical.Foundations.Transport.html#3044" class="Bound">y</a><a id="3093" class="Symbol">}</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3101" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3103" href="Cubical.Foundations.Transport.html#3049" class="Bound">p</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Cubical.Foundations.Transport.html#3051" class="Bound">v</a>

<a id="substEquiv"></a><a id="3109" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">∀</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Cubical.Foundations.Transport.html#3125" class="Bound">ℓ</a> <a id="3127" href="Cubical.Foundations.Transport.html#3127" class="Bound">ℓ&#39;</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Symbol">{</a><a id="3132" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a> <a id="3134" class="Symbol">:</a> <a id="3136" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3141" href="Cubical.Foundations.Transport.html#3125" class="Bound">ℓ</a><a id="3142" class="Symbol">}</a> <a id="3144" class="Symbol">{</a><a id="3145" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3147" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a><a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3169" href="Cubical.Foundations.Transport.html#3127" class="Bound">ℓ&#39;</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Foundations.Transport.html#3174" class="Bound">p</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3180" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3182" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3190" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3192" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3194" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3196" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a>
<a id="3199" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3210" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3212" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3214" class="Symbol">=</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3223" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3225" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3227" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3229" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="3246" class="Symbol">(λ</a> <a id="3249" href="Cubical.Foundations.Transport.html#3249" class="Bound">i</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3258" href="Cubical.Foundations.Transport.html#3249" class="Bound">i</a><a id="3259" class="Symbol">)))</a>

<a id="subst2Equiv"></a><a id="3264" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="3276" class="Symbol">:</a> <a id="3278" class="Symbol">∀</a> <a id="3280" class="Symbol">{</a><a id="3281" href="Cubical.Foundations.Transport.html#3281" class="Bound">ℓ</a> <a id="3283" href="Cubical.Foundations.Transport.html#3283" class="Bound">ℓ&#39;</a> <a id="3286" href="Cubical.Foundations.Transport.html#3286" class="Bound">ℓ&#39;&#39;</a><a id="3289" class="Symbol">}</a> <a id="3291" class="Symbol">{</a><a id="3292" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3301" href="Cubical.Foundations.Transport.html#3281" class="Bound">ℓ</a><a id="3302" class="Symbol">}</a> <a id="3304" class="Symbol">{</a><a id="3305" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3314" href="Cubical.Foundations.Transport.html#3283" class="Bound">ℓ&#39;</a><a id="3316" class="Symbol">}</a> <a id="3318" class="Symbol">{</a><a id="3319" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3321" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">{</a><a id="3330" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3332" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a> <a id="3335" class="Symbol">:</a> <a id="3337" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a><a id="3338" class="Symbol">}</a> <a id="3340" class="Symbol">(</a><a id="3341" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a> <a id="3347" class="Symbol">→</a> <a id="3349" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3358" href="Cubical.Foundations.Transport.html#3286" class="Bound">ℓ&#39;&#39;</a><a id="3361" class="Symbol">)</a>
            <a id="3375" class="Symbol">(</a><a id="3376" href="Cubical.Foundations.Transport.html#3376" class="Bound">p</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3384" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Cubical.Foundations.Transport.html#3389" class="Bound">q</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3397" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3405" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3407" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3409" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3411" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3413" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a> <a id="3416" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a>
<a id="3419" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="3431" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3433" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3435" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3437" class="Symbol">=</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="3447" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3449" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3451" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3455" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="3472" class="Symbol">(λ</a> <a id="3475" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3484" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3490" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a><a id="3491" class="Symbol">)))</a>

<a id="liftEquiv"></a><a id="3496" href="Cubical.Foundations.Transport.html#3496" class="Function">liftEquiv</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">∀</a> <a id="3510" class="Symbol">{</a><a id="3511" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a> <a id="3513" href="Cubical.Foundations.Transport.html#3513" class="Bound">ℓ&#39;</a><a id="3515" class="Symbol">}</a> <a id="3517" class="Symbol">{</a><a id="3518" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3520" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3529" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a><a id="3530" class="Symbol">}</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3542" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3551" href="Cubical.Foundations.Transport.html#3513" class="Bound">ℓ&#39;</a><a id="3553" class="Symbol">)</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Cubical.Foundations.Transport.html#3556" class="Bound">e</a> <a id="3558" class="Symbol">:</a> <a id="3560" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3562" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3564" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">→</a> <a id="3569" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3571" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3573" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3575" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3577" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a>
<a id="3579" href="Cubical.Foundations.Transport.html#3496" class="Function">liftEquiv</a> <a id="3589" href="Cubical.Foundations.Transport.html#3589" class="Bound">P</a> <a id="3591" href="Cubical.Foundations.Transport.html#3591" class="Bound">e</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3606" href="Cubical.Foundations.Transport.html#3589" class="Bound">P</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3612" href="Cubical.Foundations.Transport.html#3591" class="Bound">e</a><a id="3613" class="Symbol">)</a>

<a id="transpEquiv"></a><a id="3616" href="Cubical.Foundations.Transport.html#3616" class="Function">transpEquiv</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="Symbol">∀</a> <a id="3632" class="Symbol">{</a><a id="3633" href="Cubical.Foundations.Transport.html#3633" class="Bound">ℓ</a><a id="3634" class="Symbol">}</a> <a id="3636" class="Symbol">{</a><a id="3637" href="Cubical.Foundations.Transport.html#3637" class="Bound">A</a> <a id="3639" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3648" href="Cubical.Foundations.Transport.html#3633" class="Bound">ℓ</a><a id="3649" class="Symbol">}</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Cubical.Foundations.Transport.html#3652" class="Bound">p</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Cubical.Foundations.Transport.html#3637" class="Bound">A</a> <a id="3658" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3660" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">→</a> <a id="3665" class="Symbol">∀</a> <a id="3667" href="Cubical.Foundations.Transport.html#3667" class="Bound">i</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Cubical.Foundations.Transport.html#3652" class="Bound">p</a> <a id="3673" href="Cubical.Foundations.Transport.html#3667" class="Bound">i</a> <a id="3675" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3677" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a>
<a id="3679" href="Cubical.Foundations.Transport.html#3616" class="Function">transpEquiv</a> <a id="3691" href="Cubical.Foundations.Transport.html#3691" class="Bound">p</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">Equiv.transpEquiv</a> <a id="3713" class="Symbol">(λ</a> <a id="3716" href="Cubical.Foundations.Transport.html#3716" class="Bound">i</a> <a id="3718" class="Symbol">→</a> <a id="3720" href="Cubical.Foundations.Transport.html#3691" class="Bound">p</a> <a id="3722" href="Cubical.Foundations.Transport.html#3716" class="Bound">i</a><a id="3723" class="Symbol">)</a>
<a id="3725" class="Symbol">{-#</a> <a id="3729" class="Keyword">WARNING_ON_USAGE</a> <a id="3746" class="Pragma">transpEquiv</a> <a id="3758" class="String">&quot;Deprecated: Use the more general `transpEquiv` from `Cubical.Foundations.Equiv` instead&quot;</a> <a id="3848" class="Symbol">#-}</a>

<a id="uaTransportη"></a><a id="3853" href="Cubical.Foundations.Transport.html#3853" class="Function">uaTransportη</a> <a id="3866" class="Symbol">:</a> <a id="3868" class="Symbol">∀</a> <a id="3870" class="Symbol">{</a><a id="3871" href="Cubical.Foundations.Transport.html#3871" class="Bound">ℓ</a><a id="3872" class="Symbol">}</a> <a id="3874" class="Symbol">{</a><a id="3875" href="Cubical.Foundations.Transport.html#3875" class="Bound">A</a> <a id="3877" href="Cubical.Foundations.Transport.html#3877" class="Bound">B</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3886" href="Cubical.Foundations.Transport.html#3871" class="Bound">ℓ</a><a id="3887" class="Symbol">}</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="Cubical.Foundations.Transport.html#3875" class="Bound">A</a> <a id="3896" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3898" href="Cubical.Foundations.Transport.html#3877" class="Bound">B</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">→</a> <a id="3903" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3919" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a><a id="3920" class="Symbol">)</a> <a id="3922" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3924" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a>
<a id="3926" href="Cubical.Foundations.Transport.html#3853" class="Function">uaTransportη</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a>
<a id="3945" class="Symbol">{-#</a> <a id="3949" class="Keyword">WARNING_ON_USAGE</a> <a id="3966" class="Pragma">uaTransportη</a> <a id="3979" class="String">&quot;Deprecated: Use `uaη` from `Cubical.Foundations.Univalence` instead of `uaTransportη`&quot;</a> <a id="4067" class="Symbol">#-}</a>

<a id="pathToIso"></a><a id="4072" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4082" class="Symbol">:</a> <a id="4084" class="Symbol">∀</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Cubical.Foundations.Transport.html#4087" class="Bound">ℓ</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4093" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a> <a id="4095" class="Symbol">:</a> <a id="4097" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4102" href="Cubical.Foundations.Transport.html#4087" class="Bound">ℓ</a><a id="4103" class="Symbol">}</a> <a id="4105" class="Symbol">→</a> <a id="4107" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4111" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4119" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4121" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a>
<a id="4123" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4142" href="Cubical.Foundations.Transport.html#4142" class="Bound">x</a><a id="4143" class="Symbol">)</a> <a id="4145" class="Symbol">=</a> <a id="4147" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4157" href="Cubical.Foundations.Transport.html#4142" class="Bound">x</a>
<a id="4159" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4167" class="Symbol">(</a><a id="4168" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4178" href="Cubical.Foundations.Transport.html#4178" class="Bound">x</a><a id="4179" class="Symbol">)</a> <a id="4181" class="Symbol">=</a> <a id="4183" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4194" href="Cubical.Foundations.Transport.html#4178" class="Bound">x</a>
<a id="4196" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4220" href="Cubical.Foundations.Transport.html#4220" class="Bound">x</a><a id="4221" class="Symbol">)</a> <a id="4223" class="Symbol">=</a> <a id="4225" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="4245" href="Cubical.Foundations.Transport.html#4220" class="Bound">x</a>
<a id="4247" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="4259" class="Symbol">(</a><a id="4260" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4270" href="Cubical.Foundations.Transport.html#4270" class="Bound">x</a><a id="4271" class="Symbol">)</a> <a id="4273" class="Symbol">=</a> <a id="4275" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="4295" href="Cubical.Foundations.Transport.html#4270" class="Bound">x</a>

<a id="substIso"></a><a id="4298" href="Cubical.Foundations.Transport.html#4298" class="Function">substIso</a> <a id="4307" class="Symbol">:</a> <a id="4309" class="Symbol">∀</a> <a id="4311" class="Symbol">{</a><a id="4312" href="Cubical.Foundations.Transport.html#4312" class="Bound">ℓ</a> <a id="4314" href="Cubical.Foundations.Transport.html#4314" class="Bound">ℓ&#39;</a><a id="4316" class="Symbol">}</a> <a id="4318" class="Symbol">{</a><a id="4319" href="Cubical.Foundations.Transport.html#4319" class="Bound">A</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4328" href="Cubical.Foundations.Transport.html#4312" class="Bound">ℓ</a><a id="4329" class="Symbol">}</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Cubical.Foundations.Transport.html#4332" class="Bound">B</a> <a id="4334" class="Symbol">:</a> <a id="4336" href="Cubical.Foundations.Transport.html#4319" class="Bound">A</a> <a id="4338" class="Symbol">→</a> <a id="4340" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4345" href="Cubical.Foundations.Transport.html#4314" class="Bound">ℓ&#39;</a><a id="4347" class="Symbol">)</a> <a id="4349" class="Symbol">{</a><a id="4350" href="Cubical.Foundations.Transport.html#4350" class="Bound">x</a> <a id="4352" href="Cubical.Foundations.Transport.html#4352" class="Bound">y</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="Cubical.Foundations.Transport.html#4319" class="Bound">A</a><a id="4357" class="Symbol">}</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Cubical.Foundations.Transport.html#4360" class="Bound">p</a> <a id="4362" class="Symbol">:</a> <a id="4364" href="Cubical.Foundations.Transport.html#4350" class="Bound">x</a> <a id="4366" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4368" href="Cubical.Foundations.Transport.html#4352" class="Bound">y</a><a id="4369" class="Symbol">)</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Foundations.Transport.html#4332" class="Bound">B</a> <a id="4380" href="Cubical.Foundations.Transport.html#4350" class="Bound">x</a><a id="4381" class="Symbol">)</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Cubical.Foundations.Transport.html#4332" class="Bound">B</a> <a id="4386" href="Cubical.Foundations.Transport.html#4352" class="Bound">y</a><a id="4387" class="Symbol">)</a>
<a id="4389" href="Cubical.Foundations.Transport.html#4298" class="Function">substIso</a> <a id="4398" href="Cubical.Foundations.Transport.html#4398" class="Bound">B</a> <a id="4400" href="Cubical.Foundations.Transport.html#4400" class="Bound">p</a> <a id="4402" class="Symbol">=</a> <a id="4404" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4420" href="Cubical.Foundations.Transport.html#4398" class="Bound">B</a> <a id="4422" href="Cubical.Foundations.Transport.html#4400" class="Bound">p</a><a id="4423" class="Symbol">)</a>

<a id="4426" class="Comment">-- Redefining substEquiv in terms of substIso gives an explicit inverse</a>
<a id="substEquiv&#39;"></a><a id="4498" href="Cubical.Foundations.Transport.html#4498" class="Function">substEquiv&#39;</a> <a id="4510" class="Symbol">:</a> <a id="4512" class="Symbol">∀</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Cubical.Foundations.Transport.html#4515" class="Bound">ℓ</a> <a id="4517" href="Cubical.Foundations.Transport.html#4517" class="Bound">ℓ&#39;</a><a id="4519" class="Symbol">}</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Cubical.Foundations.Transport.html#4522" class="Bound">A</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4531" href="Cubical.Foundations.Transport.html#4515" class="Bound">ℓ</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Cubical.Foundations.Transport.html#4535" class="Bound">B</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Cubical.Foundations.Transport.html#4522" class="Bound">A</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4548" href="Cubical.Foundations.Transport.html#4517" class="Bound">ℓ&#39;</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">{</a><a id="4553" href="Cubical.Foundations.Transport.html#4553" class="Bound">x</a> <a id="4555" href="Cubical.Foundations.Transport.html#4555" class="Bound">y</a> <a id="4557" class="Symbol">:</a> <a id="4559" href="Cubical.Foundations.Transport.html#4522" class="Bound">A</a><a id="4560" class="Symbol">}</a> <a id="4562" class="Symbol">(</a><a id="4563" href="Cubical.Foundations.Transport.html#4563" class="Bound">p</a> <a id="4565" class="Symbol">:</a> <a id="4567" href="Cubical.Foundations.Transport.html#4553" class="Bound">x</a> <a id="4569" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4571" href="Cubical.Foundations.Transport.html#4555" class="Bound">y</a><a id="4572" class="Symbol">)</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="Cubical.Foundations.Transport.html#4535" class="Bound">B</a> <a id="4578" href="Cubical.Foundations.Transport.html#4553" class="Bound">x</a> <a id="4580" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4582" href="Cubical.Foundations.Transport.html#4535" class="Bound">B</a> <a id="4584" href="Cubical.Foundations.Transport.html#4555" class="Bound">y</a>
<a id="4586" href="Cubical.Foundations.Transport.html#4498" class="Function">substEquiv&#39;</a> <a id="4598" href="Cubical.Foundations.Transport.html#4598" class="Bound">B</a> <a id="4600" href="Cubical.Foundations.Transport.html#4600" class="Bound">p</a> <a id="4602" class="Symbol">=</a> <a id="4604" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="4615" class="Symbol">(</a><a id="4616" href="Cubical.Foundations.Transport.html#4298" class="Function">substIso</a> <a id="4625" href="Cubical.Foundations.Transport.html#4598" class="Bound">B</a> <a id="4627" href="Cubical.Foundations.Transport.html#4600" class="Bound">p</a><a id="4628" class="Symbol">)</a>

<a id="isInjectiveTransport"></a><a id="4631" href="Cubical.Foundations.Transport.html#4631" class="Function">isInjectiveTransport</a> <a id="4652" class="Symbol">:</a> <a id="4654" class="Symbol">∀</a> <a id="4656" class="Symbol">{</a><a id="4657" href="Cubical.Foundations.Transport.html#4657" class="Bound">ℓ</a> <a id="4659" class="Symbol">:</a> <a id="4661" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4666" class="Symbol">}</a> <a id="4668" class="Symbol">{</a><a id="4669" href="Cubical.Foundations.Transport.html#4669" class="Bound">A</a> <a id="4671" href="Cubical.Foundations.Transport.html#4671" class="Bound">B</a> <a id="4673" class="Symbol">:</a> <a id="4675" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4680" href="Cubical.Foundations.Transport.html#4657" class="Bound">ℓ</a><a id="4681" class="Symbol">}</a> <a id="4683" class="Symbol">{</a><a id="4684" href="Cubical.Foundations.Transport.html#4684" class="Bound">p</a> <a id="4686" href="Cubical.Foundations.Transport.html#4686" class="Bound">q</a> <a id="4688" class="Symbol">:</a> <a id="4690" href="Cubical.Foundations.Transport.html#4669" class="Bound">A</a> <a id="4692" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4694" href="Cubical.Foundations.Transport.html#4671" class="Bound">B</a><a id="4695" class="Symbol">}</a>
  <a id="4699" class="Symbol">→</a> <a id="4701" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4711" href="Cubical.Foundations.Transport.html#4684" class="Bound">p</a> <a id="4713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4715" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4725" href="Cubical.Foundations.Transport.html#4686" class="Bound">q</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="Cubical.Foundations.Transport.html#4684" class="Bound">p</a> <a id="4731" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4733" href="Cubical.Foundations.Transport.html#4686" class="Bound">q</a>
<a id="4735" href="Cubical.Foundations.Transport.html#4631" class="Function">isInjectiveTransport</a> <a id="4756" class="Symbol">{</a><a id="4757" class="Argument">p</a> <a id="4759" class="Symbol">=</a> <a id="4761" href="Cubical.Foundations.Transport.html#4761" class="Bound">p</a><a id="4762" class="Symbol">}</a> <a id="4764" class="Symbol">{</a><a id="4765" href="Cubical.Foundations.Transport.html#4765" class="Bound">q</a><a id="4766" class="Symbol">}</a> <a id="4768" href="Cubical.Foundations.Transport.html#4768" class="Bound">α</a> <a id="4770" href="Cubical.Foundations.Transport.html#4770" class="Bound">i</a> <a id="4772" class="Symbol">=</a>
  <a id="4776" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="4786" class="Symbol">(λ</a> <a id="4789" href="Cubical.Foundations.Transport.html#4789" class="Bound">j</a> <a id="4791" class="Symbol">→</a> <a id="4793" class="Symbol">λ</a>
      <a id="4801" class="Symbol">{</a> <a id="4803" class="Symbol">(</a><a id="4804" href="Cubical.Foundations.Transport.html#4770" class="Bound">i</a> <a id="4806" class="Symbol">=</a> <a id="4808" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Symbol">→</a> <a id="4814" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4820" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="4831" href="Cubical.Foundations.Transport.html#4761" class="Bound">p</a> <a id="4833" href="Cubical.Foundations.Transport.html#4789" class="Bound">j</a>
      <a id="4841" class="Symbol">;</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Cubical.Foundations.Transport.html#4770" class="Bound">i</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4850" class="Symbol">)</a> <a id="4852" class="Symbol">→</a> <a id="4854" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4860" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="4871" href="Cubical.Foundations.Transport.html#4765" class="Bound">q</a> <a id="4873" href="Cubical.Foundations.Transport.html#4789" class="Bound">j</a>
      <a id="4881" class="Symbol">})</a>
    <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4895" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="4906" class="Symbol">((λ</a> <a id="4910" href="Cubical.Foundations.Transport.html#4910" class="Bound">a</a> <a id="4912" class="Symbol">→</a> <a id="4914" href="Cubical.Foundations.Transport.html#4768" class="Bound">α</a> <a id="4916" href="Cubical.Foundations.Transport.html#4770" class="Bound">i</a> <a id="4918" href="Cubical.Foundations.Transport.html#4910" class="Bound">a</a><a id="4919" class="Symbol">)</a> <a id="4921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4923" href="Cubical.Foundations.Transport.html#4939" class="Function">t</a> <a id="4925" href="Cubical.Foundations.Transport.html#4770" class="Bound">i</a><a id="4926" class="Symbol">))</a>
  <a id="4931" class="Keyword">where</a>
  <a id="4939" href="Cubical.Foundations.Transport.html#4939" class="Function">t</a> <a id="4941" class="Symbol">:</a> <a id="4943" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4949" class="Symbol">(λ</a> <a id="4952" href="Cubical.Foundations.Transport.html#4952" class="Bound">i</a> <a id="4954" class="Symbol">→</a> <a id="4956" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4964" class="Symbol">(λ</a> <a id="4967" href="Cubical.Foundations.Transport.html#4967" class="Bound">a</a> <a id="4969" class="Symbol">→</a> <a id="4971" href="Cubical.Foundations.Transport.html#4768" class="Bound">α</a> <a id="4973" href="Cubical.Foundations.Transport.html#4952" class="Bound">i</a> <a id="4975" href="Cubical.Foundations.Transport.html#4967" class="Bound">a</a><a id="4976" class="Symbol">))</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="4992" href="Cubical.Foundations.Transport.html#4761" class="Bound">p</a> <a id="4994" class="Symbol">.</a><a id="4995" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4998" class="Symbol">)</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="5013" href="Cubical.Foundations.Transport.html#4765" class="Bound">q</a> <a id="5015" class="Symbol">.</a><a id="5016" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5019" class="Symbol">)</a>
  <a id="5023" href="Cubical.Foundations.Transport.html#4939" class="Function">t</a> <a id="5025" class="Symbol">=</a> <a id="5027" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="5040" class="Symbol">(λ</a> <a id="5043" href="Cubical.Foundations.Transport.html#5043" class="Bound">i</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="5061" class="Symbol">(λ</a> <a id="5064" href="Cubical.Foundations.Transport.html#5064" class="Bound">a</a> <a id="5066" class="Symbol">→</a> <a id="5068" href="Cubical.Foundations.Transport.html#4768" class="Bound">α</a> <a id="5070" href="Cubical.Foundations.Transport.html#5043" class="Bound">i</a> <a id="5072" href="Cubical.Foundations.Transport.html#5064" class="Bound">a</a><a id="5073" class="Symbol">))</a> <a id="5076" class="Symbol">_</a> <a id="5078" class="Symbol">_</a>

<a id="transportUaInv"></a><a id="5081" href="Cubical.Foundations.Transport.html#5081" class="Function">transportUaInv</a> <a id="5096" class="Symbol">:</a> <a id="5098" class="Symbol">∀</a> <a id="5100" class="Symbol">{</a><a id="5101" href="Cubical.Foundations.Transport.html#5101" class="Bound">ℓ</a><a id="5102" class="Symbol">}</a> <a id="5104" class="Symbol">{</a><a id="5105" href="Cubical.Foundations.Transport.html#5105" class="Bound">A</a> <a id="5107" href="Cubical.Foundations.Transport.html#5107" class="Bound">B</a> <a id="5109" class="Symbol">:</a> <a id="5111" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5116" href="Cubical.Foundations.Transport.html#5101" class="Bound">ℓ</a><a id="5117" class="Symbol">}</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Foundations.Transport.html#5120" class="Bound">e</a> <a id="5122" class="Symbol">:</a> <a id="5124" href="Cubical.Foundations.Transport.html#5105" class="Bound">A</a> <a id="5126" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5128" href="Cubical.Foundations.Transport.html#5107" class="Bound">B</a><a id="5129" class="Symbol">)</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="5157" href="Cubical.Foundations.Transport.html#5120" class="Bound">e</a><a id="5158" class="Symbol">))</a> <a id="5161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5163" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="5182" href="Cubical.Foundations.Transport.html#5120" class="Bound">e</a><a id="5183" class="Symbol">))</a>
<a id="5186" href="Cubical.Foundations.Transport.html#5081" class="Function">transportUaInv</a> <a id="5201" href="Cubical.Foundations.Transport.html#5201" class="Bound">e</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5210" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Cubical.Foundations.Univalence.html#14022" class="Function">uaInvEquiv</a> <a id="5232" href="Cubical.Foundations.Transport.html#5201" class="Bound">e</a><a id="5233" class="Symbol">)</a>
<a id="5235" class="Comment">-- notice that transport (ua e) would reduce, thus an alternative definition using EquivJ can give</a>
<a id="5334" class="Comment">-- refl for the case of idEquiv:</a>
<a id="5367" class="Comment">-- transportUaInv e = EquivJ (λ _ e → transport (ua (invEquiv e)) ≡ transport (sym (ua e))) refl e</a>

<a id="isSet-subst"></a><a id="5467" href="Cubical.Foundations.Transport.html#5467" class="Function">isSet-subst</a> <a id="5479" class="Symbol">:</a> <a id="5481" class="Symbol">∀</a> <a id="5483" class="Symbol">{</a><a id="5484" href="Cubical.Foundations.Transport.html#5484" class="Bound">ℓ</a> <a id="5486" href="Cubical.Foundations.Transport.html#5486" class="Bound">ℓ&#39;</a><a id="5488" class="Symbol">}</a> <a id="5490" class="Symbol">{</a><a id="5491" href="Cubical.Foundations.Transport.html#5491" class="Bound">A</a> <a id="5493" class="Symbol">:</a> <a id="5495" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5500" href="Cubical.Foundations.Transport.html#5484" class="Bound">ℓ</a><a id="5501" class="Symbol">}</a> <a id="5503" class="Symbol">{</a><a id="5504" href="Cubical.Foundations.Transport.html#5504" class="Bound">B</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="Cubical.Foundations.Transport.html#5491" class="Bound">A</a> <a id="5510" class="Symbol">→</a> <a id="5512" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5517" href="Cubical.Foundations.Transport.html#5486" class="Bound">ℓ&#39;</a><a id="5519" class="Symbol">}</a>
                <a id="5537" class="Symbol">→</a> <a id="5539" class="Symbol">(</a><a id="5540" href="Cubical.Foundations.Transport.html#5540" class="Bound">isSet-A</a> <a id="5548" class="Symbol">:</a> <a id="5550" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5556" href="Cubical.Foundations.Transport.html#5491" class="Bound">A</a><a id="5557" class="Symbol">)</a>
                <a id="5575" class="Symbol">→</a> <a id="5577" class="Symbol">∀</a> <a id="5579" class="Symbol">{</a><a id="5580" href="Cubical.Foundations.Transport.html#5580" class="Bound">a</a> <a id="5582" class="Symbol">:</a> <a id="5584" href="Cubical.Foundations.Transport.html#5491" class="Bound">A</a><a id="5585" class="Symbol">}</a>
                <a id="5603" class="Symbol">→</a> <a id="5605" class="Symbol">(</a><a id="5606" href="Cubical.Foundations.Transport.html#5606" class="Bound">p</a> <a id="5608" class="Symbol">:</a> <a id="5610" href="Cubical.Foundations.Transport.html#5580" class="Bound">a</a> <a id="5612" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5614" href="Cubical.Foundations.Transport.html#5580" class="Bound">a</a><a id="5615" class="Symbol">)</a> <a id="5617" class="Symbol">→</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Cubical.Foundations.Transport.html#5620" class="Bound">x</a> <a id="5622" class="Symbol">:</a> <a id="5624" href="Cubical.Foundations.Transport.html#5504" class="Bound">B</a> <a id="5626" href="Cubical.Foundations.Transport.html#5580" class="Bound">a</a><a id="5627" class="Symbol">)</a> <a id="5629" class="Symbol">→</a> <a id="5631" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5637" href="Cubical.Foundations.Transport.html#5504" class="Bound">B</a> <a id="5639" href="Cubical.Foundations.Transport.html#5606" class="Bound">p</a> <a id="5641" href="Cubical.Foundations.Transport.html#5620" class="Bound">x</a> <a id="5643" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5645" href="Cubical.Foundations.Transport.html#5620" class="Bound">x</a>
<a id="5647" href="Cubical.Foundations.Transport.html#5467" class="Function">isSet-subst</a> <a id="5659" class="Symbol">{</a><a id="5660" class="Argument">B</a> <a id="5662" class="Symbol">=</a> <a id="5664" href="Cubical.Foundations.Transport.html#5664" class="Bound">B</a><a id="5665" class="Symbol">}</a> <a id="5667" href="Cubical.Foundations.Transport.html#5667" class="Bound">isSet-A</a> <a id="5675" href="Cubical.Foundations.Transport.html#5675" class="Bound">p</a> <a id="5677" href="Cubical.Foundations.Transport.html#5677" class="Bound">x</a> <a id="5679" class="Symbol">=</a> <a id="5681" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5687" class="Symbol">(λ</a> <a id="5690" href="Cubical.Foundations.Transport.html#5690" class="Bound">p′</a> <a id="5693" class="Symbol">→</a> <a id="5695" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5701" href="Cubical.Foundations.Transport.html#5664" class="Bound">B</a> <a id="5703" href="Cubical.Foundations.Transport.html#5690" class="Bound">p′</a> <a id="5706" href="Cubical.Foundations.Transport.html#5677" class="Bound">x</a> <a id="5708" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5710" href="Cubical.Foundations.Transport.html#5677" class="Bound">x</a><a id="5711" class="Symbol">)</a> <a id="5713" class="Symbol">(</a><a id="5714" href="Cubical.Foundations.Transport.html#5667" class="Bound">isSet-A</a> <a id="5722" class="Symbol">_</a> <a id="5724" class="Symbol">_</a> <a id="5726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5731" href="Cubical.Foundations.Transport.html#5675" class="Bound">p</a><a id="5732" class="Symbol">)</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="5745" class="Symbol">{</a><a id="5746" class="Argument">B</a> <a id="5748" class="Symbol">=</a> <a id="5750" href="Cubical.Foundations.Transport.html#5664" class="Bound">B</a><a id="5751" class="Symbol">}</a> <a id="5753" href="Cubical.Foundations.Transport.html#5677" class="Bound">x</a><a id="5754" class="Symbol">)</a>

<a id="5757" class="Comment">-- substituting along a composite path is equivalent to substituting twice</a>
<a id="substComposite"></a><a id="5832" href="Cubical.Foundations.Transport.html#5832" class="Function">substComposite</a> <a id="5847" class="Symbol">:</a> <a id="5849" class="Symbol">∀</a> <a id="5851" class="Symbol">{</a><a id="5852" href="Cubical.Foundations.Transport.html#5852" class="Bound">ℓ</a> <a id="5854" href="Cubical.Foundations.Transport.html#5854" class="Bound">ℓ&#39;</a><a id="5856" class="Symbol">}</a> <a id="5858" class="Symbol">{</a><a id="5859" href="Cubical.Foundations.Transport.html#5859" class="Bound">A</a> <a id="5861" class="Symbol">:</a> <a id="5863" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5868" href="Cubical.Foundations.Transport.html#5852" class="Bound">ℓ</a><a id="5869" class="Symbol">}</a> <a id="5871" class="Symbol">→</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Cubical.Foundations.Transport.html#5874" class="Bound">B</a> <a id="5876" class="Symbol">:</a> <a id="5878" href="Cubical.Foundations.Transport.html#5859" class="Bound">A</a> <a id="5880" class="Symbol">→</a> <a id="5882" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5887" href="Cubical.Foundations.Transport.html#5854" class="Bound">ℓ&#39;</a><a id="5889" class="Symbol">)</a>
                 <a id="5908" class="Symbol">→</a> <a id="5910" class="Symbol">{</a><a id="5911" href="Cubical.Foundations.Transport.html#5911" class="Bound">x</a> <a id="5913" href="Cubical.Foundations.Transport.html#5913" class="Bound">y</a> <a id="5915" href="Cubical.Foundations.Transport.html#5915" class="Bound">z</a> <a id="5917" class="Symbol">:</a> <a id="5919" href="Cubical.Foundations.Transport.html#5859" class="Bound">A</a><a id="5920" class="Symbol">}</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Cubical.Foundations.Transport.html#5923" class="Bound">p</a> <a id="5925" class="Symbol">:</a> <a id="5927" href="Cubical.Foundations.Transport.html#5911" class="Bound">x</a> <a id="5929" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5931" href="Cubical.Foundations.Transport.html#5913" class="Bound">y</a><a id="5932" class="Symbol">)</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Cubical.Foundations.Transport.html#5935" class="Bound">q</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="Cubical.Foundations.Transport.html#5913" class="Bound">y</a> <a id="5941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5943" href="Cubical.Foundations.Transport.html#5915" class="Bound">z</a><a id="5944" class="Symbol">)</a> <a id="5946" class="Symbol">(</a><a id="5947" href="Cubical.Foundations.Transport.html#5947" class="Bound">u</a> <a id="5949" class="Symbol">:</a> <a id="5951" href="Cubical.Foundations.Transport.html#5874" class="Bound">B</a> <a id="5953" href="Cubical.Foundations.Transport.html#5911" class="Bound">x</a><a id="5954" class="Symbol">)</a>
                 <a id="5973" class="Symbol">→</a> <a id="5975" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5981" href="Cubical.Foundations.Transport.html#5874" class="Bound">B</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Cubical.Foundations.Transport.html#5923" class="Bound">p</a> <a id="5986" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5988" href="Cubical.Foundations.Transport.html#5935" class="Bound">q</a><a id="5989" class="Symbol">)</a> <a id="5991" href="Cubical.Foundations.Transport.html#5947" class="Bound">u</a> <a id="5993" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5995" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6001" href="Cubical.Foundations.Transport.html#5874" class="Bound">B</a> <a id="6003" href="Cubical.Foundations.Transport.html#5935" class="Bound">q</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6012" href="Cubical.Foundations.Transport.html#5874" class="Bound">B</a> <a id="6014" href="Cubical.Foundations.Transport.html#5923" class="Bound">p</a> <a id="6016" href="Cubical.Foundations.Transport.html#5947" class="Bound">u</a><a id="6017" class="Symbol">)</a>
<a id="6019" href="Cubical.Foundations.Transport.html#5832" class="Function">substComposite</a> <a id="6034" href="Cubical.Foundations.Transport.html#6034" class="Bound">B</a> <a id="6036" href="Cubical.Foundations.Transport.html#6036" class="Bound">p</a> <a id="6038" href="Cubical.Foundations.Transport.html#6038" class="Bound">q</a> <a id="6040" href="Cubical.Foundations.Transport.html#6040" class="Bound">Bx</a> <a id="6043" href="Cubical.Foundations.Transport.html#6043" class="Bound">i</a> <a id="6045" class="Symbol">=</a>
  <a id="6049" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6059" class="Symbol">(</a><a id="6060" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6065" href="Cubical.Foundations.Transport.html#6034" class="Bound">B</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="6085" href="Cubical.Foundations.Transport.html#6036" class="Bound">p</a> <a id="6087" href="Cubical.Foundations.Transport.html#6038" class="Bound">q</a> <a id="6089" class="Symbol">(</a><a id="6090" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6092" href="Cubical.Foundations.Transport.html#6043" class="Bound">i</a><a id="6093" class="Symbol">)))</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6124" href="Cubical.Foundations.Transport.html#6034" class="Bound">B</a> <a id="6126" href="Cubical.Foundations.Transport.html#6036" class="Bound">p</a><a id="6127" class="Symbol">)</a> <a id="6129" href="Cubical.Foundations.Transport.html#6043" class="Bound">i</a> <a id="6131" href="Cubical.Foundations.Transport.html#6040" class="Bound">Bx</a><a id="6133" class="Symbol">)</a>

<a id="6136" class="Comment">-- transporting along a composite path is equivalent to transporting twice</a>
<a id="transportComposite"></a><a id="6211" href="Cubical.Foundations.Transport.html#6211" class="Function">transportComposite</a> <a id="6230" class="Symbol">:</a> <a id="6232" class="Symbol">∀</a> <a id="6234" class="Symbol">{</a><a id="6235" href="Cubical.Foundations.Transport.html#6235" class="Bound">ℓ</a><a id="6236" class="Symbol">}</a> <a id="6238" class="Symbol">{</a><a id="6239" href="Cubical.Foundations.Transport.html#6239" class="Bound">A</a> <a id="6241" href="Cubical.Foundations.Transport.html#6241" class="Bound">B</a> <a id="6243" href="Cubical.Foundations.Transport.html#6243" class="Bound">C</a> <a id="6245" class="Symbol">:</a> <a id="6247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6252" href="Cubical.Foundations.Transport.html#6235" class="Bound">ℓ</a><a id="6253" class="Symbol">}</a> <a id="6255" class="Symbol">(</a><a id="6256" href="Cubical.Foundations.Transport.html#6256" class="Bound">p</a> <a id="6258" class="Symbol">:</a> <a id="6260" href="Cubical.Foundations.Transport.html#6239" class="Bound">A</a> <a id="6262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6264" href="Cubical.Foundations.Transport.html#6241" class="Bound">B</a><a id="6265" class="Symbol">)</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Cubical.Foundations.Transport.html#6268" class="Bound">q</a> <a id="6270" class="Symbol">:</a> <a id="6272" href="Cubical.Foundations.Transport.html#6241" class="Bound">B</a> <a id="6274" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6276" href="Cubical.Foundations.Transport.html#6243" class="Bound">C</a><a id="6277" class="Symbol">)</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Cubical.Foundations.Transport.html#6280" class="Bound">x</a> <a id="6282" class="Symbol">:</a> <a id="6284" href="Cubical.Foundations.Transport.html#6239" class="Bound">A</a><a id="6285" class="Symbol">)</a>
                 <a id="6304" class="Symbol">→</a> <a id="6306" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Cubical.Foundations.Transport.html#6256" class="Bound">p</a> <a id="6319" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6321" href="Cubical.Foundations.Transport.html#6268" class="Bound">q</a><a id="6322" class="Symbol">)</a> <a id="6324" href="Cubical.Foundations.Transport.html#6280" class="Bound">x</a> <a id="6326" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6328" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6338" href="Cubical.Foundations.Transport.html#6268" class="Bound">q</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6351" href="Cubical.Foundations.Transport.html#6256" class="Bound">p</a> <a id="6353" href="Cubical.Foundations.Transport.html#6280" class="Bound">x</a><a id="6354" class="Symbol">)</a>
<a id="6356" href="Cubical.Foundations.Transport.html#6211" class="Function">transportComposite</a> <a id="6375" class="Symbol">=</a> <a id="6377" href="Cubical.Foundations.Transport.html#5832" class="Function">substComposite</a> <a id="6392" class="Symbol">(λ</a> <a id="6395" href="Cubical.Foundations.Transport.html#6395" class="Bound">D</a> <a id="6397" class="Symbol">→</a> <a id="6399" href="Cubical.Foundations.Transport.html#6395" class="Bound">D</a><a id="6400" class="Symbol">)</a>

<a id="6403" class="Comment">-- substitution commutes with morphisms in slices</a>
<a id="substCommSlice"></a><a id="6453" href="Cubical.Foundations.Transport.html#6453" class="Function">substCommSlice</a> <a id="6468" class="Symbol">:</a> <a id="6470" class="Symbol">∀</a> <a id="6472" class="Symbol">{</a><a id="6473" href="Cubical.Foundations.Transport.html#6473" class="Bound">ℓ</a> <a id="6475" href="Cubical.Foundations.Transport.html#6475" class="Bound">ℓ&#39;</a> <a id="6478" href="Cubical.Foundations.Transport.html#6478" class="Bound">ℓ&#39;&#39;</a><a id="6481" class="Symbol">}</a> <a id="6483" class="Symbol">{</a><a id="6484" href="Cubical.Foundations.Transport.html#6484" class="Bound">A</a> <a id="6486" class="Symbol">:</a> <a id="6488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6493" href="Cubical.Foundations.Transport.html#6473" class="Bound">ℓ</a><a id="6494" class="Symbol">}</a>
                   <a id="6515" class="Symbol">→</a> <a id="6517" class="Symbol">(</a><a id="6518" href="Cubical.Foundations.Transport.html#6518" class="Bound">B</a> <a id="6520" class="Symbol">:</a> <a id="6522" href="Cubical.Foundations.Transport.html#6484" class="Bound">A</a> <a id="6524" class="Symbol">→</a> <a id="6526" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6531" href="Cubical.Foundations.Transport.html#6475" class="Bound">ℓ&#39;</a><a id="6533" class="Symbol">)</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Cubical.Foundations.Transport.html#6536" class="Bound">C</a> <a id="6538" class="Symbol">:</a> <a id="6540" href="Cubical.Foundations.Transport.html#6484" class="Bound">A</a> <a id="6542" class="Symbol">→</a> <a id="6544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6549" href="Cubical.Foundations.Transport.html#6478" class="Bound">ℓ&#39;&#39;</a><a id="6552" class="Symbol">)</a>
                   <a id="6573" class="Symbol">→</a> <a id="6575" class="Symbol">(</a><a id="6576" href="Cubical.Foundations.Transport.html#6576" class="Bound">F</a> <a id="6578" class="Symbol">:</a> <a id="6580" class="Symbol">∀</a> <a id="6582" href="Cubical.Foundations.Transport.html#6582" class="Bound">a</a> <a id="6584" class="Symbol">→</a> <a id="6586" href="Cubical.Foundations.Transport.html#6518" class="Bound">B</a> <a id="6588" href="Cubical.Foundations.Transport.html#6582" class="Bound">a</a> <a id="6590" class="Symbol">→</a> <a id="6592" href="Cubical.Foundations.Transport.html#6536" class="Bound">C</a> <a id="6594" href="Cubical.Foundations.Transport.html#6582" class="Bound">a</a><a id="6595" class="Symbol">)</a>
                   <a id="6616" class="Symbol">→</a> <a id="6618" class="Symbol">{</a><a id="6619" href="Cubical.Foundations.Transport.html#6619" class="Bound">x</a> <a id="6621" href="Cubical.Foundations.Transport.html#6621" class="Bound">y</a> <a id="6623" class="Symbol">:</a> <a id="6625" href="Cubical.Foundations.Transport.html#6484" class="Bound">A</a><a id="6626" class="Symbol">}</a> <a id="6628" class="Symbol">(</a><a id="6629" href="Cubical.Foundations.Transport.html#6629" class="Bound">p</a> <a id="6631" class="Symbol">:</a> <a id="6633" href="Cubical.Foundations.Transport.html#6619" class="Bound">x</a> <a id="6635" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6637" href="Cubical.Foundations.Transport.html#6621" class="Bound">y</a><a id="6638" class="Symbol">)</a> <a id="6640" class="Symbol">(</a><a id="6641" href="Cubical.Foundations.Transport.html#6641" class="Bound">u</a> <a id="6643" class="Symbol">:</a> <a id="6645" href="Cubical.Foundations.Transport.html#6518" class="Bound">B</a> <a id="6647" href="Cubical.Foundations.Transport.html#6619" class="Bound">x</a><a id="6648" class="Symbol">)</a>
                   <a id="6669" class="Symbol">→</a> <a id="6671" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6677" href="Cubical.Foundations.Transport.html#6536" class="Bound">C</a> <a id="6679" href="Cubical.Foundations.Transport.html#6629" class="Bound">p</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.Foundations.Transport.html#6576" class="Bound">F</a> <a id="6684" href="Cubical.Foundations.Transport.html#6619" class="Bound">x</a> <a id="6686" href="Cubical.Foundations.Transport.html#6641" class="Bound">u</a><a id="6687" class="Symbol">)</a> <a id="6689" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6691" href="Cubical.Foundations.Transport.html#6576" class="Bound">F</a> <a id="6693" href="Cubical.Foundations.Transport.html#6621" class="Bound">y</a> <a id="6695" class="Symbol">(</a><a id="6696" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6702" href="Cubical.Foundations.Transport.html#6518" class="Bound">B</a> <a id="6704" href="Cubical.Foundations.Transport.html#6629" class="Bound">p</a> <a id="6706" href="Cubical.Foundations.Transport.html#6641" class="Bound">u</a><a id="6707" class="Symbol">)</a>
<a id="6709" href="Cubical.Foundations.Transport.html#6453" class="Function">substCommSlice</a> <a id="6724" href="Cubical.Foundations.Transport.html#6724" class="Bound">B</a> <a id="6726" href="Cubical.Foundations.Transport.html#6726" class="Bound">C</a> <a id="6728" href="Cubical.Foundations.Transport.html#6728" class="Bound">F</a> <a id="6730" href="Cubical.Foundations.Transport.html#6730" class="Bound">p</a> <a id="6732" href="Cubical.Foundations.Transport.html#6732" class="Bound">Bx</a> <a id="6735" href="Cubical.Foundations.Transport.html#6735" class="Bound">a</a> <a id="6737" class="Symbol">=</a>
  <a id="6741" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="6762" class="Symbol">(</a><a id="6763" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6768" href="Cubical.Foundations.Transport.html#6726" class="Bound">C</a> <a id="6770" href="Cubical.Foundations.Transport.html#6730" class="Bound">p</a><a id="6771" class="Symbol">)</a> <a id="6773" href="Cubical.Foundations.Transport.html#6735" class="Bound">a</a> <a id="6775" class="Symbol">(</a><a id="6776" href="Cubical.Foundations.Transport.html#6728" class="Bound">F</a> <a id="6778" class="Symbol">_</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="6801" class="Symbol">(</a><a id="6802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6807" href="Cubical.Foundations.Transport.html#6724" class="Bound">B</a> <a id="6809" href="Cubical.Foundations.Transport.html#6730" class="Bound">p</a><a id="6810" class="Symbol">)</a> <a id="6812" href="Cubical.Foundations.Transport.html#6735" class="Bound">a</a> <a id="6814" href="Cubical.Foundations.Transport.html#6732" class="Bound">Bx</a><a id="6816" class="Symbol">))</a>

<a id="constSubstCommSlice"></a><a id="6820" href="Cubical.Foundations.Transport.html#6820" class="Function">constSubstCommSlice</a> <a id="6840" class="Symbol">:</a> <a id="6842" class="Symbol">∀</a> <a id="6844" class="Symbol">{</a><a id="6845" href="Cubical.Foundations.Transport.html#6845" class="Bound">ℓ</a> <a id="6847" href="Cubical.Foundations.Transport.html#6847" class="Bound">ℓ&#39;</a> <a id="6850" href="Cubical.Foundations.Transport.html#6850" class="Bound">ℓ&#39;&#39;</a><a id="6853" class="Symbol">}</a> <a id="6855" class="Symbol">{</a><a id="6856" href="Cubical.Foundations.Transport.html#6856" class="Bound">A</a> <a id="6858" class="Symbol">:</a> <a id="6860" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6865" href="Cubical.Foundations.Transport.html#6845" class="Bound">ℓ</a><a id="6866" class="Symbol">}</a>
                   <a id="6887" class="Symbol">→</a> <a id="6889" class="Symbol">(</a><a id="6890" href="Cubical.Foundations.Transport.html#6890" class="Bound">B</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Cubical.Foundations.Transport.html#6856" class="Bound">A</a> <a id="6896" class="Symbol">→</a> <a id="6898" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6903" href="Cubical.Foundations.Transport.html#6847" class="Bound">ℓ&#39;</a><a id="6905" class="Symbol">)</a>
                   <a id="6926" class="Symbol">→</a> <a id="6928" class="Symbol">(</a><a id="6929" href="Cubical.Foundations.Transport.html#6929" class="Bound">C</a> <a id="6931" class="Symbol">:</a> <a id="6933" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6938" href="Cubical.Foundations.Transport.html#6850" class="Bound">ℓ&#39;&#39;</a><a id="6941" class="Symbol">)</a>
                   <a id="6962" class="Symbol">→</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Foundations.Transport.html#6965" class="Bound">F</a> <a id="6967" class="Symbol">:</a> <a id="6969" class="Symbol">∀</a> <a id="6971" href="Cubical.Foundations.Transport.html#6971" class="Bound">a</a> <a id="6973" class="Symbol">→</a> <a id="6975" href="Cubical.Foundations.Transport.html#6890" class="Bound">B</a> <a id="6977" href="Cubical.Foundations.Transport.html#6971" class="Bound">a</a> <a id="6979" class="Symbol">→</a> <a id="6981" href="Cubical.Foundations.Transport.html#6929" class="Bound">C</a><a id="6982" class="Symbol">)</a>
                   <a id="7003" class="Symbol">→</a> <a id="7005" class="Symbol">{</a><a id="7006" href="Cubical.Foundations.Transport.html#7006" class="Bound">x</a> <a id="7008" href="Cubical.Foundations.Transport.html#7008" class="Bound">y</a> <a id="7010" class="Symbol">:</a> <a id="7012" href="Cubical.Foundations.Transport.html#6856" class="Bound">A</a><a id="7013" class="Symbol">}</a> <a id="7015" class="Symbol">(</a><a id="7016" href="Cubical.Foundations.Transport.html#7016" class="Bound">p</a> <a id="7018" class="Symbol">:</a> <a id="7020" href="Cubical.Foundations.Transport.html#7006" class="Bound">x</a> <a id="7022" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7024" href="Cubical.Foundations.Transport.html#7008" class="Bound">y</a><a id="7025" class="Symbol">)</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Cubical.Foundations.Transport.html#7028" class="Bound">u</a> <a id="7030" class="Symbol">:</a> <a id="7032" href="Cubical.Foundations.Transport.html#6890" class="Bound">B</a> <a id="7034" href="Cubical.Foundations.Transport.html#7006" class="Bound">x</a><a id="7035" class="Symbol">)</a>
                   <a id="7056" class="Symbol">→</a>  <a id="7059" class="Symbol">(</a><a id="7060" href="Cubical.Foundations.Transport.html#6965" class="Bound">F</a> <a id="7062" href="Cubical.Foundations.Transport.html#7006" class="Bound">x</a> <a id="7064" href="Cubical.Foundations.Transport.html#7028" class="Bound">u</a><a id="7065" class="Symbol">)</a> <a id="7067" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7069" href="Cubical.Foundations.Transport.html#6965" class="Bound">F</a> <a id="7071" href="Cubical.Foundations.Transport.html#7008" class="Bound">y</a> <a id="7073" class="Symbol">(</a><a id="7074" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7080" href="Cubical.Foundations.Transport.html#6890" class="Bound">B</a> <a id="7082" href="Cubical.Foundations.Transport.html#7016" class="Bound">p</a> <a id="7084" href="Cubical.Foundations.Transport.html#7028" class="Bound">u</a><a id="7085" class="Symbol">)</a>
<a id="7087" href="Cubical.Foundations.Transport.html#6820" class="Function">constSubstCommSlice</a> <a id="7107" href="Cubical.Foundations.Transport.html#7107" class="Bound">B</a> <a id="7109" href="Cubical.Foundations.Transport.html#7109" class="Bound">C</a> <a id="7111" href="Cubical.Foundations.Transport.html#7111" class="Bound">F</a> <a id="7113" href="Cubical.Foundations.Transport.html#7113" class="Bound">p</a> <a id="7115" href="Cubical.Foundations.Transport.html#7115" class="Bound">Bx</a> <a id="7118" class="Symbol">=</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7125" class="Symbol">(</a><a id="7126" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Cubical.Foundations.Transport.html#7111" class="Bound">F</a> <a id="7143" class="Symbol">_</a> <a id="7145" href="Cubical.Foundations.Transport.html#7115" class="Bound">Bx</a><a id="7147" class="Symbol">))</a> <a id="7150" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7152" href="Cubical.Foundations.Transport.html#6453" class="Function">substCommSlice</a> <a id="7167" href="Cubical.Foundations.Transport.html#7107" class="Bound">B</a> <a id="7169" class="Symbol">(λ</a> <a id="7172" href="Cubical.Foundations.Transport.html#7172" class="Bound">_</a> <a id="7174" class="Symbol">→</a> <a id="7176" href="Cubical.Foundations.Transport.html#7109" class="Bound">C</a><a id="7177" class="Symbol">)</a> <a id="7179" href="Cubical.Foundations.Transport.html#7111" class="Bound">F</a> <a id="7181" href="Cubical.Foundations.Transport.html#7113" class="Bound">p</a> <a id="7183" href="Cubical.Foundations.Transport.html#7115" class="Bound">Bx</a><a id="7185" class="Symbol">)</a>

<a id="7188" class="Comment">-- transporting over (λ i → B (p i) → C (p i)) divides the transport into</a>
<a id="7262" class="Comment">-- transports over (λ i → C (p i)) and (λ i → B (p (~ i)))</a>
<a id="funTypeTransp"></a><a id="7321" href="Cubical.Foundations.Transport.html#7321" class="Function">funTypeTransp</a> <a id="7335" class="Symbol">:</a> <a id="7337" class="Symbol">∀</a> <a id="7339" class="Symbol">{</a><a id="7340" href="Cubical.Foundations.Transport.html#7340" class="Bound">ℓ</a> <a id="7342" href="Cubical.Foundations.Transport.html#7342" class="Bound">ℓ&#39;</a> <a id="7345" href="Cubical.Foundations.Transport.html#7345" class="Bound">ℓ&#39;&#39;</a><a id="7348" class="Symbol">}</a> <a id="7350" class="Symbol">{</a><a id="7351" href="Cubical.Foundations.Transport.html#7351" class="Bound">A</a> <a id="7353" class="Symbol">:</a> <a id="7355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7360" href="Cubical.Foundations.Transport.html#7340" class="Bound">ℓ</a><a id="7361" class="Symbol">}</a> <a id="7363" class="Symbol">(</a><a id="7364" href="Cubical.Foundations.Transport.html#7364" class="Bound">B</a> <a id="7366" class="Symbol">:</a> <a id="7368" href="Cubical.Foundations.Transport.html#7351" class="Bound">A</a> <a id="7370" class="Symbol">→</a> <a id="7372" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7377" href="Cubical.Foundations.Transport.html#7342" class="Bound">ℓ&#39;</a><a id="7379" class="Symbol">)</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Cubical.Foundations.Transport.html#7382" class="Bound">C</a> <a id="7384" class="Symbol">:</a> <a id="7386" href="Cubical.Foundations.Transport.html#7351" class="Bound">A</a> <a id="7388" class="Symbol">→</a> <a id="7390" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7395" href="Cubical.Foundations.Transport.html#7345" class="Bound">ℓ&#39;&#39;</a><a id="7398" class="Symbol">)</a> <a id="7400" class="Symbol">{</a><a id="7401" href="Cubical.Foundations.Transport.html#7401" class="Bound">x</a> <a id="7403" href="Cubical.Foundations.Transport.html#7403" class="Bound">y</a> <a id="7405" class="Symbol">:</a> <a id="7407" href="Cubical.Foundations.Transport.html#7351" class="Bound">A</a><a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">(</a><a id="7411" href="Cubical.Foundations.Transport.html#7411" class="Bound">p</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="Cubical.Foundations.Transport.html#7401" class="Bound">x</a> <a id="7417" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7419" href="Cubical.Foundations.Transport.html#7403" class="Bound">y</a><a id="7420" class="Symbol">)</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Cubical.Foundations.Transport.html#7423" class="Bound">f</a> <a id="7425" class="Symbol">:</a> <a id="7427" href="Cubical.Foundations.Transport.html#7364" class="Bound">B</a> <a id="7429" href="Cubical.Foundations.Transport.html#7401" class="Bound">x</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="Cubical.Foundations.Transport.html#7382" class="Bound">C</a> <a id="7435" href="Cubical.Foundations.Transport.html#7401" class="Bound">x</a><a id="7436" class="Symbol">)</a>
         <a id="7447" class="Symbol">→</a> <a id="7449" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7455" class="Symbol">(λ</a> <a id="7458" href="Cubical.Foundations.Transport.html#7458" class="Bound">i</a> <a id="7460" class="Symbol">→</a> <a id="7462" href="Cubical.Foundations.Transport.html#7364" class="Bound">B</a> <a id="7464" class="Symbol">(</a><a id="7465" href="Cubical.Foundations.Transport.html#7411" class="Bound">p</a> <a id="7467" href="Cubical.Foundations.Transport.html#7458" class="Bound">i</a><a id="7468" class="Symbol">)</a> <a id="7470" class="Symbol">→</a> <a id="7472" href="Cubical.Foundations.Transport.html#7382" class="Bound">C</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Cubical.Foundations.Transport.html#7411" class="Bound">p</a> <a id="7477" href="Cubical.Foundations.Transport.html#7458" class="Bound">i</a><a id="7478" class="Symbol">))</a> <a id="7481" href="Cubical.Foundations.Transport.html#7423" class="Bound">f</a> <a id="7483" class="Symbol">(</a><a id="7484" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7490" href="Cubical.Foundations.Transport.html#7382" class="Bound">C</a> <a id="7492" href="Cubical.Foundations.Transport.html#7411" class="Bound">p</a> <a id="7494" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7496" href="Cubical.Foundations.Transport.html#7423" class="Bound">f</a> <a id="7498" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7500" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7506" href="Cubical.Foundations.Transport.html#7364" class="Bound">B</a> <a id="7508" class="Symbol">(</a><a id="7509" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7513" href="Cubical.Foundations.Transport.html#7411" class="Bound">p</a><a id="7514" class="Symbol">))</a>
<a id="7517" href="Cubical.Foundations.Transport.html#7321" class="Function">funTypeTransp</a> <a id="7531" href="Cubical.Foundations.Transport.html#7531" class="Bound">B</a> <a id="7533" href="Cubical.Foundations.Transport.html#7533" class="Bound">C</a> <a id="7535" class="Symbol">{</a><a id="7536" class="Argument">x</a> <a id="7538" class="Symbol">=</a> <a id="7540" href="Cubical.Foundations.Transport.html#7540" class="Bound">x</a><a id="7541" class="Symbol">}</a> <a id="7543" href="Cubical.Foundations.Transport.html#7543" class="Bound">p</a> <a id="7545" href="Cubical.Foundations.Transport.html#7545" class="Bound">f</a> <a id="7547" href="Cubical.Foundations.Transport.html#7547" class="Bound">i</a> <a id="7549" href="Cubical.Foundations.Transport.html#7549" class="Bound">b</a> <a id="7551" class="Symbol">=</a>
  <a id="7555" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="7562" class="Symbol">(λ</a> <a id="7565" href="Cubical.Foundations.Transport.html#7565" class="Bound">j</a> <a id="7567" class="Symbol">→</a> <a id="7569" href="Cubical.Foundations.Transport.html#7533" class="Bound">C</a> <a id="7571" class="Symbol">(</a><a id="7572" href="Cubical.Foundations.Transport.html#7543" class="Bound">p</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Cubical.Foundations.Transport.html#7565" class="Bound">j</a> <a id="7577" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="7579" href="Cubical.Foundations.Transport.html#7547" class="Bound">i</a><a id="7580" class="Symbol">)))</a> <a id="7584" class="Symbol">(</a><a id="7585" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7587" href="Cubical.Foundations.Transport.html#7547" class="Bound">i</a><a id="7588" class="Symbol">)</a> <a id="7590" class="Symbol">(</a><a id="7591" href="Cubical.Foundations.Transport.html#7545" class="Bound">f</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="7601" class="Symbol">(λ</a> <a id="7604" href="Cubical.Foundations.Transport.html#7604" class="Bound">j</a> <a id="7606" class="Symbol">→</a> <a id="7608" href="Cubical.Foundations.Transport.html#7531" class="Bound">B</a> <a id="7610" class="Symbol">(</a><a id="7611" href="Cubical.Foundations.Transport.html#7543" class="Bound">p</a> <a id="7613" class="Symbol">(</a><a id="7614" href="Cubical.Foundations.Transport.html#7547" class="Bound">i</a> <a id="7616" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="7618" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7620" href="Cubical.Foundations.Transport.html#7604" class="Bound">j</a><a id="7621" class="Symbol">)))</a> <a id="7625" class="Symbol">(</a><a id="7626" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7628" href="Cubical.Foundations.Transport.html#7547" class="Bound">i</a><a id="7629" class="Symbol">)</a> <a id="7631" href="Cubical.Foundations.Transport.html#7549" class="Bound">b</a><a id="7632" class="Symbol">))</a>

<a id="7636" class="Comment">-- transports between loop spaces preserve path composition</a>
<a id="overPathFunct"></a><a id="7696" href="Cubical.Foundations.Transport.html#7696" class="Function">overPathFunct</a> <a id="7710" class="Symbol">:</a> <a id="7712" class="Symbol">∀</a> <a id="7714" class="Symbol">{</a><a id="7715" href="Cubical.Foundations.Transport.html#7715" class="Bound">ℓ</a><a id="7716" class="Symbol">}</a> <a id="7718" class="Symbol">{</a><a id="7719" href="Cubical.Foundations.Transport.html#7719" class="Bound">A</a> <a id="7721" class="Symbol">:</a> <a id="7723" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7728" href="Cubical.Foundations.Transport.html#7715" class="Bound">ℓ</a><a id="7729" class="Symbol">}</a> <a id="7731" class="Symbol">{</a><a id="7732" href="Cubical.Foundations.Transport.html#7732" class="Bound">x</a> <a id="7734" href="Cubical.Foundations.Transport.html#7734" class="Bound">y</a> <a id="7736" class="Symbol">:</a> <a id="7738" href="Cubical.Foundations.Transport.html#7719" class="Bound">A</a><a id="7739" class="Symbol">}</a> <a id="7741" class="Symbol">(</a><a id="7742" href="Cubical.Foundations.Transport.html#7742" class="Bound">p</a> <a id="7744" href="Cubical.Foundations.Transport.html#7744" class="Bound">q</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="Cubical.Foundations.Transport.html#7732" class="Bound">x</a> <a id="7750" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7752" href="Cubical.Foundations.Transport.html#7732" class="Bound">x</a><a id="7753" class="Symbol">)</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Cubical.Foundations.Transport.html#7756" class="Bound">P</a> <a id="7758" class="Symbol">:</a> <a id="7760" href="Cubical.Foundations.Transport.html#7732" class="Bound">x</a> <a id="7762" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7764" href="Cubical.Foundations.Transport.html#7734" class="Bound">y</a><a id="7765" class="Symbol">)</a>
           <a id="7778" class="Symbol">→</a> <a id="7780" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7790" class="Symbol">(λ</a> <a id="7793" href="Cubical.Foundations.Transport.html#7793" class="Bound">i</a> <a id="7795" class="Symbol">→</a> <a id="7797" href="Cubical.Foundations.Transport.html#7756" class="Bound">P</a> <a id="7799" href="Cubical.Foundations.Transport.html#7793" class="Bound">i</a> <a id="7801" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7803" href="Cubical.Foundations.Transport.html#7756" class="Bound">P</a> <a id="7805" href="Cubical.Foundations.Transport.html#7793" class="Bound">i</a><a id="7806" class="Symbol">)</a> <a id="7808" class="Symbol">(</a><a id="7809" href="Cubical.Foundations.Transport.html#7742" class="Bound">p</a> <a id="7811" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7813" href="Cubical.Foundations.Transport.html#7744" class="Bound">q</a><a id="7814" class="Symbol">)</a>
            <a id="7828" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7830" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7840" class="Symbol">(λ</a> <a id="7843" href="Cubical.Foundations.Transport.html#7843" class="Bound">i</a> <a id="7845" class="Symbol">→</a> <a id="7847" href="Cubical.Foundations.Transport.html#7756" class="Bound">P</a> <a id="7849" href="Cubical.Foundations.Transport.html#7843" class="Bound">i</a> <a id="7851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7853" href="Cubical.Foundations.Transport.html#7756" class="Bound">P</a> <a id="7855" href="Cubical.Foundations.Transport.html#7843" class="Bound">i</a><a id="7856" class="Symbol">)</a> <a id="7858" href="Cubical.Foundations.Transport.html#7742" class="Bound">p</a> <a id="7860" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7862" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7872" class="Symbol">(λ</a> <a id="7875" href="Cubical.Foundations.Transport.html#7875" class="Bound">i</a> <a id="7877" class="Symbol">→</a> <a id="7879" href="Cubical.Foundations.Transport.html#7756" class="Bound">P</a> <a id="7881" href="Cubical.Foundations.Transport.html#7875" class="Bound">i</a> <a id="7883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7885" href="Cubical.Foundations.Transport.html#7756" class="Bound">P</a> <a id="7887" href="Cubical.Foundations.Transport.html#7875" class="Bound">i</a><a id="7888" class="Symbol">)</a> <a id="7890" href="Cubical.Foundations.Transport.html#7744" class="Bound">q</a>
<a id="7892" href="Cubical.Foundations.Transport.html#7696" class="Function">overPathFunct</a> <a id="7906" href="Cubical.Foundations.Transport.html#7906" class="Bound">p</a> <a id="7908" href="Cubical.Foundations.Transport.html#7908" class="Bound">q</a> <a id="7910" class="Symbol">=</a>
  <a id="7914" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7916" class="Symbol">(λ</a> <a id="7919" href="Cubical.Foundations.Transport.html#7919" class="Bound">y</a> <a id="7921" href="Cubical.Foundations.Transport.html#7921" class="Bound">P</a> <a id="7923" class="Symbol">→</a> <a id="7925" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7935" class="Symbol">(λ</a> <a id="7938" href="Cubical.Foundations.Transport.html#7938" class="Bound">i</a> <a id="7940" class="Symbol">→</a> <a id="7942" href="Cubical.Foundations.Transport.html#7921" class="Bound">P</a> <a id="7944" href="Cubical.Foundations.Transport.html#7938" class="Bound">i</a> <a id="7946" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7948" href="Cubical.Foundations.Transport.html#7921" class="Bound">P</a> <a id="7950" href="Cubical.Foundations.Transport.html#7938" class="Bound">i</a><a id="7951" class="Symbol">)</a> <a id="7953" class="Symbol">(</a><a id="7954" href="Cubical.Foundations.Transport.html#7906" class="Bound">p</a> <a id="7956" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7958" href="Cubical.Foundations.Transport.html#7908" class="Bound">q</a><a id="7959" class="Symbol">)</a> <a id="7961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7963" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7973" class="Symbol">(λ</a> <a id="7976" href="Cubical.Foundations.Transport.html#7976" class="Bound">i</a> <a id="7978" class="Symbol">→</a> <a id="7980" href="Cubical.Foundations.Transport.html#7921" class="Bound">P</a> <a id="7982" href="Cubical.Foundations.Transport.html#7976" class="Bound">i</a> <a id="7984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7986" href="Cubical.Foundations.Transport.html#7921" class="Bound">P</a> <a id="7988" href="Cubical.Foundations.Transport.html#7976" class="Bound">i</a><a id="7989" class="Symbol">)</a> <a id="7991" href="Cubical.Foundations.Transport.html#7906" class="Bound">p</a> <a id="7993" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7995" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8005" class="Symbol">(λ</a> <a id="8008" href="Cubical.Foundations.Transport.html#8008" class="Bound">i</a> <a id="8010" class="Symbol">→</a> <a id="8012" href="Cubical.Foundations.Transport.html#7921" class="Bound">P</a> <a id="8014" href="Cubical.Foundations.Transport.html#8008" class="Bound">i</a> <a id="8016" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8018" href="Cubical.Foundations.Transport.html#7921" class="Bound">P</a> <a id="8020" href="Cubical.Foundations.Transport.html#8008" class="Bound">i</a><a id="8021" class="Symbol">)</a> <a id="8023" href="Cubical.Foundations.Transport.html#7908" class="Bound">q</a><a id="8024" class="Symbol">)</a>
    <a id="8030" class="Symbol">(</a><a id="8031" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Cubical.Foundations.Transport.html#7906" class="Bound">p</a> <a id="8048" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8050" href="Cubical.Foundations.Transport.html#7908" class="Bound">q</a><a id="8051" class="Symbol">)</a> <a id="8053" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8055" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="8061" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="8065" class="Symbol">(</a><a id="8066" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8070" class="Symbol">(</a><a id="8071" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8085" href="Cubical.Foundations.Transport.html#7906" class="Bound">p</a><a id="8086" class="Symbol">))</a> <a id="8089" class="Symbol">(</a><a id="8090" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8094" class="Symbol">(</a><a id="8095" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8109" href="Cubical.Foundations.Transport.html#7908" class="Bound">q</a><a id="8110" class="Symbol">)))</a>

<a id="8115" class="Comment">-- substition over families of paths</a>
<a id="8152" class="Comment">-- theorem 2.11.3 in The Book</a>
<a id="substInPaths"></a><a id="8182" href="Cubical.Foundations.Transport.html#8182" class="Function">substInPaths</a> <a id="8195" class="Symbol">:</a> <a id="8197" class="Symbol">∀</a> <a id="8199" class="Symbol">{</a><a id="8200" href="Cubical.Foundations.Transport.html#8200" class="Bound">ℓ</a> <a id="8202" href="Cubical.Foundations.Transport.html#8202" class="Bound">ℓ&#39;</a><a id="8204" class="Symbol">}</a> <a id="8206" class="Symbol">{</a><a id="8207" href="Cubical.Foundations.Transport.html#8207" class="Bound">A</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8216" href="Cubical.Foundations.Transport.html#8200" class="Bound">ℓ</a><a id="8217" class="Symbol">}</a> <a id="8219" class="Symbol">{</a><a id="8220" href="Cubical.Foundations.Transport.html#8220" class="Bound">B</a> <a id="8222" class="Symbol">:</a> <a id="8224" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8229" href="Cubical.Foundations.Transport.html#8202" class="Bound">ℓ&#39;</a><a id="8231" class="Symbol">}</a>  <a id="8234" class="Symbol">{</a><a id="8235" href="Cubical.Foundations.Transport.html#8235" class="Bound">a</a> <a id="8237" href="Cubical.Foundations.Transport.html#8237" class="Bound">a&#39;</a> <a id="8240" class="Symbol">:</a> <a id="8242" href="Cubical.Foundations.Transport.html#8207" class="Bound">A</a><a id="8243" class="Symbol">}</a>
                 <a id="8262" class="Symbol">→</a> <a id="8264" class="Symbol">(</a><a id="8265" href="Cubical.Foundations.Transport.html#8265" class="Bound">f</a> <a id="8267" href="Cubical.Foundations.Transport.html#8267" class="Bound">g</a> <a id="8269" class="Symbol">:</a> <a id="8271" href="Cubical.Foundations.Transport.html#8207" class="Bound">A</a> <a id="8273" class="Symbol">→</a> <a id="8275" href="Cubical.Foundations.Transport.html#8220" class="Bound">B</a><a id="8276" class="Symbol">)</a> <a id="8278" class="Symbol">→</a> <a id="8280" class="Symbol">(</a><a id="8281" href="Cubical.Foundations.Transport.html#8281" class="Bound">p</a> <a id="8283" class="Symbol">:</a> <a id="8285" href="Cubical.Foundations.Transport.html#8235" class="Bound">a</a> <a id="8287" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8289" href="Cubical.Foundations.Transport.html#8237" class="Bound">a&#39;</a><a id="8291" class="Symbol">)</a> <a id="8293" class="Symbol">(</a><a id="8294" href="Cubical.Foundations.Transport.html#8294" class="Bound">q</a> <a id="8296" class="Symbol">:</a> <a id="8298" href="Cubical.Foundations.Transport.html#8265" class="Bound">f</a> <a id="8300" href="Cubical.Foundations.Transport.html#8235" class="Bound">a</a> <a id="8302" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8304" href="Cubical.Foundations.Transport.html#8267" class="Bound">g</a> <a id="8306" href="Cubical.Foundations.Transport.html#8235" class="Bound">a</a><a id="8307" class="Symbol">)</a>
                 <a id="8326" class="Symbol">→</a> <a id="8328" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8334" class="Symbol">(λ</a> <a id="8337" href="Cubical.Foundations.Transport.html#8337" class="Bound">x</a> <a id="8339" class="Symbol">→</a> <a id="8341" href="Cubical.Foundations.Transport.html#8265" class="Bound">f</a> <a id="8343" href="Cubical.Foundations.Transport.html#8337" class="Bound">x</a> <a id="8345" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8347" href="Cubical.Foundations.Transport.html#8267" class="Bound">g</a> <a id="8349" href="Cubical.Foundations.Transport.html#8337" class="Bound">x</a><a id="8350" class="Symbol">)</a> <a id="8352" href="Cubical.Foundations.Transport.html#8281" class="Bound">p</a> <a id="8354" href="Cubical.Foundations.Transport.html#8294" class="Bound">q</a> <a id="8356" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8358" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8368" href="Cubical.Foundations.Transport.html#8265" class="Bound">f</a> <a id="8370" href="Cubical.Foundations.Transport.html#8281" class="Bound">p</a><a id="8371" class="Symbol">)</a> <a id="8373" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8375" href="Cubical.Foundations.Transport.html#8294" class="Bound">q</a> <a id="8377" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8379" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8384" href="Cubical.Foundations.Transport.html#8267" class="Bound">g</a> <a id="8386" href="Cubical.Foundations.Transport.html#8281" class="Bound">p</a>
<a id="8388" href="Cubical.Foundations.Transport.html#8182" class="Function">substInPaths</a> <a id="8401" class="Symbol">{</a><a id="8402" class="Argument">a</a> <a id="8404" class="Symbol">=</a> <a id="8406" href="Cubical.Foundations.Transport.html#8406" class="Bound">a</a><a id="8407" class="Symbol">}</a> <a id="8409" href="Cubical.Foundations.Transport.html#8409" class="Bound">f</a> <a id="8411" href="Cubical.Foundations.Transport.html#8411" class="Bound">g</a> <a id="8413" href="Cubical.Foundations.Transport.html#8413" class="Bound">p</a> <a id="8415" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a> <a id="8417" class="Symbol">=</a>
  <a id="8421" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="8423" class="Symbol">(λ</a> <a id="8426" href="Cubical.Foundations.Transport.html#8426" class="Bound">x</a> <a id="8428" href="Cubical.Foundations.Transport.html#8428" class="Bound">p&#39;</a> <a id="8431" class="Symbol">→</a> <a id="8433" class="Symbol">(</a><a id="8434" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8440" class="Symbol">(λ</a> <a id="8443" href="Cubical.Foundations.Transport.html#8443" class="Bound">y</a> <a id="8445" class="Symbol">→</a> <a id="8447" href="Cubical.Foundations.Transport.html#8409" class="Bound">f</a> <a id="8449" href="Cubical.Foundations.Transport.html#8443" class="Bound">y</a> <a id="8451" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8453" href="Cubical.Foundations.Transport.html#8411" class="Bound">g</a> <a id="8455" href="Cubical.Foundations.Transport.html#8443" class="Bound">y</a><a id="8456" class="Symbol">)</a> <a id="8458" href="Cubical.Foundations.Transport.html#8428" class="Bound">p&#39;</a> <a id="8461" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a><a id="8462" class="Symbol">)</a> <a id="8464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8466" class="Symbol">(</a><a id="8467" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8471" class="Symbol">(</a><a id="8472" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8477" href="Cubical.Foundations.Transport.html#8409" class="Bound">f</a> <a id="8479" href="Cubical.Foundations.Transport.html#8428" class="Bound">p&#39;</a><a id="8481" class="Symbol">)</a> <a id="8483" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8485" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a> <a id="8487" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8494" href="Cubical.Foundations.Transport.html#8411" class="Bound">g</a> <a id="8496" href="Cubical.Foundations.Transport.html#8428" class="Bound">p&#39;</a><a id="8498" class="Symbol">))</a>
    <a id="8505" href="Cubical.Foundations.Transport.html#8528" class="Function">p=refl</a> <a id="8512" href="Cubical.Foundations.Transport.html#8413" class="Bound">p</a>
    <a id="8518" class="Keyword">where</a>
    <a id="8528" href="Cubical.Foundations.Transport.html#8528" class="Function">p=refl</a> <a id="8535" class="Symbol">:</a> <a id="8537" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8543" class="Symbol">(λ</a> <a id="8546" href="Cubical.Foundations.Transport.html#8546" class="Bound">y</a> <a id="8548" class="Symbol">→</a> <a id="8550" href="Cubical.Foundations.Transport.html#8409" class="Bound">f</a> <a id="8552" href="Cubical.Foundations.Transport.html#8546" class="Bound">y</a> <a id="8554" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8556" href="Cubical.Foundations.Transport.html#8411" class="Bound">g</a> <a id="8558" href="Cubical.Foundations.Transport.html#8546" class="Bound">y</a><a id="8559" class="Symbol">)</a> <a id="8561" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8566" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a>
           <a id="8579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8581" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8586" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8588" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a> <a id="8590" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="8601" href="Cubical.Foundations.Transport.html#8528" class="Function">p=refl</a> <a id="8608" class="Symbol">=</a> <a id="8610" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8616" class="Symbol">(λ</a> <a id="8619" href="Cubical.Foundations.Transport.html#8619" class="Bound">y</a> <a id="8621" class="Symbol">→</a> <a id="8623" href="Cubical.Foundations.Transport.html#8409" class="Bound">f</a> <a id="8625" href="Cubical.Foundations.Transport.html#8619" class="Bound">y</a> <a id="8627" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8629" href="Cubical.Foundations.Transport.html#8411" class="Bound">g</a> <a id="8631" href="Cubical.Foundations.Transport.html#8619" class="Bound">y</a><a id="8632" class="Symbol">)</a> <a id="8634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8639" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a>
           <a id="8652" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8655" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="8665" class="Symbol">{</a><a id="8666" class="Argument">B</a> <a id="8668" class="Symbol">=</a> <a id="8670" class="Symbol">(λ</a> <a id="8673" href="Cubical.Foundations.Transport.html#8673" class="Bound">y</a> <a id="8675" class="Symbol">→</a> <a id="8677" href="Cubical.Foundations.Transport.html#8409" class="Bound">f</a> <a id="8679" href="Cubical.Foundations.Transport.html#8673" class="Bound">y</a> <a id="8681" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8683" href="Cubical.Foundations.Transport.html#8411" class="Bound">g</a> <a id="8685" href="Cubical.Foundations.Transport.html#8673" class="Bound">y</a><a id="8686" class="Symbol">)}</a> <a id="8689" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a> <a id="8691" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8693" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a>
           <a id="8706" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8709" class="Symbol">(</a><a id="8710" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8716" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a><a id="8717" class="Symbol">)</a> <a id="8719" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8721" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="8727" class="Symbol">(</a><a id="8728" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a> <a id="8730" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8732" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8736" class="Symbol">)</a> <a id="8738" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8745" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8747" href="Cubical.Foundations.Transport.html#8415" class="Bound">q</a> <a id="8749" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8751" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8756" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="flipTransport"></a><a id="8759" href="Cubical.Foundations.Transport.html#8759" class="Function">flipTransport</a> <a id="8773" class="Symbol">:</a> <a id="8775" class="Symbol">∀</a> <a id="8777" class="Symbol">{</a><a id="8778" href="Cubical.Foundations.Transport.html#8778" class="Bound">ℓ</a><a id="8779" class="Symbol">}</a> <a id="8781" class="Symbol">{</a><a id="8782" href="Cubical.Foundations.Transport.html#8782" class="Bound">A</a> <a id="8784" class="Symbol">:</a> <a id="8786" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8788" class="Symbol">→</a> <a id="8790" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8795" href="Cubical.Foundations.Transport.html#8778" class="Bound">ℓ</a><a id="8796" class="Symbol">}</a> <a id="8798" class="Symbol">{</a><a id="8799" href="Cubical.Foundations.Transport.html#8799" class="Bound">x</a> <a id="8801" class="Symbol">:</a> <a id="8803" href="Cubical.Foundations.Transport.html#8782" class="Bound">A</a> <a id="8805" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8807" class="Symbol">}</a> <a id="8809" class="Symbol">{</a><a id="8810" href="Cubical.Foundations.Transport.html#8810" class="Bound">y</a> <a id="8812" class="Symbol">:</a> <a id="8814" href="Cubical.Foundations.Transport.html#8782" class="Bound">A</a> <a id="8816" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8818" class="Symbol">}</a>
  <a id="8822" class="Symbol">→</a> <a id="8824" href="Cubical.Foundations.Transport.html#8799" class="Bound">x</a> <a id="8826" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8828" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="8839" class="Symbol">(λ</a> <a id="8842" href="Cubical.Foundations.Transport.html#8842" class="Bound">i</a> <a id="8844" class="Symbol">→</a> <a id="8846" href="Cubical.Foundations.Transport.html#8782" class="Bound">A</a> <a id="8848" href="Cubical.Foundations.Transport.html#8842" class="Bound">i</a><a id="8849" class="Symbol">)</a> <a id="8851" href="Cubical.Foundations.Transport.html#8810" class="Bound">y</a>
  <a id="8855" class="Symbol">→</a> <a id="8857" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8867" class="Symbol">(λ</a> <a id="8870" href="Cubical.Foundations.Transport.html#8870" class="Bound">i</a> <a id="8872" class="Symbol">→</a> <a id="8874" href="Cubical.Foundations.Transport.html#8782" class="Bound">A</a> <a id="8876" href="Cubical.Foundations.Transport.html#8870" class="Bound">i</a><a id="8877" class="Symbol">)</a> <a id="8879" href="Cubical.Foundations.Transport.html#8799" class="Bound">x</a> <a id="8881" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8883" href="Cubical.Foundations.Transport.html#8810" class="Bound">y</a>
<a id="8885" href="Cubical.Foundations.Transport.html#8759" class="Function">flipTransport</a> <a id="8899" class="Symbol">{</a><a id="8900" class="Argument">A</a> <a id="8902" class="Symbol">=</a> <a id="8904" href="Cubical.Foundations.Transport.html#8904" class="Bound">A</a><a id="8905" class="Symbol">}</a> <a id="8907" class="Symbol">{</a><a id="8908" class="Argument">y</a> <a id="8910" class="Symbol">=</a> <a id="8912" href="Cubical.Foundations.Transport.html#8912" class="Bound">y</a><a id="8913" class="Symbol">}</a> <a id="8915" href="Cubical.Foundations.Transport.html#8915" class="Bound">p</a> <a id="8917" class="Symbol">=</a>
  <a id="8921" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8926" class="Symbol">(</a><a id="8927" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8937" class="Symbol">(λ</a> <a id="8940" href="Cubical.Foundations.Transport.html#8940" class="Bound">i</a> <a id="8942" class="Symbol">→</a> <a id="8944" href="Cubical.Foundations.Transport.html#8904" class="Bound">A</a> <a id="8946" href="Cubical.Foundations.Transport.html#8940" class="Bound">i</a><a id="8947" class="Symbol">))</a> <a id="8950" href="Cubical.Foundations.Transport.html#8915" class="Bound">p</a> <a id="8952" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8954" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="8974" class="Symbol">(λ</a> <a id="8977" href="Cubical.Foundations.Transport.html#8977" class="Bound">i</a> <a id="8979" class="Symbol">→</a> <a id="8981" href="Cubical.Foundations.Transport.html#8904" class="Bound">A</a> <a id="8983" href="Cubical.Foundations.Transport.html#8977" class="Bound">i</a><a id="8984" class="Symbol">)</a> <a id="8986" href="Cubical.Foundations.Transport.html#8912" class="Bound">y</a>

<a id="8989" class="Comment">-- special cases of substInPaths from lemma 2.11.2 in The Book</a>
<a id="9052" class="Keyword">module</a> <a id="9059" href="Cubical.Foundations.Transport.html#9059" class="Module">_</a> <a id="9061" class="Symbol">{</a><a id="9062" href="Cubical.Foundations.Transport.html#9062" class="Bound">ℓ</a> <a id="9064" class="Symbol">:</a> <a id="9066" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9071" class="Symbol">}</a> <a id="9073" class="Symbol">{</a><a id="9074" href="Cubical.Foundations.Transport.html#9074" class="Bound">A</a> <a id="9076" class="Symbol">:</a> <a id="9078" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9083" href="Cubical.Foundations.Transport.html#9062" class="Bound">ℓ</a><a id="9084" class="Symbol">}</a> <a id="9086" class="Symbol">{</a><a id="9087" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a> <a id="9089" href="Cubical.Foundations.Transport.html#9089" class="Bound">x1</a> <a id="9092" href="Cubical.Foundations.Transport.html#9092" class="Bound">x2</a> <a id="9095" class="Symbol">:</a> <a id="9097" href="Cubical.Foundations.Transport.html#9074" class="Bound">A</a><a id="9098" class="Symbol">}</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9103" class="Symbol">:</a> <a id="9105" href="Cubical.Foundations.Transport.html#9089" class="Bound">x1</a> <a id="9108" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9110" href="Cubical.Foundations.Transport.html#9092" class="Bound">x2</a><a id="9112" class="Symbol">)</a> <a id="9114" class="Keyword">where</a>
  <a id="9122" href="Cubical.Foundations.Transport.html#9122" class="Function">substInPathsL</a> <a id="9136" class="Symbol">:</a> <a id="9138" class="Symbol">(</a><a id="9139" href="Cubical.Foundations.Transport.html#9139" class="Bound">q</a> <a id="9141" class="Symbol">:</a> <a id="9143" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a> <a id="9145" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9147" href="Cubical.Foundations.Transport.html#9089" class="Bound">x1</a><a id="9149" class="Symbol">)</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9159" class="Symbol">(λ</a> <a id="9162" href="Cubical.Foundations.Transport.html#9162" class="Bound">x</a> <a id="9164" class="Symbol">→</a> <a id="9166" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a> <a id="9168" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9170" href="Cubical.Foundations.Transport.html#9162" class="Bound">x</a><a id="9171" class="Symbol">)</a> <a id="9173" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9175" href="Cubical.Foundations.Transport.html#9139" class="Bound">q</a> <a id="9177" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9179" href="Cubical.Foundations.Transport.html#9139" class="Bound">q</a> <a id="9181" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9183" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a>
  <a id="9187" href="Cubical.Foundations.Transport.html#9122" class="Function">substInPathsL</a> <a id="9201" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a> <a id="9203" class="Symbol">=</a> <a id="9205" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9211" class="Symbol">(λ</a> <a id="9214" href="Cubical.Foundations.Transport.html#9214" class="Bound">x</a> <a id="9216" class="Symbol">→</a> <a id="9218" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a> <a id="9220" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9222" href="Cubical.Foundations.Transport.html#9214" class="Bound">x</a><a id="9223" class="Symbol">)</a> <a id="9225" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9227" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a>
    <a id="9233" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9236" href="Cubical.Foundations.Transport.html#8182" class="Function">substInPaths</a> <a id="9249" class="Symbol">(λ</a> <a id="9252" href="Cubical.Foundations.Transport.html#9252" class="Bound">_</a> <a id="9254" class="Symbol">→</a> <a id="9256" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9257" class="Symbol">)</a> <a id="9259" class="Symbol">(λ</a> <a id="9262" href="Cubical.Foundations.Transport.html#9262" class="Bound">x</a> <a id="9264" class="Symbol">→</a> <a id="9266" href="Cubical.Foundations.Transport.html#9262" class="Bound">x</a><a id="9267" class="Symbol">)</a> <a id="9269" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9271" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a> <a id="9273" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9281" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9285" class="Symbol">(</a><a id="9286" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9291" class="Symbol">(λ</a> <a id="9294" href="Cubical.Foundations.Transport.html#9294" class="Bound">_</a> <a id="9296" class="Symbol">→</a> <a id="9298" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9299" class="Symbol">)</a> <a id="9301" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a><a id="9302" class="Symbol">)</a> <a id="9304" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9306" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a> <a id="9308" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9310" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9315" class="Symbol">(λ</a> <a id="9318" href="Cubical.Foundations.Transport.html#9318" class="Bound">x</a> <a id="9320" class="Symbol">→</a> <a id="9322" href="Cubical.Foundations.Transport.html#9318" class="Bound">x</a><a id="9323" class="Symbol">)</a> <a id="9325" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a>
    <a id="9331" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9334" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="9340" class="Symbol">(λ</a> <a id="9343" href="Cubical.Foundations.Transport.html#9343" class="Bound">_</a> <a id="9345" class="Symbol">→</a> <a id="9347" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9348" class="Symbol">)</a> <a id="9350" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a> <a id="9352" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9354" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9362" class="Symbol">(</a><a id="9363" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9368" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9370" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a><a id="9371" class="Symbol">)</a> <a id="9373" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9375" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a>
    <a id="9381" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9389" class="Symbol">(</a><a id="9390" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="9393" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a><a id="9394" class="Symbol">)</a> <a id="9396" class="Symbol">(</a><a id="9397" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9401" class="Symbol">(</a><a id="9402" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="9408" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a><a id="9409" class="Symbol">))</a> <a id="9412" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9414" href="Cubical.Foundations.Transport.html#9201" class="Bound">q</a> <a id="9416" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9418" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9420" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="9425" href="Cubical.Foundations.Transport.html#9425" class="Function">substInPathsR</a> <a id="9439" class="Symbol">:</a> <a id="9441" class="Symbol">(</a><a id="9442" href="Cubical.Foundations.Transport.html#9442" class="Bound">q</a> <a id="9444" class="Symbol">:</a> <a id="9446" href="Cubical.Foundations.Transport.html#9089" class="Bound">x1</a> <a id="9449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9451" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9452" class="Symbol">)</a> <a id="9454" class="Symbol">→</a> <a id="9456" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9462" class="Symbol">(λ</a> <a id="9465" href="Cubical.Foundations.Transport.html#9465" class="Bound">x</a> <a id="9467" class="Symbol">→</a> <a id="9469" href="Cubical.Foundations.Transport.html#9465" class="Bound">x</a> <a id="9471" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9473" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9474" class="Symbol">)</a> <a id="9476" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9478" href="Cubical.Foundations.Transport.html#9442" class="Bound">q</a> <a id="9480" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9482" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9486" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9488" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9490" href="Cubical.Foundations.Transport.html#9442" class="Bound">q</a>
  <a id="9494" href="Cubical.Foundations.Transport.html#9425" class="Function">substInPathsR</a> <a id="9508" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a> <a id="9510" class="Symbol">=</a> <a id="9512" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9518" class="Symbol">(λ</a> <a id="9521" href="Cubical.Foundations.Transport.html#9521" class="Bound">x</a> <a id="9523" class="Symbol">→</a> <a id="9525" href="Cubical.Foundations.Transport.html#9521" class="Bound">x</a> <a id="9527" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9529" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9530" class="Symbol">)</a> <a id="9532" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9534" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a>
    <a id="9540" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9543" href="Cubical.Foundations.Transport.html#8182" class="Function">substInPaths</a> <a id="9556" class="Symbol">(λ</a> <a id="9559" href="Cubical.Foundations.Transport.html#9559" class="Bound">x</a> <a id="9561" class="Symbol">→</a> <a id="9563" href="Cubical.Foundations.Transport.html#9559" class="Bound">x</a><a id="9564" class="Symbol">)</a> <a id="9566" class="Symbol">(λ</a> <a id="9569" href="Cubical.Foundations.Transport.html#9569" class="Bound">_</a> <a id="9571" class="Symbol">→</a> <a id="9573" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9574" class="Symbol">)</a> <a id="9576" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9578" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a> <a id="9580" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9588" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9598" class="Symbol">(λ</a> <a id="9601" href="Cubical.Foundations.Transport.html#9601" class="Bound">x</a> <a id="9603" class="Symbol">→</a> <a id="9605" href="Cubical.Foundations.Transport.html#9601" class="Bound">x</a><a id="9606" class="Symbol">)</a> <a id="9608" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a><a id="9609" class="Symbol">)</a> <a id="9611" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9613" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a> <a id="9615" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9617" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9622" class="Symbol">(λ</a> <a id="9625" href="Cubical.Foundations.Transport.html#9625" class="Bound">_</a> <a id="9627" class="Symbol">→</a> <a id="9629" href="Cubical.Foundations.Transport.html#9087" class="Bound">a</a><a id="9630" class="Symbol">)</a> <a id="9632" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a>
    <a id="9638" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9641" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="9647" class="Symbol">(</a><a id="9648" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9652" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a><a id="9653" class="Symbol">)</a> <a id="9655" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a> <a id="9657" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9662" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9670" class="Symbol">(</a><a id="9671" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9675" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9677" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9679" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a><a id="9680" class="Symbol">)</a> <a id="9682" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9684" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="9693" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9696" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9700" class="Symbol">(</a><a id="9701" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9707" class="Symbol">(</a><a id="9708" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9712" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9714" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9716" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a><a id="9717" class="Symbol">))</a><a id="9719" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9721" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9725" href="Cubical.Foundations.Transport.html#9101" class="Bound">p</a> <a id="9727" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9729" href="Cubical.Foundations.Transport.html#9508" class="Bound">q</a> <a id="9731" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="transport-filler-ua"></a><a id="9734" href="Cubical.Foundations.Transport.html#9734" class="Function">transport-filler-ua</a> <a id="9754" class="Symbol">:</a> <a id="9756" class="Symbol">∀</a> <a id="9758" class="Symbol">{</a><a id="9759" href="Cubical.Foundations.Transport.html#9759" class="Bound">ℓ</a><a id="9760" class="Symbol">}</a> <a id="9762" class="Symbol">{</a><a id="9763" href="Cubical.Foundations.Transport.html#9763" class="Bound">A</a> <a id="9765" href="Cubical.Foundations.Transport.html#9765" class="Bound">B</a> <a id="9767" class="Symbol">:</a> <a id="9769" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9774" href="Cubical.Foundations.Transport.html#9759" class="Bound">ℓ</a><a id="9775" class="Symbol">}</a> <a id="9777" class="Symbol">(</a><a id="9778" href="Cubical.Foundations.Transport.html#9778" class="Bound">e</a> <a id="9780" class="Symbol">:</a> <a id="9782" href="Cubical.Foundations.Transport.html#9763" class="Bound">A</a> <a id="9784" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9786" href="Cubical.Foundations.Transport.html#9765" class="Bound">B</a><a id="9787" class="Symbol">)</a> <a id="9789" class="Symbol">(</a><a id="9790" href="Cubical.Foundations.Transport.html#9790" class="Bound">a</a> <a id="9792" class="Symbol">:</a> <a id="9794" href="Cubical.Foundations.Transport.html#9763" class="Bound">A</a><a id="9795" class="Symbol">)</a>
  <a id="9799" class="Symbol">→</a> <a id="9801" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="9809" class="Symbol">(λ</a> <a id="9812" href="Cubical.Foundations.Transport.html#9812" class="Bound">_</a> <a id="9814" href="Cubical.Foundations.Transport.html#9814" class="Bound">i</a> <a id="9816" class="Symbol">→</a> <a id="9818" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9821" href="Cubical.Foundations.Transport.html#9778" class="Bound">e</a> <a id="9823" href="Cubical.Foundations.Transport.html#9814" class="Bound">i</a><a id="9824" class="Symbol">)</a>
     <a id="9831" class="Symbol">(</a><a id="9832" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9853" href="Cubical.Foundations.Transport.html#9778" class="Bound">e</a><a id="9854" class="Symbol">)</a> <a id="9856" href="Cubical.Foundations.Transport.html#9790" class="Bound">a</a><a id="9857" class="Symbol">)</a>
     <a id="9864" class="Symbol">(</a><a id="9865" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="9877" href="Cubical.Foundations.Transport.html#9778" class="Bound">e</a> <a id="9879" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9883" class="Symbol">)</a>
     <a id="9890" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="9900" class="Symbol">(</a><a id="9901" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9915" class="Symbol">(</a><a id="9916" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9920" href="Cubical.Foundations.Transport.html#9778" class="Bound">e</a> <a id="9922" href="Cubical.Foundations.Transport.html#9790" class="Bound">a</a><a id="9923" class="Symbol">))</a>
<a id="9926" href="Cubical.Foundations.Transport.html#9734" class="Function">transport-filler-ua</a> <a id="9946" class="Symbol">{</a><a id="9947" class="Argument">A</a> <a id="9949" class="Symbol">=</a> <a id="9951" href="Cubical.Foundations.Transport.html#9951" class="Bound">A</a><a id="9952" class="Symbol">}</a> <a id="9954" class="Symbol">{</a><a id="9955" class="Argument">B</a> <a id="9957" class="Symbol">=</a> <a id="9959" href="Cubical.Foundations.Transport.html#9959" class="Bound">B</a><a id="9960" class="Symbol">}</a> <a id="9962" class="Symbol">(</a><a id="9963" href="Cubical.Foundations.Transport.html#9963" class="Bound">e</a> <a id="9965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9967" class="Symbol">_)</a> <a id="9970" href="Cubical.Foundations.Transport.html#9970" class="Bound">a</a> <a id="9972" href="Cubical.Foundations.Transport.html#9972" class="Bound">j</a> <a id="9974" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="9976" class="Symbol">=</a>
 <a id="9979" class="Keyword">let</a> <a id="9983" href="Cubical.Foundations.Transport.html#9983" class="Bound">b</a> <a id="9985" class="Symbol">=</a> <a id="9987" href="Cubical.Foundations.Transport.html#9963" class="Bound">e</a> <a id="9989" href="Cubical.Foundations.Transport.html#9970" class="Bound">a</a>
     <a id="9996" href="Cubical.Foundations.Transport.html#9996" class="Bound">tr</a> <a id="9999" class="Symbol">=</a> <a id="10001" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10015" href="Cubical.Foundations.Transport.html#9983" class="Bound">b</a>
     <a id="10022" href="Cubical.Foundations.Transport.html#10022" class="Bound">z</a> <a id="10024" class="Symbol">=</a> <a id="10026" href="Cubical.Foundations.Transport.html#9996" class="Bound">tr</a> <a id="10029" class="Symbol">(</a><a id="10030" href="Cubical.Foundations.Transport.html#9972" class="Bound">j</a> <a id="10032" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10034" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10036" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a><a id="10037" class="Symbol">)</a>
 <a id="10040" class="Keyword">in</a> <a id="10043" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="10048" class="Symbol">(λ</a> <a id="10051" class="Symbol">{</a> <a id="10053" class="Symbol">(</a><a id="10054" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="10056" class="Symbol">=</a> <a id="10058" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10060" class="Symbol">)</a> <a id="10062" class="Symbol">→</a> <a id="10064" href="Cubical.Foundations.Transport.html#9970" class="Bound">a</a> <a id="10066" class="Symbol">;</a> <a id="10068" class="Symbol">(</a><a id="10069" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="10071" class="Symbol">=</a> <a id="10073" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10075" class="Symbol">)</a> <a id="10077" class="Symbol">→</a> <a id="10079" href="Cubical.Foundations.Transport.html#9996" class="Bound">tr</a> <a id="10082" href="Cubical.Foundations.Transport.html#9972" class="Bound">j</a> <a id="10084" class="Symbol">})</a>
      <a id="10093" class="Symbol">(</a><a id="10094" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10100" class="Symbol">(λ</a> <a id="10103" href="Cubical.Foundations.Transport.html#10103" class="Bound">k</a> <a id="10105" class="Symbol">→</a> <a id="10107" class="Symbol">λ</a> <a id="10109" class="Symbol">{</a> <a id="10111" class="Symbol">(</a><a id="10112" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="10114" class="Symbol">=</a> <a id="10116" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10118" class="Symbol">)</a> <a id="10120" class="Symbol">→</a> <a id="10122" href="Cubical.Foundations.Transport.html#9983" class="Bound">b</a> <a id="10124" class="Symbol">;</a> <a id="10126" class="Symbol">(</a><a id="10127" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="10129" class="Symbol">=</a> <a id="10131" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10133" class="Symbol">)</a> <a id="10135" class="Symbol">→</a> <a id="10137" href="Cubical.Foundations.Transport.html#9996" class="Bound">tr</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Cubical.Foundations.Transport.html#9972" class="Bound">j</a> <a id="10143" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10145" href="Cubical.Foundations.Transport.html#10103" class="Bound">k</a><a id="10146" class="Symbol">)</a> <a id="10148" class="Symbol">;</a> <a id="10150" class="Symbol">(</a><a id="10151" href="Cubical.Foundations.Transport.html#9972" class="Bound">j</a> <a id="10153" class="Symbol">=</a> <a id="10155" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10157" class="Symbol">)</a> <a id="10159" class="Symbol">→</a> <a id="10161" href="Cubical.Foundations.Transport.html#9996" class="Bound">tr</a> <a id="10164" class="Symbol">(</a><a id="10165" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10167" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="10169" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="10171" href="Cubical.Foundations.Transport.html#10103" class="Bound">k</a><a id="10172" class="Symbol">)</a>  <a id="10175" class="Symbol">})</a>
      <a id="10184" class="Symbol">(</a><a id="10185" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10191" class="Symbol">(λ</a> <a id="10194" href="Cubical.Foundations.Transport.html#10194" class="Bound">k</a> <a id="10196" class="Symbol">→</a> <a id="10198" class="Symbol">λ</a> <a id="10200" class="Symbol">{</a> <a id="10202" class="Symbol">(</a><a id="10203" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="10205" class="Symbol">=</a> <a id="10207" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10209" class="Symbol">)</a> <a id="10211" class="Symbol">→</a> <a id="10213" href="Cubical.Foundations.Transport.html#9996" class="Bound">tr</a> <a id="10216" class="Symbol">(</a><a id="10217" href="Cubical.Foundations.Transport.html#9972" class="Bound">j</a> <a id="10219" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="10221" href="Cubical.Foundations.Transport.html#10194" class="Bound">k</a><a id="10222" class="Symbol">)</a> <a id="10224" class="Symbol">;</a> <a id="10226" class="Symbol">(</a><a id="10227" href="Cubical.Foundations.Transport.html#9974" class="Bound">i</a> <a id="10229" class="Symbol">=</a> <a id="10231" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10233" class="Symbol">)</a> <a id="10235" class="Symbol">→</a> <a id="10237" href="Cubical.Foundations.Transport.html#10022" class="Bound">z</a> <a id="10239" class="Symbol">;</a> <a id="10241" class="Symbol">(</a><a id="10242" href="Cubical.Foundations.Transport.html#9972" class="Bound">j</a> <a id="10244" class="Symbol">=</a> <a id="10246" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10248" class="Symbol">)</a> <a id="10250" class="Symbol">→</a> <a id="10252" href="Cubical.Foundations.Transport.html#10022" class="Bound">z</a> <a id="10254" class="Symbol">})</a> <a id="10257" href="Cubical.Foundations.Transport.html#10022" class="Bound">z</a><a id="10258" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Foundations.Univalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Univalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Proof of the standard formulation of the univalence theorem and
various consequences of univalence

- Re-exports Glue types from Cubical.Core.Glue
- The ua constant and its computation rule (up to a path)
- Proof of univalence using that unglue is an equivalence ([EquivContr])
- Equivalence induction ([EquivJ], [elimEquiv])
- Univalence theorem ([univalence])
- The computation rule for ua ([uaβ])
- Isomorphism induction ([elimIso])

-}</a>
<a id="445" class="Keyword">module</a> <a id="452" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="483" class="Keyword">where</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="766" class="Keyword">public</a>
  <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="787" class="Symbol">;</a> <a id="789" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="794" class="Symbol">;</a> <a id="796" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a><a id="802" class="Symbol">)</a>

<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="849" class="Keyword">private</a>
  <a id="859" class="Keyword">variable</a>
    <a id="872" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="874" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a> <a id="877" class="Symbol">:</a> <a id="879" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="886" class="Comment">-- The ua constant</a>
<a id="ua"></a><a id="905" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="908" class="Symbol">:</a> <a id="910" class="Symbol">∀</a> <a id="912" class="Symbol">{</a><a id="913" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="915" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="924" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">→</a> <a id="929" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="931" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="933" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a> <a id="935" class="Symbol">→</a> <a id="937" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="939" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="941" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a>
<a id="943" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="946" class="Symbol">{</a><a id="947" class="Argument">A</a> <a id="949" class="Symbol">=</a> <a id="951" href="Cubical.Foundations.Univalence.html#951" class="Bound">A</a><a id="952" class="Symbol">}</a> <a id="954" class="Symbol">{</a><a id="955" class="Argument">B</a> <a id="957" class="Symbol">=</a> <a id="959" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a><a id="960" class="Symbol">}</a> <a id="962" href="Cubical.Foundations.Univalence.html#962" class="Bound">e</a> <a id="964" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="966" class="Symbol">=</a> <a id="968" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="973" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a> <a id="975" class="Symbol">(λ</a> <a id="978" class="Symbol">{</a> <a id="980" class="Symbol">(</a><a id="981" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="983" class="Symbol">=</a> <a id="985" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="987" class="Symbol">)</a> <a id="989" class="Symbol">→</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.Foundations.Univalence.html#951" class="Bound">A</a> <a id="994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="996" href="Cubical.Foundations.Univalence.html#962" class="Bound">e</a><a id="997" class="Symbol">)</a>
                                   <a id="1034" class="Symbol">;</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">→</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a> <a id="1050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1052" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1060" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">})</a>

<a id="uaIdEquiv"></a><a id="1067" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1077" class="Symbol">:</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Cubical.Foundations.Univalence.html#1080" class="Bound">A</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1089" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1090" class="Symbol">}</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1106" href="Cubical.Foundations.Univalence.html#1080" class="Bound">A</a><a id="1107" class="Symbol">)</a> <a id="1109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1111" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1116" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1126" class="Symbol">{</a><a id="1127" class="Argument">A</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a><a id="1132" class="Symbol">}</a> <a id="1134" href="Cubical.Foundations.Univalence.html#1134" class="Bound">i</a> <a id="1136" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1145" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a> <a id="1147" class="Symbol">{</a><a id="1148" class="Argument">φ</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Foundations.Univalence.html#1134" class="Bound">i</a> <a id="1154" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1156" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1158" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a> <a id="1160" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1162" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">(λ</a> <a id="1168" href="Cubical.Foundations.Univalence.html#1168" class="Bound">_</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a> <a id="1174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1176" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1184" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a><a id="1185" class="Symbol">)</a>

<a id="1188" class="Comment">-- Propositional extensionality</a>
<a id="hPropExt"></a><a id="1220" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1229" class="Symbol">:</a> <a id="1231" class="Symbol">{</a><a id="1232" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1234" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1243" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1244" class="Symbol">}</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1255" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1266" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1268" class="Symbol">→</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a><a id="1276" class="Symbol">)</a> <a id="1278" class="Symbol">→</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1294" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a>
<a id="1296" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1305" href="Cubical.Foundations.Univalence.html#1305" class="Bound">Aprop</a> <a id="1311" href="Cubical.Foundations.Univalence.html#1311" class="Bound">Bprop</a> <a id="1317" href="Cubical.Foundations.Univalence.html#1317" class="Bound">f</a> <a id="1319" href="Cubical.Foundations.Univalence.html#1319" class="Bound">g</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="1344" href="Cubical.Foundations.Univalence.html#1305" class="Bound">Aprop</a> <a id="1350" href="Cubical.Foundations.Univalence.html#1311" class="Bound">Bprop</a> <a id="1356" href="Cubical.Foundations.Univalence.html#1317" class="Bound">f</a> <a id="1358" href="Cubical.Foundations.Univalence.html#1319" class="Bound">g</a><a id="1359" class="Symbol">)</a>

<a id="1362" class="Comment">-- the unglue and glue primitives specialized to the case of ua</a>

<a id="ua-unglue"></a><a id="1427" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="1437" class="Symbol">:</a> <a id="1439" class="Symbol">∀</a> <a id="1441" class="Symbol">{</a><a id="1442" href="Cubical.Foundations.Univalence.html#1442" class="Bound">A</a> <a id="1444" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1453" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Foundations.Univalence.html#1457" class="Bound">e</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Cubical.Foundations.Univalence.html#1442" class="Bound">A</a> <a id="1463" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1465" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Foundations.Univalence.html#1469" class="Bound">i</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.Univalence.html#1477" class="Bound">x</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1484" href="Cubical.Foundations.Univalence.html#1457" class="Bound">e</a> <a id="1486" href="Cubical.Foundations.Univalence.html#1469" class="Bound">i</a><a id="1487" class="Symbol">)</a>
            <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a> <a id="1505" class="Comment">{- [ _ ↦ (λ { (i = i0) → e .fst x ; (i = i1) → x }) ] -}</a>
<a id="1562" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="1572" href="Cubical.Foundations.Univalence.html#1572" class="Bound">e</a> <a id="1574" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a> <a id="1576" href="Cubical.Foundations.Univalence.html#1576" class="Bound">x</a> <a id="1578" class="Symbol">=</a> <a id="1580" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a> <a id="1590" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1592" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1594" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Cubical.Foundations.Univalence.html#1576" class="Bound">x</a>

<a id="ua-glue"></a><a id="1600" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a> <a id="1615" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1624" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a> <a id="1634" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1636" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Cubical.Foundations.Univalence.html#1648" class="Bound">x</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a><a id="1664" class="Symbol">)</a> <a id="1666" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a><a id="1667" class="Symbol">)</a>
            <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Foundations.Univalence.html#1682" class="Bound">y</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a> <a id="1688" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="1690" class="Symbol">_</a> <a id="1692" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="1694" class="Symbol">(λ</a> <a id="1697" class="Symbol">{</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1712" class="Symbol">.</a><a id="1713" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.Foundations.Univalence.html#1648" class="Bound">x</a> <a id="1720" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="1723" class="Symbol">)</a> <a id="1725" class="Symbol">})</a> <a id="1728" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="1729" class="Symbol">)</a>
          <a id="1741" class="Symbol">→</a> <a id="1743" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1746" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1748" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1750" class="Comment">{- [ _ ↦ (λ { (i = i0) → x 1=1 ; (i = i1) → outS y }) ] -}</a>
<a id="1809" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="1817" href="Cubical.Foundations.Univalence.html#1817" class="Bound">e</a> <a id="1819" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1821" href="Cubical.Foundations.Univalence.html#1821" class="Bound">x</a> <a id="1823" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="1832" class="Symbol">{</a><a id="1833" class="Argument">φ</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1839" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1841" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1843" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a><a id="1844" class="Symbol">}</a> <a id="1846" class="Symbol">(λ</a> <a id="1849" class="Symbol">{</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1858" class="Symbol">)</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Cubical.Foundations.Univalence.html#1821" class="Bound">x</a> <a id="1864" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="1868" class="Symbol">;</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">→</a> <a id="1881" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="1886" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a> <a id="1888" class="Symbol">})</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="1897" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a><a id="1898" class="Symbol">)</a>

<a id="1901" class="Keyword">module</a> <a id="1908" href="Cubical.Foundations.Univalence.html#1908" class="Module">_</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a> <a id="1913" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1922" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a> <a id="1932" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1934" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">{</a><a id="1938" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a><a id="1943" class="Symbol">}</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Keyword">where</a>
  <a id="1961" class="Comment">-- sometimes more useful are versions of these functions with the (i : I) factored in</a>

  <a id="2050" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2072" class="Symbol">(λ</a> <a id="2075" href="Cubical.Foundations.Univalence.html#2075" class="Bound">i</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2082" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2084" href="Cubical.Foundations.Univalence.html#2075" class="Bound">i</a><a id="2085" class="Symbol">)</a> <a id="2087" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2089" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2095" class="Symbol">.</a><a id="2096" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2100" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2102" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2104" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a>
  <a id="2108" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2122" href="Cubical.Foundations.Univalence.html#2122" class="Bound">p</a> <a id="2124" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2138" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2140" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Foundations.Univalence.html#2122" class="Bound">p</a> <a id="2145" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a><a id="2146" class="Symbol">)</a>

  <a id="2151" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2167" class="Symbol">.</a><a id="2168" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2172" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2174" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2176" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2186" class="Symbol">(λ</a> <a id="2189" href="Cubical.Foundations.Univalence.html#2189" class="Bound">i</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2196" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2198" href="Cubical.Foundations.Univalence.html#2189" class="Bound">i</a><a id="2199" class="Symbol">)</a> <a id="2201" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2203" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a>
  <a id="2207" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2219" href="Cubical.Foundations.Univalence.html#2219" class="Bound">p</a> <a id="2221" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="2233" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2235" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2237" class="Symbol">(λ</a> <a id="2240" class="Symbol">{</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2255" class="Symbol">})</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Foundations.Univalence.html#2219" class="Bound">p</a> <a id="2266" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a><a id="2267" class="Symbol">))</a>

  <a id="2273" class="Comment">-- ua-ungluePath and ua-gluePath are definitional inverses</a>
  <a id="2334" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2354" class="Symbol">:</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2363" class="Symbol">(λ</a> <a id="2366" href="Cubical.Foundations.Univalence.html#2366" class="Bound">i</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2373" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2375" href="Cubical.Foundations.Univalence.html#2366" class="Bound">i</a><a id="2376" class="Symbol">)</a> <a id="2378" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2380" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a><a id="2381" class="Symbol">)</a> <a id="2383" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2388" class="Symbol">.</a><a id="2389" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2393" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2397" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a><a id="2398" class="Symbol">)</a>
  <a id="2402" class="Keyword">unquoteDef</a> <a id="2413" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2433" class="Symbol">=</a>
    <a id="2439" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="2454" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2474" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2488" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a>

<a id="ua-ungluePathExt"></a><a id="2501" href="Cubical.Foundations.Univalence.html#2501" class="Function">ua-ungluePathExt</a> <a id="2518" class="Symbol">:</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Cubical.Foundations.Univalence.html#2521" class="Bound">A</a> <a id="2523" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a> <a id="2525" class="Symbol">:</a> <a id="2527" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2532" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2533" class="Symbol">}</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Cubical.Foundations.Univalence.html#2521" class="Bound">A</a> <a id="2542" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2544" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2555" class="Symbol">(λ</a> <a id="2558" href="Cubical.Foundations.Univalence.html#2558" class="Bound">i</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2565" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a> <a id="2567" href="Cubical.Foundations.Univalence.html#2558" class="Bound">i</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2579" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2589" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2590" class="Symbol">)</a>
<a id="2592" href="Cubical.Foundations.Univalence.html#2501" class="Function">ua-ungluePathExt</a> <a id="2609" href="Cubical.Foundations.Univalence.html#2609" class="Bound">e</a> <a id="2611" href="Cubical.Foundations.Univalence.html#2611" class="Bound">i</a> <a id="2613" class="Symbol">=</a> <a id="2615" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2625" href="Cubical.Foundations.Univalence.html#2609" class="Bound">e</a> <a id="2627" href="Cubical.Foundations.Univalence.html#2611" class="Bound">i</a>

<a id="ua-gluePathExt"></a><a id="2630" href="Cubical.Foundations.Univalence.html#2630" class="Function">ua-gluePathExt</a> <a id="2645" class="Symbol">:</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2650" href="Cubical.Foundations.Univalence.html#2650" class="Bound">B</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2659" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2669" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2671" href="Cubical.Foundations.Univalence.html#2650" class="Bound">B</a><a id="2672" class="Symbol">)</a> <a id="2674" class="Symbol">→</a> <a id="2676" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2682" class="Symbol">(λ</a> <a id="2685" href="Cubical.Foundations.Univalence.html#2685" class="Bound">i</a> <a id="2687" class="Symbol">→</a> <a id="2689" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2696" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a> <a id="2698" href="Cubical.Foundations.Univalence.html#2685" class="Bound">i</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2708" class="Symbol">_)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2716" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a><a id="2717" class="Symbol">)</a>
<a id="2719" href="Cubical.Foundations.Univalence.html#2630" class="Function">ua-gluePathExt</a> <a id="2734" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2736" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2738" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a> <a id="2740" class="Symbol">=</a>
  <a id="2744" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="2752" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2754" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2756" class="Symbol">(λ</a> <a id="2759" class="Symbol">{</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a> <a id="2774" class="Symbol">})</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2787" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2789" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a><a id="2790" class="Symbol">))</a>

<a id="2794" class="Comment">-- ua-unglue and ua-glue are also definitional inverses, in a way</a>
<a id="2860" class="Comment">-- strengthening the types of ua-unglue and ua-glue gives a nicer formulation of this, see below</a>

<a id="ua-unglue-glue"></a><a id="2958" href="Cubical.Foundations.Univalence.html#2958" class="Function">ua-unglue-glue</a> <a id="2973" class="Symbol">:</a> <a id="2975" class="Symbol">∀</a> <a id="2977" class="Symbol">{</a><a id="2978" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a> <a id="2980" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2989" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2990" class="Symbol">}</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="2995" class="Symbol">:</a> <a id="2997" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a> <a id="2999" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3001" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a><a id="3002" class="Symbol">)</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Foundations.Univalence.html#3013" class="Bound">x</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3028" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a><a id="3029" class="Symbol">)</a> <a id="3031" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a> <a id="3037" class="Symbol">:</a> <a id="3039" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a> <a id="3041" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3043" class="Symbol">_</a> <a id="3045" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3047" class="Symbol">_</a> <a id="3049" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="3050" class="Symbol">)</a>
                 <a id="3069" class="Symbol">→</a> <a id="3071" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3081" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="3083" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3094" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="3096" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3098" href="Cubical.Foundations.Univalence.html#3013" class="Bound">x</a> <a id="3100" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a><a id="3101" class="Symbol">)</a> <a id="3103" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3105" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3110" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a>
<a id="3112" href="Cubical.Foundations.Univalence.html#2958" class="Function">ua-unglue-glue</a> <a id="3127" class="Symbol">_</a> <a id="3129" class="Symbol">_</a> <a id="3131" class="Symbol">_</a> <a id="3133" class="Symbol">_</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ua-glue-unglue"></a><a id="3143" href="Cubical.Foundations.Univalence.html#3143" class="Function">ua-glue-unglue</a> <a id="3158" class="Symbol">:</a> <a id="3160" class="Symbol">∀</a> <a id="3162" class="Symbol">{</a><a id="3163" href="Cubical.Foundations.Univalence.html#3163" class="Bound">A</a> <a id="3165" href="Cubical.Foundations.Univalence.html#3165" class="Bound">B</a> <a id="3167" class="Symbol">:</a> <a id="3169" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3174" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3175" class="Symbol">}</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Cubical.Foundations.Univalence.html#3163" class="Bound">A</a> <a id="3184" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3186" href="Cubical.Foundations.Univalence.html#3165" class="Bound">B</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">(</a><a id="3190" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3195" class="Symbol">)</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3205" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3207" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a><a id="3208" class="Symbol">)</a>
                 <a id="3227" class="Symbol">→</a> <a id="3229" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3237" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3239" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3241" class="Symbol">(λ</a> <a id="3244" class="Symbol">{</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3249" class="Symbol">=</a> <a id="3251" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a> <a id="3259" class="Symbol">})</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3278" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3280" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3282" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a><a id="3283" class="Symbol">))</a> <a id="3286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3288" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a>
<a id="3290" href="Cubical.Foundations.Univalence.html#3143" class="Function">ua-glue-unglue</a> <a id="3305" class="Symbol">_</a> <a id="3307" class="Symbol">_</a> <a id="3309" class="Symbol">_</a> <a id="3311" class="Symbol">=</a> <a id="3313" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3319" class="Comment">-- mainly for documentation purposes, ua-unglue and ua-glue wrapped in cubical subtypes</a>

<a id="ua-unglueS"></a><a id="3408" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="3419" class="Symbol">:</a> <a id="3421" class="Symbol">∀</a> <a id="3423" class="Symbol">{</a><a id="3424" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a> <a id="3426" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3435" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3441" class="Symbol">:</a> <a id="3443" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a> <a id="3445" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3447" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a><a id="3448" class="Symbol">)</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3456" class="Symbol">)</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a><a id="3472" class="Symbol">)</a>
             <a id="3487" class="Symbol">→</a> <a id="3489" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3492" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3494" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3496" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3498" class="Symbol">_</a> <a id="3500" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3502" class="Symbol">(λ</a> <a id="3505" class="Symbol">{</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3514" class="Symbol">)</a> <a id="3516" class="Symbol">→</a> <a id="3518" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a>        <a id="3527" class="Symbol">;</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3542" class="Symbol">})</a> <a id="3545" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
             <a id="3560" class="Symbol">→</a> <a id="3562" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a>      <a id="3569" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3571" class="Symbol">_</a> <a id="3573" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3575" class="Symbol">(λ</a> <a id="3578" class="Symbol">{</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3587" class="Symbol">)</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3593" class="Symbol">.</a><a id="3594" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3598" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a> <a id="3600" class="Symbol">;</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3615" class="Symbol">})</a> <a id="3618" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="3620" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="3631" href="Cubical.Foundations.Univalence.html#3631" class="Bound">e</a> <a id="3633" href="Cubical.Foundations.Univalence.html#3633" class="Bound">i</a> <a id="3635" href="Cubical.Foundations.Univalence.html#3635" class="Bound">x</a> <a id="3637" href="Cubical.Foundations.Univalence.html#3637" class="Bound">y</a> <a id="3639" href="Cubical.Foundations.Univalence.html#3639" class="Bound">s</a> <a id="3641" class="Symbol">=</a> <a id="3643" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3647" class="Symbol">(</a><a id="3648" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3658" href="Cubical.Foundations.Univalence.html#3631" class="Bound">e</a> <a id="3660" href="Cubical.Foundations.Univalence.html#3633" class="Bound">i</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3668" href="Cubical.Foundations.Univalence.html#3639" class="Bound">s</a><a id="3669" class="Symbol">))</a>

<a id="ua-glueS"></a><a id="3673" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="3682" class="Symbol">:</a> <a id="3684" class="Symbol">∀</a> <a id="3686" class="Symbol">{</a><a id="3687" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a> <a id="3689" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3698" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3699" class="Symbol">}</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3704" class="Symbol">:</a> <a id="3706" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a> <a id="3708" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3710" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a><a id="3711" class="Symbol">)</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3719" class="Symbol">)</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a><a id="3735" class="Symbol">)</a>
           <a id="3748" class="Symbol">→</a> <a id="3750" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a>      <a id="3757" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3759" class="Symbol">_</a> <a id="3761" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3763" class="Symbol">(λ</a> <a id="3766" class="Symbol">{</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3781" class="Symbol">.</a><a id="3782" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3786" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a> <a id="3788" class="Symbol">;</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3793" class="Symbol">=</a> <a id="3795" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3803" class="Symbol">})</a> <a id="3806" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
           <a id="3819" class="Symbol">→</a> <a id="3821" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3824" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3826" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3828" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3830" class="Symbol">_</a> <a id="3832" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3834" class="Symbol">(λ</a> <a id="3837" class="Symbol">{</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3842" class="Symbol">=</a> <a id="3844" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a>        <a id="3859" class="Symbol">;</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3868" class="Symbol">)</a> <a id="3870" class="Symbol">→</a> <a id="3872" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3874" class="Symbol">})</a> <a id="3877" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="3879" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="3888" href="Cubical.Foundations.Univalence.html#3888" class="Bound">e</a> <a id="3890" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3892" href="Cubical.Foundations.Univalence.html#3892" class="Bound">x</a> <a id="3894" href="Cubical.Foundations.Univalence.html#3894" class="Bound">y</a> <a id="3896" href="Cubical.Foundations.Univalence.html#3896" class="Bound">s</a> <a id="3898" class="Symbol">=</a> <a id="3900" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3913" href="Cubical.Foundations.Univalence.html#3888" class="Bound">e</a> <a id="3915" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3917" class="Symbol">(λ</a> <a id="3920" class="Symbol">{</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3925" class="Symbol">=</a> <a id="3927" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3929" class="Symbol">)</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Cubical.Foundations.Univalence.html#3892" class="Bound">x</a> <a id="3935" class="Symbol">})</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3949" href="Cubical.Foundations.Univalence.html#3896" class="Bound">s</a><a id="3950" class="Symbol">)))</a>

<a id="ua-unglueS-glueS"></a><a id="3955" href="Cubical.Foundations.Univalence.html#3955" class="Function">ua-unglueS-glueS</a> <a id="3972" class="Symbol">:</a> <a id="3974" class="Symbol">∀</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a> <a id="3979" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3988" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">(</a><a id="3992" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a> <a id="3998" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4000" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4009" class="Symbol">)</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4014" class="Symbol">:</a> <a id="4016" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4022" class="Symbol">:</a> <a id="4024" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a><a id="4025" class="Symbol">)</a>
                     <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a> <a id="4055" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4057" class="Symbol">_</a> <a id="4059" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4061" class="Symbol">(λ</a> <a id="4064" class="Symbol">{</a> <a id="4066" class="Symbol">(</a><a id="4067" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4069" class="Symbol">=</a> <a id="4071" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">→</a> <a id="4077" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4079" class="Symbol">.</a><a id="4080" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4084" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4086" class="Symbol">;</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4091" class="Symbol">=</a> <a id="4093" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4101" class="Symbol">})</a> <a id="4104" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4105" class="Symbol">)</a>
                   <a id="4126" class="Symbol">→</a> <a id="4128" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="4145" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4147" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4149" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4151" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="4163" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4165" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4167" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4169" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4171" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a><a id="4172" class="Symbol">))</a> <a id="4175" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4177" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4182" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a>
<a id="4184" href="Cubical.Foundations.Univalence.html#3955" class="Function">ua-unglueS-glueS</a> <a id="4201" class="Symbol">_</a> <a id="4203" class="Symbol">_</a> <a id="4205" class="Symbol">_</a> <a id="4207" class="Symbol">_</a> <a id="4209" class="Symbol">_</a> <a id="4211" class="Symbol">=</a> <a id="4213" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ua-glueS-unglueS"></a><a id="4219" href="Cubical.Foundations.Univalence.html#4219" class="Function">ua-glueS-unglueS</a> <a id="4236" class="Symbol">:</a> <a id="4238" class="Symbol">∀</a> <a id="4240" class="Symbol">{</a><a id="4241" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a> <a id="4243" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4252" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4258" class="Symbol">:</a> <a id="4260" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a> <a id="4262" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4264" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4278" class="Symbol">:</a> <a id="4280" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4286" class="Symbol">:</a> <a id="4288" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a><a id="4289" class="Symbol">)</a>
                     <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a> <a id="4315" class="Symbol">:</a> <a id="4317" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4320" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4322" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4324" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4326" class="Symbol">_</a> <a id="4328" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4330" class="Symbol">(λ</a> <a id="4333" class="Symbol">{</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4348" class="Symbol">;</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4353" class="Symbol">=</a> <a id="4355" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4357" class="Symbol">)</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4363" class="Symbol">})</a> <a id="4366" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4367" class="Symbol">)</a>
                   <a id="4388" class="Symbol">→</a> <a id="4390" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="4405" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4407" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4409" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4411" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="4425" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4427" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4429" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4431" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4433" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a><a id="4434" class="Symbol">))</a> <a id="4437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4439" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4444" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a>
<a id="4446" href="Cubical.Foundations.Univalence.html#4219" class="Function">ua-glueS-unglueS</a> <a id="4463" class="Symbol">_</a> <a id="4465" class="Symbol">_</a> <a id="4467" class="Symbol">_</a> <a id="4469" class="Symbol">_</a> <a id="4471" class="Symbol">_</a> <a id="4473" class="Symbol">=</a> <a id="4475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="4482" class="Comment">-- a version of ua-glue with a single endpoint, identical to `ua-gluePath e {x} refl i`</a>
<a id="ua-gluePt"></a><a id="4570" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">∀</a> <a id="4584" class="Symbol">{</a><a id="4585" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a> <a id="4587" href="Cubical.Foundations.Univalence.html#4587" class="Bound">B</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4596" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4597" class="Symbol">}</a> <a id="4599" class="Symbol">(</a><a id="4600" href="Cubical.Foundations.Univalence.html#4600" class="Bound">e</a> <a id="4602" class="Symbol">:</a> <a id="4604" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a> <a id="4606" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4608" href="Cubical.Foundations.Univalence.html#4587" class="Bound">B</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Cubical.Foundations.Univalence.html#4612" class="Bound">i</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4617" class="Symbol">)</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Cubical.Foundations.Univalence.html#4620" class="Bound">x</a> <a id="4622" class="Symbol">:</a> <a id="4624" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a><a id="4625" class="Symbol">)</a>
            <a id="4639" class="Symbol">→</a> <a id="4641" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4644" href="Cubical.Foundations.Univalence.html#4600" class="Bound">e</a> <a id="4646" href="Cubical.Foundations.Univalence.html#4612" class="Bound">i</a> <a id="4648" class="Comment">{- [ _ ↦ (λ { (i = i0) → x ; (i = i1) → e .fst x }) ] -}</a>
<a id="4705" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="4715" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4717" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4719" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="4731" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4733" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4735" class="Symbol">(λ</a> <a id="4738" class="Symbol">{</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4743" class="Symbol">=</a> <a id="4745" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4747" class="Symbol">)</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a> <a id="4753" class="Symbol">})</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4764" class="Symbol">.</a><a id="4765" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4769" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a><a id="4770" class="Symbol">))</a>


<a id="4775" class="Comment">-- Proof of univalence using that unglue is an equivalence:</a>

<a id="4836" class="Comment">-- unglue is an equivalence</a>
<a id="unglueIsEquiv"></a><a id="4864" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="4878" class="Symbol">:</a> <a id="4880" class="Symbol">∀</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4892" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4893" class="Symbol">)</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a> <a id="4898" class="Symbol">:</a> <a id="4900" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4901" class="Symbol">)</a>
                <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Foundations.Univalence.html#4920" class="Bound">f</a> <a id="4922" class="Symbol">:</a> <a id="4924" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="4933" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a> <a id="4935" class="Symbol">(λ</a> <a id="4938" href="Cubical.Foundations.Univalence.html#4938" class="Bound">o</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4945" href="Cubical.Foundations.Univalence.html#4945" class="Bound">T</a> <a id="4947" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4949" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4954" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="4956" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4958" href="Cubical.Foundations.Univalence.html#4945" class="Bound">T</a> <a id="4960" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4962" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a><a id="4963" class="Symbol">))</a> <a id="4966" class="Symbol">→</a>
                <a id="4984" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4992" class="Symbol">{</a><a id="4993" class="Argument">A</a> <a id="4995" class="Symbol">=</a> <a id="4997" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="5002" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a> <a id="5004" href="Cubical.Foundations.Univalence.html#4920" class="Bound">f</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5015" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a><a id="5016" class="Symbol">)</a>
<a id="5018" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="5045" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a> <a id="5047" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5049" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a><a id="5050" class="Symbol">)</a> <a id="5052" class="Symbol">=</a> <a id="5054" class="Symbol">λ</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a><a id="5062" class="Symbol">)</a> <a id="5064" class="Symbol">→</a>
  <a id="5068" class="Keyword">let</a> <a id="5072" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5074" class="Symbol">:</a> <a id="5076" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5088" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5090" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a>
      <a id="5098" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5100" href="Cubical.Foundations.Univalence.html#5100" class="Bound">i</a> <a id="5102" class="Symbol">=</a> <a id="5104" class="Symbol">λ{</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5114" class="Symbol">)</a> <a id="5116" class="Symbol">→</a> <a id="5118" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5130" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5134" class="Symbol">.</a><a id="5135" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5138" class="Symbol">)</a> <a id="5140" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5142" class="Symbol">.</a><a id="5143" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5150" href="Cubical.Foundations.Univalence.html#5100" class="Bound">i</a><a id="5151" class="Symbol">)</a> <a id="5153" class="Symbol">}</a>
      <a id="5161" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5181" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a><a id="5182" class="Symbol">)</a> <a id="5184" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a>
      <a id="5192" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a> <a id="5196" class="Symbol">=</a> <a id="5198" class="Symbol">(</a> <a id="5200" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="5205" class="Symbol">(λ</a> <a id="5208" class="Symbol">{</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5213" class="Symbol">=</a> <a id="5215" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5217" class="Symbol">)</a> <a id="5219" class="Symbol">→</a> <a id="5221" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5233" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5237" class="Symbol">.</a><a id="5238" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5241" class="Symbol">)</a> <a id="5243" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5245" class="Symbol">.</a><a id="5246" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5250" class="Symbol">})</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5260" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5262" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5263" class="Symbol">)</a>
            <a id="5277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5279" class="Symbol">λ</a> <a id="5281" href="Cubical.Foundations.Univalence.html#5281" class="Bound">j</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5291" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5298" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5299" class="Symbol">)</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5304" href="Cubical.Foundations.Univalence.html#5281" class="Bound">j</a><a id="5305" class="Symbol">))</a>
  <a id="5310" class="Keyword">in</a> <a id="5313" class="Symbol">(</a> <a id="5315" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a>
     <a id="5324" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5326" class="Symbol">λ</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5331" class="Symbol">:</a> <a id="5333" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="5339" class="Symbol">(</a><a id="5340" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5347" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a><a id="5348" class="Symbol">)</a> <a id="5350" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5355" class="Symbol">→</a>
         <a id="5366" class="Keyword">let</a> <a id="5370" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5373" class="Symbol">:</a> <a id="5375" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5377" class="Symbol">→</a> <a id="5379" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5387" class="Symbol">(</a><a id="5388" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5390" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5392" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5394" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5396" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5398" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a><a id="5399" class="Symbol">)</a> <a id="5401" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a>
             <a id="5416" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5419" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a> <a id="5421" class="Symbol">=</a> <a id="5423" class="Symbol">λ</a> <a id="5425" class="Symbol">{</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5430" class="Symbol">=</a> <a id="5432" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5434" class="Symbol">)</a> <a id="5436" class="Symbol">→</a> <a id="5438" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5454" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5458" class="Symbol">.</a><a id="5459" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5462" class="Symbol">)</a> <a id="5464" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5466" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5468" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5470" class="Symbol">.</a><a id="5471" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5475" class="Symbol">(</a><a id="5476" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5478" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a><a id="5479" class="Symbol">)</a>
                      <a id="5503" class="Symbol">;</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5522" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5529" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5530" class="Symbol">)</a> <a id="5532" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a>
                      <a id="5556" class="Symbol">;</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5561" class="Symbol">=</a> <a id="5563" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5571" class="Symbol">.</a><a id="5572" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5579" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">}</a>
         <a id="5593" class="Keyword">in</a> <a id="5596" class="Symbol">(</a> <a id="5598" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="5603" class="Symbol">(λ</a> <a id="5606" class="Symbol">{</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5611" class="Symbol">=</a> <a id="5613" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5615" class="Symbol">)</a> <a id="5617" class="Symbol">→</a> <a id="5619" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5635" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5639" class="Symbol">.</a><a id="5640" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5643" class="Symbol">)</a> <a id="5645" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5647" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5649" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5651" class="Symbol">.</a><a id="5652" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5656" class="Symbol">})</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5666" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5669" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5670" class="Symbol">)</a>
            <a id="5684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5686" class="Symbol">λ</a> <a id="5688" href="Cubical.Foundations.Univalence.html#5688" class="Bound">j</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5698" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5706" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5712" href="Cubical.Foundations.Univalence.html#5688" class="Bound">j</a><a id="5713" class="Symbol">)))</a>

<a id="5718" class="Comment">-- Any partial family of equivalences can be extended to a total one</a>
<a id="5787" class="Comment">-- from Glue [ φ ↦ (T,f) ] A to A</a>
<a id="unglueEquiv"></a><a id="5821" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="5833" class="Symbol">:</a> <a id="5835" class="Symbol">∀</a> <a id="5837" class="Symbol">(</a><a id="5838" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a> <a id="5840" class="Symbol">:</a> <a id="5842" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5847" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Cubical.Foundations.Univalence.html#5851" class="Bound">φ</a> <a id="5853" class="Symbol">:</a> <a id="5855" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5856" class="Symbol">)</a>
              <a id="5872" class="Symbol">(</a><a id="5873" href="Cubical.Foundations.Univalence.html#5873" class="Bound">f</a> <a id="5875" class="Symbol">:</a> <a id="5877" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="5886" href="Cubical.Foundations.Univalence.html#5851" class="Bound">φ</a> <a id="5888" class="Symbol">(λ</a> <a id="5891" href="Cubical.Foundations.Univalence.html#5891" class="Bound">o</a> <a id="5893" class="Symbol">→</a> <a id="5895" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5898" href="Cubical.Foundations.Univalence.html#5898" class="Bound">T</a> <a id="5900" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5907" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="5909" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5911" href="Cubical.Foundations.Univalence.html#5898" class="Bound">T</a> <a id="5913" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5915" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a><a id="5916" class="Symbol">))</a> <a id="5919" class="Symbol">→</a>
              <a id="5935" class="Symbol">(</a><a id="5936" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="5941" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a> <a id="5943" href="Cubical.Foundations.Univalence.html#5873" class="Bound">f</a><a id="5944" class="Symbol">)</a> <a id="5946" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5948" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a>
<a id="5950" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="5962" href="Cubical.Foundations.Univalence.html#5962" class="Bound">A</a> <a id="5964" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="5966" href="Cubical.Foundations.Univalence.html#5966" class="Bound">f</a> <a id="5968" class="Symbol">=</a> <a id="5970" class="Symbol">(</a> <a id="5972" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5979" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="5981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5983" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="5997" href="Cubical.Foundations.Univalence.html#5962" class="Bound">A</a> <a id="5999" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="6001" href="Cubical.Foundations.Univalence.html#5966" class="Bound">f</a> <a id="6003" class="Symbol">)</a>

<a id="ua-unglueEquiv"></a><a id="6006" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6021" class="Symbol">:</a> <a id="6023" class="Symbol">∀</a> <a id="6025" class="Symbol">{</a><a id="6026" href="Cubical.Foundations.Univalence.html#6026" class="Bound">A</a> <a id="6028" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a> <a id="6030" class="Symbol">:</a> <a id="6032" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6037" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="6038" class="Symbol">}</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a> <a id="6043" class="Symbol">:</a> <a id="6045" href="Cubical.Foundations.Univalence.html#6026" class="Bound">A</a> <a id="6047" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6049" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a><a id="6050" class="Symbol">)</a> <a id="6052" class="Symbol">→</a>
                    <a id="6074" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6080" class="Symbol">(λ</a> <a id="6083" href="Cubical.Foundations.Univalence.html#6083" class="Bound">i</a> <a id="6085" class="Symbol">→</a> <a id="6087" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6090" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a> <a id="6092" href="Cubical.Foundations.Univalence.html#6083" class="Bound">i</a> <a id="6094" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6096" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a><a id="6097" class="Symbol">)</a>
                       <a id="6122" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a>
                       <a id="6147" class="Symbol">(</a><a id="6148" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6156" class="Symbol">_)</a>
<a id="6159" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6163" class="Symbol">(</a><a id="6164" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6179" href="Cubical.Foundations.Univalence.html#6179" class="Bound">e</a> <a id="6181" href="Cubical.Foundations.Univalence.html#6181" class="Bound">i</a><a id="6182" class="Symbol">)</a> <a id="6184" class="Symbol">=</a> <a id="6186" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="6196" href="Cubical.Foundations.Univalence.html#6179" class="Bound">e</a> <a id="6198" href="Cubical.Foundations.Univalence.html#6181" class="Bound">i</a>
<a id="6200" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6220" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a> <a id="6222" href="Cubical.Foundations.Univalence.html#6222" class="Bound">i</a><a id="6223" class="Symbol">)</a> <a id="6225" class="Symbol">=</a>
  <a id="6229" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6242" class="Symbol">(λ</a> <a id="6245" href="Cubical.Foundations.Univalence.html#6245" class="Bound">i</a> <a id="6247" class="Symbol">→</a> <a id="6249" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="6274" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a> <a id="6276" href="Cubical.Foundations.Univalence.html#6245" class="Bound">i</a><a id="6277" class="Symbol">))</a>
   <a id="6283" class="Symbol">(</a><a id="6284" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6288" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a><a id="6289" class="Symbol">)</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="6302" class="Symbol">_)</a> <a id="6305" href="Cubical.Foundations.Univalence.html#6222" class="Bound">i</a>

<a id="6308" class="Comment">-- The following is a formulation of univalence proposed by Martín Escardó:</a>
<a id="6384" class="Comment">-- https://groups.google.com/forum/#!msg/homotopytypetheory/HfCB_b-PNEU/Ibb48LvUMeUJ</a>
<a id="6469" class="Comment">-- See also Theorem 5.8.4 of the HoTT Book.</a>
<a id="6513" class="Comment">--</a>
<a id="6516" class="Comment">-- The reason we have this formulation in the core library and not the</a>
<a id="6587" class="Comment">-- standard one is that this one is more direct to prove using that</a>
<a id="6655" class="Comment">-- unglue is an equivalence. The standard formulation can be found in</a>
<a id="6725" class="Comment">-- Cubical/Basics/Univalence.</a>
<a id="6755" class="Comment">--</a>
<a id="EquivContr"></a><a id="6758" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="6769" class="Symbol">:</a> <a id="6771" class="Symbol">∀</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Cubical.Foundations.Univalence.html#6774" class="Bound">A</a> <a id="6776" class="Symbol">:</a> <a id="6778" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6783" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="6784" class="Symbol">)</a> <a id="6786" class="Symbol">→</a> <a id="6788" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="6792" href="Cubical.Foundations.Univalence.html#6792" class="Bound">T</a> <a id="6794" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="6796" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6801" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="6803" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Cubical.Foundations.Univalence.html#6792" class="Bound">T</a> <a id="6808" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6810" href="Cubical.Foundations.Univalence.html#6774" class="Bound">A</a><a id="6811" class="Symbol">)</a>
<a id="6813" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="6824" class="Symbol">{</a><a id="6825" class="Argument">ℓ</a> <a id="6827" class="Symbol">=</a> <a id="6829" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a><a id="6830" class="Symbol">}</a> <a id="6832" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6834" class="Symbol">=</a>
  <a id="6838" class="Symbol">(</a> <a id="6840" class="Symbol">(</a><a id="6841" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6845" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6853" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6854" class="Symbol">)</a>
  <a id="6858" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6860" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6869" class="Symbol">)</a>
 <a id="6872" class="Keyword">where</a>
  <a id="6880" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6889" class="Symbol">:</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Cubical.Foundations.Univalence.html#6892" class="Bound">y</a> <a id="6894" class="Symbol">:</a> <a id="6896" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6904" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a><a id="6905" class="Symbol">)</a> <a id="6907" class="Symbol">(λ</a> <a id="6910" href="Cubical.Foundations.Univalence.html#6910" class="Bound">T</a> <a id="6912" class="Symbol">→</a> <a id="6914" href="Cubical.Foundations.Univalence.html#6910" class="Bound">T</a> <a id="6916" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6918" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6919" class="Symbol">))</a> <a id="6922" class="Symbol">→</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6927" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6929" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6937" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6938" class="Symbol">)</a> <a id="6940" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6942" href="Cubical.Foundations.Univalence.html#6892" class="Bound">y</a>
  <a id="6946" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6955" href="Cubical.Foundations.Univalence.html#6955" class="Bound">w</a> <a id="6957" class="Symbol">=</a> <a id="6959" class="Symbol">\</a> <a id="6961" class="Symbol">{</a> <a id="6963" href="Cubical.Foundations.Univalence.html#6963" class="Bound">i</a> <a id="6965" class="Symbol">.</a><a id="6966" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>                   <a id="6988" class="Symbol">→</a> <a id="6990" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="6995" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6997" class="Symbol">(</a><a id="6998" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7000" href="Cubical.Foundations.Univalence.html#6963" class="Bound">i</a><a id="7001" class="Symbol">)</a>
                 <a id="7020" class="Symbol">;</a> <a id="7022" href="Cubical.Foundations.Univalence.html#7022" class="Bound">i</a> <a id="7024" class="Symbol">.</a><a id="7025" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7029" class="Symbol">.</a><a id="7030" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>              <a id="7047" class="Symbol">→</a> <a id="7049" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="7061" class="Symbol">_</a> <a id="7063" class="Symbol">_</a> <a id="7065" class="Symbol">(</a><a id="7066" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7068" href="Cubical.Foundations.Univalence.html#7022" class="Bound">i</a><a id="7069" class="Symbol">)</a> <a id="7071" class="Symbol">.</a><a id="7072" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                 <a id="7093" class="Symbol">;</a> <a id="7095" href="Cubical.Foundations.Univalence.html#7095" class="Bound">i</a> <a id="7097" class="Symbol">.</a><a id="7098" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7102" class="Symbol">.</a><a id="7103" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7107" class="Symbol">.</a><a id="7108" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7120" class="Symbol">→</a> <a id="7122" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="7134" class="Symbol">_</a> <a id="7136" class="Symbol">_</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7141" href="Cubical.Foundations.Univalence.html#7095" class="Bound">i</a><a id="7142" class="Symbol">)</a> <a id="7144" class="Symbol">.</a><a id="7145" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7149" class="Symbol">.</a><a id="7150" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>
                 <a id="7179" class="Symbol">}</a>
    <a id="7185" class="Keyword">where</a>
      <a id="7197" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7199" class="Symbol">:</a> <a id="7201" class="Symbol">∀</a> <a id="7203" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7219" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a> <a id="7221" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7223" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a><a id="7224" class="Symbol">)</a> <a id="7226" class="Symbol">(λ</a> <a id="7229" href="Cubical.Foundations.Univalence.html#7229" class="Bound">x</a> <a id="7231" class="Symbol">→</a> <a id="7233" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7236" href="Cubical.Foundations.Univalence.html#7236" class="Bound">T</a> <a id="7238" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7245" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a> <a id="7247" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7249" href="Cubical.Foundations.Univalence.html#7236" class="Bound">T</a> <a id="7251" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7253" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="7254" class="Symbol">)</a>
      <a id="7262" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7264" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7266" class="Symbol">=</a> <a id="7268" class="Symbol">λ</a> <a id="7270" class="Symbol">{</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7275" class="Symbol">=</a> <a id="7277" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7279" class="Symbol">)</a> <a id="7281" class="Symbol">→</a> <a id="7283" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="7285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7287" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7295" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="7297" class="Symbol">;</a> <a id="7299" class="Symbol">(</a><a id="7300" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7306" class="Symbol">)</a> <a id="7308" class="Symbol">→</a> <a id="7310" href="Cubical.Foundations.Univalence.html#6955" class="Bound">w</a> <a id="7312" class="Symbol">}</a>

<a id="contrSinglEquiv"></a><a id="7315" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7331" class="Symbol">:</a> <a id="7333" class="Symbol">{</a><a id="7334" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7336" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a> <a id="7338" class="Symbol">:</a> <a id="7340" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7345" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7346" class="Symbol">}</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Cubical.Foundations.Univalence.html#7349" class="Bound">e</a> <a id="7351" class="Symbol">:</a> <a id="7353" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7355" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7357" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a><a id="7358" class="Symbol">)</a> <a id="7360" class="Symbol">→</a> <a id="7362" class="Symbol">(</a><a id="7363" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a> <a id="7365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7367" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7375" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a><a id="7376" class="Symbol">)</a> <a id="7378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7380" class="Symbol">(</a><a id="7381" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7385" href="Cubical.Foundations.Univalence.html#7349" class="Bound">e</a><a id="7386" class="Symbol">)</a>
<a id="7388" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7404" class="Symbol">{</a><a id="7405" class="Argument">A</a> <a id="7407" class="Symbol">=</a> <a id="7409" href="Cubical.Foundations.Univalence.html#7409" class="Bound">A</a><a id="7410" class="Symbol">}</a> <a id="7412" class="Symbol">{</a><a id="7413" class="Argument">B</a> <a id="7415" class="Symbol">=</a> <a id="7417" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7418" class="Symbol">}</a> <a id="7420" href="Cubical.Foundations.Univalence.html#7420" class="Bound">e</a> <a id="7422" class="Symbol">=</a>
  <a id="7426" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="7453" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7454" class="Symbol">)</a> <a id="7456" class="Symbol">(</a><a id="7457" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a> <a id="7459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7461" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7469" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7470" class="Symbol">)</a> <a id="7472" class="Symbol">(</a><a id="7473" href="Cubical.Foundations.Univalence.html#7409" class="Bound">A</a> <a id="7475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7477" href="Cubical.Foundations.Univalence.html#7420" class="Bound">e</a><a id="7478" class="Symbol">)</a>

<a id="7481" class="Comment">-- Equivalence induction</a>
<a id="EquivJ"></a><a id="7506" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="7513" class="Symbol">:</a> <a id="7515" class="Symbol">{</a><a id="7516" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7518" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a> <a id="7520" class="Symbol">:</a> <a id="7522" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7527" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7528" class="Symbol">}</a> <a id="7530" class="Symbol">(</a><a id="7531" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7533" class="Symbol">:</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Cubical.Foundations.Univalence.html#7536" class="Bound">A</a> <a id="7538" class="Symbol">:</a> <a id="7540" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7545" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7546" class="Symbol">)</a> <a id="7548" class="Symbol">→</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Cubical.Foundations.Univalence.html#7551" class="Bound">e</a> <a id="7553" class="Symbol">:</a> <a id="7555" href="Cubical.Foundations.Univalence.html#7536" class="Bound">A</a> <a id="7557" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7559" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7560" class="Symbol">)</a> <a id="7562" class="Symbol">→</a> <a id="7564" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7569" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="7571" class="Symbol">)</a>
       <a id="7580" class="Symbol">→</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Cubical.Foundations.Univalence.html#7583" class="Bound">r</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7589" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a> <a id="7591" class="Symbol">(</a><a id="7592" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7600" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7601" class="Symbol">))</a> <a id="7604" class="Symbol">→</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Cubical.Foundations.Univalence.html#7607" class="Bound">e</a> <a id="7609" class="Symbol">:</a> <a id="7611" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7613" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7615" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7622" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7624" href="Cubical.Foundations.Univalence.html#7607" class="Bound">e</a>
<a id="7626" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="7633" href="Cubical.Foundations.Univalence.html#7633" class="Bound">P</a> <a id="7635" href="Cubical.Foundations.Univalence.html#7635" class="Bound">r</a> <a id="7637" href="Cubical.Foundations.Univalence.html#7637" class="Bound">e</a> <a id="7639" class="Symbol">=</a> <a id="7641" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7647" class="Symbol">(λ</a> <a id="7650" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Foundations.Univalence.html#7633" class="Bound">P</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7659" class="Symbol">.</a><a id="7660" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7663" class="Symbol">)</a> <a id="7665" class="Symbol">(</a><a id="7666" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7668" class="Symbol">.</a><a id="7669" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7672" class="Symbol">))</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7692" href="Cubical.Foundations.Univalence.html#7637" class="Bound">e</a><a id="7693" class="Symbol">)</a> <a id="7695" href="Cubical.Foundations.Univalence.html#7635" class="Bound">r</a>

<a id="7698" class="Comment">-- Transport along a path is an equivalence.</a>
<a id="7743" class="Comment">-- The proof is a special case of isEquivTransp where the line of types is</a>
<a id="7818" class="Comment">-- given by p, and the extend φ -- where the transport is constant -- is i0.</a>
<a id="isEquivTransport"></a><a id="7895" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="7912" class="Symbol">:</a> <a id="7914" class="Symbol">{</a><a id="7915" href="Cubical.Foundations.Univalence.html#7915" class="Bound">A</a> <a id="7917" href="Cubical.Foundations.Univalence.html#7917" class="Bound">B</a> <a id="7919" class="Symbol">:</a> <a id="7921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7926" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Cubical.Foundations.Univalence.html#7930" class="Bound">p</a> <a id="7932" class="Symbol">:</a> <a id="7934" href="Cubical.Foundations.Univalence.html#7915" class="Bound">A</a> <a id="7936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7938" href="Cubical.Foundations.Univalence.html#7917" class="Bound">B</a><a id="7939" class="Symbol">)</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="7951" class="Symbol">(</a><a id="7952" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7962" href="Cubical.Foundations.Univalence.html#7930" class="Bound">p</a><a id="7963" class="Symbol">)</a>
<a id="7965" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="7982" href="Cubical.Foundations.Univalence.html#7982" class="Bound">p</a> <a id="7984" class="Symbol">=</a> <a id="7986" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="8000" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8002" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8004" class="Keyword">where</a>
  <a id="8012" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8014" class="Symbol">:</a> <a id="8016" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8018" class="Symbol">→</a> <a id="8020" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8025" class="Symbol">_</a>
  <a id="8029" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8031" href="Cubical.Foundations.Univalence.html#8031" class="Bound">i</a> <a id="8033" class="Symbol">=</a> <a id="8035" href="Cubical.Foundations.Univalence.html#7982" class="Bound">p</a> <a id="8037" href="Cubical.Foundations.Univalence.html#8031" class="Bound">i</a>

  <a id="8042" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8044" class="Symbol">:</a> <a id="8046" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
  <a id="8050" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8052" class="Symbol">=</a> <a id="8054" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>

<a id="pathToEquiv"></a><a id="8058" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8070" class="Symbol">:</a> <a id="8072" class="Symbol">{</a><a id="8073" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8075" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a> <a id="8077" class="Symbol">:</a> <a id="8079" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8084" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8085" class="Symbol">}</a> <a id="8087" class="Symbol">→</a> <a id="8089" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8091" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8093" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a> <a id="8095" class="Symbol">→</a> <a id="8097" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8099" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8101" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a>
<a id="8103" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8115" href="Cubical.Foundations.Univalence.html#8115" class="Bound">p</a> <a id="8117" class="Symbol">.</a><a id="8118" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8134" href="Cubical.Foundations.Univalence.html#8115" class="Bound">p</a>
<a id="8136" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8148" href="Cubical.Foundations.Univalence.html#8148" class="Bound">p</a> <a id="8150" class="Symbol">.</a><a id="8151" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="8174" href="Cubical.Foundations.Univalence.html#8148" class="Bound">p</a>

<a id="pathToEquivRefl"></a><a id="8177" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="8193" class="Symbol">:</a> <a id="8195" class="Symbol">{</a><a id="8196" href="Cubical.Foundations.Univalence.html#8196" class="Bound">A</a> <a id="8198" class="Symbol">:</a> <a id="8200" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8205" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8206" class="Symbol">}</a> <a id="8208" class="Symbol">→</a> <a id="8210" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8222" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8227" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8229" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="8237" href="Cubical.Foundations.Univalence.html#8196" class="Bound">A</a>
<a id="8239" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="8255" class="Symbol">{</a><a id="8256" class="Argument">A</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Cubical.Foundations.Univalence.html#8260" class="Bound">A</a><a id="8261" class="Symbol">}</a> <a id="8263" class="Symbol">=</a> <a id="8265" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="8273" class="Symbol">(λ</a> <a id="8276" href="Cubical.Foundations.Univalence.html#8276" class="Bound">i</a> <a id="8278" href="Cubical.Foundations.Univalence.html#8278" class="Bound">x</a> <a id="8280" class="Symbol">→</a> <a id="8282" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="8289" class="Symbol">(λ</a> <a id="8292" href="Cubical.Foundations.Univalence.html#8292" class="Bound">_</a> <a id="8294" class="Symbol">→</a> <a id="8296" href="Cubical.Foundations.Univalence.html#8260" class="Bound">A</a><a id="8297" class="Symbol">)</a> <a id="8299" href="Cubical.Foundations.Univalence.html#8276" class="Bound">i</a> <a id="8301" href="Cubical.Foundations.Univalence.html#8278" class="Bound">x</a><a id="8302" class="Symbol">)</a>

<a id="8305" class="Comment">-- The computation rule for ua. Because of &quot;ghcomp&quot; it is now very</a>
<a id="8372" class="Comment">-- simple compared to cubicaltt:</a>
<a id="8405" class="Comment">-- https://github.com/mortberg/cubicaltt/blob/master/examples/univalence.ctt#L202</a>
<a id="uaβ"></a><a id="8487" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="8491" class="Symbol">:</a> <a id="8493" class="Symbol">{</a><a id="8494" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a> <a id="8496" href="Cubical.Foundations.Univalence.html#8496" class="Bound">B</a> <a id="8498" class="Symbol">:</a> <a id="8500" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8505" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8506" class="Symbol">}</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a> <a id="8511" class="Symbol">:</a> <a id="8513" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a> <a id="8515" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8517" href="Cubical.Foundations.Univalence.html#8496" class="Bound">B</a><a id="8518" class="Symbol">)</a> <a id="8520" class="Symbol">(</a><a id="8521" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a> <a id="8523" class="Symbol">:</a> <a id="8525" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a><a id="8526" class="Symbol">)</a> <a id="8528" class="Symbol">→</a> <a id="8530" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8540" class="Symbol">(</a><a id="8541" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8544" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a><a id="8545" class="Symbol">)</a> <a id="8547" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a> <a id="8549" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8551" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8560" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a> <a id="8562" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a>
<a id="8564" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="8568" href="Cubical.Foundations.Univalence.html#8568" class="Bound">e</a> <a id="8570" href="Cubical.Foundations.Univalence.html#8570" class="Bound">x</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8588" class="Symbol">(</a><a id="8589" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8598" href="Cubical.Foundations.Univalence.html#8568" class="Bound">e</a> <a id="8600" href="Cubical.Foundations.Univalence.html#8570" class="Bound">x</a><a id="8601" class="Symbol">)</a>

<a id="~uaβ"></a><a id="8604" href="Cubical.Foundations.Univalence.html#8604" class="Function">~uaβ</a> <a id="8609" class="Symbol">:</a> <a id="8611" class="Symbol">{</a><a id="8612" href="Cubical.Foundations.Univalence.html#8612" class="Bound">A</a> <a id="8614" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a> <a id="8616" class="Symbol">:</a> <a id="8618" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8623" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8624" class="Symbol">}</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a> <a id="8629" class="Symbol">:</a> <a id="8631" href="Cubical.Foundations.Univalence.html#8612" class="Bound">A</a> <a id="8633" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8635" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a><a id="8636" class="Symbol">)</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a> <a id="8641" class="Symbol">:</a> <a id="8643" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a><a id="8644" class="Symbol">)</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8658" class="Symbol">(</a><a id="8659" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8667" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a><a id="8668" class="Symbol">))</a> <a id="8671" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a> <a id="8673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8675" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8681" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a> <a id="8683" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a>
<a id="8685" href="Cubical.Foundations.Univalence.html#8604" class="Function">~uaβ</a> <a id="8690" href="Cubical.Foundations.Univalence.html#8690" class="Bound">e</a> <a id="8692" href="Cubical.Foundations.Univalence.html#8692" class="Bound">x</a> <a id="8694" class="Symbol">=</a> <a id="8696" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8708" href="Cubical.Foundations.Univalence.html#8690" class="Bound">e</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">(</a><a id="8712" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8726" href="Cubical.Foundations.Univalence.html#8692" class="Bound">x</a><a id="8727" class="Symbol">)</a>

<a id="uaη"></a><a id="8730" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a> <a id="8734" class="Symbol">:</a> <a id="8736" class="Symbol">∀</a> <a id="8738" class="Symbol">{</a><a id="8739" href="Cubical.Foundations.Univalence.html#8739" class="Bound">A</a> <a id="8741" href="Cubical.Foundations.Univalence.html#8741" class="Bound">B</a> <a id="8743" class="Symbol">:</a> <a id="8745" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8750" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8751" class="Symbol">}</a> <a id="8753" class="Symbol">→</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a> <a id="8758" class="Symbol">:</a> <a id="8760" href="Cubical.Foundations.Univalence.html#8739" class="Bound">A</a> <a id="8762" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8764" href="Cubical.Foundations.Univalence.html#8741" class="Bound">B</a><a id="8765" class="Symbol">)</a> <a id="8767" class="Symbol">→</a> <a id="8769" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8785" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a><a id="8786" class="Symbol">)</a> <a id="8788" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8790" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a>
<a id="8792" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a> <a id="8796" class="Symbol">{</a><a id="8797" class="Argument">A</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Cubical.Foundations.Univalence.html#8801" class="Bound">A</a><a id="8802" class="Symbol">}</a> <a id="8804" class="Symbol">{</a><a id="8805" class="Argument">B</a> <a id="8807" class="Symbol">=</a> <a id="8809" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a><a id="8810" class="Symbol">}</a> <a id="8812" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="8814" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8816" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8818" class="Symbol">=</a> <a id="8820" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="8825" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a> <a id="8827" class="Symbol">{</a><a id="8828" class="Argument">φ</a> <a id="8830" class="Symbol">=</a> <a id="8832" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a><a id="8833" class="Symbol">}</a> <a id="8835" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8841" class="Keyword">where</a>
  <a id="8849" class="Comment">-- Adapted from a proof by @dolio, cf. commit e42a6fa1</a>
  <a id="8906" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a> <a id="8908" class="Symbol">=</a> <a id="8910" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8912" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8914" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8916" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8918" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8920" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a>

  <a id="8925" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8931" class="Symbol">:</a> <a id="8933" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="8941" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8947" href="Cubical.Foundations.Univalence.html#8947" class="Bound">T</a> <a id="8949" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8951" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8956" class="Symbol">_</a> <a id="8958" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8960" href="Cubical.Foundations.Univalence.html#8947" class="Bound">T</a> <a id="8962" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8964" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a><a id="8965" class="Symbol">)</a>
  <a id="8969" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8975" class="Symbol">(</a><a id="8976" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8978" class="Symbol">=</a> <a id="8980" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8982" class="Symbol">)</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="8988" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8992" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="9004" class="Symbol">(λ</a> <a id="9007" href="Cubical.Foundations.Univalence.html#9007" class="Bound">k</a> <a id="9009" class="Symbol">→</a> <a id="9011" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="9013" href="Cubical.Foundations.Univalence.html#9007" class="Bound">k</a><a id="9014" class="Symbol">)</a> <a id="9016" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a>
  <a id="9020" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="9026" class="Symbol">(</a><a id="9027" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="9029" class="Symbol">=</a> <a id="9031" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9033" class="Symbol">)</a> <a id="9035" class="Symbol">=</a> <a id="9037" href="Cubical.Foundations.Univalence.html#8801" class="Bound">A</a> <a id="9039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9041" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9053" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a>
  <a id="9057" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="9063" class="Symbol">(</a><a id="9064" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="9066" class="Symbol">=</a> <a id="9068" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9070" class="Symbol">)</a> <a id="9072" class="Symbol">=</a> <a id="9074" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a> <a id="9076" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9078" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="9086" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a>

<a id="pathToEquiv-ua"></a><a id="9089" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a> <a id="9104" class="Symbol">:</a> <a id="9106" class="Symbol">{</a><a id="9107" href="Cubical.Foundations.Univalence.html#9107" class="Bound">A</a> <a id="9109" href="Cubical.Foundations.Univalence.html#9109" class="Bound">B</a> <a id="9111" class="Symbol">:</a> <a id="9113" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9118" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9119" class="Symbol">}</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a> <a id="9124" class="Symbol">:</a> <a id="9126" href="Cubical.Foundations.Univalence.html#9107" class="Bound">A</a> <a id="9128" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9130" href="Cubical.Foundations.Univalence.html#9109" class="Bound">B</a><a id="9131" class="Symbol">)</a> <a id="9133" class="Symbol">→</a> <a id="9135" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9147" class="Symbol">(</a><a id="9148" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9151" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a><a id="9152" class="Symbol">)</a> <a id="9154" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9156" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a>
<a id="9158" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a> <a id="9173" href="Cubical.Foundations.Univalence.html#9173" class="Bound">e</a> <a id="9175" class="Symbol">=</a> <a id="9177" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="9185" class="Symbol">(</a><a id="9186" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="9198" href="Cubical.Foundations.Univalence.html#9173" class="Bound">e</a><a id="9199" class="Symbol">))</a>

<a id="ua-pathToEquiv"></a><a id="9203" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="9218" class="Symbol">:</a> <a id="9220" class="Symbol">{</a><a id="9221" href="Cubical.Foundations.Univalence.html#9221" class="Bound">A</a> <a id="9223" href="Cubical.Foundations.Univalence.html#9223" class="Bound">B</a> <a id="9225" class="Symbol">:</a> <a id="9227" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9232" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9233" class="Symbol">}</a> <a id="9235" class="Symbol">(</a><a id="9236" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a> <a id="9238" class="Symbol">:</a> <a id="9240" href="Cubical.Foundations.Univalence.html#9221" class="Bound">A</a> <a id="9242" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9244" href="Cubical.Foundations.Univalence.html#9223" class="Bound">B</a><a id="9245" class="Symbol">)</a> <a id="9247" class="Symbol">→</a> <a id="9249" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9265" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a><a id="9266" class="Symbol">)</a> <a id="9268" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9270" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a>
<a id="9272" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="9287" class="Symbol">=</a> <a id="9289" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a>

<a id="9294" class="Comment">-- Univalence</a>
<a id="univalenceIso"></a><a id="9308" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9322" class="Symbol">:</a> <a id="9324" class="Symbol">{</a><a id="9325" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9327" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a> <a id="9329" class="Symbol">:</a> <a id="9331" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9336" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9337" class="Symbol">}</a> <a id="9339" class="Symbol">→</a> <a id="9341" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9345" class="Symbol">(</a><a id="9346" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9350" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a><a id="9351" class="Symbol">)</a> <a id="9353" class="Symbol">(</a><a id="9354" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9356" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9358" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a><a id="9359" class="Symbol">)</a>
<a id="9361" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9375" class="Symbol">.</a><a id="9376" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9384" class="Symbol">=</a> <a id="9386" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a>
<a id="9398" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9412" class="Symbol">.</a><a id="9413" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9421" class="Symbol">=</a> <a id="9423" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
<a id="9426" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9440" class="Symbol">.</a><a id="9441" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="9454" class="Symbol">=</a> <a id="9456" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a>
<a id="9471" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9485" class="Symbol">.</a><a id="9486" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="9498" class="Symbol">=</a> <a id="9500" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a>

<a id="isEquivPathToEquiv"></a><a id="9516" href="Cubical.Foundations.Univalence.html#9516" class="Function">isEquivPathToEquiv</a> <a id="9535" class="Symbol">:</a> <a id="9537" class="Symbol">{</a><a id="9538" href="Cubical.Foundations.Univalence.html#9538" class="Bound">A</a> <a id="9540" href="Cubical.Foundations.Univalence.html#9540" class="Bound">B</a> <a id="9542" class="Symbol">:</a> <a id="9544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9549" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9550" class="Symbol">}</a> <a id="9552" class="Symbol">→</a> <a id="9554" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9562" class="Symbol">(</a><a id="9563" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9575" class="Symbol">{</a><a id="9576" class="Argument">A</a> <a id="9578" class="Symbol">=</a> <a id="9580" href="Cubical.Foundations.Univalence.html#9538" class="Bound">A</a><a id="9581" class="Symbol">}</a> <a id="9583" class="Symbol">{</a><a id="9584" class="Argument">B</a> <a id="9586" class="Symbol">=</a> <a id="9588" href="Cubical.Foundations.Univalence.html#9540" class="Bound">B</a><a id="9589" class="Symbol">})</a>
<a id="9592" href="Cubical.Foundations.Univalence.html#9516" class="Function">isEquivPathToEquiv</a> <a id="9611" class="Symbol">=</a> <a id="9613" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="9626" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a>

<a id="univalence"></a><a id="9641" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="9652" class="Symbol">:</a> <a id="9654" class="Symbol">{</a><a id="9655" href="Cubical.Foundations.Univalence.html#9655" class="Bound">A</a> <a id="9657" href="Cubical.Foundations.Univalence.html#9657" class="Bound">B</a> <a id="9659" class="Symbol">:</a> <a id="9661" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9666" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9667" class="Symbol">}</a> <a id="9669" class="Symbol">→</a> <a id="9671" class="Symbol">(</a><a id="9672" href="Cubical.Foundations.Univalence.html#9655" class="Bound">A</a> <a id="9674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9676" href="Cubical.Foundations.Univalence.html#9657" class="Bound">B</a><a id="9677" class="Symbol">)</a> <a id="9679" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9681" class="Symbol">(</a><a id="9682" href="Cubical.Foundations.Univalence.html#9655" class="Bound">A</a> <a id="9684" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9686" href="Cubical.Foundations.Univalence.html#9657" class="Bound">B</a><a id="9687" class="Symbol">)</a>
<a id="9689" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="9700" class="Symbol">.</a><a id="9701" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9705" class="Symbol">=</a> <a id="9707" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a>
<a id="9719" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="9730" class="Symbol">.</a><a id="9731" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9735" class="Symbol">=</a> <a id="9737" href="Cubical.Foundations.Univalence.html#9516" class="Function">isEquivPathToEquiv</a>

<a id="9757" class="Comment">-- Assuming that we have an inverse to ua we can easily prove univalence</a>
<a id="9830" class="Keyword">module</a> <a id="Univalence"></a><a id="9837" href="Cubical.Foundations.Univalence.html#9837" class="Module">Univalence</a> <a id="9848" class="Symbol">(</a><a id="9849" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a> <a id="9852" class="Symbol">:</a> <a id="9854" class="Symbol">∀</a> <a id="9856" class="Symbol">{</a><a id="9857" href="Cubical.Foundations.Univalence.html#9857" class="Bound">ℓ</a><a id="9858" class="Symbol">}</a> <a id="9860" class="Symbol">{</a><a id="9861" href="Cubical.Foundations.Univalence.html#9861" class="Bound">A</a> <a id="9863" href="Cubical.Foundations.Univalence.html#9863" class="Bound">B</a> <a id="9865" class="Symbol">:</a> <a id="9867" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9872" href="Cubical.Foundations.Univalence.html#9857" class="Bound">ℓ</a><a id="9873" class="Symbol">}</a> <a id="9875" class="Symbol">→</a> <a id="9877" href="Cubical.Foundations.Univalence.html#9861" class="Bound">A</a> <a id="9879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9881" href="Cubical.Foundations.Univalence.html#9863" class="Bound">B</a> <a id="9883" class="Symbol">→</a> <a id="9885" href="Cubical.Foundations.Univalence.html#9861" class="Bound">A</a> <a id="9887" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9889" href="Cubical.Foundations.Univalence.html#9863" class="Bound">B</a><a id="9890" class="Symbol">)</a>
                  <a id="9910" class="Symbol">(</a><a id="9911" href="Cubical.Foundations.Univalence.html#9911" class="Bound">aurefl</a> <a id="9918" class="Symbol">:</a> <a id="9920" class="Symbol">∀</a> <a id="9922" class="Symbol">{</a><a id="9923" href="Cubical.Foundations.Univalence.html#9923" class="Bound">ℓ</a><a id="9924" class="Symbol">}</a> <a id="9926" class="Symbol">{</a><a id="9927" href="Cubical.Foundations.Univalence.html#9927" class="Bound">A</a> <a id="9929" class="Symbol">:</a> <a id="9931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9936" href="Cubical.Foundations.Univalence.html#9923" class="Bound">ℓ</a><a id="9937" class="Symbol">}</a> <a id="9939" class="Symbol">→</a> <a id="9941" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a> <a id="9944" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9949" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9951" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="9959" href="Cubical.Foundations.Univalence.html#9927" class="Bound">A</a><a id="9960" class="Symbol">)</a> <a id="9962" class="Keyword">where</a>

  <a id="Univalence.ua-au"></a><a id="9971" href="Cubical.Foundations.Univalence.html#9971" class="Function">ua-au</a> <a id="9977" class="Symbol">:</a> <a id="9979" class="Symbol">{</a><a id="9980" href="Cubical.Foundations.Univalence.html#9980" class="Bound">A</a> <a id="9982" href="Cubical.Foundations.Univalence.html#9982" class="Bound">B</a> <a id="9984" class="Symbol">:</a> <a id="9986" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9991" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9992" class="Symbol">}</a> <a id="9994" class="Symbol">(</a><a id="9995" href="Cubical.Foundations.Univalence.html#9995" class="Bound">p</a> <a id="9997" class="Symbol">:</a> <a id="9999" href="Cubical.Foundations.Univalence.html#9980" class="Bound">A</a> <a id="10001" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10003" href="Cubical.Foundations.Univalence.html#9982" class="Bound">B</a><a id="10004" class="Symbol">)</a> <a id="10006" class="Symbol">→</a> <a id="10008" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10011" class="Symbol">(</a><a id="10012" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a> <a id="10015" href="Cubical.Foundations.Univalence.html#9995" class="Bound">p</a><a id="10016" class="Symbol">)</a> <a id="10018" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10020" href="Cubical.Foundations.Univalence.html#9995" class="Bound">p</a>
  <a id="10024" href="Cubical.Foundations.Univalence.html#9971" class="Function">ua-au</a> <a id="10030" class="Symbol">{</a><a id="10031" class="Argument">B</a> <a id="10033" class="Symbol">=</a> <a id="10035" href="Cubical.Foundations.Univalence.html#10035" class="Bound">B</a><a id="10036" class="Symbol">}</a> <a id="10038" class="Symbol">=</a> <a id="10040" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10042" class="Symbol">(λ</a> <a id="10045" href="Cubical.Foundations.Univalence.html#10045" class="Bound">_</a> <a id="10047" href="Cubical.Foundations.Univalence.html#10047" class="Bound">p</a> <a id="10049" class="Symbol">→</a> <a id="10051" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10054" class="Symbol">(</a><a id="10055" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a> <a id="10058" href="Cubical.Foundations.Univalence.html#10047" class="Bound">p</a><a id="10059" class="Symbol">)</a> <a id="10061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10063" href="Cubical.Foundations.Univalence.html#10047" class="Bound">p</a><a id="10064" class="Symbol">)</a>
                    <a id="10086" class="Symbol">(</a><a id="10087" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10092" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10095" href="Cubical.Foundations.Univalence.html#9911" class="Bound">aurefl</a> <a id="10102" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10104" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a><a id="10113" class="Symbol">)</a>

  <a id="Univalence.au-ua"></a><a id="10118" href="Cubical.Foundations.Univalence.html#10118" class="Function">au-ua</a> <a id="10124" class="Symbol">:</a> <a id="10126" class="Symbol">{</a><a id="10127" href="Cubical.Foundations.Univalence.html#10127" class="Bound">A</a> <a id="10129" href="Cubical.Foundations.Univalence.html#10129" class="Bound">B</a> <a id="10131" class="Symbol">:</a> <a id="10133" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10138" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10139" class="Symbol">}</a> <a id="10141" class="Symbol">(</a><a id="10142" href="Cubical.Foundations.Univalence.html#10142" class="Bound">e</a> <a id="10144" class="Symbol">:</a> <a id="10146" href="Cubical.Foundations.Univalence.html#10127" class="Bound">A</a> <a id="10148" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10150" href="Cubical.Foundations.Univalence.html#10129" class="Bound">B</a><a id="10151" class="Symbol">)</a> <a id="10153" class="Symbol">→</a> <a id="10155" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a> <a id="10158" class="Symbol">(</a><a id="10159" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10162" href="Cubical.Foundations.Univalence.html#10142" class="Bound">e</a><a id="10163" class="Symbol">)</a> <a id="10165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10167" href="Cubical.Foundations.Univalence.html#10142" class="Bound">e</a>
  <a id="10171" href="Cubical.Foundations.Univalence.html#10118" class="Function">au-ua</a> <a id="10177" class="Symbol">{</a><a id="10178" class="Argument">B</a> <a id="10180" class="Symbol">=</a> <a id="10182" href="Cubical.Foundations.Univalence.html#10182" class="Bound">B</a><a id="10183" class="Symbol">}</a> <a id="10185" class="Symbol">=</a> <a id="10187" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="10194" class="Symbol">(λ</a> <a id="10197" href="Cubical.Foundations.Univalence.html#10197" class="Bound">_</a> <a id="10199" href="Cubical.Foundations.Univalence.html#10199" class="Bound">f</a> <a id="10201" class="Symbol">→</a> <a id="10203" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a> <a id="10206" class="Symbol">(</a><a id="10207" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10210" href="Cubical.Foundations.Univalence.html#10199" class="Bound">f</a><a id="10211" class="Symbol">)</a> <a id="10213" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10215" href="Cubical.Foundations.Univalence.html#10199" class="Bound">f</a><a id="10216" class="Symbol">)</a>
                         <a id="10243" class="Symbol">(</a><a id="10244" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10250" class="Symbol">(λ</a> <a id="10253" href="Cubical.Foundations.Univalence.html#10253" class="Bound">r</a> <a id="10255" class="Symbol">→</a> <a id="10257" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a> <a id="10260" href="Cubical.Foundations.Univalence.html#10253" class="Bound">r</a> <a id="10262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10264" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10272" class="Symbol">_)</a> <a id="10275" class="Symbol">(</a><a id="10276" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10280" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a><a id="10289" class="Symbol">)</a> <a id="10291" href="Cubical.Foundations.Univalence.html#9911" class="Bound">aurefl</a><a id="10297" class="Symbol">)</a>

  <a id="Univalence.isoThm"></a><a id="10302" href="Cubical.Foundations.Univalence.html#10302" class="Function">isoThm</a> <a id="10309" class="Symbol">:</a> <a id="10311" class="Symbol">∀</a> <a id="10313" class="Symbol">{</a><a id="10314" href="Cubical.Foundations.Univalence.html#10314" class="Bound">ℓ</a><a id="10315" class="Symbol">}</a> <a id="10317" class="Symbol">{</a><a id="10318" href="Cubical.Foundations.Univalence.html#10318" class="Bound">A</a> <a id="10320" href="Cubical.Foundations.Univalence.html#10320" class="Bound">B</a> <a id="10322" class="Symbol">:</a> <a id="10324" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10329" href="Cubical.Foundations.Univalence.html#10314" class="Bound">ℓ</a><a id="10330" class="Symbol">}</a> <a id="10332" class="Symbol">→</a> <a id="10334" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10338" class="Symbol">(</a><a id="10339" href="Cubical.Foundations.Univalence.html#10318" class="Bound">A</a> <a id="10341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10343" href="Cubical.Foundations.Univalence.html#10320" class="Bound">B</a><a id="10344" class="Symbol">)</a> <a id="10346" class="Symbol">(</a><a id="10347" href="Cubical.Foundations.Univalence.html#10318" class="Bound">A</a> <a id="10349" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10351" href="Cubical.Foundations.Univalence.html#10320" class="Bound">B</a><a id="10352" class="Symbol">)</a>
  <a id="10356" href="Cubical.Foundations.Univalence.html#10302" class="Function">isoThm</a> <a id="10363" class="Symbol">.</a><a id="10364" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10372" class="Symbol">=</a> <a id="10374" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a>
  <a id="10379" href="Cubical.Foundations.Univalence.html#10302" class="Function">isoThm</a> <a id="10386" class="Symbol">.</a><a id="10387" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10395" class="Symbol">=</a> <a id="10397" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
  <a id="10402" href="Cubical.Foundations.Univalence.html#10302" class="Function">isoThm</a> <a id="10409" class="Symbol">.</a><a id="10410" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="10423" class="Symbol">=</a> <a id="10425" href="Cubical.Foundations.Univalence.html#10118" class="Function">au-ua</a>
  <a id="10433" href="Cubical.Foundations.Univalence.html#10302" class="Function">isoThm</a> <a id="10440" class="Symbol">.</a><a id="10441" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10453" class="Symbol">=</a> <a id="10455" href="Cubical.Foundations.Univalence.html#9971" class="Function">ua-au</a>

  <a id="Univalence.thm"></a><a id="10464" href="Cubical.Foundations.Univalence.html#10464" class="Function">thm</a> <a id="10468" class="Symbol">:</a> <a id="10470" class="Symbol">∀</a> <a id="10472" class="Symbol">{</a><a id="10473" href="Cubical.Foundations.Univalence.html#10473" class="Bound">ℓ</a><a id="10474" class="Symbol">}</a> <a id="10476" class="Symbol">{</a><a id="10477" href="Cubical.Foundations.Univalence.html#10477" class="Bound">A</a> <a id="10479" href="Cubical.Foundations.Univalence.html#10479" class="Bound">B</a> <a id="10481" class="Symbol">:</a> <a id="10483" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10488" href="Cubical.Foundations.Univalence.html#10473" class="Bound">ℓ</a><a id="10489" class="Symbol">}</a> <a id="10491" class="Symbol">→</a> <a id="10493" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10501" href="Cubical.Foundations.Univalence.html#9849" class="Bound">au</a>
  <a id="10506" href="Cubical.Foundations.Univalence.html#10464" class="Function">thm</a> <a id="10510" class="Symbol">{</a><a id="10511" class="Argument">A</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="Cubical.Foundations.Univalence.html#10515" class="Bound">A</a><a id="10516" class="Symbol">}</a> <a id="10518" class="Symbol">{</a><a id="10519" class="Argument">B</a> <a id="10521" class="Symbol">=</a> <a id="10523" href="Cubical.Foundations.Univalence.html#10523" class="Bound">B</a><a id="10524" class="Symbol">}</a> <a id="10526" class="Symbol">=</a> <a id="10528" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="10541" class="Symbol">{</a><a id="10542" class="Argument">B</a> <a id="10544" class="Symbol">=</a> <a id="10546" href="Cubical.Foundations.Univalence.html#10515" class="Bound">A</a> <a id="10548" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10550" href="Cubical.Foundations.Univalence.html#10523" class="Bound">B</a><a id="10551" class="Symbol">}</a> <a id="10553" href="Cubical.Foundations.Univalence.html#10302" class="Function">isoThm</a>

<a id="10561" class="Comment">-- The original map from UniMath/Foundations</a>
<a id="eqweqmap"></a><a id="10606" href="Cubical.Foundations.Univalence.html#10606" class="Function">eqweqmap</a> <a id="10615" class="Symbol">:</a> <a id="10617" class="Symbol">{</a><a id="10618" href="Cubical.Foundations.Univalence.html#10618" class="Bound">A</a> <a id="10620" href="Cubical.Foundations.Univalence.html#10620" class="Bound">B</a> <a id="10622" class="Symbol">:</a> <a id="10624" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10629" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10630" class="Symbol">}</a> <a id="10632" class="Symbol">→</a> <a id="10634" href="Cubical.Foundations.Univalence.html#10618" class="Bound">A</a> <a id="10636" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10638" href="Cubical.Foundations.Univalence.html#10620" class="Bound">B</a> <a id="10640" class="Symbol">→</a> <a id="10642" href="Cubical.Foundations.Univalence.html#10618" class="Bound">A</a> <a id="10644" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10646" href="Cubical.Foundations.Univalence.html#10620" class="Bound">B</a>
<a id="10648" href="Cubical.Foundations.Univalence.html#10606" class="Function">eqweqmap</a> <a id="10657" class="Symbol">{</a><a id="10658" class="Argument">A</a> <a id="10660" class="Symbol">=</a> <a id="10662" href="Cubical.Foundations.Univalence.html#10662" class="Bound">A</a><a id="10663" class="Symbol">}</a> <a id="10665" href="Cubical.Foundations.Univalence.html#10665" class="Bound">e</a> <a id="10667" class="Symbol">=</a> <a id="10669" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10671" class="Symbol">(λ</a> <a id="10674" href="Cubical.Foundations.Univalence.html#10674" class="Bound">X</a> <a id="10676" href="Cubical.Foundations.Univalence.html#10676" class="Bound">_</a> <a id="10678" class="Symbol">→</a> <a id="10680" href="Cubical.Foundations.Univalence.html#10662" class="Bound">A</a> <a id="10682" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10684" href="Cubical.Foundations.Univalence.html#10674" class="Bound">X</a><a id="10685" class="Symbol">)</a> <a id="10687" class="Symbol">(</a><a id="10688" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10696" href="Cubical.Foundations.Univalence.html#10662" class="Bound">A</a><a id="10697" class="Symbol">)</a> <a id="10699" href="Cubical.Foundations.Univalence.html#10665" class="Bound">e</a>

<a id="eqweqmapid"></a><a id="10702" href="Cubical.Foundations.Univalence.html#10702" class="Function">eqweqmapid</a> <a id="10713" class="Symbol">:</a> <a id="10715" class="Symbol">{</a><a id="10716" href="Cubical.Foundations.Univalence.html#10716" class="Bound">A</a> <a id="10718" class="Symbol">:</a> <a id="10720" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10725" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10726" class="Symbol">}</a> <a id="10728" class="Symbol">→</a> <a id="10730" href="Cubical.Foundations.Univalence.html#10606" class="Function">eqweqmap</a> <a id="10739" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10744" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10746" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10754" href="Cubical.Foundations.Univalence.html#10716" class="Bound">A</a>
<a id="10756" href="Cubical.Foundations.Univalence.html#10702" class="Function">eqweqmapid</a> <a id="10767" class="Symbol">{</a><a id="10768" class="Argument">A</a> <a id="10770" class="Symbol">=</a> <a id="10772" href="Cubical.Foundations.Univalence.html#10772" class="Bound">A</a><a id="10773" class="Symbol">}</a> <a id="10775" class="Symbol">=</a> <a id="10777" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="10783" class="Symbol">(λ</a> <a id="10786" href="Cubical.Foundations.Univalence.html#10786" class="Bound">X</a> <a id="10788" href="Cubical.Foundations.Univalence.html#10788" class="Bound">_</a> <a id="10790" class="Symbol">→</a> <a id="10792" href="Cubical.Foundations.Univalence.html#10772" class="Bound">A</a> <a id="10794" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10796" href="Cubical.Foundations.Univalence.html#10786" class="Bound">X</a><a id="10797" class="Symbol">)</a> <a id="10799" class="Symbol">(</a><a id="10800" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10808" href="Cubical.Foundations.Univalence.html#10772" class="Bound">A</a><a id="10809" class="Symbol">)</a>

<a id="univalenceStatement"></a><a id="10812" href="Cubical.Foundations.Univalence.html#10812" class="Function">univalenceStatement</a> <a id="10832" class="Symbol">:</a> <a id="10834" class="Symbol">{</a><a id="10835" href="Cubical.Foundations.Univalence.html#10835" class="Bound">A</a> <a id="10837" href="Cubical.Foundations.Univalence.html#10837" class="Bound">B</a> <a id="10839" class="Symbol">:</a> <a id="10841" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10846" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10847" class="Symbol">}</a> <a id="10849" class="Symbol">→</a> <a id="10851" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10859" class="Symbol">(</a><a id="10860" href="Cubical.Foundations.Univalence.html#10606" class="Function">eqweqmap</a> <a id="10869" class="Symbol">{</a><a id="10870" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10871" class="Symbol">}</a> <a id="10873" class="Symbol">{</a><a id="10874" href="Cubical.Foundations.Univalence.html#10835" class="Bound">A</a><a id="10875" class="Symbol">}</a> <a id="10877" class="Symbol">{</a><a id="10878" href="Cubical.Foundations.Univalence.html#10837" class="Bound">B</a><a id="10879" class="Symbol">})</a>
<a id="10882" href="Cubical.Foundations.Univalence.html#10812" class="Function">univalenceStatement</a> <a id="10902" class="Symbol">=</a> <a id="10904" href="Cubical.Foundations.Univalence.html#10464" class="Function">Univalence.thm</a> <a id="10919" href="Cubical.Foundations.Univalence.html#10606" class="Function">eqweqmap</a> <a id="10928" href="Cubical.Foundations.Univalence.html#10702" class="Function">eqweqmapid</a>

<a id="univalenceUAH"></a><a id="10940" href="Cubical.Foundations.Univalence.html#10940" class="Function">univalenceUAH</a> <a id="10954" class="Symbol">:</a> <a id="10956" class="Symbol">{</a><a id="10957" href="Cubical.Foundations.Univalence.html#10957" class="Bound">A</a> <a id="10959" href="Cubical.Foundations.Univalence.html#10959" class="Bound">B</a> <a id="10961" class="Symbol">:</a> <a id="10963" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10968" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10969" class="Symbol">}</a> <a id="10971" class="Symbol">→</a> <a id="10973" class="Symbol">(</a><a id="10974" href="Cubical.Foundations.Univalence.html#10957" class="Bound">A</a> <a id="10976" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10978" href="Cubical.Foundations.Univalence.html#10959" class="Bound">B</a><a id="10979" class="Symbol">)</a> <a id="10981" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Cubical.Foundations.Univalence.html#10957" class="Bound">A</a> <a id="10986" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10988" href="Cubical.Foundations.Univalence.html#10959" class="Bound">B</a><a id="10989" class="Symbol">)</a>
<a id="10991" href="Cubical.Foundations.Univalence.html#10940" class="Function">univalenceUAH</a> <a id="11005" class="Symbol">=</a> <a id="11007" class="Symbol">(</a> <a id="11009" class="Symbol">_</a> <a id="11011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11013" href="Cubical.Foundations.Univalence.html#10812" class="Function">univalenceStatement</a> <a id="11033" class="Symbol">)</a>

<a id="univalencePath"></a><a id="11036" href="Cubical.Foundations.Univalence.html#11036" class="Function">univalencePath</a> <a id="11051" class="Symbol">:</a> <a id="11053" class="Symbol">{</a><a id="11054" href="Cubical.Foundations.Univalence.html#11054" class="Bound">A</a> <a id="11056" href="Cubical.Foundations.Univalence.html#11056" class="Bound">B</a> <a id="11058" class="Symbol">:</a> <a id="11060" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11065" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="11066" class="Symbol">}</a> <a id="11068" class="Symbol">→</a> <a id="11070" class="Symbol">(</a><a id="11071" href="Cubical.Foundations.Univalence.html#11054" class="Bound">A</a> <a id="11073" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11075" href="Cubical.Foundations.Univalence.html#11056" class="Bound">B</a><a id="11076" class="Symbol">)</a> <a id="11078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11080" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="11085" class="Symbol">(</a><a id="11086" href="Cubical.Foundations.Univalence.html#11054" class="Bound">A</a> <a id="11088" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11090" href="Cubical.Foundations.Univalence.html#11056" class="Bound">B</a><a id="11091" class="Symbol">)</a>
<a id="11093" href="Cubical.Foundations.Univalence.html#11036" class="Function">univalencePath</a> <a id="11108" class="Symbol">=</a> <a id="11110" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11113" class="Symbol">(</a><a id="11114" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="11124" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="11135" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="11144" class="Symbol">)</a>

<a id="11147" class="Comment">-- Lemmas for constructing and destructing dependent paths in a function type where the domain is ua.</a>
<a id="ua→"></a><a id="11249" href="Cubical.Foundations.Univalence.html#11249" class="Function">ua→</a> <a id="11253" class="Symbol">:</a> <a id="11255" class="Symbol">∀</a> <a id="11257" class="Symbol">{</a><a id="11258" href="Cubical.Foundations.Univalence.html#11258" class="Bound">ℓ</a> <a id="11260" href="Cubical.Foundations.Univalence.html#11260" class="Bound">ℓ&#39;</a><a id="11262" class="Symbol">}</a> <a id="11264" class="Symbol">{</a><a id="11265" href="Cubical.Foundations.Univalence.html#11265" class="Bound">A₀</a> <a id="11268" href="Cubical.Foundations.Univalence.html#11268" class="Bound">A₁</a> <a id="11271" class="Symbol">:</a> <a id="11273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11278" href="Cubical.Foundations.Univalence.html#11258" class="Bound">ℓ</a><a id="11279" class="Symbol">}</a> <a id="11281" class="Symbol">{</a><a id="11282" href="Cubical.Foundations.Univalence.html#11282" class="Bound">e</a> <a id="11284" class="Symbol">:</a> <a id="11286" href="Cubical.Foundations.Univalence.html#11265" class="Bound">A₀</a> <a id="11289" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11291" href="Cubical.Foundations.Univalence.html#11268" class="Bound">A₁</a><a id="11293" class="Symbol">}</a> <a id="11295" class="Symbol">{</a><a id="11296" href="Cubical.Foundations.Univalence.html#11296" class="Bound">B</a> <a id="11298" class="Symbol">:</a> <a id="11300" class="Symbol">(</a><a id="11301" href="Cubical.Foundations.Univalence.html#11301" class="Bound">i</a> <a id="11303" class="Symbol">:</a> <a id="11305" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="11306" class="Symbol">)</a> <a id="11308" class="Symbol">→</a> <a id="11310" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11315" href="Cubical.Foundations.Univalence.html#11260" class="Bound">ℓ&#39;</a><a id="11317" class="Symbol">}</a>
  <a id="11321" class="Symbol">{</a><a id="11322" href="Cubical.Foundations.Univalence.html#11322" class="Bound">f₀</a> <a id="11325" class="Symbol">:</a> <a id="11327" href="Cubical.Foundations.Univalence.html#11265" class="Bound">A₀</a> <a id="11330" class="Symbol">→</a> <a id="11332" href="Cubical.Foundations.Univalence.html#11296" class="Bound">B</a> <a id="11334" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11336" class="Symbol">}</a> <a id="11338" class="Symbol">{</a><a id="11339" href="Cubical.Foundations.Univalence.html#11339" class="Bound">f₁</a> <a id="11342" class="Symbol">:</a> <a id="11344" href="Cubical.Foundations.Univalence.html#11268" class="Bound">A₁</a> <a id="11347" class="Symbol">→</a> <a id="11349" href="Cubical.Foundations.Univalence.html#11296" class="Bound">B</a> <a id="11351" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11353" class="Symbol">}</a>
  <a id="11357" class="Symbol">→</a> <a id="11359" class="Symbol">((</a><a id="11361" href="Cubical.Foundations.Univalence.html#11361" class="Bound">a</a> <a id="11363" class="Symbol">:</a> <a id="11365" href="Cubical.Foundations.Univalence.html#11265" class="Bound">A₀</a><a id="11367" class="Symbol">)</a> <a id="11369" class="Symbol">→</a> <a id="11371" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11377" href="Cubical.Foundations.Univalence.html#11296" class="Bound">B</a> <a id="11379" class="Symbol">(</a><a id="11380" href="Cubical.Foundations.Univalence.html#11322" class="Bound">f₀</a> <a id="11383" href="Cubical.Foundations.Univalence.html#11361" class="Bound">a</a><a id="11384" class="Symbol">)</a> <a id="11386" class="Symbol">(</a><a id="11387" href="Cubical.Foundations.Univalence.html#11339" class="Bound">f₁</a> <a id="11390" class="Symbol">(</a><a id="11391" href="Cubical.Foundations.Univalence.html#11282" class="Bound">e</a> <a id="11393" class="Symbol">.</a><a id="11394" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11398" href="Cubical.Foundations.Univalence.html#11361" class="Bound">a</a><a id="11399" class="Symbol">)))</a>
  <a id="11405" class="Symbol">→</a> <a id="11407" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11413" class="Symbol">(λ</a> <a id="11416" href="Cubical.Foundations.Univalence.html#11416" class="Bound">i</a> <a id="11418" class="Symbol">→</a> <a id="11420" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11423" href="Cubical.Foundations.Univalence.html#11282" class="Bound">e</a> <a id="11425" href="Cubical.Foundations.Univalence.html#11416" class="Bound">i</a> <a id="11427" class="Symbol">→</a> <a id="11429" href="Cubical.Foundations.Univalence.html#11296" class="Bound">B</a> <a id="11431" href="Cubical.Foundations.Univalence.html#11416" class="Bound">i</a><a id="11432" class="Symbol">)</a> <a id="11434" href="Cubical.Foundations.Univalence.html#11322" class="Bound">f₀</a> <a id="11437" href="Cubical.Foundations.Univalence.html#11339" class="Bound">f₁</a>
<a id="11440" href="Cubical.Foundations.Univalence.html#11249" class="Function">ua→</a> <a id="11444" class="Symbol">{</a><a id="11445" class="Argument">e</a> <a id="11447" class="Symbol">=</a> <a id="11449" href="Cubical.Foundations.Univalence.html#11449" class="Bound">e</a><a id="11450" class="Symbol">}</a> <a id="11452" class="Symbol">{</a><a id="11453" class="Argument">f₀</a> <a id="11456" class="Symbol">=</a> <a id="11458" href="Cubical.Foundations.Univalence.html#11458" class="Bound">f₀</a><a id="11460" class="Symbol">}</a> <a id="11462" class="Symbol">{</a><a id="11463" href="Cubical.Foundations.Univalence.html#11463" class="Bound">f₁</a><a id="11465" class="Symbol">}</a> <a id="11467" href="Cubical.Foundations.Univalence.html#11467" class="Bound">h</a> <a id="11469" href="Cubical.Foundations.Univalence.html#11469" class="Bound">i</a> <a id="11471" href="Cubical.Foundations.Univalence.html#11471" class="Bound">a</a> <a id="11473" class="Symbol">=</a>
  <a id="11477" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="11487" class="Symbol">(λ</a> <a id="11490" href="Cubical.Foundations.Univalence.html#11490" class="Bound">j</a> <a id="11492" class="Symbol">→</a> <a id="11494" class="Symbol">λ</a>
      <a id="11502" class="Symbol">{</a> <a id="11504" class="Symbol">(</a><a id="11505" href="Cubical.Foundations.Univalence.html#11469" class="Bound">i</a> <a id="11507" class="Symbol">=</a> <a id="11509" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11511" class="Symbol">)</a> <a id="11513" class="Symbol">→</a> <a id="11515" href="Cubical.Foundations.Univalence.html#11458" class="Bound">f₀</a> <a id="11518" href="Cubical.Foundations.Univalence.html#11471" class="Bound">a</a>
      <a id="11526" class="Symbol">;</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Cubical.Foundations.Univalence.html#11469" class="Bound">i</a> <a id="11531" class="Symbol">=</a> <a id="11533" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11535" class="Symbol">)</a> <a id="11537" class="Symbol">→</a> <a id="11539" href="Cubical.Foundations.Univalence.html#11463" class="Bound">f₁</a> <a id="11542" class="Symbol">(</a><a id="11543" href="Cubical.Foundations.Univalence.html#11621" class="Function">lem</a> <a id="11547" href="Cubical.Foundations.Univalence.html#11471" class="Bound">a</a> <a id="11549" href="Cubical.Foundations.Univalence.html#11490" class="Bound">j</a><a id="11550" class="Symbol">)</a>
      <a id="11558" class="Symbol">})</a>
    <a id="11565" class="Symbol">(</a><a id="11566" href="Cubical.Foundations.Univalence.html#11467" class="Bound">h</a> <a id="11568" class="Symbol">(</a><a id="11569" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="11576" class="Symbol">(λ</a> <a id="11579" href="Cubical.Foundations.Univalence.html#11579" class="Bound">j</a> <a id="11581" class="Symbol">→</a> <a id="11583" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11586" href="Cubical.Foundations.Univalence.html#11449" class="Bound">e</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11591" href="Cubical.Foundations.Univalence.html#11579" class="Bound">j</a> <a id="11593" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="11595" href="Cubical.Foundations.Univalence.html#11469" class="Bound">i</a><a id="11596" class="Symbol">))</a> <a id="11599" class="Symbol">(</a><a id="11600" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11602" href="Cubical.Foundations.Univalence.html#11469" class="Bound">i</a><a id="11603" class="Symbol">)</a> <a id="11605" href="Cubical.Foundations.Univalence.html#11471" class="Bound">a</a><a id="11606" class="Symbol">)</a> <a id="11608" href="Cubical.Foundations.Univalence.html#11469" class="Bound">i</a><a id="11609" class="Symbol">)</a>
  <a id="11613" class="Keyword">where</a>
  <a id="11621" href="Cubical.Foundations.Univalence.html#11621" class="Function">lem</a> <a id="11625" class="Symbol">:</a> <a id="11627" class="Symbol">∀</a> <a id="11629" href="Cubical.Foundations.Univalence.html#11629" class="Bound">a₁</a> <a id="11632" class="Symbol">→</a> <a id="11634" href="Cubical.Foundations.Univalence.html#11449" class="Bound">e</a> <a id="11636" class="Symbol">.</a><a id="11637" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11641" class="Symbol">(</a><a id="11642" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11652" class="Symbol">(</a><a id="11653" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11657" class="Symbol">(</a><a id="11658" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11661" href="Cubical.Foundations.Univalence.html#11449" class="Bound">e</a><a id="11662" class="Symbol">))</a> <a id="11665" href="Cubical.Foundations.Univalence.html#11629" class="Bound">a₁</a><a id="11667" class="Symbol">)</a> <a id="11669" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11671" href="Cubical.Foundations.Univalence.html#11629" class="Bound">a₁</a>
  <a id="11676" href="Cubical.Foundations.Univalence.html#11621" class="Function">lem</a> <a id="11680" href="Cubical.Foundations.Univalence.html#11680" class="Bound">a₁</a> <a id="11683" class="Symbol">=</a> <a id="11685" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="11691" href="Cubical.Foundations.Univalence.html#11449" class="Bound">e</a> <a id="11693" class="Symbol">_</a> <a id="11695" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11697" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="11711" class="Symbol">_</a>

<a id="ua→⁻"></a><a id="11714" href="Cubical.Foundations.Univalence.html#11714" class="Function">ua→⁻</a> <a id="11719" class="Symbol">:</a> <a id="11721" class="Symbol">∀</a> <a id="11723" class="Symbol">{</a><a id="11724" href="Cubical.Foundations.Univalence.html#11724" class="Bound">ℓ</a> <a id="11726" href="Cubical.Foundations.Univalence.html#11726" class="Bound">ℓ&#39;</a><a id="11728" class="Symbol">}</a> <a id="11730" class="Symbol">{</a><a id="11731" href="Cubical.Foundations.Univalence.html#11731" class="Bound">A₀</a> <a id="11734" href="Cubical.Foundations.Univalence.html#11734" class="Bound">A₁</a> <a id="11737" class="Symbol">:</a> <a id="11739" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11744" href="Cubical.Foundations.Univalence.html#11724" class="Bound">ℓ</a><a id="11745" class="Symbol">}</a> <a id="11747" class="Symbol">{</a><a id="11748" href="Cubical.Foundations.Univalence.html#11748" class="Bound">e</a> <a id="11750" class="Symbol">:</a> <a id="11752" href="Cubical.Foundations.Univalence.html#11731" class="Bound">A₀</a> <a id="11755" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11757" href="Cubical.Foundations.Univalence.html#11734" class="Bound">A₁</a><a id="11759" class="Symbol">}</a> <a id="11761" class="Symbol">{</a><a id="11762" href="Cubical.Foundations.Univalence.html#11762" class="Bound">B</a> <a id="11764" class="Symbol">:</a> <a id="11766" class="Symbol">(</a><a id="11767" href="Cubical.Foundations.Univalence.html#11767" class="Bound">i</a> <a id="11769" class="Symbol">:</a> <a id="11771" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="11772" class="Symbol">)</a> <a id="11774" class="Symbol">→</a> <a id="11776" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11781" href="Cubical.Foundations.Univalence.html#11726" class="Bound">ℓ&#39;</a><a id="11783" class="Symbol">}</a>
  <a id="11787" class="Symbol">{</a><a id="11788" href="Cubical.Foundations.Univalence.html#11788" class="Bound">f₀</a> <a id="11791" class="Symbol">:</a> <a id="11793" href="Cubical.Foundations.Univalence.html#11731" class="Bound">A₀</a> <a id="11796" class="Symbol">→</a> <a id="11798" href="Cubical.Foundations.Univalence.html#11762" class="Bound">B</a> <a id="11800" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11802" class="Symbol">}</a> <a id="11804" class="Symbol">{</a><a id="11805" href="Cubical.Foundations.Univalence.html#11805" class="Bound">f₁</a> <a id="11808" class="Symbol">:</a> <a id="11810" href="Cubical.Foundations.Univalence.html#11734" class="Bound">A₁</a> <a id="11813" class="Symbol">→</a> <a id="11815" href="Cubical.Foundations.Univalence.html#11762" class="Bound">B</a> <a id="11817" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11819" class="Symbol">}</a>
  <a id="11823" class="Symbol">→</a> <a id="11825" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11831" class="Symbol">(λ</a> <a id="11834" href="Cubical.Foundations.Univalence.html#11834" class="Bound">i</a> <a id="11836" class="Symbol">→</a> <a id="11838" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11841" href="Cubical.Foundations.Univalence.html#11748" class="Bound">e</a> <a id="11843" href="Cubical.Foundations.Univalence.html#11834" class="Bound">i</a> <a id="11845" class="Symbol">→</a> <a id="11847" href="Cubical.Foundations.Univalence.html#11762" class="Bound">B</a> <a id="11849" href="Cubical.Foundations.Univalence.html#11834" class="Bound">i</a><a id="11850" class="Symbol">)</a> <a id="11852" href="Cubical.Foundations.Univalence.html#11788" class="Bound">f₀</a> <a id="11855" href="Cubical.Foundations.Univalence.html#11805" class="Bound">f₁</a>
  <a id="11860" class="Symbol">→</a> <a id="11862" class="Symbol">((</a><a id="11864" href="Cubical.Foundations.Univalence.html#11864" class="Bound">a</a> <a id="11866" class="Symbol">:</a> <a id="11868" href="Cubical.Foundations.Univalence.html#11731" class="Bound">A₀</a><a id="11870" class="Symbol">)</a> <a id="11872" class="Symbol">→</a> <a id="11874" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11880" href="Cubical.Foundations.Univalence.html#11762" class="Bound">B</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Cubical.Foundations.Univalence.html#11788" class="Bound">f₀</a> <a id="11886" href="Cubical.Foundations.Univalence.html#11864" class="Bound">a</a><a id="11887" class="Symbol">)</a> <a id="11889" class="Symbol">(</a><a id="11890" href="Cubical.Foundations.Univalence.html#11805" class="Bound">f₁</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Cubical.Foundations.Univalence.html#11748" class="Bound">e</a> <a id="11896" class="Symbol">.</a><a id="11897" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11901" href="Cubical.Foundations.Univalence.html#11864" class="Bound">a</a><a id="11902" class="Symbol">)))</a>
<a id="11906" href="Cubical.Foundations.Univalence.html#11714" class="Function">ua→⁻</a> <a id="11911" class="Symbol">{</a><a id="11912" class="Argument">e</a> <a id="11914" class="Symbol">=</a> <a id="11916" href="Cubical.Foundations.Univalence.html#11916" class="Bound">e</a><a id="11917" class="Symbol">}</a> <a id="11919" class="Symbol">{</a><a id="11920" class="Argument">f₀</a> <a id="11923" class="Symbol">=</a> <a id="11925" href="Cubical.Foundations.Univalence.html#11925" class="Bound">f₀</a><a id="11927" class="Symbol">}</a> <a id="11929" class="Symbol">{</a><a id="11930" href="Cubical.Foundations.Univalence.html#11930" class="Bound">f₁</a><a id="11932" class="Symbol">}</a> <a id="11934" href="Cubical.Foundations.Univalence.html#11934" class="Bound">p</a> <a id="11936" href="Cubical.Foundations.Univalence.html#11936" class="Bound">a</a> <a id="11938" href="Cubical.Foundations.Univalence.html#11938" class="Bound">i</a> <a id="11940" class="Symbol">=</a>
  <a id="11944" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="11954" class="Symbol">(λ</a> <a id="11957" href="Cubical.Foundations.Univalence.html#11957" class="Bound">k</a> <a id="11959" class="Symbol">→</a> <a id="11961" class="Symbol">λ</a>
      <a id="11969" class="Symbol">{</a> <a id="11971" class="Symbol">(</a><a id="11972" href="Cubical.Foundations.Univalence.html#11938" class="Bound">i</a> <a id="11974" class="Symbol">=</a> <a id="11976" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11978" class="Symbol">)</a> <a id="11980" class="Symbol">→</a> <a id="11982" href="Cubical.Foundations.Univalence.html#11925" class="Bound">f₀</a> <a id="11985" href="Cubical.Foundations.Univalence.html#11936" class="Bound">a</a>
      <a id="11993" class="Symbol">;</a> <a id="11995" class="Symbol">(</a><a id="11996" href="Cubical.Foundations.Univalence.html#11938" class="Bound">i</a> <a id="11998" class="Symbol">=</a> <a id="12000" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12002" class="Symbol">)</a> <a id="12004" class="Symbol">→</a> <a id="12006" href="Cubical.Foundations.Univalence.html#11930" class="Bound">f₁</a> <a id="12009" class="Symbol">(</a><a id="12010" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="12014" href="Cubical.Foundations.Univalence.html#11916" class="Bound">e</a> <a id="12016" href="Cubical.Foundations.Univalence.html#11936" class="Bound">a</a> <a id="12018" href="Cubical.Foundations.Univalence.html#11957" class="Bound">k</a><a id="12019" class="Symbol">)</a>
      <a id="12027" class="Symbol">})</a>
    <a id="12034" class="Symbol">(</a><a id="12035" href="Cubical.Foundations.Univalence.html#11934" class="Bound">p</a> <a id="12037" href="Cubical.Foundations.Univalence.html#11938" class="Bound">i</a> <a id="12039" class="Symbol">(</a><a id="12040" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="12047" class="Symbol">(λ</a> <a id="12050" href="Cubical.Foundations.Univalence.html#12050" class="Bound">j</a> <a id="12052" class="Symbol">→</a> <a id="12054" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12057" href="Cubical.Foundations.Univalence.html#11916" class="Bound">e</a> <a id="12059" class="Symbol">(</a><a id="12060" href="Cubical.Foundations.Univalence.html#12050" class="Bound">j</a> <a id="12062" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12064" href="Cubical.Foundations.Univalence.html#11938" class="Bound">i</a><a id="12065" class="Symbol">))</a> <a id="12068" class="Symbol">(</a><a id="12069" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12071" href="Cubical.Foundations.Univalence.html#11938" class="Bound">i</a><a id="12072" class="Symbol">)</a> <a id="12074" href="Cubical.Foundations.Univalence.html#11936" class="Bound">a</a><a id="12075" class="Symbol">))</a>

<a id="ua→2"></a><a id="12079" href="Cubical.Foundations.Univalence.html#12079" class="Function">ua→2</a> <a id="12084" class="Symbol">:</a> <a id="12086" class="Symbol">∀</a> <a id="12088" class="Symbol">{</a><a id="12089" href="Cubical.Foundations.Univalence.html#12089" class="Bound">ℓ</a> <a id="12091" href="Cubical.Foundations.Univalence.html#12091" class="Bound">ℓ&#39;</a> <a id="12094" href="Cubical.Foundations.Univalence.html#12094" class="Bound">ℓ&#39;&#39;</a><a id="12097" class="Symbol">}</a> <a id="12099" class="Symbol">{</a><a id="12100" href="Cubical.Foundations.Univalence.html#12100" class="Bound">A₀</a> <a id="12103" href="Cubical.Foundations.Univalence.html#12103" class="Bound">A₁</a> <a id="12106" class="Symbol">:</a> <a id="12108" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12113" href="Cubical.Foundations.Univalence.html#12089" class="Bound">ℓ</a><a id="12114" class="Symbol">}</a> <a id="12116" class="Symbol">{</a><a id="12117" href="Cubical.Foundations.Univalence.html#12117" class="Bound">e₁</a> <a id="12120" class="Symbol">:</a> <a id="12122" href="Cubical.Foundations.Univalence.html#12100" class="Bound">A₀</a> <a id="12125" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12127" href="Cubical.Foundations.Univalence.html#12103" class="Bound">A₁</a><a id="12129" class="Symbol">}</a>
  <a id="12133" class="Symbol">{</a><a id="12134" href="Cubical.Foundations.Univalence.html#12134" class="Bound">B₀</a> <a id="12137" href="Cubical.Foundations.Univalence.html#12137" class="Bound">B₁</a> <a id="12140" class="Symbol">:</a> <a id="12142" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12147" href="Cubical.Foundations.Univalence.html#12091" class="Bound">ℓ&#39;</a><a id="12149" class="Symbol">}</a> <a id="12151" class="Symbol">{</a><a id="12152" href="Cubical.Foundations.Univalence.html#12152" class="Bound">e₂</a> <a id="12155" class="Symbol">:</a> <a id="12157" href="Cubical.Foundations.Univalence.html#12134" class="Bound">B₀</a> <a id="12160" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12162" href="Cubical.Foundations.Univalence.html#12137" class="Bound">B₁</a><a id="12164" class="Symbol">}</a>
  <a id="12168" class="Symbol">{</a><a id="12169" href="Cubical.Foundations.Univalence.html#12169" class="Bound">C</a> <a id="12171" class="Symbol">:</a> <a id="12173" class="Symbol">(</a><a id="12174" href="Cubical.Foundations.Univalence.html#12174" class="Bound">i</a> <a id="12176" class="Symbol">:</a> <a id="12178" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="12179" class="Symbol">)</a> <a id="12181" class="Symbol">→</a> <a id="12183" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12188" href="Cubical.Foundations.Univalence.html#12094" class="Bound">ℓ&#39;&#39;</a><a id="12191" class="Symbol">}</a>
  <a id="12195" class="Symbol">{</a><a id="12196" href="Cubical.Foundations.Univalence.html#12196" class="Bound">f₀</a> <a id="12199" class="Symbol">:</a> <a id="12201" href="Cubical.Foundations.Univalence.html#12100" class="Bound">A₀</a> <a id="12204" class="Symbol">→</a> <a id="12206" href="Cubical.Foundations.Univalence.html#12134" class="Bound">B₀</a> <a id="12209" class="Symbol">→</a> <a id="12211" href="Cubical.Foundations.Univalence.html#12169" class="Bound">C</a> <a id="12213" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12215" class="Symbol">}</a> <a id="12217" class="Symbol">{</a><a id="12218" href="Cubical.Foundations.Univalence.html#12218" class="Bound">f₁</a> <a id="12221" class="Symbol">:</a> <a id="12223" href="Cubical.Foundations.Univalence.html#12103" class="Bound">A₁</a> <a id="12226" class="Symbol">→</a> <a id="12228" href="Cubical.Foundations.Univalence.html#12137" class="Bound">B₁</a> <a id="12231" class="Symbol">→</a> <a id="12233" href="Cubical.Foundations.Univalence.html#12169" class="Bound">C</a> <a id="12235" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12237" class="Symbol">}</a>
  <a id="12241" class="Symbol">→</a> <a id="12243" class="Symbol">(∀</a> <a id="12246" href="Cubical.Foundations.Univalence.html#12246" class="Bound">a</a> <a id="12248" href="Cubical.Foundations.Univalence.html#12248" class="Bound">b</a> <a id="12250" class="Symbol">→</a> <a id="12252" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12258" href="Cubical.Foundations.Univalence.html#12169" class="Bound">C</a> <a id="12260" class="Symbol">(</a><a id="12261" href="Cubical.Foundations.Univalence.html#12196" class="Bound">f₀</a> <a id="12264" href="Cubical.Foundations.Univalence.html#12246" class="Bound">a</a> <a id="12266" href="Cubical.Foundations.Univalence.html#12248" class="Bound">b</a><a id="12267" class="Symbol">)</a> <a id="12269" class="Symbol">(</a><a id="12270" href="Cubical.Foundations.Univalence.html#12218" class="Bound">f₁</a> <a id="12273" class="Symbol">(</a><a id="12274" href="Cubical.Foundations.Univalence.html#12117" class="Bound">e₁</a> <a id="12277" class="Symbol">.</a><a id="12278" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12282" href="Cubical.Foundations.Univalence.html#12246" class="Bound">a</a><a id="12283" class="Symbol">)</a> <a id="12285" class="Symbol">(</a><a id="12286" href="Cubical.Foundations.Univalence.html#12152" class="Bound">e₂</a> <a id="12289" class="Symbol">.</a><a id="12290" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12294" href="Cubical.Foundations.Univalence.html#12248" class="Bound">b</a><a id="12295" class="Symbol">)))</a>
  <a id="12301" class="Symbol">→</a> <a id="12303" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12309" class="Symbol">(λ</a> <a id="12312" href="Cubical.Foundations.Univalence.html#12312" class="Bound">i</a> <a id="12314" class="Symbol">→</a> <a id="12316" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12319" href="Cubical.Foundations.Univalence.html#12117" class="Bound">e₁</a> <a id="12322" href="Cubical.Foundations.Univalence.html#12312" class="Bound">i</a> <a id="12324" class="Symbol">→</a> <a id="12326" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12329" href="Cubical.Foundations.Univalence.html#12152" class="Bound">e₂</a> <a id="12332" href="Cubical.Foundations.Univalence.html#12312" class="Bound">i</a> <a id="12334" class="Symbol">→</a> <a id="12336" href="Cubical.Foundations.Univalence.html#12169" class="Bound">C</a> <a id="12338" href="Cubical.Foundations.Univalence.html#12312" class="Bound">i</a><a id="12339" class="Symbol">)</a> <a id="12341" href="Cubical.Foundations.Univalence.html#12196" class="Bound">f₀</a> <a id="12344" href="Cubical.Foundations.Univalence.html#12218" class="Bound">f₁</a>
<a id="12347" href="Cubical.Foundations.Univalence.html#12079" class="Function">ua→2</a> <a id="12352" href="Cubical.Foundations.Univalence.html#12352" class="Bound">h</a> <a id="12354" class="Symbol">=</a> <a id="12356" href="Cubical.Foundations.Univalence.html#11249" class="Function">ua→</a> <a id="12360" class="Symbol">(</a><a id="12361" href="Cubical.Foundations.Univalence.html#11249" class="Function">ua→</a> <a id="12365" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12367" href="Cubical.Foundations.Univalence.html#12352" class="Bound">h</a><a id="12368" class="Symbol">)</a>

<a id="12371" class="Comment">-- Useful lemma for unfolding a transported function over ua</a>
<a id="12432" class="Comment">-- If we would have regularity this would be refl</a>
<a id="transportUAop₁"></a><a id="12482" href="Cubical.Foundations.Univalence.html#12482" class="Function">transportUAop₁</a> <a id="12497" class="Symbol">:</a> <a id="12499" class="Symbol">∀</a> <a id="12501" class="Symbol">{</a><a id="12502" href="Cubical.Foundations.Univalence.html#12502" class="Bound">A</a> <a id="12504" href="Cubical.Foundations.Univalence.html#12504" class="Bound">B</a> <a id="12506" class="Symbol">:</a> <a id="12508" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12513" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="12514" class="Symbol">}</a> <a id="12516" class="Symbol">→</a> <a id="12518" class="Symbol">(</a><a id="12519" href="Cubical.Foundations.Univalence.html#12519" class="Bound">e</a> <a id="12521" class="Symbol">:</a> <a id="12523" href="Cubical.Foundations.Univalence.html#12502" class="Bound">A</a> <a id="12525" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12527" href="Cubical.Foundations.Univalence.html#12504" class="Bound">B</a><a id="12528" class="Symbol">)</a> <a id="12530" class="Symbol">(</a><a id="12531" href="Cubical.Foundations.Univalence.html#12531" class="Bound">f</a> <a id="12533" class="Symbol">:</a> <a id="12535" href="Cubical.Foundations.Univalence.html#12502" class="Bound">A</a> <a id="12537" class="Symbol">→</a> <a id="12539" href="Cubical.Foundations.Univalence.html#12502" class="Bound">A</a><a id="12540" class="Symbol">)</a> <a id="12542" class="Symbol">(</a><a id="12543" href="Cubical.Foundations.Univalence.html#12543" class="Bound">x</a> <a id="12545" class="Symbol">:</a> <a id="12547" href="Cubical.Foundations.Univalence.html#12504" class="Bound">B</a><a id="12548" class="Symbol">)</a>
               <a id="12565" class="Symbol">→</a> <a id="12567" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12577" class="Symbol">(λ</a> <a id="12580" href="Cubical.Foundations.Univalence.html#12580" class="Bound">i</a> <a id="12582" class="Symbol">→</a> <a id="12584" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12587" href="Cubical.Foundations.Univalence.html#12519" class="Bound">e</a> <a id="12589" href="Cubical.Foundations.Univalence.html#12580" class="Bound">i</a> <a id="12591" class="Symbol">→</a> <a id="12593" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12596" href="Cubical.Foundations.Univalence.html#12519" class="Bound">e</a> <a id="12598" href="Cubical.Foundations.Univalence.html#12580" class="Bound">i</a><a id="12599" class="Symbol">)</a> <a id="12601" href="Cubical.Foundations.Univalence.html#12531" class="Bound">f</a> <a id="12603" href="Cubical.Foundations.Univalence.html#12543" class="Bound">x</a> <a id="12605" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12607" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12616" href="Cubical.Foundations.Univalence.html#12519" class="Bound">e</a> <a id="12618" class="Symbol">(</a><a id="12619" href="Cubical.Foundations.Univalence.html#12531" class="Bound">f</a> <a id="12621" class="Symbol">(</a><a id="12622" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12628" href="Cubical.Foundations.Univalence.html#12519" class="Bound">e</a> <a id="12630" href="Cubical.Foundations.Univalence.html#12543" class="Bound">x</a><a id="12631" class="Symbol">))</a>
<a id="12634" href="Cubical.Foundations.Univalence.html#12482" class="Function">transportUAop₁</a> <a id="12649" href="Cubical.Foundations.Univalence.html#12649" class="Bound">e</a> <a id="12651" href="Cubical.Foundations.Univalence.html#12651" class="Bound">f</a> <a id="12653" href="Cubical.Foundations.Univalence.html#12653" class="Bound">x</a> <a id="12655" href="Cubical.Foundations.Univalence.html#12655" class="Bound">i</a> <a id="12657" class="Symbol">=</a> <a id="12659" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12673" class="Symbol">(</a><a id="12674" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12683" href="Cubical.Foundations.Univalence.html#12649" class="Bound">e</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Cubical.Foundations.Univalence.html#12651" class="Bound">f</a> <a id="12688" class="Symbol">(</a><a id="12689" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12695" href="Cubical.Foundations.Univalence.html#12649" class="Bound">e</a> <a id="12697" class="Symbol">(</a><a id="12698" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12712" href="Cubical.Foundations.Univalence.html#12653" class="Bound">x</a> <a id="12714" href="Cubical.Foundations.Univalence.html#12655" class="Bound">i</a><a id="12715" class="Symbol">))))</a> <a id="12720" href="Cubical.Foundations.Univalence.html#12655" class="Bound">i</a>

<a id="12723" class="Comment">-- Binary version</a>
<a id="transportUAop₂"></a><a id="12741" href="Cubical.Foundations.Univalence.html#12741" class="Function">transportUAop₂</a> <a id="12756" class="Symbol">:</a> <a id="12758" class="Symbol">∀</a> <a id="12760" class="Symbol">{</a><a id="12761" href="Cubical.Foundations.Univalence.html#12761" class="Bound">ℓ</a><a id="12762" class="Symbol">}</a> <a id="12764" class="Symbol">{</a><a id="12765" href="Cubical.Foundations.Univalence.html#12765" class="Bound">A</a> <a id="12767" href="Cubical.Foundations.Univalence.html#12767" class="Bound">B</a> <a id="12769" class="Symbol">:</a> <a id="12771" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12776" href="Cubical.Foundations.Univalence.html#12761" class="Bound">ℓ</a><a id="12777" class="Symbol">}</a> <a id="12779" class="Symbol">→</a> <a id="12781" class="Symbol">(</a><a id="12782" href="Cubical.Foundations.Univalence.html#12782" class="Bound">e</a> <a id="12784" class="Symbol">:</a> <a id="12786" href="Cubical.Foundations.Univalence.html#12765" class="Bound">A</a> <a id="12788" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12790" href="Cubical.Foundations.Univalence.html#12767" class="Bound">B</a><a id="12791" class="Symbol">)</a> <a id="12793" class="Symbol">(</a><a id="12794" href="Cubical.Foundations.Univalence.html#12794" class="Bound">f</a> <a id="12796" class="Symbol">:</a> <a id="12798" href="Cubical.Foundations.Univalence.html#12765" class="Bound">A</a> <a id="12800" class="Symbol">→</a> <a id="12802" href="Cubical.Foundations.Univalence.html#12765" class="Bound">A</a> <a id="12804" class="Symbol">→</a> <a id="12806" href="Cubical.Foundations.Univalence.html#12765" class="Bound">A</a><a id="12807" class="Symbol">)</a> <a id="12809" class="Symbol">(</a><a id="12810" href="Cubical.Foundations.Univalence.html#12810" class="Bound">x</a> <a id="12812" href="Cubical.Foundations.Univalence.html#12812" class="Bound">y</a> <a id="12814" class="Symbol">:</a> <a id="12816" href="Cubical.Foundations.Univalence.html#12767" class="Bound">B</a><a id="12817" class="Symbol">)</a>
               <a id="12834" class="Symbol">→</a> <a id="12836" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12846" class="Symbol">(λ</a> <a id="12849" href="Cubical.Foundations.Univalence.html#12849" class="Bound">i</a> <a id="12851" class="Symbol">→</a> <a id="12853" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12856" href="Cubical.Foundations.Univalence.html#12782" class="Bound">e</a> <a id="12858" href="Cubical.Foundations.Univalence.html#12849" class="Bound">i</a> <a id="12860" class="Symbol">→</a> <a id="12862" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12865" href="Cubical.Foundations.Univalence.html#12782" class="Bound">e</a> <a id="12867" href="Cubical.Foundations.Univalence.html#12849" class="Bound">i</a> <a id="12869" class="Symbol">→</a> <a id="12871" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12874" href="Cubical.Foundations.Univalence.html#12782" class="Bound">e</a> <a id="12876" href="Cubical.Foundations.Univalence.html#12849" class="Bound">i</a><a id="12877" class="Symbol">)</a> <a id="12879" href="Cubical.Foundations.Univalence.html#12794" class="Bound">f</a> <a id="12881" href="Cubical.Foundations.Univalence.html#12810" class="Bound">x</a> <a id="12883" href="Cubical.Foundations.Univalence.html#12812" class="Bound">y</a> <a id="12885" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                 <a id="12904" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12913" href="Cubical.Foundations.Univalence.html#12782" class="Bound">e</a> <a id="12915" class="Symbol">(</a><a id="12916" href="Cubical.Foundations.Univalence.html#12794" class="Bound">f</a> <a id="12918" class="Symbol">(</a><a id="12919" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12925" href="Cubical.Foundations.Univalence.html#12782" class="Bound">e</a> <a id="12927" href="Cubical.Foundations.Univalence.html#12810" class="Bound">x</a><a id="12928" class="Symbol">)</a> <a id="12930" class="Symbol">(</a><a id="12931" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12937" href="Cubical.Foundations.Univalence.html#12782" class="Bound">e</a> <a id="12939" href="Cubical.Foundations.Univalence.html#12812" class="Bound">y</a><a id="12940" class="Symbol">))</a>
<a id="12943" href="Cubical.Foundations.Univalence.html#12741" class="Function">transportUAop₂</a> <a id="12958" href="Cubical.Foundations.Univalence.html#12958" class="Bound">e</a> <a id="12960" href="Cubical.Foundations.Univalence.html#12960" class="Bound">f</a> <a id="12962" href="Cubical.Foundations.Univalence.html#12962" class="Bound">x</a> <a id="12964" href="Cubical.Foundations.Univalence.html#12964" class="Bound">y</a> <a id="12966" href="Cubical.Foundations.Univalence.html#12966" class="Bound">i</a> <a id="12968" class="Symbol">=</a>
    <a id="12974" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12988" class="Symbol">(</a><a id="12989" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12998" href="Cubical.Foundations.Univalence.html#12958" class="Bound">e</a> <a id="13000" class="Symbol">(</a><a id="13001" href="Cubical.Foundations.Univalence.html#12960" class="Bound">f</a> <a id="13003" class="Symbol">(</a><a id="13004" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13010" href="Cubical.Foundations.Univalence.html#12958" class="Bound">e</a> <a id="13012" class="Symbol">(</a><a id="13013" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13027" href="Cubical.Foundations.Univalence.html#12962" class="Bound">x</a> <a id="13029" href="Cubical.Foundations.Univalence.html#12966" class="Bound">i</a><a id="13030" class="Symbol">))</a>
                                 <a id="13066" class="Symbol">(</a><a id="13067" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13073" href="Cubical.Foundations.Univalence.html#12958" class="Bound">e</a> <a id="13075" class="Symbol">(</a><a id="13076" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13090" href="Cubical.Foundations.Univalence.html#12964" class="Bound">y</a> <a id="13092" href="Cubical.Foundations.Univalence.html#12966" class="Bound">i</a><a id="13093" class="Symbol">))))</a> <a id="13098" href="Cubical.Foundations.Univalence.html#12966" class="Bound">i</a>

<a id="13101" class="Comment">-- Alternative version of EquivJ that only requires a predicate on functions</a>
<a id="elimEquivFun"></a><a id="13178" href="Cubical.Foundations.Univalence.html#13178" class="Function">elimEquivFun</a> <a id="13191" class="Symbol">:</a> <a id="13193" class="Symbol">{</a><a id="13194" href="Cubical.Foundations.Univalence.html#13194" class="Bound">A</a> <a id="13196" href="Cubical.Foundations.Univalence.html#13196" class="Bound">B</a> <a id="13198" class="Symbol">:</a> <a id="13200" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13205" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13206" class="Symbol">}</a> <a id="13208" class="Symbol">(</a><a id="13209" href="Cubical.Foundations.Univalence.html#13209" class="Bound">P</a> <a id="13211" class="Symbol">:</a> <a id="13213" class="Symbol">(</a><a id="13214" href="Cubical.Foundations.Univalence.html#13214" class="Bound">A</a> <a id="13216" class="Symbol">:</a> <a id="13218" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13223" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13224" class="Symbol">)</a> <a id="13226" class="Symbol">→</a> <a id="13228" class="Symbol">(</a><a id="13229" href="Cubical.Foundations.Univalence.html#13214" class="Bound">A</a> <a id="13231" class="Symbol">→</a> <a id="13233" href="Cubical.Foundations.Univalence.html#13196" class="Bound">B</a><a id="13234" class="Symbol">)</a> <a id="13236" class="Symbol">→</a> <a id="13238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13243" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="13245" class="Symbol">)</a>
             <a id="13260" class="Symbol">→</a> <a id="13262" class="Symbol">(</a><a id="13263" href="Cubical.Foundations.Univalence.html#13263" class="Bound">r</a> <a id="13265" class="Symbol">:</a> <a id="13267" href="Cubical.Foundations.Univalence.html#13209" class="Bound">P</a> <a id="13269" href="Cubical.Foundations.Univalence.html#13196" class="Bound">B</a> <a id="13271" class="Symbol">(</a><a id="13272" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13278" href="Cubical.Foundations.Univalence.html#13196" class="Bound">B</a><a id="13279" class="Symbol">))</a> <a id="13282" class="Symbol">→</a> <a id="13284" class="Symbol">(</a><a id="13285" href="Cubical.Foundations.Univalence.html#13285" class="Bound">e</a> <a id="13287" class="Symbol">:</a> <a id="13289" href="Cubical.Foundations.Univalence.html#13194" class="Bound">A</a> <a id="13291" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13293" href="Cubical.Foundations.Univalence.html#13196" class="Bound">B</a><a id="13294" class="Symbol">)</a> <a id="13296" class="Symbol">→</a> <a id="13298" href="Cubical.Foundations.Univalence.html#13209" class="Bound">P</a> <a id="13300" href="Cubical.Foundations.Univalence.html#13194" class="Bound">A</a> <a id="13302" class="Symbol">(</a><a id="13303" href="Cubical.Foundations.Univalence.html#13285" class="Bound">e</a> <a id="13305" class="Symbol">.</a><a id="13306" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13309" class="Symbol">)</a>
<a id="13311" href="Cubical.Foundations.Univalence.html#13178" class="Function">elimEquivFun</a> <a id="13324" href="Cubical.Foundations.Univalence.html#13324" class="Bound">P</a> <a id="13326" href="Cubical.Foundations.Univalence.html#13326" class="Bound">r</a> <a id="13328" href="Cubical.Foundations.Univalence.html#13328" class="Bound">e</a> <a id="13330" class="Symbol">=</a> <a id="13332" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13338" class="Symbol">(λ</a> <a id="13341" href="Cubical.Foundations.Univalence.html#13341" class="Bound">x</a> <a id="13343" class="Symbol">→</a> <a id="13345" href="Cubical.Foundations.Univalence.html#13324" class="Bound">P</a> <a id="13347" class="Symbol">(</a><a id="13348" href="Cubical.Foundations.Univalence.html#13341" class="Bound">x</a> <a id="13350" class="Symbol">.</a><a id="13351" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13354" class="Symbol">)</a> <a id="13356" class="Symbol">(</a><a id="13357" href="Cubical.Foundations.Univalence.html#13341" class="Bound">x</a> <a id="13359" class="Symbol">.</a><a id="13360" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13364" class="Symbol">.</a><a id="13365" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13368" class="Symbol">))</a> <a id="13371" class="Symbol">(</a><a id="13372" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="13388" href="Cubical.Foundations.Univalence.html#13328" class="Bound">e</a><a id="13389" class="Symbol">)</a> <a id="13391" href="Cubical.Foundations.Univalence.html#13326" class="Bound">r</a>

<a id="13394" class="Comment">-- Isomorphism induction</a>
<a id="elimIso"></a><a id="13419" href="Cubical.Foundations.Univalence.html#13419" class="Function">elimIso</a> <a id="13427" class="Symbol">:</a> <a id="13429" class="Symbol">{</a><a id="13430" href="Cubical.Foundations.Univalence.html#13430" class="Bound">B</a> <a id="13432" class="Symbol">:</a> <a id="13434" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13439" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13440" class="Symbol">}</a> <a id="13442" class="Symbol">→</a> <a id="13444" class="Symbol">(</a><a id="13445" href="Cubical.Foundations.Univalence.html#13445" class="Bound">Q</a> <a id="13447" class="Symbol">:</a> <a id="13449" class="Symbol">{</a><a id="13450" href="Cubical.Foundations.Univalence.html#13450" class="Bound">A</a> <a id="13452" class="Symbol">:</a> <a id="13454" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13459" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13460" class="Symbol">}</a> <a id="13462" class="Symbol">→</a> <a id="13464" class="Symbol">(</a><a id="13465" href="Cubical.Foundations.Univalence.html#13450" class="Bound">A</a> <a id="13467" class="Symbol">→</a> <a id="13469" href="Cubical.Foundations.Univalence.html#13430" class="Bound">B</a><a id="13470" class="Symbol">)</a> <a id="13472" class="Symbol">→</a> <a id="13474" class="Symbol">(</a><a id="13475" href="Cubical.Foundations.Univalence.html#13430" class="Bound">B</a> <a id="13477" class="Symbol">→</a> <a id="13479" href="Cubical.Foundations.Univalence.html#13450" class="Bound">A</a><a id="13480" class="Symbol">)</a> <a id="13482" class="Symbol">→</a> <a id="13484" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13489" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="13491" class="Symbol">)</a> <a id="13493" class="Symbol">→</a>
          <a id="13505" class="Symbol">(</a><a id="13506" href="Cubical.Foundations.Univalence.html#13506" class="Bound">h</a> <a id="13508" class="Symbol">:</a> <a id="13510" href="Cubical.Foundations.Univalence.html#13445" class="Bound">Q</a> <a id="13512" class="Symbol">(</a><a id="13513" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13519" href="Cubical.Foundations.Univalence.html#13430" class="Bound">B</a><a id="13520" class="Symbol">)</a> <a id="13522" class="Symbol">(</a><a id="13523" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13529" href="Cubical.Foundations.Univalence.html#13430" class="Bound">B</a><a id="13530" class="Symbol">))</a> <a id="13533" class="Symbol">→</a> <a id="13535" class="Symbol">{</a><a id="13536" href="Cubical.Foundations.Univalence.html#13536" class="Bound">A</a> <a id="13538" class="Symbol">:</a> <a id="13540" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13545" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13546" class="Symbol">}</a> <a id="13548" class="Symbol">→</a>
          <a id="13560" class="Symbol">(</a><a id="13561" href="Cubical.Foundations.Univalence.html#13561" class="Bound">f</a> <a id="13563" class="Symbol">:</a> <a id="13565" href="Cubical.Foundations.Univalence.html#13536" class="Bound">A</a> <a id="13567" class="Symbol">→</a> <a id="13569" href="Cubical.Foundations.Univalence.html#13430" class="Bound">B</a><a id="13570" class="Symbol">)</a> <a id="13572" class="Symbol">→</a> <a id="13574" class="Symbol">(</a><a id="13575" href="Cubical.Foundations.Univalence.html#13575" class="Bound">g</a> <a id="13577" class="Symbol">:</a> <a id="13579" href="Cubical.Foundations.Univalence.html#13430" class="Bound">B</a> <a id="13581" class="Symbol">→</a> <a id="13583" href="Cubical.Foundations.Univalence.html#13536" class="Bound">A</a><a id="13584" class="Symbol">)</a> <a id="13586" class="Symbol">→</a> <a id="13588" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13596" href="Cubical.Foundations.Univalence.html#13561" class="Bound">f</a> <a id="13598" href="Cubical.Foundations.Univalence.html#13575" class="Bound">g</a> <a id="13600" class="Symbol">→</a> <a id="13602" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="13610" href="Cubical.Foundations.Univalence.html#13561" class="Bound">f</a> <a id="13612" href="Cubical.Foundations.Univalence.html#13575" class="Bound">g</a> <a id="13614" class="Symbol">→</a> <a id="13616" href="Cubical.Foundations.Univalence.html#13445" class="Bound">Q</a> <a id="13618" href="Cubical.Foundations.Univalence.html#13561" class="Bound">f</a> <a id="13620" href="Cubical.Foundations.Univalence.html#13575" class="Bound">g</a>
<a id="13622" href="Cubical.Foundations.Univalence.html#13419" class="Function">elimIso</a> <a id="13630" class="Symbol">{</a><a id="13631" href="Cubical.Foundations.Univalence.html#13631" class="Bound">ℓ</a><a id="13632" class="Symbol">}</a> <a id="13634" class="Symbol">{</a><a id="13635" href="Cubical.Foundations.Univalence.html#13635" class="Bound">ℓ&#39;</a><a id="13637" class="Symbol">}</a> <a id="13639" class="Symbol">{</a><a id="13640" href="Cubical.Foundations.Univalence.html#13640" class="Bound">B</a><a id="13641" class="Symbol">}</a> <a id="13643" href="Cubical.Foundations.Univalence.html#13643" class="Bound">Q</a> <a id="13645" href="Cubical.Foundations.Univalence.html#13645" class="Bound">h</a> <a id="13647" class="Symbol">{</a><a id="13648" href="Cubical.Foundations.Univalence.html#13648" class="Bound">A</a><a id="13649" class="Symbol">}</a> <a id="13651" href="Cubical.Foundations.Univalence.html#13651" class="Bound">f</a> <a id="13653" href="Cubical.Foundations.Univalence.html#13653" class="Bound">g</a> <a id="13655" href="Cubical.Foundations.Univalence.html#13655" class="Bound">sfg</a> <a id="13659" href="Cubical.Foundations.Univalence.html#13659" class="Bound">rfg</a> <a id="13663" class="Symbol">=</a> <a id="13665" href="Cubical.Foundations.Univalence.html#13891" class="Function">rem1</a> <a id="13670" href="Cubical.Foundations.Univalence.html#13651" class="Bound">f</a> <a id="13672" href="Cubical.Foundations.Univalence.html#13653" class="Bound">g</a> <a id="13674" href="Cubical.Foundations.Univalence.html#13655" class="Bound">sfg</a> <a id="13678" href="Cubical.Foundations.Univalence.html#13659" class="Bound">rfg</a>
  <a id="13684" class="Keyword">where</a>
  <a id="13692" href="Cubical.Foundations.Univalence.html#13692" class="Function">P</a> <a id="13694" class="Symbol">:</a> <a id="13696" class="Symbol">(</a><a id="13697" href="Cubical.Foundations.Univalence.html#13697" class="Bound">A</a> <a id="13699" class="Symbol">:</a> <a id="13701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13706" href="Cubical.Foundations.Univalence.html#13631" class="Bound">ℓ</a><a id="13707" class="Symbol">)</a> <a id="13709" class="Symbol">→</a> <a id="13711" class="Symbol">(</a><a id="13712" href="Cubical.Foundations.Univalence.html#13712" class="Bound">f</a> <a id="13714" class="Symbol">:</a> <a id="13716" href="Cubical.Foundations.Univalence.html#13697" class="Bound">A</a> <a id="13718" class="Symbol">→</a> <a id="13720" href="Cubical.Foundations.Univalence.html#13640" class="Bound">B</a><a id="13721" class="Symbol">)</a> <a id="13723" class="Symbol">→</a> <a id="13725" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13730" class="Symbol">(</a><a id="13731" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="13737" href="Cubical.Foundations.Univalence.html#13635" class="Bound">ℓ&#39;</a> <a id="13740" href="Cubical.Foundations.Univalence.html#13631" class="Bound">ℓ</a><a id="13741" class="Symbol">)</a>
  <a id="13745" href="Cubical.Foundations.Univalence.html#13692" class="Function">P</a> <a id="13747" href="Cubical.Foundations.Univalence.html#13747" class="Bound">A</a> <a id="13749" href="Cubical.Foundations.Univalence.html#13749" class="Bound">f</a> <a id="13751" class="Symbol">=</a> <a id="13753" class="Symbol">(</a><a id="13754" href="Cubical.Foundations.Univalence.html#13754" class="Bound">g</a> <a id="13756" class="Symbol">:</a> <a id="13758" href="Cubical.Foundations.Univalence.html#13640" class="Bound">B</a> <a id="13760" class="Symbol">→</a> <a id="13762" href="Cubical.Foundations.Univalence.html#13747" class="Bound">A</a><a id="13763" class="Symbol">)</a> <a id="13765" class="Symbol">→</a> <a id="13767" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13775" href="Cubical.Foundations.Univalence.html#13749" class="Bound">f</a> <a id="13777" href="Cubical.Foundations.Univalence.html#13754" class="Bound">g</a> <a id="13779" class="Symbol">→</a> <a id="13781" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="13789" href="Cubical.Foundations.Univalence.html#13749" class="Bound">f</a> <a id="13791" href="Cubical.Foundations.Univalence.html#13754" class="Bound">g</a> <a id="13793" class="Symbol">→</a> <a id="13795" href="Cubical.Foundations.Univalence.html#13643" class="Bound">Q</a> <a id="13797" href="Cubical.Foundations.Univalence.html#13749" class="Bound">f</a> <a id="13799" href="Cubical.Foundations.Univalence.html#13754" class="Bound">g</a>

  <a id="13804" href="Cubical.Foundations.Univalence.html#13804" class="Function">rem</a> <a id="13808" class="Symbol">:</a> <a id="13810" href="Cubical.Foundations.Univalence.html#13692" class="Function">P</a> <a id="13812" href="Cubical.Foundations.Univalence.html#13640" class="Bound">B</a> <a id="13814" class="Symbol">(</a><a id="13815" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13821" href="Cubical.Foundations.Univalence.html#13640" class="Bound">B</a><a id="13822" class="Symbol">)</a>
  <a id="13826" href="Cubical.Foundations.Univalence.html#13804" class="Function">rem</a> <a id="13830" href="Cubical.Foundations.Univalence.html#13830" class="Bound">g</a> <a id="13832" href="Cubical.Foundations.Univalence.html#13832" class="Bound">sfg</a> <a id="13836" href="Cubical.Foundations.Univalence.html#13836" class="Bound">rfg</a> <a id="13840" class="Symbol">=</a> <a id="13842" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13848" class="Symbol">(</a><a id="13849" href="Cubical.Foundations.Univalence.html#13643" class="Bound">Q</a> <a id="13851" class="Symbol">(</a><a id="13852" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13858" href="Cubical.Foundations.Univalence.html#13640" class="Bound">B</a><a id="13859" class="Symbol">))</a> <a id="13862" class="Symbol">(λ</a> <a id="13865" href="Cubical.Foundations.Univalence.html#13865" class="Bound">i</a> <a id="13867" href="Cubical.Foundations.Univalence.html#13867" class="Bound">b</a> <a id="13869" class="Symbol">→</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Cubical.Foundations.Univalence.html#13832" class="Bound">sfg</a> <a id="13876" href="Cubical.Foundations.Univalence.html#13867" class="Bound">b</a><a id="13877" class="Symbol">)</a> <a id="13879" class="Symbol">(</a><a id="13880" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13882" href="Cubical.Foundations.Univalence.html#13865" class="Bound">i</a><a id="13883" class="Symbol">))</a> <a id="13886" href="Cubical.Foundations.Univalence.html#13645" class="Bound">h</a>

  <a id="13891" href="Cubical.Foundations.Univalence.html#13891" class="Function">rem1</a> <a id="13896" class="Symbol">:</a> <a id="13898" class="Symbol">{</a><a id="13899" href="Cubical.Foundations.Univalence.html#13899" class="Bound">A</a> <a id="13901" class="Symbol">:</a> <a id="13903" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13908" href="Cubical.Foundations.Univalence.html#13631" class="Bound">ℓ</a><a id="13909" class="Symbol">}</a> <a id="13911" class="Symbol">→</a> <a id="13913" class="Symbol">(</a><a id="13914" href="Cubical.Foundations.Univalence.html#13914" class="Bound">f</a> <a id="13916" class="Symbol">:</a> <a id="13918" href="Cubical.Foundations.Univalence.html#13899" class="Bound">A</a> <a id="13920" class="Symbol">→</a> <a id="13922" href="Cubical.Foundations.Univalence.html#13640" class="Bound">B</a><a id="13923" class="Symbol">)</a> <a id="13925" class="Symbol">→</a> <a id="13927" href="Cubical.Foundations.Univalence.html#13692" class="Function">P</a> <a id="13929" href="Cubical.Foundations.Univalence.html#13899" class="Bound">A</a> <a id="13931" href="Cubical.Foundations.Univalence.html#13914" class="Bound">f</a>
  <a id="13935" href="Cubical.Foundations.Univalence.html#13891" class="Function">rem1</a> <a id="13940" href="Cubical.Foundations.Univalence.html#13940" class="Bound">f</a> <a id="13942" href="Cubical.Foundations.Univalence.html#13942" class="Bound">g</a> <a id="13944" href="Cubical.Foundations.Univalence.html#13944" class="Bound">sfg</a> <a id="13948" href="Cubical.Foundations.Univalence.html#13948" class="Bound">rfg</a> <a id="13952" class="Symbol">=</a> <a id="13954" href="Cubical.Foundations.Univalence.html#13178" class="Function">elimEquivFun</a> <a id="13967" href="Cubical.Foundations.Univalence.html#13692" class="Function">P</a> <a id="13969" href="Cubical.Foundations.Univalence.html#13804" class="Function">rem</a> <a id="13973" class="Symbol">(</a><a id="13974" href="Cubical.Foundations.Univalence.html#13940" class="Bound">f</a> <a id="13976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13978" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="13991" class="Symbol">(</a><a id="13992" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="13996" href="Cubical.Foundations.Univalence.html#13940" class="Bound">f</a> <a id="13998" href="Cubical.Foundations.Univalence.html#13942" class="Bound">g</a> <a id="14000" href="Cubical.Foundations.Univalence.html#13944" class="Bound">sfg</a> <a id="14004" href="Cubical.Foundations.Univalence.html#13948" class="Bound">rfg</a><a id="14007" class="Symbol">))</a> <a id="14010" href="Cubical.Foundations.Univalence.html#13942" class="Bound">g</a> <a id="14012" href="Cubical.Foundations.Univalence.html#13944" class="Bound">sfg</a> <a id="14016" href="Cubical.Foundations.Univalence.html#13948" class="Bound">rfg</a>


<a id="uaInvEquiv"></a><a id="14022" href="Cubical.Foundations.Univalence.html#14022" class="Function">uaInvEquiv</a> <a id="14033" class="Symbol">:</a> <a id="14035" class="Symbol">∀</a> <a id="14037" class="Symbol">{</a><a id="14038" href="Cubical.Foundations.Univalence.html#14038" class="Bound">A</a> <a id="14040" href="Cubical.Foundations.Univalence.html#14040" class="Bound">B</a> <a id="14042" class="Symbol">:</a> <a id="14044" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14049" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="14050" class="Symbol">}</a> <a id="14052" class="Symbol">→</a> <a id="14054" class="Symbol">(</a><a id="14055" href="Cubical.Foundations.Univalence.html#14055" class="Bound">e</a> <a id="14057" class="Symbol">:</a> <a id="14059" href="Cubical.Foundations.Univalence.html#14038" class="Bound">A</a> <a id="14061" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14063" href="Cubical.Foundations.Univalence.html#14040" class="Bound">B</a><a id="14064" class="Symbol">)</a> <a id="14066" class="Symbol">→</a> <a id="14068" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14071" class="Symbol">(</a><a id="14072" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="14081" href="Cubical.Foundations.Univalence.html#14055" class="Bound">e</a><a id="14082" class="Symbol">)</a> <a id="14084" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14086" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14090" class="Symbol">(</a><a id="14091" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14094" href="Cubical.Foundations.Univalence.html#14055" class="Bound">e</a><a id="14095" class="Symbol">)</a>
<a id="14097" href="Cubical.Foundations.Univalence.html#14022" class="Function">uaInvEquiv</a> <a id="14108" class="Symbol">{</a><a id="14109" class="Argument">B</a> <a id="14111" class="Symbol">=</a> <a id="14113" href="Cubical.Foundations.Univalence.html#14113" class="Bound">B</a><a id="14114" class="Symbol">}</a> <a id="14116" class="Symbol">=</a> <a id="14118" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="14125" class="Symbol">(λ</a> <a id="14128" href="Cubical.Foundations.Univalence.html#14128" class="Bound">_</a> <a id="14130" href="Cubical.Foundations.Univalence.html#14130" class="Bound">e</a> <a id="14132" class="Symbol">→</a> <a id="14134" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14137" class="Symbol">(</a><a id="14138" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="14147" href="Cubical.Foundations.Univalence.html#14130" class="Bound">e</a><a id="14148" class="Symbol">)</a> <a id="14150" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14152" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14156" class="Symbol">(</a><a id="14157" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14160" href="Cubical.Foundations.Univalence.html#14130" class="Bound">e</a><a id="14161" class="Symbol">))</a>
                            <a id="14192" class="Symbol">(</a><a id="14193" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14198" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14201" class="Symbol">(</a><a id="14202" href="Cubical.Foundations.Equiv.html#3627" class="Function">invEquivIdEquiv</a> <a id="14218" href="Cubical.Foundations.Univalence.html#14113" class="Bound">B</a><a id="14219" class="Symbol">))</a>

<a id="uaCompEquiv"></a><a id="14223" href="Cubical.Foundations.Univalence.html#14223" class="Function">uaCompEquiv</a> <a id="14235" class="Symbol">:</a> <a id="14237" class="Symbol">∀</a> <a id="14239" class="Symbol">{</a><a id="14240" href="Cubical.Foundations.Univalence.html#14240" class="Bound">A</a> <a id="14242" href="Cubical.Foundations.Univalence.html#14242" class="Bound">B</a> <a id="14244" href="Cubical.Foundations.Univalence.html#14244" class="Bound">C</a> <a id="14246" class="Symbol">:</a> <a id="14248" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14253" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="14254" class="Symbol">}</a> <a id="14256" class="Symbol">→</a> <a id="14258" class="Symbol">(</a><a id="14259" href="Cubical.Foundations.Univalence.html#14259" class="Bound">e</a> <a id="14261" class="Symbol">:</a> <a id="14263" href="Cubical.Foundations.Univalence.html#14240" class="Bound">A</a> <a id="14265" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14267" href="Cubical.Foundations.Univalence.html#14242" class="Bound">B</a><a id="14268" class="Symbol">)</a> <a id="14270" class="Symbol">(</a><a id="14271" href="Cubical.Foundations.Univalence.html#14271" class="Bound">f</a> <a id="14273" class="Symbol">:</a> <a id="14275" href="Cubical.Foundations.Univalence.html#14242" class="Bound">B</a> <a id="14277" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14279" href="Cubical.Foundations.Univalence.html#14244" class="Bound">C</a><a id="14280" class="Symbol">)</a> <a id="14282" class="Symbol">→</a> <a id="14284" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14287" class="Symbol">(</a><a id="14288" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="14298" href="Cubical.Foundations.Univalence.html#14259" class="Bound">e</a> <a id="14300" href="Cubical.Foundations.Univalence.html#14271" class="Bound">f</a><a id="14301" class="Symbol">)</a> <a id="14303" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14305" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14308" href="Cubical.Foundations.Univalence.html#14259" class="Bound">e</a> <a id="14310" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14312" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14315" href="Cubical.Foundations.Univalence.html#14271" class="Bound">f</a>
<a id="14317" href="Cubical.Foundations.Univalence.html#14223" class="Function">uaCompEquiv</a> <a id="14329" class="Symbol">{</a><a id="14330" class="Argument">B</a> <a id="14332" class="Symbol">=</a> <a id="14334" href="Cubical.Foundations.Univalence.html#14334" class="Bound">B</a><a id="14335" class="Symbol">}</a> <a id="14337" class="Symbol">{</a><a id="14338" href="Cubical.Foundations.Univalence.html#14338" class="Bound">C</a><a id="14339" class="Symbol">}</a> <a id="14341" class="Symbol">=</a> <a id="14343" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="14350" class="Symbol">(λ</a> <a id="14353" href="Cubical.Foundations.Univalence.html#14353" class="Bound">_</a> <a id="14355" href="Cubical.Foundations.Univalence.html#14355" class="Bound">e</a> <a id="14357" class="Symbol">→</a> <a id="14359" class="Symbol">(</a><a id="14360" href="Cubical.Foundations.Univalence.html#14360" class="Bound">f</a> <a id="14362" class="Symbol">:</a> <a id="14364" href="Cubical.Foundations.Univalence.html#14334" class="Bound">B</a> <a id="14366" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14368" href="Cubical.Foundations.Univalence.html#14338" class="Bound">C</a><a id="14369" class="Symbol">)</a> <a id="14371" class="Symbol">→</a> <a id="14373" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14376" class="Symbol">(</a><a id="14377" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="14387" href="Cubical.Foundations.Univalence.html#14355" class="Bound">e</a> <a id="14389" href="Cubical.Foundations.Univalence.html#14360" class="Bound">f</a><a id="14390" class="Symbol">)</a> <a id="14392" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14394" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14397" href="Cubical.Foundations.Univalence.html#14355" class="Bound">e</a> <a id="14399" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14401" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14404" href="Cubical.Foundations.Univalence.html#14360" class="Bound">f</a><a id="14405" class="Symbol">)</a>
                                 <a id="14440" class="Symbol">(λ</a> <a id="14443" href="Cubical.Foundations.Univalence.html#14443" class="Bound">f</a> <a id="14445" class="Symbol">→</a> <a id="14447" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14452" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14455" class="Symbol">(</a><a id="14456" href="Cubical.Foundations.Equiv.html#4884" class="Function">compEquivIdEquiv</a> <a id="14473" href="Cubical.Foundations.Univalence.html#14443" class="Bound">f</a><a id="14474" class="Symbol">)</a>
                                        <a id="14516" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14518" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14522" class="Symbol">(</a><a id="14523" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14528" class="Symbol">(λ</a> <a id="14531" href="Cubical.Foundations.Univalence.html#14531" class="Bound">x</a> <a id="14533" class="Symbol">→</a> <a id="14535" href="Cubical.Foundations.Univalence.html#14531" class="Bound">x</a> <a id="14537" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14539" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14542" href="Cubical.Foundations.Univalence.html#14443" class="Bound">f</a><a id="14543" class="Symbol">)</a> <a id="14545" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>
                                        <a id="14595" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14597" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14601" class="Symbol">(</a><a id="14602" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14608" class="Symbol">(</a><a id="14609" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14612" href="Cubical.Foundations.Univalence.html#14443" class="Bound">f</a><a id="14613" class="Symbol">))))</a>
</pre></body></html>


==> anc/html/Cubical.Functions.Embedding.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Embedding</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a><a id="557" class="Symbol">;</a> <a id="559" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a><a id="569" class="Symbol">;</a> <a id="571" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>

<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="827" class="Keyword">open</a> <a id="832" class="Keyword">import</a> <a id="839" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a><a id="879" class="Symbol">;</a> <a id="881" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="884" class="Symbol">;</a> <a id="886" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="888" class="Symbol">)</a>
<a id="890" class="Keyword">open</a> <a id="895" class="Keyword">import</a> <a id="902" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a>

<a id="929" class="Keyword">open</a> <a id="934" class="Keyword">import</a> <a id="941" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="973" class="Keyword">open</a> <a id="978" class="Keyword">import</a> <a id="985" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="1002" class="Keyword">using</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1016" class="Symbol">;</a> <a id="1018" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1021" class="Symbol">)</a>

<a id="1024" class="Keyword">private</a>
  <a id="1034" class="Keyword">variable</a>
    <a id="1047" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="1049" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="1052" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a> <a id="1056" href="Cubical.Functions.Embedding.html#1056" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1073" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1075" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="1077" href="Cubical.Functions.Embedding.html#1077" class="Generalizable">C</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1086" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a>
    <a id="1092" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="1094" href="Cubical.Functions.Embedding.html#1094" class="Generalizable">h</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1100" class="Symbol">→</a> <a id="1102" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a>
    <a id="1108" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="1110" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
    <a id="1120" href="Cubical.Functions.Embedding.html#1120" class="Generalizable">y</a> <a id="1122" href="Cubical.Functions.Embedding.html#1122" class="Generalizable">z</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a>

<a id="1129" class="Comment">-- Embeddings are generalizations of injections. The usual</a>
<a id="1188" class="Comment">-- definition of injection as:</a>
<a id="1219" class="Comment">--</a>
<a id="1222" class="Comment">--    f x ≡ f y → x ≡ y</a>
<a id="1246" class="Comment">--</a>
<a id="1249" class="Comment">-- is not well-behaved with higher h-levels, while embeddings</a>
<a id="1311" class="Comment">-- are.</a>
<a id="isEmbedding"></a><a id="1319" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1331" class="Symbol">:</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="1339" class="Symbol">)</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1348" class="Symbol">_</a>
<a id="1350" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1362" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1364" class="Symbol">=</a> <a id="1366" class="Symbol">∀</a> <a id="1368" href="Cubical.Functions.Embedding.html#1368" class="Bound">w</a> <a id="1370" href="Cubical.Functions.Embedding.html#1370" class="Bound">x</a> <a id="1372" class="Symbol">→</a> <a id="1374" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1388" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1390" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Functions.Embedding.html#1368" class="Bound">w</a> <a id="1396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1398" href="Cubical.Functions.Embedding.html#1370" class="Bound">x</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1404" href="Cubical.Functions.Embedding.html#1368" class="Bound">w</a> <a id="1406" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1408" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1410" href="Cubical.Functions.Embedding.html#1370" class="Bound">x</a><a id="1411" class="Symbol">))</a>

<a id="isPropIsEmbedding"></a><a id="1415" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1455" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a><a id="1456" class="Symbol">)</a>
<a id="1458" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a> <a id="1476" class="Symbol">{</a><a id="1477" class="Argument">f</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Cubical.Functions.Embedding.html#1481" class="Bound">f</a><a id="1482" class="Symbol">}</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="1495" class="Symbol">λ</a> <a id="1497" href="Cubical.Functions.Embedding.html#1497" class="Bound">_</a> <a id="1499" href="Cubical.Functions.Embedding.html#1499" class="Bound">_</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1523" href="Cubical.Functions.Embedding.html#1481" class="Bound">f</a><a id="1524" class="Symbol">)</a>

<a id="1527" class="Comment">-- Embedding is injection in the aforementioned sense:</a>
<a id="isEmbedding→Inj"></a><a id="1582" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a>
  <a id="1600" class="Symbol">:</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="1612" class="Symbol">}</a>
  <a id="1616" class="Symbol">→</a> <a id="1618" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1630" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a>
  <a id="1634" class="Symbol">→</a> <a id="1636" class="Symbol">∀</a> <a id="1638" href="Cubical.Functions.Embedding.html#1638" class="Bound">w</a> <a id="1640" href="Cubical.Functions.Embedding.html#1640" class="Bound">x</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a> <a id="1646" href="Cubical.Functions.Embedding.html#1638" class="Bound">w</a> <a id="1648" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1650" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a> <a id="1652" href="Cubical.Functions.Embedding.html#1640" class="Bound">x</a> <a id="1654" class="Symbol">→</a> <a id="1656" href="Cubical.Functions.Embedding.html#1638" class="Bound">w</a> <a id="1658" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1660" href="Cubical.Functions.Embedding.html#1640" class="Bound">x</a>
<a id="1662" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="1678" href="Cubical.Functions.Embedding.html#1678" class="Bound">embb</a> <a id="1683" href="Cubical.Functions.Embedding.html#1683" class="Bound">w</a> <a id="1685" href="Cubical.Functions.Embedding.html#1685" class="Bound">x</a> <a id="1687" href="Cubical.Functions.Embedding.html#1687" class="Bound">p</a> <a id="1689" class="Symbol">=</a> <a id="1691" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Functions.Embedding.html#1678" class="Bound">embb</a> <a id="1705" href="Cubical.Functions.Embedding.html#1683" class="Bound">w</a> <a id="1707" href="Cubical.Functions.Embedding.html#1685" class="Bound">x</a><a id="1708" class="Symbol">)</a> <a id="1710" href="Cubical.Functions.Embedding.html#1687" class="Bound">p</a>

<a id="1713" class="Comment">-- The converse implication holds if B is an h-set, see injEmbedding below.</a>


<a id="1791" class="Comment">-- If `f` is an embedding, we&#39;d expect the fibers of `f` to be</a>
<a id="1854" class="Comment">-- propositions, like an injective function.</a>
<a id="hasPropFibers"></a><a id="1899" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="1913" class="Symbol">:</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1930" class="Symbol">_</a>
<a id="1932" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="1946" href="Cubical.Functions.Embedding.html#1946" class="Bound">f</a> <a id="1948" class="Symbol">=</a> <a id="1950" class="Symbol">∀</a> <a id="1952" href="Cubical.Functions.Embedding.html#1952" class="Bound">y</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1970" href="Cubical.Functions.Embedding.html#1946" class="Bound">f</a> <a id="1972" href="Cubical.Functions.Embedding.html#1952" class="Bound">y</a><a id="1973" class="Symbol">)</a>

<a id="1976" class="Comment">-- This can be relaxed to having all prop fibers over the image, see [hasPropFibersOfImage→isEmbedding]</a>
<a id="hasPropFibersOfImage"></a><a id="2080" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="2101" class="Symbol">:</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2118" class="Symbol">_</a>
<a id="2120" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="2141" href="Cubical.Functions.Embedding.html#2141" class="Bound">f</a> <a id="2143" class="Symbol">=</a> <a id="2145" class="Symbol">∀</a> <a id="2147" href="Cubical.Functions.Embedding.html#2147" class="Bound">x</a> <a id="2149" class="Symbol">→</a> <a id="2151" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2165" href="Cubical.Functions.Embedding.html#2141" class="Bound">f</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Functions.Embedding.html#2141" class="Bound">f</a> <a id="2170" href="Cubical.Functions.Embedding.html#2147" class="Bound">x</a><a id="2171" class="Symbol">))</a>

<a id="2175" class="Comment">-- some notation</a>
<a id="_↪_"></a><a id="2192" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">_↪_</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2203" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2213" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2231" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="2234" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="2237" class="Symbol">)</a>
<a id="2239" href="Cubical.Functions.Embedding.html#2239" class="Bound">A</a> <a id="2241" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="2243" href="Cubical.Functions.Embedding.html#2243" class="Bound">B</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2250" href="Cubical.Functions.Embedding.html#2250" class="Bound">f</a> <a id="2252" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Cubical.Functions.Embedding.html#2239" class="Bound">A</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Cubical.Functions.Embedding.html#2243" class="Bound">B</a><a id="2260" class="Symbol">)</a> <a id="2262" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2264" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2276" href="Cubical.Functions.Embedding.html#2250" class="Bound">f</a>

<a id="hasPropFibersIsProp"></a><a id="2279" href="Cubical.Functions.Embedding.html#2279" class="Function">hasPropFibersIsProp</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="2323" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a><a id="2324" class="Symbol">)</a>
<a id="2326" href="Cubical.Functions.Embedding.html#2279" class="Function">hasPropFibersIsProp</a> <a id="2346" class="Symbol">=</a> <a id="2348" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2356" class="Symbol">(λ</a> <a id="2359" href="Cubical.Functions.Embedding.html#2359" class="Bound">_</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2375" class="Symbol">)</a>

<a id="2378" class="Keyword">private</a>
  <a id="lemma₀"></a><a id="2388" href="Cubical.Functions.Embedding.html#2388" class="Function">lemma₀</a> <a id="2395" class="Symbol">:</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Functions.Embedding.html#2398" class="Bound">p</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Functions.Embedding.html#1120" class="Generalizable">y</a> <a id="2404" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2406" href="Cubical.Functions.Embedding.html#1122" class="Generalizable">z</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2417" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2419" href="Cubical.Functions.Embedding.html#1120" class="Generalizable">y</a> <a id="2421" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2423" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2429" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2431" href="Cubical.Functions.Embedding.html#1122" class="Generalizable">z</a>
  <a id="2435" href="Cubical.Functions.Embedding.html#2388" class="Function">lemma₀</a> <a id="2442" class="Symbol">{</a><a id="2443" class="Argument">f</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="Cubical.Functions.Embedding.html#2447" class="Bound">f</a><a id="2448" class="Symbol">}</a> <a id="2450" href="Cubical.Functions.Embedding.html#2450" class="Bound">p</a> <a id="2452" class="Symbol">=</a> <a id="2454" class="Symbol">λ</a> <a id="2456" href="Cubical.Functions.Embedding.html#2456" class="Bound">i</a> <a id="2458" class="Symbol">→</a> <a id="2460" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2466" href="Cubical.Functions.Embedding.html#2447" class="Bound">f</a> <a id="2468" class="Symbol">(</a><a id="2469" href="Cubical.Functions.Embedding.html#2450" class="Bound">p</a> <a id="2471" href="Cubical.Functions.Embedding.html#2456" class="Bound">i</a><a id="2472" class="Symbol">)</a>

  <a id="lemma₁"></a><a id="2477" href="Cubical.Functions.Embedding.html#2477" class="Function">lemma₁</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2498" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2500" class="Symbol">→</a> <a id="2502" class="Symbol">∀</a> <a id="2504" href="Cubical.Functions.Embedding.html#2504" class="Bound">x</a> <a id="2506" class="Symbol">→</a> <a id="2508" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2516" class="Symbol">(</a><a id="2517" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2523" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2528" href="Cubical.Functions.Embedding.html#2504" class="Bound">x</a><a id="2529" class="Symbol">))</a>
  <a id="2534" href="Cubical.Functions.Embedding.html#2477" class="Function">lemma₁</a> <a id="2541" class="Symbol">{</a><a id="2542" class="Argument">f</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a><a id="2547" class="Symbol">}</a> <a id="2549" href="Cubical.Functions.Embedding.html#2549" class="Bound">iE</a> <a id="2552" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a> <a id="2554" class="Symbol">=</a> <a id="2556" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2564" href="Cubical.Functions.Embedding.html#2633" class="Function">path</a>
    <a id="2573" class="Keyword">where</a>
    <a id="2583" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2597" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2602" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a><a id="2603" class="Symbol">)</a>
    <a id="2609" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2615" class="Symbol">=</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a> <a id="2620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2622" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2626" class="Symbol">)</a>

    <a id="2633" href="Cubical.Functions.Embedding.html#2633" class="Function">path</a> <a id="2638" class="Symbol">:</a> <a id="2640" class="Symbol">∀(</a><a id="2642" href="Cubical.Functions.Embedding.html#2642" class="Bound">fi</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2653" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2658" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a><a id="2659" class="Symbol">))</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2670" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2672" href="Cubical.Functions.Embedding.html#2642" class="Bound">fi</a>
    <a id="2679" href="Cubical.Functions.Embedding.html#2633" class="Function">path</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Functions.Embedding.html#2685" class="Bound">w</a> <a id="2687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2689" href="Cubical.Functions.Embedding.html#2689" class="Bound">p</a><a id="2690" class="Symbol">)</a> <a id="2692" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a>
      <a id="2700" class="Symbol">=</a> <a id="2702" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="2707" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.Functions.Embedding.html#2549" class="Bound">iE</a> <a id="2723" href="Cubical.Functions.Embedding.html#2685" class="Bound">w</a> <a id="2725" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Cubical.Functions.Embedding.html#2689" class="Bound">p</a> <a id="2730" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="2733" class="Symbol">λ</a>
      <a id="2741" class="Symbol">{</a> <a id="2743" class="Symbol">((</a><a id="2745" href="Cubical.Functions.Embedding.html#2745" class="Bound">q</a> <a id="2747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2749" href="Cubical.Functions.Embedding.html#2749" class="Bound">sq</a><a id="2751" class="Symbol">)</a> <a id="2753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2755" class="Symbol">_)</a>
      <a id="2764" class="Symbol">→</a> <a id="2766" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="2772" class="Symbol">(λ</a> <a id="2775" href="Cubical.Functions.Embedding.html#2775" class="Bound">j</a> <a id="2777" class="Symbol">→</a> <a id="2779" class="Symbol">λ</a> <a id="2781" class="Symbol">{</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">→</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a> <a id="2797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2803" class="Symbol">)</a>
                      <a id="2827" class="Symbol">;</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">→</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Functions.Embedding.html#2685" class="Bound">w</a> <a id="2843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2845" href="Cubical.Functions.Embedding.html#2749" class="Bound">sq</a> <a id="2848" href="Cubical.Functions.Embedding.html#2775" class="Bound">j</a><a id="2849" class="Symbol">)</a>
                      <a id="2873" class="Symbol">})</a>
          <a id="2886" class="Symbol">(</a><a id="2887" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Cubical.Functions.Embedding.html#2745" class="Bound">q</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2897" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a><a id="2898" class="Symbol">)</a> <a id="2900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2902" class="Symbol">λ</a> <a id="2904" href="Cubical.Functions.Embedding.html#2904" class="Bound">j</a> <a id="2906" class="Symbol">→</a> <a id="2908" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Cubical.Functions.Embedding.html#2745" class="Bound">q</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2916" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a> <a id="2918" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2920" href="Cubical.Functions.Embedding.html#2904" class="Bound">j</a><a id="2921" class="Symbol">))))</a>
          <a id="2936" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
      <a id="2945" class="Symbol">}</a>

<a id="isEmbedding→hasPropFibers"></a><a id="2948" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="2974" class="Symbol">:</a> <a id="2976" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2988" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="3006" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="3008" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="3034" href="Cubical.Functions.Embedding.html#3034" class="Bound">iE</a> <a id="3037" href="Cubical.Functions.Embedding.html#3037" class="Bound">y</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.Functions.Embedding.html#3040" class="Bound">x</a> <a id="3042" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3044" href="Cubical.Functions.Embedding.html#3044" class="Bound">p</a><a id="3045" class="Symbol">)</a>
  <a id="3049" class="Symbol">=</a> <a id="3051" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3057" class="Symbol">(λ</a> <a id="3060" href="Cubical.Functions.Embedding.html#3060" class="Bound">f</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3071" href="Cubical.Functions.Embedding.html#3060" class="Bound">f</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Functions.Embedding.html#2388" class="Function">lemma₀</a> <a id="3082" href="Cubical.Functions.Embedding.html#3044" class="Bound">p</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.Functions.Embedding.html#2477" class="Function">lemma₁</a> <a id="3109" href="Cubical.Functions.Embedding.html#3034" class="Bound">iE</a> <a id="3112" href="Cubical.Functions.Embedding.html#3040" class="Bound">x</a><a id="3113" class="Symbol">))</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Cubical.Functions.Embedding.html#3040" class="Bound">x</a> <a id="3119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3121" href="Cubical.Functions.Embedding.html#3044" class="Bound">p</a><a id="3122" class="Symbol">)</a>

<a id="3125" class="Keyword">private</a>
  <a id="fibCong→PathP"></a><a id="3135" href="Cubical.Functions.Embedding.html#3135" class="Function">fibCong→PathP</a>
    <a id="3153" class="Symbol">:</a> <a id="3155" class="Symbol">{</a><a id="3156" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="3165" class="Symbol">}</a>
    <a id="3171" class="Symbol">→</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Functions.Embedding.html#3174" class="Bound">p</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3180" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3182" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3184" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3186" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a><a id="3187" class="Symbol">)</a>
    <a id="3193" class="Symbol">→</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.Functions.Embedding.html#3196" class="Bound">fi</a> <a id="3199" class="Symbol">:</a> <a id="3201" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3213" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a><a id="3214" class="Symbol">)</a> <a id="3216" href="Cubical.Functions.Embedding.html#3174" class="Bound">p</a><a id="3217" class="Symbol">)</a>
    <a id="3223" class="Symbol">→</a> <a id="3225" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3231" class="Symbol">(λ</a> <a id="3234" href="Cubical.Functions.Embedding.html#3234" class="Bound">i</a> <a id="3236" class="Symbol">→</a> <a id="3238" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3244" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Functions.Embedding.html#3174" class="Bound">p</a> <a id="3249" href="Cubical.Functions.Embedding.html#3234" class="Bound">i</a><a id="3250" class="Symbol">))</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3258" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="3267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3269" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3273" class="Symbol">)</a>
  <a id="3277" href="Cubical.Functions.Embedding.html#3135" class="Function">fibCong→PathP</a> <a id="3291" href="Cubical.Functions.Embedding.html#3291" class="Bound">p</a> <a id="3293" class="Symbol">(</a><a id="3294" href="Cubical.Functions.Embedding.html#3294" class="Bound">q</a> <a id="3296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3298" href="Cubical.Functions.Embedding.html#3298" class="Bound">r</a><a id="3299" class="Symbol">)</a> <a id="3301" href="Cubical.Functions.Embedding.html#3301" class="Bound">i</a> <a id="3303" class="Symbol">=</a> <a id="3305" href="Cubical.Functions.Embedding.html#3294" class="Bound">q</a> <a id="3307" href="Cubical.Functions.Embedding.html#3301" class="Bound">i</a> <a id="3309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3311" class="Symbol">λ</a> <a id="3313" href="Cubical.Functions.Embedding.html#3313" class="Bound">j</a> <a id="3315" class="Symbol">→</a> <a id="3317" href="Cubical.Functions.Embedding.html#3298" class="Bound">r</a> <a id="3319" href="Cubical.Functions.Embedding.html#3313" class="Bound">j</a> <a id="3321" href="Cubical.Functions.Embedding.html#3301" class="Bound">i</a>

  <a id="PathP→fibCong"></a><a id="3326" href="Cubical.Functions.Embedding.html#3326" class="Function">PathP→fibCong</a>
    <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">{</a><a id="3347" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="3353" class="Symbol">→</a> <a id="3355" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="3356" class="Symbol">}</a>
    <a id="3362" class="Symbol">→</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Cubical.Functions.Embedding.html#3365" class="Bound">p</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3371" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3375" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3377" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a><a id="3378" class="Symbol">)</a>
    <a id="3384" class="Symbol">→</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Cubical.Functions.Embedding.html#3387" class="Bound">pp</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3398" class="Symbol">(λ</a> <a id="3401" href="Cubical.Functions.Embedding.html#3401" class="Bound">i</a> <a id="3403" class="Symbol">→</a> <a id="3405" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3411" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Cubical.Functions.Embedding.html#3365" class="Bound">p</a> <a id="3416" href="Cubical.Functions.Embedding.html#3401" class="Bound">i</a><a id="3417" class="Symbol">))</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3423" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3425" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="3434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3436" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3440" class="Symbol">))</a>
    <a id="3447" class="Symbol">→</a> <a id="3449" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3461" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a><a id="3462" class="Symbol">)</a> <a id="3464" href="Cubical.Functions.Embedding.html#3365" class="Bound">p</a>
  <a id="3468" href="Cubical.Functions.Embedding.html#3326" class="Function">PathP→fibCong</a> <a id="3482" href="Cubical.Functions.Embedding.html#3482" class="Bound">p</a> <a id="3484" href="Cubical.Functions.Embedding.html#3484" class="Bound">pp</a> <a id="3487" class="Symbol">=</a> <a id="3489" class="Symbol">(λ</a> <a id="3492" href="Cubical.Functions.Embedding.html#3492" class="Bound">i</a> <a id="3494" class="Symbol">→</a> <a id="3496" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Cubical.Functions.Embedding.html#3484" class="Bound">pp</a> <a id="3504" href="Cubical.Functions.Embedding.html#3492" class="Bound">i</a><a id="3505" class="Symbol">))</a> <a id="3508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3510" class="Symbol">(λ</a> <a id="3513" href="Cubical.Functions.Embedding.html#3513" class="Bound">j</a> <a id="3515" href="Cubical.Functions.Embedding.html#3515" class="Bound">i</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Cubical.Functions.Embedding.html#3484" class="Bound">pp</a> <a id="3527" href="Cubical.Functions.Embedding.html#3515" class="Bound">i</a><a id="3528" class="Symbol">)</a> <a id="3530" href="Cubical.Functions.Embedding.html#3513" class="Bound">j</a><a id="3531" class="Symbol">)</a>

<a id="PathP≡fibCong"></a><a id="3534" href="Cubical.Functions.Embedding.html#3534" class="Function">PathP≡fibCong</a>
  <a id="3550" class="Symbol">:</a> <a id="3552" class="Symbol">{</a><a id="3553" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="3562" class="Symbol">}</a>
  <a id="3566" class="Symbol">→</a> <a id="3568" class="Symbol">(</a><a id="3569" href="Cubical.Functions.Embedding.html#3569" class="Bound">p</a> <a id="3571" class="Symbol">:</a> <a id="3573" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3575" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3577" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3579" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3581" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a><a id="3582" class="Symbol">)</a>
  <a id="3586" class="Symbol">→</a> <a id="3588" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3594" class="Symbol">(λ</a> <a id="3597" href="Cubical.Functions.Embedding.html#3597" class="Bound">i</a> <a id="3599" class="Symbol">→</a> <a id="3601" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3607" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Cubical.Functions.Embedding.html#3569" class="Bound">p</a> <a id="3612" href="Cubical.Functions.Embedding.html#3597" class="Bound">i</a><a id="3613" class="Symbol">))</a> <a id="3616" class="Symbol">(</a><a id="3617" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3621" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3625" class="Symbol">)</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="3630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3632" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3636" class="Symbol">)</a> <a id="3638" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3640" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3652" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a><a id="3653" class="Symbol">)</a> <a id="3655" href="Cubical.Functions.Embedding.html#3569" class="Bound">p</a>
<a id="3657" href="Cubical.Functions.Embedding.html#3534" class="Function">PathP≡fibCong</a> <a id="3671" href="Cubical.Functions.Embedding.html#3671" class="Bound">p</a>
  <a id="3675" class="Symbol">=</a> <a id="3677" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Functions.Embedding.html#3326" class="Function">PathP→fibCong</a> <a id="3707" href="Cubical.Functions.Embedding.html#3671" class="Bound">p</a><a id="3708" class="Symbol">)</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Functions.Embedding.html#3135" class="Function">fibCong→PathP</a> <a id="3725" href="Cubical.Functions.Embedding.html#3671" class="Bound">p</a><a id="3726" class="Symbol">)</a> <a id="3728" class="Symbol">(λ</a> <a id="3731" href="Cubical.Functions.Embedding.html#3731" class="Bound">_</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3739" class="Symbol">)</a> <a id="3741" class="Symbol">(λ</a> <a id="3744" href="Cubical.Functions.Embedding.html#3744" class="Bound">_</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3752" class="Symbol">))</a>

<a id="hasPropFibers→isEmbedding"></a><a id="3756" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="3798" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="3814" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="3816" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="3842" class="Symbol">{</a><a id="3843" class="Argument">f</a> <a id="3845" class="Symbol">=</a> <a id="3847" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a><a id="3848" class="Symbol">}</a> <a id="3850" href="Cubical.Functions.Embedding.html#3850" class="Bound">iP</a> <a id="3853" href="Cubical.Functions.Embedding.html#3853" class="Bound">w</a> <a id="3855" href="Cubical.Functions.Embedding.html#3855" class="Bound">x</a> <a id="3857" class="Symbol">.</a><a id="3858" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3870" href="Cubical.Functions.Embedding.html#3870" class="Bound">p</a>
  <a id="3874" class="Symbol">=</a> <a id="3876" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3882" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Functions.Embedding.html#3534" class="Function">PathP≡fibCong</a> <a id="3905" href="Cubical.Functions.Embedding.html#3870" class="Bound">p</a><a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Foundations.Path.html#6071" class="Function">isProp→isContrPathP</a> <a id="3929" class="Symbol">(λ</a> <a id="3932" href="Cubical.Functions.Embedding.html#3932" class="Bound">i</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Cubical.Functions.Embedding.html#3850" class="Bound">iP</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Functions.Embedding.html#3870" class="Bound">p</a> <a id="3942" href="Cubical.Functions.Embedding.html#3932" class="Bound">i</a><a id="3943" class="Symbol">))</a> <a id="3946" href="Cubical.Functions.Embedding.html#3963" class="Function">fw</a> <a id="3949" href="Cubical.Functions.Embedding.html#4003" class="Function">fx</a><a id="3951" class="Symbol">)</a>
  <a id="3955" class="Keyword">where</a>
  <a id="3963" href="Cubical.Functions.Embedding.html#3963" class="Function">fw</a> <a id="3966" class="Symbol">:</a> <a id="3968" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3974" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="3979" href="Cubical.Functions.Embedding.html#3853" class="Bound">w</a><a id="3980" class="Symbol">)</a>
  <a id="3984" href="Cubical.Functions.Embedding.html#3963" class="Function">fw</a> <a id="3987" class="Symbol">=</a> <a id="3989" class="Symbol">(</a><a id="3990" href="Cubical.Functions.Embedding.html#3853" class="Bound">w</a> <a id="3992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3994" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3998" class="Symbol">)</a>

  <a id="4003" href="Cubical.Functions.Embedding.html#4003" class="Function">fx</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4014" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="4019" href="Cubical.Functions.Embedding.html#3855" class="Bound">x</a><a id="4020" class="Symbol">)</a>
  <a id="4024" href="Cubical.Functions.Embedding.html#4003" class="Function">fx</a> <a id="4027" class="Symbol">=</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Cubical.Functions.Embedding.html#3855" class="Bound">x</a> <a id="4032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4034" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4038" class="Symbol">)</a>

<a id="hasPropFibersOfImage→hasPropFibers"></a><a id="4041" href="Cubical.Functions.Embedding.html#4041" class="Function">hasPropFibersOfImage→hasPropFibers</a> <a id="4076" class="Symbol">:</a> <a id="4078" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="4099" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="4101" class="Symbol">→</a> <a id="4103" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="4117" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="4119" href="Cubical.Functions.Embedding.html#4041" class="Function">hasPropFibersOfImage→hasPropFibers</a> <a id="4154" class="Symbol">{</a><a id="4155" class="Argument">f</a> <a id="4157" class="Symbol">=</a> <a id="4159" href="Cubical.Functions.Embedding.html#4159" class="Bound">f</a><a id="4160" class="Symbol">}</a> <a id="4162" href="Cubical.Functions.Embedding.html#4162" class="Bound">fibImg</a> <a id="4169" href="Cubical.Functions.Embedding.html#4169" class="Bound">y</a> <a id="4171" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a> <a id="4173" href="Cubical.Functions.Embedding.html#4173" class="Bound">b</a> <a id="4175" class="Symbol">=</a>
  <a id="4179" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4185" class="Symbol">(λ</a> <a id="4188" href="Cubical.Functions.Embedding.html#4188" class="Bound">y</a> <a id="4190" class="Symbol">→</a> <a id="4192" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4199" class="Symbol">(</a><a id="4200" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4206" href="Cubical.Functions.Embedding.html#4159" class="Bound">f</a> <a id="4208" href="Cubical.Functions.Embedding.html#4188" class="Bound">y</a><a id="4209" class="Symbol">))</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4217" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a><a id="4218" class="Symbol">)</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Functions.Embedding.html#4162" class="Bound">fibImg</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4233" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a><a id="4234" class="Symbol">))</a> <a id="4237" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a> <a id="4239" href="Cubical.Functions.Embedding.html#4173" class="Bound">b</a>

<a id="hasPropFibersOfImage→isEmbedding"></a><a id="4242" href="Cubical.Functions.Embedding.html#4242" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="4298" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="4300" class="Symbol">→</a> <a id="4302" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="4314" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="4316" href="Cubical.Functions.Embedding.html#4242" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="4349" class="Symbol">=</a> <a id="4351" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="4377" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4379" href="Cubical.Functions.Embedding.html#4041" class="Function">hasPropFibersOfImage→hasPropFibers</a>

<a id="isEmbedding≡hasPropFibers"></a><a id="4415" href="Cubical.Functions.Embedding.html#4415" class="Function">isEmbedding≡hasPropFibers</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="4455" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="4457" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4459" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="4473" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="4475" href="Cubical.Functions.Embedding.html#4415" class="Function">isEmbedding≡hasPropFibers</a>
  <a id="4503" class="Symbol">=</a> <a id="4505" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a>
      <a id="4521" class="Symbol">(</a><a id="4522" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4526" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a>
           <a id="4563" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a>
           <a id="4600" class="Symbol">(λ</a> <a id="4603" href="Cubical.Functions.Embedding.html#4603" class="Bound">_</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Cubical.Functions.Embedding.html#2279" class="Function">hasPropFibersIsProp</a> <a id="4627" class="Symbol">_</a> <a id="4629" class="Symbol">_)</a>
           <a id="4643" class="Symbol">(λ</a> <a id="4646" href="Cubical.Functions.Embedding.html#4646" class="Bound">_</a> <a id="4648" class="Symbol">→</a> <a id="4650" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a> <a id="4668" class="Symbol">_</a> <a id="4670" class="Symbol">_))</a>

<a id="4675" class="Comment">-- We use the characterization as hasPropFibers to show that naive injectivity</a>
<a id="4754" class="Comment">-- implies isEmbedding as long as B is an h-set.</a>
<a id="4803" class="Keyword">module</a> <a id="4810" href="Cubical.Functions.Embedding.html#4810" class="Module">_</a>
  <a id="4814" class="Symbol">{</a><a id="4815" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="4817" class="Symbol">:</a> <a id="4819" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="4824" class="Symbol">}</a>
  <a id="4828" class="Symbol">(</a><a id="4829" href="Cubical.Functions.Embedding.html#4829" class="Bound">isSetB</a> <a id="4836" class="Symbol">:</a> <a id="4838" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4844" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="4845" class="Symbol">)</a>
  <a id="4849" class="Keyword">where</a>

  <a id="4858" class="Keyword">module</a> <a id="4865" href="Cubical.Functions.Embedding.html#4865" class="Module">_</a>
    <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Functions.Embedding.html#4872" class="Bound">inj</a> <a id="4876" class="Symbol">:</a> <a id="4878" class="Symbol">∀{</a><a id="4880" href="Cubical.Functions.Embedding.html#4880" class="Bound">w</a> <a id="4882" href="Cubical.Functions.Embedding.html#4882" class="Bound">x</a><a id="4883" class="Symbol">}</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="4889" href="Cubical.Functions.Embedding.html#4880" class="Bound">w</a> <a id="4891" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4893" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="4895" href="Cubical.Functions.Embedding.html#4882" class="Bound">x</a> <a id="4897" class="Symbol">→</a> <a id="4899" href="Cubical.Functions.Embedding.html#4880" class="Bound">w</a> <a id="4901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4903" href="Cubical.Functions.Embedding.html#4882" class="Bound">x</a><a id="4904" class="Symbol">)</a>
    <a id="4910" class="Keyword">where</a>

    <a id="4921" href="Cubical.Functions.Embedding.html#4921" class="Function">injective→hasPropFibers</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="4961" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a>
    <a id="4967" href="Cubical.Functions.Embedding.html#4921" class="Function">injective→hasPropFibers</a> <a id="4991" href="Cubical.Functions.Embedding.html#4991" class="Bound">y</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Cubical.Functions.Embedding.html#4994" class="Bound">x</a> <a id="4996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4998" href="Cubical.Functions.Embedding.html#4998" class="Bound">fx≡y</a><a id="5002" class="Symbol">)</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Cubical.Functions.Embedding.html#5005" class="Bound">x&#39;</a> <a id="5008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5010" href="Cubical.Functions.Embedding.html#5010" class="Bound">fx&#39;≡y</a><a id="5015" class="Symbol">)</a> <a id="5017" class="Symbol">=</a>
      <a id="5025" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a>
        <a id="5040" class="Symbol">(λ</a> <a id="5043" href="Cubical.Functions.Embedding.html#5043" class="Bound">_</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Cubical.Functions.Embedding.html#4829" class="Bound">isSetB</a> <a id="5054" class="Symbol">_</a> <a id="5056" class="Symbol">_)</a>
        <a id="5067" class="Symbol">(</a><a id="5068" href="Cubical.Functions.Embedding.html#4872" class="Bound">inj</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Cubical.Functions.Embedding.html#4998" class="Bound">fx≡y</a> <a id="5078" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5080" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Cubical.Functions.Embedding.html#5010" class="Bound">fx&#39;≡y</a><a id="5090" class="Symbol">)))</a>

    <a id="5099" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="5112" class="Symbol">:</a> <a id="5114" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5126" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a>
    <a id="5132" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="5173" href="Cubical.Functions.Embedding.html#4921" class="Function">injective→hasPropFibers</a>

  <a id="5200" href="Cubical.Functions.Embedding.html#5200" class="Function">retractableIntoSet→isEmbedding</a> <a id="5231" class="Symbol">:</a> <a id="5233" href="Cubical.Foundations.Equiv.Properties.html#2505" class="Function">hasRetract</a> <a id="5244" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="5246" class="Symbol">→</a> <a id="5248" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5260" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a>
  <a id="5264" href="Cubical.Functions.Embedding.html#5200" class="Function">retractableIntoSet→isEmbedding</a> <a id="5295" class="Symbol">(</a><a id="5296" href="Cubical.Functions.Embedding.html#5296" class="Bound">g</a> <a id="5298" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5300" href="Cubical.Functions.Embedding.html#5300" class="Bound">ret</a><a id="5303" class="Symbol">)</a> <a id="5305" class="Symbol">=</a> <a id="5307" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="5320" href="Cubical.Functions.Embedding.html#5338" class="Function">inj</a>
    <a id="5328" class="Keyword">where</a>
    <a id="5338" href="Cubical.Functions.Embedding.html#5338" class="Function">inj</a> <a id="5342" class="Symbol">:</a> <a id="5344" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="5346" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="5348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5350" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="5352" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="5354" class="Symbol">→</a> <a id="5356" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="5358" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5360" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a>
    <a id="5366" href="Cubical.Functions.Embedding.html#5338" class="Function">inj</a> <a id="5370" class="Symbol">{</a><a id="5371" class="Argument">w</a> <a id="5373" class="Symbol">=</a> <a id="5375" href="Cubical.Functions.Embedding.html#5375" class="Bound">w</a><a id="5376" class="Symbol">}</a> <a id="5378" class="Symbol">{</a><a id="5379" class="Argument">x</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Cubical.Functions.Embedding.html#5383" class="Bound">x</a><a id="5384" class="Symbol">}</a> <a id="5386" href="Cubical.Functions.Embedding.html#5386" class="Bound">p</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Cubical.Functions.Embedding.html#5300" class="Bound">ret</a> <a id="5399" href="Cubical.Functions.Embedding.html#5375" class="Bound">w</a><a id="5400" class="Symbol">)</a> <a id="5402" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5405" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5410" href="Cubical.Functions.Embedding.html#5296" class="Bound">g</a> <a id="5412" href="Cubical.Functions.Embedding.html#5386" class="Bound">p</a> <a id="5414" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5417" href="Cubical.Functions.Embedding.html#5300" class="Bound">ret</a> <a id="5421" href="Cubical.Functions.Embedding.html#5383" class="Bound">x</a>

<a id="isEquiv→hasPropFibers"></a><a id="5424" href="Cubical.Functions.Embedding.html#5424" class="Function">isEquiv→hasPropFibers</a> <a id="5446" class="Symbol">:</a> <a id="5448" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5456" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="5474" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="5476" href="Cubical.Functions.Embedding.html#5424" class="Function">isEquiv→hasPropFibers</a> <a id="5498" href="Cubical.Functions.Embedding.html#5498" class="Bound">e</a> <a id="5500" href="Cubical.Functions.Embedding.html#5500" class="Bound">b</a> <a id="5502" class="Symbol">=</a> <a id="5504" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5532" href="Cubical.Functions.Embedding.html#5498" class="Bound">e</a> <a id="5534" href="Cubical.Functions.Embedding.html#5500" class="Bound">b</a><a id="5535" class="Symbol">)</a>

<a id="isEquiv→isEmbedding"></a><a id="5538" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5558" class="Symbol">:</a> <a id="5560" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5568" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="5570" class="Symbol">→</a> <a id="5572" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5584" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="5586" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5606" href="Cubical.Functions.Embedding.html#5606" class="Bound">e</a> <a id="5608" class="Symbol">=</a> <a id="5610" class="Symbol">λ</a> <a id="5612" href="Cubical.Functions.Embedding.html#5612" class="Bound">_</a> <a id="5614" href="Cubical.Functions.Embedding.html#5614" class="Bound">_</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="5628" class="Symbol">(_</a> <a id="5631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5633" href="Cubical.Functions.Embedding.html#5606" class="Bound">e</a><a id="5634" class="Symbol">)</a> <a id="5636" class="Symbol">.</a><a id="5637" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="Equiv→Embedding"></a><a id="5642" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="5658" class="Symbol">:</a> <a id="5660" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="5662" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5664" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="5666" class="Symbol">→</a> <a id="5668" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="5670" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="5672" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a>
<a id="5674" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Functions.Embedding.html#5691" class="Bound">f</a> <a id="5693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5695" href="Cubical.Functions.Embedding.html#5695" class="Bound">isEquivF</a><a id="5703" class="Symbol">)</a> <a id="5705" class="Symbol">=</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Cubical.Functions.Embedding.html#5691" class="Bound">f</a> <a id="5710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5712" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5732" href="Cubical.Functions.Embedding.html#5695" class="Bound">isEquivF</a><a id="5740" class="Symbol">)</a>

<a id="id↪"></a><a id="5743" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="5747" class="Symbol">:</a> <a id="5749" class="Symbol">∀</a> <a id="5751" class="Symbol">{</a><a id="5752" href="Cubical.Functions.Embedding.html#5752" class="Bound">ℓ</a><a id="5753" class="Symbol">}</a> <a id="5755" class="Symbol">→</a> <a id="5757" class="Symbol">(</a><a id="5758" href="Cubical.Functions.Embedding.html#5758" class="Bound">A</a> <a id="5760" class="Symbol">:</a> <a id="5762" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5767" href="Cubical.Functions.Embedding.html#5752" class="Bound">ℓ</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a> <a id="5772" href="Cubical.Functions.Embedding.html#5758" class="Bound">A</a> <a id="5774" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="5776" href="Cubical.Functions.Embedding.html#5758" class="Bound">A</a>
<a id="5778" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="5782" href="Cubical.Functions.Embedding.html#5782" class="Bound">A</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5811" href="Cubical.Functions.Embedding.html#5782" class="Bound">A</a><a id="5812" class="Symbol">)</a>

<a id="iso→isEmbedding"></a><a id="5815" href="Cubical.Functions.Embedding.html#5815" class="Function">iso→isEmbedding</a> <a id="5831" class="Symbol">:</a> <a id="5833" class="Symbol">∀</a> <a id="5835" class="Symbol">{</a><a id="5836" href="Cubical.Functions.Embedding.html#5836" class="Bound">ℓ</a><a id="5837" class="Symbol">}</a> <a id="5839" class="Symbol">{</a><a id="5840" href="Cubical.Functions.Embedding.html#5840" class="Bound">A</a> <a id="5842" href="Cubical.Functions.Embedding.html#5842" class="Bound">B</a> <a id="5844" class="Symbol">:</a> <a id="5846" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5851" href="Cubical.Functions.Embedding.html#5836" class="Bound">ℓ</a><a id="5852" class="Symbol">}</a>
  <a id="5856" class="Symbol">→</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Cubical.Functions.Embedding.html#5859" class="Bound">isom</a> <a id="5864" class="Symbol">:</a> <a id="5866" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5870" href="Cubical.Functions.Embedding.html#5840" class="Bound">A</a> <a id="5872" href="Cubical.Functions.Embedding.html#5842" class="Bound">B</a><a id="5873" class="Symbol">)</a>
  <a id="5877" class="Comment">-------------------------------</a>
  <a id="5911" class="Symbol">→</a> <a id="5913" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5934" href="Cubical.Functions.Embedding.html#5859" class="Bound">isom</a><a id="5938" class="Symbol">)</a>
<a id="5940" href="Cubical.Functions.Embedding.html#5815" class="Function">iso→isEmbedding</a> <a id="5956" class="Symbol">{</a><a id="5957" class="Argument">A</a> <a id="5959" class="Symbol">=</a> <a id="5961" href="Cubical.Functions.Embedding.html#5961" class="Bound">A</a><a id="5962" class="Symbol">}</a> <a id="5964" class="Symbol">{</a><a id="5965" href="Cubical.Functions.Embedding.html#5965" class="Bound">B</a><a id="5966" class="Symbol">}</a> <a id="5968" href="Cubical.Functions.Embedding.html#5968" class="Bound">isom</a> <a id="5973" class="Symbol">=</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="6010" class="Symbol">(</a><a id="6011" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6022" href="Cubical.Functions.Embedding.html#5968" class="Bound">isom</a><a id="6026" class="Symbol">)))</a>

<a id="isEmbedding→Injection"></a><a id="6031" href="Cubical.Functions.Embedding.html#6031" class="Function">isEmbedding→Injection</a> <a id="6053" class="Symbol">:</a>
  <a id="6057" class="Symbol">∀</a> <a id="6059" class="Symbol">{</a><a id="6060" href="Cubical.Functions.Embedding.html#6060" class="Bound">ℓ</a><a id="6061" class="Symbol">}</a> <a id="6063" class="Symbol">{</a><a id="6064" href="Cubical.Functions.Embedding.html#6064" class="Bound">A</a> <a id="6066" href="Cubical.Functions.Embedding.html#6066" class="Bound">B</a> <a id="6068" href="Cubical.Functions.Embedding.html#6068" class="Bound">C</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6077" href="Cubical.Functions.Embedding.html#6060" class="Bound">ℓ</a><a id="6078" class="Symbol">}</a>
  <a id="6082" class="Symbol">→</a> <a id="6084" class="Symbol">(</a><a id="6085" href="Cubical.Functions.Embedding.html#6085" class="Bound">a</a> <a id="6087" class="Symbol">:</a> <a id="6089" href="Cubical.Functions.Embedding.html#6064" class="Bound">A</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Cubical.Functions.Embedding.html#6066" class="Bound">B</a><a id="6094" class="Symbol">)</a>
  <a id="6098" class="Symbol">→</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Cubical.Functions.Embedding.html#6101" class="Bound">e</a> <a id="6103" class="Symbol">:</a> <a id="6105" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="6117" href="Cubical.Functions.Embedding.html#6085" class="Bound">a</a><a id="6118" class="Symbol">)</a>
  <a id="6122" class="Comment">----------------------</a>
  <a id="6147" class="Symbol">→</a> <a id="6149" class="Symbol">∀</a> <a id="6151" class="Symbol">{</a><a id="6152" href="Cubical.Functions.Embedding.html#6152" class="Bound">f</a> <a id="6154" href="Cubical.Functions.Embedding.html#6154" class="Bound">g</a> <a id="6156" class="Symbol">:</a> <a id="6158" href="Cubical.Functions.Embedding.html#6068" class="Bound">C</a> <a id="6160" class="Symbol">→</a> <a id="6162" href="Cubical.Functions.Embedding.html#6064" class="Bound">A</a><a id="6163" class="Symbol">}</a> <a id="6165" class="Symbol">→</a>
  <a id="6169" class="Symbol">∀</a> <a id="6171" href="Cubical.Functions.Embedding.html#6171" class="Bound">x</a> <a id="6173" class="Symbol">→</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Cubical.Functions.Embedding.html#6085" class="Bound">a</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Cubical.Functions.Embedding.html#6152" class="Bound">f</a> <a id="6181" href="Cubical.Functions.Embedding.html#6171" class="Bound">x</a><a id="6182" class="Symbol">)</a> <a id="6184" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6186" href="Cubical.Functions.Embedding.html#6085" class="Bound">a</a> <a id="6188" class="Symbol">(</a><a id="6189" href="Cubical.Functions.Embedding.html#6154" class="Bound">g</a> <a id="6191" href="Cubical.Functions.Embedding.html#6171" class="Bound">x</a><a id="6192" class="Symbol">))</a> <a id="6195" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6197" class="Symbol">(</a><a id="6198" href="Cubical.Functions.Embedding.html#6152" class="Bound">f</a> <a id="6200" href="Cubical.Functions.Embedding.html#6171" class="Bound">x</a> <a id="6202" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6204" href="Cubical.Functions.Embedding.html#6154" class="Bound">g</a> <a id="6206" href="Cubical.Functions.Embedding.html#6171" class="Bound">x</a><a id="6207" class="Symbol">)</a>
<a id="6209" href="Cubical.Functions.Embedding.html#6031" class="Function">isEmbedding→Injection</a> <a id="6231" href="Cubical.Functions.Embedding.html#6231" class="Bound">a</a> <a id="6233" href="Cubical.Functions.Embedding.html#6233" class="Bound">e</a> <a id="6235" class="Symbol">{</a><a id="6236" class="Argument">f</a> <a id="6238" class="Symbol">=</a> <a id="6240" href="Cubical.Functions.Embedding.html#6240" class="Bound">f</a><a id="6241" class="Symbol">}</a> <a id="6243" class="Symbol">{</a><a id="6244" href="Cubical.Functions.Embedding.html#6244" class="Bound">g</a><a id="6245" class="Symbol">}</a> <a id="6247" href="Cubical.Functions.Embedding.html#6247" class="Bound">x</a> <a id="6249" class="Symbol">=</a> <a id="6251" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6255" class="Symbol">(</a><a id="6256" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6265" href="Cubical.Functions.Embedding.html#6231" class="Bound">a</a> <a id="6267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6269" href="Cubical.Functions.Embedding.html#6233" class="Bound">e</a> <a id="6271" class="Symbol">(</a><a id="6272" href="Cubical.Functions.Embedding.html#6240" class="Bound">f</a> <a id="6274" href="Cubical.Functions.Embedding.html#6247" class="Bound">x</a><a id="6275" class="Symbol">)</a> <a id="6277" class="Symbol">(</a><a id="6278" href="Cubical.Functions.Embedding.html#6244" class="Bound">g</a> <a id="6280" href="Cubical.Functions.Embedding.html#6247" class="Bound">x</a><a id="6281" class="Symbol">)))</a>

<a id="Embedding-into-Discrete→Discrete"></a><a id="6286" href="Cubical.Functions.Embedding.html#6286" class="Function">Embedding-into-Discrete→Discrete</a> <a id="6319" class="Symbol">:</a> <a id="6321" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="6323" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6325" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6327" class="Symbol">→</a> <a id="6329" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="6338" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6340" class="Symbol">→</a> <a id="6342" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="6351" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="6353" href="Cubical.Functions.Embedding.html#6286" class="Function">Embedding-into-Discrete→Discrete</a> <a id="6386" class="Symbol">(</a><a id="6387" href="Cubical.Functions.Embedding.html#6387" class="Bound">f</a> <a id="6389" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6391" href="Cubical.Functions.Embedding.html#6391" class="Bound">isEmbeddingF</a><a id="6403" class="Symbol">)</a> <a id="6405" href="Cubical.Functions.Embedding.html#6405" class="Bound Operator">_≟_</a> <a id="6409" href="Cubical.Functions.Embedding.html#6409" class="Bound">x</a> <a id="6411" href="Cubical.Functions.Embedding.html#6411" class="Bound">y</a> <a id="6413" class="Keyword">with</a> <a id="6418" href="Cubical.Functions.Embedding.html#6387" class="Bound">f</a> <a id="6420" href="Cubical.Functions.Embedding.html#6409" class="Bound">x</a> <a id="6422" href="Cubical.Functions.Embedding.html#6405" class="Bound Operator">≟</a> <a id="6424" href="Cubical.Functions.Embedding.html#6387" class="Bound">f</a> <a id="6426" href="Cubical.Functions.Embedding.html#6411" class="Bound">y</a>
<a id="6428" class="Symbol">...</a> <a id="6432" class="Symbol">|</a> <a id="6434" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6438" href="Cubical.Functions.Embedding.html#6438" class="Bound">p</a> <a id="6440" class="Symbol">=</a> <a id="6442" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6446" class="Symbol">(</a><a id="6447" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="6455" class="Symbol">(</a><a id="6456" class="Bound">isEmbeddingF</a> <a id="6469" class="Bound">x</a> <a id="6471" class="Bound">y</a><a id="6472" class="Symbol">)</a> <a id="6474" href="Cubical.Functions.Embedding.html#6438" class="Bound">p</a><a id="6475" class="Symbol">)</a>
<a id="6477" class="Symbol">...</a> <a id="6481" class="Symbol">|</a> <a id="6483" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6486" href="Cubical.Functions.Embedding.html#6486" class="Bound">¬p</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6494" class="Symbol">(</a><a id="6495" href="Cubical.Functions.Embedding.html#6486" class="Bound">¬p</a> <a id="6498" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6500" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6505" class="Bound">f</a><a id="6506" class="Symbol">)</a>

<a id="Embedding-into-hLevel→hLevel"></a><a id="6509" href="Cubical.Functions.Embedding.html#6509" class="Function">Embedding-into-hLevel→hLevel</a>
  <a id="6540" class="Symbol">:</a> <a id="6542" class="Symbol">∀</a> <a id="6544" href="Cubical.Functions.Embedding.html#6544" class="Bound">n</a> <a id="6546" class="Symbol">→</a> <a id="6548" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="6550" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6552" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6554" class="Symbol">→</a> <a id="6556" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6567" class="Symbol">(</a><a id="6568" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6572" href="Cubical.Functions.Embedding.html#6544" class="Bound">n</a><a id="6573" class="Symbol">)</a> <a id="6575" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6577" class="Symbol">→</a> <a id="6579" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6595" href="Cubical.Functions.Embedding.html#6544" class="Bound">n</a><a id="6596" class="Symbol">)</a> <a id="6598" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="6600" href="Cubical.Functions.Embedding.html#6509" class="Function">Embedding-into-hLevel→hLevel</a> <a id="6629" href="Cubical.Functions.Embedding.html#6629" class="Bound">n</a> <a id="6631" class="Symbol">(</a><a id="6632" href="Cubical.Functions.Embedding.html#6632" class="Bound">f</a> <a id="6634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6636" href="Cubical.Functions.Embedding.html#6636" class="Bound">isEmbeddingF</a><a id="6648" class="Symbol">)</a> <a id="6650" href="Cubical.Functions.Embedding.html#6650" class="Bound">isOfHLevelB</a> <a id="6662" class="Symbol">=</a>
  <a id="6666" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="6683" href="Cubical.Functions.Embedding.html#6629" class="Bound">n</a>
    <a id="6689" class="Symbol">(λ</a> <a id="6692" href="Cubical.Functions.Embedding.html#6692" class="Bound">a</a> <a id="6694" href="Cubical.Functions.Embedding.html#6694" class="Bound">a&#39;</a> <a id="6697" class="Symbol">→</a>
      <a id="6705" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="6728" href="Cubical.Functions.Embedding.html#6629" class="Bound">n</a>
        <a id="6738" class="Symbol">(</a><a id="6739" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6754" href="Cubical.Functions.Embedding.html#6632" class="Bound">f</a> <a id="6756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6758" href="Cubical.Functions.Embedding.html#6636" class="Bound">isEmbeddingF</a> <a id="6771" href="Cubical.Functions.Embedding.html#6692" class="Bound">a</a> <a id="6773" href="Cubical.Functions.Embedding.html#6694" class="Bound">a&#39;</a><a id="6775" class="Symbol">))</a>
        <a id="6786" class="Symbol">(</a><a id="6787" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="6803" href="Cubical.Functions.Embedding.html#6629" class="Bound">n</a> <a id="6805" href="Cubical.Functions.Embedding.html#6650" class="Bound">isOfHLevelB</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Cubical.Functions.Embedding.html#6632" class="Bound">f</a> <a id="6820" href="Cubical.Functions.Embedding.html#6692" class="Bound">a</a><a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Cubical.Functions.Embedding.html#6632" class="Bound">f</a> <a id="6826" href="Cubical.Functions.Embedding.html#6694" class="Bound">a&#39;</a><a id="6828" class="Symbol">)))</a>

<a id="Embedding-into-isProp→isProp"></a><a id="6833" href="Cubical.Functions.Embedding.html#6833" class="Function">Embedding-into-isProp→isProp</a> <a id="6862" class="Symbol">:</a> <a id="6864" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="6866" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6868" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6870" class="Symbol">→</a> <a id="6872" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6879" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6890" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="6892" href="Cubical.Functions.Embedding.html#6833" class="Function">Embedding-into-isProp→isProp</a> <a id="6921" class="Symbol">=</a> <a id="6923" href="Cubical.Functions.Embedding.html#6509" class="Function">Embedding-into-hLevel→hLevel</a> <a id="6952" class="Number">0</a>

<a id="Embedding-into-isSet→isSet"></a><a id="6955" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="6982" class="Symbol">:</a> <a id="6984" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="6986" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6988" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6990" class="Symbol">→</a> <a id="6992" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6998" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="7000" class="Symbol">→</a> <a id="7002" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7008" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="7010" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="7037" class="Symbol">=</a> <a id="7039" href="Cubical.Functions.Embedding.html#6509" class="Function">Embedding-into-hLevel→hLevel</a> <a id="7068" class="Number">1</a>

<a id="7071" class="Comment">-- We now show that the powerset is the subtype classifier</a>
<a id="7130" class="Comment">-- i.e. ℙ X ≃ Σ[A ∈ Type ℓ] (A ↪ X)</a>
<a id="Embedding→Subset"></a><a id="7166" href="Cubical.Functions.Embedding.html#7166" class="Function">Embedding→Subset</a> <a id="7183" class="Symbol">:</a> <a id="7185" class="Symbol">{</a><a id="7186" href="Cubical.Functions.Embedding.html#7186" class="Bound">X</a> <a id="7188" class="Symbol">:</a> <a id="7190" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7195" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7196" class="Symbol">}</a> <a id="7198" class="Symbol">→</a> <a id="7200" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7203" href="Cubical.Functions.Embedding.html#7203" class="Bound">A</a> <a id="7205" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7207" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7212" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="7214" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Functions.Embedding.html#7203" class="Bound">A</a> <a id="7219" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7221" href="Cubical.Functions.Embedding.html#7186" class="Bound">X</a><a id="7222" class="Symbol">)</a> <a id="7224" class="Symbol">→</a> <a id="7226" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="7228" href="Cubical.Functions.Embedding.html#7186" class="Bound">X</a>
<a id="7230" href="Cubical.Functions.Embedding.html#7166" class="Function">Embedding→Subset</a> <a id="7247" class="Symbol">(_</a> <a id="7250" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7252" href="Cubical.Functions.Embedding.html#7252" class="Bound">f</a> <a id="7254" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7256" href="Cubical.Functions.Embedding.html#7256" class="Bound">isEmbeddingF</a><a id="7268" class="Symbol">)</a> <a id="7270" href="Cubical.Functions.Embedding.html#7270" class="Bound">x</a> <a id="7272" class="Symbol">=</a> <a id="7274" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7280" href="Cubical.Functions.Embedding.html#7252" class="Bound">f</a> <a id="7282" href="Cubical.Functions.Embedding.html#7270" class="Bound">x</a> <a id="7284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7286" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="7312" href="Cubical.Functions.Embedding.html#7256" class="Bound">isEmbeddingF</a> <a id="7325" href="Cubical.Functions.Embedding.html#7270" class="Bound">x</a>

<a id="Subset→Embedding"></a><a id="7328" href="Cubical.Functions.Embedding.html#7328" class="Function">Subset→Embedding</a> <a id="7345" class="Symbol">:</a> <a id="7347" class="Symbol">{</a><a id="7348" href="Cubical.Functions.Embedding.html#7348" class="Bound">X</a> <a id="7350" class="Symbol">:</a> <a id="7352" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7357" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7358" class="Symbol">}</a> <a id="7360" class="Symbol">→</a> <a id="7362" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="7364" href="Cubical.Functions.Embedding.html#7348" class="Bound">X</a> <a id="7366" class="Symbol">→</a> <a id="7368" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7371" href="Cubical.Functions.Embedding.html#7371" class="Bound">A</a> <a id="7373" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7375" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7380" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="7382" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7384" class="Symbol">(</a><a id="7385" href="Cubical.Functions.Embedding.html#7371" class="Bound">A</a> <a id="7387" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7389" href="Cubical.Functions.Embedding.html#7348" class="Bound">X</a><a id="7390" class="Symbol">)</a>
<a id="7392" href="Cubical.Functions.Embedding.html#7328" class="Function">Subset→Embedding</a> <a id="7409" class="Symbol">{</a><a id="7410" class="Argument">X</a> <a id="7412" class="Symbol">=</a> <a id="7414" href="Cubical.Functions.Embedding.html#7414" class="Bound">X</a><a id="7415" class="Symbol">}</a> <a id="7417" href="Cubical.Functions.Embedding.html#7417" class="Bound">A</a> <a id="7419" class="Symbol">=</a> <a id="7421" href="Cubical.Functions.Embedding.html#7442" class="Function">D</a> <a id="7423" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7425" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7429" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7431" href="Cubical.Functions.Embedding.html#7466" class="Function">Ψ</a>
 <a id="7434" class="Keyword">where</a>
  <a id="7442" href="Cubical.Functions.Embedding.html#7442" class="Function">D</a> <a id="7444" class="Symbol">=</a> <a id="7446" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7449" href="Cubical.Functions.Embedding.html#7449" class="Bound">x</a> <a id="7451" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7453" href="Cubical.Functions.Embedding.html#7414" class="Bound">X</a> <a id="7455" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7457" href="Cubical.Functions.Embedding.html#7449" class="Bound">x</a> <a id="7459" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="7461" href="Cubical.Functions.Embedding.html#7417" class="Bound">A</a>

  <a id="7466" href="Cubical.Functions.Embedding.html#7466" class="Function">Ψ</a> <a id="7468" class="Symbol">:</a> <a id="7470" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="7482" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="7488" href="Cubical.Functions.Embedding.html#7466" class="Function">Ψ</a> <a id="7490" href="Cubical.Functions.Embedding.html#7490" class="Bound">w</a> <a id="7492" href="Cubical.Functions.Embedding.html#7492" class="Bound">x</a> <a id="7494" class="Symbol">=</a> <a id="7496" href="Cubical.Data.Sigma.Properties.html#12875" class="Function">isEmbeddingFstΣProp</a> <a id="7516" class="Symbol">(</a><a id="7517" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="7526" href="Cubical.Functions.Embedding.html#7417" class="Bound">A</a><a id="7527" class="Symbol">)</a>

<a id="Subset→Embedding→Subset"></a><a id="7530" href="Cubical.Functions.Embedding.html#7530" class="Function">Subset→Embedding→Subset</a> <a id="7554" class="Symbol">:</a> <a id="7556" class="Symbol">{</a><a id="7557" href="Cubical.Functions.Embedding.html#7557" class="Bound">X</a> <a id="7559" class="Symbol">:</a> <a id="7561" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7566" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7567" class="Symbol">}</a> <a id="7569" class="Symbol">→</a> <a id="7571" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="7579" class="Symbol">(</a><a id="7580" href="Cubical.Functions.Embedding.html#7166" class="Function">Embedding→Subset</a> <a id="7597" class="Symbol">{</a><a id="7598" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7599" class="Symbol">}</a> <a id="7601" class="Symbol">{</a><a id="7602" href="Cubical.Functions.Embedding.html#7557" class="Bound">X</a><a id="7603" class="Symbol">})</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Cubical.Functions.Embedding.html#7328" class="Function">Subset→Embedding</a> <a id="7624" class="Symbol">{</a><a id="7625" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7626" class="Symbol">}</a> <a id="7628" class="Symbol">{</a><a id="7629" href="Cubical.Functions.Embedding.html#7557" class="Bound">X</a><a id="7630" class="Symbol">})</a>
<a id="7633" href="Cubical.Functions.Embedding.html#7530" class="Function">Subset→Embedding→Subset</a> <a id="7657" class="Symbol">_</a> <a id="7659" class="Symbol">=</a> <a id="7661" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7668" class="Symbol">λ</a> <a id="7670" href="Cubical.Functions.Embedding.html#7670" class="Bound">x</a> <a id="7672" class="Symbol">→</a> <a id="7674" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="7681" class="Symbol">(λ</a> <a id="7684" href="Cubical.Functions.Embedding.html#7684" class="Bound">_</a> <a id="7686" class="Symbol">→</a> <a id="7688" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="7700" class="Symbol">)</a> <a id="7702" class="Symbol">(</a><a id="7703" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Cubical.Functions.Fibration.html#1346" class="Function">FiberIso.fiberEquiv</a> <a id="7727" class="Symbol">_</a> <a id="7729" href="Cubical.Functions.Embedding.html#7670" class="Bound">x</a><a id="7730" class="Symbol">))</a>

<a id="Embedding→Subset→Embedding"></a><a id="7734" href="Cubical.Functions.Embedding.html#7734" class="Function">Embedding→Subset→Embedding</a> <a id="7761" class="Symbol">:</a> <a id="7763" class="Symbol">{</a><a id="7764" href="Cubical.Functions.Embedding.html#7764" class="Bound">X</a> <a id="7766" class="Symbol">:</a> <a id="7768" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7773" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7774" class="Symbol">}</a> <a id="7776" class="Symbol">→</a> <a id="7778" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="7786" class="Symbol">(</a><a id="7787" href="Cubical.Functions.Embedding.html#7166" class="Function">Embedding→Subset</a> <a id="7804" class="Symbol">{</a><a id="7805" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7806" class="Symbol">}</a> <a id="7808" class="Symbol">{</a><a id="7809" href="Cubical.Functions.Embedding.html#7764" class="Bound">X</a><a id="7810" class="Symbol">})</a> <a id="7813" class="Symbol">(</a><a id="7814" href="Cubical.Functions.Embedding.html#7328" class="Function">Subset→Embedding</a> <a id="7831" class="Symbol">{</a><a id="7832" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7833" class="Symbol">}</a> <a id="7835" class="Symbol">{</a><a id="7836" href="Cubical.Functions.Embedding.html#7764" class="Bound">X</a><a id="7837" class="Symbol">})</a>
<a id="7840" href="Cubical.Functions.Embedding.html#7734" class="Function">Embedding→Subset→Embedding</a> <a id="7867" class="Symbol">{</a><a id="7868" class="Argument">ℓ</a> <a id="7870" class="Symbol">=</a> <a id="7872" href="Cubical.Functions.Embedding.html#7872" class="Bound">ℓ</a><a id="7873" class="Symbol">}</a> <a id="7875" class="Symbol">{</a><a id="7876" class="Argument">X</a> <a id="7878" class="Symbol">=</a> <a id="7880" href="Cubical.Functions.Embedding.html#7880" class="Bound">X</a><a id="7881" class="Symbol">}</a> <a id="7883" class="Symbol">(</a><a id="7884" href="Cubical.Functions.Embedding.html#7884" class="Bound">A</a> <a id="7886" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7888" href="Cubical.Functions.Embedding.html#7888" class="Bound">f</a> <a id="7890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7892" href="Cubical.Functions.Embedding.html#7892" class="Bound">ψ</a><a id="7893" class="Symbol">)</a> <a id="7895" class="Symbol">=</a>
  <a id="7899" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="7914" href="Cubical.Data.Sigma.Properties.html#5986" class="Function">Σ-assoc-≃</a><a id="7923" class="Symbol">)</a> <a id="7925" class="Symbol">(</a><a id="7926" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="7933" class="Symbol">(λ</a> <a id="7936" href="Cubical.Functions.Embedding.html#7936" class="Bound">_</a> <a id="7938" class="Symbol">→</a> <a id="7940" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a><a id="7957" class="Symbol">)</a> <a id="7959" class="Symbol">(</a><a id="7960" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7966" class="Symbol">(</a><a id="7967" href="Cubical.Functions.Fibration.html#1951" class="Function">fibrationEquiv</a> <a id="7982" href="Cubical.Functions.Embedding.html#7880" class="Bound">X</a> <a id="7984" href="Cubical.Functions.Embedding.html#7872" class="Bound">ℓ</a><a id="7985" class="Symbol">)</a> <a id="7987" class="Symbol">(</a><a id="7988" href="Cubical.Functions.Embedding.html#7884" class="Bound">A</a> <a id="7990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7992" href="Cubical.Functions.Embedding.html#7888" class="Bound">f</a><a id="7993" class="Symbol">)))</a>

<a id="Subset≃Embedding"></a><a id="7998" href="Cubical.Functions.Embedding.html#7998" class="Function">Subset≃Embedding</a> <a id="8015" class="Symbol">:</a> <a id="8017" class="Symbol">{</a><a id="8018" href="Cubical.Functions.Embedding.html#8018" class="Bound">X</a> <a id="8020" class="Symbol">:</a> <a id="8022" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8027" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="8028" class="Symbol">}</a> <a id="8030" class="Symbol">→</a> <a id="8032" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="8034" href="Cubical.Functions.Embedding.html#8018" class="Bound">X</a> <a id="8036" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8038" class="Symbol">(</a><a id="8039" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8042" href="Cubical.Functions.Embedding.html#8042" class="Bound">A</a> <a id="8044" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8046" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8051" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="8053" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8055" class="Symbol">(</a><a id="8056" href="Cubical.Functions.Embedding.html#8042" class="Bound">A</a> <a id="8058" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8060" href="Cubical.Functions.Embedding.html#8018" class="Bound">X</a><a id="8061" class="Symbol">))</a>
<a id="8064" href="Cubical.Functions.Embedding.html#7998" class="Function">Subset≃Embedding</a> <a id="8081" class="Symbol">=</a> <a id="8083" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8094" class="Symbol">(</a><a id="8095" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8099" href="Cubical.Functions.Embedding.html#7328" class="Function">Subset→Embedding</a> <a id="8116" href="Cubical.Functions.Embedding.html#7166" class="Function">Embedding→Subset</a>
                                    <a id="8169" href="Cubical.Functions.Embedding.html#7734" class="Function">Embedding→Subset→Embedding</a> <a id="8196" href="Cubical.Functions.Embedding.html#7530" class="Function">Subset→Embedding→Subset</a><a id="8219" class="Symbol">)</a>

<a id="Subset≡Embedding"></a><a id="8222" href="Cubical.Functions.Embedding.html#8222" class="Function">Subset≡Embedding</a> <a id="8239" class="Symbol">:</a> <a id="8241" class="Symbol">{</a><a id="8242" href="Cubical.Functions.Embedding.html#8242" class="Bound">X</a> <a id="8244" class="Symbol">:</a> <a id="8246" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8251" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="8252" class="Symbol">}</a> <a id="8254" class="Symbol">→</a> <a id="8256" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="8258" href="Cubical.Functions.Embedding.html#8242" class="Bound">X</a> <a id="8260" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8266" href="Cubical.Functions.Embedding.html#8266" class="Bound">A</a> <a id="8268" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8270" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8275" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="8277" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Cubical.Functions.Embedding.html#8266" class="Bound">A</a> <a id="8282" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8284" href="Cubical.Functions.Embedding.html#8242" class="Bound">X</a><a id="8285" class="Symbol">))</a>
<a id="8288" href="Cubical.Functions.Embedding.html#8222" class="Function">Subset≡Embedding</a> <a id="8305" class="Symbol">=</a> <a id="8307" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8310" href="Cubical.Functions.Embedding.html#7998" class="Function">Subset≃Embedding</a>

<a id="isEmbedding-∘"></a><a id="8328" href="Cubical.Functions.Embedding.html#8328" class="Function">isEmbedding-∘</a> <a id="8342" class="Symbol">:</a> <a id="8344" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8356" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="8358" class="Symbol">→</a> <a id="8360" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8372" href="Cubical.Functions.Embedding.html#1094" class="Generalizable">h</a> <a id="8374" class="Symbol">→</a> <a id="8376" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="8391" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8393" href="Cubical.Functions.Embedding.html#1094" class="Generalizable">h</a><a id="8394" class="Symbol">)</a>
<a id="8396" href="Cubical.Functions.Embedding.html#8328" class="Function">isEmbedding-∘</a> <a id="8410" class="Symbol">{</a><a id="8411" class="Argument">f</a> <a id="8413" class="Symbol">=</a> <a id="8415" href="Cubical.Functions.Embedding.html#8415" class="Bound">f</a><a id="8416" class="Symbol">}</a> <a id="8418" class="Symbol">{</a><a id="8419" class="Argument">h</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Cubical.Functions.Embedding.html#8423" class="Bound">h</a><a id="8424" class="Symbol">}</a> <a id="8426" href="Cubical.Functions.Embedding.html#8426" class="Bound">Embf</a> <a id="8431" href="Cubical.Functions.Embedding.html#8431" class="Bound">Embh</a> <a id="8436" href="Cubical.Functions.Embedding.html#8436" class="Bound">w</a> <a id="8438" href="Cubical.Functions.Embedding.html#8438" class="Bound">x</a>
  <a id="8442" class="Symbol">=</a> <a id="8444" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="8454" class="Symbol">(</a><a id="8455" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8460" href="Cubical.Functions.Embedding.html#8423" class="Bound">h</a> <a id="8462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8464" href="Cubical.Functions.Embedding.html#8431" class="Bound">Embh</a> <a id="8469" href="Cubical.Functions.Embedding.html#8436" class="Bound">w</a> <a id="8471" href="Cubical.Functions.Embedding.html#8438" class="Bound">x</a><a id="8472" class="Symbol">)</a> <a id="8474" class="Symbol">(</a><a id="8475" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8480" href="Cubical.Functions.Embedding.html#8415" class="Bound">f</a> <a id="8482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8484" href="Cubical.Functions.Embedding.html#8426" class="Bound">Embf</a> <a id="8489" class="Symbol">(</a><a id="8490" href="Cubical.Functions.Embedding.html#8423" class="Bound">h</a> <a id="8492" href="Cubical.Functions.Embedding.html#8436" class="Bound">w</a><a id="8493" class="Symbol">)</a> <a id="8495" class="Symbol">(</a><a id="8496" href="Cubical.Functions.Embedding.html#8423" class="Bound">h</a> <a id="8498" href="Cubical.Functions.Embedding.html#8438" class="Bound">x</a><a id="8499" class="Symbol">))</a> <a id="8502" class="Symbol">.</a><a id="8503" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="compEmbedding"></a><a id="8508" href="Cubical.Functions.Embedding.html#8508" class="Function">compEmbedding</a> <a id="8522" class="Symbol">:</a> <a id="8524" class="Symbol">(</a><a id="8525" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="8527" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8529" href="Cubical.Functions.Embedding.html#1077" class="Generalizable">C</a><a id="8530" class="Symbol">)</a> <a id="8532" class="Symbol">→</a> <a id="8534" class="Symbol">(</a><a id="8535" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="8537" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8539" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="8540" class="Symbol">)</a> <a id="8542" class="Symbol">→</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="8547" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8549" href="Cubical.Functions.Embedding.html#1077" class="Generalizable">C</a><a id="8550" class="Symbol">)</a>
<a id="8552" class="Symbol">(</a><a id="8553" href="Cubical.Functions.Embedding.html#8508" class="Function">compEmbedding</a> <a id="8567" class="Symbol">(</a><a id="8568" href="Cubical.Functions.Embedding.html#8568" class="Bound">g</a> <a id="8570" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8572" class="Symbol">_</a> <a id="8574" class="Symbol">)</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Cubical.Functions.Embedding.html#8577" class="Bound">f</a> <a id="8579" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8581" class="Symbol">_</a> <a id="8583" class="Symbol">)).</a><a id="8586" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8590" class="Symbol">=</a> <a id="8592" href="Cubical.Functions.Embedding.html#8568" class="Bound">g</a> <a id="8594" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8596" href="Cubical.Functions.Embedding.html#8577" class="Bound">f</a>
<a id="8598" class="Symbol">(</a><a id="8599" href="Cubical.Functions.Embedding.html#8508" class="Function">compEmbedding</a> <a id="8613" class="Symbol">(_</a> <a id="8616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8618" href="Cubical.Functions.Embedding.html#8618" class="Bound">g↪</a><a id="8620" class="Symbol">)</a> <a id="8622" class="Symbol">(_</a> <a id="8625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8627" href="Cubical.Functions.Embedding.html#8627" class="Bound">f↪</a><a id="8629" class="Symbol">)).</a><a id="8632" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8636" class="Symbol">=</a> <a id="8638" href="Cubical.Functions.Embedding.html#8328" class="Function">isEmbedding-∘</a> <a id="8652" href="Cubical.Functions.Embedding.html#8618" class="Bound">g↪</a> <a id="8655" href="Cubical.Functions.Embedding.html#8627" class="Bound">f↪</a>

<a id="isEmbedding→embedsFibersIntoSingl"></a><a id="8659" href="Cubical.Functions.Embedding.html#8659" class="Function">isEmbedding→embedsFibersIntoSingl</a>
  <a id="8695" class="Symbol">:</a> <a id="8697" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8709" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
  <a id="8713" class="Symbol">→</a> <a id="8715" class="Symbol">∀</a> <a id="8717" href="Cubical.Functions.Embedding.html#8717" class="Bound">z</a> <a id="8719" class="Symbol">→</a> <a id="8721" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8727" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="8729" href="Cubical.Functions.Embedding.html#8717" class="Bound">z</a> <a id="8731" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8733" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="8739" href="Cubical.Functions.Embedding.html#8717" class="Bound">z</a>
<a id="8741" href="Cubical.Functions.Embedding.html#8659" class="Function">isEmbedding→embedsFibersIntoSingl</a> <a id="8775" class="Symbol">{</a><a id="8776" class="Argument">f</a> <a id="8778" class="Symbol">=</a> <a id="8780" href="Cubical.Functions.Embedding.html#8780" class="Bound">f</a><a id="8781" class="Symbol">}</a> <a id="8783" href="Cubical.Functions.Embedding.html#8783" class="Bound">isE</a> <a id="8787" href="Cubical.Functions.Embedding.html#8787" class="Bound">z</a> <a id="8789" class="Symbol">=</a> <a id="8791" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a> <a id="8793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8795" href="Cubical.Functions.Embedding.html#8869" class="Function">isEmbE</a> <a id="8802" class="Keyword">where</a>
  <a id="8810" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a> <a id="8812" class="Symbol">:</a> <a id="8814" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8820" href="Cubical.Functions.Embedding.html#8780" class="Bound">f</a> <a id="8822" href="Cubical.Functions.Embedding.html#8787" class="Bound">z</a> <a id="8824" class="Symbol">→</a> <a id="8826" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="8832" href="Cubical.Functions.Embedding.html#8787" class="Bound">z</a>
  <a id="8836" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a> <a id="8838" href="Cubical.Functions.Embedding.html#8838" class="Bound">x</a> <a id="8840" class="Symbol">=</a> <a id="8842" href="Cubical.Functions.Embedding.html#8780" class="Bound">f</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8849" href="Cubical.Functions.Embedding.html#8838" class="Bound">x</a><a id="8850" class="Symbol">)</a> <a id="8852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8854" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8858" class="Symbol">(</a><a id="8859" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8863" href="Cubical.Functions.Embedding.html#8838" class="Bound">x</a><a id="8864" class="Symbol">)</a>

  <a id="8869" href="Cubical.Functions.Embedding.html#8869" class="Function">isEmbE</a> <a id="8876" class="Symbol">:</a> <a id="8878" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8890" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a>
  <a id="8894" href="Cubical.Functions.Embedding.html#8869" class="Function">isEmbE</a> <a id="8901" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="8903" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a> <a id="8905" class="Symbol">=</a> <a id="8907" href="Cubical.Functions.Embedding.html#9608" class="Function">goal</a> <a id="8912" class="Keyword">where</a>
    <a id="8922" class="Comment">-- &quot;adjust&quot; ΣeqCf by trivial equivalences that hold judgementally, which should save compositions</a>
    <a id="9024" href="Cubical.Functions.Embedding.html#9024" class="Function">Dom′</a> <a id="9029" class="Symbol">:</a> <a id="9031" class="Symbol">∀</a> <a id="9033" href="Cubical.Functions.Embedding.html#9033" class="Bound">u</a> <a id="9035" href="Cubical.Functions.Embedding.html#9035" class="Bound">v</a> <a id="9037" class="Symbol">→</a> <a id="9039" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9044" class="Symbol">_</a>
    <a id="9050" href="Cubical.Functions.Embedding.html#9024" class="Function">Dom′</a> <a id="9055" href="Cubical.Functions.Embedding.html#9055" class="Bound">u</a> <a id="9057" href="Cubical.Functions.Embedding.html#9057" class="Bound">v</a> <a id="9059" class="Symbol">=</a> <a id="9061" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9064" href="Cubical.Functions.Embedding.html#9064" class="Bound">p</a> <a id="9066" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>    <a id="9071" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9075" href="Cubical.Functions.Embedding.html#9055" class="Bound">u</a>  <a id="9078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>    <a id="9083" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9087" href="Cubical.Functions.Embedding.html#9057" class="Bound">v</a>  <a id="9090" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9092" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9098" class="Symbol">(λ</a> <a id="9101" href="Cubical.Functions.Embedding.html#9101" class="Bound">i</a> <a id="9103" class="Symbol">→</a> <a id="9105" href="Cubical.Functions.Embedding.html#8780" class="Bound">f</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Cubical.Functions.Embedding.html#9064" class="Bound">p</a> <a id="9110" href="Cubical.Functions.Embedding.html#9101" class="Bound">i</a><a id="9111" class="Symbol">)</a> <a id="9113" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9115" href="Cubical.Functions.Embedding.html#8787" class="Bound">z</a><a id="9116" class="Symbol">)</a> <a id="9118" class="Symbol">(</a><a id="9119" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9123" href="Cubical.Functions.Embedding.html#9055" class="Bound">u</a><a id="9124" class="Symbol">)</a> <a id="9126" class="Symbol">(</a><a id="9127" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9131" href="Cubical.Functions.Embedding.html#9057" class="Bound">v</a><a id="9132" class="Symbol">)</a>
    <a id="9138" href="Cubical.Functions.Embedding.html#9138" class="Function">Cod′</a> <a id="9143" class="Symbol">:</a> <a id="9145" class="Symbol">∀</a> <a id="9147" href="Cubical.Functions.Embedding.html#9147" class="Bound">u</a> <a id="9149" href="Cubical.Functions.Embedding.html#9149" class="Bound">v</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9158" class="Symbol">_</a>
    <a id="9164" href="Cubical.Functions.Embedding.html#9138" class="Function">Cod′</a> <a id="9169" href="Cubical.Functions.Embedding.html#9169" class="Bound">u</a> <a id="9171" href="Cubical.Functions.Embedding.html#9171" class="Bound">v</a> <a id="9173" class="Symbol">=</a> <a id="9175" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9178" href="Cubical.Functions.Embedding.html#9178" class="Bound">p</a> <a id="9180" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9182" href="Cubical.Functions.Embedding.html#8780" class="Bound">f</a> <a id="9184" class="Symbol">(</a><a id="9185" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9189" href="Cubical.Functions.Embedding.html#9169" class="Bound">u</a><a id="9190" class="Symbol">)</a> <a id="9192" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9194" href="Cubical.Functions.Embedding.html#8780" class="Bound">f</a> <a id="9196" class="Symbol">(</a><a id="9197" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9201" href="Cubical.Functions.Embedding.html#9171" class="Bound">v</a><a id="9202" class="Symbol">)</a> <a id="9204" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9206" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9212" class="Symbol">(λ</a> <a id="9215" href="Cubical.Functions.Embedding.html#9215" class="Bound">i</a> <a id="9217" class="Symbol">→</a>    <a id="9222" href="Cubical.Functions.Embedding.html#9178" class="Bound">p</a> <a id="9224" href="Cubical.Functions.Embedding.html#9215" class="Bound">i</a>  <a id="9227" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9229" href="Cubical.Functions.Embedding.html#8787" class="Bound">z</a><a id="9230" class="Symbol">)</a> <a id="9232" class="Symbol">(</a><a id="9233" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9237" href="Cubical.Functions.Embedding.html#9169" class="Bound">u</a><a id="9238" class="Symbol">)</a> <a id="9240" class="Symbol">(</a><a id="9241" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9245" href="Cubical.Functions.Embedding.html#9171" class="Bound">v</a><a id="9246" class="Symbol">)</a>
    <a id="9252" href="Cubical.Functions.Embedding.html#9252" class="Function">ΣeqCf</a> <a id="9258" class="Symbol">:</a> <a id="9260" href="Cubical.Functions.Embedding.html#9024" class="Function">Dom′</a> <a id="9265" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9267" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a> <a id="9269" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9271" href="Cubical.Functions.Embedding.html#9138" class="Function">Cod′</a> <a id="9276" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9278" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a>
    <a id="9284" href="Cubical.Functions.Embedding.html#9252" class="Function">ΣeqCf</a> <a id="9290" class="Symbol">=</a> <a id="9292" href="Cubical.Data.Sigma.Properties.html#7954" class="Function">Σ-cong-equiv-fst</a> <a id="9309" class="Symbol">(_</a> <a id="9312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9314" href="Cubical.Functions.Embedding.html#8783" class="Bound">isE</a> <a id="9318" class="Symbol">_</a> <a id="9320" class="Symbol">_)</a>

    <a id="9328" href="Cubical.Functions.Embedding.html#9328" class="Function">dom→</a> <a id="9333" class="Symbol">:</a> <a id="9335" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9337" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9339" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a> <a id="9341" class="Symbol">→</a> <a id="9343" href="Cubical.Functions.Embedding.html#9024" class="Function">Dom′</a> <a id="9348" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9350" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a>
    <a id="9356" href="Cubical.Functions.Embedding.html#9328" class="Function">dom→</a> <a id="9361" href="Cubical.Functions.Embedding.html#9361" class="Bound">p</a> <a id="9363" class="Symbol">=</a> <a id="9365" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9370" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9374" href="Cubical.Functions.Embedding.html#9361" class="Bound">p</a> <a id="9376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9378" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9383" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9387" href="Cubical.Functions.Embedding.html#9361" class="Bound">p</a>
    <a id="9393" href="Cubical.Functions.Embedding.html#9393" class="Function">dom←</a> <a id="9398" class="Symbol">:</a> <a id="9400" href="Cubical.Functions.Embedding.html#9024" class="Function">Dom′</a> <a id="9405" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9407" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a> <a id="9409" class="Symbol">→</a> <a id="9411" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9413" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9415" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a>
    <a id="9421" href="Cubical.Functions.Embedding.html#9393" class="Function">dom←</a> <a id="9426" href="Cubical.Functions.Embedding.html#9426" class="Bound">p</a> <a id="9428" href="Cubical.Functions.Embedding.html#9428" class="Bound">i</a> <a id="9430" class="Symbol">=</a> <a id="9432" href="Cubical.Functions.Embedding.html#9426" class="Bound">p</a> <a id="9434" class="Symbol">.</a><a id="9435" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9439" href="Cubical.Functions.Embedding.html#9428" class="Bound">i</a> <a id="9441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9443" href="Cubical.Functions.Embedding.html#9426" class="Bound">p</a> <a id="9445" class="Symbol">.</a><a id="9446" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9450" href="Cubical.Functions.Embedding.html#9428" class="Bound">i</a>

    <a id="9457" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="9462" class="Symbol">:</a> <a id="9464" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a> <a id="9466" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9468" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9470" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a> <a id="9472" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a> <a id="9474" class="Symbol">→</a> <a id="9476" href="Cubical.Functions.Embedding.html#9138" class="Function">Cod′</a> <a id="9481" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9483" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a>
    <a id="9489" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="9494" href="Cubical.Functions.Embedding.html#9494" class="Bound">p</a> <a id="9496" class="Symbol">=</a> <a id="9498" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9503" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9507" href="Cubical.Functions.Embedding.html#9494" class="Bound">p</a> <a id="9509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9511" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9516" class="Symbol">(</a><a id="9517" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9521" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9523" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9526" class="Symbol">)</a> <a id="9528" href="Cubical.Functions.Embedding.html#9494" class="Bound">p</a>
    <a id="9534" href="Cubical.Functions.Embedding.html#9534" class="Function">cod←</a> <a id="9539" class="Symbol">:</a> <a id="9541" href="Cubical.Functions.Embedding.html#9138" class="Function">Cod′</a> <a id="9546" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9548" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a> <a id="9550" class="Symbol">→</a> <a id="9552" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a> <a id="9554" href="Cubical.Functions.Embedding.html#8901" class="Bound">u</a> <a id="9556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9558" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a> <a id="9560" href="Cubical.Functions.Embedding.html#8903" class="Bound">v</a>
    <a id="9566" href="Cubical.Functions.Embedding.html#9534" class="Function">cod←</a> <a id="9571" href="Cubical.Functions.Embedding.html#9571" class="Bound">p</a> <a id="9573" href="Cubical.Functions.Embedding.html#9573" class="Bound">i</a> <a id="9575" class="Symbol">=</a> <a id="9577" href="Cubical.Functions.Embedding.html#9571" class="Bound">p</a> <a id="9579" class="Symbol">.</a><a id="9580" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9584" href="Cubical.Functions.Embedding.html#9573" class="Bound">i</a> <a id="9586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9588" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Cubical.Functions.Embedding.html#9571" class="Bound">p</a> <a id="9595" class="Symbol">.</a><a id="9596" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9600" href="Cubical.Functions.Embedding.html#9573" class="Bound">i</a><a id="9601" class="Symbol">)</a>

    <a id="9608" href="Cubical.Functions.Embedding.html#9608" class="Function">goal</a> <a id="9613" class="Symbol">:</a> <a id="9615" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9623" class="Symbol">(</a><a id="9624" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9629" href="Cubical.Functions.Embedding.html#8810" class="Function">e</a><a id="9630" class="Symbol">)</a>
    <a id="9636" href="Cubical.Functions.Embedding.html#9608" class="Function">goal</a> <a id="9641" class="Symbol">.</a><a id="9642" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="9654" href="Cubical.Functions.Embedding.html#9654" class="Bound">x</a> <a id="9656" class="Symbol">.</a><a id="9657" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9661" class="Symbol">.</a><a id="9662" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9666" class="Symbol">=</a>
      <a id="9674" href="Cubical.Functions.Embedding.html#9393" class="Function">dom←</a> <a id="9679" class="Symbol">(</a><a id="9680" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="9689" href="Cubical.Functions.Embedding.html#9252" class="Function">ΣeqCf</a> <a id="9695" class="Symbol">(</a><a id="9696" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="9701" href="Cubical.Functions.Embedding.html#9654" class="Bound">x</a><a id="9702" class="Symbol">)</a> <a id="9704" class="Symbol">.</a><a id="9705" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9708" class="Symbol">)</a>
    <a id="9714" href="Cubical.Functions.Embedding.html#9608" class="Function">goal</a> <a id="9719" class="Symbol">.</a><a id="9720" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="9732" href="Cubical.Functions.Embedding.html#9732" class="Bound">x</a> <a id="9734" class="Symbol">.</a><a id="9735" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9739" class="Symbol">.</a><a id="9740" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9744" href="Cubical.Functions.Embedding.html#9744" class="Bound">j</a> <a id="9746" class="Symbol">=</a>
      <a id="9754" href="Cubical.Functions.Embedding.html#9534" class="Function">cod←</a> <a id="9759" class="Symbol">(</a><a id="9760" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="9769" href="Cubical.Functions.Embedding.html#9252" class="Function">ΣeqCf</a> <a id="9775" class="Symbol">(</a><a id="9776" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="9781" href="Cubical.Functions.Embedding.html#9732" class="Bound">x</a><a id="9782" class="Symbol">)</a> <a id="9784" class="Symbol">.</a><a id="9785" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9789" href="Cubical.Functions.Embedding.html#9744" class="Bound">j</a><a id="9790" class="Symbol">)</a>
    <a id="9796" href="Cubical.Functions.Embedding.html#9608" class="Function">goal</a> <a id="9801" class="Symbol">.</a><a id="9802" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="9814" href="Cubical.Functions.Embedding.html#9814" class="Bound">x</a> <a id="9816" class="Symbol">.</a><a id="9817" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9821" class="Symbol">(</a><a id="9822" href="Cubical.Functions.Embedding.html#9822" class="Bound">g</a> <a id="9824" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9826" href="Cubical.Functions.Embedding.html#9826" class="Bound">p</a><a id="9827" class="Symbol">)</a> <a id="9829" href="Cubical.Functions.Embedding.html#9829" class="Bound">i</a> <a id="9831" class="Symbol">.</a><a id="9832" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9836" class="Symbol">=</a>
      <a id="9844" href="Cubical.Functions.Embedding.html#9393" class="Function">dom←</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="9863" href="Cubical.Functions.Embedding.html#9252" class="Function">ΣeqCf</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="9875" href="Cubical.Functions.Embedding.html#9814" class="Bound">x</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">(</a><a id="9879" href="Cubical.Functions.Embedding.html#9328" class="Function">dom→</a> <a id="9884" href="Cubical.Functions.Embedding.html#9822" class="Bound">g</a> <a id="9886" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9888" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9893" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="9898" href="Cubical.Functions.Embedding.html#9826" class="Bound">p</a><a id="9899" class="Symbol">)</a> <a id="9901" href="Cubical.Functions.Embedding.html#9829" class="Bound">i</a> <a id="9903" class="Symbol">.</a><a id="9904" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9907" class="Symbol">)</a>
    <a id="9913" href="Cubical.Functions.Embedding.html#9608" class="Function">goal</a> <a id="9918" class="Symbol">.</a><a id="9919" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="9931" href="Cubical.Functions.Embedding.html#9931" class="Bound">x</a> <a id="9933" class="Symbol">.</a><a id="9934" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9938" class="Symbol">(</a><a id="9939" href="Cubical.Functions.Embedding.html#9939" class="Bound">g</a> <a id="9941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9943" href="Cubical.Functions.Embedding.html#9943" class="Bound">p</a><a id="9944" class="Symbol">)</a> <a id="9946" href="Cubical.Functions.Embedding.html#9946" class="Bound">i</a> <a id="9948" class="Symbol">.</a><a id="9949" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9953" href="Cubical.Functions.Embedding.html#9953" class="Bound">j</a> <a id="9955" class="Symbol">=</a>
      <a id="9963" href="Cubical.Functions.Embedding.html#9534" class="Function">cod←</a> <a id="9968" class="Symbol">(</a><a id="9969" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="9982" href="Cubical.Functions.Embedding.html#9252" class="Function">ΣeqCf</a> <a id="9988" class="Symbol">(</a><a id="9989" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="9994" href="Cubical.Functions.Embedding.html#9931" class="Bound">x</a><a id="9995" class="Symbol">)</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Cubical.Functions.Embedding.html#9328" class="Function">dom→</a> <a id="10003" href="Cubical.Functions.Embedding.html#9939" class="Bound">g</a> <a id="10005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10007" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10012" href="Cubical.Functions.Embedding.html#9457" class="Function">cod→</a> <a id="10017" href="Cubical.Functions.Embedding.html#9943" class="Bound">p</a><a id="10018" class="Symbol">)</a> <a id="10020" href="Cubical.Functions.Embedding.html#9946" class="Bound">i</a> <a id="10022" class="Symbol">.</a><a id="10023" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10027" href="Cubical.Functions.Embedding.html#9953" class="Bound">j</a><a id="10028" class="Symbol">)</a>

<a id="isEmbedding→hasPropFibers′"></a><a id="10031" href="Cubical.Functions.Embedding.html#10031" class="Function">isEmbedding→hasPropFibers′</a> <a id="10058" class="Symbol">:</a> <a id="10060" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="10072" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="10074" class="Symbol">→</a> <a id="10076" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="10090" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="10092" href="Cubical.Functions.Embedding.html#10031" class="Function">isEmbedding→hasPropFibers′</a> <a id="10119" class="Symbol">{</a><a id="10120" class="Argument">f</a> <a id="10122" class="Symbol">=</a> <a id="10124" href="Cubical.Functions.Embedding.html#10124" class="Bound">f</a><a id="10125" class="Symbol">}</a> <a id="10127" href="Cubical.Functions.Embedding.html#10127" class="Bound">iE</a> <a id="10130" href="Cubical.Functions.Embedding.html#10130" class="Bound">z</a> <a id="10132" class="Symbol">=</a>
  <a id="10136" href="Cubical.Functions.Embedding.html#6833" class="Function">Embedding-into-isProp→isProp</a> <a id="10165" class="Symbol">(</a><a id="10166" href="Cubical.Functions.Embedding.html#8659" class="Function">isEmbedding→embedsFibersIntoSingl</a> <a id="10200" href="Cubical.Functions.Embedding.html#10127" class="Bound">iE</a> <a id="10203" href="Cubical.Functions.Embedding.html#10130" class="Bound">z</a><a id="10204" class="Symbol">)</a> <a id="10206" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a>

<a id="universeEmbedding"></a><a id="10219" href="Cubical.Functions.Embedding.html#10219" class="Function">universeEmbedding</a> <a id="10237" class="Symbol">:</a>
  <a id="10241" class="Symbol">∀</a> <a id="10243" class="Symbol">{</a><a id="10244" href="Cubical.Functions.Embedding.html#10244" class="Bound">ℓ</a> <a id="10246" href="Cubical.Functions.Embedding.html#10246" class="Bound">ℓ&#39;</a> <a id="10249" class="Symbol">:</a> <a id="10251" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10256" class="Symbol">}</a>
  <a id="10260" class="Symbol">→</a> <a id="10262" class="Symbol">(</a><a id="10263" href="Cubical.Functions.Embedding.html#10263" class="Bound">F</a> <a id="10265" class="Symbol">:</a> <a id="10267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10272" href="Cubical.Functions.Embedding.html#10244" class="Bound">ℓ</a> <a id="10274" class="Symbol">→</a> <a id="10276" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10281" href="Cubical.Functions.Embedding.html#10246" class="Bound">ℓ&#39;</a><a id="10283" class="Symbol">)</a>
  <a id="10287" class="Symbol">→</a> <a id="10289" class="Symbol">(∀</a> <a id="10292" href="Cubical.Functions.Embedding.html#10292" class="Bound">X</a> <a id="10294" class="Symbol">→</a> <a id="10296" href="Cubical.Functions.Embedding.html#10263" class="Bound">F</a> <a id="10298" href="Cubical.Functions.Embedding.html#10292" class="Bound">X</a> <a id="10300" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10302" href="Cubical.Functions.Embedding.html#10292" class="Bound">X</a><a id="10303" class="Symbol">)</a>
  <a id="10307" class="Symbol">→</a> <a id="10309" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="10321" href="Cubical.Functions.Embedding.html#10263" class="Bound">F</a>
<a id="10323" href="Cubical.Functions.Embedding.html#10219" class="Function">universeEmbedding</a> <a id="10341" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10343" href="Cubical.Functions.Embedding.html#10343" class="Bound">liftingEquiv</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Cubical.Functions.Embedding.html#4242" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="10391" href="Cubical.Functions.Embedding.html#10791" class="Function">propFibersF</a> <a id="10403" class="Keyword">where</a>
  <a id="10411" href="Cubical.Functions.Embedding.html#10411" class="Function">lemma</a> <a id="10417" class="Symbol">:</a> <a id="10419" class="Symbol">∀</a> <a id="10421" href="Cubical.Functions.Embedding.html#10421" class="Bound">A</a> <a id="10423" href="Cubical.Functions.Embedding.html#10423" class="Bound">B</a> <a id="10425" class="Symbol">→</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10430" href="Cubical.Functions.Embedding.html#10421" class="Bound">A</a> <a id="10432" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10434" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10436" href="Cubical.Functions.Embedding.html#10423" class="Bound">B</a><a id="10437" class="Symbol">)</a> <a id="10439" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10441" class="Symbol">(</a><a id="10442" href="Cubical.Functions.Embedding.html#10423" class="Bound">B</a> <a id="10444" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10446" href="Cubical.Functions.Embedding.html#10421" class="Bound">A</a><a id="10447" class="Symbol">)</a>
  <a id="10451" href="Cubical.Functions.Embedding.html#10411" class="Function">lemma</a> <a id="10457" href="Cubical.Functions.Embedding.html#10457" class="Bound">A</a> <a id="10459" href="Cubical.Functions.Embedding.html#10459" class="Bound">B</a> <a id="10461" class="Symbol">=</a> <a id="10463" class="Symbol">(</a><a id="10464" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10466" href="Cubical.Functions.Embedding.html#10457" class="Bound">A</a> <a id="10468" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10470" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10472" href="Cubical.Functions.Embedding.html#10459" class="Bound">B</a><a id="10473" class="Symbol">)</a>  <a id="10476" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10479" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="10490" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
              <a id="10506" class="Symbol">(</a><a id="10507" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10509" href="Cubical.Functions.Embedding.html#10457" class="Bound">A</a> <a id="10511" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10513" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10515" href="Cubical.Functions.Embedding.html#10459" class="Bound">B</a><a id="10516" class="Symbol">)</a> <a id="10518" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10521" href="Cubical.Foundations.Equiv.html#10224" class="Function">equivComp</a> <a id="10531" class="Symbol">(</a><a id="10532" href="Cubical.Functions.Embedding.html#10343" class="Bound">liftingEquiv</a> <a id="10545" href="Cubical.Functions.Embedding.html#10457" class="Bound">A</a><a id="10546" class="Symbol">)</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Cubical.Functions.Embedding.html#10343" class="Bound">liftingEquiv</a> <a id="10562" href="Cubical.Functions.Embedding.html#10459" class="Bound">B</a><a id="10563" class="Symbol">)</a> <a id="10565" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
              <a id="10581" class="Symbol">(</a><a id="10582" href="Cubical.Functions.Embedding.html#10457" class="Bound">A</a> <a id="10584" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10586" href="Cubical.Functions.Embedding.html#10459" class="Bound">B</a><a id="10587" class="Symbol">)</a>     <a id="10593" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10596" href="Cubical.Foundations.Equiv.Properties.html#1283" class="Function">invEquivEquiv</a> <a id="10610" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
              <a id="10626" class="Symbol">(</a><a id="10627" href="Cubical.Functions.Embedding.html#10459" class="Bound">B</a> <a id="10629" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10631" href="Cubical.Functions.Embedding.html#10457" class="Bound">A</a><a id="10632" class="Symbol">)</a>     <a id="10638" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="10641" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="10650" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a> <a id="10661" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
              <a id="10677" class="Symbol">(</a><a id="10678" href="Cubical.Functions.Embedding.html#10459" class="Bound">B</a> <a id="10680" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10682" href="Cubical.Functions.Embedding.html#10457" class="Bound">A</a><a id="10683" class="Symbol">)</a>      <a id="10690" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>
  <a id="10694" href="Cubical.Functions.Embedding.html#10694" class="Function">fiberSingl</a> <a id="10705" class="Symbol">:</a> <a id="10707" class="Symbol">∀</a> <a id="10709" href="Cubical.Functions.Embedding.html#10709" class="Bound">X</a> <a id="10711" class="Symbol">→</a> <a id="10713" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="10719" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10721" class="Symbol">(</a><a id="10722" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a> <a id="10724" href="Cubical.Functions.Embedding.html#10709" class="Bound">X</a><a id="10725" class="Symbol">)</a> <a id="10727" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10729" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="10735" href="Cubical.Functions.Embedding.html#10709" class="Bound">X</a>
  <a id="10739" href="Cubical.Functions.Embedding.html#10694" class="Function">fiberSingl</a> <a id="10750" href="Cubical.Functions.Embedding.html#10750" class="Bound">X</a> <a id="10752" class="Symbol">=</a> <a id="10754" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="10771" class="Symbol">(λ</a> <a id="10774" href="Cubical.Functions.Embedding.html#10774" class="Bound">_</a> <a id="10776" class="Symbol">→</a> <a id="10778" href="Cubical.Functions.Embedding.html#10411" class="Function">lemma</a> <a id="10784" class="Symbol">_</a> <a id="10786" class="Symbol">_)</a>
  <a id="10791" href="Cubical.Functions.Embedding.html#10791" class="Function">propFibersF</a> <a id="10803" class="Symbol">:</a> <a id="10805" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="10826" href="Cubical.Functions.Embedding.html#10341" class="Bound">F</a>
  <a id="10830" href="Cubical.Functions.Embedding.html#10791" class="Function">propFibersF</a> <a id="10842" href="Cubical.Functions.Embedding.html#10842" class="Bound">X</a> <a id="10844" class="Symbol">=</a> <a id="10846" href="Cubical.Functions.Embedding.html#6833" class="Function">Embedding-into-isProp→isProp</a> <a id="10875" class="Symbol">(</a><a id="10876" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="10892" class="Symbol">(</a><a id="10893" href="Cubical.Functions.Embedding.html#10694" class="Function">fiberSingl</a> <a id="10904" href="Cubical.Functions.Embedding.html#10842" class="Bound">X</a><a id="10905" class="Symbol">))</a> <a id="10908" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a>

<a id="liftEmbedding"></a><a id="10921" href="Cubical.Functions.Embedding.html#10921" class="Function">liftEmbedding</a> <a id="10935" class="Symbol">:</a> <a id="10937" class="Symbol">(</a><a id="10938" href="Cubical.Functions.Embedding.html#10938" class="Bound">ℓ</a> <a id="10940" href="Cubical.Functions.Embedding.html#10940" class="Bound">ℓ&#39;</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10950" class="Symbol">)</a>
              <a id="10966" class="Symbol">→</a> <a id="10968" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="10980" class="Symbol">(</a><a id="10981" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="10986" class="Symbol">{</a><a id="10987" class="Argument">i</a> <a id="10989" class="Symbol">=</a> <a id="10991" href="Cubical.Functions.Embedding.html#10938" class="Bound">ℓ</a><a id="10992" class="Symbol">}</a> <a id="10994" class="Symbol">{</a><a id="10995" class="Argument">j</a> <a id="10997" class="Symbol">=</a> <a id="10999" href="Cubical.Functions.Embedding.html#10940" class="Bound">ℓ&#39;</a><a id="11001" class="Symbol">})</a>
<a id="11004" href="Cubical.Functions.Embedding.html#10921" class="Function">liftEmbedding</a> <a id="11018" href="Cubical.Functions.Embedding.html#11018" class="Bound">ℓ</a> <a id="11020" href="Cubical.Functions.Embedding.html#11020" class="Bound">ℓ&#39;</a> <a id="11023" class="Symbol">=</a> <a id="11025" href="Cubical.Functions.Embedding.html#10219" class="Function">universeEmbedding</a> <a id="11043" class="Symbol">(</a><a id="11044" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="11049" class="Symbol">{</a><a id="11050" class="Argument">j</a> <a id="11052" class="Symbol">=</a> <a id="11054" href="Cubical.Functions.Embedding.html#11020" class="Bound">ℓ&#39;</a><a id="11056" class="Symbol">})</a> <a id="11059" class="Symbol">(λ</a> <a id="11062" href="Cubical.Functions.Embedding.html#11062" class="Bound">_</a> <a id="11064" class="Symbol">→</a> <a id="11066" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="11075" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="11084" class="Symbol">)</a>

<a id="11087" class="Keyword">module</a> <a id="FibrationIdentityPrinciple"></a><a id="11094" href="Cubical.Functions.Embedding.html#11094" class="Module">FibrationIdentityPrinciple</a> <a id="11121" class="Symbol">{</a><a id="11122" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a> <a id="11124" class="Symbol">:</a> <a id="11126" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11131" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="11132" class="Symbol">}</a> <a id="11134" class="Symbol">{</a><a id="11135" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a><a id="11137" class="Symbol">}</a> <a id="11139" class="Keyword">where</a>
  <a id="11147" class="Comment">-- note that fibrationEquiv (for good reason) uses ℓ&#39; = ℓ-max ℓ ℓ&#39;, so we have to work</a>
  <a id="11236" class="Comment">-- some universe magic to achieve good universe polymorphism</a>

  <a id="11300" class="Comment">-- First, prove it for the case that&#39;s dealt with in fibrationEquiv</a>
  <a id="FibrationIdentityPrinciple.Fibration′"></a><a id="11370" href="Cubical.Functions.Embedding.html#11370" class="Function">Fibration′</a> <a id="11381" class="Symbol">=</a> <a id="11383" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="11393" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a> <a id="11395" class="Symbol">(</a><a id="11396" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="11402" href="Cubical.Functions.Embedding.html#11131" class="Bound">ℓ</a> <a id="11404" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a><a id="11406" class="Symbol">)</a>

  <a id="11411" class="Keyword">module</a> <a id="FibrationIdentityPrinciple.Lifted"></a><a id="11418" href="Cubical.Functions.Embedding.html#11418" class="Module">Lifted</a> <a id="11425" class="Symbol">(</a><a id="11426" href="Cubical.Functions.Embedding.html#11426" class="Bound">f</a> <a id="11428" href="Cubical.Functions.Embedding.html#11428" class="Bound">g</a> <a id="11430" class="Symbol">:</a> <a id="11432" href="Cubical.Functions.Embedding.html#11370" class="Function">Fibration′</a><a id="11442" class="Symbol">)</a> <a id="11444" class="Keyword">where</a>
    <a id="FibrationIdentityPrinciple.Lifted.f≃g′"></a><a id="11454" href="Cubical.Functions.Embedding.html#11454" class="Function">f≃g′</a> <a id="11459" class="Symbol">:</a> <a id="11461" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11466" class="Symbol">(</a><a id="11467" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="11473" href="Cubical.Functions.Embedding.html#11131" class="Bound">ℓ</a> <a id="11475" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a><a id="11477" class="Symbol">)</a>
    <a id="11483" href="Cubical.Functions.Embedding.html#11454" class="Function">f≃g′</a> <a id="11488" class="Symbol">=</a> <a id="11490" class="Symbol">∀</a> <a id="11492" href="Cubical.Functions.Embedding.html#11492" class="Bound">b</a> <a id="11494" class="Symbol">→</a> <a id="11496" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11502" class="Symbol">(</a><a id="11503" href="Cubical.Functions.Embedding.html#11426" class="Bound">f</a> <a id="11505" class="Symbol">.</a><a id="11506" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11509" class="Symbol">)</a> <a id="11511" href="Cubical.Functions.Embedding.html#11492" class="Bound">b</a> <a id="11513" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11515" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11521" class="Symbol">(</a><a id="11522" href="Cubical.Functions.Embedding.html#11428" class="Bound">g</a> <a id="11524" class="Symbol">.</a><a id="11525" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11528" class="Symbol">)</a> <a id="11530" href="Cubical.Functions.Embedding.html#11492" class="Bound">b</a>

    <a id="FibrationIdentityPrinciple.Lifted.Fibration′IP"></a><a id="11537" href="Cubical.Functions.Embedding.html#11537" class="Function">Fibration′IP</a> <a id="11550" class="Symbol">:</a> <a id="11552" href="Cubical.Functions.Embedding.html#11454" class="Function">f≃g′</a> <a id="11557" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11559" class="Symbol">(</a><a id="11560" href="Cubical.Functions.Embedding.html#11426" class="Bound">f</a> <a id="11562" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11564" href="Cubical.Functions.Embedding.html#11428" class="Bound">g</a><a id="11565" class="Symbol">)</a>
    <a id="11571" href="Cubical.Functions.Embedding.html#11537" class="Function">Fibration′IP</a> <a id="11584" class="Symbol">=</a>
        <a id="11594" href="Cubical.Functions.Embedding.html#11454" class="Function">f≃g′</a>
      <a id="11605" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="11608" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="11618" class="Symbol">(λ</a> <a id="11621" href="Cubical.Functions.Embedding.html#11621" class="Bound">_</a> <a id="11623" class="Symbol">→</a> <a id="11625" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="11634" href="Cubical.Foundations.Univalence.html#9641" class="Function">univalence</a><a id="11644" class="Symbol">)</a> <a id="11646" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
        <a id="11656" class="Symbol">(∀</a> <a id="11659" href="Cubical.Functions.Embedding.html#11659" class="Bound">b</a> <a id="11661" class="Symbol">→</a> <a id="11663" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11669" class="Symbol">(</a><a id="11670" href="Cubical.Functions.Embedding.html#11426" class="Bound">f</a> <a id="11672" class="Symbol">.</a><a id="11673" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11676" class="Symbol">)</a> <a id="11678" href="Cubical.Functions.Embedding.html#11659" class="Bound">b</a> <a id="11680" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11682" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11688" class="Symbol">(</a><a id="11689" href="Cubical.Functions.Embedding.html#11428" class="Bound">g</a> <a id="11691" class="Symbol">.</a><a id="11692" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11695" class="Symbol">)</a> <a id="11697" href="Cubical.Functions.Embedding.html#11659" class="Bound">b</a><a id="11698" class="Symbol">)</a>
      <a id="11706" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="11709" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="11721" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
        <a id="11731" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11737" class="Symbol">(</a><a id="11738" href="Cubical.Functions.Embedding.html#11426" class="Bound">f</a> <a id="11740" class="Symbol">.</a><a id="11741" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11744" class="Symbol">)</a> <a id="11746" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11748" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11754" class="Symbol">(</a><a id="11755" href="Cubical.Functions.Embedding.html#11428" class="Bound">g</a> <a id="11757" class="Symbol">.</a><a id="11758" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11761" class="Symbol">)</a>
      <a id="11769" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="11772" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="11781" class="Symbol">(</a><a id="11782" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="11792" class="Symbol">(</a><a id="11793" href="Cubical.Functions.Fibration.html#1951" class="Function">fibrationEquiv</a> <a id="11808" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a> <a id="11810" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a><a id="11812" class="Symbol">))</a> <a id="11815" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
        <a id="11825" href="Cubical.Functions.Embedding.html#11426" class="Bound">f</a> <a id="11827" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11829" href="Cubical.Functions.Embedding.html#11428" class="Bound">g</a>
      <a id="11837" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>

  <a id="11842" class="Comment">-- Then embed into the above case by lifting the type</a>
  <a id="FibrationIdentityPrinciple.L"></a><a id="11898" href="Cubical.Functions.Embedding.html#11898" class="Function">L</a> <a id="11900" class="Symbol">:</a> <a id="11902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11907" class="Symbol">_</a> <a id="11909" class="Symbol">→</a> <a id="11911" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11916" class="Symbol">_</a> <a id="11918" class="Comment">-- local synonym fixing the levels of Lift</a>
  <a id="11963" href="Cubical.Functions.Embedding.html#11898" class="Function">L</a> <a id="11965" class="Symbol">=</a> <a id="11967" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="11972" class="Symbol">{</a><a id="11973" class="Argument">i</a> <a id="11975" class="Symbol">=</a> <a id="11977" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a><a id="11979" class="Symbol">}</a> <a id="11981" class="Symbol">{</a><a id="11982" class="Argument">j</a> <a id="11984" class="Symbol">=</a> <a id="11986" href="Cubical.Functions.Embedding.html#11131" class="Bound">ℓ</a><a id="11987" class="Symbol">}</a>

  <a id="FibrationIdentityPrinciple.liftFibration"></a><a id="11992" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="12006" class="Symbol">:</a> <a id="12008" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="12018" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a> <a id="12020" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a> <a id="12023" class="Symbol">→</a> <a id="12025" href="Cubical.Functions.Embedding.html#11370" class="Function">Fibration′</a>
  <a id="12038" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="12052" class="Symbol">(</a><a id="12053" href="Cubical.Functions.Embedding.html#12053" class="Bound">A</a> <a id="12055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12057" href="Cubical.Functions.Embedding.html#12057" class="Bound">f</a><a id="12058" class="Symbol">)</a> <a id="12060" class="Symbol">=</a> <a id="12062" href="Cubical.Functions.Embedding.html#11898" class="Function">L</a> <a id="12064" href="Cubical.Functions.Embedding.html#12053" class="Bound">A</a> <a id="12066" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12068" href="Cubical.Functions.Embedding.html#12057" class="Bound">f</a> <a id="12070" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12072" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a>

  <a id="FibrationIdentityPrinciple.hasPropFibersLiftFibration"></a><a id="12081" href="Cubical.Functions.Embedding.html#12081" class="Function">hasPropFibersLiftFibration</a> <a id="12108" class="Symbol">:</a> <a id="12110" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="12124" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a>
  <a id="12140" href="Cubical.Functions.Embedding.html#12081" class="Function">hasPropFibersLiftFibration</a> <a id="12167" class="Symbol">(</a><a id="12168" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a> <a id="12170" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12172" href="Cubical.Functions.Embedding.html#12172" class="Bound">f</a><a id="12173" class="Symbol">)</a> <a id="12175" class="Symbol">=</a>
    <a id="12181" href="Cubical.Functions.Embedding.html#6833" class="Function">Embedding-into-isProp→isProp</a> <a id="12210" class="Symbol">(</a><a id="12211" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="12227" href="Cubical.Functions.Embedding.html#12405" class="Function">fiberChar</a><a id="12236" class="Symbol">)</a>
      <a id="12244" class="Symbol">(</a><a id="12245" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="12253" class="Symbol">(</a><a id="12254" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="12280" class="Symbol">(</a><a id="12281" href="Cubical.Functions.Embedding.html#10921" class="Function">liftEmbedding</a> <a id="12295" class="Symbol">_</a> <a id="12297" class="Symbol">_)</a> <a id="12300" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a><a id="12301" class="Symbol">)</a>
               <a id="12318" class="Symbol">λ</a> <a id="12320" href="Cubical.Functions.Embedding.html#12320" class="Bound">_</a> <a id="12322" class="Symbol">→</a> <a id="12324" href="Cubical.Functions.Embedding.html#5424" class="Function">isEquiv→hasPropFibers</a> <a id="12346" class="Symbol">(</a><a id="12347" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12351" class="Symbol">(</a><a id="12352" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="12361" class="Symbol">(</a><a id="12362" href="Cubical.Foundations.Equiv.Properties.html#2042" class="Function">preCompEquiv</a> <a id="12375" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="12384" class="Symbol">)))</a> <a id="12388" class="Symbol">_)</a>
    <a id="12395" class="Keyword">where</a>
    <a id="12405" href="Cubical.Functions.Embedding.html#12405" class="Function">fiberChar</a> <a id="12415" class="Symbol">:</a> <a id="12417" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12423" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="12437" class="Symbol">(</a><a id="12438" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a> <a id="12440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12442" href="Cubical.Functions.Embedding.html#12172" class="Bound">f</a><a id="12443" class="Symbol">)</a>
              <a id="12459" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12461" class="Symbol">(</a><a id="12462" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12465" href="Cubical.Functions.Embedding.html#12465" class="Bound">(</a><a id="12466" href="Cubical.Functions.Embedding.html#12466" class="Bound">E</a> <a id="12468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12470" href="Cubical.Functions.Embedding.html#12470" class="Bound">eq</a><a id="12472" href="Cubical.Functions.Embedding.html#12465" class="Bound">)</a> <a id="12474" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12476" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12482" href="Cubical.Functions.Embedding.html#11898" class="Function">L</a> <a id="12484" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a> <a id="12486" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12488" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12494" class="Symbol">(</a><a id="12495" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="12498" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="12503" class="Symbol">)</a> <a id="12505" class="Symbol">(</a><a id="12506" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="12517" class="Symbol">(λ</a> <a id="12520" href="Cubical.Functions.Embedding.html#12520" class="Bound">i</a> <a id="12522" class="Symbol">→</a> <a id="12524" href="Cubical.Functions.Embedding.html#12470" class="Bound">eq</a> <a id="12527" href="Cubical.Functions.Embedding.html#12520" class="Bound">i</a> <a id="12529" class="Symbol">→</a> <a id="12531" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a><a id="12532" class="Symbol">)</a> <a id="12534" href="Cubical.Functions.Embedding.html#12172" class="Bound">f</a><a id="12535" class="Symbol">))</a>
    <a id="12542" href="Cubical.Functions.Embedding.html#12405" class="Function">fiberChar</a> <a id="12552" class="Symbol">=</a>
        <a id="12562" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12568" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="12582" class="Symbol">(</a><a id="12583" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a> <a id="12585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12587" href="Cubical.Functions.Embedding.html#12172" class="Bound">f</a><a id="12588" class="Symbol">)</a>
      <a id="12596" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="12599" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="12616" class="Symbol">(λ</a> <a id="12619" href="Cubical.Functions.Embedding.html#12619" class="Bound">_</a> <a id="12621" class="Symbol">→</a> <a id="12623" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="12632" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a><a id="12643" class="Symbol">)</a> <a id="12645" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
        <a id="12655" class="Symbol">(</a><a id="12656" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12659" href="Cubical.Functions.Embedding.html#12659" class="Bound">(</a><a id="12660" href="Cubical.Functions.Embedding.html#12660" class="Bound">E</a> <a id="12662" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12664" href="Cubical.Functions.Embedding.html#12664" class="Bound">g</a><a id="12665" href="Cubical.Functions.Embedding.html#12659" class="Bound">)</a> <a id="12667" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12669" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="12679" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a> <a id="12681" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a> <a id="12684" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12686" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12689" href="Cubical.Functions.Embedding.html#12689" class="Bound">eq</a> <a id="12692" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12694" class="Symbol">(</a><a id="12695" href="Cubical.Functions.Embedding.html#11898" class="Function">L</a> <a id="12697" href="Cubical.Functions.Embedding.html#12660" class="Bound">E</a> <a id="12699" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12701" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a><a id="12702" class="Symbol">)</a> <a id="12704" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12706" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12712" class="Symbol">(λ</a> <a id="12715" href="Cubical.Functions.Embedding.html#12715" class="Bound">i</a> <a id="12717" class="Symbol">→</a> <a id="12719" href="Cubical.Functions.Embedding.html#12689" class="Bound">eq</a> <a id="12722" href="Cubical.Functions.Embedding.html#12715" class="Bound">i</a> <a id="12724" class="Symbol">→</a> <a id="12726" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a><a id="12727" class="Symbol">)</a> <a id="12729" class="Symbol">(</a><a id="12730" href="Cubical.Functions.Embedding.html#12664" class="Bound">g</a> <a id="12732" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12734" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="12739" class="Symbol">)</a> <a id="12741" href="Cubical.Functions.Embedding.html#12172" class="Bound">f</a><a id="12742" class="Symbol">)</a>
      <a id="12750" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="12753" href="Cubical.Functions.Embedding.html#13064" class="Function">boringSwap</a> <a id="12764" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
        <a id="12774" class="Symbol">(</a><a id="12775" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12778" href="Cubical.Functions.Embedding.html#12778" class="Bound">(</a><a id="12779" href="Cubical.Functions.Embedding.html#12779" class="Bound">E</a> <a id="12781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12783" href="Cubical.Functions.Embedding.html#12783" class="Bound">eq</a><a id="12785" href="Cubical.Functions.Embedding.html#12778" class="Bound">)</a> <a id="12787" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12789" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12795" href="Cubical.Functions.Embedding.html#11898" class="Function">L</a> <a id="12797" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a> <a id="12799" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12801" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12804" href="Cubical.Functions.Embedding.html#12804" class="Bound">g</a> <a id="12806" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12808" class="Symbol">(</a><a id="12809" href="Cubical.Functions.Embedding.html#12779" class="Bound">E</a> <a id="12811" class="Symbol">→</a> <a id="12813" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a><a id="12814" class="Symbol">)</a> <a id="12816" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12818" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12824" class="Symbol">(λ</a> <a id="12827" href="Cubical.Functions.Embedding.html#12827" class="Bound">i</a> <a id="12829" class="Symbol">→</a> <a id="12831" href="Cubical.Functions.Embedding.html#12783" class="Bound">eq</a> <a id="12834" href="Cubical.Functions.Embedding.html#12827" class="Bound">i</a> <a id="12836" class="Symbol">→</a> <a id="12838" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a><a id="12839" class="Symbol">)</a> <a id="12841" class="Symbol">(</a><a id="12842" href="Cubical.Functions.Embedding.html#12804" class="Bound">g</a> <a id="12844" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12846" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="12851" class="Symbol">)</a> <a id="12853" href="Cubical.Functions.Embedding.html#12172" class="Bound">f</a><a id="12854" class="Symbol">)</a>
      <a id="12862" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="12865" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="12882" class="Symbol">(λ</a> <a id="12885" href="Cubical.Functions.Embedding.html#12885" class="Bound">_</a> <a id="12887" class="Symbol">→</a> <a id="12889" href="Cubical.Data.Sigma.Properties.html#9845" class="Function">Σ-cong-equiv-snd</a> <a id="12906" class="Symbol">λ</a> <a id="12908" href="Cubical.Functions.Embedding.html#12908" class="Bound">_</a> <a id="12910" class="Symbol">→</a> <a id="12912" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="12924" class="Symbol">(</a><a id="12925" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="12937" class="Symbol">_</a> <a id="12939" class="Symbol">_</a> <a id="12941" class="Symbol">_))</a> <a id="12945" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
        <a id="12955" class="Symbol">(</a><a id="12956" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12959" href="Cubical.Functions.Embedding.html#12959" class="Bound">(</a><a id="12960" href="Cubical.Functions.Embedding.html#12960" class="Bound">E</a> <a id="12962" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12964" href="Cubical.Functions.Embedding.html#12964" class="Bound">eq</a><a id="12966" href="Cubical.Functions.Embedding.html#12959" class="Bound">)</a> <a id="12968" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12970" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12976" href="Cubical.Functions.Embedding.html#11898" class="Function">L</a> <a id="12978" href="Cubical.Functions.Embedding.html#12168" class="Bound">A</a> <a id="12980" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12982" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12988" class="Symbol">(</a><a id="12989" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="12992" href="Cubical.Foundations.Prelude.html#20712" class="Field">lower</a><a id="12997" class="Symbol">)</a> <a id="12999" class="Symbol">(</a><a id="13000" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="13011" class="Symbol">(λ</a> <a id="13014" href="Cubical.Functions.Embedding.html#13014" class="Bound">i</a> <a id="13016" class="Symbol">→</a> <a id="13018" href="Cubical.Functions.Embedding.html#12964" class="Bound">eq</a> <a id="13021" href="Cubical.Functions.Embedding.html#13014" class="Bound">i</a> <a id="13023" class="Symbol">→</a> <a id="13025" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a><a id="13026" class="Symbol">)</a> <a id="13028" href="Cubical.Functions.Embedding.html#12172" class="Bound">f</a><a id="13029" class="Symbol">))</a>
      <a id="13038" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a> <a id="13040" class="Keyword">where</a>
      <a id="13052" class="Keyword">unquoteDecl</a> <a id="13064" href="Cubical.Functions.Embedding.html#13064" class="Function">boringSwap</a> <a id="13075" class="Symbol">=</a>
        <a id="13085" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="13101" href="Cubical.Functions.Embedding.html#13064" class="Function">boringSwap</a>
          <a id="13122" class="Symbol">(λ</a> <a id="13125" class="Symbol">((</a><a id="13127" href="Cubical.Functions.Embedding.html#13127" class="Bound">E</a> <a id="13129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13131" href="Cubical.Functions.Embedding.html#13131" class="Bound">g</a><a id="13132" class="Symbol">)</a> <a id="13134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13136" class="Symbol">(</a><a id="13137" href="Cubical.Functions.Embedding.html#13137" class="Bound">eq</a> <a id="13140" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13142" href="Cubical.Functions.Embedding.html#13142" class="Bound">p</a><a id="13143" class="Symbol">))</a> <a id="13146" class="Symbol">→</a> <a id="13148" class="Symbol">((</a><a id="13150" href="Cubical.Functions.Embedding.html#13127" class="Bound">E</a> <a id="13152" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13154" href="Cubical.Functions.Embedding.html#13137" class="Bound">eq</a><a id="13156" class="Symbol">)</a> <a id="13158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13160" class="Symbol">(</a><a id="13161" href="Cubical.Functions.Embedding.html#13131" class="Bound">g</a> <a id="13163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13165" href="Cubical.Functions.Embedding.html#13142" class="Bound">p</a><a id="13166" class="Symbol">)))</a>
          <a id="13180" class="Symbol">(λ</a> <a id="13183" class="Symbol">((</a><a id="13185" href="Cubical.Functions.Embedding.html#13185" class="Bound">E</a> <a id="13187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13189" href="Cubical.Functions.Embedding.html#13189" class="Bound">g</a><a id="13190" class="Symbol">)</a> <a id="13192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13194" class="Symbol">(</a><a id="13195" href="Cubical.Functions.Embedding.html#13195" class="Bound">eq</a> <a id="13198" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13200" href="Cubical.Functions.Embedding.html#13200" class="Bound">p</a><a id="13201" class="Symbol">))</a> <a id="13204" class="Symbol">→</a> <a id="13206" class="Symbol">((</a><a id="13208" href="Cubical.Functions.Embedding.html#13185" class="Bound">E</a> <a id="13210" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13212" href="Cubical.Functions.Embedding.html#13195" class="Bound">eq</a><a id="13214" class="Symbol">)</a> <a id="13216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13218" class="Symbol">(</a><a id="13219" href="Cubical.Functions.Embedding.html#13189" class="Bound">g</a> <a id="13221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13223" href="Cubical.Functions.Embedding.html#13200" class="Bound">p</a><a id="13224" class="Symbol">)))</a>

  <a id="FibrationIdentityPrinciple.isEmbeddingLiftFibration"></a><a id="13231" href="Cubical.Functions.Embedding.html#13231" class="Function">isEmbeddingLiftFibration</a> <a id="13256" class="Symbol">:</a> <a id="13258" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="13270" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a>
  <a id="13286" href="Cubical.Functions.Embedding.html#13231" class="Function">isEmbeddingLiftFibration</a> <a id="13311" class="Symbol">=</a> <a id="13313" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="13339" href="Cubical.Functions.Embedding.html#12081" class="Function">hasPropFibersLiftFibration</a>

  <a id="13369" class="Comment">-- and finish off</a>
  <a id="13389" class="Keyword">module</a> <a id="13396" href="Cubical.Functions.Embedding.html#13396" class="Module">_</a> <a id="13398" class="Symbol">(</a><a id="13399" href="Cubical.Functions.Embedding.html#13399" class="Bound">f</a> <a id="13401" href="Cubical.Functions.Embedding.html#13401" class="Bound">g</a> <a id="13403" class="Symbol">:</a> <a id="13405" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="13415" href="Cubical.Functions.Embedding.html#11122" class="Bound">B</a> <a id="13417" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a><a id="13419" class="Symbol">)</a> <a id="13421" class="Keyword">where</a>
    <a id="13431" class="Keyword">open</a> <a id="13436" href="Cubical.Functions.Embedding.html#11418" class="Module">Lifted</a> <a id="13443" class="Symbol">(</a><a id="13444" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="13458" href="Cubical.Functions.Embedding.html#13399" class="Bound">f</a><a id="13459" class="Symbol">)</a> <a id="13461" class="Symbol">(</a><a id="13462" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="13476" href="Cubical.Functions.Embedding.html#13401" class="Bound">g</a><a id="13477" class="Symbol">)</a>
    <a id="13483" href="Cubical.Functions.Embedding.html#13483" class="Function">f≃g</a> <a id="13487" class="Symbol">:</a> <a id="13489" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13494" class="Symbol">(</a><a id="13495" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="13501" href="Cubical.Functions.Embedding.html#11131" class="Bound">ℓ</a> <a id="13503" href="Cubical.Functions.Embedding.html#11135" class="Bound">ℓ&#39;</a><a id="13505" class="Symbol">)</a>
    <a id="13511" href="Cubical.Functions.Embedding.html#13483" class="Function">f≃g</a> <a id="13515" class="Symbol">=</a> <a id="13517" class="Symbol">∀</a> <a id="13519" href="Cubical.Functions.Embedding.html#13519" class="Bound">b</a> <a id="13521" class="Symbol">→</a> <a id="13523" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13529" class="Symbol">(</a><a id="13530" href="Cubical.Functions.Embedding.html#13399" class="Bound">f</a> <a id="13532" class="Symbol">.</a><a id="13533" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13536" class="Symbol">)</a> <a id="13538" href="Cubical.Functions.Embedding.html#13519" class="Bound">b</a> <a id="13540" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13542" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13548" class="Symbol">(</a><a id="13549" href="Cubical.Functions.Embedding.html#13401" class="Bound">g</a> <a id="13551" class="Symbol">.</a><a id="13552" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13555" class="Symbol">)</a> <a id="13557" href="Cubical.Functions.Embedding.html#13519" class="Bound">b</a>

    <a id="13564" href="Cubical.Functions.Embedding.html#13564" class="Function">FibrationIP</a> <a id="13576" class="Symbol">:</a> <a id="13578" href="Cubical.Functions.Embedding.html#13483" class="Function">f≃g</a> <a id="13582" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13584" class="Symbol">(</a><a id="13585" href="Cubical.Functions.Embedding.html#13399" class="Bound">f</a> <a id="13587" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13589" href="Cubical.Functions.Embedding.html#13401" class="Bound">g</a><a id="13590" class="Symbol">)</a>
    <a id="13596" href="Cubical.Functions.Embedding.html#13564" class="Function">FibrationIP</a> <a id="13608" class="Symbol">=</a>
      <a id="13616" href="Cubical.Functions.Embedding.html#13483" class="Function">f≃g</a>  <a id="13621" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="13624" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="13634" class="Symbol">(λ</a> <a id="13637" href="Cubical.Functions.Embedding.html#13637" class="Bound">b</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Cubical.Foundations.Equiv.html#10224" class="Function">equivComp</a> <a id="13651" class="Symbol">(</a><a id="13652" href="Cubical.Data.Sigma.Properties.html#7954" class="Function">Σ-cong-equiv-fst</a> <a id="13669" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="13678" class="Symbol">)</a>
                                          <a id="13722" class="Symbol">(</a><a id="13723" href="Cubical.Data.Sigma.Properties.html#7954" class="Function">Σ-cong-equiv-fst</a> <a id="13740" href="Cubical.Foundations.Equiv.html#5482" class="Function">LiftEquiv</a><a id="13749" class="Symbol">))</a> <a id="13752" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
      <a id="13760" href="Cubical.Functions.Embedding.html#11454" class="Function">f≃g′</a> <a id="13765" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="13768" href="Cubical.Functions.Embedding.html#11537" class="Function">Fibration′IP</a> <a id="13781" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
      <a id="13789" class="Symbol">(</a><a id="13790" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="13804" href="Cubical.Functions.Embedding.html#13399" class="Bound">f</a> <a id="13806" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13808" href="Cubical.Functions.Embedding.html#11992" class="Function">liftFibration</a> <a id="13822" href="Cubical.Functions.Embedding.html#13401" class="Bound">g</a><a id="13823" class="Symbol">)</a> <a id="13825" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="13828" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="13837" class="Symbol">(_</a> <a id="13840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13842" href="Cubical.Functions.Embedding.html#13231" class="Function">isEmbeddingLiftFibration</a> <a id="13867" class="Symbol">_</a> <a id="13869" class="Symbol">_)</a> <a id="13872" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
      <a id="13880" class="Symbol">(</a><a id="13881" href="Cubical.Functions.Embedding.html#13399" class="Bound">f</a> <a id="13883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13885" href="Cubical.Functions.Embedding.html#13401" class="Bound">g</a><a id="13886" class="Symbol">)</a> <a id="13888" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>

<a id="_≃Fib_"></a><a id="13891" href="Cubical.Functions.Embedding.html#13891" class="Function Operator">_≃Fib_</a> <a id="13898" class="Symbol">:</a> <a id="13900" class="Symbol">{</a><a id="13901" href="Cubical.Functions.Embedding.html#13901" class="Bound">B</a> <a id="13903" class="Symbol">:</a> <a id="13905" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13910" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="13911" class="Symbol">}</a> <a id="13913" class="Symbol">(</a><a id="13914" href="Cubical.Functions.Embedding.html#13914" class="Bound">f</a> <a id="13916" href="Cubical.Functions.Embedding.html#13916" class="Bound">g</a> <a id="13918" class="Symbol">:</a> <a id="13920" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="13930" href="Cubical.Functions.Embedding.html#13901" class="Bound">B</a> <a id="13932" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="13934" class="Symbol">)</a> <a id="13936" class="Symbol">→</a> <a id="13938" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13943" class="Symbol">(</a><a id="13944" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="13950" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="13952" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="13954" class="Symbol">)</a>
<a id="13956" href="Cubical.Functions.Embedding.html#13891" class="Function Operator">_≃Fib_</a> <a id="13963" class="Symbol">=</a> <a id="13965" href="Cubical.Functions.Embedding.html#13483" class="Function">FibrationIdentityPrinciple.f≃g</a>

<a id="FibrationIP"></a><a id="13997" href="Cubical.Functions.Embedding.html#13997" class="Function">FibrationIP</a> <a id="14009" class="Symbol">:</a> <a id="14011" class="Symbol">{</a><a id="14012" href="Cubical.Functions.Embedding.html#14012" class="Bound">B</a> <a id="14014" class="Symbol">:</a> <a id="14016" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14021" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="14022" class="Symbol">}</a> <a id="14024" class="Symbol">(</a><a id="14025" href="Cubical.Functions.Embedding.html#14025" class="Bound">f</a> <a id="14027" href="Cubical.Functions.Embedding.html#14027" class="Bound">g</a> <a id="14029" class="Symbol">:</a> <a id="14031" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="14041" href="Cubical.Functions.Embedding.html#14012" class="Bound">B</a> <a id="14043" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="14045" class="Symbol">)</a> <a id="14047" class="Symbol">→</a> <a id="14049" href="Cubical.Functions.Embedding.html#14025" class="Bound">f</a> <a id="14051" href="Cubical.Functions.Embedding.html#13891" class="Function Operator">≃Fib</a> <a id="14056" href="Cubical.Functions.Embedding.html#14027" class="Bound">g</a> <a id="14058" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14060" class="Symbol">(</a><a id="14061" href="Cubical.Functions.Embedding.html#14025" class="Bound">f</a> <a id="14063" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14065" href="Cubical.Functions.Embedding.html#14027" class="Bound">g</a><a id="14066" class="Symbol">)</a>
<a id="14068" href="Cubical.Functions.Embedding.html#13997" class="Function">FibrationIP</a> <a id="14080" class="Symbol">=</a> <a id="14082" href="Cubical.Functions.Embedding.html#13564" class="Function">FibrationIdentityPrinciple.FibrationIP</a>

<a id="Embedding"></a><a id="14122" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="14132" class="Symbol">:</a> <a id="14134" class="Symbol">(</a><a id="14135" href="Cubical.Functions.Embedding.html#14135" class="Bound">B</a> <a id="14137" class="Symbol">:</a> <a id="14139" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14144" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="14146" class="Symbol">)</a> <a id="14148" class="Symbol">→</a> <a id="14150" class="Symbol">(</a><a id="14151" href="Cubical.Functions.Embedding.html#14151" class="Bound">ℓ</a> <a id="14153" class="Symbol">:</a> <a id="14155" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="14160" class="Symbol">)</a> <a id="14162" class="Symbol">→</a> <a id="14164" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14169" class="Symbol">(</a><a id="14170" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="14176" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="14179" class="Symbol">(</a><a id="14180" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="14186" href="Cubical.Functions.Embedding.html#14151" class="Bound">ℓ</a><a id="14187" class="Symbol">))</a>
<a id="14190" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="14200" href="Cubical.Functions.Embedding.html#14200" class="Bound">B</a> <a id="14202" href="Cubical.Functions.Embedding.html#14202" class="Bound">ℓ</a> <a id="14204" class="Symbol">=</a> <a id="14206" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14209" href="Cubical.Functions.Embedding.html#14209" class="Bound">A</a> <a id="14211" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14213" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14218" href="Cubical.Functions.Embedding.html#14202" class="Bound">ℓ</a> <a id="14220" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14222" href="Cubical.Functions.Embedding.html#14209" class="Bound">A</a> <a id="14224" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="14226" href="Cubical.Functions.Embedding.html#14200" class="Bound">B</a>

<a id="14229" class="Keyword">module</a> <a id="EmbeddingIdentityPrinciple"></a><a id="14236" href="Cubical.Functions.Embedding.html#14236" class="Module">EmbeddingIdentityPrinciple</a> <a id="14263" class="Symbol">{</a><a id="14264" href="Cubical.Functions.Embedding.html#14264" class="Bound">B</a> <a id="14266" class="Symbol">:</a> <a id="14268" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14273" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="14274" class="Symbol">}</a> <a id="14276" class="Symbol">{</a><a id="14277" href="Cubical.Functions.Embedding.html#14277" class="Bound">ℓ&#39;</a><a id="14279" class="Symbol">}</a> <a id="14281" class="Symbol">(</a><a id="14282" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a> <a id="14284" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a> <a id="14286" class="Symbol">:</a> <a id="14288" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="14298" href="Cubical.Functions.Embedding.html#14264" class="Bound">B</a> <a id="14300" href="Cubical.Functions.Embedding.html#14277" class="Bound">ℓ&#39;</a><a id="14302" class="Symbol">)</a> <a id="14304" class="Keyword">where</a>
  <a id="14312" class="Keyword">open</a> <a id="14317" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14319" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a> <a id="14321" class="Keyword">renaming</a> <a id="14330" class="Symbol">(</a><a id="14331" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14335" class="Symbol">to</a> <a id="14338" class="Field">F</a><a id="14339" class="Symbol">)</a>
  <a id="14343" class="Keyword">open</a> <a id="14348" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14350" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a> <a id="14352" class="Keyword">renaming</a> <a id="14361" class="Symbol">(</a><a id="14362" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14366" class="Symbol">to</a> <a id="14369" class="Field">G</a><a id="14370" class="Symbol">)</a>
  <a id="14374" class="Keyword">open</a> <a id="14379" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14381" class="Symbol">(</a><a id="14382" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a> <a id="14384" class="Symbol">.</a><a id="14385" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14388" class="Symbol">)</a> <a id="14390" class="Keyword">renaming</a> <a id="14399" class="Symbol">(</a><a id="14400" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14404" class="Symbol">to</a> <a id="14407" class="Field">ffun</a><a id="14411" class="Symbol">;</a> <a id="14413" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14417" class="Symbol">to</a> <a id="14420" class="Field">isEmbF</a><a id="14426" class="Symbol">)</a>
  <a id="14430" class="Keyword">open</a> <a id="14435" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14437" class="Symbol">(</a><a id="14438" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a> <a id="14440" class="Symbol">.</a><a id="14441" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14444" class="Symbol">)</a> <a id="14446" class="Keyword">renaming</a> <a id="14455" class="Symbol">(</a><a id="14456" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14460" class="Symbol">to</a> <a id="14463" class="Field">gfun</a><a id="14467" class="Symbol">;</a> <a id="14469" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14473" class="Symbol">to</a> <a id="14476" class="Field">isEmbG</a><a id="14482" class="Symbol">)</a>
  <a id="EmbeddingIdentityPrinciple.f≃g"></a><a id="14486" href="Cubical.Functions.Embedding.html#14486" class="Function">f≃g</a> <a id="14490" class="Symbol">:</a> <a id="14492" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14497" class="Symbol">_</a>
  <a id="14501" href="Cubical.Functions.Embedding.html#14486" class="Function">f≃g</a> <a id="14505" class="Symbol">=</a> <a id="14507" class="Symbol">(∀</a> <a id="14510" href="Cubical.Functions.Embedding.html#14510" class="Bound">b</a> <a id="14512" class="Symbol">→</a> <a id="14514" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14520" href="Cubical.Functions.Embedding.html#14407" class="Function">ffun</a> <a id="14525" href="Cubical.Functions.Embedding.html#14510" class="Bound">b</a> <a id="14527" class="Symbol">→</a> <a id="14529" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14535" href="Cubical.Functions.Embedding.html#14463" class="Function">gfun</a> <a id="14540" href="Cubical.Functions.Embedding.html#14510" class="Bound">b</a><a id="14541" class="Symbol">)</a> <a id="14543" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
         <a id="14554" class="Symbol">(∀</a> <a id="14557" href="Cubical.Functions.Embedding.html#14557" class="Bound">b</a> <a id="14559" class="Symbol">→</a> <a id="14561" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14567" href="Cubical.Functions.Embedding.html#14463" class="Function">gfun</a> <a id="14572" href="Cubical.Functions.Embedding.html#14557" class="Bound">b</a> <a id="14574" class="Symbol">→</a> <a id="14576" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14582" href="Cubical.Functions.Embedding.html#14407" class="Function">ffun</a> <a id="14587" href="Cubical.Functions.Embedding.html#14557" class="Bound">b</a><a id="14588" class="Symbol">)</a>
  <a id="EmbeddingIdentityPrinciple.toFibr"></a><a id="14592" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="14599" class="Symbol">:</a> <a id="14601" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="14611" href="Cubical.Functions.Embedding.html#14264" class="Bound">B</a> <a id="14613" href="Cubical.Functions.Embedding.html#14277" class="Bound">ℓ&#39;</a> <a id="14616" class="Symbol">→</a> <a id="14618" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="14628" href="Cubical.Functions.Embedding.html#14264" class="Bound">B</a> <a id="14630" href="Cubical.Functions.Embedding.html#14277" class="Bound">ℓ&#39;</a>
  <a id="14635" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="14642" class="Symbol">(</a><a id="14643" href="Cubical.Functions.Embedding.html#14643" class="Bound">A</a> <a id="14645" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14647" class="Symbol">(</a><a id="14648" href="Cubical.Functions.Embedding.html#14648" class="Bound">f</a> <a id="14650" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14652" class="Symbol">_))</a> <a id="14656" class="Symbol">=</a> <a id="14658" class="Symbol">(</a><a id="14659" href="Cubical.Functions.Embedding.html#14643" class="Bound">A</a> <a id="14661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14663" href="Cubical.Functions.Embedding.html#14648" class="Bound">f</a><a id="14664" class="Symbol">)</a>

  <a id="EmbeddingIdentityPrinciple.isEmbeddingToFibr"></a><a id="14669" href="Cubical.Functions.Embedding.html#14669" class="Function">isEmbeddingToFibr</a> <a id="14687" class="Symbol">:</a> <a id="14689" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="14701" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a>
  <a id="14710" href="Cubical.Functions.Embedding.html#14669" class="Function">isEmbeddingToFibr</a> <a id="14728" href="Cubical.Functions.Embedding.html#14728" class="Bound">w</a> <a id="14730" href="Cubical.Functions.Embedding.html#14730" class="Bound">x</a> <a id="14732" class="Symbol">=</a> <a id="14734" href="Cubical.Functions.Embedding.html#14827" class="Function">fullEquiv</a> <a id="14744" class="Symbol">.</a><a id="14745" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14749" class="Keyword">where</a>
    <a id="14759" class="Comment">-- carefully managed such that (cong toFibr) is the equivalence</a>
    <a id="14827" href="Cubical.Functions.Embedding.html#14827" class="Function">fullEquiv</a> <a id="14837" class="Symbol">:</a> <a id="14839" class="Symbol">(</a><a id="14840" href="Cubical.Functions.Embedding.html#14728" class="Bound">w</a> <a id="14842" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14844" href="Cubical.Functions.Embedding.html#14730" class="Bound">x</a><a id="14845" class="Symbol">)</a> <a id="14847" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14849" class="Symbol">(</a><a id="14850" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="14857" href="Cubical.Functions.Embedding.html#14728" class="Bound">w</a> <a id="14859" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14861" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="14868" href="Cubical.Functions.Embedding.html#14730" class="Bound">x</a><a id="14869" class="Symbol">)</a>
    <a id="14875" href="Cubical.Functions.Embedding.html#14827" class="Function">fullEquiv</a> <a id="14885" class="Symbol">=</a> <a id="14887" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="14897" class="Symbol">(</a><a id="14898" href="Cubical.Foundations.Equiv.Properties.html#1493" class="Function">congEquiv</a> <a id="14908" class="Symbol">(</a><a id="14909" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="14918" href="Cubical.Data.Sigma.Properties.html#5986" class="Function">Σ-assoc-≃</a><a id="14927" class="Symbol">))</a> <a id="14930" class="Symbol">(</a><a id="14931" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Cubical.Data.Sigma.Properties.html#13649" class="Function">Σ≡PropEquiv</a> <a id="14953" class="Symbol">(λ</a> <a id="14956" href="Cubical.Functions.Embedding.html#14956" class="Bound">_</a> <a id="14958" class="Symbol">→</a> <a id="14960" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a><a id="14977" class="Symbol">)))</a>

  <a id="EmbeddingIdentityPrinciple.EmbeddingIP"></a><a id="14984" href="Cubical.Functions.Embedding.html#14984" class="Function">EmbeddingIP</a> <a id="14996" class="Symbol">:</a> <a id="14998" href="Cubical.Functions.Embedding.html#14486" class="Function">f≃g</a> <a id="15002" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15004" class="Symbol">(</a><a id="15005" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a> <a id="15007" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15009" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a><a id="15010" class="Symbol">)</a>
  <a id="15014" href="Cubical.Functions.Embedding.html#14984" class="Function">EmbeddingIP</a> <a id="15026" class="Symbol">=</a>
      <a id="15034" href="Cubical.Functions.Embedding.html#14486" class="Function">f≃g</a>
    <a id="15042" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="15045" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="15062" class="Symbol">(</a><a id="15063" href="Cubical.Foundations.Isomorphism.html#3850" class="Function">invIso</a> <a id="15070" href="Cubical.Data.Sigma.Properties.html#16368" class="Function">toProdIso</a><a id="15079" class="Symbol">)</a> <a id="15081" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
      <a id="15089" class="Symbol">(∀</a> <a id="15092" href="Cubical.Functions.Embedding.html#15092" class="Bound">b</a> <a id="15094" class="Symbol">→</a> <a id="15096" class="Symbol">(</a><a id="15097" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15103" href="Cubical.Functions.Embedding.html#14407" class="Function">ffun</a> <a id="15108" href="Cubical.Functions.Embedding.html#15092" class="Bound">b</a> <a id="15110" class="Symbol">→</a> <a id="15112" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15118" href="Cubical.Functions.Embedding.html#14463" class="Function">gfun</a> <a id="15123" href="Cubical.Functions.Embedding.html#15092" class="Bound">b</a><a id="15124" class="Symbol">)</a> <a id="15126" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15128" class="Symbol">(</a><a id="15129" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15135" href="Cubical.Functions.Embedding.html#14463" class="Function">gfun</a> <a id="15140" href="Cubical.Functions.Embedding.html#15092" class="Bound">b</a> <a id="15142" class="Symbol">→</a> <a id="15144" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15150" href="Cubical.Functions.Embedding.html#14407" class="Function">ffun</a> <a id="15155" href="Cubical.Functions.Embedding.html#15092" class="Bound">b</a><a id="15156" class="Symbol">))</a>
    <a id="15163" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="15166" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="15176" class="Symbol">(λ</a> <a id="15179" href="Cubical.Functions.Embedding.html#15179" class="Bound">_</a> <a id="15181" class="Symbol">→</a> <a id="15183" href="Cubical.Foundations.Equiv.html#6709" class="Function">isEquivPropBiimpl→Equiv</a> <a id="15207" class="Symbol">(</a><a id="15208" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="15234" href="Cubical.Functions.Embedding.html#14420" class="Function">isEmbF</a> <a id="15241" class="Symbol">_)</a>
                                                 <a id="15293" class="Symbol">(</a><a id="15294" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="15320" href="Cubical.Functions.Embedding.html#14476" class="Function">isEmbG</a> <a id="15327" class="Symbol">_))</a> <a id="15331" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
      <a id="15339" class="Symbol">(∀</a> <a id="15342" href="Cubical.Functions.Embedding.html#15342" class="Bound">b</a> <a id="15344" class="Symbol">→</a> <a id="15346" class="Symbol">(</a><a id="15347" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15353" class="Symbol">(</a><a id="15354" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a> <a id="15356" class="Symbol">.</a><a id="15357" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15361" class="Symbol">.</a><a id="15362" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="15365" class="Symbol">)</a> <a id="15367" href="Cubical.Functions.Embedding.html#15342" class="Bound">b</a><a id="15368" class="Symbol">)</a> <a id="15370" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15372" class="Symbol">(</a><a id="15373" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15379" class="Symbol">(</a><a id="15380" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a> <a id="15382" class="Symbol">.</a><a id="15383" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15387" class="Symbol">.</a><a id="15388" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="15391" class="Symbol">)</a> <a id="15393" href="Cubical.Functions.Embedding.html#15342" class="Bound">b</a><a id="15394" class="Symbol">))</a>
    <a id="15401" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="15404" href="Cubical.Functions.Embedding.html#13997" class="Function">FibrationIP</a> <a id="15416" class="Symbol">(</a><a id="15417" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="15424" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a><a id="15425" class="Symbol">)</a> <a id="15427" class="Symbol">(</a><a id="15428" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="15435" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a><a id="15436" class="Symbol">)</a> <a id="15438" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
      <a id="15446" class="Symbol">(</a><a id="15447" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="15454" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a> <a id="15456" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15458" href="Cubical.Functions.Embedding.html#14592" class="Function">toFibr</a> <a id="15465" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a><a id="15466" class="Symbol">)</a>
    <a id="15472" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="15475" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="15484" class="Symbol">(_</a> <a id="15487" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15489" href="Cubical.Functions.Embedding.html#14669" class="Function">isEmbeddingToFibr</a> <a id="15507" class="Symbol">_</a> <a id="15509" class="Symbol">_)</a> <a id="15512" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
      <a id="15520" href="Cubical.Functions.Embedding.html#14282" class="Bound">f</a> <a id="15522" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15524" href="Cubical.Functions.Embedding.html#14284" class="Bound">g</a>
    <a id="15530" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>

<a id="_≃Emb_"></a><a id="15533" href="Cubical.Functions.Embedding.html#15533" class="Function Operator">_≃Emb_</a> <a id="15540" class="Symbol">:</a> <a id="15542" class="Symbol">{</a><a id="15543" href="Cubical.Functions.Embedding.html#15543" class="Bound">B</a> <a id="15545" class="Symbol">:</a> <a id="15547" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15552" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="15553" class="Symbol">}</a> <a id="15555" class="Symbol">(</a><a id="15556" href="Cubical.Functions.Embedding.html#15556" class="Bound">f</a> <a id="15558" href="Cubical.Functions.Embedding.html#15558" class="Bound">g</a> <a id="15560" class="Symbol">:</a> <a id="15562" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="15572" href="Cubical.Functions.Embedding.html#15543" class="Bound">B</a> <a id="15574" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="15576" class="Symbol">)</a> <a id="15578" class="Symbol">→</a> <a id="15580" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15585" class="Symbol">_</a>
<a id="15587" href="Cubical.Functions.Embedding.html#15533" class="Function Operator">_≃Emb_</a> <a id="15594" class="Symbol">=</a> <a id="15596" href="Cubical.Functions.Embedding.html#14486" class="Function">EmbeddingIdentityPrinciple.f≃g</a>

<a id="EmbeddingIP"></a><a id="15628" href="Cubical.Functions.Embedding.html#15628" class="Function">EmbeddingIP</a> <a id="15640" class="Symbol">:</a> <a id="15642" class="Symbol">{</a><a id="15643" href="Cubical.Functions.Embedding.html#15643" class="Bound">B</a> <a id="15645" class="Symbol">:</a> <a id="15647" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15652" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="15653" class="Symbol">}</a> <a id="15655" class="Symbol">(</a><a id="15656" href="Cubical.Functions.Embedding.html#15656" class="Bound">f</a> <a id="15658" href="Cubical.Functions.Embedding.html#15658" class="Bound">g</a> <a id="15660" class="Symbol">:</a> <a id="15662" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="15672" href="Cubical.Functions.Embedding.html#15643" class="Bound">B</a> <a id="15674" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="15676" class="Symbol">)</a> <a id="15678" class="Symbol">→</a> <a id="15680" href="Cubical.Functions.Embedding.html#15656" class="Bound">f</a> <a id="15682" href="Cubical.Functions.Embedding.html#15533" class="Function Operator">≃Emb</a> <a id="15687" href="Cubical.Functions.Embedding.html#15658" class="Bound">g</a> <a id="15689" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15691" class="Symbol">(</a><a id="15692" href="Cubical.Functions.Embedding.html#15656" class="Bound">f</a> <a id="15694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15696" href="Cubical.Functions.Embedding.html#15658" class="Bound">g</a><a id="15697" class="Symbol">)</a>
<a id="15699" href="Cubical.Functions.Embedding.html#15628" class="Function">EmbeddingIP</a> <a id="15711" class="Symbol">=</a> <a id="15713" href="Cubical.Functions.Embedding.html#14984" class="Function">EmbeddingIdentityPrinciple.EmbeddingIP</a>

<a id="15753" class="Comment">-- Using the above, we can show that the collection of embeddings forms a set</a>
<a id="isSetEmbedding"></a><a id="15831" href="Cubical.Functions.Embedding.html#15831" class="Function">isSetEmbedding</a> <a id="15846" class="Symbol">:</a> <a id="15848" class="Symbol">{</a><a id="15849" href="Cubical.Functions.Embedding.html#15849" class="Bound">B</a> <a id="15851" class="Symbol">:</a> <a id="15853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15858" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="15859" class="Symbol">}</a> <a id="15861" class="Symbol">{</a><a id="15862" href="Cubical.Functions.Embedding.html#15862" class="Bound">ℓ&#39;</a> <a id="15865" class="Symbol">:</a> <a id="15867" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="15872" class="Symbol">}</a> <a id="15874" class="Symbol">→</a> <a id="15876" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15882" class="Symbol">(</a><a id="15883" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="15893" href="Cubical.Functions.Embedding.html#15849" class="Bound">B</a> <a id="15895" href="Cubical.Functions.Embedding.html#15862" class="Bound">ℓ&#39;</a><a id="15897" class="Symbol">)</a>
<a id="15899" href="Cubical.Functions.Embedding.html#15831" class="Function">isSetEmbedding</a> <a id="15914" href="Cubical.Functions.Embedding.html#15914" class="Bound">M</a> <a id="15916" href="Cubical.Functions.Embedding.html#15916" class="Bound">N</a>
  <a id="15920" class="Symbol">=</a> <a id="15922" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="15945" class="Number">1</a>
      <a id="15953" class="Symbol">(</a><a id="15954" href="Cubical.Functions.Embedding.html#15628" class="Function">EmbeddingIP</a> <a id="15966" href="Cubical.Functions.Embedding.html#15914" class="Bound">M</a> <a id="15968" href="Cubical.Functions.Embedding.html#15916" class="Bound">N</a><a id="15969" class="Symbol">)</a>
      <a id="15977" class="Symbol">(</a><a id="15978" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="15986" class="Symbol">(</a><a id="15987" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="15996" class="Symbol">(λ</a> <a id="15999" href="Cubical.Functions.Embedding.html#15999" class="Bound">b</a> <a id="16001" href="Cubical.Functions.Embedding.html#16001" class="Bound">_</a> <a id="16003" class="Symbol">→</a> <a id="16005" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="16031" class="Symbol">(</a><a id="16032" href="Cubical.Functions.Embedding.html#15916" class="Bound">N</a> <a id="16034" class="Symbol">.</a><a id="16035" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16039" class="Symbol">.</a><a id="16040" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="16043" class="Symbol">)</a> <a id="16045" href="Cubical.Functions.Embedding.html#15999" class="Bound">b</a><a id="16046" class="Symbol">))</a>
               <a id="16064" class="Symbol">(</a><a id="16065" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a>  <a id="16075" class="Symbol">λ</a> <a id="16077" href="Cubical.Functions.Embedding.html#16077" class="Bound">b</a> <a id="16079" href="Cubical.Functions.Embedding.html#16079" class="Bound">_</a> <a id="16081" class="Symbol">→</a> <a id="16083" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="16109" class="Symbol">(</a><a id="16110" href="Cubical.Functions.Embedding.html#15914" class="Bound">M</a> <a id="16112" class="Symbol">.</a><a id="16113" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16117" class="Symbol">.</a><a id="16118" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="16121" class="Symbol">)</a> <a id="16123" href="Cubical.Functions.Embedding.html#16077" class="Bound">b</a><a id="16124" class="Symbol">))</a>

<a id="16128" class="Comment">-- Cantor&#39;s theorem for sets</a>
<a id="Set-Embedding-into-Powerset"></a><a id="16157" href="Cubical.Functions.Embedding.html#16157" class="Function">Set-Embedding-into-Powerset</a> <a id="16185" class="Symbol">:</a> <a id="16187" class="Symbol">{</a><a id="16188" href="Cubical.Functions.Embedding.html#16188" class="Bound">A</a> <a id="16190" class="Symbol">:</a> <a id="16192" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16197" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="16198" class="Symbol">}</a> <a id="16200" class="Symbol">→</a> <a id="16202" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="16208" href="Cubical.Functions.Embedding.html#16188" class="Bound">A</a> <a id="16210" class="Symbol">→</a> <a id="16212" href="Cubical.Functions.Embedding.html#16188" class="Bound">A</a> <a id="16214" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16216" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="16218" href="Cubical.Functions.Embedding.html#16188" class="Bound">A</a>
<a id="16220" href="Cubical.Functions.Embedding.html#16157" class="Function">Set-Embedding-into-Powerset</a> <a id="16248" class="Symbol">{</a><a id="16249" class="Argument">A</a> <a id="16251" class="Symbol">=</a> <a id="16253" href="Cubical.Functions.Embedding.html#16253" class="Bound">A</a><a id="16254" class="Symbol">}</a> <a id="16256" href="Cubical.Functions.Embedding.html#16256" class="Bound">setA</a>
  <a id="16263" class="Symbol">=</a> <a id="16265" href="Cubical.Functions.Embedding.html#16325" class="Function">fun</a> <a id="16269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16271" class="Symbol">(</a><a id="16272" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="16285" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="16292" class="Symbol">(λ</a> <a id="16295" href="Cubical.Functions.Embedding.html#16295" class="Bound">y</a> <a id="16297" class="Symbol">→</a> <a id="16299" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16303" class="Symbol">(</a><a id="16304" href="Cubical.Functions.Embedding.html#16507" class="Function">H₃</a> <a id="16307" class="Symbol">(</a><a id="16308" href="Cubical.Functions.Embedding.html#16387" class="Function">H₂</a> <a id="16311" href="Cubical.Functions.Embedding.html#16295" class="Bound">y</a><a id="16312" class="Symbol">))))</a>
  <a id="16319" class="Keyword">where</a> <a id="16325" href="Cubical.Functions.Embedding.html#16325" class="Function">fun</a> <a id="16329" class="Symbol">:</a> <a id="16331" href="Cubical.Functions.Embedding.html#16253" class="Bound">A</a> <a id="16333" class="Symbol">→</a> <a id="16335" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="16337" href="Cubical.Functions.Embedding.html#16253" class="Bound">A</a>
        <a id="16347" href="Cubical.Functions.Embedding.html#16325" class="Function">fun</a> <a id="16351" href="Cubical.Functions.Embedding.html#16351" class="Bound">a</a> <a id="16353" href="Cubical.Functions.Embedding.html#16353" class="Bound">b</a> <a id="16355" class="Symbol">=</a> <a id="16357" class="Symbol">(</a><a id="16358" href="Cubical.Functions.Embedding.html#16351" class="Bound">a</a> <a id="16360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16362" href="Cubical.Functions.Embedding.html#16353" class="Bound">b</a><a id="16363" class="Symbol">)</a> <a id="16365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16367" class="Symbol">(</a><a id="16368" href="Cubical.Functions.Embedding.html#16256" class="Bound">setA</a> <a id="16373" href="Cubical.Functions.Embedding.html#16351" class="Bound">a</a> <a id="16375" href="Cubical.Functions.Embedding.html#16353" class="Bound">b</a><a id="16376" class="Symbol">)</a>

        <a id="16387" href="Cubical.Functions.Embedding.html#16387" class="Function">H₂</a> <a id="16390" class="Symbol">:</a> <a id="16392" class="Symbol">{</a><a id="16393" href="Cubical.Functions.Embedding.html#16393" class="Bound">a</a> <a id="16395" href="Cubical.Functions.Embedding.html#16395" class="Bound">b</a> <a id="16397" class="Symbol">:</a> <a id="16399" href="Cubical.Functions.Embedding.html#16253" class="Bound">A</a><a id="16400" class="Symbol">}</a> <a id="16402" class="Symbol">→</a> <a id="16404" href="Cubical.Functions.Embedding.html#16325" class="Function">fun</a> <a id="16408" href="Cubical.Functions.Embedding.html#16393" class="Bound">a</a> <a id="16410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16412" href="Cubical.Functions.Embedding.html#16325" class="Function">fun</a> <a id="16416" href="Cubical.Functions.Embedding.html#16395" class="Bound">b</a> <a id="16418" class="Symbol">→</a> <a id="16420" href="Cubical.Functions.Embedding.html#16393" class="Bound">a</a> <a id="16422" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="16424" class="Symbol">(</a><a id="16425" href="Cubical.Functions.Embedding.html#16325" class="Function">fun</a> <a id="16429" href="Cubical.Functions.Embedding.html#16395" class="Bound">b</a><a id="16430" class="Symbol">)</a>
        <a id="16440" href="Cubical.Functions.Embedding.html#16387" class="Function">H₂</a> <a id="16443" class="Symbol">{</a><a id="16444" href="Cubical.Functions.Embedding.html#16444" class="Bound">a</a><a id="16445" class="Symbol">}</a> <a id="16447" href="Cubical.Functions.Embedding.html#16447" class="Bound">fa≡fb</a> <a id="16453" class="Symbol">=</a> <a id="16455" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="16465" class="Symbol">(</a><a id="16466" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16471" class="Symbol">(</a><a id="16472" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16476" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16478" class="Symbol">(</a><a id="16479" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="16482" href="Cubical.Functions.Embedding.html#16444" class="Bound">a</a><a id="16483" class="Symbol">))</a> <a id="16486" href="Cubical.Functions.Embedding.html#16447" class="Bound">fa≡fb</a><a id="16491" class="Symbol">)</a> <a id="16493" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="16507" href="Cubical.Functions.Embedding.html#16507" class="Function">H₃</a> <a id="16510" class="Symbol">:</a> <a id="16512" class="Symbol">{</a><a id="16513" href="Cubical.Functions.Embedding.html#16513" class="Bound">a</a> <a id="16515" href="Cubical.Functions.Embedding.html#16515" class="Bound">b</a> <a id="16517" class="Symbol">:</a> <a id="16519" href="Cubical.Functions.Embedding.html#16253" class="Bound">A</a><a id="16520" class="Symbol">}</a> <a id="16522" class="Symbol">→</a> <a id="16524" href="Cubical.Functions.Embedding.html#16515" class="Bound">b</a> <a id="16526" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="16528" class="Symbol">(</a><a id="16529" href="Cubical.Functions.Embedding.html#16325" class="Function">fun</a> <a id="16533" href="Cubical.Functions.Embedding.html#16513" class="Bound">a</a><a id="16534" class="Symbol">)</a> <a id="16536" class="Symbol">→</a> <a id="16538" href="Cubical.Functions.Embedding.html#16513" class="Bound">a</a> <a id="16540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16542" href="Cubical.Functions.Embedding.html#16515" class="Bound">b</a>
        <a id="16552" href="Cubical.Functions.Embedding.html#16507" class="Function">H₃</a> <a id="16555" href="Cubical.Functions.Embedding.html#16555" class="Bound">b∈fa</a> <a id="16560" class="Symbol">=</a> <a id="16562" href="Cubical.Functions.Embedding.html#16555" class="Bound">b∈fa</a>

<a id="×Monotone↪"></a><a id="16568" href="Cubical.Functions.Embedding.html#16568" class="Function">×Monotone↪</a> <a id="16579" class="Symbol">:</a> <a id="16581" class="Symbol">∀</a> <a id="16583" class="Symbol">{</a><a id="16584" href="Cubical.Functions.Embedding.html#16584" class="Bound">ℓa</a> <a id="16587" href="Cubical.Functions.Embedding.html#16587" class="Bound">ℓb</a> <a id="16590" href="Cubical.Functions.Embedding.html#16590" class="Bound">ℓc</a> <a id="16593" href="Cubical.Functions.Embedding.html#16593" class="Bound">ℓd</a><a id="16595" class="Symbol">}</a>
                <a id="16613" class="Symbol">{</a><a id="16614" href="Cubical.Functions.Embedding.html#16614" class="Bound">A</a> <a id="16616" class="Symbol">:</a> <a id="16618" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16623" href="Cubical.Functions.Embedding.html#16584" class="Bound">ℓa</a><a id="16625" class="Symbol">}</a> <a id="16627" class="Symbol">{</a><a id="16628" href="Cubical.Functions.Embedding.html#16628" class="Bound">B</a> <a id="16630" class="Symbol">:</a> <a id="16632" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16637" href="Cubical.Functions.Embedding.html#16587" class="Bound">ℓb</a><a id="16639" class="Symbol">}</a> <a id="16641" class="Symbol">{</a><a id="16642" href="Cubical.Functions.Embedding.html#16642" class="Bound">C</a> <a id="16644" class="Symbol">:</a> <a id="16646" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16651" href="Cubical.Functions.Embedding.html#16590" class="Bound">ℓc</a><a id="16653" class="Symbol">}</a> <a id="16655" class="Symbol">{</a><a id="16656" href="Cubical.Functions.Embedding.html#16656" class="Bound">D</a> <a id="16658" class="Symbol">:</a> <a id="16660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16665" href="Cubical.Functions.Embedding.html#16593" class="Bound">ℓd</a><a id="16667" class="Symbol">}</a>
            <a id="16681" class="Symbol">→</a> <a id="16683" href="Cubical.Functions.Embedding.html#16614" class="Bound">A</a> <a id="16685" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16687" href="Cubical.Functions.Embedding.html#16642" class="Bound">C</a> <a id="16689" class="Symbol">→</a> <a id="16691" href="Cubical.Functions.Embedding.html#16628" class="Bound">B</a> <a id="16693" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16695" href="Cubical.Functions.Embedding.html#16656" class="Bound">D</a> <a id="16697" class="Symbol">→</a> <a id="16699" class="Symbol">(</a><a id="16700" href="Cubical.Functions.Embedding.html#16614" class="Bound">A</a> <a id="16702" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16704" href="Cubical.Functions.Embedding.html#16628" class="Bound">B</a><a id="16705" class="Symbol">)</a> <a id="16707" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16709" class="Symbol">(</a><a id="16710" href="Cubical.Functions.Embedding.html#16642" class="Bound">C</a> <a id="16712" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16714" href="Cubical.Functions.Embedding.html#16656" class="Bound">D</a><a id="16715" class="Symbol">)</a>
<a id="16717" href="Cubical.Functions.Embedding.html#16568" class="Function">×Monotone↪</a> <a id="16728" class="Symbol">{</a><a id="16729" class="Argument">A</a> <a id="16731" class="Symbol">=</a> <a id="16733" href="Cubical.Functions.Embedding.html#16733" class="Bound">A</a><a id="16734" class="Symbol">}</a> <a id="16736" class="Symbol">{</a><a id="16737" class="Argument">B</a> <a id="16739" class="Symbol">=</a> <a id="16741" href="Cubical.Functions.Embedding.html#16741" class="Bound">B</a><a id="16742" class="Symbol">}</a> <a id="16744" class="Symbol">{</a><a id="16745" class="Argument">C</a> <a id="16747" class="Symbol">=</a> <a id="16749" href="Cubical.Functions.Embedding.html#16749" class="Bound">C</a><a id="16750" class="Symbol">}</a> <a id="16752" class="Symbol">{</a><a id="16753" class="Argument">D</a> <a id="16755" class="Symbol">=</a> <a id="16757" href="Cubical.Functions.Embedding.html#16757" class="Bound">D</a><a id="16758" class="Symbol">}</a> <a id="16760" class="Symbol">(</a><a id="16761" href="Cubical.Functions.Embedding.html#16761" class="Bound">f</a> <a id="16763" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16765" href="Cubical.Functions.Embedding.html#16765" class="Bound">embf</a><a id="16769" class="Symbol">)</a> <a id="16771" class="Symbol">(</a><a id="16772" href="Cubical.Functions.Embedding.html#16772" class="Bound">g</a> <a id="16774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16776" href="Cubical.Functions.Embedding.html#16776" class="Bound">embg</a><a id="16780" class="Symbol">)</a>
  <a id="16784" class="Symbol">=</a> <a id="16786" class="Symbol">(</a><a id="16787" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="16793" href="Cubical.Functions.Embedding.html#16761" class="Bound">f</a> <a id="16795" href="Cubical.Functions.Embedding.html#16772" class="Bound">g</a><a id="16796" class="Symbol">)</a> <a id="16798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16800" href="Cubical.Functions.Embedding.html#17218" class="Function">emb</a>
    <a id="16808" class="Keyword">where</a> <a id="16814" href="Cubical.Functions.Embedding.html#16814" class="Function">apmap</a> <a id="16820" class="Symbol">:</a> <a id="16822" class="Symbol">∀</a> <a id="16824" href="Cubical.Functions.Embedding.html#16824" class="Bound">x</a> <a id="16826" href="Cubical.Functions.Embedding.html#16826" class="Bound">y</a> <a id="16828" class="Symbol">→</a> <a id="16830" href="Cubical.Functions.Embedding.html#16824" class="Bound">x</a> <a id="16832" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16834" href="Cubical.Functions.Embedding.html#16826" class="Bound">y</a> <a id="16836" class="Symbol">→</a> <a id="16838" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="16844" href="Cubical.Functions.Embedding.html#16761" class="Bound">f</a> <a id="16846" href="Cubical.Functions.Embedding.html#16772" class="Bound">g</a> <a id="16848" href="Cubical.Functions.Embedding.html#16824" class="Bound">x</a> <a id="16850" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16852" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="16858" href="Cubical.Functions.Embedding.html#16761" class="Bound">f</a> <a id="16860" href="Cubical.Functions.Embedding.html#16772" class="Bound">g</a> <a id="16862" href="Cubical.Functions.Embedding.html#16826" class="Bound">y</a>
          <a id="16874" href="Cubical.Functions.Embedding.html#16814" class="Function">apmap</a> <a id="16880" href="Cubical.Functions.Embedding.html#16880" class="Bound">x</a> <a id="16882" href="Cubical.Functions.Embedding.html#16882" class="Bound">y</a> <a id="16884" href="Cubical.Functions.Embedding.html#16884" class="Bound">x≡y</a> <a id="16888" class="Symbol">=</a> <a id="16890" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="16897" class="Symbol">(</a><a id="16898" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16903" class="Symbol">(</a><a id="16904" href="Cubical.Functions.Embedding.html#16761" class="Bound">f</a> <a id="16906" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16908" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="16911" class="Symbol">)</a> <a id="16913" href="Cubical.Functions.Embedding.html#16884" class="Bound">x≡y</a> <a id="16917" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16919" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16924" class="Symbol">(</a><a id="16925" href="Cubical.Functions.Embedding.html#16772" class="Bound">g</a> <a id="16927" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16929" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="16932" class="Symbol">)</a> <a id="16934" href="Cubical.Functions.Embedding.html#16884" class="Bound">x≡y</a><a id="16937" class="Symbol">)</a>

          <a id="16950" href="Cubical.Functions.Embedding.html#16950" class="Function">equiv</a> <a id="16956" class="Symbol">:</a> <a id="16958" class="Symbol">∀</a> <a id="16960" href="Cubical.Functions.Embedding.html#16960" class="Bound">x</a> <a id="16962" href="Cubical.Functions.Embedding.html#16962" class="Bound">y</a> <a id="16964" class="Symbol">→</a> <a id="16966" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="16974" class="Symbol">(</a><a id="16975" href="Cubical.Functions.Embedding.html#16814" class="Function">apmap</a> <a id="16981" href="Cubical.Functions.Embedding.html#16960" class="Bound">x</a> <a id="16983" href="Cubical.Functions.Embedding.html#16962" class="Bound">y</a><a id="16984" class="Symbol">)</a>
          <a id="16996" href="Cubical.Functions.Embedding.html#16950" class="Function">equiv</a> <a id="17002" href="Cubical.Functions.Embedding.html#17002" class="Bound">x</a> <a id="17004" href="Cubical.Functions.Embedding.html#17004" class="Bound">y</a> <a id="17006" class="Symbol">=</a> <a id="17008" class="Symbol">((</a><a id="17010" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="17019" href="Cubical.Data.Sigma.Properties.html#4018" class="Function">ΣPathP≃PathPΣ</a><a id="17032" class="Symbol">)</a>
                    <a id="17054" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a> <a id="17057" class="Symbol">(</a><a id="17058" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="17062" class="Symbol">((</a><a id="17064" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17069" href="Cubical.Functions.Embedding.html#16761" class="Bound">f</a><a id="17070" class="Symbol">)</a> <a id="17072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17074" class="Symbol">(</a><a id="17075" href="Cubical.Functions.Embedding.html#16765" class="Bound">embf</a> <a id="17080" class="Symbol">(</a><a id="17081" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17085" href="Cubical.Functions.Embedding.html#17002" class="Bound">x</a><a id="17086" class="Symbol">)</a> <a id="17088" class="Symbol">(</a><a id="17089" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17093" href="Cubical.Functions.Embedding.html#17004" class="Bound">y</a><a id="17094" class="Symbol">)))</a>
                             <a id="17127" class="Symbol">((</a><a id="17129" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17134" href="Cubical.Functions.Embedding.html#16772" class="Bound">g</a><a id="17135" class="Symbol">)</a> <a id="17137" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17139" class="Symbol">(</a><a id="17140" href="Cubical.Functions.Embedding.html#16776" class="Bound">embg</a> <a id="17145" class="Symbol">(</a><a id="17146" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17150" href="Cubical.Functions.Embedding.html#17002" class="Bound">x</a><a id="17151" class="Symbol">)</a> <a id="17153" class="Symbol">(</a><a id="17154" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17158" href="Cubical.Functions.Embedding.html#17004" class="Bound">y</a><a id="17159" class="Symbol">))))</a>
                    <a id="17184" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a> <a id="17187" href="Cubical.Data.Sigma.Properties.html#4018" class="Function">ΣPathP≃PathPΣ</a><a id="17200" class="Symbol">)</a> <a id="17202" class="Symbol">.</a><a id="17203" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

          <a id="17218" href="Cubical.Functions.Embedding.html#17218" class="Function">emb</a> <a id="17222" class="Symbol">:</a> <a id="17224" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="17236" class="Symbol">(</a><a id="17237" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="17243" href="Cubical.Functions.Embedding.html#16761" class="Bound">f</a> <a id="17245" href="Cubical.Functions.Embedding.html#16772" class="Bound">g</a><a id="17246" class="Symbol">)</a>
          <a id="17258" href="Cubical.Functions.Embedding.html#17218" class="Function">emb</a> <a id="17262" href="Cubical.Functions.Embedding.html#17262" class="Bound">x</a> <a id="17264" href="Cubical.Functions.Embedding.html#17264" class="Bound">y</a> <a id="17266" class="Symbol">=</a> <a id="17268" href="Cubical.Functions.Embedding.html#16950" class="Function">equiv</a> <a id="17274" href="Cubical.Functions.Embedding.html#17262" class="Bound">x</a> <a id="17276" href="Cubical.Functions.Embedding.html#17264" class="Bound">y</a>

<a id="EmbeddingΣProp"></a><a id="17279" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="17294" class="Symbol">:</a> <a id="17296" class="Symbol">{</a><a id="17297" href="Cubical.Functions.Embedding.html#17297" class="Bound">A</a> <a id="17299" class="Symbol">:</a> <a id="17301" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17306" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17307" class="Symbol">}</a> <a id="17309" class="Symbol">→</a> <a id="17311" class="Symbol">{</a><a id="17312" href="Cubical.Functions.Embedding.html#17312" class="Bound">B</a> <a id="17314" class="Symbol">:</a> <a id="17316" href="Cubical.Functions.Embedding.html#17297" class="Bound">A</a> <a id="17318" class="Symbol">→</a> <a id="17320" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17325" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17327" class="Symbol">}</a> <a id="17329" class="Symbol">→</a> <a id="17331" class="Symbol">(∀</a> <a id="17334" href="Cubical.Functions.Embedding.html#17334" class="Bound">a</a> <a id="17336" class="Symbol">→</a> <a id="17338" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17345" class="Symbol">(</a><a id="17346" href="Cubical.Functions.Embedding.html#17312" class="Bound">B</a> <a id="17348" href="Cubical.Functions.Embedding.html#17334" class="Bound">a</a><a id="17349" class="Symbol">))</a> <a id="17352" class="Symbol">→</a> <a id="17354" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17356" href="Cubical.Functions.Embedding.html#17297" class="Bound">A</a> <a id="17358" href="Cubical.Functions.Embedding.html#17312" class="Bound">B</a> <a id="17360" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="17362" href="Cubical.Functions.Embedding.html#17297" class="Bound">A</a>
<a id="17364" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="17379" href="Cubical.Functions.Embedding.html#17379" class="Bound">f</a> <a id="17381" class="Symbol">=</a> <a id="17383" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17389" class="Symbol">(λ</a> <a id="17392" href="Cubical.Functions.Embedding.html#17392" class="Bound">_</a> <a id="17394" href="Cubical.Functions.Embedding.html#17394" class="Bound">_</a> <a id="17396" class="Symbol">→</a> <a id="17398" href="Cubical.Data.Sigma.Properties.html#12875" class="Function">isEmbeddingFstΣProp</a> <a id="17418" href="Cubical.Functions.Embedding.html#17379" class="Bound">f</a><a id="17419" class="Symbol">)</a>

<a id="17422" class="Comment">-- Since embeddings are equivalent to subsets, we can create some notation around this</a>
<a id="_∈ₑ_"></a><a id="17509" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">_∈ₑ_</a> <a id="17514" class="Symbol">:</a> <a id="17516" class="Symbol">{</a><a id="17517" href="Cubical.Functions.Embedding.html#17517" class="Bound">A</a> <a id="17519" class="Symbol">:</a> <a id="17521" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17526" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17527" class="Symbol">}</a> <a id="17529" class="Symbol">→</a> <a id="17531" href="Cubical.Functions.Embedding.html#17517" class="Bound">A</a> <a id="17533" class="Symbol">→</a> <a id="17535" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="17545" href="Cubical.Functions.Embedding.html#17517" class="Bound">A</a> <a id="17547" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="17550" class="Symbol">→</a> <a id="17552" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17557" class="Symbol">(</a><a id="17558" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17564" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="17566" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17568" class="Symbol">)</a>
<a id="17570" href="Cubical.Functions.Embedding.html#17570" class="Bound">x</a> <a id="17572" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="17575" class="Symbol">(_</a> <a id="17578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17580" class="Symbol">(</a><a id="17581" href="Cubical.Functions.Embedding.html#17581" class="Bound">f</a> <a id="17583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17585" class="Symbol">_))</a> <a id="17589" class="Symbol">=</a> <a id="17591" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17597" href="Cubical.Functions.Embedding.html#17581" class="Bound">f</a> <a id="17599" href="Cubical.Functions.Embedding.html#17570" class="Bound">x</a>

<a id="isProp∈ₑ"></a><a id="17602" href="Cubical.Functions.Embedding.html#17602" class="Function">isProp∈ₑ</a> <a id="17611" class="Symbol">:</a> <a id="17613" class="Symbol">{</a><a id="17614" href="Cubical.Functions.Embedding.html#17614" class="Bound">A</a> <a id="17616" class="Symbol">:</a> <a id="17618" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17623" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17624" class="Symbol">}</a> <a id="17626" class="Symbol">(</a><a id="17627" href="Cubical.Functions.Embedding.html#17627" class="Bound">x</a> <a id="17629" class="Symbol">:</a> <a id="17631" href="Cubical.Functions.Embedding.html#17614" class="Bound">A</a><a id="17632" class="Symbol">)</a> <a id="17634" class="Symbol">(</a><a id="17635" href="Cubical.Functions.Embedding.html#17635" class="Bound">S</a> <a id="17637" class="Symbol">:</a> <a id="17639" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="17649" href="Cubical.Functions.Embedding.html#17614" class="Bound">A</a> <a id="17651" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17653" class="Symbol">)</a> <a id="17655" class="Symbol">→</a> <a id="17657" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17664" class="Symbol">(</a><a id="17665" href="Cubical.Functions.Embedding.html#17627" class="Bound">x</a> <a id="17667" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="17670" href="Cubical.Functions.Embedding.html#17635" class="Bound">S</a><a id="17671" class="Symbol">)</a>
<a id="17673" href="Cubical.Functions.Embedding.html#17602" class="Function">isProp∈ₑ</a> <a id="17682" href="Cubical.Functions.Embedding.html#17682" class="Bound">x</a> <a id="17684" href="Cubical.Functions.Embedding.html#17684" class="Bound">S</a> <a id="17686" class="Symbol">=</a> <a id="17688" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="17714" class="Symbol">(</a><a id="17715" href="Cubical.Functions.Embedding.html#17684" class="Bound">S</a> <a id="17717" class="Symbol">.</a><a id="17718" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17722" class="Symbol">.</a><a id="17723" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="17726" class="Symbol">)</a> <a id="17728" href="Cubical.Functions.Embedding.html#17682" class="Bound">x</a>

<a id="_⊆ₑ_"></a><a id="17731" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">_⊆ₑ_</a> <a id="17736" class="Symbol">:</a> <a id="17738" class="Symbol">{</a><a id="17739" href="Cubical.Functions.Embedding.html#17739" class="Bound">A</a> <a id="17741" class="Symbol">:</a> <a id="17743" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17748" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17749" class="Symbol">}</a> <a id="17751" class="Symbol">→</a> <a id="17753" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="17763" href="Cubical.Functions.Embedding.html#17739" class="Bound">A</a> <a id="17765" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="17768" class="Symbol">→</a> <a id="17770" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="17780" href="Cubical.Functions.Embedding.html#17739" class="Bound">A</a> <a id="17782" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a> <a id="17786" class="Symbol">→</a> <a id="17788" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17793" class="Symbol">(</a><a id="17794" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17800" class="Symbol">(</a><a id="17801" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17807" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="17809" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17811" class="Symbol">)</a> <a id="17813" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="17816" class="Symbol">)</a>
<a id="17818" href="Cubical.Functions.Embedding.html#17818" class="Bound">X</a> <a id="17820" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="17823" href="Cubical.Functions.Embedding.html#17823" class="Bound">Y</a> <a id="17825" class="Symbol">=</a> <a id="17827" class="Symbol">∀</a> <a id="17829" href="Cubical.Functions.Embedding.html#17829" class="Bound">x</a> <a id="17831" class="Symbol">→</a> <a id="17833" href="Cubical.Functions.Embedding.html#17829" class="Bound">x</a> <a id="17835" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="17838" href="Cubical.Functions.Embedding.html#17818" class="Bound">X</a> <a id="17840" class="Symbol">→</a> <a id="17842" href="Cubical.Functions.Embedding.html#17829" class="Bound">x</a> <a id="17844" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="17847" href="Cubical.Functions.Embedding.html#17823" class="Bound">Y</a>

<a id="isProp⊆ₑ"></a><a id="17850" href="Cubical.Functions.Embedding.html#17850" class="Function">isProp⊆ₑ</a> <a id="17859" class="Symbol">:</a> <a id="17861" class="Symbol">{</a><a id="17862" href="Cubical.Functions.Embedding.html#17862" class="Bound">A</a> <a id="17864" class="Symbol">:</a> <a id="17866" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17871" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17872" class="Symbol">}</a> <a id="17874" class="Symbol">(</a><a id="17875" href="Cubical.Functions.Embedding.html#17875" class="Bound">X</a> <a id="17877" class="Symbol">:</a> <a id="17879" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="17889" href="Cubical.Functions.Embedding.html#17862" class="Bound">A</a> <a id="17891" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17893" class="Symbol">)</a> <a id="17895" class="Symbol">(</a><a id="17896" href="Cubical.Functions.Embedding.html#17896" class="Bound">Y</a> <a id="17898" class="Symbol">:</a> <a id="17900" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="17910" href="Cubical.Functions.Embedding.html#17862" class="Bound">A</a> <a id="17912" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="17915" class="Symbol">)</a>
         <a id="17926" class="Symbol">→</a> <a id="17928" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17935" class="Symbol">(</a><a id="17936" href="Cubical.Functions.Embedding.html#17875" class="Bound">X</a> <a id="17938" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="17941" href="Cubical.Functions.Embedding.html#17896" class="Bound">Y</a><a id="17942" class="Symbol">)</a>
<a id="17944" href="Cubical.Functions.Embedding.html#17850" class="Function">isProp⊆ₑ</a> <a id="17953" class="Symbol">_</a> <a id="17955" href="Cubical.Functions.Embedding.html#17955" class="Bound">Y</a> <a id="17957" class="Symbol">=</a> <a id="17959" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="17968" class="Symbol">λ</a> <a id="17970" href="Cubical.Functions.Embedding.html#17970" class="Bound">x</a> <a id="17972" href="Cubical.Functions.Embedding.html#17972" class="Bound">_</a> <a id="17974" class="Symbol">→</a> <a id="17976" href="Cubical.Functions.Embedding.html#17602" class="Function">isProp∈ₑ</a> <a id="17985" href="Cubical.Functions.Embedding.html#17970" class="Bound">x</a> <a id="17987" href="Cubical.Functions.Embedding.html#17955" class="Bound">Y</a>

<a id="isRefl⊆ₑ"></a><a id="17990" href="Cubical.Functions.Embedding.html#17990" class="Function">isRefl⊆ₑ</a> <a id="17999" class="Symbol">:</a> <a id="18001" class="Symbol">{</a><a id="18002" href="Cubical.Functions.Embedding.html#18002" class="Bound">A</a> <a id="18004" class="Symbol">:</a> <a id="18006" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18011" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18012" class="Symbol">}</a> <a id="18014" class="Symbol">→</a> <a id="18016" class="Symbol">(</a><a id="18017" href="Cubical.Functions.Embedding.html#18017" class="Bound">S</a> <a id="18019" class="Symbol">:</a> <a id="18021" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18031" href="Cubical.Functions.Embedding.html#18002" class="Bound">A</a> <a id="18033" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18035" class="Symbol">)</a> <a id="18037" class="Symbol">→</a> <a id="18039" href="Cubical.Functions.Embedding.html#18017" class="Bound">S</a> <a id="18041" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="18044" href="Cubical.Functions.Embedding.html#18017" class="Bound">S</a>
<a id="18046" href="Cubical.Functions.Embedding.html#17990" class="Function">isRefl⊆ₑ</a> <a id="18055" href="Cubical.Functions.Embedding.html#18055" class="Bound">S</a> <a id="18057" href="Cubical.Functions.Embedding.html#18057" class="Bound">x</a> <a id="18059" href="Cubical.Functions.Embedding.html#18059" class="Bound">x∈S</a> <a id="18063" class="Symbol">=</a> <a id="18065" href="Cubical.Functions.Embedding.html#18059" class="Bound">x∈S</a>

<a id="isAntisym⊆ₑ"></a><a id="18070" href="Cubical.Functions.Embedding.html#18070" class="Function">isAntisym⊆ₑ</a> <a id="18082" class="Symbol">:</a> <a id="18084" class="Symbol">{</a><a id="18085" href="Cubical.Functions.Embedding.html#18085" class="Bound">A</a> <a id="18087" class="Symbol">:</a> <a id="18089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18094" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18095" class="Symbol">}</a>
             <a id="18110" class="Symbol">(</a><a id="18111" href="Cubical.Functions.Embedding.html#18111" class="Bound">X</a> <a id="18113" href="Cubical.Functions.Embedding.html#18113" class="Bound">Y</a> <a id="18115" class="Symbol">:</a> <a id="18117" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18127" href="Cubical.Functions.Embedding.html#18085" class="Bound">A</a> <a id="18129" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18131" class="Symbol">)</a>
            <a id="18145" class="Symbol">→</a> <a id="18147" href="Cubical.Functions.Embedding.html#18111" class="Bound">X</a> <a id="18149" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="18152" href="Cubical.Functions.Embedding.html#18113" class="Bound">Y</a>
            <a id="18166" class="Symbol">→</a> <a id="18168" href="Cubical.Functions.Embedding.html#18113" class="Bound">Y</a> <a id="18170" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="18173" href="Cubical.Functions.Embedding.html#18111" class="Bound">X</a>
            <a id="18187" class="Symbol">→</a> <a id="18189" href="Cubical.Functions.Embedding.html#18111" class="Bound">X</a> <a id="18191" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18193" href="Cubical.Functions.Embedding.html#18113" class="Bound">Y</a>
<a id="18195" href="Cubical.Functions.Embedding.html#18070" class="Function">isAntisym⊆ₑ</a> <a id="18207" href="Cubical.Functions.Embedding.html#18207" class="Bound">X</a> <a id="18209" href="Cubical.Functions.Embedding.html#18209" class="Bound">Y</a> <a id="18211" href="Cubical.Functions.Embedding.html#18211" class="Bound">X⊆Y</a> <a id="18215" href="Cubical.Functions.Embedding.html#18215" class="Bound">Y⊆X</a> <a id="18219" class="Symbol">=</a> <a id="18221" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="18230" class="Symbol">(</a><a id="18231" href="Cubical.Functions.Embedding.html#15628" class="Function">EmbeddingIP</a> <a id="18243" href="Cubical.Functions.Embedding.html#18207" class="Bound">X</a> <a id="18245" href="Cubical.Functions.Embedding.html#18209" class="Bound">Y</a><a id="18246" class="Symbol">)</a> <a id="18248" class="Symbol">(</a><a id="18249" href="Cubical.Functions.Embedding.html#18211" class="Bound">X⊆Y</a> <a id="18253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18255" href="Cubical.Functions.Embedding.html#18215" class="Bound">Y⊆X</a><a id="18258" class="Symbol">)</a>

<a id="isTrans⊆ₑ"></a><a id="18261" href="Cubical.Functions.Embedding.html#18261" class="Function">isTrans⊆ₑ</a> <a id="18271" class="Symbol">:</a> <a id="18273" class="Symbol">{</a><a id="18274" href="Cubical.Functions.Embedding.html#18274" class="Bound">A</a> <a id="18276" class="Symbol">:</a> <a id="18278" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18283" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18284" class="Symbol">}</a>
            <a id="18298" class="Symbol">(</a><a id="18299" href="Cubical.Functions.Embedding.html#18299" class="Bound">X</a> <a id="18301" class="Symbol">:</a> <a id="18303" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18313" href="Cubical.Functions.Embedding.html#18274" class="Bound">A</a> <a id="18315" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18317" class="Symbol">)</a>
            <a id="18331" class="Symbol">(</a><a id="18332" href="Cubical.Functions.Embedding.html#18332" class="Bound">Y</a> <a id="18334" class="Symbol">:</a> <a id="18336" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18346" href="Cubical.Functions.Embedding.html#18274" class="Bound">A</a> <a id="18348" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18351" class="Symbol">)</a>
            <a id="18365" class="Symbol">(</a><a id="18366" href="Cubical.Functions.Embedding.html#18366" class="Bound">Z</a> <a id="18368" class="Symbol">:</a> <a id="18370" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18380" href="Cubical.Functions.Embedding.html#18274" class="Bound">A</a> <a id="18382" href="Cubical.Functions.Embedding.html#1056" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="18386" class="Symbol">)</a>
          <a id="18398" class="Symbol">→</a> <a id="18400" href="Cubical.Functions.Embedding.html#18299" class="Bound">X</a> <a id="18402" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="18405" href="Cubical.Functions.Embedding.html#18332" class="Bound">Y</a>
          <a id="18417" class="Symbol">→</a> <a id="18419" href="Cubical.Functions.Embedding.html#18332" class="Bound">Y</a> <a id="18421" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="18424" href="Cubical.Functions.Embedding.html#18366" class="Bound">Z</a>
          <a id="18436" class="Symbol">→</a> <a id="18438" href="Cubical.Functions.Embedding.html#18299" class="Bound">X</a> <a id="18440" href="Cubical.Functions.Embedding.html#17731" class="Function Operator">⊆ₑ</a> <a id="18443" href="Cubical.Functions.Embedding.html#18366" class="Bound">Z</a>
<a id="18445" href="Cubical.Functions.Embedding.html#18261" class="Function">isTrans⊆ₑ</a> <a id="18455" href="Cubical.Functions.Embedding.html#18455" class="Bound">X</a> <a id="18457" href="Cubical.Functions.Embedding.html#18457" class="Bound">Y</a> <a id="18459" href="Cubical.Functions.Embedding.html#18459" class="Bound">Z</a> <a id="18461" href="Cubical.Functions.Embedding.html#18461" class="Bound">X⊆Y</a> <a id="18465" href="Cubical.Functions.Embedding.html#18465" class="Bound">Y⊆Z</a> <a id="18469" href="Cubical.Functions.Embedding.html#18469" class="Bound">x</a> <a id="18471" class="Symbol">=</a> <a id="18473" class="Symbol">(</a><a id="18474" href="Cubical.Functions.Embedding.html#18465" class="Bound">Y⊆Z</a> <a id="18478" href="Cubical.Functions.Embedding.html#18469" class="Bound">x</a><a id="18479" class="Symbol">)</a> <a id="18481" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="18483" class="Symbol">(</a><a id="18484" href="Cubical.Functions.Embedding.html#18461" class="Bound">X⊆Y</a> <a id="18488" href="Cubical.Functions.Embedding.html#18469" class="Bound">x</a><a id="18489" class="Symbol">)</a>

<a id="_∩ₑ_"></a><a id="18492" href="Cubical.Functions.Embedding.html#18492" class="Function Operator">_∩ₑ_</a> <a id="18497" class="Symbol">:</a> <a id="18499" class="Symbol">{</a><a id="18500" href="Cubical.Functions.Embedding.html#18500" class="Bound">A</a> <a id="18502" class="Symbol">:</a> <a id="18504" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18509" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18510" class="Symbol">}</a>
       <a id="18519" class="Symbol">(</a><a id="18520" href="Cubical.Functions.Embedding.html#18520" class="Bound">X</a> <a id="18522" class="Symbol">:</a> <a id="18524" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18534" href="Cubical.Functions.Embedding.html#18500" class="Bound">A</a> <a id="18536" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18538" class="Symbol">)</a>
       <a id="18547" class="Symbol">(</a><a id="18548" href="Cubical.Functions.Embedding.html#18548" class="Bound">Y</a> <a id="18550" class="Symbol">:</a> <a id="18552" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18562" href="Cubical.Functions.Embedding.html#18500" class="Bound">A</a> <a id="18564" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18567" class="Symbol">)</a>
     <a id="18574" class="Symbol">→</a> <a id="18576" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18586" href="Cubical.Functions.Embedding.html#18500" class="Bound">A</a> <a id="18588" class="Symbol">(</a><a id="18589" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="18595" class="Symbol">(</a><a id="18596" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="18602" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="18604" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18606" class="Symbol">)</a> <a id="18608" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18611" class="Symbol">)</a>
<a id="18613" href="Cubical.Functions.Embedding.html#18492" class="Function Operator">_∩ₑ_</a> <a id="18618" class="Symbol">{</a><a id="18619" class="Argument">A</a> <a id="18621" class="Symbol">=</a> <a id="18623" href="Cubical.Functions.Embedding.html#18623" class="Bound">A</a><a id="18624" class="Symbol">}</a> <a id="18626" href="Cubical.Functions.Embedding.html#18626" class="Bound">X</a> <a id="18628" href="Cubical.Functions.Embedding.html#18628" class="Bound">Y</a> <a id="18630" class="Symbol">=</a> <a id="18632" class="Symbol">(</a><a id="18633" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18636" href="Cubical.Functions.Embedding.html#18636" class="Bound">x</a> <a id="18638" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18640" href="Cubical.Functions.Embedding.html#18623" class="Bound">A</a> <a id="18642" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18644" href="Cubical.Functions.Embedding.html#18636" class="Bound">x</a> <a id="18646" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="18649" href="Cubical.Functions.Embedding.html#18626" class="Bound">X</a> <a id="18651" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="18653" href="Cubical.Functions.Embedding.html#18636" class="Bound">x</a> <a id="18655" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="18658" href="Cubical.Functions.Embedding.html#18628" class="Bound">Y</a><a id="18659" class="Symbol">)</a> <a id="18661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                    <a id="18683" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="18698" class="Symbol">λ</a> <a id="18700" href="Cubical.Functions.Embedding.html#18700" class="Bound">x</a> <a id="18702" class="Symbol">→</a> <a id="18704" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="18712" class="Symbol">(</a><a id="18713" href="Cubical.Functions.Embedding.html#17602" class="Function">isProp∈ₑ</a> <a id="18722" href="Cubical.Functions.Embedding.html#18700" class="Bound">x</a> <a id="18724" href="Cubical.Functions.Embedding.html#18626" class="Bound">X</a><a id="18725" class="Symbol">)</a>
                                                 <a id="18776" class="Symbol">(</a><a id="18777" href="Cubical.Functions.Embedding.html#17602" class="Function">isProp∈ₑ</a> <a id="18786" href="Cubical.Functions.Embedding.html#18700" class="Bound">x</a> <a id="18788" href="Cubical.Functions.Embedding.html#18628" class="Bound">Y</a><a id="18789" class="Symbol">)</a>

<a id="_∪ₑ_"></a><a id="18792" href="Cubical.Functions.Embedding.html#18792" class="Function Operator">_∪ₑ_</a> <a id="18797" class="Symbol">:</a> <a id="18799" class="Symbol">{</a><a id="18800" href="Cubical.Functions.Embedding.html#18800" class="Bound">A</a> <a id="18802" class="Symbol">:</a> <a id="18804" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18809" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18810" class="Symbol">}</a>
       <a id="18819" class="Symbol">(</a><a id="18820" href="Cubical.Functions.Embedding.html#18820" class="Bound">X</a> <a id="18822" class="Symbol">:</a> <a id="18824" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18834" href="Cubical.Functions.Embedding.html#18800" class="Bound">A</a> <a id="18836" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18838" class="Symbol">)</a>
       <a id="18847" class="Symbol">(</a><a id="18848" href="Cubical.Functions.Embedding.html#18848" class="Bound">Y</a> <a id="18850" class="Symbol">:</a> <a id="18852" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18862" href="Cubical.Functions.Embedding.html#18800" class="Bound">A</a> <a id="18864" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18867" class="Symbol">)</a>
     <a id="18874" class="Symbol">→</a> <a id="18876" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="18886" href="Cubical.Functions.Embedding.html#18800" class="Bound">A</a> <a id="18888" class="Symbol">(</a><a id="18889" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="18895" class="Symbol">(</a><a id="18896" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="18902" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="18904" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18906" class="Symbol">)</a> <a id="18908" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18911" class="Symbol">)</a>
<a id="18913" href="Cubical.Functions.Embedding.html#18792" class="Function Operator">_∪ₑ_</a> <a id="18918" class="Symbol">{</a><a id="18919" class="Argument">A</a> <a id="18921" class="Symbol">=</a> <a id="18923" href="Cubical.Functions.Embedding.html#18923" class="Bound">A</a><a id="18924" class="Symbol">}</a> <a id="18926" href="Cubical.Functions.Embedding.html#18926" class="Bound">X</a> <a id="18928" href="Cubical.Functions.Embedding.html#18928" class="Bound">Y</a> <a id="18930" class="Symbol">=</a> <a id="18932" class="Symbol">(</a><a id="18933" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18936" href="Cubical.Functions.Embedding.html#18936" class="Bound">x</a> <a id="18938" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18940" href="Cubical.Functions.Embedding.html#18923" class="Bound">A</a> <a id="18942" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18944" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18946" class="Symbol">(</a><a id="18947" href="Cubical.Functions.Embedding.html#18936" class="Bound">x</a> <a id="18949" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="18952" href="Cubical.Functions.Embedding.html#18926" class="Bound">X</a><a id="18953" class="Symbol">)</a> <a id="18955" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18957" class="Symbol">(</a><a id="18958" href="Cubical.Functions.Embedding.html#18936" class="Bound">x</a> <a id="18960" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="18963" href="Cubical.Functions.Embedding.html#18928" class="Bound">Y</a><a id="18964" class="Symbol">)</a> <a id="18966" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="18968" class="Symbol">)</a> <a id="18970" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                    <a id="18992" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="19007" class="Symbol">λ</a> <a id="19009" href="Cubical.Functions.Embedding.html#19009" class="Bound">_</a> <a id="19011" class="Symbol">→</a> <a id="19013" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="⋂ₑ_"></a><a id="19022" href="Cubical.Functions.Embedding.html#19022" class="Function Operator">⋂ₑ_</a> <a id="19026" class="Symbol">:</a> <a id="19028" class="Symbol">{</a><a id="19029" href="Cubical.Functions.Embedding.html#19029" class="Bound">A</a> <a id="19031" class="Symbol">:</a> <a id="19033" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19038" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="19039" class="Symbol">}</a>
      <a id="19047" class="Symbol">{</a><a id="19048" href="Cubical.Functions.Embedding.html#19048" class="Bound">I</a> <a id="19050" class="Symbol">:</a> <a id="19052" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19057" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19059" class="Symbol">}</a>
      <a id="19067" class="Symbol">(</a><a id="19068" href="Cubical.Functions.Embedding.html#19068" class="Bound">P</a> <a id="19070" class="Symbol">:</a> <a id="19072" href="Cubical.Functions.Embedding.html#19048" class="Bound">I</a> <a id="19074" class="Symbol">→</a> <a id="19076" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="19086" href="Cubical.Functions.Embedding.html#19029" class="Bound">A</a> <a id="19088" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19091" class="Symbol">)</a>
     <a id="19098" class="Symbol">→</a> <a id="19100" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="19110" href="Cubical.Functions.Embedding.html#19029" class="Bound">A</a> <a id="19112" class="Symbol">(</a><a id="19113" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19119" class="Symbol">(</a><a id="19120" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19126" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="19128" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19130" class="Symbol">)</a> <a id="19132" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19135" class="Symbol">)</a>
<a id="19137" href="Cubical.Functions.Embedding.html#19022" class="Function Operator">⋂ₑ_</a> <a id="19141" class="Symbol">{</a><a id="19142" class="Argument">A</a> <a id="19144" class="Symbol">=</a> <a id="19146" href="Cubical.Functions.Embedding.html#19146" class="Bound">A</a><a id="19147" class="Symbol">}</a> <a id="19149" href="Cubical.Functions.Embedding.html#19149" class="Bound">P</a> <a id="19151" class="Symbol">=</a> <a id="19153" class="Symbol">(</a><a id="19154" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19157" href="Cubical.Functions.Embedding.html#19157" class="Bound">x</a> <a id="19159" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19161" href="Cubical.Functions.Embedding.html#19146" class="Bound">A</a> <a id="19163" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19165" class="Symbol">(∀</a> <a id="19168" href="Cubical.Functions.Embedding.html#19168" class="Bound">i</a> <a id="19170" class="Symbol">→</a> <a id="19172" href="Cubical.Functions.Embedding.html#19157" class="Bound">x</a> <a id="19174" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="19177" href="Cubical.Functions.Embedding.html#19149" class="Bound">P</a> <a id="19179" href="Cubical.Functions.Embedding.html#19168" class="Bound">i</a><a id="19180" class="Symbol">))</a> <a id="19183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="19201" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="19216" class="Symbol">λ</a> <a id="19218" href="Cubical.Functions.Embedding.html#19218" class="Bound">x</a> <a id="19220" class="Symbol">→</a> <a id="19222" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="19230" class="Symbol">λ</a> <a id="19232" href="Cubical.Functions.Embedding.html#19232" class="Bound">i</a> <a id="19234" class="Symbol">→</a> <a id="19236" href="Cubical.Functions.Embedding.html#17602" class="Function">isProp∈ₑ</a> <a id="19245" href="Cubical.Functions.Embedding.html#19218" class="Bound">x</a> <a id="19247" class="Symbol">(</a><a id="19248" href="Cubical.Functions.Embedding.html#19149" class="Bound">P</a> <a id="19250" href="Cubical.Functions.Embedding.html#19232" class="Bound">i</a><a id="19251" class="Symbol">)</a>

<a id="⋃ₑ_"></a><a id="19254" href="Cubical.Functions.Embedding.html#19254" class="Function Operator">⋃ₑ_</a> <a id="19258" class="Symbol">:</a> <a id="19260" class="Symbol">{</a><a id="19261" href="Cubical.Functions.Embedding.html#19261" class="Bound">A</a> <a id="19263" class="Symbol">:</a> <a id="19265" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19270" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="19271" class="Symbol">}</a>
      <a id="19279" class="Symbol">{</a><a id="19280" href="Cubical.Functions.Embedding.html#19280" class="Bound">I</a> <a id="19282" class="Symbol">:</a> <a id="19284" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19289" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19291" class="Symbol">}</a>
      <a id="19299" class="Symbol">(</a><a id="19300" href="Cubical.Functions.Embedding.html#19300" class="Bound">P</a> <a id="19302" class="Symbol">:</a> <a id="19304" href="Cubical.Functions.Embedding.html#19280" class="Bound">I</a> <a id="19306" class="Symbol">→</a> <a id="19308" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="19318" href="Cubical.Functions.Embedding.html#19261" class="Bound">A</a> <a id="19320" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19323" class="Symbol">)</a>
    <a id="19329" class="Symbol">→</a> <a id="19331" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="19341" href="Cubical.Functions.Embedding.html#19261" class="Bound">A</a> <a id="19343" class="Symbol">(</a><a id="19344" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19350" class="Symbol">(</a><a id="19351" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19357" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="19359" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19361" class="Symbol">)</a> <a id="19363" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19366" class="Symbol">)</a>
<a id="19368" href="Cubical.Functions.Embedding.html#19254" class="Function Operator">⋃ₑ_</a> <a id="19372" class="Symbol">{</a><a id="19373" class="Argument">A</a> <a id="19375" class="Symbol">=</a> <a id="19377" href="Cubical.Functions.Embedding.html#19377" class="Bound">A</a><a id="19378" class="Symbol">}</a> <a id="19380" class="Symbol">{</a><a id="19381" class="Argument">I</a> <a id="19383" class="Symbol">=</a> <a id="19385" href="Cubical.Functions.Embedding.html#19385" class="Bound">I</a><a id="19386" class="Symbol">}</a> <a id="19388" href="Cubical.Functions.Embedding.html#19388" class="Bound">P</a> <a id="19390" class="Symbol">=</a> <a id="19392" class="Symbol">(</a><a id="19393" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19396" href="Cubical.Functions.Embedding.html#19396" class="Bound">x</a> <a id="19398" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19400" href="Cubical.Functions.Embedding.html#19377" class="Bound">A</a> <a id="19402" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19404" class="Symbol">(</a><a id="19405" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="19408" href="Cubical.Functions.Embedding.html#19408" class="Bound">i</a> <a id="19410" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="19412" href="Cubical.Functions.Embedding.html#19385" class="Bound">I</a> <a id="19414" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="19416" href="Cubical.Functions.Embedding.html#19396" class="Bound">x</a> <a id="19418" href="Cubical.Functions.Embedding.html#17509" class="Function Operator">∈ₑ</a> <a id="19421" href="Cubical.Functions.Embedding.html#19388" class="Bound">P</a> <a id="19423" href="Cubical.Functions.Embedding.html#19408" class="Bound">i</a><a id="19424" class="Symbol">))</a> <a id="19427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                        <a id="19453" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="19468" class="Symbol">λ</a> <a id="19470" href="Cubical.Functions.Embedding.html#19470" class="Bound">_</a> <a id="19472" class="Symbol">→</a> <a id="19474" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>
</pre></body></html>


==> anc/html/Cubical.Functions.Fibration.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Fibration</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a> <a id="123" class="Keyword">using</a> <a id="129" class="Symbol">(</a><a id="130" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a><a id="154" class="Symbol">)</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="527" class="Keyword">private</a>
  <a id="537" class="Keyword">variable</a>
    <a id="550" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="552" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a> <a id="555" class="Symbol">:</a> <a id="557" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="567" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="576" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a>

<a id="580" class="Keyword">module</a> <a id="FiberIso"></a><a id="587" href="Cubical.Functions.Fibration.html#587" class="Module">FiberIso</a> <a id="596" class="Symbol">{</a><a id="597" href="Cubical.Functions.Fibration.html#597" class="Bound">ℓ</a><a id="598" class="Symbol">}</a> <a id="600" class="Symbol">(</a><a id="601" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="605" class="Symbol">:</a> <a id="607" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a> <a id="609" class="Symbol">→</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="616" href="Cubical.Functions.Fibration.html#597" class="Bound">ℓ</a><a id="617" class="Symbol">)</a> <a id="619" class="Symbol">(</a><a id="620" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="622" class="Symbol">:</a> <a id="624" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="625" class="Symbol">)</a> <a id="627" class="Keyword">where</a>

  <a id="FiberIso.p"></a><a id="636" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="638" class="Symbol">:</a> <a id="640" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="642" href="Cubical.Functions.Fibration.html#607" class="Bound">B</a> <a id="644" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="648" class="Symbol">→</a> <a id="650" href="Cubical.Functions.Fibration.html#607" class="Bound">B</a>
  <a id="654" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="656" class="Symbol">=</a> <a id="658" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="FiberIso.fwd"></a><a id="665" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="669" class="Symbol">:</a> <a id="671" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="677" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="679" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="681" class="Symbol">→</a> <a id="683" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="687" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="691" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="695" class="Symbol">((</a><a id="697" href="Cubical.Functions.Fibration.html#697" class="Bound">x&#39;</a> <a id="700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="702" href="Cubical.Functions.Fibration.html#702" class="Bound">y</a><a id="703" class="Symbol">)</a> <a id="705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="707" href="Cubical.Functions.Fibration.html#707" class="Bound">q</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">=</a> <a id="712" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="718" class="Symbol">(λ</a> <a id="721" href="Cubical.Functions.Fibration.html#721" class="Bound">z</a> <a id="723" class="Symbol">→</a> <a id="725" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="729" href="Cubical.Functions.Fibration.html#721" class="Bound">z</a><a id="730" class="Symbol">)</a> <a id="732" href="Cubical.Functions.Fibration.html#707" class="Bound">q</a> <a id="734" href="Cubical.Functions.Fibration.html#702" class="Bound">y</a>

  <a id="FiberIso.bwd"></a><a id="739" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="743" class="Symbol">:</a> <a id="745" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="749" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="751" class="Symbol">→</a> <a id="753" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="759" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="761" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="765" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="769" href="Cubical.Functions.Fibration.html#769" class="Bound">y</a> <a id="771" class="Symbol">=</a> <a id="773" class="Symbol">(</a><a id="774" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="778" href="Cubical.Functions.Fibration.html#769" class="Bound">y</a><a id="779" class="Symbol">)</a> <a id="781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="783" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="FiberIso.fwd-bwd"></a><a id="791" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="799" class="Symbol">:</a> <a id="801" class="Symbol">∀</a> <a id="803" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a> <a id="805" class="Symbol">→</a> <a id="807" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="811" class="Symbol">(</a><a id="812" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="816" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a><a id="817" class="Symbol">)</a> <a id="819" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="821" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a>
  <a id="825" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="833" href="Cubical.Functions.Fibration.html#833" class="Bound">y</a> <a id="835" class="Symbol">=</a> <a id="837" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="851" href="Cubical.Functions.Fibration.html#833" class="Bound">y</a>

  <a id="FiberIso.bwd-fwd"></a><a id="856" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a> <a id="864" class="Symbol">:</a> <a id="866" class="Symbol">∀</a> <a id="868" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a> <a id="870" class="Symbol">→</a> <a id="872" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="881" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a><a id="882" class="Symbol">)</a> <a id="884" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="886" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a>
  <a id="890" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a> <a id="898" class="Symbol">((</a><a id="900" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="905" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="906" class="Symbol">)</a> <a id="908" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="910" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="911" class="Symbol">)</a> <a id="913" href="Cubical.Functions.Fibration.html#913" class="Bound">i</a> <a id="915" class="Symbol">=</a> <a id="917" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="919" class="Symbol">(</a><a id="920" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="922" href="Cubical.Functions.Fibration.html#913" class="Bound">i</a><a id="923" class="Symbol">)</a>
    <a id="929" class="Keyword">where</a> <a id="935" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="937" class="Symbol">:</a> <a id="939" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="942" href="Cubical.Functions.Fibration.html#942" class="Bound">s</a> <a id="944" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="946" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="952" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="954" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="956" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.Functions.Fibration.html#942" class="Bound">s</a> <a id="963" class="Symbol">.</a><a id="964" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="977" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="979" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
          <a id="991" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="993" class="Symbol">((</a><a id="995" href="Cubical.Functions.Fibration.html#995" class="Bound">x</a> <a id="997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="999" href="Cubical.Functions.Fibration.html#999" class="Bound">p</a><a id="1000" class="Symbol">)</a> <a id="1002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1004" href="Cubical.Functions.Fibration.html#1004" class="Bound">y</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">=</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Cubical.Functions.Fibration.html#995" class="Bound">x</a> <a id="1012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1014" href="Cubical.Functions.Fibration.html#1004" class="Bound">y</a><a id="1015" class="Symbol">)</a> <a id="1017" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1019" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1023" href="Cubical.Functions.Fibration.html#999" class="Bound">p</a>
          <a id="1035" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1048" href="Cubical.Functions.Fibration.html#1048" class="Bound">s</a> <a id="1050" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1052" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="1058" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1060" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1062" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.Functions.Fibration.html#1048" class="Bound">s</a> <a id="1069" class="Symbol">.</a><a id="1070" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1073" class="Symbol">))</a>
                   <a id="1095" class="Symbol">((</a><a id="1097" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>  <a id="1100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1102" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1107" class="Symbol">)</a> <a id="1109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1111" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1117" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1121" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a> <a id="1123" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="1124" class="Symbol">)</a>
                   <a id="1145" class="Symbol">((</a><a id="1147" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="1150" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1152" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1156" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="1157" class="Symbol">)</a> <a id="1159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1161" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a>                            <a id="1190" class="Symbol">)</a>
          <a id="1202" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="1227" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1229" class="Symbol">.</a><a id="1230" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="1238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1240" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1244" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="1245" class="Symbol">)</a>
                     <a id="1268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1270" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="1299" class="Symbol">(λ</a> <a id="1302" href="Cubical.Functions.Fibration.html#1302" class="Bound">i</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a> <a id="1313" href="Cubical.Functions.Fibration.html#1302" class="Bound">i</a><a id="1314" class="Symbol">))</a> <a id="1317" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="1318" class="Symbol">))</a>

  <a id="1324" class="Comment">-- HoTT Lemma 4.8.1</a>
  <a id="FiberIso.fiberEquiv"></a><a id="1346" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1365" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="1367" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1369" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1371" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1375" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="1379" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1408" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="1412" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="1416" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="1424" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a><a id="1431" class="Symbol">)</a>

<a id="1434" class="Keyword">open</a> <a id="1439" href="Cubical.Functions.Fibration.html#587" class="Module">FiberIso</a> <a id="1448" class="Keyword">using</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Keyword">public</a>

<a id="1475" class="Keyword">module</a> <a id="1482" href="Cubical.Functions.Fibration.html#1482" class="Module">_</a> <a id="1484" class="Symbol">{</a><a id="1485" href="Cubical.Functions.Fibration.html#1485" class="Bound">ℓ</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1498" href="Cubical.Functions.Fibration.html#1485" class="Bound">ℓ</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="1511" class="Symbol">)</a> <a id="1513" class="Keyword">where</a>

  <a id="1522" class="Comment">-- HoTT Lemma 4.8.2</a>
  <a id="1544" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1559" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1561" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1563" href="Cubical.Functions.Fibration.html#1510" class="Bound">B</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1572" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a><a id="1573" class="Symbol">)</a>
  <a id="1577" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1601" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a>
    <a id="1610" class="Keyword">where</a> <a id="1616" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1627" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1632" href="Cubical.Functions.Fibration.html#1510" class="Bound">B</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1641" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a><a id="1642" class="Symbol">))</a>
          <a id="1655" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1663" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1668" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a>           <a id="1680" class="Symbol">=</a> <a id="1682" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a> <a id="1684" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a> <a id="1686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1688" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a> <a id="1690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1692" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="1707" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1715" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Functions.Fibration.html#1721" class="Bound">b</a> <a id="1723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1725" href="Cubical.Functions.Fibration.html#1725" class="Bound">x</a> <a id="1727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1729" href="Cubical.Functions.Fibration.html#1729" class="Bound">q</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="Cubical.Functions.Fibration.html#1725" class="Bound">x</a>
          <a id="1746" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a>  <a id="1759" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1764" href="Cubical.Functions.Fibration.html#1764" class="Bound">x</a>           <a id="1776" href="Cubical.Functions.Fibration.html#1776" class="Bound">i</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Cubical.Functions.Fibration.html#1764" class="Bound">x</a>
          <a id="1792" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1805" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Cubical.Functions.Fibration.html#1811" class="Bound">b</a> <a id="1813" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1815" href="Cubical.Functions.Fibration.html#1815" class="Bound">x</a> <a id="1817" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1819" href="Cubical.Functions.Fibration.html#1819" class="Bound">q</a><a id="1820" class="Symbol">)</a> <a id="1822" href="Cubical.Functions.Fibration.html#1822" class="Bound">i</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="Cubical.Functions.Fibration.html#1819" class="Bound">q</a> <a id="1828" href="Cubical.Functions.Fibration.html#1822" class="Bound">i</a> <a id="1830" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1832" href="Cubical.Functions.Fibration.html#1815" class="Bound">x</a> <a id="1834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1836" class="Symbol">λ</a> <a id="1838" href="Cubical.Functions.Fibration.html#1838" class="Bound">j</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="Cubical.Functions.Fibration.html#1819" class="Bound">q</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Functions.Fibration.html#1822" class="Bound">i</a> <a id="1847" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1849" href="Cubical.Functions.Fibration.html#1838" class="Bound">j</a><a id="1850" class="Symbol">)</a>

<a id="1853" class="Keyword">module</a> <a id="1860" href="Cubical.Functions.Fibration.html#1860" class="Module">_</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Functions.Fibration.html#1863" class="Bound">B</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1872" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Cubical.Functions.Fibration.html#1877" class="Bound">ℓ</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1886" class="Symbol">)</a> <a id="1888" class="Keyword">where</a>
  <a id="1896" class="Keyword">private</a>
    <a id="1908" href="Cubical.Functions.Fibration.html#1908" class="Function">ℓ&#39;</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1919" href="Cubical.Functions.Fibration.html#1872" class="Bound">ℓb</a> <a id="1922" href="Cubical.Functions.Fibration.html#1877" class="Bound">ℓ</a>

  <a id="1927" class="Comment">-- HoTT Theorem 4.8.3</a>
  <a id="1951" href="Cubical.Functions.Fibration.html#1951" class="Function">fibrationEquiv</a> <a id="1966" class="Symbol">:</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1972" href="Cubical.Functions.Fibration.html#1972" class="Bound">E</a> <a id="1974" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1976" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1981" href="Cubical.Functions.Fibration.html#1908" class="Function">ℓ&#39;</a> <a id="1984" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Cubical.Functions.Fibration.html#1972" class="Bound">E</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Cubical.Functions.Fibration.html#1863" class="Bound">B</a><a id="1992" class="Symbol">))</a> <a id="1995" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.Functions.Fibration.html#1863" class="Bound">B</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2007" href="Cubical.Functions.Fibration.html#1908" class="Function">ℓ&#39;</a><a id="2009" class="Symbol">)</a>
  <a id="2013" href="Cubical.Functions.Fibration.html#1951" class="Function">fibrationEquiv</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="2041" href="Cubical.Functions.Fibration.html#2056" class="Function">isom</a>
    <a id="2050" class="Keyword">where</a> <a id="2056" href="Cubical.Functions.Fibration.html#2056" class="Function">isom</a> <a id="2061" class="Symbol">:</a> <a id="2063" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2071" href="Cubical.Functions.Fibration.html#2071" class="Bound">E</a> <a id="2073" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2075" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2080" href="Cubical.Functions.Fibration.html#1908" class="Function">ℓ&#39;</a> <a id="2083" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Cubical.Functions.Fibration.html#2071" class="Bound">E</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Functions.Fibration.html#1863" class="Bound">B</a><a id="2091" class="Symbol">))</a> <a id="2094" class="Symbol">(</a><a id="2095" href="Cubical.Functions.Fibration.html#1863" class="Bound">B</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2104" href="Cubical.Functions.Fibration.html#1908" class="Function">ℓ&#39;</a><a id="2106" class="Symbol">)</a>
          <a id="2118" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2126" href="Cubical.Functions.Fibration.html#2056" class="Function">isom</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Cubical.Functions.Fibration.html#2132" class="Bound">E</a> <a id="2134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2136" href="Cubical.Functions.Fibration.html#2136" class="Bound">p</a><a id="2137" class="Symbol">)</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2147" href="Cubical.Functions.Fibration.html#2136" class="Bound">p</a>
          <a id="2159" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2167" href="Cubical.Functions.Fibration.html#2056" class="Function">isom</a> <a id="2172" href="Cubical.Functions.Fibration.html#2172" class="Bound">p⁻¹</a>     <a id="2180" class="Symbol">=</a> <a id="2182" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2184" href="Cubical.Functions.Fibration.html#1863" class="Bound">B</a> <a id="2186" href="Cubical.Functions.Fibration.html#2172" class="Bound">p⁻¹</a> <a id="2190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2192" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
          <a id="2206" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="2219" href="Cubical.Functions.Fibration.html#2056" class="Function">isom</a> <a id="2224" href="Cubical.Functions.Fibration.html#2224" class="Bound">p⁻¹</a> <a id="2228" href="Cubical.Functions.Fibration.html#2228" class="Bound">i</a> <a id="2230" href="Cubical.Functions.Fibration.html#2230" class="Bound">x</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="2249" href="Cubical.Functions.Fibration.html#2224" class="Bound">p⁻¹</a> <a id="2253" href="Cubical.Functions.Fibration.html#2230" class="Bound">x</a><a id="2254" class="Symbol">)</a> <a id="2256" href="Cubical.Functions.Fibration.html#2228" class="Bound">i</a>
          <a id="2268" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a>  <a id="2281" href="Cubical.Functions.Fibration.html#2056" class="Function">isom</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Cubical.Functions.Fibration.html#2287" class="Bound">E</a> <a id="2289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2291" href="Cubical.Functions.Fibration.html#2291" class="Bound">p</a><a id="2292" class="Symbol">)</a> <a id="2294" href="Cubical.Functions.Fibration.html#2294" class="Bound">i</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2301" href="Cubical.Functions.Fibration.html#2353" class="Function">e</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2306" href="Cubical.Functions.Fibration.html#2294" class="Bound">i</a><a id="2307" class="Symbol">)</a> <a id="2309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2311" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2315" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2317" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2327" href="Cubical.Functions.Fibration.html#2353" class="Function">e</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2332" href="Cubical.Functions.Fibration.html#2294" class="Bound">i</a><a id="2333" class="Symbol">)</a>
            <a id="2347" class="Keyword">where</a> <a id="2353" href="Cubical.Functions.Fibration.html#2353" class="Function">e</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="2368" href="Cubical.Functions.Fibration.html#2291" class="Bound">p</a>


<a id="2372" class="Keyword">module</a> <a id="ForSets"></a><a id="2379" href="Cubical.Functions.Fibration.html#2379" class="Module">ForSets</a> <a id="2387" class="Symbol">{</a><a id="2388" href="Cubical.Functions.Fibration.html#2388" class="Bound">E</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2397" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a><a id="2398" class="Symbol">}</a> <a id="2400" class="Symbol">{</a><a id="2401" href="Cubical.Functions.Fibration.html#2401" class="Bound">isSetB</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2416" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="2417" class="Symbol">}</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Cubical.Functions.Fibration.html#2420" class="Bound">f</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Cubical.Functions.Fibration.html#2388" class="Bound">E</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Keyword">where</a>
  <a id="2439" class="Keyword">module</a> <a id="2446" href="Cubical.Functions.Fibration.html#2446" class="Module">_</a> <a id="2448" class="Symbol">{</a><a id="2449" href="Cubical.Functions.Fibration.html#2449" class="Bound">x</a> <a id="2451" href="Cubical.Functions.Fibration.html#2451" class="Bound">x&#39;</a><a id="2453" class="Symbol">}</a> <a id="2455" class="Symbol">{</a><a id="2456" href="Cubical.Functions.Fibration.html#2456" class="Bound">px</a> <a id="2459" class="Symbol">:</a> <a id="2461" href="Cubical.Functions.Fibration.html#2449" class="Bound">x</a> <a id="2463" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2465" href="Cubical.Functions.Fibration.html#2451" class="Bound">x&#39;</a><a id="2467" class="Symbol">}</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Cubical.Functions.Fibration.html#2470" class="Bound">a&#39;</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2481" href="Cubical.Functions.Fibration.html#2420" class="Bound">f</a> <a id="2483" href="Cubical.Functions.Fibration.html#2449" class="Bound">x</a><a id="2484" class="Symbol">}</a> <a id="2486" class="Symbol">{</a><a id="2487" href="Cubical.Functions.Fibration.html#2487" class="Bound">b&#39;</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2498" href="Cubical.Functions.Fibration.html#2420" class="Bound">f</a> <a id="2500" href="Cubical.Functions.Fibration.html#2451" class="Bound">x&#39;</a><a id="2502" class="Symbol">}</a> <a id="2504" class="Keyword">where</a>
    <a id="2514" class="Comment">-- fibers are equal when their representatives are equal</a>
    <a id="2575" href="Cubical.Functions.Fibration.html#2575" class="Function">fibersEqIfRepsEq</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2598" href="Cubical.Functions.Fibration.html#2470" class="Bound">a&#39;</a> <a id="2601" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2603" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2607" href="Cubical.Functions.Fibration.html#2487" class="Bound">b&#39;</a>
                    <a id="2630" class="Symbol">→</a> <a id="2632" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2638" class="Symbol">(λ</a> <a id="2641" href="Cubical.Functions.Fibration.html#2641" class="Bound">i</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2651" href="Cubical.Functions.Fibration.html#2420" class="Bound">f</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Cubical.Functions.Fibration.html#2456" class="Bound">px</a> <a id="2657" href="Cubical.Functions.Fibration.html#2641" class="Bound">i</a><a id="2658" class="Symbol">))</a> <a id="2661" href="Cubical.Functions.Fibration.html#2470" class="Bound">a&#39;</a> <a id="2664" href="Cubical.Functions.Fibration.html#2487" class="Bound">b&#39;</a>
    <a id="2671" href="Cubical.Functions.Fibration.html#2575" class="Function">fibersEqIfRepsEq</a> <a id="2688" href="Cubical.Functions.Fibration.html#2688" class="Bound">p</a> <a id="2690" class="Symbol">=</a> <a id="2692" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Cubical.Functions.Fibration.html#2688" class="Bound">p</a> <a id="2702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                <a id="2736" class="Symbol">(</a><a id="2737" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2762" class="Number">1</a>
                                                          <a id="2822" class="Symbol">(λ</a> <a id="2825" class="Symbol">(</a><a id="2826" href="Cubical.Functions.Fibration.html#2826" class="Bound">v</a> <a id="2828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2830" href="Cubical.Functions.Fibration.html#2830" class="Bound">w</a><a id="2831" class="Symbol">)</a> <a id="2833" class="Symbol">→</a> <a id="2835" href="Cubical.Functions.Fibration.html#2401" class="Bound">isSetB</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Cubical.Functions.Fibration.html#2420" class="Bound">f</a> <a id="2845" href="Cubical.Functions.Fibration.html#2826" class="Bound">v</a><a id="2846" class="Symbol">)</a> <a id="2848" href="Cubical.Functions.Fibration.html#2830" class="Bound">w</a><a id="2849" class="Symbol">)</a>
                                                          <a id="2909" class="Symbol">(</a><a id="2910" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2914" href="Cubical.Functions.Fibration.html#2470" class="Bound">a&#39;</a><a id="2916" class="Symbol">)</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2923" href="Cubical.Functions.Fibration.html#2487" class="Bound">b&#39;</a><a id="2925" class="Symbol">)</a>
                                                          <a id="2985" class="Symbol">(λ</a> <a id="2988" href="Cubical.Functions.Fibration.html#2988" class="Bound">i</a> <a id="2990" class="Symbol">→</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Functions.Fibration.html#2688" class="Bound">p</a> <a id="2995" href="Cubical.Functions.Fibration.html#2988" class="Bound">i</a> <a id="2997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2999" href="Cubical.Functions.Fibration.html#2456" class="Bound">px</a> <a id="3002" href="Cubical.Functions.Fibration.html#2988" class="Bound">i</a><a id="3003" class="Symbol">))))</a>
<a id="3008" class="Comment">-- The path type in a fiber of f is equivalent to a fiber of (cong f)</a>
<a id="3078" class="Keyword">open</a> <a id="3083" class="Keyword">import</a> <a id="3090" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="fiberPath"></a><a id="3120" href="Cubical.Functions.Fibration.html#3120" class="Function">fiberPath</a> <a id="3130" class="Symbol">:</a> <a id="3132" class="Symbol">∀</a> <a id="3134" class="Symbol">{</a><a id="3135" href="Cubical.Functions.Fibration.html#3135" class="Bound">ℓ</a> <a id="3137" href="Cubical.Functions.Fibration.html#3137" class="Bound">ℓ&#39;</a><a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">{</a><a id="3142" href="Cubical.Functions.Fibration.html#3142" class="Bound">A</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3151" href="Cubical.Functions.Fibration.html#3135" class="Bound">ℓ</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">{</a><a id="3155" href="Cubical.Functions.Fibration.html#3155" class="Bound">B</a> <a id="3157" class="Symbol">:</a> <a id="3159" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3164" href="Cubical.Functions.Fibration.html#3137" class="Bound">ℓ&#39;</a><a id="3166" class="Symbol">}</a> <a id="3168" class="Symbol">{</a><a id="3169" href="Cubical.Functions.Fibration.html#3169" class="Bound">f</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Cubical.Functions.Fibration.html#3142" class="Bound">A</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Cubical.Functions.Fibration.html#3155" class="Bound">B</a><a id="3178" class="Symbol">}</a> <a id="3180" class="Symbol">{</a><a id="3181" href="Cubical.Functions.Fibration.html#3181" class="Bound">b</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Cubical.Functions.Fibration.html#3155" class="Bound">B</a><a id="3186" class="Symbol">}</a> <a id="3188" class="Symbol">(</a><a id="3189" href="Cubical.Functions.Fibration.html#3189" class="Bound">h</a> <a id="3191" href="Cubical.Functions.Fibration.html#3191" class="Bound">h&#39;</a> <a id="3194" class="Symbol">:</a> <a id="3196" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3202" href="Cubical.Functions.Fibration.html#3169" class="Bound">f</a> <a id="3204" href="Cubical.Functions.Fibration.html#3181" class="Bound">b</a><a id="3205" class="Symbol">)</a> <a id="3207" class="Symbol">→</a>
             <a id="3222" class="Symbol">(</a><a id="3223" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3226" href="Cubical.Functions.Fibration.html#3226" class="Bound">p</a> <a id="3228" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3235" href="Cubical.Functions.Fibration.html#3189" class="Bound">h</a> <a id="3237" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3239" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3243" href="Cubical.Functions.Fibration.html#3191" class="Bound">h&#39;</a><a id="3245" class="Symbol">)</a> <a id="3247" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3249" class="Symbol">(</a><a id="3250" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3256" class="Symbol">(λ</a> <a id="3259" href="Cubical.Functions.Fibration.html#3259" class="Bound">i</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Cubical.Functions.Fibration.html#3169" class="Bound">f</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Functions.Fibration.html#3226" class="Bound">p</a> <a id="3268" href="Cubical.Functions.Fibration.html#3259" class="Bound">i</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3273" href="Cubical.Functions.Fibration.html#3181" class="Bound">b</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3281" href="Cubical.Functions.Fibration.html#3189" class="Bound">h</a><a id="3282" class="Symbol">)</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3289" href="Cubical.Functions.Fibration.html#3191" class="Bound">h&#39;</a><a id="3291" class="Symbol">)))</a>
           <a id="3306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3308" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3320" href="Cubical.Functions.Fibration.html#3169" class="Bound">f</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Cubical.Functions.Fibration.html#3189" class="Bound">h</a> <a id="3326" class="Symbol">.</a><a id="3327" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3331" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3334" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3339" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3342" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Cubical.Functions.Fibration.html#3191" class="Bound">h&#39;</a> <a id="3350" class="Symbol">.</a><a id="3351" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3354" class="Symbol">))</a>
<a id="3357" href="Cubical.Functions.Fibration.html#3120" class="Function">fiberPath</a> <a id="3367" href="Cubical.Functions.Fibration.html#3367" class="Bound">h</a> <a id="3369" href="Cubical.Functions.Fibration.html#3369" class="Bound">h&#39;</a> <a id="3372" class="Symbol">=</a> <a id="3374" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Functions.Fibration.html#3367" class="Bound">h</a> <a id="3385" class="Symbol">.</a><a id="3386" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3392" href="Cubical.Functions.Fibration.html#3369" class="Bound">h&#39;</a> <a id="3395" class="Symbol">.</a><a id="3396" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3399" class="Symbol">))</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3410" class="Symbol">λ</a> <a id="3412" href="Cubical.Functions.Fibration.html#3412" class="Bound">p</a> <a id="3414" class="Symbol">→</a> <a id="3416" href="Cubical.Foundations.Path.html#6811" class="Function">flipSquarePath</a> <a id="3431" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3433" href="Cubical.Foundations.Path.html#3582" class="Function">PathP≡doubleCompPathʳ</a> <a id="3455" class="Symbol">_</a> <a id="3457" class="Symbol">_</a> <a id="3459" class="Symbol">_</a> <a id="3461" class="Symbol">_)</a>

<a id="fiber≡"></a><a id="3465" href="Cubical.Functions.Fibration.html#3465" class="Function">fiber≡</a> <a id="3472" class="Symbol">:</a> <a id="3474" class="Symbol">∀</a> <a id="3476" class="Symbol">{</a><a id="3477" href="Cubical.Functions.Fibration.html#3477" class="Bound">ℓ</a> <a id="3479" href="Cubical.Functions.Fibration.html#3479" class="Bound">ℓ&#39;</a><a id="3481" class="Symbol">}</a> <a id="3483" class="Symbol">{</a><a id="3484" href="Cubical.Functions.Fibration.html#3484" class="Bound">A</a> <a id="3486" class="Symbol">:</a> <a id="3488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3493" href="Cubical.Functions.Fibration.html#3477" class="Bound">ℓ</a><a id="3494" class="Symbol">}</a> <a id="3496" class="Symbol">{</a><a id="3497" href="Cubical.Functions.Fibration.html#3497" class="Bound">B</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3506" href="Cubical.Functions.Fibration.html#3479" class="Bound">ℓ&#39;</a><a id="3508" class="Symbol">}</a> <a id="3510" class="Symbol">{</a><a id="3511" href="Cubical.Functions.Fibration.html#3511" class="Bound">f</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Cubical.Functions.Fibration.html#3484" class="Bound">A</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Cubical.Functions.Fibration.html#3497" class="Bound">B</a><a id="3520" class="Symbol">}</a> <a id="3522" class="Symbol">{</a><a id="3523" href="Cubical.Functions.Fibration.html#3523" class="Bound">b</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Cubical.Functions.Fibration.html#3497" class="Bound">B</a><a id="3528" class="Symbol">}</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Cubical.Functions.Fibration.html#3531" class="Bound">h</a> <a id="3533" href="Cubical.Functions.Fibration.html#3533" class="Bound">h&#39;</a> <a id="3536" class="Symbol">:</a> <a id="3538" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3544" href="Cubical.Functions.Fibration.html#3511" class="Bound">f</a> <a id="3546" href="Cubical.Functions.Fibration.html#3523" class="Bound">b</a><a id="3547" class="Symbol">)</a>
  <a id="3551" class="Symbol">→</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Cubical.Functions.Fibration.html#3531" class="Bound">h</a> <a id="3556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3558" href="Cubical.Functions.Fibration.html#3533" class="Bound">h&#39;</a><a id="3560" class="Symbol">)</a> <a id="3562" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3564" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3576" href="Cubical.Functions.Fibration.html#3511" class="Bound">f</a><a id="3577" class="Symbol">)</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Cubical.Functions.Fibration.html#3531" class="Bound">h</a> <a id="3582" class="Symbol">.</a><a id="3583" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3587" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3595" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Functions.Fibration.html#3533" class="Bound">h&#39;</a> <a id="3606" class="Symbol">.</a><a id="3607" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3610" class="Symbol">))</a>
<a id="3613" href="Cubical.Functions.Fibration.html#3465" class="Function">fiber≡</a> <a id="3620" class="Symbol">{</a><a id="3621" class="Argument">f</a> <a id="3623" class="Symbol">=</a> <a id="3625" href="Cubical.Functions.Fibration.html#3625" class="Bound">f</a><a id="3626" class="Symbol">}</a> <a id="3628" class="Symbol">{</a><a id="3629" class="Argument">b</a> <a id="3631" class="Symbol">=</a> <a id="3633" href="Cubical.Functions.Fibration.html#3633" class="Bound">b</a><a id="3634" class="Symbol">}</a> <a id="3636" href="Cubical.Functions.Fibration.html#3636" class="Bound">h</a> <a id="3638" href="Cubical.Functions.Fibration.html#3638" class="Bound">h&#39;</a> <a id="3641" class="Symbol">=</a>
  <a id="3645" href="Cubical.Data.Sigma.Properties.html#2780" class="Function">ΣPath≡PathΣ</a> <a id="3657" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="3660" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
  <a id="3664" href="Cubical.Functions.Fibration.html#3120" class="Function">fiberPath</a> <a id="3674" href="Cubical.Functions.Fibration.html#3636" class="Bound">h</a> <a id="3676" href="Cubical.Functions.Fibration.html#3638" class="Bound">h&#39;</a>

<a id="fiberCong"></a><a id="3680" href="Cubical.Functions.Fibration.html#3680" class="Function">fiberCong</a> <a id="3690" class="Symbol">:</a> <a id="3692" class="Symbol">∀</a> <a id="3694" class="Symbol">{</a><a id="3695" href="Cubical.Functions.Fibration.html#3695" class="Bound">ℓ</a> <a id="3697" href="Cubical.Functions.Fibration.html#3697" class="Bound">ℓ&#39;</a><a id="3699" class="Symbol">}</a> <a id="3701" class="Symbol">{</a><a id="3702" href="Cubical.Functions.Fibration.html#3702" class="Bound">A</a> <a id="3704" class="Symbol">:</a> <a id="3706" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3711" href="Cubical.Functions.Fibration.html#3695" class="Bound">ℓ</a><a id="3712" class="Symbol">}</a> <a id="3714" class="Symbol">{</a><a id="3715" href="Cubical.Functions.Fibration.html#3715" class="Bound">B</a> <a id="3717" class="Symbol">:</a> <a id="3719" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3724" href="Cubical.Functions.Fibration.html#3697" class="Bound">ℓ&#39;</a><a id="3726" class="Symbol">}</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Cubical.Functions.Fibration.html#3729" class="Bound">f</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Cubical.Functions.Fibration.html#3702" class="Bound">A</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="Cubical.Functions.Fibration.html#3715" class="Bound">B</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">{</a><a id="3741" href="Cubical.Functions.Fibration.html#3741" class="Bound">a₀</a> <a id="3744" href="Cubical.Functions.Fibration.html#3744" class="Bound">a₁</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="Cubical.Functions.Fibration.html#3702" class="Bound">A</a><a id="3750" class="Symbol">}</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Cubical.Functions.Fibration.html#3753" class="Bound">q</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Cubical.Functions.Fibration.html#3729" class="Bound">f</a> <a id="3759" href="Cubical.Functions.Fibration.html#3741" class="Bound">a₀</a> <a id="3762" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3764" href="Cubical.Functions.Fibration.html#3729" class="Bound">f</a> <a id="3766" href="Cubical.Functions.Fibration.html#3744" class="Bound">a₁</a><a id="3768" class="Symbol">)</a>
  <a id="3772" class="Symbol">→</a> <a id="3774" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3786" href="Cubical.Functions.Fibration.html#3729" class="Bound">f</a><a id="3787" class="Symbol">)</a> <a id="3789" href="Cubical.Functions.Fibration.html#3753" class="Bound">q</a> <a id="3791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3793" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3805" href="Cubical.Functions.Fibration.html#3729" class="Bound">f</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Cubical.Functions.Fibration.html#3729" class="Bound">f</a> <a id="3810" href="Cubical.Functions.Fibration.html#3744" class="Bound">a₁</a><a id="3812" class="Symbol">))</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.Functions.Fibration.html#3741" class="Bound">a₀</a> <a id="3819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3821" href="Cubical.Functions.Fibration.html#3753" class="Bound">q</a><a id="3822" class="Symbol">)</a> <a id="3824" class="Symbol">(</a><a id="3825" href="Cubical.Functions.Fibration.html#3744" class="Bound">a₁</a> <a id="3828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3830" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3834" class="Symbol">)</a>
<a id="3836" href="Cubical.Functions.Fibration.html#3680" class="Function">fiberCong</a> <a id="3846" href="Cubical.Functions.Fibration.html#3846" class="Bound">f</a> <a id="3848" href="Cubical.Functions.Fibration.html#3848" class="Bound">q</a> <a id="3850" class="Symbol">=</a>
  <a id="3854" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3872" href="Cubical.Functions.Fibration.html#3846" class="Bound">f</a><a id="3873" class="Symbol">))</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3882" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3893" class="Symbol">(</a><a id="3894" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3898" href="Cubical.Functions.Fibration.html#3848" class="Bound">q</a><a id="3899" class="Symbol">)))</a>
  <a id="3905" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3907" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Cubical.Functions.Fibration.html#3465" class="Function">fiber≡</a> <a id="3919" class="Symbol">(_</a> <a id="3922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3924" href="Cubical.Functions.Fibration.html#3848" class="Bound">q</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">(_</a> <a id="3930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3932" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3936" class="Symbol">))</a>

<a id="FibrationStr"></a><a id="3940" href="Cubical.Functions.Fibration.html#3940" class="Function">FibrationStr</a> <a id="3953" class="Symbol">:</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Functions.Fibration.html#3956" class="Bound">B</a> <a id="3958" class="Symbol">:</a> <a id="3960" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3965" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="3967" class="Symbol">)</a> <a id="3969" class="Symbol">→</a> <a id="3971" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3976" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="3978" class="Symbol">→</a> <a id="3980" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3992" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="3994" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="3996" class="Symbol">)</a>
<a id="3998" href="Cubical.Functions.Fibration.html#3940" class="Function">FibrationStr</a> <a id="4011" href="Cubical.Functions.Fibration.html#4011" class="Bound">B</a> <a id="4013" href="Cubical.Functions.Fibration.html#4013" class="Bound">A</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="Cubical.Functions.Fibration.html#4013" class="Bound">A</a> <a id="4019" class="Symbol">→</a> <a id="4021" href="Cubical.Functions.Fibration.html#4011" class="Bound">B</a>

<a id="Fibration"></a><a id="4024" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="4034" class="Symbol">:</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Functions.Fibration.html#4037" class="Bound">B</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4046" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="4048" class="Symbol">)</a> <a id="4050" class="Symbol">→</a> <a id="4052" class="Symbol">(</a><a id="4053" href="Cubical.Functions.Fibration.html#4053" class="Bound">ℓ</a> <a id="4055" class="Symbol">:</a> <a id="4057" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4062" class="Symbol">)</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4078" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="4088" href="Cubical.Functions.Fibration.html#4053" class="Bound">ℓ</a><a id="4089" class="Symbol">))</a>
<a id="4092" href="Cubical.Functions.Fibration.html#4024" class="Function">Fibration</a> <a id="4102" class="Symbol">{</a><a id="4103" class="Argument">ℓb</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Cubical.Functions.Fibration.html#4108" class="Bound">ℓb</a><a id="4110" class="Symbol">}</a> <a id="4112" href="Cubical.Functions.Fibration.html#4112" class="Bound">B</a> <a id="4114" href="Cubical.Functions.Fibration.html#4114" class="Bound">ℓ</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4121" href="Cubical.Functions.Fibration.html#4121" class="Bound">A</a> <a id="4123" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4125" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4130" href="Cubical.Functions.Fibration.html#4114" class="Bound">ℓ</a> <a id="4132" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4134" href="Cubical.Functions.Fibration.html#3940" class="Function">FibrationStr</a> <a id="4147" href="Cubical.Functions.Fibration.html#4112" class="Bound">B</a> <a id="4149" href="Cubical.Functions.Fibration.html#4121" class="Bound">A</a>
</pre></body></html>


==> anc/html/Cubical.Functions.Fixpoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Fixpoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Definition of function fixpoint and Kraus&#39; lemma
-}</a>
<a id="58" class="Keyword">module</a> <a id="65" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a> <a id="92" class="Keyword">where</a>

<a id="99" class="Keyword">open</a> <a id="104" class="Keyword">import</a> <a id="111" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="226" class="Keyword">private</a>
  <a id="236" class="Keyword">variable</a>
    <a id="249" href="Cubical.Functions.Fixpoint.html#249" class="Generalizable">ℓ</a> <a id="251" class="Symbol">:</a> <a id="253" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="263" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="265" class="Symbol">:</a> <a id="267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="272" href="Cubical.Functions.Fixpoint.html#249" class="Generalizable">ℓ</a>

<a id="Fixpoint"></a><a id="275" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="284" class="Symbol">:</a> <a id="286" class="Symbol">(</a><a id="287" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="289" class="Symbol">→</a> <a id="291" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="292" class="Symbol">)</a> <a id="294" class="Symbol">→</a> <a id="296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="301" class="Symbol">_</a>
<a id="303" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="312" class="Symbol">{</a><a id="313" class="Argument">A</a> <a id="315" class="Symbol">=</a> <a id="317" href="Cubical.Functions.Fixpoint.html#317" class="Bound">A</a><a id="318" class="Symbol">}</a> <a id="320" href="Cubical.Functions.Fixpoint.html#320" class="Bound">f</a> <a id="322" class="Symbol">=</a> <a id="324" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="326" href="Cubical.Functions.Fixpoint.html#317" class="Bound">A</a> <a id="328" class="Symbol">(λ</a> <a id="331" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a> <a id="333" class="Symbol">→</a> <a id="335" href="Cubical.Functions.Fixpoint.html#320" class="Bound">f</a> <a id="337" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a> <a id="339" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="341" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a><a id="342" class="Symbol">)</a>

<a id="fixpoint"></a><a id="345" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="354" class="Symbol">:</a> <a id="356" class="Symbol">{</a><a id="357" href="Cubical.Functions.Fixpoint.html#357" class="Bound">f</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="363" class="Symbol">→</a> <a id="365" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="366" class="Symbol">}</a> <a id="368" class="Symbol">→</a> <a id="370" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="379" href="Cubical.Functions.Fixpoint.html#357" class="Bound">f</a> <a id="381" class="Symbol">→</a> <a id="383" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a>
<a id="385" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="394" class="Symbol">=</a> <a id="396" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="fixpointPath"></a><a id="401" href="Cubical.Functions.Fixpoint.html#401" class="Function">fixpointPath</a> <a id="414" class="Symbol">:</a> <a id="416" class="Symbol">{</a><a id="417" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a> <a id="419" class="Symbol">:</a> <a id="421" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="423" class="Symbol">→</a> <a id="425" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="426" class="Symbol">}</a> <a id="428" class="Symbol">→</a> <a id="430" class="Symbol">(</a><a id="431" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a> <a id="433" class="Symbol">:</a> <a id="435" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="444" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a><a id="445" class="Symbol">)</a> <a id="447" class="Symbol">→</a> <a id="449" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="461" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a><a id="462" class="Symbol">)</a> <a id="464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="466" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="475" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a>
<a id="477" href="Cubical.Functions.Fixpoint.html#401" class="Function">fixpointPath</a> <a id="490" class="Symbol">=</a> <a id="492" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="497" class="Comment">-- Kraus&#39; lemma</a>
<a id="513" class="Comment">-- a version not using cubical features can be found at</a>
<a id="569" class="Comment">-- https://www.cs.bham.ac.uk/~mhe/GeneralizedHedberg/html/GeneralizedHedberg.html#21576</a>
<a id="2-Constant→isPropFixpoint"></a><a id="657" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="683" class="Symbol">:</a> <a id="685" class="Symbol">(</a><a id="686" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="695" class="Symbol">)</a> <a id="697" class="Symbol">→</a> <a id="699" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="710" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="731" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a><a id="732" class="Symbol">)</a>
<a id="734" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="760" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="762" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="774" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a><a id="775" class="Symbol">)</a> <a id="777" class="Symbol">(</a><a id="778" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="782" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a><a id="783" class="Symbol">)</a> <a id="785" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="787" class="Symbol">=</a> <a id="789" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="791" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="795" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="797" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="799" class="Keyword">where</a>
  <a id="807" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="813" class="Symbol">:</a> <a id="815" class="Symbol">∀</a> <a id="817" href="Cubical.Functions.Fixpoint.html#817" class="Bound">x</a> <a id="819" href="Cubical.Functions.Fixpoint.html#819" class="Bound">y</a> <a id="821" class="Symbol">→</a> <a id="823" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="825" href="Cubical.Functions.Fixpoint.html#817" class="Bound">x</a> <a id="827" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="829" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="831" href="Cubical.Functions.Fixpoint.html#819" class="Bound">y</a>
  <a id="835" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="841" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="843" href="Cubical.Functions.Fixpoint.html#843" class="Bound">y</a> <a id="845" class="Symbol">=</a> <a id="847" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="859" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="861" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a><a id="862" class="Symbol">)</a> <a id="864" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="866" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="873" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="875" href="Cubical.Functions.Fixpoint.html#843" class="Bound">y</a>
  <a id="879" class="Comment">-- the main idea is that for any path p, cong f p does not depend on p</a>
  <a id="952" class="Comment">-- but only on its endpoints and the structure of 2-Constant f</a>
  <a id="1017" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1030" class="Symbol">:</a> <a id="1032" class="Symbol">∀</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1037" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a><a id="1038" class="Symbol">}</a> <a id="1040" class="Symbol">→</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Functions.Fixpoint.html#1043" class="Bound">p</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1049" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1051" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1062" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1064" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a> <a id="1066" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1068" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1073" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1075" href="Cubical.Functions.Fixpoint.html#1043" class="Bound">p</a>
  <a id="1079" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1092" class="Symbol">{</a><a id="1093" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a><a id="1094" class="Symbol">}</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1100" class="Symbol">(λ</a> <a id="1103" href="Cubical.Functions.Fixpoint.html#1103" class="Bound">y</a> <a id="1105" href="Cubical.Functions.Fixpoint.html#1105" class="Bound">p</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1115" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a> <a id="1117" href="Cubical.Functions.Fixpoint.html#1103" class="Bound">y</a> <a id="1119" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1126" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1128" href="Cubical.Functions.Fixpoint.html#1105" class="Bound">p</a><a id="1129" class="Symbol">)</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="1148" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a> <a id="1150" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a><a id="1151" class="Symbol">))</a>
  <a id="1156" class="Comment">-- Need to solve for a path s : x ≡ y, such that:</a>
  <a id="1208" class="Comment">-- transport (λ i → cong f s i ≡ s i) p ≡ q</a>
  <a id="1254" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1260" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1262" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a>
  <a id="1266" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1274" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1276" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1279" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1285" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1287" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="1289" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1292" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1296" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1307" class="Symbol">(λ</a> <a id="1310" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a> <a id="1312" class="Symbol">→</a> <a id="1314" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1320" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1322" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="1324" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a> <a id="1326" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1328" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1330" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a><a id="1331" class="Symbol">)</a> <a id="1333" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1335" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1339" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a> <a id="1342" href="Cubical.Functions.Fixpoint.html#1342" class="Bound">i</a> <a id="1344" href="Cubical.Functions.Fixpoint.html#1344" class="Bound">j</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1375" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1385" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1387" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a><a id="1388" class="Symbol">)</a> <a id="1390" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a> <a id="1392" href="Cubical.Functions.Fixpoint.html#1344" class="Bound">j</a> <a id="1394" href="Cubical.Functions.Fixpoint.html#1342" class="Bound">i</a>
  <a id="1398" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1408" class="Symbol">(λ</a> <a id="1411" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1420" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1422" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1424" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a> <a id="1426" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1428" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1430" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a><a id="1431" class="Symbol">)</a> <a id="1433" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1435" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1439" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="1441" class="Symbol">=</a> <a id="1443" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1449" class="Symbol">(λ</a> <a id="1452" href="Cubical.Functions.Fixpoint.html#1452" class="Bound">kraus</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1466" class="Symbol">(λ</a> <a id="1469" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Cubical.Functions.Fixpoint.html#1452" class="Bound">kraus</a> <a id="1479" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a> <a id="1481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1483" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1485" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a><a id="1486" class="Symbol">)</a> <a id="1488" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1490" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1507" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a><a id="1508" class="Symbol">)</a> <a id="1510" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a>
</pre></body></html>


==> anc/html/Cubical.Functions.FunExtEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.FunExtEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.CartesianKanOps.html" class="Module">Cubical.Foundations.CartesianKanOps</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Data.Vec.NAry.html" class="Module">Cubical.Data.Vec.NAry</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="442" class="Keyword">private</a>
  <a id="452" class="Keyword">variable</a>
    <a id="465" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a> <a id="467" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a> <a id="470" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a> <a id="473" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a> <a id="476" class="Symbol">:</a> <a id="478" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="485" class="Comment">-- Function extensionality is an equivalence</a>
<a id="530" class="Keyword">module</a> <a id="537" href="Cubical.Functions.FunExtEquiv.html#537" class="Module">_</a> <a id="539" class="Symbol">{</a><a id="540" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="549" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="550" class="Symbol">}</a> <a id="552" class="Symbol">{</a><a id="553" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="555" class="Symbol">:</a> <a id="557" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="563" class="Symbol">→</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="570" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="572" class="Symbol">}</a>
  <a id="576" class="Symbol">{</a><a id="577" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="579" class="Symbol">:</a> <a id="581" class="Symbol">(</a><a id="582" href="Cubical.Functions.FunExtEquiv.html#582" class="Bound">x</a> <a id="584" class="Symbol">:</a> <a id="586" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a><a id="587" class="Symbol">)</a> <a id="589" class="Symbol">→</a> <a id="591" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="593" href="Cubical.Functions.FunExtEquiv.html#582" class="Bound">x</a> <a id="595" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="597" class="Symbol">}</a> <a id="599" class="Symbol">{</a><a id="600" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="602" class="Symbol">:</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Functions.FunExtEquiv.html#605" class="Bound">x</a> <a id="607" class="Symbol">:</a> <a id="609" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a><a id="610" class="Symbol">)</a> <a id="612" class="Symbol">→</a> <a id="614" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="616" href="Cubical.Functions.FunExtEquiv.html#605" class="Bound">x</a> <a id="618" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="620" class="Symbol">}</a> <a id="622" class="Keyword">where</a>

  <a id="631" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="643" class="Symbol">:</a> <a id="645" class="Symbol">(∀</a> <a id="648" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a> <a id="650" class="Symbol">→</a> <a id="652" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="661" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="667" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="668" class="Symbol">)</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="673" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="674" class="Symbol">))</a> <a id="677" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="679" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="685" class="Symbol">(λ</a> <a id="688" href="Cubical.Functions.FunExtEquiv.html#688" class="Bound">i</a> <a id="690" class="Symbol">→</a> <a id="692" class="Symbol">∀</a> <a id="694" href="Cubical.Functions.FunExtEquiv.html#694" class="Bound">x</a> <a id="696" class="Symbol">→</a> <a id="698" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="700" href="Cubical.Functions.FunExtEquiv.html#694" class="Bound">x</a> <a id="702" href="Cubical.Functions.FunExtEquiv.html#688" class="Bound">i</a><a id="703" class="Symbol">)</a> <a id="705" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="707" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a>
  <a id="711" class="Keyword">unquoteDef</a> <a id="722" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="734" class="Symbol">=</a> <a id="736" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="751" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="763" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="770" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a>

  <a id="781" href="Cubical.Functions.FunExtEquiv.html#781" class="Function">funExtPath</a> <a id="792" class="Symbol">:</a> <a id="794" class="Symbol">(∀</a> <a id="797" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="810" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="816" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="817" class="Symbol">)</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="822" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="823" class="Symbol">))</a> <a id="826" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="828" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="834" class="Symbol">(λ</a> <a id="837" href="Cubical.Functions.FunExtEquiv.html#837" class="Bound">i</a> <a id="839" class="Symbol">→</a> <a id="841" class="Symbol">∀</a> <a id="843" href="Cubical.Functions.FunExtEquiv.html#843" class="Bound">x</a> <a id="845" class="Symbol">→</a> <a id="847" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="849" href="Cubical.Functions.FunExtEquiv.html#843" class="Bound">x</a> <a id="851" href="Cubical.Functions.FunExtEquiv.html#837" class="Bound">i</a><a id="852" class="Symbol">)</a> <a id="854" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="856" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a>
  <a id="860" href="Cubical.Functions.FunExtEquiv.html#781" class="Function">funExtPath</a> <a id="871" class="Symbol">=</a> <a id="873" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="876" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

  <a id="891" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="901" class="Symbol">:</a> <a id="903" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="907" class="Symbol">(∀</a> <a id="910" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a> <a id="912" class="Symbol">→</a> <a id="914" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="920" class="Symbol">(</a><a id="921" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="923" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="929" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">(</a><a id="933" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="935" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="936" class="Symbol">))</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="946" class="Symbol">(λ</a> <a id="949" href="Cubical.Functions.FunExtEquiv.html#949" class="Bound">i</a> <a id="951" class="Symbol">→</a> <a id="953" class="Symbol">∀</a> <a id="955" href="Cubical.Functions.FunExtEquiv.html#955" class="Bound">x</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="961" href="Cubical.Functions.FunExtEquiv.html#955" class="Bound">x</a> <a id="963" href="Cubical.Functions.FunExtEquiv.html#949" class="Bound">i</a><a id="964" class="Symbol">)</a> <a id="966" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="968" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a><a id="969" class="Symbol">)</a>
  <a id="973" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="983" class="Symbol">=</a> <a id="985" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="989" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="996" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1004" class="Symbol">(λ</a> <a id="1007" href="Cubical.Functions.FunExtEquiv.html#1007" class="Bound">x</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1016" class="Symbol">{</a><a id="1017" class="Argument">x</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Cubical.Functions.FunExtEquiv.html#1007" class="Bound">x</a><a id="1022" class="Symbol">})</a> <a id="1025" class="Symbol">(λ</a> <a id="1028" href="Cubical.Functions.FunExtEquiv.html#1028" class="Bound">x</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1037" class="Symbol">{</a><a id="1038" class="Argument">x</a> <a id="1040" class="Symbol">=</a> <a id="1042" href="Cubical.Functions.FunExtEquiv.html#1028" class="Bound">x</a><a id="1043" class="Symbol">})</a>

<a id="1047" class="Comment">-- Function extensionality for binary functions</a>
<a id="funExt₂"></a><a id="1095" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1103" class="Symbol">:</a> <a id="1105" class="Symbol">{</a><a id="1106" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1115" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="1116" class="Symbol">}</a> <a id="1118" class="Symbol">{</a><a id="1119" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1132" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="1134" class="Symbol">}</a> <a id="1136" class="Symbol">{</a><a id="1137" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1139" class="Symbol">:</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Cubical.Functions.FunExtEquiv.html#1142" class="Bound">x</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1153" href="Cubical.Functions.FunExtEquiv.html#1142" class="Bound">x</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1159" class="Symbol">→</a> <a id="1161" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1166" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="1168" class="Symbol">}</a>
          <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">→</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Cubical.Functions.FunExtEquiv.html#1196" class="Bound">y</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1202" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1209" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a> <a id="1211" href="Cubical.Functions.FunExtEquiv.html#1196" class="Bound">y</a> <a id="1213" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1215" class="Symbol">}</a>
          <a id="1227" class="Symbol">{</a><a id="1228" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a> <a id="1230" class="Symbol">:</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1238" class="Symbol">)</a> <a id="1240" class="Symbol">→</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.Functions.FunExtEquiv.html#1243" class="Bound">y</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1249" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1256" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a> <a id="1258" href="Cubical.Functions.FunExtEquiv.html#1243" class="Bound">y</a> <a id="1260" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1262" class="Symbol">}</a>
          <a id="1274" class="Symbol">→</a> <a id="1276" class="Symbol">((</a><a id="1278" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1292" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1306" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1308" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1309" class="Symbol">)</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1314" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1316" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a> <a id="1322" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1324" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1325" class="Symbol">))</a>
          <a id="1338" class="Symbol">→</a> <a id="1340" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1346" class="Symbol">(λ</a> <a id="1349" href="Cubical.Functions.FunExtEquiv.html#1349" class="Bound">i</a> <a id="1351" class="Symbol">→</a> <a id="1353" class="Symbol">∀</a> <a id="1355" href="Cubical.Functions.FunExtEquiv.html#1355" class="Bound">x</a> <a id="1357" href="Cubical.Functions.FunExtEquiv.html#1357" class="Bound">y</a> <a id="1359" class="Symbol">→</a> <a id="1361" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1363" href="Cubical.Functions.FunExtEquiv.html#1355" class="Bound">x</a> <a id="1365" href="Cubical.Functions.FunExtEquiv.html#1357" class="Bound">y</a> <a id="1367" href="Cubical.Functions.FunExtEquiv.html#1349" class="Bound">i</a><a id="1368" class="Symbol">)</a> <a id="1370" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1372" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a>
<a id="1374" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1382" href="Cubical.Functions.FunExtEquiv.html#1382" class="Bound">p</a> <a id="1384" href="Cubical.Functions.FunExtEquiv.html#1384" class="Bound">i</a> <a id="1386" href="Cubical.Functions.FunExtEquiv.html#1386" class="Bound">x</a> <a id="1388" href="Cubical.Functions.FunExtEquiv.html#1388" class="Bound">y</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Functions.FunExtEquiv.html#1382" class="Bound">p</a> <a id="1394" href="Cubical.Functions.FunExtEquiv.html#1386" class="Bound">x</a> <a id="1396" href="Cubical.Functions.FunExtEquiv.html#1388" class="Bound">y</a> <a id="1398" href="Cubical.Functions.FunExtEquiv.html#1384" class="Bound">i</a>

<a id="1401" class="Comment">-- Function extensionality for binary functions is an equivalence</a>
<a id="1467" class="Keyword">module</a> <a id="1474" href="Cubical.Functions.FunExtEquiv.html#1474" class="Module">_</a> <a id="1476" class="Symbol">{</a><a id="1477" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1486" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1503" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Functions.FunExtEquiv.html#1513" class="Bound">x</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1524" href="Cubical.Functions.FunExtEquiv.html#1513" class="Bound">x</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1537" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="1539" class="Symbol">}</a>
         <a id="1550" class="Symbol">{</a><a id="1551" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1553" class="Symbol">:</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">→</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Functions.FunExtEquiv.html#1566" class="Bound">y</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1572" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1579" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a> <a id="1581" href="Cubical.Functions.FunExtEquiv.html#1566" class="Bound">y</a> <a id="1583" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1585" class="Symbol">}</a>
         <a id="1596" class="Symbol">{</a><a id="1597" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1599" class="Symbol">:</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Functions.FunExtEquiv.html#1612" class="Bound">y</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1618" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1625" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a> <a id="1627" href="Cubical.Functions.FunExtEquiv.html#1612" class="Bound">y</a> <a id="1629" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Keyword">where</a>
  <a id="1641" class="Keyword">private</a>
    <a id="1653" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1667" class="Symbol">(λ</a> <a id="1670" href="Cubical.Functions.FunExtEquiv.html#1670" class="Bound">i</a> <a id="1672" class="Symbol">→</a> <a id="1674" class="Symbol">∀</a> <a id="1676" href="Cubical.Functions.FunExtEquiv.html#1676" class="Bound">x</a> <a id="1678" href="Cubical.Functions.FunExtEquiv.html#1678" class="Bound">y</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1684" href="Cubical.Functions.FunExtEquiv.html#1676" class="Bound">x</a> <a id="1686" href="Cubical.Functions.FunExtEquiv.html#1678" class="Bound">y</a> <a id="1688" href="Cubical.Functions.FunExtEquiv.html#1670" class="Bound">i</a><a id="1689" class="Symbol">)</a> <a id="1691" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1693" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">∀</a> <a id="1699" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1701" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a> <a id="1703" class="Symbol">→</a> <a id="1705" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1714" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1716" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1722" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1724" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1730" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1732" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1733" class="Symbol">)</a>
    <a id="1739" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a> <a id="1745" href="Cubical.Functions.FunExtEquiv.html#1745" class="Bound">eq</a> <a id="1748" href="Cubical.Functions.FunExtEquiv.html#1748" class="Bound">x</a> <a id="1750" href="Cubical.Functions.FunExtEquiv.html#1750" class="Bound">y</a> <a id="1752" href="Cubical.Functions.FunExtEquiv.html#1752" class="Bound">i</a> <a id="1754" class="Symbol">=</a> <a id="1756" href="Cubical.Functions.FunExtEquiv.html#1745" class="Bound">eq</a> <a id="1759" href="Cubical.Functions.FunExtEquiv.html#1752" class="Bound">i</a> <a id="1761" href="Cubical.Functions.FunExtEquiv.html#1748" class="Bound">x</a> <a id="1763" href="Cubical.Functions.FunExtEquiv.html#1750" class="Bound">y</a>

  <a id="1768" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">(∀</a> <a id="1786" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1788" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1801" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1803" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1809" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1811" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1817" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1819" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1820" class="Symbol">))</a> <a id="1823" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1832" class="Symbol">(λ</a> <a id="1835" href="Cubical.Functions.FunExtEquiv.html#1835" class="Bound">i</a> <a id="1837" class="Symbol">→</a> <a id="1839" class="Symbol">∀</a> <a id="1841" href="Cubical.Functions.FunExtEquiv.html#1841" class="Bound">x</a> <a id="1843" href="Cubical.Functions.FunExtEquiv.html#1843" class="Bound">y</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1849" href="Cubical.Functions.FunExtEquiv.html#1841" class="Bound">x</a> <a id="1851" href="Cubical.Functions.FunExtEquiv.html#1843" class="Bound">y</a> <a id="1853" href="Cubical.Functions.FunExtEquiv.html#1835" class="Bound">i</a><a id="1854" class="Symbol">)</a> <a id="1856" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1858" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a><a id="1859" class="Symbol">)</a>
  <a id="1863" class="Keyword">unquoteDef</a> <a id="1874" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1887" class="Symbol">=</a> <a id="1889" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1904" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1917" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1925" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a>

  <a id="1934" href="Cubical.Functions.FunExtEquiv.html#1934" class="Function">funExt₂Path</a> <a id="1946" class="Symbol">:</a> <a id="1948" class="Symbol">(∀</a> <a id="1951" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1953" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1966" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1968" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1974" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1976" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1982" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1984" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1985" class="Symbol">))</a> <a id="1988" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1997" class="Symbol">(λ</a> <a id="2000" href="Cubical.Functions.FunExtEquiv.html#2000" class="Bound">i</a> <a id="2002" class="Symbol">→</a> <a id="2004" class="Symbol">∀</a> <a id="2006" href="Cubical.Functions.FunExtEquiv.html#2006" class="Bound">x</a> <a id="2008" href="Cubical.Functions.FunExtEquiv.html#2008" class="Bound">y</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="2014" href="Cubical.Functions.FunExtEquiv.html#2006" class="Bound">x</a> <a id="2016" href="Cubical.Functions.FunExtEquiv.html#2008" class="Bound">y</a> <a id="2018" href="Cubical.Functions.FunExtEquiv.html#2000" class="Bound">i</a><a id="2019" class="Symbol">)</a> <a id="2021" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="2023" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a><a id="2024" class="Symbol">)</a>
  <a id="2028" href="Cubical.Functions.FunExtEquiv.html#1934" class="Function">funExt₂Path</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2045" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a>


<a id="2060" class="Comment">-- Function extensionality for ternary functions</a>
<a id="funExt₃"></a><a id="2109" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">{</a><a id="2120" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2129" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="2130" class="Symbol">}</a> <a id="2132" class="Symbol">{</a><a id="2133" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2146" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="2148" class="Symbol">}</a> <a id="2150" class="Symbol">{</a><a id="2151" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2153" class="Symbol">:</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Functions.FunExtEquiv.html#2156" class="Bound">x</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2167" href="Cubical.Functions.FunExtEquiv.html#2156" class="Bound">x</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2176" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="2178" class="Symbol">}</a>
          <a id="2190" class="Symbol">{</a><a id="2191" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2193" class="Symbol">:</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">→</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Functions.FunExtEquiv.html#2206" class="Bound">y</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2212" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2219" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a> <a id="2221" href="Cubical.Functions.FunExtEquiv.html#2206" class="Bound">y</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2234" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a><a id="2236" class="Symbol">}</a>
          <a id="2248" class="Symbol">{</a><a id="2249" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2270" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a><a id="2271" class="Symbol">)</a> <a id="2273" class="Symbol">→</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Functions.FunExtEquiv.html#2276" class="Bound">z</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2282" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2284" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2291" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2293" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a> <a id="2295" href="Cubical.Functions.FunExtEquiv.html#2276" class="Bound">z</a> <a id="2297" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2299" class="Symbol">}</a>
          <a id="2311" class="Symbol">{</a><a id="2312" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a> <a id="2314" class="Symbol">:</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">→</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2333" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a><a id="2334" class="Symbol">)</a> <a id="2336" class="Symbol">→</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Cubical.Functions.FunExtEquiv.html#2339" class="Bound">z</a> <a id="2341" class="Symbol">:</a> <a id="2343" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2345" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2347" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a><a id="2348" class="Symbol">)</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2354" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2356" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a> <a id="2358" href="Cubical.Functions.FunExtEquiv.html#2339" class="Bound">z</a> <a id="2360" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2362" class="Symbol">}</a>
        <a id="2372" class="Symbol">→</a> <a id="2374" class="Symbol">((</a><a id="2376" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2390" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2400" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2402" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a><a id="2403" class="Symbol">)</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2416" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2418" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2420" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2421" class="Symbol">)</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2426" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2428" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2430" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2431" class="Symbol">)</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a> <a id="2436" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2438" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2440" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2441" class="Symbol">))</a>
        <a id="2452" class="Symbol">→</a> <a id="2454" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2460" class="Symbol">(λ</a> <a id="2463" href="Cubical.Functions.FunExtEquiv.html#2463" class="Bound">i</a> <a id="2465" class="Symbol">→</a> <a id="2467" class="Symbol">∀</a> <a id="2469" href="Cubical.Functions.FunExtEquiv.html#2469" class="Bound">x</a> <a id="2471" href="Cubical.Functions.FunExtEquiv.html#2471" class="Bound">y</a> <a id="2473" href="Cubical.Functions.FunExtEquiv.html#2473" class="Bound">z</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2479" href="Cubical.Functions.FunExtEquiv.html#2469" class="Bound">x</a> <a id="2481" href="Cubical.Functions.FunExtEquiv.html#2471" class="Bound">y</a> <a id="2483" href="Cubical.Functions.FunExtEquiv.html#2473" class="Bound">z</a> <a id="2485" href="Cubical.Functions.FunExtEquiv.html#2463" class="Bound">i</a><a id="2486" class="Symbol">)</a> <a id="2488" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2490" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a>
<a id="2492" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="2500" href="Cubical.Functions.FunExtEquiv.html#2500" class="Bound">p</a> <a id="2502" href="Cubical.Functions.FunExtEquiv.html#2502" class="Bound">i</a> <a id="2504" href="Cubical.Functions.FunExtEquiv.html#2504" class="Bound">x</a> <a id="2506" href="Cubical.Functions.FunExtEquiv.html#2506" class="Bound">y</a> <a id="2508" href="Cubical.Functions.FunExtEquiv.html#2508" class="Bound">z</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Cubical.Functions.FunExtEquiv.html#2500" class="Bound">p</a> <a id="2514" href="Cubical.Functions.FunExtEquiv.html#2504" class="Bound">x</a> <a id="2516" href="Cubical.Functions.FunExtEquiv.html#2506" class="Bound">y</a> <a id="2518" href="Cubical.Functions.FunExtEquiv.html#2508" class="Bound">z</a> <a id="2520" href="Cubical.Functions.FunExtEquiv.html#2502" class="Bound">i</a>

<a id="2523" class="Comment">-- Function extensionality for ternary functions is an equivalence</a>
<a id="2590" class="Keyword">module</a> <a id="2597" href="Cubical.Functions.FunExtEquiv.html#2597" class="Module">_</a> <a id="2599" class="Symbol">{</a><a id="2600" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2609" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="2610" class="Symbol">}</a> <a id="2612" class="Symbol">{</a><a id="2613" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2626" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="2628" class="Symbol">}</a> <a id="2630" class="Symbol">{</a><a id="2631" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2633" class="Symbol">:</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Functions.FunExtEquiv.html#2636" class="Bound">x</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2647" href="Cubical.Functions.FunExtEquiv.html#2636" class="Bound">x</a> <a id="2649" class="Symbol">→</a> <a id="2651" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2656" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="2658" class="Symbol">}</a>
         <a id="2669" class="Symbol">{</a><a id="2670" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2672" class="Symbol">:</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">→</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Functions.FunExtEquiv.html#2685" class="Bound">y</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2691" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2698" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a> <a id="2700" href="Cubical.Functions.FunExtEquiv.html#2685" class="Bound">y</a> <a id="2702" class="Symbol">→</a> <a id="2704" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2713" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a><a id="2715" class="Symbol">}</a>
         <a id="2726" class="Symbol">{</a><a id="2727" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2729" class="Symbol">:</a> <a id="2731" class="Symbol">(</a><a id="2732" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2737" class="Symbol">)</a> <a id="2739" class="Symbol">→</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2748" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">→</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Cubical.Functions.FunExtEquiv.html#2754" class="Bound">z</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2760" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2762" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2769" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2771" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a> <a id="2773" href="Cubical.Functions.FunExtEquiv.html#2754" class="Bound">z</a> <a id="2775" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2777" class="Symbol">}</a>
         <a id="2788" class="Symbol">{</a><a id="2789" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2791" class="Symbol">:</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">→</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2810" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">→</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Cubical.Functions.FunExtEquiv.html#2816" class="Bound">z</a> <a id="2818" class="Symbol">:</a> <a id="2820" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2822" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2824" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">→</a> <a id="2829" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2831" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2833" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a> <a id="2835" href="Cubical.Functions.FunExtEquiv.html#2816" class="Bound">z</a> <a id="2837" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Keyword">where</a>
  <a id="2849" class="Keyword">private</a>
    <a id="2861" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2875" class="Symbol">(λ</a> <a id="2878" href="Cubical.Functions.FunExtEquiv.html#2878" class="Bound">i</a> <a id="2880" class="Symbol">→</a> <a id="2882" class="Symbol">∀</a> <a id="2884" href="Cubical.Functions.FunExtEquiv.html#2884" class="Bound">x</a> <a id="2886" href="Cubical.Functions.FunExtEquiv.html#2886" class="Bound">y</a> <a id="2888" href="Cubical.Functions.FunExtEquiv.html#2888" class="Bound">z</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2894" href="Cubical.Functions.FunExtEquiv.html#2884" class="Bound">x</a> <a id="2896" href="Cubical.Functions.FunExtEquiv.html#2886" class="Bound">y</a> <a id="2898" href="Cubical.Functions.FunExtEquiv.html#2888" class="Bound">z</a> <a id="2900" href="Cubical.Functions.FunExtEquiv.html#2878" class="Bound">i</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2905" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2907" class="Symbol">→</a> <a id="2909" class="Symbol">∀</a> <a id="2911" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2913" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2915" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2928" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2930" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2932" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2938" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2940" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2942" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2948" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2950" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2952" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2953" class="Symbol">)</a>
    <a id="2959" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a> <a id="2965" href="Cubical.Functions.FunExtEquiv.html#2965" class="Bound">eq</a> <a id="2968" href="Cubical.Functions.FunExtEquiv.html#2968" class="Bound">x</a> <a id="2970" href="Cubical.Functions.FunExtEquiv.html#2970" class="Bound">y</a> <a id="2972" href="Cubical.Functions.FunExtEquiv.html#2972" class="Bound">z</a> <a id="2974" href="Cubical.Functions.FunExtEquiv.html#2974" class="Bound">i</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Cubical.Functions.FunExtEquiv.html#2965" class="Bound">eq</a> <a id="2981" href="Cubical.Functions.FunExtEquiv.html#2974" class="Bound">i</a> <a id="2983" href="Cubical.Functions.FunExtEquiv.html#2968" class="Bound">x</a> <a id="2985" href="Cubical.Functions.FunExtEquiv.html#2970" class="Bound">y</a> <a id="2987" href="Cubical.Functions.FunExtEquiv.html#2972" class="Bound">z</a>

  <a id="2992" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3005" class="Symbol">:</a> <a id="3007" class="Symbol">(∀</a> <a id="3010" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3012" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3014" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3027" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3029" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3031" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3037" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3039" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3041" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3042" class="Symbol">)</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="3047" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3049" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3051" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3052" class="Symbol">))</a> <a id="3055" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3064" class="Symbol">(λ</a> <a id="3067" href="Cubical.Functions.FunExtEquiv.html#3067" class="Bound">i</a> <a id="3069" class="Symbol">→</a> <a id="3071" class="Symbol">∀</a> <a id="3073" href="Cubical.Functions.FunExtEquiv.html#3073" class="Bound">x</a> <a id="3075" href="Cubical.Functions.FunExtEquiv.html#3075" class="Bound">y</a> <a id="3077" href="Cubical.Functions.FunExtEquiv.html#3077" class="Bound">z</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3083" href="Cubical.Functions.FunExtEquiv.html#3073" class="Bound">x</a> <a id="3085" href="Cubical.Functions.FunExtEquiv.html#3075" class="Bound">y</a> <a id="3087" href="Cubical.Functions.FunExtEquiv.html#3077" class="Bound">z</a> <a id="3089" href="Cubical.Functions.FunExtEquiv.html#3067" class="Bound">i</a><a id="3090" class="Symbol">)</a> <a id="3092" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3094" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a><a id="3095" class="Symbol">)</a>
  <a id="3099" class="Keyword">unquoteDef</a> <a id="3110" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="3140" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3153" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="3161" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a>

  <a id="3170" href="Cubical.Functions.FunExtEquiv.html#3170" class="Function">funExt₃Path</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">(∀</a> <a id="3187" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3189" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3191" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a> <a id="3193" class="Symbol">→</a> <a id="3195" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3204" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3206" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3208" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3214" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3216" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3218" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="3224" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3226" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3228" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3229" class="Symbol">))</a> <a id="3232" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3241" class="Symbol">(λ</a> <a id="3244" href="Cubical.Functions.FunExtEquiv.html#3244" class="Bound">i</a> <a id="3246" class="Symbol">→</a> <a id="3248" class="Symbol">∀</a> <a id="3250" href="Cubical.Functions.FunExtEquiv.html#3250" class="Bound">x</a> <a id="3252" href="Cubical.Functions.FunExtEquiv.html#3252" class="Bound">y</a> <a id="3254" href="Cubical.Functions.FunExtEquiv.html#3254" class="Bound">z</a> <a id="3256" class="Symbol">→</a> <a id="3258" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3260" href="Cubical.Functions.FunExtEquiv.html#3250" class="Bound">x</a> <a id="3262" href="Cubical.Functions.FunExtEquiv.html#3252" class="Bound">y</a> <a id="3264" href="Cubical.Functions.FunExtEquiv.html#3254" class="Bound">z</a> <a id="3266" href="Cubical.Functions.FunExtEquiv.html#3244" class="Bound">i</a><a id="3267" class="Symbol">)</a> <a id="3269" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3271" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a><a id="3272" class="Symbol">)</a>
  <a id="3276" href="Cubical.Functions.FunExtEquiv.html#3170" class="Function">funExt₃Path</a> <a id="3288" class="Symbol">=</a> <a id="3290" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3293" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a>


<a id="3308" class="Comment">-- n-ary non-dependent funext</a>
<a id="nAryFunExt"></a><a id="3338" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3349" class="Symbol">:</a> <a id="3351" class="Symbol">{</a><a id="3352" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3354" class="Symbol">:</a> <a id="3356" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3361" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="3362" class="Symbol">}</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3378" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="3380" class="Symbol">}</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3388" class="Symbol">)</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3394" class="Symbol">:</a> <a id="3396" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3403" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3405" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3410" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3412" class="Symbol">))</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3428" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3430" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3435" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3437" class="Symbol">))</a>
           <a id="3451" class="Symbol">→</a> <a id="3453" class="Symbol">((</a><a id="3455" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a> <a id="3458" class="Symbol">:</a> <a id="3460" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3464" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3466" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a><a id="3467" class="Symbol">)</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3477" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3483" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3486" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a> <a id="3494" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3497" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="3501" class="Symbol">(λ</a> <a id="3504" href="Cubical.Functions.FunExtEquiv.html#3504" class="Bound">x</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Cubical.Functions.FunExtEquiv.html#3504" class="Bound">x</a><a id="3509" class="Symbol">)</a> <a id="3511" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a><a id="3513" class="Symbol">))</a>
           <a id="3527" class="Symbol">→</a> <a id="3529" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3535" class="Symbol">(λ</a> <a id="3538" href="Cubical.Functions.FunExtEquiv.html#3538" class="Bound">i</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3549" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3551" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3556" href="Cubical.Functions.FunExtEquiv.html#3538" class="Bound">i</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3563" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a>
<a id="3566" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3577" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3582" href="Cubical.Functions.FunExtEquiv.html#3582" class="Bound">fX</a> <a id="3585" href="Cubical.Functions.FunExtEquiv.html#3585" class="Bound">fY</a> <a id="3588" href="Cubical.Functions.FunExtEquiv.html#3588" class="Bound">p</a>        <a id="3597" class="Symbol">=</a> <a id="3599" href="Cubical.Functions.FunExtEquiv.html#3588" class="Bound">p</a> <a id="3601" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="3604" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3620" href="Cubical.Functions.FunExtEquiv.html#3620" class="Bound">n</a><a id="3621" class="Symbol">)</a> <a id="3623" href="Cubical.Functions.FunExtEquiv.html#3623" class="Bound">fX</a> <a id="3626" href="Cubical.Functions.FunExtEquiv.html#3626" class="Bound">fY</a> <a id="3629" href="Cubical.Functions.FunExtEquiv.html#3629" class="Bound">p</a> <a id="3631" href="Cubical.Functions.FunExtEquiv.html#3631" class="Bound">i</a> <a id="3633" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3648" href="Cubical.Functions.FunExtEquiv.html#3620" class="Bound">n</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.Functions.FunExtEquiv.html#3623" class="Bound">fX</a> <a id="3654" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a><a id="3655" class="Symbol">)</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Cubical.Functions.FunExtEquiv.html#3626" class="Bound">fY</a> <a id="3661" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a><a id="3662" class="Symbol">)</a> <a id="3664" class="Symbol">(λ</a> <a id="3667" href="Cubical.Functions.FunExtEquiv.html#3667" class="Bound">xs</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="Cubical.Functions.FunExtEquiv.html#3629" class="Bound">p</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a> <a id="3677" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3679" href="Cubical.Functions.FunExtEquiv.html#3667" class="Bound">xs</a><a id="3681" class="Symbol">))</a> <a id="3684" href="Cubical.Functions.FunExtEquiv.html#3631" class="Bound">i</a>

<a id="3687" class="Comment">-- n-ary funext⁻</a>
<a id="nAryFunExt⁻"></a><a id="3704" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3716" class="Symbol">:</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3721" class="Symbol">:</a> <a id="3723" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">{</a><a id="3727" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3736" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="3737" class="Symbol">}</a> <a id="3739" class="Symbol">{</a><a id="3740" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3742" class="Symbol">:</a> <a id="3744" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3753" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="3755" class="Symbol">}</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3770" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3772" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3777" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3779" class="Symbol">))</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3795" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3797" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3802" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3804" class="Symbol">))</a>
           <a id="3818" class="Symbol">→</a> <a id="3820" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3826" class="Symbol">(λ</a> <a id="3829" href="Cubical.Functions.FunExtEquiv.html#3829" class="Bound">i</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3840" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3842" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3847" href="Cubical.Functions.FunExtEquiv.html#3829" class="Bound">i</a><a id="3848" class="Symbol">))</a> <a id="3851" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3854" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a>
           <a id="3868" class="Symbol">→</a> <a id="3870" class="Symbol">((</a><a id="3872" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a> <a id="3875" class="Symbol">:</a> <a id="3877" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3881" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3883" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3894" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3900" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3903" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a><a id="3905" class="Symbol">)</a> <a id="3907" class="Symbol">(</a><a id="3908" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a> <a id="3911" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3914" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="3918" class="Symbol">(λ</a> <a id="3921" href="Cubical.Functions.FunExtEquiv.html#3921" class="Bound">x</a> <a id="3923" class="Symbol">→</a> <a id="3925" href="Cubical.Functions.FunExtEquiv.html#3921" class="Bound">x</a><a id="3926" class="Symbol">)</a> <a id="3928" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a><a id="3930" class="Symbol">))</a>
<a id="3933" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3945" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3950" href="Cubical.Functions.FunExtEquiv.html#3950" class="Bound">fX</a> <a id="3953" href="Cubical.Functions.FunExtEquiv.html#3953" class="Bound">fY</a> <a id="3956" href="Cubical.Functions.FunExtEquiv.html#3956" class="Bound">p</a> <a id="3958" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Cubical.Functions.FunExtEquiv.html#3956" class="Bound">p</a>
<a id="3965" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3982" href="Cubical.Functions.FunExtEquiv.html#3982" class="Bound">n</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Cubical.Functions.FunExtEquiv.html#3985" class="Bound">fX</a> <a id="3988" href="Cubical.Functions.FunExtEquiv.html#3988" class="Bound">fY</a> <a id="3991" href="Cubical.Functions.FunExtEquiv.html#3991" class="Bound">p</a> <a id="3993" class="Symbol">(</a><a id="3994" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a> <a id="3996" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3998" href="Cubical.Functions.FunExtEquiv.html#3998" class="Bound">xs</a><a id="4000" class="Symbol">)</a> <a id="4002" class="Symbol">=</a> <a id="4004" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4016" href="Cubical.Functions.FunExtEquiv.html#3982" class="Bound">n</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Functions.FunExtEquiv.html#3985" class="Bound">fX</a> <a id="4022" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4023" class="Symbol">)</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Functions.FunExtEquiv.html#3988" class="Bound">fY</a> <a id="4029" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4030" class="Symbol">)</a> <a id="4032" class="Symbol">(λ</a> <a id="4035" href="Cubical.Functions.FunExtEquiv.html#4035" class="Bound">i</a> <a id="4037" class="Symbol">→</a> <a id="4039" href="Cubical.Functions.FunExtEquiv.html#3991" class="Bound">p</a> <a id="4041" href="Cubical.Functions.FunExtEquiv.html#4035" class="Bound">i</a> <a id="4043" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Functions.FunExtEquiv.html#3998" class="Bound">xs</a>

<a id="nAryFunExtEquiv"></a><a id="4050" href="Cubical.Functions.FunExtEquiv.html#4050" class="Function">nAryFunExtEquiv</a> <a id="4066" class="Symbol">:</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4074" class="Symbol">)</a> <a id="4076" class="Symbol">{</a><a id="4077" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4079" class="Symbol">:</a> <a id="4081" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4086" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="4087" class="Symbol">}</a> <a id="4089" class="Symbol">{</a><a id="4090" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4096" class="Symbol">→</a> <a id="4098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4103" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="4105" class="Symbol">}</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4111" class="Symbol">:</a> <a id="4113" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4120" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4122" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4127" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4129" class="Symbol">))</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4145" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4147" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4152" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4154" class="Symbol">))</a>
  <a id="4159" class="Symbol">→</a> <a id="4161" class="Symbol">((</a><a id="4163" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4172" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4174" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a><a id="4175" class="Symbol">)</a> <a id="4177" class="Symbol">→</a> <a id="4179" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4185" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4191" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4194" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a><a id="4196" class="Symbol">)</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a> <a id="4202" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4205" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="4209" class="Symbol">(λ</a> <a id="4212" href="Cubical.Functions.FunExtEquiv.html#4212" class="Bound">x</a> <a id="4214" class="Symbol">→</a> <a id="4216" href="Cubical.Functions.FunExtEquiv.html#4212" class="Bound">x</a><a id="4217" class="Symbol">)</a> <a id="4219" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a><a id="4221" class="Symbol">))</a> <a id="4224" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4226" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4232" class="Symbol">(λ</a> <a id="4235" href="Cubical.Functions.FunExtEquiv.html#4235" class="Bound">i</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4246" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4248" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4253" href="Cubical.Functions.FunExtEquiv.html#4235" class="Bound">i</a><a id="4254" class="Symbol">))</a> <a id="4257" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4260" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a>
<a id="4263" href="Cubical.Functions.FunExtEquiv.html#4050" class="Function">nAryFunExtEquiv</a> <a id="4279" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4281" class="Symbol">{</a><a id="4282" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a><a id="4283" class="Symbol">}</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a><a id="4287" class="Symbol">}</a> <a id="4289" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4292" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a> <a id="4295" class="Symbol">=</a> <a id="4297" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4325" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4327" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4330" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4347" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4349" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4352" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4354" class="Symbol">)</a>
                                              <a id="4402" class="Symbol">(</a><a id="4403" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4408" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4410" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4413" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4415" class="Symbol">)</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4423" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4425" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4428" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4430" class="Symbol">))</a>
  <a id="4435" class="Keyword">where</a>
  <a id="4443" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4448" class="Symbol">:</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4453" class="Symbol">:</a> <a id="4455" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4462" class="Symbol">:</a> <a id="4464" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4471" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4473" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4478" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4480" class="Symbol">))</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4496" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4498" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4503" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4505" class="Symbol">))</a>
    <a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4523" class="Symbol">(λ</a> <a id="4526" href="Cubical.Functions.FunExtEquiv.html#4526" class="Bound">i</a> <a id="4528" class="Symbol">→</a> <a id="4530" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4537" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4539" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4544" href="Cubical.Functions.FunExtEquiv.html#4526" class="Bound">i</a><a id="4545" class="Symbol">))</a> <a id="4548" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4551" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a><a id="4553" class="Symbol">)</a>
    <a id="4559" class="Symbol">→</a> <a id="4561" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4572" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4574" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4577" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4593" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4595" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4598" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4601" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a><a id="4602" class="Symbol">)</a> <a id="4604" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4606" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a>
  <a id="4610" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4615" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4620" href="Cubical.Functions.FunExtEquiv.html#4620" class="Bound">fX</a> <a id="4623" href="Cubical.Functions.FunExtEquiv.html#4623" class="Bound">fY</a> <a id="4626" href="Cubical.Functions.FunExtEquiv.html#4626" class="Bound">p</a>          <a id="4637" class="Symbol">=</a> <a id="4639" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4646" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4656" href="Cubical.Functions.FunExtEquiv.html#4656" class="Bound">n</a><a id="4657" class="Symbol">)</a> <a id="4659" href="Cubical.Functions.FunExtEquiv.html#4659" class="Bound">fX</a> <a id="4662" href="Cubical.Functions.FunExtEquiv.html#4662" class="Bound">fY</a> <a id="4665" href="Cubical.Functions.FunExtEquiv.html#4665" class="Bound">p</a> <a id="4667" href="Cubical.Functions.FunExtEquiv.html#4667" class="Bound">i</a> <a id="4669" href="Cubical.Functions.FunExtEquiv.html#4669" class="Bound">j</a> <a id="4671" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4680" href="Cubical.Functions.FunExtEquiv.html#4656" class="Bound">n</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Functions.FunExtEquiv.html#4659" class="Bound">fX</a> <a id="4686" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4687" class="Symbol">)</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Cubical.Functions.FunExtEquiv.html#4662" class="Bound">fY</a> <a id="4693" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4694" class="Symbol">)</a> <a id="4696" class="Symbol">(λ</a> <a id="4699" href="Cubical.Functions.FunExtEquiv.html#4699" class="Bound">k</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Cubical.Functions.FunExtEquiv.html#4665" class="Bound">p</a> <a id="4705" href="Cubical.Functions.FunExtEquiv.html#4699" class="Bound">k</a> <a id="4707" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4708" class="Symbol">)</a> <a id="4710" href="Cubical.Functions.FunExtEquiv.html#4667" class="Bound">i</a> <a id="4712" href="Cubical.Functions.FunExtEquiv.html#4669" class="Bound">j</a>

  <a id="4717" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4722" class="Symbol">:</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4736" class="Symbol">:</a> <a id="4738" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4745" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4747" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4749" class="Symbol">(</a><a id="4750" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4752" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4754" class="Symbol">))</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4770" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4772" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4777" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4779" class="Symbol">))</a>
         <a id="4791" class="Symbol">(</a><a id="4792" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a> <a id="4794" class="Symbol">:</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a> <a id="4800" class="Symbol">:</a> <a id="4802" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4806" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4808" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a><a id="4809" class="Symbol">)</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4819" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4825" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4828" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4836" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4839" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="4843" class="Symbol">(λ</a> <a id="4846" href="Cubical.Functions.FunExtEquiv.html#4846" class="Bound">x</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Cubical.Functions.FunExtEquiv.html#4846" class="Bound">x</a><a id="4851" class="Symbol">)</a> <a id="4853" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a><a id="4855" class="Symbol">))</a>
       <a id="4865" class="Symbol">→</a> <a id="4867" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4879" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4881" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4884" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4887" class="Symbol">(</a><a id="4888" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4899" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4901" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4904" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4907" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a><a id="4908" class="Symbol">)</a> <a id="4910" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4912" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a>
  <a id="4916" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4921" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4926" href="Cubical.Functions.FunExtEquiv.html#4926" class="Bound">fX</a> <a id="4929" href="Cubical.Functions.FunExtEquiv.html#4929" class="Bound">fY</a> <a id="4932" href="Cubical.Functions.FunExtEquiv.html#4932" class="Bound">p</a> <a id="4934" href="Cubical.Functions.FunExtEquiv.html#4934" class="Bound">i</a> <a id="4936" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>          <a id="4948" class="Symbol">=</a> <a id="4950" href="Cubical.Functions.FunExtEquiv.html#4932" class="Bound">p</a> <a id="4952" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
  <a id="4957" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4967" href="Cubical.Functions.FunExtEquiv.html#4967" class="Bound">n</a><a id="4968" class="Symbol">)</a> <a id="4970" href="Cubical.Functions.FunExtEquiv.html#4970" class="Bound">fX</a> <a id="4973" href="Cubical.Functions.FunExtEquiv.html#4973" class="Bound">fY</a> <a id="4976" href="Cubical.Functions.FunExtEquiv.html#4976" class="Bound">p</a> <a id="4978" href="Cubical.Functions.FunExtEquiv.html#4978" class="Bound">i</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a> <a id="4983" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4985" href="Cubical.Functions.FunExtEquiv.html#4985" class="Bound">xs</a><a id="4987" class="Symbol">)</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4996" href="Cubical.Functions.FunExtEquiv.html#4967" class="Bound">n</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Functions.FunExtEquiv.html#4970" class="Bound">fX</a> <a id="5002" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a><a id="5003" class="Symbol">)</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Cubical.Functions.FunExtEquiv.html#4973" class="Bound">fY</a> <a id="5009" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(λ</a> <a id="5015" href="Cubical.Functions.FunExtEquiv.html#5015" class="Bound">ys</a> <a id="5018" href="Cubical.Functions.FunExtEquiv.html#5018" class="Bound">i</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="Cubical.Functions.FunExtEquiv.html#4976" class="Bound">p</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a> <a id="5027" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5029" href="Cubical.Functions.FunExtEquiv.html#5015" class="Bound">ys</a><a id="5031" class="Symbol">)</a> <a id="5033" href="Cubical.Functions.FunExtEquiv.html#5018" class="Bound">i</a><a id="5034" class="Symbol">)</a> <a id="5036" href="Cubical.Functions.FunExtEquiv.html#4978" class="Bound">i</a> <a id="5038" href="Cubical.Functions.FunExtEquiv.html#4985" class="Bound">xs</a>

<a id="5042" class="Comment">-- Funext when the domain also depends on the interval</a>

<a id="funExtDep"></a><a id="5098" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a> <a id="5108" class="Symbol">:</a> <a id="5110" class="Symbol">{</a><a id="5111" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5113" class="Symbol">:</a> <a id="5115" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5117" class="Symbol">→</a> <a id="5119" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5124" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5125" class="Symbol">}</a> <a id="5127" class="Symbol">{</a><a id="5128" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5130" class="Symbol">:</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Functions.FunExtEquiv.html#5133" class="Bound">i</a> <a id="5135" class="Symbol">:</a> <a id="5137" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5138" class="Symbol">)</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5144" href="Cubical.Functions.FunExtEquiv.html#5133" class="Bound">i</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5153" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5155" class="Symbol">}</a>
  <a id="5159" class="Symbol">{</a><a id="5160" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5162" class="Symbol">:</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Functions.FunExtEquiv.html#5165" class="Bound">x</a> <a id="5167" class="Symbol">:</a> <a id="5169" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5171" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5173" class="Symbol">)</a> <a id="5175" class="Symbol">→</a> <a id="5177" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5179" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5182" href="Cubical.Functions.FunExtEquiv.html#5165" class="Bound">x</a><a id="5183" class="Symbol">}</a> <a id="5185" class="Symbol">{</a><a id="5186" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a> <a id="5188" class="Symbol">:</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Cubical.Functions.FunExtEquiv.html#5191" class="Bound">x</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5197" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5199" class="Symbol">)</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5205" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5208" href="Cubical.Functions.FunExtEquiv.html#5191" class="Bound">x</a><a id="5209" class="Symbol">}</a>
  <a id="5213" class="Symbol">→</a> <a id="5215" class="Symbol">({</a><a id="5217" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a> <a id="5220" class="Symbol">:</a> <a id="5222" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5224" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5226" class="Symbol">}</a> <a id="5228" class="Symbol">{</a><a id="5229" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5236" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5238" class="Symbol">}</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Cubical.Functions.FunExtEquiv.html#5241" class="Bound">p</a> <a id="5243" class="Symbol">:</a> <a id="5245" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5251" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5253" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a> <a id="5256" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">→</a> <a id="5262" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5268" class="Symbol">(λ</a> <a id="5271" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a> <a id="5273" class="Symbol">→</a> <a id="5275" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5277" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Cubical.Functions.FunExtEquiv.html#5241" class="Bound">p</a> <a id="5282" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a><a id="5283" class="Symbol">))</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5289" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a><a id="5291" class="Symbol">)</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a> <a id="5296" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a><a id="5298" class="Symbol">))</a>
  <a id="5303" class="Symbol">→</a> <a id="5305" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5311" class="Symbol">(λ</a> <a id="5314" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a> <a id="5316" class="Symbol">→</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Cubical.Functions.FunExtEquiv.html#5319" class="Bound">x</a> <a id="5321" class="Symbol">:</a> <a id="5323" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5325" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a><a id="5326" class="Symbol">)</a> <a id="5328" class="Symbol">→</a> <a id="5330" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5332" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a> <a id="5334" href="Cubical.Functions.FunExtEquiv.html#5319" class="Bound">x</a><a id="5335" class="Symbol">)</a> <a id="5337" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5339" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a>
<a id="5341" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a> <a id="5351" class="Symbol">{</a><a id="5352" class="Argument">A</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a><a id="5357" class="Symbol">}</a> <a id="5359" class="Symbol">{</a><a id="5360" href="Cubical.Functions.FunExtEquiv.html#5360" class="Bound">B</a><a id="5361" class="Symbol">}</a> <a id="5363" class="Symbol">{</a><a id="5364" href="Cubical.Functions.FunExtEquiv.html#5364" class="Bound">f</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">{</a><a id="5368" href="Cubical.Functions.FunExtEquiv.html#5368" class="Bound">g</a><a id="5369" class="Symbol">}</a> <a id="5371" href="Cubical.Functions.FunExtEquiv.html#5371" class="Bound">h</a> <a id="5373" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5375" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a> <a id="5377" class="Symbol">=</a>
  <a id="5381" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="5388" class="Symbol">(λ</a> <a id="5391" href="Cubical.Functions.FunExtEquiv.html#5391" class="Bound">k</a> <a id="5393" class="Symbol">→</a> <a id="5395" href="Cubical.Functions.FunExtEquiv.html#5360" class="Bound">B</a> <a id="5397" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5407" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a> <a id="5409" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5411" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a> <a id="5413" href="Cubical.Functions.FunExtEquiv.html#5391" class="Bound">k</a><a id="5414" class="Symbol">))</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5420" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5422" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5424" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a><a id="5425" class="Symbol">)</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Cubical.Functions.FunExtEquiv.html#5371" class="Bound">h</a> <a id="5430" class="Symbol">(λ</a> <a id="5433" href="Cubical.Functions.FunExtEquiv.html#5433" class="Bound">j</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="5444" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a> <a id="5446" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5448" href="Cubical.Functions.FunExtEquiv.html#5433" class="Bound">j</a> <a id="5450" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a><a id="5451" class="Symbol">)</a> <a id="5453" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a><a id="5454" class="Symbol">)</a>

<a id="funExtDep⁻"></a><a id="5457" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a> <a id="5468" class="Symbol">:</a> <a id="5470" class="Symbol">{</a><a id="5471" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5473" class="Symbol">:</a> <a id="5475" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5484" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5485" class="Symbol">}</a> <a id="5487" class="Symbol">{</a><a id="5488" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5490" class="Symbol">:</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Cubical.Functions.FunExtEquiv.html#5493" class="Bound">i</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5504" href="Cubical.Functions.FunExtEquiv.html#5493" class="Bound">i</a> <a id="5506" class="Symbol">→</a> <a id="5508" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5513" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5515" class="Symbol">}</a>
  <a id="5519" class="Symbol">{</a><a id="5520" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5522" class="Symbol">:</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Cubical.Functions.FunExtEquiv.html#5525" class="Bound">x</a> <a id="5527" class="Symbol">:</a> <a id="5529" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5531" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5539" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5542" href="Cubical.Functions.FunExtEquiv.html#5525" class="Bound">x</a><a id="5543" class="Symbol">}</a> <a id="5545" class="Symbol">{</a><a id="5546" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a> <a id="5548" class="Symbol">:</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Cubical.Functions.FunExtEquiv.html#5551" class="Bound">x</a> <a id="5553" class="Symbol">:</a> <a id="5555" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5557" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5559" class="Symbol">)</a> <a id="5561" class="Symbol">→</a> <a id="5563" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5565" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5568" href="Cubical.Functions.FunExtEquiv.html#5551" class="Bound">x</a><a id="5569" class="Symbol">}</a>
  <a id="5573" class="Symbol">→</a> <a id="5575" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5581" class="Symbol">(λ</a> <a id="5584" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a> <a id="5586" class="Symbol">→</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Cubical.Functions.FunExtEquiv.html#5589" class="Bound">x</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5595" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a><a id="5596" class="Symbol">)</a> <a id="5598" class="Symbol">→</a> <a id="5600" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5602" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a> <a id="5604" href="Cubical.Functions.FunExtEquiv.html#5589" class="Bound">x</a><a id="5605" class="Symbol">)</a> <a id="5607" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5609" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a>
  <a id="5613" class="Symbol">→</a> <a id="5615" class="Symbol">({</a><a id="5617" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5624" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5626" class="Symbol">}</a> <a id="5628" class="Symbol">{</a><a id="5629" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a> <a id="5632" class="Symbol">:</a> <a id="5634" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5636" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5638" class="Symbol">}</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Cubical.Functions.FunExtEquiv.html#5641" class="Bound">p</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5651" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5653" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a> <a id="5656" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a><a id="5658" class="Symbol">)</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5668" class="Symbol">(λ</a> <a id="5671" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a> <a id="5673" class="Symbol">→</a> <a id="5675" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5677" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Cubical.Functions.FunExtEquiv.html#5641" class="Bound">p</a> <a id="5682" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a><a id="5683" class="Symbol">))</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5689" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a><a id="5691" class="Symbol">)</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a> <a id="5696" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a><a id="5698" class="Symbol">))</a>
<a id="5701" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a> <a id="5712" href="Cubical.Functions.FunExtEquiv.html#5712" class="Bound">q</a> <a id="5714" href="Cubical.Functions.FunExtEquiv.html#5714" class="Bound">p</a> <a id="5716" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Cubical.Functions.FunExtEquiv.html#5712" class="Bound">q</a> <a id="5722" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Cubical.Functions.FunExtEquiv.html#5714" class="Bound">p</a> <a id="5727" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a><a id="5728" class="Symbol">)</a>

<a id="funExtDepEquiv"></a><a id="5731" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a> <a id="5746" class="Symbol">:</a> <a id="5748" class="Symbol">{</a><a id="5749" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5751" class="Symbol">:</a> <a id="5753" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5762" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5763" class="Symbol">}</a> <a id="5765" class="Symbol">{</a><a id="5766" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5768" class="Symbol">:</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Cubical.Functions.FunExtEquiv.html#5771" class="Bound">i</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5776" class="Symbol">)</a> <a id="5778" class="Symbol">→</a> <a id="5780" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5782" href="Cubical.Functions.FunExtEquiv.html#5771" class="Bound">i</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5791" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5793" class="Symbol">}</a>
  <a id="5797" class="Symbol">{</a><a id="5798" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5800" class="Symbol">:</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Cubical.Functions.FunExtEquiv.html#5803" class="Bound">x</a> <a id="5805" class="Symbol">:</a> <a id="5807" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5809" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5811" class="Symbol">)</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5817" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5820" href="Cubical.Functions.FunExtEquiv.html#5803" class="Bound">x</a><a id="5821" class="Symbol">}</a> <a id="5823" class="Symbol">{</a><a id="5824" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a> <a id="5826" class="Symbol">:</a> <a id="5828" class="Symbol">(</a><a id="5829" href="Cubical.Functions.FunExtEquiv.html#5829" class="Bound">x</a> <a id="5831" class="Symbol">:</a> <a id="5833" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5835" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5837" class="Symbol">)</a> <a id="5839" class="Symbol">→</a> <a id="5841" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5843" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5846" href="Cubical.Functions.FunExtEquiv.html#5829" class="Bound">x</a><a id="5847" class="Symbol">}</a>
  <a id="5851" class="Symbol">→</a> <a id="5853" class="Symbol">({</a><a id="5855" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a> <a id="5858" class="Symbol">:</a> <a id="5860" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5862" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5864" class="Symbol">}</a> <a id="5866" class="Symbol">{</a><a id="5867" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a> <a id="5870" class="Symbol">:</a> <a id="5872" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5874" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5876" class="Symbol">}</a> <a id="5878" class="Symbol">(</a><a id="5879" href="Cubical.Functions.FunExtEquiv.html#5879" class="Bound">p</a> <a id="5881" class="Symbol">:</a> <a id="5883" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5889" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5891" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a> <a id="5894" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a><a id="5896" class="Symbol">)</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5906" class="Symbol">(λ</a> <a id="5909" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a> <a id="5911" class="Symbol">→</a> <a id="5913" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5915" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Cubical.Functions.FunExtEquiv.html#5879" class="Bound">p</a> <a id="5920" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a><a id="5921" class="Symbol">))</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5927" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a> <a id="5934" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a><a id="5936" class="Symbol">))</a>
  <a id="5941" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5943" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5949" class="Symbol">(λ</a> <a id="5952" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a> <a id="5954" class="Symbol">→</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Functions.FunExtEquiv.html#5957" class="Bound">x</a> <a id="5959" class="Symbol">:</a> <a id="5961" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5963" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5970" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a> <a id="5972" href="Cubical.Functions.FunExtEquiv.html#5957" class="Bound">x</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5977" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a>
<a id="5979" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a> <a id="5994" class="Symbol">{</a><a id="5995" class="Argument">A</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a><a id="6000" class="Symbol">}</a> <a id="6002" class="Symbol">{</a><a id="6003" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a><a id="6004" class="Symbol">}</a> <a id="6006" class="Symbol">{</a><a id="6007" href="Cubical.Functions.FunExtEquiv.html#6007" class="Bound">f</a><a id="6008" class="Symbol">}</a> <a id="6010" class="Symbol">{</a><a id="6011" href="Cubical.Functions.FunExtEquiv.html#6011" class="Bound">g</a><a id="6012" class="Symbol">}</a> <a id="6014" class="Symbol">=</a> <a id="6016" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6027" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a>
  <a id="6034" class="Keyword">where</a>
  <a id="6042" class="Keyword">open</a> <a id="6047" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="6053" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6064" class="Symbol">_</a> <a id="6066" class="Symbol">_</a>
  <a id="6070" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6075" class="Symbol">.</a><a id="6076" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6080" class="Symbol">=</a> <a id="6082" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a>
  <a id="6094" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6099" class="Symbol">.</a><a id="6100" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6104" class="Symbol">=</a> <a id="6106" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a>
  <a id="6119" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6124" class="Symbol">.</a><a id="6125" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="6134" href="Cubical.Functions.FunExtEquiv.html#6134" class="Bound">q</a> <a id="6136" href="Cubical.Functions.FunExtEquiv.html#6136" class="Bound">m</a> <a id="6138" href="Cubical.Functions.FunExtEquiv.html#6138" class="Bound">i</a> <a id="6140" href="Cubical.Functions.FunExtEquiv.html#6140" class="Bound">x</a> <a id="6142" class="Symbol">=</a>
    <a id="6148" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="6161" class="Symbol">(λ</a> <a id="6164" href="Cubical.Functions.FunExtEquiv.html#6164" class="Bound">k</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a> <a id="6170" href="Cubical.Functions.FunExtEquiv.html#6138" class="Bound">i</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6180" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6182" href="Cubical.Functions.FunExtEquiv.html#6138" class="Bound">i</a> <a id="6184" href="Cubical.Functions.FunExtEquiv.html#6140" class="Bound">x</a> <a id="6186" class="Symbol">(</a><a id="6187" href="Cubical.Functions.FunExtEquiv.html#6164" class="Bound">k</a> <a id="6189" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6191" href="Cubical.Functions.FunExtEquiv.html#6136" class="Bound">m</a><a id="6192" class="Symbol">)))</a>
      <a id="6202" class="Symbol">(</a><a id="6203" href="Cubical.Functions.FunExtEquiv.html#6136" class="Bound">m</a> <a id="6205" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6207" href="Cubical.Functions.FunExtEquiv.html#6138" class="Bound">i</a> <a id="6209" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6211" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6213" href="Cubical.Functions.FunExtEquiv.html#6138" class="Bound">i</a><a id="6214" class="Symbol">)</a>
      <a id="6222" class="Symbol">(</a><a id="6223" href="Cubical.Functions.FunExtEquiv.html#6134" class="Bound">q</a> <a id="6225" href="Cubical.Functions.FunExtEquiv.html#6138" class="Bound">i</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6235" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6237" href="Cubical.Functions.FunExtEquiv.html#6138" class="Bound">i</a> <a id="6239" href="Cubical.Functions.FunExtEquiv.html#6140" class="Bound">x</a> <a id="6241" href="Cubical.Functions.FunExtEquiv.html#6136" class="Bound">m</a><a id="6242" class="Symbol">))</a>
  <a id="6247" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6252" class="Symbol">.</a><a id="6253" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="6261" href="Cubical.Functions.FunExtEquiv.html#6261" class="Bound">h</a> <a id="6263" href="Cubical.Functions.FunExtEquiv.html#6263" class="Bound">m</a> <a id="6265" href="Cubical.Functions.FunExtEquiv.html#6265" class="Bound">p</a> <a id="6267" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6269" class="Symbol">=</a>
    <a id="6275" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="6288" class="Symbol">(λ</a> <a id="6291" href="Cubical.Functions.FunExtEquiv.html#6291" class="Bound">k</a> <a id="6293" class="Symbol">→</a> <a id="6295" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a> <a id="6297" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6299" class="Symbol">(</a><a id="6300" href="Cubical.Functions.FunExtEquiv.html#6468" class="Function">lemi→i</a> <a id="6307" href="Cubical.Functions.FunExtEquiv.html#6263" class="Bound">m</a> <a id="6309" href="Cubical.Functions.FunExtEquiv.html#6291" class="Bound">k</a><a id="6310" class="Symbol">))</a>
      <a id="6319" class="Symbol">(</a><a id="6320" href="Cubical.Functions.FunExtEquiv.html#6263" class="Bound">m</a> <a id="6322" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6324" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6326" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6328" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6330" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a><a id="6331" class="Symbol">)</a>
      <a id="6339" class="Symbol">(</a><a id="6340" href="Cubical.Functions.FunExtEquiv.html#6261" class="Bound">h</a> <a id="6342" class="Symbol">(λ</a> <a id="6345" href="Cubical.Functions.FunExtEquiv.html#6345" class="Bound">j</a> <a id="6347" class="Symbol">→</a> <a id="6349" href="Cubical.Functions.FunExtEquiv.html#6378" class="Function">lemi→j</a> <a id="6356" href="Cubical.Functions.FunExtEquiv.html#6345" class="Bound">j</a> <a id="6358" href="Cubical.Functions.FunExtEquiv.html#6263" class="Bound">m</a><a id="6359" class="Symbol">)</a> <a id="6361" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a><a id="6362" class="Symbol">)</a>
    <a id="6368" class="Keyword">where</a>
    <a id="6378" href="Cubical.Functions.FunExtEquiv.html#6378" class="Function">lemi→j</a> <a id="6385" class="Symbol">:</a> <a id="6387" class="Symbol">∀</a> <a id="6389" href="Cubical.Functions.FunExtEquiv.html#6389" class="Bound">j</a> <a id="6391" class="Symbol">→</a> <a id="6393" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="6400" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6402" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6404" href="Cubical.Functions.FunExtEquiv.html#6389" class="Bound">j</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Cubical.Functions.FunExtEquiv.html#6265" class="Bound">p</a> <a id="6409" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a><a id="6410" class="Symbol">)</a> <a id="6412" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6414" href="Cubical.Functions.FunExtEquiv.html#6265" class="Bound">p</a> <a id="6416" href="Cubical.Functions.FunExtEquiv.html#6389" class="Bound">j</a>
    <a id="6422" href="Cubical.Functions.FunExtEquiv.html#6378" class="Function">lemi→j</a> <a id="6429" href="Cubical.Functions.FunExtEquiv.html#6429" class="Bound">j</a> <a id="6431" href="Cubical.Functions.FunExtEquiv.html#6431" class="Bound">k</a> <a id="6433" class="Symbol">=</a> <a id="6435" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="6443" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6445" class="Symbol">(λ</a> <a id="6448" href="Cubical.Functions.FunExtEquiv.html#6448" class="Bound">i</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Cubical.Functions.FunExtEquiv.html#6265" class="Bound">p</a> <a id="6454" href="Cubical.Functions.FunExtEquiv.html#6448" class="Bound">i</a><a id="6455" class="Symbol">)</a> <a id="6457" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6459" href="Cubical.Functions.FunExtEquiv.html#6429" class="Bound">j</a> <a id="6461" href="Cubical.Functions.FunExtEquiv.html#6431" class="Bound">k</a>

    <a id="6468" href="Cubical.Functions.FunExtEquiv.html#6468" class="Function">lemi→i</a> <a id="6475" class="Symbol">:</a> <a id="6477" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6483" class="Symbol">(λ</a> <a id="6486" href="Cubical.Functions.FunExtEquiv.html#6486" class="Bound">m</a> <a id="6488" class="Symbol">→</a> <a id="6490" href="Cubical.Functions.FunExtEquiv.html#6378" class="Function">lemi→j</a> <a id="6497" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6499" href="Cubical.Functions.FunExtEquiv.html#6486" class="Bound">m</a> <a id="6501" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6503" href="Cubical.Functions.FunExtEquiv.html#6265" class="Bound">p</a> <a id="6505" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a><a id="6506" class="Symbol">)</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6516" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6518" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6520" class="Symbol">(</a><a id="6521" href="Cubical.Functions.FunExtEquiv.html#6265" class="Bound">p</a> <a id="6523" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a><a id="6524" class="Symbol">))</a> <a id="6527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6536" href="Cubical.Functions.FunExtEquiv.html#6468" class="Function">lemi→i</a> <a id="6543" href="Cubical.Functions.FunExtEquiv.html#6543" class="Bound">m</a> <a id="6545" href="Cubical.Functions.FunExtEquiv.html#6545" class="Bound">k</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6556" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6558" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a> <a id="6560" class="Symbol">(</a><a id="6561" href="Cubical.Functions.FunExtEquiv.html#6265" class="Bound">p</a> <a id="6563" href="Cubical.Functions.FunExtEquiv.html#6267" class="Bound">i</a><a id="6564" class="Symbol">)</a> <a id="6566" class="Symbol">(</a><a id="6567" href="Cubical.Functions.FunExtEquiv.html#6543" class="Bound">m</a> <a id="6569" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6571" href="Cubical.Functions.FunExtEquiv.html#6545" class="Bound">k</a><a id="6572" class="Symbol">)</a>

<a id="6575" class="Comment">-- Funext for non-dependent functions but where both domain and</a>
<a id="6639" class="Comment">-- codomain depend on the interval. In this case we can omit the</a>
<a id="6704" class="Comment">-- outer transp in funExtDep.</a>

<a id="funExtNonDep"></a><a id="6735" href="Cubical.Functions.FunExtEquiv.html#6735" class="Function">funExtNonDep</a> <a id="6748" class="Symbol">:</a> <a id="6750" class="Symbol">{</a><a id="6751" href="Cubical.Functions.FunExtEquiv.html#6751" class="Bound">A</a> <a id="6753" class="Symbol">:</a> <a id="6755" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="6757" class="Symbol">→</a> <a id="6759" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6764" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="6765" class="Symbol">}</a> <a id="6767" class="Symbol">{</a><a id="6768" href="Cubical.Functions.FunExtEquiv.html#6768" class="Bound">B</a> <a id="6770" class="Symbol">:</a> <a id="6772" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="6774" class="Symbol">→</a> <a id="6776" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6781" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="6783" class="Symbol">}</a>
  <a id="6787" class="Symbol">{</a><a id="6788" href="Cubical.Functions.FunExtEquiv.html#6788" class="Bound">f</a> <a id="6790" class="Symbol">:</a> <a id="6792" href="Cubical.Functions.FunExtEquiv.html#6751" class="Bound">A</a> <a id="6794" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="6797" class="Symbol">→</a> <a id="6799" href="Cubical.Functions.FunExtEquiv.html#6768" class="Bound">B</a> <a id="6801" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6803" class="Symbol">}</a> <a id="6805" class="Symbol">{</a><a id="6806" href="Cubical.Functions.FunExtEquiv.html#6806" class="Bound">g</a> <a id="6808" class="Symbol">:</a> <a id="6810" href="Cubical.Functions.FunExtEquiv.html#6751" class="Bound">A</a> <a id="6812" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="6815" class="Symbol">→</a> <a id="6817" href="Cubical.Functions.FunExtEquiv.html#6768" class="Bound">B</a> <a id="6819" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6821" class="Symbol">}</a>
  <a id="6825" class="Symbol">→</a> <a id="6827" class="Symbol">({</a><a id="6829" href="Cubical.Functions.FunExtEquiv.html#6829" class="Bound">x₀</a> <a id="6832" class="Symbol">:</a> <a id="6834" href="Cubical.Functions.FunExtEquiv.html#6751" class="Bound">A</a> <a id="6836" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6838" class="Symbol">}</a> <a id="6840" class="Symbol">{</a><a id="6841" href="Cubical.Functions.FunExtEquiv.html#6841" class="Bound">x₁</a> <a id="6844" class="Symbol">:</a> <a id="6846" href="Cubical.Functions.FunExtEquiv.html#6751" class="Bound">A</a> <a id="6848" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6850" class="Symbol">}</a> <a id="6852" class="Symbol">→</a> <a id="6854" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6860" href="Cubical.Functions.FunExtEquiv.html#6751" class="Bound">A</a> <a id="6862" href="Cubical.Functions.FunExtEquiv.html#6829" class="Bound">x₀</a> <a id="6865" href="Cubical.Functions.FunExtEquiv.html#6841" class="Bound">x₁</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6876" href="Cubical.Functions.FunExtEquiv.html#6768" class="Bound">B</a> <a id="6878" class="Symbol">(</a><a id="6879" href="Cubical.Functions.FunExtEquiv.html#6788" class="Bound">f</a> <a id="6881" href="Cubical.Functions.FunExtEquiv.html#6829" class="Bound">x₀</a><a id="6883" class="Symbol">)</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Cubical.Functions.FunExtEquiv.html#6806" class="Bound">g</a> <a id="6888" href="Cubical.Functions.FunExtEquiv.html#6841" class="Bound">x₁</a><a id="6890" class="Symbol">))</a>
  <a id="6895" class="Symbol">→</a> <a id="6897" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6903" class="Symbol">(λ</a> <a id="6906" href="Cubical.Functions.FunExtEquiv.html#6906" class="Bound">i</a> <a id="6908" class="Symbol">→</a> <a id="6910" href="Cubical.Functions.FunExtEquiv.html#6751" class="Bound">A</a> <a id="6912" href="Cubical.Functions.FunExtEquiv.html#6906" class="Bound">i</a> <a id="6914" class="Symbol">→</a> <a id="6916" href="Cubical.Functions.FunExtEquiv.html#6768" class="Bound">B</a> <a id="6918" href="Cubical.Functions.FunExtEquiv.html#6906" class="Bound">i</a><a id="6919" class="Symbol">)</a> <a id="6921" href="Cubical.Functions.FunExtEquiv.html#6788" class="Bound">f</a> <a id="6923" href="Cubical.Functions.FunExtEquiv.html#6806" class="Bound">g</a>
<a id="6925" href="Cubical.Functions.FunExtEquiv.html#6735" class="Function">funExtNonDep</a> <a id="6938" class="Symbol">{</a><a id="6939" class="Argument">A</a> <a id="6941" class="Symbol">=</a> <a id="6943" href="Cubical.Functions.FunExtEquiv.html#6943" class="Bound">A</a><a id="6944" class="Symbol">}</a> <a id="6946" href="Cubical.Functions.FunExtEquiv.html#6946" class="Bound">h</a> <a id="6948" href="Cubical.Functions.FunExtEquiv.html#6948" class="Bound">i</a> <a id="6950" href="Cubical.Functions.FunExtEquiv.html#6950" class="Bound">x</a> <a id="6952" class="Symbol">=</a> <a id="6954" href="Cubical.Functions.FunExtEquiv.html#6946" class="Bound">h</a> <a id="6956" class="Symbol">(λ</a> <a id="6959" href="Cubical.Functions.FunExtEquiv.html#6959" class="Bound">j</a> <a id="6961" class="Symbol">→</a> <a id="6963" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="6970" href="Cubical.Functions.FunExtEquiv.html#6943" class="Bound">A</a> <a id="6972" href="Cubical.Functions.FunExtEquiv.html#6948" class="Bound">i</a> <a id="6974" href="Cubical.Functions.FunExtEquiv.html#6959" class="Bound">j</a> <a id="6976" href="Cubical.Functions.FunExtEquiv.html#6950" class="Bound">x</a><a id="6977" class="Symbol">)</a> <a id="6979" href="Cubical.Functions.FunExtEquiv.html#6948" class="Bound">i</a>

<a id="funExtNonDep⁻"></a><a id="6982" href="Cubical.Functions.FunExtEquiv.html#6982" class="Function">funExtNonDep⁻</a> <a id="6996" class="Symbol">:</a> <a id="6998" class="Symbol">{</a><a id="6999" href="Cubical.Functions.FunExtEquiv.html#6999" class="Bound">A</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7005" class="Symbol">→</a> <a id="7007" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7012" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7013" class="Symbol">}</a> <a id="7015" class="Symbol">{</a><a id="7016" href="Cubical.Functions.FunExtEquiv.html#7016" class="Bound">B</a> <a id="7018" class="Symbol">:</a> <a id="7020" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7022" class="Symbol">→</a> <a id="7024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7029" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7031" class="Symbol">}</a>
  <a id="7035" class="Symbol">{</a><a id="7036" href="Cubical.Functions.FunExtEquiv.html#7036" class="Bound">f</a> <a id="7038" class="Symbol">:</a> <a id="7040" href="Cubical.Functions.FunExtEquiv.html#6999" class="Bound">A</a> <a id="7042" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="7045" class="Symbol">→</a> <a id="7047" href="Cubical.Functions.FunExtEquiv.html#7016" class="Bound">B</a> <a id="7049" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7051" class="Symbol">}</a> <a id="7053" class="Symbol">{</a><a id="7054" href="Cubical.Functions.FunExtEquiv.html#7054" class="Bound">g</a> <a id="7056" class="Symbol">:</a> <a id="7058" href="Cubical.Functions.FunExtEquiv.html#6999" class="Bound">A</a> <a id="7060" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7063" class="Symbol">→</a> <a id="7065" href="Cubical.Functions.FunExtEquiv.html#7016" class="Bound">B</a> <a id="7067" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7069" class="Symbol">}</a>
  <a id="7073" class="Symbol">→</a> <a id="7075" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7081" class="Symbol">(λ</a> <a id="7084" href="Cubical.Functions.FunExtEquiv.html#7084" class="Bound">i</a> <a id="7086" class="Symbol">→</a> <a id="7088" href="Cubical.Functions.FunExtEquiv.html#6999" class="Bound">A</a> <a id="7090" href="Cubical.Functions.FunExtEquiv.html#7084" class="Bound">i</a> <a id="7092" class="Symbol">→</a> <a id="7094" href="Cubical.Functions.FunExtEquiv.html#7016" class="Bound">B</a> <a id="7096" href="Cubical.Functions.FunExtEquiv.html#7084" class="Bound">i</a><a id="7097" class="Symbol">)</a> <a id="7099" href="Cubical.Functions.FunExtEquiv.html#7036" class="Bound">f</a> <a id="7101" href="Cubical.Functions.FunExtEquiv.html#7054" class="Bound">g</a>
  <a id="7105" class="Symbol">→</a> <a id="7107" class="Symbol">({</a><a id="7109" href="Cubical.Functions.FunExtEquiv.html#7109" class="Bound">x₀</a> <a id="7112" class="Symbol">:</a> <a id="7114" href="Cubical.Functions.FunExtEquiv.html#6999" class="Bound">A</a> <a id="7116" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7118" class="Symbol">}</a> <a id="7120" class="Symbol">{</a><a id="7121" href="Cubical.Functions.FunExtEquiv.html#7121" class="Bound">x₁</a> <a id="7124" class="Symbol">:</a> <a id="7126" href="Cubical.Functions.FunExtEquiv.html#6999" class="Bound">A</a> <a id="7128" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7140" href="Cubical.Functions.FunExtEquiv.html#6999" class="Bound">A</a> <a id="7142" href="Cubical.Functions.FunExtEquiv.html#7109" class="Bound">x₀</a> <a id="7145" href="Cubical.Functions.FunExtEquiv.html#7121" class="Bound">x₁</a> <a id="7148" class="Symbol">→</a> <a id="7150" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7156" href="Cubical.Functions.FunExtEquiv.html#7016" class="Bound">B</a> <a id="7158" class="Symbol">(</a><a id="7159" href="Cubical.Functions.FunExtEquiv.html#7036" class="Bound">f</a> <a id="7161" href="Cubical.Functions.FunExtEquiv.html#7109" class="Bound">x₀</a><a id="7163" class="Symbol">)</a> <a id="7165" class="Symbol">(</a><a id="7166" href="Cubical.Functions.FunExtEquiv.html#7054" class="Bound">g</a> <a id="7168" href="Cubical.Functions.FunExtEquiv.html#7121" class="Bound">x₁</a><a id="7170" class="Symbol">))</a>
<a id="7173" href="Cubical.Functions.FunExtEquiv.html#6982" class="Function">funExtNonDep⁻</a> <a id="7187" class="Symbol">=</a> <a id="7189" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a>

<a id="funExtNonDepEquiv"></a><a id="7201" href="Cubical.Functions.FunExtEquiv.html#7201" class="Function">funExtNonDepEquiv</a> <a id="7219" class="Symbol">:</a> <a id="7221" class="Symbol">{</a><a id="7222" href="Cubical.Functions.FunExtEquiv.html#7222" class="Bound">A</a> <a id="7224" class="Symbol">:</a> <a id="7226" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7228" class="Symbol">→</a> <a id="7230" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7235" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7236" class="Symbol">}</a> <a id="7238" class="Symbol">{</a><a id="7239" href="Cubical.Functions.FunExtEquiv.html#7239" class="Bound">B</a> <a id="7241" class="Symbol">:</a> <a id="7243" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7245" class="Symbol">→</a> <a id="7247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7252" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7254" class="Symbol">}</a>
  <a id="7258" class="Symbol">{</a><a id="7259" href="Cubical.Functions.FunExtEquiv.html#7259" class="Bound">f</a> <a id="7261" class="Symbol">:</a> <a id="7263" href="Cubical.Functions.FunExtEquiv.html#7222" class="Bound">A</a> <a id="7265" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="7268" class="Symbol">→</a> <a id="7270" href="Cubical.Functions.FunExtEquiv.html#7239" class="Bound">B</a> <a id="7272" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7274" class="Symbol">}</a> <a id="7276" class="Symbol">{</a><a id="7277" href="Cubical.Functions.FunExtEquiv.html#7277" class="Bound">g</a> <a id="7279" class="Symbol">:</a> <a id="7281" href="Cubical.Functions.FunExtEquiv.html#7222" class="Bound">A</a> <a id="7283" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7286" class="Symbol">→</a> <a id="7288" href="Cubical.Functions.FunExtEquiv.html#7239" class="Bound">B</a> <a id="7290" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7292" class="Symbol">}</a>
  <a id="7296" class="Symbol">→</a> <a id="7298" class="Symbol">({</a><a id="7300" href="Cubical.Functions.FunExtEquiv.html#7300" class="Bound">x₀</a> <a id="7303" class="Symbol">:</a> <a id="7305" href="Cubical.Functions.FunExtEquiv.html#7222" class="Bound">A</a> <a id="7307" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7309" class="Symbol">}</a> <a id="7311" class="Symbol">{</a><a id="7312" href="Cubical.Functions.FunExtEquiv.html#7312" class="Bound">x₁</a> <a id="7315" class="Symbol">:</a> <a id="7317" href="Cubical.Functions.FunExtEquiv.html#7222" class="Bound">A</a> <a id="7319" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7321" class="Symbol">}</a> <a id="7323" class="Symbol">→</a> <a id="7325" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7331" href="Cubical.Functions.FunExtEquiv.html#7222" class="Bound">A</a> <a id="7333" href="Cubical.Functions.FunExtEquiv.html#7300" class="Bound">x₀</a> <a id="7336" href="Cubical.Functions.FunExtEquiv.html#7312" class="Bound">x₁</a> <a id="7339" class="Symbol">→</a> <a id="7341" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7347" href="Cubical.Functions.FunExtEquiv.html#7239" class="Bound">B</a> <a id="7349" class="Symbol">(</a><a id="7350" href="Cubical.Functions.FunExtEquiv.html#7259" class="Bound">f</a> <a id="7352" href="Cubical.Functions.FunExtEquiv.html#7300" class="Bound">x₀</a><a id="7354" class="Symbol">)</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Cubical.Functions.FunExtEquiv.html#7277" class="Bound">g</a> <a id="7359" href="Cubical.Functions.FunExtEquiv.html#7312" class="Bound">x₁</a><a id="7361" class="Symbol">))</a>
  <a id="7366" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7368" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7374" class="Symbol">(λ</a> <a id="7377" href="Cubical.Functions.FunExtEquiv.html#7377" class="Bound">i</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="Cubical.Functions.FunExtEquiv.html#7222" class="Bound">A</a> <a id="7383" href="Cubical.Functions.FunExtEquiv.html#7377" class="Bound">i</a> <a id="7385" class="Symbol">→</a> <a id="7387" href="Cubical.Functions.FunExtEquiv.html#7239" class="Bound">B</a> <a id="7389" href="Cubical.Functions.FunExtEquiv.html#7377" class="Bound">i</a><a id="7390" class="Symbol">)</a> <a id="7392" href="Cubical.Functions.FunExtEquiv.html#7259" class="Bound">f</a> <a id="7394" href="Cubical.Functions.FunExtEquiv.html#7277" class="Bound">g</a>
<a id="7396" href="Cubical.Functions.FunExtEquiv.html#7201" class="Function">funExtNonDepEquiv</a> <a id="7414" class="Symbol">{</a><a id="7415" class="Argument">A</a> <a id="7417" class="Symbol">=</a> <a id="7419" href="Cubical.Functions.FunExtEquiv.html#7419" class="Bound">A</a><a id="7420" class="Symbol">}</a> <a id="7422" class="Symbol">=</a> <a id="7424" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="7435" href="Cubical.Functions.FunExtEquiv.html#7461" class="Function">isom</a>
  <a id="7442" class="Keyword">where</a>
  <a id="7450" class="Keyword">open</a> <a id="7455" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="7461" href="Cubical.Functions.FunExtEquiv.html#7461" class="Function">isom</a> <a id="7466" class="Symbol">:</a> <a id="7468" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7472" class="Symbol">_</a> <a id="7474" class="Symbol">_</a>
  <a id="7478" href="Cubical.Functions.FunExtEquiv.html#7461" class="Function">isom</a> <a id="7483" class="Symbol">.</a><a id="7484" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7488" class="Symbol">=</a> <a id="7490" href="Cubical.Functions.FunExtEquiv.html#6735" class="Function">funExtNonDep</a>
  <a id="7505" href="Cubical.Functions.FunExtEquiv.html#7461" class="Function">isom</a> <a id="7510" class="Symbol">.</a><a id="7511" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7515" class="Symbol">=</a> <a id="7517" href="Cubical.Functions.FunExtEquiv.html#6982" class="Function">funExtNonDep⁻</a>
  <a id="7533" href="Cubical.Functions.FunExtEquiv.html#7461" class="Function">isom</a> <a id="7538" class="Symbol">.</a><a id="7539" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="7548" href="Cubical.Functions.FunExtEquiv.html#7548" class="Bound">q</a> <a id="7550" href="Cubical.Functions.FunExtEquiv.html#7550" class="Bound">m</a> <a id="7552" href="Cubical.Functions.FunExtEquiv.html#7552" class="Bound">i</a> <a id="7554" href="Cubical.Functions.FunExtEquiv.html#7554" class="Bound">x</a> <a id="7556" class="Symbol">=</a> <a id="7558" href="Cubical.Functions.FunExtEquiv.html#7548" class="Bound">q</a> <a id="7560" href="Cubical.Functions.FunExtEquiv.html#7552" class="Bound">i</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="7570" href="Cubical.Functions.FunExtEquiv.html#7419" class="Bound">A</a> <a id="7572" href="Cubical.Functions.FunExtEquiv.html#7552" class="Bound">i</a> <a id="7574" href="Cubical.Functions.FunExtEquiv.html#7554" class="Bound">x</a> <a id="7576" href="Cubical.Functions.FunExtEquiv.html#7550" class="Bound">m</a><a id="7577" class="Symbol">)</a>
  <a id="7581" href="Cubical.Functions.FunExtEquiv.html#7461" class="Function">isom</a> <a id="7586" class="Symbol">.</a><a id="7587" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="7595" href="Cubical.Functions.FunExtEquiv.html#7595" class="Bound">h</a> <a id="7597" href="Cubical.Functions.FunExtEquiv.html#7597" class="Bound">m</a> <a id="7599" href="Cubical.Functions.FunExtEquiv.html#7599" class="Bound">p</a> <a id="7601" href="Cubical.Functions.FunExtEquiv.html#7601" class="Bound">i</a> <a id="7603" class="Symbol">=</a> <a id="7605" href="Cubical.Functions.FunExtEquiv.html#7595" class="Bound">h</a> <a id="7607" class="Symbol">(λ</a> <a id="7610" href="Cubical.Functions.FunExtEquiv.html#7610" class="Bound">j</a> <a id="7612" class="Symbol">→</a> <a id="7614" href="Cubical.Functions.FunExtEquiv.html#7642" class="Function">lemi→j</a> <a id="7621" href="Cubical.Functions.FunExtEquiv.html#7610" class="Bound">j</a> <a id="7623" href="Cubical.Functions.FunExtEquiv.html#7597" class="Bound">m</a><a id="7624" class="Symbol">)</a> <a id="7626" href="Cubical.Functions.FunExtEquiv.html#7601" class="Bound">i</a>
    <a id="7632" class="Keyword">where</a>
    <a id="7642" href="Cubical.Functions.FunExtEquiv.html#7642" class="Function">lemi→j</a> <a id="7649" class="Symbol">:</a> <a id="7651" class="Symbol">∀</a> <a id="7653" href="Cubical.Functions.FunExtEquiv.html#7653" class="Bound">j</a> <a id="7655" class="Symbol">→</a> <a id="7657" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="7664" href="Cubical.Functions.FunExtEquiv.html#7419" class="Bound">A</a> <a id="7666" href="Cubical.Functions.FunExtEquiv.html#7601" class="Bound">i</a> <a id="7668" href="Cubical.Functions.FunExtEquiv.html#7653" class="Bound">j</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Cubical.Functions.FunExtEquiv.html#7599" class="Bound">p</a> <a id="7673" href="Cubical.Functions.FunExtEquiv.html#7601" class="Bound">i</a><a id="7674" class="Symbol">)</a> <a id="7676" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7678" href="Cubical.Functions.FunExtEquiv.html#7599" class="Bound">p</a> <a id="7680" href="Cubical.Functions.FunExtEquiv.html#7653" class="Bound">j</a>
    <a id="7686" href="Cubical.Functions.FunExtEquiv.html#7642" class="Function">lemi→j</a> <a id="7693" href="Cubical.Functions.FunExtEquiv.html#7693" class="Bound">j</a> <a id="7695" href="Cubical.Functions.FunExtEquiv.html#7695" class="Bound">k</a> <a id="7697" class="Symbol">=</a> <a id="7699" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="7707" href="Cubical.Functions.FunExtEquiv.html#7419" class="Bound">A</a> <a id="7709" class="Symbol">(λ</a> <a id="7712" href="Cubical.Functions.FunExtEquiv.html#7712" class="Bound">i</a> <a id="7714" class="Symbol">→</a> <a id="7716" href="Cubical.Functions.FunExtEquiv.html#7599" class="Bound">p</a> <a id="7718" href="Cubical.Functions.FunExtEquiv.html#7712" class="Bound">i</a><a id="7719" class="Symbol">)</a> <a id="7721" href="Cubical.Functions.FunExtEquiv.html#7601" class="Bound">i</a> <a id="7723" href="Cubical.Functions.FunExtEquiv.html#7693" class="Bound">j</a> <a id="7725" href="Cubical.Functions.FunExtEquiv.html#7695" class="Bound">k</a>

<a id="heteroHomotopy≃Homotopy"></a><a id="7728" href="Cubical.Functions.FunExtEquiv.html#7728" class="Function">heteroHomotopy≃Homotopy</a> <a id="7752" class="Symbol">:</a> <a id="7754" class="Symbol">{</a><a id="7755" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7761" class="Symbol">→</a> <a id="7763" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7768" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7769" class="Symbol">}</a> <a id="7771" class="Symbol">{</a><a id="7772" href="Cubical.Functions.FunExtEquiv.html#7772" class="Bound">B</a> <a id="7774" class="Symbol">:</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Cubical.Functions.FunExtEquiv.html#7777" class="Bound">i</a> <a id="7779" class="Symbol">:</a> <a id="7781" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="7782" class="Symbol">)</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7791" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7793" class="Symbol">}</a>
  <a id="7797" class="Symbol">{</a><a id="7798" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">f</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7804" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="7807" class="Symbol">→</a> <a id="7809" href="Cubical.Functions.FunExtEquiv.html#7772" class="Bound">B</a> <a id="7811" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7813" class="Symbol">}</a> <a id="7815" class="Symbol">{</a><a id="7816" href="Cubical.Functions.FunExtEquiv.html#7816" class="Bound">g</a> <a id="7818" class="Symbol">:</a> <a id="7820" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7822" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7825" class="Symbol">→</a> <a id="7827" href="Cubical.Functions.FunExtEquiv.html#7772" class="Bound">B</a> <a id="7829" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7831" class="Symbol">}</a>
  <a id="7835" class="Symbol">→</a> <a id="7837" class="Symbol">({</a><a id="7839" href="Cubical.Functions.FunExtEquiv.html#7839" class="Bound">x₀</a> <a id="7842" class="Symbol">:</a> <a id="7844" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7846" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7848" class="Symbol">}</a> <a id="7850" class="Symbol">{</a><a id="7851" href="Cubical.Functions.FunExtEquiv.html#7851" class="Bound">x₁</a> <a id="7854" class="Symbol">:</a> <a id="7856" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7858" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7860" class="Symbol">}</a> <a id="7862" class="Symbol">→</a> <a id="7864" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7870" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7872" href="Cubical.Functions.FunExtEquiv.html#7839" class="Bound">x₀</a> <a id="7875" href="Cubical.Functions.FunExtEquiv.html#7851" class="Bound">x₁</a> <a id="7878" class="Symbol">→</a> <a id="7880" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7886" href="Cubical.Functions.FunExtEquiv.html#7772" class="Bound">B</a> <a id="7888" class="Symbol">(</a><a id="7889" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">f</a> <a id="7891" href="Cubical.Functions.FunExtEquiv.html#7839" class="Bound">x₀</a><a id="7893" class="Symbol">)</a> <a id="7895" class="Symbol">(</a><a id="7896" href="Cubical.Functions.FunExtEquiv.html#7816" class="Bound">g</a> <a id="7898" href="Cubical.Functions.FunExtEquiv.html#7851" class="Bound">x₁</a><a id="7900" class="Symbol">))</a>
  <a id="7905" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7907" class="Symbol">((</a><a id="7909" href="Cubical.Functions.FunExtEquiv.html#7909" class="Bound">x₀</a> <a id="7912" class="Symbol">:</a> <a id="7914" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7916" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7918" class="Symbol">)</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7928" href="Cubical.Functions.FunExtEquiv.html#7772" class="Bound">B</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">f</a> <a id="7933" href="Cubical.Functions.FunExtEquiv.html#7909" class="Bound">x₀</a><a id="7935" class="Symbol">)</a> <a id="7937" class="Symbol">(</a><a id="7938" href="Cubical.Functions.FunExtEquiv.html#7816" class="Bound">g</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7951" class="Symbol">(λ</a> <a id="7954" href="Cubical.Functions.FunExtEquiv.html#7954" class="Bound">i</a> <a id="7956" class="Symbol">→</a> <a id="7958" href="Cubical.Functions.FunExtEquiv.html#7755" class="Bound">A</a> <a id="7960" href="Cubical.Functions.FunExtEquiv.html#7954" class="Bound">i</a><a id="7961" class="Symbol">)</a> <a id="7963" href="Cubical.Functions.FunExtEquiv.html#7909" class="Bound">x₀</a><a id="7965" class="Symbol">)))</a>
<a id="7969" href="Cubical.Functions.FunExtEquiv.html#7728" class="Function">heteroHomotopy≃Homotopy</a> <a id="7993" class="Symbol">{</a><a id="7994" class="Argument">A</a> <a id="7996" class="Symbol">=</a> <a id="7998" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a><a id="7999" class="Symbol">}</a> <a id="8001" class="Symbol">{</a><a id="8002" href="Cubical.Functions.FunExtEquiv.html#8002" class="Bound">B</a><a id="8003" class="Symbol">}</a> <a id="8005" class="Symbol">{</a><a id="8006" href="Cubical.Functions.FunExtEquiv.html#8006" class="Bound">f</a><a id="8007" class="Symbol">}</a> <a id="8009" class="Symbol">{</a><a id="8010" href="Cubical.Functions.FunExtEquiv.html#8010" class="Bound">g</a><a id="8011" class="Symbol">}</a> <a id="8013" class="Symbol">=</a> <a id="8015" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8026" href="Cubical.Functions.FunExtEquiv.html#8052" class="Function">isom</a>
  <a id="8033" class="Keyword">where</a>
  <a id="8041" class="Keyword">open</a> <a id="8046" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="8052" href="Cubical.Functions.FunExtEquiv.html#8052" class="Function">isom</a> <a id="8057" class="Symbol">:</a> <a id="8059" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8063" class="Symbol">_</a> <a id="8065" class="Symbol">_</a>
  <a id="8069" href="Cubical.Functions.FunExtEquiv.html#8052" class="Function">isom</a> <a id="8074" class="Symbol">.</a><a id="8075" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8079" href="Cubical.Functions.FunExtEquiv.html#8079" class="Bound">h</a> <a id="8081" href="Cubical.Functions.FunExtEquiv.html#8081" class="Bound">x₀</a> <a id="8084" class="Symbol">=</a> <a id="8086" href="Cubical.Functions.FunExtEquiv.html#8079" class="Bound">h</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8103" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a> <a id="8105" href="Cubical.Functions.FunExtEquiv.html#8081" class="Bound">x₀</a> <a id="8108" class="Symbol">.</a><a id="8109" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8113" class="Symbol">.</a><a id="8114" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8117" class="Symbol">)</a>
  <a id="8121" href="Cubical.Functions.FunExtEquiv.html#8052" class="Function">isom</a> <a id="8126" class="Symbol">.</a><a id="8127" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8131" href="Cubical.Functions.FunExtEquiv.html#8131" class="Bound">k</a> <a id="8133" class="Symbol">{</a><a id="8134" href="Cubical.Functions.FunExtEquiv.html#8134" class="Bound">x₀</a><a id="8136" class="Symbol">}</a> <a id="8138" class="Symbol">{</a><a id="8139" href="Cubical.Functions.FunExtEquiv.html#8139" class="Bound">x₁</a><a id="8141" class="Symbol">}</a> <a id="8143" href="Cubical.Functions.FunExtEquiv.html#8143" class="Bound">p</a> <a id="8145" class="Symbol">=</a>
    <a id="8151" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8157" class="Symbol">(λ</a> <a id="8160" href="Cubical.Functions.FunExtEquiv.html#8160" class="Bound">fib</a> <a id="8164" class="Symbol">→</a> <a id="8166" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8172" href="Cubical.Functions.FunExtEquiv.html#8002" class="Bound">B</a> <a id="8174" class="Symbol">(</a><a id="8175" href="Cubical.Functions.FunExtEquiv.html#8006" class="Bound">f</a> <a id="8177" href="Cubical.Functions.FunExtEquiv.html#8134" class="Bound">x₀</a><a id="8179" class="Symbol">)</a> <a id="8181" class="Symbol">(</a><a id="8182" href="Cubical.Functions.FunExtEquiv.html#8010" class="Bound">g</a> <a id="8184" class="Symbol">(</a><a id="8185" href="Cubical.Functions.FunExtEquiv.html#8160" class="Bound">fib</a> <a id="8189" class="Symbol">.</a><a id="8190" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8193" class="Symbol">)))</a> <a id="8197" class="Symbol">(</a><a id="8198" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8212" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a> <a id="8214" href="Cubical.Functions.FunExtEquiv.html#8134" class="Bound">x₀</a> <a id="8217" class="Symbol">.</a><a id="8218" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8222" class="Symbol">(</a><a id="8223" href="Cubical.Functions.FunExtEquiv.html#8139" class="Bound">x₁</a> <a id="8226" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8228" href="Cubical.Functions.FunExtEquiv.html#8143" class="Bound">p</a><a id="8229" class="Symbol">))</a> <a id="8232" class="Symbol">(</a><a id="8233" href="Cubical.Functions.FunExtEquiv.html#8131" class="Bound">k</a> <a id="8235" href="Cubical.Functions.FunExtEquiv.html#8134" class="Bound">x₀</a><a id="8237" class="Symbol">)</a>
  <a id="8241" href="Cubical.Functions.FunExtEquiv.html#8052" class="Function">isom</a> <a id="8246" class="Symbol">.</a><a id="8247" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="8256" href="Cubical.Functions.FunExtEquiv.html#8256" class="Bound">k</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8267" class="Symbol">λ</a> <a id="8269" href="Cubical.Functions.FunExtEquiv.html#8269" class="Bound">x₀</a> <a id="8272" class="Symbol">→</a>
    <a id="8278" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8283" class="Symbol">(λ</a> <a id="8286" href="Cubical.Functions.FunExtEquiv.html#8286" class="Bound">α</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8296" class="Symbol">(λ</a> <a id="8299" href="Cubical.Functions.FunExtEquiv.html#8299" class="Bound">fib</a> <a id="8303" class="Symbol">→</a> <a id="8305" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8311" href="Cubical.Functions.FunExtEquiv.html#8002" class="Bound">B</a> <a id="8313" class="Symbol">(</a><a id="8314" href="Cubical.Functions.FunExtEquiv.html#8006" class="Bound">f</a> <a id="8316" href="Cubical.Functions.FunExtEquiv.html#8269" class="Bound">x₀</a><a id="8318" class="Symbol">)</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Cubical.Functions.FunExtEquiv.html#8010" class="Bound">g</a> <a id="8323" class="Symbol">(</a><a id="8324" href="Cubical.Functions.FunExtEquiv.html#8299" class="Bound">fib</a> <a id="8328" class="Symbol">.</a><a id="8329" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8332" class="Symbol">)))</a> <a id="8336" href="Cubical.Functions.FunExtEquiv.html#8286" class="Bound">α</a> <a id="8338" class="Symbol">(</a><a id="8339" href="Cubical.Functions.FunExtEquiv.html#8256" class="Bound">k</a> <a id="8341" href="Cubical.Functions.FunExtEquiv.html#8269" class="Bound">x₀</a><a id="8343" class="Symbol">))</a>
      <a id="8352" class="Symbol">(</a><a id="8353" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="8366" href="Cubical.Foundations.Prelude.html#20488" class="Function">isPropSinglP</a> <a id="8379" class="Symbol">(</a><a id="8380" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8394" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a> <a id="8396" href="Cubical.Functions.FunExtEquiv.html#8269" class="Bound">x₀</a> <a id="8399" class="Symbol">.</a><a id="8400" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8403" class="Symbol">)</a> <a id="8405" class="Symbol">_</a>
        <a id="8415" class="Symbol">(</a><a id="8416" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8430" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a> <a id="8432" href="Cubical.Functions.FunExtEquiv.html#8269" class="Bound">x₀</a> <a id="8435" class="Symbol">.</a><a id="8436" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8440" class="Symbol">(</a><a id="8441" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8455" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a> <a id="8457" href="Cubical.Functions.FunExtEquiv.html#8269" class="Bound">x₀</a> <a id="8460" class="Symbol">.</a><a id="8461" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8464" class="Symbol">))</a>
        <a id="8475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8479" class="Symbol">)</a>
    <a id="8485" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8487" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8501" class="Symbol">(</a><a id="8502" href="Cubical.Functions.FunExtEquiv.html#8256" class="Bound">k</a> <a id="8504" href="Cubical.Functions.FunExtEquiv.html#8269" class="Bound">x₀</a><a id="8506" class="Symbol">)</a>
  <a id="8510" href="Cubical.Functions.FunExtEquiv.html#8052" class="Function">isom</a> <a id="8515" class="Symbol">.</a><a id="8516" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="8524" href="Cubical.Functions.FunExtEquiv.html#8524" class="Bound">h</a> <a id="8526" href="Cubical.Functions.FunExtEquiv.html#8526" class="Bound">j</a> <a id="8528" class="Symbol">{</a><a id="8529" href="Cubical.Functions.FunExtEquiv.html#8529" class="Bound">x₀</a><a id="8531" class="Symbol">}</a> <a id="8533" class="Symbol">{</a><a id="8534" href="Cubical.Functions.FunExtEquiv.html#8534" class="Bound">x₁</a><a id="8536" class="Symbol">}</a> <a id="8538" href="Cubical.Functions.FunExtEquiv.html#8538" class="Bound">p</a> <a id="8540" class="Symbol">=</a>
    <a id="8546" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="8559" class="Symbol">(λ</a> <a id="8562" href="Cubical.Functions.FunExtEquiv.html#8562" class="Bound">i</a> <a id="8564" class="Symbol">→</a> <a id="8566" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8572" href="Cubical.Functions.FunExtEquiv.html#8002" class="Bound">B</a> <a id="8574" class="Symbol">(</a><a id="8575" href="Cubical.Functions.FunExtEquiv.html#8006" class="Bound">f</a> <a id="8577" href="Cubical.Functions.FunExtEquiv.html#8529" class="Bound">x₀</a><a id="8579" class="Symbol">)</a> <a id="8581" class="Symbol">(</a><a id="8582" href="Cubical.Functions.FunExtEquiv.html#8010" class="Bound">g</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8599" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a> <a id="8601" href="Cubical.Functions.FunExtEquiv.html#8529" class="Bound">x₀</a> <a id="8604" class="Symbol">.</a><a id="8605" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8609" class="Symbol">(</a><a id="8610" href="Cubical.Functions.FunExtEquiv.html#8534" class="Bound">x₁</a> <a id="8613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8615" href="Cubical.Functions.FunExtEquiv.html#8538" class="Bound">p</a><a id="8616" class="Symbol">)</a> <a id="8618" class="Symbol">(</a><a id="8619" href="Cubical.Functions.FunExtEquiv.html#8562" class="Bound">i</a> <a id="8621" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8623" href="Cubical.Functions.FunExtEquiv.html#8526" class="Bound">j</a><a id="8624" class="Symbol">)</a> <a id="8626" class="Symbol">.</a><a id="8627" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8630" class="Symbol">)))</a>
      <a id="8640" href="Cubical.Functions.FunExtEquiv.html#8526" class="Bound">j</a>
      <a id="8648" class="Symbol">(</a><a id="8649" href="Cubical.Functions.FunExtEquiv.html#8524" class="Bound">h</a> <a id="8651" class="Symbol">(</a><a id="8652" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8666" href="Cubical.Functions.FunExtEquiv.html#7998" class="Bound">A</a> <a id="8668" href="Cubical.Functions.FunExtEquiv.html#8529" class="Bound">x₀</a> <a id="8671" class="Symbol">.</a><a id="8672" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8676" class="Symbol">(</a><a id="8677" href="Cubical.Functions.FunExtEquiv.html#8534" class="Bound">x₁</a> <a id="8680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8682" href="Cubical.Functions.FunExtEquiv.html#8538" class="Bound">p</a><a id="8683" class="Symbol">)</a> <a id="8685" href="Cubical.Functions.FunExtEquiv.html#8526" class="Bound">j</a> <a id="8687" class="Symbol">.</a><a id="8688" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8691" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Functions.Implicit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Implicit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Implicit.html" class="Module">Cubical.Functions.Implicit</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="120" class="Keyword">open</a> <a id="125" class="Keyword">import</a> <a id="132" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="implicit≃Explicit"></a><a id="165" href="Cubical.Functions.Implicit.html#165" class="Function">implicit≃Explicit</a> <a id="183" class="Symbol">:</a> <a id="185" class="Symbol">∀</a> <a id="187" class="Symbol">{</a><a id="188" href="Cubical.Functions.Implicit.html#188" class="Bound">ℓ</a> <a id="190" href="Cubical.Functions.Implicit.html#190" class="Bound">ℓ&#39;</a><a id="192" class="Symbol">}</a> <a id="194" class="Symbol">{</a><a id="195" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a> <a id="197" class="Symbol">:</a> <a id="199" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="204" href="Cubical.Functions.Implicit.html#188" class="Bound">ℓ</a><a id="205" class="Symbol">}</a> <a id="207" class="Symbol">{</a><a id="208" href="Cubical.Functions.Implicit.html#208" class="Bound">B</a> <a id="210" class="Symbol">:</a> <a id="212" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a> <a id="214" class="Symbol">→</a> <a id="216" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="221" href="Cubical.Functions.Implicit.html#190" class="Bound">ℓ&#39;</a><a id="223" class="Symbol">}</a>
  <a id="227" class="Symbol">→</a> <a id="229" class="Symbol">({</a><a id="231" href="Cubical.Functions.Implicit.html#231" class="Bound">a</a> <a id="233" class="Symbol">:</a> <a id="235" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a><a id="236" class="Symbol">}</a> <a id="238" class="Symbol">→</a> <a id="240" href="Cubical.Functions.Implicit.html#208" class="Bound">B</a> <a id="242" href="Cubical.Functions.Implicit.html#231" class="Bound">a</a><a id="243" class="Symbol">)</a> <a id="245" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="247" class="Symbol">((</a><a id="249" href="Cubical.Functions.Implicit.html#249" class="Bound">a</a> <a id="251" class="Symbol">:</a> <a id="253" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a><a id="254" class="Symbol">)</a> <a id="256" class="Symbol">→</a> <a id="258" href="Cubical.Functions.Implicit.html#208" class="Bound">B</a> <a id="260" href="Cubical.Functions.Implicit.html#249" class="Bound">a</a><a id="261" class="Symbol">)</a>
<a id="263" href="Cubical.Functions.Implicit.html#165" class="Function">implicit≃Explicit</a> <a id="281" class="Symbol">=</a> <a id="283" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="294" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a>
  <a id="301" class="Keyword">where</a>
  <a id="309" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="314" class="Symbol">:</a> <a id="316" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="320" class="Symbol">_</a> <a id="322" class="Symbol">_</a>
  <a id="326" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="334" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="339" href="Cubical.Functions.Implicit.html#339" class="Bound">f</a> <a id="341" href="Cubical.Functions.Implicit.html#341" class="Bound">a</a> <a id="343" class="Symbol">=</a> <a id="345" href="Cubical.Functions.Implicit.html#339" class="Bound">f</a>
  <a id="349" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="357" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="362" href="Cubical.Functions.Implicit.html#362" class="Bound">f</a> <a id="364" class="Symbol">=</a> <a id="366" href="Cubical.Functions.Implicit.html#362" class="Bound">f</a> <a id="368" class="Symbol">_</a>
  <a id="372" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="385" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="390" href="Cubical.Functions.Implicit.html#390" class="Bound">f</a> <a id="392" class="Symbol">=</a> <a id="394" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="401" class="Symbol">λ</a> <a id="403" href="Cubical.Functions.Implicit.html#403" class="Bound">_</a> <a id="405" class="Symbol">→</a> <a id="407" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="414" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="426" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="431" href="Cubical.Functions.Implicit.html#431" class="Bound">f</a> <a id="433" class="Symbol">=</a> <a id="435" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="450" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>


==> anc/html/Cubical.Functions.Involution.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Involution</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Functions.Involution.html" class="Module">Cubical.Functions.Involution</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="isInvolution"></a><a id="211" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="224" class="Symbol">:</a> <a id="226" class="Symbol">∀{</a><a id="228" href="Cubical.Functions.Involution.html#228" class="Bound">ℓ</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">{</a><a id="232" href="Cubical.Functions.Involution.html#232" class="Bound">A</a> <a id="234" class="Symbol">:</a> <a id="236" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="241" href="Cubical.Functions.Involution.html#228" class="Bound">ℓ</a><a id="242" class="Symbol">}</a> <a id="244" class="Symbol">→</a> <a id="246" class="Symbol">(</a><a id="247" href="Cubical.Functions.Involution.html#232" class="Bound">A</a> <a id="249" class="Symbol">→</a> <a id="251" href="Cubical.Functions.Involution.html#232" class="Bound">A</a><a id="252" class="Symbol">)</a> <a id="254" class="Symbol">→</a> <a id="256" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="261" class="Symbol">_</a>
<a id="263" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="276" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="278" class="Symbol">=</a> <a id="280" class="Symbol">∀</a> <a id="282" href="Cubical.Functions.Involution.html#282" class="Bound">x</a> <a id="284" class="Symbol">→</a> <a id="286" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="288" class="Symbol">(</a><a id="289" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="291" href="Cubical.Functions.Involution.html#282" class="Bound">x</a><a id="292" class="Symbol">)</a> <a id="294" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="296" href="Cubical.Functions.Involution.html#282" class="Bound">x</a>

<a id="299" class="Keyword">module</a> <a id="306" href="Cubical.Functions.Involution.html#306" class="Module">_</a> <a id="308" class="Symbol">{</a><a id="309" href="Cubical.Functions.Involution.html#309" class="Bound">ℓ</a><a id="310" class="Symbol">}</a> <a id="312" class="Symbol">{</a><a id="313" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="315" class="Symbol">:</a> <a id="317" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="322" href="Cubical.Functions.Involution.html#309" class="Bound">ℓ</a><a id="323" class="Symbol">}</a> <a id="325" class="Symbol">{</a><a id="326" href="Cubical.Functions.Involution.html#326" class="Bound">f</a> <a id="328" class="Symbol">:</a> <a id="330" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="332" class="Symbol">→</a> <a id="334" href="Cubical.Functions.Involution.html#313" class="Bound">A</a><a id="335" class="Symbol">}</a> <a id="337" class="Symbol">(</a><a id="338" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a> <a id="344" class="Symbol">:</a> <a id="346" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="359" href="Cubical.Functions.Involution.html#326" class="Bound">f</a><a id="360" class="Symbol">)</a> <a id="362" class="Keyword">where</a>
  <a id="370" class="Keyword">open</a> <a id="375" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="382" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="391" class="Symbol">:</a> <a id="393" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="397" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="399" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="403" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="412" class="Symbol">.</a><a id="413" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="417" class="Symbol">=</a> <a id="419" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="423" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="432" class="Symbol">.</a><a id="433" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="437" class="Symbol">=</a> <a id="439" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="443" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="452" class="Symbol">.</a><a id="453" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a> <a id="462" class="Symbol">=</a> <a id="464" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a>
  <a id="472" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="481" class="Symbol">.</a><a id="482" href="Cubical.Foundations.Isomorphism.html#919" class="Field">leftInv</a> <a id="490" class="Symbol">=</a> <a id="492" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a>

  <a id="501" href="Cubical.Functions.Involution.html#501" class="Function">involIsEquiv</a> <a id="514" class="Symbol">:</a> <a id="516" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="524" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="528" href="Cubical.Functions.Involution.html#501" class="Function">involIsEquiv</a> <a id="541" class="Symbol">=</a> <a id="543" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="556" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a>

  <a id="568" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a> <a id="579" class="Symbol">:</a> <a id="581" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="583" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="585" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="589" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a> <a id="600" class="Symbol">=</a> <a id="602" href="Cubical.Functions.Involution.html#326" class="Bound">f</a> <a id="604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="606" href="Cubical.Functions.Involution.html#501" class="Function">involIsEquiv</a>

  <a id="622" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="632" class="Symbol">:</a> <a id="634" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="636" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="638" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="642" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="652" class="Symbol">=</a> <a id="654" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="657" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a>

  <a id="671" href="Cubical.Functions.Involution.html#671" class="Function">involEquivComp</a> <a id="686" class="Symbol">:</a> <a id="688" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="698" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a> <a id="709" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a> <a id="720" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="722" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="730" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="734" href="Cubical.Functions.Involution.html#671" class="Function">involEquivComp</a>
    <a id="753" class="Symbol">=</a> <a id="755" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="763" class="Symbol">(λ</a> <a id="766" href="Cubical.Functions.Involution.html#766" class="Bound">i</a> <a id="768" href="Cubical.Functions.Involution.html#768" class="Bound">x</a> <a id="770" class="Symbol">→</a> <a id="772" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a> <a id="778" href="Cubical.Functions.Involution.html#768" class="Bound">x</a> <a id="780" href="Cubical.Functions.Involution.html#766" class="Bound">i</a><a id="781" class="Symbol">)</a>

  <a id="786" href="Cubical.Functions.Involution.html#786" class="Function">involPathComp</a> <a id="800" class="Symbol">:</a> <a id="802" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="812" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="814" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="824" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="826" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="833" href="Cubical.Functions.Involution.html#786" class="Function">involPathComp</a>
    <a id="851" class="Symbol">=</a> <a id="853" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Foundations.Univalence.html#14223" class="Function">uaCompEquiv</a> <a id="870" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a> <a id="881" href="Cubical.Functions.Involution.html#568" class="Function">involEquiv</a><a id="891" class="Symbol">)</a> <a id="893" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="896" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="901" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="904" href="Cubical.Functions.Involution.html#671" class="Function">involEquivComp</a> <a id="919" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="922" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>

  <a id="935" href="Cubical.Functions.Involution.html#935" class="Function">involPath²</a> <a id="946" class="Symbol">:</a> <a id="948" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="955" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="965" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="970" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="975" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a>
  <a id="987" href="Cubical.Functions.Involution.html#935" class="Function">involPath²</a>
    <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1010" class="Symbol">(λ</a> <a id="1013" href="Cubical.Functions.Involution.html#1013" class="Bound">s</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1024" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="1034" href="Cubical.Functions.Involution.html#1013" class="Bound">s</a> <a id="1036" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1041" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a><a id="1050" class="Symbol">)</a>
        <a id="1060" href="Cubical.Functions.Involution.html#786" class="Function">involPathComp</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1091" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a> <a id="1101" href="Cubical.Functions.Involution.html#622" class="Function">involPath</a><a id="1110" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Functions.Logic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Logic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- Various functions for manipulating hProps.</a>
<a id="47" class="Comment">--</a>
<a id="50" class="Comment">-- This file used to be part of Foundations, but it turned out to be</a>
<a id="119" class="Comment">-- not very useful so moved here. Feel free to upstream content.</a>
<a id="184" class="Comment">--</a>
<a id="187" class="Comment">-- Note that it is often a bad idea to use hProp instead of having the</a>
<a id="258" class="Comment">-- isProp proof separate. The reason is that Agda can rarely infer</a>
<a id="325" class="Comment">-- isProp proofs making it easier to just give them explicitly instead</a>
<a id="396" class="Comment">-- of having them bundled up with the type.</a>
<a id="440" class="Comment">--</a>
<a id="443" class="Keyword">module</a> <a id="450" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a> <a id="474" class="Keyword">where</a>

<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="769" class="Keyword">using</a> <a id="775" class="Symbol">(</a><a id="776" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a><a id="784" class="Symbol">)</a>

<a id="787" class="Keyword">import</a> <a id="794" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="813" class="Symbol">as</a> <a id="816" class="Module">⊥</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="847" class="Symbol">as</a> <a id="850" class="Module">⊎</a> <a id="852" class="Keyword">using</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="862" class="Symbol">)</a>
<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="894" class="Keyword">open</a> <a id="899" class="Keyword">import</a> <a id="906" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="926" class="Keyword">open</a> <a id="931" class="Keyword">import</a> <a id="938" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="975" class="Symbol">as</a> <a id="978" class="Module">PropTrunc</a>

<a id="989" class="Keyword">open</a> <a id="994" class="Keyword">import</a> <a id="1001" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="1026" class="Keyword">hiding</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="1036" class="Symbol">)</a>


<a id="1040" class="Comment">--------------------------------------------------------------------------------</a>
<a id="1121" class="Comment">-- The type hProp of mere propositions</a>
<a id="1160" class="Comment">-- the definition hProp is given in Foundations.HLevels</a>
<a id="1216" class="Comment">-- hProp ℓ = Σ (Type ℓ) isProp</a>

<a id="1248" class="Keyword">private</a>
  <a id="1258" class="Keyword">variable</a>
    <a id="1271" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="1273" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="1276" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1292" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1294" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="1296" href="Cubical.Functions.Logic.html#1296" class="Generalizable">R</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1306" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
    <a id="1312" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="1314" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="1316" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1325" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>

<a id="1328" class="Keyword">infix</a> <a id="1334" class="Number">10</a> <a id="1337" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬_</a>
<a id="1340" class="Keyword">infixr</a> <a id="1347" class="Number">8</a> <a id="1349" href="Cubical.Functions.Logic.html#3292" class="Function Operator">_⊔_</a>
<a id="1353" class="Keyword">infixr</a> <a id="1360" class="Number">8</a> <a id="1362" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a>
<a id="1367" class="Keyword">infixr</a> <a id="1374" class="Number">8</a> <a id="1376" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a>
<a id="1380" class="Keyword">infixr</a> <a id="1387" class="Number">8</a> <a id="1389" href="Cubical.Functions.Logic.html#3750" class="Function Operator">_⊓′_</a>
<a id="1394" class="Keyword">infixr</a> <a id="1401" class="Number">6</a> <a id="1403" href="Cubical.Functions.Logic.html#1906" class="Function Operator">_⇒_</a>
<a id="1407" class="Keyword">infixr</a> <a id="1414" class="Number">4</a> <a id="1416" href="Cubical.Functions.Logic.html#4221" class="Function Operator">_⇔_</a>
<a id="1420" class="Keyword">infix</a> <a id="1426" class="Number">30</a> <a id="1429" href="Cubical.Functions.Logic.html#1619" class="Function Operator">_≡ₚ_</a>
<a id="1434" class="Keyword">infix</a> <a id="1440" class="Number">30</a> <a id="1443" href="Cubical.Functions.Logic.html#3074" class="Function Operator">_≢ₚ_</a>

<a id="1449" class="Keyword">infix</a> <a id="1455" class="Number">2</a> <a id="1457" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a>
<a id="1468" class="Keyword">infix</a> <a id="1474" class="Number">2</a> <a id="1476" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a>

<a id="1489" class="Keyword">infix</a> <a id="1495" class="Number">2</a> <a id="1497" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a>
<a id="1509" class="Keyword">infix</a> <a id="1515" class="Number">2</a> <a id="1517" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a>

<a id="1529" class="Keyword">infix</a> <a id="1535" class="Number">2</a> <a id="1537" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a>
<a id="1544" class="Keyword">infix</a> <a id="1550" class="Number">2</a> <a id="1552" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶_⇒∶_</a>

<a id="∥_∥ₚ"></a><a id="1560" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥_∥ₚ</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1572" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1582" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
<a id="1584" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="1586" href="Cubical.Functions.Logic.html#1586" class="Bound">A</a> <a id="1588" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1595" href="Cubical.Functions.Logic.html#1586" class="Bound">A</a> <a id="1597" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1602" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>

<a id="_≡ₚ_"></a><a id="1619" href="Cubical.Functions.Logic.html#1619" class="Function Operator">_≡ₚ_</a> <a id="1624" class="Symbol">:</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Functions.Logic.html#1627" class="Bound">x</a> <a id="1629" href="Cubical.Functions.Logic.html#1629" class="Bound">y</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1644" class="Symbol">_</a>
<a id="1646" href="Cubical.Functions.Logic.html#1646" class="Bound">x</a> <a id="1648" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="1651" href="Cubical.Functions.Logic.html#1651" class="Bound">y</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="1657" href="Cubical.Functions.Logic.html#1646" class="Bound">x</a> <a id="1659" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1661" href="Cubical.Functions.Logic.html#1651" class="Bound">y</a> <a id="1663" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="hProp≡"></a><a id="1667" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1678" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1680" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1684" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1686" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="1688" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1696" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="1698" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="1721" class="Number">1</a>

<a id="isProp⟨⟩"></a><a id="1724" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Functions.Logic.html#1736" class="Bound">A</a> <a id="1738" class="Symbol">:</a> <a id="1740" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1746" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1758" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1760" href="Cubical.Functions.Logic.html#1736" class="Bound">A</a> <a id="1762" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="1764" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="1780" class="Comment">--------------------------------------------------------------------------------</a>
<a id="1861" class="Comment">-- Logical implication of mere propositions</a>

<a id="_⇒_"></a><a id="1906" href="Cubical.Functions.Logic.html#1906" class="Function Operator">_⇒_</a> <a id="1910" class="Symbol">:</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Functions.Logic.html#1913" class="Bound">A</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1923" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="1924" class="Symbol">)</a> <a id="1926" class="Symbol">→</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Functions.Logic.html#1929" class="Bound">B</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1939" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1951" class="Symbol">_</a>
<a id="1953" href="Cubical.Functions.Logic.html#1953" class="Bound">A</a> <a id="1955" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="1957" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a> <a id="1959" class="Symbol">=</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1964" href="Cubical.Functions.Logic.html#1953" class="Bound">A</a> <a id="1966" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1972" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a> <a id="1974" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1975" class="Symbol">)</a> <a id="1977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1979" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="1987" class="Symbol">λ</a> <a id="1989" href="Cubical.Functions.Logic.html#1989" class="Bound">_</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2002" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a>

<a id="⇔toPath"></a><a id="2005" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2017" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2019" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2021" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2023" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2029" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2031" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2033" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2035" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2041" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2043" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2045" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2053" class="Symbol">{</a><a id="2054" class="Argument">P</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Cubical.Functions.Logic.html#2058" class="Bound">P</a><a id="2059" class="Symbol">}</a> <a id="2061" class="Symbol">{</a><a id="2062" class="Argument">Q</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="Cubical.Functions.Logic.html#2066" class="Bound">Q</a><a id="2067" class="Symbol">}</a> <a id="2069" href="Cubical.Functions.Logic.html#2069" class="Bound">P⇒Q</a> <a id="2073" href="Cubical.Functions.Logic.html#2073" class="Bound">Q⇒P</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2106" href="Cubical.Functions.Logic.html#2058" class="Bound">P</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2119" href="Cubical.Functions.Logic.html#2066" class="Bound">Q</a><a id="2120" class="Symbol">)</a> <a id="2122" href="Cubical.Functions.Logic.html#2069" class="Bound">P⇒Q</a> <a id="2126" href="Cubical.Functions.Logic.html#2073" class="Bound">Q⇒P</a><a id="2129" class="Symbol">)</a>

<a id="pathTo⇒"></a><a id="2132" href="Cubical.Functions.Logic.html#2132" class="Function">pathTo⇒</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2146" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2152" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2154" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2156" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2158" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2160" href="Cubical.Functions.Logic.html#2132" class="Function">pathTo⇒</a> <a id="2168" href="Cubical.Functions.Logic.html#2168" class="Bound">p</a> <a id="2170" href="Cubical.Functions.Logic.html#2170" class="Bound">x</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2180" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>  <a id="2185" href="Cubical.Functions.Logic.html#2168" class="Bound">p</a> <a id="2187" href="Cubical.Functions.Logic.html#2170" class="Bound">x</a>

<a id="pathTo⇐"></a><a id="2190" href="Cubical.Functions.Logic.html#2190" class="Function">pathTo⇐</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2202" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2204" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2210" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2212" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2214" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2216" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2218" href="Cubical.Functions.Logic.html#2190" class="Function">pathTo⇐</a> <a id="2226" href="Cubical.Functions.Logic.html#2226" class="Bound">p</a> <a id="2228" href="Cubical.Functions.Logic.html#2228" class="Bound">x</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2238" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2247" href="Cubical.Functions.Logic.html#2226" class="Bound">p</a><a id="2248" class="Symbol">)</a> <a id="2250" href="Cubical.Functions.Logic.html#2228" class="Bound">x</a>

<a id="substₚ"></a><a id="2253" href="Cubical.Functions.Logic.html#2253" class="Function">substₚ</a> <a id="2260" class="Symbol">:</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2265" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2287" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="2288" class="Symbol">)</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2294" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2296" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="2299" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2301" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2303" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2305" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2307" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2309" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2311" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2313" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2315" href="Cubical.Functions.Logic.html#2253" class="Function">substₚ</a> <a id="2322" class="Symbol">{</a><a id="2323" class="Argument">x</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Cubical.Functions.Logic.html#2327" class="Bound">x</a><a id="2328" class="Symbol">}</a> <a id="2330" class="Symbol">{</a><a id="2331" class="Argument">y</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Functions.Logic.html#2335" class="Bound">y</a><a id="2336" class="Symbol">}</a> <a id="2338" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="2357" class="Symbol">(λ</a> <a id="2360" href="Cubical.Functions.Logic.html#2360" class="Bound">_</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2372" class="Symbol">λ</a> <a id="2374" href="Cubical.Functions.Logic.html#2374" class="Bound">_</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a> <a id="2390" href="Cubical.Functions.Logic.html#2335" class="Bound">y</a><a id="2391" class="Symbol">))</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2406" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2408" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a><a id="2409" class="Symbol">))</a>

<a id="2413" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2494" class="Comment">-- Mixfix notations for ⇔-toPath</a>
<a id="2527" class="Comment">-- see ⊔-identityˡ and ⊔-identityʳ for the difference</a>

<a id="⇒∶_⇐∶_"></a><a id="2582" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2593" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2595" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2597" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2599" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2605" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2607" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2609" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2611" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2619" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2621" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a>

<a id="⇐∶_⇒∶_"></a><a id="2639" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶_⇒∶_</a> <a id="2646" class="Symbol">:</a> <a id="2648" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2650" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2652" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2654" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2656" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2662" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2664" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2666" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2668" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2676" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2678" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶</a> <a id="2681" href="Cubical.Functions.Logic.html#2681" class="Bound">g</a> <a id="2683" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇒∶</a> <a id="2686" href="Cubical.Functions.Logic.html#2686" class="Bound">f</a>  <a id="2689" class="Symbol">=</a> <a id="2691" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2699" href="Cubical.Functions.Logic.html#2686" class="Bound">f</a> <a id="2701" href="Cubical.Functions.Logic.html#2681" class="Bound">g</a>
<a id="2703" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2784" class="Comment">-- False and True</a>

<a id="⊥"></a><a id="2803" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2813" class="Symbol">_</a>
<a id="2815" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="2823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2825" class="Symbol">λ</a> <a id="2827" class="Symbol">()</a>

<a id="⊤"></a><a id="2831" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="2833" class="Symbol">:</a> <a id="2835" class="Symbol">∀</a> <a id="2837" class="Symbol">{</a><a id="2838" href="Cubical.Functions.Logic.html#2838" class="Bound">ℓ</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2849" href="Cubical.Functions.Logic.html#2838" class="Bound">ℓ</a>
<a id="2851" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2863" class="Symbol">(λ</a> <a id="2866" href="Cubical.Functions.Logic.html#2866" class="Bound">_</a> <a id="2868" href="Cubical.Functions.Logic.html#2868" class="Bound">_</a> <a id="2870" href="Cubical.Functions.Logic.html#2870" class="Bound">_</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="2877" class="Symbol">)</a>

<a id="2880" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2961" class="Comment">-- Pseudo-complement of mere propositions</a>

<a id="¬_"></a><a id="3004" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬_</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3015" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3017" class="Symbol">→</a> <a id="3019" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3025" class="Symbol">_</a>
<a id="3027" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="3029" href="Cubical.Functions.Logic.html#3029" class="Bound">A</a> <a id="3031" class="Symbol">=</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3036" href="Cubical.Functions.Logic.html#3029" class="Bound">A</a> <a id="3038" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="3045" class="Symbol">)</a> <a id="3047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3049" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3057" class="Symbol">λ</a> <a id="3059" href="Cubical.Functions.Logic.html#3059" class="Bound">_</a> <a id="3061" class="Symbol">→</a> <a id="3063" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a>

<a id="_≢ₚ_"></a><a id="3074" href="Cubical.Functions.Logic.html#3074" class="Function Operator">_≢ₚ_</a> <a id="3079" class="Symbol">:</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Functions.Logic.html#3082" class="Bound">x</a> <a id="3084" href="Cubical.Functions.Logic.html#3084" class="Bound">y</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="3089" class="Symbol">)</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3099" class="Symbol">_</a>
<a id="3101" href="Cubical.Functions.Logic.html#3101" class="Bound">x</a> <a id="3103" href="Cubical.Functions.Logic.html#3074" class="Function Operator">≢ₚ</a> <a id="3106" href="Cubical.Functions.Logic.html#3106" class="Bound">y</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="3112" href="Cubical.Functions.Logic.html#3101" class="Bound">x</a> <a id="3114" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="3117" href="Cubical.Functions.Logic.html#3106" class="Bound">y</a>

<a id="3120" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3201" class="Comment">-- Disjunction of mere propositions</a>

<a id="_⊔′_"></a><a id="3238" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a> <a id="3243" class="Symbol">:</a> <a id="3245" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3250" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3259" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3269" class="Symbol">_</a>
<a id="3271" href="Cubical.Functions.Logic.html#3271" class="Bound">A</a> <a id="3273" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3276" href="Cubical.Functions.Logic.html#3276" class="Bound">B</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3282" href="Cubical.Functions.Logic.html#3271" class="Bound">A</a> <a id="3284" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3286" href="Cubical.Functions.Logic.html#3276" class="Bound">B</a> <a id="3288" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="_⊔_"></a><a id="3292" href="Cubical.Functions.Logic.html#3292" class="Function Operator">_⊔_</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3304" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3314" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3317" class="Symbol">→</a> <a id="3319" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3325" class="Symbol">_</a>
<a id="3327" href="Cubical.Functions.Logic.html#3327" class="Bound">P</a> <a id="3329" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="3331" href="Cubical.Functions.Logic.html#3331" class="Bound">Q</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="3337" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3339" href="Cubical.Functions.Logic.html#3327" class="Bound">P</a> <a id="3341" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3343" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3345" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3347" href="Cubical.Functions.Logic.html#3331" class="Bound">Q</a> <a id="3349" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3351" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="inl"></a><a id="3355" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3367" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3370" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a>
<a id="3372" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3376" href="Cubical.Functions.Logic.html#3376" class="Bound">x</a> <a id="3378" class="Symbol">=</a> <a id="3380" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3382" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="3388" href="Cubical.Functions.Logic.html#3376" class="Bound">x</a> <a id="3390" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="inr"></a><a id="3394" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3406" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3409" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a>
<a id="3411" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3415" href="Cubical.Functions.Logic.html#3415" class="Bound">x</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3421" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="3427" href="Cubical.Functions.Logic.html#3415" class="Bound">x</a> <a id="3429" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="⊔-elim"></a><a id="3433" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="3440" class="Symbol">:</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Cubical.Functions.Logic.html#3443" class="Bound">P</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3453" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="3454" class="Symbol">)</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Functions.Logic.html#3457" class="Bound">Q</a> <a id="3459" class="Symbol">:</a> <a id="3461" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3467" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="3469" class="Symbol">)</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3478" href="Cubical.Functions.Logic.html#3443" class="Bound">P</a> <a id="3480" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="3482" href="Cubical.Functions.Logic.html#3457" class="Bound">Q</a> <a id="3484" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3494" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="3497" class="Symbol">)</a>
  <a id="3501" class="Symbol">→</a> <a id="3503" class="Symbol">(∀</a> <a id="3506" href="Cubical.Functions.Logic.html#3506" class="Bound">x</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3512" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3519" href="Cubical.Functions.Logic.html#3506" class="Bound">x</a><a id="3520" class="Symbol">)</a> <a id="3522" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">→</a> <a id="3527" class="Symbol">(∀</a> <a id="3530" href="Cubical.Functions.Logic.html#3530" class="Bound">y</a> <a id="3532" class="Symbol">→</a> <a id="3534" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3536" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3543" href="Cubical.Functions.Logic.html#3530" class="Bound">y</a><a id="3544" class="Symbol">)</a> <a id="3546" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">→</a> <a id="3551" class="Symbol">(∀</a> <a id="3554" href="Cubical.Functions.Logic.html#3554" class="Bound">z</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3560" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3562" href="Cubical.Functions.Logic.html#3554" class="Bound">z</a> <a id="3564" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3565" class="Symbol">)</a>
<a id="3567" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="3574" class="Symbol">_</a> <a id="3576" class="Symbol">_</a> <a id="3578" href="Cubical.Functions.Logic.html#3578" class="Bound">R</a> <a id="3580" href="Cubical.Functions.Logic.html#3580" class="Bound">P⇒R</a> <a id="3584" href="Cubical.Functions.Logic.html#3584" class="Bound">Q⇒R</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3610" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3612" href="Cubical.Functions.Logic.html#3578" class="Bound">R</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Data.Sum.Base.html#373" class="Function">⊎.elim</a> <a id="3623" href="Cubical.Functions.Logic.html#3580" class="Bound">P⇒R</a> <a id="3627" href="Cubical.Functions.Logic.html#3584" class="Bound">Q⇒R</a><a id="3630" class="Symbol">)</a>

<a id="3633" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3714" class="Comment">-- Conjunction of mere propositions</a>
<a id="_⊓′_"></a><a id="3750" href="Cubical.Functions.Logic.html#3750" class="Function Operator">_⊓′_</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3762" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3771" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3774" class="Symbol">→</a> <a id="3776" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3781" class="Symbol">_</a>
<a id="3783" href="Cubical.Functions.Logic.html#3783" class="Bound">A</a> <a id="3785" href="Cubical.Functions.Logic.html#3750" class="Function Operator">⊓′</a> <a id="3788" href="Cubical.Functions.Logic.html#3788" class="Bound">B</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="Cubical.Functions.Logic.html#3783" class="Bound">A</a> <a id="3794" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3796" href="Cubical.Functions.Logic.html#3788" class="Bound">B</a>

<a id="_⊓_"></a><a id="3799" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3811" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3821" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3832" class="Symbol">_</a>
<a id="3834" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a> <a id="3836" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="3838" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a> <a id="3840" class="Symbol">=</a> <a id="3842" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3844" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a> <a id="3846" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3848" href="Cubical.Functions.Logic.html#3750" class="Function Operator">⊓′</a> <a id="3851" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3853" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a> <a id="3855" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3859" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="3871" class="Number">1</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="3883" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">(\</a> <a id="3889" href="Cubical.Functions.Logic.html#3889" class="Bound">_</a> <a id="3891" class="Symbol">→</a> <a id="3893" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="3902" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a><a id="3903" class="Symbol">)</a>

<a id="⊓-intro"></a><a id="3906" href="Cubical.Functions.Logic.html#3906" class="Function">⊓-intro</a> <a id="3914" class="Symbol">:</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3927" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="3928" class="Symbol">)</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3937" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3939" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3949" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="3951" class="Symbol">)</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3960" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3962" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3964" class="Symbol">→</a> <a id="3966" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3972" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="3975" class="Symbol">)</a>
       <a id="3984" class="Symbol">→</a> <a id="3986" class="Symbol">(∀</a> <a id="3989" href="Cubical.Functions.Logic.html#3989" class="Bound">a</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3995" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="3997" href="Cubical.Functions.Logic.html#3989" class="Bound">a</a> <a id="3999" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4000" class="Symbol">)</a> <a id="4002" class="Symbol">→</a> <a id="4004" class="Symbol">(∀</a> <a id="4007" href="Cubical.Functions.Logic.html#4007" class="Bound">a</a> <a id="4009" class="Symbol">→</a> <a id="4011" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4013" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="4015" href="Cubical.Functions.Logic.html#4007" class="Bound">a</a> <a id="4017" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4018" class="Symbol">)</a> <a id="4020" class="Symbol">→</a> <a id="4022" class="Symbol">(∀</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4032" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="4034" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">→</a> <a id="4039" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4041" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="4043" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4045" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="4047" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="4049" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4051" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="4053" class="Symbol">)</a>
<a id="4055" href="Cubical.Functions.Logic.html#3906" class="Function">⊓-intro</a> <a id="4063" class="Symbol">_</a> <a id="4065" class="Symbol">_</a> <a id="4067" class="Symbol">_</a> <a id="4069" class="Symbol">=</a> <a id="4071" class="Symbol">\</a> <a id="4073" href="Cubical.Functions.Logic.html#4073" class="Bound">f</a> <a id="4075" href="Cubical.Functions.Logic.html#4075" class="Bound">g</a> <a id="4077" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Cubical.Functions.Logic.html#4073" class="Bound">f</a> <a id="4083" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a> <a id="4085" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4087" href="Cubical.Functions.Logic.html#4075" class="Bound">g</a> <a id="4089" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a>

<a id="4092" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4173" class="Comment">-- Logical bi-implication of mere propositions</a>

<a id="_⇔_"></a><a id="4221" href="Cubical.Functions.Logic.html#4221" class="Function Operator">_⇔_</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4233" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="4235" class="Symbol">→</a> <a id="4237" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4243" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4254" class="Symbol">_</a>
<a id="4256" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a> <a id="4258" href="Cubical.Functions.Logic.html#4221" class="Function Operator">⇔</a> <a id="4260" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a> <a id="4262" class="Symbol">=</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a> <a id="4267" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="4269" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a><a id="4270" class="Symbol">)</a> <a id="4272" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a> <a id="4277" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="4279" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a><a id="4280" class="Symbol">)</a>

<a id="⇔-id"></a><a id="4283" href="Cubical.Functions.Logic.html#4283" class="Function">⇔-id</a> <a id="4288" class="Symbol">:</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4293" class="Symbol">:</a> <a id="4295" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4301" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4308" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4310" href="Cubical.Functions.Logic.html#4221" class="Function Operator">⇔</a> <a id="4312" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4314" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="4316" href="Cubical.Functions.Logic.html#4283" class="Function">⇔-id</a> <a id="4321" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4323" class="Symbol">=</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4332" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4334" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4336" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4337" class="Symbol">)</a> <a id="4339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4348" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4350" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4352" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4353" class="Symbol">)</a>

<a id="4356" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4437" class="Comment">-- Universal Quantifier</a>


<a id="∀[∶]-syntax"></a><a id="4463" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4475" class="Symbol">:</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4488" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4489" class="Symbol">)</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4499" class="Symbol">_</a>
<a id="4501" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4513" class="Symbol">{</a><a id="4514" class="Argument">A</a> <a id="4516" class="Symbol">=</a> <a id="4518" href="Cubical.Functions.Logic.html#4518" class="Bound">A</a><a id="4519" class="Symbol">}</a> <a id="4521" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a> <a id="4523" class="Symbol">=</a> <a id="4525" class="Symbol">(∀</a> <a id="4528" href="Cubical.Functions.Logic.html#4528" class="Bound">x</a> <a id="4530" class="Symbol">→</a> <a id="4532" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4534" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a> <a id="4536" href="Cubical.Functions.Logic.html#4528" class="Bound">x</a> <a id="4538" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4543" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="4561" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4563" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a><a id="4564" class="Symbol">)</a>

<a id="∀[]-syntax"></a><a id="4567" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4578" class="Symbol">:</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4591" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4602" class="Symbol">_</a>
<a id="4604" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4615" class="Symbol">{</a><a id="4616" class="Argument">A</a> <a id="4618" class="Symbol">=</a> <a id="4620" href="Cubical.Functions.Logic.html#4620" class="Bound">A</a><a id="4621" class="Symbol">}</a> <a id="4623" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a> <a id="4625" class="Symbol">=</a> <a id="4627" class="Symbol">(∀</a> <a id="4630" href="Cubical.Functions.Logic.html#4630" class="Bound">x</a> <a id="4632" class="Symbol">→</a> <a id="4634" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4636" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a> <a id="4638" href="Cubical.Functions.Logic.html#4630" class="Bound">x</a> <a id="4640" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4641" class="Symbol">)</a> <a id="4643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4645" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="4663" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4665" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a><a id="4666" class="Symbol">)</a>

<a id="4669" class="Keyword">syntax</a> <a id="4676" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4688" class="Symbol">{</a><a id="4689" class="Argument">A</a> <a id="4691" class="Symbol">=</a> <a id="4693" class="Bound">A</a><a id="4694" class="Symbol">}</a> <a id="4696" class="Symbol">(λ</a> <a id="4699" class="Bound">a</a> <a id="4701" class="Symbol">→</a> <a id="4703" class="Bound">P</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">=</a> <a id="4708" class="Function">∀[</a> <a id="4711" class="Bound">a</a> <a id="4713" class="Function">∶</a> <a id="4715" class="Bound">A</a> <a id="4717" class="Function">]</a> <a id="4719" class="Bound">P</a>
<a id="4721" class="Keyword">syntax</a> <a id="4728" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4739" class="Symbol">(λ</a> <a id="4742" class="Bound">a</a> <a id="4744" class="Symbol">→</a> <a id="4746" class="Bound">P</a><a id="4747" class="Symbol">)</a>          <a id="4758" class="Symbol">=</a> <a id="4760" class="Function">∀[</a> <a id="4763" class="Bound">a</a> <a id="4765" class="Function">]</a> <a id="4767" class="Bound">P</a>

<a id="4770" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4851" class="Comment">-- Existential Quantifier</a>

<a id="∃[]-syntax"></a><a id="4878" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="4889" class="Symbol">:</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4894" class="Symbol">→</a> <a id="4896" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4902" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4903" class="Symbol">)</a> <a id="4905" class="Symbol">→</a> <a id="4907" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4913" class="Symbol">_</a>
<a id="4915" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="4926" class="Symbol">{</a><a id="4927" class="Argument">A</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Cubical.Functions.Logic.html#4931" class="Bound">A</a><a id="4932" class="Symbol">}</a> <a id="4934" href="Cubical.Functions.Logic.html#4934" class="Bound">P</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="4940" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4942" href="Cubical.Functions.Logic.html#4931" class="Bound">A</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="4949" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4951" href="Cubical.Functions.Logic.html#4934" class="Bound">P</a><a id="4952" class="Symbol">)</a> <a id="4954" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="∃[∶]-syntax"></a><a id="4958" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4975" class="Symbol">→</a> <a id="4977" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4983" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4984" class="Symbol">)</a> <a id="4986" class="Symbol">→</a> <a id="4988" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4994" class="Symbol">_</a>
<a id="4996" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="5008" class="Symbol">{</a><a id="5009" class="Argument">A</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="Cubical.Functions.Logic.html#5013" class="Bound">A</a><a id="5014" class="Symbol">}</a> <a id="5016" href="Cubical.Functions.Logic.html#5016" class="Bound">P</a> <a id="5018" class="Symbol">=</a> <a id="5020" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5022" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5024" href="Cubical.Functions.Logic.html#5013" class="Bound">A</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="5031" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5033" href="Cubical.Functions.Logic.html#5016" class="Bound">P</a><a id="5034" class="Symbol">)</a> <a id="5036" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="5040" class="Keyword">syntax</a> <a id="5047" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="5059" class="Symbol">{</a>A <a id="5062" class="Symbol">=</a> <a id="5064" class="Bound">A</a><a id="5065" class="Symbol">}</a> <a id="5067" class="Symbol">(λ</a> <a id="5070" class="Bound">x</a> <a id="5072" class="Symbol">→</a> <a id="5074" class="Bound">P</a><a id="5075" class="Symbol">)</a> <a id="5077" class="Symbol">=</a> <a id="5079" class="Function">∃[</a> <a id="5082" class="Bound">x</a> <a id="5084" class="Function">∶</a> <a id="5086" class="Bound">A</a> <a id="5088" class="Function">]</a> <a id="5090" class="Bound">P</a>
<a id="5092" class="Keyword">syntax</a> <a id="5099" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="5110" class="Symbol">(λ</a> <a id="5113" class="Bound">x</a> <a id="5115" class="Symbol">→</a> <a id="5117" class="Bound">P</a><a id="5118" class="Symbol">)</a> <a id="5120" class="Symbol">=</a> <a id="5122" class="Function">∃[</a> <a id="5125" class="Bound">x</a> <a id="5127" class="Function">]</a> <a id="5129" class="Bound">P</a>

<a id="5132" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5213" class="Comment">-- Decidable mere proposition</a>

<a id="Decₚ"></a><a id="5244" href="Cubical.Functions.Logic.html#5244" class="Function">Decₚ</a> <a id="5249" class="Symbol">:</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Cubical.Functions.Logic.html#5252" class="Bound">P</a> <a id="5254" class="Symbol">:</a> <a id="5256" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5262" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5263" class="Symbol">)</a> <a id="5265" class="Symbol">→</a> <a id="5267" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5273" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
<a id="5275" href="Cubical.Functions.Logic.html#5244" class="Function">Decₚ</a> <a id="5280" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a> <a id="5282" class="Symbol">=</a> <a id="5284" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5288" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5290" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a> <a id="5292" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5296" href="Cubical.Relation.Nullary.Properties.html#2621" class="Function">isPropDec</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="5316" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a><a id="5317" class="Symbol">)</a>

<a id="5320" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5401" class="Comment">-- Negation commutes with truncation</a>

<a id="∥¬A∥≡¬∥A∥"></a><a id="5439" href="Cubical.Functions.Logic.html#5439" class="Function">∥¬A∥≡¬∥A∥</a> <a id="5449" class="Symbol">:</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5454" class="Symbol">:</a> <a id="5456" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5461" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5462" class="Symbol">)</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5471" class="Symbol">→</a> <a id="5473" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5476" class="Symbol">)</a> <a id="5478" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a> <a id="5481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5483" class="Symbol">(</a><a id="5484" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="5486" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5488" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5490" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a><a id="5492" class="Symbol">)</a>
<a id="5494" href="Cubical.Functions.Logic.html#5439" class="Function">∥¬A∥≡¬∥A∥</a> <a id="5504" class="Symbol">_</a> <a id="5506" class="Symbol">=</a>
  <a id="5510" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="5513" class="Symbol">(λ</a> <a id="5516" href="Cubical.Functions.Logic.html#5516" class="Bound">¬A</a> <a id="5519" href="Cubical.Functions.Logic.html#5519" class="Bound">A</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="5538" class="Symbol">(λ</a> <a id="5541" href="Cubical.Functions.Logic.html#5541" class="Bound">_</a> <a id="5543" class="Symbol">→</a> <a id="5545" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a><a id="5554" class="Symbol">)</a>
    <a id="5560" class="Symbol">(</a><a id="5561" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="5576" class="Symbol">(λ</a> <a id="5579" href="Cubical.Functions.Logic.html#5579" class="Bound">_</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="5591" class="Symbol">λ</a> <a id="5593" href="Cubical.Functions.Logic.html#5593" class="Bound">_</a> <a id="5595" class="Symbol">→</a> <a id="5597" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a><a id="5606" class="Symbol">)</a> <a id="5608" class="Symbol">(λ</a> <a id="5611" href="Cubical.Functions.Logic.html#5611" class="Bound">¬p</a> <a id="5614" href="Cubical.Functions.Logic.html#5614" class="Bound">p</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="Cubical.Functions.Logic.html#5611" class="Bound">¬p</a> <a id="5621" href="Cubical.Functions.Logic.html#5614" class="Bound">p</a><a id="5622" class="Symbol">)</a> <a id="5624" href="Cubical.Functions.Logic.html#5516" class="Bound">¬A</a><a id="5626" class="Symbol">)</a> <a id="5628" href="Cubical.Functions.Logic.html#5519" class="Bound">A</a><a id="5629" class="Symbol">)</a>
  <a id="5633" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="5636" class="Symbol">λ</a> <a id="5638" href="Cubical.Functions.Logic.html#5638" class="Bound">¬p</a> <a id="5641" class="Symbol">→</a> <a id="5643" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5645" class="Symbol">(λ</a> <a id="5648" href="Cubical.Functions.Logic.html#5648" class="Bound">p</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Cubical.Functions.Logic.html#5638" class="Bound">¬p</a> <a id="5655" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5657" href="Cubical.Functions.Logic.html#5648" class="Bound">p</a> <a id="5659" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="5661" class="Symbol">)</a> <a id="5663" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="5667" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5748" class="Comment">-- (hProp, ⊔, ⊥) is a bounded ⊔-semilattice</a>

<a id="⊔-assoc"></a><a id="5793" href="Cubical.Functions.Logic.html#5793" class="Function">⊔-assoc</a> <a id="5801" class="Symbol">:</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5806" class="Symbol">:</a> <a id="5808" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5814" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5828" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="5830" class="Symbol">)</a> <a id="5832" class="Symbol">(</a><a id="5833" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a> <a id="5835" class="Symbol">:</a> <a id="5837" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5843" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="5846" class="Symbol">)</a>
  <a id="5850" class="Symbol">→</a> <a id="5852" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5854" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a> <a id="5859" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5861" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a><a id="5862" class="Symbol">)</a> <a id="5864" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5869" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5871" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a><a id="5872" class="Symbol">)</a> <a id="5874" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5876" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a>
<a id="5878" href="Cubical.Functions.Logic.html#5793" class="Function">⊔-assoc</a> <a id="5886" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5888" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5890" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a> <a id="5892" class="Symbol">=</a>
  <a id="5896" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="5899" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="5906" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5911" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5913" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5914" class="Symbol">)</a> <a id="5916" class="Symbol">(λ</a> <a id="5919" href="Cubical.Functions.Logic.html#5919" class="Bound">_</a> <a id="5921" class="Symbol">→</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5926" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5928" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a><a id="5929" class="Symbol">)</a> <a id="5931" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5933" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5934" class="Symbol">)</a>
    <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="5945" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5947" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="5950" class="Symbol">)</a>
    <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="5964" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5966" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a> <a id="5968" class="Symbol">(λ</a> <a id="5971" href="Cubical.Functions.Logic.html#5971" class="Bound">_</a> <a id="5973" class="Symbol">→</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5978" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5980" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a><a id="5981" class="Symbol">)</a> <a id="5983" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5985" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5986" class="Symbol">)</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="5993" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5995" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a><a id="5998" class="Symbol">)</a> <a id="6000" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a><a id="6003" class="Symbol">)</a>

  <a id="6008" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6011" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a>
  <a id="6020" class="Keyword">where</a>
    <a id="6030" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6037" class="Symbol">:</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="6042" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6045" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a><a id="6046" class="Symbol">)</a> <a id="6048" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6051" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a> <a id="6053" class="Symbol">→</a> <a id="6055" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="6057" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6060" class="Symbol">(</a><a id="6061" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="6063" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6066" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a><a id="6067" class="Symbol">)</a>
    <a id="6073" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6080" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6082" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6088" href="Cubical.Functions.Logic.html#6088" class="Bound">a</a> <a id="6090" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>              <a id="6106" class="Symbol">=</a> <a id="6108" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6110" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6116" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6118" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6124" href="Cubical.Functions.Logic.html#6088" class="Bound">a</a> <a id="6126" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6129" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6136" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6145" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6151" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6153" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6159" href="Cubical.Functions.Logic.html#6159" class="Bound">b</a> <a id="6161" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6164" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>  <a id="6168" class="Symbol">=</a> <a id="6170" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6172" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6178" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6180" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6186" href="Cubical.Functions.Logic.html#6159" class="Bound">b</a> <a id="6188" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6191" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6198" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6205" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6207" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6213" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6215" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6221" href="Cubical.Functions.Logic.html#6221" class="Bound">c</a> <a id="6223" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6226" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>  <a id="6230" class="Symbol">=</a> <a id="6232" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6234" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6240" href="Cubical.Functions.Logic.html#6221" class="Bound">c</a> <a id="6242" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6249" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6256" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6258" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6273" href="Cubical.Functions.Logic.html#6273" class="Bound">x</a> <a id="6275" href="Cubical.Functions.Logic.html#6275" class="Bound">y</a> <a id="6277" href="Cubical.Functions.Logic.html#6277" class="Bound">i</a><a id="6278" class="Symbol">)</a> <a id="6280" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6283" class="Symbol">=</a> <a id="6285" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6309" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6317" href="Cubical.Functions.Logic.html#6273" class="Bound">x</a> <a id="6319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6321" class="Symbol">)</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6331" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6333" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6339" href="Cubical.Functions.Logic.html#6275" class="Bound">y</a> <a id="6341" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6343" class="Symbol">)</a> <a id="6345" href="Cubical.Functions.Logic.html#6277" class="Bound">i</a>
    <a id="6351" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6367" href="Cubical.Functions.Logic.html#6367" class="Bound">x</a> <a id="6369" href="Cubical.Functions.Logic.html#6369" class="Bound">y</a> <a id="6371" href="Cubical.Functions.Logic.html#6371" class="Bound">i</a><a id="6372" class="Symbol">)</a>             <a id="6386" class="Symbol">=</a> <a id="6388" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6412" href="Cubical.Functions.Logic.html#6367" class="Bound">x</a><a id="6413" class="Symbol">)</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6423" href="Cubical.Functions.Logic.html#6369" class="Bound">y</a><a id="6424" class="Symbol">)</a> <a id="6426" href="Cubical.Functions.Logic.html#6371" class="Bound">i</a>

<a id="⊔-idem"></a><a id="6429" href="Cubical.Functions.Logic.html#6429" class="Function">⊔-idem</a> <a id="6436" class="Symbol">:</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6449" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6456" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6458" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6460" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6462" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a>
<a id="6464" href="Cubical.Functions.Logic.html#6429" class="Function">⊔-idem</a> <a id="6471" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6473" class="Symbol">=</a>
  <a id="6477" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6488" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6490" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6492" class="Symbol">(\</a> <a id="6495" href="Cubical.Functions.Logic.html#6495" class="Bound">_</a> <a id="6497" class="Symbol">→</a> <a id="6499" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a><a id="6500" class="Symbol">)</a> <a id="6502" class="Symbol">(\</a> <a id="6505" href="Cubical.Functions.Logic.html#6505" class="Bound">x</a> <a id="6507" class="Symbol">→</a> <a id="6509" href="Cubical.Functions.Logic.html#6505" class="Bound">x</a><a id="6510" class="Symbol">)</a> <a id="6512" class="Symbol">(\</a> <a id="6515" href="Cubical.Functions.Logic.html#6515" class="Bound">x</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="Cubical.Functions.Logic.html#6515" class="Bound">x</a><a id="6520" class="Symbol">))</a>
  <a id="6525" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6528" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>

<a id="⊔-comm"></a><a id="6533" href="Cubical.Functions.Logic.html#6533" class="Function">⊔-comm</a> <a id="6540" class="Symbol">:</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a> <a id="6545" class="Symbol">:</a> <a id="6547" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6553" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6554" class="Symbol">)</a> <a id="6556" class="Symbol">(</a><a id="6557" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6559" class="Symbol">:</a> <a id="6561" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6567" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="6569" class="Symbol">)</a> <a id="6571" class="Symbol">→</a> <a id="6573" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a> <a id="6575" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6577" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6581" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6583" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6585" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a>
<a id="6587" href="Cubical.Functions.Logic.html#6533" class="Function">⊔-comm</a> <a id="6594" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6596" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6598" class="Symbol">=</a>
  <a id="6602" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6605" class="Symbol">(</a><a id="6606" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6613" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6615" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6617" class="Symbol">(\</a> <a id="6620" href="Cubical.Functions.Logic.html#6620" class="Bound">_</a> <a id="6622" class="Symbol">→</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6627" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6629" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a><a id="6630" class="Symbol">))</a> <a id="6633" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="6637" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="6640" class="Symbol">)</a>
  <a id="6644" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6655" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6657" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6659" class="Symbol">(\</a> <a id="6662" href="Cubical.Functions.Logic.html#6662" class="Bound">_</a> <a id="6664" class="Symbol">→</a> <a id="6666" class="Symbol">(</a><a id="6667" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6669" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6671" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a><a id="6672" class="Symbol">))</a> <a id="6675" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="6679" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="6682" class="Symbol">)</a>

<a id="⊔-identityˡ"></a><a id="6685" href="Cubical.Functions.Logic.html#6685" class="Function">⊔-identityˡ</a> <a id="6697" class="Symbol">:</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a> <a id="6702" class="Symbol">:</a> <a id="6704" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6710" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6711" class="Symbol">)</a> <a id="6713" class="Symbol">→</a> <a id="6715" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6717" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6719" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a> <a id="6721" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6723" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a>
<a id="6725" href="Cubical.Functions.Logic.html#6685" class="Function">⊔-identityˡ</a> <a id="6737" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a> <a id="6739" class="Symbol">=</a>
  <a id="6743" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6754" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6756" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a> <a id="6758" class="Symbol">(λ</a> <a id="6761" href="Cubical.Functions.Logic.html#6761" class="Bound">_</a> <a id="6763" class="Symbol">→</a> <a id="6765" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a><a id="6766" class="Symbol">)</a> <a id="6768" class="Symbol">(λ</a> <a id="6771" class="Symbol">())</a> <a id="6775" class="Symbol">(λ</a> <a id="6778" href="Cubical.Functions.Logic.html#6778" class="Bound">x</a> <a id="6780" class="Symbol">→</a> <a id="6782" href="Cubical.Functions.Logic.html#6778" class="Bound">x</a><a id="6783" class="Symbol">))</a>
  <a id="6788" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6791" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a>

<a id="⊔-identityʳ"></a><a id="6796" href="Cubical.Functions.Logic.html#6796" class="Function">⊔-identityʳ</a> <a id="6808" class="Symbol">:</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6821" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6822" class="Symbol">)</a> <a id="6824" class="Symbol">→</a> <a id="6826" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a> <a id="6828" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6830" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6832" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6834" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a>
<a id="6836" href="Cubical.Functions.Logic.html#6796" class="Function">⊔-identityʳ</a> <a id="6848" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="6860" class="Symbol">(</a><a id="6861" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6868" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a> <a id="6870" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6872" class="Symbol">(λ</a> <a id="6875" href="Cubical.Functions.Logic.html#6875" class="Bound">_</a> <a id="6877" class="Symbol">→</a> <a id="6879" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a><a id="6880" class="Symbol">)</a> <a id="6882" class="Symbol">(λ</a> <a id="6885" href="Cubical.Functions.Logic.html#6885" class="Bound">x</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Cubical.Functions.Logic.html#6885" class="Bound">x</a><a id="6890" class="Symbol">)</a> <a id="6892" class="Symbol">λ</a> <a id="6894" class="Symbol">())</a> <a id="6898" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>

<a id="6903" class="Comment">--------------------------------------------------------------------------------</a>
<a id="6984" class="Comment">-- (hProp, ⊓, ⊤) is a bounded ⊓-lattice</a>

<a id="⊓-assoc"></a><a id="7025" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="7033" class="Symbol">:</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7038" class="Symbol">:</a> <a id="7040" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7046" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7047" class="Symbol">)</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a> <a id="7052" class="Symbol">:</a> <a id="7054" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7060" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a> <a id="7067" class="Symbol">:</a> <a id="7069" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7075" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7078" class="Symbol">)</a>
  <a id="7082" class="Symbol">→</a> <a id="7084" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7086" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7088" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a> <a id="7090" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7092" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a> <a id="7094" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7099" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7101" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a><a id="7102" class="Symbol">)</a> <a id="7104" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7106" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a>
<a id="7108" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="7116" class="Symbol">_</a> <a id="7118" class="Symbol">_</a> <a id="7120" class="Symbol">_</a> <a id="7122" class="Symbol">=</a>
  <a id="7126" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7129" class="Symbol">(λ</a> <a id="7132" class="Symbol">{(</a><a id="7134" href="Cubical.Functions.Logic.html#7134" class="Bound">x</a> <a id="7136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Functions.Logic.html#7139" class="Bound">y</a> <a id="7141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7143" href="Cubical.Functions.Logic.html#7143" class="Bound">z</a><a id="7144" class="Symbol">))</a> <a id="7147" class="Symbol">→</a>  <a id="7150" class="Symbol">(</a><a id="7151" href="Cubical.Functions.Logic.html#7134" class="Bound">x</a> <a id="7153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7155" href="Cubical.Functions.Logic.html#7139" class="Bound">y</a><a id="7156" class="Symbol">)</a> <a id="7158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7160" href="Cubical.Functions.Logic.html#7143" class="Bound">z</a><a id="7161" class="Symbol">})</a>
  <a id="7166" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="7169" class="Symbol">(λ</a> <a id="7172" class="Symbol">{((</a><a id="7175" href="Cubical.Functions.Logic.html#7175" class="Bound">x</a> <a id="7177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7179" href="Cubical.Functions.Logic.html#7179" class="Bound">y</a><a id="7180" class="Symbol">)</a> <a id="7182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7184" href="Cubical.Functions.Logic.html#7184" class="Bound">z</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">→</a> <a id="7189" href="Cubical.Functions.Logic.html#7175" class="Bound">x</a> <a id="7191" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Cubical.Functions.Logic.html#7179" class="Bound">y</a> <a id="7196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7198" href="Cubical.Functions.Logic.html#7184" class="Bound">z</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">})</a>

<a id="⊓-comm"></a><a id="7205" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="7212" class="Symbol">:</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a> <a id="7217" class="Symbol">:</a> <a id="7219" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7225" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7226" class="Symbol">)</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7231" class="Symbol">:</a> <a id="7233" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7239" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7241" class="Symbol">)</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a> <a id="7247" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7249" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7251" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7253" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7255" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7257" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a>
<a id="7259" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="7266" class="Symbol">_</a> <a id="7268" class="Symbol">_</a> <a id="7270" class="Symbol">=</a> <a id="7272" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7280" class="Symbol">(\</a> <a id="7283" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7289" class="Symbol">.</a><a id="7290" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7296" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7298" class="Symbol">.</a><a id="7299" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(\</a> <a id="7307" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7313" class="Symbol">.</a><a id="7314" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7320" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7322" class="Symbol">.</a><a id="7323" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7326" class="Symbol">)</a>

<a id="⊓-idem"></a><a id="7329" href="Cubical.Functions.Logic.html#7329" class="Function">⊓-idem</a> <a id="7336" class="Symbol">:</a> <a id="7338" class="Symbol">(</a><a id="7339" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7349" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7350" class="Symbol">)</a> <a id="7352" class="Symbol">→</a> <a id="7354" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7356" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7358" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7362" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a>
<a id="7364" href="Cubical.Functions.Logic.html#7329" class="Function">⊓-idem</a> <a id="7371" class="Symbol">_</a> <a id="7373" class="Symbol">=</a> <a id="7375" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7383" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7387" class="Symbol">(λ</a> <a id="7390" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a> <a id="7392" class="Symbol">→</a> <a id="7394" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a> <a id="7396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7398" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a><a id="7399" class="Symbol">)</a>

<a id="⊓-identityˡ"></a><a id="7402" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a> <a id="7414" class="Symbol">:</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a> <a id="7419" class="Symbol">:</a> <a id="7421" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7427" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7428" class="Symbol">)</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="7434" class="Symbol">{</a><a id="7435" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7436" class="Symbol">}</a> <a id="7438" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7440" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a> <a id="7442" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7444" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a>
<a id="7446" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a> <a id="7458" class="Symbol">_</a> <a id="7460" class="Symbol">=</a> <a id="7462" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7470" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7474" class="Symbol">λ</a> <a id="7476" href="Cubical.Functions.Logic.html#7476" class="Bound">x</a> <a id="7478" class="Symbol">→</a> <a id="7480" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="7484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7486" href="Cubical.Functions.Logic.html#7476" class="Bound">x</a>

<a id="⊓-identityʳ"></a><a id="7489" href="Cubical.Functions.Logic.html#7489" class="Function">⊓-identityʳ</a> <a id="7501" class="Symbol">:</a> <a id="7503" class="Symbol">(</a><a id="7504" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a> <a id="7506" class="Symbol">:</a> <a id="7508" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7514" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7515" class="Symbol">)</a> <a id="7517" class="Symbol">→</a> <a id="7519" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a> <a id="7521" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7523" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="7525" class="Symbol">{</a><a id="7526" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7527" class="Symbol">}</a> <a id="7529" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7531" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a>
<a id="7533" href="Cubical.Functions.Logic.html#7489" class="Function">⊓-identityʳ</a> <a id="7545" class="Symbol">_</a> <a id="7547" class="Symbol">=</a> <a id="7549" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7557" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7561" class="Symbol">λ</a> <a id="7563" href="Cubical.Functions.Logic.html#7563" class="Bound">x</a> <a id="7565" class="Symbol">→</a> <a id="7567" href="Cubical.Functions.Logic.html#7563" class="Bound">x</a> <a id="7569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7571" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>

<a id="7576" class="Comment">--------------------------------------------------------------------------------</a>
<a id="7657" class="Comment">-- Distributive laws</a>

<a id="⇒-⊓-distrib"></a><a id="7679" href="Cubical.Functions.Logic.html#7679" class="Function">⇒-⊓-distrib</a> <a id="7691" class="Symbol">:</a> <a id="7693" class="Symbol">(</a><a id="7694" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7696" class="Symbol">:</a> <a id="7698" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7704" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7705" class="Symbol">)</a> <a id="7707" class="Symbol">(</a><a id="7708" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a> <a id="7710" class="Symbol">:</a> <a id="7712" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7718" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7720" class="Symbol">)(</a><a id="7722" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7732" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7735" class="Symbol">)</a>
  <a id="7739" class="Symbol">→</a> <a id="7741" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7743" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a> <a id="7748" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7750" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a><a id="7751" class="Symbol">)</a> <a id="7753" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7758" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7760" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a><a id="7761" class="Symbol">)</a> <a id="7763" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7768" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7770" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a><a id="7771" class="Symbol">)</a>
<a id="7773" href="Cubical.Functions.Logic.html#7679" class="Function">⇒-⊓-distrib</a> <a id="7785" class="Symbol">_</a> <a id="7787" class="Symbol">_</a> <a id="7789" class="Symbol">_</a> <a id="7791" class="Symbol">=</a>
  <a id="7795" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7798" class="Symbol">(λ</a> <a id="7801" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a> <a id="7803" class="Symbol">→</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7810" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7812" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a><a id="7813" class="Symbol">)</a> <a id="7815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7817" class="Symbol">(</a><a id="7818" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7822" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7824" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a><a id="7825" class="Symbol">))</a>
  <a id="7830" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="7833" class="Symbol">(λ</a> <a id="7836" class="Symbol">{</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Cubical.Functions.Logic.html#7839" class="Bound">f</a> <a id="7841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7843" href="Cubical.Functions.Logic.html#7843" class="Bound">g</a><a id="7844" class="Symbol">)</a> <a id="7846" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a> <a id="7848" class="Symbol">→</a> <a id="7850" href="Cubical.Functions.Logic.html#7839" class="Bound">f</a> <a id="7852" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a> <a id="7854" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7856" href="Cubical.Functions.Logic.html#7843" class="Bound">g</a> <a id="7858" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a><a id="7859" class="Symbol">})</a>

<a id="⊓-⊔-distribˡ"></a><a id="7863" href="Cubical.Functions.Logic.html#7863" class="Function">⊓-⊔-distribˡ</a> <a id="7876" class="Symbol">:</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7881" class="Symbol">:</a> <a id="7883" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7889" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a> <a id="7895" class="Symbol">:</a> <a id="7897" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7903" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7905" class="Symbol">)(</a><a id="7907" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a> <a id="7909" class="Symbol">:</a> <a id="7911" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7917" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7920" class="Symbol">)</a>
  <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7928" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a> <a id="7933" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="7935" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a><a id="7936" class="Symbol">)</a> <a id="7938" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7943" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7945" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a><a id="7946" class="Symbol">)</a> <a id="7948" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7953" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7955" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a><a id="7956" class="Symbol">)</a>
<a id="7958" href="Cubical.Functions.Logic.html#7863" class="Function">⊓-⊔-distribˡ</a> <a id="7971" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="7973" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="7975" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a> <a id="7977" class="Symbol">=</a>
  <a id="7981" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7984" class="Symbol">(λ</a> <a id="7987" class="Symbol">{</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="7992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7994" href="Cubical.Functions.Logic.html#7994" class="Bound">a</a><a id="7995" class="Symbol">)</a> <a id="7997" class="Symbol">→</a> <a id="7999" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8006" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="8008" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a> <a id="8010" class="Symbol">(λ</a> <a id="8013" href="Cubical.Functions.Logic.html#8013" class="Bound">_</a> <a id="8015" class="Symbol">→</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8020" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8022" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a><a id="8023" class="Symbol">)</a> <a id="8025" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8030" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8032" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8033" class="Symbol">))</a>
        <a id="8044" class="Symbol">(λ</a> <a id="8047" href="Cubical.Functions.Logic.html#8047" class="Bound">y</a> <a id="8049" class="Symbol">→</a> <a id="8051" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="8053" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="8062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8064" href="Cubical.Functions.Logic.html#8047" class="Bound">y</a><a id="8065" class="Symbol">)</a> <a id="8067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="8070" class="Symbol">)</a>
        <a id="8080" class="Symbol">(λ</a> <a id="8083" href="Cubical.Functions.Logic.html#8083" class="Bound">z</a> <a id="8085" class="Symbol">→</a> <a id="8087" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="8089" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="8095" class="Symbol">(</a><a id="8096" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="8098" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8100" href="Cubical.Functions.Logic.html#8083" class="Bound">z</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="8106" class="Symbol">)</a> <a id="8108" href="Cubical.Functions.Logic.html#7994" class="Bound">a</a> <a id="8110" class="Symbol">})</a>

  <a id="8116" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8119" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8126" class="Symbol">(</a><a id="8127" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8129" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8131" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a><a id="8132" class="Symbol">)</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8137" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8139" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8140" class="Symbol">)</a> <a id="8142" class="Symbol">(λ</a> <a id="8145" href="Cubical.Functions.Logic.html#8145" class="Bound">_</a> <a id="8147" class="Symbol">→</a> <a id="8149" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8151" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8153" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="8155" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8157" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8158" class="Symbol">)</a>
       <a id="8167" class="Symbol">(λ</a> <a id="8170" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a> <a id="8172" class="Symbol">→</a> <a id="8174" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8178" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a> <a id="8180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8182" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8191" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a><a id="8192" class="Symbol">))</a>
       <a id="8202" class="Symbol">(λ</a> <a id="8205" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a> <a id="8207" class="Symbol">→</a> <a id="8209" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8213" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a> <a id="8215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8217" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8221" class="Symbol">(</a><a id="8222" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8226" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a><a id="8227" class="Symbol">))</a>

<a id="⊔-⊓-distribˡ"></a><a id="8231" href="Cubical.Functions.Logic.html#8231" class="Function">⊔-⊓-distribˡ</a> <a id="8244" class="Symbol">:</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8249" class="Symbol">:</a> <a id="8251" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8257" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="8258" class="Symbol">)</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a> <a id="8263" class="Symbol">:</a> <a id="8265" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8271" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="8273" class="Symbol">)(</a><a id="8275" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8285" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="8288" class="Symbol">)</a>
  <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8296" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8298" class="Symbol">(</a><a id="8299" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a> <a id="8301" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8303" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a><a id="8304" class="Symbol">)</a> <a id="8306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8308" class="Symbol">(</a><a id="8309" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8311" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8313" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a><a id="8314" class="Symbol">)</a> <a id="8316" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8321" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8323" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a><a id="8324" class="Symbol">)</a>
<a id="8326" href="Cubical.Functions.Logic.html#8231" class="Function">⊔-⊓-distribˡ</a> <a id="8339" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8341" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8343" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a> <a id="8345" class="Symbol">=</a>
  <a id="8349" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="8352" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8359" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8361" class="Symbol">(</a><a id="8362" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8364" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8366" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8367" class="Symbol">)</a> <a id="8369" class="Symbol">(λ</a> <a id="8372" href="Cubical.Functions.Logic.html#8372" class="Bound">_</a> <a id="8374" class="Symbol">→</a> <a id="8376" class="Symbol">(</a><a id="8377" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8379" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8381" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a><a id="8382" class="Symbol">)</a> <a id="8384" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8389" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8391" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8392" class="Symbol">)</a> <a id="8394" class="Symbol">)</a>
    <a id="8400" class="Symbol">(\</a> <a id="8403" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a> <a id="8405" class="Symbol">→</a> <a id="8407" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8411" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a> <a id="8413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8415" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8419" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a><a id="8420" class="Symbol">)</a> <a id="8422" class="Symbol">(\</a> <a id="8425" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8427" class="Symbol">→</a> <a id="8429" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8433" class="Symbol">(</a><a id="8434" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8436" class="Symbol">.</a><a id="8437" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8440" class="Symbol">)</a> <a id="8442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8444" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8451" class="Symbol">.</a><a id="8452" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8455" class="Symbol">))</a>

  <a id="8461" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8464" class="Symbol">(λ</a> <a id="8467" class="Symbol">{</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Cubical.Functions.Logic.html#8470" class="Bound">x</a> <a id="8472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8474" href="Cubical.Functions.Logic.html#8474" class="Bound">y</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">→</a> <a id="8479" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8486" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8488" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a> <a id="8490" class="Symbol">(λ</a> <a id="8493" href="Cubical.Functions.Logic.html#8493" class="Bound">_</a> <a id="8495" class="Symbol">→</a> <a id="8497" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8499" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8501" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8503" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8505" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8506" class="Symbol">)</a> <a id="8508" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>
      <a id="8518" class="Symbol">(λ</a> <a id="8521" href="Cubical.Functions.Logic.html#8521" class="Bound">z</a> <a id="8523" class="Symbol">→</a> <a id="8525" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8532" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8534" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8536" class="Symbol">(λ</a> <a id="8539" href="Cubical.Functions.Logic.html#8539" class="Bound">_</a> <a id="8541" class="Symbol">→</a> <a id="8543" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8545" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8547" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8549" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8551" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8552" class="Symbol">)</a> <a id="8554" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8558" class="Symbol">(λ</a> <a id="8561" href="Cubical.Functions.Logic.html#8561" class="Bound">y</a> <a id="8563" class="Symbol">→</a> <a id="8565" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8569" class="Symbol">(</a><a id="8570" href="Cubical.Functions.Logic.html#8561" class="Bound">y</a> <a id="8572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8574" href="Cubical.Functions.Logic.html#8521" class="Bound">z</a><a id="8575" class="Symbol">))</a> <a id="8578" href="Cubical.Functions.Logic.html#8470" class="Bound">x</a><a id="8579" class="Symbol">)</a> <a id="8581" href="Cubical.Functions.Logic.html#8474" class="Bound">y</a> <a id="8583" class="Symbol">})</a>

<a id="⊓-∀-distrib"></a><a id="8587" href="Cubical.Functions.Logic.html#8587" class="Function">⊓-∀-distrib</a> <a id="8599" class="Symbol">:</a>  <a id="8602" class="Symbol">(</a><a id="8603" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8605" class="Symbol">:</a> <a id="8607" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8609" class="Symbol">→</a> <a id="8611" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8617" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="8618" class="Symbol">)</a> <a id="8620" class="Symbol">(</a><a id="8621" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8623" class="Symbol">:</a> <a id="8625" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8635" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="8637" class="Symbol">)</a>
  <a id="8641" class="Symbol">→</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8647" href="Cubical.Functions.Logic.html#8647" class="Bound">a</a> <a id="8649" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8651" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8653" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8655" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8657" href="Cubical.Functions.Logic.html#8647" class="Bound">a</a><a id="8658" class="Symbol">)</a> <a id="8660" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8666" href="Cubical.Functions.Logic.html#8666" class="Bound">a</a> <a id="8668" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8670" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8672" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8674" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8676" href="Cubical.Functions.Logic.html#8666" class="Bound">a</a><a id="8677" class="Symbol">)</a> <a id="8679" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8681" class="Symbol">(</a><a id="8682" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8685" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a> <a id="8687" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8689" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8691" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8693" class="Symbol">(</a><a id="8694" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8696" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a> <a id="8698" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8700" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8702" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a><a id="8703" class="Symbol">))</a>
<a id="8706" href="Cubical.Functions.Logic.html#8587" class="Function">⊓-∀-distrib</a> <a id="8718" href="Cubical.Functions.Logic.html#8718" class="Bound">P</a> <a id="8720" href="Cubical.Functions.Logic.html#8720" class="Bound">Q</a> <a id="8722" class="Symbol">=</a>
  <a id="8726" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="8729" class="Symbol">(λ</a> <a id="8732" class="Symbol">{(</a><a id="8734" href="Cubical.Functions.Logic.html#8734" class="Bound">p</a> <a id="8736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8738" href="Cubical.Functions.Logic.html#8738" class="Bound">q</a><a id="8739" class="Symbol">)</a> <a id="8741" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a> <a id="8743" class="Symbol">→</a> <a id="8745" href="Cubical.Functions.Logic.html#8734" class="Bound">p</a> <a id="8747" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a> <a id="8749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8751" href="Cubical.Functions.Logic.html#8738" class="Bound">q</a> <a id="8753" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a><a id="8754" class="Symbol">})</a>
  <a id="8759" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8762" class="Symbol">λ</a> <a id="8764" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a> <a id="8767" class="Symbol">→</a> <a id="8769" class="Symbol">(</a><a id="8770" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8774" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8776" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a> <a id="8779" class="Symbol">)</a> <a id="8781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8788" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8790" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a><a id="8792" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Functions.Surjection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Surjection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Surjection.html" class="Module">Cubical.Functions.Surjection</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="590" class="Symbol">as</a> <a id="593" class="Module">PT</a>

<a id="597" class="Keyword">private</a> <a id="605" class="Keyword">variable</a>
  <a id="616" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a> <a id="618" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a> <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="631" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="633" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="635" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a> <a id="637" class="Symbol">:</a> <a id="639" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="644" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a>
  <a id="648" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="650" class="Symbol">:</a> <a id="652" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="654" class="Symbol">→</a> <a id="656" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a>

<a id="isSurjection"></a><a id="659" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="672" class="Symbol">:</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="677" class="Symbol">→</a> <a id="679" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="689" class="Symbol">_</a>
<a id="691" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="704" href="Cubical.Functions.Surjection.html#704" class="Bound">f</a> <a id="706" class="Symbol">=</a> <a id="708" class="Symbol">∀</a> <a id="710" href="Cubical.Functions.Surjection.html#710" class="Bound">b</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="716" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="722" href="Cubical.Functions.Surjection.html#704" class="Bound">f</a> <a id="724" href="Cubical.Functions.Surjection.html#710" class="Bound">b</a> <a id="726" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="_↠_"></a><a id="730" href="Cubical.Functions.Surjection.html#730" class="Function Operator">_↠_</a> <a id="734" class="Symbol">:</a> <a id="736" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="741" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a> <a id="743" class="Symbol">→</a> <a id="745" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="750" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a> <a id="753" class="Symbol">→</a> <a id="755" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="760" class="Symbol">(</a><a id="761" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="767" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a> <a id="769" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a><a id="771" class="Symbol">)</a>
<a id="773" href="Cubical.Functions.Surjection.html#773" class="Bound">A</a> <a id="775" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="777" href="Cubical.Functions.Surjection.html#777" class="Bound">B</a> <a id="779" class="Symbol">=</a> <a id="781" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="784" href="Cubical.Functions.Surjection.html#784" class="Bound">f</a> <a id="786" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="788" class="Symbol">(</a><a id="789" href="Cubical.Functions.Surjection.html#773" class="Bound">A</a> <a id="791" class="Symbol">→</a> <a id="793" href="Cubical.Functions.Surjection.html#777" class="Bound">B</a><a id="794" class="Symbol">)</a> <a id="796" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="798" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="811" href="Cubical.Functions.Surjection.html#784" class="Bound">f</a>

<a id="section→isSurjection"></a><a id="814" href="Cubical.Functions.Surjection.html#814" class="Function">section→isSurjection</a> <a id="835" class="Symbol">:</a> <a id="837" class="Symbol">{</a><a id="838" href="Cubical.Functions.Surjection.html#838" class="Bound">g</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="844" class="Symbol">→</a> <a id="846" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a><a id="847" class="Symbol">}</a> <a id="849" class="Symbol">→</a> <a id="851" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="859" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="861" href="Cubical.Functions.Surjection.html#838" class="Bound">g</a> <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="878" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="880" href="Cubical.Functions.Surjection.html#814" class="Function">section→isSurjection</a> <a id="901" class="Symbol">{</a><a id="902" class="Argument">g</a> <a id="904" class="Symbol">=</a> <a id="906" href="Cubical.Functions.Surjection.html#906" class="Bound">g</a><a id="907" class="Symbol">}</a> <a id="909" href="Cubical.Functions.Surjection.html#909" class="Bound">s</a> <a id="911" href="Cubical.Functions.Surjection.html#911" class="Bound">b</a> <a id="913" class="Symbol">=</a> <a id="915" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="917" href="Cubical.Functions.Surjection.html#906" class="Bound">g</a> <a id="919" href="Cubical.Functions.Surjection.html#911" class="Bound">b</a> <a id="921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="923" href="Cubical.Functions.Surjection.html#909" class="Bound">s</a> <a id="925" href="Cubical.Functions.Surjection.html#911" class="Bound">b</a> <a id="927" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="isPropIsSurjection"></a><a id="931" href="Cubical.Functions.Surjection.html#931" class="Function">isPropIsSurjection</a> <a id="950" class="Symbol">:</a> <a id="952" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="959" class="Symbol">(</a><a id="960" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="973" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a><a id="974" class="Symbol">)</a>
<a id="976" href="Cubical.Functions.Surjection.html#931" class="Function">isPropIsSurjection</a> <a id="995" class="Symbol">=</a> <a id="997" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="1005" class="Symbol">λ</a> <a id="1007" href="Cubical.Functions.Surjection.html#1007" class="Bound">_</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="isEquiv→isSurjection"></a><a id="1020" href="Cubical.Functions.Surjection.html#1020" class="Function">isEquiv→isSurjection</a> <a id="1041" class="Symbol">:</a> <a id="1043" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1051" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1053" class="Symbol">→</a> <a id="1055" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1068" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1070" href="Cubical.Functions.Surjection.html#1020" class="Function">isEquiv→isSurjection</a> <a id="1091" href="Cubical.Functions.Surjection.html#1091" class="Bound">e</a> <a id="1093" href="Cubical.Functions.Surjection.html#1093" class="Bound">b</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1099" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1116" href="Cubical.Functions.Surjection.html#1091" class="Bound">e</a> <a id="1118" href="Cubical.Functions.Surjection.html#1093" class="Bound">b</a><a id="1119" class="Symbol">)</a> <a id="1121" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="isEquiv→isEmbedding×isSurjection"></a><a id="1125" href="Cubical.Functions.Surjection.html#1125" class="Function">isEquiv→isEmbedding×isSurjection</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1168" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1184" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1186" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1188" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1201" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1203" href="Cubical.Functions.Surjection.html#1125" class="Function">isEquiv→isEmbedding×isSurjection</a> <a id="1236" href="Cubical.Functions.Surjection.html#1236" class="Bound">e</a> <a id="1238" class="Symbol">=</a> <a id="1240" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="1260" href="Cubical.Functions.Surjection.html#1236" class="Bound">e</a> <a id="1262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1264" href="Cubical.Functions.Surjection.html#1020" class="Function">isEquiv→isSurjection</a> <a id="1285" href="Cubical.Functions.Surjection.html#1236" class="Bound">e</a>

<a id="isEmbedding×isSurjection→isEquiv"></a><a id="1288" href="Cubical.Functions.Surjection.html#1288" class="Function">isEmbedding×isSurjection→isEquiv</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1335" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1337" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1339" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1352" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1354" class="Symbol">→</a> <a id="1356" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1364" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1366" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Functions.Surjection.html#1288" class="Function">isEmbedding×isSurjection→isEquiv</a> <a id="1412" class="Symbol">{</a><a id="1413" class="Argument">f</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="Cubical.Functions.Surjection.html#1417" class="Bound">f</a><a id="1418" class="Symbol">}</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Functions.Surjection.html#1421" class="Bound">emb</a> <a id="1425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1427" href="Cubical.Functions.Surjection.html#1427" class="Bound">sur</a><a id="1430" class="Symbol">))</a> <a id="1433" href="Cubical.Functions.Surjection.html#1433" class="Bound">b</a> <a id="1435" class="Symbol">=</a>
  <a id="1439" href="Cubical.Foundations.HLevels.html#24154" class="Function">inhProp→isContr</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="1463" href="Cubical.Functions.Surjection.html#1599" class="Function">fib&#39;</a> <a id="1468" class="Symbol">(λ</a> <a id="1471" href="Cubical.Functions.Surjection.html#1471" class="Bound">x</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.Functions.Surjection.html#1471" class="Bound">x</a><a id="1476" class="Symbol">)</a> <a id="1478" href="Cubical.Functions.Surjection.html#1561" class="Function">fib</a><a id="1481" class="Symbol">)</a> <a id="1483" href="Cubical.Functions.Surjection.html#1599" class="Function">fib&#39;</a>
  <a id="1490" class="Keyword">where</a>
  <a id="1498" href="Cubical.Functions.Surjection.html#1498" class="Function">hpf</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="1518" href="Cubical.Functions.Surjection.html#1417" class="Bound">f</a>
  <a id="1522" href="Cubical.Functions.Surjection.html#1498" class="Function">hpf</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="1554" href="Cubical.Functions.Surjection.html#1421" class="Bound">emb</a>

  <a id="1561" href="Cubical.Functions.Surjection.html#1561" class="Function">fib</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1569" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1575" href="Cubical.Functions.Surjection.html#1417" class="Bound">f</a> <a id="1577" href="Cubical.Functions.Surjection.html#1433" class="Bound">b</a> <a id="1579" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
  <a id="1584" href="Cubical.Functions.Surjection.html#1561" class="Function">fib</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Functions.Surjection.html#1427" class="Bound">sur</a> <a id="1594" href="Cubical.Functions.Surjection.html#1433" class="Bound">b</a>

  <a id="1599" href="Cubical.Functions.Surjection.html#1599" class="Function">fib&#39;</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1620" href="Cubical.Functions.Surjection.html#1417" class="Bound">f</a> <a id="1622" href="Cubical.Functions.Surjection.html#1433" class="Bound">b</a><a id="1623" class="Symbol">)</a>
  <a id="1627" href="Cubical.Functions.Surjection.html#1599" class="Function">fib&#39;</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Cubical.Functions.Surjection.html#1498" class="Function">hpf</a> <a id="1638" href="Cubical.Functions.Surjection.html#1433" class="Bound">b</a>

<a id="isEquiv≃isEmbedding×isSurjection"></a><a id="1641" href="Cubical.Functions.Surjection.html#1641" class="Function">isEquiv≃isEmbedding×isSurjection</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1684" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1686" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1688" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1700" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1702" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1704" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1717" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1719" href="Cubical.Functions.Surjection.html#1641" class="Function">isEquiv≃isEmbedding×isSurjection</a> <a id="1752" class="Symbol">=</a> <a id="1754" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
  <a id="1772" href="Cubical.Functions.Surjection.html#1125" class="Function">isEquiv→isEmbedding×isSurjection</a>
  <a id="1807" href="Cubical.Functions.Surjection.html#1288" class="Function">isEmbedding×isSurjection→isEquiv</a>
  <a id="1842" class="Symbol">(λ</a> <a id="1845" href="Cubical.Functions.Surjection.html#1845" class="Bound">_</a> <a id="1847" class="Symbol">→</a> <a id="1849" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="1861" class="Number">1</a> <a id="1863" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a> <a id="1881" class="Symbol">(\</a> <a id="1884" href="Cubical.Functions.Surjection.html#1884" class="Bound">_</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="Cubical.Functions.Surjection.html#931" class="Function">isPropIsSurjection</a><a id="1906" class="Symbol">)</a> <a id="1908" class="Symbol">_</a> <a id="1910" class="Symbol">_)</a>
  <a id="1915" class="Symbol">(λ</a> <a id="1918" href="Cubical.Functions.Surjection.html#1918" class="Bound">_</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1936" class="Symbol">_</a> <a id="1938" class="Symbol">_</a> <a id="1940" class="Symbol">_))</a>

<a id="1945" class="Comment">-- obs: for epi⇒surjective to go through we require a stronger</a>
<a id="2008" class="Comment">-- hypothesis that one would expect:</a>
<a id="2045" class="Comment">-- f must cancel functions from a higher universe.</a>
<a id="rightCancellable"></a><a id="2096" href="Cubical.Functions.Surjection.html#2096" class="Function">rightCancellable</a> <a id="2113" class="Symbol">:</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Cubical.Functions.Surjection.html#2116" class="Bound">f</a> <a id="2118" class="Symbol">:</a> <a id="2120" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="2125" class="Symbol">)</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2134" class="Symbol">_</a>
<a id="2136" href="Cubical.Functions.Surjection.html#2096" class="Function">rightCancellable</a> <a id="2153" class="Symbol">{</a><a id="2154" href="Cubical.Functions.Surjection.html#2154" class="Bound">ℓ</a><a id="2155" class="Symbol">}</a> <a id="2157" class="Symbol">{</a><a id="2158" href="Cubical.Functions.Surjection.html#2158" class="Bound">A</a><a id="2159" class="Symbol">}</a> <a id="2161" class="Symbol">{</a><a id="2162" href="Cubical.Functions.Surjection.html#2162" class="Bound">ℓ&#39;</a><a id="2164" class="Symbol">}</a> <a id="2166" class="Symbol">{</a><a id="2167" href="Cubical.Functions.Surjection.html#2167" class="Bound">B</a><a id="2168" class="Symbol">}</a> <a id="2170" href="Cubical.Functions.Surjection.html#2170" class="Bound">f</a> <a id="2172" class="Symbol">=</a> <a id="2174" class="Symbol">∀</a> <a id="2176" class="Symbol">{</a><a id="2177" href="Cubical.Functions.Surjection.html#2177" class="Bound">C</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2200" href="Cubical.Functions.Surjection.html#2154" class="Bound">ℓ</a> <a id="2202" href="Cubical.Functions.Surjection.html#2162" class="Bound">ℓ&#39;</a><a id="2204" class="Symbol">))}</a>
  <a id="2210" class="Symbol">→</a> <a id="2212" class="Symbol">∀</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Cubical.Functions.Surjection.html#2215" class="Bound">g</a> <a id="2217" href="Cubical.Functions.Surjection.html#2217" class="Bound">g&#39;</a> <a id="2220" class="Symbol">:</a> <a id="2222" href="Cubical.Functions.Surjection.html#2167" class="Bound">B</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="Cubical.Functions.Surjection.html#2177" class="Bound">C</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">→</a> <a id="2231" class="Symbol">(∀</a> <a id="2234" href="Cubical.Functions.Surjection.html#2234" class="Bound">x</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="Cubical.Functions.Surjection.html#2215" class="Bound">g</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Cubical.Functions.Surjection.html#2170" class="Bound">f</a> <a id="2243" href="Cubical.Functions.Surjection.html#2234" class="Bound">x</a><a id="2244" class="Symbol">)</a> <a id="2246" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2248" href="Cubical.Functions.Surjection.html#2217" class="Bound">g&#39;</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Functions.Surjection.html#2170" class="Bound">f</a> <a id="2254" href="Cubical.Functions.Surjection.html#2234" class="Bound">x</a><a id="2255" class="Symbol">))</a> <a id="2258" class="Symbol">→</a> <a id="2260" class="Symbol">∀</a> <a id="2262" href="Cubical.Functions.Surjection.html#2262" class="Bound">y</a> <a id="2264" class="Symbol">→</a> <a id="2266" href="Cubical.Functions.Surjection.html#2215" class="Bound">g</a> <a id="2268" href="Cubical.Functions.Surjection.html#2262" class="Bound">y</a> <a id="2270" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2272" href="Cubical.Functions.Surjection.html#2217" class="Bound">g&#39;</a> <a id="2275" href="Cubical.Functions.Surjection.html#2262" class="Bound">y</a>

<a id="2278" class="Comment">-- This statement is in Mac Lane &amp; Moerdijk (page 143, corollary 5).</a>
<a id="epi⇒surjective"></a><a id="2347" href="Cubical.Functions.Surjection.html#2347" class="Function">epi⇒surjective</a> <a id="2362" class="Symbol">:</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Cubical.Functions.Surjection.html#2365" class="Bound">f</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="2374" class="Symbol">)</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Functions.Surjection.html#2096" class="Function">rightCancellable</a> <a id="2395" href="Cubical.Functions.Surjection.html#2365" class="Bound">f</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="2412" href="Cubical.Functions.Surjection.html#2365" class="Bound">f</a>
<a id="2414" href="Cubical.Functions.Surjection.html#2347" class="Function">epi⇒surjective</a> <a id="2429" href="Cubical.Functions.Surjection.html#2429" class="Bound">f</a> <a id="2431" href="Cubical.Functions.Surjection.html#2431" class="Bound">rc</a> <a id="2434" href="Cubical.Functions.Surjection.html#2434" class="Bound">y</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2448" class="Symbol">(</a><a id="2449" href="Cubical.Functions.Surjection.html#2789" class="Function">fact₂</a> <a id="2455" href="Cubical.Functions.Surjection.html#2434" class="Bound">y</a><a id="2456" class="Symbol">)</a> <a id="2458" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
    <a id="2466" class="Keyword">where</a> <a id="2472" href="Cubical.Functions.Surjection.html#2472" class="Function">hasPreimage</a> <a id="2484" class="Symbol">:</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">→</a> <a id="2496" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="2498" class="Symbol">→</a> <a id="2500" class="Symbol">_</a>
          <a id="2512" href="Cubical.Functions.Surjection.html#2472" class="Function">hasPreimage</a> <a id="2524" href="Cubical.Functions.Surjection.html#2524" class="Bound">f</a> <a id="2526" href="Cubical.Functions.Surjection.html#2526" class="Bound">y</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2532" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2538" href="Cubical.Functions.Surjection.html#2524" class="Bound">f</a> <a id="2540" href="Cubical.Functions.Surjection.html#2526" class="Bound">y</a> <a id="2542" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

          <a id="2556" href="Cubical.Functions.Surjection.html#2556" class="Function">fact₁</a> <a id="2562" class="Symbol">:</a> <a id="2564" class="Symbol">∀</a> <a id="2566" href="Cubical.Functions.Surjection.html#2566" class="Bound">x</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2576" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2578" href="Cubical.Functions.Surjection.html#2472" class="Function">hasPreimage</a> <a id="2590" href="Cubical.Functions.Surjection.html#2429" class="Bound">f</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Cubical.Functions.Surjection.html#2429" class="Bound">f</a> <a id="2595" href="Cubical.Functions.Surjection.html#2566" class="Bound">x</a><a id="2596" class="Symbol">)</a>
          <a id="2608" href="Cubical.Functions.Surjection.html#2556" class="Function">fact₁</a> <a id="2614" href="Cubical.Functions.Surjection.html#2614" class="Bound">x</a> <a id="2616" class="Symbol">=</a> <a id="2618" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="2627" href="Cubical.Data.Unit.Properties.html#2723" class="Function">isPropUnit*</a>
                             <a id="2668" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
                             <a id="2713" class="Symbol">(λ</a> <a id="2716" href="Cubical.Functions.Surjection.html#2716" class="Bound">_</a> <a id="2718" class="Symbol">→</a> <a id="2720" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.Functions.Surjection.html#2614" class="Bound">x</a> <a id="2725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2727" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2731" class="Symbol">)</a> <a id="2733" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2735" class="Symbol">)</a>
                             <a id="2766" class="Symbol">(λ</a> <a id="2769" href="Cubical.Functions.Surjection.html#2769" class="Bound">_</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="2776" class="Symbol">)</a>

          <a id="2789" href="Cubical.Functions.Surjection.html#2789" class="Function">fact₂</a> <a id="2795" class="Symbol">:</a> <a id="2797" class="Symbol">∀</a> <a id="2799" href="Cubical.Functions.Surjection.html#2799" class="Bound">y</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2809" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2811" href="Cubical.Functions.Surjection.html#2472" class="Function">hasPreimage</a> <a id="2823" href="Cubical.Functions.Surjection.html#2429" class="Bound">f</a> <a id="2825" href="Cubical.Functions.Surjection.html#2799" class="Bound">y</a>
          <a id="2837" href="Cubical.Functions.Surjection.html#2789" class="Function">fact₂</a> <a id="2843" class="Symbol">=</a> <a id="2845" href="Cubical.Functions.Surjection.html#2431" class="Bound">rc</a> <a id="2848" class="Symbol">_</a> <a id="2850" class="Symbol">_</a> <a id="2852" href="Cubical.Functions.Surjection.html#2556" class="Function">fact₁</a>

<a id="2859" class="Comment">-- If h ∘ g is surjective, then h is surjective.</a>
<a id="leftFactorSurjective"></a><a id="2908" href="Cubical.Functions.Surjection.html#2908" class="Function">leftFactorSurjective</a> <a id="2929" class="Symbol">:</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Cubical.Functions.Surjection.html#2932" class="Bound">g</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="2941" class="Symbol">)</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Cubical.Functions.Surjection.html#2944" class="Bound">h</a> <a id="2946" class="Symbol">:</a> <a id="2948" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a><a id="2953" class="Symbol">)</a>
                        <a id="2979" class="Symbol">→</a> <a id="2981" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Cubical.Functions.Surjection.html#2944" class="Bound">h</a> <a id="2997" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2999" href="Cubical.Functions.Surjection.html#2932" class="Bound">g</a><a id="3000" class="Symbol">)</a>
                        <a id="3026" class="Symbol">→</a> <a id="3028" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="3041" href="Cubical.Functions.Surjection.html#2944" class="Bound">h</a>
<a id="3043" href="Cubical.Functions.Surjection.html#2908" class="Function">leftFactorSurjective</a> <a id="3064" href="Cubical.Functions.Surjection.html#3064" class="Bound">g</a> <a id="3066" href="Cubical.Functions.Surjection.html#3066" class="Bound">h</a> <a id="3068" href="Cubical.Functions.Surjection.html#3068" class="Bound">sur-h∘g</a> <a id="3076" href="Cubical.Functions.Surjection.html#3076" class="Bound">c</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="3087" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="3103" class="Symbol">(λ</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.Functions.Surjection.html#3107" class="Bound">x</a> <a id="3109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3111" href="Cubical.Functions.Surjection.html#3111" class="Bound">hgx≡c</a><a id="3116" class="Symbol">)</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3122" href="Cubical.Functions.Surjection.html#3064" class="Bound">g</a> <a id="3124" href="Cubical.Functions.Surjection.html#3107" class="Bound">x</a> <a id="3126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3128" href="Cubical.Functions.Surjection.html#3111" class="Bound">hgx≡c</a> <a id="3134" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3136" class="Symbol">)</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Cubical.Functions.Surjection.html#3068" class="Bound">sur-h∘g</a> <a id="3147" href="Cubical.Functions.Surjection.html#3076" class="Bound">c</a><a id="3148" class="Symbol">)</a>

<a id="compSurjection"></a><a id="3151" href="Cubical.Functions.Surjection.html#3151" class="Function">compSurjection</a> <a id="3166" class="Symbol">:</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Cubical.Functions.Surjection.html#3169" class="Bound">f</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="3175" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3177" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Functions.Surjection.html#3181" class="Bound">g</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="3187" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3189" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a><a id="3190" class="Symbol">)</a>
                 <a id="3209" class="Symbol">→</a> <a id="3211" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="3213" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3215" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a>
<a id="3217" href="Cubical.Functions.Surjection.html#3151" class="Function">compSurjection</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Cubical.Functions.Surjection.html#3233" class="Bound">f</a> <a id="3235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3237" href="Cubical.Functions.Surjection.html#3237" class="Bound">sur-f</a><a id="3242" class="Symbol">)</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Cubical.Functions.Surjection.html#3245" class="Bound">g</a> <a id="3247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3249" href="Cubical.Functions.Surjection.html#3249" class="Bound">sur-g</a><a id="3254" class="Symbol">)</a> <a id="3256" class="Symbol">=</a>
  <a id="3260" class="Symbol">(λ</a> <a id="3263" href="Cubical.Functions.Surjection.html#3263" class="Bound">x</a> <a id="3265" class="Symbol">→</a> <a id="3267" href="Cubical.Functions.Surjection.html#3245" class="Bound">g</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Cubical.Functions.Surjection.html#3233" class="Bound">f</a> <a id="3272" href="Cubical.Functions.Surjection.html#3263" class="Bound">x</a><a id="3273" class="Symbol">))</a> <a id="3276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
   <a id="3281" class="Symbol">λ</a> <a id="3283" href="Cubical.Functions.Surjection.html#3283" class="Bound">c</a> <a id="3285" class="Symbol">→</a> <a id="3287" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="3294" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
                <a id="3326" class="Symbol">(λ</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.Functions.Surjection.html#3330" class="Bound">b</a> <a id="3332" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3334" href="Cubical.Functions.Surjection.html#3334" class="Bound">gb≡c</a><a id="3338" class="Symbol">)</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="3349" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="3365" class="Symbol">(λ</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Cubical.Functions.Surjection.html#3369" class="Bound">a</a> <a id="3371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3373" href="Cubical.Functions.Surjection.html#3373" class="Bound">fa≡b</a><a id="3377" class="Symbol">)</a> <a id="3379" class="Symbol">→</a> <a id="3381" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3383" href="Cubical.Functions.Surjection.html#3369" class="Bound">a</a> <a id="3385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3387" class="Symbol">(</a><a id="3388" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3393" href="Cubical.Functions.Surjection.html#3245" class="Bound">g</a> <a id="3395" href="Cubical.Functions.Surjection.html#3373" class="Bound">fa≡b</a> <a id="3400" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3402" href="Cubical.Functions.Surjection.html#3334" class="Bound">gb≡c</a><a id="3406" class="Symbol">)</a> <a id="3408" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3410" class="Symbol">)</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Cubical.Functions.Surjection.html#3237" class="Bound">sur-f</a> <a id="3419" href="Cubical.Functions.Surjection.html#3330" class="Bound">b</a><a id="3420" class="Symbol">))</a>
                <a id="3439" class="Symbol">(</a><a id="3440" href="Cubical.Functions.Surjection.html#3249" class="Bound">sur-g</a> <a id="3446" href="Cubical.Functions.Surjection.html#3283" class="Bound">c</a><a id="3447" class="Symbol">)</a>

<a id="3450" class="Comment">-- Lawvere&#39;s fixed point theorem</a>
<a id="↠Fixpoint"></a><a id="3483" href="Cubical.Functions.Surjection.html#3483" class="Function">↠Fixpoint</a> <a id="3493" class="Symbol">:</a> <a id="3495" class="Symbol">∀</a> <a id="3497" class="Symbol">{</a><a id="3498" href="Cubical.Functions.Surjection.html#3498" class="Bound">A</a> <a id="3500" class="Symbol">:</a> <a id="3502" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3507" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a><a id="3508" class="Symbol">}</a> <a id="3510" class="Symbol">{</a><a id="3511" href="Cubical.Functions.Surjection.html#3511" class="Bound">B</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3520" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a><a id="3522" class="Symbol">}</a>
           <a id="3535" class="Symbol">→</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Cubical.Functions.Surjection.html#3498" class="Bound">A</a> <a id="3540" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Cubical.Functions.Surjection.html#3498" class="Bound">A</a> <a id="3545" class="Symbol">→</a> <a id="3547" href="Cubical.Functions.Surjection.html#3511" class="Bound">B</a><a id="3548" class="Symbol">))</a>
           <a id="3562" class="Symbol">→</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Cubical.Functions.Surjection.html#3565" class="Bound">n</a> <a id="3567" class="Symbol">:</a> <a id="3569" href="Cubical.Functions.Surjection.html#3511" class="Bound">B</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="Cubical.Functions.Surjection.html#3511" class="Bound">B</a><a id="3574" class="Symbol">)</a>
           <a id="3587" class="Symbol">→</a> <a id="3589" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3591" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="3600" href="Cubical.Functions.Surjection.html#3565" class="Bound">n</a> <a id="3602" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3605" href="Cubical.Functions.Surjection.html#3483" class="Function">↠Fixpoint</a> <a id="3615" class="Symbol">{</a><a id="3616" class="Argument">A</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Cubical.Functions.Surjection.html#3620" class="Bound">A</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Symbol">{</a><a id="3624" class="Argument">B</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Cubical.Functions.Surjection.html#3628" class="Bound">B</a><a id="3629" class="Symbol">}</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Cubical.Functions.Surjection.html#3632" class="Bound">f</a> <a id="3634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3636" href="Cubical.Functions.Surjection.html#3636" class="Bound">surf</a><a id="3640" class="Symbol">)</a> <a id="3642" href="Cubical.Functions.Surjection.html#3642" class="Bound">n</a>
  <a id="3646" class="Symbol">=</a> <a id="3648" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="3652" class="Symbol">(λ</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Cubical.Functions.Surjection.html#3656" class="Bound">a</a> <a id="3658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3660" href="Cubical.Functions.Surjection.html#3660" class="Bound">fib</a><a id="3663" class="Symbol">)</a> <a id="3665" class="Symbol">→</a> <a id="3667" href="Cubical.Functions.Surjection.html#3720" class="Function">g</a> <a id="3669" href="Cubical.Functions.Surjection.html#3656" class="Bound">a</a> <a id="3671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3673" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3683" href="Cubical.Functions.Surjection.html#3642" class="Bound">n</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3694" href="Cubical.Functions.Surjection.html#3660" class="Bound">fib</a> <a id="3698" href="Cubical.Functions.Surjection.html#3656" class="Bound">a</a><a id="3699" class="Symbol">)))</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Cubical.Functions.Surjection.html#3636" class="Bound">surf</a> <a id="3709" href="Cubical.Functions.Surjection.html#3720" class="Function">g</a><a id="3710" class="Symbol">)</a>
  <a id="3714" class="Keyword">where</a> <a id="3720" href="Cubical.Functions.Surjection.html#3720" class="Function">g</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Cubical.Functions.Surjection.html#3620" class="Bound">A</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Cubical.Functions.Surjection.html#3628" class="Bound">B</a>
        <a id="3738" href="Cubical.Functions.Surjection.html#3720" class="Function">g</a> <a id="3740" href="Cubical.Functions.Surjection.html#3740" class="Bound">a</a> <a id="3742" class="Symbol">=</a> <a id="3744" href="Cubical.Functions.Surjection.html#3642" class="Bound">n</a> <a id="3746" class="Symbol">(</a> <a id="3748" href="Cubical.Functions.Surjection.html#3632" class="Bound">f</a> <a id="3750" href="Cubical.Functions.Surjection.html#3740" class="Bound">a</a> <a id="3752" href="Cubical.Functions.Surjection.html#3740" class="Bound">a</a> <a id="3754" class="Symbol">)</a>

<a id="3757" class="Comment">-- Cantor&#39;s theorem, that no type surjects into its power set</a>
<a id="¬Surjection-into-Powerset"></a><a id="3819" href="Cubical.Functions.Surjection.html#3819" class="Function">¬Surjection-into-Powerset</a> <a id="3845" class="Symbol">:</a> <a id="3847" class="Symbol">∀</a> <a id="3849" class="Symbol">{</a><a id="3850" href="Cubical.Functions.Surjection.html#3850" class="Bound">A</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3859" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a><a id="3860" class="Symbol">}</a> <a id="3862" class="Symbol">→</a> <a id="3864" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Functions.Surjection.html#3850" class="Bound">A</a> <a id="3869" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3871" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="3873" href="Cubical.Functions.Surjection.html#3850" class="Bound">A</a><a id="3874" class="Symbol">)</a>
<a id="3876" href="Cubical.Functions.Surjection.html#3819" class="Function">¬Surjection-into-Powerset</a> <a id="3902" class="Symbol">{</a><a id="3903" class="Argument">A</a> <a id="3905" class="Symbol">=</a> <a id="3907" href="Cubical.Functions.Surjection.html#3907" class="Bound">A</a><a id="3908" class="Symbol">}</a> <a id="3910" class="Symbol">(</a><a id="3911" href="Cubical.Functions.Surjection.html#3911" class="Bound">f</a> <a id="3913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3915" href="Cubical.Functions.Surjection.html#3915" class="Bound">surf</a><a id="3919" class="Symbol">)</a>
  <a id="3923" class="Symbol">=</a> <a id="3925" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="3932" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3940" class="Symbol">(λ</a> <a id="3943" class="Symbol">(_</a> <a id="3946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3948" href="Cubical.Functions.Surjection.html#3948" class="Bound">fx≡g</a><a id="3952" class="Symbol">)</a> <a id="3954" class="Symbol">→</a> <a id="3956" href="Cubical.Functions.Surjection.html#4125" class="Function">H₁</a> <a id="3959" href="Cubical.Functions.Surjection.html#3948" class="Bound">fx≡g</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Cubical.Functions.Surjection.html#4243" class="Function">H₂</a> <a id="3968" href="Cubical.Functions.Surjection.html#3948" class="Bound">fx≡g</a> <a id="3973" class="Symbol">(</a><a id="3974" href="Cubical.Functions.Surjection.html#4125" class="Function">H₁</a> <a id="3977" href="Cubical.Functions.Surjection.html#3948" class="Bound">fx≡g</a><a id="3981" class="Symbol">)))</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Cubical.Functions.Surjection.html#3915" class="Bound">surf</a> <a id="3991" href="Cubical.Functions.Surjection.html#4068" class="Function">g</a><a id="3992" class="Symbol">)</a>
  <a id="3996" class="Keyword">where</a> <a id="4002" href="Cubical.Functions.Surjection.html#4002" class="Function Operator">_∉_</a> <a id="4006" class="Symbol">:</a> <a id="4008" class="Symbol">∀</a> <a id="4010" class="Symbol">{</a><a id="4011" href="Cubical.Functions.Surjection.html#4011" class="Bound">A</a><a id="4012" class="Symbol">}</a> <a id="4014" class="Symbol">→</a> <a id="4016" href="Cubical.Functions.Surjection.html#4011" class="Bound">A</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="4022" href="Cubical.Functions.Surjection.html#4011" class="Bound">A</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4031" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a>
        <a id="4041" href="Cubical.Functions.Surjection.html#4041" class="Bound">x</a> <a id="4043" href="Cubical.Functions.Surjection.html#4002" class="Function Operator">∉</a> <a id="4045" href="Cubical.Functions.Surjection.html#4045" class="Bound">A</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Cubical.Functions.Surjection.html#4041" class="Bound">x</a> <a id="4054" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="4056" href="Cubical.Functions.Surjection.html#4045" class="Bound">A</a><a id="4057" class="Symbol">)</a>

        <a id="4068" href="Cubical.Functions.Surjection.html#4068" class="Function">g</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="4074" href="Cubical.Functions.Surjection.html#3907" class="Bound">A</a>
        <a id="4084" href="Cubical.Functions.Surjection.html#4068" class="Function">g</a> <a id="4086" class="Symbol">=</a> <a id="4088" class="Symbol">λ</a> <a id="4090" href="Cubical.Functions.Surjection.html#4090" class="Bound">x</a> <a id="4092" class="Symbol">→</a> <a id="4094" class="Symbol">(</a><a id="4095" href="Cubical.Functions.Surjection.html#4090" class="Bound">x</a> <a id="4097" href="Cubical.Functions.Surjection.html#4002" class="Function Operator">∉</a> <a id="4099" href="Cubical.Functions.Surjection.html#3911" class="Bound">f</a> <a id="4101" href="Cubical.Functions.Surjection.html#4090" class="Bound">x</a> <a id="4103" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4105" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="4113" class="Symbol">_)</a>

        <a id="4125" href="Cubical.Functions.Surjection.html#4125" class="Function">H₁</a> <a id="4128" class="Symbol">:</a> <a id="4130" class="Symbol">{</a><a id="4131" href="Cubical.Functions.Surjection.html#4131" class="Bound">x</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="Cubical.Functions.Surjection.html#3907" class="Bound">A</a><a id="4136" class="Symbol">}</a> <a id="4138" class="Symbol">→</a> <a id="4140" href="Cubical.Functions.Surjection.html#3911" class="Bound">f</a> <a id="4142" href="Cubical.Functions.Surjection.html#4131" class="Bound">x</a> <a id="4144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4146" href="Cubical.Functions.Surjection.html#4068" class="Function">g</a> <a id="4148" class="Symbol">→</a> <a id="4150" href="Cubical.Functions.Surjection.html#4131" class="Bound">x</a> <a id="4152" href="Cubical.Functions.Surjection.html#4002" class="Function Operator">∉</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Cubical.Functions.Surjection.html#3911" class="Bound">f</a> <a id="4157" href="Cubical.Functions.Surjection.html#4131" class="Bound">x</a><a id="4158" class="Symbol">)</a>
        <a id="4168" href="Cubical.Functions.Surjection.html#4125" class="Function">H₁</a> <a id="4171" class="Symbol">{</a><a id="4172" href="Cubical.Functions.Surjection.html#4172" class="Bound">x</a><a id="4173" class="Symbol">}</a> <a id="4175" href="Cubical.Functions.Surjection.html#4175" class="Bound">fx≡g</a> <a id="4180" href="Cubical.Functions.Surjection.html#4180" class="Bound">x∈fx</a> <a id="4185" class="Symbol">=</a> <a id="4187" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4208" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4210" class="Symbol">(</a><a id="4211" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="4214" href="Cubical.Functions.Surjection.html#4172" class="Bound">x</a><a id="4215" class="Symbol">))</a> <a id="4218" href="Cubical.Functions.Surjection.html#4175" class="Bound">fx≡g</a><a id="4222" class="Symbol">)</a> <a id="4224" href="Cubical.Functions.Surjection.html#4180" class="Bound">x∈fx</a> <a id="4229" href="Cubical.Functions.Surjection.html#4180" class="Bound">x∈fx</a>

        <a id="4243" href="Cubical.Functions.Surjection.html#4243" class="Function">H₂</a> <a id="4246" class="Symbol">:</a> <a id="4248" class="Symbol">{</a><a id="4249" href="Cubical.Functions.Surjection.html#4249" class="Bound">x</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Functions.Surjection.html#3907" class="Bound">A</a><a id="4254" class="Symbol">}</a> <a id="4256" class="Symbol">→</a> <a id="4258" href="Cubical.Functions.Surjection.html#3911" class="Bound">f</a> <a id="4260" href="Cubical.Functions.Surjection.html#4249" class="Bound">x</a> <a id="4262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4264" href="Cubical.Functions.Surjection.html#4068" class="Function">g</a> <a id="4266" class="Symbol">→</a> <a id="4268" href="Cubical.Functions.Surjection.html#4249" class="Bound">x</a> <a id="4270" href="Cubical.Functions.Surjection.html#4002" class="Function Operator">∉</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Cubical.Functions.Surjection.html#3911" class="Bound">f</a> <a id="4275" href="Cubical.Functions.Surjection.html#4249" class="Bound">x</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Symbol">→</a> <a id="4280" href="Cubical.Functions.Surjection.html#4249" class="Bound">x</a> <a id="4282" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="4284" class="Symbol">(</a><a id="4285" href="Cubical.Functions.Surjection.html#3911" class="Bound">f</a> <a id="4287" href="Cubical.Functions.Surjection.html#4249" class="Bound">x</a><a id="4288" class="Symbol">)</a>
        <a id="4298" href="Cubical.Functions.Surjection.html#4243" class="Function">H₂</a> <a id="4301" class="Symbol">{</a><a id="4302" href="Cubical.Functions.Surjection.html#4302" class="Bound">x</a><a id="4303" class="Symbol">}</a> <a id="4305" href="Cubical.Functions.Surjection.html#4305" class="Bound">fx≡g</a> <a id="4310" href="Cubical.Functions.Surjection.html#4310" class="Bound">x∈g</a> <a id="4314" class="Symbol">=</a> <a id="4316" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4337" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="4343" href="Cubical.Functions.Surjection.html#4302" class="Bound">x</a><a id="4344" class="Symbol">))</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4352" href="Cubical.Functions.Surjection.html#4305" class="Bound">fx≡g</a><a id="4356" class="Symbol">))</a> <a id="4359" href="Cubical.Functions.Surjection.html#4310" class="Bound">x∈g</a>
</pre></body></html>


==> anc/html/Cubical.HITs.FiniteMultiset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.FiniteMultiset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.FiniteMultiset.Base.html" class="Module">Cubical.HITs.FiniteMultiset.Base</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="168" class="Keyword">private</a>
  <a id="178" class="Keyword">variable</a>
    <a id="191" href="Cubical.HITs.FiniteMultiset.Base.html#191" class="Generalizable">ℓ</a> <a id="193" class="Symbol">:</a> <a id="195" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="205" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a> <a id="207" class="Symbol">:</a> <a id="209" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="214" href="Cubical.HITs.FiniteMultiset.Base.html#191" class="Generalizable">ℓ</a>

<a id="217" class="Keyword">infixr</a> <a id="224" class="Number">5</a> <a id="226" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">_∷_</a>

<a id="231" class="Keyword">data</a> <a id="FMSet"></a><a id="236" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="242" class="Symbol">(</a><a id="243" href="Cubical.HITs.FiniteMultiset.Base.html#243" class="Bound">A</a> <a id="245" class="Symbol">:</a> <a id="247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="252" href="Cubical.HITs.FiniteMultiset.Base.html#191" class="Generalizable">ℓ</a><a id="253" class="Symbol">)</a> <a id="255" class="Symbol">:</a> <a id="257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="262" href="Cubical.HITs.FiniteMultiset.Base.html#252" class="Bound">ℓ</a> <a id="264" class="Keyword">where</a>
  <a id="FMSet.[]"></a><a id="272" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>    <a id="278" class="Symbol">:</a> <a id="280" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="286" href="Cubical.HITs.FiniteMultiset.Base.html#243" class="Bound">A</a>
  <a id="FMSet._∷_"></a><a id="290" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">_∷_</a>   <a id="296" class="Symbol">:</a> <a id="298" class="Symbol">(</a><a id="299" href="Cubical.HITs.FiniteMultiset.Base.html#299" class="Bound">x</a> <a id="301" class="Symbol">:</a> <a id="303" href="Cubical.HITs.FiniteMultiset.Base.html#243" class="Bound">A</a><a id="304" class="Symbol">)</a> <a id="306" class="Symbol">→</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.HITs.FiniteMultiset.Base.html#309" class="Bound">xs</a> <a id="312" class="Symbol">:</a> <a id="314" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="320" href="Cubical.HITs.FiniteMultiset.Base.html#243" class="Bound">A</a><a id="321" class="Symbol">)</a> <a id="323" class="Symbol">→</a> <a id="325" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="331" href="Cubical.HITs.FiniteMultiset.Base.html#243" class="Bound">A</a>
  <a id="FMSet.comm"></a><a id="335" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a>  <a id="341" class="Symbol">:</a> <a id="343" class="Symbol">∀</a> <a id="345" href="Cubical.HITs.FiniteMultiset.Base.html#345" class="Bound">x</a> <a id="347" href="Cubical.HITs.FiniteMultiset.Base.html#347" class="Bound">y</a> <a id="349" href="Cubical.HITs.FiniteMultiset.Base.html#349" class="Bound">xs</a> <a id="352" class="Symbol">→</a> <a id="354" href="Cubical.HITs.FiniteMultiset.Base.html#345" class="Bound">x</a> <a id="356" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="358" href="Cubical.HITs.FiniteMultiset.Base.html#347" class="Bound">y</a> <a id="360" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="362" href="Cubical.HITs.FiniteMultiset.Base.html#349" class="Bound">xs</a> <a id="365" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="367" href="Cubical.HITs.FiniteMultiset.Base.html#347" class="Bound">y</a> <a id="369" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="371" href="Cubical.HITs.FiniteMultiset.Base.html#345" class="Bound">x</a> <a id="373" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="375" href="Cubical.HITs.FiniteMultiset.Base.html#349" class="Bound">xs</a>
  <a id="FMSet.trunc"></a><a id="380" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="386" class="Symbol">:</a> <a id="388" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="394" class="Symbol">(</a><a id="395" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="401" href="Cubical.HITs.FiniteMultiset.Base.html#243" class="Bound">A</a><a id="402" class="Symbol">)</a>

<a id="405" class="Keyword">pattern</a> <a id="[_]"></a><a id="413" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">[_]</a> <a id="417" href="Cubical.HITs.FiniteMultiset.Base.html#421" class="Bound">x</a> <a id="419" class="Symbol">=</a> <a id="421" href="Cubical.HITs.FiniteMultiset.Base.html#421" class="Bound">x</a> <a id="423" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="425" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>

<a id="429" class="Keyword">module</a> <a id="Elim"></a><a id="436" href="Cubical.HITs.FiniteMultiset.Base.html#436" class="Module">Elim</a> <a id="441" class="Symbol">{</a><a id="442" href="Cubical.HITs.FiniteMultiset.Base.html#442" class="Bound">ℓ&#39;</a><a id="444" class="Symbol">}</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="449" class="Symbol">:</a> <a id="451" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="457" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a> <a id="459" class="Symbol">→</a> <a id="461" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="466" href="Cubical.HITs.FiniteMultiset.Base.html#442" class="Bound">ℓ&#39;</a><a id="468" class="Symbol">}</a>
  <a id="472" class="Symbol">(</a><a id="473" href="Cubical.HITs.FiniteMultiset.Base.html#473" class="Bound">[]*</a> <a id="477" class="Symbol">:</a> <a id="479" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="481" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">(</a><a id="486" href="Cubical.HITs.FiniteMultiset.Base.html#486" class="Bound Operator">_∷*_</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.HITs.FiniteMultiset.Base.html#494" class="Bound">x</a> <a id="496" class="Symbol">:</a> <a id="498" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="499" class="Symbol">)</a> <a id="501" class="Symbol">{</a><a id="502" href="Cubical.HITs.FiniteMultiset.Base.html#502" class="Bound">xs</a> <a id="505" class="Symbol">:</a> <a id="507" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="513" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="514" class="Symbol">}</a> <a id="516" class="Symbol">→</a> <a id="518" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="520" href="Cubical.HITs.FiniteMultiset.Base.html#502" class="Bound">xs</a> <a id="523" class="Symbol">→</a> <a id="525" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="527" class="Symbol">(</a><a id="528" href="Cubical.HITs.FiniteMultiset.Base.html#494" class="Bound">x</a> <a id="530" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="532" href="Cubical.HITs.FiniteMultiset.Base.html#502" class="Bound">xs</a><a id="534" class="Symbol">))</a>
  <a id="539" class="Symbol">(</a><a id="540" href="Cubical.HITs.FiniteMultiset.Base.html#540" class="Bound">comm*</a> <a id="546" class="Symbol">:</a> <a id="548" class="Symbol">(</a><a id="549" href="Cubical.HITs.FiniteMultiset.Base.html#549" class="Bound">x</a> <a id="551" href="Cubical.HITs.FiniteMultiset.Base.html#551" class="Bound">y</a> <a id="553" class="Symbol">:</a> <a id="555" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="556" class="Symbol">)</a> <a id="558" class="Symbol">{</a><a id="559" href="Cubical.HITs.FiniteMultiset.Base.html#559" class="Bound">xs</a> <a id="562" class="Symbol">:</a> <a id="564" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="570" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="571" class="Symbol">}</a> <a id="573" class="Symbol">(</a><a id="574" href="Cubical.HITs.FiniteMultiset.Base.html#574" class="Bound">b</a> <a id="576" class="Symbol">:</a> <a id="578" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="580" href="Cubical.HITs.FiniteMultiset.Base.html#559" class="Bound">xs</a><a id="582" class="Symbol">)</a>
         <a id="593" class="Symbol">→</a> <a id="595" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="601" class="Symbol">(λ</a> <a id="604" href="Cubical.HITs.FiniteMultiset.Base.html#604" class="Bound">i</a> <a id="606" class="Symbol">→</a> <a id="608" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="610" class="Symbol">(</a><a id="611" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="616" href="Cubical.HITs.FiniteMultiset.Base.html#549" class="Bound">x</a> <a id="618" href="Cubical.HITs.FiniteMultiset.Base.html#551" class="Bound">y</a> <a id="620" href="Cubical.HITs.FiniteMultiset.Base.html#559" class="Bound">xs</a> <a id="623" href="Cubical.HITs.FiniteMultiset.Base.html#604" class="Bound">i</a><a id="624" class="Symbol">))</a> <a id="627" class="Symbol">(</a><a id="628" href="Cubical.HITs.FiniteMultiset.Base.html#549" class="Bound">x</a> <a id="630" href="Cubical.HITs.FiniteMultiset.Base.html#486" class="Bound Operator">∷*</a> <a id="633" class="Symbol">(</a><a id="634" href="Cubical.HITs.FiniteMultiset.Base.html#551" class="Bound">y</a> <a id="636" href="Cubical.HITs.FiniteMultiset.Base.html#486" class="Bound Operator">∷*</a> <a id="639" href="Cubical.HITs.FiniteMultiset.Base.html#574" class="Bound">b</a><a id="640" class="Symbol">))</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.HITs.FiniteMultiset.Base.html#551" class="Bound">y</a> <a id="646" href="Cubical.HITs.FiniteMultiset.Base.html#486" class="Bound Operator">∷*</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.HITs.FiniteMultiset.Base.html#549" class="Bound">x</a> <a id="652" href="Cubical.HITs.FiniteMultiset.Base.html#486" class="Bound Operator">∷*</a> <a id="655" href="Cubical.HITs.FiniteMultiset.Base.html#574" class="Bound">b</a><a id="656" class="Symbol">)))</a>
  <a id="662" class="Symbol">(</a><a id="663" href="Cubical.HITs.FiniteMultiset.Base.html#663" class="Bound">trunc*</a> <a id="670" class="Symbol">:</a> <a id="672" class="Symbol">(</a><a id="673" href="Cubical.HITs.FiniteMultiset.Base.html#673" class="Bound">xs</a> <a id="676" class="Symbol">:</a> <a id="678" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="684" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="685" class="Symbol">)</a> <a id="687" class="Symbol">→</a> <a id="689" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="695" class="Symbol">(</a><a id="696" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="698" href="Cubical.HITs.FiniteMultiset.Base.html#673" class="Bound">xs</a><a id="700" class="Symbol">))</a> <a id="703" class="Keyword">where</a>

  <a id="Elim.f"></a><a id="712" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="714" class="Symbol">:</a> <a id="716" class="Symbol">(</a><a id="717" href="Cubical.HITs.FiniteMultiset.Base.html#717" class="Bound">xs</a> <a id="720" class="Symbol">:</a> <a id="722" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="728" href="Cubical.HITs.FiniteMultiset.Base.html#457" class="Bound">A</a><a id="729" class="Symbol">)</a> <a id="731" class="Symbol">→</a> <a id="733" href="Cubical.HITs.FiniteMultiset.Base.html#447" class="Bound">B</a> <a id="735" href="Cubical.HITs.FiniteMultiset.Base.html#717" class="Bound">xs</a>
  <a id="740" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="742" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="745" class="Symbol">=</a> <a id="747" href="Cubical.HITs.FiniteMultiset.Base.html#473" class="Bound">[]*</a>
  <a id="753" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.HITs.FiniteMultiset.Base.html#756" class="Bound">x</a> <a id="758" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="760" href="Cubical.HITs.FiniteMultiset.Base.html#760" class="Bound">xs</a><a id="762" class="Symbol">)</a> <a id="764" class="Symbol">=</a> <a id="766" href="Cubical.HITs.FiniteMultiset.Base.html#756" class="Bound">x</a> <a id="768" href="Cubical.HITs.FiniteMultiset.Base.html#486" class="Bound Operator">∷*</a> <a id="771" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="773" href="Cubical.HITs.FiniteMultiset.Base.html#760" class="Bound">xs</a>
  <a id="778" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="780" class="Symbol">(</a><a id="781" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="786" href="Cubical.HITs.FiniteMultiset.Base.html#786" class="Bound">x</a> <a id="788" href="Cubical.HITs.FiniteMultiset.Base.html#788" class="Bound">y</a> <a id="790" href="Cubical.HITs.FiniteMultiset.Base.html#790" class="Bound">xs</a> <a id="793" href="Cubical.HITs.FiniteMultiset.Base.html#793" class="Bound">i</a><a id="794" class="Symbol">)</a> <a id="796" class="Symbol">=</a> <a id="798" href="Cubical.HITs.FiniteMultiset.Base.html#540" class="Bound">comm*</a> <a id="804" href="Cubical.HITs.FiniteMultiset.Base.html#786" class="Bound">x</a> <a id="806" href="Cubical.HITs.FiniteMultiset.Base.html#788" class="Bound">y</a> <a id="808" class="Symbol">(</a><a id="809" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="811" href="Cubical.HITs.FiniteMultiset.Base.html#790" class="Bound">xs</a><a id="813" class="Symbol">)</a> <a id="815" href="Cubical.HITs.FiniteMultiset.Base.html#793" class="Bound">i</a>
  <a id="819" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="828" href="Cubical.HITs.FiniteMultiset.Base.html#828" class="Bound">xs</a> <a id="831" href="Cubical.HITs.FiniteMultiset.Base.html#831" class="Bound">zs</a> <a id="834" href="Cubical.HITs.FiniteMultiset.Base.html#834" class="Bound">p</a> <a id="836" href="Cubical.HITs.FiniteMultiset.Base.html#836" class="Bound">q</a> <a id="838" href="Cubical.HITs.FiniteMultiset.Base.html#838" class="Bound">i</a> <a id="840" href="Cubical.HITs.FiniteMultiset.Base.html#840" class="Bound">j</a><a id="841" class="Symbol">)</a> <a id="843" class="Symbol">=</a>
    <a id="849" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="874" class="Number">2</a> <a id="876" href="Cubical.HITs.FiniteMultiset.Base.html#663" class="Bound">trunc*</a>  <a id="884" class="Symbol">(</a><a id="885" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="887" href="Cubical.HITs.FiniteMultiset.Base.html#828" class="Bound">xs</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">(</a><a id="892" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="894" href="Cubical.HITs.FiniteMultiset.Base.html#831" class="Bound">zs</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">(</a><a id="899" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="904" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="906" href="Cubical.HITs.FiniteMultiset.Base.html#834" class="Bound">p</a><a id="907" class="Symbol">)</a> <a id="909" class="Symbol">(</a><a id="910" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="915" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">f</a> <a id="917" href="Cubical.HITs.FiniteMultiset.Base.html#836" class="Bound">q</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">(</a><a id="921" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="927" href="Cubical.HITs.FiniteMultiset.Base.html#828" class="Bound">xs</a> <a id="930" href="Cubical.HITs.FiniteMultiset.Base.html#831" class="Bound">zs</a> <a id="933" href="Cubical.HITs.FiniteMultiset.Base.html#834" class="Bound">p</a> <a id="935" href="Cubical.HITs.FiniteMultiset.Base.html#836" class="Bound">q</a><a id="936" class="Symbol">)</a> <a id="938" href="Cubical.HITs.FiniteMultiset.Base.html#838" class="Bound">i</a> <a id="940" href="Cubical.HITs.FiniteMultiset.Base.html#840" class="Bound">j</a>

<a id="943" class="Keyword">module</a> <a id="ElimProp"></a><a id="950" href="Cubical.HITs.FiniteMultiset.Base.html#950" class="Module">ElimProp</a> <a id="959" class="Symbol">{</a><a id="960" href="Cubical.HITs.FiniteMultiset.Base.html#960" class="Bound">ℓ&#39;</a><a id="962" class="Symbol">}</a> <a id="964" class="Symbol">{</a><a id="965" href="Cubical.HITs.FiniteMultiset.Base.html#965" class="Bound">B</a> <a id="967" class="Symbol">:</a> <a id="969" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="975" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a> <a id="977" class="Symbol">→</a> <a id="979" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="984" href="Cubical.HITs.FiniteMultiset.Base.html#960" class="Bound">ℓ&#39;</a><a id="986" class="Symbol">}</a> <a id="988" class="Symbol">(</a><a id="989" href="Cubical.HITs.FiniteMultiset.Base.html#989" class="Bound">BProp</a> <a id="995" class="Symbol">:</a> <a id="997" class="Symbol">{</a><a id="998" href="Cubical.HITs.FiniteMultiset.Base.html#998" class="Bound">xs</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1009" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.HITs.FiniteMultiset.Base.html#965" class="Bound">B</a> <a id="1024" href="Cubical.HITs.FiniteMultiset.Base.html#998" class="Bound">xs</a><a id="1026" class="Symbol">))</a>
  <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.HITs.FiniteMultiset.Base.html#1032" class="Bound">[]*</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.HITs.FiniteMultiset.Base.html#965" class="Bound">B</a> <a id="1040" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.HITs.FiniteMultiset.Base.html#1045" class="Bound Operator">_∷*_</a> <a id="1050" class="Symbol">:</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Cubical.HITs.FiniteMultiset.Base.html#1053" class="Bound">x</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">{</a><a id="1061" href="Cubical.HITs.FiniteMultiset.Base.html#1061" class="Bound">xs</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1072" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="Cubical.HITs.FiniteMultiset.Base.html#965" class="Bound">B</a> <a id="1079" href="Cubical.HITs.FiniteMultiset.Base.html#1061" class="Bound">xs</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Cubical.HITs.FiniteMultiset.Base.html#965" class="Bound">B</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Cubical.HITs.FiniteMultiset.Base.html#1053" class="Bound">x</a> <a id="1089" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1091" href="Cubical.HITs.FiniteMultiset.Base.html#1061" class="Bound">xs</a><a id="1093" class="Symbol">))</a> <a id="1096" class="Keyword">where</a>

  <a id="ElimProp.f"></a><a id="1105" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">f</a> <a id="1107" class="Symbol">:</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.HITs.FiniteMultiset.Base.html#1110" class="Bound">xs</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1121" href="Cubical.HITs.FiniteMultiset.Base.html#975" class="Bound">A</a><a id="1122" class="Symbol">)</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Cubical.HITs.FiniteMultiset.Base.html#965" class="Bound">B</a> <a id="1128" href="Cubical.HITs.FiniteMultiset.Base.html#1110" class="Bound">xs</a>
  <a id="1133" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">f</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">Elim.f</a> <a id="1144" href="Cubical.HITs.FiniteMultiset.Base.html#1032" class="Bound">[]*</a> <a id="1148" href="Cubical.HITs.FiniteMultiset.Base.html#1045" class="Bound Operator">_∷*_</a>
        <a id="1161" class="Symbol">(λ</a> <a id="1164" href="Cubical.HITs.FiniteMultiset.Base.html#1164" class="Bound">x</a> <a id="1166" href="Cubical.HITs.FiniteMultiset.Base.html#1166" class="Bound">y</a> <a id="1168" class="Symbol">{</a><a id="1169" href="Cubical.HITs.FiniteMultiset.Base.html#1169" class="Bound">xs</a><a id="1171" class="Symbol">}</a> <a id="1173" href="Cubical.HITs.FiniteMultiset.Base.html#1173" class="Bound">b</a> <a id="1175" class="Symbol">→</a>
          <a id="1187" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Cubical.HITs.FiniteMultiset.Base.html#989" class="Bound">BProp</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1210" class="Symbol">(λ</a> <a id="1213" href="Cubical.HITs.FiniteMultiset.Base.html#1213" class="Bound">i</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Cubical.HITs.FiniteMultiset.Base.html#965" class="Bound">B</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="1225" href="Cubical.HITs.FiniteMultiset.Base.html#1164" class="Bound">x</a> <a id="1227" href="Cubical.HITs.FiniteMultiset.Base.html#1166" class="Bound">y</a> <a id="1229" href="Cubical.HITs.FiniteMultiset.Base.html#1169" class="Bound">xs</a> <a id="1232" href="Cubical.HITs.FiniteMultiset.Base.html#1213" class="Bound">i</a><a id="1233" class="Symbol">))</a> <a id="1236" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Cubical.HITs.FiniteMultiset.Base.html#1164" class="Bound">x</a> <a id="1242" href="Cubical.HITs.FiniteMultiset.Base.html#1045" class="Bound Operator">∷*</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Cubical.HITs.FiniteMultiset.Base.html#1166" class="Bound">y</a> <a id="1248" href="Cubical.HITs.FiniteMultiset.Base.html#1045" class="Bound Operator">∷*</a> <a id="1251" href="Cubical.HITs.FiniteMultiset.Base.html#1173" class="Bound">b</a><a id="1252" class="Symbol">)))</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Cubical.HITs.FiniteMultiset.Base.html#1166" class="Bound">y</a> <a id="1259" href="Cubical.HITs.FiniteMultiset.Base.html#1045" class="Bound Operator">∷*</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Cubical.HITs.FiniteMultiset.Base.html#1164" class="Bound">x</a> <a id="1265" href="Cubical.HITs.FiniteMultiset.Base.html#1045" class="Bound Operator">∷*</a> <a id="1268" href="Cubical.HITs.FiniteMultiset.Base.html#1173" class="Bound">b</a><a id="1269" class="Symbol">))))</a>
        <a id="1282" class="Symbol">(λ</a> <a id="1285" href="Cubical.HITs.FiniteMultiset.Base.html#1285" class="Bound">xs</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="1303" href="Cubical.HITs.FiniteMultiset.Base.html#989" class="Bound">BProp</a><a id="1308" class="Symbol">)</a>

<a id="1311" class="Keyword">module</a> <a id="Rec"></a><a id="1318" href="Cubical.HITs.FiniteMultiset.Base.html#1318" class="Module">Rec</a> <a id="1322" class="Symbol">{</a><a id="1323" href="Cubical.HITs.FiniteMultiset.Base.html#1323" class="Bound">ℓ&#39;</a><a id="1325" class="Symbol">}</a> <a id="1327" class="Symbol">{</a><a id="1328" href="Cubical.HITs.FiniteMultiset.Base.html#1328" class="Bound">B</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1337" href="Cubical.HITs.FiniteMultiset.Base.html#1323" class="Bound">ℓ&#39;</a><a id="1339" class="Symbol">}</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Cubical.HITs.FiniteMultiset.Base.html#1342" class="Bound">BType</a> <a id="1348" class="Symbol">:</a> <a id="1350" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1356" href="Cubical.HITs.FiniteMultiset.Base.html#1328" class="Bound">B</a><a id="1357" class="Symbol">)</a>
  <a id="1361" class="Symbol">(</a><a id="1362" href="Cubical.HITs.FiniteMultiset.Base.html#1362" class="Bound">[]*</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Cubical.HITs.FiniteMultiset.Base.html#1328" class="Bound">B</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.HITs.FiniteMultiset.Base.html#1372" class="Bound Operator">_∷*_</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Cubical.HITs.FiniteMultiset.Base.html#1328" class="Bound">B</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Cubical.HITs.FiniteMultiset.Base.html#1328" class="Bound">B</a><a id="1388" class="Symbol">)</a>
  <a id="1392" class="Symbol">(</a><a id="1393" href="Cubical.HITs.FiniteMultiset.Base.html#1393" class="Bound">comm*</a> <a id="1399" class="Symbol">:</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Cubical.HITs.FiniteMultiset.Base.html#1402" class="Bound">x</a> <a id="1404" href="Cubical.HITs.FiniteMultiset.Base.html#1404" class="Bound">y</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Cubical.HITs.FiniteMultiset.Base.html#205" class="Generalizable">A</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.HITs.FiniteMultiset.Base.html#1412" class="Bound">b</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Cubical.HITs.FiniteMultiset.Base.html#1328" class="Bound">B</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Cubical.HITs.FiniteMultiset.Base.html#1402" class="Bound">x</a> <a id="1423" href="Cubical.HITs.FiniteMultiset.Base.html#1372" class="Bound Operator">∷*</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Cubical.HITs.FiniteMultiset.Base.html#1404" class="Bound">y</a> <a id="1429" href="Cubical.HITs.FiniteMultiset.Base.html#1372" class="Bound Operator">∷*</a> <a id="1432" href="Cubical.HITs.FiniteMultiset.Base.html#1412" class="Bound">b</a><a id="1433" class="Symbol">)</a> <a id="1435" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1437" href="Cubical.HITs.FiniteMultiset.Base.html#1404" class="Bound">y</a> <a id="1439" href="Cubical.HITs.FiniteMultiset.Base.html#1372" class="Bound Operator">∷*</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.HITs.FiniteMultiset.Base.html#1402" class="Bound">x</a> <a id="1445" href="Cubical.HITs.FiniteMultiset.Base.html#1372" class="Bound Operator">∷*</a> <a id="1448" href="Cubical.HITs.FiniteMultiset.Base.html#1412" class="Bound">b</a><a id="1449" class="Symbol">))</a> <a id="1452" class="Keyword">where</a>

  <a id="Rec.f"></a><a id="1461" href="Cubical.HITs.FiniteMultiset.Base.html#1461" class="Function">f</a> <a id="1463" class="Symbol">:</a> <a id="1465" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1471" href="Cubical.HITs.FiniteMultiset.Base.html#1379" class="Bound">A</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.HITs.FiniteMultiset.Base.html#1328" class="Bound">B</a>
  <a id="1479" href="Cubical.HITs.FiniteMultiset.Base.html#1461" class="Function">f</a> <a id="1481" class="Symbol">=</a> <a id="1483" href="Cubical.HITs.FiniteMultiset.Base.html#712" class="Function">Elim.f</a> <a id="1490" href="Cubical.HITs.FiniteMultiset.Base.html#1362" class="Bound">[]*</a> <a id="1494" class="Symbol">(λ</a> <a id="1497" href="Cubical.HITs.FiniteMultiset.Base.html#1497" class="Bound">x</a> <a id="1499" href="Cubical.HITs.FiniteMultiset.Base.html#1499" class="Bound">b</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.HITs.FiniteMultiset.Base.html#1497" class="Bound">x</a> <a id="1505" href="Cubical.HITs.FiniteMultiset.Base.html#1372" class="Bound Operator">∷*</a> <a id="1508" href="Cubical.HITs.FiniteMultiset.Base.html#1499" class="Bound">b</a><a id="1509" class="Symbol">)</a> <a id="1511" class="Symbol">(λ</a> <a id="1514" href="Cubical.HITs.FiniteMultiset.Base.html#1514" class="Bound">x</a> <a id="1516" href="Cubical.HITs.FiniteMultiset.Base.html#1516" class="Bound">y</a> <a id="1518" href="Cubical.HITs.FiniteMultiset.Base.html#1518" class="Bound">b</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Cubical.HITs.FiniteMultiset.Base.html#1393" class="Bound">comm*</a> <a id="1528" href="Cubical.HITs.FiniteMultiset.Base.html#1514" class="Bound">x</a> <a id="1530" href="Cubical.HITs.FiniteMultiset.Base.html#1516" class="Bound">y</a> <a id="1532" href="Cubical.HITs.FiniteMultiset.Base.html#1518" class="Bound">b</a><a id="1533" class="Symbol">)</a> <a id="1535" class="Symbol">(λ</a> <a id="1538" href="Cubical.HITs.FiniteMultiset.Base.html#1538" class="Bound">_</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Cubical.HITs.FiniteMultiset.Base.html#1342" class="Bound">BType</a><a id="1547" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.HITs.FiniteMultiset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.FiniteMultiset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.FiniteMultiset.Properties.html" class="Module">Cubical.HITs.FiniteMultiset.Properties</a> <a id="47" class="Keyword">where</a>

<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="194" class="Symbol">as</a> <a id="197" class="Module">⊥</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Cubical.HITs.FiniteMultiset.Base.html" class="Module">Cubical.HITs.FiniteMultiset.Base</a>
<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="Cubical.Structures.MultiSet.html" class="Module">Cubical.Structures.MultiSet</a>

<a id="322" class="Keyword">private</a>
  <a id="332" class="Keyword">variable</a>
    <a id="345" href="Cubical.HITs.FiniteMultiset.Properties.html#345" class="Generalizable">ℓ</a> <a id="347" class="Symbol">:</a> <a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="359" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a> <a id="361" class="Symbol">:</a> <a id="363" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="368" href="Cubical.HITs.FiniteMultiset.Properties.html#345" class="Generalizable">ℓ</a>

<a id="371" class="Keyword">infixr</a> <a id="378" class="Number">30</a> <a id="381" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="387" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">_++_</a> <a id="392" class="Symbol">:</a> <a id="394" class="Symbol">∀</a> <a id="396" class="Symbol">(</a><a id="397" href="Cubical.HITs.FiniteMultiset.Properties.html#397" class="Bound">xs</a> <a id="400" href="Cubical.HITs.FiniteMultiset.Properties.html#400" class="Bound">ys</a> <a id="403" class="Symbol">:</a> <a id="405" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="411" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="412" class="Symbol">)</a> <a id="414" class="Symbol">→</a> <a id="416" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="422" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a>
<a id="424" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="427" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="430" href="Cubical.HITs.FiniteMultiset.Properties.html#430" class="Bound">ys</a> <a id="433" class="Symbol">=</a> <a id="435" href="Cubical.HITs.FiniteMultiset.Properties.html#430" class="Bound">ys</a>
<a id="438" class="Symbol">(</a><a id="439" href="Cubical.HITs.FiniteMultiset.Properties.html#439" class="Bound">x</a> <a id="441" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="443" href="Cubical.HITs.FiniteMultiset.Properties.html#443" class="Bound">xs</a><a id="445" class="Symbol">)</a> <a id="447" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="450" href="Cubical.HITs.FiniteMultiset.Properties.html#450" class="Bound">ys</a> <a id="453" class="Symbol">=</a> <a id="455" href="Cubical.HITs.FiniteMultiset.Properties.html#439" class="Bound">x</a> <a id="457" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="459" href="Cubical.HITs.FiniteMultiset.Properties.html#443" class="Bound">xs</a> <a id="462" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="465" href="Cubical.HITs.FiniteMultiset.Properties.html#450" class="Bound">ys</a>
<a id="468" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="473" href="Cubical.HITs.FiniteMultiset.Properties.html#473" class="Bound">x</a> <a id="475" href="Cubical.HITs.FiniteMultiset.Properties.html#475" class="Bound">y</a> <a id="477" href="Cubical.HITs.FiniteMultiset.Properties.html#477" class="Bound">xs</a> <a id="480" href="Cubical.HITs.FiniteMultiset.Properties.html#480" class="Bound">i</a> <a id="482" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="485" href="Cubical.HITs.FiniteMultiset.Properties.html#485" class="Bound">ys</a> <a id="488" class="Symbol">=</a> <a id="490" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="495" href="Cubical.HITs.FiniteMultiset.Properties.html#473" class="Bound">x</a> <a id="497" href="Cubical.HITs.FiniteMultiset.Properties.html#475" class="Bound">y</a> <a id="499" class="Symbol">(</a><a id="500" href="Cubical.HITs.FiniteMultiset.Properties.html#477" class="Bound">xs</a> <a id="503" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="506" href="Cubical.HITs.FiniteMultiset.Properties.html#485" class="Bound">ys</a><a id="508" class="Symbol">)</a> <a id="510" href="Cubical.HITs.FiniteMultiset.Properties.html#480" class="Bound">i</a>
<a id="512" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="518" href="Cubical.HITs.FiniteMultiset.Properties.html#518" class="Bound">xs</a> <a id="521" href="Cubical.HITs.FiniteMultiset.Properties.html#521" class="Bound">zs</a> <a id="524" href="Cubical.HITs.FiniteMultiset.Properties.html#524" class="Bound">p</a> <a id="526" href="Cubical.HITs.FiniteMultiset.Properties.html#526" class="Bound">q</a> <a id="528" href="Cubical.HITs.FiniteMultiset.Properties.html#528" class="Bound">i</a> <a id="530" href="Cubical.HITs.FiniteMultiset.Properties.html#530" class="Bound">j</a> <a id="532" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="535" href="Cubical.HITs.FiniteMultiset.Properties.html#535" class="Bound">ys</a> <a id="538" class="Symbol">=</a>
  <a id="542" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="548" class="Symbol">(</a><a id="549" href="Cubical.HITs.FiniteMultiset.Properties.html#518" class="Bound">xs</a> <a id="552" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="555" href="Cubical.HITs.FiniteMultiset.Properties.html#535" class="Bound">ys</a><a id="557" class="Symbol">)</a> <a id="559" class="Symbol">(</a><a id="560" href="Cubical.HITs.FiniteMultiset.Properties.html#521" class="Bound">zs</a> <a id="563" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="566" href="Cubical.HITs.FiniteMultiset.Properties.html#535" class="Bound">ys</a><a id="568" class="Symbol">)</a> <a id="570" class="Symbol">(</a><a id="571" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="576" class="Symbol">(</a><a id="577" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">_++</a> <a id="581" href="Cubical.HITs.FiniteMultiset.Properties.html#535" class="Bound">ys</a><a id="583" class="Symbol">)</a> <a id="585" href="Cubical.HITs.FiniteMultiset.Properties.html#524" class="Bound">p</a><a id="586" class="Symbol">)</a> <a id="588" class="Symbol">(</a><a id="589" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="594" class="Symbol">(</a><a id="595" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">_++</a> <a id="599" href="Cubical.HITs.FiniteMultiset.Properties.html#535" class="Bound">ys</a><a id="601" class="Symbol">)</a> <a id="603" href="Cubical.HITs.FiniteMultiset.Properties.html#526" class="Bound">q</a><a id="604" class="Symbol">)</a> <a id="606" href="Cubical.HITs.FiniteMultiset.Properties.html#528" class="Bound">i</a> <a id="608" href="Cubical.HITs.FiniteMultiset.Properties.html#530" class="Bound">j</a>

<a id="unitl-++"></a><a id="611" href="Cubical.HITs.FiniteMultiset.Properties.html#611" class="Function">unitl-++</a> <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">∀</a> <a id="624" class="Symbol">(</a><a id="625" href="Cubical.HITs.FiniteMultiset.Properties.html#625" class="Bound">xs</a> <a id="628" class="Symbol">:</a> <a id="630" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="636" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">→</a> <a id="641" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="644" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="647" href="Cubical.HITs.FiniteMultiset.Properties.html#625" class="Bound">xs</a> <a id="650" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="652" href="Cubical.HITs.FiniteMultiset.Properties.html#625" class="Bound">xs</a>
<a id="655" href="Cubical.HITs.FiniteMultiset.Properties.html#611" class="Function">unitl-++</a> <a id="664" href="Cubical.HITs.FiniteMultiset.Properties.html#664" class="Bound">xs</a> <a id="667" class="Symbol">=</a> <a id="669" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="unitr-++"></a><a id="675" href="Cubical.HITs.FiniteMultiset.Properties.html#675" class="Function">unitr-++</a> <a id="684" class="Symbol">:</a> <a id="686" class="Symbol">∀</a> <a id="688" class="Symbol">(</a><a id="689" href="Cubical.HITs.FiniteMultiset.Properties.html#689" class="Bound">xs</a> <a id="692" class="Symbol">:</a> <a id="694" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="700" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.HITs.FiniteMultiset.Properties.html#689" class="Bound">xs</a> <a id="708" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="711" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="716" href="Cubical.HITs.FiniteMultiset.Properties.html#689" class="Bound">xs</a>
<a id="719" href="Cubical.HITs.FiniteMultiset.Properties.html#675" class="Function">unitr-++</a> <a id="728" class="Symbol">=</a> <a id="730" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="741" class="Symbol">(</a><a id="742" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="748" class="Symbol">_</a> <a id="750" class="Symbol">_)</a> <a id="753" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="758" class="Symbol">(λ</a> <a id="761" href="Cubical.HITs.FiniteMultiset.Properties.html#761" class="Bound">x</a> <a id="763" href="Cubical.HITs.FiniteMultiset.Properties.html#763" class="Bound">p</a> <a id="765" class="Symbol">→</a> <a id="767" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="772" class="Symbol">(</a><a id="773" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">_∷_</a> <a id="777" href="Cubical.HITs.FiniteMultiset.Properties.html#761" class="Bound">x</a><a id="778" class="Symbol">)</a> <a id="780" href="Cubical.HITs.FiniteMultiset.Properties.html#763" class="Bound">p</a><a id="781" class="Symbol">)</a>

<a id="assoc-++"></a><a id="784" href="Cubical.HITs.FiniteMultiset.Properties.html#784" class="Function">assoc-++</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">∀</a> <a id="797" class="Symbol">(</a><a id="798" href="Cubical.HITs.FiniteMultiset.Properties.html#798" class="Bound">xs</a> <a id="801" href="Cubical.HITs.FiniteMultiset.Properties.html#801" class="Bound">ys</a> <a id="804" href="Cubical.HITs.FiniteMultiset.Properties.html#804" class="Bound">zs</a> <a id="807" class="Symbol">:</a> <a id="809" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="815" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">→</a> <a id="820" href="Cubical.HITs.FiniteMultiset.Properties.html#798" class="Bound">xs</a> <a id="823" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="826" class="Symbol">(</a><a id="827" href="Cubical.HITs.FiniteMultiset.Properties.html#801" class="Bound">ys</a> <a id="830" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="833" href="Cubical.HITs.FiniteMultiset.Properties.html#804" class="Bound">zs</a><a id="835" class="Symbol">)</a> <a id="837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.HITs.FiniteMultiset.Properties.html#798" class="Bound">xs</a> <a id="843" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="846" href="Cubical.HITs.FiniteMultiset.Properties.html#801" class="Bound">ys</a><a id="848" class="Symbol">)</a> <a id="850" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="853" href="Cubical.HITs.FiniteMultiset.Properties.html#804" class="Bound">zs</a>
<a id="856" href="Cubical.HITs.FiniteMultiset.Properties.html#784" class="Function">assoc-++</a> <a id="865" class="Symbol">=</a> <a id="867" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="878" class="Symbol">(</a><a id="879" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="888" class="Symbol">(λ</a> <a id="891" href="Cubical.HITs.FiniteMultiset.Properties.html#891" class="Bound">_</a> <a id="893" href="Cubical.HITs.FiniteMultiset.Properties.html#893" class="Bound">_</a> <a id="895" class="Symbol">→</a> <a id="897" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="903" class="Symbol">_</a> <a id="905" class="Symbol">_))</a>
                      <a id="931" class="Symbol">(λ</a> <a id="934" href="Cubical.HITs.FiniteMultiset.Properties.html#934" class="Bound">ys</a> <a id="937" href="Cubical.HITs.FiniteMultiset.Properties.html#937" class="Bound">zs</a> <a id="940" class="Symbol">→</a> <a id="942" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="946" class="Symbol">)</a>
                      <a id="970" class="Symbol">(λ</a> <a id="973" href="Cubical.HITs.FiniteMultiset.Properties.html#973" class="Bound">x</a> <a id="975" href="Cubical.HITs.FiniteMultiset.Properties.html#975" class="Bound">p</a> <a id="977" href="Cubical.HITs.FiniteMultiset.Properties.html#977" class="Bound">ys</a> <a id="980" href="Cubical.HITs.FiniteMultiset.Properties.html#980" class="Bound">zs</a> <a id="983" class="Symbol">→</a> <a id="985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="990" class="Symbol">(</a><a id="991" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">_∷_</a> <a id="995" href="Cubical.HITs.FiniteMultiset.Properties.html#973" class="Bound">x</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.HITs.FiniteMultiset.Properties.html#975" class="Bound">p</a> <a id="1001" href="Cubical.HITs.FiniteMultiset.Properties.html#977" class="Bound">ys</a> <a id="1004" href="Cubical.HITs.FiniteMultiset.Properties.html#980" class="Bound">zs</a><a id="1006" class="Symbol">))</a>

<a id="cons-++"></a><a id="1010" href="Cubical.HITs.FiniteMultiset.Properties.html#1010" class="Function">cons-++</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">∀</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.HITs.FiniteMultiset.Properties.html#1023" class="Bound">x</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Cubical.HITs.FiniteMultiset.Properties.html#1031" class="Bound">xs</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1042" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Cubical.HITs.FiniteMultiset.Properties.html#1023" class="Bound">x</a> <a id="1049" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1051" href="Cubical.HITs.FiniteMultiset.Properties.html#1031" class="Bound">xs</a> <a id="1054" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1056" href="Cubical.HITs.FiniteMultiset.Properties.html#1031" class="Bound">xs</a> <a id="1059" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="1062" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">[</a> <a id="1064" href="Cubical.HITs.FiniteMultiset.Properties.html#1023" class="Bound">x</a> <a id="1066" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">]</a>
<a id="1068" href="Cubical.HITs.FiniteMultiset.Properties.html#1010" class="Function">cons-++</a> <a id="1076" href="Cubical.HITs.FiniteMultiset.Properties.html#1076" class="Bound">x</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="1098" class="Symbol">_</a> <a id="1100" class="Symbol">_)</a>
  <a id="1105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1112" class="Symbol">(λ</a> <a id="1115" href="Cubical.HITs.FiniteMultiset.Properties.html#1115" class="Bound">y</a> <a id="1117" class="Symbol">{</a><a id="1118" href="Cubical.HITs.FiniteMultiset.Properties.html#1118" class="Bound">xs</a><a id="1120" class="Symbol">}</a> <a id="1122" href="Cubical.HITs.FiniteMultiset.Properties.html#1122" class="Bound">p</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="1131" href="Cubical.HITs.FiniteMultiset.Properties.html#1076" class="Bound">x</a> <a id="1133" href="Cubical.HITs.FiniteMultiset.Properties.html#1115" class="Bound">y</a> <a id="1135" href="Cubical.HITs.FiniteMultiset.Properties.html#1118" class="Bound">xs</a> <a id="1138" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1140" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">_∷_</a> <a id="1150" href="Cubical.HITs.FiniteMultiset.Properties.html#1115" class="Bound">y</a><a id="1151" class="Symbol">)</a> <a id="1153" href="Cubical.HITs.FiniteMultiset.Properties.html#1122" class="Bound">p</a><a id="1154" class="Symbol">)</a>

<a id="comm-++"></a><a id="1157" href="Cubical.HITs.FiniteMultiset.Properties.html#1157" class="Function">comm-++</a> <a id="1165" class="Symbol">:</a> <a id="1167" class="Symbol">∀</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Cubical.HITs.FiniteMultiset.Properties.html#1170" class="Bound">xs</a> <a id="1173" href="Cubical.HITs.FiniteMultiset.Properties.html#1173" class="Bound">ys</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1184" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="1185" class="Symbol">)</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="Cubical.HITs.FiniteMultiset.Properties.html#1170" class="Bound">xs</a> <a id="1192" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="1195" href="Cubical.HITs.FiniteMultiset.Properties.html#1173" class="Bound">ys</a> <a id="1198" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1200" href="Cubical.HITs.FiniteMultiset.Properties.html#1173" class="Bound">ys</a> <a id="1203" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="1206" href="Cubical.HITs.FiniteMultiset.Properties.html#1170" class="Bound">xs</a>
<a id="1209" href="Cubical.HITs.FiniteMultiset.Properties.html#1157" class="Function">comm-++</a> <a id="1217" class="Symbol">=</a> <a id="1219" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="1239" class="Symbol">(λ</a> <a id="1242" href="Cubical.HITs.FiniteMultiset.Properties.html#1242" class="Bound">_</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="1252" class="Symbol">_</a> <a id="1254" class="Symbol">_))</a>
  <a id="1260" class="Symbol">(λ</a> <a id="1263" href="Cubical.HITs.FiniteMultiset.Properties.html#1263" class="Bound">ys</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Cubical.HITs.FiniteMultiset.Properties.html#675" class="Function">unitr-++</a> <a id="1282" href="Cubical.HITs.FiniteMultiset.Properties.html#1263" class="Bound">ys</a><a id="1284" class="Symbol">))</a>
  <a id="1289" class="Symbol">(λ</a> <a id="1292" href="Cubical.HITs.FiniteMultiset.Properties.html#1292" class="Bound">x</a> <a id="1294" class="Symbol">{</a><a id="1295" href="Cubical.HITs.FiniteMultiset.Properties.html#1295" class="Bound">xs</a><a id="1297" class="Symbol">}</a> <a id="1299" href="Cubical.HITs.FiniteMultiset.Properties.html#1299" class="Bound">p</a> <a id="1301" href="Cubical.HITs.FiniteMultiset.Properties.html#1301" class="Bound">ys</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.HITs.FiniteMultiset.Properties.html#1292" class="Bound">x</a> <a id="1314" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷_</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Cubical.HITs.FiniteMultiset.Properties.html#1299" class="Bound">p</a> <a id="1321" href="Cubical.HITs.FiniteMultiset.Properties.html#1301" class="Bound">ys</a><a id="1323" class="Symbol">)</a>
                 <a id="1342" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1344" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">_++</a> <a id="1354" href="Cubical.HITs.FiniteMultiset.Properties.html#1295" class="Bound">xs</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Cubical.HITs.FiniteMultiset.Properties.html#1010" class="Function">cons-++</a> <a id="1367" href="Cubical.HITs.FiniteMultiset.Properties.html#1292" class="Bound">x</a> <a id="1369" href="Cubical.HITs.FiniteMultiset.Properties.html#1301" class="Bound">ys</a><a id="1371" class="Symbol">)</a>
                 <a id="1390" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1392" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Cubical.HITs.FiniteMultiset.Properties.html#784" class="Function">assoc-++</a> <a id="1406" href="Cubical.HITs.FiniteMultiset.Properties.html#1301" class="Bound">ys</a> <a id="1409" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">[</a> <a id="1411" href="Cubical.HITs.FiniteMultiset.Properties.html#1292" class="Bound">x</a> <a id="1413" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">]</a> <a id="1415" href="Cubical.HITs.FiniteMultiset.Properties.html#1295" class="Bound">xs</a><a id="1417" class="Symbol">))</a>

<a id="1421" class="Keyword">module</a> <a id="FMSetUniversal"></a><a id="1428" href="Cubical.HITs.FiniteMultiset.Properties.html#1428" class="Module">FMSetUniversal</a> <a id="1443" class="Symbol">{</a><a id="1444" href="Cubical.HITs.FiniteMultiset.Properties.html#1444" class="Bound">ℓ</a><a id="1445" class="Symbol">}</a> <a id="1447" class="Symbol">{</a><a id="1448" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1457" href="Cubical.HITs.FiniteMultiset.Properties.html#1444" class="Bound">ℓ</a><a id="1458" class="Symbol">}</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.HITs.FiniteMultiset.Properties.html#1461" class="Bound">MSet</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1474" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a><a id="1475" class="Symbol">)</a>
  <a id="1479" class="Symbol">(</a><a id="1480" href="Cubical.HITs.FiniteMultiset.Properties.html#1480" class="Bound">e</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a><a id="1485" class="Symbol">)</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">_⊗_</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a><a id="1503" class="Symbol">)</a>
  <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.HITs.FiniteMultiset.Properties.html#1508" class="Bound">comm-⊗</a> <a id="1515" class="Symbol">:</a> <a id="1517" class="Symbol">∀</a> <a id="1519" href="Cubical.HITs.FiniteMultiset.Properties.html#1519" class="Bound">x</a> <a id="1521" href="Cubical.HITs.FiniteMultiset.Properties.html#1521" class="Bound">y</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.HITs.FiniteMultiset.Properties.html#1519" class="Bound">x</a> <a id="1527" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1529" href="Cubical.HITs.FiniteMultiset.Properties.html#1521" class="Bound">y</a> <a id="1531" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1533" href="Cubical.HITs.FiniteMultiset.Properties.html#1521" class="Bound">y</a> <a id="1535" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1537" href="Cubical.HITs.FiniteMultiset.Properties.html#1519" class="Bound">x</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.HITs.FiniteMultiset.Properties.html#1541" class="Bound">assoc-⊗</a> <a id="1549" class="Symbol">:</a> <a id="1551" class="Symbol">∀</a> <a id="1553" href="Cubical.HITs.FiniteMultiset.Properties.html#1553" class="Bound">x</a> <a id="1555" href="Cubical.HITs.FiniteMultiset.Properties.html#1555" class="Bound">y</a> <a id="1557" href="Cubical.HITs.FiniteMultiset.Properties.html#1557" class="Bound">z</a> <a id="1559" class="Symbol">→</a> <a id="1561" href="Cubical.HITs.FiniteMultiset.Properties.html#1553" class="Bound">x</a> <a id="1563" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.HITs.FiniteMultiset.Properties.html#1555" class="Bound">y</a> <a id="1568" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1570" href="Cubical.HITs.FiniteMultiset.Properties.html#1557" class="Bound">z</a><a id="1571" class="Symbol">)</a> <a id="1573" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.HITs.FiniteMultiset.Properties.html#1553" class="Bound">x</a> <a id="1578" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1580" href="Cubical.HITs.FiniteMultiset.Properties.html#1555" class="Bound">y</a><a id="1581" class="Symbol">)</a> <a id="1583" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1585" href="Cubical.HITs.FiniteMultiset.Properties.html#1557" class="Bound">z</a><a id="1586" class="Symbol">)</a>
  <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.HITs.FiniteMultiset.Properties.html#1591" class="Bound">unit-⊗</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">∀</a> <a id="1602" href="Cubical.HITs.FiniteMultiset.Properties.html#1602" class="Bound">x</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Cubical.HITs.FiniteMultiset.Properties.html#1480" class="Bound">e</a> <a id="1608" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1610" href="Cubical.HITs.FiniteMultiset.Properties.html#1602" class="Bound">x</a> <a id="1612" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1614" href="Cubical.HITs.FiniteMultiset.Properties.html#1602" class="Bound">x</a><a id="1615" class="Symbol">)</a>
  <a id="1619" class="Symbol">(</a><a id="1620" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Keyword">where</a>

  <a id="FMSetUniversal.f-extend"></a><a id="1640" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1657" href="Cubical.HITs.FiniteMultiset.Properties.html#1624" class="Bound">A</a> <a id="1659" class="Symbol">→</a> <a id="1661" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a>
  <a id="1665" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Cubical.HITs.FiniteMultiset.Base.html#1461" class="Function">Rec.f</a> <a id="1682" href="Cubical.HITs.FiniteMultiset.Properties.html#1461" class="Bound">MSet</a> <a id="1687" href="Cubical.HITs.FiniteMultiset.Properties.html#1480" class="Bound">e</a> <a id="1689" class="Symbol">(λ</a> <a id="1692" href="Cubical.HITs.FiniteMultiset.Properties.html#1692" class="Bound">x</a> <a id="1694" href="Cubical.HITs.FiniteMultiset.Properties.html#1694" class="Bound">m</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1700" href="Cubical.HITs.FiniteMultiset.Properties.html#1692" class="Bound">x</a> <a id="1702" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1704" href="Cubical.HITs.FiniteMultiset.Properties.html#1694" class="Bound">m</a><a id="1705" class="Symbol">)</a>
         <a id="1716" class="Symbol">(λ</a> <a id="1719" href="Cubical.HITs.FiniteMultiset.Properties.html#1719" class="Bound">x</a> <a id="1721" href="Cubical.HITs.FiniteMultiset.Properties.html#1721" class="Bound">y</a> <a id="1723" href="Cubical.HITs.FiniteMultiset.Properties.html#1723" class="Bound">m</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Cubical.HITs.FiniteMultiset.Properties.html#1508" class="Bound">comm-⊗</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1737" href="Cubical.HITs.FiniteMultiset.Properties.html#1719" class="Bound">x</a><a id="1738" class="Symbol">)</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1743" href="Cubical.HITs.FiniteMultiset.Properties.html#1721" class="Bound">y</a> <a id="1745" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1747" href="Cubical.HITs.FiniteMultiset.Properties.html#1723" class="Bound">m</a><a id="1748" class="Symbol">)</a> <a id="1750" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.HITs.FiniteMultiset.Properties.html#1541" class="Bound">assoc-⊗</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1768" href="Cubical.HITs.FiniteMultiset.Properties.html#1721" class="Bound">y</a><a id="1769" class="Symbol">)</a> <a id="1771" href="Cubical.HITs.FiniteMultiset.Properties.html#1723" class="Bound">m</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1776" href="Cubical.HITs.FiniteMultiset.Properties.html#1719" class="Bound">x</a><a id="1777" class="Symbol">))</a> <a id="1780" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1782" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1790" href="Cubical.HITs.FiniteMultiset.Properties.html#1721" class="Bound">y</a> <a id="1792" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗_</a><a id="1794" class="Symbol">)</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.HITs.FiniteMultiset.Properties.html#1508" class="Bound">comm-⊗</a> <a id="1804" href="Cubical.HITs.FiniteMultiset.Properties.html#1723" class="Bound">m</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1809" href="Cubical.HITs.FiniteMultiset.Properties.html#1719" class="Bound">x</a><a id="1810" class="Symbol">)))</a>

  <a id="FMSetUniversal.f-extend-nil"></a><a id="1817" href="Cubical.HITs.FiniteMultiset.Properties.html#1817" class="Function">f-extend-nil</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="1841" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="1844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1846" href="Cubical.HITs.FiniteMultiset.Properties.html#1480" class="Bound">e</a>
  <a id="1850" href="Cubical.HITs.FiniteMultiset.Properties.html#1817" class="Function">f-extend-nil</a> <a id="1863" class="Symbol">=</a> <a id="1865" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="FMSetUniversal.f-extend-cons"></a><a id="1873" href="Cubical.HITs.FiniteMultiset.Properties.html#1873" class="Function">f-extend-cons</a> <a id="1887" class="Symbol">:</a> <a id="1889" class="Symbol">∀</a> <a id="1891" href="Cubical.HITs.FiniteMultiset.Properties.html#1891" class="Bound">x</a> <a id="1893" href="Cubical.HITs.FiniteMultiset.Properties.html#1893" class="Bound">xs</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.HITs.FiniteMultiset.Properties.html#1891" class="Bound">x</a> <a id="1910" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1912" href="Cubical.HITs.FiniteMultiset.Properties.html#1893" class="Bound">xs</a><a id="1914" class="Symbol">)</a> <a id="1916" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1918" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="1920" href="Cubical.HITs.FiniteMultiset.Properties.html#1891" class="Bound">x</a> <a id="1922" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="1924" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="1933" href="Cubical.HITs.FiniteMultiset.Properties.html#1893" class="Bound">xs</a>
  <a id="1938" href="Cubical.HITs.FiniteMultiset.Properties.html#1873" class="Function">f-extend-cons</a> <a id="1952" href="Cubical.HITs.FiniteMultiset.Properties.html#1952" class="Bound">x</a> <a id="1954" href="Cubical.HITs.FiniteMultiset.Properties.html#1954" class="Bound">xs</a> <a id="1957" class="Symbol">=</a> <a id="1959" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="FMSetUniversal.f-extend-sing"></a><a id="1967" href="Cubical.HITs.FiniteMultiset.Properties.html#1967" class="Function">f-extend-sing</a> <a id="1981" class="Symbol">:</a> <a id="1983" class="Symbol">∀</a> <a id="1985" href="Cubical.HITs.FiniteMultiset.Properties.html#1985" class="Bound">x</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="1998" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">[</a> <a id="2000" href="Cubical.HITs.FiniteMultiset.Properties.html#1985" class="Bound">x</a> <a id="2002" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">]</a> <a id="2004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2006" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="2008" href="Cubical.HITs.FiniteMultiset.Properties.html#1985" class="Bound">x</a>
  <a id="2012" href="Cubical.HITs.FiniteMultiset.Properties.html#1967" class="Function">f-extend-sing</a> <a id="2026" href="Cubical.HITs.FiniteMultiset.Properties.html#2026" class="Bound">x</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Cubical.HITs.FiniteMultiset.Properties.html#1508" class="Bound">comm-⊗</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="2040" href="Cubical.HITs.FiniteMultiset.Properties.html#2026" class="Bound">x</a><a id="2041" class="Symbol">)</a> <a id="2043" href="Cubical.HITs.FiniteMultiset.Properties.html#1480" class="Bound">e</a> <a id="2045" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2047" href="Cubical.HITs.FiniteMultiset.Properties.html#1591" class="Bound">unit-⊗</a> <a id="2054" class="Symbol">(</a><a id="2055" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="2057" href="Cubical.HITs.FiniteMultiset.Properties.html#2026" class="Bound">x</a><a id="2058" class="Symbol">)</a>

  <a id="FMSetUniversal.f-extend-++"></a><a id="2063" href="Cubical.HITs.FiniteMultiset.Properties.html#2063" class="Function">f-extend-++</a> <a id="2075" class="Symbol">:</a> <a id="2077" class="Symbol">∀</a> <a id="2079" href="Cubical.HITs.FiniteMultiset.Properties.html#2079" class="Bound">xs</a> <a id="2082" href="Cubical.HITs.FiniteMultiset.Properties.html#2082" class="Bound">ys</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.HITs.FiniteMultiset.Properties.html#2079" class="Bound">xs</a> <a id="2100" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="2103" href="Cubical.HITs.FiniteMultiset.Properties.html#2082" class="Bound">ys</a><a id="2105" class="Symbol">)</a> <a id="2107" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2109" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="2118" href="Cubical.HITs.FiniteMultiset.Properties.html#2079" class="Bound">xs</a> <a id="2121" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="2123" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="2132" href="Cubical.HITs.FiniteMultiset.Properties.html#2082" class="Bound">ys</a>
  <a id="2137" href="Cubical.HITs.FiniteMultiset.Properties.html#2063" class="Function">f-extend-++</a> <a id="2149" class="Symbol">=</a> <a id="2151" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2171" class="Symbol">λ</a> <a id="2173" href="Cubical.HITs.FiniteMultiset.Properties.html#2173" class="Bound">_</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.HITs.FiniteMultiset.Properties.html#1461" class="Bound">MSet</a> <a id="2182" class="Symbol">_</a> <a id="2184" class="Symbol">_)</a>
    <a id="2191" class="Symbol">(λ</a> <a id="2194" href="Cubical.HITs.FiniteMultiset.Properties.html#2194" class="Bound">ys</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.HITs.FiniteMultiset.Properties.html#1591" class="Bound">unit-⊗</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="2221" href="Cubical.HITs.FiniteMultiset.Properties.html#2194" class="Bound">ys</a><a id="2223" class="Symbol">)))</a>
    <a id="2231" class="Symbol">(λ</a> <a id="2234" href="Cubical.HITs.FiniteMultiset.Properties.html#2234" class="Bound">x</a> <a id="2236" class="Symbol">{</a><a id="2237" href="Cubical.HITs.FiniteMultiset.Properties.html#2237" class="Bound">xs</a><a id="2239" class="Symbol">}</a> <a id="2241" href="Cubical.HITs.FiniteMultiset.Properties.html#2241" class="Bound">p</a> <a id="2243" href="Cubical.HITs.FiniteMultiset.Properties.html#2243" class="Bound">ys</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="2256" href="Cubical.HITs.FiniteMultiset.Properties.html#2234" class="Bound">x</a> <a id="2258" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗_</a><a id="2260" class="Symbol">)</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.HITs.FiniteMultiset.Properties.html#2241" class="Bound">p</a> <a id="2265" href="Cubical.HITs.FiniteMultiset.Properties.html#2243" class="Bound">ys</a><a id="2267" class="Symbol">)</a> <a id="2269" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2271" href="Cubical.HITs.FiniteMultiset.Properties.html#1541" class="Bound">assoc-⊗</a> <a id="2279" class="Symbol">(</a><a id="2280" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="2282" href="Cubical.HITs.FiniteMultiset.Properties.html#2234" class="Bound">x</a><a id="2283" class="Symbol">)</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="2295" href="Cubical.HITs.FiniteMultiset.Properties.html#2237" class="Bound">xs</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a> <a id="2309" href="Cubical.HITs.FiniteMultiset.Properties.html#2243" class="Bound">ys</a><a id="2311" class="Symbol">))</a>

  <a id="2317" class="Keyword">module</a> <a id="2324" href="Cubical.HITs.FiniteMultiset.Properties.html#2324" class="Module">_</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="2337" href="Cubical.HITs.FiniteMultiset.Properties.html#1624" class="Bound">A</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Cubical.HITs.FiniteMultiset.Properties.html#1448" class="Bound">M</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.HITs.FiniteMultiset.Properties.html#2345" class="Bound">h-nil</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2355" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="2358" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2360" href="Cubical.HITs.FiniteMultiset.Properties.html#1480" class="Bound">e</a><a id="2361" class="Symbol">)</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Cubical.HITs.FiniteMultiset.Properties.html#2364" class="Bound">h-sing</a> <a id="2371" class="Symbol">:</a> <a id="2373" class="Symbol">∀</a> <a id="2375" href="Cubical.HITs.FiniteMultiset.Properties.html#2375" class="Bound">x</a> <a id="2377" class="Symbol">→</a> <a id="2379" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2381" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">[</a> <a id="2383" href="Cubical.HITs.FiniteMultiset.Properties.html#2375" class="Bound">x</a> <a id="2385" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">]</a> <a id="2387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2389" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="2391" href="Cubical.HITs.FiniteMultiset.Properties.html#2375" class="Bound">x</a><a id="2392" class="Symbol">)</a>
           <a id="2405" class="Symbol">(</a><a id="2406" href="Cubical.HITs.FiniteMultiset.Properties.html#2406" class="Bound">h-++</a> <a id="2411" class="Symbol">:</a> <a id="2413" class="Symbol">∀</a> <a id="2415" href="Cubical.HITs.FiniteMultiset.Properties.html#2415" class="Bound">xs</a> <a id="2418" href="Cubical.HITs.FiniteMultiset.Properties.html#2418" class="Bound">ys</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Cubical.HITs.FiniteMultiset.Properties.html#2415" class="Bound">xs</a> <a id="2429" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="2432" href="Cubical.HITs.FiniteMultiset.Properties.html#2418" class="Bound">ys</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2438" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2440" href="Cubical.HITs.FiniteMultiset.Properties.html#2415" class="Bound">xs</a> <a id="2443" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗</a> <a id="2445" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2447" href="Cubical.HITs.FiniteMultiset.Properties.html#2418" class="Bound">ys</a><a id="2449" class="Symbol">)</a> <a id="2451" class="Keyword">where</a>

    <a id="2462" href="Cubical.HITs.FiniteMultiset.Properties.html#2462" class="Function">f-extend-unique</a> <a id="2478" class="Symbol">:</a> <a id="2480" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2482" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2484" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">f-extend</a>
    <a id="2497" href="Cubical.HITs.FiniteMultiset.Properties.html#2462" class="Function">f-extend-unique</a> <a id="2513" class="Symbol">=</a> <a id="2515" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Cubical.HITs.FiniteMultiset.Properties.html#1461" class="Bound">MSet</a> <a id="2540" class="Symbol">_</a> <a id="2542" class="Symbol">_)</a>
                              <a id="2575" href="Cubical.HITs.FiniteMultiset.Properties.html#2345" class="Bound">h-nil</a>
                              <a id="2611" class="Symbol">(λ</a> <a id="2614" href="Cubical.HITs.FiniteMultiset.Properties.html#2614" class="Bound">x</a> <a id="2616" class="Symbol">{</a><a id="2617" href="Cubical.HITs.FiniteMultiset.Properties.html#2617" class="Bound">xs</a><a id="2619" class="Symbol">}</a> <a id="2621" href="Cubical.HITs.FiniteMultiset.Properties.html#2621" class="Bound">p</a> <a id="2623" class="Symbol">→</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.HITs.FiniteMultiset.Properties.html#2406" class="Bound">h-++</a> <a id="2631" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">[</a> <a id="2633" href="Cubical.HITs.FiniteMultiset.Properties.html#2614" class="Bound">x</a> <a id="2635" href="Cubical.HITs.FiniteMultiset.Base.html#413" class="InductiveConstructor Operator">]</a> <a id="2637" href="Cubical.HITs.FiniteMultiset.Properties.html#2617" class="Bound">xs</a><a id="2639" class="Symbol">)</a> <a id="2641" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2643" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">_⊗</a> <a id="2652" href="Cubical.HITs.FiniteMultiset.Properties.html#2327" class="Bound">h</a> <a id="2654" href="Cubical.HITs.FiniteMultiset.Properties.html#2617" class="Bound">xs</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Cubical.HITs.FiniteMultiset.Properties.html#2364" class="Bound">h-sing</a> <a id="2666" href="Cubical.HITs.FiniteMultiset.Properties.html#2614" class="Bound">x</a><a id="2667" class="Symbol">)</a> <a id="2669" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2671" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Cubical.HITs.FiniteMultiset.Properties.html#1620" class="Bound">f</a> <a id="2679" href="Cubical.HITs.FiniteMultiset.Properties.html#2614" class="Bound">x</a> <a id="2681" href="Cubical.HITs.FiniteMultiset.Properties.html#1488" class="Bound Operator">⊗_</a><a id="2683" class="Symbol">)</a> <a id="2685" href="Cubical.HITs.FiniteMultiset.Properties.html#2621" class="Bound">p</a><a id="2686" class="Symbol">))</a>



<a id="2692" class="Comment">-- We want to construct a multiset-structure on FMSet A, the empty set and insertion are given by the constructors,</a>
<a id="2808" class="Comment">-- for the count part we use the recursor</a>


<a id="2852" class="Comment">-- If A has decidable equality we can define the count-function:</a>
<a id="2917" class="Keyword">module</a> <a id="2924" href="Cubical.HITs.FiniteMultiset.Properties.html#2924" class="Module">_</a><a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="2932" class="Symbol">:</a> <a id="2934" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="2943" href="Cubical.HITs.FiniteMultiset.Properties.html#359" class="Generalizable">A</a><a id="2944" class="Symbol">)</a> <a id="2946" class="Keyword">where</a>
 <a id="2953" href="Cubical.HITs.FiniteMultiset.Properties.html#2953" class="Function">FMScount-∷*</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="2973" class="Symbol">→</a> <a id="2975" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2977" class="Symbol">→</a> <a id="2979" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
 <a id="2982" href="Cubical.HITs.FiniteMultiset.Properties.html#2953" class="Function">FMScount-∷*</a> <a id="2994" href="Cubical.HITs.FiniteMultiset.Properties.html#2994" class="Bound">a</a> <a id="2996" href="Cubical.HITs.FiniteMultiset.Properties.html#2996" class="Bound">x</a> <a id="2998" href="Cubical.HITs.FiniteMultiset.Properties.html#2998" class="Bound">n</a> <a id="3000" class="Keyword">with</a> <a id="3005" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="3011" href="Cubical.HITs.FiniteMultiset.Properties.html#2994" class="Bound">a</a> <a id="3013" href="Cubical.HITs.FiniteMultiset.Properties.html#2996" class="Bound">x</a>
 <a id="3016" class="Symbol">...</a> <a id="3020" class="Symbol">|</a> <a id="3022" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3026" href="Cubical.HITs.FiniteMultiset.Properties.html#3026" class="Bound">a≡x</a> <a id="3030" class="Symbol">=</a> <a id="3032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3036" class="Bound">n</a>
 <a id="3039" class="Symbol">...</a> <a id="3043" class="Symbol">|</a> <a id="3045" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="3049" href="Cubical.HITs.FiniteMultiset.Properties.html#3049" class="Bound">a≢x</a> <a id="3053" class="Symbol">=</a> <a id="3055" class="Bound">n</a>

 <a id="3059" href="Cubical.HITs.FiniteMultiset.Properties.html#3059" class="Function">FMScount-comm*</a> <a id="3074" class="Symbol">:</a>  <a id="3077" class="Symbol">(</a><a id="3078" href="Cubical.HITs.FiniteMultiset.Properties.html#3078" class="Bound">a</a> <a id="3080" href="Cubical.HITs.FiniteMultiset.Properties.html#3080" class="Bound">x</a> <a id="3082" href="Cubical.HITs.FiniteMultiset.Properties.html#3082" class="Bound">y</a> <a id="3084" class="Symbol">:</a> <a id="3086" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a><a id="3087" class="Symbol">)</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.HITs.FiniteMultiset.Properties.html#3090" class="Bound">n</a> <a id="3092" class="Symbol">:</a> <a id="3094" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3095" class="Symbol">)</a>
                  <a id="3115" class="Symbol">→</a>  <a id="3118" href="Cubical.HITs.FiniteMultiset.Properties.html#2953" class="Function">FMScount-∷*</a> <a id="3130" href="Cubical.HITs.FiniteMultiset.Properties.html#3078" class="Bound">a</a> <a id="3132" href="Cubical.HITs.FiniteMultiset.Properties.html#3080" class="Bound">x</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Cubical.HITs.FiniteMultiset.Properties.html#2953" class="Function">FMScount-∷*</a> <a id="3147" href="Cubical.HITs.FiniteMultiset.Properties.html#3078" class="Bound">a</a> <a id="3149" href="Cubical.HITs.FiniteMultiset.Properties.html#3082" class="Bound">y</a> <a id="3151" href="Cubical.HITs.FiniteMultiset.Properties.html#3090" class="Bound">n</a><a id="3152" class="Symbol">)</a>
                   <a id="3173" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3175" href="Cubical.HITs.FiniteMultiset.Properties.html#2953" class="Function">FMScount-∷*</a> <a id="3187" href="Cubical.HITs.FiniteMultiset.Properties.html#3078" class="Bound">a</a> <a id="3189" href="Cubical.HITs.FiniteMultiset.Properties.html#3082" class="Bound">y</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.HITs.FiniteMultiset.Properties.html#2953" class="Function">FMScount-∷*</a> <a id="3204" href="Cubical.HITs.FiniteMultiset.Properties.html#3078" class="Bound">a</a> <a id="3206" href="Cubical.HITs.FiniteMultiset.Properties.html#3080" class="Bound">x</a> <a id="3208" href="Cubical.HITs.FiniteMultiset.Properties.html#3090" class="Bound">n</a><a id="3209" class="Symbol">)</a>
 <a id="3212" href="Cubical.HITs.FiniteMultiset.Properties.html#3059" class="Function">FMScount-comm*</a> <a id="3227" href="Cubical.HITs.FiniteMultiset.Properties.html#3227" class="Bound">a</a> <a id="3229" href="Cubical.HITs.FiniteMultiset.Properties.html#3229" class="Bound">x</a> <a id="3231" href="Cubical.HITs.FiniteMultiset.Properties.html#3231" class="Bound">y</a> <a id="3233" href="Cubical.HITs.FiniteMultiset.Properties.html#3233" class="Bound">n</a> <a id="3235" class="Keyword">with</a> <a id="3240" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="3246" href="Cubical.HITs.FiniteMultiset.Properties.html#3227" class="Bound">a</a> <a id="3248" href="Cubical.HITs.FiniteMultiset.Properties.html#3229" class="Bound">x</a> <a id="3250" class="Symbol">|</a> <a id="3252" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="3258" href="Cubical.HITs.FiniteMultiset.Properties.html#3227" class="Bound">a</a> <a id="3260" href="Cubical.HITs.FiniteMultiset.Properties.html#3231" class="Bound">y</a>
 <a id="3263" class="Symbol">...</a> <a id="3267" class="Symbol">|</a> <a id="3269" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3273" href="Cubical.HITs.FiniteMultiset.Properties.html#3273" class="Bound">a≡x</a> <a id="3277" class="Symbol">|</a> <a id="3279" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3283" href="Cubical.HITs.FiniteMultiset.Properties.html#3283" class="Bound">a≡y</a> <a id="3287" class="Symbol">=</a> <a id="3289" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="3295" class="Symbol">...</a> <a id="3299" class="Symbol">|</a> <a id="3301" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3305" href="Cubical.HITs.FiniteMultiset.Properties.html#3305" class="Bound">a≡x</a> <a id="3309" class="Symbol">|</a> <a id="3311" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="3315" href="Cubical.HITs.FiniteMultiset.Properties.html#3315" class="Bound">a≢y</a> <a id="3319" class="Symbol">=</a> <a id="3321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="3327" class="Symbol">...</a> <a id="3331" class="Symbol">|</a> <a id="3333" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="3337" href="Cubical.HITs.FiniteMultiset.Properties.html#3337" class="Bound">a≢x</a> <a id="3341" class="Symbol">|</a> <a id="3343" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3347" href="Cubical.HITs.FiniteMultiset.Properties.html#3347" class="Bound">a≡y</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="3359" class="Symbol">...</a> <a id="3363" class="Symbol">|</a> <a id="3365" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="3369" href="Cubical.HITs.FiniteMultiset.Properties.html#3369" class="Bound">a≢x</a> <a id="3373" class="Symbol">|</a> <a id="3375" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="3379" href="Cubical.HITs.FiniteMultiset.Properties.html#3379" class="Bound">a≢y</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="3392" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="3405" class="Symbol">→</a> <a id="3407" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="3413" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
 <a id="3420" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="3429" href="Cubical.HITs.FiniteMultiset.Properties.html#3429" class="Bound">a</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Cubical.HITs.FiniteMultiset.Base.html#1461" class="Function">Rec.f</a> <a id="3439" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="3446" class="Number">0</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Cubical.HITs.FiniteMultiset.Properties.html#2953" class="Function">FMScount-∷*</a> <a id="3461" href="Cubical.HITs.FiniteMultiset.Properties.html#3429" class="Bound">a</a><a id="3462" class="Symbol">)</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.HITs.FiniteMultiset.Properties.html#3059" class="Function">FMScount-comm*</a> <a id="3480" href="Cubical.HITs.FiniteMultiset.Properties.html#3429" class="Bound">a</a><a id="3481" class="Symbol">)</a>


 <a id="3486" href="Cubical.HITs.FiniteMultiset.Properties.html#3486" class="Function">FMS-with-str</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Cubical.Structures.MultiSet.html#1030" class="Function">MultiSet</a> <a id="3510" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Cubical.Relation.Nullary.Properties.html#7233" class="Function">Discrete→isSet</a> <a id="3528" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a><a id="3533" class="Symbol">)</a>
 <a id="3536" href="Cubical.HITs.FiniteMultiset.Properties.html#3486" class="Function">FMS-with-str</a> <a id="3549" class="Symbol">=</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="3558" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="3560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3562" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="3565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3567" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">_∷_</a> <a id="3571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3573" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a><a id="3581" class="Symbol">)</a>



 <a id="3587" class="Comment">-- We prove some useful properties of the FMScount function</a>
 <a id="3648" href="Cubical.HITs.FiniteMultiset.Properties.html#3648" class="Function">FMScount-≡-lemma</a> <a id="3665" class="Symbol">:</a> <a id="3667" class="Symbol">∀</a> <a id="3669" class="Symbol">{</a><a id="3670" href="Cubical.HITs.FiniteMultiset.Properties.html#3670" class="Bound">a</a><a id="3671" class="Symbol">}</a> <a id="3673" class="Symbol">{</a><a id="3674" href="Cubical.HITs.FiniteMultiset.Properties.html#3674" class="Bound">x</a><a id="3675" class="Symbol">}</a> <a id="3677" href="Cubical.HITs.FiniteMultiset.Properties.html#3677" class="Bound">xs</a> <a id="3680" class="Symbol">→</a> <a id="3682" href="Cubical.HITs.FiniteMultiset.Properties.html#3670" class="Bound">a</a> <a id="3684" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3686" href="Cubical.HITs.FiniteMultiset.Properties.html#3674" class="Bound">x</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="3699" href="Cubical.HITs.FiniteMultiset.Properties.html#3670" class="Bound">a</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.HITs.FiniteMultiset.Properties.html#3674" class="Bound">x</a> <a id="3704" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="3706" href="Cubical.HITs.FiniteMultiset.Properties.html#3677" class="Bound">xs</a><a id="3708" class="Symbol">)</a> <a id="3710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3712" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="3726" href="Cubical.HITs.FiniteMultiset.Properties.html#3670" class="Bound">a</a> <a id="3728" href="Cubical.HITs.FiniteMultiset.Properties.html#3677" class="Bound">xs</a><a id="3730" class="Symbol">)</a>
 <a id="3733" href="Cubical.HITs.FiniteMultiset.Properties.html#3648" class="Function">FMScount-≡-lemma</a> <a id="3750" class="Symbol">{</a><a id="3751" href="Cubical.HITs.FiniteMultiset.Properties.html#3751" class="Bound">a</a><a id="3752" class="Symbol">}</a> <a id="3754" class="Symbol">{</a><a id="3755" href="Cubical.HITs.FiniteMultiset.Properties.html#3755" class="Bound">x</a><a id="3756" class="Symbol">}</a> <a id="3758" href="Cubical.HITs.FiniteMultiset.Properties.html#3758" class="Bound">xs</a> <a id="3761" href="Cubical.HITs.FiniteMultiset.Properties.html#3761" class="Bound">a≡x</a> <a id="3765" class="Keyword">with</a> <a id="3770" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="3776" href="Cubical.HITs.FiniteMultiset.Properties.html#3751" class="Bound">a</a> <a id="3778" href="Cubical.HITs.FiniteMultiset.Properties.html#3755" class="Bound">x</a>
 <a id="3781" class="Symbol">...</a>                         <a id="3809" class="Symbol">|</a> <a id="3811" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3815" class="Symbol">_</a>   <a id="3819" class="Symbol">=</a> <a id="3821" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="3827" class="Symbol">...</a>                         <a id="3855" class="Symbol">|</a> <a id="3857" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="3861" href="Cubical.HITs.FiniteMultiset.Properties.html#3861" class="Bound">a≢x</a> <a id="3865" class="Symbol">=</a> <a id="3867" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.HITs.FiniteMultiset.Properties.html#3861" class="Bound">a≢x</a> <a id="3878" class="Bound">a≡x</a><a id="3881" class="Symbol">)</a>


 <a id="3886" href="Cubical.HITs.FiniteMultiset.Properties.html#3886" class="Function">FMScount-≡-lemma-refl</a> <a id="3908" class="Symbol">:</a> <a id="3910" class="Symbol">∀</a> <a id="3912" class="Symbol">{</a><a id="3913" href="Cubical.HITs.FiniteMultiset.Properties.html#3913" class="Bound">x</a><a id="3914" class="Symbol">}</a> <a id="3916" href="Cubical.HITs.FiniteMultiset.Properties.html#3916" class="Bound">xs</a> <a id="3919" class="Symbol">→</a> <a id="3921" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="3930" href="Cubical.HITs.FiniteMultiset.Properties.html#3913" class="Bound">x</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Cubical.HITs.FiniteMultiset.Properties.html#3913" class="Bound">x</a> <a id="3935" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="3937" href="Cubical.HITs.FiniteMultiset.Properties.html#3916" class="Bound">xs</a><a id="3939" class="Symbol">)</a> <a id="3941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3947" class="Symbol">(</a><a id="3948" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="3957" href="Cubical.HITs.FiniteMultiset.Properties.html#3913" class="Bound">x</a> <a id="3959" href="Cubical.HITs.FiniteMultiset.Properties.html#3916" class="Bound">xs</a><a id="3961" class="Symbol">)</a>
 <a id="3964" href="Cubical.HITs.FiniteMultiset.Properties.html#3886" class="Function">FMScount-≡-lemma-refl</a> <a id="3986" class="Symbol">{</a><a id="3987" href="Cubical.HITs.FiniteMultiset.Properties.html#3987" class="Bound">x</a><a id="3988" class="Symbol">}</a> <a id="3990" href="Cubical.HITs.FiniteMultiset.Properties.html#3990" class="Bound">xs</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="Cubical.HITs.FiniteMultiset.Properties.html#3648" class="Function">FMScount-≡-lemma</a> <a id="4012" href="Cubical.HITs.FiniteMultiset.Properties.html#3990" class="Bound">xs</a> <a id="4015" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


 <a id="4023" href="Cubical.HITs.FiniteMultiset.Properties.html#4023" class="Function">FMScount-≢-lemma</a> <a id="4040" class="Symbol">:</a> <a id="4042" class="Symbol">∀</a> <a id="4044" class="Symbol">{</a><a id="4045" href="Cubical.HITs.FiniteMultiset.Properties.html#4045" class="Bound">a</a><a id="4046" class="Symbol">}</a> <a id="4048" class="Symbol">{</a><a id="4049" href="Cubical.HITs.FiniteMultiset.Properties.html#4049" class="Bound">x</a><a id="4050" class="Symbol">}</a> <a id="4052" href="Cubical.HITs.FiniteMultiset.Properties.html#4052" class="Bound">xs</a> <a id="4055" class="Symbol">→</a> <a id="4057" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4059" href="Cubical.HITs.FiniteMultiset.Properties.html#4045" class="Bound">a</a> <a id="4061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4063" href="Cubical.HITs.FiniteMultiset.Properties.html#4049" class="Bound">x</a> <a id="4065" class="Symbol">→</a> <a id="4067" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="4076" href="Cubical.HITs.FiniteMultiset.Properties.html#4045" class="Bound">a</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Cubical.HITs.FiniteMultiset.Properties.html#4049" class="Bound">x</a> <a id="4081" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4083" href="Cubical.HITs.FiniteMultiset.Properties.html#4052" class="Bound">xs</a><a id="4085" class="Symbol">)</a> <a id="4087" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4089" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="4098" href="Cubical.HITs.FiniteMultiset.Properties.html#4045" class="Bound">a</a> <a id="4100" href="Cubical.HITs.FiniteMultiset.Properties.html#4052" class="Bound">xs</a>
 <a id="4104" href="Cubical.HITs.FiniteMultiset.Properties.html#4023" class="Function">FMScount-≢-lemma</a> <a id="4121" class="Symbol">{</a><a id="4122" href="Cubical.HITs.FiniteMultiset.Properties.html#4122" class="Bound">a</a><a id="4123" class="Symbol">}</a> <a id="4125" class="Symbol">{</a><a id="4126" href="Cubical.HITs.FiniteMultiset.Properties.html#4126" class="Bound">x</a><a id="4127" class="Symbol">}</a> <a id="4129" href="Cubical.HITs.FiniteMultiset.Properties.html#4129" class="Bound">xs</a> <a id="4132" href="Cubical.HITs.FiniteMultiset.Properties.html#4132" class="Bound">a≢x</a> <a id="4136" class="Keyword">with</a> <a id="4141" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="4147" href="Cubical.HITs.FiniteMultiset.Properties.html#4122" class="Bound">a</a> <a id="4149" href="Cubical.HITs.FiniteMultiset.Properties.html#4126" class="Bound">x</a>
 <a id="4152" class="Symbol">...</a>                         <a id="4180" class="Symbol">|</a> <a id="4182" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4186" href="Cubical.HITs.FiniteMultiset.Properties.html#4186" class="Bound">a≡x</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4198" class="Symbol">(</a><a id="4199" class="Bound">a≢x</a> <a id="4203" href="Cubical.HITs.FiniteMultiset.Properties.html#4186" class="Bound">a≡x</a><a id="4206" class="Symbol">)</a>
 <a id="4209" class="Symbol">...</a>                         <a id="4237" class="Symbol">|</a> <a id="4239" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4243" class="Symbol">_</a>   <a id="4247" class="Symbol">=</a> <a id="4249" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


 <a id="4257" href="Cubical.HITs.FiniteMultiset.Properties.html#4257" class="Function">FMScount-0-lemma</a> <a id="4274" class="Symbol">:</a> <a id="4276" class="Symbol">∀</a> <a id="4278" href="Cubical.HITs.FiniteMultiset.Properties.html#4278" class="Bound">xs</a> <a id="4281" class="Symbol">→</a> <a id="4283" class="Symbol">(∀</a> <a id="4286" href="Cubical.HITs.FiniteMultiset.Properties.html#4286" class="Bound">a</a> <a id="4288" class="Symbol">→</a> <a id="4290" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="4299" href="Cubical.HITs.FiniteMultiset.Properties.html#4286" class="Bound">a</a> <a id="4301" href="Cubical.HITs.FiniteMultiset.Properties.html#4278" class="Bound">xs</a> <a id="4304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4306" class="Number">0</a><a id="4307" class="Symbol">)</a> <a id="4309" class="Symbol">→</a> <a id="4311" href="Cubical.HITs.FiniteMultiset.Properties.html#4278" class="Bound">xs</a> <a id="4314" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4316" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
 <a id="4320" href="Cubical.HITs.FiniteMultiset.Properties.html#4257" class="Function">FMScount-0-lemma</a> <a id="4337" class="Symbol">=</a> <a id="4339" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4359" class="Symbol">λ</a> <a id="4361" href="Cubical.HITs.FiniteMultiset.Properties.html#4361" class="Bound">_</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="4371" class="Symbol">_</a> <a id="4373" class="Symbol">_)</a> <a id="4376" class="Symbol">(λ</a> <a id="4379" href="Cubical.HITs.FiniteMultiset.Properties.html#4379" class="Bound">_</a> <a id="4381" class="Symbol">→</a> <a id="4383" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4387" class="Symbol">)</a> <a id="4389" href="Cubical.HITs.FiniteMultiset.Properties.html#4401" class="Function">θ</a>
  <a id="4393" class="Keyword">where</a>
  <a id="4401" href="Cubical.HITs.FiniteMultiset.Properties.html#4401" class="Function">θ</a> <a id="4403" class="Symbol">:</a> <a id="4405" class="Symbol">∀</a> <a id="4407" href="Cubical.HITs.FiniteMultiset.Properties.html#4407" class="Bound">x</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Cubical.HITs.FiniteMultiset.Properties.html#4410" class="Bound">xs</a><a id="4412" class="Symbol">}</a> <a id="4414" class="Symbol">→</a> <a id="4416" class="Symbol">((∀</a> <a id="4420" href="Cubical.HITs.FiniteMultiset.Properties.html#4420" class="Bound">a</a> <a id="4422" class="Symbol">→</a> <a id="4424" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="4433" href="Cubical.HITs.FiniteMultiset.Properties.html#4420" class="Bound">a</a> <a id="4435" href="Cubical.HITs.FiniteMultiset.Properties.html#4410" class="Bound">xs</a> <a id="4438" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4440" class="Number">0</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Symbol">→</a> <a id="4445" href="Cubical.HITs.FiniteMultiset.Properties.html#4410" class="Bound">xs</a> <a id="4448" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4450" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a><a id="4452" class="Symbol">)</a>
               <a id="4469" class="Symbol">→</a> <a id="4471" class="Symbol">((∀</a> <a id="4475" href="Cubical.HITs.FiniteMultiset.Properties.html#4475" class="Bound">a</a> <a id="4477" class="Symbol">→</a> <a id="4479" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="4488" href="Cubical.HITs.FiniteMultiset.Properties.html#4475" class="Bound">a</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Cubical.HITs.FiniteMultiset.Properties.html#4407" class="Bound">x</a> <a id="4493" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4495" href="Cubical.HITs.FiniteMultiset.Properties.html#4410" class="Bound">xs</a><a id="4497" class="Symbol">)</a> <a id="4499" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4501" class="Number">0</a><a id="4502" class="Symbol">)</a> <a id="4504" class="Symbol">→</a> <a id="4506" class="Symbol">(</a><a id="4507" href="Cubical.HITs.FiniteMultiset.Properties.html#4407" class="Bound">x</a> <a id="4509" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4511" href="Cubical.HITs.FiniteMultiset.Properties.html#4410" class="Bound">xs</a><a id="4513" class="Symbol">)</a> <a id="4515" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4517" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a><a id="4519" class="Symbol">)</a>
  <a id="4523" href="Cubical.HITs.FiniteMultiset.Properties.html#4401" class="Function">θ</a> <a id="4525" href="Cubical.HITs.FiniteMultiset.Properties.html#4525" class="Bound">x</a> <a id="4527" class="Symbol">{</a><a id="4528" href="Cubical.HITs.FiniteMultiset.Properties.html#4528" class="Bound">xs</a><a id="4530" class="Symbol">}</a> <a id="4532" class="Symbol">_</a> <a id="4534" href="Cubical.HITs.FiniteMultiset.Properties.html#4534" class="Bound">p</a> <a id="4536" class="Symbol">=</a> <a id="4538" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4544" class="Symbol">(</a><a id="4545" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4556" class="Symbol">(</a><a id="4557" href="Cubical.HITs.FiniteMultiset.Properties.html#3886" class="Function">FMScount-≡-lemma-refl</a> <a id="4579" href="Cubical.HITs.FiniteMultiset.Properties.html#4528" class="Bound">xs</a><a id="4581" class="Symbol">)</a> <a id="4583" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4585" href="Cubical.HITs.FiniteMultiset.Properties.html#4534" class="Bound">p</a> <a id="4587" href="Cubical.HITs.FiniteMultiset.Properties.html#4525" class="Bound">x</a><a id="4588" class="Symbol">))</a>


 <a id="4594" class="Comment">-- we define a function that removes an element a from a finite multiset once</a>
 <a id="4673" class="Comment">-- by simultaneously defining two lemmas about it</a>
 <a id="4724" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="4732" class="Symbol">:</a> <a id="4734" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="4736" class="Symbol">→</a> <a id="4738" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="4744" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a> <a id="4746" class="Symbol">→</a> <a id="4748" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="4754" href="Cubical.HITs.FiniteMultiset.Properties.html#2943" class="Bound">A</a>
 <a id="4757" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="4765" href="Cubical.HITs.FiniteMultiset.Properties.html#4765" class="Bound">a</a> <a id="4767" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="4770" class="Symbol">=</a> <a id="4772" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
 <a id="4776" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="4784" href="Cubical.HITs.FiniteMultiset.Properties.html#4784" class="Bound">a</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Cubical.HITs.FiniteMultiset.Properties.html#4787" class="Bound">x</a> <a id="4789" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4791" href="Cubical.HITs.FiniteMultiset.Properties.html#4791" class="Bound">xs</a><a id="4793" class="Symbol">)</a> <a id="4795" class="Keyword">with</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="4807" href="Cubical.HITs.FiniteMultiset.Properties.html#4784" class="Bound">a</a> <a id="4809" href="Cubical.HITs.FiniteMultiset.Properties.html#4787" class="Bound">x</a><a id="4810" class="Symbol">)</a>
 <a id="4813" class="Symbol">...</a>               <a id="4831" class="Symbol">|</a> <a id="4833" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4837" class="Symbol">_</a> <a id="4839" class="Symbol">=</a> <a id="4841" class="Bound">xs</a>
 <a id="4845" class="Symbol">...</a>               <a id="4863" class="Symbol">|</a> <a id="4865" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4869" class="Symbol">_</a> <a id="4871" class="Symbol">=</a> <a id="4873" class="Bound">x</a> <a id="4875" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4877" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="4885" class="Bound">a</a> <a id="4887" class="Bound">xs</a>
 <a id="4891" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="4899" href="Cubical.HITs.FiniteMultiset.Properties.html#4899" class="Bound">a</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="4907" href="Cubical.HITs.FiniteMultiset.Properties.html#4907" class="Bound">x</a> <a id="4909" href="Cubical.HITs.FiniteMultiset.Properties.html#4909" class="Bound">y</a> <a id="4911" href="Cubical.HITs.FiniteMultiset.Properties.html#4911" class="Bound">xs</a> <a id="4914" href="Cubical.HITs.FiniteMultiset.Properties.html#4914" class="Bound">i</a><a id="4915" class="Symbol">)</a> <a id="4917" class="Keyword">with</a> <a id="4922" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="4928" href="Cubical.HITs.FiniteMultiset.Properties.html#4899" class="Bound">a</a> <a id="4930" href="Cubical.HITs.FiniteMultiset.Properties.html#4907" class="Bound">x</a> <a id="4932" class="Keyword">with</a> <a id="4937" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="4943" href="Cubical.HITs.FiniteMultiset.Properties.html#4899" class="Bound">a</a> <a id="4945" href="Cubical.HITs.FiniteMultiset.Properties.html#4909" class="Bound">y</a>
 <a id="4948" class="Symbol">...</a> <a id="4952" class="Symbol">|</a> <a id="4954" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4958" href="Cubical.HITs.FiniteMultiset.Properties.html#4958" class="Bound">a≡x</a>      <a id="4967" class="Symbol">|</a> <a id="4969" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4973" href="Cubical.HITs.FiniteMultiset.Properties.html#4973" class="Bound">a≡y</a> <a id="4977" class="Symbol">=</a> <a id="4979" class="Symbol">((</a><a id="4981" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4985" href="Cubical.HITs.FiniteMultiset.Properties.html#4973" class="Bound">a≡y</a> <a id="4989" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4991" href="Cubical.HITs.FiniteMultiset.Properties.html#4958" class="Bound">a≡x</a><a id="4994" class="Symbol">)</a> <a id="4996" class="Bound">i</a><a id="4997" class="Symbol">)</a> <a id="4999" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5001" class="Bound">xs</a>
 <a id="5005" class="Symbol">...</a> <a id="5009" class="Symbol">|</a> <a id="5011" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5015" href="Cubical.HITs.FiniteMultiset.Properties.html#5015" class="Bound">a≡x</a>      <a id="5024" class="Symbol">|</a> <a id="5026" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5030" class="Symbol">_</a>   <a id="5034" class="Symbol">=</a> <a id="5036" class="Bound">y</a> <a id="5038" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5040" class="Symbol">(</a><a id="5041" href="Cubical.HITs.FiniteMultiset.Properties.html#5061" class="Function">eq</a> <a id="5044" class="Bound">i</a><a id="5045" class="Symbol">)</a>
   <a id="5050" class="Keyword">where</a>
     <a id="5061" href="Cubical.HITs.FiniteMultiset.Properties.html#5061" class="Function">eq</a> <a id="5064" class="Symbol">:</a> <a id="5066" class="Bound">xs</a> <a id="5069" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5071" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5079" class="Bound">a</a> <a id="5081" class="Symbol">(</a><a id="5082" class="Bound">x</a> <a id="5084" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5086" class="Bound">xs</a><a id="5088" class="Symbol">)</a>
     <a id="5095" href="Cubical.HITs.FiniteMultiset.Properties.html#5061" class="Function">eq</a> <a id="5098" class="Keyword">with</a> <a id="5103" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="5109" class="Bound">a</a> <a id="5111" class="Bound">x</a>
     <a id="5118" href="Cubical.HITs.FiniteMultiset.Properties.html#5061" class="Function">eq</a> <a id="5121" class="Symbol">|</a> <a id="5123" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5127" class="Symbol">_</a>   <a id="5131" class="Symbol">=</a> <a id="5133" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="5143" href="Cubical.HITs.FiniteMultiset.Properties.html#5061" class="Function">eq</a> <a id="5146" class="Symbol">|</a> <a id="5148" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5152" href="Cubical.HITs.FiniteMultiset.Properties.html#5152" class="Bound">a≢x</a> <a id="5156" class="Symbol">=</a> <a id="5158" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.HITs.FiniteMultiset.Properties.html#5152" class="Bound">a≢x</a> <a id="5169" href="Cubical.HITs.FiniteMultiset.Properties.html#5015" class="Bound">a≡x</a><a id="5172" class="Symbol">)</a>
 <a id="5175" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5183" href="Cubical.HITs.FiniteMultiset.Properties.html#5183" class="Bound">a</a> <a id="5185" class="Symbol">(</a><a id="5186" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="5191" href="Cubical.HITs.FiniteMultiset.Properties.html#5191" class="Bound">x</a> <a id="5193" href="Cubical.HITs.FiniteMultiset.Properties.html#5193" class="Bound">y</a> <a id="5195" href="Cubical.HITs.FiniteMultiset.Properties.html#5195" class="Bound">xs</a> <a id="5198" href="Cubical.HITs.FiniteMultiset.Properties.html#5198" class="Bound">i</a><a id="5199" class="Symbol">)</a> <a id="5201" class="Symbol">|</a> <a id="5203" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5207" class="Symbol">_</a>        <a id="5216" class="Symbol">|</a> <a id="5218" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5222" href="Cubical.HITs.FiniteMultiset.Properties.html#5222" class="Bound">a≡y</a> <a id="5226" class="Symbol">=</a> <a id="5228" href="Cubical.HITs.FiniteMultiset.Properties.html#5191" class="Bound">x</a> <a id="5230" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5232" class="Symbol">(</a><a id="5233" href="Cubical.HITs.FiniteMultiset.Properties.html#5251" class="Function">eq</a> <a id="5236" href="Cubical.HITs.FiniteMultiset.Properties.html#5198" class="Bound">i</a><a id="5237" class="Symbol">)</a>
   <a id="5242" class="Keyword">where</a>
   <a id="5251" href="Cubical.HITs.FiniteMultiset.Properties.html#5251" class="Function">eq</a> <a id="5254" class="Symbol">:</a> <a id="5256" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5264" href="Cubical.HITs.FiniteMultiset.Properties.html#5183" class="Bound">a</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.HITs.FiniteMultiset.Properties.html#5193" class="Bound">y</a> <a id="5269" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5271" href="Cubical.HITs.FiniteMultiset.Properties.html#5195" class="Bound">xs</a><a id="5273" class="Symbol">)</a> <a id="5275" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5277" href="Cubical.HITs.FiniteMultiset.Properties.html#5195" class="Bound">xs</a>
   <a id="5283" href="Cubical.HITs.FiniteMultiset.Properties.html#5251" class="Function">eq</a> <a id="5286" class="Keyword">with</a> <a id="5291" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="5297" href="Cubical.HITs.FiniteMultiset.Properties.html#5183" class="Bound">a</a> <a id="5299" href="Cubical.HITs.FiniteMultiset.Properties.html#5193" class="Bound">y</a>
   <a id="5304" href="Cubical.HITs.FiniteMultiset.Properties.html#5251" class="Function">eq</a> <a id="5307" class="Symbol">|</a> <a id="5309" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5313" class="Symbol">_</a>   <a id="5317" class="Symbol">=</a> <a id="5319" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="5327" href="Cubical.HITs.FiniteMultiset.Properties.html#5251" class="Function">eq</a> <a id="5330" class="Symbol">|</a> <a id="5332" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5336" href="Cubical.HITs.FiniteMultiset.Properties.html#5336" class="Bound">a≢y</a> <a id="5340" class="Symbol">=</a> <a id="5342" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5348" class="Symbol">(</a><a id="5349" href="Cubical.HITs.FiniteMultiset.Properties.html#5336" class="Bound">a≢y</a> <a id="5353" href="Cubical.HITs.FiniteMultiset.Properties.html#5222" class="Bound">a≡y</a><a id="5356" class="Symbol">)</a>
 <a id="5359" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5367" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="5375" href="Cubical.HITs.FiniteMultiset.Properties.html#5375" class="Bound">x</a> <a id="5377" href="Cubical.HITs.FiniteMultiset.Properties.html#5377" class="Bound">y</a> <a id="5379" href="Cubical.HITs.FiniteMultiset.Properties.html#5379" class="Bound">xs</a> <a id="5382" href="Cubical.HITs.FiniteMultiset.Properties.html#5382" class="Bound">i</a><a id="5383" class="Symbol">)</a> <a id="5385" class="Symbol">|</a> <a id="5387" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5391" href="Cubical.HITs.FiniteMultiset.Properties.html#5391" class="Bound">a≢x</a>      <a id="5400" class="Symbol">|</a> <a id="5402" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5406" href="Cubical.HITs.FiniteMultiset.Properties.html#5406" class="Bound">a≢y</a> <a id="5410" class="Symbol">=</a> <a id="5412" class="Symbol">((λ</a> <a id="5416" href="Cubical.HITs.FiniteMultiset.Properties.html#5416" class="Bound">i</a> <a id="5418" class="Symbol">→</a> <a id="5420" href="Cubical.HITs.FiniteMultiset.Properties.html#5375" class="Bound">x</a> <a id="5422" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.HITs.FiniteMultiset.Properties.html#5499" class="Function">p</a> <a id="5427" href="Cubical.HITs.FiniteMultiset.Properties.html#5416" class="Bound">i</a><a id="5428" class="Symbol">))</a> <a id="5431" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5434" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="5439" href="Cubical.HITs.FiniteMultiset.Properties.html#5375" class="Bound">x</a> <a id="5441" href="Cubical.HITs.FiniteMultiset.Properties.html#5377" class="Bound">y</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5452" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5454" href="Cubical.HITs.FiniteMultiset.Properties.html#5379" class="Bound">xs</a><a id="5456" class="Symbol">)</a> <a id="5458" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5461" class="Symbol">(λ</a> <a id="5464" href="Cubical.HITs.FiniteMultiset.Properties.html#5464" class="Bound">i</a> <a id="5466" class="Symbol">→</a> <a id="5468" href="Cubical.HITs.FiniteMultiset.Properties.html#5377" class="Bound">y</a> <a id="5470" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5472" class="Symbol">(</a><a id="5473" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5477" href="Cubical.HITs.FiniteMultiset.Properties.html#5625" class="Function">q</a> <a id="5479" href="Cubical.HITs.FiniteMultiset.Properties.html#5464" class="Bound">i</a><a id="5480" class="Symbol">)))</a> <a id="5484" href="Cubical.HITs.FiniteMultiset.Properties.html#5382" class="Bound">i</a>
   <a id="5489" class="Keyword">where</a>
    <a id="5499" href="Cubical.HITs.FiniteMultiset.Properties.html#5499" class="Function">p</a> <a id="5501" class="Symbol">:</a> <a id="5503" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5511" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5513" class="Symbol">(</a><a id="5514" href="Cubical.HITs.FiniteMultiset.Properties.html#5377" class="Bound">y</a> <a id="5516" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5518" href="Cubical.HITs.FiniteMultiset.Properties.html#5379" class="Bound">xs</a><a id="5520" class="Symbol">)</a> <a id="5522" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5524" href="Cubical.HITs.FiniteMultiset.Properties.html#5377" class="Bound">y</a> <a id="5526" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5537" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5539" href="Cubical.HITs.FiniteMultiset.Properties.html#5379" class="Bound">xs</a><a id="5541" class="Symbol">)</a>
    <a id="5547" href="Cubical.HITs.FiniteMultiset.Properties.html#5499" class="Function">p</a> <a id="5549" class="Keyword">with</a> <a id="5554" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="5560" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5562" href="Cubical.HITs.FiniteMultiset.Properties.html#5377" class="Bound">y</a>
    <a id="5568" href="Cubical.HITs.FiniteMultiset.Properties.html#5499" class="Function">p</a> <a id="5570" class="Symbol">|</a> <a id="5572" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5576" href="Cubical.HITs.FiniteMultiset.Properties.html#5576" class="Bound">a≡y</a> <a id="5580" class="Symbol">=</a> <a id="5582" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Cubical.HITs.FiniteMultiset.Properties.html#5406" class="Bound">a≢y</a> <a id="5593" href="Cubical.HITs.FiniteMultiset.Properties.html#5576" class="Bound">a≡y</a><a id="5596" class="Symbol">)</a>
    <a id="5602" href="Cubical.HITs.FiniteMultiset.Properties.html#5499" class="Function">p</a> <a id="5604" class="Symbol">|</a> <a id="5606" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5610" class="Symbol">_</a>   <a id="5614" class="Symbol">=</a> <a id="5616" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="5625" href="Cubical.HITs.FiniteMultiset.Properties.html#5625" class="Function">q</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5637" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.HITs.FiniteMultiset.Properties.html#5375" class="Bound">x</a> <a id="5642" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5644" href="Cubical.HITs.FiniteMultiset.Properties.html#5379" class="Bound">xs</a><a id="5646" class="Symbol">)</a> <a id="5648" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5650" href="Cubical.HITs.FiniteMultiset.Properties.html#5375" class="Bound">x</a> <a id="5652" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5663" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5665" href="Cubical.HITs.FiniteMultiset.Properties.html#5379" class="Bound">xs</a><a id="5667" class="Symbol">)</a>
    <a id="5673" href="Cubical.HITs.FiniteMultiset.Properties.html#5625" class="Function">q</a> <a id="5675" class="Keyword">with</a> <a id="5680" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="5686" href="Cubical.HITs.FiniteMultiset.Properties.html#5367" class="Bound">a</a> <a id="5688" href="Cubical.HITs.FiniteMultiset.Properties.html#5375" class="Bound">x</a>
    <a id="5694" href="Cubical.HITs.FiniteMultiset.Properties.html#5625" class="Function">q</a> <a id="5696" class="Symbol">|</a> <a id="5698" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5702" href="Cubical.HITs.FiniteMultiset.Properties.html#5702" class="Bound">a≡x</a> <a id="5706" class="Symbol">=</a> <a id="5708" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Cubical.HITs.FiniteMultiset.Properties.html#5391" class="Bound">a≢x</a> <a id="5719" href="Cubical.HITs.FiniteMultiset.Properties.html#5702" class="Bound">a≡x</a><a id="5722" class="Symbol">)</a>
    <a id="5728" href="Cubical.HITs.FiniteMultiset.Properties.html#5625" class="Function">q</a> <a id="5730" class="Symbol">|</a> <a id="5732" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5736" class="Symbol">_</a>   <a id="5740" class="Symbol">=</a> <a id="5742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="5748" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5756" href="Cubical.HITs.FiniteMultiset.Properties.html#5756" class="Bound">a</a> <a id="5758" class="Symbol">(</a><a id="5759" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="5765" href="Cubical.HITs.FiniteMultiset.Properties.html#5765" class="Bound">xs</a> <a id="5768" href="Cubical.HITs.FiniteMultiset.Properties.html#5768" class="Bound">ys</a> <a id="5771" href="Cubical.HITs.FiniteMultiset.Properties.html#5771" class="Bound">p</a> <a id="5773" href="Cubical.HITs.FiniteMultiset.Properties.html#5773" class="Bound">q</a> <a id="5775" href="Cubical.HITs.FiniteMultiset.Properties.html#5775" class="Bound">i</a> <a id="5777" href="Cubical.HITs.FiniteMultiset.Properties.html#5777" class="Bound">j</a><a id="5778" class="Symbol">)</a> <a id="5780" class="Symbol">=</a> <a id="5782" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5797" href="Cubical.HITs.FiniteMultiset.Properties.html#5756" class="Bound">a</a> <a id="5799" href="Cubical.HITs.FiniteMultiset.Properties.html#5765" class="Bound">xs</a><a id="5801" class="Symbol">)</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5812" href="Cubical.HITs.FiniteMultiset.Properties.html#5756" class="Bound">a</a> <a id="5814" href="Cubical.HITs.FiniteMultiset.Properties.html#5768" class="Bound">ys</a><a id="5816" class="Symbol">)</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5824" class="Symbol">(</a><a id="5825" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5833" href="Cubical.HITs.FiniteMultiset.Properties.html#5756" class="Bound">a</a><a id="5834" class="Symbol">)</a> <a id="5836" href="Cubical.HITs.FiniteMultiset.Properties.html#5771" class="Bound">p</a><a id="5837" class="Symbol">)</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5854" href="Cubical.HITs.FiniteMultiset.Properties.html#5756" class="Bound">a</a><a id="5855" class="Symbol">)</a> <a id="5857" href="Cubical.HITs.FiniteMultiset.Properties.html#5773" class="Bound">q</a><a id="5858" class="Symbol">)</a> <a id="5860" href="Cubical.HITs.FiniteMultiset.Properties.html#5775" class="Bound">i</a> <a id="5862" href="Cubical.HITs.FiniteMultiset.Properties.html#5777" class="Bound">j</a>


 <a id="5867" href="Cubical.HITs.FiniteMultiset.Properties.html#5867" class="Function">remove1-≡-lemma</a> <a id="5883" class="Symbol">:</a> <a id="5885" class="Symbol">∀</a> <a id="5887" class="Symbol">{</a><a id="5888" href="Cubical.HITs.FiniteMultiset.Properties.html#5888" class="Bound">a</a><a id="5889" class="Symbol">}</a> <a id="5891" class="Symbol">{</a><a id="5892" href="Cubical.HITs.FiniteMultiset.Properties.html#5892" class="Bound">x</a><a id="5893" class="Symbol">}</a> <a id="5895" href="Cubical.HITs.FiniteMultiset.Properties.html#5895" class="Bound">xs</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Cubical.HITs.FiniteMultiset.Properties.html#5888" class="Bound">a</a> <a id="5902" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5904" href="Cubical.HITs.FiniteMultiset.Properties.html#5892" class="Bound">x</a> <a id="5906" class="Symbol">→</a> <a id="5908" href="Cubical.HITs.FiniteMultiset.Properties.html#5895" class="Bound">xs</a> <a id="5911" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5913" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="5921" href="Cubical.HITs.FiniteMultiset.Properties.html#5888" class="Bound">a</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Cubical.HITs.FiniteMultiset.Properties.html#5892" class="Bound">x</a> <a id="5926" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5928" href="Cubical.HITs.FiniteMultiset.Properties.html#5895" class="Bound">xs</a><a id="5930" class="Symbol">)</a>
 <a id="5933" href="Cubical.HITs.FiniteMultiset.Properties.html#5867" class="Function">remove1-≡-lemma</a> <a id="5949" class="Symbol">{</a><a id="5950" href="Cubical.HITs.FiniteMultiset.Properties.html#5950" class="Bound">a</a><a id="5951" class="Symbol">}</a> <a id="5953" class="Symbol">{</a><a id="5954" href="Cubical.HITs.FiniteMultiset.Properties.html#5954" class="Bound">x</a><a id="5955" class="Symbol">}</a> <a id="5957" href="Cubical.HITs.FiniteMultiset.Properties.html#5957" class="Bound">xs</a> <a id="5960" href="Cubical.HITs.FiniteMultiset.Properties.html#5960" class="Bound">a≡x</a> <a id="5964" class="Keyword">with</a> <a id="5969" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="5975" href="Cubical.HITs.FiniteMultiset.Properties.html#5950" class="Bound">a</a> <a id="5977" href="Cubical.HITs.FiniteMultiset.Properties.html#5954" class="Bound">x</a>
 <a id="5980" class="Symbol">...</a>                            <a id="6011" class="Symbol">|</a> <a id="6013" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6017" class="Symbol">_</a>   <a id="6021" class="Symbol">=</a> <a id="6023" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="6029" class="Symbol">...</a>                            <a id="6060" class="Symbol">|</a> <a id="6062" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="6066" href="Cubical.HITs.FiniteMultiset.Properties.html#6066" class="Bound">a≢x</a> <a id="6070" class="Symbol">=</a> <a id="6072" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6078" class="Symbol">(</a><a id="6079" href="Cubical.HITs.FiniteMultiset.Properties.html#6066" class="Bound">a≢x</a> <a id="6083" class="Bound">a≡x</a><a id="6086" class="Symbol">)</a>

 <a id="6090" href="Cubical.HITs.FiniteMultiset.Properties.html#6090" class="Function">remove1-≢-lemma</a> <a id="6106" class="Symbol">:</a> <a id="6108" class="Symbol">∀</a> <a id="6110" class="Symbol">{</a><a id="6111" href="Cubical.HITs.FiniteMultiset.Properties.html#6111" class="Bound">a</a><a id="6112" class="Symbol">}</a> <a id="6114" class="Symbol">{</a><a id="6115" href="Cubical.HITs.FiniteMultiset.Properties.html#6115" class="Bound">x</a><a id="6116" class="Symbol">}</a> <a id="6118" href="Cubical.HITs.FiniteMultiset.Properties.html#6118" class="Bound">xs</a> <a id="6121" class="Symbol">→</a> <a id="6123" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="6125" href="Cubical.HITs.FiniteMultiset.Properties.html#6111" class="Bound">a</a> <a id="6127" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6129" href="Cubical.HITs.FiniteMultiset.Properties.html#6115" class="Bound">x</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6141" href="Cubical.HITs.FiniteMultiset.Properties.html#6111" class="Bound">a</a> <a id="6143" class="Symbol">(</a><a id="6144" href="Cubical.HITs.FiniteMultiset.Properties.html#6115" class="Bound">x</a> <a id="6146" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="6148" href="Cubical.HITs.FiniteMultiset.Properties.html#6118" class="Bound">xs</a><a id="6150" class="Symbol">)</a> <a id="6152" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6154" href="Cubical.HITs.FiniteMultiset.Properties.html#6115" class="Bound">x</a> <a id="6156" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="6158" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6166" href="Cubical.HITs.FiniteMultiset.Properties.html#6111" class="Bound">a</a> <a id="6168" href="Cubical.HITs.FiniteMultiset.Properties.html#6118" class="Bound">xs</a>
 <a id="6172" href="Cubical.HITs.FiniteMultiset.Properties.html#6090" class="Function">remove1-≢-lemma</a> <a id="6188" class="Symbol">{</a><a id="6189" href="Cubical.HITs.FiniteMultiset.Properties.html#6189" class="Bound">a</a><a id="6190" class="Symbol">}</a> <a id="6192" class="Symbol">{</a><a id="6193" href="Cubical.HITs.FiniteMultiset.Properties.html#6193" class="Bound">x</a><a id="6194" class="Symbol">}</a> <a id="6196" href="Cubical.HITs.FiniteMultiset.Properties.html#6196" class="Bound">xs</a> <a id="6199" href="Cubical.HITs.FiniteMultiset.Properties.html#6199" class="Bound">a≢x</a> <a id="6203" class="Keyword">with</a> <a id="6208" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="6214" href="Cubical.HITs.FiniteMultiset.Properties.html#6189" class="Bound">a</a> <a id="6216" href="Cubical.HITs.FiniteMultiset.Properties.html#6193" class="Bound">x</a>
 <a id="6219" class="Symbol">...</a>                            <a id="6250" class="Symbol">|</a> <a id="6252" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6256" href="Cubical.HITs.FiniteMultiset.Properties.html#6256" class="Bound">a≡x</a> <a id="6260" class="Symbol">=</a> <a id="6262" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6268" class="Symbol">(</a><a id="6269" class="Bound">a≢x</a> <a id="6273" href="Cubical.HITs.FiniteMultiset.Properties.html#6256" class="Bound">a≡x</a><a id="6276" class="Symbol">)</a>
 <a id="6279" class="Symbol">...</a>                            <a id="6310" class="Symbol">|</a> <a id="6312" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="6316" class="Symbol">_</a>   <a id="6320" class="Symbol">=</a> <a id="6322" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


 <a id="6330" href="Cubical.HITs.FiniteMultiset.Properties.html#6330" class="Function">remove1-predℕ-lemma</a> <a id="6350" class="Symbol">:</a> <a id="6352" class="Symbol">∀</a> <a id="6354" href="Cubical.HITs.FiniteMultiset.Properties.html#6354" class="Bound">a</a> <a id="6356" href="Cubical.HITs.FiniteMultiset.Properties.html#6356" class="Bound">xs</a> <a id="6359" class="Symbol">→</a> <a id="6361" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6370" href="Cubical.HITs.FiniteMultiset.Properties.html#6354" class="Bound">a</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6381" href="Cubical.HITs.FiniteMultiset.Properties.html#6354" class="Bound">a</a> <a id="6383" href="Cubical.HITs.FiniteMultiset.Properties.html#6356" class="Bound">xs</a><a id="6385" class="Symbol">)</a> <a id="6387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6389" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6405" href="Cubical.HITs.FiniteMultiset.Properties.html#6354" class="Bound">a</a> <a id="6407" href="Cubical.HITs.FiniteMultiset.Properties.html#6356" class="Bound">xs</a><a id="6409" class="Symbol">)</a>
 <a id="6412" href="Cubical.HITs.FiniteMultiset.Properties.html#6330" class="Function">remove1-predℕ-lemma</a> <a id="6432" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="6447" class="Symbol">(</a><a id="6448" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="6455" class="Symbol">_</a> <a id="6457" class="Symbol">_)</a> <a id="6460" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6465" href="Cubical.HITs.FiniteMultiset.Properties.html#6477" class="Function">θ</a>
  <a id="6469" class="Keyword">where</a>
  <a id="6477" href="Cubical.HITs.FiniteMultiset.Properties.html#6477" class="Function">θ</a> <a id="6479" class="Symbol">:</a> <a id="6481" class="Symbol">∀</a> <a id="6483" href="Cubical.HITs.FiniteMultiset.Properties.html#6483" class="Bound">x</a> <a id="6485" class="Symbol">{</a><a id="6486" href="Cubical.HITs.FiniteMultiset.Properties.html#6486" class="Bound">xs</a><a id="6488" class="Symbol">}</a> <a id="6490" class="Symbol">→</a> <a id="6492" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6501" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6503" class="Symbol">(</a><a id="6504" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6512" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6514" href="Cubical.HITs.FiniteMultiset.Properties.html#6486" class="Bound">xs</a><a id="6516" class="Symbol">)</a> <a id="6518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6520" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6536" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6538" href="Cubical.HITs.FiniteMultiset.Properties.html#6486" class="Bound">xs</a><a id="6540" class="Symbol">)</a>
               <a id="6557" class="Symbol">→</a> <a id="6559" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6568" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6579" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Cubical.HITs.FiniteMultiset.Properties.html#6483" class="Bound">x</a> <a id="6584" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="6586" href="Cubical.HITs.FiniteMultiset.Properties.html#6486" class="Bound">xs</a><a id="6588" class="Symbol">))</a> <a id="6591" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6593" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6609" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6611" class="Symbol">(</a><a id="6612" href="Cubical.HITs.FiniteMultiset.Properties.html#6483" class="Bound">x</a> <a id="6614" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="6616" href="Cubical.HITs.FiniteMultiset.Properties.html#6486" class="Bound">xs</a><a id="6618" class="Symbol">))</a>
  <a id="6623" href="Cubical.HITs.FiniteMultiset.Properties.html#6477" class="Function">θ</a> <a id="6625" href="Cubical.HITs.FiniteMultiset.Properties.html#6625" class="Bound">x</a> <a id="6627" class="Symbol">{</a><a id="6628" href="Cubical.HITs.FiniteMultiset.Properties.html#6628" class="Bound">xs</a><a id="6630" class="Symbol">}</a> <a id="6632" href="Cubical.HITs.FiniteMultiset.Properties.html#6632" class="Bound">p</a> <a id="6634" class="Keyword">with</a> <a id="6639" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="6645" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6647" href="Cubical.HITs.FiniteMultiset.Properties.html#6625" class="Bound">x</a>
  <a id="6651" class="Symbol">...</a>        <a id="6662" class="Symbol">|</a> <a id="6664" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6668" class="Symbol">_</a>   <a id="6672" class="Symbol">=</a> <a id="6674" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6681" class="Symbol">...</a>        <a id="6692" class="Symbol">|</a> <a id="6694" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="6698" href="Cubical.HITs.FiniteMultiset.Properties.html#6698" class="Bound">a≢x</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Cubical.HITs.FiniteMultiset.Properties.html#4023" class="Function">FMScount-≢-lemma</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6730" href="Cubical.HITs.FiniteMultiset.Properties.html#6432" class="Bound">a</a> <a id="6732" class="Bound">xs</a><a id="6734" class="Symbol">)</a> <a id="6736" href="Cubical.HITs.FiniteMultiset.Properties.html#6698" class="Bound">a≢x</a> <a id="6740" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6742" class="Bound">p</a>


 <a id="6747" href="Cubical.HITs.FiniteMultiset.Properties.html#6747" class="Function">remove1-zero-lemma</a> <a id="6766" class="Symbol">:</a> <a id="6768" class="Symbol">∀</a> <a id="6770" href="Cubical.HITs.FiniteMultiset.Properties.html#6770" class="Bound">a</a> <a id="6772" href="Cubical.HITs.FiniteMultiset.Properties.html#6772" class="Bound">xs</a> <a id="6775" class="Symbol">→</a> <a id="6777" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6786" href="Cubical.HITs.FiniteMultiset.Properties.html#6770" class="Bound">a</a> <a id="6788" href="Cubical.HITs.FiniteMultiset.Properties.html#6772" class="Bound">xs</a> <a id="6791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6793" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6798" class="Symbol">→</a> <a id="6800" href="Cubical.HITs.FiniteMultiset.Properties.html#6772" class="Bound">xs</a> <a id="6803" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6805" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6813" href="Cubical.HITs.FiniteMultiset.Properties.html#6770" class="Bound">a</a> <a id="6815" href="Cubical.HITs.FiniteMultiset.Properties.html#6772" class="Bound">xs</a>
 <a id="6819" href="Cubical.HITs.FiniteMultiset.Properties.html#6747" class="Function">remove1-zero-lemma</a> <a id="6838" href="Cubical.HITs.FiniteMultiset.Properties.html#6838" class="Bound">a</a> <a id="6840" class="Symbol">=</a> <a id="6842" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="6853" class="Symbol">(</a><a id="6854" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="6862" class="Symbol">λ</a> <a id="6864" href="Cubical.HITs.FiniteMultiset.Properties.html#6864" class="Bound">_</a> <a id="6866" class="Symbol">→</a> <a id="6868" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="6874" class="Symbol">_</a> <a id="6876" class="Symbol">_)</a> <a id="6879" class="Symbol">(λ</a> <a id="6882" href="Cubical.HITs.FiniteMultiset.Properties.html#6882" class="Bound">_</a> <a id="6884" class="Symbol">→</a> <a id="6886" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6890" class="Symbol">)</a> <a id="6892" href="Cubical.HITs.FiniteMultiset.Properties.html#6904" class="Function">θ</a>
  <a id="6896" class="Keyword">where</a>
  <a id="6904" href="Cubical.HITs.FiniteMultiset.Properties.html#6904" class="Function">θ</a> <a id="6906" class="Symbol">:</a> <a id="6908" class="Symbol">∀</a> <a id="6910" href="Cubical.HITs.FiniteMultiset.Properties.html#6910" class="Bound">x</a> <a id="6912" class="Symbol">{</a><a id="6913" href="Cubical.HITs.FiniteMultiset.Properties.html#6913" class="Bound">xs</a><a id="6915" class="Symbol">}</a> <a id="6917" class="Symbol">→</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6929" href="Cubical.HITs.FiniteMultiset.Properties.html#6838" class="Bound">a</a> <a id="6931" href="Cubical.HITs.FiniteMultiset.Properties.html#6913" class="Bound">xs</a> <a id="6934" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6936" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6941" class="Symbol">→</a> <a id="6943" href="Cubical.HITs.FiniteMultiset.Properties.html#6913" class="Bound">xs</a> <a id="6946" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6948" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="6956" href="Cubical.HITs.FiniteMultiset.Properties.html#6838" class="Bound">a</a> <a id="6958" href="Cubical.HITs.FiniteMultiset.Properties.html#6913" class="Bound">xs</a><a id="6960" class="Symbol">)</a>
               <a id="6977" class="Symbol">→</a> <a id="6979" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="6988" href="Cubical.HITs.FiniteMultiset.Properties.html#6838" class="Bound">a</a> <a id="6990" class="Symbol">(</a><a id="6991" href="Cubical.HITs.FiniteMultiset.Properties.html#6910" class="Bound">x</a> <a id="6993" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="6995" href="Cubical.HITs.FiniteMultiset.Properties.html#6913" class="Bound">xs</a><a id="6997" class="Symbol">)</a> <a id="6999" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7001" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7006" class="Symbol">→</a> <a id="7008" href="Cubical.HITs.FiniteMultiset.Properties.html#6910" class="Bound">x</a> <a id="7010" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7012" href="Cubical.HITs.FiniteMultiset.Properties.html#6913" class="Bound">xs</a> <a id="7015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7017" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="7025" href="Cubical.HITs.FiniteMultiset.Properties.html#6838" class="Bound">a</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Cubical.HITs.FiniteMultiset.Properties.html#6910" class="Bound">x</a> <a id="7030" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7032" href="Cubical.HITs.FiniteMultiset.Properties.html#6913" class="Bound">xs</a><a id="7034" class="Symbol">)</a>
  <a id="7038" href="Cubical.HITs.FiniteMultiset.Properties.html#6904" class="Function">θ</a> <a id="7040" href="Cubical.HITs.FiniteMultiset.Properties.html#7040" class="Bound">x</a> <a id="7042" class="Symbol">{</a><a id="7043" href="Cubical.HITs.FiniteMultiset.Properties.html#7043" class="Bound">xs</a><a id="7045" class="Symbol">}</a> <a id="7047" href="Cubical.HITs.FiniteMultiset.Properties.html#7047" class="Bound">hyp</a> <a id="7051" href="Cubical.HITs.FiniteMultiset.Properties.html#7051" class="Bound">p</a> <a id="7053" class="Keyword">with</a> <a id="7058" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="7064" href="Cubical.HITs.FiniteMultiset.Properties.html#6838" class="Bound">a</a> <a id="7066" href="Cubical.HITs.FiniteMultiset.Properties.html#7040" class="Bound">x</a>
  <a id="7070" class="Symbol">...</a>            <a id="7085" class="Symbol">|</a> <a id="7087" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7091" class="Symbol">_</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7101" class="Symbol">(</a><a id="7102" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="7108" class="Bound">p</a><a id="7109" class="Symbol">)</a>
  <a id="7113" class="Symbol">...</a>            <a id="7128" class="Symbol">|</a> <a id="7130" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="7134" class="Symbol">_</a> <a id="7136" class="Symbol">=</a> <a id="7138" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7143" class="Symbol">(</a><a id="7144" class="Bound">x</a> <a id="7146" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷_</a><a id="7148" class="Symbol">)</a> <a id="7150" class="Symbol">(</a><a id="7151" class="Bound">hyp</a> <a id="7155" class="Bound">p</a><a id="7156" class="Symbol">)</a>


 <a id="7161" href="Cubical.HITs.FiniteMultiset.Properties.html#7161" class="Function">remove1-suc-lemma</a> <a id="7179" class="Symbol">:</a> <a id="7181" class="Symbol">∀</a> <a id="7183" href="Cubical.HITs.FiniteMultiset.Properties.html#7183" class="Bound">a</a> <a id="7185" href="Cubical.HITs.FiniteMultiset.Properties.html#7185" class="Bound">n</a> <a id="7187" href="Cubical.HITs.FiniteMultiset.Properties.html#7187" class="Bound">xs</a> <a id="7190" class="Symbol">→</a> <a id="7192" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="7201" href="Cubical.HITs.FiniteMultiset.Properties.html#7183" class="Bound">a</a> <a id="7203" href="Cubical.HITs.FiniteMultiset.Properties.html#7187" class="Bound">xs</a> <a id="7206" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7212" href="Cubical.HITs.FiniteMultiset.Properties.html#7185" class="Bound">n</a> <a id="7214" class="Symbol">→</a> <a id="7216" href="Cubical.HITs.FiniteMultiset.Properties.html#7187" class="Bound">xs</a> <a id="7219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7221" href="Cubical.HITs.FiniteMultiset.Properties.html#7183" class="Bound">a</a> <a id="7223" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7225" class="Symbol">(</a><a id="7226" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="7234" href="Cubical.HITs.FiniteMultiset.Properties.html#7183" class="Bound">a</a> <a id="7236" href="Cubical.HITs.FiniteMultiset.Properties.html#7187" class="Bound">xs</a><a id="7238" class="Symbol">)</a>
 <a id="7241" href="Cubical.HITs.FiniteMultiset.Properties.html#7161" class="Function">remove1-suc-lemma</a> <a id="7259" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7261" href="Cubical.HITs.FiniteMultiset.Properties.html#7261" class="Bound">n</a> <a id="7263" class="Symbol">=</a> <a id="7265" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="7276" class="Symbol">(</a><a id="7277" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="7285" class="Symbol">λ</a> <a id="7287" href="Cubical.HITs.FiniteMultiset.Properties.html#7287" class="Bound">_</a> <a id="7289" class="Symbol">→</a> <a id="7291" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="7297" class="Symbol">_</a> <a id="7299" class="Symbol">_)</a> <a id="7302" class="Symbol">(λ</a> <a id="7305" href="Cubical.HITs.FiniteMultiset.Properties.html#7305" class="Bound">p</a> <a id="7307" class="Symbol">→</a> <a id="7309" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7315" class="Symbol">(</a><a id="7316" href="Cubical.Data.Nat.Properties.html#1020" class="Function">znots</a> <a id="7322" href="Cubical.HITs.FiniteMultiset.Properties.html#7305" class="Bound">p</a><a id="7323" class="Symbol">))</a> <a id="7326" href="Cubical.HITs.FiniteMultiset.Properties.html#7338" class="Function">θ</a>
  <a id="7330" class="Keyword">where</a>
  <a id="7338" href="Cubical.HITs.FiniteMultiset.Properties.html#7338" class="Function">θ</a> <a id="7340" class="Symbol">:</a> <a id="7342" class="Symbol">∀</a> <a id="7344" href="Cubical.HITs.FiniteMultiset.Properties.html#7344" class="Bound">x</a> <a id="7346" class="Symbol">{</a><a id="7347" href="Cubical.HITs.FiniteMultiset.Properties.html#7347" class="Bound">xs</a><a id="7349" class="Symbol">}</a> <a id="7351" class="Symbol">→</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="7363" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7365" href="Cubical.HITs.FiniteMultiset.Properties.html#7347" class="Bound">xs</a> <a id="7368" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7370" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7374" href="Cubical.HITs.FiniteMultiset.Properties.html#7261" class="Bound">n</a> <a id="7376" class="Symbol">→</a> <a id="7378" href="Cubical.HITs.FiniteMultiset.Properties.html#7347" class="Bound">xs</a> <a id="7381" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7383" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7385" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="7396" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7398" href="Cubical.HITs.FiniteMultiset.Properties.html#7347" class="Bound">xs</a><a id="7400" class="Symbol">))</a>
               <a id="7418" class="Symbol">→</a> <a id="7420" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="7429" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Cubical.HITs.FiniteMultiset.Properties.html#7344" class="Bound">x</a> <a id="7434" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7436" href="Cubical.HITs.FiniteMultiset.Properties.html#7347" class="Bound">xs</a><a id="7438" class="Symbol">)</a> <a id="7440" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7446" href="Cubical.HITs.FiniteMultiset.Properties.html#7261" class="Bound">n</a> <a id="7448" class="Symbol">→</a> <a id="7450" href="Cubical.HITs.FiniteMultiset.Properties.html#7344" class="Bound">x</a> <a id="7452" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7454" href="Cubical.HITs.FiniteMultiset.Properties.html#7347" class="Bound">xs</a> <a id="7457" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7459" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7461" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7463" class="Symbol">(</a><a id="7464" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="7472" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Cubical.HITs.FiniteMultiset.Properties.html#7344" class="Bound">x</a> <a id="7477" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7479" href="Cubical.HITs.FiniteMultiset.Properties.html#7347" class="Bound">xs</a><a id="7481" class="Symbol">))</a>
  <a id="7486" href="Cubical.HITs.FiniteMultiset.Properties.html#7338" class="Function">θ</a> <a id="7488" href="Cubical.HITs.FiniteMultiset.Properties.html#7488" class="Bound">x</a> <a id="7490" class="Symbol">{</a><a id="7491" href="Cubical.HITs.FiniteMultiset.Properties.html#7491" class="Bound">xs</a><a id="7493" class="Symbol">}</a> <a id="7495" href="Cubical.HITs.FiniteMultiset.Properties.html#7495" class="Bound">hyp</a> <a id="7499" href="Cubical.HITs.FiniteMultiset.Properties.html#7499" class="Bound">p</a> <a id="7501" class="Keyword">with</a> <a id="7506" href="Cubical.HITs.FiniteMultiset.Properties.html#2926" class="Bound">discA</a> <a id="7512" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7514" href="Cubical.HITs.FiniteMultiset.Properties.html#7488" class="Bound">x</a>
  <a id="7518" class="Symbol">...</a>            <a id="7533" class="Symbol">|</a> <a id="7535" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7539" href="Cubical.HITs.FiniteMultiset.Properties.html#7539" class="Bound">a≡x</a> <a id="7543" class="Symbol">=</a> <a id="7545" class="Symbol">(λ</a> <a id="7548" href="Cubical.HITs.FiniteMultiset.Properties.html#7548" class="Bound">i</a> <a id="7550" class="Symbol">→</a> <a id="7552" class="Symbol">(</a><a id="7553" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7557" href="Cubical.HITs.FiniteMultiset.Properties.html#7539" class="Bound">a≡x</a> <a id="7561" href="Cubical.HITs.FiniteMultiset.Properties.html#7548" class="Bound">i</a><a id="7562" class="Symbol">)</a> <a id="7564" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="7566" class="Bound">xs</a><a id="7568" class="Symbol">)</a>
  <a id="7572" class="Symbol">...</a>            <a id="7587" class="Symbol">|</a> <a id="7589" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="7593" href="Cubical.HITs.FiniteMultiset.Properties.html#7593" class="Bound">a≢x</a> <a id="7597" class="Symbol">=</a> <a id="7599" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7604" class="Symbol">(</a><a id="7605" class="Bound">x</a> <a id="7607" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷_</a><a id="7609" class="Symbol">)</a> <a id="7611" class="Symbol">(</a><a id="7612" class="Bound">hyp</a> <a id="7616" class="Bound">p</a><a id="7617" class="Symbol">)</a> <a id="7619" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7621" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="7626" class="Bound">x</a> <a id="7628" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7630" class="Symbol">(</a><a id="7631" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="7639" href="Cubical.HITs.FiniteMultiset.Properties.html#7259" class="Bound">a</a> <a id="7641" class="Bound">xs</a><a id="7643" class="Symbol">)</a>


 <a id="7648" href="Cubical.HITs.FiniteMultiset.Properties.html#7648" class="Function">FMScount-remove1-≢-lemma</a> <a id="7673" class="Symbol">:</a> <a id="7675" class="Symbol">∀</a> <a id="7677" class="Symbol">{</a><a id="7678" href="Cubical.HITs.FiniteMultiset.Properties.html#7678" class="Bound">a</a><a id="7679" class="Symbol">}</a> <a id="7681" class="Symbol">{</a><a id="7682" href="Cubical.HITs.FiniteMultiset.Properties.html#7682" class="Bound">x</a><a id="7683" class="Symbol">}</a> <a id="7685" href="Cubical.HITs.FiniteMultiset.Properties.html#7685" class="Bound">xs</a> <a id="7688" class="Symbol">→</a> <a id="7690" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7692" href="Cubical.HITs.FiniteMultiset.Properties.html#7678" class="Bound">a</a> <a id="7694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7696" href="Cubical.HITs.FiniteMultiset.Properties.html#7682" class="Bound">x</a> <a id="7698" class="Symbol">→</a> <a id="7700" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="7709" href="Cubical.HITs.FiniteMultiset.Properties.html#7678" class="Bound">a</a> <a id="7711" class="Symbol">(</a><a id="7712" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="7720" href="Cubical.HITs.FiniteMultiset.Properties.html#7682" class="Bound">x</a> <a id="7722" href="Cubical.HITs.FiniteMultiset.Properties.html#7685" class="Bound">xs</a><a id="7724" class="Symbol">)</a> <a id="7726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7728" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="7737" href="Cubical.HITs.FiniteMultiset.Properties.html#7678" class="Bound">a</a> <a id="7739" href="Cubical.HITs.FiniteMultiset.Properties.html#7685" class="Bound">xs</a>
 <a id="7743" href="Cubical.HITs.FiniteMultiset.Properties.html#7648" class="Function">FMScount-remove1-≢-lemma</a> <a id="7768" class="Symbol">{</a><a id="7769" href="Cubical.HITs.FiniteMultiset.Properties.html#7769" class="Bound">a</a><a id="7770" class="Symbol">}</a> <a id="7772" class="Symbol">{</a><a id="7773" href="Cubical.HITs.FiniteMultiset.Properties.html#7773" class="Bound">x</a><a id="7774" class="Symbol">}</a> <a id="7776" href="Cubical.HITs.FiniteMultiset.Properties.html#7776" class="Bound">xs</a> <a id="7779" href="Cubical.HITs.FiniteMultiset.Properties.html#7779" class="Bound">a≢x</a> <a id="7783" class="Keyword">with</a> <a id="7788" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a> <a id="7798" class="Symbol">(</a><a id="7799" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="7808" href="Cubical.HITs.FiniteMultiset.Properties.html#7773" class="Bound">x</a> <a id="7810" href="Cubical.HITs.FiniteMultiset.Properties.html#7776" class="Bound">xs</a><a id="7812" class="Symbol">)</a> <a id="7814" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="7820" class="Symbol">...</a>                     <a id="7844" class="Symbol">|</a> <a id="7846" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7850" href="Cubical.HITs.FiniteMultiset.Properties.html#7850" class="Bound">p</a> <a id="7852" class="Symbol">=</a> <a id="7854" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7859" class="Symbol">(</a><a id="7860" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="7869" class="Bound">a</a><a id="7870" class="Symbol">)</a> <a id="7872" class="Symbol">(</a><a id="7873" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Cubical.HITs.FiniteMultiset.Properties.html#6747" class="Function">remove1-zero-lemma</a> <a id="7897" class="Bound">x</a> <a id="7899" class="Bound">xs</a> <a id="7902" href="Cubical.HITs.FiniteMultiset.Properties.html#7850" class="Bound">p</a><a id="7903" class="Symbol">))</a>
 <a id="7907" class="Symbol">...</a>                     <a id="7931" class="Symbol">|</a> <a id="7933" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7936" href="Cubical.HITs.FiniteMultiset.Properties.html#7936" class="Bound">¬p</a> <a id="7939" class="Symbol">=</a> <a id="7941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7945" class="Symbol">(</a><a id="7946" href="Cubical.HITs.FiniteMultiset.Properties.html#4023" class="Function">FMScount-≢-lemma</a> <a id="7963" class="Symbol">(</a><a id="7964" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="7972" class="Bound">x</a> <a id="7974" class="Bound">xs</a><a id="7976" class="Symbol">)</a> <a id="7978" class="Bound">a≢x</a><a id="7981" class="Symbol">)</a> <a id="7983" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7990" class="Symbol">(</a><a id="7991" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="8000" class="Bound">a</a><a id="8001" class="Symbol">)</a> <a id="8003" href="Cubical.HITs.FiniteMultiset.Properties.html#8019" class="Function">eq₁</a>
   <a id="8010" class="Keyword">where</a>
   <a id="8019" href="Cubical.HITs.FiniteMultiset.Properties.html#8019" class="Function">eq₁</a> <a id="8023" class="Symbol">:</a> <a id="8025" class="Symbol">(</a><a id="8026" class="Bound">x</a> <a id="8028" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="8030" href="Cubical.HITs.FiniteMultiset.Properties.html#4724" class="Function">remove1</a> <a id="8038" class="Bound">x</a> <a id="8040" class="Bound">xs</a><a id="8042" class="Symbol">)</a> <a id="8044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8046" class="Bound">xs</a>
   <a id="8052" href="Cubical.HITs.FiniteMultiset.Properties.html#8019" class="Function">eq₁</a> <a id="8056" class="Symbol">=</a> <a id="8058" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Cubical.HITs.FiniteMultiset.Properties.html#7161" class="Function">remove1-suc-lemma</a> <a id="8081" class="Bound">x</a> <a id="8083" class="Symbol">(</a><a id="8084" href="Cubical.Data.Nat.Base.html#428" class="Function">predℕ</a> <a id="8090" class="Symbol">(</a><a id="8091" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="8100" class="Bound">x</a> <a id="8102" class="Bound">xs</a><a id="8104" class="Symbol">))</a> <a id="8107" class="Bound">xs</a> <a id="8110" class="Symbol">(</a><a id="8111" href="Cubical.Data.Nat.Properties.html#3783" class="Function">suc-predℕ</a> <a id="8121" class="Symbol">(</a><a id="8122" href="Cubical.HITs.FiniteMultiset.Properties.html#3392" class="Function">FMScount</a> <a id="8131" class="Bound">x</a> <a id="8133" class="Bound">xs</a><a id="8135" class="Symbol">)</a> <a id="8137" href="Cubical.HITs.FiniteMultiset.Properties.html#7936" class="Bound">¬p</a><a id="8139" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.HITs.FiniteMultiset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.FiniteMultiset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.FiniteMultiset.html" class="Module">Cubical.HITs.FiniteMultiset</a> <a id="36" class="Keyword">where</a>


<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.HITs.FiniteMultiset.Base.html" class="Module">Cubical.HITs.FiniteMultiset.Base</a> <a id="89" class="Keyword">public</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Cubical.HITs.FiniteMultiset.Properties.html" class="Module">Cubical.HITs.FiniteMultiset.Properties</a> <a id="147" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.HITs.PropositionalTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file contains:

- Definition of propositional truncation

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a> <a id="120" class="Keyword">where</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="164" class="Comment">-- Propositional truncation as a higher inductive type:</a>

<a id="221" class="Keyword">data</a> <a id="∥_∥₁"></a><a id="226" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a> <a id="231" class="Symbol">{</a><a id="232" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a><a id="233" class="Symbol">}</a> <a id="235" class="Symbol">(</a><a id="236" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="238" class="Symbol">:</a> <a id="240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="245" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a><a id="246" class="Symbol">)</a> <a id="248" class="Symbol">:</a> <a id="250" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="255" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a> <a id="257" class="Keyword">where</a>
  <a id="∥_∥₁.∣_∣₁"></a><a id="265" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="270" class="Symbol">:</a> <a id="272" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="274" class="Symbol">→</a> <a id="276" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="278" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="280" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
  <a id="∥_∥₁.squash₁"></a><a id="285" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">∀</a> <a id="297" class="Symbol">(</a><a id="298" href="Cubical.HITs.PropositionalTruncation.Base.html#298" class="Bound">x</a> <a id="300" href="Cubical.HITs.PropositionalTruncation.Base.html#300" class="Bound">y</a> <a id="302" class="Symbol">:</a> <a id="304" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="306" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="308" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="310" class="Symbol">)</a> <a id="312" class="Symbol">→</a> <a id="314" href="Cubical.HITs.PropositionalTruncation.Base.html#298" class="Bound">x</a> <a id="316" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="318" href="Cubical.HITs.PropositionalTruncation.Base.html#300" class="Bound">y</a>
</pre></body></html>


==> anc/html/Cubical.HITs.PropositionalTruncation.MagicTrick.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.MagicTrick</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Based on Nicolai Kraus&#39; blog post:
  The Truncation Map |_| : ℕ -&gt; ‖ℕ‖ is nearly Invertible
  https://homotopytypetheory.org/2013/10/28/the-truncation-map-_-ℕ-‖ℕ‖-is-nearly-invertible/

Defines [recover], which definitionally satisfies `recover ∣ x ∣ ≡ x` ([recover∣∣]) for homogeneous types

Also see the follow-up post by Jason Gross:
  Composition is not what you think it is! Why “nearly invertible” isn’t.
  https://homotopytypetheory.org/2014/02/24/composition-is-not-what-you-think-it-is-why-nearly-invertible-isnt/

-}</a>

<a id="533" class="Keyword">module</a> <a id="540" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html" class="Module">Cubical.HITs.PropositionalTruncation.MagicTrick</a> <a id="588" class="Keyword">where</a>

<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>

<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a>

<a id="921" class="Keyword">module</a> <a id="Recover"></a><a id="928" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#928" class="Module">Recover</a> <a id="936" class="Symbol">{</a><a id="937" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a><a id="938" class="Symbol">}</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="954" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#958" class="Bound">h</a> <a id="960" class="Symbol">:</a> <a id="962" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="976" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a><a id="978" class="Symbol">)</a> <a id="980" class="Keyword">where</a>
  <a id="988" class="Keyword">private</a>
    <a id="Recover.A"></a><a id="1000" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1008" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a>
    <a id="Recover.a"></a><a id="1015" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1015" class="Function">a</a> <a id="1017" class="Symbol">=</a> <a id="1019" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1022" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a>

  <a id="Recover.toEquivPtd"></a><a id="1028" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1043" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1045" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1053" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1053" class="Bound">B∙</a> <a id="1056" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1058" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1066" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a> <a id="1068" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1073" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1075" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1015" class="Function">a</a><a id="1076" class="Symbol">)</a> <a id="1078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1080" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1053" class="Bound">B∙</a>
  <a id="1085" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="1102" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="1114" class="Symbol">(λ</a> <a id="1117" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a> <a id="1119" class="Symbol">→</a> <a id="1121" class="Symbol">(</a><a id="1122" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1126" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a><a id="1127" class="Symbol">)</a> <a id="1129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1131" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#958" class="Bound">h</a> <a id="1133" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a><a id="1134" class="Symbol">)</a>
  <a id="1138" class="Keyword">private</a>
    <a id="Recover.B∙"></a><a id="1150" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1157" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1172" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a>
    <a id="1178" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1181" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1181" class="Bound">tx</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1202" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1181" class="Bound">tx</a><a id="1204" class="Symbol">)</a>

  <a id="1209" class="Comment">-- the key observation is that B∙ ∣ x ∣₁ is definitionally equal to (A , x)</a>
  <a id="1287" class="Keyword">private</a>
    <a id="Recover.obvs"></a><a id="1299" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1299" class="Function">obvs</a> <a id="1304" class="Symbol">:</a> <a id="1306" class="Symbol">∀</a> <a id="1308" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1315" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1317" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a> <a id="1319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1322" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1329" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a><a id="1330" class="Symbol">)</a>
    <a id="1336" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1299" class="Function">obvs</a> <a id="1341" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1341" class="Bound">x</a> <a id="1343" class="Symbol">=</a> <a id="1345" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1350" class="Comment">-- try it: `C-c C-n B∙ ∣ x ∣₁` gives `(A , x)`</a>

  <a id="1400" class="Comment">-- thus any truncated element (of a homogeneous type) can be recovered by agda&#39;s normalizer!</a>

  <a id="Recover.recover"></a><a id="1496" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1504" class="Symbol">:</a> <a id="1506" class="Symbol">∀</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1509" class="Bound">tx</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1516" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1518" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1532" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1509" class="Bound">tx</a><a id="1534" class="Symbol">)</a>
  <a id="1538" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1546" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1546" class="Bound">tx</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1558" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1546" class="Bound">tx</a><a id="1560" class="Symbol">)</a>

  <a id="Recover.recover∣∣"></a><a id="1565" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1565" class="Function">recover∣∣</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">∀</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1597" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1599" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a> <a id="1601" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1604" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1606" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a>
  <a id="1610" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1565" class="Function">recover∣∣</a> <a id="1620" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1620" class="Bound">x</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1629" class="Comment">-- try it: `C-c C-n recover ∣ x ∣₁` gives `x`</a>

  <a id="1678" class="Keyword">private</a>
    <a id="1690" class="Comment">-- notice that the following typechecks because typ (B∙ ∣ x ∣₁) is definitionally equal to to A, but</a>
    <a id="1795" class="Comment">--  `recover : ∥ A ∥₁ → A` does not because typ (B∙ tx) is not definitionally equal to A (though it is</a>
    <a id="1902" class="Comment">--  judegmentally equal to A by cong typ (snd (toEquivPtd tx)) : A ≡ typ (B∙ tx))</a>
    <a id="Recover.obvs2"></a><a id="1988" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1988" class="Function">obvs2</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a>
    <a id="2006" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1988" class="Function">obvs2</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2022" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2024" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a>

    <a id="2034" class="Comment">-- one might wonder if (cong recover (squash₁ ∣ x ∣₁ ∣ y ∣₁)) therefore has type x ≡ y, but thankfully</a>
    <a id="2141" class="Comment">--  typ (B∙ (squash₁ ∣ x ∣₁ ∣ y ∣₁ i)) is *not* A (it&#39;s a messy hcomp involving h x and h y)</a>
    <a id="Recover.recover-squash₁"></a><a id="2238" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2238" class="Function">recover-squash₁</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">∀</a> <a id="2258" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2260" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a> <a id="2262" class="Symbol">→</a> <a id="2264" class="Comment">-- x ≡ y -- this raises an error</a>
                             <a id="2326" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2332" class="Symbol">(λ</a> <a id="2335" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2335" class="Bound">i</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="2356" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2358" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2360" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2365" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a> <a id="2367" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2370" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2335" class="Bound">i</a><a id="2371" class="Symbol">)))</a> <a id="2375" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2377" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a>
    <a id="2383" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2238" class="Function">recover-squash₁</a> <a id="2399" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2399" class="Bound">x</a> <a id="2401" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2401" class="Bound">y</a> <a id="2403" class="Symbol">=</a> <a id="2405" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2410" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="2427" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2429" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2399" class="Bound">x</a> <a id="2431" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2434" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2436" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2401" class="Bound">y</a> <a id="2438" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2440" class="Symbol">)</a>


<a id="2444" class="Comment">-- Demo, adapted from:</a>
<a id="2467" class="Comment">-- https://bitbucket.org/nicolaikraus/agda/src/e30d70c72c6af8e62b72eefabcc57623dd921f04/trunc-inverse.lagda</a>

<a id="2576" class="Keyword">private</a>
  <a id="2586" class="Keyword">open</a> <a id="2591" class="Keyword">import</a> <a id="2598" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="2617" class="Keyword">open</a> <a id="2622" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#928" class="Module">Recover</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2635" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2639" class="Symbol">)</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="2664" href="Cubical.Data.Nat.Properties.html#3394" class="Function">discreteℕ</a><a id="2673" class="Symbol">)</a>

  <a id="2678" class="Comment">-- only `∣hidden∣` is exported, `hidden` is no longer in scope</a>
  <a id="2743" class="Keyword">module</a> <a id="2750" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2750" class="Module">_</a> <a id="2752" class="Keyword">where</a>
    <a id="2762" class="Keyword">private</a>
      <a id="2776" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="2793" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2800" class="Symbol">=</a> <a id="2802" class="Number">17</a>

    <a id="2810" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2823" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2825" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
    <a id="2832" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2845" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2852" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

  <a id="2858" class="Comment">-- we can still recover the value, even though agda can no longer see `hidden`!</a>
  <a id="test"></a><a id="2940" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2940" class="Function">test</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2955" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2964" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2966" class="Number">17</a>
  <a id="2971" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2940" class="Function">test</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2983" class="Comment">-- try it: `C-c C-n recover ∣hidden∣` gives `17`</a>
              <a id="3046" class="Comment">--         `C-c C-n hidden` gives an error</a>

  <a id="3092" class="Comment">-- Finally, note that the definition of recover is independent of the proof that A is homogeneous. Thus we</a>
  <a id="3201" class="Comment">--  still can definitionally recover information hidden by ∣_∣₁ as long as we permit holes. Try replacing</a>
  <a id="3309" class="Comment">--  `isHomogeneousDiscrete discreteℕ` above with a hole (`?`) and notice that everything still works</a>
</pre></body></html>


==> anc/html/Cubical.HITs.PropositionalTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file contains:

- Eliminator for propositional truncation

-}</a>
<a id="72" class="Keyword">module</a> <a id="79" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a> <a id="127" class="Keyword">where</a>

<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="441" class="Keyword">hiding</a> <a id="448" class="Symbol">(</a><a id="449" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="453" class="Symbol">;</a> <a id="455" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="460" class="Symbol">;</a> <a id="462" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="465" class="Symbol">)</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="505" class="Symbol">;</a> <a id="507" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="512" class="Symbol">;</a> <a id="514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="563" class="Symbol">;</a> <a id="565" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="570" class="Symbol">;</a> <a id="572" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="575" class="Symbol">)</a>

<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="633" class="Keyword">private</a>
  <a id="643" class="Keyword">variable</a>
    <a id="656" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="658" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a> <a id="661" class="Symbol">:</a> <a id="663" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="673" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="675" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="677" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="679" class="Symbol">:</a> <a id="681" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="686" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a>
    <a id="692" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="702" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a>

<a id="∥∥-isPropDep"></a><a id="706" href="Cubical.HITs.PropositionalTruncation.Properties.html#706" class="Function">∥∥-isPropDep</a> <a id="719" class="Symbol">:</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.HITs.PropositionalTruncation.Properties.html#722" class="Bound">P</a> <a id="724" class="Symbol">:</a> <a id="726" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="728" class="Symbol">→</a> <a id="730" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="735" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="736" class="Symbol">)</a> <a id="738" class="Symbol">→</a> <a id="740" href="Cubical.Foundations.HLevels.html#24890" class="Function">isOfHLevelDep</a> <a id="754" class="Number">1</a> <a id="756" class="Symbol">(λ</a> <a id="759" href="Cubical.HITs.PropositionalTruncation.Properties.html#759" class="Bound">x</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="765" href="Cubical.HITs.PropositionalTruncation.Properties.html#722" class="Bound">P</a> <a id="767" href="Cubical.HITs.PropositionalTruncation.Properties.html#759" class="Bound">x</a> <a id="769" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="771" class="Symbol">)</a>
<a id="773" href="Cubical.HITs.PropositionalTruncation.Properties.html#706" class="Function">∥∥-isPropDep</a> <a id="786" href="Cubical.HITs.PropositionalTruncation.Properties.html#786" class="Bound">P</a> <a id="788" class="Symbol">=</a> <a id="790" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="815" class="Number">1</a> <a id="817" class="Symbol">(λ</a> <a id="820" href="Cubical.HITs.PropositionalTruncation.Properties.html#820" class="Bound">_</a> <a id="822" class="Symbol">→</a> <a id="824" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="831" class="Symbol">)</a>

<a id="rec"></a><a id="834" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="838" class="Symbol">:</a> <a id="840" class="Symbol">{</a><a id="841" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a> <a id="843" class="Symbol">:</a> <a id="845" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="850" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">→</a> <a id="855" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="862" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a> <a id="864" class="Symbol">→</a> <a id="866" class="Symbol">(</a><a id="867" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a><a id="872" class="Symbol">)</a> <a id="874" class="Symbol">→</a> <a id="876" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="878" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="880" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="883" class="Symbol">→</a> <a id="885" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a>
<a id="887" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="891" href="Cubical.HITs.PropositionalTruncation.Properties.html#891" class="Bound">Pprop</a> <a id="897" href="Cubical.HITs.PropositionalTruncation.Properties.html#897" class="Bound">f</a> <a id="899" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="901" href="Cubical.HITs.PropositionalTruncation.Properties.html#901" class="Bound">x</a> <a id="903" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="906" class="Symbol">=</a> <a id="908" href="Cubical.HITs.PropositionalTruncation.Properties.html#897" class="Bound">f</a> <a id="910" href="Cubical.HITs.PropositionalTruncation.Properties.html#901" class="Bound">x</a>
<a id="912" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="916" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="922" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="933" href="Cubical.HITs.PropositionalTruncation.Properties.html#933" class="Bound">x</a> <a id="935" href="Cubical.HITs.PropositionalTruncation.Properties.html#935" class="Bound">y</a> <a id="937" href="Cubical.HITs.PropositionalTruncation.Properties.html#937" class="Bound">i</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">=</a> <a id="942" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="948" class="Symbol">(</a><a id="949" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="953" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="959" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="961" href="Cubical.HITs.PropositionalTruncation.Properties.html#933" class="Bound">x</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="969" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="975" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="977" href="Cubical.HITs.PropositionalTruncation.Properties.html#935" class="Bound">y</a><a id="978" class="Symbol">)</a> <a id="980" href="Cubical.HITs.PropositionalTruncation.Properties.html#937" class="Bound">i</a>

<a id="rec2"></a><a id="983" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="988" class="Symbol">:</a> <a id="990" class="Symbol">{</a><a id="991" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a> <a id="993" class="Symbol">:</a> <a id="995" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1000" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1012" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a> <a id="1014" class="Symbol">→</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1032" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1034" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1041" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1043" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a>
<a id="1050" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1055" href="Cubical.HITs.PropositionalTruncation.Properties.html#1055" class="Bound">Pprop</a> <a id="1061" href="Cubical.HITs.PropositionalTruncation.Properties.html#1061" class="Bound">f</a> <a id="1063" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1065" href="Cubical.HITs.PropositionalTruncation.Properties.html#1065" class="Bound">x</a> <a id="1067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1070" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1072" href="Cubical.HITs.PropositionalTruncation.Properties.html#1072" class="Bound">y</a> <a id="1074" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Cubical.HITs.PropositionalTruncation.Properties.html#1061" class="Bound">f</a> <a id="1081" href="Cubical.HITs.PropositionalTruncation.Properties.html#1065" class="Bound">x</a> <a id="1083" href="Cubical.HITs.PropositionalTruncation.Properties.html#1072" class="Bound">y</a>
<a id="1085" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1090" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1096" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1098" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1100" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1102" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1114" href="Cubical.HITs.PropositionalTruncation.Properties.html#1114" class="Bound">y</a> <a id="1116" href="Cubical.HITs.PropositionalTruncation.Properties.html#1116" class="Bound">z</a> <a id="1118" href="Cubical.HITs.PropositionalTruncation.Properties.html#1118" class="Bound">i</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">=</a> <a id="1123" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1135" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1141" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1145" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1150" href="Cubical.HITs.PropositionalTruncation.Properties.html#1114" class="Bound">y</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1159" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1165" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1167" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1169" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1171" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1174" href="Cubical.HITs.PropositionalTruncation.Properties.html#1116" class="Bound">z</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Cubical.HITs.PropositionalTruncation.Properties.html#1118" class="Bound">i</a>
<a id="1179" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1184" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1190" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1201" href="Cubical.HITs.PropositionalTruncation.Properties.html#1201" class="Bound">x</a> <a id="1203" href="Cubical.HITs.PropositionalTruncation.Properties.html#1203" class="Bound">y</a> <a id="1205" href="Cubical.HITs.PropositionalTruncation.Properties.html#1205" class="Bound">i</a><a id="1206" class="Symbol">)</a> <a id="1208" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1224" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1230" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1232" href="Cubical.HITs.PropositionalTruncation.Properties.html#1201" class="Bound">x</a> <a id="1234" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1243" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1249" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1251" href="Cubical.HITs.PropositionalTruncation.Properties.html#1203" class="Bound">y</a> <a id="1253" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a><a id="1254" class="Symbol">)</a> <a id="1256" href="Cubical.HITs.PropositionalTruncation.Properties.html#1205" class="Bound">i</a>

<a id="rec3"></a><a id="1259" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1264" class="Symbol">:</a> <a id="1266" class="Symbol">{</a><a id="1267" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1276" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1288" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a> <a id="1290" class="Symbol">→</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1299" class="Symbol">→</a> <a id="1301" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a><a id="1306" class="Symbol">)</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1312" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1314" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1321" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1323" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1330" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="1332" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a>
<a id="1339" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1344" href="Cubical.HITs.PropositionalTruncation.Properties.html#1344" class="Bound">Pprop</a> <a id="1350" href="Cubical.HITs.PropositionalTruncation.Properties.html#1350" class="Bound">f</a> <a id="1352" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1354" href="Cubical.HITs.PropositionalTruncation.Properties.html#1354" class="Bound">x</a> <a id="1356" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1359" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1361" href="Cubical.HITs.PropositionalTruncation.Properties.html#1361" class="Bound">y</a> <a id="1363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1366" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1368" href="Cubical.HITs.PropositionalTruncation.Properties.html#1368" class="Bound">z</a> <a id="1370" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Cubical.HITs.PropositionalTruncation.Properties.html#1350" class="Bound">f</a> <a id="1377" href="Cubical.HITs.PropositionalTruncation.Properties.html#1354" class="Bound">x</a> <a id="1379" href="Cubical.HITs.PropositionalTruncation.Properties.html#1361" class="Bound">y</a> <a id="1381" href="Cubical.HITs.PropositionalTruncation.Properties.html#1368" class="Bound">z</a>
<a id="1383" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1388" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1394" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1396" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1398" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1400" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1403" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1405" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1407" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1419" href="Cubical.HITs.PropositionalTruncation.Properties.html#1419" class="Bound">z</a> <a id="1421" href="Cubical.HITs.PropositionalTruncation.Properties.html#1421" class="Bound">w</a> <a id="1423" href="Cubical.HITs.PropositionalTruncation.Properties.html#1423" class="Bound">i</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">=</a> <a id="1428" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1440" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1446" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1448" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1450" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1452" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1455" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1457" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1459" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1462" href="Cubical.HITs.PropositionalTruncation.Properties.html#1419" class="Bound">z</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1471" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1477" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1479" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1481" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1483" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1486" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1488" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1490" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1493" href="Cubical.HITs.PropositionalTruncation.Properties.html#1421" class="Bound">w</a><a id="1494" class="Symbol">)</a> <a id="1496" href="Cubical.HITs.PropositionalTruncation.Properties.html#1423" class="Bound">i</a>
<a id="1498" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1503" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1509" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1511" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1513" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1515" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1527" href="Cubical.HITs.PropositionalTruncation.Properties.html#1527" class="Bound">y</a> <a id="1529" href="Cubical.HITs.PropositionalTruncation.Properties.html#1529" class="Bound">z</a> <a id="1531" href="Cubical.HITs.PropositionalTruncation.Properties.html#1531" class="Bound">i</a><a id="1532" class="Symbol">)</a> <a id="1534" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1550" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1556" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1558" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1560" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1562" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1565" href="Cubical.HITs.PropositionalTruncation.Properties.html#1527" class="Bound">y</a> <a id="1567" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a><a id="1568" class="Symbol">)</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1576" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1582" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1584" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1586" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1588" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1591" href="Cubical.HITs.PropositionalTruncation.Properties.html#1529" class="Bound">z</a> <a id="1593" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a><a id="1594" class="Symbol">)</a> <a id="1596" href="Cubical.HITs.PropositionalTruncation.Properties.html#1531" class="Bound">i</a>
<a id="1598" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1603" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1609" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1620" href="Cubical.HITs.PropositionalTruncation.Properties.html#1620" class="Bound">x</a> <a id="1622" href="Cubical.HITs.PropositionalTruncation.Properties.html#1622" class="Bound">y</a> <a id="1624" href="Cubical.HITs.PropositionalTruncation.Properties.html#1624" class="Bound">i</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1629" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1645" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1651" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1653" href="Cubical.HITs.PropositionalTruncation.Properties.html#1620" class="Bound">x</a> <a id="1655" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1657" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1666" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1672" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1674" href="Cubical.HITs.PropositionalTruncation.Properties.html#1622" class="Bound">y</a> <a id="1676" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1678" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a><a id="1679" class="Symbol">)</a> <a id="1681" href="Cubical.HITs.PropositionalTruncation.Properties.html#1624" class="Bound">i</a>

<a id="∃-rec"></a><a id="1684" href="Cubical.HITs.PropositionalTruncation.Properties.html#1684" class="Function">∃-rec</a> <a id="1690" class="Symbol">:</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1706" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1720" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1732" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a> <a id="1734" class="Symbol">→</a> <a id="1736" class="Symbol">(∀</a> <a id="1739" href="Cubical.HITs.PropositionalTruncation.Properties.html#1739" class="Bound">x</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1745" href="Cubical.HITs.PropositionalTruncation.Properties.html#1739" class="Bound">x</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a><a id="1750" class="Symbol">)</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="1757" href="Cubical.HITs.PropositionalTruncation.Properties.html#1757" class="Bound">x</a> <a id="1759" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="1761" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1763" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="1765" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1767" href="Cubical.HITs.PropositionalTruncation.Properties.html#1757" class="Bound">x</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a>
<a id="1773" href="Cubical.HITs.PropositionalTruncation.Properties.html#1684" class="Function">∃-rec</a> <a id="1779" href="Cubical.HITs.PropositionalTruncation.Properties.html#1779" class="Bound">Pprop</a> <a id="1785" href="Cubical.HITs.PropositionalTruncation.Properties.html#1785" class="Bound">f</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="1793" href="Cubical.HITs.PropositionalTruncation.Properties.html#1779" class="Bound">Pprop</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1808" href="Cubical.HITs.PropositionalTruncation.Properties.html#1785" class="Bound">f</a><a id="1809" class="Symbol">)</a>

<a id="1812" class="Comment">-- Old version</a>
<a id="1827" class="Comment">-- rec2 : ∀ {P : Type ℓ} → isProp P → (A → A → P) → ∥ A ∥ → ∥ A ∥ → P</a>
<a id="1897" class="Comment">-- rec2 Pprop f = rec (isProp→ Pprop) (λ a → rec Pprop (f a))</a>

<a id="1960" class="Comment">-- n-ary recursor, stated using a dependent FinVec</a>
<a id="recFin"></a><a id="2011" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2018" class="Symbol">:</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Cubical.HITs.PropositionalTruncation.Properties.html#2021" class="Bound">m</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2037" href="Cubical.HITs.PropositionalTruncation.Properties.html#2021" class="Bound">m</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2046" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="2047" class="Symbol">}</a>
         <a id="2058" class="Symbol">{</a><a id="2059" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a> <a id="2061" class="Symbol">:</a> <a id="2063" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2068" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.HITs.PropositionalTruncation.Properties.html#2073" class="Bound">isPropB</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2090" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2091" class="Symbol">)</a>
       <a id="2100" class="Symbol">→</a> <a id="2102" class="Symbol">((∀</a> <a id="2106" href="Cubical.HITs.PropositionalTruncation.Properties.html#2106" class="Bound">i</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2112" href="Cubical.HITs.PropositionalTruncation.Properties.html#2106" class="Bound">i</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2118" class="Symbol">)</a>
      <a id="2126" class="Comment">---------------------</a>
       <a id="2155" class="Symbol">→</a> <a id="2157" class="Symbol">((∀</a> <a id="2161" href="Cubical.HITs.PropositionalTruncation.Properties.html#2161" class="Bound">i</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2167" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2169" href="Cubical.HITs.PropositionalTruncation.Properties.html#2161" class="Bound">i</a> <a id="2171" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2187" class="Symbol">{</a><a id="2188" class="Argument">m</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">_</a> <a id="2200" href="Cubical.HITs.PropositionalTruncation.Properties.html#2200" class="Bound">untruncHyp</a> <a id="2211" class="Symbol">_</a> <a id="2213" class="Symbol">=</a> <a id="2215" href="Cubical.HITs.PropositionalTruncation.Properties.html#2200" class="Bound">untruncHyp</a> <a id="2226" class="Symbol">(λ</a> <a id="2229" class="Symbol">())</a>
<a id="2233" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2240" class="Symbol">{</a><a id="2241" class="Argument">m</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2249" href="Cubical.HITs.PropositionalTruncation.Properties.html#2249" class="Bound">m</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" class="Argument">P</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a><a id="2258" class="Symbol">}</a> <a id="2260" class="Symbol">{</a><a id="2261" class="Argument">B</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a><a id="2266" class="Symbol">}</a> <a id="2268" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a> <a id="2276" href="Cubical.HITs.PropositionalTruncation.Properties.html#2276" class="Bound">untruncHyp</a> <a id="2287" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2296" class="Symbol">=</a>
  <a id="2300" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2326" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2342" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2344" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2347" class="Symbol">)</a>
  <a id="2351" class="Keyword">where</a>
  <a id="2359" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2374" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2379" class="Symbol">→</a> <a id="2381" class="Symbol">(∀</a> <a id="2384" href="Cubical.HITs.PropositionalTruncation.Properties.html#2384" class="Bound">i</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2390" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2397" href="Cubical.HITs.PropositionalTruncation.Properties.html#2384" class="Bound">i</a><a id="2398" class="Symbol">)</a> <a id="2400" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a>
  <a id="2410" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a> <a id="2421" href="Cubical.HITs.PropositionalTruncation.Properties.html#2421" class="Bound">p₀</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2433" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a>
                         <a id="2466" class="Symbol">(λ</a> <a id="2469" href="Cubical.HITs.PropositionalTruncation.Properties.html#2469" class="Bound">famSuc</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="Cubical.HITs.PropositionalTruncation.Properties.html#2276" class="Bound">untruncHyp</a> <a id="2489" class="Symbol">(λ</a> <a id="2492" class="Symbol">{</a> <a id="2494" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Cubical.HITs.PropositionalTruncation.Properties.html#2421" class="Bound">p₀</a> <a id="2504" class="Symbol">;</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2511" href="Cubical.HITs.PropositionalTruncation.Properties.html#2511" class="Bound">i</a><a id="2512" class="Symbol">)</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Cubical.HITs.PropositionalTruncation.Properties.html#2469" class="Bound">famSuc</a> <a id="2523" href="Cubical.HITs.PropositionalTruncation.Properties.html#2511" class="Bound">i</a> <a id="2525" class="Symbol">}))</a>

  <a id="2532" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2552" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2554" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2559" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="2562" class="Symbol">→</a> <a id="2564" class="Symbol">(∀</a> <a id="2567" href="Cubical.HITs.PropositionalTruncation.Properties.html#2567" class="Bound">i</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2573" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2580" href="Cubical.HITs.PropositionalTruncation.Properties.html#2567" class="Bound">i</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a>
  <a id="2593" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.HLevels.html#18774" class="Function">isProp→</a> <a id="2624" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a><a id="2631" class="Symbol">)</a> <a id="2633" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a>

<a id="recFin2"></a><a id="2645" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2653" class="Symbol">:</a> <a id="2655" class="Symbol">{</a><a id="2656" href="Cubical.HITs.PropositionalTruncation.Properties.html#2656" class="Bound">m1</a> <a id="2659" href="Cubical.HITs.PropositionalTruncation.Properties.html#2659" class="Bound">m2</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2665" class="Symbol">}</a> <a id="2667" class="Symbol">{</a><a id="2668" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2676" href="Cubical.HITs.PropositionalTruncation.Properties.html#2656" class="Bound">m1</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2685" href="Cubical.HITs.PropositionalTruncation.Properties.html#2659" class="Bound">m2</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2695" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="2696" class="Symbol">}</a>
          <a id="2708" class="Symbol">{</a><a id="2709" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2718" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.HITs.PropositionalTruncation.Properties.html#2723" class="Bound">isPropB</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2740" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a><a id="2741" class="Symbol">)</a>
        <a id="2751" class="Symbol">→</a> <a id="2753" class="Symbol">((∀</a> <a id="2757" href="Cubical.HITs.PropositionalTruncation.Properties.html#2757" class="Bound">i</a> <a id="2759" href="Cubical.HITs.PropositionalTruncation.Properties.html#2759" class="Bound">j</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2765" href="Cubical.HITs.PropositionalTruncation.Properties.html#2757" class="Bound">i</a> <a id="2767" href="Cubical.HITs.PropositionalTruncation.Properties.html#2759" class="Bound">j</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a><a id="2773" class="Symbol">)</a>
       <a id="2782" class="Comment">--------------------------</a>
        <a id="2817" class="Symbol">→</a> <a id="2819" class="Symbol">(∀</a> <a id="2822" href="Cubical.HITs.PropositionalTruncation.Properties.html#2822" class="Bound">i</a> <a id="2824" href="Cubical.HITs.PropositionalTruncation.Properties.html#2824" class="Bound">j</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2830" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2832" href="Cubical.HITs.PropositionalTruncation.Properties.html#2822" class="Bound">i</a> <a id="2834" href="Cubical.HITs.PropositionalTruncation.Properties.html#2824" class="Bound">j</a> <a id="2836" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2838" class="Symbol">)</a>
        <a id="2848" class="Symbol">→</a> <a id="2850" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a>
<a id="2852" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2860" class="Symbol">{</a><a id="2861" class="Argument">m1</a> <a id="2864" class="Symbol">=</a> <a id="2866" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2870" class="Symbol">}</a> <a id="2872" class="Symbol">_</a> <a id="2874" href="Cubical.HITs.PropositionalTruncation.Properties.html#2874" class="Bound">untruncHyp</a> <a id="2885" class="Symbol">_</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Cubical.HITs.PropositionalTruncation.Properties.html#2874" class="Bound">untruncHyp</a> <a id="2900" class="Symbol">λ</a> <a id="2902" class="Symbol">()</a>
<a id="2905" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2913" class="Symbol">{</a><a id="2914" class="Argument">m1</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2923" href="Cubical.HITs.PropositionalTruncation.Properties.html#2923" class="Bound">m1</a><a id="2925" class="Symbol">}</a> <a id="2927" class="Symbol">{</a><a id="2928" class="Argument">P</a> <a id="2930" class="Symbol">=</a> <a id="2932" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a><a id="2933" class="Symbol">}</a> <a id="2935" class="Symbol">{</a><a id="2936" class="Argument">B</a> <a id="2938" class="Symbol">=</a> <a id="2940" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a><a id="2941" class="Symbol">}</a> <a id="2943" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a> <a id="2951" href="Cubical.HITs.PropositionalTruncation.Properties.html#2951" class="Bound">untruncHyp</a> <a id="2962" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="2971" class="Symbol">=</a>
  <a id="2975" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="3001" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3005" class="Symbol">)</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="3017" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3019" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="3022" class="Symbol">)</a>
  <a id="3026" class="Keyword">where</a>
  <a id="3034" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">(∀</a> <a id="3050" href="Cubical.HITs.PropositionalTruncation.Properties.html#3050" class="Bound">j</a> <a id="3052" class="Symbol">→</a> <a id="3054" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3056" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3061" href="Cubical.HITs.PropositionalTruncation.Properties.html#3050" class="Bound">j</a><a id="3062" class="Symbol">)</a> <a id="3064" class="Symbol">→</a> <a id="3066" class="Symbol">(∀</a> <a id="3069" href="Cubical.HITs.PropositionalTruncation.Properties.html#3069" class="Bound">i</a> <a id="3071" href="Cubical.HITs.PropositionalTruncation.Properties.html#3071" class="Bound">j</a> <a id="3073" class="Symbol">→</a> <a id="3075" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3077" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3084" href="Cubical.HITs.PropositionalTruncation.Properties.html#3069" class="Bound">i</a><a id="3085" class="Symbol">)</a> <a id="3087" href="Cubical.HITs.PropositionalTruncation.Properties.html#3071" class="Bound">j</a> <a id="3089" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3091" class="Symbol">)</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a>
  <a id="3099" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a> <a id="3110" href="Cubical.HITs.PropositionalTruncation.Properties.html#3110" class="Bound">p₀</a> <a id="3113" href="Cubical.HITs.PropositionalTruncation.Properties.html#3113" class="Bound">truncFamSuc</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="3135" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a>
                             <a id="3172" class="Symbol">(λ</a> <a id="3175" href="Cubical.HITs.PropositionalTruncation.Properties.html#3175" class="Bound">famSuc</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Cubical.HITs.PropositionalTruncation.Properties.html#2951" class="Bound">untruncHyp</a> <a id="3195" class="Symbol">λ</a> <a id="3197" class="Symbol">{</a> <a id="3199" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Cubical.HITs.PropositionalTruncation.Properties.html#3110" class="Bound">p₀</a> <a id="3209" class="Symbol">;</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3216" href="Cubical.HITs.PropositionalTruncation.Properties.html#3216" class="Bound">i</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Cubical.HITs.PropositionalTruncation.Properties.html#3175" class="Bound">famSuc</a> <a id="3228" href="Cubical.HITs.PropositionalTruncation.Properties.html#3216" class="Bound">i</a> <a id="3230" class="Symbol">})</a>
                               <a id="3264" href="Cubical.HITs.PropositionalTruncation.Properties.html#3113" class="Bound">truncFamSuc</a>

  <a id="3279" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">(∀</a> <a id="3300" href="Cubical.HITs.PropositionalTruncation.Properties.html#3300" class="Bound">j</a> <a id="3302" class="Symbol">→</a> <a id="3304" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3306" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3308" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3313" href="Cubical.HITs.PropositionalTruncation.Properties.html#3300" class="Bound">j</a> <a id="3315" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3317" class="Symbol">)</a> <a id="3319" class="Symbol">→</a> <a id="3321" class="Symbol">(∀</a> <a id="3324" href="Cubical.HITs.PropositionalTruncation.Properties.html#3324" class="Bound">i</a> <a id="3326" href="Cubical.HITs.PropositionalTruncation.Properties.html#3326" class="Bound">j</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3332" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3339" href="Cubical.HITs.PropositionalTruncation.Properties.html#3324" class="Bound">i</a><a id="3340" class="Symbol">)</a> <a id="3342" href="Cubical.HITs.PropositionalTruncation.Properties.html#3326" class="Bound">j</a> <a id="3344" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">→</a> <a id="3350" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a>
  <a id="3354" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Foundations.HLevels.html#18774" class="Function">isProp→</a> <a id="3388" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a><a id="3395" class="Symbol">)</a> <a id="3397" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a>


<a id="elim"></a><a id="3410" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3415" class="Symbol">:</a> <a id="3417" class="Symbol">{</a><a id="3418" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3424" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3426" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3436" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">→</a> <a id="3441" class="Symbol">((</a><a id="3443" href="Cubical.HITs.PropositionalTruncation.Properties.html#3443" class="Bound">a</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3449" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3451" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3453" class="Symbol">)</a> <a id="3455" class="Symbol">→</a> <a id="3457" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3467" href="Cubical.HITs.PropositionalTruncation.Properties.html#3443" class="Bound">a</a><a id="3468" class="Symbol">))</a>
     <a id="3476" class="Symbol">→</a> <a id="3478" class="Symbol">((</a><a id="3480" href="Cubical.HITs.PropositionalTruncation.Properties.html#3480" class="Bound">x</a> <a id="3482" class="Symbol">:</a> <a id="3484" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">→</a> <a id="3489" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3491" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3493" href="Cubical.HITs.PropositionalTruncation.Properties.html#3480" class="Bound">x</a> <a id="3495" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3497" class="Symbol">)</a> <a id="3499" class="Symbol">→</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.HITs.PropositionalTruncation.Properties.html#3502" class="Bound">a</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3508" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3510" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3512" class="Symbol">)</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3518" href="Cubical.HITs.PropositionalTruncation.Properties.html#3502" class="Bound">a</a>
<a id="3520" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3525" href="Cubical.HITs.PropositionalTruncation.Properties.html#3525" class="Bound">Pprop</a> <a id="3531" href="Cubical.HITs.PropositionalTruncation.Properties.html#3531" class="Bound">f</a> <a id="3533" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3535" href="Cubical.HITs.PropositionalTruncation.Properties.html#3535" class="Bound">x</a> <a id="3537" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3540" class="Symbol">=</a> <a id="3542" href="Cubical.HITs.PropositionalTruncation.Properties.html#3531" class="Bound">f</a> <a id="3544" href="Cubical.HITs.PropositionalTruncation.Properties.html#3535" class="Bound">x</a>
<a id="3546" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3551" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3557" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3568" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a> <a id="3570" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a> <a id="3572" href="Cubical.HITs.PropositionalTruncation.Properties.html#3572" class="Bound">i</a><a id="3573" class="Symbol">)</a> <a id="3575" class="Symbol">=</a>
  <a id="3579" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="3604" class="Number">1</a> <a id="3606" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a>
    <a id="3616" class="Symbol">(</a><a id="3617" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3622" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3628" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3630" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a><a id="3631" class="Symbol">)</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3639" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3645" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3647" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3659" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a> <a id="3661" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a><a id="3662" class="Symbol">)</a> <a id="3664" href="Cubical.HITs.PropositionalTruncation.Properties.html#3572" class="Bound">i</a>

<a id="elim2"></a><a id="3667" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="3673" class="Symbol">:</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3682" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3684" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3691" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3693" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3703" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="3704" class="Symbol">}</a>
        <a id="3714" class="Symbol">(</a><a id="3715" href="Cubical.HITs.PropositionalTruncation.Properties.html#3715" class="Bound">Pprop</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Cubical.HITs.PropositionalTruncation.Properties.html#3724" class="Bound">x</a> <a id="3726" class="Symbol">:</a> <a id="3728" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3730" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3732" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.HITs.PropositionalTruncation.Properties.html#3737" class="Bound">y</a> <a id="3739" class="Symbol">:</a> <a id="3741" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3743" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3745" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3761" href="Cubical.HITs.PropositionalTruncation.Properties.html#3724" class="Bound">x</a> <a id="3763" href="Cubical.HITs.PropositionalTruncation.Properties.html#3737" class="Bound">y</a><a id="3764" class="Symbol">))</a>
        <a id="3775" class="Symbol">(</a><a id="3776" href="Cubical.HITs.PropositionalTruncation.Properties.html#3776" class="Bound">f</a> <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.HITs.PropositionalTruncation.Properties.html#3781" class="Bound">a</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Cubical.HITs.PropositionalTruncation.Properties.html#3789" class="Bound">b</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3800" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3802" href="Cubical.HITs.PropositionalTruncation.Properties.html#3781" class="Bound">a</a> <a id="3804" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3807" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3809" href="Cubical.HITs.PropositionalTruncation.Properties.html#3789" class="Bound">b</a> <a id="3811" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3813" class="Symbol">)</a>
        <a id="3823" class="Symbol">(</a><a id="3824" href="Cubical.HITs.PropositionalTruncation.Properties.html#3824" class="Bound">x</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3830" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3832" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.HITs.PropositionalTruncation.Properties.html#3837" class="Bound">y</a> <a id="3839" class="Symbol">:</a> <a id="3841" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3843" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3845" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3853" href="Cubical.HITs.PropositionalTruncation.Properties.html#3824" class="Bound">x</a> <a id="3855" href="Cubical.HITs.PropositionalTruncation.Properties.html#3837" class="Bound">y</a>
<a id="3857" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="3863" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3869" href="Cubical.HITs.PropositionalTruncation.Properties.html#3869" class="Bound">f</a> <a id="3871" class="Symbol">=</a>
  <a id="3875" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3880" class="Symbol">(λ</a> <a id="3883" href="Cubical.HITs.PropositionalTruncation.Properties.html#3883" class="Bound">_</a> <a id="3885" class="Symbol">→</a> <a id="3887" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.HITs.PropositionalTruncation.Properties.html#3898" class="Bound">_</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3908" class="Symbol">_</a> <a id="3910" class="Symbol">_))</a>
                       <a id="3937" class="Symbol">(λ</a> <a id="3940" href="Cubical.HITs.PropositionalTruncation.Properties.html#3940" class="Bound">a</a> <a id="3942" class="Symbol">→</a> <a id="3944" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3949" class="Symbol">(λ</a> <a id="3952" href="Cubical.HITs.PropositionalTruncation.Properties.html#3952" class="Bound">_</a> <a id="3954" class="Symbol">→</a> <a id="3956" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3962" class="Symbol">_</a> <a id="3964" class="Symbol">_)</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.HITs.PropositionalTruncation.Properties.html#3869" class="Bound">f</a> <a id="3970" href="Cubical.HITs.PropositionalTruncation.Properties.html#3940" class="Bound">a</a><a id="3971" class="Symbol">))</a>

<a id="elim3"></a><a id="3975" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="3981" class="Symbol">:</a> <a id="3983" class="Symbol">{</a><a id="3984" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3990" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3992" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3999" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4001" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4008" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4010" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4013" class="Symbol">→</a> <a id="4015" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4020" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="4021" class="Symbol">}</a>
        <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.HITs.PropositionalTruncation.Properties.html#4032" class="Bound">Pprop</a> <a id="4038" class="Symbol">:</a> <a id="4040" class="Symbol">((</a><a id="4042" href="Cubical.HITs.PropositionalTruncation.Properties.html#4042" class="Bound">x</a> <a id="4044" class="Symbol">:</a> <a id="4046" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4048" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="4050" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.HITs.PropositionalTruncation.Properties.html#4055" class="Bound">y</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4061" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4063" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4065" class="Symbol">)</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.HITs.PropositionalTruncation.Properties.html#4068" class="Bound">z</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4074" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4076" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4078" class="Symbol">)</a> <a id="4080" class="Symbol">→</a> <a id="4082" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4092" href="Cubical.HITs.PropositionalTruncation.Properties.html#4042" class="Bound">x</a> <a id="4094" href="Cubical.HITs.PropositionalTruncation.Properties.html#4055" class="Bound">y</a> <a id="4096" href="Cubical.HITs.PropositionalTruncation.Properties.html#4068" class="Bound">z</a><a id="4097" class="Symbol">)))</a>
        <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.HITs.PropositionalTruncation.Properties.html#4110" class="Bound">g</a> <a id="4112" class="Symbol">:</a> <a id="4114" class="Symbol">(</a><a id="4115" href="Cubical.HITs.PropositionalTruncation.Properties.html#4115" class="Bound">a</a> <a id="4117" class="Symbol">:</a> <a id="4119" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Cubical.HITs.PropositionalTruncation.Properties.html#4123" class="Bound">b</a> <a id="4125" class="Symbol">:</a> <a id="4127" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.HITs.PropositionalTruncation.Properties.html#4131" class="Bound">c</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a><a id="4136" class="Symbol">)</a> <a id="4138" class="Symbol">→</a> <a id="4140" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4145" href="Cubical.HITs.PropositionalTruncation.Properties.html#4115" class="Bound">a</a> <a id="4147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4149" class="Symbol">)</a> <a id="4151" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4153" href="Cubical.HITs.PropositionalTruncation.Properties.html#4123" class="Bound">b</a> <a id="4155" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="4158" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4160" href="Cubical.HITs.PropositionalTruncation.Properties.html#4131" class="Bound">c</a> <a id="4162" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4164" class="Symbol">)</a>
        <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.HITs.PropositionalTruncation.Properties.html#4175" class="Bound">x</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4181" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="4183" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4185" class="Symbol">)</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.HITs.PropositionalTruncation.Properties.html#4188" class="Bound">y</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4194" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4196" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.HITs.PropositionalTruncation.Properties.html#4201" class="Bound">z</a> <a id="4203" class="Symbol">:</a> <a id="4205" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4207" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4209" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4211" class="Symbol">)</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4217" href="Cubical.HITs.PropositionalTruncation.Properties.html#4175" class="Bound">x</a> <a id="4219" href="Cubical.HITs.PropositionalTruncation.Properties.html#4188" class="Bound">y</a> <a id="4221" href="Cubical.HITs.PropositionalTruncation.Properties.html#4201" class="Bound">z</a>
<a id="4223" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="4229" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4235" href="Cubical.HITs.PropositionalTruncation.Properties.html#4235" class="Bound">g</a> <a id="4237" class="Symbol">=</a> <a id="4239" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="4245" class="Symbol">(λ</a> <a id="4248" href="Cubical.HITs.PropositionalTruncation.Properties.html#4248" class="Bound">_</a> <a id="4250" href="Cubical.HITs.PropositionalTruncation.Properties.html#4250" class="Bound">_</a> <a id="4252" class="Symbol">→</a> <a id="4254" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4262" class="Symbol">(λ</a> <a id="4265" href="Cubical.HITs.PropositionalTruncation.Properties.html#4265" class="Bound">_</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4275" class="Symbol">_</a> <a id="4277" class="Symbol">_</a> <a id="4279" class="Symbol">_))</a>
                      <a id="4305" class="Symbol">(λ</a> <a id="4308" href="Cubical.HITs.PropositionalTruncation.Properties.html#4308" class="Bound">a</a> <a id="4310" href="Cubical.HITs.PropositionalTruncation.Properties.html#4310" class="Bound">b</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="4319" class="Symbol">(λ</a> <a id="4322" href="Cubical.HITs.PropositionalTruncation.Properties.html#4322" class="Bound">_</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4332" class="Symbol">_</a> <a id="4334" class="Symbol">_</a> <a id="4336" class="Symbol">_)</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.HITs.PropositionalTruncation.Properties.html#4235" class="Bound">g</a> <a id="4342" href="Cubical.HITs.PropositionalTruncation.Properties.html#4308" class="Bound">a</a> <a id="4344" href="Cubical.HITs.PropositionalTruncation.Properties.html#4310" class="Bound">b</a><a id="4345" class="Symbol">))</a>

<a id="4349" class="Comment">-- n-ary eliminator, stated using a dependent FinVec</a>
<a id="elimFin"></a><a id="4402" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4410" class="Symbol">:</a> <a id="4412" class="Symbol">{</a><a id="4413" href="Cubical.HITs.PropositionalTruncation.Properties.html#4413" class="Bound">m</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4418" class="Symbol">}</a> <a id="4420" class="Symbol">{</a><a id="4421" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4423" class="Symbol">:</a> <a id="4425" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4429" href="Cubical.HITs.PropositionalTruncation.Properties.html#4413" class="Bound">m</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4438" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="4439" class="Symbol">}</a>
          <a id="4451" class="Symbol">{</a><a id="4452" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4454" class="Symbol">:</a> <a id="4456" class="Symbol">(∀</a> <a id="4459" href="Cubical.HITs.PropositionalTruncation.Properties.html#4459" class="Bound">i</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4465" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4467" href="Cubical.HITs.PropositionalTruncation.Properties.html#4459" class="Bound">i</a> <a id="4469" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4471" class="Symbol">)</a> <a id="4473" class="Symbol">→</a> <a id="4475" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4480" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="4482" class="Symbol">}</a>
          <a id="4494" class="Symbol">(</a><a id="4495" href="Cubical.HITs.PropositionalTruncation.Properties.html#4495" class="Bound">isPropB</a> <a id="4503" class="Symbol">:</a> <a id="4505" class="Symbol">∀</a> <a id="4507" href="Cubical.HITs.PropositionalTruncation.Properties.html#4507" class="Bound">x</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4521" href="Cubical.HITs.PropositionalTruncation.Properties.html#4507" class="Bound">x</a><a id="4522" class="Symbol">))</a>
        <a id="4533" class="Symbol">→</a> <a id="4535" class="Symbol">((</a><a id="4537" href="Cubical.HITs.PropositionalTruncation.Properties.html#4537" class="Bound">x</a> <a id="4539" class="Symbol">:</a> <a id="4541" class="Symbol">∀</a> <a id="4543" href="Cubical.HITs.PropositionalTruncation.Properties.html#4543" class="Bound">i</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4549" href="Cubical.HITs.PropositionalTruncation.Properties.html#4543" class="Bound">i</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">→</a> <a id="4554" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4556" class="Symbol">(λ</a> <a id="4559" href="Cubical.HITs.PropositionalTruncation.Properties.html#4559" class="Bound">i</a> <a id="4561" class="Symbol">→</a> <a id="4563" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4565" href="Cubical.HITs.PropositionalTruncation.Properties.html#4537" class="Bound">x</a> <a id="4567" href="Cubical.HITs.PropositionalTruncation.Properties.html#4559" class="Bound">i</a> <a id="4569" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4571" class="Symbol">))</a>
       <a id="4581" class="Comment">----------------------------------------</a>
        <a id="4630" class="Symbol">→</a> <a id="4632" class="Symbol">((</a><a id="4634" href="Cubical.HITs.PropositionalTruncation.Properties.html#4634" class="Bound">x</a> <a id="4636" class="Symbol">:</a> <a id="4638" class="Symbol">∀</a> <a id="4640" href="Cubical.HITs.PropositionalTruncation.Properties.html#4640" class="Bound">i</a> <a id="4642" class="Symbol">→</a> <a id="4644" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4646" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4648" href="Cubical.HITs.PropositionalTruncation.Properties.html#4640" class="Bound">i</a> <a id="4650" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4652" class="Symbol">)</a> <a id="4654" class="Symbol">→</a> <a id="4656" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4658" href="Cubical.HITs.PropositionalTruncation.Properties.html#4634" class="Bound">x</a><a id="4659" class="Symbol">)</a>
<a id="4661" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4669" class="Symbol">{</a><a id="4670" class="Argument">m</a> <a id="4672" class="Symbol">=</a> <a id="4674" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4678" class="Symbol">}</a> <a id="4680" class="Symbol">{</a><a id="4681" class="Argument">B</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="Cubical.HITs.PropositionalTruncation.Properties.html#4685" class="Bound">B</a><a id="4686" class="Symbol">}</a> <a id="4688" class="Symbol">_</a> <a id="4690" href="Cubical.HITs.PropositionalTruncation.Properties.html#4690" class="Bound">untruncHyp</a> <a id="4701" class="Symbol">_</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4711" href="Cubical.HITs.PropositionalTruncation.Properties.html#4685" class="Bound">B</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4721" class="Symbol">(λ</a> <a id="4724" class="Symbol">()))</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.HITs.PropositionalTruncation.Properties.html#4690" class="Bound">untruncHyp</a> <a id="4741" class="Symbol">(λ</a> <a id="4744" class="Symbol">()))</a>
<a id="4749" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4757" class="Symbol">{</a><a id="4758" class="Argument">m</a> <a id="4760" class="Symbol">=</a> <a id="4762" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4766" href="Cubical.HITs.PropositionalTruncation.Properties.html#4766" class="Bound">m</a><a id="4767" class="Symbol">}</a> <a id="4769" class="Symbol">{</a><a id="4770" class="Argument">P</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a><a id="4775" class="Symbol">}</a> <a id="4777" class="Symbol">{</a><a id="4778" class="Argument">B</a> <a id="4780" class="Symbol">=</a> <a id="4782" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a><a id="4783" class="Symbol">}</a> <a id="4785" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="4793" href="Cubical.HITs.PropositionalTruncation.Properties.html#4793" class="Bound">untruncHyp</a> <a id="4804" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4806" class="Symbol">=</a>
  <a id="4810" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4816" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4826" class="Symbol">(λ</a> <a id="4829" class="Symbol">{</a> <a id="4831" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4843" class="Symbol">;</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4850" href="Cubical.HITs.PropositionalTruncation.Properties.html#4850" class="Bound">i</a><a id="4851" class="Symbol">)</a> <a id="4853" class="Symbol">→</a> <a id="4855" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4859" class="Symbol">}))</a>
          <a id="4873" class="Symbol">(</a><a id="4874" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4893" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4902" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4904" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="4907" class="Symbol">))</a>
  <a id="4912" class="Keyword">where</a>
  <a id="4920" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="4931" class="Symbol">:</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Cubical.HITs.PropositionalTruncation.Properties.html#4934" class="Bound">x₀</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="4941" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="4945" class="Symbol">)</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.HITs.PropositionalTruncation.Properties.html#4948" class="Bound">xₛ</a> <a id="4951" class="Symbol">:</a> <a id="4953" class="Symbol">∀</a> <a id="4955" href="Cubical.HITs.PropositionalTruncation.Properties.html#4955" class="Bound">i</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4961" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="4963" class="Symbol">(</a><a id="4964" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4968" href="Cubical.HITs.PropositionalTruncation.Properties.html#4955" class="Bound">i</a><a id="4969" class="Symbol">)</a> <a id="4971" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4973" class="Symbol">)</a>
             <a id="4988" class="Symbol">→</a> <a id="4990" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="4992" class="Symbol">(λ</a> <a id="4995" class="Symbol">{</a> <a id="4997" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5002" class="Symbol">→</a> <a id="5004" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5006" href="Cubical.HITs.PropositionalTruncation.Properties.html#4934" class="Bound">x₀</a> <a id="5009" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5012" class="Symbol">;</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5019" href="Cubical.HITs.PropositionalTruncation.Properties.html#5019" class="Bound">i</a><a id="5020" class="Symbol">)</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Cubical.HITs.PropositionalTruncation.Properties.html#4948" class="Bound">xₛ</a> <a id="5027" href="Cubical.HITs.PropositionalTruncation.Properties.html#5019" class="Bound">i</a><a id="5028" class="Symbol">})</a>
  <a id="5033" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="5044" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5047" href="Cubical.HITs.PropositionalTruncation.Properties.html#5047" class="Bound">xₛ</a> <a id="5050" class="Symbol">=</a> <a id="5052" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5058" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5068" class="Symbol">(λ</a> <a id="5071" class="Symbol">{</a> <a id="5073" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5085" class="Symbol">;</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5092" href="Cubical.HITs.PropositionalTruncation.Properties.html#5092" class="Bound">i</a><a id="5093" class="Symbol">)</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5101" class="Symbol">}))</a>
     <a id="5110" class="Symbol">(</a><a id="5111" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="5119" class="Symbol">(λ</a> <a id="5122" href="Cubical.HITs.PropositionalTruncation.Properties.html#5122" class="Bound">xₛ</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="5135" class="Symbol">(λ</a> <a id="5138" class="Symbol">{</a> <a id="5140" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5145" class="Symbol">→</a> <a id="5147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5149" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5152" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5155" class="Symbol">;</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5162" href="Cubical.HITs.PropositionalTruncation.Properties.html#5162" class="Bound">i</a><a id="5163" class="Symbol">)</a> <a id="5165" class="Symbol">→</a> <a id="5167" href="Cubical.HITs.PropositionalTruncation.Properties.html#5122" class="Bound">xₛ</a> <a id="5170" href="Cubical.HITs.PropositionalTruncation.Properties.html#5162" class="Bound">i</a><a id="5171" class="Symbol">}))</a>
              <a id="5189" class="Symbol">(λ</a> <a id="5192" href="Cubical.HITs.PropositionalTruncation.Properties.html#5192" class="Bound">y</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5202" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5212" class="Symbol">(λ</a> <a id="5215" class="Symbol">{</a> <a id="5217" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5222" class="Symbol">→</a> <a id="5224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5229" class="Symbol">;</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5236" href="Cubical.HITs.PropositionalTruncation.Properties.html#5236" class="Bound">i</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">→</a> <a id="5241" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5245" class="Symbol">}))</a>
                             <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.HITs.PropositionalTruncation.Properties.html#4793" class="Bound">untruncHyp</a> <a id="5290" class="Symbol">(λ</a> <a id="5293" class="Symbol">{</a> <a id="5295" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5300" class="Symbol">→</a> <a id="5302" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5305" class="Symbol">;</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5312" href="Cubical.HITs.PropositionalTruncation.Properties.html#5312" class="Bound">i</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">→</a> <a id="5317" href="Cubical.HITs.PropositionalTruncation.Properties.html#5192" class="Bound">y</a> <a id="5319" href="Cubical.HITs.PropositionalTruncation.Properties.html#5312" class="Bound">i</a> <a id="5321" class="Symbol">})))</a> <a id="5326" href="Cubical.HITs.PropositionalTruncation.Properties.html#5047" class="Bound">xₛ</a><a id="5328" class="Symbol">)</a>

  <a id="5333" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="5349" class="Symbol">:</a> <a id="5351" class="Symbol">(</a><a id="5352" href="Cubical.HITs.PropositionalTruncation.Properties.html#5352" class="Bound">x₀</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5359" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="5361" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5366" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="5368" class="Symbol">)</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Cubical.HITs.PropositionalTruncation.Properties.html#5371" class="Bound">xₛ</a> <a id="5374" class="Symbol">:</a> <a id="5376" class="Symbol">∀</a> <a id="5378" href="Cubical.HITs.PropositionalTruncation.Properties.html#5378" class="Bound">i</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5384" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5391" href="Cubical.HITs.PropositionalTruncation.Properties.html#5378" class="Bound">i</a><a id="5392" class="Symbol">)</a> <a id="5394" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="5396" class="Symbol">)</a>
                  <a id="5416" class="Symbol">→</a> <a id="5418" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5420" class="Symbol">(λ</a> <a id="5423" class="Symbol">{</a> <a id="5425" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="Cubical.HITs.PropositionalTruncation.Properties.html#5352" class="Bound">x₀</a> <a id="5435" class="Symbol">;</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5442" href="Cubical.HITs.PropositionalTruncation.Properties.html#5442" class="Bound">i</a><a id="5443" class="Symbol">)</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Cubical.HITs.PropositionalTruncation.Properties.html#5371" class="Bound">xₛ</a> <a id="5450" href="Cubical.HITs.PropositionalTruncation.Properties.html#5442" class="Bound">i</a><a id="5451" class="Symbol">})</a>
  <a id="5456" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="5472" class="Symbol">=</a> <a id="5474" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="5479" class="Symbol">(λ</a> <a id="5482" href="Cubical.HITs.PropositionalTruncation.Properties.html#5482" class="Bound">_</a> <a id="5484" class="Symbol">→</a> <a id="5486" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="5494" class="Symbol">λ</a> <a id="5496" href="Cubical.HITs.PropositionalTruncation.Properties.html#5496" class="Bound">_</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="5508" class="Symbol">_)</a>
                    <a id="5531" class="Symbol">λ</a> <a id="5533" href="Cubical.HITs.PropositionalTruncation.Properties.html#5533" class="Bound">x₀</a> <a id="5536" href="Cubical.HITs.PropositionalTruncation.Properties.html#5536" class="Bound">xₛ</a> <a id="5539" class="Symbol">→</a> <a id="5541" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5547" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5557" class="Symbol">(λ</a> <a id="5560" class="Symbol">{</a> <a id="5562" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5574" class="Symbol">;</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5581" href="Cubical.HITs.PropositionalTruncation.Properties.html#5581" class="Bound">i</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5590" class="Symbol">}))</a>
                                      <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="5644" href="Cubical.HITs.PropositionalTruncation.Properties.html#5533" class="Bound">x₀</a> <a id="5647" href="Cubical.HITs.PropositionalTruncation.Properties.html#5536" class="Bound">xₛ</a><a id="5649" class="Symbol">)</a>

<a id="∃-elim"></a><a id="5652" href="Cubical.HITs.PropositionalTruncation.Properties.html#5652" class="Function">∃-elim</a> <a id="5659" class="Symbol">:</a> <a id="5661" class="Symbol">{</a><a id="5662" href="Cubical.HITs.PropositionalTruncation.Properties.html#5662" class="Bound">B</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5668" class="Symbol">→</a> <a id="5670" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5675" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="5677" class="Symbol">}</a> <a id="5679" class="Symbol">{</a><a id="5680" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="5687" href="Cubical.HITs.PropositionalTruncation.Properties.html#5687" class="Bound">x</a> <a id="5689" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="5691" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5693" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="5695" href="Cubical.HITs.PropositionalTruncation.Properties.html#5662" class="Bound">B</a> <a id="5697" href="Cubical.HITs.PropositionalTruncation.Properties.html#5687" class="Bound">x</a> <a id="5699" class="Symbol">→</a> <a id="5701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5706" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="5707" class="Symbol">}</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Cubical.HITs.PropositionalTruncation.Properties.html#5710" class="Bound">Pprop</a> <a id="5716" class="Symbol">:</a> <a id="5718" class="Symbol">∀</a> <a id="5720" href="Cubical.HITs.PropositionalTruncation.Properties.html#5720" class="Bound">s</a> <a id="5722" class="Symbol">→</a> <a id="5724" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5734" href="Cubical.HITs.PropositionalTruncation.Properties.html#5720" class="Bound">s</a><a id="5735" class="Symbol">))</a>
       <a id="5745" class="Symbol">→</a> <a id="5747" class="Symbol">(∀</a> <a id="5750" href="Cubical.HITs.PropositionalTruncation.Properties.html#5750" class="Bound">x</a> <a id="5752" href="Cubical.HITs.PropositionalTruncation.Properties.html#5752" class="Bound">y</a> <a id="5754" class="Symbol">→</a> <a id="5756" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5758" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5760" href="Cubical.HITs.PropositionalTruncation.Properties.html#5750" class="Bound">x</a> <a id="5762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5764" href="Cubical.HITs.PropositionalTruncation.Properties.html#5752" class="Bound">y</a> <a id="5766" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a> <a id="5772" class="Symbol">∀</a> <a id="5774" href="Cubical.HITs.PropositionalTruncation.Properties.html#5774" class="Bound">s</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5780" href="Cubical.HITs.PropositionalTruncation.Properties.html#5774" class="Bound">s</a>
<a id="5782" href="Cubical.HITs.PropositionalTruncation.Properties.html#5652" class="Function">∃-elim</a> <a id="5789" href="Cubical.HITs.PropositionalTruncation.Properties.html#5789" class="Bound">Pprop</a> <a id="5795" href="Cubical.HITs.PropositionalTruncation.Properties.html#5795" class="Bound">f</a> <a id="5797" class="Symbol">=</a> <a id="5799" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="5804" href="Cubical.HITs.PropositionalTruncation.Properties.html#5789" class="Bound">Pprop</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="5819" href="Cubical.HITs.PropositionalTruncation.Properties.html#5795" class="Bound">f</a><a id="5820" class="Symbol">)</a>

<a id="isPropPropTrunc"></a><a id="5823" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5839" class="Symbol">:</a> <a id="5841" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5850" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5852" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="5855" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5871" href="Cubical.HITs.PropositionalTruncation.Properties.html#5871" class="Bound">x</a> <a id="5873" href="Cubical.HITs.PropositionalTruncation.Properties.html#5873" class="Bound">y</a> <a id="5875" class="Symbol">=</a> <a id="5877" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="5885" href="Cubical.HITs.PropositionalTruncation.Properties.html#5871" class="Bound">x</a> <a id="5887" href="Cubical.HITs.PropositionalTruncation.Properties.html#5873" class="Bound">y</a>

<a id="propTrunc≃"></a><a id="5890" href="Cubical.HITs.PropositionalTruncation.Properties.html#5890" class="Function">propTrunc≃</a> <a id="5901" class="Symbol">:</a> <a id="5903" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5905" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5907" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="5909" class="Symbol">→</a> <a id="5911" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5913" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5915" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="5918" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5920" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5922" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="5924" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="5927" href="Cubical.HITs.PropositionalTruncation.Properties.html#5890" class="Function">propTrunc≃</a> <a id="5938" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="5940" class="Symbol">=</a>
  <a id="5944" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a>
    <a id="5965" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5981" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
    <a id="6001" class="Symbol">(</a><a id="6002" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6006" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6022" class="Symbol">(λ</a> <a id="6025" href="Cubical.HITs.PropositionalTruncation.Properties.html#6025" class="Bound">a</a> <a id="6027" class="Symbol">→</a> <a id="6029" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6031" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="6033" class="Symbol">.</a><a id="6034" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6038" href="Cubical.HITs.PropositionalTruncation.Properties.html#6025" class="Bound">a</a> <a id="6040" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6042" class="Symbol">))</a>
    <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6054" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6070" class="Symbol">(λ</a> <a id="6073" href="Cubical.HITs.PropositionalTruncation.Properties.html#6073" class="Bound">b</a> <a id="6075" class="Symbol">→</a> <a id="6077" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6079" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6085" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="6087" href="Cubical.HITs.PropositionalTruncation.Properties.html#6073" class="Bound">b</a> <a id="6089" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6091" class="Symbol">))</a>

<a id="propTruncIdempotent≃"></a><a id="6095" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6116" class="Symbol">:</a> <a id="6118" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6125" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6127" class="Symbol">→</a> <a id="6129" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6131" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6133" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6136" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6138" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a>
<a id="6140" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6161" class="Symbol">{</a><a id="6162" class="Argument">A</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a><a id="6167" class="Symbol">}</a> <a id="6169" href="Cubical.HITs.PropositionalTruncation.Properties.html#6169" class="Bound">hA</a> <a id="6172" class="Symbol">=</a> <a id="6174" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="6185" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>
  <a id="6189" class="Keyword">where</a>
  <a id="6197" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6199" class="Symbol">:</a> <a id="6201" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6205" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6207" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a> <a id="6209" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6212" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a>
  <a id="6216" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6224" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>        <a id="6233" class="Symbol">=</a> <a id="6235" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6239" href="Cubical.HITs.PropositionalTruncation.Properties.html#6169" class="Bound">hA</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="6249" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a><a id="6250" class="Symbol">)</a>
  <a id="6254" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6262" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6264" href="Cubical.HITs.PropositionalTruncation.Properties.html#6264" class="Bound">x</a>      <a id="6271" class="Symbol">=</a> <a id="6273" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6275" href="Cubical.HITs.PropositionalTruncation.Properties.html#6264" class="Bound">x</a> <a id="6277" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
  <a id="6282" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="6295" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6297" class="Symbol">_</a> <a id="6299" class="Symbol">=</a> <a id="6301" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6308" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="6320" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>    <a id="6325" class="Symbol">=</a> <a id="6327" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="6332" class="Symbol">(λ</a> <a id="6335" href="Cubical.HITs.PropositionalTruncation.Properties.html#6335" class="Bound">_</a> <a id="6337" class="Symbol">→</a> <a id="6339" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="6352" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6368" class="Symbol">_</a> <a id="6370" class="Symbol">_)</a> <a id="6373" class="Symbol">(λ</a> <a id="6376" href="Cubical.HITs.PropositionalTruncation.Properties.html#6376" class="Bound">_</a> <a id="6378" class="Symbol">→</a> <a id="6380" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6384" class="Symbol">)</a>

<a id="propTruncIdempotent"></a><a id="6387" href="Cubical.HITs.PropositionalTruncation.Properties.html#6387" class="Function">propTruncIdempotent</a> <a id="6407" class="Symbol">:</a> <a id="6409" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6416" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6418" class="Symbol">→</a> <a id="6420" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6422" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6424" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6427" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6429" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a>
<a id="6431" href="Cubical.HITs.PropositionalTruncation.Properties.html#6387" class="Function">propTruncIdempotent</a> <a id="6451" href="Cubical.HITs.PropositionalTruncation.Properties.html#6451" class="Bound">hA</a> <a id="6454" class="Symbol">=</a> <a id="6456" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6481" href="Cubical.HITs.PropositionalTruncation.Properties.html#6451" class="Bound">hA</a><a id="6483" class="Symbol">)</a>

<a id="6486" class="Comment">-- We could also define the eliminator using the recursor</a>
<a id="elim&#39;"></a><a id="6544" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Function">elim&#39;</a> <a id="6550" class="Symbol">:</a> <a id="6552" class="Symbol">{</a><a id="6553" href="Cubical.HITs.PropositionalTruncation.Properties.html#6553" class="Bound">P</a> <a id="6555" class="Symbol">:</a> <a id="6557" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6559" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6561" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6564" class="Symbol">→</a> <a id="6566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6571" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="6572" class="Symbol">}</a> <a id="6574" class="Symbol">→</a> <a id="6576" class="Symbol">((</a><a id="6578" href="Cubical.HITs.PropositionalTruncation.Properties.html#6578" class="Bound">a</a> <a id="6580" class="Symbol">:</a> <a id="6582" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6584" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6586" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6588" class="Symbol">)</a> <a id="6590" class="Symbol">→</a> <a id="6592" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Cubical.HITs.PropositionalTruncation.Properties.html#6553" class="Bound">P</a> <a id="6602" href="Cubical.HITs.PropositionalTruncation.Properties.html#6578" class="Bound">a</a><a id="6603" class="Symbol">))</a> <a id="6606" class="Symbol">→</a>
        <a id="6616" class="Symbol">((</a><a id="6618" href="Cubical.HITs.PropositionalTruncation.Properties.html#6618" class="Bound">x</a> <a id="6620" class="Symbol">:</a> <a id="6622" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="6623" class="Symbol">)</a> <a id="6625" class="Symbol">→</a> <a id="6627" href="Cubical.HITs.PropositionalTruncation.Properties.html#6553" class="Bound">P</a> <a id="6629" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6631" href="Cubical.HITs.PropositionalTruncation.Properties.html#6618" class="Bound">x</a> <a id="6633" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">→</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Cubical.HITs.PropositionalTruncation.Properties.html#6640" class="Bound">a</a> <a id="6642" class="Symbol">:</a> <a id="6644" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6646" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6648" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6650" class="Symbol">)</a> <a id="6652" class="Symbol">→</a> <a id="6654" href="Cubical.HITs.PropositionalTruncation.Properties.html#6553" class="Bound">P</a> <a id="6656" href="Cubical.HITs.PropositionalTruncation.Properties.html#6640" class="Bound">a</a>
<a id="6658" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Function">elim&#39;</a> <a id="6664" class="Symbol">{</a><a id="6665" class="Argument">P</a> <a id="6667" class="Symbol">=</a> <a id="6669" href="Cubical.HITs.PropositionalTruncation.Properties.html#6669" class="Bound">P</a><a id="6670" class="Symbol">}</a> <a id="6672" href="Cubical.HITs.PropositionalTruncation.Properties.html#6672" class="Bound">Pprop</a> <a id="6678" href="Cubical.HITs.PropositionalTruncation.Properties.html#6678" class="Bound">f</a> <a id="6680" href="Cubical.HITs.PropositionalTruncation.Properties.html#6680" class="Bound">a</a> <a id="6682" class="Symbol">=</a>
  <a id="6686" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6690" class="Symbol">(</a><a id="6691" href="Cubical.HITs.PropositionalTruncation.Properties.html#6672" class="Bound">Pprop</a> <a id="6697" href="Cubical.HITs.PropositionalTruncation.Properties.html#6680" class="Bound">a</a><a id="6698" class="Symbol">)</a> <a id="6700" class="Symbol">(λ</a> <a id="6703" href="Cubical.HITs.PropositionalTruncation.Properties.html#6703" class="Bound">x</a> <a id="6705" class="Symbol">→</a> <a id="6707" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="6714" class="Symbol">(λ</a> <a id="6717" href="Cubical.HITs.PropositionalTruncation.Properties.html#6717" class="Bound">i</a> <a id="6719" class="Symbol">→</a> <a id="6721" href="Cubical.HITs.PropositionalTruncation.Properties.html#6669" class="Bound">P</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6732" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6734" href="Cubical.HITs.PropositionalTruncation.Properties.html#6703" class="Bound">x</a> <a id="6736" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6739" href="Cubical.HITs.PropositionalTruncation.Properties.html#6680" class="Bound">a</a> <a id="6741" href="Cubical.HITs.PropositionalTruncation.Properties.html#6717" class="Bound">i</a><a id="6742" class="Symbol">))</a> <a id="6745" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Cubical.HITs.PropositionalTruncation.Properties.html#6678" class="Bound">f</a> <a id="6751" href="Cubical.HITs.PropositionalTruncation.Properties.html#6703" class="Bound">x</a><a id="6752" class="Symbol">))</a> <a id="6755" href="Cubical.HITs.PropositionalTruncation.Properties.html#6680" class="Bound">a</a>

<a id="map"></a><a id="6758" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="6762" class="Symbol">:</a> <a id="6764" class="Symbol">(</a><a id="6765" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6767" class="Symbol">→</a> <a id="6769" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="6770" class="Symbol">)</a> <a id="6772" class="Symbol">→</a> <a id="6774" class="Symbol">(</a><a id="6775" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6777" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6779" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6782" class="Symbol">→</a> <a id="6784" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6786" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6788" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6790" class="Symbol">)</a>
<a id="6792" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="6796" href="Cubical.HITs.PropositionalTruncation.Properties.html#6796" class="Bound">f</a> <a id="6798" class="Symbol">=</a> <a id="6800" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6804" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="6818" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6820" href="Cubical.HITs.PropositionalTruncation.Properties.html#6796" class="Bound">f</a><a id="6821" class="Symbol">)</a>

<a id="map2"></a><a id="6824" href="Cubical.HITs.PropositionalTruncation.Properties.html#6824" class="Function">map2</a> <a id="6829" class="Symbol">:</a> <a id="6831" class="Symbol">(</a><a id="6832" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6834" class="Symbol">→</a> <a id="6836" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6838" class="Symbol">→</a> <a id="6840" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a><a id="6841" class="Symbol">)</a> <a id="6843" class="Symbol">→</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6848" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6850" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6853" class="Symbol">→</a> <a id="6855" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6857" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6859" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6862" class="Symbol">→</a> <a id="6864" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6866" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="6868" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6870" class="Symbol">)</a>
<a id="6872" href="Cubical.HITs.PropositionalTruncation.Properties.html#6824" class="Function">map2</a> <a id="6877" href="Cubical.HITs.PropositionalTruncation.Properties.html#6877" class="Bound">f</a> <a id="6879" class="Symbol">=</a> <a id="6881" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="6894" class="Symbol">λ</a> <a id="6896" href="Cubical.HITs.PropositionalTruncation.Properties.html#6896" class="Bound">_</a> <a id="6898" class="Symbol">→</a> <a id="6900" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="6907" class="Symbol">)</a> <a id="6909" class="Symbol">(</a><a id="6910" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="6914" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6916" href="Cubical.HITs.PropositionalTruncation.Properties.html#6877" class="Bound">f</a><a id="6917" class="Symbol">)</a>

<a id="6920" class="Comment">-- The propositional truncation can be eliminated into non-propositional</a>
<a id="6993" class="Comment">-- types as long as the function used in the eliminator is &#39;coherently</a>
<a id="7064" class="Comment">-- constant.&#39; The details of this can be found in the following paper:</a>
<a id="7135" class="Comment">--</a>
<a id="7138" class="Comment">--   https://arxiv.org/pdf/1411.2682.pdf</a>
<a id="7179" class="Keyword">module</a> <a id="SetElim"></a><a id="7186" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Module">SetElim</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Cubical.HITs.PropositionalTruncation.Properties.html#7195" class="Bound">Bset</a> <a id="7200" class="Symbol">:</a> <a id="7202" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7208" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="7209" class="Symbol">)</a> <a id="7211" class="Keyword">where</a>
  <a id="SetElim.Bset&#39;"></a><a id="7219" href="Cubical.HITs.PropositionalTruncation.Properties.html#7219" class="Function">Bset&#39;</a> <a id="7225" class="Symbol">:</a> <a id="7227" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="7234" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a>
  <a id="7238" href="Cubical.HITs.PropositionalTruncation.Properties.html#7219" class="Function">Bset&#39;</a> <a id="7244" class="Symbol">=</a> <a id="7246" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="7259" href="Cubical.HITs.PropositionalTruncation.Properties.html#7195" class="Bound">Bset</a>

  <a id="SetElim.rec→Set"></a><a id="7267" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="7275" class="Symbol">:</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Cubical.HITs.PropositionalTruncation.Properties.html#7278" class="Bound">f</a> <a id="7280" class="Symbol">:</a> <a id="7282" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7284" class="Symbol">→</a> <a id="7286" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="7287" class="Symbol">)</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Cubical.HITs.PropositionalTruncation.Properties.html#7290" class="Bound">kf</a> <a id="7293" class="Symbol">:</a> <a id="7295" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7306" href="Cubical.HITs.PropositionalTruncation.Properties.html#7278" class="Bound">f</a><a id="7307" class="Symbol">)</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7313" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7315" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7318" class="Symbol">→</a> <a id="7320" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a>
  <a id="SetElim.helper"></a><a id="7324" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a>  <a id="7332" class="Symbol">:</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Cubical.HITs.PropositionalTruncation.Properties.html#7335" class="Bound">f</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7341" class="Symbol">→</a> <a id="7343" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="7344" class="Symbol">)</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Cubical.HITs.PropositionalTruncation.Properties.html#7347" class="Bound">kf</a> <a id="7350" class="Symbol">:</a> <a id="7352" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7363" href="Cubical.HITs.PropositionalTruncation.Properties.html#7335" class="Bound">f</a><a id="7364" class="Symbol">)</a> <a id="7366" class="Symbol">→</a> <a id="7368" class="Symbol">(</a><a id="7369" href="Cubical.HITs.PropositionalTruncation.Properties.html#7369" class="Bound">t</a> <a id="7371" href="Cubical.HITs.PropositionalTruncation.Properties.html#7371" class="Bound">u</a> <a id="7373" class="Symbol">:</a> <a id="7375" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7377" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7379" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="7381" class="Symbol">)</a>
          <a id="7393" class="Symbol">→</a> <a id="7395" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="7403" href="Cubical.HITs.PropositionalTruncation.Properties.html#7335" class="Bound">f</a> <a id="7405" href="Cubical.HITs.PropositionalTruncation.Properties.html#7347" class="Bound">kf</a> <a id="7408" href="Cubical.HITs.PropositionalTruncation.Properties.html#7369" class="Bound">t</a> <a id="7410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7412" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="7420" href="Cubical.HITs.PropositionalTruncation.Properties.html#7335" class="Bound">f</a> <a id="7422" href="Cubical.HITs.PropositionalTruncation.Properties.html#7347" class="Bound">kf</a> <a id="7425" href="Cubical.HITs.PropositionalTruncation.Properties.html#7371" class="Bound">u</a>

  <a id="7430" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="7438" href="Cubical.HITs.PropositionalTruncation.Properties.html#7438" class="Bound">f</a> <a id="7440" href="Cubical.HITs.PropositionalTruncation.Properties.html#7440" class="Bound">kf</a> <a id="7443" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7445" href="Cubical.HITs.PropositionalTruncation.Properties.html#7445" class="Bound">x</a> <a id="7447" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7450" class="Symbol">=</a> <a id="7452" href="Cubical.HITs.PropositionalTruncation.Properties.html#7438" class="Bound">f</a> <a id="7454" href="Cubical.HITs.PropositionalTruncation.Properties.html#7445" class="Bound">x</a>
  <a id="7458" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="7466" href="Cubical.HITs.PropositionalTruncation.Properties.html#7466" class="Bound">f</a> <a id="7468" href="Cubical.HITs.PropositionalTruncation.Properties.html#7468" class="Bound">kf</a> <a id="7471" class="Symbol">(</a><a id="7472" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7480" href="Cubical.HITs.PropositionalTruncation.Properties.html#7480" class="Bound">t</a> <a id="7482" href="Cubical.HITs.PropositionalTruncation.Properties.html#7482" class="Bound">u</a> <a id="7484" href="Cubical.HITs.PropositionalTruncation.Properties.html#7484" class="Bound">i</a><a id="7485" class="Symbol">)</a> <a id="7487" class="Symbol">=</a> <a id="7489" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7496" href="Cubical.HITs.PropositionalTruncation.Properties.html#7466" class="Bound">f</a> <a id="7498" href="Cubical.HITs.PropositionalTruncation.Properties.html#7468" class="Bound">kf</a> <a id="7501" href="Cubical.HITs.PropositionalTruncation.Properties.html#7480" class="Bound">t</a> <a id="7503" href="Cubical.HITs.PropositionalTruncation.Properties.html#7482" class="Bound">u</a> <a id="7505" href="Cubical.HITs.PropositionalTruncation.Properties.html#7484" class="Bound">i</a>

  <a id="7510" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7517" href="Cubical.HITs.PropositionalTruncation.Properties.html#7517" class="Bound">f</a> <a id="7519" href="Cubical.HITs.PropositionalTruncation.Properties.html#7519" class="Bound">kf</a> <a id="7522" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7524" href="Cubical.HITs.PropositionalTruncation.Properties.html#7524" class="Bound">x</a> <a id="7526" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7529" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7531" href="Cubical.HITs.PropositionalTruncation.Properties.html#7531" class="Bound">y</a> <a id="7533" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7536" class="Symbol">=</a> <a id="7538" href="Cubical.HITs.PropositionalTruncation.Properties.html#7519" class="Bound">kf</a> <a id="7541" href="Cubical.HITs.PropositionalTruncation.Properties.html#7524" class="Bound">x</a> <a id="7543" href="Cubical.HITs.PropositionalTruncation.Properties.html#7531" class="Bound">y</a>
  <a id="7547" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7554" href="Cubical.HITs.PropositionalTruncation.Properties.html#7554" class="Bound">f</a> <a id="7556" href="Cubical.HITs.PropositionalTruncation.Properties.html#7556" class="Bound">kf</a> <a id="7559" class="Symbol">(</a><a id="7560" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7568" href="Cubical.HITs.PropositionalTruncation.Properties.html#7568" class="Bound">t</a> <a id="7570" href="Cubical.HITs.PropositionalTruncation.Properties.html#7570" class="Bound">u</a> <a id="7572" href="Cubical.HITs.PropositionalTruncation.Properties.html#7572" class="Bound">i</a><a id="7573" class="Symbol">)</a> <a id="7575" href="Cubical.HITs.PropositionalTruncation.Properties.html#7575" class="Bound">v</a>
    <a id="7581" class="Symbol">=</a> <a id="7583" href="Cubical.HITs.PropositionalTruncation.Properties.html#7219" class="Function">Bset&#39;</a> <a id="7589" class="Symbol">(</a><a id="7590" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7597" href="Cubical.HITs.PropositionalTruncation.Properties.html#7554" class="Bound">f</a> <a id="7599" href="Cubical.HITs.PropositionalTruncation.Properties.html#7556" class="Bound">kf</a> <a id="7602" href="Cubical.HITs.PropositionalTruncation.Properties.html#7568" class="Bound">t</a> <a id="7604" href="Cubical.HITs.PropositionalTruncation.Properties.html#7575" class="Bound">v</a><a id="7605" class="Symbol">)</a> <a id="7607" class="Symbol">(</a><a id="7608" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7615" href="Cubical.HITs.PropositionalTruncation.Properties.html#7554" class="Bound">f</a> <a id="7617" href="Cubical.HITs.PropositionalTruncation.Properties.html#7556" class="Bound">kf</a> <a id="7620" href="Cubical.HITs.PropositionalTruncation.Properties.html#7570" class="Bound">u</a> <a id="7622" href="Cubical.HITs.PropositionalTruncation.Properties.html#7575" class="Bound">v</a><a id="7623" class="Symbol">)</a> <a id="7625" class="Symbol">(</a><a id="7626" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7633" href="Cubical.HITs.PropositionalTruncation.Properties.html#7554" class="Bound">f</a> <a id="7635" href="Cubical.HITs.PropositionalTruncation.Properties.html#7556" class="Bound">kf</a> <a id="7638" href="Cubical.HITs.PropositionalTruncation.Properties.html#7568" class="Bound">t</a> <a id="7640" href="Cubical.HITs.PropositionalTruncation.Properties.html#7570" class="Bound">u</a><a id="7641" class="Symbol">)</a> <a id="7643" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7648" href="Cubical.HITs.PropositionalTruncation.Properties.html#7572" class="Bound">i</a>
  <a id="7652" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="CatchallClause Function">helper</a><a id="7658" class="CatchallClause"> </a><a id="7659" href="Cubical.HITs.PropositionalTruncation.Properties.html#7659" class="CatchallClause Bound">f</a><a id="7660" class="CatchallClause"> </a><a id="7661" href="Cubical.HITs.PropositionalTruncation.Properties.html#7661" class="CatchallClause Bound">kf</a><a id="7663" class="CatchallClause"> </a><a id="7664" href="Cubical.HITs.PropositionalTruncation.Properties.html#7664" class="CatchallClause Bound">t</a><a id="7665" class="CatchallClause"> </a><a id="7666" class="CatchallClause Symbol">(</a><a id="7667" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="CatchallClause InductiveConstructor">squash₁</a><a id="7674" class="CatchallClause"> </a><a id="7675" href="Cubical.HITs.PropositionalTruncation.Properties.html#7675" class="CatchallClause Bound">u</a><a id="7676" class="CatchallClause"> </a><a id="7677" href="Cubical.HITs.PropositionalTruncation.Properties.html#7677" class="CatchallClause Bound">v</a><a id="7678" class="CatchallClause"> </a><a id="7679" href="Cubical.HITs.PropositionalTruncation.Properties.html#7679" class="CatchallClause Bound">i</a><a id="7680" class="CatchallClause Symbol">)</a>
    <a id="7686" class="Symbol">=</a> <a id="7688" href="Cubical.HITs.PropositionalTruncation.Properties.html#7219" class="Function">Bset&#39;</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7702" href="Cubical.HITs.PropositionalTruncation.Properties.html#7659" class="Bound">f</a> <a id="7704" href="Cubical.HITs.PropositionalTruncation.Properties.html#7661" class="Bound">kf</a> <a id="7707" href="Cubical.HITs.PropositionalTruncation.Properties.html#7664" class="Bound">t</a> <a id="7709" href="Cubical.HITs.PropositionalTruncation.Properties.html#7675" class="Bound">u</a><a id="7710" class="Symbol">)</a> <a id="7712" class="Symbol">(</a><a id="7713" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7720" href="Cubical.HITs.PropositionalTruncation.Properties.html#7659" class="Bound">f</a> <a id="7722" href="Cubical.HITs.PropositionalTruncation.Properties.html#7661" class="Bound">kf</a> <a id="7725" href="Cubical.HITs.PropositionalTruncation.Properties.html#7664" class="Bound">t</a> <a id="7727" href="Cubical.HITs.PropositionalTruncation.Properties.html#7677" class="Bound">v</a><a id="7728" class="Symbol">)</a> <a id="7730" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7735" class="Symbol">(</a><a id="7736" href="Cubical.HITs.PropositionalTruncation.Properties.html#7324" class="Function">helper</a> <a id="7743" href="Cubical.HITs.PropositionalTruncation.Properties.html#7659" class="Bound">f</a> <a id="7745" href="Cubical.HITs.PropositionalTruncation.Properties.html#7661" class="Bound">kf</a> <a id="7748" href="Cubical.HITs.PropositionalTruncation.Properties.html#7675" class="Bound">u</a> <a id="7750" href="Cubical.HITs.PropositionalTruncation.Properties.html#7677" class="Bound">v</a><a id="7751" class="Symbol">)</a> <a id="7753" href="Cubical.HITs.PropositionalTruncation.Properties.html#7679" class="Bound">i</a>

  <a id="SetElim.kcomp"></a><a id="7758" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Function">kcomp</a> <a id="7764" class="Symbol">:</a> <a id="7766" class="Symbol">(</a><a id="7767" href="Cubical.HITs.PropositionalTruncation.Properties.html#7767" class="Bound">f</a> <a id="7769" class="Symbol">:</a> <a id="7771" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7773" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7775" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7778" class="Symbol">→</a> <a id="7780" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="7781" class="Symbol">)</a> <a id="7783" class="Symbol">→</a> <a id="7785" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7796" class="Symbol">(</a><a id="7797" href="Cubical.HITs.PropositionalTruncation.Properties.html#7767" class="Bound">f</a> <a id="7799" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7801" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="7805" class="Symbol">)</a>
  <a id="7809" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Function">kcomp</a> <a id="7815" href="Cubical.HITs.PropositionalTruncation.Properties.html#7815" class="Bound">f</a> <a id="7817" href="Cubical.HITs.PropositionalTruncation.Properties.html#7817" class="Bound">x</a> <a id="7819" href="Cubical.HITs.PropositionalTruncation.Properties.html#7819" class="Bound">y</a> <a id="7821" class="Symbol">=</a> <a id="7823" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7828" href="Cubical.HITs.PropositionalTruncation.Properties.html#7815" class="Bound">f</a> <a id="7830" class="Symbol">(</a><a id="7831" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7839" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7841" href="Cubical.HITs.PropositionalTruncation.Properties.html#7817" class="Bound">x</a> <a id="7843" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7846" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7848" href="Cubical.HITs.PropositionalTruncation.Properties.html#7819" class="Bound">y</a> <a id="7850" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="7852" class="Symbol">)</a>

  <a id="SetElim.Fset"></a><a id="7857" href="Cubical.HITs.PropositionalTruncation.Properties.html#7857" class="Function">Fset</a> <a id="7862" class="Symbol">:</a> <a id="7864" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7873" class="Symbol">→</a> <a id="7875" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="7876" class="Symbol">)</a>
  <a id="7880" href="Cubical.HITs.PropositionalTruncation.Properties.html#7857" class="Function">Fset</a> <a id="7885" class="Symbol">=</a> <a id="7887" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="7894" class="Symbol">(</a><a id="7895" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="7901" href="Cubical.HITs.PropositionalTruncation.Properties.html#7195" class="Bound">Bset</a><a id="7905" class="Symbol">)</a>

  <a id="SetElim.Kset"></a><a id="7910" href="Cubical.HITs.PropositionalTruncation.Properties.html#7910" class="Function">Kset</a> <a id="7915" class="Symbol">:</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Cubical.HITs.PropositionalTruncation.Properties.html#7918" class="Bound">f</a> <a id="7920" class="Symbol">:</a> <a id="7922" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="7927" class="Symbol">)</a> <a id="7929" class="Symbol">→</a> <a id="7931" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7937" class="Symbol">(</a><a id="7938" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7949" href="Cubical.HITs.PropositionalTruncation.Properties.html#7918" class="Bound">f</a><a id="7950" class="Symbol">)</a>
  <a id="7954" href="Cubical.HITs.PropositionalTruncation.Properties.html#7910" class="Function">Kset</a> <a id="7959" href="Cubical.HITs.PropositionalTruncation.Properties.html#7959" class="Bound">f</a> <a id="7961" class="Symbol">=</a> <a id="7963" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="7970" class="Symbol">(λ</a> <a id="7973" href="Cubical.HITs.PropositionalTruncation.Properties.html#7973" class="Bound">_</a> <a id="7975" class="Symbol">→</a> <a id="7977" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="7984" class="Symbol">(λ</a> <a id="7987" href="Cubical.HITs.PropositionalTruncation.Properties.html#7987" class="Bound">_</a> <a id="7989" class="Symbol">→</a> <a id="7991" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="8004" class="Symbol">(</a><a id="8005" href="Cubical.HITs.PropositionalTruncation.Properties.html#7195" class="Bound">Bset</a> <a id="8010" class="Symbol">_</a> <a id="8012" class="Symbol">_)))</a>

  <a id="SetElim.setRecLemma"></a><a id="8020" href="Cubical.HITs.PropositionalTruncation.Properties.html#8020" class="Function">setRecLemma</a>
    <a id="8036" class="Symbol">:</a> <a id="8038" class="Symbol">(</a><a id="8039" href="Cubical.HITs.PropositionalTruncation.Properties.html#8039" class="Bound">f</a> <a id="8041" class="Symbol">:</a> <a id="8043" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8045" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8047" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8050" class="Symbol">→</a> <a id="8052" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8053" class="Symbol">)</a>
    <a id="8059" class="Symbol">→</a> <a id="8061" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="8069" class="Symbol">(</a><a id="8070" href="Cubical.HITs.PropositionalTruncation.Properties.html#8039" class="Bound">f</a> <a id="8072" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8074" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="8078" class="Symbol">)</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Function">kcomp</a> <a id="8087" href="Cubical.HITs.PropositionalTruncation.Properties.html#8039" class="Bound">f</a><a id="8088" class="Symbol">)</a> <a id="8090" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8092" href="Cubical.HITs.PropositionalTruncation.Properties.html#8039" class="Bound">f</a>
  <a id="8096" href="Cubical.HITs.PropositionalTruncation.Properties.html#8020" class="Function">setRecLemma</a> <a id="8108" href="Cubical.HITs.PropositionalTruncation.Properties.html#8108" class="Bound">f</a> <a id="8110" href="Cubical.HITs.PropositionalTruncation.Properties.html#8110" class="Bound">i</a> <a id="8112" href="Cubical.HITs.PropositionalTruncation.Properties.html#8112" class="Bound">t</a>
    <a id="8118" class="Symbol">=</a> <a id="8120" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="8125" class="Symbol">{</a><a id="8126" class="Argument">P</a> <a id="8128" class="Symbol">=</a> <a id="8130" class="Symbol">λ</a> <a id="8132" href="Cubical.HITs.PropositionalTruncation.Properties.html#8132" class="Bound">t</a> <a id="8134" class="Symbol">→</a> <a id="8136" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="8144" class="Symbol">(</a><a id="8145" href="Cubical.HITs.PropositionalTruncation.Properties.html#8108" class="Bound">f</a> <a id="8147" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8149" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="8153" class="Symbol">)</a> <a id="8155" class="Symbol">(</a><a id="8156" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Function">kcomp</a> <a id="8162" href="Cubical.HITs.PropositionalTruncation.Properties.html#8108" class="Bound">f</a><a id="8163" class="Symbol">)</a> <a id="8165" href="Cubical.HITs.PropositionalTruncation.Properties.html#8132" class="Bound">t</a> <a id="8167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8169" href="Cubical.HITs.PropositionalTruncation.Properties.html#8108" class="Bound">f</a> <a id="8171" href="Cubical.HITs.PropositionalTruncation.Properties.html#8132" class="Bound">t</a><a id="8172" class="Symbol">}</a>
        <a id="8182" class="Symbol">(λ</a> <a id="8185" href="Cubical.HITs.PropositionalTruncation.Properties.html#8185" class="Bound">t</a> <a id="8187" class="Symbol">→</a> <a id="8189" href="Cubical.HITs.PropositionalTruncation.Properties.html#7195" class="Bound">Bset</a> <a id="8194" class="Symbol">_</a> <a id="8196" class="Symbol">_)</a> <a id="8199" class="Symbol">(λ</a> <a id="8202" href="Cubical.HITs.PropositionalTruncation.Properties.html#8202" class="Bound">x</a> <a id="8204" class="Symbol">→</a> <a id="8206" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8210" class="Symbol">)</a> <a id="8212" href="Cubical.HITs.PropositionalTruncation.Properties.html#8112" class="Bound">t</a> <a id="8214" href="Cubical.HITs.PropositionalTruncation.Properties.html#8110" class="Bound">i</a>

  <a id="SetElim.mkKmap"></a><a id="8219" href="Cubical.HITs.PropositionalTruncation.Properties.html#8219" class="Function">mkKmap</a> <a id="8226" class="Symbol">:</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8231" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8233" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8236" class="Symbol">→</a> <a id="8238" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8239" class="Symbol">)</a> <a id="8241" class="Symbol">→</a> <a id="8243" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8245" class="Symbol">(</a><a id="8246" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8248" class="Symbol">→</a> <a id="8250" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8251" class="Symbol">)</a> <a id="8253" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="8266" href="Cubical.HITs.PropositionalTruncation.Properties.html#8219" class="Function">mkKmap</a> <a id="8273" href="Cubical.HITs.PropositionalTruncation.Properties.html#8273" class="Bound">f</a> <a id="8275" class="Symbol">=</a> <a id="8277" href="Cubical.HITs.PropositionalTruncation.Properties.html#8273" class="Bound">f</a> <a id="8279" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8281" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="8286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8288" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Function">kcomp</a> <a id="8294" href="Cubical.HITs.PropositionalTruncation.Properties.html#8273" class="Bound">f</a>

  <a id="SetElim.fib"></a><a id="8299" href="Cubical.HITs.PropositionalTruncation.Properties.html#8299" class="Function">fib</a> <a id="8303" class="Symbol">:</a> <a id="8305" class="Symbol">(</a><a id="8306" href="Cubical.HITs.PropositionalTruncation.Properties.html#8306" class="Bound">g</a> <a id="8308" class="Symbol">:</a> <a id="8310" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8312" class="Symbol">(</a><a id="8313" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8315" class="Symbol">→</a> <a id="8317" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8318" class="Symbol">)</a> <a id="8320" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8330" class="Symbol">)</a> <a id="8332" class="Symbol">→</a> <a id="8334" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8340" href="Cubical.HITs.PropositionalTruncation.Properties.html#8219" class="Function">mkKmap</a> <a id="8347" href="Cubical.HITs.PropositionalTruncation.Properties.html#8306" class="Bound">g</a>
  <a id="8351" href="Cubical.HITs.PropositionalTruncation.Properties.html#8299" class="Function">fib</a> <a id="8355" class="Symbol">(</a><a id="8356" href="Cubical.HITs.PropositionalTruncation.Properties.html#8356" class="Bound">g</a> <a id="8358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8360" href="Cubical.HITs.PropositionalTruncation.Properties.html#8360" class="Bound">kg</a><a id="8362" class="Symbol">)</a> <a id="8364" class="Symbol">=</a> <a id="8366" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="8374" href="Cubical.HITs.PropositionalTruncation.Properties.html#8356" class="Bound">g</a> <a id="8376" href="Cubical.HITs.PropositionalTruncation.Properties.html#8360" class="Bound">kg</a> <a id="8379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8381" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SetElim.eqv"></a><a id="8389" href="Cubical.HITs.PropositionalTruncation.Properties.html#8389" class="Function">eqv</a> <a id="8393" class="Symbol">:</a> <a id="8395" class="Symbol">(</a><a id="8396" href="Cubical.HITs.PropositionalTruncation.Properties.html#8396" class="Bound">g</a> <a id="8398" class="Symbol">:</a> <a id="8400" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8402" class="Symbol">(</a><a id="8403" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8405" class="Symbol">→</a> <a id="8407" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8408" class="Symbol">)</a> <a id="8410" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8420" class="Symbol">)</a> <a id="8422" class="Symbol">→</a> <a id="8424" class="Symbol">∀</a> <a id="8426" href="Cubical.HITs.PropositionalTruncation.Properties.html#8426" class="Bound">fi</a> <a id="8429" class="Symbol">→</a> <a id="8431" href="Cubical.HITs.PropositionalTruncation.Properties.html#8299" class="Function">fib</a> <a id="8435" href="Cubical.HITs.PropositionalTruncation.Properties.html#8396" class="Bound">g</a> <a id="8437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8439" href="Cubical.HITs.PropositionalTruncation.Properties.html#8426" class="Bound">fi</a>
  <a id="8444" href="Cubical.HITs.PropositionalTruncation.Properties.html#8389" class="Function">eqv</a> <a id="8448" href="Cubical.HITs.PropositionalTruncation.Properties.html#8448" class="Bound">g</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Cubical.HITs.PropositionalTruncation.Properties.html#8451" class="Bound">f</a> <a id="8453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8455" href="Cubical.HITs.PropositionalTruncation.Properties.html#8455" class="Bound">p</a><a id="8456" class="Symbol">)</a> <a id="8458" class="Symbol">=</a>
    <a id="8464" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="8471" class="Symbol">(λ</a> <a id="8474" href="Cubical.HITs.PropositionalTruncation.Properties.html#8474" class="Bound">f</a> <a id="8476" class="Symbol">→</a> <a id="8478" href="Cubical.Foundations.HLevels.html#13024" class="Function">isOfHLevelΣ</a> <a id="8490" class="Number">2</a> <a id="8492" href="Cubical.HITs.PropositionalTruncation.Properties.html#7857" class="Function">Fset</a> <a id="8497" href="Cubical.HITs.PropositionalTruncation.Properties.html#7910" class="Function">Kset</a> <a id="8502" class="Symbol">_</a> <a id="8504" class="Symbol">_)</a>
      <a id="8513" class="Symbol">(</a><a id="8514" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="8528" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a><a id="8535" class="Symbol">)</a> <a id="8537" class="Symbol">(</a><a id="8538" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8542" href="Cubical.HITs.PropositionalTruncation.Properties.html#8455" class="Bound">p</a><a id="8543" class="Symbol">)</a> <a id="8545" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8547" href="Cubical.HITs.PropositionalTruncation.Properties.html#8020" class="Function">setRecLemma</a> <a id="8559" href="Cubical.HITs.PropositionalTruncation.Properties.html#8451" class="Bound">f</a><a id="8560" class="Symbol">)</a>

  <a id="SetElim.trunc→Set≃"></a><a id="8565" href="Cubical.HITs.PropositionalTruncation.Properties.html#8565" class="Function">trunc→Set≃</a> <a id="8576" class="Symbol">:</a> <a id="8578" class="Symbol">(</a><a id="8579" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8581" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8583" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8586" class="Symbol">→</a> <a id="8588" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8589" class="Symbol">)</a> <a id="8591" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8593" class="Symbol">(</a><a id="8594" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8596" class="Symbol">(</a><a id="8597" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8602" class="Symbol">)</a> <a id="8604" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8614" class="Symbol">)</a>
  <a id="8618" href="Cubical.HITs.PropositionalTruncation.Properties.html#8565" class="Function">trunc→Set≃</a> <a id="8629" class="Symbol">.</a><a id="8630" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8634" class="Symbol">=</a> <a id="8636" href="Cubical.HITs.PropositionalTruncation.Properties.html#8219" class="Function">mkKmap</a>
  <a id="8645" href="Cubical.HITs.PropositionalTruncation.Properties.html#8565" class="Function">trunc→Set≃</a> <a id="8656" class="Symbol">.</a><a id="8657" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8661" class="Symbol">.</a><a id="8662" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8674" href="Cubical.HITs.PropositionalTruncation.Properties.html#8674" class="Bound">g</a> <a id="8676" class="Symbol">=</a> <a id="8678" href="Cubical.HITs.PropositionalTruncation.Properties.html#8299" class="Function">fib</a> <a id="8682" href="Cubical.HITs.PropositionalTruncation.Properties.html#8674" class="Bound">g</a> <a id="8684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8686" href="Cubical.HITs.PropositionalTruncation.Properties.html#8389" class="Function">eqv</a> <a id="8690" href="Cubical.HITs.PropositionalTruncation.Properties.html#8674" class="Bound">g</a>

  <a id="8695" class="Comment">-- The strategy of this equivalence proof follows the paper more closely.</a>
  <a id="8771" class="Comment">-- It is used further down for the groupoid version, because the above</a>
  <a id="8844" class="Comment">-- strategy does not generalize so easily.</a>
  <a id="SetElim.e"></a><a id="8889" href="Cubical.HITs.PropositionalTruncation.Properties.html#8889" class="Function">e</a> <a id="8891" class="Symbol">:</a> <a id="8893" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8899" class="Symbol">(</a><a id="8900" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8902" class="Symbol">→</a> <a id="8904" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8905" class="Symbol">)</a> <a id="8907" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="8920" href="Cubical.HITs.PropositionalTruncation.Properties.html#8889" class="Function">e</a> <a id="8922" href="Cubical.HITs.PropositionalTruncation.Properties.html#8922" class="Bound">b</a> <a id="8924" class="Symbol">=</a> <a id="8926" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8932" href="Cubical.HITs.PropositionalTruncation.Properties.html#8922" class="Bound">b</a> <a id="8934" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8936" class="Symbol">λ</a> <a id="8938" href="Cubical.HITs.PropositionalTruncation.Properties.html#8938" class="Bound">_</a> <a id="8940" href="Cubical.HITs.PropositionalTruncation.Properties.html#8940" class="Bound">_</a> <a id="8942" class="Symbol">→</a> <a id="8944" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SetElim.eval"></a><a id="8952" href="Cubical.HITs.PropositionalTruncation.Properties.html#8952" class="Function">eval</a> <a id="8957" class="Symbol">:</a> <a id="8959" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8961" class="Symbol">→</a> <a id="8963" class="Symbol">(</a><a id="8964" href="Cubical.HITs.PropositionalTruncation.Properties.html#8964" class="Bound">γ</a> <a id="8966" class="Symbol">:</a> <a id="8968" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8970" class="Symbol">(</a><a id="8971" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8973" class="Symbol">→</a> <a id="8975" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="8976" class="Symbol">)</a> <a id="8978" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8988" class="Symbol">)</a> <a id="8990" class="Symbol">→</a> <a id="8992" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a>
  <a id="8996" href="Cubical.HITs.PropositionalTruncation.Properties.html#8952" class="Function">eval</a> <a id="9001" href="Cubical.HITs.PropositionalTruncation.Properties.html#9001" class="Bound">a₀</a> <a id="9004" class="Symbol">(</a><a id="9005" href="Cubical.HITs.PropositionalTruncation.Properties.html#9005" class="Bound">g</a> <a id="9007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9009" class="Symbol">_)</a> <a id="9012" class="Symbol">=</a> <a id="9014" href="Cubical.HITs.PropositionalTruncation.Properties.html#9005" class="Bound">g</a> <a id="9016" href="Cubical.HITs.PropositionalTruncation.Properties.html#9001" class="Bound">a₀</a>

  <a id="SetElim.e-eval"></a><a id="9022" href="Cubical.HITs.PropositionalTruncation.Properties.html#9022" class="Function">e-eval</a> <a id="9029" class="Symbol">:</a> <a id="9031" class="Symbol">∀</a> <a id="9033" class="Symbol">(</a><a id="9034" href="Cubical.HITs.PropositionalTruncation.Properties.html#9034" class="Bound">a₀</a> <a id="9037" class="Symbol">:</a> <a id="9039" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="9040" class="Symbol">)</a> <a id="9042" href="Cubical.HITs.PropositionalTruncation.Properties.html#9042" class="Bound">γ</a> <a id="9044" class="Symbol">→</a> <a id="9046" href="Cubical.HITs.PropositionalTruncation.Properties.html#8889" class="Function">e</a> <a id="9048" class="Symbol">(</a><a id="9049" href="Cubical.HITs.PropositionalTruncation.Properties.html#8952" class="Function">eval</a> <a id="9054" href="Cubical.HITs.PropositionalTruncation.Properties.html#9034" class="Bound">a₀</a> <a id="9057" href="Cubical.HITs.PropositionalTruncation.Properties.html#9042" class="Bound">γ</a><a id="9058" class="Symbol">)</a> <a id="9060" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9062" href="Cubical.HITs.PropositionalTruncation.Properties.html#9042" class="Bound">γ</a>
  <a id="9066" href="Cubical.HITs.PropositionalTruncation.Properties.html#9022" class="Function">e-eval</a> <a id="9073" href="Cubical.HITs.PropositionalTruncation.Properties.html#9073" class="Bound">a₀</a> <a id="9076" class="Symbol">(</a><a id="9077" href="Cubical.HITs.PropositionalTruncation.Properties.html#9077" class="Bound">g</a> <a id="9079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9081" href="Cubical.HITs.PropositionalTruncation.Properties.html#9081" class="Bound">kg</a><a id="9083" class="Symbol">)</a> <a id="9085" href="Cubical.HITs.PropositionalTruncation.Properties.html#9085" class="Bound">i</a> <a id="9087" class="Symbol">.</a><a id="9088" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9092" href="Cubical.HITs.PropositionalTruncation.Properties.html#9092" class="Bound">a₁</a> <a id="9095" class="Symbol">=</a> <a id="9097" href="Cubical.HITs.PropositionalTruncation.Properties.html#9081" class="Bound">kg</a> <a id="9100" href="Cubical.HITs.PropositionalTruncation.Properties.html#9073" class="Bound">a₀</a> <a id="9103" href="Cubical.HITs.PropositionalTruncation.Properties.html#9092" class="Bound">a₁</a> <a id="9106" href="Cubical.HITs.PropositionalTruncation.Properties.html#9085" class="Bound">i</a>
  <a id="9110" href="Cubical.HITs.PropositionalTruncation.Properties.html#9022" class="Function">e-eval</a> <a id="9117" href="Cubical.HITs.PropositionalTruncation.Properties.html#9117" class="Bound">a₀</a> <a id="9120" class="Symbol">(</a><a id="9121" href="Cubical.HITs.PropositionalTruncation.Properties.html#9121" class="Bound">g</a> <a id="9123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9125" href="Cubical.HITs.PropositionalTruncation.Properties.html#9125" class="Bound">kg</a><a id="9127" class="Symbol">)</a> <a id="9129" href="Cubical.HITs.PropositionalTruncation.Properties.html#9129" class="Bound">i</a> <a id="9131" class="Symbol">.</a><a id="9132" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9136" href="Cubical.HITs.PropositionalTruncation.Properties.html#9136" class="Bound">a₁</a> <a id="9139" href="Cubical.HITs.PropositionalTruncation.Properties.html#9139" class="Bound">a₂</a> <a id="9142" class="Symbol">=</a> <a id="9144" href="Cubical.HITs.PropositionalTruncation.Properties.html#7219" class="Function">Bset&#39;</a> <a id="9150" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9155" class="Symbol">(</a><a id="9156" href="Cubical.HITs.PropositionalTruncation.Properties.html#9125" class="Bound">kg</a> <a id="9159" href="Cubical.HITs.PropositionalTruncation.Properties.html#9136" class="Bound">a₁</a> <a id="9162" href="Cubical.HITs.PropositionalTruncation.Properties.html#9139" class="Bound">a₂</a><a id="9164" class="Symbol">)</a> <a id="9166" class="Symbol">(</a><a id="9167" href="Cubical.HITs.PropositionalTruncation.Properties.html#9125" class="Bound">kg</a> <a id="9170" href="Cubical.HITs.PropositionalTruncation.Properties.html#9117" class="Bound">a₀</a> <a id="9173" href="Cubical.HITs.PropositionalTruncation.Properties.html#9136" class="Bound">a₁</a><a id="9175" class="Symbol">)</a> <a id="9177" class="Symbol">(</a><a id="9178" href="Cubical.HITs.PropositionalTruncation.Properties.html#9125" class="Bound">kg</a> <a id="9181" href="Cubical.HITs.PropositionalTruncation.Properties.html#9117" class="Bound">a₀</a> <a id="9184" href="Cubical.HITs.PropositionalTruncation.Properties.html#9139" class="Bound">a₂</a><a id="9186" class="Symbol">)</a> <a id="9188" href="Cubical.HITs.PropositionalTruncation.Properties.html#9129" class="Bound">i</a>

  <a id="SetElim.e-isEquiv"></a><a id="9193" href="Cubical.HITs.PropositionalTruncation.Properties.html#9193" class="Function">e-isEquiv</a> <a id="9203" class="Symbol">:</a> <a id="9205" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9217" class="Symbol">(</a><a id="9218" href="Cubical.HITs.PropositionalTruncation.Properties.html#8889" class="Function">e</a> <a id="9220" class="Symbol">{</a><a id="9221" class="Argument">A</a> <a id="9223" class="Symbol">=</a> <a id="9225" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="9226" class="Symbol">})</a>
  <a id="9231" href="Cubical.HITs.PropositionalTruncation.Properties.html#9193" class="Function">e-isEquiv</a> <a id="9241" href="Cubical.HITs.PropositionalTruncation.Properties.html#9241" class="Bound">a₀</a> <a id="9244" class="Symbol">=</a> <a id="9246" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9264" href="Cubical.HITs.PropositionalTruncation.Properties.html#8889" class="Function">e</a> <a id="9266" class="Symbol">(</a><a id="9267" href="Cubical.HITs.PropositionalTruncation.Properties.html#8952" class="Function">eval</a> <a id="9272" href="Cubical.HITs.PropositionalTruncation.Properties.html#9241" class="Bound">a₀</a><a id="9274" class="Symbol">)</a> <a id="9276" class="Symbol">(</a><a id="9277" href="Cubical.HITs.PropositionalTruncation.Properties.html#9022" class="Function">e-eval</a> <a id="9284" href="Cubical.HITs.PropositionalTruncation.Properties.html#9241" class="Bound">a₀</a><a id="9286" class="Symbol">)</a> <a id="9288" class="Symbol">λ</a> <a id="9290" href="Cubical.HITs.PropositionalTruncation.Properties.html#9290" class="Bound">_</a> <a id="9292" class="Symbol">→</a> <a id="9294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9298" class="Symbol">)</a>

  <a id="SetElim.preEquiv₁"></a><a id="9303" href="Cubical.HITs.PropositionalTruncation.Properties.html#9303" class="Function">preEquiv₁</a> <a id="9313" class="Symbol">:</a> <a id="9315" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9317" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9319" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9322" class="Symbol">→</a> <a id="9324" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a> <a id="9326" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9328" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9330" class="Symbol">(</a><a id="9331" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9333" class="Symbol">→</a> <a id="9335" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="9336" class="Symbol">)</a> <a id="9338" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="9351" href="Cubical.HITs.PropositionalTruncation.Properties.html#9303" class="Function">preEquiv₁</a> <a id="9361" href="Cubical.HITs.PropositionalTruncation.Properties.html#9361" class="Bound">t</a> <a id="9363" class="Symbol">=</a> <a id="9365" href="Cubical.HITs.PropositionalTruncation.Properties.html#8889" class="Function">e</a> <a id="9367" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9369" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="9373" class="Symbol">(</a><a id="9374" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="9388" href="Cubical.HITs.PropositionalTruncation.Properties.html#8889" class="Function">e</a><a id="9389" class="Symbol">)</a> <a id="9391" href="Cubical.HITs.PropositionalTruncation.Properties.html#9193" class="Function">e-isEquiv</a> <a id="9401" href="Cubical.HITs.PropositionalTruncation.Properties.html#9361" class="Bound">t</a>

  <a id="SetElim.preEquiv₂"></a><a id="9406" href="Cubical.HITs.PropositionalTruncation.Properties.html#9406" class="Function">preEquiv₂</a> <a id="9416" class="Symbol">:</a> <a id="9418" class="Symbol">(</a><a id="9419" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9421" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9423" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9426" class="Symbol">→</a> <a id="9428" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9433" class="Symbol">→</a> <a id="9435" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="9436" class="Symbol">)</a> <a id="9438" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="9448" class="Symbol">)</a> <a id="9450" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9452" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9454" class="Symbol">(</a><a id="9455" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9457" class="Symbol">→</a> <a id="9459" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="9460" class="Symbol">)</a> <a id="9462" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="9475" href="Cubical.HITs.PropositionalTruncation.Properties.html#9406" class="Function">preEquiv₂</a> <a id="9485" class="Symbol">=</a> <a id="9487" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="9498" class="Symbol">(</a><a id="9499" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9503" href="Cubical.HITs.PropositionalTruncation.Properties.html#9545" class="Function">to</a> <a id="9506" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9512" class="Symbol">(λ</a> <a id="9515" href="Cubical.HITs.PropositionalTruncation.Properties.html#9515" class="Bound">_</a> <a id="9517" class="Symbol">→</a> <a id="9519" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9523" class="Symbol">)</a> <a id="9525" href="Cubical.HITs.PropositionalTruncation.Properties.html#9705" class="Function">retr</a><a id="9529" class="Symbol">)</a>
    <a id="9535" class="Keyword">where</a>
    <a id="9545" href="Cubical.HITs.PropositionalTruncation.Properties.html#9545" class="Function">to</a> <a id="9548" class="Symbol">:</a> <a id="9550" class="Symbol">(</a><a id="9551" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9553" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9555" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9558" class="Symbol">→</a> <a id="9560" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9562" class="Symbol">(</a><a id="9563" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9565" class="Symbol">→</a> <a id="9567" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="9568" class="Symbol">)</a> <a id="9570" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="9580" class="Symbol">)</a> <a id="9582" class="Symbol">→</a> <a id="9584" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9586" class="Symbol">(</a><a id="9587" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9589" class="Symbol">→</a> <a id="9591" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="9592" class="Symbol">)</a> <a id="9594" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
    <a id="9609" href="Cubical.HITs.PropositionalTruncation.Properties.html#9545" class="Function">to</a> <a id="9612" href="Cubical.HITs.PropositionalTruncation.Properties.html#9612" class="Bound">f</a> <a id="9614" class="Symbol">.</a><a id="9615" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9619" href="Cubical.HITs.PropositionalTruncation.Properties.html#9619" class="Bound">x</a> <a id="9621" class="Symbol">=</a> <a id="9623" href="Cubical.HITs.PropositionalTruncation.Properties.html#9612" class="Bound">f</a> <a id="9625" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9627" href="Cubical.HITs.PropositionalTruncation.Properties.html#9619" class="Bound">x</a> <a id="9629" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9632" class="Symbol">.</a><a id="9633" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9637" href="Cubical.HITs.PropositionalTruncation.Properties.html#9619" class="Bound">x</a>
    <a id="9643" href="Cubical.HITs.PropositionalTruncation.Properties.html#9545" class="Function">to</a> <a id="9646" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">f</a> <a id="9648" class="Symbol">.</a><a id="9649" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9653" href="Cubical.HITs.PropositionalTruncation.Properties.html#9653" class="Bound">x</a> <a id="9655" href="Cubical.HITs.PropositionalTruncation.Properties.html#9655" class="Bound">y</a> <a id="9657" href="Cubical.HITs.PropositionalTruncation.Properties.html#9657" class="Bound">i</a> <a id="9659" class="Symbol">=</a> <a id="9661" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">f</a> <a id="9663" class="Symbol">(</a><a id="9664" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9672" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9674" href="Cubical.HITs.PropositionalTruncation.Properties.html#9653" class="Bound">x</a> <a id="9676" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9679" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9681" href="Cubical.HITs.PropositionalTruncation.Properties.html#9655" class="Bound">y</a> <a id="9683" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9686" href="Cubical.HITs.PropositionalTruncation.Properties.html#9657" class="Bound">i</a><a id="9687" class="Symbol">)</a> <a id="9689" class="Symbol">.</a><a id="9690" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9694" href="Cubical.HITs.PropositionalTruncation.Properties.html#9653" class="Bound">x</a> <a id="9696" href="Cubical.HITs.PropositionalTruncation.Properties.html#9655" class="Bound">y</a> <a id="9698" href="Cubical.HITs.PropositionalTruncation.Properties.html#9657" class="Bound">i</a>

    <a id="9705" href="Cubical.HITs.PropositionalTruncation.Properties.html#9705" class="Function">retr</a> <a id="9710" class="Symbol">:</a> <a id="9712" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="9720" href="Cubical.HITs.PropositionalTruncation.Properties.html#9545" class="Function">to</a> <a id="9723" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>
    <a id="9733" href="Cubical.HITs.PropositionalTruncation.Properties.html#9705" class="Function">retr</a> <a id="9738" href="Cubical.HITs.PropositionalTruncation.Properties.html#9738" class="Bound">f</a> <a id="9740" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">i</a> <a id="9742" href="Cubical.HITs.PropositionalTruncation.Properties.html#9742" class="Bound">t</a> <a id="9744" class="Symbol">.</a><a id="9745" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9749" href="Cubical.HITs.PropositionalTruncation.Properties.html#9749" class="Bound">x</a> <a id="9751" class="Symbol">=</a> <a id="9753" href="Cubical.HITs.PropositionalTruncation.Properties.html#9738" class="Bound">f</a> <a id="9755" class="Symbol">(</a><a id="9756" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9764" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9766" href="Cubical.HITs.PropositionalTruncation.Properties.html#9749" class="Bound">x</a> <a id="9768" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9771" href="Cubical.HITs.PropositionalTruncation.Properties.html#9742" class="Bound">t</a> <a id="9773" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">i</a><a id="9774" class="Symbol">)</a> <a id="9776" class="Symbol">.</a><a id="9777" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9781" href="Cubical.HITs.PropositionalTruncation.Properties.html#9749" class="Bound">x</a>
    <a id="9787" href="Cubical.HITs.PropositionalTruncation.Properties.html#9705" class="Function">retr</a> <a id="9792" href="Cubical.HITs.PropositionalTruncation.Properties.html#9792" class="Bound">f</a> <a id="9794" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">i</a> <a id="9796" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">t</a> <a id="9798" class="Symbol">.</a><a id="9799" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9803" href="Cubical.HITs.PropositionalTruncation.Properties.html#9803" class="Bound">x</a> <a id="9805" href="Cubical.HITs.PropositionalTruncation.Properties.html#9805" class="Bound">y</a>
      <a id="9813" class="Symbol">=</a> <a id="9815" href="Cubical.HITs.PropositionalTruncation.Properties.html#7219" class="Function">Bset&#39;</a>
          <a id="9831" class="Symbol">(λ</a> <a id="9834" href="Cubical.HITs.PropositionalTruncation.Properties.html#9834" class="Bound">j</a> <a id="9836" class="Symbol">→</a> <a id="9838" href="Cubical.HITs.PropositionalTruncation.Properties.html#9792" class="Bound">f</a> <a id="9840" class="Symbol">(</a><a id="9841" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9849" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9851" href="Cubical.HITs.PropositionalTruncation.Properties.html#9803" class="Bound">x</a> <a id="9853" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9856" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9858" href="Cubical.HITs.PropositionalTruncation.Properties.html#9805" class="Bound">y</a> <a id="9860" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9863" href="Cubical.HITs.PropositionalTruncation.Properties.html#9834" class="Bound">j</a><a id="9864" class="Symbol">)</a> <a id="9866" class="Symbol">.</a><a id="9867" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9871" href="Cubical.HITs.PropositionalTruncation.Properties.html#9803" class="Bound">x</a> <a id="9873" href="Cubical.HITs.PropositionalTruncation.Properties.html#9805" class="Bound">y</a> <a id="9875" href="Cubical.HITs.PropositionalTruncation.Properties.html#9834" class="Bound">j</a><a id="9876" class="Symbol">)</a>
          <a id="9888" class="Symbol">(</a><a id="9889" href="Cubical.HITs.PropositionalTruncation.Properties.html#9792" class="Bound">f</a> <a id="9891" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">t</a> <a id="9893" class="Symbol">.</a><a id="9894" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9898" href="Cubical.HITs.PropositionalTruncation.Properties.html#9803" class="Bound">x</a> <a id="9900" href="Cubical.HITs.PropositionalTruncation.Properties.html#9805" class="Bound">y</a><a id="9901" class="Symbol">)</a>
          <a id="9913" class="Symbol">(λ</a> <a id="9916" href="Cubical.HITs.PropositionalTruncation.Properties.html#9916" class="Bound">j</a> <a id="9918" class="Symbol">→</a> <a id="9920" href="Cubical.HITs.PropositionalTruncation.Properties.html#9792" class="Bound">f</a> <a id="9922" class="Symbol">(</a><a id="9923" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9931" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9933" href="Cubical.HITs.PropositionalTruncation.Properties.html#9803" class="Bound">x</a> <a id="9935" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9938" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">t</a> <a id="9940" href="Cubical.HITs.PropositionalTruncation.Properties.html#9916" class="Bound">j</a><a id="9941" class="Symbol">)</a> <a id="9943" class="Symbol">.</a><a id="9944" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9948" href="Cubical.HITs.PropositionalTruncation.Properties.html#9803" class="Bound">x</a><a id="9949" class="Symbol">)</a>
          <a id="9961" class="Symbol">(λ</a> <a id="9964" href="Cubical.HITs.PropositionalTruncation.Properties.html#9964" class="Bound">j</a> <a id="9966" class="Symbol">→</a> <a id="9968" href="Cubical.HITs.PropositionalTruncation.Properties.html#9792" class="Bound">f</a> <a id="9970" class="Symbol">(</a><a id="9971" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9979" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9981" href="Cubical.HITs.PropositionalTruncation.Properties.html#9805" class="Bound">y</a> <a id="9983" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9986" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">t</a> <a id="9988" href="Cubical.HITs.PropositionalTruncation.Properties.html#9964" class="Bound">j</a><a id="9989" class="Symbol">)</a> <a id="9991" class="Symbol">.</a><a id="9992" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9996" href="Cubical.HITs.PropositionalTruncation.Properties.html#9805" class="Bound">y</a><a id="9997" class="Symbol">)</a>
          <a id="10009" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">i</a>

  <a id="SetElim.trunc→Set≃₂"></a><a id="10014" href="Cubical.HITs.PropositionalTruncation.Properties.html#10014" class="Function">trunc→Set≃₂</a> <a id="10026" class="Symbol">:</a> <a id="10028" class="Symbol">(</a><a id="10029" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10031" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10033" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10036" class="Symbol">→</a> <a id="10038" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="10039" class="Symbol">)</a> <a id="10041" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10043" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10045" class="Symbol">(</a><a id="10046" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10048" class="Symbol">→</a> <a id="10050" href="Cubical.HITs.PropositionalTruncation.Properties.html#7208" class="Bound">B</a><a id="10051" class="Symbol">)</a> <a id="10053" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="10066" href="Cubical.HITs.PropositionalTruncation.Properties.html#10014" class="Function">trunc→Set≃₂</a> <a id="10078" class="Symbol">=</a> <a id="10080" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="10090" class="Symbol">(</a><a id="10091" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="10101" href="Cubical.HITs.PropositionalTruncation.Properties.html#9303" class="Function">preEquiv₁</a><a id="10110" class="Symbol">)</a> <a id="10112" href="Cubical.HITs.PropositionalTruncation.Properties.html#9406" class="Function">preEquiv₂</a>

<a id="10123" class="Keyword">open</a> <a id="10128" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Module">SetElim</a> <a id="10136" class="Keyword">public</a> <a id="10143" class="Keyword">using</a> <a id="10149" class="Symbol">(</a><a id="10150" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a><a id="10157" class="Symbol">;</a> <a id="10159" href="Cubical.HITs.PropositionalTruncation.Properties.html#8565" class="Function">trunc→Set≃</a><a id="10169" class="Symbol">)</a>

<a id="elim→Set"></a><a id="10172" href="Cubical.HITs.PropositionalTruncation.Properties.html#10172" class="Function">elim→Set</a> <a id="10181" class="Symbol">:</a> <a id="10183" class="Symbol">∀</a> <a id="10185" class="Symbol">{</a><a id="10186" href="Cubical.HITs.PropositionalTruncation.Properties.html#10186" class="Bound">ℓ&#39;</a><a id="10188" class="Symbol">}</a> <a id="10190" class="Symbol">{</a><a id="10191" href="Cubical.HITs.PropositionalTruncation.Properties.html#10191" class="Bound">A</a> <a id="10193" class="Symbol">:</a> <a id="10195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10200" href="Cubical.HITs.PropositionalTruncation.Properties.html#10186" class="Bound">ℓ&#39;</a><a id="10202" class="Symbol">}</a> <a id="10204" class="Symbol">{</a><a id="10205" href="Cubical.HITs.PropositionalTruncation.Properties.html#10205" class="Bound">P</a> <a id="10207" class="Symbol">:</a> <a id="10209" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10211" href="Cubical.HITs.PropositionalTruncation.Properties.html#10191" class="Bound">A</a> <a id="10213" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10216" class="Symbol">→</a> <a id="10218" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10223" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="10224" class="Symbol">}</a>
  <a id="10228" class="Symbol">→</a> <a id="10230" class="Symbol">(∀</a> <a id="10233" href="Cubical.HITs.PropositionalTruncation.Properties.html#10233" class="Bound">t</a> <a id="10235" class="Symbol">→</a> <a id="10237" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10243" class="Symbol">(</a><a id="10244" href="Cubical.HITs.PropositionalTruncation.Properties.html#10205" class="Bound">P</a> <a id="10246" href="Cubical.HITs.PropositionalTruncation.Properties.html#10233" class="Bound">t</a><a id="10247" class="Symbol">))</a>
  <a id="10252" class="Symbol">→</a> <a id="10254" class="Symbol">(</a><a id="10255" href="Cubical.HITs.PropositionalTruncation.Properties.html#10255" class="Bound">f</a> <a id="10257" class="Symbol">:</a> <a id="10259" class="Symbol">(</a><a id="10260" href="Cubical.HITs.PropositionalTruncation.Properties.html#10260" class="Bound">x</a> <a id="10262" class="Symbol">:</a> <a id="10264" href="Cubical.HITs.PropositionalTruncation.Properties.html#10191" class="Bound">A</a><a id="10265" class="Symbol">)</a> <a id="10267" class="Symbol">→</a> <a id="10269" href="Cubical.HITs.PropositionalTruncation.Properties.html#10205" class="Bound">P</a> <a id="10271" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10273" href="Cubical.HITs.PropositionalTruncation.Properties.html#10260" class="Bound">x</a> <a id="10275" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="10277" class="Symbol">)</a>
  <a id="10281" class="Symbol">→</a> <a id="10283" class="Symbol">(</a><a id="10284" href="Cubical.HITs.PropositionalTruncation.Properties.html#10284" class="Bound">kf</a> <a id="10287" class="Symbol">:</a> <a id="10289" class="Symbol">∀</a> <a id="10291" href="Cubical.HITs.PropositionalTruncation.Properties.html#10291" class="Bound">x</a> <a id="10293" href="Cubical.HITs.PropositionalTruncation.Properties.html#10293" class="Bound">y</a> <a id="10295" class="Symbol">→</a> <a id="10297" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10303" class="Symbol">(λ</a> <a id="10306" href="Cubical.HITs.PropositionalTruncation.Properties.html#10306" class="Bound">i</a> <a id="10308" class="Symbol">→</a> <a id="10310" href="Cubical.HITs.PropositionalTruncation.Properties.html#10205" class="Bound">P</a> <a id="10312" class="Symbol">(</a><a id="10313" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10321" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10323" href="Cubical.HITs.PropositionalTruncation.Properties.html#10291" class="Bound">x</a> <a id="10325" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10328" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10330" href="Cubical.HITs.PropositionalTruncation.Properties.html#10293" class="Bound">y</a> <a id="10332" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10335" href="Cubical.HITs.PropositionalTruncation.Properties.html#10306" class="Bound">i</a><a id="10336" class="Symbol">))</a> <a id="10339" class="Symbol">(</a><a id="10340" href="Cubical.HITs.PropositionalTruncation.Properties.html#10255" class="Bound">f</a> <a id="10342" href="Cubical.HITs.PropositionalTruncation.Properties.html#10291" class="Bound">x</a><a id="10343" class="Symbol">)</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Cubical.HITs.PropositionalTruncation.Properties.html#10255" class="Bound">f</a> <a id="10348" href="Cubical.HITs.PropositionalTruncation.Properties.html#10293" class="Bound">y</a><a id="10349" class="Symbol">))</a>
  <a id="10354" class="Symbol">→</a> <a id="10356" class="Symbol">(</a><a id="10357" href="Cubical.HITs.PropositionalTruncation.Properties.html#10357" class="Bound">t</a> <a id="10359" class="Symbol">:</a> <a id="10361" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10363" href="Cubical.HITs.PropositionalTruncation.Properties.html#10191" class="Bound">A</a> <a id="10365" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="10367" class="Symbol">)</a> <a id="10369" class="Symbol">→</a> <a id="10371" href="Cubical.HITs.PropositionalTruncation.Properties.html#10205" class="Bound">P</a> <a id="10373" href="Cubical.HITs.PropositionalTruncation.Properties.html#10357" class="Bound">t</a>
<a id="10375" href="Cubical.HITs.PropositionalTruncation.Properties.html#10172" class="Function">elim→Set</a> <a id="10384" class="Symbol">{</a><a id="10385" class="Argument">A</a> <a id="10387" class="Symbol">=</a> <a id="10389" href="Cubical.HITs.PropositionalTruncation.Properties.html#10389" class="Bound">A</a><a id="10390" class="Symbol">}</a> <a id="10392" class="Symbol">{</a><a id="10393" class="Argument">P</a> <a id="10395" class="Symbol">=</a> <a id="10397" href="Cubical.HITs.PropositionalTruncation.Properties.html#10397" class="Bound">P</a><a id="10398" class="Symbol">}</a> <a id="10400" href="Cubical.HITs.PropositionalTruncation.Properties.html#10400" class="Bound">Pset</a> <a id="10405" href="Cubical.HITs.PropositionalTruncation.Properties.html#10405" class="Bound">f</a> <a id="10407" href="Cubical.HITs.PropositionalTruncation.Properties.html#10407" class="Bound">kf</a> <a id="10410" href="Cubical.HITs.PropositionalTruncation.Properties.html#10410" class="Bound">t</a> <a id="10412" class="Symbol">=</a> <a id="10414" href="Cubical.HITs.PropositionalTruncation.Properties.html#10441" class="Function">main</a> <a id="10419" href="Cubical.HITs.PropositionalTruncation.Properties.html#10410" class="Bound">t</a> <a id="10421" class="Symbol">.</a><a id="10422" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10426" class="Symbol">.</a><a id="10427" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="10433" class="Keyword">where</a>
  <a id="10441" href="Cubical.HITs.PropositionalTruncation.Properties.html#10441" class="Function">main</a> <a id="10446" class="Symbol">:</a> <a id="10448" class="Symbol">(</a><a id="10449" href="Cubical.HITs.PropositionalTruncation.Properties.html#10449" class="Bound">t</a> <a id="10451" class="Symbol">:</a> <a id="10453" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10455" href="Cubical.HITs.PropositionalTruncation.Properties.html#10389" class="Bound">A</a> <a id="10457" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="10459" class="Symbol">)</a>
    <a id="10465" class="Symbol">→</a> <a id="10467" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10479" href="Cubical.HITs.PropositionalTruncation.Properties.html#10479" class="Bound">x</a> <a id="10481" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10483" href="Cubical.HITs.PropositionalTruncation.Properties.html#10397" class="Bound">P</a> <a id="10485" href="Cubical.HITs.PropositionalTruncation.Properties.html#10449" class="Bound">t</a> <a id="10487" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                <a id="10505" class="Symbol">((</a><a id="10507" href="Cubical.HITs.PropositionalTruncation.Properties.html#10507" class="Bound">a</a> <a id="10509" class="Symbol">:</a> <a id="10511" href="Cubical.HITs.PropositionalTruncation.Properties.html#10389" class="Bound">A</a><a id="10512" class="Symbol">)</a> <a id="10514" class="Symbol">→</a> <a id="10516" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10522" class="Symbol">(λ</a> <a id="10525" href="Cubical.HITs.PropositionalTruncation.Properties.html#10525" class="Bound">i</a> <a id="10527" class="Symbol">→</a> <a id="10529" href="Cubical.HITs.PropositionalTruncation.Properties.html#10397" class="Bound">P</a> <a id="10531" class="Symbol">(</a><a id="10532" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10540" href="Cubical.HITs.PropositionalTruncation.Properties.html#10449" class="Bound">t</a> <a id="10542" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10544" href="Cubical.HITs.PropositionalTruncation.Properties.html#10507" class="Bound">a</a> <a id="10546" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10549" href="Cubical.HITs.PropositionalTruncation.Properties.html#10525" class="Bound">i</a><a id="10550" class="Symbol">))</a> <a id="10553" href="Cubical.HITs.PropositionalTruncation.Properties.html#10479" class="Bound">x</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Cubical.HITs.PropositionalTruncation.Properties.html#10405" class="Bound">f</a> <a id="10558" href="Cubical.HITs.PropositionalTruncation.Properties.html#10507" class="Bound">a</a><a id="10559" class="Symbol">)))</a>
  <a id="10565" href="Cubical.HITs.PropositionalTruncation.Properties.html#10441" class="Function">main</a> <a id="10570" class="Symbol">=</a> <a id="10572" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="10577" class="Symbol">(λ</a> <a id="10580" href="Cubical.HITs.PropositionalTruncation.Properties.html#10580" class="Bound">_</a> <a id="10582" class="Symbol">→</a> <a id="10584" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="10597" class="Symbol">)</a>
    <a id="10603" class="Symbol">λ</a> <a id="10605" href="Cubical.HITs.PropositionalTruncation.Properties.html#10605" class="Bound">a</a> <a id="10607" class="Symbol">→</a>
       <a id="10616" class="Symbol">(((</a><a id="10619" href="Cubical.HITs.PropositionalTruncation.Properties.html#10405" class="Bound">f</a> <a id="10621" href="Cubical.HITs.PropositionalTruncation.Properties.html#10605" class="Bound">a</a><a id="10622" class="Symbol">)</a> <a id="10624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10626" href="Cubical.HITs.PropositionalTruncation.Properties.html#10407" class="Bound">kf</a> <a id="10629" href="Cubical.HITs.PropositionalTruncation.Properties.html#10605" class="Bound">a</a><a id="10630" class="Symbol">)</a>
      <a id="10638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10640" class="Symbol">λ</a> <a id="10642" class="Symbol">{(</a><a id="10644" href="Cubical.HITs.PropositionalTruncation.Properties.html#10644" class="Bound">x</a> <a id="10646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10648" href="Cubical.HITs.PropositionalTruncation.Properties.html#10648" class="Bound">p</a><a id="10649" class="Symbol">)</a> <a id="10651" class="Symbol">→</a> <a id="10653" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="10660" class="Symbol">(λ</a> <a id="10663" href="Cubical.HITs.PropositionalTruncation.Properties.html#10663" class="Bound">_</a> <a id="10665" class="Symbol">→</a> <a id="10667" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a>
           <a id="10686" class="Symbol">λ</a> <a id="10688" href="Cubical.HITs.PropositionalTruncation.Properties.html#10688" class="Bound">_</a> <a id="10690" class="Symbol">→</a> <a id="10692" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="10709" class="Number">1</a> <a id="10711" class="Symbol">(</a><a id="10712" href="Cubical.HITs.PropositionalTruncation.Properties.html#10400" class="Bound">Pset</a> <a id="10717" class="Symbol">_)</a> <a id="10720" class="Symbol">_</a> <a id="10722" class="Symbol">_)</a>
             <a id="10738" class="Symbol">(</a><a id="10739" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10743" class="Symbol">(</a><a id="10744" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10754" class="Symbol">(λ</a> <a id="10757" href="Cubical.HITs.PropositionalTruncation.Properties.html#10757" class="Bound">j</a> <a id="10759" class="Symbol">→</a> <a id="10761" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10767" class="Symbol">(λ</a> <a id="10770" href="Cubical.HITs.PropositionalTruncation.Properties.html#10770" class="Bound">i</a> <a id="10772" class="Symbol">→</a> <a id="10774" href="Cubical.HITs.PropositionalTruncation.Properties.html#10397" class="Bound">P</a> <a id="10776" class="Symbol">(</a><a id="10777" href="Cubical.HITs.PropositionalTruncation.Properties.html#10835" class="Function">sq</a> <a id="10780" href="Cubical.HITs.PropositionalTruncation.Properties.html#10605" class="Bound">a</a> <a id="10782" href="Cubical.HITs.PropositionalTruncation.Properties.html#10757" class="Bound">j</a> <a id="10784" href="Cubical.HITs.PropositionalTruncation.Properties.html#10770" class="Bound">i</a><a id="10785" class="Symbol">))</a> <a id="10788" href="Cubical.HITs.PropositionalTruncation.Properties.html#10644" class="Bound">x</a> <a id="10790" class="Symbol">(</a><a id="10791" href="Cubical.HITs.PropositionalTruncation.Properties.html#10405" class="Bound">f</a> <a id="10793" href="Cubical.HITs.PropositionalTruncation.Properties.html#10605" class="Bound">a</a><a id="10794" class="Symbol">))</a> <a id="10797" class="Symbol">(</a><a id="10798" href="Cubical.HITs.PropositionalTruncation.Properties.html#10648" class="Bound">p</a> <a id="10800" href="Cubical.HITs.PropositionalTruncation.Properties.html#10605" class="Bound">a</a><a id="10801" class="Symbol">)))</a>
             <a id="10818" class="Symbol">})</a>
    <a id="10825" class="Keyword">where</a>
    <a id="10835" href="Cubical.HITs.PropositionalTruncation.Properties.html#10835" class="Function">sq</a> <a id="10838" class="Symbol">:</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Cubical.HITs.PropositionalTruncation.Properties.html#10841" class="Bound">a</a> <a id="10843" class="Symbol">:</a> <a id="10845" href="Cubical.HITs.PropositionalTruncation.Properties.html#10389" class="Bound">A</a><a id="10846" class="Symbol">)</a> <a id="10848" class="Symbol">→</a> <a id="10850" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10858" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10860" href="Cubical.HITs.PropositionalTruncation.Properties.html#10841" class="Bound">a</a> <a id="10862" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10865" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10867" href="Cubical.HITs.PropositionalTruncation.Properties.html#10841" class="Bound">a</a> <a id="10869" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10872" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="10883" href="Cubical.HITs.PropositionalTruncation.Properties.html#10835" class="Function">sq</a> <a id="10886" href="Cubical.HITs.PropositionalTruncation.Properties.html#10886" class="Bound">a</a> <a id="10888" class="Symbol">=</a> <a id="10890" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="10903" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10911" class="Symbol">_</a> <a id="10913" class="Symbol">_</a> <a id="10915" class="Symbol">_</a> <a id="10917" class="Symbol">_</a>

<a id="elim2→Set"></a><a id="10920" href="Cubical.HITs.PropositionalTruncation.Properties.html#10920" class="Function">elim2→Set</a> <a id="10930" class="Symbol">:</a>
    <a id="10936" class="Symbol">{</a><a id="10937" href="Cubical.HITs.PropositionalTruncation.Properties.html#10937" class="Bound">P</a> <a id="10939" class="Symbol">:</a> <a id="10941" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10943" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10945" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10948" class="Symbol">→</a> <a id="10950" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10952" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="10954" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10957" class="Symbol">→</a> <a id="10959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10964" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="10965" class="Symbol">}</a>
  <a id="10969" class="Symbol">→</a> <a id="10971" class="Symbol">(∀</a> <a id="10974" href="Cubical.HITs.PropositionalTruncation.Properties.html#10974" class="Bound">t</a> <a id="10976" href="Cubical.HITs.PropositionalTruncation.Properties.html#10976" class="Bound">u</a> <a id="10978" class="Symbol">→</a> <a id="10980" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10986" class="Symbol">(</a><a id="10987" href="Cubical.HITs.PropositionalTruncation.Properties.html#10937" class="Bound">P</a> <a id="10989" href="Cubical.HITs.PropositionalTruncation.Properties.html#10974" class="Bound">t</a> <a id="10991" href="Cubical.HITs.PropositionalTruncation.Properties.html#10976" class="Bound">u</a><a id="10992" class="Symbol">))</a>
  <a id="10997" class="Symbol">→</a> <a id="10999" class="Symbol">(</a><a id="11000" href="Cubical.HITs.PropositionalTruncation.Properties.html#11000" class="Bound">f</a> <a id="11002" class="Symbol">:</a> <a id="11004" class="Symbol">(</a><a id="11005" href="Cubical.HITs.PropositionalTruncation.Properties.html#11005" class="Bound">x</a> <a id="11007" class="Symbol">:</a> <a id="11009" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="11010" class="Symbol">)</a> <a id="11012" class="Symbol">(</a><a id="11013" href="Cubical.HITs.PropositionalTruncation.Properties.html#11013" class="Bound">y</a> <a id="11015" class="Symbol">:</a> <a id="11017" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="11018" class="Symbol">)</a> <a id="11020" class="Symbol">→</a> <a id="11022" href="Cubical.HITs.PropositionalTruncation.Properties.html#10937" class="Bound">P</a> <a id="11024" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11026" href="Cubical.HITs.PropositionalTruncation.Properties.html#11005" class="Bound">x</a> <a id="11028" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11031" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11033" href="Cubical.HITs.PropositionalTruncation.Properties.html#11013" class="Bound">y</a> <a id="11035" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="11037" class="Symbol">)</a>
  <a id="11041" class="Symbol">→</a> <a id="11043" class="Symbol">(</a><a id="11044" href="Cubical.HITs.PropositionalTruncation.Properties.html#11044" class="Bound">kf₁</a> <a id="11048" class="Symbol">:</a> <a id="11050" class="Symbol">∀</a> <a id="11052" href="Cubical.HITs.PropositionalTruncation.Properties.html#11052" class="Bound">x</a> <a id="11054" href="Cubical.HITs.PropositionalTruncation.Properties.html#11054" class="Bound">y</a> <a id="11056" href="Cubical.HITs.PropositionalTruncation.Properties.html#11056" class="Bound">v</a> <a id="11058" class="Symbol">→</a> <a id="11060" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11066" class="Symbol">(λ</a> <a id="11069" href="Cubical.HITs.PropositionalTruncation.Properties.html#11069" class="Bound">i</a> <a id="11071" class="Symbol">→</a> <a id="11073" href="Cubical.HITs.PropositionalTruncation.Properties.html#10937" class="Bound">P</a> <a id="11075" class="Symbol">(</a><a id="11076" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11084" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11086" href="Cubical.HITs.PropositionalTruncation.Properties.html#11052" class="Bound">x</a> <a id="11088" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11091" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11093" href="Cubical.HITs.PropositionalTruncation.Properties.html#11054" class="Bound">y</a> <a id="11095" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11098" href="Cubical.HITs.PropositionalTruncation.Properties.html#11069" class="Bound">i</a><a id="11099" class="Symbol">)</a> <a id="11101" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11103" href="Cubical.HITs.PropositionalTruncation.Properties.html#11056" class="Bound">v</a> <a id="11105" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="11107" class="Symbol">)</a> <a id="11109" class="Symbol">(</a><a id="11110" href="Cubical.HITs.PropositionalTruncation.Properties.html#11000" class="Bound">f</a> <a id="11112" href="Cubical.HITs.PropositionalTruncation.Properties.html#11052" class="Bound">x</a> <a id="11114" href="Cubical.HITs.PropositionalTruncation.Properties.html#11056" class="Bound">v</a><a id="11115" class="Symbol">)</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Cubical.HITs.PropositionalTruncation.Properties.html#11000" class="Bound">f</a> <a id="11120" href="Cubical.HITs.PropositionalTruncation.Properties.html#11054" class="Bound">y</a> <a id="11122" href="Cubical.HITs.PropositionalTruncation.Properties.html#11056" class="Bound">v</a><a id="11123" class="Symbol">))</a>
  <a id="11128" class="Symbol">→</a> <a id="11130" class="Symbol">(</a><a id="11131" href="Cubical.HITs.PropositionalTruncation.Properties.html#11131" class="Bound">kf₂</a> <a id="11135" class="Symbol">:</a> <a id="11137" class="Symbol">∀</a> <a id="11139" href="Cubical.HITs.PropositionalTruncation.Properties.html#11139" class="Bound">x</a> <a id="11141" href="Cubical.HITs.PropositionalTruncation.Properties.html#11141" class="Bound">v</a> <a id="11143" href="Cubical.HITs.PropositionalTruncation.Properties.html#11143" class="Bound">w</a> <a id="11145" class="Symbol">→</a> <a id="11147" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11153" class="Symbol">(λ</a> <a id="11156" href="Cubical.HITs.PropositionalTruncation.Properties.html#11156" class="Bound">i</a> <a id="11158" class="Symbol">→</a> <a id="11160" href="Cubical.HITs.PropositionalTruncation.Properties.html#10937" class="Bound">P</a> <a id="11162" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11164" href="Cubical.HITs.PropositionalTruncation.Properties.html#11139" class="Bound">x</a> <a id="11166" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11169" class="Symbol">(</a><a id="11170" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11178" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11180" href="Cubical.HITs.PropositionalTruncation.Properties.html#11141" class="Bound">v</a> <a id="11182" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11185" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11187" href="Cubical.HITs.PropositionalTruncation.Properties.html#11143" class="Bound">w</a> <a id="11189" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11192" href="Cubical.HITs.PropositionalTruncation.Properties.html#11156" class="Bound">i</a><a id="11193" class="Symbol">))</a> <a id="11196" class="Symbol">(</a><a id="11197" href="Cubical.HITs.PropositionalTruncation.Properties.html#11000" class="Bound">f</a> <a id="11199" href="Cubical.HITs.PropositionalTruncation.Properties.html#11139" class="Bound">x</a> <a id="11201" href="Cubical.HITs.PropositionalTruncation.Properties.html#11141" class="Bound">v</a><a id="11202" class="Symbol">)</a> <a id="11204" class="Symbol">(</a><a id="11205" href="Cubical.HITs.PropositionalTruncation.Properties.html#11000" class="Bound">f</a> <a id="11207" href="Cubical.HITs.PropositionalTruncation.Properties.html#11139" class="Bound">x</a> <a id="11209" href="Cubical.HITs.PropositionalTruncation.Properties.html#11143" class="Bound">w</a><a id="11210" class="Symbol">))</a>
  <a id="11215" class="Symbol">→</a> <a id="11217" class="Symbol">(</a><a id="11218" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">sf</a> <a id="11221" class="Symbol">:</a> <a id="11223" class="Symbol">∀</a> <a id="11225" href="Cubical.HITs.PropositionalTruncation.Properties.html#11225" class="Bound">x</a> <a id="11227" href="Cubical.HITs.PropositionalTruncation.Properties.html#11227" class="Bound">y</a> <a id="11229" href="Cubical.HITs.PropositionalTruncation.Properties.html#11229" class="Bound">v</a> <a id="11231" href="Cubical.HITs.PropositionalTruncation.Properties.html#11231" class="Bound">w</a> <a id="11233" class="Symbol">→</a> <a id="11235" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="11243" class="Symbol">(λ</a> <a id="11246" href="Cubical.HITs.PropositionalTruncation.Properties.html#11246" class="Bound">i</a> <a id="11248" href="Cubical.HITs.PropositionalTruncation.Properties.html#11248" class="Bound">j</a> <a id="11250" class="Symbol">→</a> <a id="11252" href="Cubical.HITs.PropositionalTruncation.Properties.html#10937" class="Bound">P</a> <a id="11254" class="Symbol">(</a><a id="11255" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11263" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11265" href="Cubical.HITs.PropositionalTruncation.Properties.html#11225" class="Bound">x</a> <a id="11267" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11270" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11272" href="Cubical.HITs.PropositionalTruncation.Properties.html#11227" class="Bound">y</a> <a id="11274" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11277" href="Cubical.HITs.PropositionalTruncation.Properties.html#11246" class="Bound">i</a><a id="11278" class="Symbol">)</a> <a id="11280" class="Symbol">(</a><a id="11281" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11289" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11291" href="Cubical.HITs.PropositionalTruncation.Properties.html#11229" class="Bound">v</a> <a id="11293" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11296" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11298" href="Cubical.HITs.PropositionalTruncation.Properties.html#11231" class="Bound">w</a> <a id="11300" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11303" href="Cubical.HITs.PropositionalTruncation.Properties.html#11248" class="Bound">j</a><a id="11304" class="Symbol">))</a>
                              <a id="11337" class="Symbol">(</a><a id="11338" href="Cubical.HITs.PropositionalTruncation.Properties.html#11131" class="Bound">kf₂</a> <a id="11342" href="Cubical.HITs.PropositionalTruncation.Properties.html#11225" class="Bound">x</a> <a id="11344" href="Cubical.HITs.PropositionalTruncation.Properties.html#11229" class="Bound">v</a> <a id="11346" href="Cubical.HITs.PropositionalTruncation.Properties.html#11231" class="Bound">w</a><a id="11347" class="Symbol">)</a> <a id="11349" class="Symbol">(</a><a id="11350" href="Cubical.HITs.PropositionalTruncation.Properties.html#11131" class="Bound">kf₂</a> <a id="11354" href="Cubical.HITs.PropositionalTruncation.Properties.html#11227" class="Bound">y</a> <a id="11356" href="Cubical.HITs.PropositionalTruncation.Properties.html#11229" class="Bound">v</a> <a id="11358" href="Cubical.HITs.PropositionalTruncation.Properties.html#11231" class="Bound">w</a><a id="11359" class="Symbol">)</a> <a id="11361" class="Symbol">(</a><a id="11362" href="Cubical.HITs.PropositionalTruncation.Properties.html#11044" class="Bound">kf₁</a> <a id="11366" href="Cubical.HITs.PropositionalTruncation.Properties.html#11225" class="Bound">x</a> <a id="11368" href="Cubical.HITs.PropositionalTruncation.Properties.html#11227" class="Bound">y</a> <a id="11370" href="Cubical.HITs.PropositionalTruncation.Properties.html#11229" class="Bound">v</a><a id="11371" class="Symbol">)</a> <a id="11373" class="Symbol">(</a><a id="11374" href="Cubical.HITs.PropositionalTruncation.Properties.html#11044" class="Bound">kf₁</a> <a id="11378" href="Cubical.HITs.PropositionalTruncation.Properties.html#11225" class="Bound">x</a> <a id="11380" href="Cubical.HITs.PropositionalTruncation.Properties.html#11227" class="Bound">y</a> <a id="11382" href="Cubical.HITs.PropositionalTruncation.Properties.html#11231" class="Bound">w</a><a id="11383" class="Symbol">))</a>
  <a id="11388" class="Symbol">→</a> <a id="11390" class="Symbol">(</a><a id="11391" href="Cubical.HITs.PropositionalTruncation.Properties.html#11391" class="Bound">t</a> <a id="11393" class="Symbol">:</a> <a id="11395" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11397" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11399" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11401" class="Symbol">)</a> <a id="11403" class="Symbol">→</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Cubical.HITs.PropositionalTruncation.Properties.html#11406" class="Bound">u</a> <a id="11408" class="Symbol">:</a> <a id="11410" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11412" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="11414" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11416" class="Symbol">)</a> <a id="11418" class="Symbol">→</a> <a id="11420" href="Cubical.HITs.PropositionalTruncation.Properties.html#10937" class="Bound">P</a> <a id="11422" href="Cubical.HITs.PropositionalTruncation.Properties.html#11391" class="Bound">t</a> <a id="11424" href="Cubical.HITs.PropositionalTruncation.Properties.html#11406" class="Bound">u</a>
<a id="11426" href="Cubical.HITs.PropositionalTruncation.Properties.html#10920" class="Function">elim2→Set</a> <a id="11436" class="Symbol">{</a><a id="11437" class="Argument">A</a> <a id="11439" class="Symbol">=</a> <a id="11441" href="Cubical.HITs.PropositionalTruncation.Properties.html#11441" class="Bound">A</a><a id="11442" class="Symbol">}</a> <a id="11444" class="Symbol">{</a><a id="11445" class="Argument">B</a> <a id="11447" class="Symbol">=</a> <a id="11449" href="Cubical.HITs.PropositionalTruncation.Properties.html#11449" class="Bound">B</a><a id="11450" class="Symbol">}</a> <a id="11452" class="Symbol">{</a><a id="11453" class="Argument">P</a> <a id="11455" class="Symbol">=</a> <a id="11457" href="Cubical.HITs.PropositionalTruncation.Properties.html#11457" class="Bound">P</a><a id="11458" class="Symbol">}</a> <a id="11460" href="Cubical.HITs.PropositionalTruncation.Properties.html#11460" class="Bound">Pset</a> <a id="11465" href="Cubical.HITs.PropositionalTruncation.Properties.html#11465" class="Bound">f</a> <a id="11467" href="Cubical.HITs.PropositionalTruncation.Properties.html#11467" class="Bound">kf₁</a> <a id="11471" href="Cubical.HITs.PropositionalTruncation.Properties.html#11471" class="Bound">kf₂</a> <a id="11475" href="Cubical.HITs.PropositionalTruncation.Properties.html#11475" class="Bound">sf</a> <a id="11478" class="Symbol">=</a>
  <a id="11482" href="Cubical.HITs.PropositionalTruncation.Properties.html#10172" class="Function">elim→Set</a> <a id="11491" class="Symbol">(λ</a> <a id="11494" href="Cubical.HITs.PropositionalTruncation.Properties.html#11494" class="Bound">_</a> <a id="11496" class="Symbol">→</a> <a id="11498" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="11505" class="Symbol">(λ</a> <a id="11508" href="Cubical.HITs.PropositionalTruncation.Properties.html#11508" class="Bound">_</a> <a id="11510" class="Symbol">→</a> <a id="11512" href="Cubical.HITs.PropositionalTruncation.Properties.html#11460" class="Bound">Pset</a> <a id="11517" class="Symbol">_</a> <a id="11519" class="Symbol">_))</a> <a id="11523" href="Cubical.HITs.PropositionalTruncation.Properties.html#11556" class="Function">mapHelper</a> <a id="11533" href="Cubical.HITs.PropositionalTruncation.Properties.html#11661" class="Function">squareHelper</a>
  <a id="11548" class="Keyword">where</a>
  <a id="11556" href="Cubical.HITs.PropositionalTruncation.Properties.html#11556" class="Function">mapHelper</a> <a id="11566" class="Symbol">:</a> <a id="11568" class="Symbol">(</a><a id="11569" href="Cubical.HITs.PropositionalTruncation.Properties.html#11569" class="Bound">x</a> <a id="11571" class="Symbol">:</a> <a id="11573" href="Cubical.HITs.PropositionalTruncation.Properties.html#11441" class="Bound">A</a><a id="11574" class="Symbol">)</a> <a id="11576" class="Symbol">(</a><a id="11577" href="Cubical.HITs.PropositionalTruncation.Properties.html#11577" class="Bound">u</a> <a id="11579" class="Symbol">:</a> <a id="11581" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11583" href="Cubical.HITs.PropositionalTruncation.Properties.html#11449" class="Bound">B</a> <a id="11585" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11587" class="Symbol">)</a> <a id="11589" class="Symbol">→</a> <a id="11591" href="Cubical.HITs.PropositionalTruncation.Properties.html#11457" class="Bound">P</a> <a id="11593" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11595" href="Cubical.HITs.PropositionalTruncation.Properties.html#11569" class="Bound">x</a> <a id="11597" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11600" href="Cubical.HITs.PropositionalTruncation.Properties.html#11577" class="Bound">u</a>
  <a id="11604" href="Cubical.HITs.PropositionalTruncation.Properties.html#11556" class="Function">mapHelper</a> <a id="11614" href="Cubical.HITs.PropositionalTruncation.Properties.html#11614" class="Bound">x</a> <a id="11616" class="Symbol">=</a> <a id="11618" href="Cubical.HITs.PropositionalTruncation.Properties.html#10172" class="Function">elim→Set</a> <a id="11627" class="Symbol">(λ</a> <a id="11630" href="Cubical.HITs.PropositionalTruncation.Properties.html#11630" class="Bound">_</a> <a id="11632" class="Symbol">→</a> <a id="11634" href="Cubical.HITs.PropositionalTruncation.Properties.html#11460" class="Bound">Pset</a> <a id="11639" class="Symbol">_</a> <a id="11641" class="Symbol">_)</a> <a id="11644" class="Symbol">(</a><a id="11645" href="Cubical.HITs.PropositionalTruncation.Properties.html#11465" class="Bound">f</a> <a id="11647" href="Cubical.HITs.PropositionalTruncation.Properties.html#11614" class="Bound">x</a><a id="11648" class="Symbol">)</a> <a id="11650" class="Symbol">(</a><a id="11651" href="Cubical.HITs.PropositionalTruncation.Properties.html#11471" class="Bound">kf₂</a> <a id="11655" href="Cubical.HITs.PropositionalTruncation.Properties.html#11614" class="Bound">x</a><a id="11656" class="Symbol">)</a>

  <a id="11661" href="Cubical.HITs.PropositionalTruncation.Properties.html#11661" class="Function">squareHelper</a> <a id="11674" class="Symbol">:</a> <a id="11676" class="Symbol">(</a><a id="11677" href="Cubical.HITs.PropositionalTruncation.Properties.html#11677" class="Bound">x</a> <a id="11679" href="Cubical.HITs.PropositionalTruncation.Properties.html#11679" class="Bound">y</a> <a id="11681" class="Symbol">:</a> <a id="11683" href="Cubical.HITs.PropositionalTruncation.Properties.html#11441" class="Bound">A</a><a id="11684" class="Symbol">)</a>
               <a id="11701" class="Symbol">→</a> <a id="11703" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11709" class="Symbol">(λ</a> <a id="11712" href="Cubical.HITs.PropositionalTruncation.Properties.html#11712" class="Bound">i</a> <a id="11714" class="Symbol">→</a> <a id="11716" class="Symbol">(</a><a id="11717" href="Cubical.HITs.PropositionalTruncation.Properties.html#11717" class="Bound">u</a> <a id="11719" class="Symbol">:</a> <a id="11721" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11723" href="Cubical.HITs.PropositionalTruncation.Properties.html#11449" class="Bound">B</a> <a id="11725" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11727" class="Symbol">)</a> <a id="11729" class="Symbol">→</a> <a id="11731" href="Cubical.HITs.PropositionalTruncation.Properties.html#11457" class="Bound">P</a> <a id="11733" class="Symbol">(</a><a id="11734" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11742" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11744" href="Cubical.HITs.PropositionalTruncation.Properties.html#11677" class="Bound">x</a> <a id="11746" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11749" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11751" href="Cubical.HITs.PropositionalTruncation.Properties.html#11679" class="Bound">y</a> <a id="11753" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11756" href="Cubical.HITs.PropositionalTruncation.Properties.html#11712" class="Bound">i</a><a id="11757" class="Symbol">)</a> <a id="11759" href="Cubical.HITs.PropositionalTruncation.Properties.html#11717" class="Bound">u</a><a id="11760" class="Symbol">)</a> <a id="11762" class="Symbol">(</a><a id="11763" href="Cubical.HITs.PropositionalTruncation.Properties.html#11556" class="Function">mapHelper</a> <a id="11773" href="Cubical.HITs.PropositionalTruncation.Properties.html#11677" class="Bound">x</a><a id="11774" class="Symbol">)</a> <a id="11776" class="Symbol">(</a><a id="11777" href="Cubical.HITs.PropositionalTruncation.Properties.html#11556" class="Function">mapHelper</a> <a id="11787" href="Cubical.HITs.PropositionalTruncation.Properties.html#11679" class="Bound">y</a><a id="11788" class="Symbol">)</a>
  <a id="11792" href="Cubical.HITs.PropositionalTruncation.Properties.html#11661" class="Function">squareHelper</a> <a id="11805" href="Cubical.HITs.PropositionalTruncation.Properties.html#11805" class="Bound">x</a> <a id="11807" href="Cubical.HITs.PropositionalTruncation.Properties.html#11807" class="Bound">y</a> <a id="11809" href="Cubical.HITs.PropositionalTruncation.Properties.html#11809" class="Bound">i</a> <a id="11811" class="Symbol">=</a> <a id="11813" href="Cubical.HITs.PropositionalTruncation.Properties.html#10172" class="Function">elim→Set</a> <a id="11822" class="Symbol">(λ</a> <a id="11825" href="Cubical.HITs.PropositionalTruncation.Properties.html#11825" class="Bound">_</a> <a id="11827" class="Symbol">→</a> <a id="11829" href="Cubical.HITs.PropositionalTruncation.Properties.html#11460" class="Bound">Pset</a> <a id="11834" class="Symbol">_</a> <a id="11836" class="Symbol">_)</a> <a id="11839" class="Symbol">(λ</a> <a id="11842" href="Cubical.HITs.PropositionalTruncation.Properties.html#11842" class="Bound">v</a> <a id="11844" class="Symbol">→</a> <a id="11846" href="Cubical.HITs.PropositionalTruncation.Properties.html#11467" class="Bound">kf₁</a> <a id="11850" href="Cubical.HITs.PropositionalTruncation.Properties.html#11805" class="Bound">x</a> <a id="11852" href="Cubical.HITs.PropositionalTruncation.Properties.html#11807" class="Bound">y</a> <a id="11854" href="Cubical.HITs.PropositionalTruncation.Properties.html#11842" class="Bound">v</a> <a id="11856" href="Cubical.HITs.PropositionalTruncation.Properties.html#11809" class="Bound">i</a><a id="11857" class="Symbol">)</a> <a id="11859" class="Symbol">λ</a> <a id="11861" href="Cubical.HITs.PropositionalTruncation.Properties.html#11861" class="Bound">v</a> <a id="11863" href="Cubical.HITs.PropositionalTruncation.Properties.html#11863" class="Bound">w</a> <a id="11865" class="Symbol">→</a> <a id="11867" href="Cubical.HITs.PropositionalTruncation.Properties.html#11475" class="Bound">sf</a> <a id="11870" href="Cubical.HITs.PropositionalTruncation.Properties.html#11805" class="Bound">x</a> <a id="11872" href="Cubical.HITs.PropositionalTruncation.Properties.html#11807" class="Bound">y</a> <a id="11874" href="Cubical.HITs.PropositionalTruncation.Properties.html#11861" class="Bound">v</a> <a id="11876" href="Cubical.HITs.PropositionalTruncation.Properties.html#11863" class="Bound">w</a> <a id="11878" href="Cubical.HITs.PropositionalTruncation.Properties.html#11809" class="Bound">i</a>

<a id="RecHProp"></a><a id="11881" href="Cubical.HITs.PropositionalTruncation.Properties.html#11881" class="Function">RecHProp</a> <a id="11890" class="Symbol">:</a> <a id="11892" class="Symbol">(</a><a id="11893" href="Cubical.HITs.PropositionalTruncation.Properties.html#11893" class="Bound">P</a> <a id="11895" class="Symbol">:</a> <a id="11897" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11899" class="Symbol">→</a> <a id="11901" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="11907" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="11908" class="Symbol">)</a> <a id="11910" class="Symbol">(</a><a id="11911" href="Cubical.HITs.PropositionalTruncation.Properties.html#11911" class="Bound">kP</a> <a id="11914" class="Symbol">:</a> <a id="11916" class="Symbol">∀</a> <a id="11918" href="Cubical.HITs.PropositionalTruncation.Properties.html#11918" class="Bound">x</a> <a id="11920" href="Cubical.HITs.PropositionalTruncation.Properties.html#11920" class="Bound">y</a> <a id="11922" class="Symbol">→</a> <a id="11924" href="Cubical.HITs.PropositionalTruncation.Properties.html#11893" class="Bound">P</a> <a id="11926" href="Cubical.HITs.PropositionalTruncation.Properties.html#11918" class="Bound">x</a> <a id="11928" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11930" href="Cubical.HITs.PropositionalTruncation.Properties.html#11893" class="Bound">P</a> <a id="11932" href="Cubical.HITs.PropositionalTruncation.Properties.html#11920" class="Bound">y</a><a id="11933" class="Symbol">)</a> <a id="11935" class="Symbol">→</a> <a id="11937" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11939" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11941" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="11944" class="Symbol">→</a> <a id="11946" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="11952" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a>
<a id="11954" href="Cubical.HITs.PropositionalTruncation.Properties.html#11881" class="Function">RecHProp</a> <a id="11963" href="Cubical.HITs.PropositionalTruncation.Properties.html#11963" class="Bound">P</a> <a id="11965" href="Cubical.HITs.PropositionalTruncation.Properties.html#11965" class="Bound">kP</a> <a id="11968" class="Symbol">=</a> <a id="11970" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="11978" href="Cubical.Foundations.HLevels.html#23574" class="Function">isSetHProp</a> <a id="11989" href="Cubical.HITs.PropositionalTruncation.Properties.html#11963" class="Bound">P</a> <a id="11991" href="Cubical.HITs.PropositionalTruncation.Properties.html#11965" class="Bound">kP</a>

<a id="squash₁ᵗ"></a><a id="11995" href="Cubical.HITs.PropositionalTruncation.Properties.html#11995" class="Function">squash₁ᵗ</a>
  <a id="12006" class="Symbol">:</a> <a id="12008" class="Symbol">∀(</a><a id="12010" href="Cubical.HITs.PropositionalTruncation.Properties.html#12010" class="Bound">x</a> <a id="12012" href="Cubical.HITs.PropositionalTruncation.Properties.html#12012" class="Bound">y</a> <a id="12014" href="Cubical.HITs.PropositionalTruncation.Properties.html#12014" class="Bound">z</a> <a id="12016" class="Symbol">:</a> <a id="12018" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12019" class="Symbol">)</a>
  <a id="12023" class="Symbol">→</a> <a id="12025" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="12032" class="Symbol">(</a><a id="12033" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12041" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12043" href="Cubical.HITs.PropositionalTruncation.Properties.html#12010" class="Bound">x</a> <a id="12045" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12048" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12050" href="Cubical.HITs.PropositionalTruncation.Properties.html#12012" class="Bound">y</a> <a id="12052" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12054" class="Symbol">)</a> <a id="12056" class="Symbol">(</a><a id="12057" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12065" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12067" href="Cubical.HITs.PropositionalTruncation.Properties.html#12010" class="Bound">x</a> <a id="12069" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12072" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12074" href="Cubical.HITs.PropositionalTruncation.Properties.html#12014" class="Bound">z</a> <a id="12076" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12078" class="Symbol">)</a> <a id="12080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12085" class="Symbol">(</a><a id="12086" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12094" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12096" href="Cubical.HITs.PropositionalTruncation.Properties.html#12012" class="Bound">y</a> <a id="12098" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12101" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12103" href="Cubical.HITs.PropositionalTruncation.Properties.html#12014" class="Bound">z</a> <a id="12105" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12107" class="Symbol">)</a>
<a id="12109" href="Cubical.HITs.PropositionalTruncation.Properties.html#11995" class="Function">squash₁ᵗ</a> <a id="12118" href="Cubical.HITs.PropositionalTruncation.Properties.html#12118" class="Bound">x</a> <a id="12120" href="Cubical.HITs.PropositionalTruncation.Properties.html#12120" class="Bound">y</a> <a id="12122" href="Cubical.HITs.PropositionalTruncation.Properties.html#12122" class="Bound">z</a> <a id="12124" href="Cubical.HITs.PropositionalTruncation.Properties.html#12124" class="Bound">i</a> <a id="12126" class="Symbol">=</a> <a id="12128" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12136" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12138" href="Cubical.HITs.PropositionalTruncation.Properties.html#12118" class="Bound">x</a> <a id="12140" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12143" class="Symbol">(</a><a id="12144" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12152" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12154" href="Cubical.HITs.PropositionalTruncation.Properties.html#12120" class="Bound">y</a> <a id="12156" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12159" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12161" href="Cubical.HITs.PropositionalTruncation.Properties.html#12122" class="Bound">z</a> <a id="12163" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12166" href="Cubical.HITs.PropositionalTruncation.Properties.html#12124" class="Bound">i</a><a id="12167" class="Symbol">)</a>

<a id="12170" class="Keyword">module</a> <a id="12177" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Module">_</a> <a id="12179" class="Symbol">(</a><a id="12180" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12182" class="Symbol">:</a> <a id="12184" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12186" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="12188" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="12191" class="Symbol">→</a> <a id="12193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12198" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="12199" class="Symbol">)</a>
  <a id="12203" class="Symbol">(</a><a id="12204" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">B-gpd</a> <a id="12210" class="Symbol">:</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Cubical.HITs.PropositionalTruncation.Properties.html#12213" class="Bound">a</a> <a id="12215" class="Symbol">:</a> <a id="12217" class="Symbol">_)</a> <a id="12220" class="Symbol">→</a> <a id="12222" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="12233" class="Symbol">(</a><a id="12234" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12236" href="Cubical.HITs.PropositionalTruncation.Properties.html#12213" class="Bound">a</a><a id="12237" class="Symbol">))</a>
  <a id="12242" class="Symbol">(</a><a id="12243" href="Cubical.HITs.PropositionalTruncation.Properties.html#12243" class="Bound">f</a> <a id="12245" class="Symbol">:</a> <a id="12247" class="Symbol">(</a><a id="12248" href="Cubical.HITs.PropositionalTruncation.Properties.html#12248" class="Bound">a</a> <a id="12250" class="Symbol">:</a> <a id="12252" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12253" class="Symbol">)</a> <a id="12255" class="Symbol">→</a> <a id="12257" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12259" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12261" href="Cubical.HITs.PropositionalTruncation.Properties.html#12248" class="Bound">a</a> <a id="12263" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12265" class="Symbol">)</a>
  <a id="12269" class="Symbol">(</a><a id="12270" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="12276" class="Symbol">:</a> <a id="12278" class="Symbol">(</a><a id="12279" href="Cubical.HITs.PropositionalTruncation.Properties.html#12279" class="Bound">x</a> <a id="12281" href="Cubical.HITs.PropositionalTruncation.Properties.html#12281" class="Bound">y</a> <a id="12283" class="Symbol">:</a> <a id="12285" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12286" class="Symbol">)</a> <a id="12288" class="Symbol">→</a> <a id="12290" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12296" class="Symbol">(λ</a> <a id="12299" href="Cubical.HITs.PropositionalTruncation.Properties.html#12299" class="Bound">i</a> <a id="12301" class="Symbol">→</a> <a id="12303" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12305" class="Symbol">(</a><a id="12306" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12314" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12316" href="Cubical.HITs.PropositionalTruncation.Properties.html#12279" class="Bound">x</a> <a id="12318" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12321" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12323" href="Cubical.HITs.PropositionalTruncation.Properties.html#12281" class="Bound">y</a> <a id="12325" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12328" href="Cubical.HITs.PropositionalTruncation.Properties.html#12299" class="Bound">i</a><a id="12329" class="Symbol">))</a> <a id="12332" class="Symbol">(</a><a id="12333" href="Cubical.HITs.PropositionalTruncation.Properties.html#12243" class="Bound">f</a> <a id="12335" href="Cubical.HITs.PropositionalTruncation.Properties.html#12279" class="Bound">x</a><a id="12336" class="Symbol">)</a> <a id="12338" class="Symbol">(</a><a id="12339" href="Cubical.HITs.PropositionalTruncation.Properties.html#12243" class="Bound">f</a> <a id="12341" href="Cubical.HITs.PropositionalTruncation.Properties.html#12281" class="Bound">y</a><a id="12342" class="Symbol">))</a>
  <a id="12347" class="Symbol">(</a><a id="12348" href="Cubical.HITs.PropositionalTruncation.Properties.html#12348" class="Bound">f-coh-coh</a> <a id="12358" class="Symbol">:</a> <a id="12360" class="Symbol">(</a><a id="12361" href="Cubical.HITs.PropositionalTruncation.Properties.html#12361" class="Bound">x</a> <a id="12363" href="Cubical.HITs.PropositionalTruncation.Properties.html#12363" class="Bound">y</a> <a id="12365" href="Cubical.HITs.PropositionalTruncation.Properties.html#12365" class="Bound">z</a> <a id="12367" class="Symbol">:</a> <a id="12369" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12370" class="Symbol">)</a> <a id="12372" class="Symbol">→</a> <a id="12374" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a>
      <a id="12388" class="Symbol">(λ</a> <a id="12391" href="Cubical.HITs.PropositionalTruncation.Properties.html#12391" class="Bound">i</a> <a id="12393" href="Cubical.HITs.PropositionalTruncation.Properties.html#12393" class="Bound">j</a> <a id="12395" class="Symbol">→</a> <a id="12397" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12399" class="Symbol">(</a><a id="12400" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12408" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12410" href="Cubical.HITs.PropositionalTruncation.Properties.html#12361" class="Bound">x</a> <a id="12412" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12415" class="Symbol">(</a><a id="12416" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12424" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12426" href="Cubical.HITs.PropositionalTruncation.Properties.html#12363" class="Bound">y</a> <a id="12428" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12431" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12433" href="Cubical.HITs.PropositionalTruncation.Properties.html#12365" class="Bound">z</a> <a id="12435" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12438" href="Cubical.HITs.PropositionalTruncation.Properties.html#12391" class="Bound">i</a><a id="12439" class="Symbol">)</a> <a id="12441" href="Cubical.HITs.PropositionalTruncation.Properties.html#12393" class="Bound">j</a><a id="12442" class="Symbol">))</a>
      <a id="12451" class="Symbol">(</a><a id="12452" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="12458" href="Cubical.HITs.PropositionalTruncation.Properties.html#12361" class="Bound">x</a> <a id="12460" href="Cubical.HITs.PropositionalTruncation.Properties.html#12363" class="Bound">y</a><a id="12461" class="Symbol">)</a> <a id="12463" class="Symbol">(</a><a id="12464" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="12470" href="Cubical.HITs.PropositionalTruncation.Properties.html#12361" class="Bound">x</a> <a id="12472" href="Cubical.HITs.PropositionalTruncation.Properties.html#12365" class="Bound">z</a><a id="12473" class="Symbol">)</a> <a id="12475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12480" class="Symbol">(</a><a id="12481" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="12487" href="Cubical.HITs.PropositionalTruncation.Properties.html#12363" class="Bound">y</a> <a id="12489" href="Cubical.HITs.PropositionalTruncation.Properties.html#12365" class="Bound">z</a><a id="12490" class="Symbol">))</a>
  <a id="12495" class="Keyword">where</a>
  <a id="12503" href="Cubical.HITs.PropositionalTruncation.Properties.html#12503" class="Function">elim→Gpd</a> <a id="12512" class="Symbol">:</a> <a id="12514" class="Symbol">(</a><a id="12515" href="Cubical.HITs.PropositionalTruncation.Properties.html#12515" class="Bound">t</a> <a id="12517" class="Symbol">:</a> <a id="12519" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12521" href="Cubical.HITs.PropositionalTruncation.Properties.html#12186" class="Bound">A</a> <a id="12523" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12525" class="Symbol">)</a> <a id="12527" class="Symbol">→</a> <a id="12529" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12531" href="Cubical.HITs.PropositionalTruncation.Properties.html#12515" class="Bound">t</a>
  <a id="12535" class="Keyword">private</a>
    <a id="12547" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="12558" class="Symbol">:</a> <a id="12560" class="Symbol">(</a><a id="12561" href="Cubical.HITs.PropositionalTruncation.Properties.html#12561" class="Bound">t</a> <a id="12563" href="Cubical.HITs.PropositionalTruncation.Properties.html#12563" class="Bound">u</a> <a id="12565" class="Symbol">:</a> <a id="12567" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12569" href="Cubical.HITs.PropositionalTruncation.Properties.html#12186" class="Bound">A</a> <a id="12571" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12573" class="Symbol">)</a> <a id="12575" class="Symbol">→</a> <a id="12577" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12583" class="Symbol">(λ</a> <a id="12586" href="Cubical.HITs.PropositionalTruncation.Properties.html#12586" class="Bound">i</a> <a id="12588" class="Symbol">→</a> <a id="12590" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12592" class="Symbol">(</a><a id="12593" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12601" href="Cubical.HITs.PropositionalTruncation.Properties.html#12561" class="Bound">t</a> <a id="12603" href="Cubical.HITs.PropositionalTruncation.Properties.html#12563" class="Bound">u</a> <a id="12605" href="Cubical.HITs.PropositionalTruncation.Properties.html#12586" class="Bound">i</a><a id="12606" class="Symbol">))</a> <a id="12609" class="Symbol">(</a><a id="12610" href="Cubical.HITs.PropositionalTruncation.Properties.html#12503" class="Function">elim→Gpd</a> <a id="12619" href="Cubical.HITs.PropositionalTruncation.Properties.html#12561" class="Bound">t</a><a id="12620" class="Symbol">)</a> <a id="12622" class="Symbol">(</a><a id="12623" href="Cubical.HITs.PropositionalTruncation.Properties.html#12503" class="Function">elim→Gpd</a> <a id="12632" href="Cubical.HITs.PropositionalTruncation.Properties.html#12563" class="Bound">u</a><a id="12633" class="Symbol">)</a>
    <a id="12639" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a>
      <a id="12656" class="Symbol">:</a> <a id="12658" class="Symbol">(</a><a id="12659" href="Cubical.HITs.PropositionalTruncation.Properties.html#12659" class="Bound">t</a> <a id="12661" href="Cubical.HITs.PropositionalTruncation.Properties.html#12661" class="Bound">u</a> <a id="12663" href="Cubical.HITs.PropositionalTruncation.Properties.html#12663" class="Bound">v</a> <a id="12665" class="Symbol">:</a> <a id="12667" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12669" href="Cubical.HITs.PropositionalTruncation.Properties.html#12186" class="Bound">A</a> <a id="12671" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12673" class="Symbol">)</a>
      <a id="12681" class="Symbol">→</a> <a id="12683" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="12691" class="Symbol">(λ</a> <a id="12694" href="Cubical.HITs.PropositionalTruncation.Properties.html#12694" class="Bound">i</a> <a id="12696" href="Cubical.HITs.PropositionalTruncation.Properties.html#12696" class="Bound">j</a> <a id="12698" class="Symbol">→</a> <a id="12700" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12711" href="Cubical.HITs.PropositionalTruncation.Properties.html#12659" class="Bound">t</a> <a id="12713" class="Symbol">(</a><a id="12714" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12722" href="Cubical.HITs.PropositionalTruncation.Properties.html#12661" class="Bound">u</a> <a id="12724" href="Cubical.HITs.PropositionalTruncation.Properties.html#12663" class="Bound">v</a> <a id="12726" href="Cubical.HITs.PropositionalTruncation.Properties.html#12694" class="Bound">i</a><a id="12727" class="Symbol">)</a> <a id="12729" href="Cubical.HITs.PropositionalTruncation.Properties.html#12696" class="Bound">j</a><a id="12730" class="Symbol">))</a>
                <a id="12749" class="Symbol">(</a><a id="12750" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="12761" href="Cubical.HITs.PropositionalTruncation.Properties.html#12659" class="Bound">t</a> <a id="12763" href="Cubical.HITs.PropositionalTruncation.Properties.html#12661" class="Bound">u</a><a id="12764" class="Symbol">)</a> <a id="12766" class="Symbol">(</a><a id="12767" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="12778" href="Cubical.HITs.PropositionalTruncation.Properties.html#12659" class="Bound">t</a> <a id="12780" href="Cubical.HITs.PropositionalTruncation.Properties.html#12663" class="Bound">v</a><a id="12781" class="Symbol">)</a>
                <a id="12799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12804" class="Symbol">(</a><a id="12805" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="12816" href="Cubical.HITs.PropositionalTruncation.Properties.html#12661" class="Bound">u</a> <a id="12818" href="Cubical.HITs.PropositionalTruncation.Properties.html#12663" class="Bound">v</a><a id="12819" class="Symbol">)</a>
    <a id="12825" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a>
      <a id="12842" class="Symbol">:</a> <a id="12844" class="Symbol">(</a><a id="12845" href="Cubical.HITs.PropositionalTruncation.Properties.html#12845" class="Bound">t</a> <a id="12847" href="Cubical.HITs.PropositionalTruncation.Properties.html#12847" class="Bound">u</a> <a id="12849" href="Cubical.HITs.PropositionalTruncation.Properties.html#12849" class="Bound">v</a> <a id="12851" class="Symbol">:</a> <a id="12853" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12855" href="Cubical.HITs.PropositionalTruncation.Properties.html#12186" class="Bound">A</a> <a id="12857" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12859" class="Symbol">)</a>
      <a id="12867" class="Symbol">→</a> <a id="12869" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="12877" class="Symbol">(λ</a> <a id="12880" href="Cubical.HITs.PropositionalTruncation.Properties.html#12880" class="Bound">i</a> <a id="12882" href="Cubical.HITs.PropositionalTruncation.Properties.html#12882" class="Bound">j</a> <a id="12884" class="Symbol">→</a> <a id="12886" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="12888" class="Symbol">(</a><a id="12889" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12897" class="Symbol">(</a><a id="12898" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12906" href="Cubical.HITs.PropositionalTruncation.Properties.html#12845" class="Bound">t</a> <a id="12908" href="Cubical.HITs.PropositionalTruncation.Properties.html#12847" class="Bound">u</a> <a id="12910" href="Cubical.HITs.PropositionalTruncation.Properties.html#12880" class="Bound">i</a><a id="12911" class="Symbol">)</a> <a id="12913" href="Cubical.HITs.PropositionalTruncation.Properties.html#12849" class="Bound">v</a> <a id="12915" href="Cubical.HITs.PropositionalTruncation.Properties.html#12882" class="Bound">j</a><a id="12916" class="Symbol">))</a>
                <a id="12935" class="Symbol">(</a><a id="12936" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="12947" href="Cubical.HITs.PropositionalTruncation.Properties.html#12845" class="Bound">t</a> <a id="12949" href="Cubical.HITs.PropositionalTruncation.Properties.html#12849" class="Bound">v</a><a id="12950" class="Symbol">)</a> <a id="12952" class="Symbol">(</a><a id="12953" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="12964" href="Cubical.HITs.PropositionalTruncation.Properties.html#12847" class="Bound">u</a> <a id="12966" href="Cubical.HITs.PropositionalTruncation.Properties.html#12849" class="Bound">v</a><a id="12967" class="Symbol">)</a>
                <a id="12985" class="Symbol">(</a><a id="12986" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="12997" href="Cubical.HITs.PropositionalTruncation.Properties.html#12845" class="Bound">t</a> <a id="12999" href="Cubical.HITs.PropositionalTruncation.Properties.html#12847" class="Bound">u</a><a id="13000" class="Symbol">)</a> <a id="13002" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="13011" href="Cubical.HITs.PropositionalTruncation.Properties.html#13011" class="Function">triHelper₂Cube</a> <a id="13026" class="Symbol">:</a> <a id="13028" class="Symbol">(</a><a id="13029" href="Cubical.HITs.PropositionalTruncation.Properties.html#13029" class="Bound">x</a> <a id="13031" href="Cubical.HITs.PropositionalTruncation.Properties.html#13031" class="Bound">y</a> <a id="13033" href="Cubical.HITs.PropositionalTruncation.Properties.html#13033" class="Bound">z</a> <a id="13035" class="Symbol">:</a> <a id="13037" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13039" href="Cubical.HITs.PropositionalTruncation.Properties.html#12186" class="Bound">A</a> <a id="13041" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="13043" class="Symbol">)</a>
      <a id="13051" class="Symbol">→</a> <a id="13053" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="13058" class="Symbol">(λ</a> <a id="13061" href="Cubical.HITs.PropositionalTruncation.Properties.html#13061" class="Bound">j</a> <a id="13063" href="Cubical.HITs.PropositionalTruncation.Properties.html#13063" class="Bound">k</a> <a id="13065" class="Symbol">→</a> <a id="13067" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13075" href="Cubical.HITs.PropositionalTruncation.Properties.html#13029" class="Bound">x</a> <a id="13077" href="Cubical.HITs.PropositionalTruncation.Properties.html#13033" class="Bound">z</a> <a id="13079" class="Symbol">(</a><a id="13080" href="Cubical.HITs.PropositionalTruncation.Properties.html#13063" class="Bound">k</a> <a id="13082" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13084" href="Cubical.HITs.PropositionalTruncation.Properties.html#13061" class="Bound">j</a><a id="13085" class="Symbol">))</a>
              <a id="13102" class="Symbol">(λ</a> <a id="13105" href="Cubical.HITs.PropositionalTruncation.Properties.html#13105" class="Bound">j</a> <a id="13107" href="Cubical.HITs.PropositionalTruncation.Properties.html#13107" class="Bound">k</a> <a id="13109" class="Symbol">→</a> <a id="13111" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13119" href="Cubical.HITs.PropositionalTruncation.Properties.html#13031" class="Bound">y</a> <a id="13121" href="Cubical.HITs.PropositionalTruncation.Properties.html#13033" class="Bound">z</a> <a id="13123" href="Cubical.HITs.PropositionalTruncation.Properties.html#13105" class="Bound">j</a><a id="13124" class="Symbol">)</a>
              <a id="13140" class="Symbol">(λ</a> <a id="13143" href="Cubical.HITs.PropositionalTruncation.Properties.html#13143" class="Bound">i</a> <a id="13145" href="Cubical.HITs.PropositionalTruncation.Properties.html#13145" class="Bound">k</a> <a id="13147" class="Symbol">→</a> <a id="13149" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13157" href="Cubical.HITs.PropositionalTruncation.Properties.html#13029" class="Bound">x</a> <a id="13159" href="Cubical.HITs.PropositionalTruncation.Properties.html#13031" class="Bound">y</a> <a id="13161" href="Cubical.HITs.PropositionalTruncation.Properties.html#13143" class="Bound">i</a><a id="13162" class="Symbol">)</a>
              <a id="13178" class="Symbol">(λ</a> <a id="13181" href="Cubical.HITs.PropositionalTruncation.Properties.html#13181" class="Bound">i</a> <a id="13183" href="Cubical.HITs.PropositionalTruncation.Properties.html#13183" class="Bound">k</a> <a id="13185" class="Symbol">→</a> <a id="13187" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13195" href="Cubical.HITs.PropositionalTruncation.Properties.html#13029" class="Bound">x</a> <a id="13197" href="Cubical.HITs.PropositionalTruncation.Properties.html#13033" class="Bound">z</a> <a id="13199" class="Symbol">(</a><a id="13200" href="Cubical.HITs.PropositionalTruncation.Properties.html#13181" class="Bound">i</a> <a id="13202" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13204" href="Cubical.HITs.PropositionalTruncation.Properties.html#13183" class="Bound">k</a><a id="13205" class="Symbol">))</a>
              <a id="13222" class="Symbol">(λ</a> <a id="13225" href="Cubical.HITs.PropositionalTruncation.Properties.html#13225" class="Bound">i</a> <a id="13227" href="Cubical.HITs.PropositionalTruncation.Properties.html#13227" class="Bound">j</a> <a id="13229" class="Symbol">→</a> <a id="13231" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13239" href="Cubical.HITs.PropositionalTruncation.Properties.html#13029" class="Bound">x</a> <a id="13241" class="Symbol">(</a><a id="13242" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13250" href="Cubical.HITs.PropositionalTruncation.Properties.html#13031" class="Bound">y</a> <a id="13252" href="Cubical.HITs.PropositionalTruncation.Properties.html#13033" class="Bound">z</a> <a id="13254" href="Cubical.HITs.PropositionalTruncation.Properties.html#13227" class="Bound">j</a><a id="13255" class="Symbol">)</a> <a id="13257" href="Cubical.HITs.PropositionalTruncation.Properties.html#13225" class="Bound">i</a><a id="13258" class="Symbol">)</a>
              <a id="13274" class="Symbol">(λ</a> <a id="13277" href="Cubical.HITs.PropositionalTruncation.Properties.html#13277" class="Bound">i</a> <a id="13279" href="Cubical.HITs.PropositionalTruncation.Properties.html#13279" class="Bound">j</a> <a id="13281" class="Symbol">→</a> <a id="13283" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13291" class="Symbol">(</a><a id="13292" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13300" href="Cubical.HITs.PropositionalTruncation.Properties.html#13029" class="Bound">x</a> <a id="13302" href="Cubical.HITs.PropositionalTruncation.Properties.html#13031" class="Bound">y</a> <a id="13304" href="Cubical.HITs.PropositionalTruncation.Properties.html#13277" class="Bound">i</a><a id="13305" class="Symbol">)</a> <a id="13307" href="Cubical.HITs.PropositionalTruncation.Properties.html#13033" class="Bound">z</a> <a id="13309" href="Cubical.HITs.PropositionalTruncation.Properties.html#13279" class="Bound">j</a><a id="13310" class="Symbol">)</a>

    <a id="13317" href="Cubical.HITs.PropositionalTruncation.Properties.html#12503" class="Function">elim→Gpd</a> <a id="13326" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13328" href="Cubical.HITs.PropositionalTruncation.Properties.html#13328" class="Bound">x</a> <a id="13330" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13333" class="Symbol">=</a> <a id="13335" href="Cubical.HITs.PropositionalTruncation.Properties.html#12243" class="Bound">f</a> <a id="13337" href="Cubical.HITs.PropositionalTruncation.Properties.html#13328" class="Bound">x</a>
    <a id="13343" href="Cubical.HITs.PropositionalTruncation.Properties.html#12503" class="Function">elim→Gpd</a> <a id="13352" class="Symbol">(</a><a id="13353" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13361" href="Cubical.HITs.PropositionalTruncation.Properties.html#13361" class="Bound">t</a> <a id="13363" href="Cubical.HITs.PropositionalTruncation.Properties.html#13363" class="Bound">u</a> <a id="13365" href="Cubical.HITs.PropositionalTruncation.Properties.html#13365" class="Bound">i</a><a id="13366" class="Symbol">)</a> <a id="13368" class="Symbol">=</a> <a id="13370" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="13381" href="Cubical.HITs.PropositionalTruncation.Properties.html#13361" class="Bound">t</a> <a id="13383" href="Cubical.HITs.PropositionalTruncation.Properties.html#13363" class="Bound">u</a> <a id="13385" href="Cubical.HITs.PropositionalTruncation.Properties.html#13365" class="Bound">i</a>
    <a id="13391" href="Cubical.HITs.PropositionalTruncation.Properties.html#13011" class="Function">triHelper₂Cube</a> <a id="13406" href="Cubical.HITs.PropositionalTruncation.Properties.html#13406" class="Bound">x</a> <a id="13408" href="Cubical.HITs.PropositionalTruncation.Properties.html#13408" class="Bound">y</a> <a id="13410" href="Cubical.HITs.PropositionalTruncation.Properties.html#13410" class="Bound">z</a> <a id="13412" class="Symbol">=</a>
      <a id="13420" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="13433" class="Symbol">(λ</a> <a id="13436" href="Cubical.HITs.PropositionalTruncation.Properties.html#13436" class="Bound">_</a> <a id="13438" class="Symbol">→</a> <a id="13440" href="Cubical.Foundations.HLevels.html#10341" class="Function">isOfHLevelPathP</a> <a id="13456" class="Number">1</a> <a id="13458" class="Symbol">(</a><a id="13459" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13474" class="Number">1</a> <a id="13476" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13484" class="Symbol">_</a> <a id="13486" class="Symbol">_)</a> <a id="13489" class="Symbol">_</a> <a id="13491" class="Symbol">_)</a> <a id="13494" class="Symbol">_</a> <a id="13496" class="Symbol">_</a>

    <a id="13503" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="13514" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13516" href="Cubical.HITs.PropositionalTruncation.Properties.html#13516" class="Bound">x</a> <a id="13518" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13521" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13523" href="Cubical.HITs.PropositionalTruncation.Properties.html#13523" class="Bound">y</a> <a id="13525" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13528" class="Symbol">=</a> <a id="13530" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="13536" href="Cubical.HITs.PropositionalTruncation.Properties.html#13516" class="Bound">x</a> <a id="13538" href="Cubical.HITs.PropositionalTruncation.Properties.html#13523" class="Bound">y</a>
    <a id="13544" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="13555" class="Symbol">(</a><a id="13556" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13564" href="Cubical.HITs.PropositionalTruncation.Properties.html#13564" class="Bound">t</a> <a id="13566" href="Cubical.HITs.PropositionalTruncation.Properties.html#13566" class="Bound">u</a> <a id="13568" href="Cubical.HITs.PropositionalTruncation.Properties.html#13568" class="Bound">j</a><a id="13569" class="Symbol">)</a> <a id="13571" href="Cubical.HITs.PropositionalTruncation.Properties.html#13571" class="Bound">v</a> <a id="13573" class="Symbol">=</a> <a id="13575" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="13586" href="Cubical.HITs.PropositionalTruncation.Properties.html#13564" class="Bound">t</a> <a id="13588" href="Cubical.HITs.PropositionalTruncation.Properties.html#13566" class="Bound">u</a> <a id="13590" href="Cubical.HITs.PropositionalTruncation.Properties.html#13571" class="Bound">v</a> <a id="13592" href="Cubical.HITs.PropositionalTruncation.Properties.html#13568" class="Bound">j</a>
    <a id="13598" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="13609" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13611" href="Cubical.HITs.PropositionalTruncation.Properties.html#13611" class="Bound">x</a> <a id="13613" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13616" class="Symbol">(</a><a id="13617" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13625" href="Cubical.HITs.PropositionalTruncation.Properties.html#13625" class="Bound">u</a> <a id="13627" href="Cubical.HITs.PropositionalTruncation.Properties.html#13627" class="Bound">v</a> <a id="13629" href="Cubical.HITs.PropositionalTruncation.Properties.html#13629" class="Bound">j</a><a id="13630" class="Symbol">)</a> <a id="13632" class="Symbol">=</a> <a id="13634" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="13645" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13647" href="Cubical.HITs.PropositionalTruncation.Properties.html#13611" class="Bound">x</a> <a id="13649" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13652" href="Cubical.HITs.PropositionalTruncation.Properties.html#13625" class="Bound">u</a> <a id="13654" href="Cubical.HITs.PropositionalTruncation.Properties.html#13627" class="Bound">v</a> <a id="13656" href="Cubical.HITs.PropositionalTruncation.Properties.html#13629" class="Bound">j</a>

    <a id="13663" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="13674" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13676" href="Cubical.HITs.PropositionalTruncation.Properties.html#13676" class="Bound">x</a> <a id="13678" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13681" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13683" href="Cubical.HITs.PropositionalTruncation.Properties.html#13683" class="Bound">y</a> <a id="13685" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13688" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13690" href="Cubical.HITs.PropositionalTruncation.Properties.html#13690" class="Bound">z</a> <a id="13692" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13695" class="Symbol">=</a> <a id="13697" href="Cubical.HITs.PropositionalTruncation.Properties.html#12348" class="Bound">f-coh-coh</a> <a id="13707" href="Cubical.HITs.PropositionalTruncation.Properties.html#13676" class="Bound">x</a> <a id="13709" href="Cubical.HITs.PropositionalTruncation.Properties.html#13683" class="Bound">y</a> <a id="13711" href="Cubical.HITs.PropositionalTruncation.Properties.html#13690" class="Bound">z</a>
    <a id="13717" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="13728" class="Symbol">(</a><a id="13729" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13737" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">s</a> <a id="13739" href="Cubical.HITs.PropositionalTruncation.Properties.html#13739" class="Bound">t</a> <a id="13741" href="Cubical.HITs.PropositionalTruncation.Properties.html#13741" class="Bound">i</a><a id="13742" class="Symbol">)</a> <a id="13744" href="Cubical.HITs.PropositionalTruncation.Properties.html#13744" class="Bound">u</a> <a id="13746" href="Cubical.HITs.PropositionalTruncation.Properties.html#13746" class="Bound">v</a>
      <a id="13754" class="Symbol">=</a> <a id="13756" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="13773" class="Symbol">(λ</a> <a id="13776" href="Cubical.HITs.PropositionalTruncation.Properties.html#13776" class="Bound">i</a> <a id="13778" href="Cubical.HITs.PropositionalTruncation.Properties.html#13778" class="Bound">i₁</a> <a id="13781" href="Cubical.HITs.PropositionalTruncation.Properties.html#13781" class="Bound">j</a> <a id="13783" class="Symbol">→</a> <a id="13785" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="13787" class="Symbol">(</a><a id="13788" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13796" class="Symbol">(</a><a id="13797" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13805" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">s</a> <a id="13807" href="Cubical.HITs.PropositionalTruncation.Properties.html#13739" class="Bound">t</a> <a id="13809" href="Cubical.HITs.PropositionalTruncation.Properties.html#13776" class="Bound">i</a><a id="13810" class="Symbol">)</a> <a id="13812" class="Symbol">(</a><a id="13813" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13821" href="Cubical.HITs.PropositionalTruncation.Properties.html#13744" class="Bound">u</a> <a id="13823" href="Cubical.HITs.PropositionalTruncation.Properties.html#13746" class="Bound">v</a> <a id="13825" href="Cubical.HITs.PropositionalTruncation.Properties.html#13778" class="Bound">i₁</a><a id="13827" class="Symbol">)</a> <a id="13829" href="Cubical.HITs.PropositionalTruncation.Properties.html#13781" class="Bound">j</a><a id="13830" class="Symbol">))</a>
                          <a id="13859" class="Symbol">(</a><a id="13860" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="13871" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">s</a> <a id="13873" href="Cubical.HITs.PropositionalTruncation.Properties.html#13744" class="Bound">u</a> <a id="13875" href="Cubical.HITs.PropositionalTruncation.Properties.html#13746" class="Bound">v</a><a id="13876" class="Symbol">)</a> <a id="13878" class="Symbol">(</a><a id="13879" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="13890" href="Cubical.HITs.PropositionalTruncation.Properties.html#13739" class="Bound">t</a> <a id="13892" href="Cubical.HITs.PropositionalTruncation.Properties.html#13744" class="Bound">u</a> <a id="13894" href="Cubical.HITs.PropositionalTruncation.Properties.html#13746" class="Bound">v</a><a id="13895" class="Symbol">)</a>
                          <a id="13923" class="Symbol">(</a><a id="13924" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="13935" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">s</a> <a id="13937" href="Cubical.HITs.PropositionalTruncation.Properties.html#13739" class="Bound">t</a> <a id="13939" href="Cubical.HITs.PropositionalTruncation.Properties.html#13744" class="Bound">u</a><a id="13940" class="Symbol">)</a>
                          <a id="13968" class="Symbol">(</a><a id="13969" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="13980" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">s</a> <a id="13982" href="Cubical.HITs.PropositionalTruncation.Properties.html#13739" class="Bound">t</a> <a id="13984" href="Cubical.HITs.PropositionalTruncation.Properties.html#13746" class="Bound">v</a><a id="13985" class="Symbol">)</a>
                          <a id="14013" class="Symbol">(λ</a> <a id="14016" href="Cubical.HITs.PropositionalTruncation.Properties.html#14016" class="Bound">i</a> <a id="14018" href="Cubical.HITs.PropositionalTruncation.Properties.html#14018" class="Bound">j</a> <a id="14020" class="Symbol">→</a> <a id="14022" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="14033" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">s</a> <a id="14035" href="Cubical.HITs.PropositionalTruncation.Properties.html#13739" class="Bound">t</a> <a id="14037" href="Cubical.HITs.PropositionalTruncation.Properties.html#14016" class="Bound">i</a><a id="14038" class="Symbol">)</a>
                          <a id="14066" class="Symbol">(λ</a> <a id="14069" href="Cubical.HITs.PropositionalTruncation.Properties.html#14069" class="Bound">i</a> <a id="14071" href="Cubical.HITs.PropositionalTruncation.Properties.html#14071" class="Bound">j</a> <a id="14073" class="Symbol">→</a> <a id="14075" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="14086" href="Cubical.HITs.PropositionalTruncation.Properties.html#13744" class="Bound">u</a> <a id="14088" href="Cubical.HITs.PropositionalTruncation.Properties.html#13746" class="Bound">v</a> <a id="14090" href="Cubical.HITs.PropositionalTruncation.Properties.html#14071" class="Bound">j</a><a id="14091" class="Symbol">)</a>
                          <a id="14119" class="Symbol">(</a><a id="14120" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">B-gpd</a> <a id="14126" href="Cubical.HITs.PropositionalTruncation.Properties.html#13746" class="Bound">v</a><a id="14127" class="Symbol">)</a> <a id="14129" href="Cubical.HITs.PropositionalTruncation.Properties.html#13741" class="Bound">i</a>

    <a id="14136" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14149" href="Cubical.HITs.PropositionalTruncation.Properties.html#14149" class="Bound">x</a> <a id="14151" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14154" class="Symbol">(</a><a id="14155" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14163" href="Cubical.HITs.PropositionalTruncation.Properties.html#14163" class="Bound">t</a> <a id="14165" href="Cubical.HITs.PropositionalTruncation.Properties.html#14165" class="Bound">u</a> <a id="14167" href="Cubical.HITs.PropositionalTruncation.Properties.html#14167" class="Bound">i</a><a id="14168" class="Symbol">)</a> <a id="14170" href="Cubical.HITs.PropositionalTruncation.Properties.html#14170" class="Bound">v</a>
      <a id="14178" class="Symbol">=</a> <a id="14180" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="14197" class="Symbol">(λ</a> <a id="14200" href="Cubical.HITs.PropositionalTruncation.Properties.html#14200" class="Bound">i</a> <a id="14202" href="Cubical.HITs.PropositionalTruncation.Properties.html#14202" class="Bound">i₁</a> <a id="14205" href="Cubical.HITs.PropositionalTruncation.Properties.html#14205" class="Bound">j</a> <a id="14207" class="Symbol">→</a> <a id="14209" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="14211" class="Symbol">(</a><a id="14212" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14220" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14222" href="Cubical.HITs.PropositionalTruncation.Properties.html#14149" class="Bound">x</a> <a id="14224" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14227" class="Symbol">(</a><a id="14228" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14236" class="Symbol">(</a><a id="14237" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14245" href="Cubical.HITs.PropositionalTruncation.Properties.html#14163" class="Bound">t</a> <a id="14247" href="Cubical.HITs.PropositionalTruncation.Properties.html#14165" class="Bound">u</a> <a id="14249" href="Cubical.HITs.PropositionalTruncation.Properties.html#14200" class="Bound">i</a><a id="14250" class="Symbol">)</a> <a id="14252" href="Cubical.HITs.PropositionalTruncation.Properties.html#14170" class="Bound">v</a> <a id="14254" href="Cubical.HITs.PropositionalTruncation.Properties.html#14202" class="Bound">i₁</a><a id="14256" class="Symbol">)</a> <a id="14258" href="Cubical.HITs.PropositionalTruncation.Properties.html#14205" class="Bound">j</a><a id="14259" class="Symbol">))</a>
                          <a id="14288" class="Symbol">(</a><a id="14289" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14300" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14302" href="Cubical.HITs.PropositionalTruncation.Properties.html#14149" class="Bound">x</a> <a id="14304" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14307" href="Cubical.HITs.PropositionalTruncation.Properties.html#14163" class="Bound">t</a> <a id="14309" href="Cubical.HITs.PropositionalTruncation.Properties.html#14170" class="Bound">v</a><a id="14310" class="Symbol">)</a> <a id="14312" class="Symbol">(</a><a id="14313" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14324" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14326" href="Cubical.HITs.PropositionalTruncation.Properties.html#14149" class="Bound">x</a> <a id="14328" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14331" href="Cubical.HITs.PropositionalTruncation.Properties.html#14165" class="Bound">u</a> <a id="14333" href="Cubical.HITs.PropositionalTruncation.Properties.html#14170" class="Bound">v</a><a id="14334" class="Symbol">)</a>
                          <a id="14362" class="Symbol">(</a><a id="14363" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14374" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14376" href="Cubical.HITs.PropositionalTruncation.Properties.html#14149" class="Bound">x</a> <a id="14378" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14381" href="Cubical.HITs.PropositionalTruncation.Properties.html#14163" class="Bound">t</a> <a id="14383" href="Cubical.HITs.PropositionalTruncation.Properties.html#14165" class="Bound">u</a><a id="14384" class="Symbol">)</a>
                          <a id="14412" class="Symbol">(λ</a> <a id="14415" href="Cubical.HITs.PropositionalTruncation.Properties.html#14415" class="Bound">i</a> <a id="14417" href="Cubical.HITs.PropositionalTruncation.Properties.html#14417" class="Bound">j</a> <a id="14419" class="Symbol">→</a> <a id="14421" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="14432" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14434" href="Cubical.HITs.PropositionalTruncation.Properties.html#14149" class="Bound">x</a> <a id="14436" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14439" href="Cubical.HITs.PropositionalTruncation.Properties.html#14170" class="Bound">v</a> <a id="14441" href="Cubical.HITs.PropositionalTruncation.Properties.html#14417" class="Bound">j</a><a id="14442" class="Symbol">)</a>
                          <a id="14470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14475" class="Symbol">(</a><a id="14476" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="14487" href="Cubical.HITs.PropositionalTruncation.Properties.html#14163" class="Bound">t</a> <a id="14489" href="Cubical.HITs.PropositionalTruncation.Properties.html#14165" class="Bound">u</a> <a id="14491" href="Cubical.HITs.PropositionalTruncation.Properties.html#14170" class="Bound">v</a><a id="14492" class="Symbol">)</a>
                          <a id="14520" class="Symbol">(</a><a id="14521" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">B-gpd</a> <a id="14527" href="Cubical.HITs.PropositionalTruncation.Properties.html#14170" class="Bound">v</a><a id="14528" class="Symbol">)</a> <a id="14530" href="Cubical.HITs.PropositionalTruncation.Properties.html#14167" class="Bound">i</a>
    <a id="14536" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14547" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14549" href="Cubical.HITs.PropositionalTruncation.Properties.html#14549" class="Bound">x</a> <a id="14551" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14554" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14556" href="Cubical.HITs.PropositionalTruncation.Properties.html#14556" class="Bound">y</a> <a id="14558" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14570" href="Cubical.HITs.PropositionalTruncation.Properties.html#14570" class="Bound">u</a> <a id="14572" href="Cubical.HITs.PropositionalTruncation.Properties.html#14572" class="Bound">v</a> <a id="14574" href="Cubical.HITs.PropositionalTruncation.Properties.html#14574" class="Bound">i</a><a id="14575" class="Symbol">)</a>
      <a id="14583" class="Symbol">=</a> <a id="14585" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="14602" class="Symbol">(λ</a> <a id="14605" href="Cubical.HITs.PropositionalTruncation.Properties.html#14605" class="Bound">i</a> <a id="14607" href="Cubical.HITs.PropositionalTruncation.Properties.html#14607" class="Bound">i₁</a> <a id="14610" href="Cubical.HITs.PropositionalTruncation.Properties.html#14610" class="Bound">j</a> <a id="14612" class="Symbol">→</a> <a id="14614" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="14616" class="Symbol">(</a><a id="14617" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14625" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14627" href="Cubical.HITs.PropositionalTruncation.Properties.html#14549" class="Bound">x</a> <a id="14629" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14632" class="Symbol">(</a><a id="14633" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14641" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14643" href="Cubical.HITs.PropositionalTruncation.Properties.html#14556" class="Bound">y</a> <a id="14645" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14648" class="Symbol">(</a><a id="14649" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14657" href="Cubical.HITs.PropositionalTruncation.Properties.html#14570" class="Bound">u</a> <a id="14659" href="Cubical.HITs.PropositionalTruncation.Properties.html#14572" class="Bound">v</a> <a id="14661" href="Cubical.HITs.PropositionalTruncation.Properties.html#14605" class="Bound">i</a><a id="14662" class="Symbol">)</a> <a id="14664" href="Cubical.HITs.PropositionalTruncation.Properties.html#14607" class="Bound">i₁</a><a id="14666" class="Symbol">)</a> <a id="14668" href="Cubical.HITs.PropositionalTruncation.Properties.html#14610" class="Bound">j</a><a id="14669" class="Symbol">))</a>
                          <a id="14698" class="Symbol">(</a><a id="14699" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14710" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14712" href="Cubical.HITs.PropositionalTruncation.Properties.html#14549" class="Bound">x</a> <a id="14714" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14717" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14719" href="Cubical.HITs.PropositionalTruncation.Properties.html#14556" class="Bound">y</a> <a id="14721" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14724" href="Cubical.HITs.PropositionalTruncation.Properties.html#14570" class="Bound">u</a><a id="14725" class="Symbol">)</a> <a id="14727" class="Symbol">(</a><a id="14728" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14739" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14741" href="Cubical.HITs.PropositionalTruncation.Properties.html#14549" class="Bound">x</a> <a id="14743" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14746" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14748" href="Cubical.HITs.PropositionalTruncation.Properties.html#14556" class="Bound">y</a> <a id="14750" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14753" href="Cubical.HITs.PropositionalTruncation.Properties.html#14572" class="Bound">v</a><a id="14754" class="Symbol">)</a>
                          <a id="14782" class="Symbol">(λ</a> <a id="14785" href="Cubical.HITs.PropositionalTruncation.Properties.html#14785" class="Bound">i</a> <a id="14787" href="Cubical.HITs.PropositionalTruncation.Properties.html#14787" class="Bound">j</a> <a id="14789" class="Symbol">→</a> <a id="14791" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="14797" href="Cubical.HITs.PropositionalTruncation.Properties.html#14549" class="Bound">x</a> <a id="14799" href="Cubical.HITs.PropositionalTruncation.Properties.html#14556" class="Bound">y</a> <a id="14801" href="Cubical.HITs.PropositionalTruncation.Properties.html#14787" class="Bound">j</a><a id="14802" class="Symbol">)</a> <a id="14804" class="Symbol">(</a><a id="14805" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14816" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14818" href="Cubical.HITs.PropositionalTruncation.Properties.html#14549" class="Bound">x</a> <a id="14820" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14823" href="Cubical.HITs.PropositionalTruncation.Properties.html#14570" class="Bound">u</a> <a id="14825" href="Cubical.HITs.PropositionalTruncation.Properties.html#14572" class="Bound">v</a><a id="14826" class="Symbol">)</a>
                          <a id="14854" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14859" class="Symbol">(</a><a id="14860" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="14871" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14873" href="Cubical.HITs.PropositionalTruncation.Properties.html#14556" class="Bound">y</a> <a id="14875" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14878" href="Cubical.HITs.PropositionalTruncation.Properties.html#14570" class="Bound">u</a> <a id="14880" href="Cubical.HITs.PropositionalTruncation.Properties.html#14572" class="Bound">v</a><a id="14881" class="Symbol">)</a>
                          <a id="14909" class="Symbol">(</a><a id="14910" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">B-gpd</a> <a id="14916" href="Cubical.HITs.PropositionalTruncation.Properties.html#14572" class="Bound">v</a><a id="14917" class="Symbol">)</a> <a id="14919" href="Cubical.HITs.PropositionalTruncation.Properties.html#14574" class="Bound">i</a>
    <a id="14925" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="14936" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14938" href="Cubical.HITs.PropositionalTruncation.Properties.html#14938" class="Bound">x</a> <a id="14940" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14943" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14945" href="Cubical.HITs.PropositionalTruncation.Properties.html#14945" class="Bound">y</a> <a id="14947" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14950" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14952" href="Cubical.HITs.PropositionalTruncation.Properties.html#14952" class="Bound">z</a> <a id="14954" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14957" href="Cubical.HITs.PropositionalTruncation.Properties.html#14957" class="Bound">i</a> <a id="14959" href="Cubical.HITs.PropositionalTruncation.Properties.html#14959" class="Bound">j</a> <a id="14961" class="Symbol">=</a>
      <a id="14969" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="14974" class="Symbol">(λ</a> <a id="14977" href="Cubical.HITs.PropositionalTruncation.Properties.html#14977" class="Bound">k</a> <a id="14979" class="Symbol">→</a> <a id="14981" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="14983" class="Symbol">(</a><a id="14984" href="Cubical.HITs.PropositionalTruncation.Properties.html#13011" class="Function">triHelper₂Cube</a> <a id="14999" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15001" href="Cubical.HITs.PropositionalTruncation.Properties.html#14938" class="Bound">x</a> <a id="15003" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15006" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15008" href="Cubical.HITs.PropositionalTruncation.Properties.html#14945" class="Bound">y</a> <a id="15010" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15013" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15015" href="Cubical.HITs.PropositionalTruncation.Properties.html#14952" class="Bound">z</a> <a id="15017" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15020" href="Cubical.HITs.PropositionalTruncation.Properties.html#14957" class="Bound">i</a> <a id="15022" href="Cubical.HITs.PropositionalTruncation.Properties.html#14959" class="Bound">j</a> <a id="15024" href="Cubical.HITs.PropositionalTruncation.Properties.html#14977" class="Bound">k</a><a id="15025" class="Symbol">))</a>
           <a id="15039" class="Symbol">(λ</a> <a id="15042" href="Cubical.HITs.PropositionalTruncation.Properties.html#15042" class="Bound">k</a> <a id="15044" class="Symbol">→</a> <a id="15046" class="Symbol">λ</a> <a id="15048" class="Symbol">{(</a><a id="15050" href="Cubical.HITs.PropositionalTruncation.Properties.html#14957" class="Bound">i</a> <a id="15052" class="Symbol">=</a> <a id="15054" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15056" class="Symbol">)</a> <a id="15058" class="Symbol">→</a> <a id="15060" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="15066" href="Cubical.HITs.PropositionalTruncation.Properties.html#14938" class="Bound">x</a> <a id="15068" href="Cubical.HITs.PropositionalTruncation.Properties.html#14952" class="Bound">z</a> <a id="15070" class="Symbol">(</a><a id="15071" href="Cubical.HITs.PropositionalTruncation.Properties.html#15042" class="Bound">k</a> <a id="15073" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15075" href="Cubical.HITs.PropositionalTruncation.Properties.html#14959" class="Bound">j</a><a id="15076" class="Symbol">)</a>
                    <a id="15098" class="Symbol">;</a> <a id="15100" class="Symbol">(</a><a id="15101" href="Cubical.HITs.PropositionalTruncation.Properties.html#14957" class="Bound">i</a> <a id="15103" class="Symbol">=</a> <a id="15105" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15107" class="Symbol">)</a> <a id="15109" class="Symbol">→</a> <a id="15111" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="15117" href="Cubical.HITs.PropositionalTruncation.Properties.html#14945" class="Bound">y</a> <a id="15119" href="Cubical.HITs.PropositionalTruncation.Properties.html#14952" class="Bound">z</a> <a id="15121" href="Cubical.HITs.PropositionalTruncation.Properties.html#14959" class="Bound">j</a>
                    <a id="15143" class="Symbol">;</a> <a id="15145" class="Symbol">(</a><a id="15146" href="Cubical.HITs.PropositionalTruncation.Properties.html#14959" class="Bound">j</a> <a id="15148" class="Symbol">=</a> <a id="15150" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15152" class="Symbol">)</a> <a id="15154" class="Symbol">→</a> <a id="15156" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="15162" href="Cubical.HITs.PropositionalTruncation.Properties.html#14938" class="Bound">x</a> <a id="15164" href="Cubical.HITs.PropositionalTruncation.Properties.html#14945" class="Bound">y</a> <a id="15166" href="Cubical.HITs.PropositionalTruncation.Properties.html#14957" class="Bound">i</a>
                    <a id="15188" class="Symbol">;</a> <a id="15190" class="Symbol">(</a><a id="15191" href="Cubical.HITs.PropositionalTruncation.Properties.html#14959" class="Bound">j</a> <a id="15193" class="Symbol">=</a> <a id="15195" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15197" class="Symbol">)</a> <a id="15199" class="Symbol">→</a> <a id="15201" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">f-coh</a> <a id="15207" href="Cubical.HITs.PropositionalTruncation.Properties.html#14938" class="Bound">x</a> <a id="15209" href="Cubical.HITs.PropositionalTruncation.Properties.html#14952" class="Bound">z</a> <a id="15211" class="Symbol">(</a><a id="15212" href="Cubical.HITs.PropositionalTruncation.Properties.html#14957" class="Bound">i</a> <a id="15214" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15216" href="Cubical.HITs.PropositionalTruncation.Properties.html#15042" class="Bound">k</a><a id="15217" class="Symbol">)})</a>
           <a id="15232" class="Symbol">(</a><a id="15233" href="Cubical.HITs.PropositionalTruncation.Properties.html#12348" class="Bound">f-coh-coh</a> <a id="15243" href="Cubical.HITs.PropositionalTruncation.Properties.html#14938" class="Bound">x</a> <a id="15245" href="Cubical.HITs.PropositionalTruncation.Properties.html#14945" class="Bound">y</a> <a id="15247" href="Cubical.HITs.PropositionalTruncation.Properties.html#14952" class="Bound">z</a> <a id="15249" href="Cubical.HITs.PropositionalTruncation.Properties.html#14959" class="Bound">j</a> <a id="15251" href="Cubical.HITs.PropositionalTruncation.Properties.html#14957" class="Bound">i</a><a id="15252" class="Symbol">)</a>
    <a id="15258" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15269" class="Symbol">(</a><a id="15270" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15278" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">s</a> <a id="15280" href="Cubical.HITs.PropositionalTruncation.Properties.html#15280" class="Bound">t</a> <a id="15282" href="Cubical.HITs.PropositionalTruncation.Properties.html#15282" class="Bound">i</a><a id="15283" class="Symbol">)</a> <a id="15285" href="Cubical.HITs.PropositionalTruncation.Properties.html#15285" class="Bound">u</a> <a id="15287" href="Cubical.HITs.PropositionalTruncation.Properties.html#15287" class="Bound">v</a>
      <a id="15295" class="Symbol">=</a> <a id="15297" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="15314" class="Symbol">(λ</a> <a id="15317" href="Cubical.HITs.PropositionalTruncation.Properties.html#15317" class="Bound">i</a> <a id="15319" href="Cubical.HITs.PropositionalTruncation.Properties.html#15319" class="Bound">i₁</a> <a id="15322" href="Cubical.HITs.PropositionalTruncation.Properties.html#15322" class="Bound">j</a> <a id="15324" class="Symbol">→</a> <a id="15326" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="15328" class="Symbol">(</a><a id="15329" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15337" class="Symbol">(</a><a id="15338" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15346" class="Symbol">(</a><a id="15347" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15355" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">s</a> <a id="15357" href="Cubical.HITs.PropositionalTruncation.Properties.html#15280" class="Bound">t</a> <a id="15359" href="Cubical.HITs.PropositionalTruncation.Properties.html#15317" class="Bound">i</a><a id="15360" class="Symbol">)</a> <a id="15362" href="Cubical.HITs.PropositionalTruncation.Properties.html#15285" class="Bound">u</a> <a id="15364" href="Cubical.HITs.PropositionalTruncation.Properties.html#15319" class="Bound">i₁</a><a id="15366" class="Symbol">)</a> <a id="15368" href="Cubical.HITs.PropositionalTruncation.Properties.html#15287" class="Bound">v</a> <a id="15370" href="Cubical.HITs.PropositionalTruncation.Properties.html#15322" class="Bound">j</a><a id="15371" class="Symbol">))</a>
                          <a id="15400" class="Symbol">(</a><a id="15401" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15412" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">s</a> <a id="15414" href="Cubical.HITs.PropositionalTruncation.Properties.html#15285" class="Bound">u</a> <a id="15416" href="Cubical.HITs.PropositionalTruncation.Properties.html#15287" class="Bound">v</a><a id="15417" class="Symbol">)</a> <a id="15419" class="Symbol">(</a><a id="15420" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15431" href="Cubical.HITs.PropositionalTruncation.Properties.html#15280" class="Bound">t</a> <a id="15433" href="Cubical.HITs.PropositionalTruncation.Properties.html#15285" class="Bound">u</a> <a id="15435" href="Cubical.HITs.PropositionalTruncation.Properties.html#15287" class="Bound">v</a><a id="15436" class="Symbol">)</a>
                          <a id="15464" class="Symbol">(</a><a id="15465" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15476" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">s</a> <a id="15478" href="Cubical.HITs.PropositionalTruncation.Properties.html#15280" class="Bound">t</a> <a id="15480" href="Cubical.HITs.PropositionalTruncation.Properties.html#15287" class="Bound">v</a><a id="15481" class="Symbol">)</a> <a id="15483" class="Symbol">(λ</a> <a id="15486" href="Cubical.HITs.PropositionalTruncation.Properties.html#15486" class="Bound">i</a> <a id="15488" href="Cubical.HITs.PropositionalTruncation.Properties.html#15488" class="Bound">j</a> <a id="15490" class="Symbol">→</a> <a id="15492" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="15503" href="Cubical.HITs.PropositionalTruncation.Properties.html#15285" class="Bound">u</a> <a id="15505" href="Cubical.HITs.PropositionalTruncation.Properties.html#15287" class="Bound">v</a> <a id="15507" href="Cubical.HITs.PropositionalTruncation.Properties.html#15488" class="Bound">j</a><a id="15508" class="Symbol">)</a>
                          <a id="15536" class="Symbol">(</a><a id="15537" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15548" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">s</a> <a id="15550" href="Cubical.HITs.PropositionalTruncation.Properties.html#15280" class="Bound">t</a> <a id="15552" href="Cubical.HITs.PropositionalTruncation.Properties.html#15285" class="Bound">u</a><a id="15553" class="Symbol">)</a> <a id="15555" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="15586" class="Symbol">(</a><a id="15587" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">B-gpd</a> <a id="15593" href="Cubical.HITs.PropositionalTruncation.Properties.html#15287" class="Bound">v</a><a id="15594" class="Symbol">)</a> <a id="15596" href="Cubical.HITs.PropositionalTruncation.Properties.html#15282" class="Bound">i</a>
    <a id="15602" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15613" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15615" href="Cubical.HITs.PropositionalTruncation.Properties.html#15615" class="Bound">x</a> <a id="15617" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15620" class="Symbol">(</a><a id="15621" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15629" href="Cubical.HITs.PropositionalTruncation.Properties.html#15629" class="Bound">t</a> <a id="15631" href="Cubical.HITs.PropositionalTruncation.Properties.html#15631" class="Bound">u</a> <a id="15633" href="Cubical.HITs.PropositionalTruncation.Properties.html#15633" class="Bound">i</a><a id="15634" class="Symbol">)</a> <a id="15636" href="Cubical.HITs.PropositionalTruncation.Properties.html#15636" class="Bound">v</a>
      <a id="15644" class="Symbol">=</a> <a id="15646" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="15663" class="Symbol">(λ</a> <a id="15666" href="Cubical.HITs.PropositionalTruncation.Properties.html#15666" class="Bound">i</a> <a id="15668" href="Cubical.HITs.PropositionalTruncation.Properties.html#15668" class="Bound">i₁</a> <a id="15671" href="Cubical.HITs.PropositionalTruncation.Properties.html#15671" class="Bound">j</a> <a id="15673" class="Symbol">→</a> <a id="15675" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="15677" class="Symbol">(</a><a id="15678" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15686" class="Symbol">(</a><a id="15687" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15695" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15697" href="Cubical.HITs.PropositionalTruncation.Properties.html#15615" class="Bound">x</a> <a id="15699" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15702" class="Symbol">(</a><a id="15703" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15711" href="Cubical.HITs.PropositionalTruncation.Properties.html#15629" class="Bound">t</a> <a id="15713" href="Cubical.HITs.PropositionalTruncation.Properties.html#15631" class="Bound">u</a> <a id="15715" href="Cubical.HITs.PropositionalTruncation.Properties.html#15666" class="Bound">i</a><a id="15716" class="Symbol">)</a> <a id="15718" href="Cubical.HITs.PropositionalTruncation.Properties.html#15668" class="Bound">i₁</a><a id="15720" class="Symbol">)</a> <a id="15722" href="Cubical.HITs.PropositionalTruncation.Properties.html#15636" class="Bound">v</a> <a id="15724" href="Cubical.HITs.PropositionalTruncation.Properties.html#15671" class="Bound">j</a><a id="15725" class="Symbol">))</a>
                          <a id="15754" class="Symbol">(</a><a id="15755" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15766" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15768" href="Cubical.HITs.PropositionalTruncation.Properties.html#15615" class="Bound">x</a> <a id="15770" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15773" href="Cubical.HITs.PropositionalTruncation.Properties.html#15629" class="Bound">t</a> <a id="15775" href="Cubical.HITs.PropositionalTruncation.Properties.html#15636" class="Bound">v</a><a id="15776" class="Symbol">)</a> <a id="15778" class="Symbol">(</a><a id="15779" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15790" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15792" href="Cubical.HITs.PropositionalTruncation.Properties.html#15615" class="Bound">x</a> <a id="15794" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15797" href="Cubical.HITs.PropositionalTruncation.Properties.html#15631" class="Bound">u</a> <a id="15799" href="Cubical.HITs.PropositionalTruncation.Properties.html#15636" class="Bound">v</a><a id="15800" class="Symbol">)</a>
                          <a id="15828" class="Symbol">(λ</a> <a id="15831" href="Cubical.HITs.PropositionalTruncation.Properties.html#15831" class="Bound">i</a> <a id="15833" href="Cubical.HITs.PropositionalTruncation.Properties.html#15833" class="Bound">j</a> <a id="15835" class="Symbol">→</a> <a id="15837" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="15848" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15850" href="Cubical.HITs.PropositionalTruncation.Properties.html#15615" class="Bound">x</a> <a id="15852" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15855" href="Cubical.HITs.PropositionalTruncation.Properties.html#15636" class="Bound">v</a> <a id="15857" href="Cubical.HITs.PropositionalTruncation.Properties.html#15833" class="Bound">j</a><a id="15858" class="Symbol">)</a> <a id="15860" class="Symbol">(</a><a id="15861" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15872" href="Cubical.HITs.PropositionalTruncation.Properties.html#15629" class="Bound">t</a> <a id="15874" href="Cubical.HITs.PropositionalTruncation.Properties.html#15631" class="Bound">u</a> <a id="15876" href="Cubical.HITs.PropositionalTruncation.Properties.html#15636" class="Bound">v</a><a id="15877" class="Symbol">)</a>
                          <a id="15905" class="Symbol">(</a><a id="15906" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="15917" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15919" href="Cubical.HITs.PropositionalTruncation.Properties.html#15615" class="Bound">x</a> <a id="15921" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15924" href="Cubical.HITs.PropositionalTruncation.Properties.html#15629" class="Bound">t</a> <a id="15926" href="Cubical.HITs.PropositionalTruncation.Properties.html#15631" class="Bound">u</a><a id="15927" class="Symbol">)</a> <a id="15929" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="15960" class="Symbol">(</a><a id="15961" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">B-gpd</a> <a id="15967" href="Cubical.HITs.PropositionalTruncation.Properties.html#15636" class="Bound">v</a><a id="15968" class="Symbol">)</a> <a id="15970" href="Cubical.HITs.PropositionalTruncation.Properties.html#15633" class="Bound">i</a>
    <a id="15976" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="15987" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15989" href="Cubical.HITs.PropositionalTruncation.Properties.html#15989" class="Bound">x</a> <a id="15991" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15994" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15996" href="Cubical.HITs.PropositionalTruncation.Properties.html#15996" class="Bound">y</a> <a id="15998" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16001" class="Symbol">(</a><a id="16002" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16010" href="Cubical.HITs.PropositionalTruncation.Properties.html#16010" class="Bound">u</a> <a id="16012" href="Cubical.HITs.PropositionalTruncation.Properties.html#16012" class="Bound">v</a> <a id="16014" href="Cubical.HITs.PropositionalTruncation.Properties.html#16014" class="Bound">i</a><a id="16015" class="Symbol">)</a>
      <a id="16023" class="Symbol">=</a> <a id="16025" href="Cubical.Foundations.HLevels.html#33615" class="Function">isGroupoid→CubeP</a> <a id="16042" class="Symbol">(λ</a> <a id="16045" href="Cubical.HITs.PropositionalTruncation.Properties.html#16045" class="Bound">i</a> <a id="16047" href="Cubical.HITs.PropositionalTruncation.Properties.html#16047" class="Bound">i₁</a> <a id="16050" href="Cubical.HITs.PropositionalTruncation.Properties.html#16050" class="Bound">j</a> <a id="16052" class="Symbol">→</a> <a id="16054" href="Cubical.HITs.PropositionalTruncation.Properties.html#12180" class="Bound">B</a> <a id="16056" class="Symbol">(</a><a id="16057" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16065" class="Symbol">(</a><a id="16066" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16074" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16076" href="Cubical.HITs.PropositionalTruncation.Properties.html#15989" class="Bound">x</a> <a id="16078" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16081" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16083" href="Cubical.HITs.PropositionalTruncation.Properties.html#15996" class="Bound">y</a> <a id="16085" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16088" href="Cubical.HITs.PropositionalTruncation.Properties.html#16047" class="Bound">i₁</a><a id="16090" class="Symbol">)</a> <a id="16092" class="Symbol">(</a><a id="16093" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16101" href="Cubical.HITs.PropositionalTruncation.Properties.html#16010" class="Bound">u</a> <a id="16103" href="Cubical.HITs.PropositionalTruncation.Properties.html#16012" class="Bound">v</a> <a id="16105" href="Cubical.HITs.PropositionalTruncation.Properties.html#16045" class="Bound">i</a><a id="16106" class="Symbol">)</a> <a id="16108" href="Cubical.HITs.PropositionalTruncation.Properties.html#16050" class="Bound">j</a><a id="16109" class="Symbol">))</a>
                          <a id="16138" class="Symbol">(</a><a id="16139" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="16150" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16152" href="Cubical.HITs.PropositionalTruncation.Properties.html#15989" class="Bound">x</a> <a id="16154" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16157" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16159" href="Cubical.HITs.PropositionalTruncation.Properties.html#15996" class="Bound">y</a> <a id="16161" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16164" href="Cubical.HITs.PropositionalTruncation.Properties.html#16010" class="Bound">u</a><a id="16165" class="Symbol">)</a> <a id="16167" class="Symbol">(</a><a id="16168" href="Cubical.HITs.PropositionalTruncation.Properties.html#12825" class="Function">triHelper₂</a> <a id="16179" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16181" href="Cubical.HITs.PropositionalTruncation.Properties.html#15989" class="Bound">x</a> <a id="16183" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16186" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16188" href="Cubical.HITs.PropositionalTruncation.Properties.html#15996" class="Bound">y</a> <a id="16190" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16193" href="Cubical.HITs.PropositionalTruncation.Properties.html#16012" class="Bound">v</a><a id="16194" class="Symbol">)</a>
                          <a id="16222" class="Symbol">(</a><a id="16223" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="16234" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16236" href="Cubical.HITs.PropositionalTruncation.Properties.html#15989" class="Bound">x</a> <a id="16238" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16241" href="Cubical.HITs.PropositionalTruncation.Properties.html#16010" class="Bound">u</a> <a id="16243" href="Cubical.HITs.PropositionalTruncation.Properties.html#16012" class="Bound">v</a><a id="16244" class="Symbol">)</a> <a id="16246" class="Symbol">(</a><a id="16247" href="Cubical.HITs.PropositionalTruncation.Properties.html#12639" class="Function">triHelper₁</a> <a id="16258" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16260" href="Cubical.HITs.PropositionalTruncation.Properties.html#15996" class="Bound">y</a> <a id="16262" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16265" href="Cubical.HITs.PropositionalTruncation.Properties.html#16010" class="Bound">u</a> <a id="16267" href="Cubical.HITs.PropositionalTruncation.Properties.html#16012" class="Bound">v</a><a id="16268" class="Symbol">)</a>
                          <a id="16296" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16301" class="Symbol">(λ</a> <a id="16304" href="Cubical.HITs.PropositionalTruncation.Properties.html#16304" class="Bound">i</a> <a id="16306" href="Cubical.HITs.PropositionalTruncation.Properties.html#16306" class="Bound">j</a> <a id="16308" class="Symbol">→</a> <a id="16310" href="Cubical.HITs.PropositionalTruncation.Properties.html#12547" class="Function">pathHelper</a> <a id="16321" href="Cubical.HITs.PropositionalTruncation.Properties.html#16010" class="Bound">u</a> <a id="16323" href="Cubical.HITs.PropositionalTruncation.Properties.html#16012" class="Bound">v</a> <a id="16325" href="Cubical.HITs.PropositionalTruncation.Properties.html#16304" class="Bound">i</a><a id="16326" class="Symbol">)</a>
                          <a id="16354" class="Symbol">(</a><a id="16355" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">B-gpd</a> <a id="16361" href="Cubical.HITs.PropositionalTruncation.Properties.html#16012" class="Bound">v</a><a id="16362" class="Symbol">)</a> <a id="16364" href="Cubical.HITs.PropositionalTruncation.Properties.html#16014" class="Bound">i</a>


<a id="16368" class="Keyword">module</a> <a id="GpdElim"></a><a id="16375" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Module">GpdElim</a> <a id="16383" class="Symbol">(</a><a id="16384" href="Cubical.HITs.PropositionalTruncation.Properties.html#16384" class="Bound">Bgpd</a> <a id="16389" class="Symbol">:</a> <a id="16391" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="16402" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="16403" class="Symbol">)</a> <a id="16405" class="Keyword">where</a>
  <a id="GpdElim.Bgpd&#39;"></a><a id="16413" href="Cubical.HITs.PropositionalTruncation.Properties.html#16413" class="Function">Bgpd&#39;</a> <a id="16419" class="Symbol">:</a> <a id="16421" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="16433" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a>
  <a id="16437" href="Cubical.HITs.PropositionalTruncation.Properties.html#16413" class="Function">Bgpd&#39;</a> <a id="16443" class="Symbol">=</a> <a id="16445" href="Cubical.Foundations.HLevels.html#11081" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="16468" href="Cubical.HITs.PropositionalTruncation.Properties.html#16384" class="Bound">Bgpd</a>

  <a id="16476" class="Keyword">module</a> <a id="16483" href="Cubical.HITs.PropositionalTruncation.Properties.html#16483" class="Module">_</a> <a id="16485" class="Symbol">(</a><a id="16486" href="Cubical.HITs.PropositionalTruncation.Properties.html#16486" class="Bound">f</a> <a id="16488" class="Symbol">:</a> <a id="16490" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16492" class="Symbol">→</a> <a id="16494" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="16495" class="Symbol">)</a> <a id="16497" class="Symbol">(</a><a id="16498" href="Cubical.HITs.PropositionalTruncation.Properties.html#16498" class="Bound">3kf</a> <a id="16502" class="Symbol">:</a> <a id="16504" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="16515" href="Cubical.HITs.PropositionalTruncation.Properties.html#16486" class="Bound">f</a><a id="16516" class="Symbol">)</a> <a id="16518" class="Keyword">where</a>
    <a id="16528" class="Keyword">open</a> <a id="16533" href="Cubical.Foundations.Function.html#3588" class="Module">3-Constant</a> <a id="16544" href="Cubical.HITs.PropositionalTruncation.Properties.html#16498" class="Bound">3kf</a>

    <a id="16553" href="Cubical.HITs.PropositionalTruncation.Properties.html#16553" class="Function">rec→Gpd</a> <a id="16561" class="Symbol">:</a> <a id="16563" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16565" href="Cubical.HITs.PropositionalTruncation.Properties.html#16490" class="Bound">A</a> <a id="16567" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16570" class="Symbol">→</a> <a id="16572" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a>
    <a id="16578" href="Cubical.HITs.PropositionalTruncation.Properties.html#16553" class="Function">rec→Gpd</a> <a id="16586" class="Symbol">=</a> <a id="16588" href="Cubical.HITs.PropositionalTruncation.Properties.html#12503" class="Function">elim→Gpd</a> <a id="16597" class="Symbol">(λ</a> <a id="16600" href="Cubical.HITs.PropositionalTruncation.Properties.html#16600" class="Bound">_</a> <a id="16602" class="Symbol">→</a> <a id="16604" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="16605" class="Symbol">)</a> <a id="16607" class="Symbol">(λ</a> <a id="16610" href="Cubical.HITs.PropositionalTruncation.Properties.html#16610" class="Bound">_</a> <a id="16612" class="Symbol">→</a> <a id="16614" href="Cubical.HITs.PropositionalTruncation.Properties.html#16384" class="Bound">Bgpd</a><a id="16618" class="Symbol">)</a> <a id="16620" href="Cubical.HITs.PropositionalTruncation.Properties.html#16486" class="Bound">f</a> <a id="16622" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="16627" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a>

  <a id="GpdElim.preEquiv₁"></a><a id="16635" href="Cubical.HITs.PropositionalTruncation.Properties.html#16635" class="Function">preEquiv₁</a> <a id="16645" class="Symbol">:</a> <a id="16647" class="Symbol">(</a><a id="16648" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16650" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16652" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16655" class="Symbol">→</a> <a id="16657" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16659" class="Symbol">(</a><a id="16660" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16662" class="Symbol">→</a> <a id="16664" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="16665" class="Symbol">)</a> <a id="16667" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a><a id="16677" class="Symbol">)</a> <a id="16679" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="16681" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16683" class="Symbol">(</a><a id="16684" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16686" class="Symbol">→</a> <a id="16688" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="16689" class="Symbol">)</a> <a id="16691" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="16704" href="Cubical.HITs.PropositionalTruncation.Properties.html#16635" class="Function">preEquiv₁</a> <a id="16714" class="Symbol">=</a> <a id="16716" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="16727" class="Symbol">(</a><a id="16728" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="16732" href="Cubical.HITs.PropositionalTruncation.Properties.html#16795" class="Function">fn</a> <a id="16735" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="16741" class="Symbol">(λ</a> <a id="16744" href="Cubical.HITs.PropositionalTruncation.Properties.html#16744" class="Bound">_</a> <a id="16746" class="Symbol">→</a> <a id="16748" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16752" class="Symbol">)</a> <a id="16754" href="Cubical.HITs.PropositionalTruncation.Properties.html#17073" class="Function">retr</a><a id="16758" class="Symbol">)</a>
    <a id="16764" class="Keyword">where</a>
    <a id="16774" class="Keyword">open</a> <a id="16779" href="Cubical.Foundations.Function.html#3588" class="Module">3-Constant</a>

    <a id="16795" href="Cubical.HITs.PropositionalTruncation.Properties.html#16795" class="Function">fn</a> <a id="16798" class="Symbol">:</a> <a id="16800" class="Symbol">(</a><a id="16801" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16803" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16805" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16808" class="Symbol">→</a> <a id="16810" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16812" class="Symbol">(</a><a id="16813" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16815" class="Symbol">→</a> <a id="16817" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="16818" class="Symbol">)</a> <a id="16820" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a><a id="16830" class="Symbol">)</a> <a id="16832" class="Symbol">→</a> <a id="16834" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16836" class="Symbol">(</a><a id="16837" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16839" class="Symbol">→</a> <a id="16841" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="16842" class="Symbol">)</a> <a id="16844" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
    <a id="16859" href="Cubical.HITs.PropositionalTruncation.Properties.html#16795" class="Function">fn</a> <a id="16862" href="Cubical.HITs.PropositionalTruncation.Properties.html#16862" class="Bound">f</a> <a id="16864" class="Symbol">.</a><a id="16865" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16869" href="Cubical.HITs.PropositionalTruncation.Properties.html#16869" class="Bound">x</a> <a id="16871" class="Symbol">=</a> <a id="16873" href="Cubical.HITs.PropositionalTruncation.Properties.html#16862" class="Bound">f</a> <a id="16875" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16877" href="Cubical.HITs.PropositionalTruncation.Properties.html#16869" class="Bound">x</a> <a id="16879" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16882" class="Symbol">.</a><a id="16883" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16887" href="Cubical.HITs.PropositionalTruncation.Properties.html#16869" class="Bound">x</a>
    <a id="16893" href="Cubical.HITs.PropositionalTruncation.Properties.html#16795" class="Function">fn</a> <a id="16896" href="Cubical.HITs.PropositionalTruncation.Properties.html#16896" class="Bound">f</a> <a id="16898" class="Symbol">.</a><a id="16899" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16903" class="Symbol">.</a><a id="16904" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="16909" href="Cubical.HITs.PropositionalTruncation.Properties.html#16909" class="Bound">x</a> <a id="16911" href="Cubical.HITs.PropositionalTruncation.Properties.html#16911" class="Bound">y</a> <a id="16913" href="Cubical.HITs.PropositionalTruncation.Properties.html#16913" class="Bound">i</a> <a id="16915" class="Symbol">=</a> <a id="16917" href="Cubical.HITs.PropositionalTruncation.Properties.html#16896" class="Bound">f</a> <a id="16919" class="Symbol">(</a><a id="16920" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16928" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16930" href="Cubical.HITs.PropositionalTruncation.Properties.html#16909" class="Bound">x</a> <a id="16932" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16935" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16937" href="Cubical.HITs.PropositionalTruncation.Properties.html#16911" class="Bound">y</a> <a id="16939" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16942" href="Cubical.HITs.PropositionalTruncation.Properties.html#16913" class="Bound">i</a><a id="16943" class="Symbol">)</a> <a id="16945" class="Symbol">.</a><a id="16946" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16950" class="Symbol">.</a><a id="16951" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="16956" href="Cubical.HITs.PropositionalTruncation.Properties.html#16909" class="Bound">x</a> <a id="16958" href="Cubical.HITs.PropositionalTruncation.Properties.html#16911" class="Bound">y</a> <a id="16960" href="Cubical.HITs.PropositionalTruncation.Properties.html#16913" class="Bound">i</a>
    <a id="16966" href="Cubical.HITs.PropositionalTruncation.Properties.html#16795" class="Function">fn</a> <a id="16969" href="Cubical.HITs.PropositionalTruncation.Properties.html#16969" class="Bound">f</a> <a id="16971" class="Symbol">.</a><a id="16972" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16976" class="Symbol">.</a><a id="16977" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="16982" href="Cubical.HITs.PropositionalTruncation.Properties.html#16982" class="Bound">x</a> <a id="16984" href="Cubical.HITs.PropositionalTruncation.Properties.html#16984" class="Bound">y</a> <a id="16986" href="Cubical.HITs.PropositionalTruncation.Properties.html#16986" class="Bound">z</a> <a id="16988" href="Cubical.HITs.PropositionalTruncation.Properties.html#16988" class="Bound">i</a> <a id="16990" href="Cubical.HITs.PropositionalTruncation.Properties.html#16990" class="Bound">j</a>
      <a id="16998" class="Symbol">=</a> <a id="17000" href="Cubical.HITs.PropositionalTruncation.Properties.html#16969" class="Bound">f</a> <a id="17002" class="Symbol">(</a><a id="17003" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17011" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17013" href="Cubical.HITs.PropositionalTruncation.Properties.html#16982" class="Bound">x</a> <a id="17015" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17018" class="Symbol">(</a><a id="17019" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17027" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17029" href="Cubical.HITs.PropositionalTruncation.Properties.html#16984" class="Bound">y</a> <a id="17031" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17034" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17036" href="Cubical.HITs.PropositionalTruncation.Properties.html#16986" class="Bound">z</a> <a id="17038" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17041" href="Cubical.HITs.PropositionalTruncation.Properties.html#16988" class="Bound">i</a><a id="17042" class="Symbol">)</a> <a id="17044" href="Cubical.HITs.PropositionalTruncation.Properties.html#16990" class="Bound">j</a><a id="17045" class="Symbol">)</a> <a id="17047" class="Symbol">.</a><a id="17048" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17052" class="Symbol">.</a><a id="17053" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17058" href="Cubical.HITs.PropositionalTruncation.Properties.html#16982" class="Bound">x</a> <a id="17060" href="Cubical.HITs.PropositionalTruncation.Properties.html#16984" class="Bound">y</a> <a id="17062" href="Cubical.HITs.PropositionalTruncation.Properties.html#16986" class="Bound">z</a> <a id="17064" href="Cubical.HITs.PropositionalTruncation.Properties.html#16988" class="Bound">i</a> <a id="17066" href="Cubical.HITs.PropositionalTruncation.Properties.html#16990" class="Bound">j</a>

    <a id="17073" href="Cubical.HITs.PropositionalTruncation.Properties.html#17073" class="Function">retr</a> <a id="17078" class="Symbol">:</a> <a id="17080" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="17088" href="Cubical.HITs.PropositionalTruncation.Properties.html#16795" class="Function">fn</a> <a id="17091" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>
    <a id="17101" href="Cubical.HITs.PropositionalTruncation.Properties.html#17073" class="Function">retr</a> <a id="17106" href="Cubical.HITs.PropositionalTruncation.Properties.html#17106" class="Bound">f</a> <a id="17108" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">i</a> <a id="17110" href="Cubical.HITs.PropositionalTruncation.Properties.html#17110" class="Bound">t</a> <a id="17112" class="Symbol">.</a><a id="17113" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17117" href="Cubical.HITs.PropositionalTruncation.Properties.html#17117" class="Bound">x</a> <a id="17119" class="Symbol">=</a> <a id="17121" href="Cubical.HITs.PropositionalTruncation.Properties.html#17106" class="Bound">f</a> <a id="17123" class="Symbol">(</a><a id="17124" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17132" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17134" href="Cubical.HITs.PropositionalTruncation.Properties.html#17117" class="Bound">x</a> <a id="17136" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17139" href="Cubical.HITs.PropositionalTruncation.Properties.html#17110" class="Bound">t</a> <a id="17141" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">i</a><a id="17142" class="Symbol">)</a> <a id="17144" class="Symbol">.</a><a id="17145" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17149" href="Cubical.HITs.PropositionalTruncation.Properties.html#17117" class="Bound">x</a>
    <a id="17155" href="Cubical.HITs.PropositionalTruncation.Properties.html#17073" class="Function">retr</a> <a id="17160" href="Cubical.HITs.PropositionalTruncation.Properties.html#17160" class="Bound">f</a> <a id="17162" href="Cubical.HITs.PropositionalTruncation.Properties.html#17162" class="Bound">i</a> <a id="17164" href="Cubical.HITs.PropositionalTruncation.Properties.html#17164" class="Bound">t</a> <a id="17166" class="Symbol">.</a><a id="17167" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17171" class="Symbol">.</a><a id="17172" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17177" href="Cubical.HITs.PropositionalTruncation.Properties.html#17177" class="Bound">x</a> <a id="17179" href="Cubical.HITs.PropositionalTruncation.Properties.html#17179" class="Bound">y</a> <a id="17181" href="Cubical.HITs.PropositionalTruncation.Properties.html#17181" class="Bound">j</a>
      <a id="17189" class="Symbol">=</a> <a id="17191" href="Cubical.HITs.PropositionalTruncation.Properties.html#17160" class="Bound">f</a> <a id="17193" class="Symbol">(</a><a id="17194" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17202" class="Symbol">(</a><a id="17203" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17211" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17213" href="Cubical.HITs.PropositionalTruncation.Properties.html#17177" class="Bound">x</a> <a id="17215" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17218" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17220" href="Cubical.HITs.PropositionalTruncation.Properties.html#17179" class="Bound">y</a> <a id="17222" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17225" href="Cubical.HITs.PropositionalTruncation.Properties.html#17181" class="Bound">j</a><a id="17226" class="Symbol">)</a> <a id="17228" href="Cubical.HITs.PropositionalTruncation.Properties.html#17164" class="Bound">t</a> <a id="17230" href="Cubical.HITs.PropositionalTruncation.Properties.html#17162" class="Bound">i</a><a id="17231" class="Symbol">)</a> <a id="17233" class="Symbol">.</a><a id="17234" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17238" class="Symbol">.</a><a id="17239" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17244" href="Cubical.HITs.PropositionalTruncation.Properties.html#17177" class="Bound">x</a> <a id="17246" href="Cubical.HITs.PropositionalTruncation.Properties.html#17179" class="Bound">y</a> <a id="17248" href="Cubical.HITs.PropositionalTruncation.Properties.html#17181" class="Bound">j</a>
    <a id="17254" href="Cubical.HITs.PropositionalTruncation.Properties.html#17073" class="Function">retr</a> <a id="17259" href="Cubical.HITs.PropositionalTruncation.Properties.html#17259" class="Bound">f</a> <a id="17261" href="Cubical.HITs.PropositionalTruncation.Properties.html#17261" class="Bound">i</a> <a id="17263" href="Cubical.HITs.PropositionalTruncation.Properties.html#17263" class="Bound">t</a> <a id="17265" class="Symbol">.</a><a id="17266" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17270" class="Symbol">.</a><a id="17271" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17276" href="Cubical.HITs.PropositionalTruncation.Properties.html#17276" class="Bound">x</a> <a id="17278" href="Cubical.HITs.PropositionalTruncation.Properties.html#17278" class="Bound">y</a> <a id="17280" href="Cubical.HITs.PropositionalTruncation.Properties.html#17280" class="Bound">z</a>
      <a id="17288" class="Symbol">=</a> <a id="17290" href="Cubical.HITs.PropositionalTruncation.Properties.html#16413" class="Function">Bgpd&#39;</a>
          <a id="17306" class="Symbol">(λ</a> <a id="17309" href="Cubical.HITs.PropositionalTruncation.Properties.html#17309" class="Bound">k</a> <a id="17311" href="Cubical.HITs.PropositionalTruncation.Properties.html#17311" class="Bound">j</a> <a id="17313" class="Symbol">→</a> <a id="17315" href="Cubical.HITs.PropositionalTruncation.Properties.html#17259" class="Bound">f</a> <a id="17317" class="Symbol">(</a><a id="17318" href="Cubical.HITs.PropositionalTruncation.Properties.html#17613" class="Function">cb</a> <a id="17321" href="Cubical.HITs.PropositionalTruncation.Properties.html#17309" class="Bound">k</a> <a id="17323" href="Cubical.HITs.PropositionalTruncation.Properties.html#17311" class="Bound">j</a> <a id="17325" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17327" class="Symbol">)</a> <a id="17329" class="Symbol">.</a><a id="17330" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17334" class="Symbol">.</a><a id="17335" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17340" href="Cubical.HITs.PropositionalTruncation.Properties.html#17276" class="Bound">x</a> <a id="17342" href="Cubical.HITs.PropositionalTruncation.Properties.html#17278" class="Bound">y</a> <a id="17344" href="Cubical.HITs.PropositionalTruncation.Properties.html#17280" class="Bound">z</a> <a id="17346" href="Cubical.HITs.PropositionalTruncation.Properties.html#17309" class="Bound">k</a> <a id="17348" href="Cubical.HITs.PropositionalTruncation.Properties.html#17311" class="Bound">j</a> <a id="17350" class="Symbol">)</a>
          <a id="17362" class="Symbol">(λ</a> <a id="17365" href="Cubical.HITs.PropositionalTruncation.Properties.html#17365" class="Bound">k</a> <a id="17367" href="Cubical.HITs.PropositionalTruncation.Properties.html#17367" class="Bound">j</a> <a id="17369" class="Symbol">→</a> <a id="17371" href="Cubical.HITs.PropositionalTruncation.Properties.html#17259" class="Bound">f</a> <a id="17373" class="Symbol">(</a><a id="17374" href="Cubical.HITs.PropositionalTruncation.Properties.html#17613" class="Function">cb</a> <a id="17377" href="Cubical.HITs.PropositionalTruncation.Properties.html#17365" class="Bound">k</a> <a id="17379" href="Cubical.HITs.PropositionalTruncation.Properties.html#17367" class="Bound">j</a> <a id="17381" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17383" class="Symbol">)</a> <a id="17385" class="Symbol">.</a><a id="17386" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17390" class="Symbol">.</a><a id="17391" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17396" href="Cubical.HITs.PropositionalTruncation.Properties.html#17276" class="Bound">x</a> <a id="17398" href="Cubical.HITs.PropositionalTruncation.Properties.html#17278" class="Bound">y</a> <a id="17400" href="Cubical.HITs.PropositionalTruncation.Properties.html#17280" class="Bound">z</a> <a id="17402" href="Cubical.HITs.PropositionalTruncation.Properties.html#17365" class="Bound">k</a> <a id="17404" href="Cubical.HITs.PropositionalTruncation.Properties.html#17367" class="Bound">j</a><a id="17405" class="Symbol">)</a>
          <a id="17417" class="Symbol">(λ</a> <a id="17420" href="Cubical.HITs.PropositionalTruncation.Properties.html#17420" class="Bound">k</a> <a id="17422" href="Cubical.HITs.PropositionalTruncation.Properties.html#17422" class="Bound">j</a> <a id="17424" class="Symbol">→</a> <a id="17426" href="Cubical.HITs.PropositionalTruncation.Properties.html#17259" class="Bound">f</a> <a id="17428" class="Symbol">(</a><a id="17429" href="Cubical.HITs.PropositionalTruncation.Properties.html#17613" class="Function">cb</a> <a id="17432" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="17435" href="Cubical.HITs.PropositionalTruncation.Properties.html#17422" class="Bound">j</a> <a id="17437" href="Cubical.HITs.PropositionalTruncation.Properties.html#17420" class="Bound">k</a><a id="17438" class="Symbol">)</a> <a id="17440" class="Symbol">.</a><a id="17441" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17445" class="Symbol">.</a><a id="17446" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17451" href="Cubical.HITs.PropositionalTruncation.Properties.html#17276" class="Bound">x</a> <a id="17453" href="Cubical.HITs.PropositionalTruncation.Properties.html#17278" class="Bound">y</a> <a id="17455" href="Cubical.HITs.PropositionalTruncation.Properties.html#17422" class="Bound">j</a><a id="17456" class="Symbol">)</a>
          <a id="17468" class="Symbol">(λ</a> <a id="17471" href="Cubical.HITs.PropositionalTruncation.Properties.html#17471" class="Bound">k</a> <a id="17473" href="Cubical.HITs.PropositionalTruncation.Properties.html#17473" class="Bound">j</a> <a id="17475" class="Symbol">→</a> <a id="17477" href="Cubical.HITs.PropositionalTruncation.Properties.html#17259" class="Bound">f</a> <a id="17479" class="Symbol">(</a><a id="17480" href="Cubical.HITs.PropositionalTruncation.Properties.html#17613" class="Function">cb</a> <a id="17483" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="17486" href="Cubical.HITs.PropositionalTruncation.Properties.html#17473" class="Bound">j</a> <a id="17488" href="Cubical.HITs.PropositionalTruncation.Properties.html#17471" class="Bound">k</a><a id="17489" class="Symbol">)</a> <a id="17491" class="Symbol">.</a><a id="17492" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17496" class="Symbol">.</a><a id="17497" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17502" href="Cubical.HITs.PropositionalTruncation.Properties.html#17276" class="Bound">x</a> <a id="17504" href="Cubical.HITs.PropositionalTruncation.Properties.html#17280" class="Bound">z</a> <a id="17506" href="Cubical.HITs.PropositionalTruncation.Properties.html#17473" class="Bound">j</a><a id="17507" class="Symbol">)</a>
          <a id="17519" class="Symbol">(λ</a> <a id="17522" href="Cubical.HITs.PropositionalTruncation.Properties.html#17522" class="Bound">_</a> <a id="17524" class="Symbol">→</a> <a id="17526" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17530" class="Symbol">)</a>
          <a id="17542" class="Symbol">(λ</a> <a id="17545" href="Cubical.HITs.PropositionalTruncation.Properties.html#17545" class="Bound">k</a> <a id="17547" href="Cubical.HITs.PropositionalTruncation.Properties.html#17547" class="Bound">j</a> <a id="17549" class="Symbol">→</a> <a id="17551" href="Cubical.HITs.PropositionalTruncation.Properties.html#17259" class="Bound">f</a> <a id="17553" class="Symbol">(</a><a id="17554" href="Cubical.HITs.PropositionalTruncation.Properties.html#17613" class="Function">cb</a> <a id="17557" href="Cubical.HITs.PropositionalTruncation.Properties.html#17547" class="Bound">j</a> <a id="17559" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="17562" href="Cubical.HITs.PropositionalTruncation.Properties.html#17545" class="Bound">k</a><a id="17563" class="Symbol">)</a> <a id="17565" class="Symbol">.</a><a id="17566" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17570" class="Symbol">.</a><a id="17571" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17576" href="Cubical.HITs.PropositionalTruncation.Properties.html#17278" class="Bound">y</a> <a id="17578" href="Cubical.HITs.PropositionalTruncation.Properties.html#17280" class="Bound">z</a> <a id="17580" href="Cubical.HITs.PropositionalTruncation.Properties.html#17547" class="Bound">j</a><a id="17581" class="Symbol">)</a>
          <a id="17593" href="Cubical.HITs.PropositionalTruncation.Properties.html#17261" class="Bound">i</a>
      <a id="17601" class="Keyword">where</a>
      <a id="17613" href="Cubical.HITs.PropositionalTruncation.Properties.html#17613" class="Function">cb</a> <a id="17616" class="Symbol">:</a> <a id="17618" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17620" class="Symbol">→</a> <a id="17622" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17624" class="Symbol">→</a> <a id="17626" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17628" class="Symbol">→</a> <a id="17630" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="17632" class="Symbol">_</a> <a id="17634" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
      <a id="17643" href="Cubical.HITs.PropositionalTruncation.Properties.html#17613" class="Function">cb</a> <a id="17646" href="Cubical.HITs.PropositionalTruncation.Properties.html#17646" class="Bound">i</a> <a id="17648" href="Cubical.HITs.PropositionalTruncation.Properties.html#17648" class="Bound">j</a> <a id="17650" href="Cubical.HITs.PropositionalTruncation.Properties.html#17650" class="Bound">k</a> <a id="17652" class="Symbol">=</a> <a id="17654" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17662" class="Symbol">(</a><a id="17663" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17671" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17673" href="Cubical.HITs.PropositionalTruncation.Properties.html#17276" class="Bound">x</a> <a id="17675" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17678" class="Symbol">(</a><a id="17679" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17687" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17689" href="Cubical.HITs.PropositionalTruncation.Properties.html#17278" class="Bound">y</a> <a id="17691" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17694" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17696" href="Cubical.HITs.PropositionalTruncation.Properties.html#17280" class="Bound">z</a> <a id="17698" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17701" href="Cubical.HITs.PropositionalTruncation.Properties.html#17646" class="Bound">i</a><a id="17702" class="Symbol">)</a> <a id="17704" href="Cubical.HITs.PropositionalTruncation.Properties.html#17648" class="Bound">j</a><a id="17705" class="Symbol">)</a> <a id="17707" href="Cubical.HITs.PropositionalTruncation.Properties.html#17263" class="Bound">t</a> <a id="17709" href="Cubical.HITs.PropositionalTruncation.Properties.html#17650" class="Bound">k</a>

  <a id="GpdElim.e"></a><a id="17714" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a> <a id="17716" class="Symbol">:</a> <a id="17718" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a> <a id="17720" class="Symbol">→</a> <a id="17722" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17724" class="Symbol">(</a><a id="17725" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17727" class="Symbol">→</a> <a id="17729" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="17730" class="Symbol">)</a> <a id="17732" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="17745" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a> <a id="17747" href="Cubical.HITs.PropositionalTruncation.Properties.html#17747" class="Bound">b</a> <a id="17749" class="Symbol">.</a><a id="17750" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17754" class="Symbol">_</a> <a id="17756" class="Symbol">=</a> <a id="17758" href="Cubical.HITs.PropositionalTruncation.Properties.html#17747" class="Bound">b</a>
  <a id="17762" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a> <a id="17764" href="Cubical.HITs.PropositionalTruncation.Properties.html#17764" class="Bound">b</a> <a id="17766" class="Symbol">.</a><a id="17767" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17771" class="Symbol">=</a> <a id="17773" class="Keyword">record</a>
           <a id="17791" class="Symbol">{</a> <a id="17793" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17798" class="Symbol">=</a> <a id="17800" class="Symbol">λ</a> <a id="17802" href="Cubical.HITs.PropositionalTruncation.Properties.html#17802" class="Bound">_</a> <a id="17804" href="Cubical.HITs.PropositionalTruncation.Properties.html#17804" class="Bound">_</a> <a id="17806" href="Cubical.HITs.PropositionalTruncation.Properties.html#17806" class="Bound">_</a> <a id="17808" class="Symbol">→</a> <a id="17810" href="Cubical.HITs.PropositionalTruncation.Properties.html#17764" class="Bound">b</a>
           <a id="17823" class="Symbol">;</a> <a id="17825" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17830" class="Symbol">=</a> <a id="17832" class="Symbol">λ</a> <a id="17834" href="Cubical.HITs.PropositionalTruncation.Properties.html#17834" class="Bound">_</a> <a id="17836" href="Cubical.HITs.PropositionalTruncation.Properties.html#17836" class="Bound">_</a> <a id="17838" href="Cubical.HITs.PropositionalTruncation.Properties.html#17838" class="Bound">_</a> <a id="17840" href="Cubical.HITs.PropositionalTruncation.Properties.html#17840" class="Bound">_</a> <a id="17842" href="Cubical.HITs.PropositionalTruncation.Properties.html#17842" class="Bound">_</a> <a id="17844" class="Symbol">→</a> <a id="17846" href="Cubical.HITs.PropositionalTruncation.Properties.html#17764" class="Bound">b</a>
           <a id="17859" class="Symbol">}</a>

  <a id="GpdElim.eval"></a><a id="17864" href="Cubical.HITs.PropositionalTruncation.Properties.html#17864" class="Function">eval</a> <a id="17869" class="Symbol">:</a> <a id="17871" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17873" class="Symbol">→</a> <a id="17875" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17877" class="Symbol">(</a><a id="17878" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17880" class="Symbol">→</a> <a id="17882" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="17883" class="Symbol">)</a> <a id="17885" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="17896" class="Symbol">→</a> <a id="17898" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a>
  <a id="17902" href="Cubical.HITs.PropositionalTruncation.Properties.html#17864" class="Function">eval</a> <a id="17907" href="Cubical.HITs.PropositionalTruncation.Properties.html#17907" class="Bound">a₀</a> <a id="17910" class="Symbol">(</a><a id="17911" href="Cubical.HITs.PropositionalTruncation.Properties.html#17911" class="Bound">g</a> <a id="17913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17915" class="Symbol">_)</a> <a id="17918" class="Symbol">=</a> <a id="17920" href="Cubical.HITs.PropositionalTruncation.Properties.html#17911" class="Bound">g</a> <a id="17922" href="Cubical.HITs.PropositionalTruncation.Properties.html#17907" class="Bound">a₀</a>

  <a id="17928" class="Keyword">module</a> <a id="17935" href="Cubical.HITs.PropositionalTruncation.Properties.html#17935" class="Module">_</a> <a id="17937" class="Keyword">where</a>
    <a id="17947" class="Keyword">open</a> <a id="17952" href="Cubical.Foundations.Function.html#3588" class="Module">3-Constant</a>
    <a id="17967" href="Cubical.HITs.PropositionalTruncation.Properties.html#17967" class="Function">e-eval</a> <a id="17974" class="Symbol">:</a> <a id="17976" class="Symbol">∀(</a><a id="17978" href="Cubical.HITs.PropositionalTruncation.Properties.html#17978" class="Bound">a₀</a> <a id="17981" class="Symbol">:</a> <a id="17983" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="17984" class="Symbol">)</a> <a id="17986" href="Cubical.HITs.PropositionalTruncation.Properties.html#17986" class="Bound">γ</a> <a id="17988" class="Symbol">→</a> <a id="17990" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a> <a id="17992" class="Symbol">(</a><a id="17993" href="Cubical.HITs.PropositionalTruncation.Properties.html#17864" class="Function">eval</a> <a id="17998" href="Cubical.HITs.PropositionalTruncation.Properties.html#17978" class="Bound">a₀</a> <a id="18001" href="Cubical.HITs.PropositionalTruncation.Properties.html#17986" class="Bound">γ</a><a id="18002" class="Symbol">)</a> <a id="18004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18006" href="Cubical.HITs.PropositionalTruncation.Properties.html#17986" class="Bound">γ</a>
    <a id="18012" href="Cubical.HITs.PropositionalTruncation.Properties.html#17967" class="Function">e-eval</a> <a id="18019" href="Cubical.HITs.PropositionalTruncation.Properties.html#18019" class="Bound">a₀</a> <a id="18022" class="Symbol">(</a><a id="18023" href="Cubical.HITs.PropositionalTruncation.Properties.html#18023" class="Bound">g</a> <a id="18025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18027" href="Cubical.HITs.PropositionalTruncation.Properties.html#18027" class="Bound">3kg</a><a id="18030" class="Symbol">)</a> <a id="18032" href="Cubical.HITs.PropositionalTruncation.Properties.html#18032" class="Bound">i</a> <a id="18034" class="Symbol">.</a><a id="18035" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18039" href="Cubical.HITs.PropositionalTruncation.Properties.html#18039" class="Bound">x</a> <a id="18041" class="Symbol">=</a> <a id="18043" href="Cubical.HITs.PropositionalTruncation.Properties.html#18027" class="Bound">3kg</a> <a id="18047" class="Symbol">.</a><a id="18048" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="18053" href="Cubical.HITs.PropositionalTruncation.Properties.html#18019" class="Bound">a₀</a> <a id="18056" href="Cubical.HITs.PropositionalTruncation.Properties.html#18039" class="Bound">x</a> <a id="18058" href="Cubical.HITs.PropositionalTruncation.Properties.html#18032" class="Bound">i</a>
    <a id="18064" href="Cubical.HITs.PropositionalTruncation.Properties.html#17967" class="Function">e-eval</a> <a id="18071" href="Cubical.HITs.PropositionalTruncation.Properties.html#18071" class="Bound">a₀</a> <a id="18074" class="Symbol">(</a><a id="18075" href="Cubical.HITs.PropositionalTruncation.Properties.html#18075" class="Bound">g</a> <a id="18077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18079" href="Cubical.HITs.PropositionalTruncation.Properties.html#18079" class="Bound">3kg</a><a id="18082" class="Symbol">)</a> <a id="18084" href="Cubical.HITs.PropositionalTruncation.Properties.html#18084" class="Bound">i</a> <a id="18086" class="Symbol">.</a><a id="18087" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="18091" class="Symbol">.</a><a id="18092" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="18097" href="Cubical.HITs.PropositionalTruncation.Properties.html#18097" class="Bound">x</a> <a id="18099" href="Cubical.HITs.PropositionalTruncation.Properties.html#18099" class="Bound">y</a> <a id="18101" class="Symbol">=</a> <a id="18103" class="Symbol">λ</a> <a id="18105" href="Cubical.HITs.PropositionalTruncation.Properties.html#18105" class="Bound">j</a> <a id="18107" class="Symbol">→</a> <a id="18109" href="Cubical.HITs.PropositionalTruncation.Properties.html#18079" class="Bound">3kg</a> <a id="18113" class="Symbol">.</a><a id="18114" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18119" href="Cubical.HITs.PropositionalTruncation.Properties.html#18071" class="Bound">a₀</a> <a id="18122" href="Cubical.HITs.PropositionalTruncation.Properties.html#18097" class="Bound">x</a> <a id="18124" href="Cubical.HITs.PropositionalTruncation.Properties.html#18099" class="Bound">y</a> <a id="18126" href="Cubical.HITs.PropositionalTruncation.Properties.html#18105" class="Bound">j</a> <a id="18128" href="Cubical.HITs.PropositionalTruncation.Properties.html#18084" class="Bound">i</a>
    <a id="18134" href="Cubical.HITs.PropositionalTruncation.Properties.html#17967" class="Function">e-eval</a> <a id="18141" href="Cubical.HITs.PropositionalTruncation.Properties.html#18141" class="Bound">a₀</a> <a id="18144" class="Symbol">(</a><a id="18145" href="Cubical.HITs.PropositionalTruncation.Properties.html#18145" class="Bound">g</a> <a id="18147" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18149" href="Cubical.HITs.PropositionalTruncation.Properties.html#18149" class="Bound">3kg</a><a id="18152" class="Symbol">)</a> <a id="18154" href="Cubical.HITs.PropositionalTruncation.Properties.html#18154" class="Bound">i</a> <a id="18156" class="Symbol">.</a><a id="18157" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="18161" class="Symbol">.</a><a id="18162" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18167" href="Cubical.HITs.PropositionalTruncation.Properties.html#18167" class="Bound">x</a> <a id="18169" href="Cubical.HITs.PropositionalTruncation.Properties.html#18169" class="Bound">y</a> <a id="18171" href="Cubical.HITs.PropositionalTruncation.Properties.html#18171" class="Bound">z</a>
      <a id="18179" class="Symbol">=</a> <a id="18181" href="Cubical.HITs.PropositionalTruncation.Properties.html#16413" class="Function">Bgpd&#39;</a>
          <a id="18197" class="Symbol">(λ</a> <a id="18200" href="Cubical.HITs.PropositionalTruncation.Properties.html#18200" class="Bound">_</a> <a id="18202" href="Cubical.HITs.PropositionalTruncation.Properties.html#18202" class="Bound">_</a> <a id="18204" class="Symbol">→</a> <a id="18206" href="Cubical.HITs.PropositionalTruncation.Properties.html#18145" class="Bound">g</a> <a id="18208" href="Cubical.HITs.PropositionalTruncation.Properties.html#18141" class="Bound">a₀</a><a id="18210" class="Symbol">)</a>
          <a id="18222" class="Symbol">(</a><a id="18223" href="Cubical.HITs.PropositionalTruncation.Properties.html#18149" class="Bound">3kg</a> <a id="18227" class="Symbol">.</a><a id="18228" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18233" href="Cubical.HITs.PropositionalTruncation.Properties.html#18167" class="Bound">x</a> <a id="18235" href="Cubical.HITs.PropositionalTruncation.Properties.html#18169" class="Bound">y</a> <a id="18237" href="Cubical.HITs.PropositionalTruncation.Properties.html#18171" class="Bound">z</a><a id="18238" class="Symbol">)</a>
          <a id="18250" class="Symbol">(λ</a> <a id="18253" href="Cubical.HITs.PropositionalTruncation.Properties.html#18253" class="Bound">k</a> <a id="18255" href="Cubical.HITs.PropositionalTruncation.Properties.html#18255" class="Bound">j</a> <a id="18257" class="Symbol">→</a> <a id="18259" href="Cubical.HITs.PropositionalTruncation.Properties.html#18149" class="Bound">3kg</a> <a id="18263" class="Symbol">.</a><a id="18264" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18269" href="Cubical.HITs.PropositionalTruncation.Properties.html#18141" class="Bound">a₀</a> <a id="18272" href="Cubical.HITs.PropositionalTruncation.Properties.html#18167" class="Bound">x</a> <a id="18274" href="Cubical.HITs.PropositionalTruncation.Properties.html#18169" class="Bound">y</a> <a id="18276" href="Cubical.HITs.PropositionalTruncation.Properties.html#18255" class="Bound">j</a> <a id="18278" href="Cubical.HITs.PropositionalTruncation.Properties.html#18253" class="Bound">k</a><a id="18279" class="Symbol">)</a>
          <a id="18291" class="Symbol">(λ</a> <a id="18294" href="Cubical.HITs.PropositionalTruncation.Properties.html#18294" class="Bound">k</a> <a id="18296" href="Cubical.HITs.PropositionalTruncation.Properties.html#18296" class="Bound">j</a> <a id="18298" class="Symbol">→</a> <a id="18300" href="Cubical.HITs.PropositionalTruncation.Properties.html#18149" class="Bound">3kg</a> <a id="18304" class="Symbol">.</a><a id="18305" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18310" href="Cubical.HITs.PropositionalTruncation.Properties.html#18141" class="Bound">a₀</a> <a id="18313" href="Cubical.HITs.PropositionalTruncation.Properties.html#18167" class="Bound">x</a> <a id="18315" href="Cubical.HITs.PropositionalTruncation.Properties.html#18171" class="Bound">z</a> <a id="18317" href="Cubical.HITs.PropositionalTruncation.Properties.html#18296" class="Bound">j</a> <a id="18319" href="Cubical.HITs.PropositionalTruncation.Properties.html#18294" class="Bound">k</a><a id="18320" class="Symbol">)</a>
          <a id="18332" class="Symbol">(λ</a> <a id="18335" href="Cubical.HITs.PropositionalTruncation.Properties.html#18335" class="Bound">_</a> <a id="18337" class="Symbol">→</a> <a id="18339" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18343" class="Symbol">)</a>
          <a id="18355" class="Symbol">(λ</a> <a id="18358" href="Cubical.HITs.PropositionalTruncation.Properties.html#18358" class="Bound">k</a> <a id="18360" href="Cubical.HITs.PropositionalTruncation.Properties.html#18360" class="Bound">j</a> <a id="18362" class="Symbol">→</a> <a id="18364" href="Cubical.HITs.PropositionalTruncation.Properties.html#18149" class="Bound">3kg</a> <a id="18368" class="Symbol">.</a><a id="18369" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18374" href="Cubical.HITs.PropositionalTruncation.Properties.html#18141" class="Bound">a₀</a> <a id="18377" href="Cubical.HITs.PropositionalTruncation.Properties.html#18169" class="Bound">y</a> <a id="18379" href="Cubical.HITs.PropositionalTruncation.Properties.html#18171" class="Bound">z</a> <a id="18381" href="Cubical.HITs.PropositionalTruncation.Properties.html#18360" class="Bound">j</a> <a id="18383" href="Cubical.HITs.PropositionalTruncation.Properties.html#18358" class="Bound">k</a><a id="18384" class="Symbol">)</a>
          <a id="18396" href="Cubical.HITs.PropositionalTruncation.Properties.html#18154" class="Bound">i</a>

  <a id="GpdElim.e-isEquiv"></a><a id="18401" href="Cubical.HITs.PropositionalTruncation.Properties.html#18401" class="Function">e-isEquiv</a> <a id="18411" class="Symbol">:</a> <a id="18413" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18415" class="Symbol">→</a> <a id="18417" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="18425" class="Symbol">(</a><a id="18426" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a> <a id="18428" class="Symbol">{</a><a id="18429" class="Argument">A</a> <a id="18431" class="Symbol">=</a> <a id="18433" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="18434" class="Symbol">})</a>
  <a id="18439" href="Cubical.HITs.PropositionalTruncation.Properties.html#18401" class="Function">e-isEquiv</a> <a id="18449" href="Cubical.HITs.PropositionalTruncation.Properties.html#18449" class="Bound">a₀</a> <a id="18452" class="Symbol">=</a> <a id="18454" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="18467" class="Symbol">(</a><a id="18468" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="18472" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a> <a id="18474" class="Symbol">(</a><a id="18475" href="Cubical.HITs.PropositionalTruncation.Properties.html#17864" class="Function">eval</a> <a id="18480" href="Cubical.HITs.PropositionalTruncation.Properties.html#18449" class="Bound">a₀</a><a id="18482" class="Symbol">)</a> <a id="18484" class="Symbol">(</a><a id="18485" href="Cubical.HITs.PropositionalTruncation.Properties.html#17967" class="Function">e-eval</a> <a id="18492" href="Cubical.HITs.PropositionalTruncation.Properties.html#18449" class="Bound">a₀</a><a id="18494" class="Symbol">)</a> <a id="18496" class="Symbol">λ</a> <a id="18498" href="Cubical.HITs.PropositionalTruncation.Properties.html#18498" class="Bound">_</a> <a id="18500" class="Symbol">→</a> <a id="18502" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18506" class="Symbol">)</a>

  <a id="GpdElim.preEquiv₂"></a><a id="18511" href="Cubical.HITs.PropositionalTruncation.Properties.html#18511" class="Function">preEquiv₂</a> <a id="18521" class="Symbol">:</a> <a id="18523" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18525" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18527" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18530" class="Symbol">→</a> <a id="18532" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a> <a id="18534" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="18536" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="18538" class="Symbol">(</a><a id="18539" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18541" class="Symbol">→</a> <a id="18543" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="18544" class="Symbol">)</a> <a id="18546" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="18559" href="Cubical.HITs.PropositionalTruncation.Properties.html#18511" class="Function">preEquiv₂</a> <a id="18569" href="Cubical.HITs.PropositionalTruncation.Properties.html#18569" class="Bound">t</a> <a id="18571" class="Symbol">=</a> <a id="18573" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a> <a id="18575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18577" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="18581" class="Symbol">(</a><a id="18582" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="18596" href="Cubical.HITs.PropositionalTruncation.Properties.html#17714" class="Function">e</a><a id="18597" class="Symbol">)</a> <a id="18599" href="Cubical.HITs.PropositionalTruncation.Properties.html#18401" class="Function">e-isEquiv</a> <a id="18609" href="Cubical.HITs.PropositionalTruncation.Properties.html#18569" class="Bound">t</a>

  <a id="GpdElim.trunc→Gpd≃"></a><a id="18614" href="Cubical.HITs.PropositionalTruncation.Properties.html#18614" class="Function">trunc→Gpd≃</a> <a id="18625" class="Symbol">:</a> <a id="18627" class="Symbol">(</a><a id="18628" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18630" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18632" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18635" class="Symbol">→</a> <a id="18637" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="18638" class="Symbol">)</a> <a id="18640" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="18642" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="18644" class="Symbol">(</a><a id="18645" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18647" class="Symbol">→</a> <a id="18649" href="Cubical.HITs.PropositionalTruncation.Properties.html#16402" class="Bound">B</a><a id="18650" class="Symbol">)</a> <a id="18652" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="18665" href="Cubical.HITs.PropositionalTruncation.Properties.html#18614" class="Function">trunc→Gpd≃</a> <a id="18676" class="Symbol">=</a> <a id="18678" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="18688" class="Symbol">(</a><a id="18689" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="18699" href="Cubical.HITs.PropositionalTruncation.Properties.html#18511" class="Function">preEquiv₂</a><a id="18708" class="Symbol">)</a> <a id="18710" href="Cubical.HITs.PropositionalTruncation.Properties.html#16635" class="Function">preEquiv₁</a>

<a id="18721" class="Keyword">open</a> <a id="18726" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Module">GpdElim</a> <a id="18734" class="Keyword">using</a> <a id="18740" class="Symbol">(</a><a id="18741" href="Cubical.HITs.PropositionalTruncation.Properties.html#16553" class="Function">rec→Gpd</a><a id="18748" class="Symbol">;</a> <a id="18750" href="Cubical.HITs.PropositionalTruncation.Properties.html#18614" class="Function">trunc→Gpd≃</a><a id="18760" class="Symbol">)</a> <a id="18762" class="Keyword">public</a>

<a id="RecHSet"></a><a id="18770" href="Cubical.HITs.PropositionalTruncation.Properties.html#18770" class="Function">RecHSet</a> <a id="18778" class="Symbol">:</a> <a id="18780" class="Symbol">(</a><a id="18781" href="Cubical.HITs.PropositionalTruncation.Properties.html#18781" class="Bound">P</a> <a id="18783" class="Symbol">:</a> <a id="18785" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18787" class="Symbol">→</a> <a id="18789" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="18802" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="18804" class="Number">2</a><a id="18805" class="Symbol">)</a> <a id="18807" class="Symbol">→</a> <a id="18809" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="18820" href="Cubical.HITs.PropositionalTruncation.Properties.html#18781" class="Bound">P</a> <a id="18822" class="Symbol">→</a> <a id="18824" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18826" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18831" class="Symbol">→</a> <a id="18833" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="18846" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="18848" class="Number">2</a>
<a id="18850" href="Cubical.HITs.PropositionalTruncation.Properties.html#18770" class="Function">RecHSet</a> <a id="18858" href="Cubical.HITs.PropositionalTruncation.Properties.html#18858" class="Bound">P</a> <a id="18860" href="Cubical.HITs.PropositionalTruncation.Properties.html#18860" class="Bound">3kP</a> <a id="18864" class="Symbol">=</a> <a id="18866" href="Cubical.HITs.PropositionalTruncation.Properties.html#16553" class="Function">rec→Gpd</a> <a id="18874" class="Symbol">(</a><a id="18875" href="Cubical.Foundations.HLevels.html#23251" class="Function">isOfHLevelTypeOfHLevel</a> <a id="18898" class="Number">2</a><a id="18899" class="Symbol">)</a> <a id="18901" href="Cubical.HITs.PropositionalTruncation.Properties.html#18858" class="Bound">P</a> <a id="18903" href="Cubical.HITs.PropositionalTruncation.Properties.html#18860" class="Bound">3kP</a>

<a id="∥∥-IdempotentL-⊎-≃"></a><a id="18908" href="Cubical.HITs.PropositionalTruncation.Properties.html#18908" class="Function">∥∥-IdempotentL-⊎-≃</a> <a id="18927" class="Symbol">:</a> <a id="18929" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18931" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18933" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18935" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18938" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18940" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="18943" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18946" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="18948" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18950" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18952" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18954" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="18957" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="18960" href="Cubical.HITs.PropositionalTruncation.Properties.html#18908" class="Function">∥∥-IdempotentL-⊎-≃</a> <a id="18979" class="Symbol">=</a> <a id="18981" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="18992" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a>
  <a id="19015" class="Keyword">where</a> <a id="19021" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19042" class="Symbol">:</a> <a id="19044" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19048" class="Symbol">(</a><a id="19049" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19051" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19053" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19055" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19058" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19060" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19063" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19065" class="Symbol">)</a>  <a id="19068" class="Symbol">(</a><a id="19069" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19071" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19073" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19075" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19078" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19080" class="Symbol">)</a>
        <a id="19090" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19098" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19119" href="Cubical.HITs.PropositionalTruncation.Properties.html#19119" class="Bound">x</a> <a id="19121" class="Symbol">=</a> <a id="19123" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="19127" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19135" href="Cubical.HITs.PropositionalTruncation.Properties.html#19157" class="Function">lem</a> <a id="19139" href="Cubical.HITs.PropositionalTruncation.Properties.html#19119" class="Bound">x</a>
          <a id="19151" class="Keyword">where</a> <a id="19157" href="Cubical.HITs.PropositionalTruncation.Properties.html#19157" class="Function">lem</a> <a id="19161" class="Symbol">:</a> <a id="19163" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19165" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19167" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19170" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19172" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19175" class="Symbol">→</a> <a id="19177" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19179" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19181" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19183" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19186" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="19205" href="Cubical.HITs.PropositionalTruncation.Properties.html#19157" class="Function">lem</a> <a id="19209" class="Symbol">(</a><a id="19210" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19214" href="Cubical.HITs.PropositionalTruncation.Properties.html#19214" class="Bound">x</a><a id="19215" class="Symbol">)</a> <a id="19217" class="Symbol">=</a> <a id="19219" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="19223" class="Symbol">(λ</a> <a id="19226" href="Cubical.HITs.PropositionalTruncation.Properties.html#19226" class="Bound">a</a> <a id="19228" class="Symbol">→</a> <a id="19230" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19234" href="Cubical.HITs.PropositionalTruncation.Properties.html#19226" class="Bound">a</a><a id="19235" class="Symbol">)</a> <a id="19237" href="Cubical.HITs.PropositionalTruncation.Properties.html#19214" class="Bound">x</a>
                <a id="19255" href="Cubical.HITs.PropositionalTruncation.Properties.html#19157" class="Function">lem</a> <a id="19259" class="Symbol">(</a><a id="19260" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19264" href="Cubical.HITs.PropositionalTruncation.Properties.html#19264" class="Bound">x</a><a id="19265" class="Symbol">)</a> <a id="19267" class="Symbol">=</a> <a id="19269" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="19271" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19275" href="Cubical.HITs.PropositionalTruncation.Properties.html#19264" class="Bound">x</a> <a id="19277" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="19288" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19296" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19317" href="Cubical.HITs.PropositionalTruncation.Properties.html#19317" class="Bound">x</a> <a id="19319" class="Symbol">=</a> <a id="19321" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="19325" href="Cubical.HITs.PropositionalTruncation.Properties.html#19347" class="Function">lem</a> <a id="19329" href="Cubical.HITs.PropositionalTruncation.Properties.html#19317" class="Bound">x</a>
          <a id="19341" class="Keyword">where</a> <a id="19347" href="Cubical.HITs.PropositionalTruncation.Properties.html#19347" class="Function">lem</a> <a id="19351" class="Symbol">:</a> <a id="19353" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19355" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19357" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19360" class="Symbol">→</a> <a id="19362" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19364" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19366" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19369" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19371" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a>
                <a id="19390" href="Cubical.HITs.PropositionalTruncation.Properties.html#19347" class="Function">lem</a> <a id="19394" class="Symbol">(</a><a id="19395" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19399" href="Cubical.HITs.PropositionalTruncation.Properties.html#19399" class="Bound">x</a><a id="19400" class="Symbol">)</a> <a id="19402" class="Symbol">=</a> <a id="19404" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19408" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="19410" href="Cubical.HITs.PropositionalTruncation.Properties.html#19399" class="Bound">x</a> <a id="19412" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
                <a id="19431" href="Cubical.HITs.PropositionalTruncation.Properties.html#19347" class="Function">lem</a> <a id="19435" class="Symbol">(</a><a id="19436" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19440" href="Cubical.HITs.PropositionalTruncation.Properties.html#19440" class="Bound">x</a><a id="19441" class="Symbol">)</a> <a id="19443" class="Symbol">=</a> <a id="19445" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19449" href="Cubical.HITs.PropositionalTruncation.Properties.html#19440" class="Bound">x</a>
        <a id="19459" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="19472" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19493" href="Cubical.HITs.PropositionalTruncation.Properties.html#19493" class="Bound">x</a> <a id="19495" class="Symbol">=</a> <a id="19497" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19505" class="Symbol">(</a><a id="19506" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19514" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19535" class="Symbol">(</a><a id="19536" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19544" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19565" href="Cubical.HITs.PropositionalTruncation.Properties.html#19493" class="Bound">x</a><a id="19566" class="Symbol">))</a> <a id="19569" href="Cubical.HITs.PropositionalTruncation.Properties.html#19493" class="Bound">x</a>
        <a id="19579" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="19591" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19612" href="Cubical.HITs.PropositionalTruncation.Properties.html#19612" class="Bound">x</a>  <a id="19615" class="Symbol">=</a> <a id="19617" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19625" class="Symbol">(</a><a id="19626" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19634" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19655" class="Symbol">(</a><a id="19656" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19664" href="Cubical.HITs.PropositionalTruncation.Properties.html#19021" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19685" href="Cubical.HITs.PropositionalTruncation.Properties.html#19612" class="Bound">x</a><a id="19686" class="Symbol">))</a> <a id="19689" href="Cubical.HITs.PropositionalTruncation.Properties.html#19612" class="Bound">x</a>

<a id="∥∥-IdempotentL-⊎"></a><a id="19692" href="Cubical.HITs.PropositionalTruncation.Properties.html#19692" class="Function">∥∥-IdempotentL-⊎</a> <a id="19709" class="Symbol">:</a> <a id="19711" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19713" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19715" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19717" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19720" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19722" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19725" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19728" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19730" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19732" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19734" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19736" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19739" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="19742" href="Cubical.HITs.PropositionalTruncation.Properties.html#19692" class="Function">∥∥-IdempotentL-⊎</a> <a id="19759" class="Symbol">=</a> <a id="19761" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="19764" href="Cubical.HITs.PropositionalTruncation.Properties.html#18908" class="Function">∥∥-IdempotentL-⊎-≃</a>

<a id="∥∥-IdempotentR-⊎-≃"></a><a id="19784" href="Cubical.HITs.PropositionalTruncation.Properties.html#19784" class="Function">∥∥-IdempotentR-⊎-≃</a> <a id="19803" class="Symbol">:</a> <a id="19805" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19807" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19809" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19811" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19813" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19816" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19819" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19822" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="19824" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19826" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19828" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19830" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19833" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="19836" href="Cubical.HITs.PropositionalTruncation.Properties.html#19784" class="Function">∥∥-IdempotentR-⊎-≃</a> <a id="19855" class="Symbol">=</a> <a id="19857" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="19868" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a>
  <a id="19891" class="Keyword">where</a> <a id="19897" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="19918" class="Symbol">:</a> <a id="19920" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19924" class="Symbol">(</a><a id="19925" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19927" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19929" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19931" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19933" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19936" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19939" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19941" class="Symbol">)</a> <a id="19943" class="Symbol">(</a><a id="19944" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19946" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19948" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19950" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19953" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19955" class="Symbol">)</a>
        <a id="19965" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19973" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="19994" href="Cubical.HITs.PropositionalTruncation.Properties.html#19994" class="Bound">x</a> <a id="19996" class="Symbol">=</a> <a id="19998" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="20002" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="20010" href="Cubical.HITs.PropositionalTruncation.Properties.html#20032" class="Function">lem</a> <a id="20014" href="Cubical.HITs.PropositionalTruncation.Properties.html#19994" class="Bound">x</a>
          <a id="20026" class="Keyword">where</a> <a id="20032" href="Cubical.HITs.PropositionalTruncation.Properties.html#20032" class="Function">lem</a> <a id="20036" class="Symbol">:</a> <a id="20038" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20040" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20042" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20044" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20047" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20050" class="Symbol">→</a> <a id="20052" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20054" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20056" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20058" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20061" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="20080" href="Cubical.HITs.PropositionalTruncation.Properties.html#20032" class="Function">lem</a> <a id="20084" class="Symbol">(</a><a id="20085" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20089" href="Cubical.HITs.PropositionalTruncation.Properties.html#20089" class="Bound">x</a><a id="20090" class="Symbol">)</a> <a id="20092" class="Symbol">=</a> <a id="20094" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="20096" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20100" href="Cubical.HITs.PropositionalTruncation.Properties.html#20089" class="Bound">x</a> <a id="20102" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
                <a id="20121" href="Cubical.HITs.PropositionalTruncation.Properties.html#20032" class="Function">lem</a> <a id="20125" class="Symbol">(</a><a id="20126" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20130" href="Cubical.HITs.PropositionalTruncation.Properties.html#20130" class="Bound">x</a><a id="20131" class="Symbol">)</a> <a id="20133" class="Symbol">=</a> <a id="20135" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="20139" class="Symbol">(λ</a> <a id="20142" href="Cubical.HITs.PropositionalTruncation.Properties.html#20142" class="Bound">a</a> <a id="20144" class="Symbol">→</a> <a id="20146" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20150" href="Cubical.HITs.PropositionalTruncation.Properties.html#20142" class="Bound">a</a><a id="20151" class="Symbol">)</a> <a id="20153" href="Cubical.HITs.PropositionalTruncation.Properties.html#20130" class="Bound">x</a>
        <a id="20163" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20171" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20192" href="Cubical.HITs.PropositionalTruncation.Properties.html#20192" class="Bound">x</a> <a id="20194" class="Symbol">=</a> <a id="20196" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="20200" href="Cubical.HITs.PropositionalTruncation.Properties.html#20222" class="Function">lem</a> <a id="20204" href="Cubical.HITs.PropositionalTruncation.Properties.html#20192" class="Bound">x</a>
          <a id="20216" class="Keyword">where</a> <a id="20222" href="Cubical.HITs.PropositionalTruncation.Properties.html#20222" class="Function">lem</a> <a id="20226" class="Symbol">:</a> <a id="20228" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20230" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20232" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20235" class="Symbol">→</a> <a id="20237" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20239" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20241" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20243" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20246" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="20265" href="Cubical.HITs.PropositionalTruncation.Properties.html#20222" class="Function">lem</a> <a id="20269" class="Symbol">(</a><a id="20270" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20274" href="Cubical.HITs.PropositionalTruncation.Properties.html#20274" class="Bound">x</a><a id="20275" class="Symbol">)</a> <a id="20277" class="Symbol">=</a> <a id="20279" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20283" href="Cubical.HITs.PropositionalTruncation.Properties.html#20274" class="Bound">x</a>
                <a id="20301" href="Cubical.HITs.PropositionalTruncation.Properties.html#20222" class="Function">lem</a> <a id="20305" class="Symbol">(</a><a id="20306" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20310" href="Cubical.HITs.PropositionalTruncation.Properties.html#20310" class="Bound">x</a><a id="20311" class="Symbol">)</a> <a id="20313" class="Symbol">=</a> <a id="20315" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="20321" href="Cubical.HITs.PropositionalTruncation.Properties.html#20310" class="Bound">x</a> <a id="20323" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="20334" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="20347" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20368" href="Cubical.HITs.PropositionalTruncation.Properties.html#20368" class="Bound">x</a> <a id="20370" class="Symbol">=</a> <a id="20372" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="20380" class="Symbol">(</a><a id="20381" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20389" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20410" class="Symbol">(</a><a id="20411" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20419" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20440" href="Cubical.HITs.PropositionalTruncation.Properties.html#20368" class="Bound">x</a><a id="20441" class="Symbol">))</a> <a id="20444" href="Cubical.HITs.PropositionalTruncation.Properties.html#20368" class="Bound">x</a>
        <a id="20454" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="20466" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20487" href="Cubical.HITs.PropositionalTruncation.Properties.html#20487" class="Bound">x</a>  <a id="20490" class="Symbol">=</a> <a id="20492" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="20500" class="Symbol">(</a><a id="20501" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20509" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20530" class="Symbol">(</a><a id="20531" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20539" href="Cubical.HITs.PropositionalTruncation.Properties.html#19897" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20560" href="Cubical.HITs.PropositionalTruncation.Properties.html#20487" class="Bound">x</a><a id="20561" class="Symbol">))</a> <a id="20564" href="Cubical.HITs.PropositionalTruncation.Properties.html#20487" class="Bound">x</a>

<a id="∥∥-IdempotentR-⊎"></a><a id="20567" href="Cubical.HITs.PropositionalTruncation.Properties.html#20567" class="Function">∥∥-IdempotentR-⊎</a> <a id="20584" class="Symbol">:</a> <a id="20586" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20588" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20590" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20592" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20594" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20597" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20600" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20603" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20605" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20607" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20609" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20611" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20614" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20617" href="Cubical.HITs.PropositionalTruncation.Properties.html#20567" class="Function">∥∥-IdempotentR-⊎</a> <a id="20634" class="Symbol">=</a> <a id="20636" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="20639" href="Cubical.HITs.PropositionalTruncation.Properties.html#19784" class="Function">∥∥-IdempotentR-⊎-≃</a>

<a id="∥∥-Idempotent-⊎"></a><a id="20659" href="Cubical.HITs.PropositionalTruncation.Properties.html#20659" class="Function">∥∥-Idempotent-⊎</a> <a id="20675" class="Symbol">:</a> <a id="20677" class="Symbol">{</a><a id="20678" href="Cubical.HITs.PropositionalTruncation.Properties.html#20678" class="Bound">A</a> <a id="20680" class="Symbol">:</a> <a id="20682" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20687" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="20688" class="Symbol">}</a> <a id="20690" class="Symbol">{</a><a id="20691" href="Cubical.HITs.PropositionalTruncation.Properties.html#20691" class="Bound">A′</a> <a id="20694" class="Symbol">:</a> <a id="20696" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20701" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="20703" class="Symbol">}</a> <a id="20705" class="Symbol">→</a> <a id="20707" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20709" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20711" href="Cubical.HITs.PropositionalTruncation.Properties.html#20678" class="Bound">A</a> <a id="20713" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20716" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20718" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20720" href="Cubical.HITs.PropositionalTruncation.Properties.html#20691" class="Bound">A′</a> <a id="20723" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20726" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20729" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20731" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20733" href="Cubical.HITs.PropositionalTruncation.Properties.html#20678" class="Bound">A</a> <a id="20735" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20737" href="Cubical.HITs.PropositionalTruncation.Properties.html#20691" class="Bound">A′</a> <a id="20740" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20743" href="Cubical.HITs.PropositionalTruncation.Properties.html#20659" class="Function">∥∥-Idempotent-⊎</a> <a id="20759" class="Symbol">{</a><a id="20760" class="Argument">A</a> <a id="20762" class="Symbol">=</a> <a id="20764" href="Cubical.HITs.PropositionalTruncation.Properties.html#20764" class="Bound">A</a><a id="20765" class="Symbol">}</a> <a id="20767" class="Symbol">{</a><a id="20768" href="Cubical.HITs.PropositionalTruncation.Properties.html#20768" class="Bound">A′</a><a id="20770" class="Symbol">}</a> <a id="20772" class="Symbol">=</a> <a id="20774" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20776" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20778" href="Cubical.HITs.PropositionalTruncation.Properties.html#20764" class="Bound">A</a> <a id="20780" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20783" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20785" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20787" href="Cubical.HITs.PropositionalTruncation.Properties.html#20768" class="Bound">A′</a> <a id="20790" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20793" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20796" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20799" href="Cubical.HITs.PropositionalTruncation.Properties.html#20567" class="Function">∥∥-IdempotentR-⊎</a> <a id="20816" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="20849" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20851" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20853" href="Cubical.HITs.PropositionalTruncation.Properties.html#20764" class="Bound">A</a> <a id="20855" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20858" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20860" href="Cubical.HITs.PropositionalTruncation.Properties.html#20768" class="Bound">A′</a> <a id="20863" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>     <a id="20870" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20873" href="Cubical.HITs.PropositionalTruncation.Properties.html#19692" class="Function">∥∥-IdempotentL-⊎</a> <a id="20890" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="20923" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20925" href="Cubical.HITs.PropositionalTruncation.Properties.html#20764" class="Bound">A</a> <a id="20927" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20929" href="Cubical.HITs.PropositionalTruncation.Properties.html#20768" class="Bound">A′</a> <a id="20932" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>         <a id="20943" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∥∥-IdempotentL-×-≃"></a><a id="20946" href="Cubical.HITs.PropositionalTruncation.Properties.html#20946" class="Function">∥∥-IdempotentL-×-≃</a> <a id="20965" class="Symbol">:</a> <a id="20967" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20969" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20971" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20973" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20976" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="20978" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20981" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20984" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="20986" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20988" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20990" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="20992" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20995" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20998" href="Cubical.HITs.PropositionalTruncation.Properties.html#20946" class="Function">∥∥-IdempotentL-×-≃</a> <a id="21017" class="Symbol">=</a> <a id="21019" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="21030" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a>
  <a id="21053" class="Keyword">where</a> <a id="21059" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21080" class="Symbol">:</a> <a id="21082" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21086" class="Symbol">(</a><a id="21087" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21089" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21091" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21093" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21096" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21098" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21101" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21103" class="Symbol">)</a> <a id="21105" class="Symbol">(</a><a id="21106" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21108" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21110" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21112" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21115" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21117" class="Symbol">)</a>
        <a id="21127" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21135" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21156" href="Cubical.HITs.PropositionalTruncation.Properties.html#21156" class="Bound">x</a> <a id="21158" class="Symbol">=</a> <a id="21160" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="21164" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21172" href="Cubical.HITs.PropositionalTruncation.Properties.html#21194" class="Function">lem</a> <a id="21176" href="Cubical.HITs.PropositionalTruncation.Properties.html#21156" class="Bound">x</a>
          <a id="21188" class="Keyword">where</a> <a id="21194" href="Cubical.HITs.PropositionalTruncation.Properties.html#21194" class="Function">lem</a> <a id="21198" class="Symbol">:</a> <a id="21200" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21202" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21204" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21207" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21209" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21212" class="Symbol">→</a> <a id="21214" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21216" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21218" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21220" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21223" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="21242" href="Cubical.HITs.PropositionalTruncation.Properties.html#21194" class="Function">lem</a> <a id="21246" class="Symbol">(</a><a id="21247" href="Cubical.HITs.PropositionalTruncation.Properties.html#21247" class="Bound">a</a> <a id="21249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21251" href="Cubical.HITs.PropositionalTruncation.Properties.html#21251" class="Bound">a′</a><a id="21253" class="Symbol">)</a> <a id="21255" class="Symbol">=</a> <a id="21257" href="Cubical.HITs.PropositionalTruncation.Properties.html#6824" class="Function">map2</a> <a id="21262" class="Symbol">(λ</a> <a id="21265" href="Cubical.HITs.PropositionalTruncation.Properties.html#21265" class="Bound">a</a> <a id="21267" href="Cubical.HITs.PropositionalTruncation.Properties.html#21267" class="Bound">a′</a> <a id="21270" class="Symbol">→</a> <a id="21272" href="Cubical.HITs.PropositionalTruncation.Properties.html#21265" class="Bound">a</a> <a id="21274" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21276" href="Cubical.HITs.PropositionalTruncation.Properties.html#21267" class="Bound">a′</a><a id="21278" class="Symbol">)</a> <a id="21280" href="Cubical.HITs.PropositionalTruncation.Properties.html#21247" class="Bound">a</a> <a id="21282" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="21284" href="Cubical.HITs.PropositionalTruncation.Properties.html#21251" class="Bound">a′</a> <a id="21287" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="21298" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21306" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21327" href="Cubical.HITs.PropositionalTruncation.Properties.html#21327" class="Bound">x</a> <a id="21329" class="Symbol">=</a> <a id="21331" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="21335" href="Cubical.HITs.PropositionalTruncation.Properties.html#21357" class="Function">lem</a> <a id="21339" href="Cubical.HITs.PropositionalTruncation.Properties.html#21327" class="Bound">x</a>
          <a id="21351" class="Keyword">where</a> <a id="21357" href="Cubical.HITs.PropositionalTruncation.Properties.html#21357" class="Function">lem</a> <a id="21361" class="Symbol">:</a> <a id="21363" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21365" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21367" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21370" class="Symbol">→</a> <a id="21372" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21374" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21376" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21381" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a>
                <a id="21400" href="Cubical.HITs.PropositionalTruncation.Properties.html#21357" class="Function">lem</a> <a id="21404" class="Symbol">(</a><a id="21405" href="Cubical.HITs.PropositionalTruncation.Properties.html#21405" class="Bound">a</a> <a id="21407" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21409" href="Cubical.HITs.PropositionalTruncation.Properties.html#21409" class="Bound">a′</a><a id="21411" class="Symbol">)</a> <a id="21413" class="Symbol">=</a> <a id="21415" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="21417" href="Cubical.HITs.PropositionalTruncation.Properties.html#21405" class="Bound">a</a> <a id="21419" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="21422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21424" href="Cubical.HITs.PropositionalTruncation.Properties.html#21409" class="Bound">a′</a>
        <a id="21435" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="21448" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21469" href="Cubical.HITs.PropositionalTruncation.Properties.html#21469" class="Bound">x</a> <a id="21471" class="Symbol">=</a> <a id="21473" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21481" class="Symbol">(</a><a id="21482" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21490" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21511" class="Symbol">(</a><a id="21512" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21520" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21541" href="Cubical.HITs.PropositionalTruncation.Properties.html#21469" class="Bound">x</a><a id="21542" class="Symbol">))</a> <a id="21545" href="Cubical.HITs.PropositionalTruncation.Properties.html#21469" class="Bound">x</a>
        <a id="21555" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="21567" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21588" href="Cubical.HITs.PropositionalTruncation.Properties.html#21588" class="Bound">x</a>  <a id="21591" class="Symbol">=</a> <a id="21593" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21601" class="Symbol">(</a><a id="21602" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21610" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21631" class="Symbol">(</a><a id="21632" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21640" href="Cubical.HITs.PropositionalTruncation.Properties.html#21059" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21661" href="Cubical.HITs.PropositionalTruncation.Properties.html#21588" class="Bound">x</a><a id="21662" class="Symbol">))</a> <a id="21665" href="Cubical.HITs.PropositionalTruncation.Properties.html#21588" class="Bound">x</a>

<a id="∥∥-IdempotentL-×"></a><a id="21668" href="Cubical.HITs.PropositionalTruncation.Properties.html#21668" class="Function">∥∥-IdempotentL-×</a> <a id="21685" class="Symbol">:</a> <a id="21687" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21689" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21691" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21693" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21696" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21698" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21701" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21704" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21706" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21708" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21710" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21712" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21715" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="21718" href="Cubical.HITs.PropositionalTruncation.Properties.html#21668" class="Function">∥∥-IdempotentL-×</a> <a id="21735" class="Symbol">=</a> <a id="21737" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="21740" href="Cubical.HITs.PropositionalTruncation.Properties.html#20946" class="Function">∥∥-IdempotentL-×-≃</a>

<a id="∥∥-IdempotentR-×-≃"></a><a id="21760" href="Cubical.HITs.PropositionalTruncation.Properties.html#21760" class="Function">∥∥-IdempotentR-×-≃</a> <a id="21779" class="Symbol">:</a> <a id="21781" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21783" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21785" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21787" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21789" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21792" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21795" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21798" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="21800" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21802" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21804" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21806" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21809" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="21812" href="Cubical.HITs.PropositionalTruncation.Properties.html#21760" class="Function">∥∥-IdempotentR-×-≃</a> <a id="21831" class="Symbol">=</a> <a id="21833" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="21844" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a>
  <a id="21867" class="Keyword">where</a> <a id="21873" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="21894" class="Symbol">:</a> <a id="21896" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21900" class="Symbol">(</a><a id="21901" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21903" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21905" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21907" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21909" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21912" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21915" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21917" class="Symbol">)</a> <a id="21919" class="Symbol">(</a><a id="21920" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21922" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21924" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21926" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21929" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21931" class="Symbol">)</a>
        <a id="21941" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21949" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="21970" href="Cubical.HITs.PropositionalTruncation.Properties.html#21970" class="Bound">x</a> <a id="21972" class="Symbol">=</a> <a id="21974" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="21978" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21986" href="Cubical.HITs.PropositionalTruncation.Properties.html#22008" class="Function">lem</a> <a id="21990" href="Cubical.HITs.PropositionalTruncation.Properties.html#21970" class="Bound">x</a>
          <a id="22002" class="Keyword">where</a> <a id="22008" href="Cubical.HITs.PropositionalTruncation.Properties.html#22008" class="Function">lem</a> <a id="22012" class="Symbol">:</a> <a id="22014" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22016" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22018" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22020" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22023" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22026" class="Symbol">→</a> <a id="22028" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22030" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22032" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22034" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22037" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="22056" href="Cubical.HITs.PropositionalTruncation.Properties.html#22008" class="Function">lem</a> <a id="22060" class="Symbol">(</a><a id="22061" href="Cubical.HITs.PropositionalTruncation.Properties.html#22061" class="Bound">a</a> <a id="22063" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22065" href="Cubical.HITs.PropositionalTruncation.Properties.html#22065" class="Bound">a′</a><a id="22067" class="Symbol">)</a> <a id="22069" class="Symbol">=</a> <a id="22071" href="Cubical.HITs.PropositionalTruncation.Properties.html#6824" class="Function">map2</a> <a id="22076" class="Symbol">(λ</a> <a id="22079" href="Cubical.HITs.PropositionalTruncation.Properties.html#22079" class="Bound">a</a> <a id="22081" href="Cubical.HITs.PropositionalTruncation.Properties.html#22081" class="Bound">a′</a> <a id="22084" class="Symbol">→</a> <a id="22086" href="Cubical.HITs.PropositionalTruncation.Properties.html#22079" class="Bound">a</a> <a id="22088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22090" href="Cubical.HITs.PropositionalTruncation.Properties.html#22081" class="Bound">a′</a><a id="22092" class="Symbol">)</a> <a id="22094" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="22096" href="Cubical.HITs.PropositionalTruncation.Properties.html#22061" class="Bound">a</a> <a id="22098" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="22101" href="Cubical.HITs.PropositionalTruncation.Properties.html#22065" class="Bound">a′</a>
        <a id="22112" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22120" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22141" href="Cubical.HITs.PropositionalTruncation.Properties.html#22141" class="Bound">x</a> <a id="22143" class="Symbol">=</a> <a id="22145" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a> <a id="22149" href="Cubical.HITs.PropositionalTruncation.Properties.html#22171" class="Function">lem</a> <a id="22153" href="Cubical.HITs.PropositionalTruncation.Properties.html#22141" class="Bound">x</a>
          <a id="22165" class="Keyword">where</a> <a id="22171" href="Cubical.HITs.PropositionalTruncation.Properties.html#22171" class="Function">lem</a> <a id="22175" class="Symbol">:</a> <a id="22177" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22179" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22181" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22184" class="Symbol">→</a> <a id="22186" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22188" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22190" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22192" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22195" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="22214" href="Cubical.HITs.PropositionalTruncation.Properties.html#22171" class="Function">lem</a> <a id="22218" class="Symbol">(</a><a id="22219" href="Cubical.HITs.PropositionalTruncation.Properties.html#22219" class="Bound">a</a> <a id="22221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22223" href="Cubical.HITs.PropositionalTruncation.Properties.html#22223" class="Bound">a′</a><a id="22225" class="Symbol">)</a> <a id="22227" class="Symbol">=</a> <a id="22229" href="Cubical.HITs.PropositionalTruncation.Properties.html#22219" class="Bound">a</a> <a id="22231" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22233" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="22235" href="Cubical.HITs.PropositionalTruncation.Properties.html#22223" class="Bound">a′</a> <a id="22238" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="22249" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="22262" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22283" href="Cubical.HITs.PropositionalTruncation.Properties.html#22283" class="Bound">x</a> <a id="22285" class="Symbol">=</a> <a id="22287" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="22295" class="Symbol">(</a><a id="22296" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22304" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22325" class="Symbol">(</a><a id="22326" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22334" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22355" href="Cubical.HITs.PropositionalTruncation.Properties.html#22283" class="Bound">x</a><a id="22356" class="Symbol">))</a> <a id="22359" href="Cubical.HITs.PropositionalTruncation.Properties.html#22283" class="Bound">x</a>
        <a id="22369" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="22381" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22402" href="Cubical.HITs.PropositionalTruncation.Properties.html#22402" class="Bound">x</a>  <a id="22405" class="Symbol">=</a> <a id="22407" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="22415" class="Symbol">(</a><a id="22416" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22424" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22445" class="Symbol">(</a><a id="22446" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22454" href="Cubical.HITs.PropositionalTruncation.Properties.html#21873" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22475" href="Cubical.HITs.PropositionalTruncation.Properties.html#22402" class="Bound">x</a><a id="22476" class="Symbol">))</a> <a id="22479" href="Cubical.HITs.PropositionalTruncation.Properties.html#22402" class="Bound">x</a>

<a id="∥∥-IdempotentR-×"></a><a id="22482" href="Cubical.HITs.PropositionalTruncation.Properties.html#22482" class="Function">∥∥-IdempotentR-×</a> <a id="22499" class="Symbol">:</a> <a id="22501" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22503" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22505" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22507" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22509" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22512" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22515" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22520" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22522" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22524" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22526" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22529" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22532" href="Cubical.HITs.PropositionalTruncation.Properties.html#22482" class="Function">∥∥-IdempotentR-×</a> <a id="22549" class="Symbol">=</a> <a id="22551" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="22554" href="Cubical.HITs.PropositionalTruncation.Properties.html#21760" class="Function">∥∥-IdempotentR-×-≃</a>

<a id="∥∥-Idempotent-×"></a><a id="22574" href="Cubical.HITs.PropositionalTruncation.Properties.html#22574" class="Function">∥∥-Idempotent-×</a> <a id="22590" class="Symbol">:</a> <a id="22592" class="Symbol">{</a><a id="22593" href="Cubical.HITs.PropositionalTruncation.Properties.html#22593" class="Bound">A</a> <a id="22595" class="Symbol">:</a> <a id="22597" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22602" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="22603" class="Symbol">}</a> <a id="22605" class="Symbol">{</a><a id="22606" href="Cubical.HITs.PropositionalTruncation.Properties.html#22606" class="Bound">A′</a> <a id="22609" class="Symbol">:</a> <a id="22611" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22616" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="22618" class="Symbol">}</a> <a id="22620" class="Symbol">→</a> <a id="22622" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22624" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22626" href="Cubical.HITs.PropositionalTruncation.Properties.html#22593" class="Bound">A</a> <a id="22628" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22631" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22633" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22635" href="Cubical.HITs.PropositionalTruncation.Properties.html#22606" class="Bound">A′</a> <a id="22638" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22641" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22644" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22646" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22648" href="Cubical.HITs.PropositionalTruncation.Properties.html#22593" class="Bound">A</a> <a id="22650" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22652" href="Cubical.HITs.PropositionalTruncation.Properties.html#22606" class="Bound">A′</a> <a id="22655" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22658" href="Cubical.HITs.PropositionalTruncation.Properties.html#22574" class="Function">∥∥-Idempotent-×</a> <a id="22674" class="Symbol">{</a><a id="22675" class="Argument">A</a> <a id="22677" class="Symbol">=</a> <a id="22679" href="Cubical.HITs.PropositionalTruncation.Properties.html#22679" class="Bound">A</a><a id="22680" class="Symbol">}</a> <a id="22682" class="Symbol">{</a><a id="22683" href="Cubical.HITs.PropositionalTruncation.Properties.html#22683" class="Bound">A′</a><a id="22685" class="Symbol">}</a> <a id="22687" class="Symbol">=</a> <a id="22689" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22691" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22693" href="Cubical.HITs.PropositionalTruncation.Properties.html#22679" class="Bound">A</a> <a id="22695" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22698" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22700" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22702" href="Cubical.HITs.PropositionalTruncation.Properties.html#22683" class="Bound">A′</a> <a id="22705" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22708" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22711" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22714" href="Cubical.HITs.PropositionalTruncation.Properties.html#22482" class="Function">∥∥-IdempotentR-×</a> <a id="22731" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="22764" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22766" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22768" href="Cubical.HITs.PropositionalTruncation.Properties.html#22679" class="Bound">A</a> <a id="22770" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22773" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22775" href="Cubical.HITs.PropositionalTruncation.Properties.html#22683" class="Bound">A′</a> <a id="22778" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>     <a id="22785" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22788" href="Cubical.HITs.PropositionalTruncation.Properties.html#21668" class="Function">∥∥-IdempotentL-×</a> <a id="22805" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="22838" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22840" href="Cubical.HITs.PropositionalTruncation.Properties.html#22679" class="Bound">A</a> <a id="22842" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22844" href="Cubical.HITs.PropositionalTruncation.Properties.html#22683" class="Bound">A′</a> <a id="22847" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>         <a id="22858" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∥∥-Idempotent-×-≃"></a><a id="22861" href="Cubical.HITs.PropositionalTruncation.Properties.html#22861" class="Function">∥∥-Idempotent-×-≃</a> <a id="22879" class="Symbol">:</a> <a id="22881" class="Symbol">{</a><a id="22882" href="Cubical.HITs.PropositionalTruncation.Properties.html#22882" class="Bound">A</a> <a id="22884" class="Symbol">:</a> <a id="22886" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22891" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="22892" class="Symbol">}</a> <a id="22894" class="Symbol">{</a><a id="22895" href="Cubical.HITs.PropositionalTruncation.Properties.html#22895" class="Bound">A′</a> <a id="22898" class="Symbol">:</a> <a id="22900" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22905" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="22907" class="Symbol">}</a> <a id="22909" class="Symbol">→</a> <a id="22911" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22913" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22915" href="Cubical.HITs.PropositionalTruncation.Properties.html#22882" class="Bound">A</a> <a id="22917" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22920" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22922" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22924" href="Cubical.HITs.PropositionalTruncation.Properties.html#22895" class="Bound">A′</a> <a id="22927" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22930" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22933" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="22935" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22937" href="Cubical.HITs.PropositionalTruncation.Properties.html#22882" class="Bound">A</a> <a id="22939" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22941" href="Cubical.HITs.PropositionalTruncation.Properties.html#22895" class="Bound">A′</a> <a id="22944" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22947" href="Cubical.HITs.PropositionalTruncation.Properties.html#22861" class="Function">∥∥-Idempotent-×-≃</a> <a id="22965" class="Symbol">{</a><a id="22966" class="Argument">A</a> <a id="22968" class="Symbol">=</a> <a id="22970" href="Cubical.HITs.PropositionalTruncation.Properties.html#22970" class="Bound">A</a><a id="22971" class="Symbol">}</a> <a id="22973" class="Symbol">{</a><a id="22974" href="Cubical.HITs.PropositionalTruncation.Properties.html#22974" class="Bound">A′</a><a id="22976" class="Symbol">}</a> <a id="22978" class="Symbol">=</a> <a id="22980" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="22990" href="Cubical.HITs.PropositionalTruncation.Properties.html#21760" class="Function">∥∥-IdempotentR-×-≃</a> <a id="23009" href="Cubical.HITs.PropositionalTruncation.Properties.html#20946" class="Function">∥∥-IdempotentL-×-≃</a>

<a id="∥∥-×-≃"></a><a id="23029" href="Cubical.HITs.PropositionalTruncation.Properties.html#23029" class="Function">∥∥-×-≃</a> <a id="23036" class="Symbol">:</a> <a id="23038" class="Symbol">{</a><a id="23039" href="Cubical.HITs.PropositionalTruncation.Properties.html#23039" class="Bound">A</a> <a id="23041" class="Symbol">:</a> <a id="23043" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23048" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23049" class="Symbol">}</a> <a id="23051" class="Symbol">{</a><a id="23052" href="Cubical.HITs.PropositionalTruncation.Properties.html#23052" class="Bound">A′</a> <a id="23055" class="Symbol">:</a> <a id="23057" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23062" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="23064" class="Symbol">}</a> <a id="23066" class="Symbol">→</a> <a id="23068" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23070" href="Cubical.HITs.PropositionalTruncation.Properties.html#23039" class="Bound">A</a> <a id="23072" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23075" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23077" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23079" href="Cubical.HITs.PropositionalTruncation.Properties.html#23052" class="Bound">A′</a> <a id="23082" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23085" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="23087" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23089" href="Cubical.HITs.PropositionalTruncation.Properties.html#23039" class="Bound">A</a> <a id="23091" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23093" href="Cubical.HITs.PropositionalTruncation.Properties.html#23052" class="Bound">A′</a> <a id="23096" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="23099" href="Cubical.HITs.PropositionalTruncation.Properties.html#23029" class="Function">∥∥-×-≃</a> <a id="23106" class="Symbol">{</a><a id="23107" class="Argument">A</a> <a id="23109" class="Symbol">=</a> <a id="23111" href="Cubical.HITs.PropositionalTruncation.Properties.html#23111" class="Bound">A</a><a id="23112" class="Symbol">}</a> <a id="23114" class="Symbol">{</a><a id="23115" href="Cubical.HITs.PropositionalTruncation.Properties.html#23115" class="Bound">A′</a><a id="23117" class="Symbol">}</a> <a id="23119" class="Symbol">=</a> <a id="23121" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="23131" class="Symbol">(</a><a id="23132" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="23141" class="Symbol">(</a><a id="23142" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="23163" class="Symbol">(</a><a id="23164" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="23172" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="23188" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a><a id="23203" class="Symbol">)))</a> <a id="23207" href="Cubical.HITs.PropositionalTruncation.Properties.html#22861" class="Function">∥∥-Idempotent-×-≃</a>

<a id="∥∥-×"></a><a id="23226" href="Cubical.HITs.PropositionalTruncation.Properties.html#23226" class="Function">∥∥-×</a> <a id="23231" class="Symbol">:</a> <a id="23233" class="Symbol">{</a><a id="23234" href="Cubical.HITs.PropositionalTruncation.Properties.html#23234" class="Bound">A</a> <a id="23236" class="Symbol">:</a> <a id="23238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23243" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23244" class="Symbol">}</a> <a id="23246" class="Symbol">{</a><a id="23247" href="Cubical.HITs.PropositionalTruncation.Properties.html#23247" class="Bound">A′</a> <a id="23250" class="Symbol">:</a> <a id="23252" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23257" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="23259" class="Symbol">}</a> <a id="23261" class="Symbol">→</a> <a id="23263" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23265" href="Cubical.HITs.PropositionalTruncation.Properties.html#23234" class="Bound">A</a> <a id="23267" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23270" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23272" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23274" href="Cubical.HITs.PropositionalTruncation.Properties.html#23247" class="Bound">A′</a> <a id="23277" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23280" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23282" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23284" href="Cubical.HITs.PropositionalTruncation.Properties.html#23234" class="Bound">A</a> <a id="23286" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23288" href="Cubical.HITs.PropositionalTruncation.Properties.html#23247" class="Bound">A′</a> <a id="23291" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="23294" href="Cubical.HITs.PropositionalTruncation.Properties.html#23226" class="Function">∥∥-×</a> <a id="23299" class="Symbol">=</a> <a id="23301" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="23304" href="Cubical.HITs.PropositionalTruncation.Properties.html#23029" class="Function">∥∥-×-≃</a>

<a id="23312" class="Comment">-- using this we get a convenient recursor/eliminator for binary functions into sets</a>
<a id="rec2→Set"></a><a id="23397" href="Cubical.HITs.PropositionalTruncation.Properties.html#23397" class="Function">rec2→Set</a> <a id="23406" class="Symbol">:</a> <a id="23408" class="Symbol">{</a><a id="23409" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">A</a> <a id="23411" href="Cubical.HITs.PropositionalTruncation.Properties.html#23411" class="Bound">B</a> <a id="23413" href="Cubical.HITs.PropositionalTruncation.Properties.html#23413" class="Bound">C</a> <a id="23415" class="Symbol">:</a> <a id="23417" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23422" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23423" class="Symbol">}</a> <a id="23425" class="Symbol">(</a><a id="23426" href="Cubical.HITs.PropositionalTruncation.Properties.html#23426" class="Bound">Cset</a> <a id="23431" class="Symbol">:</a> <a id="23433" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="23439" href="Cubical.HITs.PropositionalTruncation.Properties.html#23413" class="Bound">C</a><a id="23440" class="Symbol">)</a>
         <a id="23451" class="Symbol">→</a> <a id="23453" class="Symbol">(</a><a id="23454" href="Cubical.HITs.PropositionalTruncation.Properties.html#23454" class="Bound">f</a> <a id="23456" class="Symbol">:</a> <a id="23458" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">A</a> <a id="23460" class="Symbol">→</a> <a id="23462" href="Cubical.HITs.PropositionalTruncation.Properties.html#23411" class="Bound">B</a> <a id="23464" class="Symbol">→</a> <a id="23466" href="Cubical.HITs.PropositionalTruncation.Properties.html#23413" class="Bound">C</a><a id="23467" class="Symbol">)</a>
         <a id="23478" class="Symbol">→</a> <a id="23480" class="Symbol">(∀</a> <a id="23483" class="Symbol">(</a><a id="23484" href="Cubical.HITs.PropositionalTruncation.Properties.html#23484" class="Bound">a</a> <a id="23486" href="Cubical.HITs.PropositionalTruncation.Properties.html#23486" class="Bound">a&#39;</a> <a id="23489" class="Symbol">:</a> <a id="23491" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">A</a><a id="23492" class="Symbol">)</a> <a id="23494" class="Symbol">(</a><a id="23495" href="Cubical.HITs.PropositionalTruncation.Properties.html#23495" class="Bound">b</a> <a id="23497" href="Cubical.HITs.PropositionalTruncation.Properties.html#23497" class="Bound">b&#39;</a> <a id="23500" class="Symbol">:</a> <a id="23502" href="Cubical.HITs.PropositionalTruncation.Properties.html#23411" class="Bound">B</a><a id="23503" class="Symbol">)</a> <a id="23505" class="Symbol">→</a> <a id="23507" href="Cubical.HITs.PropositionalTruncation.Properties.html#23454" class="Bound">f</a> <a id="23509" href="Cubical.HITs.PropositionalTruncation.Properties.html#23484" class="Bound">a</a> <a id="23511" href="Cubical.HITs.PropositionalTruncation.Properties.html#23495" class="Bound">b</a> <a id="23513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23515" href="Cubical.HITs.PropositionalTruncation.Properties.html#23454" class="Bound">f</a> <a id="23517" href="Cubical.HITs.PropositionalTruncation.Properties.html#23486" class="Bound">a&#39;</a> <a id="23520" href="Cubical.HITs.PropositionalTruncation.Properties.html#23497" class="Bound">b&#39;</a><a id="23522" class="Symbol">)</a>
         <a id="23533" class="Symbol">→</a> <a id="23535" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23537" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">A</a> <a id="23539" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23542" class="Symbol">→</a> <a id="23544" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23546" href="Cubical.HITs.PropositionalTruncation.Properties.html#23411" class="Bound">B</a> <a id="23548" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23551" class="Symbol">→</a> <a id="23553" href="Cubical.HITs.PropositionalTruncation.Properties.html#23413" class="Bound">C</a>
<a id="23555" href="Cubical.HITs.PropositionalTruncation.Properties.html#23397" class="Function">rec2→Set</a> <a id="23564" class="Symbol">{</a><a id="23565" class="Argument">A</a> <a id="23567" class="Symbol">=</a> <a id="23569" href="Cubical.HITs.PropositionalTruncation.Properties.html#23569" class="Bound">A</a><a id="23570" class="Symbol">}</a> <a id="23572" class="Symbol">{</a><a id="23573" class="Argument">B</a> <a id="23575" class="Symbol">=</a> <a id="23577" href="Cubical.HITs.PropositionalTruncation.Properties.html#23577" class="Bound">B</a><a id="23578" class="Symbol">}</a> <a id="23580" class="Symbol">{</a><a id="23581" class="Argument">C</a> <a id="23583" class="Symbol">=</a> <a id="23585" href="Cubical.HITs.PropositionalTruncation.Properties.html#23585" class="Bound">C</a><a id="23586" class="Symbol">}</a> <a id="23588" href="Cubical.HITs.PropositionalTruncation.Properties.html#23588" class="Bound">Cset</a> <a id="23593" href="Cubical.HITs.PropositionalTruncation.Properties.html#23593" class="Bound">f</a> <a id="23595" href="Cubical.HITs.PropositionalTruncation.Properties.html#23595" class="Bound">fconst</a> <a id="23602" class="Symbol">=</a> <a id="23604" href="Cubical.Foundations.Function.html#2799" class="Function">curry</a> <a id="23610" class="Symbol">(</a><a id="23611" href="Cubical.HITs.PropositionalTruncation.Properties.html#23636" class="Function">g</a> <a id="23613" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="23615" href="Cubical.HITs.PropositionalTruncation.Properties.html#23029" class="Function">∥∥-×-≃</a> <a id="23622" class="Symbol">.</a><a id="23623" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="23626" class="Symbol">)</a>
 <a id="23629" class="Keyword">where</a>
 <a id="23636" href="Cubical.HITs.PropositionalTruncation.Properties.html#23636" class="Function">g</a> <a id="23638" class="Symbol">:</a> <a id="23640" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23642" href="Cubical.HITs.PropositionalTruncation.Properties.html#23569" class="Bound">A</a> <a id="23644" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23646" href="Cubical.HITs.PropositionalTruncation.Properties.html#23577" class="Bound">B</a> <a id="23648" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23651" class="Symbol">→</a> <a id="23653" href="Cubical.HITs.PropositionalTruncation.Properties.html#23585" class="Bound">C</a>
 <a id="23656" href="Cubical.HITs.PropositionalTruncation.Properties.html#23636" class="Function">g</a> <a id="23658" class="Symbol">=</a> <a id="23660" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="23668" href="Cubical.HITs.PropositionalTruncation.Properties.html#23588" class="Bound">Cset</a> <a id="23673" class="Symbol">(</a><a id="23674" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="23682" href="Cubical.HITs.PropositionalTruncation.Properties.html#23593" class="Bound">f</a><a id="23683" class="Symbol">)</a> <a id="23685" class="Symbol">λ</a> <a id="23687" href="Cubical.HITs.PropositionalTruncation.Properties.html#23687" class="Bound">x</a> <a id="23689" href="Cubical.HITs.PropositionalTruncation.Properties.html#23689" class="Bound">y</a> <a id="23691" class="Symbol">→</a> <a id="23693" href="Cubical.HITs.PropositionalTruncation.Properties.html#23595" class="Bound">fconst</a> <a id="23700" class="Symbol">(</a><a id="23701" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23705" href="Cubical.HITs.PropositionalTruncation.Properties.html#23687" class="Bound">x</a><a id="23706" class="Symbol">)</a> <a id="23708" class="Symbol">(</a><a id="23709" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23713" href="Cubical.HITs.PropositionalTruncation.Properties.html#23689" class="Bound">y</a><a id="23714" class="Symbol">)</a> <a id="23716" class="Symbol">(</a><a id="23717" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23721" href="Cubical.HITs.PropositionalTruncation.Properties.html#23687" class="Bound">x</a><a id="23722" class="Symbol">)</a> <a id="23724" class="Symbol">(</a><a id="23725" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23729" href="Cubical.HITs.PropositionalTruncation.Properties.html#23689" class="Bound">y</a><a id="23730" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.HITs.PropositionalTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a> <a id="106" class="Keyword">public</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a> <a id="173" class="Keyword">public</a>

<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html" class="Module">Cubical.HITs.PropositionalTruncation.MagicTrick</a>
</pre></body></html>


==> anc/html/Cubical.HITs.S1.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S1.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Definition of the circle as a HIT with a proof that Ω(S¹) ≡ ℤ

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.HITs.S1.Base.html" class="Module">Cubical.HITs.S1.Base</a> <a id="99" class="Keyword">where</a>

<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="146" class="Keyword">open</a> <a id="151" class="Keyword">import</a> <a id="158" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="508" class="Keyword">hiding</a> <a id="515" class="Symbol">(</a><a id="516" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="520" class="Symbol">;</a> <a id="522" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a> <a id="526" class="Symbol">;</a> <a id="528" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="536" class="Symbol">;</a> <a id="538" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a><a id="544" class="Symbol">)</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Data.Int.html" class="Module">Cubical.Data.Int</a> <a id="575" class="Keyword">hiding</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Int.Base.html#1391" class="Function Operator">_·_</a><a id="586" class="Symbol">)</a>

<a id="589" class="Keyword">data</a> <a id="S¹"></a><a id="594" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="597" class="Symbol">:</a> <a id="599" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="605" class="Keyword">where</a>
  <a id="S¹.base"></a><a id="613" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="618" class="Symbol">:</a> <a id="620" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="S¹.loop"></a><a id="625" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="630" class="Symbol">:</a> <a id="632" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="637" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="639" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="645" class="Comment">-- Check that transp is the identity function for S¹</a>
<a id="698" class="Keyword">module</a> <a id="705" href="Cubical.HITs.S1.Base.html#705" class="Module">_</a> <a id="707" class="Keyword">where</a>
  <a id="715" href="Cubical.HITs.S1.Base.html#715" class="Function">transpS¹</a> <a id="724" class="Symbol">:</a> <a id="726" class="Symbol">∀</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.HITs.S1.Base.html#729" class="Bound">φ</a> <a id="731" class="Symbol">:</a> <a id="733" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="734" class="Symbol">)</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.HITs.S1.Base.html#737" class="Bound">u0</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">→</a> <a id="748" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="755" class="Symbol">(λ</a> <a id="758" href="Cubical.HITs.S1.Base.html#758" class="Symbol">_</a> <a id="760" class="Symbol">→</a> <a id="762" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="764" class="Symbol">)</a> <a id="766" href="Cubical.HITs.S1.Base.html#729" class="Bound">φ</a> <a id="768" href="Cubical.HITs.S1.Base.html#737" class="Bound">u0</a> <a id="771" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="773" href="Cubical.HITs.S1.Base.html#737" class="Bound">u0</a>
  <a id="778" href="Cubical.HITs.S1.Base.html#715" class="Function">transpS¹</a> <a id="787" href="Cubical.HITs.S1.Base.html#787" class="Bound">φ</a> <a id="789" href="Cubical.HITs.S1.Base.html#789" class="Bound">u0</a> <a id="792" class="Symbol">=</a> <a id="794" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="802" href="Cubical.HITs.S1.Base.html#802" class="Function">compS1</a> <a id="809" class="Symbol">:</a> <a id="811" class="Symbol">∀</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.HITs.S1.Base.html#814" class="Bound">φ</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="824" class="Symbol">:</a> <a id="826" class="Symbol">∀</a> <a id="828" href="Cubical.HITs.S1.Base.html#828" class="Bound">i</a> <a id="830" class="Symbol">→</a> <a id="832" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="840" href="Cubical.HITs.S1.Base.html#814" class="Bound">φ</a> <a id="842" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">(</a><a id="847" href="Cubical.HITs.S1.Base.html#847" class="Bound">u0</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="855" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="857" href="Cubical.HITs.S1.Base.html#814" class="Bound">φ</a> <a id="859" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="861" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="863" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="866" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">→</a>
    <a id="875" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="880" class="Symbol">(λ</a> <a id="883" href="Cubical.HITs.S1.Base.html#883" class="Symbol">_</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">(\</a> <a id="894" href="Cubical.HITs.S1.Base.html#894" class="Bound">i</a> <a id="896" class="Symbol">→</a> <a id="898" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="900" href="Cubical.HITs.S1.Base.html#894" class="Bound">i</a><a id="901" class="Symbol">)</a> <a id="903" class="Symbol">(</a><a id="904" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="909" href="Cubical.HITs.S1.Base.html#847" class="Bound">u0</a><a id="911" class="Symbol">)</a> <a id="913" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="915" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="921" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="923" class="Symbol">(</a><a id="924" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="929" href="Cubical.HITs.S1.Base.html#847" class="Bound">u0</a><a id="931" class="Symbol">)</a>
  <a id="935" href="Cubical.HITs.S1.Base.html#802" class="Function">compS1</a> <a id="942" href="Cubical.HITs.S1.Base.html#942" class="Bound">φ</a> <a id="944" href="Cubical.HITs.S1.Base.html#944" class="Bound">u</a> <a id="946" href="Cubical.HITs.S1.Base.html#946" class="Bound">u0</a> <a id="949" class="Symbol">=</a> <a id="951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="957" class="Comment">-- ΩS¹ ≡ ℤ</a>
<a id="helix"></a><a id="968" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="979" class="Symbol">→</a> <a id="981" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="987" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="993" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1006" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1018" href="Cubical.HITs.S1.Base.html#1018" class="Bound">i</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Cubical.Data.Int.Properties.html#23619" class="Function">sucPathℤ</a> <a id="1032" href="Cubical.HITs.S1.Base.html#1018" class="Bound">i</a>

<a id="ΩS¹"></a><a id="1035" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1047" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1058" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1060" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="encode"></a><a id="1066" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="1073" class="Symbol">:</a> <a id="1075" class="Symbol">∀</a> <a id="1077" href="Cubical.HITs.S1.Base.html#1077" class="Bound">x</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1086" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1088" href="Cubical.HITs.S1.Base.html#1077" class="Bound">x</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1098" href="Cubical.HITs.S1.Base.html#1077" class="Bound">x</a>
<a id="1100" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="1107" href="Cubical.HITs.S1.Base.html#1107" class="Bound">x</a> <a id="1109" href="Cubical.HITs.S1.Base.html#1109" class="Bound">p</a> <a id="1111" class="Symbol">=</a> <a id="1113" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1119" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1125" href="Cubical.HITs.S1.Base.html#1109" class="Bound">p</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1132" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1136" class="Symbol">)</a>

<a id="winding"></a><a id="1139" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="1157" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="1174" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="intLoop"></a><a id="1180" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="1198" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1211" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1215" class="Symbol">)</a>       <a id="1223" class="Symbol">=</a> <a id="1225" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1230" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1248" href="Cubical.HITs.S1.Base.html#1248" class="Bound">n</a><a id="1249" class="Symbol">))</a>    <a id="1255" class="Symbol">=</a> <a id="1257" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1270" href="Cubical.HITs.S1.Base.html#1248" class="Bound">n</a><a id="1271" class="Symbol">)</a> <a id="1273" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1275" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
<a id="1280" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1296" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1300" class="Symbol">)</a>    <a id="1305" class="Symbol">=</a> <a id="1307" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1311" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
<a id="1316" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1337" href="Cubical.HITs.S1.Base.html#1337" class="Bound">n</a><a id="1338" class="Symbol">))</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1359" href="Cubical.HITs.S1.Base.html#1337" class="Bound">n</a><a id="1360" class="Symbol">)</a> <a id="1362" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1364" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1368" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>

<a id="decodeSquare"></a><a id="1374" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1387" class="Symbol">:</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Cubical.HITs.S1.Base.html#1390" class="Bound">n</a> <a id="1392" class="Symbol">:</a> <a id="1394" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1405" class="Symbol">(λ</a> <a id="1408" href="Cubical.HITs.S1.Base.html#1408" class="Bound">i</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1417" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1419" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1424" href="Cubical.HITs.S1.Base.html#1408" class="Bound">i</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="1443" href="Cubical.HITs.S1.Base.html#1390" class="Bound">n</a><a id="1444" class="Symbol">))</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1456" href="Cubical.HITs.S1.Base.html#1390" class="Bound">n</a><a id="1457" class="Symbol">)</a>
<a id="1459" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1477" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1481" class="Symbol">)</a> <a id="1483" href="Cubical.HITs.S1.Base.html#1483" class="Bound">i</a> <a id="1485" href="Cubical.HITs.S1.Base.html#1485" class="Bound">j</a>    <a id="1490" class="Symbol">=</a> <a id="1492" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.HITs.S1.Base.html#1483" class="Bound">i</a> <a id="1500" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1502" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1504" href="Cubical.HITs.S1.Base.html#1485" class="Bound">j</a><a id="1505" class="Symbol">)</a>
<a id="1507" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1530" href="Cubical.HITs.S1.Base.html#1530" class="Bound">n</a><a id="1531" class="Symbol">))</a> <a id="1534" href="Cubical.HITs.S1.Base.html#1534" class="Bound">i</a> <a id="1536" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a> <a id="1538" class="Symbol">=</a> <a id="1540" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1546" class="Symbol">(λ</a> <a id="1549" href="Cubical.HITs.S1.Base.html#1549" class="Bound">k</a> <a id="1551" class="Symbol">→</a> <a id="1553" class="Symbol">λ</a> <a id="1555" class="Symbol">{</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                                                <a id="1621" class="Symbol">;</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1639" href="Cubical.HITs.S1.Base.html#1549" class="Bound">k</a> <a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">)</a>
                                       <a id="1684" class="Symbol">(</a><a id="1685" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="1703" href="Cubical.HITs.S1.Base.html#1530" class="Bound">n</a><a id="1704" class="Symbol">)</a> <a id="1706" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a><a id="1707" class="Symbol">))</a> <a id="1710" href="Cubical.HITs.S1.Base.html#1534" class="Bound">i</a>
<a id="1712" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1733" href="Cubical.HITs.S1.Base.html#1733" class="Bound">n</a><a id="1734" class="Symbol">)</a> <a id="1736" href="Cubical.HITs.S1.Base.html#1736" class="Bound">i</a> <a id="1738" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1748" class="Symbol">(λ</a> <a id="1751" href="Cubical.HITs.S1.Base.html#1751" class="Bound">k</a> <a id="1753" class="Symbol">→</a> <a id="1755" class="Symbol">λ</a> <a id="1757" class="Symbol">{</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                                             <a id="1820" class="Symbol">;</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1841" href="Cubical.HITs.S1.Base.html#1751" class="Bound">k</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">})</a>
                                    <a id="1883" class="Symbol">(</a><a id="1884" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="1905" href="Cubical.HITs.S1.Base.html#1733" class="Bound">n</a><a id="1906" class="Symbol">)</a> <a id="1908" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a><a id="1909" class="Symbol">))</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1915" href="Cubical.HITs.S1.Base.html#1736" class="Bound">i</a><a id="1916" class="Symbol">)</a>

<a id="decode"></a><a id="1919" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="1926" class="Symbol">:</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.HITs.S1.Base.html#1929" class="Bound">x</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1945" href="Cubical.HITs.S1.Base.html#1929" class="Bound">x</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1954" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1956" href="Cubical.HITs.S1.Base.html#1929" class="Bound">x</a>
<a id="1958" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="1965" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>         <a id="1978" class="Symbol">=</a> <a id="1980" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a>
<a id="1988" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2001" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a><a id="2002" class="Symbol">)</a> <a id="2004" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a> <a id="2006" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a> <a id="2008" class="Symbol">=</a>
  <a id="2012" class="Keyword">let</a> <a id="2016" href="Cubical.HITs.S1.Base.html#2016" class="Bound">n</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
      <a id="2028" href="Cubical.HITs.S1.Base.html#2016" class="Bound">n</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2042" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2044" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2046" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a><a id="2047" class="Symbol">)</a> <a id="2049" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a>
  <a id="2053" class="Keyword">in</a> <a id="2056" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2062" class="Symbol">(λ</a> <a id="2065" href="Cubical.HITs.S1.Base.html#2065" class="Bound">k</a> <a id="2067" class="Symbol">→</a> <a id="2069" class="Symbol">λ</a> <a id="2071" class="Symbol">{</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.Int.Properties.html#3602" class="Function">predSuc</a> <a id="2101" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a> <a id="2103" href="Cubical.HITs.S1.Base.html#2065" class="Bound">k</a><a id="2104" class="Symbol">)</a> <a id="2106" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a>
                    <a id="2128" class="Symbol">;</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2133" class="Symbol">=</a> <a id="2135" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2137" class="Symbol">)</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="2149" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a> <a id="2151" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a>
                    <a id="2173" class="Symbol">;</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2182" class="Symbol">)</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                    <a id="2211" class="Symbol">;</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2229" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2231" class="Symbol">})</a>
           <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="2259" href="Cubical.HITs.S1.Base.html#2016" class="Bound">n</a> <a id="2261" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2263" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a><a id="2264" class="Symbol">)</a>

<a id="decodeEncode"></a><a id="2267" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2280" class="Symbol">:</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="2289" class="Symbol">)</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Cubical.HITs.S1.Base.html#2292" class="Bound">p</a> <a id="2294" class="Symbol">:</a> <a id="2296" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2301" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2303" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="2315" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="2325" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a> <a id="2327" href="Cubical.HITs.S1.Base.html#2292" class="Bound">p</a><a id="2328" class="Symbol">)</a> <a id="2330" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2332" href="Cubical.HITs.S1.Base.html#2292" class="Bound">p</a>
<a id="2334" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2347" href="Cubical.HITs.S1.Base.html#2347" class="Bound">x</a> <a id="2349" href="Cubical.HITs.S1.Base.html#2349" class="Bound">p</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2355" class="Symbol">(λ</a> <a id="2358" href="Cubical.HITs.S1.Base.html#2358" class="Bound">y</a> <a id="2360" href="Cubical.HITs.S1.Base.html#2360" class="Bound">q</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="2371" href="Cubical.HITs.S1.Base.html#2358" class="Bound">y</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="2381" href="Cubical.HITs.S1.Base.html#2358" class="Bound">y</a> <a id="2383" href="Cubical.HITs.S1.Base.html#2360" class="Bound">q</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2388" href="Cubical.HITs.S1.Base.html#2360" class="Bound">q</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">(λ</a> <a id="2394" href="Cubical.HITs.S1.Base.html#2394" class="Bound">_</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2402" class="Symbol">)</a> <a id="2404" href="Cubical.HITs.S1.Base.html#2349" class="Bound">p</a>

<a id="isSetΩS¹"></a><a id="2407" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2424" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="2428" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a> <a id="2437" href="Cubical.HITs.S1.Base.html#2437" class="Bound">p</a> <a id="2439" href="Cubical.HITs.S1.Base.html#2439" class="Bound">q</a> <a id="2441" href="Cubical.HITs.S1.Base.html#2441" class="Bound">r</a> <a id="2443" href="Cubical.HITs.S1.Base.html#2443" class="Bound">s</a> <a id="2445" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2447" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a> <a id="2449" class="Symbol">=</a>
  <a id="2453" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2459" class="Symbol">(λ</a> <a id="2462" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a> <a id="2464" class="Symbol">→</a> <a id="2466" class="Symbol">λ</a> <a id="2468" class="Symbol">{</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2477" class="Symbol">)</a> <a id="2479" class="Symbol">→</a> <a id="2481" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2494" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2499" href="Cubical.HITs.S1.Base.html#2437" class="Bound">p</a> <a id="2501" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a>
                 <a id="2520" class="Symbol">;</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2546" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2551" href="Cubical.HITs.S1.Base.html#2439" class="Bound">q</a> <a id="2553" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a>
                 <a id="2572" class="Symbol">;</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2577" class="Symbol">=</a> <a id="2579" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2598" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Cubical.HITs.S1.Base.html#2441" class="Bound">r</a> <a id="2606" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a><a id="2607" class="Symbol">)</a> <a id="2609" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a>
                 <a id="2628" class="Symbol">;</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2637" class="Symbol">)</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2654" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Cubical.HITs.S1.Base.html#2443" class="Bound">s</a> <a id="2662" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a><a id="2663" class="Symbol">)</a> <a id="2665" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a> <a id="2667" class="Symbol">})</a>
        <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="2686" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Cubical.Data.Int.Properties.html#18762" class="Function">isSetℤ</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2708" href="Cubical.HITs.S1.Base.html#2437" class="Bound">p</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2720" href="Cubical.HITs.S1.Base.html#2439" class="Bound">q</a><a id="2721" class="Symbol">)</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2729" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2737" href="Cubical.HITs.S1.Base.html#2441" class="Bound">r</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2746" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2754" href="Cubical.HITs.S1.Base.html#2443" class="Bound">s</a><a id="2755" class="Symbol">)</a> <a id="2757" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2759" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a><a id="2760" class="Symbol">))</a>

<a id="2764" class="Comment">-- This proof does not rely on rewriting hcomp with empty systems in</a>
<a id="2833" class="Comment">-- ℤ as ghcomp has been implemented!</a>
<a id="windingℤLoop"></a><a id="2870" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="2883" class="Symbol">:</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.HITs.S1.Base.html#2886" class="Bound">n</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a><a id="2891" class="Symbol">)</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2903" class="Symbol">(</a><a id="2904" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="2912" href="Cubical.HITs.S1.Base.html#2886" class="Bound">n</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2917" href="Cubical.HITs.S1.Base.html#2886" class="Bound">n</a>
<a id="2919" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2937" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2941" class="Symbol">)</a>       <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2956" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2979" href="Cubical.HITs.S1.Base.html#2979" class="Bound">n</a><a id="2980" class="Symbol">))</a>    <a id="2986" class="Symbol">=</a> <a id="2988" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2993" href="Cubical.Data.Int.Base.html#547" class="Function">sucℤ</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="3017" href="Cubical.HITs.S1.Base.html#2979" class="Bound">n</a><a id="3018" class="Symbol">))</a>
<a id="3021" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3042" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3046" class="Symbol">)</a>    <a id="3051" class="Symbol">=</a> <a id="3053" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3058" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3084" href="Cubical.HITs.S1.Base.html#3084" class="Bound">n</a><a id="3085" class="Symbol">))</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3095" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3123" href="Cubical.HITs.S1.Base.html#3084" class="Bound">n</a><a id="3124" class="Symbol">))</a>

<a id="ΩS¹Isoℤ"></a><a id="3128" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3142" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="3146" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="3148" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3156" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>      <a id="3169" class="Symbol">=</a> <a id="3171" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a>
<a id="3179" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3187" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>      <a id="3200" class="Symbol">=</a> <a id="3202" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a>
<a id="3210" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="3223" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a> <a id="3231" class="Symbol">=</a> <a id="3233" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a>
<a id="3246" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="3258" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>  <a id="3267" class="Symbol">=</a> <a id="3269" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="3282" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="ΩS¹≡ℤ"></a><a id="3288" href="Cubical.HITs.S1.Base.html#3288" class="Function">ΩS¹≡ℤ</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="3300" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3302" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="3304" href="Cubical.HITs.S1.Base.html#3288" class="Function">ΩS¹≡ℤ</a> <a id="3310" class="Symbol">=</a> <a id="3312" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="3322" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>

<a id="3331" class="Comment">-- intLoop and winding are group homomorphisms</a>
<a id="3378" class="Keyword">private</a>
  <a id="intLoop-sucℤ"></a><a id="3388" href="Cubical.HITs.S1.Base.html#3388" class="Function">intLoop-sucℤ</a> <a id="3401" class="Symbol">:</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Cubical.HITs.S1.Base.html#3404" class="Bound">z</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a><a id="3409" class="Symbol">)</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Cubical.Data.Int.Base.html#547" class="Function">sucℤ</a> <a id="3427" href="Cubical.HITs.S1.Base.html#3404" class="Bound">z</a><a id="3428" class="Symbol">)</a> <a id="3430" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3432" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3440" href="Cubical.HITs.S1.Base.html#3404" class="Bound">z</a> <a id="3442" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3444" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
  <a id="3451" href="Cubical.HITs.S1.Base.html#3388" class="Function">intLoop-sucℤ</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="3469" href="Cubical.HITs.S1.Base.html#3469" class="Bound">n</a><a id="3470" class="Symbol">)</a>          <a id="3481" class="Symbol">=</a> <a id="3483" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3490" href="Cubical.HITs.S1.Base.html#3388" class="Function">intLoop-sucℤ</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3511" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3515" class="Symbol">)</a>    <a id="3520" class="Symbol">=</a> <a id="3522" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3535" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3539" class="Symbol">)</a>
  <a id="3543" href="Cubical.HITs.S1.Base.html#3388" class="Function">intLoop-sucℤ</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3569" href="Cubical.HITs.S1.Base.html#3569" class="Bound">n</a><a id="3570" class="Symbol">))</a> <a id="3573" class="Symbol">=</a>
      <a id="3581" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3604" href="Cubical.HITs.S1.Base.html#3569" class="Bound">n</a><a id="3605" class="Symbol">))</a>
    <a id="3612" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3614" class="Symbol">(λ</a> <a id="3617" href="Cubical.HITs.S1.Base.html#3617" class="Bound">i</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3637" href="Cubical.HITs.S1.Base.html#3569" class="Bound">n</a><a id="3638" class="Symbol">)</a> <a id="3640" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3642" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3650" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3658" href="Cubical.HITs.S1.Base.html#3617" class="Bound">i</a><a id="3659" class="Symbol">))</a>
    <a id="3666" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3668" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="3691" href="Cubical.HITs.S1.Base.html#3569" class="Bound">n</a><a id="3692" class="Symbol">))</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3700" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3704" class="Symbol">)</a> <a id="3706" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>

  <a id="intLoop-predℤ"></a><a id="3714" href="Cubical.HITs.S1.Base.html#3714" class="Function">intLoop-predℤ</a> <a id="3728" class="Symbol">:</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.HITs.S1.Base.html#3731" class="Bound">z</a> <a id="3733" class="Symbol">:</a> <a id="3735" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Cubical.Data.Int.Base.html#663" class="Function">predℤ</a> <a id="3755" href="Cubical.HITs.S1.Base.html#3731" class="Bound">z</a><a id="3756" class="Symbol">)</a> <a id="3758" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3760" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3768" href="Cubical.HITs.S1.Base.html#3731" class="Bound">z</a> <a id="3770" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3772" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3776" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
  <a id="3783" href="Cubical.HITs.S1.Base.html#3714" class="Function">intLoop-predℤ</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="3802" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3806" class="Symbol">)</a>    <a id="3811" class="Symbol">=</a> <a id="3813" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3824" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3828" class="Symbol">)</a>
  <a id="3832" href="Cubical.HITs.S1.Base.html#3714" class="Function">intLoop-predℤ</a> <a id="3846" class="Symbol">(</a><a id="3847" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3856" href="Cubical.HITs.S1.Base.html#3856" class="Bound">n</a><a id="3857" class="Symbol">))</a> <a id="3860" class="Symbol">=</a>
      <a id="3868" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3883" class="Symbol">(</a><a id="3884" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="3888" href="Cubical.HITs.S1.Base.html#3856" class="Bound">n</a><a id="3889" class="Symbol">))</a>
    <a id="3896" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3898" class="Symbol">(λ</a> <a id="3901" href="Cubical.HITs.S1.Base.html#3901" class="Bound">i</a> <a id="3903" class="Symbol">→</a> <a id="3905" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="3918" href="Cubical.HITs.S1.Base.html#3856" class="Bound">n</a><a id="3919" class="Symbol">)</a> <a id="3921" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3923" class="Symbol">(</a><a id="3924" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="3932" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3940" href="Cubical.HITs.S1.Base.html#3901" class="Bound">i</a><a id="3941" class="Symbol">)))</a>
    <a id="3949" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3951" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="3971" href="Cubical.HITs.S1.Base.html#3856" class="Bound">n</a><a id="3972" class="Symbol">))</a> <a id="3975" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3985" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3989" class="Symbol">)</a>
  <a id="3993" href="Cubical.HITs.S1.Base.html#3714" class="Function">intLoop-predℤ</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="4015" href="Cubical.HITs.S1.Base.html#4015" class="Bound">n</a><a id="4016" class="Symbol">)</a>    <a id="4021" class="Symbol">=</a> <a id="4023" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="intLoop-hom"></a><a id="4029" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4041" class="Symbol">:</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Cubical.HITs.S1.Base.html#4044" class="Bound">a</a> <a id="4046" href="Cubical.HITs.S1.Base.html#4046" class="Bound">b</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a><a id="4051" class="Symbol">)</a> <a id="4053" class="Symbol">→</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4064" href="Cubical.HITs.S1.Base.html#4044" class="Bound">a</a><a id="4065" class="Symbol">)</a> <a id="4067" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4078" href="Cubical.HITs.S1.Base.html#4046" class="Bound">b</a><a id="4079" class="Symbol">)</a> <a id="4081" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4083" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4091" class="Symbol">(</a><a id="4092" href="Cubical.HITs.S1.Base.html#4044" class="Bound">a</a> <a id="4094" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="4096" href="Cubical.HITs.S1.Base.html#4046" class="Bound">b</a><a id="4097" class="Symbol">)</a>
<a id="4099" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4111" href="Cubical.HITs.S1.Base.html#4111" class="Bound">a</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="4118" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4122" class="Symbol">)</a>       <a id="4130" class="Symbol">=</a> <a id="4132" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4152" href="Cubical.HITs.S1.Base.html#4111" class="Bound">a</a><a id="4153" class="Symbol">))</a>
<a id="4156" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4168" href="Cubical.HITs.S1.Base.html#4168" class="Bound">a</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4180" href="Cubical.HITs.S1.Base.html#4180" class="Bound">n</a><a id="4181" class="Symbol">))</a>    <a id="4187" class="Symbol">=</a>
    <a id="4193" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4199" class="Symbol">(</a><a id="4200" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4208" href="Cubical.HITs.S1.Base.html#4168" class="Bound">a</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="4225" href="Cubical.HITs.S1.Base.html#4180" class="Bound">n</a><a id="4226" class="Symbol">))</a> <a id="4229" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
  <a id="4236" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4238" class="Symbol">(λ</a> <a id="4241" href="Cubical.HITs.S1.Base.html#4241" class="Bound">i</a> <a id="4243" class="Symbol">→</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4258" href="Cubical.HITs.S1.Base.html#4168" class="Bound">a</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="4265" href="Cubical.HITs.S1.Base.html#4180" class="Bound">n</a><a id="4266" class="Symbol">)</a> <a id="4268" href="Cubical.HITs.S1.Base.html#4241" class="Bound">i</a><a id="4269" class="Symbol">)</a> <a id="4271" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4273" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="4277" class="Symbol">)</a>
  <a id="4281" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4283" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Cubical.HITs.S1.Base.html#3388" class="Function">intLoop-sucℤ</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Cubical.HITs.S1.Base.html#4168" class="Bound">a</a> <a id="4304" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="4306" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="4310" href="Cubical.HITs.S1.Base.html#4180" class="Bound">n</a><a id="4311" class="Symbol">))</a>
<a id="4314" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4326" href="Cubical.HITs.S1.Base.html#4326" class="Bound">a</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="4336" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4340" class="Symbol">)</a>    <a id="4345" class="Symbol">=</a> <a id="4347" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Cubical.HITs.S1.Base.html#3714" class="Function">intLoop-predℤ</a> <a id="4366" href="Cubical.HITs.S1.Base.html#4326" class="Bound">a</a><a id="4367" class="Symbol">)</a>
<a id="4369" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4381" href="Cubical.HITs.S1.Base.html#4381" class="Bound">a</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4396" href="Cubical.HITs.S1.Base.html#4396" class="Bound">n</a><a id="4397" class="Symbol">))</a> <a id="4400" class="Symbol">=</a>
    <a id="4406" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4412" class="Symbol">(</a><a id="4413" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4421" href="Cubical.HITs.S1.Base.html#4381" class="Bound">a</a><a id="4422" class="Symbol">)</a> <a id="4424" class="Symbol">(</a><a id="4425" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="4441" href="Cubical.HITs.S1.Base.html#4396" class="Bound">n</a><a id="4442" class="Symbol">))</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4450" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="4454" class="Symbol">)</a>
  <a id="4458" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4460" class="Symbol">(λ</a> <a id="4463" href="Cubical.HITs.S1.Base.html#4463" class="Bound">i</a> <a id="4465" class="Symbol">→</a> <a id="4467" class="Symbol">(</a><a id="4468" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4480" href="Cubical.HITs.S1.Base.html#4381" class="Bound">a</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="4490" href="Cubical.HITs.S1.Base.html#4396" class="Bound">n</a><a id="4491" class="Symbol">)</a> <a id="4493" href="Cubical.HITs.S1.Base.html#4463" class="Bound">i</a><a id="4494" class="Symbol">)</a> <a id="4496" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4498" class="Symbol">(</a><a id="4499" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4503" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="4507" class="Symbol">))</a>
  <a id="4512" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4514" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Cubical.HITs.S1.Base.html#3714" class="Function">intLoop-predℤ</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Cubical.HITs.S1.Base.html#4381" class="Bound">a</a> <a id="4536" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="4538" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="4545" href="Cubical.HITs.S1.Base.html#4396" class="Bound">n</a><a id="4546" class="Symbol">))</a>

<a id="winding-hom"></a><a id="4550" href="Cubical.HITs.S1.Base.html#4550" class="Function">winding-hom</a> <a id="4562" class="Symbol">:</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Cubical.HITs.S1.Base.html#4565" class="Bound">a</a> <a id="4567" href="Cubical.HITs.S1.Base.html#4567" class="Bound">b</a> <a id="4569" class="Symbol">:</a> <a id="4571" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a><a id="4574" class="Symbol">)</a> <a id="4576" class="Symbol">→</a> <a id="4578" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.HITs.S1.Base.html#4565" class="Bound">a</a> <a id="4589" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4591" href="Cubical.HITs.S1.Base.html#4567" class="Bound">b</a><a id="4592" class="Symbol">)</a> <a id="4594" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4605" href="Cubical.HITs.S1.Base.html#4565" class="Bound">a</a><a id="4606" class="Symbol">)</a> <a id="4608" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4619" href="Cubical.HITs.S1.Base.html#4567" class="Bound">b</a><a id="4620" class="Symbol">)</a>
<a id="4622" href="Cubical.HITs.S1.Base.html#4550" class="Function">winding-hom</a> <a id="4634" href="Cubical.HITs.S1.Base.html#4634" class="Bound">a</a> <a id="4636" href="Cubical.HITs.S1.Base.html#4636" class="Bound">b</a> <a id="4638" href="Cubical.HITs.S1.Base.html#4638" class="Bound">i</a> <a id="4640" class="Symbol">=</a>
  <a id="4644" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4650" class="Symbol">(λ</a> <a id="4653" href="Cubical.HITs.S1.Base.html#4653" class="Bound">t</a> <a id="4655" class="Symbol">→</a> <a id="4657" class="Symbol">λ</a> <a id="4659" class="Symbol">{</a> <a id="4661" class="Symbol">(</a><a id="4662" href="Cubical.HITs.S1.Base.html#4638" class="Bound">i</a> <a id="4664" class="Symbol">=</a> <a id="4666" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">→</a> <a id="4672" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4680" class="Symbol">(</a><a id="4681" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4694" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4699" href="Cubical.HITs.S1.Base.html#4634" class="Bound">a</a> <a id="4701" href="Cubical.HITs.S1.Base.html#4653" class="Bound">t</a> <a id="4703" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4705" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4718" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4723" href="Cubical.HITs.S1.Base.html#4636" class="Bound">b</a> <a id="4725" href="Cubical.HITs.S1.Base.html#4653" class="Bound">t</a><a id="4726" class="Symbol">)</a>
                 <a id="4745" class="Symbol">;</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Cubical.HITs.S1.Base.html#4638" class="Bound">i</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4780" href="Cubical.HITs.S1.Base.html#4634" class="Bound">a</a> <a id="4782" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="4784" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4792" href="Cubical.HITs.S1.Base.html#4636" class="Bound">b</a><a id="4793" class="Symbol">)</a> <a id="4795" href="Cubical.HITs.S1.Base.html#4653" class="Bound">t</a> <a id="4797" class="Symbol">})</a>
        <a id="4808" class="Symbol">(</a><a id="4809" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4839" href="Cubical.HITs.S1.Base.html#4634" class="Bound">a</a><a id="4840" class="Symbol">)</a> <a id="4842" class="Symbol">(</a><a id="4843" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4851" href="Cubical.HITs.S1.Base.html#4636" class="Bound">b</a><a id="4852" class="Symbol">)</a> <a id="4854" href="Cubical.HITs.S1.Base.html#4638" class="Bound">i</a><a id="4855" class="Symbol">))</a>

<a id="4859" class="Comment">-- Commutativity</a>
<a id="comm-ΩS¹"></a><a id="4876" href="Cubical.HITs.S1.Base.html#4876" class="Function">comm-ΩS¹</a> <a id="4885" class="Symbol">:</a> <a id="4887" class="Symbol">(</a><a id="4888" href="Cubical.HITs.S1.Base.html#4888" class="Bound">p</a> <a id="4890" href="Cubical.HITs.S1.Base.html#4890" class="Bound">q</a> <a id="4892" class="Symbol">:</a> <a id="4894" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">→</a> <a id="4901" href="Cubical.HITs.S1.Base.html#4888" class="Bound">p</a> <a id="4903" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4905" href="Cubical.HITs.S1.Base.html#4890" class="Bound">q</a> <a id="4907" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4909" href="Cubical.HITs.S1.Base.html#4890" class="Bound">q</a> <a id="4911" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4913" href="Cubical.HITs.S1.Base.html#4888" class="Bound">p</a>
<a id="4915" href="Cubical.HITs.S1.Base.html#4876" class="Function">comm-ΩS¹</a> <a id="4924" href="Cubical.HITs.S1.Base.html#4924" class="Bound">p</a> <a id="4926" href="Cubical.HITs.S1.Base.html#4926" class="Bound">q</a> <a id="4928" class="Symbol">=</a> <a id="4930" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a><a id="4945" class="Symbol">)</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4961" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4966" href="Cubical.HITs.S1.Base.html#4924" class="Bound">p</a><a id="4967" class="Symbol">)</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4983" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4988" href="Cubical.HITs.S1.Base.html#4926" class="Bound">q</a><a id="4989" class="Symbol">))</a>
             <a id="5005" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5007" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5028" href="Cubical.HITs.S1.Base.html#4924" class="Bound">p</a><a id="5029" class="Symbol">)</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5040" href="Cubical.HITs.S1.Base.html#4926" class="Bound">q</a><a id="5041" class="Symbol">)</a>
             <a id="5056" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5058" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5063" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="5071" class="Symbol">(</a><a id="5072" href="Cubical.Data.Int.Properties.html#22988" class="Function">+Comm</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5087" href="Cubical.HITs.S1.Base.html#4924" class="Bound">p</a><a id="5088" class="Symbol">)</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5099" href="Cubical.HITs.S1.Base.html#4926" class="Bound">q</a><a id="5100" class="Symbol">))</a>
             <a id="5116" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5118" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5122" class="Symbol">(</a><a id="5123" href="Cubical.HITs.S1.Base.html#4029" class="Function">intLoop-hom</a> <a id="5135" class="Symbol">(</a><a id="5136" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5144" href="Cubical.HITs.S1.Base.html#4926" class="Bound">q</a><a id="5145" class="Symbol">)</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5156" href="Cubical.HITs.S1.Base.html#4924" class="Bound">p</a><a id="5157" class="Symbol">))</a>
             <a id="5173" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5175" class="Symbol">(</a><a id="5176" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5182" class="Symbol">(</a><a id="5183" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a><a id="5186" class="Symbol">)</a> <a id="5188" class="Symbol">(</a><a id="5189" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="5202" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="5207" href="Cubical.HITs.S1.Base.html#4926" class="Bound">q</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="5224" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="5229" href="Cubical.HITs.S1.Base.html#4924" class="Bound">p</a><a id="5230" class="Symbol">))</a>

<a id="5234" class="Comment">-- Based homotopy group</a>

<a id="basedΩS¹"></a><a id="5259" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="5268" class="Symbol">:</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Cubical.HITs.S1.Base.html#5271" class="Bound">x</a> <a id="5273" class="Symbol">:</a> <a id="5275" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="5277" class="Symbol">)</a> <a id="5279" class="Symbol">→</a> <a id="5281" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="5287" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="5296" href="Cubical.HITs.S1.Base.html#5296" class="Bound">x</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Cubical.HITs.S1.Base.html#5296" class="Bound">x</a> <a id="5302" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5304" href="Cubical.HITs.S1.Base.html#5296" class="Bound">x</a>

<a id="5307" class="Comment">-- Proof that the homotopy group is actually independent on the basepoint</a>
<a id="5381" class="Comment">-- first, give a quasi-inverse to the basechange basedΩS¹→ΩS¹ for any loop i</a>
<a id="5458" class="Comment">-- (which does *not* match at endpoints)</a>
<a id="5499" class="Keyword">private</a>
  <a id="ΩS¹→basedΩS¹-filler"></a><a id="5509" href="Cubical.HITs.S1.Base.html#5509" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="5529" class="Symbol">:</a> <a id="5531" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5533" class="Symbol">→</a> <a id="5535" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5537" class="Symbol">→</a> <a id="5539" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="5543" class="Symbol">→</a> <a id="5545" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5547" class="Symbol">→</a> <a id="5549" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="5554" href="Cubical.HITs.S1.Base.html#5509" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="5574" href="Cubical.HITs.S1.Base.html#5574" class="Bound">l</a> <a id="5576" href="Cubical.HITs.S1.Base.html#5576" class="Bound">i</a> <a id="5578" href="Cubical.HITs.S1.Base.html#5578" class="Bound">x</a> <a id="5580" href="Cubical.HITs.S1.Base.html#5580" class="Bound">j</a> <a id="5582" class="Symbol">=</a>
    <a id="5588" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5594" class="Symbol">(λ</a> <a id="5597" href="Cubical.HITs.S1.Base.html#5597" class="Bound">t</a> <a id="5599" class="Symbol">→</a> <a id="5601" class="Symbol">λ</a> <a id="5603" class="Symbol">{</a> <a id="5605" class="Symbol">(</a><a id="5606" href="Cubical.HITs.S1.Base.html#5580" class="Bound">j</a> <a id="5608" class="Symbol">=</a> <a id="5610" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5612" class="Symbol">)</a> <a id="5614" class="Symbol">→</a> <a id="5616" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5621" class="Symbol">(</a><a id="5622" href="Cubical.HITs.S1.Base.html#5576" class="Bound">i</a> <a id="5624" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5626" href="Cubical.HITs.S1.Base.html#5597" class="Bound">t</a><a id="5627" class="Symbol">)</a>
                   <a id="5648" class="Symbol">;</a> <a id="5650" class="Symbol">(</a><a id="5651" href="Cubical.HITs.S1.Base.html#5580" class="Bound">j</a> <a id="5653" class="Symbol">=</a> <a id="5655" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5657" class="Symbol">)</a> <a id="5659" class="Symbol">→</a> <a id="5661" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Cubical.HITs.S1.Base.html#5576" class="Bound">i</a> <a id="5669" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5671" href="Cubical.HITs.S1.Base.html#5597" class="Bound">t</a><a id="5672" class="Symbol">)</a> <a id="5674" class="Symbol">})</a>
          <a id="5687" class="Symbol">(</a><a id="5688" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Cubical.HITs.S1.Base.html#5578" class="Bound">x</a> <a id="5695" href="Cubical.HITs.S1.Base.html#5580" class="Bound">j</a><a id="5696" class="Symbol">))</a> <a id="5699" href="Cubical.HITs.S1.Base.html#5574" class="Bound">l</a>

  <a id="basedΩS¹→ΩS¹-filler"></a><a id="5704" href="Cubical.HITs.S1.Base.html#5704" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="5724" class="Symbol">:</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Cubical.HITs.S1.Base.html#5727" class="Bound">_</a> <a id="5729" href="Cubical.HITs.S1.Base.html#5729" class="Bound">i</a> <a id="5731" class="Symbol">:</a> <a id="5733" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5734" class="Symbol">)</a> <a id="5736" class="Symbol">→</a> <a id="5738" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5753" href="Cubical.HITs.S1.Base.html#5729" class="Bound">i</a><a id="5754" class="Symbol">)</a> <a id="5756" class="Symbol">→</a> <a id="5758" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5760" class="Symbol">→</a> <a id="5762" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="5767" href="Cubical.HITs.S1.Base.html#5704" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="5787" href="Cubical.HITs.S1.Base.html#5787" class="Bound">l</a> <a id="5789" href="Cubical.HITs.S1.Base.html#5789" class="Bound">i</a> <a id="5791" href="Cubical.HITs.S1.Base.html#5791" class="Bound">x</a> <a id="5793" href="Cubical.HITs.S1.Base.html#5793" class="Bound">j</a> <a id="5795" class="Symbol">=</a>
    <a id="5801" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5807" class="Symbol">(λ</a> <a id="5810" href="Cubical.HITs.S1.Base.html#5810" class="Bound">t</a> <a id="5812" class="Symbol">→</a> <a id="5814" class="Symbol">λ</a> <a id="5816" class="Symbol">{</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Cubical.HITs.S1.Base.html#5793" class="Bound">j</a> <a id="5821" class="Symbol">=</a> <a id="5823" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5825" class="Symbol">)</a> <a id="5827" class="Symbol">→</a> <a id="5829" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.HITs.S1.Base.html#5789" class="Bound">i</a> <a id="5837" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5842" href="Cubical.HITs.S1.Base.html#5810" class="Bound">t</a><a id="5843" class="Symbol">))</a>
                   <a id="5865" class="Symbol">;</a> <a id="5867" class="Symbol">(</a><a id="5868" href="Cubical.HITs.S1.Base.html#5793" class="Bound">j</a> <a id="5870" class="Symbol">=</a> <a id="5872" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5874" class="Symbol">)</a> <a id="5876" class="Symbol">→</a> <a id="5878" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5883" class="Symbol">(</a><a id="5884" href="Cubical.HITs.S1.Base.html#5789" class="Bound">i</a> <a id="5886" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5891" href="Cubical.HITs.S1.Base.html#5810" class="Bound">t</a><a id="5892" class="Symbol">))</a> <a id="5895" class="Symbol">})</a>
          <a id="5908" class="Symbol">(</a><a id="5909" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5913" class="Symbol">(</a><a id="5914" href="Cubical.HITs.S1.Base.html#5791" class="Bound">x</a> <a id="5916" href="Cubical.HITs.S1.Base.html#5793" class="Bound">j</a><a id="5917" class="Symbol">))</a> <a id="5920" href="Cubical.HITs.S1.Base.html#5787" class="Bound">l</a>

  <a id="ΩS¹→basedΩS¹"></a><a id="5925" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="5938" class="Symbol">:</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.HITs.S1.Base.html#5941" class="Bound">i</a> <a id="5943" class="Symbol">:</a> <a id="5945" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5946" class="Symbol">)</a> <a id="5948" class="Symbol">→</a> <a id="5950" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="5954" class="Symbol">→</a> <a id="5956" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="5965" class="Symbol">(</a><a id="5966" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5971" href="Cubical.HITs.S1.Base.html#5941" class="Bound">i</a><a id="5972" class="Symbol">)</a>
  <a id="5976" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="5989" href="Cubical.HITs.S1.Base.html#5989" class="Bound">i</a> <a id="5991" href="Cubical.HITs.S1.Base.html#5991" class="Bound">x</a> <a id="5993" href="Cubical.HITs.S1.Base.html#5993" class="Bound">j</a> <a id="5995" class="Symbol">=</a> <a id="5997" href="Cubical.HITs.S1.Base.html#5509" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="6017" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="6020" href="Cubical.HITs.S1.Base.html#5989" class="Bound">i</a> <a id="6022" href="Cubical.HITs.S1.Base.html#5991" class="Bound">x</a> <a id="6024" href="Cubical.HITs.S1.Base.html#5993" class="Bound">j</a>

  <a id="basedΩS¹→ΩS¹"></a><a id="6029" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="6042" class="Symbol">:</a> <a id="6044" class="Symbol">(</a><a id="6045" href="Cubical.HITs.S1.Base.html#6045" class="Bound">i</a> <a id="6047" class="Symbol">:</a> <a id="6049" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="6050" class="Symbol">)</a> <a id="6052" class="Symbol">→</a> <a id="6054" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="6063" class="Symbol">(</a><a id="6064" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6069" href="Cubical.HITs.S1.Base.html#6045" class="Bound">i</a><a id="6070" class="Symbol">)</a> <a id="6072" class="Symbol">→</a> <a id="6074" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
  <a id="6080" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="6093" href="Cubical.HITs.S1.Base.html#6093" class="Bound">i</a> <a id="6095" href="Cubical.HITs.S1.Base.html#6095" class="Bound">x</a> <a id="6097" href="Cubical.HITs.S1.Base.html#6097" class="Bound">j</a> <a id="6099" class="Symbol">=</a> <a id="6101" href="Cubical.HITs.S1.Base.html#5704" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="6121" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="6124" href="Cubical.HITs.S1.Base.html#6093" class="Bound">i</a> <a id="6126" href="Cubical.HITs.S1.Base.html#6095" class="Bound">x</a> <a id="6128" href="Cubical.HITs.S1.Base.html#6097" class="Bound">j</a>



  <a id="basedΩS¹→ΩS¹→basedΩS¹"></a><a id="6135" href="Cubical.HITs.S1.Base.html#6135" class="Function">basedΩS¹→ΩS¹→basedΩS¹</a> <a id="6157" class="Symbol">:</a> <a id="6159" class="Symbol">(</a><a id="6160" href="Cubical.HITs.S1.Base.html#6160" class="Bound">i</a> <a id="6162" class="Symbol">:</a> <a id="6164" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="6165" class="Symbol">)</a> <a id="6167" class="Symbol">→</a> <a id="6169" class="Symbol">(</a><a id="6170" href="Cubical.HITs.S1.Base.html#6170" class="Bound">x</a> <a id="6172" class="Symbol">:</a> <a id="6174" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6189" href="Cubical.HITs.S1.Base.html#6160" class="Bound">i</a><a id="6190" class="Symbol">))</a>
                          <a id="6219" class="Symbol">→</a> <a id="6221" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="6234" href="Cubical.HITs.S1.Base.html#6160" class="Bound">i</a> <a id="6236" class="Symbol">(</a><a id="6237" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="6250" href="Cubical.HITs.S1.Base.html#6160" class="Bound">i</a> <a id="6252" href="Cubical.HITs.S1.Base.html#6170" class="Bound">x</a><a id="6253" class="Symbol">)</a> <a id="6255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6257" href="Cubical.HITs.S1.Base.html#6170" class="Bound">x</a>
  <a id="6261" href="Cubical.HITs.S1.Base.html#6135" class="Function">basedΩS¹→ΩS¹→basedΩS¹</a> <a id="6283" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6285" href="Cubical.HITs.S1.Base.html#6285" class="Bound">x</a> <a id="6287" href="Cubical.HITs.S1.Base.html#6287" class="Bound">j</a> <a id="6289" href="Cubical.HITs.S1.Base.html#6289" class="Bound">k</a> <a id="6291" class="Symbol">=</a>
    <a id="6297" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6303" class="Symbol">(λ</a> <a id="6306" href="Cubical.HITs.S1.Base.html#6306" class="Bound">t</a> <a id="6308" class="Symbol">→</a> <a id="6310" class="Symbol">λ</a> <a id="6312" class="Symbol">{</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Cubical.HITs.S1.Base.html#6287" class="Bound">j</a> <a id="6317" class="Symbol">=</a> <a id="6319" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6321" class="Symbol">)</a> <a id="6323" class="Symbol">→</a> <a id="6325" href="Cubical.HITs.S1.Base.html#5704" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6348" href="Cubical.HITs.S1.Base.html#6306" class="Bound">t</a><a id="6349" class="Symbol">)</a> <a id="6351" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6353" href="Cubical.HITs.S1.Base.html#6285" class="Bound">x</a> <a id="6355" href="Cubical.HITs.S1.Base.html#6289" class="Bound">k</a>
                   <a id="6376" class="Symbol">;</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Cubical.HITs.S1.Base.html#6287" class="Bound">j</a> <a id="6381" class="Symbol">=</a> <a id="6383" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6385" class="Symbol">)</a> <a id="6387" class="Symbol">→</a> <a id="6389" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="6402" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="6418" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6420" href="Cubical.HITs.S1.Base.html#6285" class="Bound">x</a><a id="6421" class="Symbol">)</a> <a id="6423" href="Cubical.HITs.S1.Base.html#6289" class="Bound">k</a>
                   <a id="6444" class="Symbol">;</a> <a id="6446" class="Symbol">(</a><a id="6447" href="Cubical.HITs.S1.Base.html#6289" class="Bound">k</a> <a id="6449" class="Symbol">=</a> <a id="6451" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6453" class="Symbol">)</a> <a id="6455" class="Symbol">→</a> <a id="6457" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6462" class="Symbol">(</a><a id="6463" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6465" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Cubical.HITs.S1.Base.html#6306" class="Bound">t</a> <a id="6470" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6475" href="Cubical.HITs.S1.Base.html#6287" class="Bound">j</a><a id="6476" class="Symbol">)))</a>
                   <a id="6499" class="Symbol">;</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Cubical.HITs.S1.Base.html#6289" class="Bound">k</a> <a id="6504" class="Symbol">=</a> <a id="6506" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">→</a> <a id="6512" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6517" class="Symbol">(</a><a id="6518" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6520" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Cubical.HITs.S1.Base.html#6306" class="Bound">t</a> <a id="6525" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6527" class="Symbol">(</a><a id="6528" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6530" href="Cubical.HITs.S1.Base.html#6287" class="Bound">j</a><a id="6531" class="Symbol">)))</a> <a id="6535" class="Symbol">})</a>
          <a id="6548" class="Symbol">(</a><a id="6549" href="Cubical.HITs.S1.Base.html#5509" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="6569" class="Symbol">(</a><a id="6570" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6572" href="Cubical.HITs.S1.Base.html#6287" class="Bound">j</a><a id="6573" class="Symbol">)</a> <a id="6575" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6577" class="Symbol">(</a><a id="6578" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="6591" href="Cubical.HITs.S1.Base.html#6283" class="Bound">i</a> <a id="6593" href="Cubical.HITs.S1.Base.html#6285" class="Bound">x</a><a id="6594" class="Symbol">)</a> <a id="6596" href="Cubical.HITs.S1.Base.html#6289" class="Bound">k</a><a id="6597" class="Symbol">)</a>

  <a id="ΩS¹→basedΩS¹→ΩS¹"></a><a id="6602" href="Cubical.HITs.S1.Base.html#6602" class="Function">ΩS¹→basedΩS¹→ΩS¹</a> <a id="6619" class="Symbol">:</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Cubical.HITs.S1.Base.html#6622" class="Bound">i</a> <a id="6624" class="Symbol">:</a> <a id="6626" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="6627" class="Symbol">)</a> <a id="6629" class="Symbol">→</a> <a id="6631" class="Symbol">(</a><a id="6632" href="Cubical.HITs.S1.Base.html#6632" class="Bound">x</a> <a id="6634" class="Symbol">:</a> <a id="6636" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a><a id="6639" class="Symbol">)</a>
                          <a id="6667" class="Symbol">→</a> <a id="6669" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="6682" href="Cubical.HITs.S1.Base.html#6622" class="Bound">i</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="6698" href="Cubical.HITs.S1.Base.html#6622" class="Bound">i</a> <a id="6700" href="Cubical.HITs.S1.Base.html#6632" class="Bound">x</a><a id="6701" class="Symbol">)</a> <a id="6703" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6705" href="Cubical.HITs.S1.Base.html#6632" class="Bound">x</a>
  <a id="6709" href="Cubical.HITs.S1.Base.html#6602" class="Function">ΩS¹→basedΩS¹→ΩS¹</a> <a id="6726" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="6728" href="Cubical.HITs.S1.Base.html#6728" class="Bound">x</a> <a id="6730" href="Cubical.HITs.S1.Base.html#6730" class="Bound">j</a> <a id="6732" href="Cubical.HITs.S1.Base.html#6732" class="Bound">k</a> <a id="6734" class="Symbol">=</a>
    <a id="6740" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6746" class="Symbol">(λ</a> <a id="6749" href="Cubical.HITs.S1.Base.html#6749" class="Bound">t</a> <a id="6751" class="Symbol">→</a> <a id="6753" class="Symbol">λ</a> <a id="6755" class="Symbol">{</a> <a id="6757" class="Symbol">(</a><a id="6758" href="Cubical.HITs.S1.Base.html#6730" class="Bound">j</a> <a id="6760" class="Symbol">=</a> <a id="6762" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6764" class="Symbol">)</a> <a id="6766" class="Symbol">→</a> <a id="6768" href="Cubical.HITs.S1.Base.html#5509" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6791" href="Cubical.HITs.S1.Base.html#6749" class="Bound">t</a><a id="6792" class="Symbol">)</a> <a id="6794" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="6796" href="Cubical.HITs.S1.Base.html#6728" class="Bound">x</a> <a id="6798" href="Cubical.HITs.S1.Base.html#6732" class="Bound">k</a>
                   <a id="6819" class="Symbol">;</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Cubical.HITs.S1.Base.html#6730" class="Bound">j</a> <a id="6824" class="Symbol">=</a> <a id="6826" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6828" class="Symbol">)</a> <a id="6830" class="Symbol">→</a> <a id="6832" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="6845" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="6847" class="Symbol">(</a><a id="6848" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="6861" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="6863" href="Cubical.HITs.S1.Base.html#6728" class="Bound">x</a><a id="6864" class="Symbol">)</a> <a id="6866" href="Cubical.HITs.S1.Base.html#6732" class="Bound">k</a>
                   <a id="6887" class="Symbol">;</a> <a id="6889" class="Symbol">(</a><a id="6890" href="Cubical.HITs.S1.Base.html#6732" class="Bound">k</a> <a id="6892" class="Symbol">=</a> <a id="6894" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6896" class="Symbol">)</a> <a id="6898" class="Symbol">→</a> <a id="6900" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6905" class="Symbol">(</a><a id="6906" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="6908" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6910" class="Symbol">((</a><a id="6912" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6914" href="Cubical.HITs.S1.Base.html#6749" class="Bound">t</a><a id="6915" class="Symbol">)</a> <a id="6917" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6919" href="Cubical.HITs.S1.Base.html#6730" class="Bound">j</a><a id="6920" class="Symbol">))</a>
                   <a id="6942" class="Symbol">;</a> <a id="6944" class="Symbol">(</a><a id="6945" href="Cubical.HITs.S1.Base.html#6732" class="Bound">k</a> <a id="6947" class="Symbol">=</a> <a id="6949" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6951" class="Symbol">)</a> <a id="6953" class="Symbol">→</a> <a id="6955" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6960" class="Symbol">(</a><a id="6961" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="6963" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6965" class="Symbol">((</a><a id="6967" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6969" href="Cubical.HITs.S1.Base.html#6749" class="Bound">t</a><a id="6970" class="Symbol">)</a> <a id="6972" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6974" href="Cubical.HITs.S1.Base.html#6730" class="Bound">j</a><a id="6975" class="Symbol">))</a> <a id="6978" class="Symbol">})</a>
          <a id="6991" class="Symbol">(</a><a id="6992" href="Cubical.HITs.S1.Base.html#5704" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="7012" class="Symbol">(</a><a id="7013" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7015" href="Cubical.HITs.S1.Base.html#6730" class="Bound">j</a><a id="7016" class="Symbol">)</a> <a id="7018" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="7034" href="Cubical.HITs.S1.Base.html#6726" class="Bound">i</a> <a id="7036" href="Cubical.HITs.S1.Base.html#6728" class="Bound">x</a><a id="7037" class="Symbol">)</a> <a id="7039" href="Cubical.HITs.S1.Base.html#6732" class="Bound">k</a><a id="7040" class="Symbol">)</a>

  <a id="7045" class="Comment">-- from the existence of our quasi-inverse, we deduce that the basechange is an equivalence</a>
  <a id="7139" class="Comment">-- for all loop i</a>

  <a id="basedΩS¹→ΩS¹-isequiv"></a><a id="7160" href="Cubical.HITs.S1.Base.html#7160" class="Function">basedΩS¹→ΩS¹-isequiv</a> <a id="7181" class="Symbol">:</a> <a id="7183" class="Symbol">(</a><a id="7184" href="Cubical.HITs.S1.Base.html#7184" class="Bound">i</a> <a id="7186" class="Symbol">:</a> <a id="7188" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="7189" class="Symbol">)</a> <a id="7191" class="Symbol">→</a> <a id="7193" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="7201" class="Symbol">(</a><a id="7202" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="7215" href="Cubical.HITs.S1.Base.html#7184" class="Bound">i</a><a id="7216" class="Symbol">)</a>
  <a id="7220" href="Cubical.HITs.S1.Base.html#7160" class="Function">basedΩS¹→ΩS¹-isequiv</a> <a id="7241" href="Cubical.HITs.S1.Base.html#7241" class="Bound">i</a> <a id="7243" class="Symbol">=</a> <a id="7245" href="Cubical.Foundations.Isomorphism.html#2903" class="Function">isoToIsEquiv</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7263" class="Symbol">(</a><a id="7264" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="7277" href="Cubical.HITs.S1.Base.html#7241" class="Bound">i</a><a id="7278" class="Symbol">)</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Cubical.HITs.S1.Base.html#5925" class="Function">ΩS¹→basedΩS¹</a> <a id="7294" href="Cubical.HITs.S1.Base.html#7241" class="Bound">i</a><a id="7295" class="Symbol">)</a>
                   <a id="7316" class="Symbol">(</a><a id="7317" href="Cubical.HITs.S1.Base.html#6602" class="Function">ΩS¹→basedΩS¹→ΩS¹</a> <a id="7334" href="Cubical.HITs.S1.Base.html#7241" class="Bound">i</a><a id="7335" class="Symbol">)</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Cubical.HITs.S1.Base.html#6135" class="Function">basedΩS¹→ΩS¹→basedΩS¹</a> <a id="7360" href="Cubical.HITs.S1.Base.html#7241" class="Bound">i</a><a id="7361" class="Symbol">))</a>


  <a id="7368" class="Comment">-- now extend the basechange so that both ends match</a>
  <a id="7423" class="Comment">-- (and therefore we get a basechange for any x : S¹)</a>

  <a id="loop-conjugation"></a><a id="7480" href="Cubical.HITs.S1.Base.html#7480" class="Function">loop-conjugation</a> <a id="7497" class="Symbol">:</a> <a id="7499" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="7512" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7515" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7517" class="Symbol">λ</a> <a id="7519" href="Cubical.HITs.S1.Base.html#7519" class="Bound">x</a> <a id="7521" class="Symbol">→</a> <a id="7523" href="Cubical.HITs.S1.Base.html#7519" class="Bound">x</a>
  <a id="7527" href="Cubical.HITs.S1.Base.html#7480" class="Function">loop-conjugation</a> <a id="7544" href="Cubical.HITs.S1.Base.html#7544" class="Bound">i</a> <a id="7546" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a> <a id="7548" class="Symbol">=</a>
    <a id="7554" class="Keyword">let</a> <a id="7558" href="Cubical.HITs.S1.Base.html#7558" class="Bound">p</a> <a id="7560" class="Symbol">=</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="7583" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="7588" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a> <a id="7590" class="Symbol">(</a><a id="7591" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7595" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="7599" class="Symbol">))</a>
            <a id="7614" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7616" class="Symbol">(λ</a> <a id="7619" href="Cubical.HITs.S1.Base.html#7619" class="Bound">i</a> <a id="7621" class="Symbol">→</a> <a id="7623" class="Symbol">(</a><a id="7624" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7630" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="7635" href="Cubical.HITs.S1.Base.html#7619" class="Bound">i</a> <a id="7637" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7639" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a><a id="7640" class="Symbol">)</a> <a id="7642" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7644" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7648" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="7652" class="Symbol">)</a>
    <a id="7658" class="Keyword">in</a>
    <a id="7665" class="Symbol">((</a><a id="7667" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7671" class="Symbol">(</a><a id="7672" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="7685" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="7690" class="Symbol">(</a><a id="7691" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="7704" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7707" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a><a id="7708" class="Symbol">)))</a>
    <a id="7716" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7718" class="Symbol">(λ</a> <a id="7721" href="Cubical.HITs.S1.Base.html#7721" class="Bound">t</a> <a id="7723" class="Symbol">→</a> <a id="7725" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Cubical.HITs.S1.Base.html#7558" class="Bound">p</a> <a id="7745" href="Cubical.HITs.S1.Base.html#7721" class="Bound">t</a><a id="7746" class="Symbol">)))</a>
    <a id="7754" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7756" class="Symbol">(λ</a> <a id="7759" href="Cubical.HITs.S1.Base.html#7759" class="Bound">t</a> <a id="7761" class="Symbol">→</a> <a id="7763" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7771" class="Symbol">(</a><a id="7772" href="Cubical.HITs.S1.Base.html#4550" class="Function">winding-hom</a> <a id="7784" class="Symbol">(</a><a id="7785" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="7798" class="Symbol">(</a><a id="7799" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7803" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7807" class="Symbol">))</a> <a id="7810" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7812" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a><a id="7813" class="Symbol">)</a>
                                  <a id="7849" class="Symbol">(</a><a id="7850" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="7866" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7870" class="Symbol">))</a> <a id="7873" href="Cubical.HITs.S1.Base.html#7759" class="Bound">t</a><a id="7874" class="Symbol">))</a>
    <a id="7881" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7883" class="Symbol">(λ</a> <a id="7886" href="Cubical.HITs.S1.Base.html#7886" class="Bound">t</a> <a id="7888" class="Symbol">→</a> <a id="7890" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7898" class="Symbol">((</a><a id="7900" href="Cubical.HITs.S1.Base.html#4550" class="Function">winding-hom</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7921" class="Symbol">(</a><a id="7922" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="7926" class="Symbol">(</a><a id="7927" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7931" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7935" class="Symbol">)))</a> <a id="7939" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a> <a id="7941" href="Cubical.HITs.S1.Base.html#7886" class="Bound">t</a><a id="7942" class="Symbol">)</a>
                      <a id="7966" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="7968" class="Symbol">(</a><a id="7969" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="7982" class="Symbol">(</a><a id="7983" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="7990" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7994" class="Symbol">)</a> <a id="7996" href="Cubical.HITs.S1.Base.html#7886" class="Bound">t</a><a id="7997" class="Symbol">)))</a>
    <a id="8005" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8007" class="Symbol">(λ</a> <a id="8010" href="Cubical.HITs.S1.Base.html#8010" class="Bound">t</a> <a id="8012" class="Symbol">→</a> <a id="8014" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="8022" class="Symbol">(((</a><a id="8025" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="8038" class="Symbol">(</a><a id="8039" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8048" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8052" class="Symbol">))</a> <a id="8055" href="Cubical.HITs.S1.Base.html#8010" class="Bound">t</a><a id="8056" class="Symbol">)</a> <a id="8058" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="8060" class="Symbol">(</a><a id="8061" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="8069" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a><a id="8070" class="Symbol">))</a> <a id="8073" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="8075" class="Symbol">(</a><a id="8076" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="8083" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8087" class="Symbol">)))</a>
    <a id="8095" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8097" class="Symbol">(λ</a> <a id="8100" href="Cubical.HITs.S1.Base.html#8100" class="Bound">t</a> <a id="8102" class="Symbol">→</a> <a id="8104" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="8112" class="Symbol">((</a><a id="8114" href="Cubical.Data.Int.Properties.html#22988" class="Function">+Comm</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="8125" class="Symbol">(</a><a id="8126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8130" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8134" class="Symbol">))</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="8146" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a><a id="8147" class="Symbol">)</a> <a id="8149" href="Cubical.HITs.S1.Base.html#8100" class="Bound">t</a><a id="8150" class="Symbol">)</a> <a id="8152" href="Cubical.Data.Int.Base.html#1207" class="Function Operator">+</a> <a id="8154" class="Symbol">(</a><a id="8155" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="8162" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8166" class="Symbol">)))</a>
    <a id="8174" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8176" class="Symbol">(λ</a> <a id="8179" href="Cubical.HITs.S1.Base.html#8179" class="Bound">t</a> <a id="8181" class="Symbol">→</a> <a id="8183" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="8191" class="Symbol">(</a><a id="8192" href="Cubical.Data.Int.Properties.html#23165" class="Function">+Assoc</a> <a id="8199" class="Symbol">(</a><a id="8200" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="8208" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a><a id="8209" class="Symbol">)</a> <a id="8211" class="Symbol">(</a><a id="8212" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="8216" class="Symbol">(</a><a id="8217" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8225" class="Symbol">))</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="8236" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8240" class="Symbol">)</a> <a id="8242" class="Symbol">(</a><a id="8243" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8245" href="Cubical.HITs.S1.Base.html#8179" class="Bound">t</a><a id="8246" class="Symbol">)))</a>
    <a id="8254" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8256" class="Symbol">(</a><a id="8257" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="8270" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="8275" href="Cubical.HITs.S1.Base.html#7546" class="Bound">x</a><a id="8276" class="Symbol">))</a> <a id="8279" href="Cubical.HITs.S1.Base.html#7544" class="Bound">i</a>

  <a id="refl-conjugation"></a><a id="8284" href="Cubical.HITs.S1.Base.html#8284" class="Function">refl-conjugation</a> <a id="8301" class="Symbol">:</a> <a id="8303" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="8316" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="8319" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8321" class="Symbol">λ</a> <a id="8323" href="Cubical.HITs.S1.Base.html#8323" class="Bound">x</a> <a id="8325" class="Symbol">→</a> <a id="8327" href="Cubical.HITs.S1.Base.html#8323" class="Bound">x</a>
  <a id="8331" href="Cubical.HITs.S1.Base.html#8284" class="Function">refl-conjugation</a> <a id="8348" href="Cubical.HITs.S1.Base.html#8348" class="Bound">i</a> <a id="8350" href="Cubical.HITs.S1.Base.html#8350" class="Bound">x</a> <a id="8352" href="Cubical.HITs.S1.Base.html#8352" class="Bound">j</a> <a id="8354" class="Symbol">=</a>
    <a id="8360" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="8366" class="Symbol">(λ</a> <a id="8369" href="Cubical.HITs.S1.Base.html#8369" class="Bound">t</a> <a id="8371" class="Symbol">→</a> <a id="8373" class="Symbol">λ</a> <a id="8375" class="Symbol">{</a> <a id="8377" class="Symbol">(</a><a id="8378" href="Cubical.HITs.S1.Base.html#8352" class="Bound">j</a> <a id="8380" class="Symbol">=</a> <a id="8382" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8384" class="Symbol">)</a> <a id="8386" class="Symbol">→</a> <a id="8388" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                   <a id="8412" class="Symbol">;</a> <a id="8414" class="Symbol">(</a><a id="8415" href="Cubical.HITs.S1.Base.html#8352" class="Bound">j</a> <a id="8417" class="Symbol">=</a> <a id="8419" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8421" class="Symbol">)</a> <a id="8423" class="Symbol">→</a> <a id="8425" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="8430" class="Symbol">})</a>
          <a id="8443" class="Symbol">(</a><a id="8444" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Cubical.HITs.S1.Base.html#8350" class="Bound">x</a> <a id="8451" href="Cubical.HITs.S1.Base.html#8352" class="Bound">j</a><a id="8452" class="Symbol">))</a> <a id="8455" class="Symbol">(</a><a id="8456" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8458" href="Cubical.HITs.S1.Base.html#8348" class="Bound">i</a><a id="8459" class="Symbol">)</a>

  <a id="basechange"></a><a id="8464" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="8475" class="Symbol">:</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.HITs.S1.Base.html#8478" class="Bound">x</a> <a id="8480" class="Symbol">:</a> <a id="8482" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="8484" class="Symbol">)</a> <a id="8486" class="Symbol">→</a> <a id="8488" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="8497" href="Cubical.HITs.S1.Base.html#8478" class="Bound">x</a> <a id="8499" class="Symbol">→</a> <a id="8501" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
  <a id="8507" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="8518" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="8523" href="Cubical.HITs.S1.Base.html#8523" class="Bound">y</a> <a id="8525" class="Symbol">=</a> <a id="8527" href="Cubical.HITs.S1.Base.html#8523" class="Bound">y</a>
  <a id="8531" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="8542" class="Symbol">(</a><a id="8543" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="8548" href="Cubical.HITs.S1.Base.html#8548" class="Bound">i</a><a id="8549" class="Symbol">)</a> <a id="8551" href="Cubical.HITs.S1.Base.html#8551" class="Bound">y</a> <a id="8553" class="Symbol">=</a>
    <a id="8559" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8565" class="Symbol">(λ</a> <a id="8568" href="Cubical.HITs.S1.Base.html#8568" class="Bound">t</a> <a id="8570" class="Symbol">→</a> <a id="8572" class="Symbol">λ</a> <a id="8574" class="Symbol">{</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Cubical.HITs.S1.Base.html#8548" class="Bound">i</a> <a id="8579" class="Symbol">=</a> <a id="8581" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8583" class="Symbol">)</a> <a id="8585" class="Symbol">→</a> <a id="8587" href="Cubical.HITs.S1.Base.html#8284" class="Function">refl-conjugation</a> <a id="8604" href="Cubical.HITs.S1.Base.html#8568" class="Bound">t</a> <a id="8606" href="Cubical.HITs.S1.Base.html#8551" class="Bound">y</a>
                   <a id="8627" class="Symbol">;</a> <a id="8629" class="Symbol">(</a><a id="8630" href="Cubical.HITs.S1.Base.html#8548" class="Bound">i</a> <a id="8632" class="Symbol">=</a> <a id="8634" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8636" class="Symbol">)</a> <a id="8638" class="Symbol">→</a> <a id="8640" href="Cubical.HITs.S1.Base.html#7480" class="Function">loop-conjugation</a> <a id="8657" href="Cubical.HITs.S1.Base.html#8568" class="Bound">t</a> <a id="8659" href="Cubical.HITs.S1.Base.html#8551" class="Bound">y</a> <a id="8661" class="Symbol">})</a>
          <a id="8674" class="Symbol">(</a><a id="8675" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="8688" href="Cubical.HITs.S1.Base.html#8548" class="Bound">i</a> <a id="8690" href="Cubical.HITs.S1.Base.html#8551" class="Bound">y</a><a id="8691" class="Symbol">)</a>

  <a id="8696" class="Comment">-- for any loop i, the old basechange is equal to the new one</a>
  <a id="basedΩS¹→ΩS¹≡basechange"></a><a id="8760" href="Cubical.HITs.S1.Base.html#8760" class="Function">basedΩS¹→ΩS¹≡basechange</a> <a id="8784" class="Symbol">:</a> <a id="8786" class="Symbol">(</a><a id="8787" href="Cubical.HITs.S1.Base.html#8787" class="Bound">i</a> <a id="8789" class="Symbol">:</a> <a id="8791" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="8792" class="Symbol">)</a> <a id="8794" class="Symbol">→</a> <a id="8796" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="8809" href="Cubical.HITs.S1.Base.html#8787" class="Bound">i</a> <a id="8811" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8813" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="8824" class="Symbol">(</a><a id="8825" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="8830" href="Cubical.HITs.S1.Base.html#8787" class="Bound">i</a><a id="8831" class="Symbol">)</a>
  <a id="8835" href="Cubical.HITs.S1.Base.html#8760" class="Function">basedΩS¹→ΩS¹≡basechange</a> <a id="8859" href="Cubical.HITs.S1.Base.html#8859" class="Bound">i</a> <a id="8861" href="Cubical.HITs.S1.Base.html#8861" class="Bound">j</a> <a id="8863" href="Cubical.HITs.S1.Base.html#8863" class="Bound">y</a> <a id="8865" class="Symbol">=</a>
    <a id="8871" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="8877" class="Symbol">(λ</a> <a id="8880" href="Cubical.HITs.S1.Base.html#8880" class="Bound">t</a> <a id="8882" class="Symbol">→</a> <a id="8884" class="Symbol">λ</a> <a id="8886" class="Symbol">{</a> <a id="8888" class="Symbol">(</a><a id="8889" href="Cubical.HITs.S1.Base.html#8859" class="Bound">i</a> <a id="8891" class="Symbol">=</a> <a id="8893" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8895" class="Symbol">)</a> <a id="8897" class="Symbol">→</a> <a id="8899" href="Cubical.HITs.S1.Base.html#8284" class="Function">refl-conjugation</a> <a id="8916" href="Cubical.HITs.S1.Base.html#8880" class="Bound">t</a> <a id="8918" href="Cubical.HITs.S1.Base.html#8863" class="Bound">y</a>
                   <a id="8939" class="Symbol">;</a> <a id="8941" class="Symbol">(</a><a id="8942" href="Cubical.HITs.S1.Base.html#8859" class="Bound">i</a> <a id="8944" class="Symbol">=</a> <a id="8946" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8948" class="Symbol">)</a> <a id="8950" class="Symbol">→</a> <a id="8952" href="Cubical.HITs.S1.Base.html#7480" class="Function">loop-conjugation</a> <a id="8969" href="Cubical.HITs.S1.Base.html#8880" class="Bound">t</a> <a id="8971" href="Cubical.HITs.S1.Base.html#8863" class="Bound">y</a> <a id="8973" class="Symbol">})</a>
          <a id="8986" class="Symbol">(</a><a id="8987" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8991" class="Symbol">(</a><a id="8992" href="Cubical.HITs.S1.Base.html#6029" class="Function">basedΩS¹→ΩS¹</a> <a id="9005" href="Cubical.HITs.S1.Base.html#8859" class="Bound">i</a> <a id="9007" href="Cubical.HITs.S1.Base.html#8863" class="Bound">y</a><a id="9008" class="Symbol">))</a> <a id="9011" href="Cubical.HITs.S1.Base.html#8861" class="Bound">j</a>

  <a id="9016" class="Comment">-- so for any loop i, the extended basechange is an equivalence</a>
  <a id="basechange-isequiv-aux"></a><a id="9082" href="Cubical.HITs.S1.Base.html#9082" class="Function">basechange-isequiv-aux</a> <a id="9105" class="Symbol">:</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Cubical.HITs.S1.Base.html#9108" class="Bound">i</a> <a id="9110" class="Symbol">:</a> <a id="9112" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="9113" class="Symbol">)</a> <a id="9115" class="Symbol">→</a> <a id="9117" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9125" class="Symbol">(</a><a id="9126" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="9137" class="Symbol">(</a><a id="9138" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="9143" href="Cubical.HITs.S1.Base.html#9108" class="Bound">i</a><a id="9144" class="Symbol">))</a>
  <a id="9149" href="Cubical.HITs.S1.Base.html#9082" class="Function">basechange-isequiv-aux</a> <a id="9172" href="Cubical.HITs.S1.Base.html#9172" class="Bound">i</a> <a id="9174" class="Symbol">=</a>
    <a id="9180" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9190" class="Symbol">(λ</a> <a id="9193" href="Cubical.HITs.S1.Base.html#9193" class="Bound">j</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9205" class="Symbol">(</a><a id="9206" href="Cubical.HITs.S1.Base.html#8760" class="Function">basedΩS¹→ΩS¹≡basechange</a> <a id="9230" href="Cubical.HITs.S1.Base.html#9172" class="Bound">i</a> <a id="9232" href="Cubical.HITs.S1.Base.html#9193" class="Bound">j</a><a id="9233" class="Symbol">))</a> <a id="9236" class="Symbol">(</a><a id="9237" href="Cubical.HITs.S1.Base.html#7160" class="Function">basedΩS¹→ΩS¹-isequiv</a> <a id="9258" href="Cubical.HITs.S1.Base.html#9172" class="Bound">i</a><a id="9259" class="Symbol">)</a>


  <a id="9265" class="Comment">-- as being an equivalence is contractible, basechange is an equivalence for all x : S¹</a>
  <a id="basechange-isequiv"></a><a id="9355" href="Cubical.HITs.S1.Base.html#9355" class="Function">basechange-isequiv</a> <a id="9374" class="Symbol">:</a> <a id="9376" class="Symbol">(</a><a id="9377" href="Cubical.HITs.S1.Base.html#9377" class="Bound">x</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="9383" class="Symbol">)</a> <a id="9385" class="Symbol">→</a> <a id="9387" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9395" class="Symbol">(</a><a id="9396" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="9407" href="Cubical.HITs.S1.Base.html#9377" class="Bound">x</a><a id="9408" class="Symbol">)</a>
  <a id="9412" href="Cubical.HITs.S1.Base.html#9355" class="Function">basechange-isequiv</a> <a id="9431" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="9436" class="Symbol">=</a> <a id="9438" href="Cubical.HITs.S1.Base.html#9082" class="Function">basechange-isequiv-aux</a> <a id="9461" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
  <a id="9466" href="Cubical.HITs.S1.Base.html#9355" class="Function">basechange-isequiv</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="9491" href="Cubical.HITs.S1.Base.html#9491" class="Bound">i</a><a id="9492" class="Symbol">)</a> <a id="9494" class="Symbol">=</a>
    <a id="9500" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="9506" class="Symbol">(λ</a> <a id="9509" href="Cubical.HITs.S1.Base.html#9509" class="Bound">t</a> <a id="9511" class="Symbol">→</a> <a id="9513" class="Symbol">λ</a> <a id="9515" class="Symbol">{</a> <a id="9517" class="Symbol">(</a><a id="9518" href="Cubical.HITs.S1.Base.html#9491" class="Bound">i</a> <a id="9520" class="Symbol">=</a> <a id="9522" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9524" class="Symbol">)</a> <a id="9526" class="Symbol">→</a> <a id="9528" href="Cubical.HITs.S1.Base.html#9082" class="Function">basechange-isequiv-aux</a> <a id="9551" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
                   <a id="9573" class="Symbol">;</a> <a id="9575" class="Symbol">(</a><a id="9576" href="Cubical.HITs.S1.Base.html#9491" class="Bound">i</a> <a id="9578" class="Symbol">=</a> <a id="9580" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9582" class="Symbol">)</a> <a id="9584" class="Symbol">→</a> <a id="9586" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="9600" class="Symbol">(</a><a id="9601" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="9612" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="9616" class="Symbol">)</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Cubical.HITs.S1.Base.html#9082" class="Function">basechange-isequiv-aux</a> <a id="9642" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9644" class="Symbol">)</a>
                                              <a id="9692" class="Symbol">(</a><a id="9693" href="Cubical.HITs.S1.Base.html#9082" class="Function">basechange-isequiv-aux</a> <a id="9716" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9718" class="Symbol">)</a> <a id="9720" href="Cubical.HITs.S1.Base.html#9509" class="Bound">t</a> <a id="9722" class="Symbol">})</a>
          <a id="9735" class="Symbol">(</a><a id="9736" href="Cubical.HITs.S1.Base.html#9082" class="Function">basechange-isequiv-aux</a> <a id="9759" href="Cubical.HITs.S1.Base.html#9491" class="Bound">i</a><a id="9760" class="Symbol">)</a>

  <a id="basedΩS¹≡ΩS¹&#39;"></a><a id="9765" href="Cubical.HITs.S1.Base.html#9765" class="Function">basedΩS¹≡ΩS¹&#39;</a> <a id="9779" class="Symbol">:</a> <a id="9781" class="Symbol">(</a><a id="9782" href="Cubical.HITs.S1.Base.html#9782" class="Bound">x</a> <a id="9784" class="Symbol">:</a> <a id="9786" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="9788" class="Symbol">)</a> <a id="9790" class="Symbol">→</a> <a id="9792" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="9801" href="Cubical.HITs.S1.Base.html#9782" class="Bound">x</a> <a id="9803" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9805" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
  <a id="9811" href="Cubical.HITs.S1.Base.html#9765" class="Function">basedΩS¹≡ΩS¹&#39;</a> <a id="9825" href="Cubical.HITs.S1.Base.html#9825" class="Bound">x</a> <a id="9827" class="Symbol">=</a> <a id="9829" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9832" class="Symbol">(</a><a id="9833" href="Cubical.HITs.S1.Base.html#8464" class="Function">basechange</a> <a id="9844" href="Cubical.HITs.S1.Base.html#9825" class="Bound">x</a> <a id="9846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9848" href="Cubical.HITs.S1.Base.html#9355" class="Function">basechange-isequiv</a> <a id="9867" href="Cubical.HITs.S1.Base.html#9825" class="Bound">x</a><a id="9868" class="Symbol">)</a>

  <a id="basedΩS¹≡ℤ&#39;"></a><a id="9873" href="Cubical.HITs.S1.Base.html#9873" class="Function">basedΩS¹≡ℤ&#39;</a> <a id="9885" class="Symbol">:</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Cubical.HITs.S1.Base.html#9888" class="Bound">x</a> <a id="9890" class="Symbol">:</a> <a id="9892" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="9894" class="Symbol">)</a> <a id="9896" class="Symbol">→</a> <a id="9898" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="9907" href="Cubical.HITs.S1.Base.html#9888" class="Bound">x</a> <a id="9909" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9911" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
  <a id="9915" href="Cubical.HITs.S1.Base.html#9873" class="Function">basedΩS¹≡ℤ&#39;</a> <a id="9927" href="Cubical.HITs.S1.Base.html#9927" class="Bound">x</a> <a id="9929" class="Symbol">=</a> <a id="9931" class="Symbol">(</a><a id="9932" href="Cubical.HITs.S1.Base.html#9765" class="Function">basedΩS¹≡ΩS¹&#39;</a> <a id="9946" href="Cubical.HITs.S1.Base.html#9927" class="Bound">x</a><a id="9947" class="Symbol">)</a> <a id="9949" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9951" href="Cubical.HITs.S1.Base.html#3288" class="Function">ΩS¹≡ℤ</a>


<a id="9959" class="Comment">---- Alternative proof of the same thing -----</a>

<a id="toPropElim"></a><a id="10007" href="Cubical.HITs.S1.Base.html#10007" class="Function">toPropElim</a> <a id="10018" class="Symbol">:</a> <a id="10020" class="Symbol">∀</a> <a id="10022" class="Symbol">{</a><a id="10023" href="Cubical.HITs.S1.Base.html#10023" class="Bound">ℓ</a><a id="10024" class="Symbol">}</a> <a id="10026" class="Symbol">{</a><a id="10027" href="Cubical.HITs.S1.Base.html#10027" class="Bound">B</a> <a id="10029" class="Symbol">:</a> <a id="10031" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10034" class="Symbol">→</a> <a id="10036" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10041" href="Cubical.HITs.S1.Base.html#10023" class="Bound">ℓ</a><a id="10042" class="Symbol">}</a>
             <a id="10057" class="Symbol">→</a> <a id="10059" class="Symbol">((</a><a id="10061" href="Cubical.HITs.S1.Base.html#10061" class="Bound">s</a> <a id="10063" class="Symbol">:</a> <a id="10065" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10067" class="Symbol">)</a> <a id="10069" class="Symbol">→</a> <a id="10071" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10078" class="Symbol">(</a><a id="10079" href="Cubical.HITs.S1.Base.html#10027" class="Bound">B</a> <a id="10081" href="Cubical.HITs.S1.Base.html#10061" class="Bound">s</a><a id="10082" class="Symbol">))</a>
             <a id="10098" class="Symbol">→</a> <a id="10100" href="Cubical.HITs.S1.Base.html#10027" class="Bound">B</a> <a id="10102" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
             <a id="10120" class="Symbol">→</a> <a id="10122" class="Symbol">(</a><a id="10123" href="Cubical.HITs.S1.Base.html#10123" class="Bound">s</a> <a id="10125" class="Symbol">:</a> <a id="10127" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10129" class="Symbol">)</a> <a id="10131" class="Symbol">→</a> <a id="10133" href="Cubical.HITs.S1.Base.html#10027" class="Bound">B</a> <a id="10135" href="Cubical.HITs.S1.Base.html#10123" class="Bound">s</a>
<a id="10137" href="Cubical.HITs.S1.Base.html#10007" class="Function">toPropElim</a> <a id="10148" href="Cubical.HITs.S1.Base.html#10148" class="Bound">isprop</a> <a id="10155" href="Cubical.HITs.S1.Base.html#10155" class="Bound">b</a> <a id="10157" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10162" class="Symbol">=</a> <a id="10164" href="Cubical.HITs.S1.Base.html#10155" class="Bound">b</a>
<a id="10166" href="Cubical.HITs.S1.Base.html#10007" class="Function">toPropElim</a> <a id="10177" href="Cubical.HITs.S1.Base.html#10177" class="Bound">isprop</a> <a id="10184" href="Cubical.HITs.S1.Base.html#10184" class="Bound">b</a> <a id="10186" class="Symbol">(</a><a id="10187" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10192" href="Cubical.HITs.S1.Base.html#10192" class="Bound">i</a><a id="10193" class="Symbol">)</a> <a id="10195" class="Symbol">=</a>
  <a id="10199" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="10224" class="Number">1</a> <a id="10226" href="Cubical.HITs.S1.Base.html#10177" class="Bound">isprop</a> <a id="10233" href="Cubical.HITs.S1.Base.html#10184" class="Bound">b</a> <a id="10235" href="Cubical.HITs.S1.Base.html#10184" class="Bound">b</a> <a id="10237" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10242" href="Cubical.HITs.S1.Base.html#10192" class="Bound">i</a>

<a id="toPropElim2"></a><a id="10245" href="Cubical.HITs.S1.Base.html#10245" class="Function">toPropElim2</a> <a id="10257" class="Symbol">:</a> <a id="10259" class="Symbol">∀</a> <a id="10261" class="Symbol">{</a><a id="10262" href="Cubical.HITs.S1.Base.html#10262" class="Bound">ℓ</a><a id="10263" class="Symbol">}</a> <a id="10265" class="Symbol">{</a><a id="10266" href="Cubical.HITs.S1.Base.html#10266" class="Bound">B</a> <a id="10268" class="Symbol">:</a> <a id="10270" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10273" class="Symbol">→</a> <a id="10275" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10278" class="Symbol">→</a> <a id="10280" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10285" href="Cubical.HITs.S1.Base.html#10262" class="Bound">ℓ</a><a id="10286" class="Symbol">}</a>
             <a id="10301" class="Symbol">→</a> <a id="10303" class="Symbol">((</a><a id="10305" href="Cubical.HITs.S1.Base.html#10305" class="Bound">s</a> <a id="10307" href="Cubical.HITs.S1.Base.html#10307" class="Bound">t</a> <a id="10309" class="Symbol">:</a> <a id="10311" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10313" class="Symbol">)</a> <a id="10315" class="Symbol">→</a> <a id="10317" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10324" class="Symbol">(</a><a id="10325" href="Cubical.HITs.S1.Base.html#10266" class="Bound">B</a> <a id="10327" href="Cubical.HITs.S1.Base.html#10305" class="Bound">s</a> <a id="10329" href="Cubical.HITs.S1.Base.html#10307" class="Bound">t</a><a id="10330" class="Symbol">))</a>
             <a id="10346" class="Symbol">→</a> <a id="10348" href="Cubical.HITs.S1.Base.html#10266" class="Bound">B</a> <a id="10350" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10355" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
             <a id="10373" class="Symbol">→</a> <a id="10375" class="Symbol">(</a><a id="10376" href="Cubical.HITs.S1.Base.html#10376" class="Bound">s</a> <a id="10378" href="Cubical.HITs.S1.Base.html#10378" class="Bound">t</a> <a id="10380" class="Symbol">:</a> <a id="10382" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10384" class="Symbol">)</a> <a id="10386" class="Symbol">→</a> <a id="10388" href="Cubical.HITs.S1.Base.html#10266" class="Bound">B</a> <a id="10390" href="Cubical.HITs.S1.Base.html#10376" class="Bound">s</a> <a id="10392" href="Cubical.HITs.S1.Base.html#10378" class="Bound">t</a>
<a id="10394" href="Cubical.HITs.S1.Base.html#10245" class="Function">toPropElim2</a> <a id="10406" href="Cubical.HITs.S1.Base.html#10406" class="Bound">isprop</a> <a id="10413" href="Cubical.HITs.S1.Base.html#10413" class="Bound">b</a> <a id="10415" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10420" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10425" class="Symbol">=</a> <a id="10427" href="Cubical.HITs.S1.Base.html#10413" class="Bound">b</a>
<a id="10429" href="Cubical.HITs.S1.Base.html#10245" class="Function">toPropElim2</a> <a id="10441" href="Cubical.HITs.S1.Base.html#10441" class="Bound">isprop</a> <a id="10448" href="Cubical.HITs.S1.Base.html#10448" class="Bound">b</a> <a id="10450" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10455" class="Symbol">(</a><a id="10456" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10461" href="Cubical.HITs.S1.Base.html#10461" class="Bound">i</a><a id="10462" class="Symbol">)</a> <a id="10464" class="Symbol">=</a>
  <a id="10468" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10481" class="Symbol">(λ</a> <a id="10484" href="Cubical.HITs.S1.Base.html#10484" class="Bound">i</a> <a id="10486" class="Symbol">→</a> <a id="10488" href="Cubical.HITs.S1.Base.html#10441" class="Bound">isprop</a> <a id="10495" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10500" class="Symbol">(</a><a id="10501" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10506" href="Cubical.HITs.S1.Base.html#10484" class="Bound">i</a><a id="10507" class="Symbol">))</a> <a id="10510" href="Cubical.HITs.S1.Base.html#10448" class="Bound">b</a> <a id="10512" href="Cubical.HITs.S1.Base.html#10448" class="Bound">b</a> <a id="10514" href="Cubical.HITs.S1.Base.html#10461" class="Bound">i</a>
<a id="10516" href="Cubical.HITs.S1.Base.html#10245" class="Function">toPropElim2</a> <a id="10528" href="Cubical.HITs.S1.Base.html#10528" class="Bound">isprop</a> <a id="10535" href="Cubical.HITs.S1.Base.html#10535" class="Bound">b</a> <a id="10537" class="Symbol">(</a><a id="10538" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10543" href="Cubical.HITs.S1.Base.html#10543" class="Bound">i</a><a id="10544" class="Symbol">)</a> <a id="10546" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10551" class="Symbol">=</a>
  <a id="10555" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10568" class="Symbol">(λ</a> <a id="10571" href="Cubical.HITs.S1.Base.html#10571" class="Bound">i</a> <a id="10573" class="Symbol">→</a> <a id="10575" href="Cubical.HITs.S1.Base.html#10528" class="Bound">isprop</a> <a id="10582" class="Symbol">(</a><a id="10583" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10588" href="Cubical.HITs.S1.Base.html#10571" class="Bound">i</a><a id="10589" class="Symbol">)</a> <a id="10591" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="10595" class="Symbol">)</a> <a id="10597" href="Cubical.HITs.S1.Base.html#10535" class="Bound">b</a> <a id="10599" href="Cubical.HITs.S1.Base.html#10535" class="Bound">b</a> <a id="10601" href="Cubical.HITs.S1.Base.html#10543" class="Bound">i</a>
<a id="10603" href="Cubical.HITs.S1.Base.html#10245" class="Function">toPropElim2</a> <a id="10615" class="Symbol">{</a><a id="10616" class="Argument">B</a> <a id="10618" class="Symbol">=</a> <a id="10620" href="Cubical.HITs.S1.Base.html#10620" class="Bound">B</a><a id="10621" class="Symbol">}</a> <a id="10623" href="Cubical.HITs.S1.Base.html#10623" class="Bound">isprop</a> <a id="10630" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a> <a id="10632" class="Symbol">(</a><a id="10633" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10638" href="Cubical.HITs.S1.Base.html#10638" class="Bound">i</a><a id="10639" class="Symbol">)</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10647" href="Cubical.HITs.S1.Base.html#10647" class="Bound">j</a><a id="10648" class="Symbol">)</a> <a id="10650" class="Symbol">=</a>
  <a id="10654" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="10668" class="Symbol">(λ</a> <a id="10671" href="Cubical.HITs.S1.Base.html#10671" class="Bound">_</a> <a id="10673" href="Cubical.HITs.S1.Base.html#10673" class="Bound">_</a> <a id="10675" class="Symbol">→</a> <a id="10677" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="10691" class="Number">1</a> <a id="10693" class="Symbol">(</a><a id="10694" href="Cubical.HITs.S1.Base.html#10623" class="Bound">isprop</a> <a id="10701" class="Symbol">_</a> <a id="10703" class="Symbol">_))</a>
    <a id="10711" class="Symbol">(</a><a id="10712" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10725" class="Symbol">(λ</a> <a id="10728" href="Cubical.HITs.S1.Base.html#10728" class="Bound">i₁</a> <a id="10731" class="Symbol">→</a> <a id="10733" href="Cubical.HITs.S1.Base.html#10623" class="Bound">isprop</a> <a id="10740" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10745" class="Symbol">(</a><a id="10746" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10751" href="Cubical.HITs.S1.Base.html#10728" class="Bound">i₁</a><a id="10753" class="Symbol">))</a> <a id="10756" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a> <a id="10758" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a><a id="10759" class="Symbol">)</a>
    <a id="10765" class="Symbol">(</a><a id="10766" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10779" class="Symbol">(λ</a> <a id="10782" href="Cubical.HITs.S1.Base.html#10782" class="Bound">i₁</a> <a id="10785" class="Symbol">→</a> <a id="10787" href="Cubical.HITs.S1.Base.html#10623" class="Bound">isprop</a> <a id="10794" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10799" class="Symbol">(</a><a id="10800" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10805" href="Cubical.HITs.S1.Base.html#10782" class="Bound">i₁</a><a id="10807" class="Symbol">))</a> <a id="10810" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a> <a id="10812" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a><a id="10813" class="Symbol">)</a>
    <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10833" class="Symbol">(λ</a> <a id="10836" href="Cubical.HITs.S1.Base.html#10836" class="Bound">i₁</a> <a id="10839" class="Symbol">→</a> <a id="10841" href="Cubical.HITs.S1.Base.html#10623" class="Bound">isprop</a> <a id="10848" class="Symbol">(</a><a id="10849" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10854" href="Cubical.HITs.S1.Base.html#10836" class="Bound">i₁</a><a id="10856" class="Symbol">)</a> <a id="10858" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="10862" class="Symbol">)</a> <a id="10864" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a> <a id="10866" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a><a id="10867" class="Symbol">)</a>
    <a id="10873" class="Symbol">(</a><a id="10874" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10887" class="Symbol">(λ</a> <a id="10890" href="Cubical.HITs.S1.Base.html#10890" class="Bound">i₁</a> <a id="10893" class="Symbol">→</a> <a id="10895" href="Cubical.HITs.S1.Base.html#10623" class="Bound">isprop</a> <a id="10902" class="Symbol">(</a><a id="10903" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10908" href="Cubical.HITs.S1.Base.html#10890" class="Bound">i₁</a><a id="10910" class="Symbol">)</a> <a id="10912" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="10916" class="Symbol">)</a> <a id="10918" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a> <a id="10920" href="Cubical.HITs.S1.Base.html#10630" class="Bound">b</a><a id="10921" class="Symbol">)</a> <a id="10923" href="Cubical.HITs.S1.Base.html#10638" class="Bound">i</a> <a id="10925" href="Cubical.HITs.S1.Base.html#10647" class="Bound">j</a>

<a id="toSetElim2"></a><a id="10928" href="Cubical.HITs.S1.Base.html#10928" class="Function">toSetElim2</a> <a id="10939" class="Symbol">:</a> <a id="10941" class="Symbol">∀</a> <a id="10943" class="Symbol">{</a><a id="10944" href="Cubical.HITs.S1.Base.html#10944" class="Bound">ℓ</a><a id="10945" class="Symbol">}</a> <a id="10947" class="Symbol">{</a><a id="10948" href="Cubical.HITs.S1.Base.html#10948" class="Bound">B</a> <a id="10950" class="Symbol">:</a> <a id="10952" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10955" class="Symbol">→</a> <a id="10957" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10960" class="Symbol">→</a> <a id="10962" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10967" href="Cubical.HITs.S1.Base.html#10944" class="Bound">ℓ</a><a id="10968" class="Symbol">}</a>
             <a id="10983" class="Symbol">→</a> <a id="10985" class="Symbol">((</a><a id="10987" href="Cubical.HITs.S1.Base.html#10987" class="Bound">s</a> <a id="10989" href="Cubical.HITs.S1.Base.html#10989" class="Bound">t</a> <a id="10991" class="Symbol">:</a> <a id="10993" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10995" class="Symbol">)</a> <a id="10997" class="Symbol">→</a> <a id="10999" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11005" class="Symbol">(</a><a id="11006" href="Cubical.HITs.S1.Base.html#10948" class="Bound">B</a> <a id="11008" href="Cubical.HITs.S1.Base.html#10987" class="Bound">s</a> <a id="11010" href="Cubical.HITs.S1.Base.html#10989" class="Bound">t</a><a id="11011" class="Symbol">))</a>
             <a id="11027" class="Symbol">→</a> <a id="11029" class="Symbol">(</a><a id="11030" href="Cubical.HITs.S1.Base.html#11030" class="Bound">x</a> <a id="11032" class="Symbol">:</a> <a id="11034" href="Cubical.HITs.S1.Base.html#10948" class="Bound">B</a> <a id="11036" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11041" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="11045" class="Symbol">)</a>
             <a id="11060" class="Symbol">→</a> <a id="11062" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11068" class="Symbol">(λ</a> <a id="11071" href="Cubical.HITs.S1.Base.html#11071" class="Bound">i</a> <a id="11073" class="Symbol">→</a> <a id="11075" href="Cubical.HITs.S1.Base.html#10948" class="Bound">B</a> <a id="11077" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11082" class="Symbol">(</a><a id="11083" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11088" href="Cubical.HITs.S1.Base.html#11071" class="Bound">i</a><a id="11089" class="Symbol">))</a> <a id="11092" href="Cubical.HITs.S1.Base.html#11030" class="Bound">x</a> <a id="11094" href="Cubical.HITs.S1.Base.html#11030" class="Bound">x</a>
             <a id="11109" class="Symbol">→</a> <a id="11111" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11117" class="Symbol">(λ</a> <a id="11120" href="Cubical.HITs.S1.Base.html#11120" class="Bound">i</a> <a id="11122" class="Symbol">→</a> <a id="11124" href="Cubical.HITs.S1.Base.html#10948" class="Bound">B</a> <a id="11126" class="Symbol">(</a><a id="11127" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11132" href="Cubical.HITs.S1.Base.html#11120" class="Bound">i</a><a id="11133" class="Symbol">)</a> <a id="11135" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="11139" class="Symbol">)</a> <a id="11141" href="Cubical.HITs.S1.Base.html#11030" class="Bound">x</a> <a id="11143" href="Cubical.HITs.S1.Base.html#11030" class="Bound">x</a>
             <a id="11158" class="Symbol">→</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.HITs.S1.Base.html#11161" class="Bound">s</a> <a id="11163" href="Cubical.HITs.S1.Base.html#11163" class="Bound">t</a> <a id="11165" class="Symbol">:</a> <a id="11167" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11169" class="Symbol">)</a> <a id="11171" class="Symbol">→</a> <a id="11173" href="Cubical.HITs.S1.Base.html#10948" class="Bound">B</a> <a id="11175" href="Cubical.HITs.S1.Base.html#11161" class="Bound">s</a> <a id="11177" href="Cubical.HITs.S1.Base.html#11163" class="Bound">t</a>
<a id="11179" href="Cubical.HITs.S1.Base.html#10928" class="Function">toSetElim2</a> <a id="11190" href="Cubical.HITs.S1.Base.html#11190" class="Bound">isset</a> <a id="11196" href="Cubical.HITs.S1.Base.html#11196" class="Bound">b</a> <a id="11198" href="Cubical.HITs.S1.Base.html#11198" class="Bound">right</a> <a id="11204" href="Cubical.HITs.S1.Base.html#11204" class="Bound">left</a> <a id="11209" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11214" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11219" class="Symbol">=</a> <a id="11221" href="Cubical.HITs.S1.Base.html#11196" class="Bound">b</a>
<a id="11223" href="Cubical.HITs.S1.Base.html#10928" class="Function">toSetElim2</a> <a id="11234" href="Cubical.HITs.S1.Base.html#11234" class="Bound">isset</a> <a id="11240" href="Cubical.HITs.S1.Base.html#11240" class="Bound">b</a> <a id="11242" href="Cubical.HITs.S1.Base.html#11242" class="Bound">right</a> <a id="11248" href="Cubical.HITs.S1.Base.html#11248" class="Bound">left</a> <a id="11253" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11258" class="Symbol">(</a><a id="11259" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11264" href="Cubical.HITs.S1.Base.html#11264" class="Bound">i</a><a id="11265" class="Symbol">)</a> <a id="11267" class="Symbol">=</a> <a id="11269" href="Cubical.HITs.S1.Base.html#11242" class="Bound">right</a> <a id="11275" href="Cubical.HITs.S1.Base.html#11264" class="Bound">i</a>
<a id="11277" href="Cubical.HITs.S1.Base.html#10928" class="Function">toSetElim2</a> <a id="11288" href="Cubical.HITs.S1.Base.html#11288" class="Bound">isset</a> <a id="11294" href="Cubical.HITs.S1.Base.html#11294" class="Bound">b</a> <a id="11296" href="Cubical.HITs.S1.Base.html#11296" class="Bound">right</a> <a id="11302" href="Cubical.HITs.S1.Base.html#11302" class="Bound">left</a> <a id="11307" class="Symbol">(</a><a id="11308" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11313" href="Cubical.HITs.S1.Base.html#11313" class="Bound">i</a><a id="11314" class="Symbol">)</a> <a id="11316" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11321" class="Symbol">=</a> <a id="11323" href="Cubical.HITs.S1.Base.html#11302" class="Bound">left</a> <a id="11328" href="Cubical.HITs.S1.Base.html#11313" class="Bound">i</a>
<a id="11330" href="Cubical.HITs.S1.Base.html#10928" class="Function">toSetElim2</a> <a id="11341" href="Cubical.HITs.S1.Base.html#11341" class="Bound">isset</a> <a id="11347" href="Cubical.HITs.S1.Base.html#11347" class="Bound">b</a> <a id="11349" href="Cubical.HITs.S1.Base.html#11349" class="Bound">right</a> <a id="11355" href="Cubical.HITs.S1.Base.html#11355" class="Bound">left</a> <a id="11360" class="Symbol">(</a><a id="11361" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11366" href="Cubical.HITs.S1.Base.html#11366" class="Bound">i</a><a id="11367" class="Symbol">)</a> <a id="11369" class="Symbol">(</a><a id="11370" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11375" href="Cubical.HITs.S1.Base.html#11375" class="Bound">j</a><a id="11376" class="Symbol">)</a> <a id="11378" class="Symbol">=</a>
  <a id="11382" href="Cubical.Foundations.HLevels.html#10645" class="Function">isSet→SquareP</a> <a id="11396" class="Symbol">(λ</a> <a id="11399" href="Cubical.HITs.S1.Base.html#11399" class="Bound">_</a> <a id="11401" href="Cubical.HITs.S1.Base.html#11401" class="Bound">_</a> <a id="11403" class="Symbol">→</a> <a id="11405" href="Cubical.HITs.S1.Base.html#11341" class="Bound">isset</a> <a id="11411" class="Symbol">_</a> <a id="11413" class="Symbol">_)</a> <a id="11416" href="Cubical.HITs.S1.Base.html#11349" class="Bound">right</a> <a id="11422" href="Cubical.HITs.S1.Base.html#11349" class="Bound">right</a> <a id="11428" href="Cubical.HITs.S1.Base.html#11355" class="Bound">left</a> <a id="11433" href="Cubical.HITs.S1.Base.html#11355" class="Bound">left</a> <a id="11438" href="Cubical.HITs.S1.Base.html#11366" class="Bound">i</a> <a id="11440" href="Cubical.HITs.S1.Base.html#11375" class="Bound">j</a>

<a id="isSetΩx"></a><a id="11443" href="Cubical.HITs.S1.Base.html#11443" class="Function">isSetΩx</a> <a id="11451" class="Symbol">:</a> <a id="11453" class="Symbol">(</a><a id="11454" href="Cubical.HITs.S1.Base.html#11454" class="Bound">x</a> <a id="11456" class="Symbol">:</a> <a id="11458" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11460" class="Symbol">)</a> <a id="11462" class="Symbol">→</a> <a id="11464" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11470" class="Symbol">(</a><a id="11471" href="Cubical.HITs.S1.Base.html#11454" class="Bound">x</a> <a id="11473" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11475" href="Cubical.HITs.S1.Base.html#11454" class="Bound">x</a><a id="11476" class="Symbol">)</a>
<a id="11478" href="Cubical.HITs.S1.Base.html#11443" class="Function">isSetΩx</a> <a id="11486" class="Symbol">=</a> <a id="11488" href="Cubical.HITs.S1.Base.html#10007" class="Function">toPropElim</a> <a id="11499" class="Symbol">(λ</a> <a id="11502" href="Cubical.HITs.S1.Base.html#11502" class="Bound">_</a> <a id="11504" class="Symbol">→</a> <a id="11506" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a><a id="11517" class="Symbol">)</a> <a id="11519" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a>

<a id="basechange2"></a><a id="11529" href="Cubical.HITs.S1.Base.html#11529" class="Function">basechange2</a> <a id="11541" class="Symbol">:</a> <a id="11543" class="Symbol">(</a><a id="11544" href="Cubical.HITs.S1.Base.html#11544" class="Bound">x</a> <a id="11546" class="Symbol">:</a> <a id="11548" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11550" class="Symbol">)</a> <a id="11552" class="Symbol">→</a> <a id="11554" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="11558" class="Symbol">→</a> <a id="11560" class="Symbol">(</a><a id="11561" href="Cubical.HITs.S1.Base.html#11544" class="Bound">x</a> <a id="11563" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11565" href="Cubical.HITs.S1.Base.html#11544" class="Bound">x</a><a id="11566" class="Symbol">)</a>
<a id="11568" href="Cubical.HITs.S1.Base.html#11529" class="Function">basechange2</a> <a id="11580" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11585" href="Cubical.HITs.S1.Base.html#11585" class="Bound">p</a> <a id="11587" class="Symbol">=</a> <a id="11589" href="Cubical.HITs.S1.Base.html#11585" class="Bound">p</a>
<a id="11591" href="Cubical.HITs.S1.Base.html#11529" class="Function">basechange2</a> <a id="11603" class="Symbol">(</a><a id="11604" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11609" href="Cubical.HITs.S1.Base.html#11609" class="Bound">i</a><a id="11610" class="Symbol">)</a> <a id="11612" href="Cubical.HITs.S1.Base.html#11612" class="Bound">p</a> <a id="11614" class="Symbol">=</a>
  <a id="11618" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="11624" class="Symbol">(λ</a> <a id="11627" href="Cubical.HITs.S1.Base.html#11627" class="Bound">k</a> <a id="11629" class="Symbol">→</a> <a id="11631" class="Symbol">λ</a> <a id="11633" class="Symbol">{</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Cubical.HITs.S1.Base.html#11609" class="Bound">i</a> <a id="11638" class="Symbol">=</a> <a id="11640" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11642" class="Symbol">)</a> <a id="11644" class="Symbol">→</a> <a id="11646" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11652" class="Symbol">(</a><a id="11653" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="11659" href="Cubical.HITs.S1.Base.html#11612" class="Bound">p</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11664" href="Cubical.HITs.S1.Base.html#11627" class="Bound">k</a><a id="11665" class="Symbol">))</a> <a id="11668" class="Symbol">(</a><a id="11669" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11671" href="Cubical.HITs.S1.Base.html#11627" class="Bound">k</a><a id="11672" class="Symbol">)</a>
                 <a id="11691" class="Symbol">;</a> <a id="11693" class="Symbol">(</a><a id="11694" href="Cubical.HITs.S1.Base.html#11609" class="Bound">i</a> <a id="11696" class="Symbol">=</a> <a id="11698" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11700" class="Symbol">)</a> <a id="11702" class="Symbol">→</a> <a id="11704" class="Symbol">(</a><a id="11705" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11710" class="Symbol">((</a><a id="11712" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11716" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11720" class="Symbol">)</a> <a id="11722" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="11724" class="Symbol">)</a> <a id="11726" class="Symbol">(</a><a id="11727" href="Cubical.HITs.S1.Base.html#4876" class="Function">comm-ΩS¹</a> <a id="11736" href="Cubical.HITs.S1.Base.html#11612" class="Bound">p</a> <a id="11738" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11742" class="Symbol">)</a>
                             <a id="11773" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11775" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="11781" class="Symbol">(</a><a id="11782" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11786" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11790" class="Symbol">)</a> <a id="11792" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11797" href="Cubical.HITs.S1.Base.html#11612" class="Bound">p</a>
                             <a id="11828" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11830" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11835" class="Symbol">(</a><a id="11836" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="11839" href="Cubical.HITs.S1.Base.html#11612" class="Bound">p</a><a id="11840" class="Symbol">)</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="11851" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11855" class="Symbol">)</a>
                             <a id="11886" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11888" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11892" class="Symbol">(</a><a id="11893" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11899" class="Symbol">_))</a> <a id="11903" href="Cubical.HITs.S1.Base.html#11627" class="Bound">k</a> <a id="11905" class="Symbol">})</a>
        <a id="11916" class="Symbol">((λ</a> <a id="11920" href="Cubical.HITs.S1.Base.html#11920" class="Bound">j</a> <a id="11922" class="Symbol">→</a> <a id="11924" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11929" class="Symbol">(</a><a id="11930" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11932" href="Cubical.HITs.S1.Base.html#11920" class="Bound">j</a> <a id="11934" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="11936" href="Cubical.HITs.S1.Base.html#11609" class="Bound">i</a><a id="11937" class="Symbol">))</a> <a id="11940" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11942" href="Cubical.HITs.S1.Base.html#11612" class="Bound">p</a> <a id="11944" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11946" class="Symbol">λ</a> <a id="11948" href="Cubical.HITs.S1.Base.html#11948" class="Bound">j</a> <a id="11950" class="Symbol">→</a> <a id="11952" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11957" class="Symbol">(</a><a id="11958" href="Cubical.HITs.S1.Base.html#11948" class="Bound">j</a> <a id="11960" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="11962" href="Cubical.HITs.S1.Base.html#11609" class="Bound">i</a><a id="11963" class="Symbol">))</a>
<a id="basechange2⁻"></a><a id="11966" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="11979" class="Symbol">:</a> <a id="11981" class="Symbol">(</a><a id="11982" href="Cubical.HITs.S1.Base.html#11982" class="Bound">x</a> <a id="11984" class="Symbol">:</a> <a id="11986" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11988" class="Symbol">)</a> <a id="11990" class="Symbol">→</a> <a id="11992" class="Symbol">(</a><a id="11993" href="Cubical.HITs.S1.Base.html#11982" class="Bound">x</a> <a id="11995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11997" href="Cubical.HITs.S1.Base.html#11982" class="Bound">x</a><a id="11998" class="Symbol">)</a> <a id="12000" class="Symbol">→</a> <a id="12002" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="12006" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="12019" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="12024" href="Cubical.HITs.S1.Base.html#12024" class="Bound">p</a> <a id="12026" class="Symbol">=</a> <a id="12028" href="Cubical.HITs.S1.Base.html#12024" class="Bound">p</a>
<a id="12030" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="12043" class="Symbol">(</a><a id="12044" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12049" href="Cubical.HITs.S1.Base.html#12049" class="Bound">i</a><a id="12050" class="Symbol">)</a> <a id="12052" href="Cubical.HITs.S1.Base.html#12052" class="Bound">p</a> <a id="12054" class="Symbol">=</a>
  <a id="12058" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="12064" class="Symbol">(λ</a> <a id="12067" href="Cubical.HITs.S1.Base.html#12067" class="Bound">k</a> <a id="12069" class="Symbol">→</a> <a id="12071" class="Symbol">λ</a> <a id="12073" class="Symbol">{</a> <a id="12075" class="Symbol">(</a><a id="12076" href="Cubical.HITs.S1.Base.html#12049" class="Bound">i</a> <a id="12078" class="Symbol">=</a> <a id="12080" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12082" class="Symbol">)</a> <a id="12084" class="Symbol">→</a> <a id="12086" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12092" class="Symbol">(</a><a id="12093" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="12099" href="Cubical.HITs.S1.Base.html#12052" class="Bound">p</a> <a id="12101" class="Symbol">(</a><a id="12102" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12104" href="Cubical.HITs.S1.Base.html#12067" class="Bound">k</a><a id="12105" class="Symbol">))</a> <a id="12108" class="Symbol">(</a><a id="12109" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12111" href="Cubical.HITs.S1.Base.html#12067" class="Bound">k</a><a id="12112" class="Symbol">)</a>
                 <a id="12131" class="Symbol">;</a> <a id="12133" class="Symbol">(</a><a id="12134" href="Cubical.HITs.S1.Base.html#12049" class="Bound">i</a> <a id="12136" class="Symbol">=</a> <a id="12138" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12140" class="Symbol">)</a> <a id="12142" class="Symbol">→</a> <a id="12144" class="Symbol">(</a><a id="12145" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12150" class="Symbol">(</a><a id="12151" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12156" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="12158" class="Symbol">)</a> <a id="12160" class="Symbol">(</a><a id="12161" href="Cubical.HITs.S1.Base.html#4876" class="Function">comm-ΩS¹</a> <a id="12170" href="Cubical.HITs.S1.Base.html#12052" class="Bound">p</a> <a id="12172" class="Symbol">(</a><a id="12173" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12177" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="12181" class="Symbol">))</a>
                             <a id="12213" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12215" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="12221" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12226" class="Symbol">(</a><a id="12227" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12231" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="12235" class="Symbol">)</a> <a id="12237" href="Cubical.HITs.S1.Base.html#12052" class="Bound">p</a>
                             <a id="12268" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12270" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12275" class="Symbol">(</a><a id="12276" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="12279" href="Cubical.HITs.S1.Base.html#12052" class="Bound">p</a><a id="12280" class="Symbol">)</a> <a id="12282" class="Symbol">(</a><a id="12283" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="12291" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="12295" class="Symbol">)</a>
                             <a id="12326" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12328" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12332" class="Symbol">(</a><a id="12333" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12339" class="Symbol">_))</a> <a id="12343" href="Cubical.HITs.S1.Base.html#12067" class="Bound">k</a> <a id="12345" class="Symbol">})</a>
        <a id="12356" class="Symbol">((λ</a> <a id="12360" href="Cubical.HITs.S1.Base.html#12360" class="Bound">j</a> <a id="12362" class="Symbol">→</a> <a id="12364" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Cubical.HITs.S1.Base.html#12049" class="Bound">i</a> <a id="12372" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12374" href="Cubical.HITs.S1.Base.html#12360" class="Bound">j</a><a id="12375" class="Symbol">))</a> <a id="12378" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12380" href="Cubical.HITs.S1.Base.html#12052" class="Bound">p</a> <a id="12382" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12384" class="Symbol">λ</a> <a id="12386" href="Cubical.HITs.S1.Base.html#12386" class="Bound">j</a> <a id="12388" class="Symbol">→</a> <a id="12390" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12395" class="Symbol">(</a><a id="12396" href="Cubical.HITs.S1.Base.html#12049" class="Bound">i</a> <a id="12398" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12400" class="Symbol">(</a><a id="12401" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12403" href="Cubical.HITs.S1.Base.html#12386" class="Bound">j</a><a id="12404" class="Symbol">)))</a>
<a id="basechange2-sect"></a><a id="12408" href="Cubical.HITs.S1.Base.html#12408" class="Function">basechange2-sect</a> <a id="12425" class="Symbol">:</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Cubical.HITs.S1.Base.html#12428" class="Bound">x</a> <a id="12430" class="Symbol">:</a> <a id="12432" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="12434" class="Symbol">)</a> <a id="12436" class="Symbol">→</a> <a id="12438" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Cubical.HITs.S1.Base.html#11529" class="Function">basechange2</a> <a id="12459" href="Cubical.HITs.S1.Base.html#12428" class="Bound">x</a><a id="12460" class="Symbol">)</a> <a id="12462" class="Symbol">(</a><a id="12463" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="12476" href="Cubical.HITs.S1.Base.html#12428" class="Bound">x</a><a id="12477" class="Symbol">)</a>
<a id="12479" href="Cubical.HITs.S1.Base.html#12408" class="Function">basechange2-sect</a> <a id="12496" class="Symbol">=</a>
  <a id="12500" href="Cubical.HITs.S1.Base.html#10007" class="Function">toPropElim</a> <a id="12511" class="Symbol">(λ</a> <a id="12514" href="Cubical.HITs.S1.Base.html#12514" class="Bound">_</a> <a id="12516" class="Symbol">→</a> <a id="12518" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="12530" class="Number">1</a> <a id="12532" class="Symbol">λ</a> <a id="12534" href="Cubical.HITs.S1.Base.html#12534" class="Bound">_</a> <a id="12536" class="Symbol">→</a> <a id="12538" href="Cubical.HITs.S1.Base.html#11443" class="Function">isSetΩx</a> <a id="12546" class="Symbol">_</a> <a id="12548" class="Symbol">_</a> <a id="12550" class="Symbol">_</a> <a id="12552" class="Symbol">)</a>
             <a id="12567" class="Symbol">λ</a> <a id="12569" href="Cubical.HITs.S1.Base.html#12569" class="Bound">_</a> <a id="12571" class="Symbol">→</a> <a id="12573" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="basechange2-retr"></a><a id="12579" href="Cubical.HITs.S1.Base.html#12579" class="Function">basechange2-retr</a> <a id="12596" class="Symbol">:</a> <a id="12598" class="Symbol">(</a><a id="12599" href="Cubical.HITs.S1.Base.html#12599" class="Bound">x</a> <a id="12601" class="Symbol">:</a> <a id="12603" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="12605" class="Symbol">)</a> <a id="12607" class="Symbol">→</a> <a id="12609" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="12617" class="Symbol">(</a><a id="12618" href="Cubical.HITs.S1.Base.html#11529" class="Function">basechange2</a> <a id="12630" href="Cubical.HITs.S1.Base.html#12599" class="Bound">x</a><a id="12631" class="Symbol">)</a> <a id="12633" class="Symbol">(</a><a id="12634" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="12647" href="Cubical.HITs.S1.Base.html#12599" class="Bound">x</a><a id="12648" class="Symbol">)</a>
<a id="12650" href="Cubical.HITs.S1.Base.html#12579" class="Function">basechange2-retr</a> <a id="12667" class="Symbol">=</a>
  <a id="12671" href="Cubical.HITs.S1.Base.html#10007" class="Function">toPropElim</a> <a id="12682" class="Symbol">(λ</a> <a id="12685" href="Cubical.HITs.S1.Base.html#12685" class="Bound">s</a> <a id="12687" class="Symbol">→</a> <a id="12689" href="Cubical.Foundations.HLevels.html#15502" class="Function">isOfHLevelΠ</a> <a id="12701" class="Number">1</a> <a id="12703" class="Symbol">λ</a> <a id="12705" href="Cubical.HITs.S1.Base.html#12705" class="Bound">x</a> <a id="12707" class="Symbol">→</a> <a id="12709" href="Cubical.HITs.S1.Base.html#11443" class="Function">isSetΩx</a> <a id="12717" class="Symbol">_</a> <a id="12719" class="Symbol">_</a> <a id="12721" class="Symbol">_)</a>
             <a id="12737" class="Symbol">λ</a> <a id="12739" href="Cubical.HITs.S1.Base.html#12739" class="Bound">_</a> <a id="12741" class="Symbol">→</a> <a id="12743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Iso-basedΩS¹-ΩS¹"></a><a id="12749" href="Cubical.HITs.S1.Base.html#12749" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12766" class="Symbol">:</a> <a id="12768" class="Symbol">(</a><a id="12769" href="Cubical.HITs.S1.Base.html#12769" class="Bound">x</a> <a id="12771" class="Symbol">:</a> <a id="12773" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="12775" class="Symbol">)</a> <a id="12777" class="Symbol">→</a> <a id="12779" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12783" class="Symbol">(</a><a id="12784" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="12793" href="Cubical.HITs.S1.Base.html#12769" class="Bound">x</a><a id="12794" class="Symbol">)</a> <a id="12796" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="12800" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12808" class="Symbol">(</a><a id="12809" href="Cubical.HITs.S1.Base.html#12749" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12826" href="Cubical.HITs.S1.Base.html#12826" class="Bound">x</a><a id="12827" class="Symbol">)</a> <a id="12829" class="Symbol">=</a> <a id="12831" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="12844" href="Cubical.HITs.S1.Base.html#12826" class="Bound">x</a>
<a id="12846" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12854" class="Symbol">(</a><a id="12855" href="Cubical.HITs.S1.Base.html#12749" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12872" href="Cubical.HITs.S1.Base.html#12872" class="Bound">x</a><a id="12873" class="Symbol">)</a> <a id="12875" class="Symbol">=</a> <a id="12877" href="Cubical.HITs.S1.Base.html#11529" class="Function">basechange2</a> <a id="12889" href="Cubical.HITs.S1.Base.html#12872" class="Bound">x</a>
<a id="12891" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12904" class="Symbol">(</a><a id="12905" href="Cubical.HITs.S1.Base.html#12749" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12922" href="Cubical.HITs.S1.Base.html#12922" class="Bound">x</a><a id="12923" class="Symbol">)</a> <a id="12925" class="Symbol">=</a> <a id="12927" href="Cubical.HITs.S1.Base.html#12579" class="Function">basechange2-retr</a> <a id="12944" href="Cubical.HITs.S1.Base.html#12922" class="Bound">x</a>
<a id="12946" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="12958" class="Symbol">(</a><a id="12959" href="Cubical.HITs.S1.Base.html#12749" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12976" href="Cubical.HITs.S1.Base.html#12976" class="Bound">x</a><a id="12977" class="Symbol">)</a> <a id="12979" class="Symbol">=</a> <a id="12981" href="Cubical.HITs.S1.Base.html#12408" class="Function">basechange2-sect</a> <a id="12998" href="Cubical.HITs.S1.Base.html#12976" class="Bound">x</a>

<a id="Iso-basedΩS¹-ℤ"></a><a id="13001" href="Cubical.HITs.S1.Base.html#13001" class="Function">Iso-basedΩS¹-ℤ</a> <a id="13016" class="Symbol">:</a> <a id="13018" class="Symbol">(</a><a id="13019" href="Cubical.HITs.S1.Base.html#13019" class="Bound">x</a> <a id="13021" class="Symbol">:</a> <a id="13023" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="13025" class="Symbol">)</a> <a id="13027" class="Symbol">→</a> <a id="13029" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13033" class="Symbol">(</a><a id="13034" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="13043" href="Cubical.HITs.S1.Base.html#13019" class="Bound">x</a><a id="13044" class="Symbol">)</a> <a id="13046" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="13048" href="Cubical.HITs.S1.Base.html#13001" class="Function">Iso-basedΩS¹-ℤ</a> <a id="13063" href="Cubical.HITs.S1.Base.html#13063" class="Bound">x</a> <a id="13065" class="Symbol">=</a> <a id="13067" href="Cubical.Foundations.Isomorphism.html#3989" class="Function">compIso</a> <a id="13075" class="Symbol">(</a><a id="13076" href="Cubical.HITs.S1.Base.html#12749" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="13093" href="Cubical.HITs.S1.Base.html#13063" class="Bound">x</a><a id="13094" class="Symbol">)</a> <a id="13096" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>

<a id="basedΩS¹≡ℤ"></a><a id="13105" href="Cubical.HITs.S1.Base.html#13105" class="Function">basedΩS¹≡ℤ</a> <a id="13116" class="Symbol">:</a> <a id="13118" class="Symbol">(</a><a id="13119" href="Cubical.HITs.S1.Base.html#13119" class="Bound">x</a> <a id="13121" class="Symbol">:</a> <a id="13123" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="13125" class="Symbol">)</a> <a id="13127" class="Symbol">→</a> <a id="13129" href="Cubical.HITs.S1.Base.html#5259" class="Function">basedΩS¹</a> <a id="13138" href="Cubical.HITs.S1.Base.html#13119" class="Bound">x</a> <a id="13140" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13142" href="Cubical.Data.Int.Base.html#419" class="Datatype">ℤ</a>
<a id="13144" href="Cubical.HITs.S1.Base.html#13105" class="Function">basedΩS¹≡ℤ</a> <a id="13155" href="Cubical.HITs.S1.Base.html#13155" class="Bound">x</a> <a id="13157" class="Symbol">=</a> <a id="13159" href="Cubical.Foundations.Isomorphism.html#3691" class="Function">isoToPath</a> <a id="13169" class="Symbol">(</a><a id="13170" href="Cubical.HITs.S1.Base.html#13001" class="Function">Iso-basedΩS¹-ℤ</a> <a id="13185" href="Cubical.HITs.S1.Base.html#13155" class="Bound">x</a><a id="13186" class="Symbol">)</a>

<a id="13189" class="Comment">-- baschange2⁻ is a morphism</a>

<a id="basechange2⁻-morph"></a><a id="13219" href="Cubical.HITs.S1.Base.html#13219" class="Function">basechange2⁻-morph</a> <a id="13238" class="Symbol">:</a> <a id="13240" class="Symbol">(</a><a id="13241" href="Cubical.HITs.S1.Base.html#13241" class="Bound">x</a> <a id="13243" class="Symbol">:</a> <a id="13245" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="13247" class="Symbol">)</a> <a id="13249" class="Symbol">(</a><a id="13250" href="Cubical.HITs.S1.Base.html#13250" class="Bound">p</a> <a id="13252" href="Cubical.HITs.S1.Base.html#13252" class="Bound">q</a> <a id="13254" class="Symbol">:</a> <a id="13256" href="Cubical.HITs.S1.Base.html#13241" class="Bound">x</a> <a id="13258" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13260" href="Cubical.HITs.S1.Base.html#13241" class="Bound">x</a><a id="13261" class="Symbol">)</a> <a id="13263" class="Symbol">→</a>
                     <a id="13286" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="13299" href="Cubical.HITs.S1.Base.html#13241" class="Bound">x</a> <a id="13301" class="Symbol">(</a><a id="13302" href="Cubical.HITs.S1.Base.html#13250" class="Bound">p</a> <a id="13304" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13306" href="Cubical.HITs.S1.Base.html#13252" class="Bound">q</a><a id="13307" class="Symbol">)</a> <a id="13309" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13311" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="13324" href="Cubical.HITs.S1.Base.html#13241" class="Bound">x</a> <a id="13326" href="Cubical.HITs.S1.Base.html#13250" class="Bound">p</a> <a id="13328" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13330" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="13343" href="Cubical.HITs.S1.Base.html#13241" class="Bound">x</a> <a id="13345" href="Cubical.HITs.S1.Base.html#13252" class="Bound">q</a>
<a id="13347" href="Cubical.HITs.S1.Base.html#13219" class="Function">basechange2⁻-morph</a> <a id="13366" class="Symbol">=</a>
  <a id="13370" href="Cubical.HITs.S1.Base.html#10007" class="Function">toPropElim</a> <a id="13381" class="Symbol">{</a><a id="13382" class="Argument">B</a> <a id="13384" class="Symbol">=</a> <a id="13386" class="Symbol">λ</a> <a id="13388" href="Cubical.HITs.S1.Base.html#13388" class="Bound">x</a> <a id="13390" class="Symbol">→</a> <a id="13392" class="Symbol">(</a><a id="13393" href="Cubical.HITs.S1.Base.html#13393" class="Bound">p</a> <a id="13395" href="Cubical.HITs.S1.Base.html#13395" class="Bound">q</a> <a id="13397" class="Symbol">:</a> <a id="13399" href="Cubical.HITs.S1.Base.html#13388" class="Bound">x</a> <a id="13401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13403" href="Cubical.HITs.S1.Base.html#13388" class="Bound">x</a><a id="13404" class="Symbol">)</a> <a id="13406" class="Symbol">→</a> <a id="13408" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="13421" href="Cubical.HITs.S1.Base.html#13388" class="Bound">x</a> <a id="13423" class="Symbol">(</a><a id="13424" href="Cubical.HITs.S1.Base.html#13393" class="Bound">p</a> <a id="13426" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13428" href="Cubical.HITs.S1.Base.html#13395" class="Bound">q</a><a id="13429" class="Symbol">)</a> <a id="13431" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13433" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="13446" href="Cubical.HITs.S1.Base.html#13388" class="Bound">x</a> <a id="13448" href="Cubical.HITs.S1.Base.html#13393" class="Bound">p</a> <a id="13450" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13452" href="Cubical.HITs.S1.Base.html#11966" class="Function">basechange2⁻</a> <a id="13465" href="Cubical.HITs.S1.Base.html#13388" class="Bound">x</a> <a id="13467" href="Cubical.HITs.S1.Base.html#13395" class="Bound">q</a><a id="13468" class="Symbol">}</a>
             <a id="13483" class="Symbol">(λ</a> <a id="13486" href="Cubical.HITs.S1.Base.html#13486" class="Bound">_</a> <a id="13488" class="Symbol">→</a> <a id="13490" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="13499" class="Symbol">λ</a> <a id="13501" href="Cubical.HITs.S1.Base.html#13501" class="Bound">_</a> <a id="13503" href="Cubical.HITs.S1.Base.html#13503" class="Bound">_</a> <a id="13505" class="Symbol">→</a> <a id="13507" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a> <a id="13516" class="Symbol">_</a> <a id="13518" class="Symbol">_)</a>
             <a id="13534" class="Symbol">λ</a> <a id="13536" href="Cubical.HITs.S1.Base.html#13536" class="Bound">_</a> <a id="13538" href="Cubical.HITs.S1.Base.html#13538" class="Bound">_</a> <a id="13540" class="Symbol">→</a> <a id="13542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="13548" class="Comment">-- Some tests</a>
<a id="13562" class="Keyword">module</a> <a id="13569" href="Cubical.HITs.S1.Base.html#13569" class="Module">_</a> <a id="13571" class="Keyword">where</a>
 <a id="13578" class="Keyword">private</a>
  <a id="13588" href="Cubical.HITs.S1.Base.html#13588" class="Function">test-winding-pos</a> <a id="13605" class="Symbol">:</a> <a id="13607" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="13624" class="Symbol">(</a><a id="13625" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="13629" class="Number">5</a><a id="13630" class="Symbol">))</a> <a id="13633" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13635" href="Cubical.Data.Int.Base.html#437" class="InductiveConstructor">pos</a> <a id="13639" class="Number">5</a>
  <a id="13643" href="Cubical.HITs.S1.Base.html#13588" class="Function">test-winding-pos</a> <a id="13660" class="Symbol">=</a> <a id="13662" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="13670" href="Cubical.HITs.S1.Base.html#13670" class="Function">test-winding-neg</a> <a id="13687" class="Symbol">:</a> <a id="13689" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="13697" class="Symbol">(</a><a id="13698" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="13706" class="Symbol">(</a><a id="13707" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="13714" class="Number">5</a><a id="13715" class="Symbol">))</a> <a id="13718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13720" href="Cubical.Data.Int.Base.html#460" class="InductiveConstructor">negsuc</a> <a id="13727" class="Number">5</a>
  <a id="13731" href="Cubical.HITs.S1.Base.html#13670" class="Function">test-winding-neg</a> <a id="13748" class="Symbol">=</a> <a id="13750" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="13756" class="Comment">-- the inverse when S¹ is seen as a group</a>

<a id="invLooper"></a><a id="13799" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="13809" class="Symbol">:</a> <a id="13811" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="13814" class="Symbol">→</a> <a id="13816" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="13819" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="13829" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="13834" class="Symbol">=</a> <a id="13836" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="13841" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="13851" class="Symbol">(</a><a id="13852" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="13857" href="Cubical.HITs.S1.Base.html#13857" class="Bound">i</a><a id="13858" class="Symbol">)</a> <a id="13860" class="Symbol">=</a> <a id="13862" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="13867" class="Symbol">(</a><a id="13868" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13870" href="Cubical.HITs.S1.Base.html#13857" class="Bound">i</a><a id="13871" class="Symbol">)</a>

<a id="invInvolutive"></a><a id="13874" href="Cubical.HITs.S1.Base.html#13874" class="Function">invInvolutive</a> <a id="13888" class="Symbol">:</a> <a id="13890" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13898" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="13908" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a>
<a id="13918" href="Cubical.HITs.S1.Base.html#13874" class="Function">invInvolutive</a> <a id="13932" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="13937" class="Symbol">=</a> <a id="13939" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13944" href="Cubical.HITs.S1.Base.html#13874" class="Function">invInvolutive</a> <a id="13958" class="Symbol">(</a><a id="13959" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="13964" href="Cubical.HITs.S1.Base.html#13964" class="Bound">i</a><a id="13965" class="Symbol">)</a> <a id="13967" class="Symbol">=</a> <a id="13969" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invS¹Equiv"></a><a id="13975" href="Cubical.HITs.S1.Base.html#13975" class="Function">invS¹Equiv</a> <a id="13986" class="Symbol">:</a> <a id="13988" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="13991" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13993" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="13996" href="Cubical.HITs.S1.Base.html#13975" class="Function">invS¹Equiv</a> <a id="14007" class="Symbol">=</a> <a id="14009" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="14020" href="Cubical.HITs.S1.Base.html#14037" class="Function">theIso</a>
  <a id="14029" class="Keyword">where</a>
  <a id="14037" href="Cubical.HITs.S1.Base.html#14037" class="Function">theIso</a> <a id="14044" class="Symbol">:</a> <a id="14046" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="14050" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14053" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="14058" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="14066" href="Cubical.HITs.S1.Base.html#14037" class="Function">theIso</a> <a id="14073" class="Symbol">=</a> <a id="14075" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a>
  <a id="14087" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="14095" href="Cubical.HITs.S1.Base.html#14037" class="Function">theIso</a> <a id="14102" class="Symbol">=</a> <a id="14104" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a>
  <a id="14116" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="14129" href="Cubical.HITs.S1.Base.html#14037" class="Function">theIso</a> <a id="14136" class="Symbol">=</a> <a id="14138" href="Cubical.HITs.S1.Base.html#13874" class="Function">invInvolutive</a>
  <a id="14154" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="14166" href="Cubical.HITs.S1.Base.html#14037" class="Function">theIso</a> <a id="14173" class="Symbol">=</a> <a id="14175" href="Cubical.HITs.S1.Base.html#13874" class="Function">invInvolutive</a>

<a id="invS¹Path"></a><a id="14190" href="Cubical.HITs.S1.Base.html#14190" class="Function">invS¹Path</a> <a id="14200" class="Symbol">:</a> <a id="14202" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14205" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14207" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="14210" href="Cubical.HITs.S1.Base.html#14190" class="Function">invS¹Path</a> <a id="14220" class="Symbol">=</a> <a id="14222" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14225" href="Cubical.HITs.S1.Base.html#13975" class="Function">invS¹Equiv</a>

<a id="14237" class="Comment">-- rot, used in the Hopf fibration</a>
<a id="14272" class="Comment">-- we will denote rotation by _·_</a>
<a id="14306" class="Comment">-- it is called μ in the HoTT-book in &quot;8.5.2 The Hopf construction&quot;</a>

<a id="rotLoop"></a><a id="14375" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="14383" class="Symbol">:</a> <a id="14385" class="Symbol">(</a><a id="14386" href="Cubical.HITs.S1.Base.html#14386" class="Bound">a</a> <a id="14388" class="Symbol">:</a> <a id="14390" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="14392" class="Symbol">)</a> <a id="14394" class="Symbol">→</a> <a id="14396" href="Cubical.HITs.S1.Base.html#14386" class="Bound">a</a> <a id="14398" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14400" href="Cubical.HITs.S1.Base.html#14386" class="Bound">a</a>
<a id="14402" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="14410" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>       <a id="14421" class="Symbol">=</a> <a id="14423" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
<a id="14428" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="14436" class="Symbol">(</a><a id="14437" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14442" href="Cubical.HITs.S1.Base.html#14442" class="Bound">i</a><a id="14443" class="Symbol">)</a> <a id="14445" href="Cubical.HITs.S1.Base.html#14445" class="Bound">j</a> <a id="14447" class="Symbol">=</a>
  <a id="14451" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14457" class="Symbol">(λ</a> <a id="14460" href="Cubical.HITs.S1.Base.html#14460" class="Bound">k</a> <a id="14462" class="Symbol">→</a> <a id="14464" class="Symbol">λ</a> <a id="14466" class="Symbol">{</a> <a id="14468" class="Symbol">(</a><a id="14469" href="Cubical.HITs.S1.Base.html#14442" class="Bound">i</a> <a id="14471" class="Symbol">=</a> <a id="14473" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14475" class="Symbol">)</a> <a id="14477" class="Symbol">→</a> <a id="14479" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14484" class="Symbol">(</a><a id="14485" href="Cubical.HITs.S1.Base.html#14445" class="Bound">j</a> <a id="14487" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14489" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14491" href="Cubical.HITs.S1.Base.html#14460" class="Bound">k</a><a id="14492" class="Symbol">)</a>
                 <a id="14511" class="Symbol">;</a> <a id="14513" class="Symbol">(</a><a id="14514" href="Cubical.HITs.S1.Base.html#14442" class="Bound">i</a> <a id="14516" class="Symbol">=</a> <a id="14518" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14520" class="Symbol">)</a> <a id="14522" class="Symbol">→</a> <a id="14524" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14529" class="Symbol">(</a><a id="14530" href="Cubical.HITs.S1.Base.html#14445" class="Bound">j</a> <a id="14532" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14534" href="Cubical.HITs.S1.Base.html#14460" class="Bound">k</a><a id="14535" class="Symbol">)</a>
                 <a id="14554" class="Symbol">;</a> <a id="14556" class="Symbol">(</a><a id="14557" href="Cubical.HITs.S1.Base.html#14445" class="Bound">j</a> <a id="14559" class="Symbol">=</a> <a id="14561" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14563" class="Symbol">)</a> <a id="14565" class="Symbol">→</a> <a id="14567" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14572" class="Symbol">(</a><a id="14573" href="Cubical.HITs.S1.Base.html#14442" class="Bound">i</a> <a id="14575" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14577" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14579" href="Cubical.HITs.S1.Base.html#14460" class="Bound">k</a><a id="14580" class="Symbol">)</a>
                 <a id="14599" class="Symbol">;</a> <a id="14601" class="Symbol">(</a><a id="14602" href="Cubical.HITs.S1.Base.html#14445" class="Bound">j</a> <a id="14604" class="Symbol">=</a> <a id="14606" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14608" class="Symbol">)</a> <a id="14610" class="Symbol">→</a> <a id="14612" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14617" class="Symbol">(</a><a id="14618" href="Cubical.HITs.S1.Base.html#14442" class="Bound">i</a> <a id="14620" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14622" href="Cubical.HITs.S1.Base.html#14460" class="Bound">k</a><a id="14623" class="Symbol">)})</a> <a id="14627" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="_·_"></a><a id="14633" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">_·_</a> <a id="14637" class="Symbol">:</a> <a id="14639" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14642" class="Symbol">→</a> <a id="14644" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14647" class="Symbol">→</a> <a id="14649" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="14652" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="14661" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="14663" href="Cubical.HITs.S1.Base.html#14663" class="Bound">x</a> <a id="14665" class="Symbol">=</a> <a id="14667" href="Cubical.HITs.S1.Base.html#14663" class="Bound">x</a>
<a id="14669" class="Symbol">(</a><a id="14670" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14675" href="Cubical.HITs.S1.Base.html#14675" class="Bound">i</a><a id="14676" class="Symbol">)</a> <a id="14678" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="14680" href="Cubical.HITs.S1.Base.html#14680" class="Bound">x</a> <a id="14682" class="Symbol">=</a> <a id="14684" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="14692" href="Cubical.HITs.S1.Base.html#14680" class="Bound">x</a> <a id="14694" href="Cubical.HITs.S1.Base.html#14675" class="Bound">i</a>

<a id="14697" class="Keyword">infixl</a> <a id="14704" class="Number">30</a> <a id="14707" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">_·_</a>


<a id="14713" class="Comment">-- rot i j = filler-rot i j i1</a>
<a id="filler-rot"></a><a id="14744" href="Cubical.HITs.S1.Base.html#14744" class="Function">filler-rot</a> <a id="14755" class="Symbol">:</a> <a id="14757" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14759" class="Symbol">→</a> <a id="14761" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14763" class="Symbol">→</a> <a id="14765" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14767" class="Symbol">→</a> <a id="14769" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="14772" href="Cubical.HITs.S1.Base.html#14744" class="Function">filler-rot</a> <a id="14783" href="Cubical.HITs.S1.Base.html#14783" class="Bound">i</a> <a id="14785" href="Cubical.HITs.S1.Base.html#14785" class="Bound">j</a> <a id="14787" class="Symbol">=</a> <a id="14789" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="14795" class="Symbol">(λ</a> <a id="14798" href="Cubical.HITs.S1.Base.html#14798" class="Bound">k</a> <a id="14800" class="Symbol">→</a> <a id="14802" class="Symbol">λ</a> <a id="14804" class="Symbol">{</a> <a id="14806" class="Symbol">(</a><a id="14807" href="Cubical.HITs.S1.Base.html#14783" class="Bound">i</a> <a id="14809" class="Symbol">=</a> <a id="14811" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14813" class="Symbol">)</a> <a id="14815" class="Symbol">→</a> <a id="14817" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14822" class="Symbol">(</a><a id="14823" href="Cubical.HITs.S1.Base.html#14785" class="Bound">j</a> <a id="14825" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14827" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14829" href="Cubical.HITs.S1.Base.html#14798" class="Bound">k</a><a id="14830" class="Symbol">)</a>
                   <a id="14851" class="Symbol">;</a> <a id="14853" class="Symbol">(</a><a id="14854" href="Cubical.HITs.S1.Base.html#14783" class="Bound">i</a> <a id="14856" class="Symbol">=</a> <a id="14858" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14860" class="Symbol">)</a> <a id="14862" class="Symbol">→</a> <a id="14864" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14869" class="Symbol">(</a><a id="14870" href="Cubical.HITs.S1.Base.html#14785" class="Bound">j</a> <a id="14872" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14874" href="Cubical.HITs.S1.Base.html#14798" class="Bound">k</a><a id="14875" class="Symbol">)</a>
                   <a id="14896" class="Symbol">;</a> <a id="14898" class="Symbol">(</a><a id="14899" href="Cubical.HITs.S1.Base.html#14785" class="Bound">j</a> <a id="14901" class="Symbol">=</a> <a id="14903" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14905" class="Symbol">)</a> <a id="14907" class="Symbol">→</a> <a id="14909" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14914" class="Symbol">(</a><a id="14915" href="Cubical.HITs.S1.Base.html#14783" class="Bound">i</a> <a id="14917" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14919" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14921" href="Cubical.HITs.S1.Base.html#14798" class="Bound">k</a><a id="14922" class="Symbol">)</a>
                   <a id="14943" class="Symbol">;</a> <a id="14945" class="Symbol">(</a><a id="14946" href="Cubical.HITs.S1.Base.html#14785" class="Bound">j</a> <a id="14948" class="Symbol">=</a> <a id="14950" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14952" class="Symbol">)</a> <a id="14954" class="Symbol">→</a> <a id="14956" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14961" class="Symbol">(</a><a id="14962" href="Cubical.HITs.S1.Base.html#14783" class="Bound">i</a> <a id="14964" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14966" href="Cubical.HITs.S1.Base.html#14798" class="Bound">k</a><a id="14967" class="Symbol">)</a> <a id="14969" class="Symbol">})</a> <a id="14972" class="Symbol">(</a><a id="14973" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="14977" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="14981" class="Symbol">)</a>

<a id="isPropFamS¹"></a><a id="14984" href="Cubical.HITs.S1.Base.html#14984" class="Function">isPropFamS¹</a> <a id="14996" class="Symbol">:</a> <a id="14998" class="Symbol">∀</a> <a id="15000" class="Symbol">{</a><a id="15001" href="Cubical.HITs.S1.Base.html#15001" class="Bound">ℓ</a><a id="15002" class="Symbol">}</a> <a id="15004" class="Symbol">(</a><a id="15005" href="Cubical.HITs.S1.Base.html#15005" class="Bound">P</a> <a id="15007" class="Symbol">:</a> <a id="15009" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="15012" class="Symbol">→</a> <a id="15014" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15019" href="Cubical.HITs.S1.Base.html#15001" class="Bound">ℓ</a><a id="15020" class="Symbol">)</a> <a id="15022" class="Symbol">(</a><a id="15023" href="Cubical.HITs.S1.Base.html#15023" class="Bound">pP</a> <a id="15026" class="Symbol">:</a> <a id="15028" class="Symbol">(</a><a id="15029" href="Cubical.HITs.S1.Base.html#15029" class="Bound">x</a> <a id="15031" class="Symbol">:</a> <a id="15033" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="15035" class="Symbol">)</a> <a id="15037" class="Symbol">→</a> <a id="15039" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15046" class="Symbol">(</a><a id="15047" href="Cubical.HITs.S1.Base.html#15005" class="Bound">P</a> <a id="15049" href="Cubical.HITs.S1.Base.html#15029" class="Bound">x</a><a id="15050" class="Symbol">))</a> <a id="15053" class="Symbol">(</a><a id="15054" href="Cubical.HITs.S1.Base.html#15054" class="Bound">b0</a> <a id="15057" class="Symbol">:</a> <a id="15059" href="Cubical.HITs.S1.Base.html#15005" class="Bound">P</a> <a id="15061" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="15065" class="Symbol">)</a> <a id="15067" class="Symbol">→</a>
              <a id="15083" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15089" class="Symbol">(λ</a> <a id="15092" href="Cubical.HITs.S1.Base.html#15092" class="Bound">i</a> <a id="15094" class="Symbol">→</a> <a id="15096" href="Cubical.HITs.S1.Base.html#15005" class="Bound">P</a> <a id="15098" class="Symbol">(</a><a id="15099" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15104" href="Cubical.HITs.S1.Base.html#15092" class="Bound">i</a><a id="15105" class="Symbol">))</a> <a id="15108" href="Cubical.HITs.S1.Base.html#15054" class="Bound">b0</a> <a id="15111" href="Cubical.HITs.S1.Base.html#15054" class="Bound">b0</a>
<a id="15114" href="Cubical.HITs.S1.Base.html#14984" class="Function">isPropFamS¹</a> <a id="15126" href="Cubical.HITs.S1.Base.html#15126" class="Bound">P</a> <a id="15128" href="Cubical.HITs.S1.Base.html#15128" class="Bound">pP</a> <a id="15131" href="Cubical.HITs.S1.Base.html#15131" class="Bound">b0</a> <a id="15134" href="Cubical.HITs.S1.Base.html#15134" class="Bound">i</a> <a id="15136" class="Symbol">=</a> <a id="15138" href="Cubical.HITs.S1.Base.html#15128" class="Bound">pP</a> <a id="15141" class="Symbol">(</a><a id="15142" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15147" href="Cubical.HITs.S1.Base.html#15134" class="Bound">i</a><a id="15148" class="Symbol">)</a> <a id="15150" class="Symbol">(</a><a id="15151" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="15158" class="Symbol">(λ</a> <a id="15161" href="Cubical.HITs.S1.Base.html#15161" class="Bound">j</a> <a id="15163" class="Symbol">→</a> <a id="15165" href="Cubical.HITs.S1.Base.html#15126" class="Bound">P</a> <a id="15167" class="Symbol">(</a><a id="15168" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15173" class="Symbol">(</a><a id="15174" href="Cubical.HITs.S1.Base.html#15134" class="Bound">i</a> <a id="15176" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15178" href="Cubical.HITs.S1.Base.html#15161" class="Bound">j</a><a id="15179" class="Symbol">)))</a> <a id="15183" class="Symbol">(</a><a id="15184" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15186" href="Cubical.HITs.S1.Base.html#15134" class="Bound">i</a><a id="15187" class="Symbol">)</a> <a id="15189" href="Cubical.HITs.S1.Base.html#15131" class="Bound">b0</a><a id="15191" class="Symbol">)</a>
                                    <a id="15229" class="Symbol">(</a><a id="15230" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="15237" class="Symbol">(λ</a> <a id="15240" href="Cubical.HITs.S1.Base.html#15240" class="Bound">j</a> <a id="15242" class="Symbol">→</a> <a id="15244" href="Cubical.HITs.S1.Base.html#15126" class="Bound">P</a> <a id="15246" class="Symbol">(</a><a id="15247" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15252" class="Symbol">(</a><a id="15253" href="Cubical.HITs.S1.Base.html#15134" class="Bound">i</a> <a id="15255" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15257" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15259" href="Cubical.HITs.S1.Base.html#15240" class="Bound">j</a><a id="15260" class="Symbol">)))</a> <a id="15264" href="Cubical.HITs.S1.Base.html#15134" class="Bound">i</a> <a id="15266" href="Cubical.HITs.S1.Base.html#15131" class="Bound">b0</a><a id="15268" class="Symbol">)</a> <a id="15270" href="Cubical.HITs.S1.Base.html#15134" class="Bound">i</a>

<a id="rotIsEquiv"></a><a id="15273" href="Cubical.HITs.S1.Base.html#15273" class="Function">rotIsEquiv</a> <a id="15284" class="Symbol">:</a> <a id="15286" class="Symbol">(</a><a id="15287" href="Cubical.HITs.S1.Base.html#15287" class="Bound">a</a> <a id="15289" class="Symbol">:</a> <a id="15291" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="15293" class="Symbol">)</a> <a id="15295" class="Symbol">→</a> <a id="15297" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="15305" class="Symbol">(</a><a id="15306" href="Cubical.HITs.S1.Base.html#15287" class="Bound">a</a> <a id="15308" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·_</a><a id="15310" class="Symbol">)</a>
<a id="15312" href="Cubical.HITs.S1.Base.html#15273" class="Function">rotIsEquiv</a> <a id="15323" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="15328" class="Symbol">=</a> <a id="15330" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="15340" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="15343" href="Cubical.HITs.S1.Base.html#15273" class="Function">rotIsEquiv</a> <a id="15354" class="Symbol">(</a><a id="15355" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15360" href="Cubical.HITs.S1.Base.html#15360" class="Bound">i</a><a id="15361" class="Symbol">)</a> <a id="15363" class="Symbol">=</a> <a id="15365" href="Cubical.HITs.S1.Base.html#14984" class="Function">isPropFamS¹</a> <a id="15377" class="Symbol">(λ</a> <a id="15380" href="Cubical.HITs.S1.Base.html#15380" class="Bound">x</a> <a id="15382" class="Symbol">→</a> <a id="15384" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="15392" class="Symbol">(</a><a id="15393" href="Cubical.HITs.S1.Base.html#15380" class="Bound">x</a> <a id="15395" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·_</a><a id="15397" class="Symbol">))</a>
                                  <a id="15434" class="Symbol">(λ</a> <a id="15437" href="Cubical.HITs.S1.Base.html#15437" class="Bound">x</a> <a id="15439" class="Symbol">→</a> <a id="15441" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="15455" class="Symbol">(</a><a id="15456" href="Cubical.HITs.S1.Base.html#15437" class="Bound">x</a> <a id="15458" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·_</a><a id="15460" class="Symbol">))</a>
                                  <a id="15497" class="Symbol">(</a><a id="15498" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="15508" class="Symbol">_)</a> <a id="15511" href="Cubical.HITs.S1.Base.html#15360" class="Bound">i</a>

<a id="15514" class="Comment">-- more direct definition of the rot (loop i) equivalence</a>

<a id="rotLoopInv"></a><a id="15573" href="Cubical.HITs.S1.Base.html#15573" class="Function">rotLoopInv</a> <a id="15584" class="Symbol">:</a> <a id="15586" class="Symbol">(</a><a id="15587" href="Cubical.HITs.S1.Base.html#15587" class="Bound">a</a> <a id="15589" class="Symbol">:</a> <a id="15591" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="15593" class="Symbol">)</a> <a id="15595" class="Symbol">→</a> <a id="15597" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15603" class="Symbol">(λ</a> <a id="15606" href="Cubical.HITs.S1.Base.html#15606" class="Bound">i</a> <a id="15608" class="Symbol">→</a> <a id="15610" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="15618" class="Symbol">(</a><a id="15619" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="15627" href="Cubical.HITs.S1.Base.html#15587" class="Bound">a</a> <a id="15629" class="Symbol">(</a><a id="15630" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15632" href="Cubical.HITs.S1.Base.html#15606" class="Bound">i</a><a id="15633" class="Symbol">))</a> <a id="15636" href="Cubical.HITs.S1.Base.html#15606" class="Bound">i</a> <a id="15638" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15640" href="Cubical.HITs.S1.Base.html#15587" class="Bound">a</a><a id="15641" class="Symbol">)</a> <a id="15643" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15648" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15653" href="Cubical.HITs.S1.Base.html#15573" class="Function">rotLoopInv</a> <a id="15664" href="Cubical.HITs.S1.Base.html#15664" class="Bound">a</a> <a id="15666" href="Cubical.HITs.S1.Base.html#15666" class="Bound">i</a> <a id="15668" href="Cubical.HITs.S1.Base.html#15668" class="Bound">j</a> <a id="15670" class="Symbol">=</a> <a id="15672" href="Cubical.Foundations.Function.html#5425" class="Function">homotopySymInv</a> <a id="15687" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="15695" href="Cubical.HITs.S1.Base.html#15664" class="Bound">a</a> <a id="15697" href="Cubical.HITs.S1.Base.html#15668" class="Bound">j</a> <a id="15699" href="Cubical.HITs.S1.Base.html#15666" class="Bound">i</a>

<a id="rotLoopEquiv"></a><a id="15702" href="Cubical.HITs.S1.Base.html#15702" class="Function">rotLoopEquiv</a> <a id="15715" class="Symbol">:</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Cubical.HITs.S1.Base.html#15718" class="Bound">i</a> <a id="15720" class="Symbol">:</a> <a id="15722" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="15723" class="Symbol">)</a> <a id="15725" class="Symbol">→</a> <a id="15727" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="15730" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15732" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="15735" href="Cubical.HITs.S1.Base.html#15702" class="Function">rotLoopEquiv</a> <a id="15748" href="Cubical.HITs.S1.Base.html#15748" class="Bound">i</a> <a id="15750" class="Symbol">=</a>
  <a id="15754" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a>
    <a id="15769" class="Symbol">(</a><a id="15770" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="15774" class="Symbol">(λ</a> <a id="15777" href="Cubical.HITs.S1.Base.html#15777" class="Bound">a</a> <a id="15779" class="Symbol">→</a> <a id="15781" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="15789" href="Cubical.HITs.S1.Base.html#15777" class="Bound">a</a> <a id="15791" href="Cubical.HITs.S1.Base.html#15748" class="Bound">i</a><a id="15792" class="Symbol">)</a>
         <a id="15803" class="Symbol">(λ</a> <a id="15806" href="Cubical.HITs.S1.Base.html#15806" class="Bound">a</a> <a id="15808" class="Symbol">→</a> <a id="15810" href="Cubical.HITs.S1.Base.html#14375" class="Function">rotLoop</a> <a id="15818" href="Cubical.HITs.S1.Base.html#15806" class="Bound">a</a> <a id="15820" class="Symbol">(</a><a id="15821" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15823" href="Cubical.HITs.S1.Base.html#15748" class="Bound">i</a><a id="15824" class="Symbol">))</a>
         <a id="15836" class="Symbol">(λ</a> <a id="15839" href="Cubical.HITs.S1.Base.html#15839" class="Bound">a</a> <a id="15841" class="Symbol">→</a> <a id="15843" href="Cubical.HITs.S1.Base.html#15573" class="Function">rotLoopInv</a> <a id="15854" href="Cubical.HITs.S1.Base.html#15839" class="Bound">a</a> <a id="15856" href="Cubical.HITs.S1.Base.html#15748" class="Bound">i</a><a id="15857" class="Symbol">)</a>
         <a id="15868" class="Symbol">(λ</a> <a id="15871" href="Cubical.HITs.S1.Base.html#15871" class="Bound">a</a> <a id="15873" class="Symbol">→</a> <a id="15875" href="Cubical.HITs.S1.Base.html#15573" class="Function">rotLoopInv</a> <a id="15886" href="Cubical.HITs.S1.Base.html#15871" class="Bound">a</a> <a id="15888" class="Symbol">(</a><a id="15889" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15891" href="Cubical.HITs.S1.Base.html#15748" class="Bound">i</a><a id="15892" class="Symbol">)))</a>

<a id="15897" class="Comment">-- some cancellation laws, used in the Hopf fibration</a>
<a id="15951" class="Keyword">private</a>
  <a id="rotInv-aux-1"></a><a id="15961" href="Cubical.HITs.S1.Base.html#15961" class="Function">rotInv-aux-1</a> <a id="15974" class="Symbol">:</a> <a id="15976" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15978" class="Symbol">→</a> <a id="15980" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15982" class="Symbol">→</a> <a id="15984" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15986" class="Symbol">→</a> <a id="15988" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15990" class="Symbol">→</a> <a id="15992" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="15997" href="Cubical.HITs.S1.Base.html#15961" class="Function">rotInv-aux-1</a> <a id="16010" href="Cubical.HITs.S1.Base.html#16010" class="Bound">j</a> <a id="16012" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a> <a id="16014" href="Cubical.HITs.S1.Base.html#16014" class="Bound">i</a> <a id="16016" class="Symbol">=</a>
    <a id="16022" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="16028" class="Symbol">(λ</a> <a id="16031" href="Cubical.HITs.S1.Base.html#16031" class="Bound">l</a> <a id="16033" class="Symbol">→</a> <a id="16035" class="Symbol">λ</a> <a id="16037" class="Symbol">{</a> <a id="16039" class="Symbol">(</a><a id="16040" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a> <a id="16042" class="Symbol">=</a> <a id="16044" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16046" class="Symbol">)</a> <a id="16048" class="Symbol">→</a> <a id="16050" class="Symbol">(</a><a id="16051" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16056" class="Symbol">(</a><a id="16057" href="Cubical.HITs.S1.Base.html#16014" class="Bound">i</a> <a id="16059" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16061" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16063" href="Cubical.HITs.S1.Base.html#16031" class="Bound">l</a><a id="16064" class="Symbol">))</a> <a id="16067" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16069" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16074" href="Cubical.HITs.S1.Base.html#16010" class="Bound">j</a>
                   <a id="16095" class="Symbol">;</a> <a id="16097" class="Symbol">(</a><a id="16098" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a> <a id="16100" class="Symbol">=</a> <a id="16102" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16104" class="Symbol">)</a> <a id="16106" class="Symbol">→</a> <a id="16108" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16113" href="Cubical.HITs.S1.Base.html#16010" class="Bound">j</a>
                   <a id="16134" class="Symbol">;</a> <a id="16136" class="Symbol">(</a><a id="16137" href="Cubical.HITs.S1.Base.html#16014" class="Bound">i</a> <a id="16139" class="Symbol">=</a> <a id="16141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16143" class="Symbol">)</a> <a id="16145" class="Symbol">→</a> <a id="16147" class="Symbol">(</a><a id="16148" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16153" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a> <a id="16155" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16157" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16162" href="Cubical.HITs.S1.Base.html#16010" class="Bound">j</a><a id="16163" class="Symbol">)</a> <a id="16165" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16167" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16172" class="Symbol">(</a><a id="16173" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16175" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a><a id="16176" class="Symbol">)</a>
                   <a id="16197" class="Symbol">;</a> <a id="16199" class="Symbol">(</a><a id="16200" href="Cubical.HITs.S1.Base.html#16014" class="Bound">i</a> <a id="16202" class="Symbol">=</a> <a id="16204" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16206" class="Symbol">)</a> <a id="16208" class="Symbol">→</a> <a id="16210" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16215" class="Symbol">(</a><a id="16216" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16218" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a> <a id="16220" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16222" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16224" href="Cubical.HITs.S1.Base.html#16031" class="Bound">l</a><a id="16225" class="Symbol">)</a> <a id="16227" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16229" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16234" href="Cubical.HITs.S1.Base.html#16010" class="Bound">j</a> <a id="16236" class="Symbol">})</a>
          <a id="16249" class="Symbol">(</a><a id="16250" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="16254" class="Symbol">((</a><a id="16256" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16261" class="Symbol">(</a><a id="16262" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a> <a id="16264" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16266" href="Cubical.HITs.S1.Base.html#16014" class="Bound">i</a><a id="16267" class="Symbol">)</a> <a id="16269" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16271" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16276" href="Cubical.HITs.S1.Base.html#16010" class="Bound">j</a><a id="16277" class="Symbol">)</a> <a id="16279" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16281" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16286" class="Symbol">(</a><a id="16287" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16289" href="Cubical.HITs.S1.Base.html#16012" class="Bound">k</a><a id="16290" class="Symbol">)))</a>

  <a id="rotInv-aux-2"></a><a id="16297" href="Cubical.HITs.S1.Base.html#16297" class="Function">rotInv-aux-2</a> <a id="16310" class="Symbol">:</a> <a id="16312" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16314" class="Symbol">→</a> <a id="16316" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16318" class="Symbol">→</a> <a id="16320" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16322" class="Symbol">→</a> <a id="16324" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="16329" href="Cubical.HITs.S1.Base.html#16297" class="Function">rotInv-aux-2</a> <a id="16342" href="Cubical.HITs.S1.Base.html#16342" class="Bound">i</a> <a id="16344" href="Cubical.HITs.S1.Base.html#16344" class="Bound">j</a> <a id="16346" href="Cubical.HITs.S1.Base.html#16346" class="Bound">k</a> <a id="16348" class="Symbol">=</a>
     <a id="16355" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="16361" class="Symbol">(λ</a> <a id="16364" href="Cubical.HITs.S1.Base.html#16364" class="Bound">l</a> <a id="16366" class="Symbol">→</a> <a id="16368" class="Symbol">λ</a> <a id="16370" class="Symbol">{</a> <a id="16372" class="Symbol">(</a><a id="16373" href="Cubical.HITs.S1.Base.html#16346" class="Bound">k</a> <a id="16375" class="Symbol">=</a> <a id="16377" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16379" class="Symbol">)</a> <a id="16381" class="Symbol">→</a> <a id="16383" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Cubical.HITs.S1.Base.html#14744" class="Function">filler-rot</a> <a id="16405" class="Symbol">(</a><a id="16406" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16408" href="Cubical.HITs.S1.Base.html#16342" class="Bound">i</a><a id="16409" class="Symbol">)</a> <a id="16411" class="Symbol">(</a><a id="16412" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16414" href="Cubical.HITs.S1.Base.html#16344" class="Bound">j</a><a id="16415" class="Symbol">)</a> <a id="16417" href="Cubical.HITs.S1.Base.html#16364" class="Bound">l</a><a id="16418" class="Symbol">)</a>
                    <a id="16440" class="Symbol">;</a> <a id="16442" class="Symbol">(</a><a id="16443" href="Cubical.HITs.S1.Base.html#16346" class="Bound">k</a> <a id="16445" class="Symbol">=</a> <a id="16447" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16449" class="Symbol">)</a> <a id="16451" class="Symbol">→</a> <a id="16453" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16458" class="Symbol">(</a><a id="16459" href="Cubical.HITs.S1.Base.html#16344" class="Bound">j</a> <a id="16461" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16463" href="Cubical.HITs.S1.Base.html#16364" class="Bound">l</a><a id="16464" class="Symbol">)</a>
                    <a id="16486" class="Symbol">;</a> <a id="16488" class="Symbol">(</a><a id="16489" href="Cubical.HITs.S1.Base.html#16342" class="Bound">i</a> <a id="16491" class="Symbol">=</a> <a id="16493" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16495" class="Symbol">)</a> <a id="16497" class="Symbol">→</a> <a id="16499" href="Cubical.HITs.S1.Base.html#14744" class="Function">filler-rot</a> <a id="16510" href="Cubical.HITs.S1.Base.html#16346" class="Bound">k</a> <a id="16512" href="Cubical.HITs.S1.Base.html#16344" class="Bound">j</a> <a id="16514" href="Cubical.HITs.S1.Base.html#16364" class="Bound">l</a>
                    <a id="16536" class="Symbol">;</a> <a id="16538" class="Symbol">(</a><a id="16539" href="Cubical.HITs.S1.Base.html#16342" class="Bound">i</a> <a id="16541" class="Symbol">=</a> <a id="16543" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16545" class="Symbol">)</a> <a id="16547" class="Symbol">→</a> <a id="16549" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16554" class="Symbol">(</a><a id="16555" href="Cubical.HITs.S1.Base.html#16344" class="Bound">j</a> <a id="16557" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16559" href="Cubical.HITs.S1.Base.html#16364" class="Bound">l</a><a id="16560" class="Symbol">)</a>
                    <a id="16582" class="Symbol">;</a> <a id="16584" class="Symbol">(</a><a id="16585" href="Cubical.HITs.S1.Base.html#16344" class="Bound">j</a> <a id="16587" class="Symbol">=</a> <a id="16589" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16591" class="Symbol">)</a> <a id="16593" class="Symbol">→</a> <a id="16595" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16600" class="Symbol">(</a><a id="16601" href="Cubical.HITs.S1.Base.html#16342" class="Bound">i</a> <a id="16603" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16605" href="Cubical.HITs.S1.Base.html#16346" class="Bound">k</a> <a id="16607" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16609" class="Symbol">(</a><a id="16610" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16612" href="Cubical.HITs.S1.Base.html#16364" class="Bound">l</a><a id="16613" class="Symbol">))</a>
                    <a id="16636" class="Symbol">;</a> <a id="16638" class="Symbol">(</a><a id="16639" href="Cubical.HITs.S1.Base.html#16344" class="Bound">j</a> <a id="16641" class="Symbol">=</a> <a id="16643" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16645" class="Symbol">)</a> <a id="16647" class="Symbol">→</a> <a id="16649" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16654" class="Symbol">((</a><a id="16656" href="Cubical.HITs.S1.Base.html#16342" class="Bound">i</a> <a id="16658" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16660" href="Cubical.HITs.S1.Base.html#16346" class="Bound">k</a><a id="16661" class="Symbol">)</a> <a id="16663" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16665" href="Cubical.HITs.S1.Base.html#16364" class="Bound">l</a><a id="16666" class="Symbol">)</a> <a id="16668" class="Symbol">})</a>
           <a id="16682" class="Symbol">(</a><a id="16683" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="16687" class="Symbol">)</a>

  <a id="rotInv-aux-3"></a><a id="16692" href="Cubical.HITs.S1.Base.html#16692" class="Function">rotInv-aux-3</a> <a id="16705" class="Symbol">:</a> <a id="16707" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16709" class="Symbol">→</a> <a id="16711" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16713" class="Symbol">→</a> <a id="16715" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16717" class="Symbol">→</a> <a id="16719" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16721" class="Symbol">→</a> <a id="16723" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="16728" href="Cubical.HITs.S1.Base.html#16692" class="Function">rotInv-aux-3</a> <a id="16741" href="Cubical.HITs.S1.Base.html#16741" class="Bound">j</a> <a id="16743" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a> <a id="16745" href="Cubical.HITs.S1.Base.html#16745" class="Bound">i</a> <a id="16747" class="Symbol">=</a>
    <a id="16753" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="16759" class="Symbol">(λ</a> <a id="16762" href="Cubical.HITs.S1.Base.html#16762" class="Bound">l</a> <a id="16764" class="Symbol">→</a> <a id="16766" class="Symbol">λ</a> <a id="16768" class="Symbol">{</a> <a id="16770" class="Symbol">(</a><a id="16771" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a> <a id="16773" class="Symbol">=</a> <a id="16775" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16777" class="Symbol">)</a> <a id="16779" class="Symbol">→</a> <a id="16781" href="Cubical.HITs.S1.Base.html#16297" class="Function">rotInv-aux-2</a> <a id="16794" href="Cubical.HITs.S1.Base.html#16745" class="Bound">i</a> <a id="16796" href="Cubical.HITs.S1.Base.html#16741" class="Bound">j</a> <a id="16798" href="Cubical.HITs.S1.Base.html#16762" class="Bound">l</a>
                   <a id="16819" class="Symbol">;</a> <a id="16821" class="Symbol">(</a><a id="16822" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a> <a id="16824" class="Symbol">=</a> <a id="16826" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16828" class="Symbol">)</a> <a id="16830" class="Symbol">→</a> <a id="16832" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16837" href="Cubical.HITs.S1.Base.html#16741" class="Bound">j</a>
                   <a id="16858" class="Symbol">;</a> <a id="16860" class="Symbol">(</a><a id="16861" href="Cubical.HITs.S1.Base.html#16745" class="Bound">i</a> <a id="16863" class="Symbol">=</a> <a id="16865" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16867" class="Symbol">)</a> <a id="16869" class="Symbol">→</a> <a id="16871" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16876" class="Symbol">(</a><a id="16877" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a> <a id="16879" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16881" href="Cubical.HITs.S1.Base.html#16762" class="Bound">l</a><a id="16882" class="Symbol">)</a> <a id="16884" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16886" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16891" href="Cubical.HITs.S1.Base.html#16741" class="Bound">j</a>
                   <a id="16912" class="Symbol">;</a> <a id="16914" class="Symbol">(</a><a id="16915" href="Cubical.HITs.S1.Base.html#16745" class="Bound">i</a> <a id="16917" class="Symbol">=</a> <a id="16919" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16921" class="Symbol">)</a> <a id="16923" class="Symbol">→</a> <a id="16925" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16930" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a> <a id="16932" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16934" class="Symbol">(</a><a id="16935" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="16945" class="Symbol">(</a><a id="16946" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16951" class="Symbol">(</a><a id="16952" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16954" href="Cubical.HITs.S1.Base.html#16741" class="Bound">j</a><a id="16955" class="Symbol">)</a> <a id="16957" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16959" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16964" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a><a id="16965" class="Symbol">))</a> <a id="16968" class="Symbol">})</a>
          <a id="16981" class="Symbol">(</a><a id="16982" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="16986" class="Symbol">(</a><a id="16987" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16992" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a> <a id="16994" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="16996" class="Symbol">(</a><a id="16997" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="17007" class="Symbol">(</a><a id="17008" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17013" class="Symbol">(</a><a id="17014" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17016" href="Cubical.HITs.S1.Base.html#16741" class="Bound">j</a><a id="17017" class="Symbol">)</a> <a id="17019" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17021" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17026" class="Symbol">(</a><a id="17027" href="Cubical.HITs.S1.Base.html#16743" class="Bound">k</a> <a id="17029" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17031" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17033" href="Cubical.HITs.S1.Base.html#16745" class="Bound">i</a><a id="17034" class="Symbol">)))))</a>

  <a id="rotInv-aux-4"></a><a id="17043" href="Cubical.HITs.S1.Base.html#17043" class="Function">rotInv-aux-4</a> <a id="17056" class="Symbol">:</a> <a id="17058" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17060" class="Symbol">→</a> <a id="17062" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17064" class="Symbol">→</a> <a id="17066" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17068" class="Symbol">→</a> <a id="17070" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17072" class="Symbol">→</a> <a id="17074" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="17079" href="Cubical.HITs.S1.Base.html#17043" class="Function">rotInv-aux-4</a> <a id="17092" href="Cubical.HITs.S1.Base.html#17092" class="Bound">j</a> <a id="17094" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a> <a id="17096" href="Cubical.HITs.S1.Base.html#17096" class="Bound">i</a> <a id="17098" class="Symbol">=</a>
    <a id="17104" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="17110" class="Symbol">(λ</a> <a id="17113" href="Cubical.HITs.S1.Base.html#17113" class="Bound">l</a> <a id="17115" class="Symbol">→</a> <a id="17117" class="Symbol">λ</a> <a id="17119" class="Symbol">{</a> <a id="17121" class="Symbol">(</a><a id="17122" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a> <a id="17124" class="Symbol">=</a> <a id="17126" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17128" class="Symbol">)</a> <a id="17130" class="Symbol">→</a> <a id="17132" href="Cubical.HITs.S1.Base.html#16297" class="Function">rotInv-aux-2</a> <a id="17145" href="Cubical.HITs.S1.Base.html#17096" class="Bound">i</a> <a id="17147" href="Cubical.HITs.S1.Base.html#17092" class="Bound">j</a> <a id="17149" href="Cubical.HITs.S1.Base.html#17113" class="Bound">l</a>
                   <a id="17170" class="Symbol">;</a> <a id="17172" class="Symbol">(</a><a id="17173" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a> <a id="17175" class="Symbol">=</a> <a id="17177" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17179" class="Symbol">)</a> <a id="17181" class="Symbol">→</a> <a id="17183" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17188" href="Cubical.HITs.S1.Base.html#17092" class="Bound">j</a>
                   <a id="17209" class="Symbol">;</a> <a id="17211" class="Symbol">(</a><a id="17212" href="Cubical.HITs.S1.Base.html#17096" class="Bound">i</a> <a id="17214" class="Symbol">=</a> <a id="17216" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17218" class="Symbol">)</a> <a id="17220" class="Symbol">→</a> <a id="17222" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17227" href="Cubical.HITs.S1.Base.html#17092" class="Bound">j</a> <a id="17229" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17231" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17236" class="Symbol">(</a><a id="17237" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a> <a id="17239" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17241" href="Cubical.HITs.S1.Base.html#17113" class="Bound">l</a><a id="17242" class="Symbol">)</a>
                   <a id="17263" class="Symbol">;</a> <a id="17265" class="Symbol">(</a><a id="17266" href="Cubical.HITs.S1.Base.html#17096" class="Bound">i</a> <a id="17268" class="Symbol">=</a> <a id="17270" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17272" class="Symbol">)</a> <a id="17274" class="Symbol">→</a> <a id="17276" class="Symbol">(</a><a id="17277" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="17287" class="Symbol">(</a><a id="17288" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17293" class="Symbol">(</a><a id="17294" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17296" href="Cubical.HITs.S1.Base.html#17092" class="Bound">j</a><a id="17297" class="Symbol">)</a> <a id="17299" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17301" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17306" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a><a id="17307" class="Symbol">))</a> <a id="17310" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17312" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17317" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a> <a id="17319" class="Symbol">})</a>
          <a id="17332" class="Symbol">(</a><a id="17333" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="17337" class="Symbol">((</a><a id="17339" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="17349" class="Symbol">(</a><a id="17350" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17355" class="Symbol">(</a><a id="17356" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17358" href="Cubical.HITs.S1.Base.html#17092" class="Bound">j</a><a id="17359" class="Symbol">)</a> <a id="17361" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17363" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17368" class="Symbol">(</a><a id="17369" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a> <a id="17371" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17373" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17375" href="Cubical.HITs.S1.Base.html#17096" class="Bound">i</a><a id="17376" class="Symbol">)))</a> <a id="17380" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17382" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17387" href="Cubical.HITs.S1.Base.html#17094" class="Bound">k</a><a id="17388" class="Symbol">))</a>

<a id="rotInv-1"></a><a id="17392" href="Cubical.HITs.S1.Base.html#17392" class="Function">rotInv-1</a> <a id="17401" class="Symbol">:</a> <a id="17403" class="Symbol">(</a><a id="17404" href="Cubical.HITs.S1.Base.html#17404" class="Bound">a</a> <a id="17406" href="Cubical.HITs.S1.Base.html#17406" class="Bound">b</a> <a id="17408" class="Symbol">:</a> <a id="17410" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="17412" class="Symbol">)</a> <a id="17414" class="Symbol">→</a> <a id="17416" href="Cubical.HITs.S1.Base.html#17406" class="Bound">b</a> <a id="17418" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17420" href="Cubical.HITs.S1.Base.html#17404" class="Bound">a</a> <a id="17422" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17424" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="17434" href="Cubical.HITs.S1.Base.html#17406" class="Bound">b</a> <a id="17436" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17438" href="Cubical.HITs.S1.Base.html#17404" class="Bound">a</a>
<a id="17440" href="Cubical.HITs.S1.Base.html#17392" class="Function">rotInv-1</a> <a id="17449" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17454" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17459" href="Cubical.HITs.S1.Base.html#17459" class="Bound">i</a> <a id="17461" class="Symbol">=</a> <a id="17463" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="17468" href="Cubical.HITs.S1.Base.html#17392" class="Function">rotInv-1</a> <a id="17477" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17482" class="Symbol">(</a><a id="17483" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17488" href="Cubical.HITs.S1.Base.html#17488" class="Bound">k</a><a id="17489" class="Symbol">)</a> <a id="17491" href="Cubical.HITs.S1.Base.html#17491" class="Bound">i</a> <a id="17493" class="Symbol">=</a> <a id="17495" href="Cubical.HITs.S1.Base.html#15961" class="Function">rotInv-aux-1</a> <a id="17508" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="17511" href="Cubical.HITs.S1.Base.html#17488" class="Bound">k</a> <a id="17513" href="Cubical.HITs.S1.Base.html#17491" class="Bound">i</a> <a id="17515" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="17518" href="Cubical.HITs.S1.Base.html#17392" class="Function">rotInv-1</a> <a id="17527" class="Symbol">(</a><a id="17528" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17533" href="Cubical.HITs.S1.Base.html#17533" class="Bound">j</a><a id="17534" class="Symbol">)</a> <a id="17536" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17541" href="Cubical.HITs.S1.Base.html#17541" class="Bound">i</a> <a id="17543" class="Symbol">=</a> <a id="17545" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17550" href="Cubical.HITs.S1.Base.html#17533" class="Bound">j</a>
<a id="17552" href="Cubical.HITs.S1.Base.html#17392" class="Function">rotInv-1</a> <a id="17561" class="Symbol">(</a><a id="17562" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17567" href="Cubical.HITs.S1.Base.html#17567" class="Bound">j</a><a id="17568" class="Symbol">)</a> <a id="17570" class="Symbol">(</a><a id="17571" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17576" href="Cubical.HITs.S1.Base.html#17576" class="Bound">k</a><a id="17577" class="Symbol">)</a> <a id="17579" href="Cubical.HITs.S1.Base.html#17579" class="Bound">i</a> <a id="17581" class="Symbol">=</a> <a id="17583" href="Cubical.HITs.S1.Base.html#15961" class="Function">rotInv-aux-1</a> <a id="17596" href="Cubical.HITs.S1.Base.html#17567" class="Bound">j</a> <a id="17598" href="Cubical.HITs.S1.Base.html#17576" class="Bound">k</a> <a id="17600" href="Cubical.HITs.S1.Base.html#17579" class="Bound">i</a> <a id="17602" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

<a id="rotInv-2"></a><a id="17606" href="Cubical.HITs.S1.Base.html#17606" class="Function">rotInv-2</a> <a id="17615" class="Symbol">:</a> <a id="17617" class="Symbol">(</a><a id="17618" href="Cubical.HITs.S1.Base.html#17618" class="Bound">a</a> <a id="17620" href="Cubical.HITs.S1.Base.html#17620" class="Bound">b</a> <a id="17622" class="Symbol">:</a> <a id="17624" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="17626" class="Symbol">)</a> <a id="17628" class="Symbol">→</a> <a id="17630" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="17640" href="Cubical.HITs.S1.Base.html#17620" class="Bound">b</a> <a id="17642" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17644" href="Cubical.HITs.S1.Base.html#17618" class="Bound">a</a> <a id="17646" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17648" href="Cubical.HITs.S1.Base.html#17620" class="Bound">b</a> <a id="17650" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17652" href="Cubical.HITs.S1.Base.html#17618" class="Bound">a</a>
<a id="17654" href="Cubical.HITs.S1.Base.html#17606" class="Function">rotInv-2</a> <a id="17663" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17668" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17673" href="Cubical.HITs.S1.Base.html#17673" class="Bound">i</a> <a id="17675" class="Symbol">=</a> <a id="17677" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="17682" href="Cubical.HITs.S1.Base.html#17606" class="Function">rotInv-2</a> <a id="17691" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17696" class="Symbol">(</a><a id="17697" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17702" href="Cubical.HITs.S1.Base.html#17702" class="Bound">k</a><a id="17703" class="Symbol">)</a> <a id="17705" href="Cubical.HITs.S1.Base.html#17705" class="Bound">i</a> <a id="17707" class="Symbol">=</a> <a id="17709" href="Cubical.HITs.S1.Base.html#15961" class="Function">rotInv-aux-1</a> <a id="17722" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="17725" class="Symbol">(</a><a id="17726" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17728" href="Cubical.HITs.S1.Base.html#17702" class="Bound">k</a><a id="17729" class="Symbol">)</a> <a id="17731" href="Cubical.HITs.S1.Base.html#17705" class="Bound">i</a> <a id="17733" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="17736" href="Cubical.HITs.S1.Base.html#17606" class="Function">rotInv-2</a> <a id="17745" class="Symbol">(</a><a id="17746" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17751" href="Cubical.HITs.S1.Base.html#17751" class="Bound">j</a><a id="17752" class="Symbol">)</a> <a id="17754" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17759" href="Cubical.HITs.S1.Base.html#17759" class="Bound">i</a> <a id="17761" class="Symbol">=</a> <a id="17763" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17768" href="Cubical.HITs.S1.Base.html#17751" class="Bound">j</a>
<a id="17770" href="Cubical.HITs.S1.Base.html#17606" class="Function">rotInv-2</a> <a id="17779" class="Symbol">(</a><a id="17780" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17785" href="Cubical.HITs.S1.Base.html#17785" class="Bound">j</a><a id="17786" class="Symbol">)</a> <a id="17788" class="Symbol">(</a><a id="17789" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17794" href="Cubical.HITs.S1.Base.html#17794" class="Bound">k</a><a id="17795" class="Symbol">)</a> <a id="17797" href="Cubical.HITs.S1.Base.html#17797" class="Bound">i</a> <a id="17799" class="Symbol">=</a> <a id="17801" href="Cubical.HITs.S1.Base.html#15961" class="Function">rotInv-aux-1</a> <a id="17814" href="Cubical.HITs.S1.Base.html#17785" class="Bound">j</a> <a id="17816" class="Symbol">(</a><a id="17817" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17819" href="Cubical.HITs.S1.Base.html#17794" class="Bound">k</a><a id="17820" class="Symbol">)</a> <a id="17822" href="Cubical.HITs.S1.Base.html#17797" class="Bound">i</a> <a id="17824" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

<a id="rotInv-3"></a><a id="17828" href="Cubical.HITs.S1.Base.html#17828" class="Function">rotInv-3</a> <a id="17837" class="Symbol">:</a> <a id="17839" class="Symbol">(</a><a id="17840" href="Cubical.HITs.S1.Base.html#17840" class="Bound">a</a> <a id="17842" href="Cubical.HITs.S1.Base.html#17842" class="Bound">b</a> <a id="17844" class="Symbol">:</a> <a id="17846" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="17848" class="Symbol">)</a> <a id="17850" class="Symbol">→</a> <a id="17852" href="Cubical.HITs.S1.Base.html#17842" class="Bound">b</a> <a id="17854" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17856" class="Symbol">(</a><a id="17857" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="17867" class="Symbol">(</a><a id="17868" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="17878" href="Cubical.HITs.S1.Base.html#17840" class="Bound">a</a> <a id="17880" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="17882" href="Cubical.HITs.S1.Base.html#17842" class="Bound">b</a><a id="17883" class="Symbol">))</a> <a id="17886" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17888" href="Cubical.HITs.S1.Base.html#17840" class="Bound">a</a>
<a id="17890" href="Cubical.HITs.S1.Base.html#17828" class="Function">rotInv-3</a> <a id="17899" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17904" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17909" href="Cubical.HITs.S1.Base.html#17909" class="Bound">i</a> <a id="17911" class="Symbol">=</a> <a id="17913" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="17918" href="Cubical.HITs.S1.Base.html#17828" class="Function">rotInv-3</a> <a id="17927" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17932" class="Symbol">(</a><a id="17933" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17938" href="Cubical.HITs.S1.Base.html#17938" class="Bound">k</a><a id="17939" class="Symbol">)</a> <a id="17941" href="Cubical.HITs.S1.Base.html#17941" class="Bound">i</a> <a id="17943" class="Symbol">=</a> <a id="17945" href="Cubical.HITs.S1.Base.html#16692" class="Function">rotInv-aux-3</a> <a id="17958" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="17961" href="Cubical.HITs.S1.Base.html#17938" class="Bound">k</a> <a id="17963" class="Symbol">(</a><a id="17964" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17966" href="Cubical.HITs.S1.Base.html#17941" class="Bound">i</a><a id="17967" class="Symbol">)</a> <a id="17969" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="17972" href="Cubical.HITs.S1.Base.html#17828" class="Function">rotInv-3</a> <a id="17981" class="Symbol">(</a><a id="17982" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17987" href="Cubical.HITs.S1.Base.html#17987" class="Bound">j</a><a id="17988" class="Symbol">)</a> <a id="17990" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17995" href="Cubical.HITs.S1.Base.html#17995" class="Bound">i</a> <a id="17997" class="Symbol">=</a> <a id="17999" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18004" href="Cubical.HITs.S1.Base.html#17987" class="Bound">j</a>
<a id="18006" href="Cubical.HITs.S1.Base.html#17828" class="Function">rotInv-3</a> <a id="18015" class="Symbol">(</a><a id="18016" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18021" href="Cubical.HITs.S1.Base.html#18021" class="Bound">j</a><a id="18022" class="Symbol">)</a> <a id="18024" class="Symbol">(</a><a id="18025" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18030" href="Cubical.HITs.S1.Base.html#18030" class="Bound">k</a><a id="18031" class="Symbol">)</a> <a id="18033" href="Cubical.HITs.S1.Base.html#18033" class="Bound">i</a> <a id="18035" class="Symbol">=</a> <a id="18037" href="Cubical.HITs.S1.Base.html#16692" class="Function">rotInv-aux-3</a> <a id="18050" href="Cubical.HITs.S1.Base.html#18021" class="Bound">j</a> <a id="18052" href="Cubical.HITs.S1.Base.html#18030" class="Bound">k</a> <a id="18054" class="Symbol">(</a><a id="18055" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18057" href="Cubical.HITs.S1.Base.html#18033" class="Bound">i</a><a id="18058" class="Symbol">)</a> <a id="18060" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

<a id="rotInv-4"></a><a id="18064" href="Cubical.HITs.S1.Base.html#18064" class="Function">rotInv-4</a> <a id="18073" class="Symbol">:</a> <a id="18075" class="Symbol">(</a><a id="18076" href="Cubical.HITs.S1.Base.html#18076" class="Bound">a</a> <a id="18078" href="Cubical.HITs.S1.Base.html#18078" class="Bound">b</a> <a id="18080" class="Symbol">:</a> <a id="18082" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="18084" class="Symbol">)</a> <a id="18086" class="Symbol">→</a> <a id="18088" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="18098" class="Symbol">(</a><a id="18099" href="Cubical.HITs.S1.Base.html#18078" class="Bound">b</a> <a id="18101" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="18103" href="Cubical.HITs.S1.Base.html#13799" class="Function">invLooper</a> <a id="18113" href="Cubical.HITs.S1.Base.html#18076" class="Bound">a</a><a id="18114" class="Symbol">)</a> <a id="18116" href="Cubical.HITs.S1.Base.html#14633" class="Function Operator">·</a> <a id="18118" href="Cubical.HITs.S1.Base.html#18078" class="Bound">b</a> <a id="18120" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18122" href="Cubical.HITs.S1.Base.html#18076" class="Bound">a</a>
<a id="18124" href="Cubical.HITs.S1.Base.html#18064" class="Function">rotInv-4</a> <a id="18133" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18138" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18143" href="Cubical.HITs.S1.Base.html#18143" class="Bound">i</a> <a id="18145" class="Symbol">=</a> <a id="18147" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="18152" href="Cubical.HITs.S1.Base.html#18064" class="Function">rotInv-4</a> <a id="18161" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18166" class="Symbol">(</a><a id="18167" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18172" href="Cubical.HITs.S1.Base.html#18172" class="Bound">k</a><a id="18173" class="Symbol">)</a> <a id="18175" href="Cubical.HITs.S1.Base.html#18175" class="Bound">i</a> <a id="18177" class="Symbol">=</a> <a id="18179" href="Cubical.HITs.S1.Base.html#17043" class="Function">rotInv-aux-4</a> <a id="18192" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="18195" href="Cubical.HITs.S1.Base.html#18172" class="Bound">k</a> <a id="18197" class="Symbol">(</a><a id="18198" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18200" href="Cubical.HITs.S1.Base.html#18175" class="Bound">i</a><a id="18201" class="Symbol">)</a> <a id="18203" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="18206" href="Cubical.HITs.S1.Base.html#18064" class="Function">rotInv-4</a> <a id="18215" class="Symbol">(</a><a id="18216" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18221" href="Cubical.HITs.S1.Base.html#18221" class="Bound">j</a><a id="18222" class="Symbol">)</a> <a id="18224" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18229" href="Cubical.HITs.S1.Base.html#18229" class="Bound">i</a> <a id="18231" class="Symbol">=</a> <a id="18233" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18238" href="Cubical.HITs.S1.Base.html#18221" class="Bound">j</a>
<a id="18240" href="Cubical.HITs.S1.Base.html#18064" class="Function">rotInv-4</a> <a id="18249" class="Symbol">(</a><a id="18250" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18255" href="Cubical.HITs.S1.Base.html#18255" class="Bound">j</a><a id="18256" class="Symbol">)</a> <a id="18258" class="Symbol">(</a><a id="18259" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18264" href="Cubical.HITs.S1.Base.html#18264" class="Bound">k</a><a id="18265" class="Symbol">)</a> <a id="18267" href="Cubical.HITs.S1.Base.html#18267" class="Bound">i</a> <a id="18269" class="Symbol">=</a> <a id="18271" href="Cubical.HITs.S1.Base.html#17043" class="Function">rotInv-aux-4</a> <a id="18284" href="Cubical.HITs.S1.Base.html#18255" class="Bound">j</a> <a id="18286" href="Cubical.HITs.S1.Base.html#18264" class="Bound">k</a> <a id="18288" class="Symbol">(</a><a id="18289" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18291" href="Cubical.HITs.S1.Base.html#18267" class="Bound">i</a><a id="18292" class="Symbol">)</a> <a id="18294" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
</pre></body></html>


==> anc/html/Cubical.HITs.S1.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S1.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.S1.Properties.html" class="Module">Cubical.HITs.S1.Properties</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.HITs.S1.Base.html" class="Module">Cubical.HITs.S1.Base</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="375" class="Symbol">as</a> <a id="378" class="Module">PropTrunc</a> <a id="388" class="Keyword">hiding</a> <a id="395" class="Symbol">(</a> <a id="397" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="401" class="Symbol">;</a> <a id="403" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="408" class="Symbol">)</a>

<a id="rec"></a><a id="411" href="Cubical.HITs.S1.Properties.html#411" class="Function">rec</a> <a id="415" class="Symbol">:</a> <a id="417" class="Symbol">∀</a> <a id="419" class="Symbol">{</a><a id="420" href="Cubical.HITs.S1.Properties.html#420" class="Bound">ℓ</a><a id="421" class="Symbol">}</a> <a id="423" class="Symbol">{</a><a id="424" href="Cubical.HITs.S1.Properties.html#424" class="Bound">A</a> <a id="426" class="Symbol">:</a> <a id="428" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="433" href="Cubical.HITs.S1.Properties.html#420" class="Bound">ℓ</a><a id="434" class="Symbol">}</a> <a id="436" class="Symbol">(</a><a id="437" href="Cubical.HITs.S1.Properties.html#437" class="Bound">b</a> <a id="439" class="Symbol">:</a> <a id="441" href="Cubical.HITs.S1.Properties.html#424" class="Bound">A</a><a id="442" class="Symbol">)</a> <a id="444" class="Symbol">(</a><a id="445" href="Cubical.HITs.S1.Properties.html#445" class="Bound">l</a> <a id="447" class="Symbol">:</a> <a id="449" href="Cubical.HITs.S1.Properties.html#437" class="Bound">b</a> <a id="451" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="453" href="Cubical.HITs.S1.Properties.html#437" class="Bound">b</a><a id="454" class="Symbol">)</a> <a id="456" class="Symbol">→</a> <a id="458" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="461" class="Symbol">→</a> <a id="463" href="Cubical.HITs.S1.Properties.html#424" class="Bound">A</a>
<a id="465" href="Cubical.HITs.S1.Properties.html#411" class="Function">rec</a> <a id="469" href="Cubical.HITs.S1.Properties.html#469" class="Bound">b</a> <a id="471" href="Cubical.HITs.S1.Properties.html#471" class="Bound">l</a> <a id="473" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="482" class="Symbol">=</a> <a id="484" href="Cubical.HITs.S1.Properties.html#469" class="Bound">b</a>
<a id="486" href="Cubical.HITs.S1.Properties.html#411" class="Function">rec</a> <a id="490" href="Cubical.HITs.S1.Properties.html#490" class="Bound">b</a> <a id="492" href="Cubical.HITs.S1.Properties.html#492" class="Bound">l</a> <a id="494" class="Symbol">(</a><a id="495" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="500" href="Cubical.HITs.S1.Properties.html#500" class="Bound">i</a><a id="501" class="Symbol">)</a> <a id="503" class="Symbol">=</a> <a id="505" href="Cubical.HITs.S1.Properties.html#492" class="Bound">l</a> <a id="507" href="Cubical.HITs.S1.Properties.html#500" class="Bound">i</a>

<a id="elim"></a><a id="510" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.HITs.S1.Properties.html#520" class="Bound">ℓ</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">(</a><a id="524" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="526" class="Symbol">:</a> <a id="528" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="531" class="Symbol">→</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="538" href="Cubical.HITs.S1.Properties.html#520" class="Bound">ℓ</a><a id="539" class="Symbol">)</a> <a id="541" class="Symbol">(</a><a id="542" href="Cubical.HITs.S1.Properties.html#542" class="Bound">b</a> <a id="544" class="Symbol">:</a> <a id="546" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="548" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="552" class="Symbol">)</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.HITs.S1.Properties.html#555" class="Bound">l</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="565" class="Symbol">(λ</a> <a id="568" href="Cubical.HITs.S1.Properties.html#568" class="Bound">i</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="574" class="Symbol">(</a><a id="575" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="580" href="Cubical.HITs.S1.Properties.html#568" class="Bound">i</a><a id="581" class="Symbol">))</a> <a id="584" href="Cubical.HITs.S1.Properties.html#542" class="Bound">b</a> <a id="586" href="Cubical.HITs.S1.Properties.html#542" class="Bound">b</a><a id="587" class="Symbol">)</a> <a id="589" class="Symbol">→</a> <a id="591" class="Symbol">(</a><a id="592" href="Cubical.HITs.S1.Properties.html#592" class="Bound">x</a> <a id="594" class="Symbol">:</a> <a id="596" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="598" class="Symbol">)</a> <a id="600" class="Symbol">→</a> <a id="602" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="604" href="Cubical.HITs.S1.Properties.html#592" class="Bound">x</a>
<a id="606" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a> <a id="611" class="Symbol">_</a> <a id="613" href="Cubical.HITs.S1.Properties.html#613" class="Bound">b</a> <a id="615" href="Cubical.HITs.S1.Properties.html#615" class="Bound">l</a> <a id="617" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="626" class="Symbol">=</a> <a id="628" href="Cubical.HITs.S1.Properties.html#613" class="Bound">b</a>
<a id="630" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a> <a id="635" class="Symbol">_</a> <a id="637" href="Cubical.HITs.S1.Properties.html#637" class="Bound">b</a> <a id="639" href="Cubical.HITs.S1.Properties.html#639" class="Bound">l</a> <a id="641" class="Symbol">(</a><a id="642" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="647" href="Cubical.HITs.S1.Properties.html#647" class="Bound">i</a><a id="648" class="Symbol">)</a> <a id="650" class="Symbol">=</a> <a id="652" href="Cubical.HITs.S1.Properties.html#639" class="Bound">l</a> <a id="654" href="Cubical.HITs.S1.Properties.html#647" class="Bound">i</a>

<a id="isConnectedS¹"></a><a id="657" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="671" class="Symbol">:</a> <a id="673" class="Symbol">(</a><a id="674" href="Cubical.HITs.S1.Properties.html#674" class="Bound">s</a> <a id="676" class="Symbol">:</a> <a id="678" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="686" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="693" href="Cubical.HITs.S1.Properties.html#674" class="Bound">s</a> <a id="695" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="698" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="712" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="717" class="Symbol">=</a> <a id="719" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="721" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="726" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
<a id="729" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="749" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">=</a>
  <a id="756" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="764" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="766" class="Symbol">(λ</a> <a id="769" href="Cubical.HITs.S1.Properties.html#769" class="Bound">j</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="778" class="Symbol">(</a><a id="779" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a> <a id="781" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="783" href="Cubical.HITs.S1.Properties.html#769" class="Bound">j</a><a id="784" class="Symbol">))</a> <a id="787" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="790" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="792" class="Symbol">(λ</a> <a id="795" href="Cubical.HITs.S1.Properties.html#795" class="Bound">j</a> <a id="797" class="Symbol">→</a> <a id="799" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="804" class="Symbol">(</a><a id="805" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a> <a id="807" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="809" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="811" href="Cubical.HITs.S1.Properties.html#795" class="Bound">j</a><a id="812" class="Symbol">))</a> <a id="815" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="818" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a>

<a id="isGroupoidS¹"></a><a id="821" href="Cubical.HITs.S1.Properties.html#821" class="Function">isGroupoidS¹</a> <a id="834" class="Symbol">:</a> <a id="836" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="847" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="850" href="Cubical.HITs.S1.Properties.html#821" class="Function">isGroupoidS¹</a> <a id="863" href="Cubical.HITs.S1.Properties.html#863" class="Bound">s</a> <a id="865" href="Cubical.HITs.S1.Properties.html#865" class="Bound">t</a> <a id="867" class="Symbol">=</a>
  <a id="871" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PropTrunc.rec</a> <a id="885" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="901" class="Symbol">(λ</a> <a id="904" href="Cubical.HITs.S1.Properties.html#904" class="Bound">p</a> <a id="906" class="Symbol">→</a>
      <a id="914" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="920" class="Symbol">(λ</a> <a id="923" href="Cubical.HITs.S1.Properties.html#923" class="Bound">s</a> <a id="925" class="Symbol">→</a> <a id="927" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="933" class="Symbol">(</a><a id="934" href="Cubical.HITs.S1.Properties.html#923" class="Bound">s</a> <a id="936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="938" href="Cubical.HITs.S1.Properties.html#865" class="Bound">t</a><a id="939" class="Symbol">))</a> <a id="942" href="Cubical.HITs.S1.Properties.html#904" class="Bound">p</a>
        <a id="952" class="Symbol">(</a><a id="953" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PropTrunc.rec</a> <a id="967" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
          <a id="989" class="Symbol">(λ</a> <a id="992" href="Cubical.HITs.S1.Properties.html#992" class="Bound">q</a> <a id="994" class="Symbol">→</a> <a id="996" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1002" class="Symbol">(λ</a> <a id="1005" href="Cubical.HITs.S1.Properties.html#1005" class="Bound">t</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1021" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1023" href="Cubical.HITs.S1.Properties.html#1005" class="Bound">t</a><a id="1024" class="Symbol">))</a> <a id="1027" href="Cubical.HITs.S1.Properties.html#992" class="Bound">q</a> <a id="1029" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a><a id="1037" class="Symbol">)</a>
          <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="1064" href="Cubical.HITs.S1.Properties.html#865" class="Bound">t</a><a id="1065" class="Symbol">)))</a>
    <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="1088" href="Cubical.HITs.S1.Properties.html#863" class="Bound">s</a><a id="1089" class="Symbol">)</a>

<a id="IsoFunSpaceS¹"></a><a id="1092" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1106" class="Symbol">:</a> <a id="1108" class="Symbol">∀</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Cubical.HITs.S1.Properties.html#1111" class="Bound">ℓ</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">{</a><a id="1115" href="Cubical.HITs.S1.Properties.html#1115" class="Bound">A</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1124" href="Cubical.HITs.S1.Properties.html#1111" class="Bound">ℓ</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1137" class="Symbol">→</a> <a id="1139" href="Cubical.HITs.S1.Properties.html#1115" class="Bound">A</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1146" href="Cubical.HITs.S1.Properties.html#1146" class="Bound">x</a> <a id="1148" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1150" href="Cubical.HITs.S1.Properties.html#1115" class="Bound">A</a> <a id="1152" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1154" href="Cubical.HITs.S1.Properties.html#1146" class="Bound">x</a> <a id="1156" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1158" href="Cubical.HITs.S1.Properties.html#1146" class="Bound">x</a><a id="1159" class="Symbol">)</a>
<a id="1161" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1169" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1183" href="Cubical.HITs.S1.Properties.html#1183" class="Bound">f</a> <a id="1185" class="Symbol">=</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Cubical.HITs.S1.Properties.html#1183" class="Bound">f</a> <a id="1190" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="1194" class="Symbol">)</a> <a id="1196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1204" href="Cubical.HITs.S1.Properties.html#1183" class="Bound">f</a> <a id="1206" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="1210" class="Symbol">)</a>
<a id="1212" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1220" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.HITs.S1.Properties.html#1235" class="Bound">x</a> <a id="1237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1239" href="Cubical.HITs.S1.Properties.html#1239" class="Bound">p</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1247" class="Symbol">=</a> <a id="1249" href="Cubical.HITs.S1.Properties.html#1235" class="Bound">x</a>
<a id="1251" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1259" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.HITs.S1.Properties.html#1274" class="Bound">x</a> <a id="1276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1278" href="Cubical.HITs.S1.Properties.html#1278" class="Bound">p</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1287" href="Cubical.HITs.S1.Properties.html#1287" class="Bound">i</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Cubical.HITs.S1.Properties.html#1278" class="Bound">p</a> <a id="1294" href="Cubical.HITs.S1.Properties.html#1287" class="Bound">i</a>
<a id="1296" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="1309" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.HITs.S1.Properties.html#1324" class="Bound">x</a> <a id="1326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1328" href="Cubical.HITs.S1.Properties.html#1328" class="Bound">p</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1338" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="1350" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1364" href="Cubical.HITs.S1.Properties.html#1364" class="Bound">f</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1375" class="Symbol">λ</a> <a id="1377" class="Symbol">{</a><a id="1378" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1390" class="Symbol">;</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1398" href="Cubical.HITs.S1.Properties.html#1398" class="Bound">i</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1407" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Cubical.HITs.S1.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S1</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a> <a id="24" class="Keyword">where</a>

<a id="31" class="Keyword">open</a> <a id="36" class="Keyword">import</a> <a id="43" href="Cubical.HITs.S1.Base.html" class="Module">Cubical.HITs.S1.Base</a> <a id="64" class="Keyword">public</a>
<a id="71" class="Keyword">open</a> <a id="76" class="Keyword">import</a> <a id="83" href="Cubical.HITs.S1.Properties.html" class="Module">Cubical.HITs.S1.Properties</a> <a id="110" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.HITs.SetQuotients.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetQuotients.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file contains:

- Definition of set quotients

-}</a>
<a id="60" class="Keyword">module</a> <a id="67" href="Cubical.HITs.SetQuotients.Base.html" class="Module">Cubical.HITs.SetQuotients.Base</a> <a id="98" class="Keyword">where</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="142" class="Comment">-- Set quotients as a higher inductive type:</a>
<a id="187" class="Keyword">data</a> <a id="_/_"></a><a id="192" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">_/_</a> <a id="196" class="Symbol">{</a><a id="197" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a> <a id="199" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">(</a><a id="204" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="206" class="Symbol">:</a> <a id="208" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="213" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a><a id="214" class="Symbol">)</a> <a id="216" class="Symbol">(</a><a id="217" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a> <a id="219" class="Symbol">:</a> <a id="221" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="223" class="Symbol">→</a> <a id="225" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="227" class="Symbol">→</a> <a id="229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="234" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="236" class="Symbol">)</a> <a id="238" class="Symbol">:</a> <a id="240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="245" class="Symbol">(</a><a id="246" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="252" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a> <a id="254" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="256" class="Symbol">)</a> <a id="258" class="Keyword">where</a>
  <a id="_/_.[_]"></a><a id="266" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[_]</a> <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">(</a><a id="273" href="Cubical.HITs.SetQuotients.Base.html#273" class="Bound">a</a> <a id="275" class="Symbol">:</a> <a id="277" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a><a id="278" class="Symbol">)</a> <a id="280" class="Symbol">→</a> <a id="282" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="284" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">/</a> <a id="286" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a>
  <a id="_/_.eq/"></a><a id="290" href="Cubical.HITs.SetQuotients.Base.html#290" class="InductiveConstructor">eq/</a> <a id="294" class="Symbol">:</a> <a id="296" class="Symbol">(</a><a id="297" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="299" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a> <a id="301" class="Symbol">:</a> <a id="303" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a><a id="304" class="Symbol">)</a> <a id="306" class="Symbol">→</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.HITs.SetQuotients.Base.html#309" class="Bound">r</a> <a id="311" class="Symbol">:</a> <a id="313" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a> <a id="315" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="317" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a><a id="318" class="Symbol">)</a> <a id="320" class="Symbol">→</a> <a id="322" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[</a> <a id="324" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="326" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">]</a> <a id="328" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="330" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[</a> <a id="332" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a> <a id="334" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">]</a>
  <a id="_/_.squash/"></a><a id="338" href="Cubical.HITs.SetQuotients.Base.html#338" class="InductiveConstructor">squash/</a> <a id="346" class="Symbol">:</a> <a id="348" class="Symbol">(</a><a id="349" href="Cubical.HITs.SetQuotients.Base.html#349" class="Bound">x</a> <a id="351" href="Cubical.HITs.SetQuotients.Base.html#351" class="Bound">y</a> <a id="353" class="Symbol">:</a> <a id="355" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="357" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">/</a> <a id="359" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a><a id="360" class="Symbol">)</a> <a id="362" class="Symbol">→</a> <a id="364" class="Symbol">(</a><a id="365" href="Cubical.HITs.SetQuotients.Base.html#365" class="Bound">p</a> <a id="367" href="Cubical.HITs.SetQuotients.Base.html#367" class="Bound">q</a> <a id="369" class="Symbol">:</a> <a id="371" href="Cubical.HITs.SetQuotients.Base.html#349" class="Bound">x</a> <a id="373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="375" href="Cubical.HITs.SetQuotients.Base.html#351" class="Bound">y</a><a id="376" class="Symbol">)</a> <a id="378" class="Symbol">→</a> <a id="380" href="Cubical.HITs.SetQuotients.Base.html#365" class="Bound">p</a> <a id="382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="384" href="Cubical.HITs.SetQuotients.Base.html#367" class="Bound">q</a>
</pre></body></html>


==> anc/html/Cubical.HITs.SetTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file contains:

- Definition of set truncations

-}</a>
<a id="62" class="Keyword">module</a> <a id="69" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a> <a id="101" class="Keyword">where</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="185" class="Comment">-- set truncation as a higher inductive type:</a>

<a id="232" class="Keyword">data</a> <a id="∥_∥₂"></a><a id="237" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="242" class="Symbol">{</a><a id="243" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a><a id="244" class="Symbol">}</a> <a id="246" class="Symbol">(</a><a id="247" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="249" class="Symbol">:</a> <a id="251" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="256" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a><a id="257" class="Symbol">)</a> <a id="259" class="Symbol">:</a> <a id="261" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="266" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a> <a id="268" class="Keyword">where</a>
  <a id="∥_∥₂.∣_∣₂"></a><a id="276" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="281" class="Symbol">:</a> <a id="283" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="285" class="Symbol">→</a> <a id="287" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="289" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="291" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
  <a id="∥_∥₂.squash₂"></a><a id="296" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="304" class="Symbol">:</a> <a id="306" class="Symbol">∀</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.HITs.SetTruncation.Base.html#309" class="Bound">x</a> <a id="311" href="Cubical.HITs.SetTruncation.Base.html#311" class="Bound">y</a> <a id="313" class="Symbol">:</a> <a id="315" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="317" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="319" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="321" class="Symbol">)</a> <a id="323" class="Symbol">(</a><a id="324" href="Cubical.HITs.SetTruncation.Base.html#324" class="Bound">p</a> <a id="326" href="Cubical.HITs.SetTruncation.Base.html#326" class="Bound">q</a> <a id="328" class="Symbol">:</a> <a id="330" href="Cubical.HITs.SetTruncation.Base.html#309" class="Bound">x</a> <a id="332" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="334" href="Cubical.HITs.SetTruncation.Base.html#311" class="Bound">y</a><a id="335" class="Symbol">)</a> <a id="337" class="Symbol">→</a> <a id="339" href="Cubical.HITs.SetTruncation.Base.html#324" class="Bound">p</a> <a id="341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="343" href="Cubical.HITs.SetTruncation.Base.html#326" class="Bound">q</a>

<a id="346" class="Comment">-- Pointed version</a>
<a id="∥_∥₂∙"></a><a id="365" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥_∥₂∙</a> <a id="371" class="Symbol">:</a> <a id="373" class="Symbol">∀</a> <a id="375" class="Symbol">{</a><a id="376" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Cubical.HITs.SetTruncation.Base.html#380" class="Bound">A</a> <a id="382" class="Symbol">:</a> <a id="384" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="392" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a><a id="393" class="Symbol">)</a> <a id="395" class="Symbol">→</a> <a id="397" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="405" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a>
<a id="407" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="411" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="413" href="Cubical.HITs.SetTruncation.Base.html#413" class="Bound">A</a> <a id="415" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="419" class="Symbol">=</a> <a id="421" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="423" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="427" href="Cubical.HITs.SetTruncation.Base.html#413" class="Bound">A</a> <a id="429" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="432" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="436" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="438" href="Cubical.HITs.SetTruncation.Base.html#438" class="Bound">A</a> <a id="440" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="444" class="Symbol">=</a> <a id="446" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="448" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="451" href="Cubical.HITs.SetTruncation.Base.html#438" class="Bound">A</a> <a id="453" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
</pre></body></html>


==> anc/html/Cubical.HITs.SetTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

This file contains:

- Properties of set truncations

-}</a>
<a id="62" class="Keyword">module</a> <a id="69" href="Cubical.HITs.SetTruncation.Properties.html" class="Module">Cubical.HITs.SetTruncation.Properties</a> <a id="107" class="Keyword">where</a>

<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>
  <a id="533" class="Keyword">renaming</a> <a id="542" class="Symbol">(</a><a id="543" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="547" class="Symbol">to</a> <a id="550" class="Function">pRec</a> <a id="555" class="Symbol">;</a> <a id="557" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="562" class="Symbol">to</a> <a id="565" class="Function">pElim</a><a id="570" class="Symbol">)</a> <a id="572" class="Keyword">hiding</a> <a id="579" class="Symbol">(</a><a id="580" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="586" class="Symbol">;</a> <a id="588" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="594" class="Symbol">;</a> <a id="596" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="601" class="Symbol">;</a> <a id="603" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">map</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a>

<a id="653" class="Keyword">private</a>
  <a id="663" class="Keyword">variable</a>
    <a id="676" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a> <a id="678" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a> <a id="681" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a> <a id="685" href="Cubical.HITs.SetTruncation.Properties.html#685" class="Generalizable">ℓa</a> <a id="688" href="Cubical.HITs.SetTruncation.Properties.html#688" class="Generalizable">ℓb</a> <a id="691" href="Cubical.HITs.SetTruncation.Properties.html#691" class="Generalizable">ℓc</a> <a id="694" href="Cubical.HITs.SetTruncation.Properties.html#694" class="Generalizable">ℓd</a> <a id="697" class="Symbol">:</a> <a id="699" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="709" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="711" class="Symbol">:</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="718" href="Cubical.HITs.SetTruncation.Properties.html#685" class="Generalizable">ℓa</a>
    <a id="725" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="734" href="Cubical.HITs.SetTruncation.Properties.html#688" class="Generalizable">ℓb</a>
    <a id="741" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="743" class="Symbol">:</a> <a id="745" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="750" href="Cubical.HITs.SetTruncation.Properties.html#691" class="Generalizable">ℓc</a>
    <a id="757" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="759" class="Symbol">:</a> <a id="761" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="766" href="Cubical.HITs.SetTruncation.Properties.html#694" class="Generalizable">ℓd</a>

<a id="isSetPathImplicit"></a><a id="770" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a> <a id="788" class="Symbol">:</a> <a id="790" class="Symbol">{</a><a id="791" href="Cubical.HITs.SetTruncation.Properties.html#791" class="Bound">x</a> <a id="793" href="Cubical.HITs.SetTruncation.Properties.html#793" class="Bound">y</a> <a id="795" class="Symbol">:</a> <a id="797" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="799" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="801" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="803" class="Symbol">}</a> <a id="805" class="Symbol">→</a> <a id="807" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.HITs.SetTruncation.Properties.html#791" class="Bound">x</a> <a id="816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="818" href="Cubical.HITs.SetTruncation.Properties.html#793" class="Bound">y</a><a id="819" class="Symbol">)</a>
<a id="821" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a> <a id="839" class="Symbol">=</a> <a id="841" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="856" class="Number">2</a> <a id="858" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="866" class="Symbol">_</a> <a id="868" class="Symbol">_</a>

<a id="rec"></a><a id="871" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="875" class="Symbol">:</a> <a id="877" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="883" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="885" class="Symbol">→</a> <a id="887" class="Symbol">(</a><a id="888" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="890" class="Symbol">→</a> <a id="892" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">→</a> <a id="897" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="899" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="901" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="904" class="Symbol">→</a> <a id="906" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a>
<a id="908" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="912" href="Cubical.HITs.SetTruncation.Properties.html#912" class="Bound">Bset</a> <a id="917" href="Cubical.HITs.SetTruncation.Properties.html#917" class="Bound">f</a> <a id="919" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="921" href="Cubical.HITs.SetTruncation.Properties.html#921" class="Bound">x</a> <a id="923" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.HITs.SetTruncation.Properties.html#917" class="Bound">f</a> <a id="930" href="Cubical.HITs.SetTruncation.Properties.html#921" class="Bound">x</a>
<a id="932" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="936" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="941" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a> <a id="943" class="Symbol">(</a><a id="944" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="952" href="Cubical.HITs.SetTruncation.Properties.html#952" class="Bound">x</a> <a id="954" href="Cubical.HITs.SetTruncation.Properties.html#954" class="Bound">y</a> <a id="956" href="Cubical.HITs.SetTruncation.Properties.html#956" class="Bound">p</a> <a id="958" href="Cubical.HITs.SetTruncation.Properties.html#958" class="Bound">q</a> <a id="960" href="Cubical.HITs.SetTruncation.Properties.html#960" class="Bound">i</a> <a id="962" href="Cubical.HITs.SetTruncation.Properties.html#962" class="Bound">j</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">=</a>
  <a id="969" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="974" class="Symbol">_</a> <a id="976" class="Symbol">_</a> <a id="978" class="Symbol">(</a><a id="979" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="984" class="Symbol">(</a><a id="985" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="989" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="994" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a><a id="995" class="Symbol">)</a> <a id="997" href="Cubical.HITs.SetTruncation.Properties.html#956" class="Bound">p</a><a id="998" class="Symbol">)</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="1011" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="1016" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a><a id="1017" class="Symbol">)</a> <a id="1019" href="Cubical.HITs.SetTruncation.Properties.html#958" class="Bound">q</a><a id="1020" class="Symbol">)</a> <a id="1022" href="Cubical.HITs.SetTruncation.Properties.html#960" class="Bound">i</a> <a id="1024" href="Cubical.HITs.SetTruncation.Properties.html#962" class="Bound">j</a>

<a id="rec2"></a><a id="1027" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1040" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1060" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1062" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1069" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1071" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a>
<a id="1078" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1083" href="Cubical.HITs.SetTruncation.Properties.html#1083" class="Bound">Cset</a> <a id="1088" href="Cubical.HITs.SetTruncation.Properties.html#1088" class="Bound">f</a> <a id="1090" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1092" href="Cubical.HITs.SetTruncation.Properties.html#1092" class="Bound">x</a> <a id="1094" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1097" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1099" href="Cubical.HITs.SetTruncation.Properties.html#1099" class="Bound">y</a> <a id="1101" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="Cubical.HITs.SetTruncation.Properties.html#1088" class="Bound">f</a> <a id="1108" href="Cubical.HITs.SetTruncation.Properties.html#1092" class="Bound">x</a> <a id="1110" href="Cubical.HITs.SetTruncation.Properties.html#1099" class="Bound">y</a>
<a id="1112" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1117" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1122" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1124" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1126" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1128" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1140" href="Cubical.HITs.SetTruncation.Properties.html#1140" class="Bound">y</a> <a id="1142" href="Cubical.HITs.SetTruncation.Properties.html#1142" class="Bound">z</a> <a id="1144" href="Cubical.HITs.SetTruncation.Properties.html#1144" class="Bound">p</a> <a id="1146" href="Cubical.HITs.SetTruncation.Properties.html#1146" class="Bound">q</a> <a id="1148" href="Cubical.HITs.SetTruncation.Properties.html#1148" class="Bound">i</a> <a id="1150" href="Cubical.HITs.SetTruncation.Properties.html#1150" class="Bound">j</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">=</a>
  <a id="1157" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1162" class="Symbol">_</a> <a id="1164" class="Symbol">_</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1172" class="Symbol">(</a><a id="1173" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1178" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1183" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1185" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1187" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1189" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1191" class="Symbol">)</a> <a id="1193" href="Cubical.HITs.SetTruncation.Properties.html#1144" class="Bound">p</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1208" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1213" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1215" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1217" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1219" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Cubical.HITs.SetTruncation.Properties.html#1146" class="Bound">q</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Cubical.HITs.SetTruncation.Properties.html#1148" class="Bound">i</a> <a id="1228" href="Cubical.HITs.SetTruncation.Properties.html#1150" class="Bound">j</a>
<a id="1230" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1235" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1240" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1251" href="Cubical.HITs.SetTruncation.Properties.html#1251" class="Bound">x</a> <a id="1253" href="Cubical.HITs.SetTruncation.Properties.html#1253" class="Bound">y</a> <a id="1255" href="Cubical.HITs.SetTruncation.Properties.html#1255" class="Bound">p</a> <a id="1257" href="Cubical.HITs.SetTruncation.Properties.html#1257" class="Bound">q</a> <a id="1259" href="Cubical.HITs.SetTruncation.Properties.html#1259" class="Bound">i</a> <a id="1261" href="Cubical.HITs.SetTruncation.Properties.html#1261" class="Bound">j</a><a id="1262" class="Symbol">)</a> <a id="1264" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a> <a id="1266" class="Symbol">=</a>
  <a id="1270" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1275" class="Symbol">_</a> <a id="1277" class="Symbol">_</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1285" class="Symbol">(λ</a> <a id="1288" href="Cubical.HITs.SetTruncation.Properties.html#1288" class="Bound">a</a> <a id="1290" class="Symbol">→</a> <a id="1292" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1297" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1302" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1304" href="Cubical.HITs.SetTruncation.Properties.html#1288" class="Bound">a</a> <a id="1306" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Cubical.HITs.SetTruncation.Properties.html#1255" class="Bound">p</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1318" class="Symbol">(λ</a> <a id="1321" href="Cubical.HITs.SetTruncation.Properties.html#1321" class="Bound">a</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1330" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1335" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1337" href="Cubical.HITs.SetTruncation.Properties.html#1321" class="Bound">a</a> <a id="1339" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.HITs.SetTruncation.Properties.html#1257" class="Bound">q</a><a id="1343" class="Symbol">)</a> <a id="1345" href="Cubical.HITs.SetTruncation.Properties.html#1259" class="Bound">i</a> <a id="1347" href="Cubical.HITs.SetTruncation.Properties.html#1261" class="Bound">j</a>

<a id="1350" class="Comment">-- Old version:</a>
<a id="1366" class="Comment">-- rec2 Cset f = rec (isSetΠ λ _ → Cset) λ x → rec Cset (f x)</a>

<a id="1429" class="Comment">-- lemma 6.9.1 in HoTT book</a>
<a id="elim"></a><a id="1457" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1462" class="Symbol">:</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1471" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1473" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1483" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="1484" class="Symbol">}</a>
       <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.HITs.SetTruncation.Properties.html#1494" class="Bound">Bset</a> <a id="1499" class="Symbol">:</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.HITs.SetTruncation.Properties.html#1502" class="Bound">x</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1508" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1510" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1525" href="Cubical.HITs.SetTruncation.Properties.html#1502" class="Bound">x</a><a id="1526" class="Symbol">))</a>
       <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.HITs.SetTruncation.Properties.html#1537" class="Bound">f</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.HITs.SetTruncation.Properties.html#1542" class="Bound">a</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1556" href="Cubical.HITs.SetTruncation.Properties.html#1542" class="Bound">a</a> <a id="1558" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1560" class="Symbol">))</a>
       <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.HITs.SetTruncation.Properties.html#1571" class="Bound">x</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1577" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1587" href="Cubical.HITs.SetTruncation.Properties.html#1571" class="Bound">x</a>
<a id="1589" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1594" href="Cubical.HITs.SetTruncation.Properties.html#1594" class="Bound">Bset</a> <a id="1599" href="Cubical.HITs.SetTruncation.Properties.html#1599" class="Bound">f</a> <a id="1601" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1603" href="Cubical.HITs.SetTruncation.Properties.html#1603" class="Bound">a</a> <a id="1605" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1608" class="Symbol">=</a> <a id="1610" href="Cubical.HITs.SetTruncation.Properties.html#1599" class="Bound">f</a> <a id="1612" href="Cubical.HITs.SetTruncation.Properties.html#1603" class="Bound">a</a>
<a id="1614" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1619" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1624" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1635" href="Cubical.HITs.SetTruncation.Properties.html#1635" class="Bound">x</a> <a id="1637" href="Cubical.HITs.SetTruncation.Properties.html#1637" class="Bound">y</a> <a id="1639" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a> <a id="1641" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a> <a id="1643" href="Cubical.HITs.SetTruncation.Properties.html#1643" class="Bound">i</a> <a id="1645" href="Cubical.HITs.SetTruncation.Properties.html#1645" class="Bound">j</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">=</a>
  <a id="1652" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="1677" class="Number">2</a> <a id="1679" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1684" class="Symbol">_</a> <a id="1686" class="Symbol">_</a>
    <a id="1692" class="Symbol">(</a><a id="1693" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1704" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1709" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1727" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1732" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1747" href="Cubical.HITs.SetTruncation.Properties.html#1635" class="Bound">x</a> <a id="1749" href="Cubical.HITs.SetTruncation.Properties.html#1637" class="Bound">y</a> <a id="1751" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a> <a id="1753" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a><a id="1754" class="Symbol">)</a> <a id="1756" href="Cubical.HITs.SetTruncation.Properties.html#1643" class="Bound">i</a> <a id="1758" href="Cubical.HITs.SetTruncation.Properties.html#1645" class="Bound">j</a>

<a id="elim2"></a><a id="1761" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1767" class="Symbol">:</a> <a id="1769" class="Symbol">{</a><a id="1770" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1776" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1778" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1785" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1787" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1797" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="1798" class="Symbol">}</a>
        <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.HITs.SetTruncation.Properties.html#1809" class="Bound">Cset</a> <a id="1814" class="Symbol">:</a> <a id="1816" class="Symbol">((</a><a id="1818" href="Cubical.HITs.SetTruncation.Properties.html#1818" class="Bound">x</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1824" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1826" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1828" class="Symbol">)</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.HITs.SetTruncation.Properties.html#1831" class="Bound">y</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1837" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1839" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1854" href="Cubical.HITs.SetTruncation.Properties.html#1818" class="Bound">x</a> <a id="1856" href="Cubical.HITs.SetTruncation.Properties.html#1831" class="Bound">y</a><a id="1857" class="Symbol">)))</a>
        <a id="1869" class="Symbol">(</a><a id="1870" href="Cubical.HITs.SetTruncation.Properties.html#1870" class="Bound">f</a> <a id="1872" class="Symbol">:</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Cubical.HITs.SetTruncation.Properties.html#1875" class="Bound">a</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.HITs.SetTruncation.Properties.html#1883" class="Bound">b</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1894" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1896" href="Cubical.HITs.SetTruncation.Properties.html#1875" class="Bound">a</a> <a id="1898" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1901" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1903" href="Cubical.HITs.SetTruncation.Properties.html#1883" class="Bound">b</a> <a id="1905" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1907" class="Symbol">)</a>
        <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.HITs.SetTruncation.Properties.html#1918" class="Bound">x</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1924" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1926" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1928" class="Symbol">)</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Cubical.HITs.SetTruncation.Properties.html#1931" class="Bound">y</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1937" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1939" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1947" href="Cubical.HITs.SetTruncation.Properties.html#1918" class="Bound">x</a> <a id="1949" href="Cubical.HITs.SetTruncation.Properties.html#1931" class="Bound">y</a>
<a id="1951" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1957" href="Cubical.HITs.SetTruncation.Properties.html#1957" class="Bound">Cset</a> <a id="1962" href="Cubical.HITs.SetTruncation.Properties.html#1962" class="Bound">f</a> <a id="1964" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1966" href="Cubical.HITs.SetTruncation.Properties.html#1966" class="Bound">x</a> <a id="1968" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1971" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1973" href="Cubical.HITs.SetTruncation.Properties.html#1973" class="Bound">y</a> <a id="1975" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Cubical.HITs.SetTruncation.Properties.html#1962" class="Bound">f</a> <a id="1982" href="Cubical.HITs.SetTruncation.Properties.html#1966" class="Bound">x</a> <a id="1984" href="Cubical.HITs.SetTruncation.Properties.html#1973" class="Bound">y</a>
<a id="1986" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1992" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="1997" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="1999" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2001" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2003" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2015" href="Cubical.HITs.SetTruncation.Properties.html#2015" class="Bound">y</a> <a id="2017" href="Cubical.HITs.SetTruncation.Properties.html#2017" class="Bound">z</a> <a id="2019" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a> <a id="2021" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a> <a id="2023" href="Cubical.HITs.SetTruncation.Properties.html#2023" class="Bound">i</a> <a id="2025" href="Cubical.HITs.SetTruncation.Properties.html#2025" class="Bound">j</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">=</a>
  <a id="2032" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2057" class="Number">2</a> <a id="2059" class="Symbol">(λ</a> <a id="2062" href="Cubical.HITs.SetTruncation.Properties.html#2062" class="Bound">a</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2071" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2073" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2075" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2078" href="Cubical.HITs.SetTruncation.Properties.html#2062" class="Bound">a</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">_</a> <a id="2083" class="Symbol">_</a>
     <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2103" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2108" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="2110" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2112" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2114" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2116" class="Symbol">)</a> <a id="2118" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a><a id="2119" class="Symbol">)</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2134" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2139" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="2141" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2143" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2145" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2147" class="Symbol">)</a> <a id="2149" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a><a id="2150" class="Symbol">)</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2161" href="Cubical.HITs.SetTruncation.Properties.html#2015" class="Bound">y</a> <a id="2163" href="Cubical.HITs.SetTruncation.Properties.html#2017" class="Bound">z</a> <a id="2165" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a> <a id="2167" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a><a id="2168" class="Symbol">)</a> <a id="2170" href="Cubical.HITs.SetTruncation.Properties.html#2023" class="Bound">i</a> <a id="2172" href="Cubical.HITs.SetTruncation.Properties.html#2025" class="Bound">j</a>
<a id="2174" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2180" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2185" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2196" href="Cubical.HITs.SetTruncation.Properties.html#2196" class="Bound">x</a> <a id="2198" href="Cubical.HITs.SetTruncation.Properties.html#2198" class="Bound">y</a> <a id="2200" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a> <a id="2202" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a> <a id="2204" href="Cubical.HITs.SetTruncation.Properties.html#2204" class="Bound">i</a> <a id="2206" href="Cubical.HITs.SetTruncation.Properties.html#2206" class="Bound">j</a><a id="2207" class="Symbol">)</a> <a id="2209" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a> <a id="2211" class="Symbol">=</a>
  <a id="2215" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2240" class="Number">2</a> <a id="2242" class="Symbol">(λ</a> <a id="2245" href="Cubical.HITs.SetTruncation.Properties.html#2245" class="Bound">a</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2254" href="Cubical.HITs.SetTruncation.Properties.html#2245" class="Bound">a</a> <a id="2256" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">_</a> <a id="2261" class="Symbol">_</a>
    <a id="2267" class="Symbol">(</a><a id="2268" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2273" class="Symbol">(λ</a> <a id="2276" href="Cubical.HITs.SetTruncation.Properties.html#2276" class="Bound">a</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2286" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2291" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2293" href="Cubical.HITs.SetTruncation.Properties.html#2276" class="Bound">a</a> <a id="2295" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2296" class="Symbol">)</a> <a id="2298" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a><a id="2299" class="Symbol">)</a> <a id="2301" class="Symbol">(</a><a id="2302" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2307" class="Symbol">(λ</a> <a id="2310" href="Cubical.HITs.SetTruncation.Properties.html#2310" class="Bound">a</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2320" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2325" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2327" href="Cubical.HITs.SetTruncation.Properties.html#2310" class="Bound">a</a> <a id="2329" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2330" class="Symbol">)</a> <a id="2332" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2344" href="Cubical.HITs.SetTruncation.Properties.html#2196" class="Bound">x</a> <a id="2346" href="Cubical.HITs.SetTruncation.Properties.html#2198" class="Bound">y</a> <a id="2348" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a> <a id="2350" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a><a id="2351" class="Symbol">)</a> <a id="2353" href="Cubical.HITs.SetTruncation.Properties.html#2204" class="Bound">i</a> <a id="2355" href="Cubical.HITs.SetTruncation.Properties.html#2206" class="Bound">j</a>

<a id="2358" class="Comment">-- Old version:</a>
<a id="2374" class="Comment">-- elim2 Cset f = elim (λ _ → isSetΠ (λ _ → Cset _ _))</a>
<a id="2429" class="Comment">--                     (λ a → elim (λ _ → Cset _ _) (f a))</a>

<a id="2489" class="Comment">-- TODO: generalize</a>
<a id="elim3"></a><a id="2509" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="2515" class="Symbol">:</a> <a id="2517" class="Symbol">{</a><a id="2518" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2524" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2526" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2529" class="Symbol">→</a> <a id="2531" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2533" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2535" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2542" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2544" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2554" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="2555" class="Symbol">}</a>
        <a id="2565" class="Symbol">(</a><a id="2566" href="Cubical.HITs.SetTruncation.Properties.html#2566" class="Bound">Dset</a> <a id="2571" class="Symbol">:</a> <a id="2573" class="Symbol">((</a><a id="2575" href="Cubical.HITs.SetTruncation.Properties.html#2575" class="Bound">x</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2581" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2583" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Cubical.HITs.SetTruncation.Properties.html#2588" class="Bound">y</a> <a id="2590" class="Symbol">:</a> <a id="2592" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2594" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2596" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2598" class="Symbol">)</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.HITs.SetTruncation.Properties.html#2601" class="Bound">z</a> <a id="2603" class="Symbol">:</a> <a id="2605" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2607" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2609" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2624" href="Cubical.HITs.SetTruncation.Properties.html#2575" class="Bound">x</a> <a id="2626" href="Cubical.HITs.SetTruncation.Properties.html#2588" class="Bound">y</a> <a id="2628" href="Cubical.HITs.SetTruncation.Properties.html#2601" class="Bound">z</a><a id="2629" class="Symbol">)))</a>
        <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.HITs.SetTruncation.Properties.html#2642" class="Bound">g</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Cubical.HITs.SetTruncation.Properties.html#2647" class="Bound">a</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Cubical.HITs.SetTruncation.Properties.html#2655" class="Bound">b</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.HITs.SetTruncation.Properties.html#2663" class="Bound">c</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2674" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2676" href="Cubical.HITs.SetTruncation.Properties.html#2647" class="Bound">a</a> <a id="2678" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2681" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2683" href="Cubical.HITs.SetTruncation.Properties.html#2655" class="Bound">b</a> <a id="2685" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2688" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2690" href="Cubical.HITs.SetTruncation.Properties.html#2663" class="Bound">c</a> <a id="2692" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2694" class="Symbol">)</a>
        <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.HITs.SetTruncation.Properties.html#2705" class="Bound">x</a> <a id="2707" class="Symbol">:</a> <a id="2709" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2711" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2713" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2715" class="Symbol">)</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Cubical.HITs.SetTruncation.Properties.html#2718" class="Bound">y</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2724" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2726" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Cubical.HITs.SetTruncation.Properties.html#2731" class="Bound">z</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2737" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2739" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2747" href="Cubical.HITs.SetTruncation.Properties.html#2705" class="Bound">x</a> <a id="2749" href="Cubical.HITs.SetTruncation.Properties.html#2718" class="Bound">y</a> <a id="2751" href="Cubical.HITs.SetTruncation.Properties.html#2731" class="Bound">z</a>
<a id="2753" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="2759" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2764" href="Cubical.HITs.SetTruncation.Properties.html#2764" class="Bound">g</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2774" class="Symbol">(λ</a> <a id="2777" href="Cubical.HITs.SetTruncation.Properties.html#2777" class="Bound">_</a> <a id="2779" href="Cubical.HITs.SetTruncation.Properties.html#2779" class="Bound">_</a> <a id="2781" class="Symbol">→</a> <a id="2783" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="2790" class="Symbol">(λ</a> <a id="2793" href="Cubical.HITs.SetTruncation.Properties.html#2793" class="Bound">_</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2802" class="Symbol">_</a> <a id="2804" class="Symbol">_</a> <a id="2806" class="Symbol">_))</a>
                     <a id="2831" class="Symbol">(λ</a> <a id="2834" href="Cubical.HITs.SetTruncation.Properties.html#2834" class="Bound">a</a> <a id="2836" href="Cubical.HITs.SetTruncation.Properties.html#2836" class="Bound">b</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="2845" class="Symbol">(λ</a> <a id="2848" href="Cubical.HITs.SetTruncation.Properties.html#2848" class="Bound">_</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2857" class="Symbol">_</a> <a id="2859" class="Symbol">_</a> <a id="2861" class="Symbol">_)</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Cubical.HITs.SetTruncation.Properties.html#2764" class="Bound">g</a> <a id="2867" href="Cubical.HITs.SetTruncation.Properties.html#2834" class="Bound">a</a> <a id="2869" href="Cubical.HITs.SetTruncation.Properties.html#2836" class="Bound">b</a><a id="2870" class="Symbol">))</a>

<a id="elim4"></a><a id="2874" href="Cubical.HITs.SetTruncation.Properties.html#2874" class="Function">elim4</a> <a id="2880" class="Symbol">:</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2889" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2891" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2898" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2900" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2907" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2909" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2916" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="2918" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2928" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="2929" class="Symbol">}</a>
        <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.HITs.SetTruncation.Properties.html#2940" class="Bound">Eset</a> <a id="2945" class="Symbol">:</a> <a id="2947" class="Symbol">((</a><a id="2949" href="Cubical.HITs.SetTruncation.Properties.html#2949" class="Bound">w</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2955" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2957" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2959" class="Symbol">)</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Cubical.HITs.SetTruncation.Properties.html#2962" class="Bound">x</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2968" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2970" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2972" class="Symbol">)</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.HITs.SetTruncation.Properties.html#2975" class="Bound">y</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2981" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2983" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Cubical.HITs.SetTruncation.Properties.html#2988" class="Bound">z</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2994" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="2996" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2998" class="Symbol">)</a>
              <a id="3014" class="Symbol">→</a> <a id="3016" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3025" href="Cubical.HITs.SetTruncation.Properties.html#2949" class="Bound">w</a> <a id="3027" href="Cubical.HITs.SetTruncation.Properties.html#2962" class="Bound">x</a> <a id="3029" href="Cubical.HITs.SetTruncation.Properties.html#2975" class="Bound">y</a> <a id="3031" href="Cubical.HITs.SetTruncation.Properties.html#2988" class="Bound">z</a><a id="3032" class="Symbol">)))</a>
        <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.HITs.SetTruncation.Properties.html#3045" class="Bound">g</a> <a id="3047" class="Symbol">:</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Cubical.HITs.SetTruncation.Properties.html#3050" class="Bound">a</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="3055" class="Symbol">)</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Cubical.HITs.SetTruncation.Properties.html#3058" class="Bound">b</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.HITs.SetTruncation.Properties.html#3066" class="Bound">c</a> <a id="3068" class="Symbol">:</a> <a id="3070" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Cubical.HITs.SetTruncation.Properties.html#3074" class="Bound">d</a> <a id="3076" class="Symbol">:</a> <a id="3078" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3085" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3087" href="Cubical.HITs.SetTruncation.Properties.html#3050" class="Bound">a</a> <a id="3089" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3092" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3094" href="Cubical.HITs.SetTruncation.Properties.html#3058" class="Bound">b</a> <a id="3096" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3099" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3101" href="Cubical.HITs.SetTruncation.Properties.html#3066" class="Bound">c</a> <a id="3103" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3106" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3108" href="Cubical.HITs.SetTruncation.Properties.html#3074" class="Bound">d</a> <a id="3110" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="3112" class="Symbol">)</a>
        <a id="3122" class="Symbol">(</a><a id="3123" href="Cubical.HITs.SetTruncation.Properties.html#3123" class="Bound">w</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3129" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="3131" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Cubical.HITs.SetTruncation.Properties.html#3136" class="Bound">x</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3142" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="3144" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3146" class="Symbol">)</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.HITs.SetTruncation.Properties.html#3149" class="Bound">y</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3155" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="3157" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3159" class="Symbol">)</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Cubical.HITs.SetTruncation.Properties.html#3162" class="Bound">z</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3168" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="3170" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3178" href="Cubical.HITs.SetTruncation.Properties.html#3123" class="Bound">w</a> <a id="3180" href="Cubical.HITs.SetTruncation.Properties.html#3136" class="Bound">x</a> <a id="3182" href="Cubical.HITs.SetTruncation.Properties.html#3149" class="Bound">y</a> <a id="3184" href="Cubical.HITs.SetTruncation.Properties.html#3162" class="Bound">z</a>
<a id="3186" href="Cubical.HITs.SetTruncation.Properties.html#2874" class="Function">elim4</a> <a id="3192" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3197" href="Cubical.HITs.SetTruncation.Properties.html#3197" class="Bound">g</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="3207" class="Symbol">(λ</a> <a id="3210" href="Cubical.HITs.SetTruncation.Properties.html#3210" class="Bound">_</a> <a id="3212" href="Cubical.HITs.SetTruncation.Properties.html#3212" class="Bound">_</a> <a id="3214" href="Cubical.HITs.SetTruncation.Properties.html#3214" class="Bound">_</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="3225" class="Symbol">λ</a> <a id="3227" href="Cubical.HITs.SetTruncation.Properties.html#3227" class="Bound">_</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3236" class="Symbol">_</a> <a id="3238" class="Symbol">_</a> <a id="3240" class="Symbol">_</a> <a id="3242" class="Symbol">_)</a>
                     <a id="3266" class="Symbol">λ</a> <a id="3268" href="Cubical.HITs.SetTruncation.Properties.html#3268" class="Bound">a</a> <a id="3270" href="Cubical.HITs.SetTruncation.Properties.html#3270" class="Bound">b</a> <a id="3272" href="Cubical.HITs.SetTruncation.Properties.html#3272" class="Bound">c</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="3281" class="Symbol">(λ</a> <a id="3284" href="Cubical.HITs.SetTruncation.Properties.html#3284" class="Bound">_</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3293" class="Symbol">_</a> <a id="3295" class="Symbol">_</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.HITs.SetTruncation.Properties.html#3197" class="Bound">g</a> <a id="3305" href="Cubical.HITs.SetTruncation.Properties.html#3268" class="Bound">a</a> <a id="3307" href="Cubical.HITs.SetTruncation.Properties.html#3270" class="Bound">b</a> <a id="3309" href="Cubical.HITs.SetTruncation.Properties.html#3272" class="Bound">c</a><a id="3310" class="Symbol">)</a>


<a id="3314" class="Comment">-- the recursor for maps into groupoids following the &quot;HIT proof&quot; in:</a>
<a id="3384" class="Comment">-- https://arxiv.org/abs/1507.01150</a>
<a id="3420" class="Comment">-- i.e. for any type A and groupoid B we can construct a map ∥ A ∥₂ → B</a>
<a id="3492" class="Comment">-- from a map A → B satisfying the condition</a>
<a id="3537" class="Comment">--    ∀ (a b : A) (p q : a ≡ b) → cong f p ≡ cong f q</a>
<a id="3591" class="Comment">-- TODO: prove that this is an equivalence</a>
<a id="3634" class="Keyword">module</a> <a id="rec→Gpd"></a><a id="3641" href="Cubical.HITs.SetTruncation.Properties.html#3641" class="Module">rec→Gpd</a> <a id="3649" class="Symbol">{</a><a id="3650" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3652" class="Symbol">:</a> <a id="3654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3659" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="3660" class="Symbol">}</a> <a id="3662" class="Symbol">{</a><a id="3663" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3672" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="3674" class="Symbol">}</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="3682" class="Symbol">:</a> <a id="3684" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3695" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3705" class="Symbol">→</a> <a id="3707" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a><a id="3708" class="Symbol">)</a>
               <a id="3725" class="Symbol">(</a><a id="3726" href="Cubical.HITs.SetTruncation.Properties.html#3726" class="Bound">congFConst</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">∀</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Cubical.HITs.SetTruncation.Properties.html#3742" class="Bound">a</a> <a id="3744" href="Cubical.HITs.SetTruncation.Properties.html#3744" class="Bound">b</a> <a id="3746" class="Symbol">:</a> <a id="3748" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3749" class="Symbol">)</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Cubical.HITs.SetTruncation.Properties.html#3752" class="Bound">p</a> <a id="3754" href="Cubical.HITs.SetTruncation.Properties.html#3754" class="Bound">q</a> <a id="3756" class="Symbol">:</a> <a id="3758" href="Cubical.HITs.SetTruncation.Properties.html#3742" class="Bound">a</a> <a id="3760" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3762" href="Cubical.HITs.SetTruncation.Properties.html#3744" class="Bound">b</a><a id="3763" class="Symbol">)</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3772" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3774" href="Cubical.HITs.SetTruncation.Properties.html#3752" class="Bound">p</a> <a id="3776" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3783" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3785" href="Cubical.HITs.SetTruncation.Properties.html#3754" class="Bound">q</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Keyword">where</a>

 <a id="3796" class="Keyword">data</a> <a id="rec→Gpd.H"></a><a id="3801" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3810" href="Cubical.HITs.SetTruncation.Properties.html#3659" class="Bound">ℓ</a> <a id="3812" class="Keyword">where</a>
  <a id="rec→Gpd.H.η"></a><a id="3820" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3822" class="Symbol">:</a> <a id="3824" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3826" class="Symbol">→</a> <a id="3828" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
  <a id="rec→Gpd.H.ε"></a><a id="3832" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="3834" class="Symbol">:</a> <a id="3836" class="Symbol">∀</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3841" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3852" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3854" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3856" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3858" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3865" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3869" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3871" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3873" class="Comment">-- prop. trunc. of a≡b</a>
  <a id="rec→Gpd.H.δ"></a><a id="3898" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="3900" class="Symbol">:</a> <a id="3902" class="Symbol">∀</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3907" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3912" class="Symbol">)</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a> <a id="3917" class="Symbol">:</a> <a id="3919" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3921" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3923" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a><a id="3924" class="Symbol">)</a> <a id="3926" class="Symbol">→</a> <a id="3928" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="3930" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3932" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a> <a id="3934" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3936" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a> <a id="3938" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3943" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3948" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3950" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a>
  <a id="rec→Gpd.H.gtrunc"></a><a id="3954" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3974" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>

 <a id="3978" class="Comment">-- write elimination principle for H</a>
 <a id="4016" class="Keyword">module</a> <a id="rec→Gpd.Helim"></a><a id="4023" href="Cubical.HITs.SetTruncation.Properties.html#4023" class="Module">Helim</a> <a id="4029" class="Symbol">{</a><a id="4030" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4032" class="Symbol">:</a> <a id="4034" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="4036" class="Symbol">→</a> <a id="4038" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4043" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="4046" class="Symbol">}</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.HITs.SetTruncation.Properties.html#4049" class="Bound">Pgpd</a> <a id="4054" class="Symbol">:</a> <a id="4056" class="Symbol">∀</a> <a id="4058" href="Cubical.HITs.SetTruncation.Properties.html#4058" class="Bound">h</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4076" href="Cubical.HITs.SetTruncation.Properties.html#4058" class="Bound">h</a><a id="4077" class="Symbol">))</a>
              <a id="4094" class="Symbol">(</a><a id="4095" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4098" class="Symbol">:</a> <a id="4100" class="Symbol">(</a><a id="4101" href="Cubical.HITs.SetTruncation.Properties.html#4101" class="Bound">a</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">→</a> <a id="4110" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="4115" href="Cubical.HITs.SetTruncation.Properties.html#4101" class="Bound">a</a><a id="4116" class="Symbol">))</a>
              <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4137" class="Symbol">:</a> <a id="4139" class="Symbol">∀</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4144" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4146" class="Symbol">:</a> <a id="4148" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4149" class="Symbol">)</a> <a id="4151" class="Symbol">(</a><a id="4152" href="Cubical.HITs.SetTruncation.Properties.html#4152" class="Bound">∣p∣₁</a> <a id="4157" class="Symbol">:</a> <a id="4159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4161" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4163" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4165" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4167" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4169" class="Symbol">)</a>
                  <a id="4189" class="Symbol">→</a> <a id="4191" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4197" class="Symbol">(λ</a> <a id="4200" href="Cubical.HITs.SetTruncation.Properties.html#4200" class="Bound">i</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="4209" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4211" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4213" href="Cubical.HITs.SetTruncation.Properties.html#4152" class="Bound">∣p∣₁</a> <a id="4218" href="Cubical.HITs.SetTruncation.Properties.html#4200" class="Bound">i</a><a id="4219" class="Symbol">))</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4226" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4233" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a><a id="4234" class="Symbol">))</a>
              <a id="4251" class="Symbol">(</a><a id="4252" href="Cubical.HITs.SetTruncation.Properties.html#4252" class="Bound">δ*</a> <a id="4255" class="Symbol">:</a> <a id="4257" class="Symbol">∀</a> <a id="4259" class="Symbol">(</a><a id="4260" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4262" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4276" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4278" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a><a id="4279" class="Symbol">)</a>
                  <a id="4299" class="Symbol">→</a> <a id="4301" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4307" class="Symbol">(λ</a> <a id="4310" href="Cubical.HITs.SetTruncation.Properties.html#4310" class="Bound">i</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4320" class="Symbol">(λ</a> <a id="4323" href="Cubical.HITs.SetTruncation.Properties.html#4323" class="Bound">j</a> <a id="4325" class="Symbol">→</a> <a id="4327" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="4332" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4334" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4336" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4338" href="Cubical.HITs.SetTruncation.Properties.html#4310" class="Bound">i</a> <a id="4340" href="Cubical.HITs.SetTruncation.Properties.html#4323" class="Bound">j</a><a id="4341" class="Symbol">))</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4348" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4355" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a><a id="4356" class="Symbol">))</a>
                          <a id="4385" class="Symbol">(</a><a id="4386" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4389" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4391" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4393" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4395" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4397" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4407" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4410" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a><a id="4411" class="Symbol">))</a> <a id="4414" class="Keyword">where</a>

  <a id="rec→Gpd.Helim.fun"></a><a id="4423" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4427" class="Symbol">:</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Cubical.HITs.SetTruncation.Properties.html#4430" class="Bound">h</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="4435" class="Symbol">)</a> <a id="4437" class="Symbol">→</a> <a id="4439" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4441" href="Cubical.HITs.SetTruncation.Properties.html#4430" class="Bound">h</a>
  <a id="4445" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="4452" href="Cubical.HITs.SetTruncation.Properties.html#4452" class="Bound">a</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">=</a> <a id="4457" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4460" href="Cubical.HITs.SetTruncation.Properties.html#4452" class="Bound">a</a>
  <a id="4464" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="4471" href="Cubical.HITs.SetTruncation.Properties.html#4471" class="Bound">a</a> <a id="4473" href="Cubical.HITs.SetTruncation.Properties.html#4473" class="Bound">b</a> <a id="4475" href="Cubical.HITs.SetTruncation.Properties.html#4475" class="Bound">∣p∣₁</a> <a id="4480" href="Cubical.HITs.SetTruncation.Properties.html#4480" class="Bound">i</a><a id="4481" class="Symbol">)</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4488" href="Cubical.HITs.SetTruncation.Properties.html#4471" class="Bound">a</a> <a id="4490" href="Cubical.HITs.SetTruncation.Properties.html#4473" class="Bound">b</a> <a id="4492" href="Cubical.HITs.SetTruncation.Properties.html#4475" class="Bound">∣p∣₁</a> <a id="4497" href="Cubical.HITs.SetTruncation.Properties.html#4480" class="Bound">i</a>
  <a id="4501" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4505" class="Symbol">(</a><a id="4506" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="4508" href="Cubical.HITs.SetTruncation.Properties.html#4508" class="Bound">a</a> <a id="4510" href="Cubical.HITs.SetTruncation.Properties.html#4510" class="Bound">b</a> <a id="4512" href="Cubical.HITs.SetTruncation.Properties.html#4512" class="Bound">p</a> <a id="4514" href="Cubical.HITs.SetTruncation.Properties.html#4514" class="Bound">i</a> <a id="4516" href="Cubical.HITs.SetTruncation.Properties.html#4516" class="Bound">j</a><a id="4517" class="Symbol">)</a> <a id="4519" class="Symbol">=</a> <a id="4521" href="Cubical.HITs.SetTruncation.Properties.html#4252" class="Bound">δ*</a> <a id="4524" href="Cubical.HITs.SetTruncation.Properties.html#4508" class="Bound">a</a> <a id="4526" href="Cubical.HITs.SetTruncation.Properties.html#4510" class="Bound">b</a> <a id="4528" href="Cubical.HITs.SetTruncation.Properties.html#4512" class="Bound">p</a> <a id="4530" href="Cubical.HITs.SetTruncation.Properties.html#4514" class="Bound">i</a> <a id="4532" href="Cubical.HITs.SetTruncation.Properties.html#4516" class="Bound">j</a>
  <a id="4536" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="4548" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a> <a id="4550" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a> <a id="4552" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a> <a id="4554" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a> <a id="4556" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a> <a id="4558" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a> <a id="4560" href="Cubical.HITs.SetTruncation.Properties.html#4560" class="Bound">i</a> <a id="4562" href="Cubical.HITs.SetTruncation.Properties.html#4562" class="Bound">j</a> <a id="4564" href="Cubical.HITs.SetTruncation.Properties.html#4564" class="Bound">k</a><a id="4565" class="Symbol">)</a> <a id="4567" class="Symbol">=</a> <a id="4569" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="4594" class="Number">3</a> <a id="4596" href="Cubical.HITs.SetTruncation.Properties.html#4049" class="Bound">Pgpd</a>
                                   <a id="4636" class="Symbol">(</a><a id="4637" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4641" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4649" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a><a id="4650" class="Symbol">)</a>
                                   <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4693" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4697" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4706" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4710" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a><a id="4711" class="Symbol">)</a>
                                   <a id="4748" class="Symbol">(</a><a id="4749" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4760" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a><a id="4763" class="Symbol">)</a> <a id="4765" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a><a id="4766" class="Symbol">)</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4780" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a><a id="4783" class="Symbol">)</a> <a id="4785" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a><a id="4786" class="Symbol">)</a>
                                   <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="4831" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a> <a id="4833" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a> <a id="4835" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a> <a id="4837" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a> <a id="4839" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a> <a id="4841" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a><a id="4842" class="Symbol">)</a> <a id="4844" href="Cubical.HITs.SetTruncation.Properties.html#4560" class="Bound">i</a> <a id="4846" href="Cubical.HITs.SetTruncation.Properties.html#4562" class="Bound">j</a> <a id="4848" href="Cubical.HITs.SetTruncation.Properties.html#4564" class="Bound">k</a>

 <a id="4852" class="Keyword">module</a> <a id="rec→Gpd.Hrec"></a><a id="4859" href="Cubical.HITs.SetTruncation.Properties.html#4859" class="Module">Hrec</a> <a id="4864" class="Symbol">{</a><a id="4865" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4874" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="4877" class="Symbol">}</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.HITs.SetTruncation.Properties.html#4880" class="Bound">Cgpd</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4898" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a><a id="4899" class="Symbol">)</a>
             <a id="4914" class="Symbol">(</a><a id="4915" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="4922" class="Symbol">→</a> <a id="4924" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a><a id="4925" class="Symbol">)</a>
             <a id="4940" class="Symbol">(</a><a id="4941" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="4944" class="Symbol">:</a> <a id="4946" class="Symbol">∀</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4951" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Symbol">→</a> <a id="4960" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4962" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4964" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4966" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a> <a id="4968" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4971" class="Symbol">→</a> <a id="4973" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4976" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4980" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4983" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a><a id="4984" class="Symbol">)</a>
             <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.HITs.SetTruncation.Properties.html#5000" class="Bound">δ*</a> <a id="5003" class="Symbol">:</a> <a id="5005" class="Symbol">∀</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5010" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="5015" class="Symbol">)</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a> <a id="5020" class="Symbol">:</a> <a id="5022" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5024" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5026" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a><a id="5027" class="Symbol">)</a> <a id="5029" class="Symbol">→</a> <a id="5031" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="5034" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5036" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a> <a id="5038" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5040" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a> <a id="5042" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5045" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5047" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5052" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="5055" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Keyword">where</a>

  <a id="rec→Gpd.Hrec.fun"></a><a id="5067" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5071" class="Symbol">:</a> <a id="5073" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a>
  <a id="5081" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="5088" href="Cubical.HITs.SetTruncation.Properties.html#5088" class="Bound">a</a><a id="5089" class="Symbol">)</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="5096" href="Cubical.HITs.SetTruncation.Properties.html#5088" class="Bound">a</a>
  <a id="5100" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5104" class="Symbol">(</a><a id="5105" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="5107" href="Cubical.HITs.SetTruncation.Properties.html#5107" class="Bound">a</a> <a id="5109" href="Cubical.HITs.SetTruncation.Properties.html#5109" class="Bound">b</a> <a id="5111" href="Cubical.HITs.SetTruncation.Properties.html#5111" class="Bound">∣p∣₁</a> <a id="5116" href="Cubical.HITs.SetTruncation.Properties.html#5116" class="Bound">i</a><a id="5117" class="Symbol">)</a> <a id="5119" class="Symbol">=</a> <a id="5121" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="5124" href="Cubical.HITs.SetTruncation.Properties.html#5107" class="Bound">a</a> <a id="5126" href="Cubical.HITs.SetTruncation.Properties.html#5109" class="Bound">b</a> <a id="5128" href="Cubical.HITs.SetTruncation.Properties.html#5111" class="Bound">∣p∣₁</a> <a id="5133" href="Cubical.HITs.SetTruncation.Properties.html#5116" class="Bound">i</a>
  <a id="5137" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5141" class="Symbol">(</a><a id="5142" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="5144" href="Cubical.HITs.SetTruncation.Properties.html#5144" class="Bound">a</a> <a id="5146" href="Cubical.HITs.SetTruncation.Properties.html#5146" class="Bound">b</a> <a id="5148" href="Cubical.HITs.SetTruncation.Properties.html#5148" class="Bound">p</a> <a id="5150" href="Cubical.HITs.SetTruncation.Properties.html#5150" class="Bound">i</a> <a id="5152" href="Cubical.HITs.SetTruncation.Properties.html#5152" class="Bound">j</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="Cubical.HITs.SetTruncation.Properties.html#5000" class="Bound">δ*</a> <a id="5160" href="Cubical.HITs.SetTruncation.Properties.html#5144" class="Bound">a</a> <a id="5162" href="Cubical.HITs.SetTruncation.Properties.html#5146" class="Bound">b</a> <a id="5164" href="Cubical.HITs.SetTruncation.Properties.html#5148" class="Bound">p</a> <a id="5166" href="Cubical.HITs.SetTruncation.Properties.html#5150" class="Bound">i</a> <a id="5168" href="Cubical.HITs.SetTruncation.Properties.html#5152" class="Bound">j</a>
  <a id="5172" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="5184" href="Cubical.HITs.SetTruncation.Properties.html#5184" class="Bound">x</a> <a id="5186" href="Cubical.HITs.SetTruncation.Properties.html#5186" class="Bound">y</a> <a id="5188" href="Cubical.HITs.SetTruncation.Properties.html#5188" class="Bound">p</a> <a id="5190" href="Cubical.HITs.SetTruncation.Properties.html#5190" class="Bound">q</a> <a id="5192" href="Cubical.HITs.SetTruncation.Properties.html#5192" class="Bound">α</a> <a id="5194" href="Cubical.HITs.SetTruncation.Properties.html#5194" class="Bound">β</a> <a id="5196" href="Cubical.HITs.SetTruncation.Properties.html#5196" class="Bound">i</a> <a id="5198" href="Cubical.HITs.SetTruncation.Properties.html#5198" class="Bound">j</a> <a id="5200" href="Cubical.HITs.SetTruncation.Properties.html#5200" class="Bound">k</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Cubical.HITs.SetTruncation.Properties.html#4880" class="Bound">Cgpd</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5215" href="Cubical.HITs.SetTruncation.Properties.html#5184" class="Bound">x</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5223" href="Cubical.HITs.SetTruncation.Properties.html#5186" class="Bound">y</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5232" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5236" href="Cubical.HITs.SetTruncation.Properties.html#5188" class="Bound">p</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5245" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5249" href="Cubical.HITs.SetTruncation.Properties.html#5190" class="Bound">q</a><a id="5250" class="Symbol">)</a>
                                   <a id="5287" class="Symbol">(</a><a id="5288" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5299" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a><a id="5302" class="Symbol">)</a> <a id="5304" href="Cubical.HITs.SetTruncation.Properties.html#5192" class="Bound">α</a><a id="5305" class="Symbol">)</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5313" class="Symbol">(</a><a id="5314" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5319" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a><a id="5322" class="Symbol">)</a> <a id="5324" href="Cubical.HITs.SetTruncation.Properties.html#5194" class="Bound">β</a><a id="5325" class="Symbol">)</a> <a id="5327" href="Cubical.HITs.SetTruncation.Properties.html#5196" class="Bound">i</a> <a id="5329" href="Cubical.HITs.SetTruncation.Properties.html#5198" class="Bound">j</a> <a id="5331" href="Cubical.HITs.SetTruncation.Properties.html#5200" class="Bound">k</a>

 <a id="5335" class="Keyword">module</a> <a id="rec→Gpd.HelimProp"></a><a id="5342" href="Cubical.HITs.SetTruncation.Properties.html#5342" class="Module">HelimProp</a> <a id="5352" class="Symbol">{</a><a id="5353" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5359" class="Symbol">→</a> <a id="5361" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5366" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="5369" class="Symbol">}</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5378" class="Symbol">:</a> <a id="5380" class="Symbol">∀</a> <a id="5382" href="Cubical.HITs.SetTruncation.Properties.html#5382" class="Bound">h</a> <a id="5384" class="Symbol">→</a> <a id="5386" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5396" href="Cubical.HITs.SetTruncation.Properties.html#5382" class="Bound">h</a><a id="5397" class="Symbol">))</a>
                  <a id="5418" class="Symbol">(</a><a id="5419" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5422" class="Symbol">:</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.HITs.SetTruncation.Properties.html#5425" class="Bound">a</a> <a id="5427" class="Symbol">:</a> <a id="5429" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="5430" class="Symbol">)</a> <a id="5432" class="Symbol">→</a> <a id="5434" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="5439" href="Cubical.HITs.SetTruncation.Properties.html#5425" class="Bound">a</a><a id="5440" class="Symbol">))</a> <a id="5443" class="Keyword">where</a>

  <a id="rec→Gpd.HelimProp.fun"></a><a id="5452" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">fun</a> <a id="5456" class="Symbol">:</a> <a id="5458" class="Symbol">∀</a> <a id="5460" href="Cubical.HITs.SetTruncation.Properties.html#5460" class="Bound">h</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5466" href="Cubical.HITs.SetTruncation.Properties.html#5460" class="Bound">h</a>
  <a id="5470" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">fun</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">Helim.fun</a> <a id="5486" class="Symbol">(λ</a> <a id="5489" href="Cubical.HITs.SetTruncation.Properties.html#5489" class="Bound">_</a> <a id="5491" class="Symbol">→</a> <a id="5493" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5531" class="Symbol">_)))</a> <a id="5536" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a>
                  <a id="5557" class="Symbol">(λ</a> <a id="5560" href="Cubical.HITs.SetTruncation.Properties.html#5560" class="Bound">a</a> <a id="5562" href="Cubical.HITs.SetTruncation.Properties.html#5562" class="Bound">b</a> <a id="5564" href="Cubical.HITs.SetTruncation.Properties.html#5564" class="Bound">∣p∣₁</a> <a id="5569" class="Symbol">→</a> <a id="5571" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="5596" class="Number">1</a> <a id="5598" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5604" class="Symbol">_</a> <a id="5606" class="Symbol">_</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="5611" href="Cubical.HITs.SetTruncation.Properties.html#5560" class="Bound">a</a> <a id="5613" href="Cubical.HITs.SetTruncation.Properties.html#5562" class="Bound">b</a> <a id="5615" href="Cubical.HITs.SetTruncation.Properties.html#5564" class="Bound">∣p∣₁</a><a id="5619" class="Symbol">))</a>
                   <a id="5641" class="Symbol">λ</a> <a id="5643" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a> <a id="5645" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a> <a id="5647" href="Cubical.HITs.SetTruncation.Properties.html#5647" class="Bound">p</a> <a id="5649" class="Symbol">→</a> <a id="5651" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="5676" class="Number">1</a>
                              <a id="5708" class="Symbol">{</a><a id="5709" class="Argument">B</a> <a id="5711" class="Symbol">=</a> <a id="5713" class="Symbol">λ</a> <a id="5715" href="Cubical.HITs.SetTruncation.Properties.html#5715" class="Bound">p</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5725" class="Symbol">(λ</a> <a id="5728" href="Cubical.HITs.SetTruncation.Properties.html#5728" class="Bound">i</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Cubical.HITs.SetTruncation.Properties.html#5715" class="Bound">p</a> <a id="5737" href="Cubical.HITs.SetTruncation.Properties.html#5728" class="Bound">i</a><a id="5738" class="Symbol">))</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5745" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a><a id="5746" class="Symbol">)</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5752" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a><a id="5753" class="Symbol">)}</a>
                              <a id="5786" class="Symbol">(λ</a> <a id="5789" href="Cubical.HITs.SetTruncation.Properties.html#5789" class="Bound">_</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="Cubical.Foundations.HLevels.html#10341" class="Function">isOfHLevelPathP</a> <a id="5809" class="Number">1</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5818" class="Symbol">_)</a> <a id="5821" class="Symbol">_</a> <a id="5823" class="Symbol">_)</a> <a id="5826" class="Symbol">_</a> <a id="5828" class="Symbol">_</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="5833" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a> <a id="5835" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a> <a id="5837" href="Cubical.HITs.SetTruncation.Properties.html#5647" class="Bound">p</a><a id="5838" class="Symbol">)</a>

 <a id="5842" class="Comment">-- The main trick: eliminating into hsets is easy</a>
 <a id="5893" class="Comment">-- i.e. H has the universal property of set truncation...</a>
 <a id="5952" class="Keyword">module</a> <a id="rec→Gpd.HelimSet"></a><a id="5959" href="Cubical.HITs.SetTruncation.Properties.html#5959" class="Module">HelimSet</a> <a id="5968" class="Symbol">{</a><a id="5969" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="5971" class="Symbol">:</a> <a id="5973" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5975" class="Symbol">→</a> <a id="5977" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5982" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="5985" class="Symbol">}</a> <a id="5987" class="Symbol">(</a><a id="5988" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="5993" class="Symbol">:</a> <a id="5995" class="Symbol">∀</a> <a id="5997" href="Cubical.HITs.SetTruncation.Properties.html#5997" class="Bound">h</a> <a id="5999" class="Symbol">→</a> <a id="6001" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6007" class="Symbol">(</a><a id="6008" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6010" href="Cubical.HITs.SetTruncation.Properties.html#5997" class="Bound">h</a><a id="6011" class="Symbol">))</a>
                 <a id="6031" class="Symbol">(</a><a id="6032" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6035" class="Symbol">:</a> <a id="6037" class="Symbol">∀</a> <a id="6039" href="Cubical.HITs.SetTruncation.Properties.html#6039" class="Bound">a</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6045" class="Symbol">(</a><a id="6046" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="6048" href="Cubical.HITs.SetTruncation.Properties.html#6039" class="Bound">a</a><a id="6049" class="Symbol">))</a> <a id="6052" class="Keyword">where</a>

  <a id="rec→Gpd.HelimSet.fun"></a><a id="6061" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">fun</a> <a id="6065" class="Symbol">:</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.HITs.SetTruncation.Properties.html#6068" class="Bound">h</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="6073" class="Symbol">)</a> <a id="6075" class="Symbol">→</a> <a id="6077" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6079" href="Cubical.HITs.SetTruncation.Properties.html#6068" class="Bound">h</a>
  <a id="6083" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">fun</a> <a id="6087" class="Symbol">=</a> <a id="6089" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">Helim.fun</a> <a id="6099" class="Symbol">(λ</a> <a id="6102" href="Cubical.HITs.SetTruncation.Properties.html#6102" class="Bound">_</a> <a id="6104" class="Symbol">→</a> <a id="6106" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6129" class="Symbol">_))</a> <a id="6133" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6136" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a>
                   <a id="6158" class="Symbol">λ</a> <a id="6160" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a> <a id="6162" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a> <a id="6164" href="Cubical.HITs.SetTruncation.Properties.html#6164" class="Bound">p</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Cubical.Foundations.HLevels.html#26149" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="6193" class="Number">1</a>
                             <a id="6224" class="Symbol">{</a><a id="6225" class="Argument">B</a> <a id="6227" class="Symbol">=</a> <a id="6229" class="Symbol">λ</a> <a id="6231" href="Cubical.HITs.SetTruncation.Properties.html#6231" class="Bound">p</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6241" class="Symbol">(λ</a> <a id="6244" href="Cubical.HITs.SetTruncation.Properties.html#6244" class="Bound">i</a> <a id="6246" class="Symbol">→</a> <a id="6248" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Cubical.HITs.SetTruncation.Properties.html#6231" class="Bound">p</a> <a id="6253" href="Cubical.HITs.SetTruncation.Properties.html#6244" class="Bound">i</a><a id="6254" class="Symbol">))</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6261" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a><a id="6262" class="Symbol">)</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6268" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a><a id="6269" class="Symbol">)}</a>
                             <a id="6301" class="Symbol">(λ</a> <a id="6304" href="Cubical.HITs.SetTruncation.Properties.html#6304" class="Bound">_</a> <a id="6306" class="Symbol">→</a> <a id="6308" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="6325" class="Number">1</a> <a id="6327" class="Symbol">(</a><a id="6328" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6333" class="Symbol">_)</a> <a id="6336" class="Symbol">_</a> <a id="6338" class="Symbol">_)</a> <a id="6341" class="Symbol">_</a> <a id="6343" class="Symbol">_</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="6348" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a> <a id="6350" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a> <a id="6352" href="Cubical.HITs.SetTruncation.Properties.html#6164" class="Bound">p</a><a id="6353" class="Symbol">)</a>
   <a id="6358" class="Keyword">where</a>
   <a id="6367" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a> <a id="6370" class="Symbol">:</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6375" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6377" class="Symbol">:</a> <a id="6379" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="6380" class="Symbol">)</a> <a id="6382" class="Symbol">(</a><a id="6383" href="Cubical.HITs.SetTruncation.Properties.html#6383" class="Bound">∣p∣₁</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6392" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6394" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6396" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6398" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6410" class="Symbol">(λ</a> <a id="6413" href="Cubical.HITs.SetTruncation.Properties.html#6413" class="Bound">i</a> <a id="6415" class="Symbol">→</a> <a id="6417" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6419" class="Symbol">(</a><a id="6420" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="6422" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6424" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6426" href="Cubical.HITs.SetTruncation.Properties.html#6383" class="Bound">∣p∣₁</a> <a id="6431" href="Cubical.HITs.SetTruncation.Properties.html#6413" class="Bound">i</a><a id="6432" class="Symbol">))</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6439" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a><a id="6440" class="Symbol">)</a> <a id="6442" class="Symbol">(</a><a id="6443" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6446" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a><a id="6447" class="Symbol">)</a>
   <a id="6452" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a> <a id="6455" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a> <a id="6457" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a> <a id="6459" class="Symbol">=</a> <a id="6461" href="Cubical.HITs.SetTruncation.Properties.html#565" class="Function">pElim</a> <a id="6467" class="Symbol">(λ</a> <a id="6470" href="Cubical.HITs.SetTruncation.Properties.html#6470" class="Bound">_</a> <a id="6472" class="Symbol">→</a> <a id="6474" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="6491" class="Number">1</a> <a id="6493" class="Symbol">(</a><a id="6494" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6499" class="Symbol">_)</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6506" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a><a id="6507" class="Symbol">)</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6513" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a><a id="6514" class="Symbol">))</a>
                   <a id="6536" class="Symbol">λ</a> <a id="6538" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a> <a id="6540" class="Symbol">→</a> <a id="6542" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6548" class="Symbol">(λ</a> <a id="6551" href="Cubical.HITs.SetTruncation.Properties.html#6551" class="Bound">x</a> <a id="6553" class="Symbol">→</a> <a id="6555" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6561" class="Symbol">(λ</a> <a id="6564" href="Cubical.HITs.SetTruncation.Properties.html#6564" class="Bound">i</a> <a id="6566" class="Symbol">→</a> <a id="6568" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Cubical.HITs.SetTruncation.Properties.html#6551" class="Bound">x</a> <a id="6573" href="Cubical.HITs.SetTruncation.Properties.html#6564" class="Bound">i</a><a id="6574" class="Symbol">))</a> <a id="6577" class="Symbol">(</a><a id="6578" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6581" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a><a id="6582" class="Symbol">)</a> <a id="6584" class="Symbol">(</a><a id="6585" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6588" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a><a id="6589" class="Symbol">))</a>
                               <a id="6623" class="Symbol">(</a><a id="6624" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6628" class="Symbol">(</a><a id="6629" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="6631" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a> <a id="6633" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a> <a id="6635" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a><a id="6636" class="Symbol">))</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6645" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6648" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a><a id="6649" class="Symbol">)</a>


 <a id="6654" class="Comment">-- Now we need to prove that H is a set.</a>
 <a id="6696" class="Comment">-- We start with a  little lemma:</a>
 <a id="rec→Gpd.localHedbergLemma"></a><a id="6731" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="6749" class="Symbol">:</a> <a id="6751" class="Symbol">{</a><a id="6752" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a> <a id="6754" class="Symbol">:</a> <a id="6756" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6761" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="6764" class="Symbol">}</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6769" class="Symbol">:</a> <a id="6771" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a> <a id="6773" class="Symbol">→</a> <a id="6775" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6780" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="6783" class="Symbol">)</a>
                   <a id="6804" class="Symbol">→</a> <a id="6806" class="Symbol">(∀</a> <a id="6809" href="Cubical.HITs.SetTruncation.Properties.html#6809" class="Bound">x</a> <a id="6811" class="Symbol">→</a> <a id="6813" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6820" class="Symbol">(</a><a id="6821" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6823" href="Cubical.HITs.SetTruncation.Properties.html#6809" class="Bound">x</a><a id="6824" class="Symbol">))</a>
                   <a id="6846" class="Symbol">→</a> <a id="6848" class="Symbol">((</a><a id="6850" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6852" class="Symbol">:</a> <a id="6854" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6855" class="Symbol">)</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6861" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6863" class="Symbol">→</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6871" class="Symbol">)</a> <a id="6873" class="Symbol">→</a> <a id="6875" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6877" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a> <a id="6879" class="Symbol">→</a> <a id="6881" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6885" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a><a id="6886" class="Symbol">)</a>
                  <a id="6906" class="Comment">--------------------------------------------------</a>
                   <a id="6976" class="Symbol">→</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="6981" class="Symbol">:</a> <a id="6983" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6984" class="Symbol">)</a> <a id="6986" class="Symbol">→</a> <a id="6988" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6990" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="6992" class="Symbol">→</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.HITs.SetTruncation.Properties.html#6995" class="Bound">y</a> <a id="6997" class="Symbol">:</a> <a id="6999" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="7000" class="Symbol">)</a> <a id="7002" class="Symbol">→</a> <a id="7004" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7011" class="Symbol">(</a><a id="7012" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="7014" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7016" href="Cubical.HITs.SetTruncation.Properties.html#6995" class="Bound">y</a><a id="7017" class="Symbol">)</a>
 <a id="7020" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="7038" class="Symbol">{</a><a id="7039" class="Argument">X</a> <a id="7041" class="Symbol">=</a> <a id="7043" href="Cubical.HITs.SetTruncation.Properties.html#7043" class="Bound">X</a><a id="7044" class="Symbol">}</a> <a id="7046" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7048" href="Cubical.HITs.SetTruncation.Properties.html#7048" class="Bound">Pprop</a> <a id="7054" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7058" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7060" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7063" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7065" class="Symbol">=</a> <a id="7067" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
                   <a id="7100" class="Symbol">(λ</a> <a id="7103" href="Cubical.HITs.SetTruncation.Properties.html#7103" class="Bound">p</a> <a id="7105" class="Symbol">→</a> <a id="7107" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7113" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7115" href="Cubical.HITs.SetTruncation.Properties.html#7103" class="Bound">p</a> <a id="7117" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">(λ</a> <a id="7124" href="Cubical.HITs.SetTruncation.Properties.html#7124" class="Bound">py</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7138" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7140" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7143" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7145" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7147" class="Symbol">)</a> <a id="7149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7151" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7155" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7157" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7160" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7162" href="Cubical.HITs.SetTruncation.Properties.html#7124" class="Bound">py</a><a id="7164" class="Symbol">)</a>
                   <a id="7185" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Cubical.HITs.SetTruncation.Properties.html#7048" class="Bound">Pprop</a> <a id="7202" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a><a id="7203" class="Symbol">)</a>
  <a id="7207" class="Keyword">where</a>
  <a id="7215" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7225" class="Symbol">:</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a> <a id="7230" class="Symbol">:</a> <a id="7232" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7234" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7236" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a><a id="7237" class="Symbol">)</a> <a id="7239" class="Symbol">→</a> <a id="7241" class="Symbol">(</a><a id="7242" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7246" class="Symbol">(</a><a id="7247" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7251" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7253" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7256" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7258" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7260" class="Symbol">))</a> <a id="7263" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7265" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7269" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7271" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7274" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7276" class="Symbol">(</a><a id="7277" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7283" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7285" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a> <a id="7287" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7289" class="Symbol">)</a> <a id="7291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7293" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a>
  <a id="7297" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7311" class="Symbol">(λ</a> <a id="7314" href="Cubical.HITs.SetTruncation.Properties.html#7314" class="Bound">y&#39;</a> <a id="7317" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a> <a id="7320" class="Symbol">→</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7332" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7334" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7337" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7339" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7341" class="Symbol">))</a> <a id="7344" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7346" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7350" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7352" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7355" href="Cubical.HITs.SetTruncation.Properties.html#7314" class="Bound">y&#39;</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7365" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7367" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a> <a id="7370" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7372" class="Symbol">)</a> <a id="7374" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7376" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a><a id="7378" class="Symbol">)</a>
                <a id="7396" class="Symbol">(</a><a id="7397" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7403" class="Symbol">(λ</a> <a id="7406" href="Cubical.HITs.SetTruncation.Properties.html#7406" class="Bound">px&#39;</a> <a id="7410" class="Symbol">→</a> <a id="7412" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7421" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7423" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7426" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7428" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7430" class="Symbol">)</a> <a id="7432" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7434" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7438" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7440" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7443" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7445" href="Cubical.HITs.SetTruncation.Properties.html#7406" class="Bound">px&#39;</a> <a id="7449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7451" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7455" class="Symbol">)</a>
                <a id="7473" class="Symbol">(</a><a id="7474" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7478" class="Symbol">(</a><a id="7479" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7489" class="Symbol">{</a><a id="7490" class="Argument">B</a> <a id="7492" class="Symbol">=</a> <a id="7494" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a><a id="7495" class="Symbol">}</a> <a id="7497" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7499" class="Symbol">))</a> <a id="7502" class="Symbol">(</a><a id="7503" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7516" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7518" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7521" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7523" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7525" class="Symbol">)))</a>

 <a id="rec→Gpd.Hset"></a><a id="7531" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="7536" class="Symbol">:</a> <a id="7538" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7544" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
 <a id="7547" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">HelimProp.fun</a> <a id="7568" class="Symbol">(λ</a> <a id="7571" href="Cubical.HITs.SetTruncation.Properties.html#7571" class="Bound">_</a> <a id="7573" class="Symbol">→</a> <a id="7575" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="7583" class="Symbol">λ</a> <a id="7585" href="Cubical.HITs.SetTruncation.Properties.html#7585" class="Bound">_</a> <a id="7587" class="Symbol">→</a> <a id="7589" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="7601" class="Symbol">)</a> <a id="7603" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a>
  <a id="7618" class="Keyword">where</a>
  <a id="7626" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a> <a id="7639" class="Symbol">:</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Cubical.HITs.SetTruncation.Properties.html#7642" class="Bound">a₀</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="7648" class="Symbol">)</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Cubical.HITs.SetTruncation.Properties.html#7651" class="Bound">y</a> <a id="7653" class="Symbol">:</a> <a id="7655" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7656" class="Symbol">)</a> <a id="7658" class="Symbol">→</a> <a id="7660" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7667" class="Symbol">(</a><a id="7668" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="7670" href="Cubical.HITs.SetTruncation.Properties.html#7642" class="Bound">a₀</a> <a id="7673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7675" href="Cubical.HITs.SetTruncation.Properties.html#7651" class="Bound">y</a><a id="7676" class="Symbol">)</a>
  <a id="7680" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a> <a id="7693" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="7696" class="Symbol">=</a> <a id="7698" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="7716" class="Symbol">(λ</a> <a id="7719" href="Cubical.HITs.SetTruncation.Properties.html#7719" class="Bound">x</a> <a id="7721" class="Symbol">→</a> <a id="7723" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7725" href="Cubical.HITs.SetTruncation.Properties.html#7719" class="Bound">x</a> <a id="7727" class="Symbol">.</a><a id="7728" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7731" class="Symbol">)</a> <a id="7733" class="Symbol">(λ</a> <a id="7736" href="Cubical.HITs.SetTruncation.Properties.html#7736" class="Bound">x</a> <a id="7738" class="Symbol">→</a> <a id="7740" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7742" href="Cubical.HITs.SetTruncation.Properties.html#7736" class="Bound">x</a> <a id="7744" class="Symbol">.</a><a id="7745" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7748" class="Symbol">)</a> <a id="7750" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7754" class="Symbol">_</a> <a id="7756" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7758" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7763" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
   <a id="7769" class="Keyword">where</a>
   <a id="7778" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7780" class="Symbol">:</a> <a id="7782" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7792" href="Cubical.HITs.SetTruncation.Properties.html#3659" class="Bound">ℓ</a>
   <a id="7797" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7799" class="Symbol">=</a> <a id="7801" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="7814" class="Symbol">(λ</a> <a id="7817" href="Cubical.HITs.SetTruncation.Properties.html#7817" class="Bound">_</a> <a id="7819" class="Symbol">→</a> <a id="7821" href="Cubical.Foundations.HLevels.html#23574" class="Function">isSetHProp</a><a id="7831" class="Symbol">)</a> <a id="7833" class="Symbol">λ</a> <a id="7835" href="Cubical.HITs.SetTruncation.Properties.html#7835" class="Bound">b</a> <a id="7837" class="Symbol">→</a> <a id="7839" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7841" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="7844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7846" href="Cubical.HITs.SetTruncation.Properties.html#7835" class="Bound">b</a> <a id="7848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7853" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
   <a id="7872" class="Comment">-- Q (η b) = ∥ a ≡ b ∥₁</a>

   <a id="7900" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7904" class="Symbol">:</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7909" class="Symbol">:</a> <a id="7911" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7912" class="Symbol">)</a> <a id="7914" class="Symbol">→</a> <a id="7916" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7918" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7920" class="Symbol">.</a><a id="7921" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7925" class="Symbol">→</a> <a id="7927" class="Symbol">(</a><a id="7928" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a> <a id="7930" class="Symbol">:</a> <a id="7932" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7933" class="Symbol">)</a> <a id="7935" class="Symbol">→</a> <a id="7937" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7939" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a> <a id="7941" class="Symbol">.</a><a id="7942" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7946" class="Symbol">→</a> <a id="7948" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7950" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7952" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a>
   <a id="7957" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7961" class="Symbol">=</a> <a id="7963" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="7976" class="Symbol">(λ</a> <a id="7979" href="Cubical.HITs.SetTruncation.Properties.html#7979" class="Bound">_</a> <a id="7981" class="Symbol">→</a> <a id="7983" href="Cubical.Foundations.HLevels.html#19723" class="Function">isSetΠ3</a> <a id="7991" class="Symbol">λ</a> <a id="7993" href="Cubical.HITs.SetTruncation.Properties.html#7993" class="Bound">_</a> <a id="7995" href="Cubical.HITs.SetTruncation.Properties.html#7995" class="Bound">_</a> <a id="7997" href="Cubical.HITs.SetTruncation.Properties.html#7997" class="Bound">_</a> <a id="7999" class="Symbol">→</a> <a id="8001" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="8008" class="Symbol">_</a> <a id="8010" class="Symbol">_)</a>
       <a id="8020" class="Symbol">λ</a> <a id="8022" href="Cubical.HITs.SetTruncation.Properties.html#8022" class="Bound">a</a> <a id="8024" href="Cubical.HITs.SetTruncation.Properties.html#8024" class="Bound">p</a> <a id="8026" class="Symbol">→</a> <a id="8028" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="8041" class="Symbol">(λ</a> <a id="8044" href="Cubical.HITs.SetTruncation.Properties.html#8044" class="Bound">_</a> <a id="8046" class="Symbol">→</a> <a id="8048" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="8055" class="Symbol">λ</a> <a id="8057" href="Cubical.HITs.SetTruncation.Properties.html#8057" class="Bound">_</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="8068" class="Symbol">_</a> <a id="8070" class="Symbol">_)</a>
       <a id="8080" class="Symbol">λ</a> <a id="8082" href="Cubical.HITs.SetTruncation.Properties.html#8082" class="Bound">b</a> <a id="8084" href="Cubical.HITs.SetTruncation.Properties.html#8084" class="Bound">q</a> <a id="8086" class="Symbol">→</a> <a id="8088" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="8095" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="8098" href="Cubical.HITs.SetTruncation.Properties.html#8022" class="Bound">a</a> <a id="8100" href="Cubical.HITs.SetTruncation.Properties.html#8024" class="Bound">p</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8105" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="8107" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="8110" href="Cubical.HITs.SetTruncation.Properties.html#8082" class="Bound">b</a> <a id="8112" href="Cubical.HITs.SetTruncation.Properties.html#8084" class="Bound">q</a>

 <a id="8116" class="Comment">-- our desired function will split through H,</a>
 <a id="8163" class="Comment">-- i.e. we get a function ∥ A ∥₂ → H → B</a>
 <a id="rec→Gpd.fun"></a><a id="8205" href="Cubical.HITs.SetTruncation.Properties.html#8205" class="Function">fun</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8213" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="8215" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8218" class="Symbol">→</a> <a id="8220" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a>
 <a id="8223" href="Cubical.HITs.SetTruncation.Properties.html#8205" class="Function">fun</a> <a id="8227" class="Symbol">=</a> <a id="8229" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8232" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8234" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a>
  <a id="8239" class="Keyword">where</a>
  <a id="8247" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8250" class="Symbol">:</a> <a id="8252" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="8254" class="Symbol">→</a> <a id="8256" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a>
  <a id="8260" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8263" class="Symbol">=</a> <a id="8265" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">Hrec.fun</a> <a id="8274" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="8279" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8281" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8284" class="Symbol">λ</a> <a id="8286" href="Cubical.HITs.SetTruncation.Properties.html#8286" class="Bound">_</a> <a id="8288" href="Cubical.HITs.SetTruncation.Properties.html#8288" class="Bound">_</a> <a id="8290" href="Cubical.HITs.SetTruncation.Properties.html#8290" class="Bound">_</a> <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="8302" class="Keyword">where</a>
   <a id="8311" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8314" class="Symbol">:</a> <a id="8316" class="Symbol">(</a><a id="8317" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8319" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a> <a id="8321" class="Symbol">:</a> <a id="8323" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="8324" class="Symbol">)</a> <a id="8326" class="Symbol">→</a> <a id="8328" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8330" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8332" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8334" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a> <a id="8336" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8339" class="Symbol">→</a> <a id="8341" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8343" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8345" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8347" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8349" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a>
   <a id="8354" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8357" href="Cubical.HITs.SetTruncation.Properties.html#8357" class="Bound">a</a> <a id="8359" href="Cubical.HITs.SetTruncation.Properties.html#8359" class="Bound">b</a> <a id="8361" class="Symbol">=</a> <a id="8363" href="Cubical.HITs.PropositionalTruncation.Properties.html#7267" class="Function">rec→Set</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="8377" class="Symbol">_</a> <a id="8379" class="Symbol">_)</a> <a id="8382" class="Symbol">(</a><a id="8383" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8388" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a><a id="8389" class="Symbol">)</a> <a id="8391" class="Symbol">λ</a> <a id="8393" href="Cubical.HITs.SetTruncation.Properties.html#8393" class="Bound">p</a> <a id="8395" href="Cubical.HITs.SetTruncation.Properties.html#8395" class="Bound">q</a> <a id="8397" class="Symbol">→</a> <a id="8399" href="Cubical.HITs.SetTruncation.Properties.html#3726" class="Bound">congFConst</a> <a id="8410" href="Cubical.HITs.SetTruncation.Properties.html#8357" class="Bound">a</a> <a id="8412" href="Cubical.HITs.SetTruncation.Properties.html#8359" class="Bound">b</a> <a id="8414" href="Cubical.HITs.SetTruncation.Properties.html#8393" class="Bound">p</a> <a id="8416" href="Cubical.HITs.SetTruncation.Properties.html#8395" class="Bound">q</a>
   <a id="8421" class="Comment">-- this is the inductive step,</a>
   <a id="8455" class="Comment">-- we use that maps ∥ A ∥₁ → B for an hset B</a>
   <a id="8503" class="Comment">-- correspond to 2-Constant maps A → B (which cong f is by assumption)</a>
  <a id="8576" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a> <a id="8579" class="Symbol">:</a> <a id="8581" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8583" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="8585" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8588" class="Symbol">→</a> <a id="8590" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
  <a id="8594" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a> <a id="8597" class="Symbol">=</a> <a id="8599" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8603" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="8608" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a>


<a id="map"></a><a id="8612" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8616" class="Symbol">:</a> <a id="8618" class="Symbol">(</a><a id="8619" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8621" class="Symbol">→</a> <a id="8623" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8624" class="Symbol">)</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8630" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8632" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8635" class="Symbol">→</a> <a id="8637" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8639" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="8641" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="8644" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8648" href="Cubical.HITs.SetTruncation.Properties.html#8648" class="Bound">f</a> <a id="8650" class="Symbol">=</a> <a id="8652" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8656" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="8664" class="Symbol">λ</a> <a id="8666" href="Cubical.HITs.SetTruncation.Properties.html#8666" class="Bound">x</a> <a id="8668" class="Symbol">→</a> <a id="8670" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="8672" href="Cubical.HITs.SetTruncation.Properties.html#8648" class="Bound">f</a> <a id="8674" href="Cubical.HITs.SetTruncation.Properties.html#8666" class="Bound">x</a> <a id="8676" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>

<a id="map∙"></a><a id="8680" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8685" class="Symbol">:</a> <a id="8687" class="Symbol">{</a><a id="8688" href="Cubical.HITs.SetTruncation.Properties.html#8688" class="Bound">ℓ</a> <a id="8690" href="Cubical.HITs.SetTruncation.Properties.html#8690" class="Bound">ℓ&#39;</a> <a id="8693" class="Symbol">:</a> <a id="8695" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8700" class="Symbol">}</a> <a id="8702" class="Symbol">{</a><a id="8703" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8705" class="Symbol">:</a> <a id="8707" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8715" href="Cubical.HITs.SetTruncation.Properties.html#8688" class="Bound">ℓ</a><a id="8716" class="Symbol">}</a> <a id="8718" class="Symbol">{</a><a id="8719" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a> <a id="8721" class="Symbol">:</a> <a id="8723" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8731" href="Cubical.HITs.SetTruncation.Properties.html#8690" class="Bound">ℓ&#39;</a><a id="8733" class="Symbol">}</a>
       <a id="8742" class="Symbol">(</a><a id="8743" href="Cubical.HITs.SetTruncation.Properties.html#8743" class="Bound">f</a> <a id="8745" class="Symbol">:</a> <a id="8747" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8749" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="8752" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a><a id="8753" class="Symbol">)</a> <a id="8755" class="Symbol">→</a> <a id="8757" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="8759" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8761" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="8765" href="Cubical.Foundations.Pointed.Base.html#615" class="Function Operator">→∙</a> <a id="8768" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="8770" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a> <a id="8772" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a>
<a id="8776" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8786" href="Cubical.HITs.SetTruncation.Properties.html#8786" class="Bound">f</a><a id="8787" class="Symbol">)</a> <a id="8789" class="Symbol">=</a> <a id="8791" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8795" class="Symbol">(</a><a id="8796" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8800" href="Cubical.HITs.SetTruncation.Properties.html#8786" class="Bound">f</a><a id="8801" class="Symbol">)</a>
<a id="8803" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8807" class="Symbol">(</a><a id="8808" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8813" href="Cubical.HITs.SetTruncation.Properties.html#8813" class="Bound">f</a><a id="8814" class="Symbol">)</a> <a id="8816" class="Symbol">=</a> <a id="8818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8823" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="8828" class="Symbol">(</a><a id="8829" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8833" href="Cubical.HITs.SetTruncation.Properties.html#8813" class="Bound">f</a><a id="8834" class="Symbol">)</a>

<a id="setTruncUniversal"></a><a id="8837" href="Cubical.HITs.SetTruncation.Properties.html#8837" class="Function">setTruncUniversal</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="8863" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="8865" class="Symbol">→</a> <a id="8867" class="Symbol">(</a><a id="8868" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8870" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8872" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8875" class="Symbol">→</a> <a id="8877" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8878" class="Symbol">)</a> <a id="8880" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8885" class="Symbol">→</a> <a id="8887" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8888" class="Symbol">)</a>
<a id="8890" href="Cubical.HITs.SetTruncation.Properties.html#8837" class="Function">setTruncUniversal</a> <a id="8908" class="Symbol">{</a><a id="8909" class="Argument">B</a> <a id="8911" class="Symbol">=</a> <a id="8913" href="Cubical.HITs.SetTruncation.Properties.html#8913" class="Bound">B</a><a id="8914" class="Symbol">}</a> <a id="8916" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="8921" class="Symbol">=</a>
  <a id="8925" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="8936" class="Symbol">(</a><a id="8937" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8941" class="Symbol">(λ</a> <a id="8944" href="Cubical.HITs.SetTruncation.Properties.html#8944" class="Bound">h</a> <a id="8946" href="Cubical.HITs.SetTruncation.Properties.html#8946" class="Bound">x</a> <a id="8948" class="Symbol">→</a> <a id="8950" href="Cubical.HITs.SetTruncation.Properties.html#8944" class="Bound">h</a> <a id="8952" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="8954" href="Cubical.HITs.SetTruncation.Properties.html#8946" class="Bound">x</a> <a id="8956" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="8958" class="Symbol">)</a> <a id="8960" class="Symbol">(</a><a id="8961" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8965" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a><a id="8969" class="Symbol">)</a> <a id="8971" class="Symbol">(λ</a> <a id="8974" href="Cubical.HITs.SetTruncation.Properties.html#8974" class="Bound">_</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8982" class="Symbol">)</a> <a id="8984" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a><a id="8988" class="Symbol">)</a>
  <a id="8992" class="Keyword">where</a>
  <a id="9000" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a> <a id="9005" class="Symbol">:</a> <a id="9007" class="Symbol">(</a><a id="9008" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a> <a id="9010" class="Symbol">:</a> <a id="9012" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9014" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9016" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Cubical.HITs.SetTruncation.Properties.html#8913" class="Bound">B</a><a id="9022" class="Symbol">)</a> <a id="9024" class="Symbol">→</a> <a id="9026" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9030" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9035" class="Symbol">(λ</a> <a id="9038" href="Cubical.HITs.SetTruncation.Properties.html#9038" class="Bound">x</a> <a id="9040" class="Symbol">→</a> <a id="9042" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a> <a id="9044" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9046" href="Cubical.HITs.SetTruncation.Properties.html#9038" class="Bound">x</a> <a id="9048" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="9050" class="Symbol">)</a> <a id="9052" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9054" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a>
  <a id="9058" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a> <a id="9063" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9065" href="Cubical.HITs.SetTruncation.Properties.html#9065" class="Bound">i</a> <a id="9067" href="Cubical.HITs.SetTruncation.Properties.html#9067" class="Bound">x</a> <a id="9069" class="Symbol">=</a>
    <a id="9075" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9080" class="Symbol">(λ</a> <a id="9083" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9106" class="Symbol">(</a><a id="9107" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9111" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9116" class="Symbol">(λ</a> <a id="9119" href="Cubical.HITs.SetTruncation.Properties.html#9119" class="Bound">x</a> <a id="9121" class="Symbol">→</a> <a id="9123" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9125" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9127" href="Cubical.HITs.SetTruncation.Properties.html#9119" class="Bound">x</a> <a id="9129" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="9131" class="Symbol">)</a> <a id="9133" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a><a id="9134" class="Symbol">)</a> <a id="9136" class="Symbol">(</a><a id="9137" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9139" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a><a id="9140" class="Symbol">)))</a>
         <a id="9153" class="Symbol">(λ</a> <a id="9156" href="Cubical.HITs.SetTruncation.Properties.html#9156" class="Bound">_</a> <a id="9158" class="Symbol">→</a> <a id="9160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9164" class="Symbol">)</a> <a id="9166" href="Cubical.HITs.SetTruncation.Properties.html#9067" class="Bound">x</a> <a id="9168" href="Cubical.HITs.SetTruncation.Properties.html#9065" class="Bound">i</a>

<a id="isSetSetTrunc"></a><a id="9171" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9193" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9195" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9197" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="9200" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9214" href="Cubical.HITs.SetTruncation.Properties.html#9214" class="Bound">a</a> <a id="9216" href="Cubical.HITs.SetTruncation.Properties.html#9216" class="Bound">b</a> <a id="9218" href="Cubical.HITs.SetTruncation.Properties.html#9218" class="Bound">p</a> <a id="9220" href="Cubical.HITs.SetTruncation.Properties.html#9220" class="Bound">q</a> <a id="9222" class="Symbol">=</a> <a id="9224" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="9232" href="Cubical.HITs.SetTruncation.Properties.html#9214" class="Bound">a</a> <a id="9234" href="Cubical.HITs.SetTruncation.Properties.html#9216" class="Bound">b</a> <a id="9236" href="Cubical.HITs.SetTruncation.Properties.html#9218" class="Bound">p</a> <a id="9238" href="Cubical.HITs.SetTruncation.Properties.html#9220" class="Bound">q</a>

<a id="setTruncIdempotentIso"></a><a id="9241" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9263" class="Symbol">:</a> <a id="9265" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9271" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9279" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9281" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9283" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9286" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9288" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9319" href="Cubical.HITs.SetTruncation.Properties.html#9319" class="Bound">hA</a><a id="9321" class="Symbol">)</a> <a id="9323" class="Symbol">=</a> <a id="9325" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9329" href="Cubical.HITs.SetTruncation.Properties.html#9319" class="Bound">hA</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="9339" class="Symbol">_)</a>
<a id="9342" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9373" href="Cubical.HITs.SetTruncation.Properties.html#9373" class="Bound">hA</a><a id="9375" class="Symbol">)</a> <a id="9377" href="Cubical.HITs.SetTruncation.Properties.html#9377" class="Bound">x</a> <a id="9379" class="Symbol">=</a> <a id="9381" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9383" href="Cubical.HITs.SetTruncation.Properties.html#9377" class="Bound">x</a> <a id="9385" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="9388" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="9401" class="Symbol">(</a><a id="9402" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9424" href="Cubical.HITs.SetTruncation.Properties.html#9424" class="Bound">hA</a><a id="9426" class="Symbol">)</a> <a id="9428" class="Symbol">_</a> <a id="9430" class="Symbol">=</a> <a id="9432" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9437" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="9449" class="Symbol">(</a><a id="9450" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9472" href="Cubical.HITs.SetTruncation.Properties.html#9472" class="Bound">hA</a><a id="9474" class="Symbol">)</a> <a id="9476" class="Symbol">=</a> <a id="9478" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9483" class="Symbol">(λ</a> <a id="9486" href="Cubical.HITs.SetTruncation.Properties.html#9486" class="Bound">_</a> <a id="9488" class="Symbol">→</a> <a id="9490" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="9507" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9521" class="Symbol">_</a> <a id="9523" class="Symbol">_)</a> <a id="9526" class="Symbol">(λ</a> <a id="9529" href="Cubical.HITs.SetTruncation.Properties.html#9529" class="Bound">_</a> <a id="9531" class="Symbol">→</a> <a id="9533" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9537" class="Symbol">)</a>

<a id="setTruncIdempotent≃"></a><a id="9540" href="Cubical.HITs.SetTruncation.Properties.html#9540" class="Function">setTruncIdempotent≃</a> <a id="9560" class="Symbol">:</a> <a id="9562" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9568" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9570" class="Symbol">→</a> <a id="9572" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9574" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9576" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9579" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9581" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9583" href="Cubical.HITs.SetTruncation.Properties.html#9540" class="Function">setTruncIdempotent≃</a> <a id="9603" class="Symbol">{</a><a id="9604" class="Argument">A</a> <a id="9606" class="Symbol">=</a> <a id="9608" href="Cubical.HITs.SetTruncation.Properties.html#9608" class="Bound">A</a><a id="9609" class="Symbol">}</a> <a id="9611" href="Cubical.HITs.SetTruncation.Properties.html#9611" class="Bound">hA</a> <a id="9614" class="Symbol">=</a> <a id="9616" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="9627" class="Symbol">(</a><a id="9628" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9650" href="Cubical.HITs.SetTruncation.Properties.html#9611" class="Bound">hA</a><a id="9652" class="Symbol">)</a>

<a id="setTruncIdempotent"></a><a id="9655" href="Cubical.HITs.SetTruncation.Properties.html#9655" class="Function">setTruncIdempotent</a> <a id="9674" class="Symbol">:</a> <a id="9676" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9682" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9684" class="Symbol">→</a> <a id="9686" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9688" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9690" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9695" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9697" href="Cubical.HITs.SetTruncation.Properties.html#9655" class="Function">setTruncIdempotent</a> <a id="9716" href="Cubical.HITs.SetTruncation.Properties.html#9716" class="Bound">hA</a> <a id="9719" class="Symbol">=</a> <a id="9721" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9724" class="Symbol">(</a><a id="9725" href="Cubical.HITs.SetTruncation.Properties.html#9540" class="Function">setTruncIdempotent≃</a> <a id="9745" href="Cubical.HITs.SetTruncation.Properties.html#9716" class="Bound">hA</a><a id="9747" class="Symbol">)</a>

<a id="isContr→isContrSetTrunc"></a><a id="9750" href="Cubical.HITs.SetTruncation.Properties.html#9750" class="Function">isContr→isContrSetTrunc</a> <a id="9774" class="Symbol">:</a> <a id="9776" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9784" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9786" class="Symbol">→</a> <a id="9788" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9796" class="Symbol">(</a><a id="9797" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9799" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9801" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="9803" class="Symbol">)</a>
<a id="9805" href="Cubical.HITs.SetTruncation.Properties.html#9750" class="Function">isContr→isContrSetTrunc</a> <a id="9829" href="Cubical.HITs.SetTruncation.Properties.html#9829" class="Bound">contr</a> <a id="9835" class="Symbol">=</a> <a id="9837" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9839" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9843" href="Cubical.HITs.SetTruncation.Properties.html#9829" class="Bound">contr</a> <a id="9849" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
                                <a id="9884" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9886" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9891" class="Symbol">(λ</a> <a id="9894" href="Cubical.HITs.SetTruncation.Properties.html#9894" class="Bound">_</a> <a id="9896" class="Symbol">→</a> <a id="9898" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9913" class="Number">2</a> <a id="9915" class="Symbol">(</a><a id="9916" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="9929" class="Symbol">)</a> <a id="9931" class="Symbol">_</a> <a id="9933" class="Symbol">_)</a>
                                       <a id="9975" class="Symbol">λ</a> <a id="9977" href="Cubical.HITs.SetTruncation.Properties.html#9977" class="Bound">a</a> <a id="9979" class="Symbol">→</a> <a id="9981" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9986" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9996" href="Cubical.HITs.SetTruncation.Properties.html#9829" class="Bound">contr</a> <a id="10002" href="Cubical.HITs.SetTruncation.Properties.html#9977" class="Bound">a</a><a id="10003" class="Symbol">)</a>


<a id="setTruncIso"></a><a id="10007" href="Cubical.HITs.SetTruncation.Properties.html#10007" class="Function">setTruncIso</a> <a id="10019" class="Symbol">:</a> <a id="10021" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10025" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10027" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10029" class="Symbol">→</a> <a id="10031" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10035" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10037" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10039" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10042" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10044" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10046" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="10049" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10057" class="Symbol">(</a><a id="10058" href="Cubical.HITs.SetTruncation.Properties.html#10007" class="Function">setTruncIso</a> <a id="10070" href="Cubical.HITs.SetTruncation.Properties.html#10070" class="Bound">is</a><a id="10072" class="Symbol">)</a> <a id="10074" class="Symbol">=</a> <a id="10076" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10080" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10094" class="Symbol">(λ</a> <a id="10097" href="Cubical.HITs.SetTruncation.Properties.html#10097" class="Bound">x</a> <a id="10099" class="Symbol">→</a> <a id="10101" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10103" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10111" href="Cubical.HITs.SetTruncation.Properties.html#10070" class="Bound">is</a> <a id="10114" href="Cubical.HITs.SetTruncation.Properties.html#10097" class="Bound">x</a> <a id="10116" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10118" class="Symbol">)</a>
<a id="10120" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10128" class="Symbol">(</a><a id="10129" href="Cubical.HITs.SetTruncation.Properties.html#10007" class="Function">setTruncIso</a> <a id="10141" href="Cubical.HITs.SetTruncation.Properties.html#10141" class="Bound">is</a><a id="10143" class="Symbol">)</a> <a id="10145" class="Symbol">=</a> <a id="10147" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10151" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10165" class="Symbol">(λ</a> <a id="10168" href="Cubical.HITs.SetTruncation.Properties.html#10168" class="Bound">x</a> <a id="10170" class="Symbol">→</a> <a id="10172" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10174" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10182" href="Cubical.HITs.SetTruncation.Properties.html#10141" class="Bound">is</a> <a id="10185" href="Cubical.HITs.SetTruncation.Properties.html#10168" class="Bound">x</a> <a id="10187" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10189" class="Symbol">)</a>
<a id="10191" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="10204" class="Symbol">(</a><a id="10205" href="Cubical.HITs.SetTruncation.Properties.html#10007" class="Function">setTruncIso</a> <a id="10217" href="Cubical.HITs.SetTruncation.Properties.html#10217" class="Bound">is</a><a id="10219" class="Symbol">)</a> <a id="10221" class="Symbol">=</a>
  <a id="10225" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10230" class="Symbol">(λ</a> <a id="10233" href="Cubical.HITs.SetTruncation.Properties.html#10233" class="Bound">_</a> <a id="10235" class="Symbol">→</a> <a id="10237" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10252" class="Number">2</a> <a id="10254" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10268" class="Symbol">_</a> <a id="10270" class="Symbol">_)</a>
        <a id="10281" class="Symbol">λ</a> <a id="10283" href="Cubical.HITs.SetTruncation.Properties.html#10283" class="Bound">a</a> <a id="10285" class="Symbol">→</a> <a id="10287" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10292" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="10297" class="Symbol">(</a><a id="10298" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="10311" href="Cubical.HITs.SetTruncation.Properties.html#10217" class="Bound">is</a> <a id="10314" href="Cubical.HITs.SetTruncation.Properties.html#10283" class="Bound">a</a><a id="10315" class="Symbol">)</a>
<a id="10317" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10329" class="Symbol">(</a><a id="10330" href="Cubical.HITs.SetTruncation.Properties.html#10007" class="Function">setTruncIso</a> <a id="10342" href="Cubical.HITs.SetTruncation.Properties.html#10342" class="Bound">is</a><a id="10344" class="Symbol">)</a> <a id="10346" class="Symbol">=</a>
  <a id="10350" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10355" class="Symbol">(λ</a> <a id="10358" href="Cubical.HITs.SetTruncation.Properties.html#10358" class="Bound">_</a> <a id="10360" class="Symbol">→</a> <a id="10362" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10377" class="Number">2</a> <a id="10379" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10393" class="Symbol">_</a> <a id="10395" class="Symbol">_)</a>
        <a id="10406" class="Symbol">λ</a> <a id="10408" href="Cubical.HITs.SetTruncation.Properties.html#10408" class="Bound">a</a> <a id="10410" class="Symbol">→</a> <a id="10412" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10417" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="10422" class="Symbol">(</a><a id="10423" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="10435" href="Cubical.HITs.SetTruncation.Properties.html#10342" class="Bound">is</a> <a id="10438" href="Cubical.HITs.SetTruncation.Properties.html#10408" class="Bound">a</a><a id="10439" class="Symbol">)</a>

<a id="sigmaElim"></a><a id="10442" href="Cubical.HITs.SetTruncation.Properties.html#10442" class="Function">sigmaElim</a> <a id="10452" class="Symbol">:</a> <a id="10454" class="Symbol">{</a><a id="10455" href="Cubical.HITs.SetTruncation.Properties.html#10455" class="Bound">B</a> <a id="10457" class="Symbol">:</a> <a id="10459" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10461" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10463" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10466" class="Symbol">→</a> <a id="10468" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10473" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="10474" class="Symbol">}</a> <a id="10476" class="Symbol">{</a><a id="10477" href="Cubical.HITs.SetTruncation.Properties.html#10477" class="Bound">C</a> <a id="10479" class="Symbol">:</a> <a id="10481" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10483" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10485" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10487" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10490" href="Cubical.HITs.SetTruncation.Properties.html#10455" class="Bound">B</a>  <a id="10493" class="Symbol">→</a> <a id="10495" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10500" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="10502" class="Symbol">}</a>
            <a id="10516" class="Symbol">(</a><a id="10517" href="Cubical.HITs.SetTruncation.Properties.html#10517" class="Bound">Bset</a> <a id="10522" class="Symbol">:</a> <a id="10524" class="Symbol">(</a><a id="10525" href="Cubical.HITs.SetTruncation.Properties.html#10525" class="Bound">x</a> <a id="10527" class="Symbol">:</a> <a id="10529" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10531" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10533" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10535" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10538" href="Cubical.HITs.SetTruncation.Properties.html#10455" class="Bound">B</a><a id="10539" class="Symbol">)</a> <a id="10541" class="Symbol">→</a> <a id="10543" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10549" class="Symbol">(</a><a id="10550" href="Cubical.HITs.SetTruncation.Properties.html#10477" class="Bound">C</a> <a id="10552" href="Cubical.HITs.SetTruncation.Properties.html#10525" class="Bound">x</a><a id="10553" class="Symbol">))</a>
            <a id="10568" class="Symbol">(</a><a id="10569" href="Cubical.HITs.SetTruncation.Properties.html#10569" class="Bound">g</a> <a id="10571" class="Symbol">:</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Cubical.HITs.SetTruncation.Properties.html#10574" class="Bound">a</a> <a id="10576" class="Symbol">:</a> <a id="10578" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="10579" class="Symbol">)</a> <a id="10581" class="Symbol">(</a><a id="10582" href="Cubical.HITs.SetTruncation.Properties.html#10582" class="Bound">b</a> <a id="10584" class="Symbol">:</a> <a id="10586" href="Cubical.HITs.SetTruncation.Properties.html#10455" class="Bound">B</a> <a id="10588" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10590" href="Cubical.HITs.SetTruncation.Properties.html#10574" class="Bound">a</a> <a id="10592" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10594" class="Symbol">)</a> <a id="10596" class="Symbol">→</a> <a id="10598" href="Cubical.HITs.SetTruncation.Properties.html#10477" class="Bound">C</a> <a id="10600" class="Symbol">(</a><a id="10601" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10603" href="Cubical.HITs.SetTruncation.Properties.html#10574" class="Bound">a</a> <a id="10605" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10608" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10610" href="Cubical.HITs.SetTruncation.Properties.html#10582" class="Bound">b</a><a id="10611" class="Symbol">))</a>
            <a id="10626" class="Symbol">(</a><a id="10627" href="Cubical.HITs.SetTruncation.Properties.html#10627" class="Bound">x</a> <a id="10629" class="Symbol">:</a> <a id="10631" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10633" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10635" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10637" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10640" href="Cubical.HITs.SetTruncation.Properties.html#10455" class="Bound">B</a><a id="10641" class="Symbol">)</a> <a id="10643" class="Symbol">→</a> <a id="10645" href="Cubical.HITs.SetTruncation.Properties.html#10477" class="Bound">C</a> <a id="10647" href="Cubical.HITs.SetTruncation.Properties.html#10627" class="Bound">x</a>
<a id="10649" href="Cubical.HITs.SetTruncation.Properties.html#10442" class="Function">sigmaElim</a> <a id="10659" class="Symbol">{</a><a id="10660" class="Argument">B</a> <a id="10662" class="Symbol">=</a> <a id="10664" href="Cubical.HITs.SetTruncation.Properties.html#10664" class="Bound">B</a><a id="10665" class="Symbol">}</a> <a id="10667" class="Symbol">{</a><a id="10668" class="Argument">C</a> <a id="10670" class="Symbol">=</a> <a id="10672" href="Cubical.HITs.SetTruncation.Properties.html#10672" class="Bound">C</a><a id="10673" class="Symbol">}</a> <a id="10675" href="Cubical.HITs.SetTruncation.Properties.html#10675" class="Bound">set</a> <a id="10679" href="Cubical.HITs.SetTruncation.Properties.html#10679" class="Bound">g</a> <a id="10681" class="Symbol">(</a><a id="10682" href="Cubical.HITs.SetTruncation.Properties.html#10682" class="Bound">x</a> <a id="10684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10686" href="Cubical.HITs.SetTruncation.Properties.html#10686" class="Bound">y</a><a id="10687" class="Symbol">)</a> <a id="10689" class="Symbol">=</a>
  <a id="10693" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10698" class="Symbol">{</a><a id="10699" class="Argument">B</a> <a id="10701" class="Symbol">=</a> <a id="10703" class="Symbol">λ</a> <a id="10705" href="Cubical.HITs.SetTruncation.Properties.html#10705" class="Bound">x</a> <a id="10707" class="Symbol">→</a> <a id="10709" class="Symbol">(</a><a id="10710" href="Cubical.HITs.SetTruncation.Properties.html#10710" class="Bound">y</a> <a id="10712" class="Symbol">:</a> <a id="10714" href="Cubical.HITs.SetTruncation.Properties.html#10664" class="Bound">B</a> <a id="10716" href="Cubical.HITs.SetTruncation.Properties.html#10705" class="Bound">x</a><a id="10717" class="Symbol">)</a> <a id="10719" class="Symbol">→</a> <a id="10721" href="Cubical.HITs.SetTruncation.Properties.html#10672" class="Bound">C</a> <a id="10723" class="Symbol">(</a><a id="10724" href="Cubical.HITs.SetTruncation.Properties.html#10705" class="Bound">x</a> <a id="10726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10728" href="Cubical.HITs.SetTruncation.Properties.html#10710" class="Bound">y</a><a id="10729" class="Symbol">)}</a> <a id="10732" class="Symbol">(λ</a> <a id="10735" href="Cubical.HITs.SetTruncation.Properties.html#10735" class="Bound">_</a> <a id="10737" class="Symbol">→</a> <a id="10739" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="10746" class="Symbol">λ</a> <a id="10748" href="Cubical.HITs.SetTruncation.Properties.html#10748" class="Bound">_</a> <a id="10750" class="Symbol">→</a> <a id="10752" href="Cubical.HITs.SetTruncation.Properties.html#10675" class="Bound">set</a> <a id="10756" class="Symbol">_)</a> <a id="10759" href="Cubical.HITs.SetTruncation.Properties.html#10679" class="Bound">g</a> <a id="10761" href="Cubical.HITs.SetTruncation.Properties.html#10682" class="Bound">x</a> <a id="10763" href="Cubical.HITs.SetTruncation.Properties.html#10686" class="Bound">y</a>

<a id="sigmaProdElim"></a><a id="10766" href="Cubical.HITs.SetTruncation.Properties.html#10766" class="Function">sigmaProdElim</a> <a id="10780" class="Symbol">:</a> <a id="10782" class="Symbol">{</a><a id="10783" href="Cubical.HITs.SetTruncation.Properties.html#10783" class="Bound">C</a> <a id="10785" class="Symbol">:</a> <a id="10787" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10789" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10791" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10794" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10796" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10798" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10800" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10803" class="Symbol">→</a> <a id="10805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10810" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="10811" class="Symbol">}</a> <a id="10813" class="Symbol">{</a><a id="10814" href="Cubical.HITs.SetTruncation.Properties.html#10814" class="Bound">D</a> <a id="10816" class="Symbol">:</a> <a id="10818" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10820" class="Symbol">(</a><a id="10821" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10823" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10825" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10828" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10830" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10832" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10834" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10836" class="Symbol">)</a> <a id="10838" href="Cubical.HITs.SetTruncation.Properties.html#10783" class="Bound">C</a>  <a id="10841" class="Symbol">→</a> <a id="10843" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10848" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="10850" class="Symbol">}</a>
                <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.HITs.SetTruncation.Properties.html#10869" class="Bound">Bset</a> <a id="10874" class="Symbol">:</a> <a id="10876" class="Symbol">(</a><a id="10877" href="Cubical.HITs.SetTruncation.Properties.html#10877" class="Bound">x</a> <a id="10879" class="Symbol">:</a> <a id="10881" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10886" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10888" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10891" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10893" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10895" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10897" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10899" class="Symbol">)</a> <a id="10901" href="Cubical.HITs.SetTruncation.Properties.html#10783" class="Bound">C</a><a id="10902" class="Symbol">)</a> <a id="10904" class="Symbol">→</a> <a id="10906" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10912" class="Symbol">(</a><a id="10913" href="Cubical.HITs.SetTruncation.Properties.html#10814" class="Bound">D</a> <a id="10915" href="Cubical.HITs.SetTruncation.Properties.html#10877" class="Bound">x</a><a id="10916" class="Symbol">))</a>
                <a id="10935" class="Symbol">(</a><a id="10936" href="Cubical.HITs.SetTruncation.Properties.html#10936" class="Bound">g</a> <a id="10938" class="Symbol">:</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Cubical.HITs.SetTruncation.Properties.html#10941" class="Bound">a</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="10946" class="Symbol">)</a> <a id="10948" class="Symbol">(</a><a id="10949" href="Cubical.HITs.SetTruncation.Properties.html#10949" class="Bound">b</a> <a id="10951" class="Symbol">:</a> <a id="10953" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="10954" class="Symbol">)</a> <a id="10956" class="Symbol">(</a><a id="10957" href="Cubical.HITs.SetTruncation.Properties.html#10957" class="Bound">c</a> <a id="10959" class="Symbol">:</a> <a id="10961" href="Cubical.HITs.SetTruncation.Properties.html#10783" class="Bound">C</a> <a id="10963" class="Symbol">(</a><a id="10964" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10966" href="Cubical.HITs.SetTruncation.Properties.html#10941" class="Bound">a</a> <a id="10968" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10973" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10975" href="Cubical.HITs.SetTruncation.Properties.html#10949" class="Bound">b</a> <a id="10977" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10979" class="Symbol">))</a> <a id="10982" class="Symbol">→</a> <a id="10984" href="Cubical.HITs.SetTruncation.Properties.html#10814" class="Bound">D</a> <a id="10986" class="Symbol">((</a><a id="10988" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10990" href="Cubical.HITs.SetTruncation.Properties.html#10941" class="Bound">a</a> <a id="10992" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10995" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10997" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10999" href="Cubical.HITs.SetTruncation.Properties.html#10949" class="Bound">b</a> <a id="11001" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11003" class="Symbol">)</a> <a id="11005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11007" href="Cubical.HITs.SetTruncation.Properties.html#10957" class="Bound">c</a><a id="11008" class="Symbol">))</a>
                <a id="11027" class="Symbol">(</a><a id="11028" href="Cubical.HITs.SetTruncation.Properties.html#11028" class="Bound">x</a> <a id="11030" class="Symbol">:</a> <a id="11032" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11034" class="Symbol">(</a><a id="11035" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11037" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11039" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11042" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11044" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11046" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11048" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11050" class="Symbol">)</a> <a id="11052" href="Cubical.HITs.SetTruncation.Properties.html#10783" class="Bound">C</a><a id="11053" class="Symbol">)</a> <a id="11055" class="Symbol">→</a> <a id="11057" href="Cubical.HITs.SetTruncation.Properties.html#10814" class="Bound">D</a> <a id="11059" href="Cubical.HITs.SetTruncation.Properties.html#11028" class="Bound">x</a>
<a id="11061" href="Cubical.HITs.SetTruncation.Properties.html#10766" class="Function">sigmaProdElim</a> <a id="11075" class="Symbol">{</a><a id="11076" class="Argument">B</a> <a id="11078" class="Symbol">=</a> <a id="11080" href="Cubical.HITs.SetTruncation.Properties.html#11080" class="Bound">B</a><a id="11081" class="Symbol">}</a> <a id="11083" class="Symbol">{</a><a id="11084" class="Argument">C</a> <a id="11086" class="Symbol">=</a> <a id="11088" href="Cubical.HITs.SetTruncation.Properties.html#11088" class="Bound">C</a><a id="11089" class="Symbol">}</a> <a id="11091" class="Symbol">{</a><a id="11092" class="Argument">D</a> <a id="11094" class="Symbol">=</a> <a id="11096" href="Cubical.HITs.SetTruncation.Properties.html#11096" class="Bound">D</a><a id="11097" class="Symbol">}</a> <a id="11099" href="Cubical.HITs.SetTruncation.Properties.html#11099" class="Bound">set</a> <a id="11103" href="Cubical.HITs.SetTruncation.Properties.html#11103" class="Bound">g</a> <a id="11105" class="Symbol">((</a><a id="11107" href="Cubical.HITs.SetTruncation.Properties.html#11107" class="Bound">x</a> <a id="11109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11111" href="Cubical.HITs.SetTruncation.Properties.html#11111" class="Bound">y</a><a id="11112" class="Symbol">)</a> <a id="11114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11116" href="Cubical.HITs.SetTruncation.Properties.html#11116" class="Bound">c</a><a id="11117" class="Symbol">)</a> <a id="11119" class="Symbol">=</a>
  <a id="11123" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="11128" class="Symbol">{</a><a id="11129" class="Argument">B</a> <a id="11131" class="Symbol">=</a> <a id="11133" class="Symbol">λ</a> <a id="11135" href="Cubical.HITs.SetTruncation.Properties.html#11135" class="Bound">x</a> <a id="11137" class="Symbol">→</a> <a id="11139" class="Symbol">(</a><a id="11140" href="Cubical.HITs.SetTruncation.Properties.html#11140" class="Bound">y</a> <a id="11142" class="Symbol">:</a> <a id="11144" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11146" href="Cubical.HITs.SetTruncation.Properties.html#11080" class="Bound">B</a> <a id="11148" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11150" class="Symbol">)</a> <a id="11152" class="Symbol">(</a><a id="11153" href="Cubical.HITs.SetTruncation.Properties.html#11153" class="Bound">c</a> <a id="11155" class="Symbol">:</a> <a id="11157" href="Cubical.HITs.SetTruncation.Properties.html#11088" class="Bound">C</a> <a id="11159" class="Symbol">(</a><a id="11160" href="Cubical.HITs.SetTruncation.Properties.html#11135" class="Bound">x</a> <a id="11162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11164" href="Cubical.HITs.SetTruncation.Properties.html#11140" class="Bound">y</a><a id="11165" class="Symbol">))</a> <a id="11168" class="Symbol">→</a> <a id="11170" href="Cubical.HITs.SetTruncation.Properties.html#11096" class="Bound">D</a> <a id="11172" class="Symbol">((</a><a id="11174" href="Cubical.HITs.SetTruncation.Properties.html#11135" class="Bound">x</a> <a id="11176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11178" href="Cubical.HITs.SetTruncation.Properties.html#11140" class="Bound">y</a><a id="11179" class="Symbol">)</a> <a id="11181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11183" href="Cubical.HITs.SetTruncation.Properties.html#11153" class="Bound">c</a><a id="11184" class="Symbol">)}</a>
       <a id="11194" class="Symbol">(λ</a> <a id="11197" href="Cubical.HITs.SetTruncation.Properties.html#11197" class="Bound">_</a> <a id="11199" class="Symbol">→</a> <a id="11201" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="11208" class="Symbol">λ</a> <a id="11210" href="Cubical.HITs.SetTruncation.Properties.html#11210" class="Bound">_</a> <a id="11212" class="Symbol">→</a> <a id="11214" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="11221" class="Symbol">λ</a> <a id="11223" href="Cubical.HITs.SetTruncation.Properties.html#11223" class="Bound">_</a> <a id="11225" class="Symbol">→</a> <a id="11227" href="Cubical.HITs.SetTruncation.Properties.html#11099" class="Bound">set</a> <a id="11231" class="Symbol">_)</a>
       <a id="11241" class="Symbol">(λ</a> <a id="11244" href="Cubical.HITs.SetTruncation.Properties.html#11244" class="Bound">x</a> <a id="11246" class="Symbol">→</a> <a id="11248" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="11253" class="Symbol">(λ</a> <a id="11256" href="Cubical.HITs.SetTruncation.Properties.html#11256" class="Bound">_</a> <a id="11258" class="Symbol">→</a> <a id="11260" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="11267" class="Symbol">λ</a> <a id="11269" href="Cubical.HITs.SetTruncation.Properties.html#11269" class="Bound">_</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="Cubical.HITs.SetTruncation.Properties.html#11099" class="Bound">set</a> <a id="11277" class="Symbol">_)</a> <a id="11280" class="Symbol">(</a><a id="11281" href="Cubical.HITs.SetTruncation.Properties.html#11103" class="Bound">g</a> <a id="11283" href="Cubical.HITs.SetTruncation.Properties.html#11244" class="Bound">x</a><a id="11284" class="Symbol">))</a>
       <a id="11294" href="Cubical.HITs.SetTruncation.Properties.html#11107" class="Bound">x</a> <a id="11296" href="Cubical.HITs.SetTruncation.Properties.html#11111" class="Bound">y</a> <a id="11298" href="Cubical.HITs.SetTruncation.Properties.html#11116" class="Bound">c</a>

<a id="prodElim"></a><a id="11301" href="Cubical.HITs.SetTruncation.Properties.html#11301" class="Function">prodElim</a> <a id="11310" class="Symbol">:</a> <a id="11312" class="Symbol">{</a><a id="11313" href="Cubical.HITs.SetTruncation.Properties.html#11313" class="Bound">C</a> <a id="11315" class="Symbol">:</a> <a id="11317" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11319" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11321" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11324" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11326" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11328" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11330" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11333" class="Symbol">→</a> <a id="11335" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11340" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11341" class="Symbol">}</a>
         <a id="11352" class="Symbol">→</a> <a id="11354" class="Symbol">((</a><a id="11356" href="Cubical.HITs.SetTruncation.Properties.html#11356" class="Bound">x</a> <a id="11358" class="Symbol">:</a> <a id="11360" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11362" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11364" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11367" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11369" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11371" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11373" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11375" class="Symbol">)</a> <a id="11377" class="Symbol">→</a> <a id="11379" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11385" class="Symbol">(</a><a id="11386" href="Cubical.HITs.SetTruncation.Properties.html#11313" class="Bound">C</a> <a id="11388" href="Cubical.HITs.SetTruncation.Properties.html#11356" class="Bound">x</a><a id="11389" class="Symbol">))</a>
         <a id="11401" class="Symbol">→</a> <a id="11403" class="Symbol">((</a><a id="11405" href="Cubical.HITs.SetTruncation.Properties.html#11405" class="Bound">a</a> <a id="11407" class="Symbol">:</a> <a id="11409" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="11410" class="Symbol">)</a> <a id="11412" class="Symbol">(</a><a id="11413" href="Cubical.HITs.SetTruncation.Properties.html#11413" class="Bound">b</a> <a id="11415" class="Symbol">:</a> <a id="11417" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="11418" class="Symbol">)</a> <a id="11420" class="Symbol">→</a> <a id="11422" href="Cubical.HITs.SetTruncation.Properties.html#11313" class="Bound">C</a> <a id="11424" class="Symbol">(</a><a id="11425" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11427" href="Cubical.HITs.SetTruncation.Properties.html#11405" class="Bound">a</a> <a id="11429" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11434" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11436" href="Cubical.HITs.SetTruncation.Properties.html#11413" class="Bound">b</a> <a id="11438" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11440" class="Symbol">))</a>
         <a id="11452" class="Symbol">→</a> <a id="11454" class="Symbol">(</a><a id="11455" href="Cubical.HITs.SetTruncation.Properties.html#11455" class="Bound">x</a> <a id="11457" class="Symbol">:</a> <a id="11459" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11461" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11463" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11466" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11468" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11470" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11472" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11474" class="Symbol">)</a> <a id="11476" class="Symbol">→</a> <a id="11478" href="Cubical.HITs.SetTruncation.Properties.html#11313" class="Bound">C</a> <a id="11480" href="Cubical.HITs.SetTruncation.Properties.html#11455" class="Bound">x</a>
<a id="11482" href="Cubical.HITs.SetTruncation.Properties.html#11301" class="Function">prodElim</a> <a id="11491" href="Cubical.HITs.SetTruncation.Properties.html#11491" class="Bound">setC</a> <a id="11496" href="Cubical.HITs.SetTruncation.Properties.html#11496" class="Bound">f</a> <a id="11498" class="Symbol">(</a><a id="11499" href="Cubical.HITs.SetTruncation.Properties.html#11499" class="Bound">a</a> <a id="11501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11503" href="Cubical.HITs.SetTruncation.Properties.html#11503" class="Bound">b</a><a id="11504" class="Symbol">)</a> <a id="11506" class="Symbol">=</a> <a id="11508" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="11514" class="Symbol">(λ</a> <a id="11517" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Bound">x</a> <a id="11519" href="Cubical.HITs.SetTruncation.Properties.html#11519" class="Bound">y</a> <a id="11521" class="Symbol">→</a> <a id="11523" href="Cubical.HITs.SetTruncation.Properties.html#11491" class="Bound">setC</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Bound">x</a> <a id="11531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11533" href="Cubical.HITs.SetTruncation.Properties.html#11519" class="Bound">y</a><a id="11534" class="Symbol">))</a> <a id="11537" href="Cubical.HITs.SetTruncation.Properties.html#11496" class="Bound">f</a> <a id="11539" href="Cubical.HITs.SetTruncation.Properties.html#11499" class="Bound">a</a> <a id="11541" href="Cubical.HITs.SetTruncation.Properties.html#11503" class="Bound">b</a>

<a id="prodRec"></a><a id="11544" href="Cubical.HITs.SetTruncation.Properties.html#11544" class="Function">prodRec</a> <a id="11552" class="Symbol">:</a> <a id="11554" class="Symbol">{</a><a id="11555" href="Cubical.HITs.SetTruncation.Properties.html#11555" class="Bound">C</a> <a id="11557" class="Symbol">:</a> <a id="11559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11564" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11565" class="Symbol">}</a> <a id="11567" class="Symbol">→</a> <a id="11569" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11575" href="Cubical.HITs.SetTruncation.Properties.html#11555" class="Bound">C</a> <a id="11577" class="Symbol">→</a> <a id="11579" class="Symbol">(</a><a id="11580" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11582" class="Symbol">→</a> <a id="11584" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11586" class="Symbol">→</a> <a id="11588" href="Cubical.HITs.SetTruncation.Properties.html#11555" class="Bound">C</a><a id="11589" class="Symbol">)</a> <a id="11591" class="Symbol">→</a> <a id="11593" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11595" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11597" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11600" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11602" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11604" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11606" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11609" class="Symbol">→</a> <a id="11611" href="Cubical.HITs.SetTruncation.Properties.html#11555" class="Bound">C</a>
<a id="11613" href="Cubical.HITs.SetTruncation.Properties.html#11544" class="Function">prodRec</a> <a id="11621" href="Cubical.HITs.SetTruncation.Properties.html#11621" class="Bound">setC</a> <a id="11626" href="Cubical.HITs.SetTruncation.Properties.html#11626" class="Bound">f</a> <a id="11628" class="Symbol">(</a><a id="11629" href="Cubical.HITs.SetTruncation.Properties.html#11629" class="Bound">a</a> <a id="11631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11633" href="Cubical.HITs.SetTruncation.Properties.html#11633" class="Bound">b</a><a id="11634" class="Symbol">)</a> <a id="11636" class="Symbol">=</a> <a id="11638" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="11643" href="Cubical.HITs.SetTruncation.Properties.html#11621" class="Bound">setC</a> <a id="11648" href="Cubical.HITs.SetTruncation.Properties.html#11626" class="Bound">f</a> <a id="11650" href="Cubical.HITs.SetTruncation.Properties.html#11629" class="Bound">a</a> <a id="11652" href="Cubical.HITs.SetTruncation.Properties.html#11633" class="Bound">b</a>

<a id="prodElim2"></a><a id="11655" href="Cubical.HITs.SetTruncation.Properties.html#11655" class="Function">prodElim2</a> <a id="11665" class="Symbol">:</a> <a id="11667" class="Symbol">{</a><a id="11668" href="Cubical.HITs.SetTruncation.Properties.html#11668" class="Bound">E</a> <a id="11670" class="Symbol">:</a> <a id="11672" class="Symbol">(</a><a id="11673" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11675" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11677" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11680" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11682" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11684" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11686" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11688" class="Symbol">)</a> <a id="11690" class="Symbol">→</a> <a id="11692" class="Symbol">(</a><a id="11693" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11695" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11697" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11700" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11702" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11704" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11706" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11708" class="Symbol">)</a> <a id="11710" class="Symbol">→</a> <a id="11712" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11717" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11718" class="Symbol">}</a>
         <a id="11729" class="Symbol">→</a> <a id="11731" class="Symbol">((</a><a id="11733" href="Cubical.HITs.SetTruncation.Properties.html#11733" class="Bound">x</a> <a id="11735" class="Symbol">:</a> <a id="11737" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11739" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11741" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11744" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11746" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11748" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11750" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11752" class="Symbol">)</a> <a id="11754" class="Symbol">(</a><a id="11755" href="Cubical.HITs.SetTruncation.Properties.html#11755" class="Bound">y</a> <a id="11757" class="Symbol">:</a> <a id="11759" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11761" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11763" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11766" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11768" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11770" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11772" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11774" class="Symbol">)</a> <a id="11776" class="Symbol">→</a> <a id="11778" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11784" class="Symbol">(</a><a id="11785" href="Cubical.HITs.SetTruncation.Properties.html#11668" class="Bound">E</a> <a id="11787" href="Cubical.HITs.SetTruncation.Properties.html#11733" class="Bound">x</a> <a id="11789" href="Cubical.HITs.SetTruncation.Properties.html#11755" class="Bound">y</a><a id="11790" class="Symbol">))</a>
         <a id="11802" class="Symbol">→</a> <a id="11804" class="Symbol">((</a><a id="11806" href="Cubical.HITs.SetTruncation.Properties.html#11806" class="Bound">a</a> <a id="11808" class="Symbol">:</a> <a id="11810" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="11811" class="Symbol">)</a> <a id="11813" class="Symbol">(</a><a id="11814" href="Cubical.HITs.SetTruncation.Properties.html#11814" class="Bound">b</a> <a id="11816" class="Symbol">:</a> <a id="11818" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="11819" class="Symbol">)</a> <a id="11821" class="Symbol">(</a><a id="11822" href="Cubical.HITs.SetTruncation.Properties.html#11822" class="Bound">c</a> <a id="11824" class="Symbol">:</a> <a id="11826" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="11827" class="Symbol">)</a> <a id="11829" class="Symbol">(</a><a id="11830" href="Cubical.HITs.SetTruncation.Properties.html#11830" class="Bound">d</a> <a id="11832" class="Symbol">:</a> <a id="11834" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a><a id="11835" class="Symbol">)</a> <a id="11837" class="Symbol">→</a> <a id="11839" href="Cubical.HITs.SetTruncation.Properties.html#11668" class="Bound">E</a> <a id="11841" class="Symbol">(</a><a id="11842" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11844" href="Cubical.HITs.SetTruncation.Properties.html#11806" class="Bound">a</a> <a id="11846" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11851" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11853" href="Cubical.HITs.SetTruncation.Properties.html#11814" class="Bound">b</a> <a id="11855" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11857" class="Symbol">)</a> <a id="11859" class="Symbol">(</a><a id="11860" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11862" href="Cubical.HITs.SetTruncation.Properties.html#11822" class="Bound">c</a> <a id="11864" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11869" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11871" href="Cubical.HITs.SetTruncation.Properties.html#11830" class="Bound">d</a> <a id="11873" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11875" class="Symbol">))</a>
         <a id="11887" class="Symbol">→</a> <a id="11889" class="Symbol">((</a><a id="11891" href="Cubical.HITs.SetTruncation.Properties.html#11891" class="Bound">x</a> <a id="11893" class="Symbol">:</a> <a id="11895" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11897" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11899" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11902" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11904" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11906" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11908" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11910" class="Symbol">)</a> <a id="11912" class="Symbol">(</a><a id="11913" href="Cubical.HITs.SetTruncation.Properties.html#11913" class="Bound">y</a> <a id="11915" class="Symbol">:</a> <a id="11917" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11919" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11921" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11924" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11926" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11928" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11930" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11932" class="Symbol">)</a> <a id="11934" class="Symbol">→</a> <a id="11936" class="Symbol">(</a><a id="11937" href="Cubical.HITs.SetTruncation.Properties.html#11668" class="Bound">E</a> <a id="11939" href="Cubical.HITs.SetTruncation.Properties.html#11891" class="Bound">x</a> <a id="11941" href="Cubical.HITs.SetTruncation.Properties.html#11913" class="Bound">y</a><a id="11942" class="Symbol">))</a>
<a id="11945" href="Cubical.HITs.SetTruncation.Properties.html#11655" class="Function">prodElim2</a> <a id="11955" href="Cubical.HITs.SetTruncation.Properties.html#11955" class="Bound">isset</a> <a id="11961" href="Cubical.HITs.SetTruncation.Properties.html#11961" class="Bound">f</a> <a id="11963" class="Symbol">=</a> <a id="11965" href="Cubical.HITs.SetTruncation.Properties.html#11301" class="Function">prodElim</a> <a id="11974" class="Symbol">(λ</a> <a id="11977" href="Cubical.HITs.SetTruncation.Properties.html#11977" class="Bound">_</a> <a id="11979" class="Symbol">→</a> <a id="11981" href="Cubical.Foundations.HLevels.html#18870" class="Function">isSetΠ</a> <a id="11988" class="Symbol">λ</a> <a id="11990" href="Cubical.HITs.SetTruncation.Properties.html#11990" class="Bound">_</a> <a id="11992" class="Symbol">→</a> <a id="11994" href="Cubical.HITs.SetTruncation.Properties.html#11955" class="Bound">isset</a> <a id="12000" class="Symbol">_</a> <a id="12002" class="Symbol">_)</a>
                             <a id="12034" class="Symbol">λ</a> <a id="12036" href="Cubical.HITs.SetTruncation.Properties.html#12036" class="Bound">a</a> <a id="12038" href="Cubical.HITs.SetTruncation.Properties.html#12038" class="Bound">b</a> <a id="12040" class="Symbol">→</a> <a id="12042" href="Cubical.HITs.SetTruncation.Properties.html#11301" class="Function">prodElim</a> <a id="12051" class="Symbol">(λ</a> <a id="12054" href="Cubical.HITs.SetTruncation.Properties.html#12054" class="Bound">_</a> <a id="12056" class="Symbol">→</a> <a id="12058" href="Cubical.HITs.SetTruncation.Properties.html#11955" class="Bound">isset</a> <a id="12064" class="Symbol">_</a> <a id="12066" class="Symbol">_)</a>
                                     <a id="12106" class="Symbol">λ</a> <a id="12108" href="Cubical.HITs.SetTruncation.Properties.html#12108" class="Bound">c</a> <a id="12110" href="Cubical.HITs.SetTruncation.Properties.html#12110" class="Bound">d</a> <a id="12112" class="Symbol">→</a> <a id="12114" href="Cubical.HITs.SetTruncation.Properties.html#11961" class="Bound">f</a> <a id="12116" href="Cubical.HITs.SetTruncation.Properties.html#12036" class="Bound">a</a> <a id="12118" href="Cubical.HITs.SetTruncation.Properties.html#12038" class="Bound">b</a> <a id="12120" href="Cubical.HITs.SetTruncation.Properties.html#12108" class="Bound">c</a> <a id="12122" href="Cubical.HITs.SetTruncation.Properties.html#12110" class="Bound">d</a>

<a id="setTruncOfProdIso"></a><a id="12125" href="Cubical.HITs.SetTruncation.Properties.html#12125" class="Function">setTruncOfProdIso</a> <a id="12143" class="Symbol">:</a>  <a id="12146" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12150" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12152" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="12154" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12156" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="12158" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12161" class="Symbol">(</a><a id="12162" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12164" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="12166" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12169" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12171" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12173" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="12175" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="12177" class="Symbol">)</a>
<a id="12179" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12187" href="Cubical.HITs.SetTruncation.Properties.html#12125" class="Function">setTruncOfProdIso</a> <a id="12205" class="Symbol">=</a> <a id="12207" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="12211" class="Symbol">(</a><a id="12212" href="Cubical.Foundations.HLevels.html#15043" class="Function">isSet×</a> <a id="12219" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12233" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="12246" class="Symbol">)</a> <a id="12248" class="Symbol">λ</a> <a id="12250" class="Symbol">(</a><a id="12251" href="Cubical.HITs.SetTruncation.Properties.html#12251" class="Bound">a</a> <a id="12253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12255" href="Cubical.HITs.SetTruncation.Properties.html#12255" class="Bound">b</a><a id="12256" class="Symbol">)</a> <a id="12258" class="Symbol">→</a> <a id="12260" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12262" href="Cubical.HITs.SetTruncation.Properties.html#12251" class="Bound">a</a> <a id="12264" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="12267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12269" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12271" href="Cubical.HITs.SetTruncation.Properties.html#12255" class="Bound">b</a> <a id="12273" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12276" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12284" href="Cubical.HITs.SetTruncation.Properties.html#12125" class="Function">setTruncOfProdIso</a> <a id="12302" class="Symbol">=</a> <a id="12304" href="Cubical.HITs.SetTruncation.Properties.html#11544" class="Function">prodRec</a> <a id="12312" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12326" class="Symbol">λ</a> <a id="12328" href="Cubical.HITs.SetTruncation.Properties.html#12328" class="Bound">a</a> <a id="12330" href="Cubical.HITs.SetTruncation.Properties.html#12330" class="Bound">b</a> <a id="12332" class="Symbol">→</a> <a id="12334" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12336" href="Cubical.HITs.SetTruncation.Properties.html#12328" class="Bound">a</a> <a id="12338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12340" href="Cubical.HITs.SetTruncation.Properties.html#12330" class="Bound">b</a> <a id="12342" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12345" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12358" href="Cubical.HITs.SetTruncation.Properties.html#12125" class="Function">setTruncOfProdIso</a> <a id="12376" class="Symbol">=</a>
  <a id="12380" href="Cubical.HITs.SetTruncation.Properties.html#11301" class="Function">prodElim</a> <a id="12389" class="Symbol">(λ</a> <a id="12392" href="Cubical.HITs.SetTruncation.Properties.html#12392" class="Bound">_</a> <a id="12394" class="Symbol">→</a> <a id="12396" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12411" class="Number">2</a> <a id="12413" class="Symbol">(</a><a id="12414" href="Cubical.Foundations.HLevels.html#15043" class="Function">isSet×</a> <a id="12421" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12435" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="12448" class="Symbol">)</a> <a id="12450" class="Symbol">_</a> <a id="12452" class="Symbol">_)</a> <a id="12455" class="Symbol">λ</a> <a id="12457" href="Cubical.HITs.SetTruncation.Properties.html#12457" class="Bound">_</a> <a id="12459" href="Cubical.HITs.SetTruncation.Properties.html#12459" class="Bound">_</a> <a id="12461" class="Symbol">→</a> <a id="12463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12468" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="12480" href="Cubical.HITs.SetTruncation.Properties.html#12125" class="Function">setTruncOfProdIso</a> <a id="12498" class="Symbol">=</a>
  <a id="12502" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12507" class="Symbol">(λ</a> <a id="12510" href="Cubical.HITs.SetTruncation.Properties.html#12510" class="Bound">_</a> <a id="12512" class="Symbol">→</a> <a id="12514" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12529" class="Number">2</a> <a id="12531" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12545" class="Symbol">_</a> <a id="12547" class="Symbol">_)</a> <a id="12550" class="Symbol">λ</a> <a id="12552" class="Symbol">{(</a><a id="12554" href="Cubical.HITs.SetTruncation.Properties.html#12554" class="Bound">a</a> <a id="12556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12558" href="Cubical.HITs.SetTruncation.Properties.html#12558" class="Bound">b</a><a id="12559" class="Symbol">)</a> <a id="12561" class="Symbol">→</a> <a id="12563" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12567" class="Symbol">}</a>

<a id="IsoSetTruncateSndΣ"></a><a id="12570" href="Cubical.HITs.SetTruncation.Properties.html#12570" class="Function">IsoSetTruncateSndΣ</a> <a id="12589" class="Symbol">:</a> <a id="12591" class="Symbol">{</a><a id="12592" href="Cubical.HITs.SetTruncation.Properties.html#12592" class="Bound">A</a> <a id="12594" class="Symbol">:</a> <a id="12596" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12601" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="12602" class="Symbol">}</a> <a id="12604" class="Symbol">{</a><a id="12605" href="Cubical.HITs.SetTruncation.Properties.html#12605" class="Bound">B</a> <a id="12607" class="Symbol">:</a> <a id="12609" href="Cubical.HITs.SetTruncation.Properties.html#12592" class="Bound">A</a> <a id="12611" class="Symbol">→</a> <a id="12613" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12618" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="12620" class="Symbol">}</a> <a id="12622" class="Symbol">→</a> <a id="12624" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12628" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12630" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12632" href="Cubical.HITs.SetTruncation.Properties.html#12592" class="Bound">A</a> <a id="12634" href="Cubical.HITs.SetTruncation.Properties.html#12605" class="Bound">B</a> <a id="12636" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12639" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12641" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12643" href="Cubical.HITs.SetTruncation.Properties.html#12592" class="Bound">A</a> <a id="12645" class="Symbol">(λ</a> <a id="12648" href="Cubical.HITs.SetTruncation.Properties.html#12648" class="Bound">x</a> <a id="12650" class="Symbol">→</a> <a id="12652" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12654" href="Cubical.HITs.SetTruncation.Properties.html#12605" class="Bound">B</a> <a id="12656" href="Cubical.HITs.SetTruncation.Properties.html#12648" class="Bound">x</a> <a id="12658" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="12660" class="Symbol">)</a> <a id="12662" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="12665" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12673" href="Cubical.HITs.SetTruncation.Properties.html#12570" class="Function">IsoSetTruncateSndΣ</a> <a id="12692" class="Symbol">=</a> <a id="12694" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="12698" class="Symbol">λ</a> <a id="12700" class="Symbol">(</a><a id="12701" href="Cubical.HITs.SetTruncation.Properties.html#12701" class="Bound">a</a> <a id="12703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12705" href="Cubical.HITs.SetTruncation.Properties.html#12705" class="Bound">b</a><a id="12706" class="Symbol">)</a> <a id="12708" class="Symbol">→</a> <a id="12710" href="Cubical.HITs.SetTruncation.Properties.html#12701" class="Bound">a</a> <a id="12712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12714" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12716" href="Cubical.HITs.SetTruncation.Properties.html#12705" class="Bound">b</a> <a id="12718" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12721" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12729" href="Cubical.HITs.SetTruncation.Properties.html#12570" class="Function">IsoSetTruncateSndΣ</a> <a id="12748" class="Symbol">=</a> <a id="12750" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="12754" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12768" class="Symbol">(</a><a id="12769" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="12777" class="Symbol">λ</a> <a id="12779" href="Cubical.HITs.SetTruncation.Properties.html#12779" class="Bound">a</a> <a id="12781" class="Symbol">→</a> <a id="12783" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="12787" class="Symbol">λ</a> <a id="12789" href="Cubical.HITs.SetTruncation.Properties.html#12789" class="Bound">b</a> <a id="12791" class="Symbol">→</a> <a id="12793" href="Cubical.HITs.SetTruncation.Properties.html#12779" class="Bound">a</a> <a id="12795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12797" href="Cubical.HITs.SetTruncation.Properties.html#12789" class="Bound">b</a><a id="12798" class="Symbol">)</a>
<a id="12800" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="12813" href="Cubical.HITs.SetTruncation.Properties.html#12570" class="Function">IsoSetTruncateSndΣ</a> <a id="12832" class="Symbol">=</a> <a id="12834" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12839" class="Symbol">(λ</a> <a id="12842" href="Cubical.HITs.SetTruncation.Properties.html#12842" class="Bound">_</a> <a id="12844" class="Symbol">→</a> <a id="12846" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12863" class="Symbol">)</a> <a id="12865" class="Symbol">(</a><a id="12866" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="12874" class="Symbol">λ</a> <a id="12876" href="Cubical.HITs.SetTruncation.Properties.html#12876" class="Bound">_</a> <a id="12878" class="Symbol">→</a> <a id="12880" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12885" class="Symbol">(λ</a> <a id="12888" href="Cubical.HITs.SetTruncation.Properties.html#12888" class="Bound">_</a> <a id="12890" class="Symbol">→</a> <a id="12892" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12909" class="Symbol">)</a> <a id="12911" class="Symbol">λ</a> <a id="12913" href="Cubical.HITs.SetTruncation.Properties.html#12913" class="Bound">_</a> <a id="12915" class="Symbol">→</a> <a id="12917" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12921" class="Symbol">)</a>
<a id="12923" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="12935" href="Cubical.HITs.SetTruncation.Properties.html#12570" class="Function">IsoSetTruncateSndΣ</a> <a id="12954" class="Symbol">=</a> <a id="12956" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12961" class="Symbol">(λ</a> <a id="12964" href="Cubical.HITs.SetTruncation.Properties.html#12964" class="Bound">_</a> <a id="12966" class="Symbol">→</a> <a id="12968" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12985" class="Symbol">)</a> <a id="12987" class="Symbol">λ</a> <a id="12989" href="Cubical.HITs.SetTruncation.Properties.html#12989" class="Bound">_</a> <a id="12991" class="Symbol">→</a> <a id="12993" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="12999" class="Comment">-- Deprecated. Use `IsoSetTruncateSndΣ` instead.</a>
<a id="setSigmaIso"></a><a id="13048" href="Cubical.HITs.SetTruncation.Properties.html#13048" class="Function">setSigmaIso</a> <a id="13060" class="Symbol">:</a> <a id="13062" class="Symbol">{</a><a id="13063" href="Cubical.HITs.SetTruncation.Properties.html#13063" class="Bound">B</a> <a id="13065" class="Symbol">:</a> <a id="13067" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13069" class="Symbol">→</a> <a id="13071" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13076" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="13077" class="Symbol">}</a> <a id="13079" class="Symbol">→</a> <a id="13081" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13085" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13087" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13089" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13091" href="Cubical.HITs.SetTruncation.Properties.html#13063" class="Bound">B</a> <a id="13093" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="13096" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13098" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13100" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13102" class="Symbol">(λ</a> <a id="13105" href="Cubical.HITs.SetTruncation.Properties.html#13105" class="Bound">x</a> <a id="13107" class="Symbol">→</a> <a id="13109" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13111" href="Cubical.HITs.SetTruncation.Properties.html#13063" class="Bound">B</a> <a id="13113" href="Cubical.HITs.SetTruncation.Properties.html#13105" class="Bound">x</a> <a id="13115" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="13117" class="Symbol">)</a> <a id="13119" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="13122" href="Cubical.HITs.SetTruncation.Properties.html#13048" class="Function">setSigmaIso</a> <a id="13134" class="Symbol">=</a> <a id="13136" href="Cubical.HITs.SetTruncation.Properties.html#12570" class="Function">IsoSetTruncateSndΣ</a>

<a id="PathIdTrunc₀Iso"></a><a id="13156" href="Cubical.HITs.SetTruncation.Properties.html#13156" class="Function">PathIdTrunc₀Iso</a> <a id="13172" class="Symbol">:</a> <a id="13174" class="Symbol">{</a><a id="13175" href="Cubical.HITs.SetTruncation.Properties.html#13175" class="Bound">a</a> <a id="13177" href="Cubical.HITs.SetTruncation.Properties.html#13177" class="Bound">b</a> <a id="13179" class="Symbol">:</a> <a id="13181" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="13182" class="Symbol">}</a> <a id="13184" class="Symbol">→</a> <a id="13186" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="13193" href="Cubical.HITs.SetTruncation.Properties.html#13175" class="Bound">a</a> <a id="13195" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="13198" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13200" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="13202" href="Cubical.HITs.SetTruncation.Properties.html#13177" class="Bound">b</a> <a id="13204" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="13206" class="Symbol">)</a> <a id="13208" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13210" href="Cubical.HITs.SetTruncation.Properties.html#13175" class="Bound">a</a> <a id="13212" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13214" href="Cubical.HITs.SetTruncation.Properties.html#13177" class="Bound">b</a> <a id="13216" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="13219" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13227" class="Symbol">(</a><a id="13228" href="Cubical.HITs.SetTruncation.Properties.html#13156" class="Function">PathIdTrunc₀Iso</a> <a id="13244" class="Symbol">{</a><a id="13245" class="Argument">b</a> <a id="13247" class="Symbol">=</a> <a id="13249" href="Cubical.HITs.SetTruncation.Properties.html#13249" class="Bound">b</a><a id="13250" class="Symbol">})</a> <a id="13253" href="Cubical.HITs.SetTruncation.Properties.html#13253" class="Bound">p</a> <a id="13255" class="Symbol">=</a>
  <a id="13259" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13269" class="Symbol">(λ</a> <a id="13272" href="Cubical.HITs.SetTruncation.Properties.html#13272" class="Bound">i</a> <a id="13274" class="Symbol">→</a> <a id="13276" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="13280" class="Symbol">{</a><a id="13281" class="Argument">B</a> <a id="13283" class="Symbol">=</a> <a id="13285" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="13298" class="Symbol">_</a> <a id="13300" class="Number">1</a><a id="13301" class="Symbol">}</a> <a id="13303" class="Symbol">(</a><a id="13304" href="Cubical.Foundations.HLevels.html#23251" class="Function">isOfHLevelTypeOfHLevel</a> <a id="13327" class="Number">1</a><a id="13328" class="Symbol">)</a>
                        <a id="13354" class="Symbol">(λ</a> <a id="13357" href="Cubical.HITs.SetTruncation.Properties.html#13357" class="Bound">a</a> <a id="13359" class="Symbol">→</a> <a id="13361" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13363" href="Cubical.HITs.SetTruncation.Properties.html#13357" class="Bound">a</a> <a id="13365" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13367" href="Cubical.HITs.SetTruncation.Properties.html#13249" class="Bound">b</a> <a id="13369" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="13372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13374" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="13381" class="Symbol">)</a> <a id="13383" class="Symbol">(</a><a id="13384" href="Cubical.HITs.SetTruncation.Properties.html#13253" class="Bound">p</a> <a id="13386" class="Symbol">(</a><a id="13387" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13389" href="Cubical.HITs.SetTruncation.Properties.html#13272" class="Bound">i</a><a id="13390" class="Symbol">))</a> <a id="13393" class="Symbol">.</a><a id="13394" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13397" class="Symbol">)</a>
            <a id="13411" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13413" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13418" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
<a id="13421" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13429" href="Cubical.HITs.SetTruncation.Properties.html#13156" class="Function">PathIdTrunc₀Iso</a> <a id="13445" class="Symbol">=</a> <a id="13447" href="Cubical.HITs.SetTruncation.Properties.html#550" class="Function">pRec</a> <a id="13452" class="Symbol">(</a><a id="13453" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="13461" class="Symbol">_</a> <a id="13463" class="Symbol">_)</a> <a id="13466" class="Symbol">(</a><a id="13467" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13472" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="13476" class="Symbol">)</a>
<a id="13478" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="13491" href="Cubical.HITs.SetTruncation.Properties.html#13156" class="Function">PathIdTrunc₀Iso</a> <a id="13507" class="Symbol">_</a> <a id="13509" class="Symbol">=</a> <a id="13511" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13519" class="Symbol">_</a> <a id="13521" class="Symbol">_</a>
<a id="13523" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="13535" href="Cubical.HITs.SetTruncation.Properties.html#13156" class="Function">PathIdTrunc₀Iso</a> <a id="13551" class="Symbol">_</a> <a id="13553" class="Symbol">=</a> <a id="13555" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="13563" class="Symbol">_</a> <a id="13565" class="Symbol">_</a> <a id="13567" class="Symbol">_</a> <a id="13569" class="Symbol">_</a>

<a id="mapFunctorial"></a><a id="13572" href="Cubical.HITs.SetTruncation.Properties.html#13572" class="Function">mapFunctorial</a> <a id="13586" class="Symbol">:</a> <a id="13588" class="Symbol">{</a><a id="13589" href="Cubical.HITs.SetTruncation.Properties.html#13589" class="Bound">A</a> <a id="13591" href="Cubical.HITs.SetTruncation.Properties.html#13591" class="Bound">B</a> <a id="13593" href="Cubical.HITs.SetTruncation.Properties.html#13593" class="Bound">C</a> <a id="13595" class="Symbol">:</a> <a id="13597" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13602" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="13603" class="Symbol">}</a> <a id="13605" class="Symbol">(</a><a id="13606" href="Cubical.HITs.SetTruncation.Properties.html#13606" class="Bound">f</a> <a id="13608" class="Symbol">:</a> <a id="13610" href="Cubical.HITs.SetTruncation.Properties.html#13589" class="Bound">A</a> <a id="13612" class="Symbol">→</a> <a id="13614" href="Cubical.HITs.SetTruncation.Properties.html#13591" class="Bound">B</a><a id="13615" class="Symbol">)</a> <a id="13617" class="Symbol">(</a><a id="13618" href="Cubical.HITs.SetTruncation.Properties.html#13618" class="Bound">g</a> <a id="13620" class="Symbol">:</a> <a id="13622" href="Cubical.HITs.SetTruncation.Properties.html#13591" class="Bound">B</a> <a id="13624" class="Symbol">→</a> <a id="13626" href="Cubical.HITs.SetTruncation.Properties.html#13593" class="Bound">C</a><a id="13627" class="Symbol">)</a>
  <a id="13631" class="Symbol">→</a> <a id="13633" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13637" href="Cubical.HITs.SetTruncation.Properties.html#13618" class="Bound">g</a> <a id="13639" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13641" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13645" href="Cubical.HITs.SetTruncation.Properties.html#13606" class="Bound">f</a> <a id="13647" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13649" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13653" class="Symbol">(</a><a id="13654" href="Cubical.HITs.SetTruncation.Properties.html#13618" class="Bound">g</a> <a id="13656" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13658" href="Cubical.HITs.SetTruncation.Properties.html#13606" class="Bound">f</a><a id="13659" class="Symbol">)</a>
<a id="13661" href="Cubical.HITs.SetTruncation.Properties.html#13572" class="Function">mapFunctorial</a> <a id="13675" href="Cubical.HITs.SetTruncation.Properties.html#13675" class="Bound">f</a> <a id="13677" href="Cubical.HITs.SetTruncation.Properties.html#13677" class="Bound">g</a> <a id="13679" class="Symbol">=</a>
  <a id="13683" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="13690" class="Symbol">(</a><a id="13691" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="13696" class="Symbol">(λ</a> <a id="13699" href="Cubical.HITs.SetTruncation.Properties.html#13699" class="Bound">x</a> <a id="13701" class="Symbol">→</a> <a id="13703" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="13720" class="Symbol">)</a> <a id="13722" class="Symbol">λ</a> <a id="13724" href="Cubical.HITs.SetTruncation.Properties.html#13724" class="Bound">a</a> <a id="13726" class="Symbol">→</a> <a id="13728" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13732" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.HITs.SetTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a> <a id="86" class="Keyword">public</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.HITs.SetTruncation.Properties.html" class="Module">Cubical.HITs.SetTruncation.Properties</a> <a id="143" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Homotopy.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Homotopy.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Homotopy.Base.html" class="Module">Cubical.Homotopy.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>

<a id="128" class="Keyword">private</a>
  <a id="138" class="Keyword">variable</a>
    <a id="151" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a> <a id="153" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a> <a id="156" class="Symbol">:</a> <a id="158" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="_∼_"></a><a id="165" href="Cubical.Homotopy.Base.html#165" class="Function Operator">_∼_</a> <a id="169" class="Symbol">:</a> <a id="171" class="Symbol">{</a><a id="172" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a> <a id="174" class="Symbol">:</a> <a id="176" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="181" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="182" class="Symbol">}</a> <a id="184" class="Symbol">{</a><a id="185" href="Cubical.Homotopy.Base.html#185" class="Bound">Y</a> <a id="187" class="Symbol">:</a> <a id="189" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a> <a id="191" class="Symbol">→</a> <a id="193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="198" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="200" class="Symbol">}</a> <a id="202" class="Symbol">→</a> <a id="204" class="Symbol">(</a><a id="205" href="Cubical.Homotopy.Base.html#205" class="Bound">f</a> <a id="207" href="Cubical.Homotopy.Base.html#207" class="Bound">g</a> <a id="209" class="Symbol">:</a> <a id="211" class="Symbol">(</a><a id="212" href="Cubical.Homotopy.Base.html#212" class="Bound">x</a> <a id="214" class="Symbol">:</a> <a id="216" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a><a id="217" class="Symbol">)</a> <a id="219" class="Symbol">→</a> <a id="221" href="Cubical.Homotopy.Base.html#185" class="Bound">Y</a> <a id="223" href="Cubical.Homotopy.Base.html#212" class="Bound">x</a><a id="224" class="Symbol">)</a> <a id="226" class="Symbol">→</a> <a id="228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="233" class="Symbol">(</a><a id="234" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="240" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a> <a id="242" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="244" class="Symbol">)</a>
<a id="246" href="Cubical.Homotopy.Base.html#165" class="Function Operator">_∼_</a> <a id="250" class="Symbol">{</a><a id="251" class="Argument">X</a> <a id="253" class="Symbol">=</a> <a id="255" href="Cubical.Homotopy.Base.html#255" class="Bound">X</a><a id="256" class="Symbol">}</a> <a id="258" href="Cubical.Homotopy.Base.html#258" class="Bound">f</a> <a id="260" href="Cubical.Homotopy.Base.html#260" class="Bound">g</a> <a id="262" class="Symbol">=</a> <a id="264" class="Symbol">(</a><a id="265" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a> <a id="267" class="Symbol">:</a> <a id="269" href="Cubical.Homotopy.Base.html#255" class="Bound">X</a><a id="270" class="Symbol">)</a> <a id="272" class="Symbol">→</a> <a id="274" href="Cubical.Homotopy.Base.html#258" class="Bound">f</a> <a id="276" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a> <a id="278" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="280" href="Cubical.Homotopy.Base.html#260" class="Bound">g</a> <a id="282" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a>

<a id="funExt∼"></a><a id="285" href="Cubical.Homotopy.Base.html#285" class="Function">funExt∼</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">{</a><a id="296" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a> <a id="298" class="Symbol">:</a> <a id="300" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="305" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="306" class="Symbol">}</a> <a id="308" class="Symbol">{</a><a id="309" href="Cubical.Homotopy.Base.html#309" class="Bound">Y</a> <a id="311" class="Symbol">:</a> <a id="313" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a> <a id="315" class="Symbol">→</a> <a id="317" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="322" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="324" class="Symbol">}</a> <a id="326" class="Symbol">{</a><a id="327" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="329" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a> <a id="331" class="Symbol">:</a> <a id="333" class="Symbol">(</a><a id="334" href="Cubical.Homotopy.Base.html#334" class="Bound">x</a> <a id="336" class="Symbol">:</a> <a id="338" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a><a id="339" class="Symbol">)</a> <a id="341" class="Symbol">→</a> <a id="343" href="Cubical.Homotopy.Base.html#309" class="Bound">Y</a> <a id="345" href="Cubical.Homotopy.Base.html#334" class="Bound">x</a><a id="346" class="Symbol">}</a> <a id="348" class="Symbol">(</a><a id="349" href="Cubical.Homotopy.Base.html#349" class="Bound">H</a> <a id="351" class="Symbol">:</a> <a id="353" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="355" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="357" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a><a id="358" class="Symbol">)</a> <a id="360" class="Symbol">→</a> <a id="362" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="366" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a>
<a id="368" href="Cubical.Homotopy.Base.html#285" class="Function">funExt∼</a> <a id="376" class="Symbol">=</a> <a id="378" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>

<a id="∼-refl"></a><a id="386" href="Cubical.Homotopy.Base.html#386" class="Function">∼-refl</a> <a id="393" class="Symbol">:</a> <a id="395" class="Symbol">{</a><a id="396" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a> <a id="398" class="Symbol">:</a> <a id="400" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="405" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Cubical.Homotopy.Base.html#409" class="Bound">Y</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a> <a id="415" class="Symbol">→</a> <a id="417" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="422" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="424" class="Symbol">}</a> <a id="426" class="Symbol">{</a><a id="427" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a> <a id="429" class="Symbol">:</a> <a id="431" class="Symbol">(</a><a id="432" href="Cubical.Homotopy.Base.html#432" class="Bound">x</a> <a id="434" class="Symbol">:</a> <a id="436" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a><a id="437" class="Symbol">)</a> <a id="439" class="Symbol">→</a> <a id="441" href="Cubical.Homotopy.Base.html#409" class="Bound">Y</a> <a id="443" href="Cubical.Homotopy.Base.html#432" class="Bound">x</a><a id="444" class="Symbol">}</a> <a id="446" class="Symbol">→</a> <a id="448" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a> <a id="450" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="452" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a>
<a id="454" href="Cubical.Homotopy.Base.html#386" class="Function">∼-refl</a> <a id="461" class="Symbol">{</a><a id="462" class="Argument">f</a> <a id="464" class="Symbol">=</a> <a id="466" href="Cubical.Homotopy.Base.html#466" class="Bound">f</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">=</a> <a id="471" class="Symbol">λ</a> <a id="473" href="Cubical.Homotopy.Base.html#473" class="Bound">x</a> <a id="475" class="Symbol">→</a> <a id="477" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="482" class="Symbol">{</a><a id="483" class="Argument">x</a> <a id="485" class="Symbol">=</a> <a id="487" href="Cubical.Homotopy.Base.html#466" class="Bound">f</a> <a id="489" href="Cubical.Homotopy.Base.html#473" class="Bound">x</a><a id="490" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Cubical.Induction.WellFounded.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Induction.WellFounded</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="124" class="Keyword">module</a> <a id="131" href="Cubical.Induction.WellFounded.html#131" class="Module">_</a> <a id="133" class="Symbol">{</a><a id="134" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a> <a id="136" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="138" class="Symbol">}</a> <a id="140" class="Symbol">{</a><a id="141" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="143" class="Symbol">:</a> <a id="145" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="150" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a><a id="151" class="Symbol">}</a> <a id="153" class="Symbol">(</a><a id="154" href="Cubical.Induction.WellFounded.html#154" class="Bound Operator">_&lt;_</a> <a id="158" class="Symbol">:</a> <a id="160" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="162" class="Symbol">→</a> <a id="164" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="166" class="Symbol">→</a> <a id="168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="173" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="175" class="Symbol">)</a> <a id="177" class="Keyword">where</a>
  <a id="185" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="191" class="Symbol">:</a> <a id="193" class="Symbol">∀{</a><a id="195" href="Cubical.Induction.WellFounded.html#195" class="Bound">ℓ&#39;&#39;</a><a id="198" class="Symbol">}</a> <a id="200" class="Symbol">→</a> <a id="202" class="Symbol">(</a><a id="203" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="205" class="Symbol">→</a> <a id="207" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="212" href="Cubical.Induction.WellFounded.html#195" class="Bound">ℓ&#39;&#39;</a><a id="215" class="Symbol">)</a> <a id="217" class="Symbol">→</a> <a id="219" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="221" class="Symbol">→</a> <a id="223" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="228" class="Symbol">_</a>
  <a id="232" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="238" href="Cubical.Induction.WellFounded.html#238" class="Bound">P</a> <a id="240" href="Cubical.Induction.WellFounded.html#240" class="Bound">x</a> <a id="242" class="Symbol">=</a> <a id="244" class="Symbol">∀</a> <a id="246" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a> <a id="248" class="Symbol">→</a> <a id="250" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a> <a id="252" href="Cubical.Induction.WellFounded.html#154" class="Bound Operator">&lt;</a> <a id="254" href="Cubical.Induction.WellFounded.html#240" class="Bound">x</a> <a id="256" class="Symbol">→</a> <a id="258" href="Cubical.Induction.WellFounded.html#238" class="Bound">P</a> <a id="260" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a>

  <a id="265" class="Keyword">data</a> <a id="270" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="274" class="Symbol">(</a><a id="275" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a> <a id="277" class="Symbol">:</a> <a id="279" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">:</a> <a id="284" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="289" class="Symbol">(</a><a id="290" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="296" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a> <a id="298" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="300" class="Symbol">)</a> <a id="302" class="Keyword">where</a>
    <a id="312" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="316" class="Symbol">:</a> <a id="318" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="324" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="328" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a> <a id="330" class="Symbol">→</a> <a id="332" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="336" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a>

  <a id="341" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="360" class="Symbol">_</a>
  <a id="364" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="376" class="Symbol">=</a> <a id="378" class="Symbol">∀</a> <a id="380" href="Cubical.Induction.WellFounded.html#380" class="Bound">x</a> <a id="382" class="Symbol">→</a> <a id="384" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="388" href="Cubical.Induction.WellFounded.html#380" class="Bound">x</a>


<a id="392" class="Keyword">module</a> <a id="399" href="Cubical.Induction.WellFounded.html#399" class="Module">_</a> <a id="401" class="Symbol">{</a><a id="402" href="Cubical.Induction.WellFounded.html#402" class="Bound">ℓ</a> <a id="404" href="Cubical.Induction.WellFounded.html#404" class="Bound">ℓ&#39;</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="411" class="Symbol">:</a> <a id="413" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="418" href="Cubical.Induction.WellFounded.html#402" class="Bound">ℓ</a><a id="419" class="Symbol">}</a> <a id="421" class="Symbol">{</a><a id="422" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="426" class="Symbol">:</a> <a id="428" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="430" class="Symbol">→</a> <a id="432" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="434" class="Symbol">→</a> <a id="436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="441" href="Cubical.Induction.WellFounded.html#404" class="Bound">ℓ&#39;</a><a id="443" class="Symbol">}</a> <a id="445" class="Keyword">where</a>
  <a id="453" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="463" class="Symbol">:</a> <a id="465" class="Symbol">∀</a> <a id="467" href="Cubical.Induction.WellFounded.html#467" class="Bound">x</a> <a id="469" class="Symbol">→</a> <a id="471" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="478" class="Symbol">(</a><a id="479" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="483" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="487" href="Cubical.Induction.WellFounded.html#467" class="Bound">x</a><a id="488" class="Symbol">)</a>
  <a id="492" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="502" href="Cubical.Induction.WellFounded.html#502" class="Bound">x</a> <a id="504" class="Symbol">(</a><a id="505" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="509" href="Cubical.Induction.WellFounded.html#509" class="Bound">p</a><a id="510" class="Symbol">)</a> <a id="512" class="Symbol">(</a><a id="513" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="517" href="Cubical.Induction.WellFounded.html#517" class="Bound">q</a><a id="518" class="Symbol">)</a>
    <a id="524" class="Symbol">=</a> <a id="526" class="Symbol">λ</a> <a id="528" href="Cubical.Induction.WellFounded.html#528" class="Bound">i</a> <a id="530" class="Symbol">→</a> <a id="532" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="536" class="Symbol">(λ</a> <a id="539" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="541" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a> <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="557" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="559" class="Symbol">(</a><a id="560" href="Cubical.Induction.WellFounded.html#509" class="Bound">p</a> <a id="562" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="564" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a><a id="567" class="Symbol">)</a> <a id="569" class="Symbol">(</a><a id="570" href="Cubical.Induction.WellFounded.html#517" class="Bound">q</a> <a id="572" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="574" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a><a id="577" class="Symbol">)</a> <a id="579" href="Cubical.Induction.WellFounded.html#528" class="Bound">i</a><a id="580" class="Symbol">)</a>

  <a id="585" href="Cubical.Induction.WellFounded.html#585" class="Function">isPropWellFounded</a> <a id="603" class="Symbol">:</a> <a id="605" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="625" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="628" class="Symbol">)</a>
  <a id="632" href="Cubical.Induction.WellFounded.html#585" class="Function">isPropWellFounded</a> <a id="650" href="Cubical.Induction.WellFounded.html#650" class="Bound">p</a> <a id="652" href="Cubical.Induction.WellFounded.html#652" class="Bound">q</a> <a id="654" href="Cubical.Induction.WellFounded.html#654" class="Bound">i</a> <a id="656" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a> <a id="658" class="Symbol">=</a> <a id="660" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="670" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a> <a id="672" class="Symbol">(</a><a id="673" href="Cubical.Induction.WellFounded.html#650" class="Bound">p</a> <a id="675" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a><a id="676" class="Symbol">)</a> <a id="678" class="Symbol">(</a><a id="679" href="Cubical.Induction.WellFounded.html#652" class="Bound">q</a> <a id="681" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a><a id="682" class="Symbol">)</a> <a id="684" href="Cubical.Induction.WellFounded.html#654" class="Bound">i</a>

  <a id="689" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">∀{</a><a id="700" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="709" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="713" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a> <a id="715" class="Symbol">→</a> <a id="717" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="723" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="732" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="735" class="Symbol">)</a> <a id="737" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a>
  <a id="741" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="748" class="Symbol">(</a><a id="749" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="753" href="Cubical.Induction.WellFounded.html#753" class="Bound">r</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Induction.WellFounded.html#753" class="Bound">r</a>

  <a id="763" class="Keyword">private</a>
    <a id="775" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="779" class="Symbol">:</a> <a id="781" class="Symbol">∀{</a><a id="783" href="Cubical.Induction.WellFounded.html#783" class="Bound">ℓ&#39;&#39;</a><a id="786" class="Symbol">}</a> <a id="788" class="Symbol">{</a><a id="789" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="802" href="Cubical.Induction.WellFounded.html#783" class="Bound">ℓ&#39;&#39;</a><a id="805" class="Symbol">}</a>
        <a id="815" class="Symbol">→</a> <a id="817" class="Symbol">∀</a> <a id="819" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a> <a id="821" class="Symbol">→</a> <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Induction.WellFounded.html#824" class="Bound">wf</a> <a id="827" class="Symbol">:</a> <a id="829" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="833" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="837" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a><a id="838" class="Symbol">)</a>
        <a id="848" class="Symbol">→</a> <a id="850" class="Symbol">(∀</a> <a id="853" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a> <a id="855" class="Symbol">→</a> <a id="857" class="Symbol">(∀</a> <a id="860" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a> <a id="862" class="Symbol">→</a> <a id="864" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a> <a id="866" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="868" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a> <a id="870" class="Symbol">→</a> <a id="872" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="874" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a><a id="875" class="Symbol">)</a> <a id="877" class="Symbol">→</a> <a id="879" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="881" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a><a id="882" class="Symbol">)</a>
        <a id="892" class="Symbol">→</a> <a id="894" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="896" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a>
    <a id="902" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="906" href="Cubical.Induction.WellFounded.html#906" class="Bound">x</a> <a id="908" class="Symbol">(</a><a id="909" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="913" href="Cubical.Induction.WellFounded.html#913" class="Bound">p</a><a id="914" class="Symbol">)</a> <a id="916" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a> <a id="918" class="Symbol">=</a> <a id="920" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a> <a id="922" href="Cubical.Induction.WellFounded.html#906" class="Bound">x</a> <a id="924" class="Symbol">λ</a> <a id="926" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="928" href="Cubical.Induction.WellFounded.html#928" class="Bound">y&lt;x</a> <a id="932" class="Symbol">→</a> <a id="934" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="938" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Induction.WellFounded.html#913" class="Bound">p</a> <a id="943" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="945" href="Cubical.Induction.WellFounded.html#928" class="Bound">y&lt;x</a><a id="948" class="Symbol">)</a> <a id="950" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a>

  <a id="955" class="Keyword">module</a> <a id="962" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="966" class="Symbol">(</a><a id="967" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="970" class="Symbol">:</a> <a id="972" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="984" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="987" class="Symbol">)</a> <a id="989" class="Keyword">where</a>
    <a id="999" class="Keyword">module</a> <a id="1006" href="Cubical.Induction.WellFounded.html#1006" class="Module">_</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Cubical.Induction.WellFounded.html#1009" class="Bound">ℓ&#39;&#39;</a><a id="1012" class="Symbol">}</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1017" class="Symbol">:</a> <a id="1019" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1028" href="Cubical.Induction.WellFounded.html#1009" class="Bound">ℓ&#39;&#39;</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1036" class="Symbol">:</a> <a id="1038" class="Symbol">∀</a> <a id="1040" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(∀</a> <a id="1047" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a> <a id="1053" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1055" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1061" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a><a id="1062" class="Symbol">)</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1068" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Keyword">where</a>
      <a id="1083" class="Keyword">private</a>
        <a id="1099" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1111" class="Symbol">:</a> <a id="1113" class="Symbol">∀</a> <a id="1115" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1117" href="Cubical.Induction.WellFounded.html#1117" class="Bound">ax</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1126" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1128" href="Cubical.Induction.WellFounded.html#1117" class="Bound">ax</a> <a id="1131" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1133" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1135" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1137" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1139" class="Symbol">(λ</a> <a id="1142" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a> <a id="1144" href="Cubical.Induction.WellFounded.html#1144" class="Symbol">_</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1152" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1158" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a><a id="1162" class="Symbol">)</a>
        <a id="1172" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1184" href="Cubical.Induction.WellFounded.html#1184" class="Bound">x</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1191" href="Cubical.Induction.WellFounded.html#1191" class="Bound">p</a><a id="1192" class="Symbol">)</a>
          <a id="1204" class="Symbol">=</a> <a id="1206" class="Symbol">λ</a> <a id="1208" href="Cubical.Induction.WellFounded.html#1208" class="Bound">i</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1214" href="Cubical.Induction.WellFounded.html#1184" class="Bound">x</a> <a id="1216" class="Symbol">(λ</a> <a id="1219" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1221" href="Cubical.Induction.WellFounded.html#1221" class="Bound">y&lt;x</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1231" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="1244" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Induction.WellFounded.html#1191" class="Bound">p</a> <a id="1249" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1251" href="Cubical.Induction.WellFounded.html#1221" class="Bound">y&lt;x</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1260" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a><a id="1261" class="Symbol">)</a> <a id="1263" href="Cubical.Induction.WellFounded.html#1208" class="Bound">i</a><a id="1264" class="Symbol">)</a> <a id="1266" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a><a id="1267" class="Symbol">)</a>

      <a id="1276" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1286" class="Symbol">:</a>  <a id="1289" class="Symbol">∀</a> <a id="1291" href="Cubical.Induction.WellFounded.html#1291" class="Bound">x</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1297" href="Cubical.Induction.WellFounded.html#1291" class="Bound">x</a>
      <a id="1305" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1315" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1323" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1329" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a><a id="1330" class="Symbol">)</a> <a id="1332" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a>

      <a id="1341" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="1359" class="Symbol">:</a> <a id="1361" class="Symbol">∀</a> <a id="1363" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1377" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1379" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1384" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1386" class="Symbol">λ</a> <a id="1388" href="Cubical.Induction.WellFounded.html#1388" class="Bound">y</a> <a id="1390" href="Cubical.Induction.WellFounded.html#1390" class="Symbol">_</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1404" href="Cubical.Induction.WellFounded.html#1388" class="Bound">y</a><a id="1405" class="Symbol">)</a>
      <a id="1413" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="1431" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1447" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1453" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a><a id="1454" class="Symbol">)</a>

  <a id="1459" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1480" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1484" class="Symbol">→</a> <a id="1486" class="Symbol">∀</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a> <a id="1499" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1501" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a><a id="1502" class="Symbol">)</a>
  <a id="1506" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1513" href="Cubical.Induction.WellFounded.html#1513" class="Bound">wf</a> <a id="1516" class="Symbol">{</a><a id="1517" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1526" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Induction.WellFounded.html#1513" class="Bound">wf</a> <a id="1532" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a><a id="1533" class="Symbol">)</a>
    <a id="1539" class="Keyword">where</a>
      <a id="1551" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1555" class="Symbol">:</a> <a id="1557" class="Symbol">∀</a> <a id="1559" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="1567" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1571" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1580" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1582" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a><a id="1583" class="Symbol">)</a>
      <a id="1591" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1595" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1602" href="Cubical.Induction.WellFounded.html#1602" class="Bound">r</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1615" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.Induction.WellFounded.html#1602" class="Bound">r</a> <a id="1620" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1622" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a>

  <a id="1634" href="Cubical.Induction.WellFounded.html#1634" class="Function">wf→x&lt;y→x≢y</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1659" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1663" class="Symbol">→</a> <a id="1665" class="Symbol">∀</a> <a id="1667" class="Symbol">{</a><a id="1668" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a><a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">{</a><a id="1672" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a><a id="1673" class="Symbol">}</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a> <a id="1679" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1681" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a> <a id="1690" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1692" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a><a id="1693" class="Symbol">)</a>
  <a id="1697" href="Cubical.Induction.WellFounded.html#1634" class="Function">wf→x&lt;y→x≢y</a> <a id="1708" href="Cubical.Induction.WellFounded.html#1708" class="Bound">wf</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Cubical.Induction.WellFounded.html#1712" class="Bound">x</a><a id="1713" class="Symbol">}</a> <a id="1715" href="Cubical.Induction.WellFounded.html#1715" class="Bound">x&lt;y</a> <a id="1719" href="Cubical.Induction.WellFounded.html#1719" class="Bound">x≡y</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1732" href="Cubical.Induction.WellFounded.html#1708" class="Bound">wf</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Induction.WellFounded.html#1712" class="Bound">x</a> <a id="1745" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;_</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1754" href="Cubical.Induction.WellFounded.html#1719" class="Bound">x≡y</a><a id="1757" class="Symbol">)</a> <a id="1759" href="Cubical.Induction.WellFounded.html#1715" class="Bound">x&lt;y</a><a id="1762" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Reflection.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Some basic utilities for reflection

-}</a>
<a id="45" class="Symbol">{-#</a> <a id="49" class="Keyword">OPTIONS</a> <a id="57" class="Pragma">--no-exact-split</a> <a id="74" class="Symbol">#-}</a>
<a id="78" class="Keyword">module</a> <a id="85" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a> <a id="109" class="Keyword">where</a>

<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>

<a id="226" class="Keyword">import</a> <a id="233" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="257" class="Symbol">as</a> <a id="260" class="Module">R</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="_&gt;&gt;=_"></a><a id="295" href="Cubical.Reflection.Base.html#295" class="Function Operator">_&gt;&gt;=_</a> <a id="301" class="Symbol">=</a> <a id="303" href="Agda.Builtin.Reflection.html#8710" class="Postulate">R.bindTC</a>
<a id="_&lt;|&gt;_"></a><a id="312" href="Cubical.Reflection.Base.html#312" class="Function Operator">_&lt;|&gt;_</a> <a id="318" class="Symbol">=</a> <a id="320" href="Agda.Builtin.Reflection.html#9044" class="Postulate">R.catchTC</a>

<a id="_&gt;&gt;_"></a><a id="331" href="Cubical.Reflection.Base.html#331" class="Function Operator">_&gt;&gt;_</a> <a id="336" class="Symbol">:</a> <a id="338" class="Symbol">∀</a> <a id="340" class="Symbol">{</a><a id="341" href="Cubical.Reflection.Base.html#341" class="Bound">ℓ</a> <a id="343" href="Cubical.Reflection.Base.html#343" class="Bound">ℓ&#39;</a><a id="345" class="Symbol">}</a> <a id="347" class="Symbol">{</a><a id="348" href="Cubical.Reflection.Base.html#348" class="Bound">A</a> <a id="350" class="Symbol">:</a> <a id="352" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="357" href="Cubical.Reflection.Base.html#341" class="Bound">ℓ</a><a id="358" class="Symbol">}</a> <a id="360" class="Symbol">{</a><a id="361" href="Cubical.Reflection.Base.html#361" class="Bound">B</a> <a id="363" class="Symbol">:</a> <a id="365" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="370" href="Cubical.Reflection.Base.html#343" class="Bound">ℓ&#39;</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">→</a> <a id="376" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="381" href="Cubical.Reflection.Base.html#348" class="Bound">A</a> <a id="383" class="Symbol">→</a> <a id="385" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="390" href="Cubical.Reflection.Base.html#361" class="Bound">B</a> <a id="392" class="Symbol">→</a> <a id="394" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="399" href="Cubical.Reflection.Base.html#361" class="Bound">B</a>
<a id="401" href="Cubical.Reflection.Base.html#401" class="Bound">f</a> <a id="403" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a> <a id="406" href="Cubical.Reflection.Base.html#406" class="Bound">g</a> <a id="408" class="Symbol">=</a> <a id="410" href="Cubical.Reflection.Base.html#401" class="Bound">f</a> <a id="412" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="416" class="Symbol">λ</a> <a id="418" href="Cubical.Reflection.Base.html#418" class="Bound">_</a> <a id="420" class="Symbol">→</a> <a id="422" href="Cubical.Reflection.Base.html#406" class="Bound">g</a>

<a id="425" class="Keyword">infixl</a> <a id="432" class="Number">4</a> <a id="434" href="Cubical.Reflection.Base.html#295" class="Function Operator">_&gt;&gt;=_</a> <a id="440" href="Cubical.Reflection.Base.html#331" class="Function Operator">_&gt;&gt;_</a> <a id="445" href="Cubical.Reflection.Base.html#312" class="Function Operator">_&lt;|&gt;_</a>

<a id="liftTC"></a><a id="452" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="459" class="Symbol">:</a> <a id="461" class="Symbol">∀</a> <a id="463" class="Symbol">{</a><a id="464" href="Cubical.Reflection.Base.html#464" class="Bound">ℓ</a> <a id="466" href="Cubical.Reflection.Base.html#466" class="Bound">ℓ&#39;</a><a id="468" class="Symbol">}</a> <a id="470" class="Symbol">{</a><a id="471" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="473" class="Symbol">:</a> <a id="475" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="480" href="Cubical.Reflection.Base.html#464" class="Bound">ℓ</a><a id="481" class="Symbol">}</a> <a id="483" class="Symbol">{</a><a id="484" href="Cubical.Reflection.Base.html#484" class="Bound">B</a> <a id="486" class="Symbol">:</a> <a id="488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="493" href="Cubical.Reflection.Base.html#466" class="Bound">ℓ&#39;</a><a id="495" class="Symbol">}</a> <a id="497" class="Symbol">→</a> <a id="499" class="Symbol">(</a><a id="500" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="502" class="Symbol">→</a> <a id="504" href="Cubical.Reflection.Base.html#484" class="Bound">B</a><a id="505" class="Symbol">)</a> <a id="507" class="Symbol">→</a> <a id="509" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="514" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="523" href="Cubical.Reflection.Base.html#484" class="Bound">B</a>
<a id="525" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="532" href="Cubical.Reflection.Base.html#532" class="Bound">f</a> <a id="534" href="Cubical.Reflection.Base.html#534" class="Bound">ta</a> <a id="537" class="Symbol">=</a> <a id="539" href="Cubical.Reflection.Base.html#534" class="Bound">ta</a> <a id="542" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="546" class="Symbol">λ</a> <a id="548" href="Cubical.Reflection.Base.html#548" class="Bound">a</a> <a id="550" class="Symbol">→</a> <a id="552" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="563" class="Symbol">(</a><a id="564" href="Cubical.Reflection.Base.html#532" class="Bound">f</a> <a id="566" href="Cubical.Reflection.Base.html#548" class="Bound">a</a><a id="567" class="Symbol">)</a>

<a id="v"></a><a id="570" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="572" class="Symbol">:</a> <a id="574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="576" class="Symbol">→</a> <a id="578" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="585" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="587" href="Cubical.Reflection.Base.html#587" class="Bound">n</a> <a id="589" class="Symbol">=</a> <a id="591" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">R.var</a> <a id="597" href="Cubical.Reflection.Base.html#587" class="Bound">n</a> <a id="599" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="603" class="Keyword">pattern</a> <a id="varg"></a><a id="611" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="616" href="Cubical.Reflection.Base.html#686" class="Bound">t</a> <a id="618" class="Symbol">=</a> <a id="620" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="626" class="Symbol">(</a><a id="627" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">R.arg-info</a> <a id="638" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">R.visible</a> <a id="648" class="Symbol">(</a><a id="649" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">R.modality</a> <a id="660" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">R.relevant</a> <a id="671" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">R.quantity-ω</a><a id="683" class="Symbol">))</a> <a id="686" href="Cubical.Reflection.Base.html#686" class="Bound">t</a>
<a id="688" class="Keyword">pattern</a> <a id="harg"></a><a id="696" href="Cubical.Reflection.Base.html#696" class="InductiveConstructor">harg</a> <a id="701" class="Symbol">{</a>q <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Reflection.Base.html#763" class="Bound">q</a><a id="707" class="Symbol">}</a> <a id="709" href="Cubical.Reflection.Base.html#767" class="Bound">t</a> <a id="711" class="Symbol">=</a> <a id="713" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="719" class="Symbol">(</a><a id="720" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">R.arg-info</a> <a id="731" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">R.hidden</a> <a id="740" class="Symbol">(</a><a id="741" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">R.modality</a> <a id="752" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">R.relevant</a> <a id="763" href="Cubical.Reflection.Base.html#763" class="Bound">q</a><a id="764" class="Symbol">))</a> <a id="767" href="Cubical.Reflection.Base.html#767" class="Bound">t</a>
<a id="769" class="Keyword">pattern</a> <a id="_v∷_"></a><a id="777" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">_v∷_</a> <a id="782" href="Cubical.Reflection.Base.html#793" class="Bound">a</a> <a id="784" href="Cubical.Reflection.Base.html#797" class="Bound">l</a> <a id="786" class="Symbol">=</a> <a id="788" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="793" href="Cubical.Reflection.Base.html#793" class="Bound">a</a> <a id="795" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="797" href="Cubical.Reflection.Base.html#797" class="Bound">l</a>
<a id="799" class="Keyword">pattern</a> <a id="_h∷_"></a><a id="807" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">_h∷_</a> <a id="812" href="Cubical.Reflection.Base.html#823" class="Bound">a</a> <a id="814" href="Cubical.Reflection.Base.html#827" class="Bound">l</a> <a id="816" class="Symbol">=</a> <a id="818" href="Cubical.Reflection.Base.html#696" class="InductiveConstructor">harg</a> <a id="823" href="Cubical.Reflection.Base.html#823" class="Bound">a</a> <a id="825" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="827" href="Cubical.Reflection.Base.html#827" class="Bound">l</a>

<a id="830" class="Keyword">infixr</a> <a id="837" class="Number">5</a> <a id="839" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">_v∷_</a> <a id="844" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">_h∷_</a>

<a id="vlam"></a><a id="850" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="855" class="Symbol">:</a> <a id="857" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="864" class="Symbol">→</a> <a id="866" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="873" class="Symbol">→</a> <a id="875" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="882" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="887" href="Cubical.Reflection.Base.html#887" class="Bound">str</a> <a id="891" href="Cubical.Reflection.Base.html#891" class="Bound">t</a> <a id="893" class="Symbol">=</a> <a id="895" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">R.lam</a> <a id="901" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">R.visible</a> <a id="911" class="Symbol">(</a><a id="912" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="918" href="Cubical.Reflection.Base.html#887" class="Bound">str</a> <a id="922" href="Cubical.Reflection.Base.html#891" class="Bound">t</a><a id="923" class="Symbol">)</a>

<a id="hlam"></a><a id="926" href="Cubical.Reflection.Base.html#926" class="Function">hlam</a> <a id="931" class="Symbol">:</a> <a id="933" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="949" class="Symbol">→</a> <a id="951" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="958" href="Cubical.Reflection.Base.html#926" class="Function">hlam</a> <a id="963" href="Cubical.Reflection.Base.html#963" class="Bound">str</a> <a id="967" href="Cubical.Reflection.Base.html#967" class="Bound">t</a> <a id="969" class="Symbol">=</a> <a id="971" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">R.lam</a> <a id="977" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">R.hidden</a> <a id="986" class="Symbol">(</a><a id="987" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="993" href="Cubical.Reflection.Base.html#963" class="Bound">str</a> <a id="997" href="Cubical.Reflection.Base.html#967" class="Bound">t</a><a id="998" class="Symbol">)</a>

<a id="newMeta"></a><a id="1001" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="1009" class="Symbol">=</a> <a id="1011" href="Agda.Builtin.Reflection.html#8929" class="Postulate">R.checkType</a> <a id="1023" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a>

<a id="makeAuxiliaryDef"></a><a id="1034" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Agda.Builtin.Reflection.html#5064" class="Function">R.Type</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1085" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="1092" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="1109" href="Cubical.Reflection.Base.html#1109" class="Bound">s</a> <a id="1111" href="Cubical.Reflection.Base.html#1111" class="Bound">ty</a> <a id="1114" href="Cubical.Reflection.Base.html#1114" class="Bound">term</a> <a id="1119" class="Symbol">=</a>
  <a id="1123" href="Agda.Builtin.Reflection.html#9430" class="Postulate">R.freshName</a> <a id="1135" href="Cubical.Reflection.Base.html#1109" class="Bound">s</a> <a id="1137" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1141" class="Symbol">λ</a> <a id="1143" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1148" class="Symbol">→</a>
  <a id="1152" href="Agda.Builtin.Reflection.html#9468" class="Postulate">R.declareDef</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1171" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Cubical.Reflection.Base.html#1111" class="Bound">ty</a> <a id="1180" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1185" href="Agda.Builtin.Reflection.html#9683" class="Postulate">R.defineFun</a> <a id="1197" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1202" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1204" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="1213" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1216" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1219" href="Cubical.Reflection.Base.html#1114" class="Bound">term</a> <a id="1224" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="1226" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1231" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="1249" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1254" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1256" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Reflection.RecordEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.RecordEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Reflection-based tools for converting between iterated record types, particularly between
  record types and iterated Σ-types.

  The main functions are `declareRecordIsoΣ` and `declareRecordIsoΣ`. See end of file for
  example usage.

-}</a>
<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--no-exact-split</a> <a id="275" class="Symbol">#-}</a>
<a id="279" class="Keyword">module</a> <a id="286" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a> <a id="476" class="Symbol">as</a> <a id="479" class="Module">List</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a> <a id="544" class="Symbol">as</a> <a id="547" class="Module">Maybe</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="617" class="Keyword">import</a> <a id="624" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="648" class="Symbol">as</a> <a id="651" class="Module">R</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="690" class="Comment">-- Intended to represent a (possibly nested) field of a record type. For example, the list</a>
<a id="781" class="Comment">-- &quot;snd&quot; ∷ fst&quot; ∷ []` would represent the field `.fst .snd`.</a>
<a id="Projections"></a><a id="842" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="854" class="Symbol">=</a> <a id="856" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="861" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a>

<a id="869" class="Comment">-- Intended to represent a bijection between two record types by an association list</a>
<a id="954" class="Comment">-- between (possibly nested) fields of the one and the other. The `Maybe`s are included to</a>
<a id="1045" class="Comment">-- allow dropping fields of Unit (or other definitionally unique) type.</a>
<a id="1117" class="Comment">--</a>
<a id="1120" class="Comment">-- For example, the correspondence</a>
<a id="1155" class="Comment">--</a>
<a id="1158" class="Comment">--   .fst .fst ↔ .snd</a>
<a id="1180" class="Comment">--   .fst .snd ↔ .fst</a>
<a id="1202" class="Comment">--   .snd ↔ ∅</a>
<a id="1216" class="Comment">--</a>
<a id="1219" class="Comment">-- between (A × B) × Unit and B × A would be represented by the list</a>
<a id="1288" class="Comment">--</a>
<a id="1291" class="Comment">--   [ (just [&quot;fst&quot;; &quot;fst&quot;] , just [&quot;snd&quot;])</a>
<a id="1335" class="Comment">--   ; (just [&quot;snd&quot;; &quot;fst&quot;] , just [&quot;fst&quot;])</a>
<a id="1379" class="Comment">--   ; (just [&quot;snd&quot;] , nothing)</a>
<a id="1411" class="Comment">--   ]</a>
<a id="RecordAssoc"></a><a id="1418" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1444" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="1456" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1458" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1464" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a><a id="1475" class="Symbol">)</a>

<a id="1478" class="Comment">-- Describes a correspondence between a non-nested record and an iterated Σ-type; more</a>
<a id="1565" class="Comment">-- convenient to work with than RecordAssoc in this special case, which is the most common</a>
<a id="1656" class="Comment">-- one. For example,</a>
<a id="1677" class="Comment">--</a>
<a id="1680" class="Comment">--   leaf &quot;a&quot; , (leaf &quot;b&quot; , leaf &quot;c&quot;)</a>
<a id="1718" class="Comment">--</a>
<a id="1721" class="Comment">-- describes the following RecordAssoc:</a>
<a id="1761" class="Comment">--</a>
<a id="1764" class="Comment">--   .fst ↔ .a</a>
<a id="1779" class="Comment">--   .snd .fst ↔ .b</a>
<a id="1799" class="Comment">--   .snd .snd ↔ .c</a>
<a id="1819" class="Comment">--</a>
<a id="1822" class="Comment">-- The `unit` constructor is the correspondence between Unit (&quot;nullary Σ&quot;) and the empty</a>
<a id="1911" class="Comment">-- record.</a>
<a id="1922" class="Keyword">data</a> <a id="ΣFormat"></a><a id="1927" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1942" class="Keyword">where</a>
  <a id="ΣFormat.leaf"></a><a id="1950" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>
  <a id="ΣFormat._,_"></a><a id="1976" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">_,_</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>
  <a id="ΣFormat.unit"></a><a id="2012" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>

<a id="2028" class="Keyword">infixr</a> <a id="2035" class="Number">4</a> <a id="2037" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">_,_</a>

<a id="2042" class="Comment">-- Inverse of a correspondence between record types</a>
<a id="flipRecordAssoc"></a><a id="2094" href="Cubical.Reflection.RecordEquiv.html#2094" class="Function">flipRecordAssoc</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
<a id="2138" href="Cubical.Reflection.RecordEquiv.html#2094" class="Function">flipRecordAssoc</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a> <a id="2165" class="Symbol">λ</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Cubical.Reflection.RecordEquiv.html#2168" class="Bound">p</a> <a id="2170" class="Symbol">.</a><a id="2171" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.Reflection.RecordEquiv.html#2168" class="Bound">p</a> <a id="2179" class="Symbol">.</a><a id="2180" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2183" class="Symbol">;</a> <a id="2185" href="Cubical.Reflection.RecordEquiv.html#2185" class="Bound">p</a> <a id="2187" class="Symbol">.</a><a id="2188" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Cubical.Reflection.RecordEquiv.html#2185" class="Bound">p</a> <a id="2196" class="Symbol">.</a><a id="2197" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2200" class="Symbol">}</a>

<a id="2203" class="Comment">-- The identity correspondence on the domain of a given correspondence</a>
<a id="fstIdRecordAssoc"></a><a id="2274" href="Cubical.Reflection.RecordEquiv.html#2274" class="Function">fstIdRecordAssoc</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
<a id="2319" href="Cubical.Reflection.RecordEquiv.html#2274" class="Function">fstIdRecordAssoc</a> <a id="2336" class="Symbol">=</a> <a id="2338" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a> <a id="2347" class="Symbol">λ</a> <a id="2349" class="Symbol">{</a><a id="2350" href="Cubical.Reflection.RecordEquiv.html#2350" class="Bound">p</a> <a id="2352" class="Symbol">.</a><a id="2353" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2357" class="Symbol">→</a> <a id="2359" href="Cubical.Reflection.RecordEquiv.html#2350" class="Bound">p</a> <a id="2361" class="Symbol">.</a><a id="2362" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2365" class="Symbol">;</a> <a id="2367" href="Cubical.Reflection.RecordEquiv.html#2367" class="Bound">p</a> <a id="2369" class="Symbol">.</a><a id="2370" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2374" class="Symbol">→</a> <a id="2376" href="Cubical.Reflection.RecordEquiv.html#2367" class="Bound">p</a> <a id="2378" class="Symbol">.</a><a id="2379" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2382" class="Symbol">}</a>

<a id="2385" class="Comment">-- Constructs a ΣFormat from a list of fields meant to represent a right-associated Σ-type</a>
<a id="List→ΣFormat"></a><a id="2476" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2496" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="2503" class="Symbol">→</a> <a id="2505" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>
<a id="2513" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2526" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a>
<a id="2536" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.Reflection.RecordEquiv.html#2550" class="Bound">x</a> <a id="2552" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2554" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">=</a> <a id="2560" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="2565" href="Cubical.Reflection.RecordEquiv.html#2550" class="Bound">x</a>
<a id="2567" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Cubical.Reflection.RecordEquiv.html#2581" class="Bound">x</a> <a id="2583" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2585" href="Cubical.Reflection.RecordEquiv.html#2585" class="Bound">y</a> <a id="2587" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2589" href="Cubical.Reflection.RecordEquiv.html#2589" class="Bound">xs</a><a id="2591" class="Symbol">)</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="2600" href="Cubical.Reflection.RecordEquiv.html#2581" class="Bound">x</a> <a id="2602" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">,</a> <a id="2604" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Reflection.RecordEquiv.html#2585" class="Bound">y</a> <a id="2620" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2622" href="Cubical.Reflection.RecordEquiv.html#2589" class="Bound">xs</a><a id="2624" class="Symbol">)</a>

<a id="2627" class="Comment">-- Converts a ΣFormat to an association list as described above.</a>
<a id="2692" class="Comment">-- The domain of the RecordAssoc is the record type, the codomain is the Σ-type.</a>
<a id="ΣFormat→RecordAssoc"></a><a id="2773" href="Cubical.Reflection.RecordEquiv.html#2773" class="Function">ΣFormat→RecordAssoc</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
<a id="2817" href="Cubical.Reflection.RecordEquiv.html#2773" class="Function">ΣFormat→RecordAssoc</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2842" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="2847" class="Keyword">where</a>
  <a id="2855" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2865" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="2882" class="Symbol">→</a> <a id="2884" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
  <a id="2898" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2901" href="Cubical.Reflection.RecordEquiv.html#2901" class="Bound">prefix</a> <a id="2908" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a> <a id="2913" class="Symbol">=</a> <a id="2915" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="2917" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2927" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2932" href="Cubical.Reflection.RecordEquiv.html#2901" class="Bound">prefix</a> <a id="2939" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="2943" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2946" href="Cubical.Reflection.RecordEquiv.html#2946" class="Bound">prefix</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="2959" href="Cubical.Reflection.RecordEquiv.html#2959" class="Bound">fieldName</a><a id="2968" class="Symbol">)</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="2974" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2979" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="2981" href="Cubical.Reflection.RecordEquiv.html#2959" class="Bound">fieldName</a> <a id="2991" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="2993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2995" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3000" href="Cubical.Reflection.RecordEquiv.html#2946" class="Bound">prefix</a> <a id="3007" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="3011" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="3014" href="Cubical.Reflection.RecordEquiv.html#3014" class="Bound">prefix</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Cubical.Reflection.RecordEquiv.html#3022" class="Bound">sig₁</a> <a id="3027" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">,</a> <a id="3029" href="Cubical.Reflection.RecordEquiv.html#3029" class="Bound">sig₂</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">=</a>
    <a id="3041" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="3044" class="Symbol">(</a><a id="3045" class="Keyword">quote</a> <a id="3051" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3055" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3057" href="Cubical.Reflection.RecordEquiv.html#3014" class="Bound">prefix</a><a id="3063" class="Symbol">)</a> <a id="3065" href="Cubical.Reflection.RecordEquiv.html#3022" class="Bound">sig₁</a> <a id="3070" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="3073" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="3076" class="Symbol">(</a><a id="3077" class="Keyword">quote</a> <a id="3083" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3089" href="Cubical.Reflection.RecordEquiv.html#3014" class="Bound">prefix</a><a id="3095" class="Symbol">)</a> <a id="3097" href="Cubical.Reflection.RecordEquiv.html#3029" class="Bound">sig₂</a>

<a id="3103" class="Comment">-- Define a reflected type with the shape of the Σ-type described by a ΣFormat.</a>
<a id="3183" class="Comment">-- The type arguments to the Σ are filled in with unsolved metavariables.</a>
<a id="ΣFormat→Ty"></a><a id="3257" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="Agda.Builtin.Reflection.html#5064" class="Function">R.Type</a>
<a id="3287" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3298" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a> <a id="3303" class="Symbol">=</a> <a id="3305" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="3311" class="Symbol">(</a><a id="3312" class="Keyword">quote</a> <a id="3318" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="3322" class="Symbol">)</a> <a id="3324" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="3327" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="3344" class="Symbol">_)</a> <a id="3347" class="Symbol">=</a> <a id="3349" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a>
<a id="3359" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Cubical.Reflection.RecordEquiv.html#3371" class="Bound">sig₁</a> <a id="3376" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">,</a> <a id="3378" href="Cubical.Reflection.RecordEquiv.html#3378" class="Bound">sig₂</a><a id="3382" class="Symbol">)</a> <a id="3384" class="Symbol">=</a>
  <a id="3388" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="3394" class="Symbol">(</a><a id="3395" class="Keyword">quote</a> <a id="3401" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="3402" class="Symbol">)</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3416" href="Cubical.Reflection.RecordEquiv.html#3371" class="Bound">sig₁</a> <a id="3421" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3424" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">R.lam</a> <a id="3430" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">R.visible</a> <a id="3440" class="Symbol">(</a><a id="3441" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="3447" class="String">&quot;_&quot;</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3463" href="Cubical.Reflection.RecordEquiv.html#3378" class="Bound">sig₂</a><a id="3467" class="Symbol">))</a> <a id="3470" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3473" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3475" class="Symbol">)</a>

<a id="3478" class="Comment">-- Given the name of a record type and a ΣFormat describing an isomorphism between this</a>
<a id="3566" class="Comment">-- type and a Σ-type, constructs a reflected type of isomorphisms between the record and</a>
<a id="3655" class="Comment">-- Σ-type. If the record type takes parameters or indices, then the result is a similarly</a>
<a id="3745" class="Comment">-- parameterized family of isomorphisms. All parameters to the isomorphism are made</a>
<a id="3829" class="Comment">-- implicit.</a>
<a id="recordName→isoTy"></a><a id="3842" href="Cubical.Reflection.RecordEquiv.html#3842" class="Function">recordName→isoTy</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="3878" class="Symbol">→</a> <a id="3880" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="3885" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="3892" href="Cubical.Reflection.RecordEquiv.html#3842" class="Function">recordName→isoTy</a> <a id="3909" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="3914" href="Cubical.Reflection.RecordEquiv.html#3914" class="Bound">σ</a> <a id="3916" class="Symbol">=</a>
  <a id="3920" href="Agda.Builtin.Reflection.html#8893" class="Postulate">R.inferType</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="3939" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="3944" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3952" href="Agda.Builtin.Reflection.html#8972" class="Postulate">R.normalise</a> <a id="3964" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3968" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="3971" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="3976" class="Keyword">where</a>
  <a id="3984" href="Cubical.Reflection.RecordEquiv.html#3984" class="Function">σTy</a> <a id="3988" class="Symbol">=</a> <a id="3990" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="4001" href="Cubical.Reflection.RecordEquiv.html#3914" class="Bound">σ</a>

  <a id="4006" class="Comment">-- Recurses on the type of the named record type</a>
  <a id="4057" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4060" class="Symbol">:</a> <a id="4062" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4067" href="Agda.Builtin.Reflection.html#3615" class="Datatype">R.ArgInfo</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Agda.Builtin.Reflection.html#5064" class="Function">R.Type</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="4093" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="4102" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4105" href="Cubical.Reflection.RecordEquiv.html#4105" class="Bound">acc</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">R.pi</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="4122" href="Cubical.Reflection.RecordEquiv.html#4122" class="Bound">i</a> <a id="4124" href="Cubical.Reflection.RecordEquiv.html#4124" class="Bound">argTy</a><a id="4129" class="Symbol">)</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="4138" href="Cubical.Reflection.RecordEquiv.html#4138" class="Bound">s</a> <a id="4140" href="Cubical.Reflection.RecordEquiv.html#4140" class="Bound">ty</a><a id="4142" class="Symbol">))</a> <a id="4145" class="Symbol">=</a>
    <a id="4151" class="Comment">-- If the record takes a parameter, the returned isomorphism is likewise parameterized</a>
    <a id="4242" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="4249" class="Symbol">(λ</a> <a id="4252" href="Cubical.Reflection.RecordEquiv.html#4252" class="Bound">t</a> <a id="4254" class="Symbol">→</a> <a id="4256" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">R.pi</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="4268" href="Cubical.Reflection.RecordEquiv.html#4323" class="Function">i&#39;</a> <a id="4271" href="Cubical.Reflection.RecordEquiv.html#4124" class="Bound">argTy</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="4285" href="Cubical.Reflection.RecordEquiv.html#4138" class="Bound">s</a> <a id="4287" href="Cubical.Reflection.RecordEquiv.html#4252" class="Bound">t</a><a id="4288" class="Symbol">))</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Cubical.Reflection.RecordEquiv.html#4122" class="Bound">i</a> <a id="4298" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4300" href="Cubical.Reflection.RecordEquiv.html#4105" class="Bound">acc</a><a id="4303" class="Symbol">)</a> <a id="4305" href="Cubical.Reflection.RecordEquiv.html#4140" class="Bound">ty</a><a id="4307" class="Symbol">)</a>
    <a id="4313" class="Keyword">where</a>
    <a id="4323" href="Cubical.Reflection.RecordEquiv.html#4323" class="Function">i&#39;</a> <a id="4326" class="Symbol">=</a> <a id="4328" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">R.arg-info</a> <a id="4339" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">R.hidden</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">R.modality</a> <a id="4360" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">R.relevant</a> <a id="4371" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">R.quantity-ω</a><a id="4383" class="Symbol">)</a>
  <a id="4387" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4390" href="Cubical.Reflection.RecordEquiv.html#4390" class="Bound">acc</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">R.agda-sort</a> <a id="4407" class="Symbol">_)</a> <a id="4410" class="Symbol">=</a>
    <a id="4416" class="Comment">-- Main case, constructs isomorphism type</a>
    <a id="4462" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="4480" class="Symbol">(</a><a id="4481" class="Keyword">quote</a> <a id="4487" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">(</a><a id="4493" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="4499" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="4504" class="Symbol">(</a><a id="4505" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4514" class="Number">0</a> <a id="4516" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4519" href="Cubical.Reflection.RecordEquiv.html#4390" class="Bound">acc</a><a id="4522" class="Symbol">)</a> <a id="4524" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4527" href="Cubical.Reflection.RecordEquiv.html#3984" class="Function">σTy</a> <a id="4531" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4534" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4536" class="Symbol">))</a>
    <a id="4543" class="Keyword">where</a>
    <a id="4553" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4566" class="Symbol">→</a> <a id="4568" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4573" class="Symbol">(</a><a id="4574" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="4580" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a><a id="4586" class="Symbol">)</a> <a id="4588" class="Symbol">→</a> <a id="4590" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4595" href="Agda.Builtin.Reflection.html#3615" class="Datatype">R.ArgInfo</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4612" class="Symbol">(</a><a id="4613" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="4619" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a><a id="4625" class="Symbol">)</a>
    <a id="4631" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4640" href="Cubical.Reflection.RecordEquiv.html#4640" class="Bound">n</a> <a id="4642" href="Cubical.Reflection.RecordEquiv.html#4642" class="Bound">acc</a> <a id="4646" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Cubical.Reflection.RecordEquiv.html#4642" class="Bound">acc</a>
    <a id="4659" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4668" href="Cubical.Reflection.RecordEquiv.html#4668" class="Bound">n</a> <a id="4670" href="Cubical.Reflection.RecordEquiv.html#4670" class="Bound">acc</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.Reflection.RecordEquiv.html#4675" class="Bound">i</a> <a id="4677" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4679" href="Cubical.Reflection.RecordEquiv.html#4679" class="Bound">infos</a><a id="4684" class="Symbol">)</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4702" href="Cubical.Reflection.RecordEquiv.html#4668" class="Bound">n</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">(</a><a id="4706" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="4712" href="Cubical.Reflection.RecordEquiv.html#4675" class="Bound">i</a> <a id="4714" class="Symbol">(</a><a id="4715" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="4717" href="Cubical.Reflection.RecordEquiv.html#4668" class="Bound">n</a><a id="4718" class="Symbol">)</a> <a id="4720" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4722" href="Cubical.Reflection.RecordEquiv.html#4670" class="Bound">acc</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Cubical.Reflection.RecordEquiv.html#4679" class="Bound">infos</a>
  <a id="4735" href="Cubical.Reflection.RecordEquiv.html#4057" class="CatchallClause Function">go</a><a id="4737" class="CatchallClause"> </a><a id="4738" class="CatchallClause Symbol">_</a><a id="4739" class="CatchallClause"> </a><a id="4740" class="CatchallClause Symbol">_</a> <a id="4742" class="Symbol">=</a> <a id="4744" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="4766" class="String">&quot;Not a record type name: &quot;</a> <a id="4793" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4795" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">R.nameErr</a> <a id="4805" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="4810" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4812" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4814" class="Symbol">)</a>

<a id="4817" class="Comment">-- Given an association list `al` defining a correspondence between record types (say R</a>
<a id="4905" class="Comment">-- and S) and a `term` belonging to R, produces clauses defining an element of S, with</a>
<a id="4992" class="Comment">-- each field of S instantiated with a field of `term` according to `al`.  For example,</a>
<a id="5080" class="Comment">-- the correspondence</a>
<a id="5102" class="Comment">--</a>
<a id="5105" class="Comment">--   .fst ↔ .a</a>
<a id="5120" class="Comment">--   .snd .fst ↔ .b</a>
<a id="5140" class="Comment">--   .snd .snd ↔ ∅</a>
<a id="5159" class="Comment">--   ∅ ↔ .c</a>
<a id="5171" class="Comment">--</a>
<a id="5174" class="Comment">-- would produce the clauses</a>
<a id="5203" class="Comment">--</a>
<a id="5206" class="Comment">-- ... .a = term .fst</a>
<a id="5228" class="Comment">-- ... .b = term .snd</a>
<a id="5250" class="Comment">-- ... .c = _</a>
<a id="5264" class="Comment">--</a>
<a id="5267" class="Comment">-- Here the type of .c should have a definitionally unique element, so</a>
<a id="5338" class="Comment">-- we can safely fill it with an unsolved metavariable.</a>
<a id="convertClauses"></a><a id="5394" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="5409" class="Symbol">:</a> <a id="5411" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="5423" class="Symbol">→</a> <a id="5425" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5432" class="Symbol">→</a> <a id="5434" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5439" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
<a id="5448" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="5463" href="Cubical.Reflection.RecordEquiv.html#5463" class="Bound">al</a> <a id="5466" href="Cubical.Reflection.RecordEquiv.html#5466" class="Bound">term</a> <a id="5471" class="Symbol">=</a> <a id="5473" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Cubical.Data.List.Base.html#908" class="Function">List.filterMap</a> <a id="5500" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5511" href="Cubical.Reflection.RecordEquiv.html#5463" class="Bound">al</a><a id="5513" class="Symbol">)</a>
  <a id="5517" class="Keyword">where</a>
  <a id="5525" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5536" class="Symbol">:</a> <a id="5538" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5544" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="5556" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5558" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5564" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5584" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
  <a id="5595" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Cubical.Reflection.RecordEquiv.html#5607" class="Bound">projl</a> <a id="5613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5615" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5620" href="Cubical.Reflection.RecordEquiv.html#5620" class="Bound">projr</a><a id="5625" class="Symbol">)</a> <a id="5627" class="Symbol">=</a>
    <a id="5633" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="5648" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5658" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5661" href="Cubical.Reflection.RecordEquiv.html#5620" class="Bound">projr</a><a id="5666" class="Symbol">)</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="5679" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="5689" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5694" href="Cubical.Reflection.RecordEquiv.html#5607" class="Bound">projl</a><a id="5699" class="Symbol">))</a>
    <a id="5706" class="Keyword">where</a>
    <a id="5716" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="5736" href="Agda.Builtin.Reflection.html#5031" class="Datatype">R.Pattern</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">→</a> <a id="5749" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5754" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="5775" href="Agda.Builtin.Reflection.html#5031" class="Datatype">R.Pattern</a><a id="5784" class="Symbol">)</a>
    <a id="5790" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5796" href="Cubical.Reflection.RecordEquiv.html#5796" class="Bound">acc</a> <a id="5800" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5803" class="Symbol">=</a> <a id="5805" href="Cubical.Reflection.RecordEquiv.html#5796" class="Bound">acc</a>
    <a id="5813" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5819" href="Cubical.Reflection.RecordEquiv.html#5819" class="Bound">acc</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Cubical.Reflection.RecordEquiv.html#5824" class="Bound">π</a> <a id="5826" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5828" href="Cubical.Reflection.RecordEquiv.html#5828" class="Bound">projs</a><a id="5833" class="Symbol">)</a> <a id="5835" class="Symbol">=</a> <a id="5837" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5843" class="Symbol">(</a><a id="5844" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="5849" class="Symbol">(</a><a id="5850" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="5857" href="Cubical.Reflection.RecordEquiv.html#5824" class="Bound">π</a><a id="5858" class="Symbol">)</a> <a id="5860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5862" href="Cubical.Reflection.RecordEquiv.html#5819" class="Bound">acc</a><a id="5865" class="Symbol">)</a> <a id="5867" href="Cubical.Reflection.RecordEquiv.html#5828" class="Bound">projs</a>

    <a id="5878" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5883" class="Symbol">:</a> <a id="5885" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5890" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="5897" class="Symbol">→</a> <a id="5899" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
    <a id="5910" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5915" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5918" class="Symbol">=</a> <a id="5920" href="Cubical.Reflection.RecordEquiv.html#5466" class="Bound">term</a>
    <a id="5929" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Cubical.Reflection.RecordEquiv.html#5935" class="Bound">π</a> <a id="5937" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5939" href="Cubical.Reflection.RecordEquiv.html#5939" class="Bound">projs</a><a id="5944" class="Symbol">)</a> <a id="5946" class="Symbol">=</a> <a id="5948" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="5954" href="Cubical.Reflection.RecordEquiv.html#5935" class="Bound">π</a> <a id="5956" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="5958" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5969" href="Cubical.Reflection.RecordEquiv.html#5939" class="Bound">projs</a><a id="5974" class="Symbol">)</a> <a id="5976" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="5980" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5991" class="Symbol">(_</a> <a id="5994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5996" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="6003" class="Symbol">)</a> <a id="6005" class="Symbol">=</a> <a id="6007" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

  <a id="6018" class="Comment">-- If there end up being zero clauses, then S should be a type with a definitionally</a>
  <a id="6105" class="Comment">-- unique element, so we return a single clause defined by an unsolved metavariable.</a>
  <a id="6192" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="6203" class="Symbol">:</a> <a id="6205" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6210" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a> <a id="6219" class="Symbol">→</a> <a id="6221" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6226" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
  <a id="6237" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="6248" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6251" class="Symbol">=</a> <a id="6253" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6255" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="6264" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6267" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6270" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="6280" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="6284" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Cubical.Reflection.RecordEquiv.html#6296" class="Bound">c</a> <a id="6298" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6300" href="Cubical.Reflection.RecordEquiv.html#6300" class="Bound">cs</a><a id="6302" class="Symbol">)</a> <a id="6304" class="Symbol">=</a> <a id="6306" href="Cubical.Reflection.RecordEquiv.html#6296" class="Bound">c</a> <a id="6308" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6310" href="Cubical.Reflection.RecordEquiv.html#6300" class="Bound">cs</a>

<a id="6314" class="Comment">-- Apply functions to the telescope and pattern parts of a clause</a>
<a id="mapClause"></a><a id="6380" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a> <a id="6390" class="Symbol">:</a>
  <a id="6394" class="Symbol">(</a><a id="6395" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6400" class="Symbol">(</a><a id="6401" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="6408" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6410" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="6416" href="Agda.Builtin.Reflection.html#5064" class="Function">R.Type</a><a id="6422" class="Symbol">)</a> <a id="6424" class="Symbol">→</a> <a id="6426" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="6439" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6441" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="6447" href="Agda.Builtin.Reflection.html#5064" class="Function">R.Type</a><a id="6453" class="Symbol">))</a>
  <a id="6458" class="Symbol">→</a> <a id="6460" class="Symbol">(</a><a id="6461" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="6473" href="Agda.Builtin.Reflection.html#5031" class="Datatype">R.Pattern</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">→</a> <a id="6486" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6491" class="Symbol">(</a><a id="6492" href="Agda.Builtin.Reflection.html#3696" class="Datatype">R.Arg</a> <a id="6498" href="Agda.Builtin.Reflection.html#5031" class="Datatype">R.Pattern</a><a id="6507" class="Symbol">))</a>
  <a id="6512" class="Symbol">→</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a> <a id="6524" class="Symbol">→</a> <a id="6526" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a><a id="6534" class="Symbol">)</a>
<a id="6536" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a> <a id="6546" href="Cubical.Reflection.RecordEquiv.html#6546" class="Bound">f</a> <a id="6548" href="Cubical.Reflection.RecordEquiv.html#6548" class="Bound">g</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="6560" href="Cubical.Reflection.RecordEquiv.html#6560" class="Bound">tel</a> <a id="6564" href="Cubical.Reflection.RecordEquiv.html#6564" class="Bound">ps</a> <a id="6567" href="Cubical.Reflection.RecordEquiv.html#6567" class="Bound">t</a><a id="6568" class="Symbol">)</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Cubical.Reflection.RecordEquiv.html#6546" class="Bound">f</a> <a id="6584" href="Cubical.Reflection.RecordEquiv.html#6560" class="Bound">tel</a><a id="6587" class="Symbol">)</a> <a id="6589" class="Symbol">(</a><a id="6590" href="Cubical.Reflection.RecordEquiv.html#6548" class="Bound">g</a> <a id="6592" href="Cubical.Reflection.RecordEquiv.html#6564" class="Bound">ps</a><a id="6594" class="Symbol">)</a> <a id="6596" href="Cubical.Reflection.RecordEquiv.html#6567" class="Bound">t</a>
<a id="6598" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a> <a id="6608" href="Cubical.Reflection.RecordEquiv.html#6608" class="Bound">f</a> <a id="6610" href="Cubical.Reflection.RecordEquiv.html#6610" class="Bound">g</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">R.absurd-clause</a> <a id="6629" href="Cubical.Reflection.RecordEquiv.html#6629" class="Bound">tel</a> <a id="6633" href="Cubical.Reflection.RecordEquiv.html#6633" class="Bound">ps</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">=</a> <a id="6639" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">R.absurd-clause</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Cubical.Reflection.RecordEquiv.html#6608" class="Bound">f</a> <a id="6658" href="Cubical.Reflection.RecordEquiv.html#6629" class="Bound">tel</a><a id="6661" class="Symbol">)</a> <a id="6663" class="Symbol">(</a><a id="6664" href="Cubical.Reflection.RecordEquiv.html#6610" class="Bound">g</a> <a id="6666" href="Cubical.Reflection.RecordEquiv.html#6633" class="Bound">ps</a><a id="6668" class="Symbol">)</a>

<a id="6671" class="Comment">-- Given a ΣFormat `σ` relating a record type R and Σ-type S, returns</a>
<a id="6741" class="Comment">-- a list of clauses defining an isomorphism between R and S.</a>
<a id="recordIsoΣClauses"></a><a id="6803" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="6821" class="Symbol">:</a> <a id="6823" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="6831" class="Symbol">→</a> <a id="6833" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6838" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
<a id="6847" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="6865" href="Cubical.Reflection.RecordEquiv.html#6865" class="Bound">σ</a> <a id="6867" class="Symbol">=</a>
  <a id="6871" href="Cubical.Reflection.RecordEquiv.html#7339" class="Function">funClauses</a> <a id="6882" class="Symbol">(</a><a id="6883" class="Keyword">quote</a> <a id="6889" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="6896" class="Symbol">)</a> <a id="6898" href="Cubical.Reflection.RecordEquiv.html#7092" class="Function">R↔Σ</a> <a id="6902" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a>
  <a id="6907" href="Cubical.Reflection.RecordEquiv.html#7339" class="Function">funClauses</a> <a id="6918" class="Symbol">(</a><a id="6919" class="Keyword">quote</a> <a id="6925" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="6932" class="Symbol">)</a> <a id="6934" href="Cubical.Reflection.RecordEquiv.html#7122" class="Function">Σ↔R</a> <a id="6938" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a>
  <a id="6943" class="Comment">-- Clauses for the forward and backward inverse conditions</a>
  <a id="7004" href="Cubical.Reflection.RecordEquiv.html#7903" class="Function">pathClauses</a> <a id="7016" class="Symbol">(</a><a id="7017" class="Keyword">quote</a> <a id="7023" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a><a id="7035" class="Symbol">)</a> <a id="7037" href="Cubical.Reflection.RecordEquiv.html#7122" class="Function">Σ↔R</a> <a id="7041" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a>
  <a id="7046" href="Cubical.Reflection.RecordEquiv.html#7903" class="Function">pathClauses</a> <a id="7058" class="Symbol">(</a><a id="7059" class="Keyword">quote</a> <a id="7065" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a><a id="7076" class="Symbol">)</a> <a id="7078" href="Cubical.Reflection.RecordEquiv.html#7092" class="Function">R↔Σ</a>
  <a id="7084" class="Keyword">where</a>
  <a id="7092" href="Cubical.Reflection.RecordEquiv.html#7092" class="Function">R↔Σ</a> <a id="7096" class="Symbol">=</a> <a id="7098" href="Cubical.Reflection.RecordEquiv.html#2773" class="Function">ΣFormat→RecordAssoc</a> <a id="7118" href="Cubical.Reflection.RecordEquiv.html#6865" class="Bound">σ</a>
  <a id="7122" href="Cubical.Reflection.RecordEquiv.html#7122" class="Function">Σ↔R</a> <a id="7126" class="Symbol">=</a> <a id="7128" href="Cubical.Reflection.RecordEquiv.html#2094" class="Function">flipRecordAssoc</a> <a id="7144" href="Cubical.Reflection.RecordEquiv.html#7092" class="Function">R↔Σ</a>

  <a id="7151" class="Comment">-- Given an association list `al` for a correspondence R ↔ S, produces the list of</a>
  <a id="7236" class="Comment">-- clauses defining a function from R to S.</a>
  <a id="7282" class="Comment">-- The `prefix` will be either `Iso.fun` or `Iso.inv`.</a>
  <a id="7339" href="Cubical.Reflection.RecordEquiv.html#7339" class="Function">funClauses</a> <a id="7350" class="Symbol">:</a> <a id="7352" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="7359" class="Symbol">→</a> <a id="7361" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7380" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
  <a id="7391" href="Cubical.Reflection.RecordEquiv.html#7339" class="Function">funClauses</a> <a id="7402" href="Cubical.Reflection.RecordEquiv.html#7402" class="Bound">prefix</a> <a id="7409" href="Cubical.Reflection.RecordEquiv.html#7409" class="Bound">al</a> <a id="7412" class="Symbol">=</a>
    <a id="7418" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a>
      <a id="7433" class="Comment">-- Introduce a new variable of the input type</a>
      <a id="7485" class="Symbol">(</a><a id="7486" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a>
        <a id="7504" class="Symbol">((</a><a id="7506" class="String">&quot;_&quot;</a> <a id="7510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7512" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="7517" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="7526" class="Symbol">)</a> <a id="7528" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="7530" class="Symbol">)</a>
        <a id="7540" class="Symbol">(λ</a> <a id="7543" href="Cubical.Reflection.RecordEquiv.html#7543" class="Bound">ps</a> <a id="7546" class="Symbol">→</a> <a id="7548" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="7555" href="Cubical.Reflection.RecordEquiv.html#7402" class="Bound">prefix</a> <a id="7562" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7565" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">R.var</a> <a id="7571" class="Number">0</a> <a id="7573" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7576" href="Cubical.Reflection.RecordEquiv.html#7543" class="Bound">ps</a><a id="7578" class="Symbol">))</a>
      <a id="7587" class="Comment">-- Each clause is a projection applied to the input variable</a>
      <a id="7654" class="Symbol">(</a><a id="7655" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="7670" href="Cubical.Reflection.RecordEquiv.html#7409" class="Bound">al</a> <a id="7673" class="Symbol">(</a><a id="7674" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="7676" class="Number">0</a><a id="7677" class="Symbol">))</a>

  <a id="7683" class="Comment">-- Given an association list `al` for a correspondence R ↔ S, produces the list of</a>
  <a id="7768" class="Comment">-- clauses defining the inverse path for the round-trip R → S → R.</a>
  <a id="7837" class="Comment">-- The `prefix` will be either `Iso.rightInv` or `Iso.leftInv`.</a>
  <a id="7903" href="Cubical.Reflection.RecordEquiv.html#7903" class="Function">pathClauses</a> <a id="7915" class="Symbol">:</a> <a id="7917" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="7938" class="Symbol">→</a> <a id="7940" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7945" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
  <a id="7956" href="Cubical.Reflection.RecordEquiv.html#7903" class="Function">pathClauses</a> <a id="7968" href="Cubical.Reflection.RecordEquiv.html#7968" class="Bound">prefix</a> <a id="7975" href="Cubical.Reflection.RecordEquiv.html#7975" class="Bound">al</a> <a id="7978" class="Symbol">=</a>
    <a id="7984" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a>
      <a id="7999" class="Comment">-- Introduce a variable of the input type and an interval variable</a>
      <a id="8072" class="Symbol">(</a><a id="8073" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a>
        <a id="8091" class="Symbol">(λ</a> <a id="8094" href="Cubical.Reflection.RecordEquiv.html#8094" class="Bound">vs</a> <a id="8097" class="Symbol">→</a> <a id="8099" class="Symbol">(</a><a id="8100" class="String">&quot;_&quot;</a> <a id="8104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8106" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8111" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="8120" class="Symbol">)</a> <a id="8122" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8124" class="Symbol">(</a><a id="8125" class="String">&quot;_&quot;</a> <a id="8129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8131" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8136" class="Symbol">(</a><a id="8137" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="8143" class="Symbol">(</a><a id="8144" class="Keyword">quote</a> <a id="8150" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="8151" class="Symbol">)</a> <a id="8153" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8155" class="Symbol">))</a> <a id="8158" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8160" href="Cubical.Reflection.RecordEquiv.html#8094" class="Bound">vs</a><a id="8162" class="Symbol">)</a>
        <a id="8172" class="Symbol">(λ</a> <a id="8175" href="Cubical.Reflection.RecordEquiv.html#8175" class="Bound">ps</a> <a id="8178" class="Symbol">→</a> <a id="8180" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="8187" href="Cubical.Reflection.RecordEquiv.html#7968" class="Bound">prefix</a> <a id="8194" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8197" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">R.var</a> <a id="8203" class="Number">1</a> <a id="8205" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8208" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">R.var</a> <a id="8214" class="Number">0</a> <a id="8216" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8219" href="Cubical.Reflection.RecordEquiv.html#8175" class="Bound">ps</a><a id="8221" class="Symbol">))</a>
      <a id="8230" class="Comment">-- The inverse condition at each clause holds by reflexivity</a>
      <a id="8297" class="Symbol">(</a><a id="8298" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="8313" class="Symbol">(</a><a id="8314" href="Cubical.Reflection.RecordEquiv.html#2274" class="Function">fstIdRecordAssoc</a> <a id="8331" href="Cubical.Reflection.RecordEquiv.html#7975" class="Bound">al</a><a id="8333" class="Symbol">)</a> <a id="8335" class="Symbol">(</a><a id="8336" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="8338" class="Number">1</a><a id="8339" class="Symbol">))</a>

<a id="8343" class="Comment">------------------------------------------------------------------------------------------</a>
<a id="8434" class="Comment">-- Main functions</a>
<a id="8452" class="Comment">------------------------------------------------------------------------------------------</a>

<a id="8544" class="Comment">-- Given a ΣFormat describing a correspondence between a record and nested Σ-type,</a>
<a id="8627" class="Comment">-- constructs an isomorphism between them as a term.</a>
<a id="8680" class="Comment">--</a>
<a id="8683" class="Comment">-- Because this term is a large pattern-matching lambda, it is better to use the</a>
<a id="8764" class="Comment">-- declare* functions below, which declare a named function.</a>
<a id="recordIsoΣTerm"></a><a id="8825" href="Cubical.Reflection.RecordEquiv.html#8825" class="Function">recordIsoΣTerm</a> <a id="8840" class="Symbol">:</a> <a id="8842" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="8850" class="Symbol">→</a> <a id="8852" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="8859" href="Cubical.Reflection.RecordEquiv.html#8825" class="Function">recordIsoΣTerm</a> <a id="8874" href="Cubical.Reflection.RecordEquiv.html#8874" class="Bound">σ</a> <a id="8876" class="Symbol">=</a> <a id="8878" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">R.pat-lam</a> <a id="8888" class="Symbol">(</a><a id="8889" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="8907" href="Cubical.Reflection.RecordEquiv.html#8874" class="Bound">σ</a><a id="8908" class="Symbol">)</a> <a id="8910" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="8914" class="Comment">-- Given a name `idName`, a ΣFormat `σ` describing a correspondence between a record and</a>
<a id="9003" class="Comment">-- nested Σ-type, and the name `recordName` of the record type, declares a function with</a>
<a id="9092" class="Comment">-- name `idName` defining an isomorphism between the two types (with implicit parameters</a>
<a id="9181" class="Comment">-- corresponding to the parameters and indices of the record type).</a>
<a id="declareRecordIsoΣ&#39;"></a><a id="9249" href="Cubical.Reflection.RecordEquiv.html#9249" class="Function">declareRecordIsoΣ&#39;</a> <a id="9268" class="Symbol">:</a> <a id="9270" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="9277" class="Symbol">→</a> <a id="9279" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="9296" class="Symbol">→</a> <a id="9298" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="9303" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="9308" href="Cubical.Reflection.RecordEquiv.html#9249" class="Function">declareRecordIsoΣ&#39;</a> <a id="9327" href="Cubical.Reflection.RecordEquiv.html#9327" class="Bound">idName</a> <a id="9334" href="Cubical.Reflection.RecordEquiv.html#9334" class="Bound">σ</a> <a id="9336" href="Cubical.Reflection.RecordEquiv.html#9336" class="Bound">recordName</a> <a id="9347" class="Symbol">=</a>
  <a id="9351" href="Cubical.Reflection.RecordEquiv.html#3842" class="Function">recordName→isoTy</a> <a id="9368" href="Cubical.Reflection.RecordEquiv.html#9336" class="Bound">recordName</a> <a id="9379" href="Cubical.Reflection.RecordEquiv.html#9334" class="Bound">σ</a> <a id="9381" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9385" class="Symbol">λ</a> <a id="9387" href="Cubical.Reflection.RecordEquiv.html#9387" class="Bound">isoTy</a> <a id="9393" class="Symbol">→</a>
  <a id="9397" href="Agda.Builtin.Reflection.html#9468" class="Postulate">R.declareDef</a> <a id="9410" class="Symbol">(</a><a id="9411" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9416" href="Cubical.Reflection.RecordEquiv.html#9327" class="Bound">idName</a><a id="9422" class="Symbol">)</a> <a id="9424" href="Cubical.Reflection.RecordEquiv.html#9387" class="Bound">isoTy</a> <a id="9430" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="9435" href="Agda.Builtin.Reflection.html#9683" class="Postulate">R.defineFun</a> <a id="9447" href="Cubical.Reflection.RecordEquiv.html#9327" class="Bound">idName</a> <a id="9454" class="Symbol">(</a><a id="9455" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="9473" href="Cubical.Reflection.RecordEquiv.html#9334" class="Bound">σ</a><a id="9474" class="Symbol">)</a>

<a id="9477" class="Comment">-- Given a name `idName` and the name `recordName` of a record type, declares a function</a>
<a id="9566" class="Comment">-- with name `idName` defining an isomorphism from the record type to the right-associated</a>
<a id="9657" class="Comment">-- Σ-type corresponding to its list of fields (with implicit parameters corresponding to</a>
<a id="9746" class="Comment">-- the parameters and indices of the record type).</a>
<a id="declareRecordIsoΣ"></a><a id="9797" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="9815" class="Symbol">:</a> <a id="9817" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="9824" class="Symbol">→</a> <a id="9826" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="9833" class="Symbol">→</a> <a id="9835" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="9840" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="9845" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="9863" href="Cubical.Reflection.RecordEquiv.html#9863" class="Bound">idName</a> <a id="9870" href="Cubical.Reflection.RecordEquiv.html#9870" class="Bound">recordName</a> <a id="9881" class="Symbol">=</a>
  <a id="9885" href="Agda.Builtin.Reflection.html#9766" class="Postulate">R.getDefinition</a> <a id="9901" href="Cubical.Reflection.RecordEquiv.html#9870" class="Bound">recordName</a> <a id="9912" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9916" class="Symbol">λ</a> <a id="9918" class="Keyword">where</a>
  <a id="9926" class="Symbol">(</a><a id="9927" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">R.record-type</a> <a id="9941" class="Symbol">_</a> <a id="9943" href="Cubical.Reflection.RecordEquiv.html#9943" class="Bound">fs</a><a id="9945" class="Symbol">)</a> <a id="9947" class="Symbol">→</a>
    <a id="9953" class="Keyword">let</a> <a id="9957" href="Cubical.Reflection.RecordEquiv.html#9957" class="Bound">σ</a> <a id="9959" class="Symbol">=</a> <a id="9961" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="9974" class="Symbol">(</a><a id="9975" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a> <a id="9984" class="Symbol">(λ</a> <a id="9987" class="Symbol">{(</a><a id="9989" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="9995" class="Symbol">_</a> <a id="9997" href="Cubical.Reflection.RecordEquiv.html#9997" class="Bound">n</a><a id="9998" class="Symbol">)</a> <a id="10000" class="Symbol">→</a> <a id="10002" href="Cubical.Reflection.RecordEquiv.html#9997" class="Bound">n</a><a id="10003" class="Symbol">})</a> <a id="10006" href="Cubical.Reflection.RecordEquiv.html#9943" class="Bound">fs</a><a id="10008" class="Symbol">)</a> <a id="10010" class="Keyword">in</a>
    <a id="10017" href="Cubical.Reflection.RecordEquiv.html#9249" class="Function">declareRecordIsoΣ&#39;</a> <a id="10036" href="Cubical.Reflection.RecordEquiv.html#9863" class="Bound">idName</a> <a id="10043" href="Cubical.Reflection.RecordEquiv.html#9957" class="Bound">σ</a> <a id="10045" href="Cubical.Reflection.RecordEquiv.html#9870" class="Bound">recordName</a>
  <a id="10058" class="CatchallClause Symbol">_</a> <a id="10060" class="Symbol">→</a>
    <a id="10066" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="10078" class="Symbol">(</a><a id="10079" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="10088" class="String">&quot;Not a record type name:&quot;</a> <a id="10114" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10116" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">R.nameErr</a> <a id="10126" href="Cubical.Reflection.RecordEquiv.html#9870" class="Bound">recordName</a> <a id="10137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10139" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="10141" class="Symbol">)</a>


<a id="10145" class="Comment">------------------------------------------------------------------------------------------</a>
<a id="10236" class="Comment">-- Examples</a>
<a id="10248" class="Comment">------------------------------------------------------------------------------------------</a>

<a id="10340" class="Keyword">private</a>
  <a id="10350" class="Keyword">module</a> <a id="Example"></a><a id="10357" href="Cubical.Reflection.RecordEquiv.html#10357" class="Module">Example</a> <a id="10365" class="Keyword">where</a>
    <a id="10375" class="Keyword">variable</a>
      <a id="10390" href="Cubical.Reflection.RecordEquiv.html#10390" class="Generalizable">ℓ</a> <a id="10392" href="Cubical.Reflection.RecordEquiv.html#10392" class="Generalizable">ℓ&#39;</a> <a id="10395" class="Symbol">:</a> <a id="10397" href="Agda.Primitive.html#742" class="Postulate">Level</a>
      <a id="10409" href="Cubical.Reflection.RecordEquiv.html#10409" class="Generalizable">A</a> <a id="10411" class="Symbol">:</a> <a id="10413" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10418" href="Cubical.Reflection.RecordEquiv.html#10390" class="Generalizable">ℓ</a>
      <a id="10426" href="Cubical.Reflection.RecordEquiv.html#10426" class="Generalizable">B</a> <a id="10428" class="Symbol">:</a> <a id="10430" href="Cubical.Reflection.RecordEquiv.html#10409" class="Generalizable">A</a> <a id="10432" class="Symbol">→</a> <a id="10434" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10439" href="Cubical.Reflection.RecordEquiv.html#10392" class="Generalizable">ℓ&#39;</a>

    <a id="10447" class="Keyword">record</a> <a id="Example.Example0"></a><a id="10454" href="Cubical.Reflection.RecordEquiv.html#10454" class="Record">Example0</a> <a id="10463" class="Symbol">{</a><a id="10464" href="Cubical.Reflection.RecordEquiv.html#10464" class="Bound">A</a> <a id="10466" class="Symbol">:</a> <a id="10468" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10473" href="Cubical.Reflection.RecordEquiv.html#10390" class="Generalizable">ℓ</a><a id="10474" class="Symbol">}</a> <a id="10476" class="Symbol">(</a><a id="10477" href="Cubical.Reflection.RecordEquiv.html#10477" class="Bound">B</a> <a id="10479" class="Symbol">:</a> <a id="10481" href="Cubical.Reflection.RecordEquiv.html#10464" class="Bound">A</a> <a id="10483" class="Symbol">→</a> <a id="10485" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10490" href="Cubical.Reflection.RecordEquiv.html#10392" class="Generalizable">ℓ&#39;</a><a id="10492" class="Symbol">)</a> <a id="10494" class="Symbol">:</a> <a id="10496" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10501" class="Symbol">(</a><a id="10502" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="10508" href="Cubical.Reflection.RecordEquiv.html#10473" class="Bound">ℓ</a> <a id="10510" href="Cubical.Reflection.RecordEquiv.html#10490" class="Bound">ℓ&#39;</a><a id="10512" class="Symbol">)</a> <a id="10514" class="Keyword">where</a>
      <a id="10526" class="Keyword">no-eta-equality</a> <a id="10542" class="Comment">-- works with or without eta equality</a>
      <a id="10586" class="Keyword">field</a>
        <a id="Example.Example0.cool"></a><a id="10600" href="Cubical.Reflection.RecordEquiv.html#10600" class="Field">cool</a> <a id="10605" class="Symbol">:</a> <a id="10607" href="Cubical.Reflection.RecordEquiv.html#10464" class="Bound">A</a>
        <a id="Example.Example0.fun"></a><a id="10617" href="Cubical.Reflection.RecordEquiv.html#10617" class="Field">fun</a> <a id="10621" class="Symbol">:</a> <a id="10623" href="Cubical.Reflection.RecordEquiv.html#10464" class="Bound">A</a>
        <a id="Example.Example0.wow"></a><a id="10633" href="Cubical.Reflection.RecordEquiv.html#10633" class="Field">wow</a> <a id="10637" class="Symbol">:</a> <a id="10639" href="Cubical.Reflection.RecordEquiv.html#10477" class="Bound">B</a> <a id="10641" href="Cubical.Reflection.RecordEquiv.html#10600" class="Field">cool</a>

    <a id="10651" class="Comment">-- Declares a function `Example0IsoΣ` that gives an isomorphism between the record type and a</a>
    <a id="10749" class="Comment">-- right-associated nested Σ-type (with the parameters to Example0 as implict arguments).</a>
    <a id="10843" class="Keyword">unquoteDecl</a> <a id="Example.Example0IsoΣ"></a><a id="10855" href="Cubical.Reflection.RecordEquiv.html#10855" class="Function">Example0IsoΣ</a> <a id="10868" class="Symbol">=</a> <a id="10870" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="10888" href="Cubical.Reflection.RecordEquiv.html#10855" class="Function">Example0IsoΣ</a> <a id="10901" class="Symbol">(</a><a id="10902" class="Keyword">quote</a> <a id="10908" href="Cubical.Reflection.RecordEquiv.html#10454" class="Record">Example0</a><a id="10916" class="Symbol">)</a>

    <a id="10923" class="Comment">-- `Example0IsoΣ` has the type we expect</a>
    <a id="Example.test0"></a><a id="10968" href="Cubical.Reflection.RecordEquiv.html#10968" class="Function">test0</a> <a id="10974" class="Symbol">:</a> <a id="10976" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10980" class="Symbol">(</a><a id="10981" href="Cubical.Reflection.RecordEquiv.html#10454" class="Record">Example0</a> <a id="10990" href="Cubical.Reflection.RecordEquiv.html#10426" class="Generalizable">B</a><a id="10991" class="Symbol">)</a> <a id="10993" class="Symbol">(</a><a id="10994" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10997" href="Cubical.Reflection.RecordEquiv.html#10997" class="Bound">a</a> <a id="10999" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11001" href="Cubical.Reflection.RecordEquiv.html#10409" class="Generalizable">A</a> <a id="11003" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11005" class="Symbol">(</a><a id="11006" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11009" href="Cubical.Reflection.RecordEquiv.html#11009" class="Symbol">_</a> <a id="11011" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11013" href="Cubical.Reflection.RecordEquiv.html#10409" class="Generalizable">A</a> <a id="11015" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11017" href="Cubical.Reflection.RecordEquiv.html#10426" class="Generalizable">B</a> <a id="11019" href="Cubical.Reflection.RecordEquiv.html#10997" class="Bound">a</a><a id="11020" class="Symbol">))</a>
    <a id="11027" href="Cubical.Reflection.RecordEquiv.html#10968" class="Function">test0</a> <a id="11033" class="Symbol">=</a> <a id="11035" href="Cubical.Reflection.RecordEquiv.html#10855" class="Function">Example0IsoΣ</a>

    <a id="11053" class="Comment">-- A record with no fields is isomorphic to Unit</a>

    <a id="11107" class="Keyword">record</a> <a id="Example.Example1"></a><a id="11114" href="Cubical.Reflection.RecordEquiv.html#11114" class="Record">Example1</a> <a id="11123" class="Symbol">:</a> <a id="11125" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11130" class="Keyword">where</a>

    <a id="11141" class="Keyword">unquoteDecl</a> <a id="Example.Example1IsoΣ"></a><a id="11153" href="Cubical.Reflection.RecordEquiv.html#11153" class="Function">Example1IsoΣ</a> <a id="11166" class="Symbol">=</a> <a id="11168" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="11186" href="Cubical.Reflection.RecordEquiv.html#11153" class="Function">Example1IsoΣ</a> <a id="11199" class="Symbol">(</a><a id="11200" class="Keyword">quote</a> <a id="11206" href="Cubical.Reflection.RecordEquiv.html#11114" class="Record">Example1</a><a id="11214" class="Symbol">)</a>

    <a id="Example.test1"></a><a id="11221" href="Cubical.Reflection.RecordEquiv.html#11221" class="Function">test1</a> <a id="11227" class="Symbol">:</a> <a id="11229" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11233" href="Cubical.Reflection.RecordEquiv.html#11114" class="Record">Example1</a> <a id="11242" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="11251" href="Cubical.Reflection.RecordEquiv.html#11221" class="Function">test1</a> <a id="11257" class="Symbol">=</a> <a id="11259" href="Cubical.Reflection.RecordEquiv.html#11153" class="Function">Example1IsoΣ</a>
</pre></body></html>


==> anc/html/Cubical.Reflection.StrictEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.StrictEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="286" class="Keyword">import</a> <a id="293" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="317" class="Symbol">as</a> <a id="320" class="Module">R</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="strictEquivClauses"></a><a id="359" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="378" class="Symbol">:</a> <a id="380" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="387" class="Symbol">→</a> <a id="389" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="396" class="Symbol">→</a> <a id="398" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="403" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
<a id="412" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="431" href="Cubical.Reflection.StrictEquiv.html#431" class="Bound">f</a> <a id="433" href="Cubical.Reflection.StrictEquiv.html#433" class="Bound">g</a> <a id="435" class="Symbol">=</a>
  <a id="439" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="448" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="455" class="Symbol">(</a><a id="456" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="463" class="Symbol">(</a><a id="464" class="Keyword">quote</a> <a id="470" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="473" class="Symbol">)</a> <a id="475" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="478" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="480" class="Symbol">)</a>
    <a id="486" href="Cubical.Reflection.StrictEquiv.html#431" class="Bound">f</a>
  <a id="490" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="492" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="501" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="508" class="Symbol">(</a><a id="509" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="516" class="Symbol">(</a><a id="517" class="Keyword">quote</a> <a id="523" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="526" class="Symbol">)</a> <a id="528" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="531" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="538" class="Symbol">(</a><a id="539" class="Keyword">quote</a> <a id="545" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a><a id="556" class="Symbol">)</a> <a id="558" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="561" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="563" class="Symbol">)</a>
    <a id="569" class="Symbol">(</a><a id="570" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="576" class="Symbol">(</a><a id="577" class="Keyword">quote</a> <a id="583" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a><a id="600" class="Symbol">)</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Reflection.StrictEquiv.html#433" class="Bound">g</a> <a id="605" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="608" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="610" class="Symbol">))</a>
  <a id="615" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="617" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="strictEquivTerm"></a><a id="621" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="637" class="Symbol">:</a> <a id="639" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="646" class="Symbol">→</a> <a id="648" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="655" class="Symbol">→</a> <a id="657" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="664" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="680" href="Cubical.Reflection.StrictEquiv.html#680" class="Bound">f</a> <a id="682" href="Cubical.Reflection.StrictEquiv.html#682" class="Bound">g</a> <a id="684" class="Symbol">=</a> <a id="686" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">R.pat-lam</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="716" href="Cubical.Reflection.StrictEquiv.html#680" class="Bound">f</a> <a id="718" href="Cubical.Reflection.StrictEquiv.html#682" class="Bound">g</a><a id="719" class="Symbol">)</a> <a id="721" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="strictEquivMacro"></a><a id="725" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="742" class="Symbol">:</a> <a id="744" class="Symbol">∀</a> <a id="746" class="Symbol">{</a><a id="747" href="Cubical.Reflection.StrictEquiv.html#747" class="Bound">ℓ</a> <a id="749" href="Cubical.Reflection.StrictEquiv.html#749" class="Bound">ℓ&#39;</a><a id="751" class="Symbol">}</a> <a id="753" class="Symbol">{</a><a id="754" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a> <a id="756" class="Symbol">:</a> <a id="758" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="763" href="Cubical.Reflection.StrictEquiv.html#747" class="Bound">ℓ</a><a id="764" class="Symbol">}</a> <a id="766" class="Symbol">{</a><a id="767" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="776" href="Cubical.Reflection.StrictEquiv.html#749" class="Bound">ℓ&#39;</a><a id="778" class="Symbol">}</a>
  <a id="782" class="Symbol">→</a> <a id="784" class="Symbol">(</a><a id="785" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a> <a id="787" class="Symbol">→</a> <a id="789" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a><a id="790" class="Symbol">)</a> <a id="792" class="Symbol">→</a> <a id="794" class="Symbol">(</a><a id="795" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a> <a id="797" class="Symbol">→</a> <a id="799" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a><a id="800" class="Symbol">)</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="811" class="Symbol">→</a> <a id="813" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="818" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="823" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="840" class="Symbol">{</a><a id="841" class="Argument">A</a> <a id="843" class="Symbol">=</a> <a id="845" href="Cubical.Reflection.StrictEquiv.html#845" class="Bound">A</a><a id="846" class="Symbol">}</a> <a id="848" class="Symbol">{</a><a id="849" href="Cubical.Reflection.StrictEquiv.html#849" class="Bound">B</a><a id="850" class="Symbol">}</a> <a id="852" href="Cubical.Reflection.StrictEquiv.html#852" class="Bound">f</a> <a id="854" href="Cubical.Reflection.StrictEquiv.html#854" class="Bound">g</a> <a id="856" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a> <a id="861" class="Symbol">=</a>
  <a id="865" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Reflection.StrictEquiv.html#845" class="Bound">A</a> <a id="878" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="880" href="Cubical.Reflection.StrictEquiv.html#849" class="Bound">B</a><a id="881" class="Symbol">)</a> <a id="883" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="887" class="Symbol">λ</a> <a id="889" href="Cubical.Reflection.StrictEquiv.html#889" class="Bound">equivTy</a> <a id="897" class="Symbol">→</a>
  <a id="901" href="Agda.Builtin.Reflection.html#8929" class="Postulate">R.checkType</a> <a id="913" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a> <a id="918" href="Cubical.Reflection.StrictEquiv.html#889" class="Bound">equivTy</a> <a id="926" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="931" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="941" href="Cubical.Reflection.StrictEquiv.html#852" class="Bound">f</a> <a id="943" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="947" class="Symbol">λ</a> <a id="949" href="Cubical.Reflection.StrictEquiv.html#949" class="Bound">`f`</a> <a id="953" class="Symbol">→</a>
  <a id="957" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="967" href="Cubical.Reflection.StrictEquiv.html#854" class="Bound">g</a> <a id="969" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="973" class="Symbol">λ</a> <a id="975" href="Cubical.Reflection.StrictEquiv.html#975" class="Bound">`g`</a> <a id="979" class="Symbol">→</a>
  <a id="983" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="1008" href="Cubical.Reflection.StrictEquiv.html#949" class="Bound">`f`</a> <a id="1012" href="Cubical.Reflection.StrictEquiv.html#975" class="Bound">`g`</a><a id="1015" class="Symbol">)</a> <a id="1017" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a>

<a id="strictIsoToEquivMacro"></a><a id="1023" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a> <a id="1045" class="Symbol">:</a> <a id="1047" class="Symbol">∀</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Cubical.Reflection.StrictEquiv.html#1050" class="Bound">ℓ</a> <a id="1052" href="Cubical.Reflection.StrictEquiv.html#1052" class="Bound">ℓ&#39;</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Cubical.Reflection.StrictEquiv.html#1057" class="Bound">A</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1066" href="Cubical.Reflection.StrictEquiv.html#1050" class="Bound">ℓ</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Cubical.Reflection.StrictEquiv.html#1070" class="Bound">B</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1079" href="Cubical.Reflection.StrictEquiv.html#1052" class="Bound">ℓ&#39;</a><a id="1081" class="Symbol">}</a>
  <a id="1085" class="Symbol">→</a> <a id="1087" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1091" href="Cubical.Reflection.StrictEquiv.html#1057" class="Bound">A</a> <a id="1093" href="Cubical.Reflection.StrictEquiv.html#1070" class="Bound">B</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1111" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1116" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a> <a id="1138" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a> <a id="1143" class="Symbol">=</a>
  <a id="1147" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1173" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1188" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a><a id="1192" class="Symbol">)</a>

<a id="1195" class="Comment">-- For use with unquoteDef</a>

<a id="defStrictEquiv"></a><a id="1223" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1238" class="Symbol">:</a> <a id="1240" class="Symbol">∀</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Cubical.Reflection.StrictEquiv.html#1243" class="Bound">ℓ</a> <a id="1245" href="Cubical.Reflection.StrictEquiv.html#1245" class="Bound">ℓ&#39;</a><a id="1247" class="Symbol">}</a> <a id="1249" class="Symbol">{</a><a id="1250" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1259" href="Cubical.Reflection.StrictEquiv.html#1243" class="Bound">ℓ</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">{</a><a id="1263" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1272" href="Cubical.Reflection.StrictEquiv.html#1245" class="Bound">ℓ&#39;</a><a id="1274" class="Symbol">}</a>
  <a id="1278" class="Symbol">→</a> <a id="1280" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1287" class="Symbol">→</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a> <a id="1302" class="Symbol">→</a> <a id="1304" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a><a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1314" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1319" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1334" href="Cubical.Reflection.StrictEquiv.html#1334" class="Bound">idName</a> <a id="1341" href="Cubical.Reflection.StrictEquiv.html#1341" class="Bound">f</a> <a id="1343" href="Cubical.Reflection.StrictEquiv.html#1343" class="Bound">g</a> <a id="1345" class="Symbol">=</a>
  <a id="1349" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="1359" href="Cubical.Reflection.StrictEquiv.html#1341" class="Bound">f</a> <a id="1361" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1365" class="Symbol">λ</a> <a id="1367" href="Cubical.Reflection.StrictEquiv.html#1367" class="Bound">`f`</a> <a id="1371" class="Symbol">→</a>
  <a id="1375" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="1385" href="Cubical.Reflection.StrictEquiv.html#1343" class="Bound">g</a> <a id="1387" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1391" class="Symbol">λ</a> <a id="1393" href="Cubical.Reflection.StrictEquiv.html#1393" class="Bound">`g`</a> <a id="1397" class="Symbol">→</a>
  <a id="1401" href="Agda.Builtin.Reflection.html#9683" class="Postulate">R.defineFun</a> <a id="1413" href="Cubical.Reflection.StrictEquiv.html#1334" class="Bound">idName</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="1440" href="Cubical.Reflection.StrictEquiv.html#1367" class="Bound">`f`</a> <a id="1444" href="Cubical.Reflection.StrictEquiv.html#1393" class="Bound">`g`</a><a id="1447" class="Symbol">)</a>

<a id="defStrictIsoToEquiv"></a><a id="1450" href="Cubical.Reflection.StrictEquiv.html#1450" class="Function">defStrictIsoToEquiv</a> <a id="1470" class="Symbol">:</a> <a id="1472" class="Symbol">∀</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Cubical.Reflection.StrictEquiv.html#1475" class="Bound">ℓ</a> <a id="1477" href="Cubical.Reflection.StrictEquiv.html#1477" class="Bound">ℓ&#39;</a><a id="1479" class="Symbol">}</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Cubical.Reflection.StrictEquiv.html#1482" class="Bound">A</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1491" href="Cubical.Reflection.StrictEquiv.html#1475" class="Bound">ℓ</a><a id="1492" class="Symbol">}</a> <a id="1494" class="Symbol">{</a><a id="1495" href="Cubical.Reflection.StrictEquiv.html#1495" class="Bound">B</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1504" href="Cubical.Reflection.StrictEquiv.html#1477" class="Bound">ℓ&#39;</a><a id="1506" class="Symbol">}</a>
  <a id="1510" class="Symbol">→</a> <a id="1512" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1525" href="Cubical.Reflection.StrictEquiv.html#1482" class="Bound">A</a> <a id="1527" href="Cubical.Reflection.StrictEquiv.html#1495" class="Bound">B</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1536" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1541" href="Cubical.Reflection.StrictEquiv.html#1450" class="Function">defStrictIsoToEquiv</a> <a id="1561" href="Cubical.Reflection.StrictEquiv.html#1561" class="Bound">idName</a> <a id="1568" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a> <a id="1573" class="Symbol">=</a>
  <a id="1577" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1592" href="Cubical.Reflection.StrictEquiv.html#1561" class="Bound">idName</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1608" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1623" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a><a id="1627" class="Symbol">)</a>

<a id="1630" class="Comment">-- For use with unquoteDef</a>

<a id="declStrictEquiv"></a><a id="1658" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="1674" class="Symbol">:</a> <a id="1676" class="Symbol">∀</a> <a id="1678" class="Symbol">{</a><a id="1679" href="Cubical.Reflection.StrictEquiv.html#1679" class="Bound">ℓ</a> <a id="1681" href="Cubical.Reflection.StrictEquiv.html#1681" class="Bound">ℓ&#39;</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1695" href="Cubical.Reflection.StrictEquiv.html#1679" class="Bound">ℓ</a><a id="1696" class="Symbol">}</a> <a id="1698" class="Symbol">{</a><a id="1699" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1708" href="Cubical.Reflection.StrictEquiv.html#1681" class="Bound">ℓ&#39;</a><a id="1710" class="Symbol">}</a>
  <a id="1714" class="Symbol">→</a> <a id="1716" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1723" class="Symbol">→</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1750" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1755" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="1771" class="Symbol">{</a><a id="1772" class="Argument">A</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Cubical.Reflection.StrictEquiv.html#1776" class="Bound">A</a><a id="1777" class="Symbol">}</a> <a id="1779" class="Symbol">{</a><a id="1780" class="Argument">B</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Cubical.Reflection.StrictEquiv.html#1784" class="Bound">B</a><a id="1785" class="Symbol">}</a> <a id="1787" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a> <a id="1794" href="Cubical.Reflection.StrictEquiv.html#1794" class="Bound">f</a> <a id="1796" href="Cubical.Reflection.StrictEquiv.html#1796" class="Bound">g</a> <a id="1798" class="Symbol">=</a>
  <a id="1802" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Cubical.Reflection.StrictEquiv.html#1776" class="Bound">A</a> <a id="1815" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1817" href="Cubical.Reflection.StrictEquiv.html#1784" class="Bound">B</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1824" class="Symbol">λ</a> <a id="1826" href="Cubical.Reflection.StrictEquiv.html#1826" class="Bound">ty</a> <a id="1829" class="Symbol">→</a>
  <a id="1833" href="Agda.Builtin.Reflection.html#9468" class="Postulate">R.declareDef</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1852" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a><a id="1858" class="Symbol">)</a> <a id="1860" href="Cubical.Reflection.StrictEquiv.html#1826" class="Bound">ty</a> <a id="1863" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1868" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1883" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a> <a id="1890" href="Cubical.Reflection.StrictEquiv.html#1794" class="Bound">f</a> <a id="1892" href="Cubical.Reflection.StrictEquiv.html#1796" class="Bound">g</a>

<a id="declStrictIsoToEquiv"></a><a id="1895" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="1916" class="Symbol">:</a> <a id="1918" class="Symbol">∀</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Cubical.Reflection.StrictEquiv.html#1921" class="Bound">ℓ</a> <a id="1923" href="Cubical.Reflection.StrictEquiv.html#1923" class="Bound">ℓ&#39;</a><a id="1925" class="Symbol">}</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Cubical.Reflection.StrictEquiv.html#1928" class="Bound">A</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1937" href="Cubical.Reflection.StrictEquiv.html#1921" class="Bound">ℓ</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Cubical.Reflection.StrictEquiv.html#1941" class="Bound">B</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1950" href="Cubical.Reflection.StrictEquiv.html#1923" class="Bound">ℓ&#39;</a><a id="1952" class="Symbol">}</a>
  <a id="1956" class="Symbol">→</a> <a id="1958" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1971" href="Cubical.Reflection.StrictEquiv.html#1928" class="Bound">A</a> <a id="1973" href="Cubical.Reflection.StrictEquiv.html#1941" class="Bound">B</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1982" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1987" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="2008" href="Cubical.Reflection.StrictEquiv.html#2008" class="Bound">idName</a> <a id="2015" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a> <a id="2020" class="Symbol">=</a>
  <a id="2024" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="2040" href="Cubical.Reflection.StrictEquiv.html#2008" class="Bound">idName</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2056" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2071" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a><a id="2075" class="Symbol">)</a>

<a id="2078" class="Keyword">macro</a>
  <a id="2086" class="Comment">-- (f : A → B) → (g : B → A) → (A ≃ B)</a>
  <a id="2127" class="Comment">-- Assumes that `f` and `g` are inverse up to definitional equality</a>
  <a id="strictEquiv"></a><a id="2197" href="Cubical.Reflection.StrictEquiv.html#2197" class="Macro">strictEquiv</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">∀</a> <a id="2213" class="Symbol">{</a><a id="2214" href="Cubical.Reflection.StrictEquiv.html#2214" class="Bound">ℓ</a> <a id="2216" href="Cubical.Reflection.StrictEquiv.html#2216" class="Bound">ℓ&#39;</a><a id="2218" class="Symbol">}</a> <a id="2220" class="Symbol">{</a><a id="2221" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a> <a id="2223" class="Symbol">:</a> <a id="2225" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2230" href="Cubical.Reflection.StrictEquiv.html#2214" class="Bound">ℓ</a><a id="2231" class="Symbol">}</a> <a id="2233" class="Symbol">{</a><a id="2234" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2243" href="Cubical.Reflection.StrictEquiv.html#2216" class="Bound">ℓ&#39;</a><a id="2245" class="Symbol">}</a>
    <a id="2251" class="Symbol">→</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a> <a id="2256" class="Symbol">→</a> <a id="2258" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="2287" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2294" href="Cubical.Reflection.StrictEquiv.html#2197" class="Macro">strictEquiv</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a>

  <a id="2328" class="Comment">-- (isom : Iso A B) → (A ≃ B)</a>
  <a id="2360" class="Comment">-- Assumes that the functions defining `isom` are inverse up to definitional equality</a>
  <a id="strictIsoToEquiv"></a><a id="2448" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">∀</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Cubical.Reflection.StrictEquiv.html#2470" class="Bound">ℓ</a> <a id="2472" href="Cubical.Reflection.StrictEquiv.html#2472" class="Bound">ℓ&#39;</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">{</a><a id="2477" href="Cubical.Reflection.StrictEquiv.html#2477" class="Bound">A</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2486" href="Cubical.Reflection.StrictEquiv.html#2470" class="Bound">ℓ</a><a id="2487" class="Symbol">}</a> <a id="2489" class="Symbol">{</a><a id="2490" href="Cubical.Reflection.StrictEquiv.html#2490" class="Bound">B</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2499" href="Cubical.Reflection.StrictEquiv.html#2472" class="Bound">ℓ&#39;</a><a id="2501" class="Symbol">}</a>
    <a id="2507" class="Symbol">→</a> <a id="2509" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2513" href="Cubical.Reflection.StrictEquiv.html#2477" class="Bound">A</a> <a id="2515" href="Cubical.Reflection.StrictEquiv.html#2490" class="Bound">B</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="2533" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2540" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a><a id="341" class="Symbol">)</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="375" class="Symbol">as</a> <a id="378" class="Module">⊥</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="445" class="Symbol">as</a> <a id="448" class="Module">⊎</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Cubical.HITs.SetQuotients.Base.html" class="Module">Cubical.HITs.SetQuotients.Base</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="542" class="Symbol">as</a> <a id="545" class="Module">∥₁</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="635" class="Keyword">private</a>
  <a id="645" class="Keyword">variable</a>
    <a id="658" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a> <a id="661" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a> <a id="665" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a> <a id="669" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a> <a id="674" class="Symbol">:</a> <a id="676" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Rel"></a><a id="683" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">∀</a> <a id="691" class="Symbol">{</a><a id="692" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a> <a id="695" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="697" class="Symbol">}</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Relation.Binary.Base.html#700" class="Bound">A</a> <a id="702" class="Symbol">:</a> <a id="704" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="709" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a><a id="711" class="Symbol">)</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Relation.Binary.Base.html#714" class="Bound">B</a> <a id="716" class="Symbol">:</a> <a id="718" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="723" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="725" class="Symbol">)</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Relation.Binary.Base.html#728" class="Bound">ℓ&#39;</a> <a id="731" class="Symbol">:</a> <a id="733" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">→</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="747" class="Symbol">(</a><a id="748" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="754" class="Symbol">(</a><a id="755" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="761" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a> <a id="764" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="775" href="Cubical.Relation.Binary.Base.html#728" class="Bound">ℓ&#39;</a><a id="777" class="Symbol">))</a>
<a id="780" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="784" href="Cubical.Relation.Binary.Base.html#784" class="Bound">A</a> <a id="786" href="Cubical.Relation.Binary.Base.html#786" class="Bound">B</a> <a id="788" href="Cubical.Relation.Binary.Base.html#788" class="Bound">ℓ&#39;</a> <a id="791" class="Symbol">=</a> <a id="793" href="Cubical.Relation.Binary.Base.html#784" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Relation.Binary.Base.html#786" class="Bound">B</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="806" href="Cubical.Relation.Binary.Base.html#788" class="Bound">ℓ&#39;</a>

<a id="PropRel"></a><a id="810" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="818" class="Symbol">:</a> <a id="820" class="Symbol">∀</a> <a id="822" class="Symbol">{</a><a id="823" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">(</a><a id="827" href="Cubical.Relation.Binary.Base.html#827" class="Bound">A</a> <a id="829" href="Cubical.Relation.Binary.Base.html#829" class="Bound">B</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="838" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a><a id="839" class="Symbol">)</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.Relation.Binary.Base.html#842" class="Bound">ℓ&#39;</a> <a id="845" class="Symbol">:</a> <a id="847" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="861" class="Symbol">(</a><a id="862" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="868" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a> <a id="870" class="Symbol">(</a><a id="871" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="877" href="Cubical.Relation.Binary.Base.html#842" class="Bound">ℓ&#39;</a><a id="879" class="Symbol">))</a>
<a id="882" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="890" href="Cubical.Relation.Binary.Base.html#890" class="Bound">A</a> <a id="892" href="Cubical.Relation.Binary.Base.html#892" class="Bound">B</a> <a id="894" href="Cubical.Relation.Binary.Base.html#894" class="Bound">ℓ&#39;</a> <a id="897" class="Symbol">=</a> <a id="899" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="902" href="Cubical.Relation.Binary.Base.html#902" class="Bound">R</a> <a id="904" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="906" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="910" href="Cubical.Relation.Binary.Base.html#890" class="Bound">A</a> <a id="912" href="Cubical.Relation.Binary.Base.html#892" class="Bound">B</a> <a id="914" href="Cubical.Relation.Binary.Base.html#894" class="Bound">ℓ&#39;</a> <a id="917" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="919" class="Symbol">∀</a> <a id="921" href="Cubical.Relation.Binary.Base.html#921" class="Bound">a</a> <a id="923" href="Cubical.Relation.Binary.Base.html#923" class="Bound">b</a> <a id="925" class="Symbol">→</a> <a id="927" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="934" class="Symbol">(</a><a id="935" href="Cubical.Relation.Binary.Base.html#902" class="Bound">R</a> <a id="937" href="Cubical.Relation.Binary.Base.html#921" class="Bound">a</a> <a id="939" href="Cubical.Relation.Binary.Base.html#923" class="Bound">b</a><a id="940" class="Symbol">)</a>

<a id="idPropRel"></a><a id="943" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" class="Symbol">{</a><a id="958" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a><a id="959" class="Symbol">}</a> <a id="961" class="Symbol">(</a><a id="962" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="964" class="Symbol">:</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="971" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a><a id="972" class="Symbol">)</a> <a id="974" class="Symbol">→</a> <a id="976" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="984" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="986" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="988" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a>
<a id="990" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="1000" href="Cubical.Relation.Binary.Base.html#1000" class="Bound">A</a> <a id="1002" class="Symbol">.</a><a id="1003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1007" href="Cubical.Relation.Binary.Base.html#1007" class="Bound">a</a> <a id="1009" href="Cubical.Relation.Binary.Base.html#1009" class="Bound">a&#39;</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1016" href="Cubical.Relation.Binary.Base.html#1007" class="Bound">a</a> <a id="1018" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1020" href="Cubical.Relation.Binary.Base.html#1009" class="Bound">a&#39;</a> <a id="1023" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="1026" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="1036" href="Cubical.Relation.Binary.Base.html#1036" class="Bound">A</a> <a id="1038" class="Symbol">.</a><a id="1039" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1043" class="Symbol">_</a> <a id="1045" class="Symbol">_</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="invPropRel"></a><a id="1058" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1069" class="Symbol">:</a> <a id="1071" class="Symbol">∀</a> <a id="1073" class="Symbol">{</a><a id="1074" href="Cubical.Relation.Binary.Base.html#1074" class="Bound">ℓ</a> <a id="1076" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1083" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1092" href="Cubical.Relation.Binary.Base.html#1074" class="Bound">ℓ</a><a id="1093" class="Symbol">}</a>
  <a id="1097" class="Symbol">→</a> <a id="1099" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1107" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1109" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1111" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1124" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1126" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1128" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a>
<a id="1131" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1142" href="Cubical.Relation.Binary.Base.html#1142" class="Bound">R</a> <a id="1144" class="Symbol">.</a><a id="1145" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1149" href="Cubical.Relation.Binary.Base.html#1149" class="Bound">b</a> <a id="1151" href="Cubical.Relation.Binary.Base.html#1151" class="Bound">a</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Relation.Binary.Base.html#1142" class="Bound">R</a> <a id="1157" class="Symbol">.</a><a id="1158" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1162" href="Cubical.Relation.Binary.Base.html#1151" class="Bound">a</a> <a id="1164" href="Cubical.Relation.Binary.Base.html#1149" class="Bound">b</a>
<a id="1166" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1177" href="Cubical.Relation.Binary.Base.html#1177" class="Bound">R</a> <a id="1179" class="Symbol">.</a><a id="1180" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1184" href="Cubical.Relation.Binary.Base.html#1184" class="Bound">b</a> <a id="1186" href="Cubical.Relation.Binary.Base.html#1186" class="Bound">a</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Cubical.Relation.Binary.Base.html#1177" class="Bound">R</a> <a id="1192" class="Symbol">.</a><a id="1193" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1197" href="Cubical.Relation.Binary.Base.html#1186" class="Bound">a</a> <a id="1199" href="Cubical.Relation.Binary.Base.html#1184" class="Bound">b</a>

<a id="compPropRel"></a><a id="1202" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1214" class="Symbol">:</a> <a id="1216" class="Symbol">∀</a> <a id="1218" class="Symbol">{</a><a id="1219" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a> <a id="1221" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1224" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">{</a><a id="1230" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1232" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1234" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1243" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a><a id="1244" class="Symbol">}</a>
  <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1258" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1260" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1262" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1275" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1277" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1279" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1293" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1295" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1304" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1313" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1316" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a><a id="1319" class="Symbol">))</a>
<a id="1322" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1334" href="Cubical.Relation.Binary.Base.html#1334" class="Bound">R</a> <a id="1336" href="Cubical.Relation.Binary.Base.html#1336" class="Bound">S</a> <a id="1338" class="Symbol">.</a><a id="1339" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1343" href="Cubical.Relation.Binary.Base.html#1343" class="Bound">a</a> <a id="1345" href="Cubical.Relation.Binary.Base.html#1345" class="Bound">c</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1351" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1354" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1356" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1358" class="Symbol">_</a> <a id="1360" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Relation.Binary.Base.html#1334" class="Bound">R</a> <a id="1365" class="Symbol">.</a><a id="1366" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1370" href="Cubical.Relation.Binary.Base.html#1343" class="Bound">a</a> <a id="1372" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1374" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1376" href="Cubical.Relation.Binary.Base.html#1336" class="Bound">S</a> <a id="1378" class="Symbol">.</a><a id="1379" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1383" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1385" href="Cubical.Relation.Binary.Base.html#1345" class="Bound">c</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="1391" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1403" href="Cubical.Relation.Binary.Base.html#1403" class="Bound">R</a> <a id="1405" href="Cubical.Relation.Binary.Base.html#1405" class="Bound">S</a> <a id="1407" class="Symbol">.</a><a id="1408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1412" class="Symbol">_</a> <a id="1414" class="Symbol">_</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="graphRel"></a><a id="1427" href="Cubical.Relation.Binary.Base.html#1427" class="Function">graphRel</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">∀</a> <a id="1440" class="Symbol">{</a><a id="1441" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1447" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1456" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">→</a> <a id="1471" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1475" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1477" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a> <a id="1479" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a>
<a id="1481" href="Cubical.Relation.Binary.Base.html#1427" class="Function">graphRel</a> <a id="1490" href="Cubical.Relation.Binary.Base.html#1490" class="Bound">f</a> <a id="1492" href="Cubical.Relation.Binary.Base.html#1492" class="Bound">a</a> <a id="1494" href="Cubical.Relation.Binary.Base.html#1494" class="Bound">b</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Relation.Binary.Base.html#1490" class="Bound">f</a> <a id="1500" href="Cubical.Relation.Binary.Base.html#1492" class="Bound">a</a> <a id="1502" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1504" href="Cubical.Relation.Binary.Base.html#1494" class="Bound">b</a>

<a id="1507" class="Keyword">module</a> <a id="HeterogenousRelation"></a><a id="1514" href="Cubical.Relation.Binary.Base.html#1514" class="Module">HeterogenousRelation</a> <a id="1535" class="Symbol">{</a><a id="1536" href="Cubical.Relation.Binary.Base.html#1536" class="Bound">ℓ</a> <a id="1538" href="Cubical.Relation.Binary.Base.html#1538" class="Bound">ℓ&#39;</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1548" class="Symbol">}</a> <a id="1550" class="Symbol">{</a><a id="1551" href="Cubical.Relation.Binary.Base.html#1551" class="Bound">A</a> <a id="1553" href="Cubical.Relation.Binary.Base.html#1553" class="Bound">B</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1562" href="Cubical.Relation.Binary.Base.html#1536" class="Bound">ℓ</a><a id="1563" class="Symbol">}</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Relation.Binary.Base.html#1566" class="Bound">R</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1574" href="Cubical.Relation.Binary.Base.html#1551" class="Bound">A</a> <a id="1576" href="Cubical.Relation.Binary.Base.html#1553" class="Bound">B</a> <a id="1578" href="Cubical.Relation.Binary.Base.html#1538" class="Bound">ℓ&#39;</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Keyword">where</a>
  <a id="HeterogenousRelation.isUniversalRel"></a><a id="1590" href="Cubical.Relation.Binary.Base.html#1590" class="Function">isUniversalRel</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1619" href="Cubical.Relation.Binary.Base.html#1536" class="Bound">ℓ</a> <a id="1621" href="Cubical.Relation.Binary.Base.html#1538" class="Bound">ℓ&#39;</a><a id="1623" class="Symbol">)</a>
  <a id="1627" href="Cubical.Relation.Binary.Base.html#1590" class="Function">isUniversalRel</a> <a id="1642" class="Symbol">=</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Relation.Binary.Base.html#1645" class="Bound">a</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Cubical.Relation.Binary.Base.html#1551" class="Bound">A</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Relation.Binary.Base.html#1653" class="Bound">b</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Cubical.Relation.Binary.Base.html#1553" class="Bound">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Cubical.Relation.Binary.Base.html#1566" class="Bound">R</a> <a id="1664" href="Cubical.Relation.Binary.Base.html#1645" class="Bound">a</a> <a id="1666" href="Cubical.Relation.Binary.Base.html#1653" class="Bound">b</a>

<a id="1669" class="Keyword">module</a> <a id="BinaryRelation"></a><a id="1676" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a> <a id="1691" class="Symbol">{</a><a id="1692" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1694" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1704" class="Symbol">}</a> <a id="1706" class="Symbol">{</a><a id="1707" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1716" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a><a id="1717" class="Symbol">}</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1728" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="1730" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="1732" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Keyword">where</a>
  <a id="BinaryRelation.isRefl"></a><a id="1744" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1765" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1767" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1769" class="Symbol">)</a>
  <a id="1773" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">a</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1794" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">a</a> <a id="1796" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">a</a>

  <a id="BinaryRelation.isRefl&#39;"></a><a id="1801" href="Cubical.Relation.Binary.Base.html#1801" class="Function">isRefl&#39;</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1823" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1825" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1827" class="Symbol">)</a>
  <a id="1831" href="Cubical.Relation.Binary.Base.html#1801" class="Function">isRefl&#39;</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Relation.Binary.Base.html#1842" class="Bound">a</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1853" href="Cubical.Relation.Binary.Base.html#1842" class="Bound">a</a> <a id="1855" href="Cubical.Relation.Binary.Base.html#1842" class="Bound">a</a>

  <a id="BinaryRelation.isIrrefl"></a><a id="1860" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1869" class="Symbol">:</a> <a id="1871" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1883" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1885" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1887" class="Symbol">)</a>
  <a id="1891" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1900" class="Symbol">=</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Relation.Binary.Base.html#1903" class="Bound">a</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1908" class="Symbol">)</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1914" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1916" href="Cubical.Relation.Binary.Base.html#1903" class="Bound">a</a> <a id="1918" href="Cubical.Relation.Binary.Base.html#1903" class="Bound">a</a>

  <a id="BinaryRelation.isSym"></a><a id="1923" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1929" class="Symbol">:</a> <a id="1931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1936" class="Symbol">(</a><a id="1937" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1943" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1945" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1947" class="Symbol">)</a>
  <a id="1951" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1957" class="Symbol">=</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Relation.Binary.Base.html#1960" class="Bound">a</a> <a id="1962" href="Cubical.Relation.Binary.Base.html#1962" class="Bound">b</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1973" href="Cubical.Relation.Binary.Base.html#1960" class="Bound">a</a> <a id="1975" href="Cubical.Relation.Binary.Base.html#1962" class="Bound">b</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1981" href="Cubical.Relation.Binary.Base.html#1962" class="Bound">b</a> <a id="1983" href="Cubical.Relation.Binary.Base.html#1960" class="Bound">a</a>

  <a id="BinaryRelation.isAsym"></a><a id="1988" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2009" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2011" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2013" class="Symbol">)</a>
  <a id="2017" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="2024" class="Symbol">=</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Cubical.Relation.Binary.Base.html#2027" class="Bound">a</a> <a id="2029" href="Cubical.Relation.Binary.Base.html#2029" class="Bound">b</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2034" class="Symbol">)</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2040" href="Cubical.Relation.Binary.Base.html#2027" class="Bound">a</a> <a id="2042" href="Cubical.Relation.Binary.Base.html#2029" class="Bound">b</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2048" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2050" href="Cubical.Relation.Binary.Base.html#2029" class="Bound">b</a> <a id="2052" href="Cubical.Relation.Binary.Base.html#2027" class="Bound">a</a>

  <a id="BinaryRelation.isAntisym"></a><a id="2057" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2081" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2083" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2085" class="Symbol">)</a>
  <a id="2089" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="2099" class="Symbol">=</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2104" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2115" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2117" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a> <a id="2119" class="Symbol">→</a> <a id="2121" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2123" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a> <a id="2125" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2131" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2133" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a>

  <a id="BinaryRelation.isTrans"></a><a id="2138" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2160" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2162" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2164" class="Symbol">)</a>
  <a id="2168" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="2176" class="Symbol">=</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Relation.Binary.Base.html#2179" class="Bound">a</a> <a id="2181" href="Cubical.Relation.Binary.Base.html#2181" class="Bound">b</a> <a id="2183" href="Cubical.Relation.Binary.Base.html#2183" class="Bound">c</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2194" href="Cubical.Relation.Binary.Base.html#2179" class="Bound">a</a> <a id="2196" href="Cubical.Relation.Binary.Base.html#2181" class="Bound">b</a> <a id="2198" class="Symbol">→</a> <a id="2200" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2202" href="Cubical.Relation.Binary.Base.html#2181" class="Bound">b</a> <a id="2204" href="Cubical.Relation.Binary.Base.html#2183" class="Bound">c</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2210" href="Cubical.Relation.Binary.Base.html#2179" class="Bound">a</a> <a id="2212" href="Cubical.Relation.Binary.Base.html#2183" class="Bound">c</a>

  <a id="BinaryRelation.isTrans&#39;"></a><a id="2217" href="Cubical.Relation.Binary.Base.html#2217" class="Function">isTrans&#39;</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2240" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2242" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2244" class="Symbol">)</a>
  <a id="2248" href="Cubical.Relation.Binary.Base.html#2217" class="Function">isTrans&#39;</a> <a id="2257" class="Symbol">=</a> <a id="2259" class="Symbol">{</a><a id="2260" href="Cubical.Relation.Binary.Base.html#2260" class="Bound">a</a> <a id="2262" href="Cubical.Relation.Binary.Base.html#2262" class="Bound">b</a> <a id="2264" href="Cubical.Relation.Binary.Base.html#2264" class="Bound">c</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2269" class="Symbol">}</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2275" href="Cubical.Relation.Binary.Base.html#2260" class="Bound">a</a> <a id="2277" href="Cubical.Relation.Binary.Base.html#2262" class="Bound">b</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2283" href="Cubical.Relation.Binary.Base.html#2262" class="Bound">b</a> <a id="2285" href="Cubical.Relation.Binary.Base.html#2264" class="Bound">c</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2291" href="Cubical.Relation.Binary.Base.html#2260" class="Bound">a</a> <a id="2293" href="Cubical.Relation.Binary.Base.html#2264" class="Bound">c</a>

  <a id="2298" class="Comment">-- Sum types don&#39;t play nicely with props, so we truncate</a>
  <a id="BinaryRelation.isCotrans"></a><a id="2358" href="Cubical.Relation.Binary.Base.html#2358" class="Function">isCotrans</a> <a id="2368" class="Symbol">:</a> <a id="2370" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2382" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2384" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2386" class="Symbol">)</a>
  <a id="2390" href="Cubical.Relation.Binary.Base.html#2358" class="Function">isCotrans</a> <a id="2400" class="Symbol">=</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Cubical.Relation.Binary.Base.html#2403" class="Bound">a</a> <a id="2405" href="Cubical.Relation.Binary.Base.html#2405" class="Bound">b</a> <a id="2407" href="Cubical.Relation.Binary.Base.html#2407" class="Bound">c</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2418" href="Cubical.Relation.Binary.Base.html#2403" class="Bound">a</a> <a id="2420" href="Cubical.Relation.Binary.Base.html#2405" class="Bound">b</a> <a id="2422" class="Symbol">→</a> <a id="2424" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2426" href="Cubical.Relation.Binary.Base.html#2403" class="Bound">a</a> <a id="2428" href="Cubical.Relation.Binary.Base.html#2407" class="Bound">c</a> <a id="2430" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2433" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2435" href="Cubical.Relation.Binary.Base.html#2405" class="Bound">b</a> <a id="2437" href="Cubical.Relation.Binary.Base.html#2407" class="Bound">c</a>

  <a id="BinaryRelation.isWeaklyLinear"></a><a id="2442" href="Cubical.Relation.Binary.Base.html#2442" class="Function">isWeaklyLinear</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2471" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2473" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2475" class="Symbol">)</a>
  <a id="2479" href="Cubical.Relation.Binary.Base.html#2442" class="Function">isWeaklyLinear</a> <a id="2494" class="Symbol">=</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Cubical.Relation.Binary.Base.html#2497" class="Bound">a</a> <a id="2499" href="Cubical.Relation.Binary.Base.html#2499" class="Bound">b</a> <a id="2501" href="Cubical.Relation.Binary.Base.html#2501" class="Bound">c</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2512" href="Cubical.Relation.Binary.Base.html#2497" class="Bound">a</a> <a id="2514" href="Cubical.Relation.Binary.Base.html#2499" class="Bound">b</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2520" href="Cubical.Relation.Binary.Base.html#2497" class="Bound">a</a> <a id="2522" href="Cubical.Relation.Binary.Base.html#2501" class="Bound">c</a> <a id="2524" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2527" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2529" href="Cubical.Relation.Binary.Base.html#2501" class="Bound">c</a> <a id="2531" href="Cubical.Relation.Binary.Base.html#2499" class="Bound">b</a>

  <a id="BinaryRelation.isConnected"></a><a id="2536" href="Cubical.Relation.Binary.Base.html#2536" class="Function">isConnected</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2562" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2564" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2566" class="Symbol">)</a>
  <a id="2570" href="Cubical.Relation.Binary.Base.html#2536" class="Function">isConnected</a> <a id="2582" class="Symbol">=</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a> <a id="2587" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">→</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2599" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2601" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a> <a id="2603" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a><a id="2604" class="Symbol">)</a> <a id="2606" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2611" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2613" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a> <a id="2615" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">→</a> <a id="2620" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a> <a id="2622" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2624" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a>

  <a id="BinaryRelation.isTotal"></a><a id="2629" href="Cubical.Relation.Binary.Base.html#2629" class="Function">isTotal</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2651" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2653" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2655" class="Symbol">)</a>
  <a id="2659" href="Cubical.Relation.Binary.Base.html#2629" class="Function">isTotal</a> <a id="2667" class="Symbol">=</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Cubical.Relation.Binary.Base.html#2670" class="Bound">a</a> <a id="2672" href="Cubical.Relation.Binary.Base.html#2672" class="Bound">b</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2677" class="Symbol">)</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2683" href="Cubical.Relation.Binary.Base.html#2670" class="Bound">a</a> <a id="2685" href="Cubical.Relation.Binary.Base.html#2672" class="Bound">b</a> <a id="2687" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2690" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2692" href="Cubical.Relation.Binary.Base.html#2672" class="Bound">b</a> <a id="2694" href="Cubical.Relation.Binary.Base.html#2670" class="Bound">a</a>

  <a id="BinaryRelation.isIrrefl×isTrans→isAsym"></a><a id="2699" href="Cubical.Relation.Binary.Base.html#2699" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="2734" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2736" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a>
  <a id="2755" href="Cubical.Relation.Binary.Base.html#2699" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Cubical.Relation.Binary.Base.html#2780" class="Bound">irrefl</a> <a id="2787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2789" href="Cubical.Relation.Binary.Base.html#2789" class="Bound">trans</a><a id="2794" class="Symbol">)</a> <a id="2796" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2799" href="Cubical.Relation.Binary.Base.html#2799" class="Bound">a₁</a> <a id="2802" href="Cubical.Relation.Binary.Base.html#2802" class="Bound">Ra₀a₁</a> <a id="2808" href="Cubical.Relation.Binary.Base.html#2808" class="Bound">Ra₁a₀</a>
    <a id="2818" class="Symbol">=</a> <a id="2820" href="Cubical.Relation.Binary.Base.html#2780" class="Bound">irrefl</a> <a id="2827" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Relation.Binary.Base.html#2789" class="Bound">trans</a> <a id="2837" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2840" href="Cubical.Relation.Binary.Base.html#2799" class="Bound">a₁</a> <a id="2843" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2846" href="Cubical.Relation.Binary.Base.html#2802" class="Bound">Ra₀a₁</a> <a id="2852" href="Cubical.Relation.Binary.Base.html#2808" class="Bound">Ra₁a₀</a><a id="2857" class="Symbol">)</a>

  <a id="BinaryRelation.WellFounded→isIrrefl"></a><a id="2862" href="Cubical.Relation.Binary.Base.html#2862" class="Function">WellFounded→isIrrefl</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="2897" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a>
  <a id="2912" href="Cubical.Relation.Binary.Base.html#2862" class="Function">WellFounded→isIrrefl</a> <a id="2933" href="Cubical.Relation.Binary.Base.html#2933" class="Bound">well</a> <a id="2938" class="Symbol">=</a> <a id="2940" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="2954" href="Cubical.Relation.Binary.Base.html#2933" class="Bound">well</a> <a id="2959" class="Symbol">λ</a> <a id="2961" href="Cubical.Relation.Binary.Base.html#2961" class="Bound">a</a> <a id="2963" href="Cubical.Relation.Binary.Base.html#2963" class="Bound">f</a> <a id="2965" href="Cubical.Relation.Binary.Base.html#2965" class="Bound">Raa</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Cubical.Relation.Binary.Base.html#2963" class="Bound">f</a> <a id="2973" href="Cubical.Relation.Binary.Base.html#2961" class="Bound">a</a> <a id="2975" href="Cubical.Relation.Binary.Base.html#2965" class="Bound">Raa</a> <a id="2979" href="Cubical.Relation.Binary.Base.html#2965" class="Bound">Raa</a>

  <a id="BinaryRelation.isAsym→isIrrefl"></a><a id="2986" href="Cubical.Relation.Binary.Base.html#2986" class="Function">isAsym→isIrrefl</a> <a id="3002" class="Symbol">:</a> <a id="3004" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a>
  <a id="3024" href="Cubical.Relation.Binary.Base.html#2986" class="Function">isAsym→isIrrefl</a> <a id="3040" href="Cubical.Relation.Binary.Base.html#3040" class="Bound">asym</a> <a id="3045" href="Cubical.Relation.Binary.Base.html#3045" class="Bound">a</a> <a id="3047" href="Cubical.Relation.Binary.Base.html#3047" class="Bound">Raa</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Cubical.Relation.Binary.Base.html#3040" class="Bound">asym</a> <a id="3058" href="Cubical.Relation.Binary.Base.html#3045" class="Bound">a</a> <a id="3060" href="Cubical.Relation.Binary.Base.html#3045" class="Bound">a</a> <a id="3062" href="Cubical.Relation.Binary.Base.html#3047" class="Bound">Raa</a> <a id="3066" href="Cubical.Relation.Binary.Base.html#3047" class="Bound">Raa</a>

  <a id="BinaryRelation.IrreflKernel"></a><a id="3073" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3092" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3094" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3103" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="3105" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="3107" class="Symbol">)</a>
  <a id="3111" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="3124" href="Cubical.Relation.Binary.Base.html#3124" class="Bound">a</a> <a id="3126" href="Cubical.Relation.Binary.Base.html#3126" class="Bound">b</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3132" href="Cubical.Relation.Binary.Base.html#3124" class="Bound">a</a> <a id="3134" href="Cubical.Relation.Binary.Base.html#3126" class="Bound">b</a> <a id="3136" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3141" href="Cubical.Relation.Binary.Base.html#3124" class="Bound">a</a> <a id="3143" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3145" href="Cubical.Relation.Binary.Base.html#3126" class="Bound">b</a><a id="3146" class="Symbol">)</a>

  <a id="BinaryRelation.ReflClosure"></a><a id="3151" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3169" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3171" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3180" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="3182" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="3184" class="Symbol">)</a>
  <a id="3188" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="3200" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3202" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a> <a id="3204" class="Symbol">=</a> <a id="3206" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3208" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3210" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a> <a id="3212" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3217" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3219" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a><a id="3220" class="Symbol">)</a>

  <a id="BinaryRelation.SymKernel"></a><a id="3225" href="Cubical.Relation.Binary.Base.html#3225" class="Function">SymKernel</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3241" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3243" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3245" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3250" href="Cubical.Relation.Binary.Base.html#3225" class="Function">SymKernel</a> <a id="3260" href="Cubical.Relation.Binary.Base.html#3260" class="Bound">a</a> <a id="3262" href="Cubical.Relation.Binary.Base.html#3262" class="Bound">b</a> <a id="3264" class="Symbol">=</a> <a id="3266" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3268" href="Cubical.Relation.Binary.Base.html#3260" class="Bound">a</a> <a id="3270" href="Cubical.Relation.Binary.Base.html#3262" class="Bound">b</a> <a id="3272" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3274" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3276" href="Cubical.Relation.Binary.Base.html#3262" class="Bound">b</a> <a id="3278" href="Cubical.Relation.Binary.Base.html#3260" class="Bound">a</a>

  <a id="BinaryRelation.SymClosure"></a><a id="3283" href="Cubical.Relation.Binary.Base.html#3283" class="Function">SymClosure</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3300" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3302" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3304" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3309" href="Cubical.Relation.Binary.Base.html#3283" class="Function">SymClosure</a> <a id="3320" href="Cubical.Relation.Binary.Base.html#3320" class="Bound">a</a> <a id="3322" href="Cubical.Relation.Binary.Base.html#3322" class="Bound">b</a> <a id="3324" class="Symbol">=</a> <a id="3326" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3328" href="Cubical.Relation.Binary.Base.html#3320" class="Bound">a</a> <a id="3330" href="Cubical.Relation.Binary.Base.html#3322" class="Bound">b</a> <a id="3332" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3334" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3336" href="Cubical.Relation.Binary.Base.html#3322" class="Bound">b</a> <a id="3338" href="Cubical.Relation.Binary.Base.html#3320" class="Bound">a</a>

  <a id="BinaryRelation.AsymKernel"></a><a id="3343" href="Cubical.Relation.Binary.Base.html#3343" class="Function">AsymKernel</a> <a id="3354" class="Symbol">:</a> <a id="3356" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3360" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3362" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3364" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3369" href="Cubical.Relation.Binary.Base.html#3343" class="Function">AsymKernel</a> <a id="3380" href="Cubical.Relation.Binary.Base.html#3380" class="Bound">a</a> <a id="3382" href="Cubical.Relation.Binary.Base.html#3382" class="Bound">b</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3388" href="Cubical.Relation.Binary.Base.html#3380" class="Bound">a</a> <a id="3390" href="Cubical.Relation.Binary.Base.html#3382" class="Bound">b</a> <a id="3392" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3397" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3399" href="Cubical.Relation.Binary.Base.html#3382" class="Bound">b</a> <a id="3401" href="Cubical.Relation.Binary.Base.html#3380" class="Bound">a</a><a id="3402" class="Symbol">)</a>

  <a id="BinaryRelation.NegationRel"></a><a id="3407" href="Cubical.Relation.Binary.Base.html#3407" class="Function">NegationRel</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3425" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3427" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3429" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3434" href="Cubical.Relation.Binary.Base.html#3407" class="Function">NegationRel</a> <a id="3446" href="Cubical.Relation.Binary.Base.html#3446" class="Bound">a</a> <a id="3448" href="Cubical.Relation.Binary.Base.html#3448" class="Bound">b</a> <a id="3450" class="Symbol">=</a> <a id="3452" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3457" href="Cubical.Relation.Binary.Base.html#3446" class="Bound">a</a> <a id="3459" href="Cubical.Relation.Binary.Base.html#3448" class="Bound">b</a><a id="3460" class="Symbol">)</a>

  <a id="BinaryRelation.Dual"></a><a id="3465" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3476" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3478" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3480" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3485" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="3490" href="Cubical.Relation.Binary.Base.html#3490" class="Bound">a</a> <a id="3492" href="Cubical.Relation.Binary.Base.html#3492" class="Bound">b</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3498" href="Cubical.Relation.Binary.Base.html#3492" class="Bound">b</a> <a id="3500" href="Cubical.Relation.Binary.Base.html#3490" class="Bound">a</a>

  <a id="3505" class="Keyword">module</a> <a id="3512" href="Cubical.Relation.Binary.Base.html#3512" class="Module">_</a>
    <a id="3518" class="Symbol">{</a><a id="3519" href="Cubical.Relation.Binary.Base.html#3519" class="Bound">ℓ&#39;&#39;</a> <a id="3523" class="Symbol">:</a> <a id="3525" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3530" class="Symbol">}</a>
    <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Relation.Binary.Base.html#3537" class="Bound">P</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="3551" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3553" href="Cubical.Relation.Binary.Base.html#3519" class="Bound">ℓ&#39;&#39;</a><a id="3556" class="Symbol">)</a>

    <a id="3563" class="Keyword">where</a>

    <a id="3574" class="Keyword">private</a>
      <a id="3588" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3596" class="Symbol">:</a> <a id="3598" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3603" href="Cubical.Relation.Binary.Base.html#3519" class="Bound">ℓ&#39;&#39;</a>
      <a id="3613" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3621" class="Symbol">=</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3628" href="Cubical.Relation.Binary.Base.html#3537" class="Bound">P</a><a id="3629" class="Symbol">)</a>

      <a id="3638" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a>
      <a id="3662" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3666" class="Symbol">=</a> <a id="3668" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3677" href="Cubical.Relation.Binary.Base.html#3537" class="Bound">P</a><a id="3678" class="Symbol">)</a>

    <a id="3685" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3707" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3715" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3723" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
    <a id="3730" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="3746" href="Cubical.Relation.Binary.Base.html#3746" class="Bound">a</a> <a id="3748" href="Cubical.Relation.Binary.Base.html#3748" class="Bound">b</a> <a id="3750" class="Symbol">=</a> <a id="3752" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3759" href="Cubical.Relation.Binary.Base.html#3746" class="Bound">a</a><a id="3760" class="Symbol">)</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3767" href="Cubical.Relation.Binary.Base.html#3748" class="Bound">b</a><a id="3768" class="Symbol">)</a>

  <a id="3773" class="Keyword">record</a> <a id="BinaryRelation.isEquivRel"></a><a id="3780" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3805" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="3807" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Keyword">where</a>
    <a id="3821" class="Keyword">constructor</a> <a id="BinaryRelation.equivRel"></a><a id="3833" href="Cubical.Relation.Binary.Base.html#3833" class="InductiveConstructor">equivRel</a>
    <a id="3846" class="Keyword">field</a>
      <a id="BinaryRelation.isEquivRel.reflexive"></a><a id="3858" href="Cubical.Relation.Binary.Base.html#3858" class="Field">reflexive</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a>
      <a id="BinaryRelation.isEquivRel.symmetric"></a><a id="3883" href="Cubical.Relation.Binary.Base.html#3883" class="Field">symmetric</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a>
      <a id="BinaryRelation.isEquivRel.transitive"></a><a id="3907" href="Cubical.Relation.Binary.Base.html#3907" class="Field">transitive</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a>

  <a id="BinaryRelation.isUniversalRel→isEquivRel"></a><a id="3931" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Cubical.Relation.Binary.Base.html#1590" class="Function">HeterogenousRelation.isUniversalRel</a> <a id="3995" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a>
  <a id="4012" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="4038" href="Cubical.Relation.Binary.Base.html#4038" class="Bound">u</a> <a id="4040" class="Symbol">.</a><a id="4041" href="Cubical.Relation.Binary.Base.html#3858" class="Field">isEquivRel.reflexive</a> <a id="4062" href="Cubical.Relation.Binary.Base.html#4062" class="Bound">a</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Cubical.Relation.Binary.Base.html#4038" class="Bound">u</a> <a id="4068" href="Cubical.Relation.Binary.Base.html#4062" class="Bound">a</a> <a id="4070" href="Cubical.Relation.Binary.Base.html#4062" class="Bound">a</a>
  <a id="4074" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="4100" href="Cubical.Relation.Binary.Base.html#4100" class="Bound">u</a> <a id="4102" class="Symbol">.</a><a id="4103" href="Cubical.Relation.Binary.Base.html#3883" class="Field">isEquivRel.symmetric</a> <a id="4124" href="Cubical.Relation.Binary.Base.html#4124" class="Bound">a</a> <a id="4126" href="Cubical.Relation.Binary.Base.html#4126" class="Bound">b</a> <a id="4128" class="Symbol">_</a> <a id="4130" class="Symbol">=</a> <a id="4132" href="Cubical.Relation.Binary.Base.html#4100" class="Bound">u</a> <a id="4134" href="Cubical.Relation.Binary.Base.html#4126" class="Bound">b</a> <a id="4136" href="Cubical.Relation.Binary.Base.html#4124" class="Bound">a</a>
  <a id="4140" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="4166" href="Cubical.Relation.Binary.Base.html#4166" class="Bound">u</a> <a id="4168" class="Symbol">.</a><a id="4169" href="Cubical.Relation.Binary.Base.html#3907" class="Field">isEquivRel.transitive</a> <a id="4191" href="Cubical.Relation.Binary.Base.html#4191" class="Bound">a</a> <a id="4193" class="Symbol">_</a> <a id="4195" href="Cubical.Relation.Binary.Base.html#4195" class="Bound">c</a> <a id="4197" class="Symbol">_</a> <a id="4199" class="Symbol">_</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Cubical.Relation.Binary.Base.html#4166" class="Bound">u</a> <a id="4205" href="Cubical.Relation.Binary.Base.html#4191" class="Bound">a</a> <a id="4207" href="Cubical.Relation.Binary.Base.html#4195" class="Bound">c</a>

  <a id="BinaryRelation.isPropValued"></a><a id="4212" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4239" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4241" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4243" class="Symbol">)</a>
  <a id="4247" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="4260" class="Symbol">=</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Cubical.Relation.Binary.Base.html#4263" class="Bound">a</a> <a id="4265" href="Cubical.Relation.Binary.Base.html#4265" class="Bound">b</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4270" class="Symbol">)</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4284" href="Cubical.Relation.Binary.Base.html#4263" class="Bound">a</a> <a id="4286" href="Cubical.Relation.Binary.Base.html#4265" class="Bound">b</a><a id="4287" class="Symbol">)</a>

  <a id="BinaryRelation.isSetValued"></a><a id="4292" href="Cubical.Relation.Binary.Base.html#4292" class="Function">isSetValued</a> <a id="4304" class="Symbol">:</a> <a id="4306" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4318" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4320" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4322" class="Symbol">)</a>
  <a id="4326" href="Cubical.Relation.Binary.Base.html#4292" class="Function">isSetValued</a> <a id="4338" class="Symbol">=</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Cubical.Relation.Binary.Base.html#4341" class="Bound">a</a> <a id="4343" href="Cubical.Relation.Binary.Base.html#4343" class="Bound">b</a> <a id="4345" class="Symbol">:</a> <a id="4347" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Symbol">→</a> <a id="4352" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4361" href="Cubical.Relation.Binary.Base.html#4341" class="Bound">a</a> <a id="4363" href="Cubical.Relation.Binary.Base.html#4343" class="Bound">b</a><a id="4364" class="Symbol">)</a>

  <a id="BinaryRelation.isEffective"></a><a id="4369" href="Cubical.Relation.Binary.Base.html#4369" class="Function">isEffective</a> <a id="4381" class="Symbol">:</a> <a id="4383" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4395" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4397" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4399" class="Symbol">)</a>
  <a id="4403" href="Cubical.Relation.Binary.Base.html#4369" class="Function">isEffective</a> <a id="4415" class="Symbol">=</a>
    <a id="4421" class="Symbol">(</a><a id="4422" href="Cubical.Relation.Binary.Base.html#4422" class="Bound">a</a> <a id="4424" href="Cubical.Relation.Binary.Base.html#4424" class="Bound">b</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4429" class="Symbol">)</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4441" class="Symbol">(</a><a id="4442" href="Cubical.HITs.SetQuotients.Base.html#290" class="InductiveConstructor">eq/</a> <a id="4446" class="Symbol">{</a><a id="4447" class="Argument">R</a> <a id="4449" class="Symbol">=</a> <a id="4451" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a><a id="4452" class="Symbol">}</a> <a id="4454" href="Cubical.Relation.Binary.Base.html#4422" class="Bound">a</a> <a id="4456" href="Cubical.Relation.Binary.Base.html#4424" class="Bound">b</a><a id="4457" class="Symbol">)</a>

  <a id="BinaryRelation.isDecidable"></a><a id="4462" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="4474" class="Symbol">:</a> <a id="4476" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4488" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4490" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4492" class="Symbol">)</a>
  <a id="4496" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="4508" class="Symbol">=</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Cubical.Relation.Binary.Base.html#4511" class="Bound">a</a> <a id="4513" href="Cubical.Relation.Binary.Base.html#4513" class="Bound">b</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4518" class="Symbol">)</a> <a id="4520" class="Symbol">→</a> <a id="4522" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4526" class="Symbol">(</a><a id="4527" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4529" href="Cubical.Relation.Binary.Base.html#4511" class="Bound">a</a> <a id="4531" href="Cubical.Relation.Binary.Base.html#4513" class="Bound">b</a><a id="4532" class="Symbol">)</a>

  <a id="BinaryRelation.impliesIdentity"></a><a id="4537" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4560" class="Symbol">_</a>
  <a id="4564" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="4580" class="Symbol">=</a> <a id="4582" class="Symbol">{</a><a id="4583" href="Cubical.Relation.Binary.Base.html#4583" class="Bound">a</a> <a id="4585" href="Cubical.Relation.Binary.Base.html#4585" class="Bound">a&#39;</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4591" class="Symbol">}</a> <a id="4593" class="Symbol">→</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4598" href="Cubical.Relation.Binary.Base.html#4583" class="Bound">a</a> <a id="4600" href="Cubical.Relation.Binary.Base.html#4585" class="Bound">a&#39;</a><a id="4602" class="Symbol">)</a> <a id="4604" class="Symbol">→</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Relation.Binary.Base.html#4583" class="Bound">a</a> <a id="4609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4611" href="Cubical.Relation.Binary.Base.html#4585" class="Bound">a&#39;</a><a id="4613" class="Symbol">)</a>

  <a id="BinaryRelation.isTight"></a><a id="4618" href="Cubical.Relation.Binary.Base.html#4618" class="Function">isTight</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4633" class="Symbol">_</a>
  <a id="4637" href="Cubical.Relation.Binary.Base.html#4618" class="Function">isTight</a> <a id="4645" class="Symbol">=</a> <a id="4647" class="Symbol">(</a><a id="4648" href="Cubical.Relation.Binary.Base.html#4648" class="Bound">a</a> <a id="4650" href="Cubical.Relation.Binary.Base.html#4650" class="Bound">b</a> <a id="4652" class="Symbol">:</a> <a id="4654" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4655" class="Symbol">)</a> <a id="4657" class="Symbol">→</a> <a id="4659" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4661" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4663" href="Cubical.Relation.Binary.Base.html#4648" class="Bound">a</a> <a id="4665" href="Cubical.Relation.Binary.Base.html#4650" class="Bound">b</a> <a id="4667" class="Symbol">→</a> <a id="4669" href="Cubical.Relation.Binary.Base.html#4648" class="Bound">a</a> <a id="4671" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4673" href="Cubical.Relation.Binary.Base.html#4650" class="Bound">b</a>

  <a id="BinaryRelation.inequalityImplies"></a><a id="4678" href="Cubical.Relation.Binary.Base.html#4678" class="Function">inequalityImplies</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4703" class="Symbol">_</a>
  <a id="4707" href="Cubical.Relation.Binary.Base.html#4678" class="Function">inequalityImplies</a> <a id="4725" class="Symbol">=</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Cubical.Relation.Binary.Base.html#4728" class="Bound">a</a> <a id="4730" href="Cubical.Relation.Binary.Base.html#4730" class="Bound">b</a> <a id="4732" class="Symbol">:</a> <a id="4734" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4735" class="Symbol">)</a> <a id="4737" class="Symbol">→</a> <a id="4739" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4741" href="Cubical.Relation.Binary.Base.html#4728" class="Bound">a</a> <a id="4743" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4745" href="Cubical.Relation.Binary.Base.html#4730" class="Bound">b</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4751" href="Cubical.Relation.Binary.Base.html#4728" class="Bound">a</a> <a id="4753" href="Cubical.Relation.Binary.Base.html#4730" class="Bound">b</a>

  <a id="4758" class="Comment">-- the total space corresponding to the binary relation w.r.t. a</a>
  <a id="BinaryRelation.relSinglAt"></a><a id="4825" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="4836" class="Symbol">:</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Cubical.Relation.Binary.Base.html#4839" class="Bound">a</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4844" class="Symbol">)</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4860" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4862" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4864" class="Symbol">)</a>
  <a id="4868" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="4879" href="Cubical.Relation.Binary.Base.html#4879" class="Bound">a</a> <a id="4881" class="Symbol">=</a> <a id="4883" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4886" href="Cubical.Relation.Binary.Base.html#4886" class="Bound">a&#39;</a> <a id="4889" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4891" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="4893" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4898" href="Cubical.Relation.Binary.Base.html#4879" class="Bound">a</a> <a id="4900" href="Cubical.Relation.Binary.Base.html#4886" class="Bound">a&#39;</a><a id="4902" class="Symbol">)</a>

  <a id="4907" class="Comment">-- the statement that the total space is contractible at any a</a>
  <a id="BinaryRelation.contrRelSingl"></a><a id="4972" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="4986" class="Symbol">:</a> <a id="4988" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5000" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="5002" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="5004" class="Symbol">)</a>
  <a id="5008" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="5022" class="Symbol">=</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Cubical.Relation.Binary.Base.html#5025" class="Bound">a</a> <a id="5027" class="Symbol">:</a> <a id="5029" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="5030" class="Symbol">)</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="5054" href="Cubical.Relation.Binary.Base.html#5025" class="Bound">a</a><a id="5055" class="Symbol">)</a>

  <a id="BinaryRelation.isUnivalent"></a><a id="5060" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a> <a id="5072" class="Symbol">:</a> <a id="5074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5079" class="Symbol">(</a><a id="5080" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5086" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="5088" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="5090" class="Symbol">)</a>
  <a id="5094" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a> <a id="5106" class="Symbol">=</a> <a id="5108" class="Symbol">(</a><a id="5109" href="Cubical.Relation.Binary.Base.html#5109" class="Bound">a</a> <a id="5111" href="Cubical.Relation.Binary.Base.html#5111" class="Bound">a&#39;</a> <a id="5114" class="Symbol">:</a> <a id="5116" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="5117" class="Symbol">)</a> <a id="5119" class="Symbol">→</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="5124" href="Cubical.Relation.Binary.Base.html#5109" class="Bound">a</a> <a id="5126" href="Cubical.Relation.Binary.Base.html#5111" class="Bound">a&#39;</a><a id="5128" class="Symbol">)</a> <a id="5130" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Relation.Binary.Base.html#5109" class="Bound">a</a> <a id="5135" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5137" href="Cubical.Relation.Binary.Base.html#5111" class="Bound">a&#39;</a><a id="5139" class="Symbol">)</a>

  <a id="BinaryRelation.contrRelSingl→isUnivalent"></a><a id="5144" href="Cubical.Relation.Binary.Base.html#5144" class="Function">contrRelSingl→isUnivalent</a> <a id="5170" class="Symbol">:</a> <a id="5172" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="5179" class="Symbol">→</a> <a id="5181" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a>
  <a id="5211" href="Cubical.Relation.Binary.Base.html#5144" class="Function">contrRelSingl→isUnivalent</a> <a id="5237" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5239" href="Cubical.Relation.Binary.Base.html#5239" class="Bound">c</a> <a id="5241" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5243" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a> <a id="5246" class="Symbol">=</a> <a id="5248" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="5259" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a>
    <a id="5265" class="Keyword">where</a>
      <a id="5277" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="5300" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5301" class="Symbol">)</a>
      <a id="5309" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Cubical.Relation.Binary.Base.html#5239" class="Bound">c</a> <a id="5331" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5332" class="Symbol">)</a>
      <a id="5340" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5344" class="Symbol">:</a> <a id="5346" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="5357" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a>
      <a id="5365" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5369" class="Symbol">=</a> <a id="5371" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5375" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5377" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a>
      <a id="5385" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5387" class="Symbol">:</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Cubical.Relation.Binary.Base.html#5390" class="Bound">y</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="5395" class="Symbol">)</a> <a id="5397" class="Symbol">→</a> <a id="5399" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5403" href="Cubical.Relation.Binary.Base.html#5390" class="Bound">y</a> <a id="5405" class="Symbol">→</a> <a id="5407" class="Symbol">_</a>
      <a id="5415" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5417" href="Cubical.Relation.Binary.Base.html#5417" class="Bound">y</a> <a id="5419" class="Symbol">_</a> <a id="5421" class="Symbol">=</a> <a id="5423" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="5425" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5427" href="Cubical.Relation.Binary.Base.html#5417" class="Bound">y</a>
      <a id="5435" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="5446" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5448" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a><a id="5450" class="Symbol">)</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5457" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a><a id="5459" class="Symbol">)</a>
      <a id="5467" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5475" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5477" href="Cubical.Relation.Binary.Base.html#5477" class="Bound">r</a> <a id="5479" class="Symbol">=</a> <a id="5481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5486" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5493" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5497" class="Symbol">(</a><a id="5498" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a> <a id="5501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5503" href="Cubical.Relation.Binary.Base.html#5477" class="Bound">r</a><a id="5504" class="Symbol">))</a>
      <a id="5513" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5521" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5523" class="Symbol">=</a> <a id="5525" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5527" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5529" class="Symbol">(</a><a id="5530" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5532" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5533" class="Symbol">)</a>
      <a id="5541" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="5554" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5556" class="Symbol">=</a> <a id="5558" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5560" class="Symbol">(λ</a> <a id="5563" href="Cubical.Relation.Binary.Base.html#5563" class="Bound">y</a> <a id="5565" href="Cubical.Relation.Binary.Base.html#5565" class="Bound">p</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5574" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5581" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5585" class="Symbol">(</a><a id="5586" href="Cubical.Relation.Binary.Base.html#5563" class="Bound">y</a> <a id="5588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5590" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5592" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5597" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5598" class="Symbol">)</a> <a id="5600" href="Cubical.Relation.Binary.Base.html#5565" class="Bound">p</a><a id="5601" class="Symbol">))</a> <a id="5604" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5606" href="Cubical.Relation.Binary.Base.html#5565" class="Bound">p</a><a id="5607" class="Symbol">)</a>
                         <a id="5634" class="Symbol">(</a><a id="5635" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5637" class="Symbol">(λ</a> <a id="5640" href="Cubical.Relation.Binary.Base.html#5640" class="Bound">q</a> <a id="5642" href="Cubical.Relation.Binary.Base.html#5642" class="Bound">_</a> <a id="5644" class="Symbol">→</a> <a id="5646" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5651" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5655" class="Symbol">(</a><a id="5656" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5658" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5665" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5667" href="Cubical.Relation.Binary.Base.html#5640" class="Bound">q</a><a id="5668" class="Symbol">))</a> <a id="5671" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5673" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5677" class="Symbol">)</a>
                           <a id="5706" class="Symbol">(</a><a id="5707" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5709" class="Symbol">(λ</a> <a id="5712" href="Cubical.Relation.Binary.Base.html#5712" class="Bound">α</a> <a id="5714" href="Cubical.Relation.Binary.Base.html#5714" class="Bound">_</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5723" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5727" href="Cubical.Relation.Binary.Base.html#5712" class="Bound">α</a> <a id="5729" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5735" class="Symbol">)</a> <a id="5737" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                             <a id="5771" class="Symbol">(</a><a id="5772" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="5785" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5787" class="Symbol">_</a> <a id="5789" class="Symbol">_</a> <a id="5791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5796" class="Symbol">(</a><a id="5797" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5799" class="Symbol">_</a> <a id="5801" class="Symbol">_)))</a>
                           <a id="5833" class="Symbol">(</a><a id="5834" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="5845" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5850" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5851" class="Symbol">))))</a>
      <a id="5862" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="5874" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5876" href="Cubical.Relation.Binary.Base.html#5876" class="Bound">r</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5882" class="Symbol">(λ</a> <a id="5885" href="Cubical.Relation.Binary.Base.html#5885" class="Bound">w</a> <a id="5887" href="Cubical.Relation.Binary.Base.html#5887" class="Bound">β</a> <a id="5889" class="Symbol">→</a> <a id="5891" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5893" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5895" class="Symbol">(</a><a id="5896" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5898" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5899" class="Symbol">)</a> <a id="5901" class="Symbol">(</a><a id="5902" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5907" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5911" href="Cubical.Relation.Binary.Base.html#5887" class="Bound">β</a><a id="5912" class="Symbol">)</a> <a id="5914" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5916" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5920" href="Cubical.Relation.Binary.Base.html#5885" class="Bound">w</a><a id="5921" class="Symbol">)</a>
                          <a id="5949" class="Symbol">(</a><a id="5950" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="5956" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5958" class="Symbol">(</a><a id="5959" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5961" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5962" class="Symbol">))</a> <a id="5965" class="Symbol">(</a><a id="5966" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5968" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a> <a id="5976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5978" href="Cubical.Relation.Binary.Base.html#5876" class="Bound">r</a><a id="5979" class="Symbol">))</a>

  <a id="BinaryRelation.isUnivalent→contrRelSingl"></a><a id="5985" href="Cubical.Relation.Binary.Base.html#5985" class="Function">isUnivalent→contrRelSingl</a> <a id="6011" class="Symbol">:</a> <a id="6013" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a> <a id="6025" class="Symbol">→</a> <a id="6027" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a>
  <a id="6043" href="Cubical.Relation.Binary.Base.html#5985" class="Function">isUnivalent→contrRelSingl</a> <a id="6069" href="Cubical.Relation.Binary.Base.html#6069" class="Bound">u</a> <a id="6071" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a> <a id="6073" class="Symbol">=</a> <a id="6075" href="Cubical.Relation.Binary.Base.html#6245" class="Function">q</a>
    <a id="6081" class="Keyword">where</a>
      <a id="6093" class="Keyword">abstract</a>
        <a id="6110" href="Cubical.Relation.Binary.Base.html#6110" class="Function">f</a> <a id="6112" class="Symbol">:</a> <a id="6114" class="Symbol">(</a><a id="6115" href="Cubical.Relation.Binary.Base.html#6115" class="Bound">x</a> <a id="6117" class="Symbol">:</a> <a id="6119" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a> <a id="6126" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6128" href="Cubical.Relation.Binary.Base.html#6115" class="Bound">x</a> <a id="6130" class="Symbol">→</a> <a id="6132" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="6134" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a> <a id="6136" href="Cubical.Relation.Binary.Base.html#6115" class="Bound">x</a>
        <a id="6146" href="Cubical.Relation.Binary.Base.html#6110" class="Function">f</a> <a id="6148" href="Cubical.Relation.Binary.Base.html#6148" class="Bound">x</a> <a id="6150" href="Cubical.Relation.Binary.Base.html#6150" class="Bound">p</a> <a id="6152" class="Symbol">=</a> <a id="6154" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6160" class="Symbol">(</a><a id="6161" href="Cubical.Relation.Binary.Base.html#6069" class="Bound">u</a> <a id="6163" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a> <a id="6165" href="Cubical.Relation.Binary.Base.html#6148" class="Bound">x</a><a id="6166" class="Symbol">)</a> <a id="6168" href="Cubical.Relation.Binary.Base.html#6150" class="Bound">p</a>

        <a id="6179" href="Cubical.Relation.Binary.Base.html#6179" class="Function">t</a> <a id="6181" class="Symbol">:</a> <a id="6183" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="6189" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a> <a id="6191" class="Symbol">→</a> <a id="6193" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="6204" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a>
        <a id="6214" href="Cubical.Relation.Binary.Base.html#6179" class="Function">t</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Cubical.Relation.Binary.Base.html#6217" class="Bound">x</a> <a id="6219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6221" href="Cubical.Relation.Binary.Base.html#6221" class="Bound">p</a><a id="6222" class="Symbol">)</a> <a id="6224" class="Symbol">=</a> <a id="6226" href="Cubical.Relation.Binary.Base.html#6217" class="Bound">x</a> <a id="6228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6230" href="Cubical.Relation.Binary.Base.html#6110" class="Function">f</a> <a id="6232" href="Cubical.Relation.Binary.Base.html#6217" class="Bound">x</a> <a id="6234" href="Cubical.Relation.Binary.Base.html#6221" class="Bound">p</a>

        <a id="6245" href="Cubical.Relation.Binary.Base.html#6245" class="Function">q</a> <a id="6247" class="Symbol">:</a> <a id="6249" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="6269" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a><a id="6270" class="Symbol">)</a>
        <a id="6280" href="Cubical.Relation.Binary.Base.html#6245" class="Function">q</a> <a id="6282" class="Symbol">=</a> <a id="6284" href="Cubical.Foundations.HLevels.html#9592" class="Function">isOfHLevelRespectEquiv</a> <a id="6307" class="Number">0</a> <a id="6309" class="Symbol">(</a><a id="6310" href="Cubical.Relation.Binary.Base.html#6179" class="Function">t</a> <a id="6312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6314" href="Cubical.Foundations.Equiv.Fiberwise.html#1723" class="Function">totalEquiv</a> <a id="6325" class="Symbol">_</a> <a id="6327" class="Symbol">_</a> <a id="6329" href="Cubical.Relation.Binary.Base.html#6110" class="Function">f</a> <a id="6331" class="Symbol">λ</a> <a id="6333" href="Cubical.Relation.Binary.Base.html#6333" class="Bound">x</a> <a id="6335" class="Symbol">→</a> <a id="6337" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="6346" class="Symbol">(</a><a id="6347" href="Cubical.Relation.Binary.Base.html#6069" class="Bound">u</a> <a id="6349" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a> <a id="6351" href="Cubical.Relation.Binary.Base.html#6333" class="Bound">x</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">.</a><a id="6355" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6358" class="Symbol">)</a>
                                   <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="6409" href="Cubical.Relation.Binary.Base.html#6071" class="Bound">a</a><a id="6410" class="Symbol">)</a>

<a id="EquivRel"></a><a id="6413" href="Cubical.Relation.Binary.Base.html#6413" class="Function">EquivRel</a> <a id="6422" class="Symbol">:</a> <a id="6424" class="Symbol">∀</a> <a id="6426" class="Symbol">{</a><a id="6427" href="Cubical.Relation.Binary.Base.html#6427" class="Bound">ℓ</a><a id="6428" class="Symbol">}</a> <a id="6430" class="Symbol">(</a><a id="6431" href="Cubical.Relation.Binary.Base.html#6431" class="Bound">A</a> <a id="6433" class="Symbol">:</a> <a id="6435" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6440" href="Cubical.Relation.Binary.Base.html#6427" class="Bound">ℓ</a><a id="6441" class="Symbol">)</a> <a id="6443" class="Symbol">(</a><a id="6444" href="Cubical.Relation.Binary.Base.html#6444" class="Bound">ℓ&#39;</a> <a id="6447" class="Symbol">:</a> <a id="6449" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">→</a> <a id="6458" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6470" href="Cubical.Relation.Binary.Base.html#6427" class="Bound">ℓ</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6479" href="Cubical.Relation.Binary.Base.html#6444" class="Bound">ℓ&#39;</a><a id="6481" class="Symbol">))</a>
<a id="6484" href="Cubical.Relation.Binary.Base.html#6413" class="Function">EquivRel</a> <a id="6493" href="Cubical.Relation.Binary.Base.html#6493" class="Bound">A</a> <a id="6495" href="Cubical.Relation.Binary.Base.html#6495" class="Bound">ℓ&#39;</a> <a id="6498" class="Symbol">=</a> <a id="6500" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6503" href="Cubical.Relation.Binary.Base.html#6503" class="Bound">R</a> <a id="6505" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6507" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6511" href="Cubical.Relation.Binary.Base.html#6493" class="Bound">A</a> <a id="6513" href="Cubical.Relation.Binary.Base.html#6493" class="Bound">A</a> <a id="6515" href="Cubical.Relation.Binary.Base.html#6495" class="Bound">ℓ&#39;</a> <a id="6518" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6520" href="Cubical.Relation.Binary.Base.html#3780" class="Record">BinaryRelation.isEquivRel</a> <a id="6546" href="Cubical.Relation.Binary.Base.html#6503" class="Bound">R</a>

<a id="EquivPropRel"></a><a id="6549" href="Cubical.Relation.Binary.Base.html#6549" class="Function">EquivPropRel</a> <a id="6562" class="Symbol">:</a> <a id="6564" class="Symbol">∀</a> <a id="6566" class="Symbol">{</a><a id="6567" href="Cubical.Relation.Binary.Base.html#6567" class="Bound">ℓ</a><a id="6568" class="Symbol">}</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Cubical.Relation.Binary.Base.html#6571" class="Bound">A</a> <a id="6573" class="Symbol">:</a> <a id="6575" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6580" href="Cubical.Relation.Binary.Base.html#6567" class="Bound">ℓ</a><a id="6581" class="Symbol">)</a> <a id="6583" class="Symbol">(</a><a id="6584" href="Cubical.Relation.Binary.Base.html#6584" class="Bound">ℓ&#39;</a> <a id="6587" class="Symbol">:</a> <a id="6589" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6594" class="Symbol">)</a> <a id="6596" class="Symbol">→</a> <a id="6598" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6610" href="Cubical.Relation.Binary.Base.html#6567" class="Bound">ℓ</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6619" href="Cubical.Relation.Binary.Base.html#6584" class="Bound">ℓ&#39;</a><a id="6621" class="Symbol">))</a>
<a id="6624" href="Cubical.Relation.Binary.Base.html#6549" class="Function">EquivPropRel</a> <a id="6637" href="Cubical.Relation.Binary.Base.html#6637" class="Bound">A</a> <a id="6639" href="Cubical.Relation.Binary.Base.html#6639" class="Bound">ℓ&#39;</a> <a id="6642" class="Symbol">=</a> <a id="6644" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6647" href="Cubical.Relation.Binary.Base.html#6647" class="Bound">R</a> <a id="6649" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6651" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="6659" href="Cubical.Relation.Binary.Base.html#6637" class="Bound">A</a> <a id="6661" href="Cubical.Relation.Binary.Base.html#6637" class="Bound">A</a> <a id="6663" href="Cubical.Relation.Binary.Base.html#6639" class="Bound">ℓ&#39;</a> <a id="6666" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6668" href="Cubical.Relation.Binary.Base.html#3780" class="Record">BinaryRelation.isEquivRel</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Cubical.Relation.Binary.Base.html#6647" class="Bound">R</a> <a id="6697" class="Symbol">.</a><a id="6698" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6701" class="Symbol">)</a>

<a id="6704" class="Keyword">record</a> <a id="RelIso"></a><a id="6711" href="Cubical.Relation.Binary.Base.html#6711" class="Record">RelIso</a> <a id="6718" class="Symbol">{</a><a id="6719" href="Cubical.Relation.Binary.Base.html#6719" class="Bound">A</a> <a id="6721" class="Symbol">:</a> <a id="6723" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6728" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a><a id="6730" class="Symbol">}</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Cubical.Relation.Binary.Base.html#6733" class="Bound Operator">_≅_</a> <a id="6737" class="Symbol">:</a> <a id="6739" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6743" href="Cubical.Relation.Binary.Base.html#6719" class="Bound">A</a> <a id="6745" href="Cubical.Relation.Binary.Base.html#6719" class="Bound">A</a> <a id="6747" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a><a id="6750" class="Symbol">)</a>
              <a id="6766" class="Symbol">{</a><a id="6767" href="Cubical.Relation.Binary.Base.html#6767" class="Bound">A&#39;</a> <a id="6770" class="Symbol">:</a> <a id="6772" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6777" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a><a id="6780" class="Symbol">}</a> <a id="6782" class="Symbol">(</a><a id="6783" href="Cubical.Relation.Binary.Base.html#6783" class="Bound Operator">_≅&#39;_</a> <a id="6788" class="Symbol">:</a> <a id="6790" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6794" href="Cubical.Relation.Binary.Base.html#6767" class="Bound">A&#39;</a> <a id="6797" href="Cubical.Relation.Binary.Base.html#6767" class="Bound">A&#39;</a> <a id="6800" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a><a id="6804" class="Symbol">)</a> <a id="6806" class="Symbol">:</a> <a id="6808" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6813" class="Symbol">(</a><a id="6814" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6820" class="Symbol">(</a><a id="6821" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6827" href="Cubical.Relation.Binary.Base.html#6728" class="Bound">ℓA</a> <a id="6830" href="Cubical.Relation.Binary.Base.html#6777" class="Bound">ℓA&#39;</a><a id="6833" class="Symbol">)</a> <a id="6835" class="Symbol">(</a><a id="6836" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6842" href="Cubical.Relation.Binary.Base.html#6747" class="Bound">ℓ≅A</a> <a id="6846" href="Cubical.Relation.Binary.Base.html#6800" class="Bound">ℓ≅A&#39;</a><a id="6850" class="Symbol">))</a> <a id="6853" class="Keyword">where</a>
  <a id="6861" class="Keyword">constructor</a> <a id="reliso"></a><a id="6873" href="Cubical.Relation.Binary.Base.html#6873" class="InductiveConstructor">reliso</a>
  <a id="6882" class="Keyword">field</a>
    <a id="RelIso.fun"></a><a id="6892" href="Cubical.Relation.Binary.Base.html#6892" class="Field">fun</a> <a id="6896" class="Symbol">:</a> <a id="6898" href="Cubical.Relation.Binary.Base.html#6719" class="Bound">A</a> <a id="6900" class="Symbol">→</a> <a id="6902" href="Cubical.Relation.Binary.Base.html#6767" class="Bound">A&#39;</a>
    <a id="RelIso.inv"></a><a id="6909" href="Cubical.Relation.Binary.Base.html#6909" class="Field">inv</a> <a id="6913" class="Symbol">:</a> <a id="6915" href="Cubical.Relation.Binary.Base.html#6767" class="Bound">A&#39;</a> <a id="6918" class="Symbol">→</a> <a id="6920" href="Cubical.Relation.Binary.Base.html#6719" class="Bound">A</a>
    <a id="RelIso.rightInv"></a><a id="6926" href="Cubical.Relation.Binary.Base.html#6926" class="Field">rightInv</a> <a id="6935" class="Symbol">:</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Cubical.Relation.Binary.Base.html#6938" class="Bound">a&#39;</a> <a id="6941" class="Symbol">:</a> <a id="6943" href="Cubical.Relation.Binary.Base.html#6767" class="Bound">A&#39;</a><a id="6945" class="Symbol">)</a> <a id="6947" class="Symbol">→</a> <a id="6949" href="Cubical.Relation.Binary.Base.html#6892" class="Field">fun</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Cubical.Relation.Binary.Base.html#6909" class="Field">inv</a> <a id="6958" href="Cubical.Relation.Binary.Base.html#6938" class="Bound">a&#39;</a><a id="6960" class="Symbol">)</a> <a id="6962" href="Cubical.Relation.Binary.Base.html#6783" class="Bound Operator">≅&#39;</a> <a id="6965" href="Cubical.Relation.Binary.Base.html#6938" class="Bound">a&#39;</a>
    <a id="RelIso.leftInv"></a><a id="6972" href="Cubical.Relation.Binary.Base.html#6972" class="Field">leftInv</a> <a id="6980" class="Symbol">:</a> <a id="6982" class="Symbol">(</a><a id="6983" href="Cubical.Relation.Binary.Base.html#6983" class="Bound">a</a> <a id="6985" class="Symbol">:</a> <a id="6987" href="Cubical.Relation.Binary.Base.html#6719" class="Bound">A</a><a id="6988" class="Symbol">)</a> <a id="6990" class="Symbol">→</a> <a id="6992" href="Cubical.Relation.Binary.Base.html#6909" class="Field">inv</a> <a id="6996" class="Symbol">(</a><a id="6997" href="Cubical.Relation.Binary.Base.html#6892" class="Field">fun</a> <a id="7001" href="Cubical.Relation.Binary.Base.html#6983" class="Bound">a</a><a id="7002" class="Symbol">)</a> <a id="7004" href="Cubical.Relation.Binary.Base.html#6733" class="Bound Operator">≅</a> <a id="7006" href="Cubical.Relation.Binary.Base.html#6983" class="Bound">a</a>

<a id="7009" class="Keyword">open</a> <a id="7014" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

<a id="RelIso→Iso"></a><a id="7030" href="Cubical.Relation.Binary.Base.html#7030" class="Function">RelIso→Iso</a> <a id="7041" class="Symbol">:</a> <a id="7043" class="Symbol">{</a><a id="7044" href="Cubical.Relation.Binary.Base.html#7044" class="Bound">A</a> <a id="7046" class="Symbol">:</a> <a id="7048" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7053" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a><a id="7055" class="Symbol">}</a> <a id="7057" class="Symbol">{</a><a id="7058" href="Cubical.Relation.Binary.Base.html#7058" class="Bound">A&#39;</a> <a id="7061" class="Symbol">:</a> <a id="7063" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7068" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a><a id="7071" class="Symbol">}</a>
             <a id="7086" class="Symbol">(</a><a id="7087" href="Cubical.Relation.Binary.Base.html#7087" class="Bound Operator">_≅_</a> <a id="7091" class="Symbol">:</a> <a id="7093" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7097" href="Cubical.Relation.Binary.Base.html#7044" class="Bound">A</a> <a id="7099" href="Cubical.Relation.Binary.Base.html#7044" class="Bound">A</a> <a id="7101" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a><a id="7104" class="Symbol">)</a> <a id="7106" class="Symbol">(</a><a id="7107" href="Cubical.Relation.Binary.Base.html#7107" class="Bound Operator">_≅&#39;_</a> <a id="7112" class="Symbol">:</a> <a id="7114" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7118" href="Cubical.Relation.Binary.Base.html#7058" class="Bound">A&#39;</a> <a id="7121" href="Cubical.Relation.Binary.Base.html#7058" class="Bound">A&#39;</a> <a id="7124" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a><a id="7128" class="Symbol">)</a>
             <a id="7143" class="Symbol">(</a><a id="7144" href="Cubical.Relation.Binary.Base.html#7144" class="Bound">uni</a> <a id="7148" class="Symbol">:</a> <a id="7150" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="7166" href="Cubical.Relation.Binary.Base.html#7087" class="Bound Operator">_≅_</a><a id="7169" class="Symbol">)</a> <a id="7171" class="Symbol">(</a><a id="7172" href="Cubical.Relation.Binary.Base.html#7172" class="Bound">uni&#39;</a> <a id="7177" class="Symbol">:</a> <a id="7179" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="7195" href="Cubical.Relation.Binary.Base.html#7107" class="Bound Operator">_≅&#39;_</a><a id="7199" class="Symbol">)</a>
             <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Relation.Binary.Base.html#7215" class="Bound">f</a> <a id="7217" class="Symbol">:</a> <a id="7219" href="Cubical.Relation.Binary.Base.html#6711" class="Record">RelIso</a> <a id="7226" href="Cubical.Relation.Binary.Base.html#7087" class="Bound Operator">_≅_</a> <a id="7230" href="Cubical.Relation.Binary.Base.html#7107" class="Bound Operator">_≅&#39;_</a><a id="7234" class="Symbol">)</a>
             <a id="7249" class="Symbol">→</a> <a id="7251" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7255" href="Cubical.Relation.Binary.Base.html#7044" class="Bound">A</a> <a id="7257" href="Cubical.Relation.Binary.Base.html#7058" class="Bound">A&#39;</a>
<a id="7260" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7268" class="Symbol">(</a><a id="7269" href="Cubical.Relation.Binary.Base.html#7030" class="Function">RelIso→Iso</a> <a id="7280" class="Symbol">_</a> <a id="7282" class="Symbol">_</a> <a id="7284" class="Symbol">_</a> <a id="7286" class="Symbol">_</a> <a id="7288" href="Cubical.Relation.Binary.Base.html#7288" class="Bound">f</a><a id="7289" class="Symbol">)</a> <a id="7291" class="Symbol">=</a> <a id="7293" href="Cubical.Relation.Binary.Base.html#6892" class="Field">RelIso.fun</a> <a id="7304" href="Cubical.Relation.Binary.Base.html#7288" class="Bound">f</a>
<a id="7306" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7314" class="Symbol">(</a><a id="7315" href="Cubical.Relation.Binary.Base.html#7030" class="Function">RelIso→Iso</a> <a id="7326" class="Symbol">_</a> <a id="7328" class="Symbol">_</a> <a id="7330" class="Symbol">_</a> <a id="7332" class="Symbol">_</a> <a id="7334" href="Cubical.Relation.Binary.Base.html#7334" class="Bound">f</a><a id="7335" class="Symbol">)</a> <a id="7337" class="Symbol">=</a> <a id="7339" href="Cubical.Relation.Binary.Base.html#6909" class="Field">RelIso.inv</a> <a id="7350" href="Cubical.Relation.Binary.Base.html#7334" class="Bound">f</a>
<a id="7352" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="7365" class="Symbol">(</a><a id="7366" href="Cubical.Relation.Binary.Base.html#7030" class="Function">RelIso→Iso</a> <a id="7377" class="Symbol">_</a> <a id="7379" class="Symbol">_</a> <a id="7381" href="Cubical.Relation.Binary.Base.html#7381" class="Bound">uni</a> <a id="7385" href="Cubical.Relation.Binary.Base.html#7385" class="Bound">uni&#39;</a> <a id="7390" href="Cubical.Relation.Binary.Base.html#7390" class="Bound">f</a><a id="7391" class="Symbol">)</a> <a id="7393" href="Cubical.Relation.Binary.Base.html#7393" class="Bound">a&#39;</a>
  <a id="7398" class="Symbol">=</a> <a id="7400" href="Cubical.Relation.Binary.Base.html#7385" class="Bound">uni&#39;</a> <a id="7405" class="Symbol">(</a><a id="7406" href="Cubical.Relation.Binary.Base.html#6926" class="Field">RelIso.rightInv</a> <a id="7422" href="Cubical.Relation.Binary.Base.html#7390" class="Bound">f</a> <a id="7424" href="Cubical.Relation.Binary.Base.html#7393" class="Bound">a&#39;</a><a id="7426" class="Symbol">)</a>
<a id="7428" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Cubical.Relation.Binary.Base.html#7030" class="Function">RelIso→Iso</a> <a id="7452" class="Symbol">_</a> <a id="7454" class="Symbol">_</a> <a id="7456" href="Cubical.Relation.Binary.Base.html#7456" class="Bound">uni</a> <a id="7460" href="Cubical.Relation.Binary.Base.html#7460" class="Bound">uni&#39;</a> <a id="7465" href="Cubical.Relation.Binary.Base.html#7465" class="Bound">f</a><a id="7466" class="Symbol">)</a> <a id="7468" href="Cubical.Relation.Binary.Base.html#7468" class="Bound">a</a>
  <a id="7472" class="Symbol">=</a> <a id="7474" href="Cubical.Relation.Binary.Base.html#7456" class="Bound">uni</a> <a id="7478" class="Symbol">(</a><a id="7479" href="Cubical.Relation.Binary.Base.html#6972" class="Field">RelIso.leftInv</a> <a id="7494" href="Cubical.Relation.Binary.Base.html#7465" class="Bound">f</a> <a id="7496" href="Cubical.Relation.Binary.Base.html#7468" class="Bound">a</a><a id="7497" class="Symbol">)</a>

<a id="isIrreflIrreflKernel"></a><a id="7500" href="Cubical.Relation.Binary.Base.html#7500" class="Function">isIrreflIrreflKernel</a> <a id="7521" class="Symbol">:</a> <a id="7523" class="Symbol">∀{</a><a id="7525" href="Cubical.Relation.Binary.Base.html#7525" class="Bound">ℓ</a> <a id="7527" href="Cubical.Relation.Binary.Base.html#7527" class="Bound">ℓ&#39;</a><a id="7529" class="Symbol">}</a> <a id="7531" class="Symbol">{</a><a id="7532" href="Cubical.Relation.Binary.Base.html#7532" class="Bound">A</a> <a id="7534" class="Symbol">:</a> <a id="7536" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7541" href="Cubical.Relation.Binary.Base.html#7525" class="Bound">ℓ</a><a id="7542" class="Symbol">}</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Cubical.Relation.Binary.Base.html#7545" class="Bound">R</a> <a id="7547" class="Symbol">:</a> <a id="7549" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7553" href="Cubical.Relation.Binary.Base.html#7532" class="Bound">A</a> <a id="7555" href="Cubical.Relation.Binary.Base.html#7532" class="Bound">A</a> <a id="7557" href="Cubical.Relation.Binary.Base.html#7527" class="Bound">ℓ&#39;</a><a id="7559" class="Symbol">)</a> <a id="7561" class="Symbol">→</a> <a id="7563" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="7586" href="Cubical.Relation.Binary.Base.html#7545" class="Bound">R</a><a id="7587" class="Symbol">)</a>
<a id="7589" href="Cubical.Relation.Binary.Base.html#7500" class="Function">isIrreflIrreflKernel</a> <a id="7610" class="Symbol">_</a> <a id="7612" class="Symbol">_</a> <a id="7614" class="Symbol">(_</a> <a id="7617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7619" href="Cubical.Relation.Binary.Base.html#7619" class="Bound">¬a≡a</a><a id="7623" class="Symbol">)</a> <a id="7625" class="Symbol">=</a> <a id="7627" href="Cubical.Relation.Binary.Base.html#7619" class="Bound">¬a≡a</a> <a id="7632" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isReflReflClosure"></a><a id="7638" href="Cubical.Relation.Binary.Base.html#7638" class="Function">isReflReflClosure</a> <a id="7656" class="Symbol">:</a> <a id="7658" class="Symbol">∀{</a><a id="7660" href="Cubical.Relation.Binary.Base.html#7660" class="Bound">ℓ</a> <a id="7662" href="Cubical.Relation.Binary.Base.html#7662" class="Bound">ℓ&#39;</a><a id="7664" class="Symbol">}</a> <a id="7666" class="Symbol">{</a><a id="7667" href="Cubical.Relation.Binary.Base.html#7667" class="Bound">A</a> <a id="7669" class="Symbol">:</a> <a id="7671" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7676" href="Cubical.Relation.Binary.Base.html#7660" class="Bound">ℓ</a><a id="7677" class="Symbol">}</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Cubical.Relation.Binary.Base.html#7680" class="Bound">R</a> <a id="7682" class="Symbol">:</a> <a id="7684" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7688" href="Cubical.Relation.Binary.Base.html#7667" class="Bound">A</a> <a id="7690" href="Cubical.Relation.Binary.Base.html#7667" class="Bound">A</a> <a id="7692" href="Cubical.Relation.Binary.Base.html#7662" class="Bound">ℓ&#39;</a><a id="7694" class="Symbol">)</a> <a id="7696" class="Symbol">→</a> <a id="7698" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="7718" href="Cubical.Relation.Binary.Base.html#7680" class="Bound">R</a><a id="7719" class="Symbol">)</a>
<a id="7721" href="Cubical.Relation.Binary.Base.html#7638" class="Function">isReflReflClosure</a> <a id="7739" class="Symbol">_</a> <a id="7741" class="Symbol">_</a> <a id="7743" class="Symbol">=</a> <a id="7745" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7749" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isSymSymKernel"></a><a id="7755" href="Cubical.Relation.Binary.Base.html#7755" class="Function">isSymSymKernel</a> <a id="7770" class="Symbol">:</a> <a id="7772" class="Symbol">∀{</a><a id="7774" href="Cubical.Relation.Binary.Base.html#7774" class="Bound">ℓ</a> <a id="7776" href="Cubical.Relation.Binary.Base.html#7776" class="Bound">ℓ&#39;</a><a id="7778" class="Symbol">}</a> <a id="7780" class="Symbol">{</a><a id="7781" href="Cubical.Relation.Binary.Base.html#7781" class="Bound">A</a> <a id="7783" class="Symbol">:</a> <a id="7785" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7790" href="Cubical.Relation.Binary.Base.html#7774" class="Bound">ℓ</a><a id="7791" class="Symbol">}</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Cubical.Relation.Binary.Base.html#7794" class="Bound">R</a> <a id="7796" class="Symbol">:</a> <a id="7798" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7802" href="Cubical.Relation.Binary.Base.html#7781" class="Bound">A</a> <a id="7804" href="Cubical.Relation.Binary.Base.html#7781" class="Bound">A</a> <a id="7806" href="Cubical.Relation.Binary.Base.html#7776" class="Bound">ℓ&#39;</a><a id="7808" class="Symbol">)</a> <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="7818" class="Symbol">(</a><a id="7819" href="Cubical.Relation.Binary.Base.html#3225" class="Function">SymKernel</a> <a id="7829" href="Cubical.Relation.Binary.Base.html#7794" class="Bound">R</a><a id="7830" class="Symbol">)</a>
<a id="7832" href="Cubical.Relation.Binary.Base.html#7755" class="Function">isSymSymKernel</a> <a id="7847" class="Symbol">_</a> <a id="7849" class="Symbol">_</a> <a id="7851" class="Symbol">_</a> <a id="7853" class="Symbol">(</a><a id="7854" href="Cubical.Relation.Binary.Base.html#7854" class="Bound">Rab</a> <a id="7858" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7860" href="Cubical.Relation.Binary.Base.html#7860" class="Bound">Rba</a><a id="7863" class="Symbol">)</a> <a id="7865" class="Symbol">=</a> <a id="7867" href="Cubical.Relation.Binary.Base.html#7860" class="Bound">Rba</a> <a id="7871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7873" href="Cubical.Relation.Binary.Base.html#7854" class="Bound">Rab</a>

<a id="isSymSymClosure"></a><a id="7878" href="Cubical.Relation.Binary.Base.html#7878" class="Function">isSymSymClosure</a> <a id="7894" class="Symbol">:</a> <a id="7896" class="Symbol">∀{</a><a id="7898" href="Cubical.Relation.Binary.Base.html#7898" class="Bound">ℓ</a> <a id="7900" href="Cubical.Relation.Binary.Base.html#7900" class="Bound">ℓ&#39;</a><a id="7902" class="Symbol">}</a> <a id="7904" class="Symbol">{</a><a id="7905" href="Cubical.Relation.Binary.Base.html#7905" class="Bound">A</a> <a id="7907" class="Symbol">:</a> <a id="7909" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7914" href="Cubical.Relation.Binary.Base.html#7898" class="Bound">ℓ</a><a id="7915" class="Symbol">}</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Cubical.Relation.Binary.Base.html#7918" class="Bound">R</a> <a id="7920" class="Symbol">:</a> <a id="7922" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7926" href="Cubical.Relation.Binary.Base.html#7905" class="Bound">A</a> <a id="7928" href="Cubical.Relation.Binary.Base.html#7905" class="Bound">A</a> <a id="7930" href="Cubical.Relation.Binary.Base.html#7900" class="Bound">ℓ&#39;</a><a id="7932" class="Symbol">)</a> <a id="7934" class="Symbol">→</a> <a id="7936" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="7942" class="Symbol">(</a><a id="7943" href="Cubical.Relation.Binary.Base.html#3283" class="Function">SymClosure</a> <a id="7954" href="Cubical.Relation.Binary.Base.html#7918" class="Bound">R</a><a id="7955" class="Symbol">)</a>
<a id="7957" href="Cubical.Relation.Binary.Base.html#7878" class="Function">isSymSymClosure</a> <a id="7973" class="Symbol">_</a> <a id="7975" class="Symbol">_</a> <a id="7977" class="Symbol">_</a> <a id="7979" class="Symbol">(</a><a id="7980" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7984" href="Cubical.Relation.Binary.Base.html#7984" class="Bound">Rab</a><a id="7987" class="Symbol">)</a> <a id="7989" class="Symbol">=</a> <a id="7991" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7995" href="Cubical.Relation.Binary.Base.html#7984" class="Bound">Rab</a>
<a id="7999" href="Cubical.Relation.Binary.Base.html#7878" class="Function">isSymSymClosure</a> <a id="8015" class="Symbol">_</a> <a id="8017" class="Symbol">_</a> <a id="8019" class="Symbol">_</a> <a id="8021" class="Symbol">(</a><a id="8022" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8026" href="Cubical.Relation.Binary.Base.html#8026" class="Bound">Rba</a><a id="8029" class="Symbol">)</a> <a id="8031" class="Symbol">=</a> <a id="8033" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8037" href="Cubical.Relation.Binary.Base.html#8026" class="Bound">Rba</a>

<a id="isAsymAsymKernel"></a><a id="8042" href="Cubical.Relation.Binary.Base.html#8042" class="Function">isAsymAsymKernel</a> <a id="8059" class="Symbol">:</a> <a id="8061" class="Symbol">∀</a> <a id="8063" class="Symbol">{</a><a id="8064" href="Cubical.Relation.Binary.Base.html#8064" class="Bound">ℓ</a> <a id="8066" href="Cubical.Relation.Binary.Base.html#8066" class="Bound">ℓ&#39;</a><a id="8068" class="Symbol">}</a> <a id="8070" class="Symbol">{</a><a id="8071" href="Cubical.Relation.Binary.Base.html#8071" class="Bound">A</a> <a id="8073" class="Symbol">:</a> <a id="8075" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8080" href="Cubical.Relation.Binary.Base.html#8064" class="Bound">ℓ</a><a id="8081" class="Symbol">}</a> <a id="8083" class="Symbol">(</a><a id="8084" href="Cubical.Relation.Binary.Base.html#8084" class="Bound">R</a> <a id="8086" class="Symbol">:</a> <a id="8088" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="8092" href="Cubical.Relation.Binary.Base.html#8071" class="Bound">A</a> <a id="8094" href="Cubical.Relation.Binary.Base.html#8071" class="Bound">A</a> <a id="8096" href="Cubical.Relation.Binary.Base.html#8066" class="Bound">ℓ&#39;</a><a id="8098" class="Symbol">)</a> <a id="8100" class="Symbol">→</a> <a id="8102" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="8109" class="Symbol">(</a><a id="8110" href="Cubical.Relation.Binary.Base.html#3343" class="Function">AsymKernel</a> <a id="8121" href="Cubical.Relation.Binary.Base.html#8084" class="Bound">R</a><a id="8122" class="Symbol">)</a>
<a id="8124" href="Cubical.Relation.Binary.Base.html#8042" class="Function">isAsymAsymKernel</a> <a id="8141" class="Symbol">_</a> <a id="8143" class="Symbol">_</a> <a id="8145" class="Symbol">_</a> <a id="8147" class="Symbol">(</a><a id="8148" href="Cubical.Relation.Binary.Base.html#8148" class="Bound">Rab</a> <a id="8152" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8154" class="Symbol">_)</a> <a id="8157" class="Symbol">(_</a> <a id="8160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8162" href="Cubical.Relation.Binary.Base.html#8162" class="Bound">¬Rab</a><a id="8166" class="Symbol">)</a> <a id="8168" class="Symbol">=</a> <a id="8170" href="Cubical.Relation.Binary.Base.html#8162" class="Bound">¬Rab</a> <a id="8175" href="Cubical.Relation.Binary.Base.html#8148" class="Bound">Rab</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Apartness.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Apartness.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  An apartness relation is a relation that distinguishes
  elements which are different from each other
-}</a>
<a id="111" class="Keyword">module</a> <a id="118" href="Cubical.Relation.Binary.Order.Apartness.Base.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Base</a> <a id="163" class="Keyword">where</a>

<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>

<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="602" class="Keyword">open</a> <a id="607" class="Keyword">import</a> <a id="614" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="709" class="Keyword">open</a> <a id="714" class="Keyword">import</a> <a id="721" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="790" class="Keyword">open</a> <a id="795" class="Keyword">import</a> <a id="802" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="828" class="Keyword">open</a> <a id="833" class="Keyword">import</a> <a id="840" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>

<a id="878" class="Keyword">open</a> <a id="883" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="887" class="Keyword">open</a> <a id="892" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>


<a id="909" class="Keyword">private</a>
  <a id="919" class="Keyword">variable</a>
    <a id="932" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a> <a id="934" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a> <a id="937" href="Cubical.Relation.Binary.Order.Apartness.Base.html#937" class="Generalizable">ℓ&#39;&#39;</a> <a id="941" href="Cubical.Relation.Binary.Order.Apartness.Base.html#941" class="Generalizable">ℓ₀</a> <a id="944" href="Cubical.Relation.Binary.Order.Apartness.Base.html#944" class="Generalizable">ℓ₀&#39;</a> <a id="948" href="Cubical.Relation.Binary.Order.Apartness.Base.html#948" class="Generalizable">ℓ₁</a> <a id="951" href="Cubical.Relation.Binary.Order.Apartness.Base.html#951" class="Generalizable">ℓ₁&#39;</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="964" class="Keyword">record</a> <a id="IsApartness"></a><a id="971" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="983" class="Symbol">{</a><a id="984" href="Cubical.Relation.Binary.Order.Apartness.Base.html#984" class="Bound">A</a> <a id="986" class="Symbol">:</a> <a id="988" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="993" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Relation.Binary.Order.Apartness.Base.html#997" class="Bound Operator">_#_</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Cubical.Relation.Binary.Order.Apartness.Base.html#984" class="Bound">A</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Cubical.Relation.Binary.Order.Apartness.Base.html#984" class="Bound">A</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1016" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1034" href="Cubical.Relation.Binary.Order.Apartness.Base.html#993" class="Bound">ℓ</a> <a id="1036" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1016" class="Bound">ℓ&#39;</a><a id="1038" class="Symbol">)</a> <a id="1040" class="Keyword">where</a>
  <a id="1048" class="Keyword">no-eta-equality</a>
  <a id="1066" class="Keyword">constructor</a> <a id="isapartness"></a><a id="1078" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1078" class="InductiveConstructor">isapartness</a>

  <a id="1093" class="Keyword">field</a>
    <a id="IsApartness.is-set"></a><a id="1103" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1103" class="Field">is-set</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1118" href="Cubical.Relation.Binary.Order.Apartness.Base.html#984" class="Bound">A</a>
    <a id="IsApartness.is-prop-valued"></a><a id="1124" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1124" class="Field">is-prop-valued</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="1154" href="Cubical.Relation.Binary.Order.Apartness.Base.html#997" class="Bound Operator">_#_</a>
    <a id="IsApartness.is-irrefl"></a><a id="1162" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1162" class="Field">is-irrefl</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1183" href="Cubical.Relation.Binary.Order.Apartness.Base.html#997" class="Bound Operator">_#_</a>
    <a id="IsApartness.is-cotrans"></a><a id="1191" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1191" class="Field">is-cotrans</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Cubical.Relation.Binary.Base.html#2358" class="Function">isCotrans</a> <a id="1214" href="Cubical.Relation.Binary.Order.Apartness.Base.html#997" class="Bound Operator">_#_</a>
    <a id="IsApartness.is-sym"></a><a id="1222" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1222" class="Field">is-sym</a> <a id="1229" class="Symbol">:</a> <a id="1231" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1237" href="Cubical.Relation.Binary.Order.Apartness.Base.html#997" class="Bound Operator">_#_</a>

<a id="1242" class="Keyword">unquoteDecl</a> <a id="IsApartnessIsoΣ"></a><a id="1254" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1254" class="Function">IsApartnessIsoΣ</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1290" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1254" class="Function">IsApartnessIsoΣ</a> <a id="1306" class="Symbol">(</a><a id="1307" class="Keyword">quote</a> <a id="1313" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a><a id="1324" class="Symbol">)</a>


<a id="1328" class="Keyword">record</a> <a id="ApartnessStr"></a><a id="1335" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Record">ApartnessStr</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1349" class="Bound">ℓ&#39;</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">(</a><a id="1362" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1362" class="Bound">A</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1371" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a><a id="1372" class="Symbol">)</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1388" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1371" class="Bound">ℓ</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1397" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1349" class="Bound">ℓ&#39;</a><a id="1399" class="Symbol">))</a> <a id="1402" class="Keyword">where</a>

  <a id="1411" class="Keyword">constructor</a> <a id="apartnessstr"></a><a id="1423" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1423" class="InductiveConstructor">apartnessstr</a>

  <a id="1439" class="Keyword">field</a>
    <a id="ApartnessStr._#_"></a><a id="1449" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Field Operator">_#_</a>     <a id="1457" class="Symbol">:</a> <a id="1459" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1362" class="Bound">A</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1362" class="Bound">A</a> <a id="1465" class="Symbol">→</a> <a id="1467" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1472" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1349" class="Bound">ℓ&#39;</a>
    <a id="ApartnessStr.isApartness"></a><a id="1479" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1479" class="Field">isApartness</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="1505" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Field Operator">_#_</a>

  <a id="1512" class="Keyword">infixl</a> <a id="1519" class="Number">7</a> <a id="1521" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">_#_</a>

  <a id="1528" class="Keyword">open</a> <a id="1533" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Module">IsApartness</a> <a id="1545" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1479" class="Field">isApartness</a> <a id="1557" class="Keyword">public</a>

<a id="Apartness"></a><a id="1565" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">∀</a> <a id="1579" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1579" class="Bound">ℓ</a> <a id="1581" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1581" class="Bound">ℓ&#39;</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1605" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1579" class="Bound">ℓ</a><a id="1606" class="Symbol">)</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1615" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1581" class="Bound">ℓ&#39;</a><a id="1617" class="Symbol">))</a>
<a id="1620" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="1630" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1630" class="Bound">ℓ</a> <a id="1632" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1632" class="Bound">ℓ&#39;</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1649" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1630" class="Bound">ℓ</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Record">ApartnessStr</a> <a id="1665" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1632" class="Bound">ℓ&#39;</a><a id="1667" class="Symbol">)</a>

<a id="apartness"></a><a id="1670" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1670" class="Function">apartness</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1683" class="Bound">A</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1692" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1698" class="Bound Operator">_#_</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1708" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1683" class="Bound">A</a> <a id="1710" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1683" class="Bound">A</a> <a id="1712" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a><a id="1714" class="Symbol">)</a> <a id="1716" class="Symbol">→</a> <a id="1718" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="1730" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1698" class="Bound Operator">_#_</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="1746" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a> <a id="1748" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a>
<a id="1751" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1670" class="Function">apartness</a> <a id="1761" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1761" class="Bound">A</a> <a id="1763" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1763" class="Bound Operator">_#_</a> <a id="1767" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1767" class="Bound">apart</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1761" class="Bound">A</a> <a id="1777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1423" class="InductiveConstructor">apartnessstr</a> <a id="1793" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1763" class="Bound Operator">_#_</a> <a id="1797" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1767" class="Bound">apart</a><a id="1802" class="Symbol">)</a>

<a id="1805" class="Keyword">record</a> <a id="IsApartnessEquiv"></a><a id="1812" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1812" class="Record">IsApartnessEquiv</a> <a id="1829" class="Symbol">{</a><a id="1830" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1830" class="Bound">A</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1839" href="Cubical.Relation.Binary.Order.Apartness.Base.html#941" class="Generalizable">ℓ₀</a><a id="1841" class="Symbol">}</a> <a id="1843" class="Symbol">{</a><a id="1844" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1844" class="Bound">B</a> <a id="1846" class="Symbol">:</a> <a id="1848" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1853" href="Cubical.Relation.Binary.Order.Apartness.Base.html#948" class="Generalizable">ℓ₁</a><a id="1855" class="Symbol">}</a>
  <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1860" class="Bound">M</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Record">ApartnessStr</a> <a id="1877" href="Cubical.Relation.Binary.Order.Apartness.Base.html#944" class="Generalizable">ℓ₀&#39;</a> <a id="1881" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1830" class="Bound">A</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1885" class="Bound">e</a> <a id="1887" class="Symbol">:</a> <a id="1889" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1830" class="Bound">A</a> <a id="1891" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1893" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1844" class="Bound">B</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1897" class="Bound">N</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Record">ApartnessStr</a> <a id="1914" href="Cubical.Relation.Binary.Order.Apartness.Base.html#951" class="Generalizable">ℓ₁&#39;</a> <a id="1918" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1844" class="Bound">B</a><a id="1919" class="Symbol">)</a>
  <a id="1923" class="Symbol">:</a> <a id="1925" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1944" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1839" class="Bound">ℓ₀</a> <a id="1947" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1877" class="Bound">ℓ₀&#39;</a><a id="1950" class="Symbol">)</a> <a id="1952" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1914" class="Bound">ℓ₁&#39;</a><a id="1955" class="Symbol">)</a>
  <a id="1959" class="Keyword">where</a>
  <a id="1967" class="Keyword">constructor</a>
   <a id="isapartnessequiv"></a><a id="1982" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1982" class="InductiveConstructor">isapartnessequiv</a>
  <a id="2001" class="Comment">-- Shorter qualified names</a>
  <a id="2030" class="Keyword">private</a>
    <a id="2042" class="Keyword">module</a> <a id="IsApartnessEquiv.M"></a><a id="2049" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2049" class="Module">M</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Module">ApartnessStr</a> <a id="2066" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1860" class="Bound">M</a>
    <a id="2072" class="Keyword">module</a> <a id="IsApartnessEquiv.N"></a><a id="2079" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2079" class="Module">N</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Module">ApartnessStr</a> <a id="2096" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1897" class="Bound">N</a>

  <a id="2101" class="Keyword">field</a>
    <a id="IsApartnessEquiv.pres#"></a><a id="2111" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2111" class="Field">pres#</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">(</a><a id="2120" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2120" class="Bound">x</a> <a id="2122" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2122" class="Bound">y</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1830" class="Bound">A</a><a id="2127" class="Symbol">)</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2120" class="Bound">x</a> <a id="2133" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">M.#</a> <a id="2137" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2122" class="Bound">y</a> <a id="2139" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2141" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2150" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1885" class="Bound">e</a> <a id="2152" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2120" class="Bound">x</a> <a id="2154" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">N.#</a> <a id="2158" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2167" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1885" class="Bound">e</a> <a id="2169" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2122" class="Bound">y</a>


<a id="ApartnessEquiv"></a><a id="2173" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2173" class="Function">ApartnessEquiv</a> <a id="2188" class="Symbol">:</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2191" class="Bound">M</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="2205" href="Cubical.Relation.Binary.Order.Apartness.Base.html#941" class="Generalizable">ℓ₀</a> <a id="2208" href="Cubical.Relation.Binary.Order.Apartness.Base.html#944" class="Generalizable">ℓ₀&#39;</a><a id="2211" class="Symbol">)</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2214" class="Bound">M</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="2228" href="Cubical.Relation.Binary.Order.Apartness.Base.html#948" class="Generalizable">ℓ₁</a> <a id="2231" href="Cubical.Relation.Binary.Order.Apartness.Base.html#951" class="Generalizable">ℓ₁&#39;</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2257" href="Cubical.Relation.Binary.Order.Apartness.Base.html#941" class="Generalizable">ℓ₀</a> <a id="2260" href="Cubical.Relation.Binary.Order.Apartness.Base.html#944" class="Generalizable">ℓ₀&#39;</a><a id="2263" class="Symbol">)</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2272" href="Cubical.Relation.Binary.Order.Apartness.Base.html#948" class="Generalizable">ℓ₁</a> <a id="2275" href="Cubical.Relation.Binary.Order.Apartness.Base.html#951" class="Generalizable">ℓ₁&#39;</a><a id="2278" class="Symbol">))</a>
<a id="2281" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2173" class="Function">ApartnessEquiv</a> <a id="2296" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2296" class="Bound">M</a> <a id="2298" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2298" class="Bound">N</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2305" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2305" class="Bound">e</a> <a id="2307" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2309" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2311" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2296" class="Bound">M</a> <a id="2313" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2315" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2317" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2319" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2298" class="Bound">N</a> <a id="2321" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2323" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2325" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1812" class="Record">IsApartnessEquiv</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2296" class="Bound">M</a> <a id="2345" class="Symbol">.</a><a id="2346" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2349" class="Symbol">)</a> <a id="2351" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2305" class="Bound">e</a> <a id="2353" class="Symbol">(</a><a id="2354" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2298" class="Bound">N</a> <a id="2356" class="Symbol">.</a><a id="2357" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2360" class="Symbol">)</a>

<a id="isPropIsApartness"></a><a id="2363" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2363" class="Function">isPropIsApartness</a> <a id="2381" class="Symbol">:</a> <a id="2383" class="Symbol">{</a><a id="2384" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2384" class="Bound">A</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2393" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a><a id="2394" class="Symbol">}</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2397" class="Bound Operator">_#_</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2384" class="Bound">A</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2384" class="Bound">A</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2416" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">→</a> <a id="2422" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="2442" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2397" class="Bound Operator">_#_</a><a id="2445" class="Symbol">)</a>
<a id="2447" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2363" class="Function">isPropIsApartness</a> <a id="2465" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2465" class="Bound Operator">_#_</a> <a id="2469" class="Symbol">=</a> <a id="2471" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2496" class="Number">1</a> <a id="2498" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1254" class="Function">IsApartnessIsoΣ</a>
  <a id="2516" class="Symbol">(</a><a id="2517" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2525" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2541" class="Symbol">λ</a> <a id="2543" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2543" class="Bound">isSetA</a> <a id="2550" class="Symbol">→</a> <a id="2552" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2570" class="Symbol">(λ</a> <a id="2573" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2573" class="Bound">_</a> <a id="2575" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2575" class="Bound">_</a> <a id="2577" class="Symbol">→</a> <a id="2579" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2591" class="Symbol">))</a>
      <a id="2600" class="Symbol">λ</a> <a id="2602" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2602" class="Bound">isPropValued#</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="Cubical.Foundations.HLevels.html#13950" class="Function">isProp×2</a>
                        <a id="2651" class="Symbol">(</a><a id="2652" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2660" class="Symbol">λ</a> <a id="2662" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2662" class="Bound">_</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2674" class="Symbol">_)</a>
                        <a id="2701" class="Symbol">(</a><a id="2702" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="2711" class="Symbol">λ</a> <a id="2713" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2713" class="Bound">_</a> <a id="2715" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2715" class="Bound">_</a> <a id="2717" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2717" class="Bound">_</a> <a id="2719" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2719" class="Bound">_</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="2730" class="Symbol">)</a>
                        <a id="2756" class="Symbol">(</a><a id="2757" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="2766" class="Symbol">λ</a> <a id="2768" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2768" class="Bound">_</a> <a id="2770" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2770" class="Bound">_</a> <a id="2772" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2772" class="Bound">_</a> <a id="2774" class="Symbol">→</a> <a id="2776" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2602" class="Bound">isPropValued#</a> <a id="2790" class="Symbol">_</a> <a id="2792" class="Symbol">_))</a>

<a id="𝒮ᴰ-Apartness"></a><a id="2797" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2797" class="Function">𝒮ᴰ-Apartness</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2827" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a><a id="2828" class="Symbol">)</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Record">ApartnessStr</a> <a id="2844" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2855" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a> <a id="2857" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a><a id="2859" class="Symbol">)</a>
<a id="2861" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2797" class="Function">𝒮ᴰ-Apartness</a> <a id="2874" class="Symbol">=</a>
  <a id="2878" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2896" class="Symbol">_)</a> <a id="2899" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1812" class="Record">IsApartnessEquiv</a>
    <a id="2920" class="Symbol">(</a><a id="2921" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2935" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2941" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Field Operator">_#_</a> <a id="2945" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2947" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2958" class="Symbol">_</a> <a id="2960" class="Symbol">_</a> <a id="2962" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2964" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2111" class="Field">pres#</a> <a id="2970" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2978" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2984" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1479" class="Field">isApartness</a> <a id="2996" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2998" class="Symbol">(λ</a> <a id="3001" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3001" class="Bound">_</a> <a id="3003" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3003" class="Bound">_</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2363" class="Function">isPropIsApartness</a> <a id="3025" class="Symbol">_)</a> <a id="3028" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3029" class="Symbol">)</a>
    <a id="3035" class="Keyword">where</a>
    <a id="3045" class="Keyword">open</a> <a id="3050" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Module">ApartnessStr</a>
    <a id="3067" class="Keyword">open</a> <a id="3072" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Module">IsApartness</a>
    <a id="3088" class="Keyword">open</a> <a id="3093" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1812" class="Module">IsApartnessEquiv</a>

<a id="ApartnessPath"></a><a id="3111" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3111" class="Function">ApartnessPath</a> <a id="3125" class="Symbol">:</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3128" class="Bound">M</a> <a id="3130" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3130" class="Bound">N</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="3144" href="Cubical.Relation.Binary.Order.Apartness.Base.html#932" class="Generalizable">ℓ</a> <a id="3146" href="Cubical.Relation.Binary.Order.Apartness.Base.html#934" class="Generalizable">ℓ&#39;</a><a id="3148" class="Symbol">)</a> <a id="3150" class="Symbol">→</a> <a id="3152" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2173" class="Function">ApartnessEquiv</a> <a id="3167" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3128" class="Bound">M</a> <a id="3169" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3130" class="Bound">N</a> <a id="3171" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3128" class="Bound">M</a> <a id="3176" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3178" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3130" class="Bound">N</a><a id="3179" class="Symbol">)</a>
<a id="3181" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3111" class="Function">ApartnessPath</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3199" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2797" class="Function">𝒮ᴰ-Apartness</a> <a id="3212" class="Symbol">.</a><a id="3213" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3223" class="Comment">-- an easier way of establishing an equivalence of apartness relations</a>
<a id="3294" class="Keyword">module</a> <a id="3301" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3301" class="Module">_</a> <a id="3303" class="Symbol">{</a><a id="3304" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3304" class="Bound">P</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="3318" href="Cubical.Relation.Binary.Order.Apartness.Base.html#941" class="Generalizable">ℓ₀</a> <a id="3321" href="Cubical.Relation.Binary.Order.Apartness.Base.html#944" class="Generalizable">ℓ₀&#39;</a><a id="3324" class="Symbol">}</a> <a id="3326" class="Symbol">{</a><a id="3327" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3327" class="Bound">S</a> <a id="3329" class="Symbol">:</a> <a id="3331" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="3341" href="Cubical.Relation.Binary.Order.Apartness.Base.html#948" class="Generalizable">ℓ₁</a> <a id="3344" href="Cubical.Relation.Binary.Order.Apartness.Base.html#951" class="Generalizable">ℓ₁&#39;</a><a id="3347" class="Symbol">}</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3356" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3304" class="Bound">P</a> <a id="3358" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3360" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3362" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3364" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3327" class="Bound">S</a> <a id="3366" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3367" class="Symbol">)</a> <a id="3369" class="Keyword">where</a>
  <a id="3377" class="Keyword">private</a>
    <a id="3389" class="Keyword">module</a> <a id="3396" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3396" class="Module">P</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Module">ApartnessStr</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3304" class="Bound">P</a> <a id="3416" class="Symbol">.</a><a id="3417" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3420" class="Symbol">)</a>
    <a id="3426" class="Keyword">module</a> <a id="3433" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3433" class="Module">S</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1335" class="Module">ApartnessStr</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3327" class="Bound">S</a> <a id="3453" class="Symbol">.</a><a id="3454" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3457" class="Symbol">)</a>

  <a id="3462" class="Keyword">module</a> <a id="3469" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3469" class="Module">_</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3472" class="Bound">isMon</a> <a id="3478" class="Symbol">:</a> <a id="3480" class="Symbol">∀</a> <a id="3482" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3482" class="Bound">x</a> <a id="3484" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3484" class="Bound">y</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3482" class="Bound">x</a> <a id="3490" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">P.#</a> <a id="3494" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3484" class="Bound">y</a> <a id="3496" class="Symbol">→</a> <a id="3498" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3507" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="3509" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3482" class="Bound">x</a> <a id="3511" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">S.#</a> <a id="3515" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3524" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="3526" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3484" class="Bound">y</a><a id="3527" class="Symbol">)</a>
           <a id="3540" class="Symbol">(</a><a id="3541" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3541" class="Bound">isMonInv</a> <a id="3550" class="Symbol">:</a> <a id="3552" class="Symbol">∀</a> <a id="3554" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3554" class="Bound">x</a> <a id="3556" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3556" class="Bound">y</a> <a id="3558" class="Symbol">→</a> <a id="3560" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3554" class="Bound">x</a> <a id="3562" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">S.#</a> <a id="3566" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3556" class="Bound">y</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3576" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="3578" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3554" class="Bound">x</a> <a id="3580" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">P.#</a> <a id="3584" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3590" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="3592" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3556" class="Bound">y</a><a id="3593" class="Symbol">)</a> <a id="3595" class="Keyword">where</a>
    <a id="3605" class="Keyword">open</a> <a id="3610" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1812" class="Module">IsApartnessEquiv</a>
    <a id="3631" class="Keyword">open</a> <a id="3636" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Module">IsApartness</a>

    <a id="3653" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3653" class="Function">makeIsApartnessEquiv</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1812" class="Record">IsApartnessEquiv</a> <a id="3693" class="Symbol">(</a><a id="3694" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3304" class="Bound">P</a> <a id="3696" class="Symbol">.</a><a id="3697" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3700" class="Symbol">)</a> <a id="3702" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3327" class="Bound">S</a> <a id="3707" class="Symbol">.</a><a id="3708" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3711" class="Symbol">)</a>
    <a id="3717" href="Cubical.Relation.Binary.Order.Apartness.Base.html#2111" class="Field">pres#</a> <a id="3723" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3653" class="Function">makeIsApartnessEquiv</a> <a id="3744" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3744" class="Bound">x</a> <a id="3746" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3746" class="Bound">y</a> <a id="3748" class="Symbol">=</a> <a id="3750" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1479" class="Function">P.isApartness</a> <a id="3782" class="Symbol">.</a><a id="3783" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1124" class="Field">is-prop-valued</a> <a id="3798" class="Symbol">_</a> <a id="3800" class="Symbol">_)</a>
                                                      <a id="3857" class="Symbol">(</a><a id="3858" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1479" class="Function">S.isApartness</a> <a id="3872" class="Symbol">.</a><a id="3873" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1124" class="Field">is-prop-valued</a> <a id="3888" class="Symbol">_</a> <a id="3890" class="Symbol">_)</a>
                                                      <a id="3947" class="Symbol">(</a><a id="3948" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3472" class="Bound">isMon</a> <a id="3954" class="Symbol">_</a> <a id="3956" class="Symbol">_)</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3993" class="Function">isMonInv&#39;</a> <a id="3970" class="Symbol">_</a> <a id="3972" class="Symbol">_)</a>
      <a id="3981" class="Keyword">where</a>
      <a id="3993" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3993" class="Function">isMonInv&#39;</a> <a id="4003" class="Symbol">:</a> <a id="4005" class="Symbol">∀</a> <a id="4007" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4007" class="Bound">x</a> <a id="4009" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4009" class="Bound">y</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4022" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="4024" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4007" class="Bound">x</a> <a id="4026" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">S.#</a> <a id="4030" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4039" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="4041" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4009" class="Bound">y</a> <a id="4043" class="Symbol">→</a> <a id="4045" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4007" class="Bound">x</a> <a id="4047" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">P.#</a> <a id="4051" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4009" class="Bound">y</a>
      <a id="4059" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3993" class="Function">isMonInv&#39;</a> <a id="4069" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4069" class="Bound">x</a> <a id="4071" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4071" class="Bound">y</a> <a id="4073" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4073" class="Bound">ex#ey</a> <a id="4079" class="Symbol">=</a> <a id="4081" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4091" class="Symbol">(λ</a> <a id="4094" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4094" class="Bound">i</a> <a id="4096" class="Symbol">→</a> <a id="4098" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4104" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="4106" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4069" class="Bound">x</a> <a id="4108" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4094" class="Bound">i</a> <a id="4110" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Function Operator">P.#</a> <a id="4114" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4120" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3350" class="Bound">e</a> <a id="4122" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4071" class="Bound">y</a> <a id="4124" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4094" class="Bound">i</a><a id="4125" class="Symbol">)</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Cubical.Relation.Binary.Order.Apartness.Base.html#3541" class="Bound">isMonInv</a> <a id="4137" class="Symbol">_</a> <a id="4139" class="Symbol">_</a> <a id="4141" href="Cubical.Relation.Binary.Order.Apartness.Base.html#4073" class="Bound">ex#ey</a><a id="4146" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Apartness.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Apartness.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Apartness.Properties.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Properties</a> <a id="59" class="Keyword">where</a>

<a id="66" class="Keyword">open</a> <a id="71" class="Keyword">import</a> <a id="78" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="220" class="Symbol">as</a> <a id="223" class="Module">⊥</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="254" class="Symbol">as</a> <a id="257" class="Module">⊎</a>

<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Relation.Binary.Order.Apartness.Base.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Base</a>

<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="408" class="Symbol">as</a> <a id="411" class="Module">∥₁</a>

<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="453" class="Keyword">private</a>
  <a id="463" class="Keyword">variable</a>
    <a id="476" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#476" class="Generalizable">ℓ</a> <a id="478" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#478" class="Generalizable">ℓ&#39;</a> <a id="481" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#481" class="Generalizable">ℓ&#39;&#39;</a> <a id="485" class="Symbol">:</a> <a id="487" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="494" class="Keyword">open</a> <a id="499" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

<a id="isApartness→ImpliesInequality"></a><a id="515" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#515" class="Function">isApartness→ImpliesInequality</a> <a id="545" class="Symbol">:</a> <a id="547" class="Symbol">{</a><a id="548" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#548" class="Bound">A</a> <a id="550" class="Symbol">:</a> <a id="552" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="557" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#476" class="Generalizable">ℓ</a><a id="558" class="Symbol">}</a> <a id="560" class="Symbol">{</a><a id="561" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#561" class="Bound Operator">_#_</a> <a id="565" class="Symbol">:</a> <a id="567" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="571" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#548" class="Bound">A</a> <a id="573" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#548" class="Bound">A</a> <a id="575" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#478" class="Generalizable">ℓ&#39;</a><a id="577" class="Symbol">}</a>
                              <a id="609" class="Symbol">→</a> <a id="611" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="623" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#561" class="Bound Operator">_#_</a> <a id="627" class="Symbol">→</a> <a id="629" class="Symbol">∀</a> <a id="631" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#631" class="Bound">x</a> <a id="633" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#633" class="Bound">y</a> <a id="635" class="Symbol">→</a> <a id="637" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#631" class="Bound">x</a> <a id="639" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#561" class="Bound Operator">#</a> <a id="641" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#633" class="Bound">y</a> <a id="643" class="Symbol">→</a> <a id="645" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#631" class="Bound">x</a> <a id="650" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="652" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#633" class="Bound">y</a><a id="653" class="Symbol">)</a>
<a id="655" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#515" class="Function">isApartness→ImpliesInequality</a> <a id="685" class="Symbol">{</a><a id="686" class="Argument">_#_</a> <a id="690" class="Symbol">=</a> <a id="692" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#692" class="Bound Operator">_#_</a><a id="695" class="Symbol">}</a> <a id="697" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#697" class="Bound">apart</a> <a id="703" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#703" class="Bound">x</a> <a id="705" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#705" class="Bound">y</a> <a id="707" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#707" class="Bound">x#y</a> <a id="711" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#711" class="Bound">x≡y</a>
  <a id="717" class="Symbol">=</a> <a id="719" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1162" class="Field">IsApartness.is-irrefl</a> <a id="741" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#697" class="Bound">apart</a> <a id="747" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#705" class="Bound">y</a> <a id="749" class="Symbol">(</a><a id="750" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="756" class="Symbol">(λ</a> <a id="759" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#759" class="Bound">a</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#759" class="Bound">a</a> <a id="765" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#692" class="Bound Operator">#</a> <a id="767" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#705" class="Bound">y</a><a id="768" class="Symbol">)</a> <a id="770" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#711" class="Bound">x≡y</a> <a id="774" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#707" class="Bound">x#y</a><a id="777" class="Symbol">)</a>

<a id="isApartness→isEquivRelNegationRel"></a><a id="780" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#780" class="Function">isApartness→isEquivRelNegationRel</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">{</a><a id="817" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#817" class="Bound">A</a> <a id="819" class="Symbol">:</a> <a id="821" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="826" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#476" class="Generalizable">ℓ</a><a id="827" class="Symbol">}</a> <a id="829" class="Symbol">{</a><a id="830" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#830" class="Bound Operator">_#_</a> <a id="834" class="Symbol">:</a> <a id="836" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="840" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#817" class="Bound">A</a> <a id="842" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#817" class="Bound">A</a> <a id="844" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#478" class="Generalizable">ℓ&#39;</a><a id="846" class="Symbol">}</a>
                                  <a id="882" class="Symbol">→</a> <a id="884" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="896" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#830" class="Bound Operator">_#_</a> <a id="900" class="Symbol">→</a> <a id="902" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Relation.Binary.Base.html#3407" class="Function">NegationRel</a> <a id="926" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#830" class="Bound Operator">_#_</a><a id="929" class="Symbol">)</a>
<a id="931" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#780" class="Function">isApartness→isEquivRelNegationRel</a> <a id="965" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#965" class="Bound">apart</a>
  <a id="973" class="Symbol">=</a> <a id="975" href="Cubical.Relation.Binary.Base.html#3833" class="InductiveConstructor">equivRel</a> <a id="984" class="Symbol">(λ</a> <a id="987" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#987" class="Bound">a</a> <a id="989" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#989" class="Bound">a#a</a> <a id="993" class="Symbol">→</a> <a id="995" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1162" class="Field">IsApartness.is-irrefl</a> <a id="1017" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#965" class="Bound">apart</a> <a id="1023" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#987" class="Bound">a</a> <a id="1025" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#989" class="Bound">a#a</a><a id="1028" class="Symbol">)</a>
                        <a id="1054" class="Symbol">(λ</a> <a id="1057" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1057" class="Bound">a</a> <a id="1059" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1059" class="Bound">b</a> <a id="1061" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1061" class="Bound">¬a#b</a> <a id="1066" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1066" class="Bound">b#a</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1061" class="Bound">¬a#b</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1222" class="Field">IsApartness.is-sym</a> <a id="1097" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#965" class="Bound">apart</a> <a id="1103" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1059" class="Bound">b</a> <a id="1105" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1057" class="Bound">a</a> <a id="1107" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1066" class="Bound">b#a</a><a id="1110" class="Symbol">))</a>
                         <a id="1138" class="Symbol">λ</a> <a id="1140" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1140" class="Bound">a</a> <a id="1142" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1142" class="Bound">b</a> <a id="1144" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1144" class="Bound">c</a> <a id="1146" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1146" class="Bound">¬a#b</a> <a id="1151" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1151" class="Bound">¬b#c</a> <a id="1156" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1156" class="Bound">a#c</a>
                           <a id="1187" class="Symbol">→</a> <a id="1189" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="1196" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="1211" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1146" class="Bound">¬a#b</a>
                                    <a id="1252" class="Symbol">(λ</a> <a id="1255" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1255" class="Bound">c#b</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1151" class="Bound">¬b#c</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1222" class="Field">IsApartness.is-sym</a> <a id="1286" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#965" class="Bound">apart</a> <a id="1292" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1144" class="Bound">c</a> <a id="1294" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1142" class="Bound">b</a> <a id="1296" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1255" class="Bound">c#b</a><a id="1299" class="Symbol">)))</a>
                                    <a id="1339" class="Symbol">(</a><a id="1340" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1191" class="Field">IsApartness.is-cotrans</a> <a id="1363" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#965" class="Bound">apart</a> <a id="1369" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1140" class="Bound">a</a> <a id="1371" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1144" class="Bound">c</a> <a id="1373" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1142" class="Bound">b</a> <a id="1375" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1156" class="Bound">a#c</a><a id="1378" class="Symbol">)</a>

<a id="1381" class="Keyword">module</a> <a id="1388" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1388" class="Module">_</a>
  <a id="1392" class="Symbol">{</a><a id="1393" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1393" class="Bound">A</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1402" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#476" class="Generalizable">ℓ</a><a id="1403" class="Symbol">}</a>
  <a id="1407" class="Symbol">{</a><a id="1408" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1408" class="Bound">R</a> <a id="1410" class="Symbol">:</a> <a id="1412" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1416" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1393" class="Bound">A</a> <a id="1418" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1393" class="Bound">A</a> <a id="1420" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#478" class="Generalizable">ℓ&#39;</a><a id="1422" class="Symbol">}</a>
  <a id="1426" class="Keyword">where</a>

  <a id="1435" class="Keyword">open</a> <a id="1440" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="1458" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1458" class="Function">isApartnessInduced</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="1491" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1408" class="Bound">R</a> <a id="1493" class="Symbol">→</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1496" class="Bound">B</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1505" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#481" class="Generalizable">ℓ&#39;&#39;</a><a id="1508" class="Symbol">)</a> <a id="1510" class="Symbol">→</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1513" class="Bound">f</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1496" class="Bound">B</a> <a id="1519" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="1521" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1393" class="Bound">A</a><a id="1522" class="Symbol">)</a>
                     <a id="1545" class="Symbol">→</a> <a id="1547" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="1576" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1408" class="Bound">R</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1496" class="Bound">B</a> <a id="1581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1583" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1513" class="Bound">f</a><a id="1584" class="Symbol">))</a>
  <a id="1589" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1458" class="Function">isApartnessInduced</a> <a id="1608" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1608" class="Bound">apa</a> <a id="1612" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1612" class="Bound">B</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1619" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1619" class="Bound">emb</a><a id="1622" class="Symbol">)</a>
    <a id="1628" class="Symbol">=</a> <a id="1630" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1078" class="InductiveConstructor">isapartness</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1675" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1619" class="Bound">emb</a><a id="1678" class="Symbol">)</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1103" class="Field">IsApartness.is-set</a> <a id="1700" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1608" class="Bound">apa</a><a id="1703" class="Symbol">))</a>
                  <a id="1724" class="Symbol">(λ</a> <a id="1727" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1727" class="Bound">a</a> <a id="1729" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1729" class="Bound">b</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1124" class="Field">IsApartness.is-prop-valued</a> <a id="1760" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1608" class="Bound">apa</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1767" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1727" class="Bound">a</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1773" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1729" class="Bound">b</a><a id="1774" class="Symbol">))</a>
                  <a id="1795" class="Symbol">(λ</a> <a id="1798" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1798" class="Bound">a</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1162" class="Field">IsApartness.is-irrefl</a> <a id="1824" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1608" class="Bound">apa</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1831" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1798" class="Bound">a</a><a id="1832" class="Symbol">))</a>
                  <a id="1853" class="Symbol">(λ</a> <a id="1856" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1856" class="Bound">a</a> <a id="1858" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1858" class="Bound">b</a> <a id="1860" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1860" class="Bound">c</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1191" class="Field">IsApartness.is-cotrans</a> <a id="1887" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1608" class="Bound">apa</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1894" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1856" class="Bound">a</a><a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1900" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1858" class="Bound">b</a><a id="1901" class="Symbol">)</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1906" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1860" class="Bound">c</a><a id="1907" class="Symbol">))</a>
                  <a id="1928" class="Symbol">λ</a> <a id="1930" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1930" class="Bound">a</a> <a id="1932" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1932" class="Bound">b</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1222" class="Field">IsApartness.is-sym</a> <a id="1955" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1608" class="Bound">apa</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1962" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1930" class="Bound">a</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1615" class="Bound">f</a> <a id="1968" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1932" class="Bound">b</a><a id="1969" class="Symbol">)</a>

  <a id="1974" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1974" class="Function">isApartnessDual</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="2004" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1408" class="Bound">R</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="2026" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1408" class="Bound">R</a><a id="2027" class="Symbol">)</a>
  <a id="2031" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1974" class="Function">isApartnessDual</a> <a id="2047" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2047" class="Bound">apa</a>
    <a id="2055" class="Symbol">=</a> <a id="2057" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1078" class="InductiveConstructor">isapartness</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1103" class="Field">IsApartness.is-set</a> <a id="2089" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2047" class="Bound">apa</a><a id="2092" class="Symbol">)</a>
                  <a id="2112" class="Symbol">(λ</a> <a id="2115" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2115" class="Bound">a</a> <a id="2117" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2117" class="Bound">b</a> <a id="2119" class="Symbol">→</a> <a id="2121" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1124" class="Field">IsApartness.is-prop-valued</a> <a id="2148" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2047" class="Bound">apa</a> <a id="2152" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2117" class="Bound">b</a> <a id="2154" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2115" class="Bound">a</a><a id="2155" class="Symbol">)</a>
                  <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1162" class="Field">IsApartness.is-irrefl</a> <a id="2198" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2047" class="Bound">apa</a><a id="2201" class="Symbol">)</a>
                  <a id="2221" class="Symbol">(λ</a> <a id="2224" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2224" class="Bound">a</a> <a id="2226" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2226" class="Bound">b</a> <a id="2228" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2228" class="Bound">c</a> <a id="2230" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2230" class="Bound">Rba</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">∥₁.map</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2255" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2257" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2445" class="Function">s</a> <a id="2259" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2228" class="Bound">c</a> <a id="2261" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2224" class="Bound">a</a><a id="2262" class="Symbol">)</a>
                                               <a id="2311" class="Symbol">(</a><a id="2312" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2316" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2318" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2445" class="Function">s</a> <a id="2320" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2228" class="Bound">c</a> <a id="2322" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2226" class="Bound">b</a><a id="2323" class="Symbol">))</a>
                                        <a id="2366" class="Symbol">(</a><a id="2367" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1191" class="Field">IsApartness.is-cotrans</a> <a id="2390" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2047" class="Bound">apa</a> <a id="2394" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2224" class="Bound">a</a> <a id="2396" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2226" class="Bound">b</a> <a id="2398" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2228" class="Bound">c</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2445" class="Function">s</a> <a id="2403" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2224" class="Bound">a</a> <a id="2405" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2226" class="Bound">b</a> <a id="2407" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2230" class="Bound">Rba</a><a id="2410" class="Symbol">)))</a>
                   <a id="2433" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2445" class="Function">s</a>
    <a id="2439" class="Keyword">where</a> <a id="2445" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2445" class="Function">s</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="2461" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1408" class="Bound">R</a><a id="2462" class="Symbol">)</a>
          <a id="2474" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2445" class="Function">s</a> <a id="2476" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2476" class="Bound">a</a> <a id="2478" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2478" class="Bound">b</a> <a id="2480" class="Symbol">=</a> <a id="2482" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1222" class="Field">IsApartness.is-sym</a> <a id="2501" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2047" class="Bound">apa</a> <a id="2505" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2478" class="Bound">b</a> <a id="2507" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2476" class="Bound">a</a>

<a id="DualApartness"></a><a id="2510" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2510" class="Function">DualApartness</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="2536" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#476" class="Generalizable">ℓ</a> <a id="2538" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#478" class="Generalizable">ℓ&#39;</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="2553" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#476" class="Generalizable">ℓ</a> <a id="2555" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#478" class="Generalizable">ℓ&#39;</a>
<a id="2558" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2510" class="Function">DualApartness</a> <a id="2572" class="Symbol">(_</a> <a id="2575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2577" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2577" class="Bound">apa</a><a id="2580" class="Symbol">)</a>
  <a id="2584" class="Symbol">=</a> <a id="2586" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1670" class="Function">apartness</a> <a id="2596" class="Symbol">_</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Cubical.Relation.Binary.Base.html#3465" class="Function">BinaryRelation.Dual</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1449" class="Field Operator">ApartnessStr._#_</a> <a id="2637" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2577" class="Bound">apa</a><a id="2640" class="Symbol">))</a>
                <a id="2659" class="Symbol">(</a><a id="2660" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#1974" class="Function">isApartnessDual</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1479" class="Field">ApartnessStr.isApartness</a> <a id="2702" href="Cubical.Relation.Binary.Order.Apartness.Properties.html#2577" class="Bound">apa</a><a id="2705" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Apartness.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Apartness</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Apartness.html" class="Module">Cubical.Relation.Binary.Order.Apartness</a> <a id="48" class="Keyword">where</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Cubical.Relation.Binary.Order.Apartness.Base.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Base</a> <a id="112" class="Keyword">public</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Cubical.Relation.Binary.Order.Apartness.Properties.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Properties</a> <a id="182" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Loset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Loset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Losets are linearly-ordered sets,
  i.e. strict posets that are also weakly linear
  and connected, or more plainly a strict poset
  where every element can be compared
-}</a>
<a id="178" class="Keyword">module</a> <a id="185" href="Cubical.Relation.Binary.Order.Loset.Base.html" class="Module">Cubical.Relation.Binary.Order.Loset.Base</a> <a id="226" class="Keyword">where</a>

<a id="233" class="Keyword">open</a> <a id="238" class="Keyword">import</a> <a id="245" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>

<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="756" class="Keyword">open</a> <a id="761" class="Keyword">import</a> <a id="768" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="833" class="Keyword">open</a> <a id="838" class="Keyword">import</a> <a id="845" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="874" class="Keyword">open</a> <a id="879" class="Keyword">import</a> <a id="886" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a>

<a id="923" class="Keyword">open</a> <a id="928" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="932" class="Keyword">open</a> <a id="937" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>


<a id="954" class="Keyword">private</a>
  <a id="964" class="Keyword">variable</a>
    <a id="977" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a> <a id="979" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a> <a id="982" href="Cubical.Relation.Binary.Order.Loset.Base.html#982" class="Generalizable">ℓ&#39;&#39;</a> <a id="986" href="Cubical.Relation.Binary.Order.Loset.Base.html#986" class="Generalizable">ℓ₀</a> <a id="989" href="Cubical.Relation.Binary.Order.Loset.Base.html#989" class="Generalizable">ℓ₀&#39;</a> <a id="993" href="Cubical.Relation.Binary.Order.Loset.Base.html#993" class="Generalizable">ℓ₁</a> <a id="996" href="Cubical.Relation.Binary.Order.Loset.Base.html#996" class="Generalizable">ℓ₁&#39;</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1009" class="Keyword">record</a> <a id="IsLoset"></a><a id="1016" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="1024" class="Symbol">{</a><a id="1025" href="Cubical.Relation.Binary.Order.Loset.Base.html#1025" class="Bound">A</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1034" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a><a id="1035" class="Symbol">}</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Cubical.Relation.Binary.Order.Loset.Base.html#1038" class="Bound Operator">_&lt;_</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="Cubical.Relation.Binary.Order.Loset.Base.html#1025" class="Bound">A</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Cubical.Relation.Binary.Order.Loset.Base.html#1025" class="Bound">A</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1057" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a><a id="1059" class="Symbol">)</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1075" href="Cubical.Relation.Binary.Order.Loset.Base.html#1034" class="Bound">ℓ</a> <a id="1077" href="Cubical.Relation.Binary.Order.Loset.Base.html#1057" class="Bound">ℓ&#39;</a><a id="1079" class="Symbol">)</a> <a id="1081" class="Keyword">where</a>
  <a id="1089" class="Keyword">no-eta-equality</a>
  <a id="1107" class="Keyword">constructor</a> <a id="isloset"></a><a id="1119" href="Cubical.Relation.Binary.Order.Loset.Base.html#1119" class="InductiveConstructor">isloset</a>

  <a id="1130" class="Keyword">field</a>
    <a id="IsLoset.is-set"></a><a id="1140" href="Cubical.Relation.Binary.Order.Loset.Base.html#1140" class="Field">is-set</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1155" href="Cubical.Relation.Binary.Order.Loset.Base.html#1025" class="Bound">A</a>
    <a id="IsLoset.is-prop-valued"></a><a id="1161" href="Cubical.Relation.Binary.Order.Loset.Base.html#1161" class="Field">is-prop-valued</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="1191" href="Cubical.Relation.Binary.Order.Loset.Base.html#1038" class="Bound Operator">_&lt;_</a>
    <a id="IsLoset.is-irrefl"></a><a id="1199" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">is-irrefl</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1220" href="Cubical.Relation.Binary.Order.Loset.Base.html#1038" class="Bound Operator">_&lt;_</a>
    <a id="IsLoset.is-trans"></a><a id="1228" href="Cubical.Relation.Binary.Order.Loset.Base.html#1228" class="Field">is-trans</a> <a id="1237" class="Symbol">:</a> <a id="1239" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1247" href="Cubical.Relation.Binary.Order.Loset.Base.html#1038" class="Bound Operator">_&lt;_</a>
    <a id="IsLoset.is-asym"></a><a id="1255" href="Cubical.Relation.Binary.Order.Loset.Base.html#1255" class="Field">is-asym</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="1272" href="Cubical.Relation.Binary.Order.Loset.Base.html#1038" class="Bound Operator">_&lt;_</a>
    <a id="IsLoset.is-weakly-linear"></a><a id="1280" href="Cubical.Relation.Binary.Order.Loset.Base.html#1280" class="Field">is-weakly-linear</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Cubical.Relation.Binary.Base.html#2442" class="Function">isWeaklyLinear</a> <a id="1314" href="Cubical.Relation.Binary.Order.Loset.Base.html#1038" class="Bound Operator">_&lt;_</a>
    <a id="IsLoset.is-connected"></a><a id="1322" href="Cubical.Relation.Binary.Order.Loset.Base.html#1322" class="Field">is-connected</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Cubical.Relation.Binary.Base.html#2536" class="Function">isConnected</a> <a id="1349" href="Cubical.Relation.Binary.Order.Loset.Base.html#1038" class="Bound Operator">_&lt;_</a>

<a id="1354" class="Keyword">unquoteDecl</a> <a id="IsLosetIsoΣ"></a><a id="1366" href="Cubical.Relation.Binary.Order.Loset.Base.html#1366" class="Function">IsLosetIsoΣ</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1398" href="Cubical.Relation.Binary.Order.Loset.Base.html#1366" class="Function">IsLosetIsoΣ</a> <a id="1410" class="Symbol">(</a><a id="1411" class="Keyword">quote</a> <a id="1417" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a><a id="1424" class="Symbol">)</a>


<a id="1428" class="Keyword">record</a> <a id="LosetStr"></a><a id="1435" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Record">LosetStr</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Cubical.Relation.Binary.Order.Loset.Base.html#1445" class="Bound">ℓ&#39;</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1455" class="Symbol">)</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Relation.Binary.Order.Loset.Base.html#1458" class="Bound">A</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1467" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1484" href="Cubical.Relation.Binary.Order.Loset.Base.html#1467" class="Bound">ℓ</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1493" href="Cubical.Relation.Binary.Order.Loset.Base.html#1445" class="Bound">ℓ&#39;</a><a id="1495" class="Symbol">))</a> <a id="1498" class="Keyword">where</a>

  <a id="1507" class="Keyword">constructor</a> <a id="losetstr"></a><a id="1519" href="Cubical.Relation.Binary.Order.Loset.Base.html#1519" class="InductiveConstructor">losetstr</a>

  <a id="1531" class="Keyword">field</a>
    <a id="LosetStr._&lt;_"></a><a id="1541" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Field Operator">_&lt;_</a>     <a id="1549" class="Symbol">:</a> <a id="1551" href="Cubical.Relation.Binary.Order.Loset.Base.html#1458" class="Bound">A</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Relation.Binary.Order.Loset.Base.html#1458" class="Bound">A</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1564" href="Cubical.Relation.Binary.Order.Loset.Base.html#1445" class="Bound">ℓ&#39;</a>
    <a id="LosetStr.isLoset"></a><a id="1571" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Field">isLoset</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="1589" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Field Operator">_&lt;_</a>

  <a id="1596" class="Keyword">infixl</a> <a id="1603" class="Number">7</a> <a id="1605" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">_&lt;_</a>

  <a id="1612" class="Keyword">open</a> <a id="1617" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Module">IsLoset</a> <a id="1625" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Field">isLoset</a> <a id="1633" class="Keyword">public</a>

<a id="Loset"></a><a id="1641" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="1647" class="Symbol">:</a> <a id="1649" class="Symbol">∀</a> <a id="1651" href="Cubical.Relation.Binary.Order.Loset.Base.html#1651" class="Bound">ℓ</a> <a id="1653" href="Cubical.Relation.Binary.Order.Loset.Base.html#1653" class="Bound">ℓ&#39;</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1677" href="Cubical.Relation.Binary.Order.Loset.Base.html#1651" class="Bound">ℓ</a><a id="1678" class="Symbol">)</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1687" href="Cubical.Relation.Binary.Order.Loset.Base.html#1653" class="Bound">ℓ&#39;</a><a id="1689" class="Symbol">))</a>
<a id="1692" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="1698" href="Cubical.Relation.Binary.Order.Loset.Base.html#1698" class="Bound">ℓ</a> <a id="1700" href="Cubical.Relation.Binary.Order.Loset.Base.html#1700" class="Bound">ℓ&#39;</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1717" href="Cubical.Relation.Binary.Order.Loset.Base.html#1698" class="Bound">ℓ</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Record">LosetStr</a> <a id="1729" href="Cubical.Relation.Binary.Order.Loset.Base.html#1700" class="Bound">ℓ&#39;</a><a id="1731" class="Symbol">)</a>

<a id="loset"></a><a id="1734" href="Cubical.Relation.Binary.Order.Loset.Base.html#1734" class="Function">loset</a> <a id="1740" class="Symbol">:</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Relation.Binary.Order.Loset.Base.html#1743" class="Bound">A</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1752" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">→</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Relation.Binary.Order.Loset.Base.html#1758" class="Bound Operator">_&lt;_</a> <a id="1762" class="Symbol">:</a> <a id="1764" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1768" href="Cubical.Relation.Binary.Order.Loset.Base.html#1743" class="Bound">A</a> <a id="1770" href="Cubical.Relation.Binary.Order.Loset.Base.html#1743" class="Bound">A</a> <a id="1772" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="1786" href="Cubical.Relation.Binary.Order.Loset.Base.html#1758" class="Bound Operator">_&lt;_</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="1798" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a> <a id="1800" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a>
<a id="1803" href="Cubical.Relation.Binary.Order.Loset.Base.html#1734" class="Function">loset</a> <a id="1809" href="Cubical.Relation.Binary.Order.Loset.Base.html#1809" class="Bound">A</a> <a id="1811" href="Cubical.Relation.Binary.Order.Loset.Base.html#1811" class="Bound Operator">_&lt;_</a> <a id="1815" href="Cubical.Relation.Binary.Order.Loset.Base.html#1815" class="Bound">los</a> <a id="1819" class="Symbol">=</a> <a id="1821" href="Cubical.Relation.Binary.Order.Loset.Base.html#1809" class="Bound">A</a> <a id="1823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Cubical.Relation.Binary.Order.Loset.Base.html#1519" class="InductiveConstructor">losetstr</a> <a id="1835" href="Cubical.Relation.Binary.Order.Loset.Base.html#1811" class="Bound Operator">_&lt;_</a> <a id="1839" href="Cubical.Relation.Binary.Order.Loset.Base.html#1815" class="Bound">los</a><a id="1842" class="Symbol">)</a>

<a id="1845" class="Keyword">record</a> <a id="IsLosetEquiv"></a><a id="1852" href="Cubical.Relation.Binary.Order.Loset.Base.html#1852" class="Record">IsLosetEquiv</a> <a id="1865" class="Symbol">{</a><a id="1866" href="Cubical.Relation.Binary.Order.Loset.Base.html#1866" class="Bound">A</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1875" href="Cubical.Relation.Binary.Order.Loset.Base.html#986" class="Generalizable">ℓ₀</a><a id="1877" class="Symbol">}</a> <a id="1879" class="Symbol">{</a><a id="1880" href="Cubical.Relation.Binary.Order.Loset.Base.html#1880" class="Bound">B</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1889" href="Cubical.Relation.Binary.Order.Loset.Base.html#993" class="Generalizable">ℓ₁</a><a id="1891" class="Symbol">}</a>
  <a id="1895" class="Symbol">(</a><a id="1896" href="Cubical.Relation.Binary.Order.Loset.Base.html#1896" class="Bound">M</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Record">LosetStr</a> <a id="1909" href="Cubical.Relation.Binary.Order.Loset.Base.html#989" class="Generalizable">ℓ₀&#39;</a> <a id="1913" href="Cubical.Relation.Binary.Order.Loset.Base.html#1866" class="Bound">A</a><a id="1914" class="Symbol">)</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Relation.Binary.Order.Loset.Base.html#1917" class="Bound">e</a> <a id="1919" class="Symbol">:</a> <a id="1921" href="Cubical.Relation.Binary.Order.Loset.Base.html#1866" class="Bound">A</a> <a id="1923" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1925" href="Cubical.Relation.Binary.Order.Loset.Base.html#1880" class="Bound">B</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Relation.Binary.Order.Loset.Base.html#1929" class="Bound">N</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Record">LosetStr</a> <a id="1942" href="Cubical.Relation.Binary.Order.Loset.Base.html#996" class="Generalizable">ℓ₁&#39;</a> <a id="1946" href="Cubical.Relation.Binary.Order.Loset.Base.html#1880" class="Bound">B</a><a id="1947" class="Symbol">)</a>
  <a id="1951" class="Symbol">:</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1972" href="Cubical.Relation.Binary.Order.Loset.Base.html#1875" class="Bound">ℓ₀</a> <a id="1975" href="Cubical.Relation.Binary.Order.Loset.Base.html#1909" class="Bound">ℓ₀&#39;</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Cubical.Relation.Binary.Order.Loset.Base.html#1942" class="Bound">ℓ₁&#39;</a><a id="1983" class="Symbol">)</a>
  <a id="1987" class="Keyword">where</a>
  <a id="1995" class="Keyword">constructor</a>
   <a id="islosetequiv"></a><a id="2010" href="Cubical.Relation.Binary.Order.Loset.Base.html#2010" class="InductiveConstructor">islosetequiv</a>
  <a id="2025" class="Comment">-- Shorter qualified names</a>
  <a id="2054" class="Keyword">private</a>
    <a id="2066" class="Keyword">module</a> <a id="IsLosetEquiv.M"></a><a id="2073" href="Cubical.Relation.Binary.Order.Loset.Base.html#2073" class="Module">M</a> <a id="2075" class="Symbol">=</a> <a id="2077" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Module">LosetStr</a> <a id="2086" href="Cubical.Relation.Binary.Order.Loset.Base.html#1896" class="Bound">M</a>
    <a id="2092" class="Keyword">module</a> <a id="IsLosetEquiv.N"></a><a id="2099" href="Cubical.Relation.Binary.Order.Loset.Base.html#2099" class="Module">N</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Module">LosetStr</a> <a id="2112" href="Cubical.Relation.Binary.Order.Loset.Base.html#1929" class="Bound">N</a>

  <a id="2117" class="Keyword">field</a>
    <a id="IsLosetEquiv.pres&lt;"></a><a id="2127" href="Cubical.Relation.Binary.Order.Loset.Base.html#2127" class="Field">pres&lt;</a> <a id="2133" class="Symbol">:</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Cubical.Relation.Binary.Order.Loset.Base.html#2136" class="Bound">x</a> <a id="2138" href="Cubical.Relation.Binary.Order.Loset.Base.html#2138" class="Bound">y</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Cubical.Relation.Binary.Order.Loset.Base.html#1866" class="Bound">A</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Cubical.Relation.Binary.Order.Loset.Base.html#2136" class="Bound">x</a> <a id="2149" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">M.&lt;</a> <a id="2153" href="Cubical.Relation.Binary.Order.Loset.Base.html#2138" class="Bound">y</a> <a id="2155" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2157" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2166" href="Cubical.Relation.Binary.Order.Loset.Base.html#1917" class="Bound">e</a> <a id="2168" href="Cubical.Relation.Binary.Order.Loset.Base.html#2136" class="Bound">x</a> <a id="2170" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">N.&lt;</a> <a id="2174" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2183" href="Cubical.Relation.Binary.Order.Loset.Base.html#1917" class="Bound">e</a> <a id="2185" href="Cubical.Relation.Binary.Order.Loset.Base.html#2138" class="Bound">y</a>


<a id="LosetEquiv"></a><a id="2189" href="Cubical.Relation.Binary.Order.Loset.Base.html#2189" class="Function">LosetEquiv</a> <a id="2200" class="Symbol">:</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Cubical.Relation.Binary.Order.Loset.Base.html#2203" class="Bound">M</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="2213" href="Cubical.Relation.Binary.Order.Loset.Base.html#986" class="Generalizable">ℓ₀</a> <a id="2216" href="Cubical.Relation.Binary.Order.Loset.Base.html#989" class="Generalizable">ℓ₀&#39;</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Cubical.Relation.Binary.Order.Loset.Base.html#2222" class="Bound">M</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="2232" href="Cubical.Relation.Binary.Order.Loset.Base.html#993" class="Generalizable">ℓ₁</a> <a id="2235" href="Cubical.Relation.Binary.Order.Loset.Base.html#996" class="Generalizable">ℓ₁&#39;</a><a id="2238" class="Symbol">)</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2261" href="Cubical.Relation.Binary.Order.Loset.Base.html#986" class="Generalizable">ℓ₀</a> <a id="2264" href="Cubical.Relation.Binary.Order.Loset.Base.html#989" class="Generalizable">ℓ₀&#39;</a><a id="2267" class="Symbol">)</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2276" href="Cubical.Relation.Binary.Order.Loset.Base.html#993" class="Generalizable">ℓ₁</a> <a id="2279" href="Cubical.Relation.Binary.Order.Loset.Base.html#996" class="Generalizable">ℓ₁&#39;</a><a id="2282" class="Symbol">))</a>
<a id="2285" href="Cubical.Relation.Binary.Order.Loset.Base.html#2189" class="Function">LosetEquiv</a> <a id="2296" href="Cubical.Relation.Binary.Order.Loset.Base.html#2296" class="Bound">M</a> <a id="2298" href="Cubical.Relation.Binary.Order.Loset.Base.html#2298" class="Bound">N</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2305" href="Cubical.Relation.Binary.Order.Loset.Base.html#2305" class="Bound">e</a> <a id="2307" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2309" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2311" href="Cubical.Relation.Binary.Order.Loset.Base.html#2296" class="Bound">M</a> <a id="2313" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2315" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2317" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2319" href="Cubical.Relation.Binary.Order.Loset.Base.html#2298" class="Bound">N</a> <a id="2321" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2323" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2325" href="Cubical.Relation.Binary.Order.Loset.Base.html#1852" class="Record">IsLosetEquiv</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Cubical.Relation.Binary.Order.Loset.Base.html#2296" class="Bound">M</a> <a id="2341" class="Symbol">.</a><a id="2342" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2345" class="Symbol">)</a> <a id="2347" href="Cubical.Relation.Binary.Order.Loset.Base.html#2305" class="Bound">e</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Cubical.Relation.Binary.Order.Loset.Base.html#2298" class="Bound">N</a> <a id="2352" class="Symbol">.</a><a id="2353" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2356" class="Symbol">)</a>

<a id="isPropIsLoset"></a><a id="2359" href="Cubical.Relation.Binary.Order.Loset.Base.html#2359" class="Function">isPropIsLoset</a> <a id="2373" class="Symbol">:</a> <a id="2375" class="Symbol">{</a><a id="2376" href="Cubical.Relation.Binary.Order.Loset.Base.html#2376" class="Bound">A</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2385" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a><a id="2386" class="Symbol">}</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Cubical.Relation.Binary.Order.Loset.Base.html#2389" class="Bound Operator">_&lt;_</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Cubical.Relation.Binary.Order.Loset.Base.html#2376" class="Bound">A</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="Cubical.Relation.Binary.Order.Loset.Base.html#2376" class="Bound">A</a> <a id="2401" class="Symbol">→</a> <a id="2403" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2408" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a><a id="2410" class="Symbol">)</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="2430" href="Cubical.Relation.Binary.Order.Loset.Base.html#2389" class="Bound Operator">_&lt;_</a><a id="2433" class="Symbol">)</a>
<a id="2435" href="Cubical.Relation.Binary.Order.Loset.Base.html#2359" class="Function">isPropIsLoset</a> <a id="2449" href="Cubical.Relation.Binary.Order.Loset.Base.html#2449" class="Bound Operator">_&lt;_</a> <a id="2453" class="Symbol">=</a> <a id="2455" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2480" class="Number">1</a> <a id="2482" href="Cubical.Relation.Binary.Order.Loset.Base.html#1366" class="Function">IsLosetIsoΣ</a>
  <a id="2496" class="Symbol">(</a><a id="2497" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2505" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2521" class="Symbol">λ</a> <a id="2523" href="Cubical.Relation.Binary.Order.Loset.Base.html#2523" class="Bound">isSetA</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2550" class="Symbol">(λ</a> <a id="2553" href="Cubical.Relation.Binary.Order.Loset.Base.html#2553" class="Bound">_</a> <a id="2555" href="Cubical.Relation.Binary.Order.Loset.Base.html#2555" class="Bound">_</a> <a id="2557" class="Symbol">→</a> <a id="2559" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2571" class="Symbol">))</a>
      <a id="2580" class="Symbol">λ</a> <a id="2582" href="Cubical.Relation.Binary.Order.Loset.Base.html#2582" class="Bound">isPropValued&lt;</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Foundations.HLevels.html#14316" class="Function">isProp×4</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Cubical.Relation.Binary.Order.Loset.Base.html#2619" class="Bound">x</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Cubical.Relation.Binary.Order.Loset.Base.html#2619" class="Bound">x</a> <a id="2634" href="Cubical.Relation.Binary.Order.Loset.Base.html#2449" class="Bound Operator">&lt;</a> <a id="2636" href="Cubical.Relation.Binary.Order.Loset.Base.html#2619" class="Bound">x</a><a id="2637" class="Symbol">)))</a>
                                 <a id="2674" class="Symbol">(</a><a id="2675" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="2684" class="Symbol">(λ</a> <a id="2687" href="Cubical.Relation.Binary.Order.Loset.Base.html#2687" class="Bound">_</a> <a id="2689" href="Cubical.Relation.Binary.Order.Loset.Base.html#2689" class="Bound">_</a> <a id="2691" href="Cubical.Relation.Binary.Order.Loset.Base.html#2691" class="Bound">_</a> <a id="2693" href="Cubical.Relation.Binary.Order.Loset.Base.html#2693" class="Bound">_</a> <a id="2695" href="Cubical.Relation.Binary.Order.Loset.Base.html#2695" class="Bound">_</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Cubical.Relation.Binary.Order.Loset.Base.html#2582" class="Bound">isPropValued&lt;</a> <a id="2713" class="Symbol">_</a> <a id="2715" class="Symbol">_))</a>
                                 <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="2762" class="Symbol">(λ</a> <a id="2765" href="Cubical.Relation.Binary.Order.Loset.Base.html#2765" class="Bound">x</a> <a id="2767" href="Cubical.Relation.Binary.Order.Loset.Base.html#2767" class="Bound">y</a> <a id="2769" href="Cubical.Relation.Binary.Order.Loset.Base.html#2769" class="Bound">_</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Relation.Binary.Order.Loset.Base.html#2767" class="Bound">y</a> <a id="2784" href="Cubical.Relation.Binary.Order.Loset.Base.html#2449" class="Bound Operator">&lt;</a> <a id="2786" href="Cubical.Relation.Binary.Order.Loset.Base.html#2765" class="Bound">x</a><a id="2787" class="Symbol">)))</a>
                                 <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="2834" class="Symbol">λ</a> <a id="2836" href="Cubical.Relation.Binary.Order.Loset.Base.html#2836" class="Bound">_</a> <a id="2838" href="Cubical.Relation.Binary.Order.Loset.Base.html#2838" class="Bound">_</a> <a id="2840" href="Cubical.Relation.Binary.Order.Loset.Base.html#2840" class="Bound">_</a> <a id="2842" href="Cubical.Relation.Binary.Order.Loset.Base.html#2842" class="Bound">_</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="2853" class="Symbol">)</a>
                                 <a id="2888" class="Symbol">(</a><a id="2889" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="2898" class="Symbol">λ</a> <a id="2900" href="Cubical.Relation.Binary.Order.Loset.Base.html#2900" class="Bound">_</a> <a id="2902" href="Cubical.Relation.Binary.Order.Loset.Base.html#2902" class="Bound">_</a> <a id="2904" href="Cubical.Relation.Binary.Order.Loset.Base.html#2904" class="Bound">_</a> <a id="2906" class="Symbol">→</a> <a id="2908" href="Cubical.Relation.Binary.Order.Loset.Base.html#2523" class="Bound">isSetA</a> <a id="2915" class="Symbol">_</a> <a id="2917" class="Symbol">_))</a>

<a id="𝒮ᴰ-Loset"></a><a id="2922" href="Cubical.Relation.Binary.Order.Loset.Base.html#2922" class="Function">𝒮ᴰ-Loset</a> <a id="2931" class="Symbol">:</a> <a id="2933" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2940" class="Symbol">(</a><a id="2941" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2948" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Record">LosetStr</a> <a id="2961" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a><a id="2963" class="Symbol">)</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2972" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a> <a id="2974" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a><a id="2976" class="Symbol">)</a>
<a id="2978" href="Cubical.Relation.Binary.Order.Loset.Base.html#2922" class="Function">𝒮ᴰ-Loset</a> <a id="2987" class="Symbol">=</a>
  <a id="2991" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3009" class="Symbol">_)</a> <a id="3012" href="Cubical.Relation.Binary.Order.Loset.Base.html#1852" class="Record">IsLosetEquiv</a>
    <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3044" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3050" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Field Operator">_&lt;_</a> <a id="3054" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3056" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3067" class="Symbol">_</a> <a id="3069" class="Symbol">_</a> <a id="3071" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3073" href="Cubical.Relation.Binary.Order.Loset.Base.html#2127" class="Field">pres&lt;</a> <a id="3079" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3087" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3093" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Field">isLoset</a> <a id="3101" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3103" class="Symbol">(λ</a> <a id="3106" href="Cubical.Relation.Binary.Order.Loset.Base.html#3106" class="Bound">_</a> <a id="3108" href="Cubical.Relation.Binary.Order.Loset.Base.html#3108" class="Bound">_</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Cubical.Relation.Binary.Order.Loset.Base.html#2359" class="Function">isPropIsLoset</a> <a id="3126" class="Symbol">_)</a> <a id="3129" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3130" class="Symbol">)</a>
    <a id="3136" class="Keyword">where</a>
    <a id="3146" class="Keyword">open</a> <a id="3151" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Module">LosetStr</a>
    <a id="3164" class="Keyword">open</a> <a id="3169" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Module">IsLoset</a>
    <a id="3181" class="Keyword">open</a> <a id="3186" href="Cubical.Relation.Binary.Order.Loset.Base.html#1852" class="Module">IsLosetEquiv</a>

<a id="LosetPath"></a><a id="3200" href="Cubical.Relation.Binary.Order.Loset.Base.html#3200" class="Function">LosetPath</a> <a id="3210" class="Symbol">:</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Cubical.Relation.Binary.Order.Loset.Base.html#3213" class="Bound">M</a> <a id="3215" href="Cubical.Relation.Binary.Order.Loset.Base.html#3215" class="Bound">N</a> <a id="3217" class="Symbol">:</a> <a id="3219" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="3225" href="Cubical.Relation.Binary.Order.Loset.Base.html#977" class="Generalizable">ℓ</a> <a id="3227" href="Cubical.Relation.Binary.Order.Loset.Base.html#979" class="Generalizable">ℓ&#39;</a><a id="3229" class="Symbol">)</a> <a id="3231" class="Symbol">→</a> <a id="3233" href="Cubical.Relation.Binary.Order.Loset.Base.html#2189" class="Function">LosetEquiv</a> <a id="3244" href="Cubical.Relation.Binary.Order.Loset.Base.html#3213" class="Bound">M</a> <a id="3246" href="Cubical.Relation.Binary.Order.Loset.Base.html#3215" class="Bound">N</a> <a id="3248" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3250" class="Symbol">(</a><a id="3251" href="Cubical.Relation.Binary.Order.Loset.Base.html#3213" class="Bound">M</a> <a id="3253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3255" href="Cubical.Relation.Binary.Order.Loset.Base.html#3215" class="Bound">N</a><a id="3256" class="Symbol">)</a>
<a id="3258" href="Cubical.Relation.Binary.Order.Loset.Base.html#3200" class="Function">LosetPath</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3272" href="Cubical.Relation.Binary.Order.Loset.Base.html#2922" class="Function">𝒮ᴰ-Loset</a> <a id="3281" class="Symbol">.</a><a id="3282" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3292" class="Comment">-- an easier way of establishing an equivalence of losets</a>
<a id="3350" class="Keyword">module</a> <a id="3357" href="Cubical.Relation.Binary.Order.Loset.Base.html#3357" class="Module">_</a> <a id="3359" class="Symbol">{</a><a id="3360" href="Cubical.Relation.Binary.Order.Loset.Base.html#3360" class="Bound">P</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="3370" href="Cubical.Relation.Binary.Order.Loset.Base.html#986" class="Generalizable">ℓ₀</a> <a id="3373" href="Cubical.Relation.Binary.Order.Loset.Base.html#989" class="Generalizable">ℓ₀&#39;</a><a id="3376" class="Symbol">}</a> <a id="3378" class="Symbol">{</a><a id="3379" href="Cubical.Relation.Binary.Order.Loset.Base.html#3379" class="Bound">S</a> <a id="3381" class="Symbol">:</a> <a id="3383" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="3389" href="Cubical.Relation.Binary.Order.Loset.Base.html#993" class="Generalizable">ℓ₁</a> <a id="3392" href="Cubical.Relation.Binary.Order.Loset.Base.html#996" class="Generalizable">ℓ₁&#39;</a><a id="3395" class="Symbol">}</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3404" href="Cubical.Relation.Binary.Order.Loset.Base.html#3360" class="Bound">P</a> <a id="3406" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3408" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3410" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3412" href="Cubical.Relation.Binary.Order.Loset.Base.html#3379" class="Bound">S</a> <a id="3414" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3415" class="Symbol">)</a> <a id="3417" class="Keyword">where</a>
  <a id="3425" class="Keyword">private</a>
    <a id="3437" class="Keyword">module</a> <a id="3444" href="Cubical.Relation.Binary.Order.Loset.Base.html#3444" class="Module">P</a> <a id="3446" class="Symbol">=</a> <a id="3448" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Module">LosetStr</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Cubical.Relation.Binary.Order.Loset.Base.html#3360" class="Bound">P</a> <a id="3460" class="Symbol">.</a><a id="3461" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3464" class="Symbol">)</a>
    <a id="3470" class="Keyword">module</a> <a id="3477" href="Cubical.Relation.Binary.Order.Loset.Base.html#3477" class="Module">S</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Cubical.Relation.Binary.Order.Loset.Base.html#1435" class="Module">LosetStr</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Cubical.Relation.Binary.Order.Loset.Base.html#3379" class="Bound">S</a> <a id="3493" class="Symbol">.</a><a id="3494" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3497" class="Symbol">)</a>

  <a id="3502" class="Keyword">module</a> <a id="3509" href="Cubical.Relation.Binary.Order.Loset.Base.html#3509" class="Module">_</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Cubical.Relation.Binary.Order.Loset.Base.html#3512" class="Bound">isMon</a> <a id="3518" class="Symbol">:</a> <a id="3520" class="Symbol">∀</a> <a id="3522" href="Cubical.Relation.Binary.Order.Loset.Base.html#3522" class="Bound">x</a> <a id="3524" href="Cubical.Relation.Binary.Order.Loset.Base.html#3524" class="Bound">y</a> <a id="3526" class="Symbol">→</a> <a id="3528" href="Cubical.Relation.Binary.Order.Loset.Base.html#3522" class="Bound">x</a> <a id="3530" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">P.&lt;</a> <a id="3534" href="Cubical.Relation.Binary.Order.Loset.Base.html#3524" class="Bound">y</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3547" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="3549" href="Cubical.Relation.Binary.Order.Loset.Base.html#3522" class="Bound">x</a> <a id="3551" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">S.&lt;</a> <a id="3555" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3564" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="3566" href="Cubical.Relation.Binary.Order.Loset.Base.html#3524" class="Bound">y</a><a id="3567" class="Symbol">)</a>
           <a id="3580" class="Symbol">(</a><a id="3581" href="Cubical.Relation.Binary.Order.Loset.Base.html#3581" class="Bound">isMonInv</a> <a id="3590" class="Symbol">:</a> <a id="3592" class="Symbol">∀</a> <a id="3594" href="Cubical.Relation.Binary.Order.Loset.Base.html#3594" class="Bound">x</a> <a id="3596" href="Cubical.Relation.Binary.Order.Loset.Base.html#3596" class="Bound">y</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Cubical.Relation.Binary.Order.Loset.Base.html#3594" class="Bound">x</a> <a id="3602" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">S.&lt;</a> <a id="3606" href="Cubical.Relation.Binary.Order.Loset.Base.html#3596" class="Bound">y</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3616" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="3618" href="Cubical.Relation.Binary.Order.Loset.Base.html#3594" class="Bound">x</a> <a id="3620" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">P.&lt;</a> <a id="3624" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3630" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="3632" href="Cubical.Relation.Binary.Order.Loset.Base.html#3596" class="Bound">y</a><a id="3633" class="Symbol">)</a> <a id="3635" class="Keyword">where</a>
    <a id="3645" class="Keyword">open</a> <a id="3650" href="Cubical.Relation.Binary.Order.Loset.Base.html#1852" class="Module">IsLosetEquiv</a>
    <a id="3667" class="Keyword">open</a> <a id="3672" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Module">IsLoset</a>

    <a id="3685" href="Cubical.Relation.Binary.Order.Loset.Base.html#3685" class="Function">makeIsLosetEquiv</a> <a id="3702" class="Symbol">:</a> <a id="3704" href="Cubical.Relation.Binary.Order.Loset.Base.html#1852" class="Record">IsLosetEquiv</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Relation.Binary.Order.Loset.Base.html#3360" class="Bound">P</a> <a id="3720" class="Symbol">.</a><a id="3721" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3724" class="Symbol">)</a> <a id="3726" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Cubical.Relation.Binary.Order.Loset.Base.html#3379" class="Bound">S</a> <a id="3731" class="Symbol">.</a><a id="3732" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3735" class="Symbol">)</a>
    <a id="3741" href="Cubical.Relation.Binary.Order.Loset.Base.html#2127" class="Field">pres&lt;</a> <a id="3747" href="Cubical.Relation.Binary.Order.Loset.Base.html#3685" class="Function">makeIsLosetEquiv</a> <a id="3764" href="Cubical.Relation.Binary.Order.Loset.Base.html#3764" class="Bound">x</a> <a id="3766" href="Cubical.Relation.Binary.Order.Loset.Base.html#3766" class="Bound">y</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Function">P.isLoset</a> <a id="3798" class="Symbol">.</a><a id="3799" href="Cubical.Relation.Binary.Order.Loset.Base.html#1161" class="Field">is-prop-valued</a> <a id="3814" class="Symbol">_</a> <a id="3816" class="Symbol">_)</a>
                                                  <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Function">S.isLoset</a> <a id="3880" class="Symbol">.</a><a id="3881" href="Cubical.Relation.Binary.Order.Loset.Base.html#1161" class="Field">is-prop-valued</a> <a id="3896" class="Symbol">_</a> <a id="3898" class="Symbol">_)</a>
                                                  <a id="3951" class="Symbol">(</a><a id="3952" href="Cubical.Relation.Binary.Order.Loset.Base.html#3512" class="Bound">isMon</a> <a id="3958" class="Symbol">_</a> <a id="3960" class="Symbol">_)</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Relation.Binary.Order.Loset.Base.html#3997" class="Function">isMonInv&#39;</a> <a id="3974" class="Symbol">_</a> <a id="3976" class="Symbol">_)</a>
      <a id="3985" class="Keyword">where</a>
      <a id="3997" href="Cubical.Relation.Binary.Order.Loset.Base.html#3997" class="Function">isMonInv&#39;</a> <a id="4007" class="Symbol">:</a> <a id="4009" class="Symbol">∀</a> <a id="4011" href="Cubical.Relation.Binary.Order.Loset.Base.html#4011" class="Bound">x</a> <a id="4013" href="Cubical.Relation.Binary.Order.Loset.Base.html#4013" class="Bound">y</a> <a id="4015" class="Symbol">→</a> <a id="4017" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4026" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="4028" href="Cubical.Relation.Binary.Order.Loset.Base.html#4011" class="Bound">x</a> <a id="4030" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">S.&lt;</a> <a id="4034" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4043" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="4045" href="Cubical.Relation.Binary.Order.Loset.Base.html#4013" class="Bound">y</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="Cubical.Relation.Binary.Order.Loset.Base.html#4011" class="Bound">x</a> <a id="4051" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">P.&lt;</a> <a id="4055" href="Cubical.Relation.Binary.Order.Loset.Base.html#4013" class="Bound">y</a>
      <a id="4063" href="Cubical.Relation.Binary.Order.Loset.Base.html#3997" class="Function">isMonInv&#39;</a> <a id="4073" href="Cubical.Relation.Binary.Order.Loset.Base.html#4073" class="Bound">x</a> <a id="4075" href="Cubical.Relation.Binary.Order.Loset.Base.html#4075" class="Bound">y</a> <a id="4077" href="Cubical.Relation.Binary.Order.Loset.Base.html#4077" class="Bound">ex&lt;ey</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4095" class="Symbol">(λ</a> <a id="4098" href="Cubical.Relation.Binary.Order.Loset.Base.html#4098" class="Bound">i</a> <a id="4100" class="Symbol">→</a> <a id="4102" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4108" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="4110" href="Cubical.Relation.Binary.Order.Loset.Base.html#4073" class="Bound">x</a> <a id="4112" href="Cubical.Relation.Binary.Order.Loset.Base.html#4098" class="Bound">i</a> <a id="4114" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Function Operator">P.&lt;</a> <a id="4118" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4124" href="Cubical.Relation.Binary.Order.Loset.Base.html#3398" class="Bound">e</a> <a id="4126" href="Cubical.Relation.Binary.Order.Loset.Base.html#4075" class="Bound">y</a> <a id="4128" href="Cubical.Relation.Binary.Order.Loset.Base.html#4098" class="Bound">i</a><a id="4129" class="Symbol">)</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Relation.Binary.Order.Loset.Base.html#3581" class="Bound">isMonInv</a> <a id="4141" class="Symbol">_</a> <a id="4143" class="Symbol">_</a> <a id="4145" href="Cubical.Relation.Binary.Order.Loset.Base.html#4077" class="Bound">ex&lt;ey</a><a id="4150" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Loset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Loset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Loset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Loset.Properties</a> <a id="55" class="Keyword">where</a>

<a id="62" class="Keyword">open</a> <a id="67" class="Keyword">import</a> <a id="74" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="91" class="Symbol">as</a> <a id="94" class="Module">⊎</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="127" class="Symbol">as</a> <a id="130" class="Module">⊥</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="264" class="Symbol">as</a> <a id="267" class="Module">∥₁</a>

<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Cubical.Relation.Binary.Order.Apartness.Base.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Base</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Cubical.Relation.Binary.Order.Toset.html" class="Module">Cubical.Relation.Binary.Order.Toset</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder.Base</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Cubical.Relation.Binary.Order.Loset.Base.html" class="Module">Cubical.Relation.Binary.Order.Loset.Base</a>

<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="621" class="Keyword">private</a>
  <a id="631" class="Keyword">variable</a>
    <a id="644" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="646" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a> <a id="649" href="Cubical.Relation.Binary.Order.Loset.Properties.html#649" class="Generalizable">ℓ&#39;&#39;</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="662" class="Keyword">module</a> <a id="669" href="Cubical.Relation.Binary.Order.Loset.Properties.html#669" class="Module">_</a>
  <a id="673" class="Symbol">{</a><a id="674" href="Cubical.Relation.Binary.Order.Loset.Properties.html#674" class="Bound">A</a> <a id="676" class="Symbol">:</a> <a id="678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="683" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a><a id="684" class="Symbol">}</a>
  <a id="688" class="Symbol">{</a><a id="689" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="691" class="Symbol">:</a> <a id="693" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="697" href="Cubical.Relation.Binary.Order.Loset.Properties.html#674" class="Bound">A</a> <a id="699" href="Cubical.Relation.Binary.Order.Loset.Properties.html#674" class="Bound">A</a> <a id="701" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a><a id="703" class="Symbol">}</a>
  <a id="707" class="Keyword">where</a>

  <a id="716" class="Keyword">open</a> <a id="721" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="739" href="Cubical.Relation.Binary.Order.Loset.Properties.html#739" class="Function">isLoset→isStrictOrder</a> <a id="761" class="Symbol">:</a> <a id="763" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="771" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="773" class="Symbol">→</a> <a id="775" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="789" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a>
  <a id="793" href="Cubical.Relation.Binary.Order.Loset.Properties.html#739" class="Function">isLoset→isStrictOrder</a> <a id="815" href="Cubical.Relation.Binary.Order.Loset.Properties.html#815" class="Bound">loset</a> <a id="821" class="Symbol">=</a> <a id="823" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1051" class="InductiveConstructor">isstrictorder</a>
                          <a id="863" class="Symbol">(</a><a id="864" href="Cubical.Relation.Binary.Order.Loset.Base.html#1140" class="Field">IsLoset.is-set</a> <a id="879" href="Cubical.Relation.Binary.Order.Loset.Properties.html#815" class="Bound">loset</a><a id="884" class="Symbol">)</a>
                          <a id="912" class="Symbol">(</a><a id="913" href="Cubical.Relation.Binary.Order.Loset.Base.html#1161" class="Field">IsLoset.is-prop-valued</a> <a id="936" href="Cubical.Relation.Binary.Order.Loset.Properties.html#815" class="Bound">loset</a><a id="941" class="Symbol">)</a>
                          <a id="969" class="Symbol">(</a><a id="970" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">IsLoset.is-irrefl</a> <a id="988" href="Cubical.Relation.Binary.Order.Loset.Properties.html#815" class="Bound">loset</a><a id="993" class="Symbol">)</a>
                          <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.Relation.Binary.Order.Loset.Base.html#1228" class="Field">IsLoset.is-trans</a> <a id="1039" href="Cubical.Relation.Binary.Order.Loset.Properties.html#815" class="Bound">loset</a><a id="1044" class="Symbol">)</a>
                          <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Relation.Binary.Order.Loset.Base.html#1255" class="Field">IsLoset.is-asym</a> <a id="1089" href="Cubical.Relation.Binary.Order.Loset.Properties.html#815" class="Bound">loset</a><a id="1094" class="Symbol">)</a>
                          <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Relation.Binary.Order.Loset.Base.html#1280" class="Field">IsLoset.is-weakly-linear</a> <a id="1148" href="Cubical.Relation.Binary.Order.Loset.Properties.html#815" class="Bound">loset</a><a id="1153" class="Symbol">)</a>

  <a id="1158" class="Keyword">private</a>
    <a id="1170" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1170" class="Function">transrefl</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1190" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="1215" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a><a id="1216" class="Symbol">)</a>
    <a id="1222" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1170" class="Function">transrefl</a> <a id="1232" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1232" class="Bound">trans</a> <a id="1238" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1238" class="Bound">a</a> <a id="1240" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1240" class="Bound">b</a> <a id="1242" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1242" class="Bound">c</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1249" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1249" class="Bound">Rab</a><a id="1252" class="Symbol">)</a> <a id="1254" class="Symbol">(</a><a id="1255" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1259" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1259" class="Bound">Rbc</a><a id="1262" class="Symbol">)</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1232" class="Bound">trans</a> <a id="1277" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1238" class="Bound">a</a> <a id="1279" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1240" class="Bound">b</a> <a id="1281" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1242" class="Bound">c</a> <a id="1283" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1249" class="Bound">Rab</a> <a id="1287" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1259" class="Bound">Rbc</a><a id="1290" class="Symbol">)</a>
    <a id="1296" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1170" class="Function">transrefl</a> <a id="1306" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1306" class="Bound">trans</a> <a id="1312" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1312" class="Bound">a</a> <a id="1314" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1314" class="Bound">b</a> <a id="1316" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1316" class="Bound">c</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1323" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1323" class="Bound">Rab</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1333" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1333" class="Bound">b≡c</a><a id="1336" class="Symbol">)</a> <a id="1338" class="Symbol">=</a> <a id="1340" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="1354" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1312" class="Bound">a</a><a id="1355" class="Symbol">)</a> <a id="1357" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1333" class="Bound">b≡c</a> <a id="1361" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1323" class="Bound">Rab</a><a id="1364" class="Symbol">)</a>
    <a id="1370" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1170" class="Function">transrefl</a> <a id="1380" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1380" class="Bound">trans</a> <a id="1386" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1386" class="Bound">a</a> <a id="1388" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1388" class="Bound">b</a> <a id="1390" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1390" class="Bound">c</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1397" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1397" class="Bound">a≡b</a><a id="1400" class="Symbol">)</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1407" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1407" class="Bound">Rbc</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1425" class="Symbol">(λ</a> <a id="1428" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1428" class="Bound">z</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="1434" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1428" class="Bound">z</a> <a id="1436" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1390" class="Bound">c</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1444" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1397" class="Bound">a≡b</a><a id="1447" class="Symbol">)</a> <a id="1449" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1407" class="Bound">Rbc</a><a id="1452" class="Symbol">)</a>
    <a id="1458" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1170" class="Function">transrefl</a> <a id="1468" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1468" class="Bound">trans</a> <a id="1474" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1474" class="Bound">a</a> <a id="1476" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1476" class="Bound">b</a> <a id="1478" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1478" class="Bound">c</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1485" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1485" class="Bound">a≡b</a><a id="1488" class="Symbol">)</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1495" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1495" class="Bound">b≡c</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1485" class="Bound">a≡b</a> <a id="1511" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1513" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1495" class="Bound">b≡c</a><a id="1516" class="Symbol">)</a>

    <a id="1523" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1523" class="Function">antisym</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1542" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1554" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="1581" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a><a id="1582" class="Symbol">)</a>
    <a id="1588" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1523" class="Function">antisym</a> <a id="1596" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1596" class="Bound">irr</a> <a id="1600" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1600" class="Bound">trans</a> <a id="1606" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1606" class="Bound">a</a> <a id="1608" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1608" class="Bound">b</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1615" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1615" class="Bound">Rab</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1625" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1625" class="Bound">Rba</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1596" class="Bound">irr</a> <a id="1643" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1606" class="Bound">a</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1600" class="Bound">trans</a> <a id="1652" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1606" class="Bound">a</a> <a id="1654" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1608" class="Bound">b</a> <a id="1656" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1606" class="Bound">a</a> <a id="1658" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1615" class="Bound">Rab</a> <a id="1662" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1625" class="Bound">Rba</a><a id="1665" class="Symbol">))</a>
    <a id="1672" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1523" class="Function">antisym</a> <a id="1680" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1680" class="Bound">irr</a> <a id="1684" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1684" class="Bound">trans</a> <a id="1690" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1690" class="Bound">a</a> <a id="1692" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1692" class="Bound">b</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1699" class="Symbol">_)</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1707" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1707" class="Bound">b≡a</a><a id="1710" class="Symbol">)</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1718" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1707" class="Bound">b≡a</a>
    <a id="1726" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1523" class="Function">antisym</a> <a id="1734" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1734" class="Bound">irr</a> <a id="1738" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1738" class="Bound">trans</a> <a id="1744" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1744" class="Bound">a</a> <a id="1746" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1746" class="Bound">b</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1753" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1753" class="Bound">a≡b</a><a id="1756" class="Symbol">)</a> <a id="1758" class="Symbol">_</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1753" class="Bound">a≡b</a>

  <a id="1769" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1769" class="Function">isLoset→isTosetReflClosure</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="1806" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="1822" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="1847" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a><a id="1848" class="Symbol">)</a>
  <a id="1852" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1769" class="Function">isLoset→isTosetReflClosure</a> <a id="1879" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a> <a id="1885" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1885" class="Bound">dec</a>
    <a id="1893" class="Symbol">=</a> <a id="1895" href="Cubical.Relation.Binary.Order.Toset.Base.html#1015" class="InductiveConstructor">istoset</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Relation.Binary.Order.Loset.Base.html#1140" class="Field">IsLoset.is-set</a> <a id="1919" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a><a id="1924" class="Symbol">)</a>
              <a id="1940" class="Symbol">(λ</a> <a id="1943" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1943" class="Bound">a</a> <a id="1945" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1945" class="Bound">b</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Cubical.Relation.Binary.Order.Loset.Base.html#1161" class="Field">IsLoset.is-prop-valued</a> <a id="1981" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a> <a id="1987" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1943" class="Bound">a</a> <a id="1989" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1945" class="Bound">b</a><a id="1990" class="Symbol">)</a>
                               <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.Relation.Binary.Order.Loset.Base.html#1140" class="Field">IsLoset.is-set</a> <a id="2039" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a> <a id="2045" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1943" class="Bound">a</a> <a id="2047" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1945" class="Bound">b</a><a id="2048" class="Symbol">)</a>
                               <a id="2081" class="Symbol">λ</a> <a id="2083" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2083" class="Bound">Rab</a> <a id="2087" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2087" class="Bound">a≡b</a>
                                 <a id="2124" class="Symbol">→</a> <a id="2126" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">IsLoset.is-irrefl</a> <a id="2144" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a> <a id="2150" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1943" class="Bound">a</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="2162" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1943" class="Bound">a</a><a id="2163" class="Symbol">)</a>
                                                             <a id="2226" class="Symbol">(</a><a id="2227" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2231" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2087" class="Bound">a≡b</a><a id="2234" class="Symbol">)</a> <a id="2236" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2083" class="Bound">Rab</a><a id="2239" class="Symbol">))</a>
              <a id="2256" class="Symbol">(</a><a id="2257" href="Cubical.Relation.Binary.Base.html#7638" class="Function">isReflReflClosure</a> <a id="2275" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a><a id="2276" class="Symbol">)</a>
              <a id="2292" class="Symbol">(</a><a id="2293" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1170" class="Function">transrefl</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Relation.Binary.Order.Loset.Base.html#1228" class="Field">IsLoset.is-trans</a> <a id="2321" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a><a id="2326" class="Symbol">))</a>
              <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1523" class="Function">antisym</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">IsLoset.is-irrefl</a> <a id="2371" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a><a id="2376" class="Symbol">)</a>
                       <a id="2401" class="Symbol">(</a><a id="2402" href="Cubical.Relation.Binary.Order.Loset.Base.html#1228" class="Field">IsLoset.is-trans</a> <a id="2419" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a><a id="2424" class="Symbol">))</a>
               <a id="2442" class="Symbol">λ</a> <a id="2444" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2444" class="Bound">a</a> <a id="2446" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2446" class="Bound">b</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="2457" class="Symbol">(λ</a> <a id="2460" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2460" class="Bound">Rab</a> <a id="2464" class="Symbol">→</a> <a id="2466" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2468" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2477" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2460" class="Bound">Rab</a><a id="2480" class="Symbol">)</a> <a id="2482" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2484" class="Symbol">)</a>
                              <a id="2516" class="Symbol">(λ</a> <a id="2519" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2519" class="Bound">¬Rab</a> <a id="2524" class="Symbol">→</a> <a id="2526" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="2533" class="Symbol">(λ</a> <a id="2536" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2536" class="Bound">Rba</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2544" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2553" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2536" class="Bound">Rba</a><a id="2556" class="Symbol">)</a> <a id="2558" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2560" class="Symbol">)</a>
                                               <a id="2609" class="Symbol">(λ</a> <a id="2612" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2612" class="Bound">¬Rba</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2621" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Relation.Binary.Order.Loset.Base.html#1322" class="Field">IsLoset.is-connected</a> <a id="2652" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1879" class="Bound">loset</a> <a id="2658" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2444" class="Bound">a</a> <a id="2660" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2446" class="Bound">b</a>
                                                                    <a id="2730" class="Symbol">(</a><a id="2731" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2519" class="Bound">¬Rab</a> <a id="2736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2738" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2612" class="Bound">¬Rba</a><a id="2742" class="Symbol">)))</a> <a id="2746" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2748" class="Symbol">)</a>
                                        <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1885" class="Bound">dec</a> <a id="2795" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2446" class="Bound">b</a> <a id="2797" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2444" class="Bound">a</a><a id="2798" class="Symbol">))</a>
                       <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1885" class="Bound">dec</a> <a id="2829" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2444" class="Bound">a</a> <a id="2831" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2446" class="Bound">b</a><a id="2832" class="Symbol">)</a>

  <a id="2837" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2837" class="Function">isLosetDecidable→isTosetDecidable</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="2881" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="2883" class="Symbol">→</a> <a id="2885" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="2897" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="2926" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a><a id="2927" class="Symbol">)</a>
  <a id="2931" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2837" class="Function">isLosetDecidable→isTosetDecidable</a> <a id="2965" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2965" class="Bound">los</a> <a id="2969" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2969" class="Bound">dec</a> <a id="2973" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2973" class="Bound">a</a> <a id="2975" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2975" class="Bound">b</a> <a id="2977" class="Keyword">with</a> <a id="2982" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2969" class="Bound">dec</a> <a id="2986" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2973" class="Bound">a</a> <a id="2988" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2975" class="Bound">b</a>
  <a id="2992" class="Symbol">...</a> <a id="2996" class="Symbol">|</a> <a id="2998" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3002" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3002" class="Bound">Rab</a> <a id="3006" class="Symbol">=</a> <a id="3008" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3017" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3002" class="Bound">Rab</a><a id="3020" class="Symbol">)</a>
  <a id="3024" class="Symbol">...</a> <a id="3028" class="Symbol">|</a> <a id="3030" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3033" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3033" class="Bound">¬Rab</a> <a id="3038" class="Keyword">with</a> <a id="3043" class="Bound">dec</a> <a id="3047" class="Bound">b</a> <a id="3049" class="Bound">a</a>
  <a id="3053" class="Symbol">...</a>       <a id="3063" class="Symbol">|</a> <a id="3065" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3069" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3069" class="Bound">Rba</a> <a id="3073" class="Symbol">=</a> <a id="3075" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="3085" class="Bound">¬Rab</a> <a id="3090" class="Symbol">λ</a> <a id="3092" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3092" class="Bound">a≡b</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">IsLoset.is-irrefl</a> <a id="3116" class="Bound">los</a> <a id="3120" class="Bound">b</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="3132" class="Bound">b</a><a id="3133" class="Symbol">)</a> <a id="3135" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3092" class="Bound">a≡b</a> <a id="3139" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3069" class="Bound">Rba</a><a id="3142" class="Symbol">))</a>
  <a id="3147" class="Symbol">...</a>       <a id="3157" class="Symbol">|</a> <a id="3159" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3162" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3162" class="Bound">¬Rba</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Cubical.Relation.Binary.Order.Loset.Base.html#1322" class="Field">IsLoset.is-connected</a> <a id="3200" class="Bound">los</a> <a id="3204" class="Bound">a</a> <a id="3206" class="Bound">b</a> <a id="3208" class="Symbol">(</a><a id="3209" class="Bound">¬Rab</a> <a id="3214" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3216" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3162" class="Bound">¬Rba</a><a id="3220" class="Symbol">)))</a>

  <a id="3227" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3227" class="Function">isLosetDecidable→Discrete</a> <a id="3253" class="Symbol">:</a> <a id="3255" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="3263" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="3265" class="Symbol">→</a> <a id="3267" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="3279" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="3281" class="Symbol">→</a> <a id="3283" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3292" href="Cubical.Relation.Binary.Order.Loset.Properties.html#674" class="Bound">A</a>
  <a id="3296" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3227" class="Function">isLosetDecidable→Discrete</a> <a id="3322" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3322" class="Bound">los</a> <a id="3326" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3326" class="Bound">dec</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1212" class="Function">isTosetDecidable→Discrete</a>
                                     <a id="3395" class="Symbol">(</a><a id="3396" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1769" class="Function">isLoset→isTosetReflClosure</a> <a id="3423" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3322" class="Bound">los</a> <a id="3427" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3326" class="Bound">dec</a><a id="3430" class="Symbol">)</a>
                                     <a id="3469" class="Symbol">(</a><a id="3470" href="Cubical.Relation.Binary.Order.Loset.Properties.html#2837" class="Function">isLosetDecidable→isTosetDecidable</a> <a id="3504" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3322" class="Bound">los</a> <a id="3508" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3326" class="Bound">dec</a><a id="3511" class="Symbol">)</a>

  <a id="3516" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3516" class="Function">isLoset→isPosetNegationRel</a> <a id="3543" class="Symbol">:</a> <a id="3545" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="3553" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Cubical.Relation.Binary.Base.html#3407" class="Function">NegationRel</a> <a id="3578" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a><a id="3579" class="Symbol">)</a>
  <a id="3583" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3516" class="Function">isLoset→isPosetNegationRel</a> <a id="3610" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3610" class="Bound">loset</a>
    <a id="3620" class="Symbol">=</a> <a id="3622" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Cubical.Relation.Binary.Order.Loset.Base.html#1140" class="Field">IsLoset.is-set</a> <a id="3646" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3610" class="Bound">loset</a><a id="3651" class="Symbol">)</a>
              <a id="3667" class="Symbol">(λ</a> <a id="3670" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3670" class="Bound">a</a> <a id="3672" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3672" class="Bound">b</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="3687" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3670" class="Bound">a</a> <a id="3689" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3672" class="Bound">b</a><a id="3690" class="Symbol">))</a>
              <a id="3707" class="Symbol">(</a><a id="3708" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">IsLoset.is-irrefl</a> <a id="3726" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3610" class="Bound">loset</a><a id="3731" class="Symbol">)</a>
              <a id="3747" class="Symbol">(λ</a> <a id="3750" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3750" class="Bound">a</a> <a id="3752" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3752" class="Bound">b</a> <a id="3754" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3754" class="Bound">c</a> <a id="3756" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3756" class="Bound">¬Rab</a> <a id="3761" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3761" class="Bound">¬Rbc</a> <a id="3766" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3766" class="Bound">Rac</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="3779" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="3794" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3756" class="Bound">¬Rab</a> <a id="3799" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3761" class="Bound">¬Rbc</a><a id="3803" class="Symbol">)</a>
                                             <a id="3850" class="Symbol">(</a><a id="3851" href="Cubical.Relation.Binary.Order.Loset.Base.html#1280" class="Field">IsLoset.is-weakly-linear</a> <a id="3876" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3610" class="Bound">loset</a> <a id="3882" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3750" class="Bound">a</a> <a id="3884" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3754" class="Bound">c</a> <a id="3886" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3752" class="Bound">b</a> <a id="3888" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3766" class="Bound">Rac</a><a id="3891" class="Symbol">))</a>
               <a id="3909" class="Symbol">λ</a> <a id="3911" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3911" class="Bound">a</a> <a id="3913" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3913" class="Bound">b</a> <a id="3915" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3915" class="Bound">¬Rab</a> <a id="3920" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3920" class="Bound">¬Rba</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="Cubical.Relation.Binary.Order.Loset.Base.html#1322" class="Field">IsLoset.is-connected</a> <a id="3948" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3610" class="Bound">loset</a> <a id="3954" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3911" class="Bound">a</a> <a id="3956" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3913" class="Bound">b</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3915" class="Bound">¬Rab</a> <a id="3964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3966" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3920" class="Bound">¬Rba</a><a id="3970" class="Symbol">)</a>

  <a id="3975" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3975" class="Function">isLosetInduced</a> <a id="3990" class="Symbol">:</a> <a id="3992" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="4000" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="4002" class="Symbol">→</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4005" class="Bound">B</a> <a id="4007" class="Symbol">:</a> <a id="4009" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4014" href="Cubical.Relation.Binary.Order.Loset.Properties.html#649" class="Generalizable">ℓ&#39;&#39;</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">→</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4022" class="Bound">f</a> <a id="4024" class="Symbol">:</a> <a id="4026" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4005" class="Bound">B</a> <a id="4028" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="4030" href="Cubical.Relation.Binary.Order.Loset.Properties.html#674" class="Bound">A</a><a id="4031" class="Symbol">)</a>
                 <a id="4050" class="Symbol">→</a> <a id="4052" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="4077" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="4079" class="Symbol">(</a><a id="4080" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4005" class="Bound">B</a> <a id="4082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4084" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4022" class="Bound">f</a><a id="4085" class="Symbol">))</a>
  <a id="4090" href="Cubical.Relation.Binary.Order.Loset.Properties.html#3975" class="Function">isLosetInduced</a> <a id="4105" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a> <a id="4109" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4109" class="Bound">B</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4116" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4116" class="Bound">emb</a><a id="4119" class="Symbol">)</a>
    <a id="4125" class="Symbol">=</a> <a id="4127" href="Cubical.Relation.Binary.Order.Loset.Base.html#1119" class="InductiveConstructor">isloset</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4168" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4116" class="Bound">emb</a><a id="4171" class="Symbol">)</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Cubical.Relation.Binary.Order.Loset.Base.html#1140" class="Field">IsLoset.is-set</a> <a id="4189" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a><a id="4192" class="Symbol">))</a>
              <a id="4209" class="Symbol">(λ</a> <a id="4212" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4212" class="Bound">a</a> <a id="4214" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4214" class="Bound">b</a> <a id="4216" class="Symbol">→</a> <a id="4218" href="Cubical.Relation.Binary.Order.Loset.Base.html#1161" class="Field">IsLoset.is-prop-valued</a> <a id="4241" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4248" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4212" class="Bound">a</a><a id="4249" class="Symbol">)</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4254" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4214" class="Bound">b</a><a id="4255" class="Symbol">))</a>
              <a id="4272" class="Symbol">(λ</a> <a id="4275" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4275" class="Bound">a</a> <a id="4277" class="Symbol">→</a> <a id="4279" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">IsLoset.is-irrefl</a> <a id="4297" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4304" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4275" class="Bound">a</a><a id="4305" class="Symbol">))</a>
              <a id="4322" class="Symbol">(λ</a> <a id="4325" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4325" class="Bound">a</a> <a id="4327" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4327" class="Bound">b</a> <a id="4329" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4329" class="Bound">c</a> <a id="4331" class="Symbol">→</a> <a id="4333" href="Cubical.Relation.Binary.Order.Loset.Base.html#1228" class="Field">IsLoset.is-trans</a> <a id="4350" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4357" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4325" class="Bound">a</a><a id="4358" class="Symbol">)</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4363" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4327" class="Bound">b</a><a id="4364" class="Symbol">)</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4369" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4329" class="Bound">c</a><a id="4370" class="Symbol">))</a>
              <a id="4387" class="Symbol">(λ</a> <a id="4390" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4390" class="Bound">a</a> <a id="4392" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4392" class="Bound">b</a> <a id="4394" class="Symbol">→</a> <a id="4396" href="Cubical.Relation.Binary.Order.Loset.Base.html#1255" class="Field">IsLoset.is-asym</a> <a id="4412" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4419" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4390" class="Bound">a</a><a id="4420" class="Symbol">)</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4425" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4392" class="Bound">b</a><a id="4426" class="Symbol">))</a>
              <a id="4443" class="Symbol">(λ</a> <a id="4446" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4446" class="Bound">a</a> <a id="4448" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4448" class="Bound">b</a> <a id="4450" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4450" class="Bound">c</a> <a id="4452" class="Symbol">→</a> <a id="4454" href="Cubical.Relation.Binary.Order.Loset.Base.html#1280" class="Field">IsLoset.is-weakly-linear</a> <a id="4479" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4486" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4446" class="Bound">a</a><a id="4487" class="Symbol">)</a> <a id="4489" class="Symbol">(</a><a id="4490" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4492" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4448" class="Bound">b</a><a id="4493" class="Symbol">)</a> <a id="4495" class="Symbol">(</a><a id="4496" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4498" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4450" class="Bound">c</a><a id="4499" class="Symbol">))</a>
               <a id="4517" class="Symbol">λ</a> <a id="4519" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4519" class="Bound">a</a> <a id="4521" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4521" class="Bound">b</a> <a id="4523" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4523" class="Bound">ineq</a> <a id="4528" class="Symbol">→</a> <a id="4530" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="4546" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4116" class="Bound">emb</a> <a id="4550" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4519" class="Bound">a</a> <a id="4552" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4521" class="Bound">b</a>
                           <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Relation.Binary.Order.Loset.Base.html#1322" class="Field">IsLoset.is-connected</a> <a id="4603" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4105" class="Bound">los</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4610" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4519" class="Bound">a</a><a id="4611" class="Symbol">)</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4112" class="Bound">f</a> <a id="4616" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4521" class="Bound">b</a><a id="4617" class="Symbol">)</a> <a id="4619" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4523" class="Bound">ineq</a><a id="4623" class="Symbol">)</a>

  <a id="4628" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4628" class="Function">isLosetDual</a> <a id="4640" class="Symbol">:</a> <a id="4642" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="4650" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a> <a id="4652" class="Symbol">→</a> <a id="4654" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="4668" href="Cubical.Relation.Binary.Order.Loset.Properties.html#689" class="Bound">R</a><a id="4669" class="Symbol">)</a>
  <a id="4673" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4628" class="Function">isLosetDual</a> <a id="4685" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a>
    <a id="4693" class="Symbol">=</a> <a id="4695" href="Cubical.Relation.Binary.Order.Loset.Base.html#1119" class="InductiveConstructor">isloset</a> <a id="4703" class="Symbol">(</a><a id="4704" href="Cubical.Relation.Binary.Order.Loset.Base.html#1140" class="Field">IsLoset.is-set</a> <a id="4719" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a><a id="4722" class="Symbol">)</a>
              <a id="4738" class="Symbol">(λ</a> <a id="4741" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4741" class="Bound">a</a> <a id="4743" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4743" class="Bound">b</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Cubical.Relation.Binary.Order.Loset.Base.html#1161" class="Field">IsLoset.is-prop-valued</a> <a id="4770" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a> <a id="4774" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4743" class="Bound">b</a> <a id="4776" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4741" class="Bound">a</a><a id="4777" class="Symbol">)</a>
              <a id="4793" class="Symbol">(</a><a id="4794" href="Cubical.Relation.Binary.Order.Loset.Base.html#1199" class="Field">IsLoset.is-irrefl</a> <a id="4812" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a><a id="4815" class="Symbol">)</a>
              <a id="4831" class="Symbol">(λ</a> <a id="4834" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4834" class="Bound">a</a> <a id="4836" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4836" class="Bound">b</a> <a id="4838" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4838" class="Bound">c</a> <a id="4840" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4840" class="Bound">Rab</a> <a id="4844" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4844" class="Bound">Rbc</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Cubical.Relation.Binary.Order.Loset.Base.html#1228" class="Field">IsLoset.is-trans</a> <a id="4867" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a> <a id="4871" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4838" class="Bound">c</a> <a id="4873" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4836" class="Bound">b</a> <a id="4875" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4834" class="Bound">a</a> <a id="4877" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4844" class="Bound">Rbc</a> <a id="4881" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4840" class="Bound">Rab</a><a id="4884" class="Symbol">)</a>
              <a id="4900" class="Symbol">(λ</a> <a id="4903" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4903" class="Bound">a</a> <a id="4905" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4905" class="Bound">b</a> <a id="4907" class="Symbol">→</a> <a id="4909" href="Cubical.Relation.Binary.Order.Loset.Base.html#1255" class="Field">IsLoset.is-asym</a> <a id="4925" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a> <a id="4929" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4905" class="Bound">b</a> <a id="4931" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4903" class="Bound">a</a><a id="4932" class="Symbol">)</a>
              <a id="4948" class="Symbol">(λ</a> <a id="4951" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4951" class="Bound">a</a> <a id="4953" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4953" class="Bound">b</a> <a id="4955" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4955" class="Bound">c</a> <a id="4957" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4957" class="Bound">Rba</a> <a id="4961" class="Symbol">→</a> <a id="4963" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">∥₁.map</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="4977" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4981" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="4984" class="Symbol">)</a>
                                    <a id="5022" class="Symbol">(</a><a id="5023" href="Cubical.Relation.Binary.Order.Loset.Base.html#1280" class="Field">IsLoset.is-weakly-linear</a> <a id="5048" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a> <a id="5052" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4953" class="Bound">b</a> <a id="5054" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4951" class="Bound">a</a> <a id="5056" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4955" class="Bound">c</a> <a id="5058" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4957" class="Bound">Rba</a><a id="5061" class="Symbol">))</a>
               <a id="5079" class="Symbol">λ</a> <a id="5081" class="Symbol">{</a> <a id="5083" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5083" class="Bound">a</a> <a id="5085" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5085" class="Bound">b</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5088" class="Bound">¬Rba</a> <a id="5093" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5095" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5095" class="Bound">¬Rab</a><a id="5099" class="Symbol">)</a> <a id="5101" class="Symbol">→</a> <a id="5103" href="Cubical.Relation.Binary.Order.Loset.Base.html#1322" class="Field">IsLoset.is-connected</a> <a id="5124" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4685" class="Bound">los</a> <a id="5128" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5083" class="Bound">a</a> <a id="5130" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5085" class="Bound">b</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5095" class="Bound">¬Rab</a> <a id="5138" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5140" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5088" class="Bound">¬Rba</a><a id="5144" class="Symbol">)</a> <a id="5146" class="Symbol">}</a>

<a id="Loset→StrictOrder"></a><a id="5149" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5149" class="Function">Loset→StrictOrder</a> <a id="5167" class="Symbol">:</a> <a id="5169" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="5175" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="5177" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="5194" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="5196" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a>
<a id="5199" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5149" class="Function">Loset→StrictOrder</a> <a id="5217" class="Symbol">(_</a> <a id="5220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5222" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5222" class="Bound">los</a><a id="5225" class="Symbol">)</a>
  <a id="5229" class="Symbol">=</a> <a id="5231" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1709" class="Function">strictorder</a> <a id="5243" class="Symbol">_</a> <a id="5245" class="Symbol">(</a><a id="5246" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Field Operator">LosetStr._&lt;_</a> <a id="5259" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5222" class="Bound">los</a><a id="5262" class="Symbol">)</a>
                  <a id="5282" class="Symbol">(</a><a id="5283" href="Cubical.Relation.Binary.Order.Loset.Properties.html#739" class="Function">isLoset→isStrictOrder</a> <a id="5305" class="Symbol">(</a><a id="5306" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Field">LosetStr.isLoset</a> <a id="5323" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5222" class="Bound">los</a><a id="5326" class="Symbol">))</a>

<a id="Loset→Toset"></a><a id="5330" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5330" class="Function">Loset→Toset</a> <a id="5342" class="Symbol">:</a> <a id="5344" class="Symbol">(</a><a id="5345" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5345" class="Bound">los</a> <a id="5349" class="Symbol">:</a> <a id="5351" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="5357" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="5359" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a><a id="5361" class="Symbol">)</a>
            <a id="5375" class="Symbol">→</a> <a id="5377" href="Cubical.Relation.Binary.Base.html#4462" class="Function">BinaryRelation.isDecidable</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Field Operator">LosetStr._&lt;_</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5423" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5345" class="Bound">los</a><a id="5426" class="Symbol">))</a>
            <a id="5441" class="Symbol">→</a> <a id="5443" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="5449" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5458" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="5460" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a><a id="5462" class="Symbol">)</a>
<a id="5464" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5330" class="Function">Loset→Toset</a> <a id="5476" class="Symbol">(_</a> <a id="5479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5481" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5481" class="Bound">los</a><a id="5484" class="Symbol">)</a> <a id="5486" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5486" class="Bound">dec</a>
  <a id="5492" class="Symbol">=</a> <a id="5494" href="Cubical.Relation.Binary.Order.Toset.Base.html#1582" class="Function">toset</a> <a id="5500" class="Symbol">_</a> <a id="5502" class="Symbol">(</a><a id="5503" href="Cubical.Relation.Binary.Base.html#3151" class="Function">BinaryRelation.ReflClosure</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Field Operator">LosetStr._&lt;_</a> <a id="5544" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5481" class="Bound">los</a><a id="5547" class="Symbol">))</a>
            <a id="5562" class="Symbol">(</a><a id="5563" href="Cubical.Relation.Binary.Order.Loset.Properties.html#1769" class="Function">isLoset→isTosetReflClosure</a> <a id="5590" class="Symbol">(</a><a id="5591" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Field">LosetStr.isLoset</a> <a id="5608" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5481" class="Bound">los</a><a id="5611" class="Symbol">)</a> <a id="5613" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5486" class="Bound">dec</a><a id="5616" class="Symbol">)</a>

<a id="DualLoset"></a><a id="5619" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5619" class="Function">DualLoset</a> <a id="5629" class="Symbol">:</a> <a id="5631" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="5637" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="5639" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="5650" href="Cubical.Relation.Binary.Order.Loset.Properties.html#644" class="Generalizable">ℓ</a> <a id="5652" href="Cubical.Relation.Binary.Order.Loset.Properties.html#646" class="Generalizable">ℓ&#39;</a>
<a id="5655" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5619" class="Function">DualLoset</a> <a id="5665" class="Symbol">(_</a> <a id="5668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5670" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5670" class="Bound">los</a><a id="5673" class="Symbol">)</a>
  <a id="5677" class="Symbol">=</a> <a id="5679" href="Cubical.Relation.Binary.Order.Loset.Base.html#1734" class="Function">loset</a> <a id="5685" class="Symbol">_</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Cubical.Relation.Binary.Base.html#3465" class="Function">BinaryRelation.Dual</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Cubical.Relation.Binary.Order.Loset.Base.html#1541" class="Field Operator">LosetStr._&lt;_</a> <a id="5722" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5670" class="Bound">los</a><a id="5725" class="Symbol">))</a>
            <a id="5740" class="Symbol">(</a><a id="5741" href="Cubical.Relation.Binary.Order.Loset.Properties.html#4628" class="Function">isLosetDual</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Cubical.Relation.Binary.Order.Loset.Base.html#1571" class="Field">LosetStr.isLoset</a> <a id="5771" href="Cubical.Relation.Binary.Order.Loset.Properties.html#5670" class="Bound">los</a><a id="5774" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Loset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Loset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Loset.html" class="Module">Cubical.Relation.Binary.Order.Loset</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Relation.Binary.Order.Loset.Base.html" class="Module">Cubical.Relation.Binary.Order.Loset.Base</a> <a id="104" class="Keyword">public</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Relation.Binary.Order.Loset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Loset.Properties</a> <a id="170" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Poset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Poset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a> <a id="49" class="Keyword">where</a>

<a id="56" class="Keyword">open</a> <a id="61" class="Keyword">import</a> <a id="68" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>

<a id="698" class="Keyword">open</a> <a id="703" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="707" class="Keyword">open</a> <a id="712" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>


<a id="729" class="Keyword">private</a>
  <a id="739" class="Keyword">variable</a>
    <a id="752" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="754" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a> <a id="757" href="Cubical.Relation.Binary.Order.Poset.Base.html#757" class="Generalizable">ℓ&#39;&#39;</a> <a id="761" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="764" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a> <a id="768" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="771" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a> <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="784" class="Keyword">record</a> <a id="IsPoset"></a><a id="791" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="799" class="Symbol">{</a><a id="800" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a> <a id="802" class="Symbol">:</a> <a id="804" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="809" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="810" class="Symbol">}</a> <a id="812" class="Symbol">(</a><a id="813" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a> <a id="817" class="Symbol">:</a> <a id="819" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a> <a id="821" class="Symbol">→</a> <a id="823" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a> <a id="825" class="Symbol">→</a> <a id="827" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="832" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="834" class="Symbol">)</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="843" class="Symbol">(</a><a id="844" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="850" href="Cubical.Relation.Binary.Order.Poset.Base.html#809" class="Bound">ℓ</a> <a id="852" href="Cubical.Relation.Binary.Order.Poset.Base.html#832" class="Bound">ℓ&#39;</a><a id="854" class="Symbol">)</a> <a id="856" class="Keyword">where</a>
  <a id="864" class="Keyword">no-eta-equality</a>
  <a id="882" class="Keyword">constructor</a> <a id="isposet"></a><a id="894" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a>

  <a id="905" class="Keyword">field</a>
    <a id="IsPoset.is-set"></a><a id="915" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">is-set</a> <a id="922" class="Symbol">:</a> <a id="924" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="930" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a>
    <a id="IsPoset.is-prop-valued"></a><a id="936" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">is-prop-valued</a> <a id="951" class="Symbol">:</a> <a id="953" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="966" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>
    <a id="IsPoset.is-refl"></a><a id="974" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">is-refl</a> <a id="982" class="Symbol">:</a> <a id="984" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="991" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>
    <a id="IsPoset.is-trans"></a><a id="999" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">is-trans</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1018" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>
    <a id="IsPoset.is-antisym"></a><a id="1026" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">is-antisym</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="1049" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>

<a id="1054" class="Keyword">unquoteDecl</a> <a id="IsPosetIsoΣ"></a><a id="1066" href="Cubical.Relation.Binary.Order.Poset.Base.html#1066" class="Function">IsPosetIsoΣ</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1098" href="Cubical.Relation.Binary.Order.Poset.Base.html#1066" class="Function">IsPosetIsoΣ</a> <a id="1110" class="Symbol">(</a><a id="1111" class="Keyword">quote</a> <a id="1117" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a><a id="1124" class="Symbol">)</a>


<a id="1128" class="Keyword">record</a> <a id="PosetStr"></a><a id="1135" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Cubical.Relation.Binary.Order.Poset.Base.html#1145" class="Bound">ℓ&#39;</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Relation.Binary.Order.Poset.Base.html#1158" class="Bound">A</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1167" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1184" href="Cubical.Relation.Binary.Order.Poset.Base.html#1167" class="Bound">ℓ</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1193" href="Cubical.Relation.Binary.Order.Poset.Base.html#1145" class="Bound">ℓ&#39;</a><a id="1195" class="Symbol">))</a> <a id="1198" class="Keyword">where</a>

  <a id="1207" class="Keyword">constructor</a> <a id="posetstr"></a><a id="1219" href="Cubical.Relation.Binary.Order.Poset.Base.html#1219" class="InductiveConstructor">posetstr</a>

  <a id="1231" class="Keyword">field</a>
    <a id="PosetStr._≤_"></a><a id="1241" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">_≤_</a>     <a id="1249" class="Symbol">:</a> <a id="1251" href="Cubical.Relation.Binary.Order.Poset.Base.html#1158" class="Bound">A</a> <a id="1253" class="Symbol">→</a> <a id="1255" href="Cubical.Relation.Binary.Order.Poset.Base.html#1158" class="Bound">A</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1264" href="Cubical.Relation.Binary.Order.Poset.Base.html#1145" class="Bound">ℓ&#39;</a>
    <a id="PosetStr.isPoset"></a><a id="1271" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">isPoset</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1289" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">_≤_</a>

  <a id="1296" class="Keyword">infixl</a> <a id="1303" class="Number">7</a> <a id="1305" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">_≤_</a>

  <a id="1312" class="Keyword">open</a> <a id="1317" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a> <a id="1325" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">isPoset</a> <a id="1333" class="Keyword">public</a>

<a id="Poset"></a><a id="1341" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="1347" class="Symbol">:</a> <a id="1349" class="Symbol">∀</a> <a id="1351" href="Cubical.Relation.Binary.Order.Poset.Base.html#1351" class="Bound">ℓ</a> <a id="1353" href="Cubical.Relation.Binary.Order.Poset.Base.html#1353" class="Bound">ℓ&#39;</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1377" href="Cubical.Relation.Binary.Order.Poset.Base.html#1351" class="Bound">ℓ</a><a id="1378" class="Symbol">)</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1387" href="Cubical.Relation.Binary.Order.Poset.Base.html#1353" class="Bound">ℓ&#39;</a><a id="1389" class="Symbol">))</a>
<a id="1392" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="1398" href="Cubical.Relation.Binary.Order.Poset.Base.html#1398" class="Bound">ℓ</a> <a id="1400" href="Cubical.Relation.Binary.Order.Poset.Base.html#1400" class="Bound">ℓ&#39;</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1417" href="Cubical.Relation.Binary.Order.Poset.Base.html#1398" class="Bound">ℓ</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1429" href="Cubical.Relation.Binary.Order.Poset.Base.html#1400" class="Bound">ℓ&#39;</a><a id="1431" class="Symbol">)</a>

<a id="poset"></a><a id="1434" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="1440" class="Symbol">:</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Relation.Binary.Order.Poset.Base.html#1443" class="Bound">A</a> <a id="1445" class="Symbol">:</a> <a id="1447" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1452" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="1453" class="Symbol">)</a> <a id="1455" class="Symbol">→</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Relation.Binary.Order.Poset.Base.html#1458" class="Bound Operator">_≤_</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1468" href="Cubical.Relation.Binary.Order.Poset.Base.html#1443" class="Bound">A</a> <a id="1470" href="Cubical.Relation.Binary.Order.Poset.Base.html#1443" class="Bound">A</a> <a id="1472" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1486" href="Cubical.Relation.Binary.Order.Poset.Base.html#1458" class="Bound Operator">_≤_</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="1498" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="1500" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a>
<a id="1503" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="1509" href="Cubical.Relation.Binary.Order.Poset.Base.html#1509" class="Bound">A</a> <a id="1511" href="Cubical.Relation.Binary.Order.Poset.Base.html#1511" class="Bound Operator">_≤_</a> <a id="1515" href="Cubical.Relation.Binary.Order.Poset.Base.html#1515" class="Bound">pos</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Cubical.Relation.Binary.Order.Poset.Base.html#1509" class="Bound">A</a> <a id="1523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Cubical.Relation.Binary.Order.Poset.Base.html#1219" class="InductiveConstructor">posetstr</a> <a id="1535" href="Cubical.Relation.Binary.Order.Poset.Base.html#1511" class="Bound Operator">_≤_</a> <a id="1539" href="Cubical.Relation.Binary.Order.Poset.Base.html#1515" class="Bound">pos</a><a id="1542" class="Symbol">)</a>

<a id="1545" class="Keyword">record</a> <a id="IsPosetEquiv"></a><a id="1552" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="1565" class="Symbol">{</a><a id="1566" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1575" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1589" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a><a id="1591" class="Symbol">}</a>
  <a id="1595" class="Symbol">(</a><a id="1596" href="Cubical.Relation.Binary.Order.Poset.Base.html#1596" class="Bound">M</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1609" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a> <a id="1613" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a> <a id="1623" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1625" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Cubical.Relation.Binary.Order.Poset.Base.html#1629" class="Bound">N</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1642" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a> <a id="1646" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a><a id="1647" class="Symbol">)</a>
  <a id="1651" class="Symbol">:</a> <a id="1653" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1672" href="Cubical.Relation.Binary.Order.Poset.Base.html#1575" class="Bound">ℓ₀</a> <a id="1675" href="Cubical.Relation.Binary.Order.Poset.Base.html#1609" class="Bound">ℓ₀&#39;</a><a id="1678" class="Symbol">)</a> <a id="1680" href="Cubical.Relation.Binary.Order.Poset.Base.html#1642" class="Bound">ℓ₁&#39;</a><a id="1683" class="Symbol">)</a>
  <a id="1687" class="Keyword">where</a>
  <a id="1695" class="Keyword">constructor</a>
   <a id="isposetequiv"></a><a id="1710" href="Cubical.Relation.Binary.Order.Poset.Base.html#1710" class="InductiveConstructor">isposetequiv</a>
  <a id="1725" class="Comment">-- Shorter qualified names</a>
  <a id="1754" class="Keyword">private</a>
    <a id="1766" class="Keyword">module</a> <a id="IsPosetEquiv.M"></a><a id="1773" href="Cubical.Relation.Binary.Order.Poset.Base.html#1773" class="Module">M</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="1786" href="Cubical.Relation.Binary.Order.Poset.Base.html#1596" class="Bound">M</a>
    <a id="1792" class="Keyword">module</a> <a id="IsPosetEquiv.N"></a><a id="1799" href="Cubical.Relation.Binary.Order.Poset.Base.html#1799" class="Module">N</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="1812" href="Cubical.Relation.Binary.Order.Poset.Base.html#1629" class="Bound">N</a>

  <a id="1817" class="Keyword">field</a>
    <a id="IsPosetEquiv.pres≤"></a><a id="1827" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="1833" class="Symbol">:</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Relation.Binary.Order.Poset.Base.html#1836" class="Bound">x</a> <a id="1838" href="Cubical.Relation.Binary.Order.Poset.Base.html#1838" class="Bound">y</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Cubical.Relation.Binary.Order.Poset.Base.html#1836" class="Bound">x</a> <a id="1849" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">M.≤</a> <a id="1853" href="Cubical.Relation.Binary.Order.Poset.Base.html#1838" class="Bound">y</a> <a id="1855" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1857" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1866" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="1868" href="Cubical.Relation.Binary.Order.Poset.Base.html#1836" class="Bound">x</a> <a id="1870" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">N.≤</a> <a id="1874" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1883" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="1885" href="Cubical.Relation.Binary.Order.Poset.Base.html#1838" class="Bound">y</a>

  <a id="1890" class="Comment">-- This also holds in the other direction, which helps a lot in proofs</a>
  <a id="IsPosetEquiv.pres≤⁻"></a><a id="1963" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">pres≤⁻</a> <a id="1970" class="Symbol">:</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.Relation.Binary.Order.Poset.Base.html#1973" class="Bound">x</a> <a id="1975" href="Cubical.Relation.Binary.Order.Poset.Base.html#1975" class="Bound">y</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="Cubical.Relation.Binary.Order.Poset.Base.html#1973" class="Bound">x</a> <a id="1986" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">N.≤</a> <a id="1990" href="Cubical.Relation.Binary.Order.Poset.Base.html#1975" class="Bound">y</a> <a id="1992" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1994" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2000" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2002" href="Cubical.Relation.Binary.Order.Poset.Base.html#1973" class="Bound">x</a> <a id="2004" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">M.≤</a> <a id="2008" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2014" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2016" href="Cubical.Relation.Binary.Order.Poset.Base.html#1975" class="Bound">y</a>
  <a id="2020" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">pres≤⁻</a> <a id="2027" href="Cubical.Relation.Binary.Order.Poset.Base.html#2027" class="Bound">x</a> <a id="2029" href="Cubical.Relation.Binary.Order.Poset.Base.html#2029" class="Bound">y</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2067" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2069" href="Cubical.Relation.Binary.Order.Poset.Base.html#2027" class="Bound">x</a><a id="2070" class="Symbol">)</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2079" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2081" href="Cubical.Relation.Binary.Order.Poset.Base.html#2029" class="Bound">y</a><a id="2082" class="Symbol">))</a>
                                    <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="2134" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">N._≤_</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2147" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2149" href="Cubical.Relation.Binary.Order.Poset.Base.html#2027" class="Bound">x</a><a id="2150" class="Symbol">)</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2159" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2161" href="Cubical.Relation.Binary.Order.Poset.Base.html#2029" class="Bound">y</a><a id="2162" class="Symbol">)))</a>

<a id="2167" class="Keyword">unquoteDecl</a> <a id="IsPosetEquivIsoΣ"></a><a id="2179" href="Cubical.Relation.Binary.Order.Poset.Base.html#2179" class="Function">IsPosetEquivIsoΣ</a> <a id="2196" class="Symbol">=</a> <a id="2198" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="2216" href="Cubical.Relation.Binary.Order.Poset.Base.html#2179" class="Function">IsPosetEquivIsoΣ</a> <a id="2233" class="Symbol">(</a><a id="2234" class="Keyword">quote</a> <a id="2240" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a><a id="2252" class="Symbol">)</a>

<a id="PosetEquiv"></a><a id="2255" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="2266" class="Symbol">:</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Relation.Binary.Order.Poset.Base.html#2269" class="Bound">M</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="2279" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="2282" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Cubical.Relation.Binary.Order.Poset.Base.html#2288" class="Bound">M</a> <a id="2290" class="Symbol">:</a> <a id="2292" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="2298" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="2301" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2327" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="2330" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2342" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="2345" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a><a id="2348" class="Symbol">))</a>
<a id="2351" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="2362" href="Cubical.Relation.Binary.Order.Poset.Base.html#2362" class="Bound">M</a> <a id="2364" href="Cubical.Relation.Binary.Order.Poset.Base.html#2364" class="Bound">N</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2371" href="Cubical.Relation.Binary.Order.Poset.Base.html#2371" class="Bound">e</a> <a id="2373" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2375" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2377" href="Cubical.Relation.Binary.Order.Poset.Base.html#2362" class="Bound">M</a> <a id="2379" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2381" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2383" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2385" href="Cubical.Relation.Binary.Order.Poset.Base.html#2364" class="Bound">N</a> <a id="2387" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2389" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2391" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Relation.Binary.Order.Poset.Base.html#2362" class="Bound">M</a> <a id="2407" class="Symbol">.</a><a id="2408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2411" class="Symbol">)</a> <a id="2413" href="Cubical.Relation.Binary.Order.Poset.Base.html#2371" class="Bound">e</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Cubical.Relation.Binary.Order.Poset.Base.html#2364" class="Bound">N</a> <a id="2418" class="Symbol">.</a><a id="2419" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2422" class="Symbol">)</a>

<a id="isPropIsPoset"></a><a id="2425" href="Cubical.Relation.Binary.Order.Poset.Base.html#2425" class="Function">isPropIsPoset</a> <a id="2439" class="Symbol">:</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Cubical.Relation.Binary.Order.Poset.Base.html#2442" class="Bound">A</a> <a id="2444" class="Symbol">:</a> <a id="2446" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2451" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Relation.Binary.Order.Poset.Base.html#2455" class="Bound Operator">_≤_</a> <a id="2459" class="Symbol">:</a> <a id="2461" href="Cubical.Relation.Binary.Order.Poset.Base.html#2442" class="Bound">A</a> <a id="2463" class="Symbol">→</a> <a id="2465" href="Cubical.Relation.Binary.Order.Poset.Base.html#2442" class="Bound">A</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2474" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="2476" class="Symbol">)</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2496" href="Cubical.Relation.Binary.Order.Poset.Base.html#2455" class="Bound Operator">_≤_</a><a id="2499" class="Symbol">)</a>
<a id="2501" href="Cubical.Relation.Binary.Order.Poset.Base.html#2425" class="Function">isPropIsPoset</a> <a id="2515" href="Cubical.Relation.Binary.Order.Poset.Base.html#2515" class="Bound Operator">_≤_</a> <a id="2519" class="Symbol">=</a> <a id="2521" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2546" class="Number">1</a> <a id="2548" href="Cubical.Relation.Binary.Order.Poset.Base.html#1066" class="Function">IsPosetIsoΣ</a>
  <a id="2562" class="Symbol">(</a><a id="2563" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2571" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2587" class="Symbol">λ</a> <a id="2589" href="Cubical.Relation.Binary.Order.Poset.Base.html#2589" class="Bound">isSetA</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Cubical.Relation.Binary.Order.Poset.Base.html#2619" class="Bound">_</a> <a id="2621" href="Cubical.Relation.Binary.Order.Poset.Base.html#2621" class="Bound">_</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2637" class="Symbol">))</a>
      <a id="2646" class="Symbol">λ</a> <a id="2648" href="Cubical.Relation.Binary.Order.Poset.Base.html#2648" class="Bound">isPropValued≤</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Cubical.Foundations.HLevels.html#13950" class="Function">isProp×2</a>
                         <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2707" class="Symbol">(λ</a> <a id="2710" href="Cubical.Relation.Binary.Order.Poset.Base.html#2710" class="Bound">_</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="Cubical.Relation.Binary.Order.Poset.Base.html#2648" class="Bound">isPropValued≤</a> <a id="2728" class="Symbol">_</a> <a id="2730" class="Symbol">_))</a>
                           <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="2771" class="Symbol">λ</a> <a id="2773" href="Cubical.Relation.Binary.Order.Poset.Base.html#2773" class="Bound">_</a> <a id="2775" href="Cubical.Relation.Binary.Order.Poset.Base.html#2775" class="Bound">_</a> <a id="2777" href="Cubical.Relation.Binary.Order.Poset.Base.html#2777" class="Bound">_</a> <a id="2779" href="Cubical.Relation.Binary.Order.Poset.Base.html#2779" class="Bound">_</a> <a id="2781" href="Cubical.Relation.Binary.Order.Poset.Base.html#2781" class="Bound">_</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="Cubical.Relation.Binary.Order.Poset.Base.html#2648" class="Bound">isPropValued≤</a> <a id="2799" class="Symbol">_</a> <a id="2801" class="Symbol">_)</a>
                             <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="2843" class="Symbol">λ</a> <a id="2845" href="Cubical.Relation.Binary.Order.Poset.Base.html#2845" class="Bound">_</a> <a id="2847" href="Cubical.Relation.Binary.Order.Poset.Base.html#2847" class="Bound">_</a> <a id="2849" href="Cubical.Relation.Binary.Order.Poset.Base.html#2849" class="Bound">_</a> <a id="2851" href="Cubical.Relation.Binary.Order.Poset.Base.html#2851" class="Bound">_</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Cubical.Relation.Binary.Order.Poset.Base.html#2589" class="Bound">isSetA</a> <a id="2862" class="Symbol">_</a> <a id="2864" class="Symbol">_))</a>

<a id="isPropIsPosetEquiv"></a><a id="2869" href="Cubical.Relation.Binary.Order.Poset.Base.html#2869" class="Function">isPropIsPosetEquiv</a> <a id="2888" class="Symbol">:</a> <a id="2890" class="Symbol">{</a><a id="2891" href="Cubical.Relation.Binary.Order.Poset.Base.html#2891" class="Bound">A</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2900" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a><a id="2902" class="Symbol">}</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Cubical.Relation.Binary.Order.Poset.Base.html#2905" class="Bound">B</a> <a id="2907" class="Symbol">:</a> <a id="2909" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2914" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a><a id="2916" class="Symbol">}</a>
                     <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Relation.Binary.Order.Poset.Base.html#2940" class="Bound">M</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="2953" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a> <a id="2957" href="Cubical.Relation.Binary.Order.Poset.Base.html#2891" class="Bound">A</a><a id="2958" class="Symbol">)</a>
                     <a id="2981" class="Symbol">(</a><a id="2982" href="Cubical.Relation.Binary.Order.Poset.Base.html#2982" class="Bound">e</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Cubical.Relation.Binary.Order.Poset.Base.html#2891" class="Bound">A</a> <a id="2988" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2990" href="Cubical.Relation.Binary.Order.Poset.Base.html#2905" class="Bound">B</a><a id="2991" class="Symbol">)</a>
                     <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Relation.Binary.Order.Poset.Base.html#3015" class="Bound">N</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="3028" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a> <a id="3032" href="Cubical.Relation.Binary.Order.Poset.Base.html#2905" class="Bound">B</a><a id="3033" class="Symbol">)</a>
                   <a id="3054" class="Symbol">→</a> <a id="3056" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="3077" href="Cubical.Relation.Binary.Order.Poset.Base.html#2940" class="Bound">M</a> <a id="3079" href="Cubical.Relation.Binary.Order.Poset.Base.html#2982" class="Bound">e</a> <a id="3081" href="Cubical.Relation.Binary.Order.Poset.Base.html#3015" class="Bound">N</a><a id="3082" class="Symbol">)</a>
<a id="3084" href="Cubical.Relation.Binary.Order.Poset.Base.html#2869" class="Function">isPropIsPosetEquiv</a> <a id="3103" href="Cubical.Relation.Binary.Order.Poset.Base.html#3103" class="Bound">M</a> <a id="3105" href="Cubical.Relation.Binary.Order.Poset.Base.html#3105" class="Bound">e</a> <a id="3107" href="Cubical.Relation.Binary.Order.Poset.Base.html#3107" class="Bound">N</a> <a id="3109" class="Symbol">=</a> <a id="3111" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="3136" class="Number">1</a> <a id="3138" href="Cubical.Relation.Binary.Order.Poset.Base.html#2179" class="Function">IsPosetEquivIsoΣ</a>
  <a id="3157" class="Symbol">(</a><a id="3158" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="3167" class="Symbol">λ</a> <a id="3169" href="Cubical.Relation.Binary.Order.Poset.Base.html#3169" class="Bound">_</a> <a id="3171" href="Cubical.Relation.Binary.Order.Poset.Base.html#3171" class="Bound">_</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="3187" class="Number">1</a>
                                <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="3263" href="Cubical.Relation.Binary.Order.Poset.Base.html#3103" class="Bound">M</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Symbol">_</a> <a id="3268" class="Symbol">_)</a>
                                <a id="3303" class="Symbol">(</a><a id="3304" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="3345" href="Cubical.Relation.Binary.Order.Poset.Base.html#3107" class="Bound">N</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">_</a> <a id="3350" class="Symbol">_))</a>

<a id="𝒮ᴰ-Poset"></a><a id="3355" href="Cubical.Relation.Binary.Order.Poset.Base.html#3355" class="Function">𝒮ᴰ-Poset</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3381" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="3382" class="Symbol">)</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="3394" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Symbol">(</a><a id="3399" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3405" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="3407" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="3409" class="Symbol">)</a>
<a id="3411" href="Cubical.Relation.Binary.Order.Poset.Base.html#3355" class="Function">𝒮ᴰ-Poset</a> <a id="3420" class="Symbol">=</a>
  <a id="3424" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3434" class="Symbol">(</a><a id="3435" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3442" class="Symbol">_)</a> <a id="3445" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a>
    <a id="3462" class="Symbol">(</a><a id="3463" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3477" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3483" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">_≤_</a> <a id="3487" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3489" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3500" class="Symbol">_</a> <a id="3502" class="Symbol">_</a> <a id="3504" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3506" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="3512" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3520" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3526" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">isPoset</a> <a id="3534" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3536" class="Symbol">(λ</a> <a id="3539" href="Cubical.Relation.Binary.Order.Poset.Base.html#3539" class="Bound">_</a> <a id="3541" href="Cubical.Relation.Binary.Order.Poset.Base.html#3541" class="Bound">_</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Cubical.Relation.Binary.Order.Poset.Base.html#2425" class="Function">isPropIsPoset</a> <a id="3559" class="Symbol">_)</a> <a id="3562" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3563" class="Symbol">)</a>
    <a id="3569" class="Keyword">where</a>
    <a id="3579" class="Keyword">open</a> <a id="3584" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a>
    <a id="3597" class="Keyword">open</a> <a id="3602" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a>
    <a id="3614" class="Keyword">open</a> <a id="3619" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Module">IsPosetEquiv</a>

<a id="PosetPath"></a><a id="3633" href="Cubical.Relation.Binary.Order.Poset.Base.html#3633" class="Function">PosetPath</a> <a id="3643" class="Symbol">:</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.Relation.Binary.Order.Poset.Base.html#3646" class="Bound">M</a> <a id="3648" href="Cubical.Relation.Binary.Order.Poset.Base.html#3648" class="Bound">N</a> <a id="3650" class="Symbol">:</a> <a id="3652" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3658" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="3660" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="3662" class="Symbol">)</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="3677" href="Cubical.Relation.Binary.Order.Poset.Base.html#3646" class="Bound">M</a> <a id="3679" href="Cubical.Relation.Binary.Order.Poset.Base.html#3648" class="Bound">N</a> <a id="3681" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Relation.Binary.Order.Poset.Base.html#3646" class="Bound">M</a> <a id="3686" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3688" href="Cubical.Relation.Binary.Order.Poset.Base.html#3648" class="Bound">N</a><a id="3689" class="Symbol">)</a>
<a id="3691" href="Cubical.Relation.Binary.Order.Poset.Base.html#3633" class="Function">PosetPath</a> <a id="3701" class="Symbol">=</a> <a id="3703" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3705" href="Cubical.Relation.Binary.Order.Poset.Base.html#3355" class="Function">𝒮ᴰ-Poset</a> <a id="3714" class="Symbol">.</a><a id="3715" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3725" class="Comment">-- an easier way of establishing an equivalence of posets</a>
<a id="3783" class="Keyword">module</a> <a id="3790" href="Cubical.Relation.Binary.Order.Poset.Base.html#3790" class="Module">_</a> <a id="3792" class="Symbol">{</a><a id="3793" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="3795" class="Symbol">:</a> <a id="3797" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3803" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="3806" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a><a id="3809" class="Symbol">}</a> <a id="3811" class="Symbol">{</a><a id="3812" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3822" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="3825" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a><a id="3828" class="Symbol">}</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3837" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="3839" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3841" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3843" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3845" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="3847" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3848" class="Symbol">)</a> <a id="3850" class="Keyword">where</a>
  <a id="3858" class="Keyword">private</a>
    <a id="3870" class="Keyword">module</a> <a id="3877" href="Cubical.Relation.Binary.Order.Poset.Base.html#3877" class="Module">P</a> <a id="3879" class="Symbol">=</a> <a id="3881" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="3893" class="Symbol">.</a><a id="3894" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3897" class="Symbol">)</a>
    <a id="3903" class="Keyword">module</a> <a id="3910" href="Cubical.Relation.Binary.Order.Poset.Base.html#3910" class="Module">S</a> <a id="3912" class="Symbol">=</a> <a id="3914" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="3923" class="Symbol">(</a><a id="3924" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3930" class="Symbol">)</a>

  <a id="3935" class="Keyword">module</a> <a id="3942" href="Cubical.Relation.Binary.Order.Poset.Base.html#3942" class="Module">_</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Cubical.Relation.Binary.Order.Poset.Base.html#3945" class="Bound">isMon</a> <a id="3951" class="Symbol">:</a> <a id="3953" class="Symbol">∀</a> <a id="3955" href="Cubical.Relation.Binary.Order.Poset.Base.html#3955" class="Bound">x</a> <a id="3957" href="Cubical.Relation.Binary.Order.Poset.Base.html#3957" class="Bound">y</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="Cubical.Relation.Binary.Order.Poset.Base.html#3955" class="Bound">x</a> <a id="3963" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="3967" href="Cubical.Relation.Binary.Order.Poset.Base.html#3957" class="Bound">y</a> <a id="3969" class="Symbol">→</a> <a id="3971" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3980" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="3982" href="Cubical.Relation.Binary.Order.Poset.Base.html#3955" class="Bound">x</a> <a id="3984" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">S.≤</a> <a id="3988" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3997" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="3999" href="Cubical.Relation.Binary.Order.Poset.Base.html#3957" class="Bound">y</a><a id="4000" class="Symbol">)</a>
           <a id="4013" class="Symbol">(</a><a id="4014" href="Cubical.Relation.Binary.Order.Poset.Base.html#4014" class="Bound">isMonInv</a> <a id="4023" class="Symbol">:</a> <a id="4025" class="Symbol">∀</a> <a id="4027" href="Cubical.Relation.Binary.Order.Poset.Base.html#4027" class="Bound">x</a> <a id="4029" href="Cubical.Relation.Binary.Order.Poset.Base.html#4029" class="Bound">y</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Cubical.Relation.Binary.Order.Poset.Base.html#4027" class="Bound">x</a> <a id="4035" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">S.≤</a> <a id="4039" href="Cubical.Relation.Binary.Order.Poset.Base.html#4029" class="Bound">y</a> <a id="4041" class="Symbol">→</a> <a id="4043" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4049" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4051" href="Cubical.Relation.Binary.Order.Poset.Base.html#4027" class="Bound">x</a> <a id="4053" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="4057" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4063" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4065" href="Cubical.Relation.Binary.Order.Poset.Base.html#4029" class="Bound">y</a><a id="4066" class="Symbol">)</a> <a id="4068" class="Keyword">where</a>
    <a id="4078" class="Keyword">open</a> <a id="4083" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Module">IsPosetEquiv</a>
    <a id="4100" class="Keyword">open</a> <a id="4105" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a>

    <a id="4118" href="Cubical.Relation.Binary.Order.Poset.Base.html#4118" class="Function">makeIsPosetEquiv</a> <a id="4135" class="Symbol">:</a> <a id="4137" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="4153" class="Symbol">.</a><a id="4154" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4157" class="Symbol">)</a> <a id="4159" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4161" class="Symbol">(</a><a id="4162" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="4164" class="Symbol">.</a><a id="4165" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4168" class="Symbol">)</a>
    <a id="4174" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="4180" href="Cubical.Relation.Binary.Order.Poset.Base.html#4118" class="Function">makeIsPosetEquiv</a> <a id="4197" href="Cubical.Relation.Binary.Order.Poset.Base.html#4197" class="Bound">x</a> <a id="4199" href="Cubical.Relation.Binary.Order.Poset.Base.html#4199" class="Bound">y</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">P.isPoset</a> <a id="4231" class="Symbol">.</a><a id="4232" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">is-prop-valued</a> <a id="4247" class="Symbol">_</a> <a id="4249" class="Symbol">_)</a>
                                                  <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">S.isPoset</a> <a id="4313" class="Symbol">.</a><a id="4314" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">is-prop-valued</a> <a id="4329" class="Symbol">_</a> <a id="4331" class="Symbol">_)</a>
                                                  <a id="4384" class="Symbol">(</a><a id="4385" href="Cubical.Relation.Binary.Order.Poset.Base.html#3945" class="Bound">isMon</a> <a id="4391" class="Symbol">_</a> <a id="4393" class="Symbol">_)</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Cubical.Relation.Binary.Order.Poset.Base.html#4430" class="Function">isMonInv&#39;</a> <a id="4407" class="Symbol">_</a> <a id="4409" class="Symbol">_)</a>
      <a id="4418" class="Keyword">where</a>
      <a id="4430" href="Cubical.Relation.Binary.Order.Poset.Base.html#4430" class="Function">isMonInv&#39;</a> <a id="4440" class="Symbol">:</a> <a id="4442" class="Symbol">∀</a> <a id="4444" href="Cubical.Relation.Binary.Order.Poset.Base.html#4444" class="Bound">x</a> <a id="4446" href="Cubical.Relation.Binary.Order.Poset.Base.html#4446" class="Bound">y</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4459" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4461" href="Cubical.Relation.Binary.Order.Poset.Base.html#4444" class="Bound">x</a> <a id="4463" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">S.≤</a> <a id="4467" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4476" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4478" href="Cubical.Relation.Binary.Order.Poset.Base.html#4446" class="Bound">y</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Relation.Binary.Order.Poset.Base.html#4444" class="Bound">x</a> <a id="4484" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="4488" href="Cubical.Relation.Binary.Order.Poset.Base.html#4446" class="Bound">y</a>
      <a id="4496" href="Cubical.Relation.Binary.Order.Poset.Base.html#4430" class="Function">isMonInv&#39;</a> <a id="4506" href="Cubical.Relation.Binary.Order.Poset.Base.html#4506" class="Bound">x</a> <a id="4508" href="Cubical.Relation.Binary.Order.Poset.Base.html#4508" class="Bound">y</a> <a id="4510" href="Cubical.Relation.Binary.Order.Poset.Base.html#4510" class="Bound">ex≤ey</a> <a id="4516" class="Symbol">=</a> <a id="4518" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4528" class="Symbol">(λ</a> <a id="4531" href="Cubical.Relation.Binary.Order.Poset.Base.html#4531" class="Bound">i</a> <a id="4533" class="Symbol">→</a> <a id="4535" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4541" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4543" href="Cubical.Relation.Binary.Order.Poset.Base.html#4506" class="Bound">x</a> <a id="4545" href="Cubical.Relation.Binary.Order.Poset.Base.html#4531" class="Bound">i</a> <a id="4547" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="4551" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4557" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4559" href="Cubical.Relation.Binary.Order.Poset.Base.html#4508" class="Bound">y</a> <a id="4561" href="Cubical.Relation.Binary.Order.Poset.Base.html#4531" class="Bound">i</a><a id="4562" class="Symbol">)</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Cubical.Relation.Binary.Order.Poset.Base.html#4014" class="Bound">isMonInv</a> <a id="4574" class="Symbol">_</a> <a id="4576" class="Symbol">_</a> <a id="4578" href="Cubical.Relation.Binary.Order.Poset.Base.html#4510" class="Bound">ex≤ey</a><a id="4583" class="Symbol">)</a>


<a id="4587" class="Keyword">module</a> <a id="PosetReasoning"></a><a id="4594" href="Cubical.Relation.Binary.Order.Poset.Base.html#4594" class="Module">PosetReasoning</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Cubical.Relation.Binary.Order.Poset.Base.html#4610" class="Bound">P&#39;</a> <a id="4613" class="Symbol">:</a> <a id="4615" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="4621" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="4623" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="4625" class="Symbol">)</a> <a id="4627" class="Keyword">where</a>
 <a id="4634" class="Keyword">private</a> <a id="PosetReasoning.P"></a><a id="4642" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a> <a id="4644" class="Symbol">=</a> <a id="4646" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4650" href="Cubical.Relation.Binary.Order.Poset.Base.html#4610" class="Bound">P&#39;</a>
 <a id="4654" class="Keyword">open</a> <a id="4659" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4673" href="Cubical.Relation.Binary.Order.Poset.Base.html#4610" class="Bound">P&#39;</a><a id="4675" class="Symbol">)</a>
 <a id="4678" class="Keyword">open</a> <a id="4683" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a>

 <a id="PosetReasoning._≤⟨_⟩_"></a><a id="4693" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">_≤⟨_⟩_</a> <a id="4700" class="Symbol">:</a> <a id="4702" class="Symbol">(</a><a id="4703" href="Cubical.Relation.Binary.Order.Poset.Base.html#4703" class="Bound">x</a> <a id="4705" class="Symbol">:</a> <a id="4707" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a><a id="4708" class="Symbol">)</a> <a id="4710" class="Symbol">{</a><a id="4711" href="Cubical.Relation.Binary.Order.Poset.Base.html#4711" class="Bound">y</a> <a id="4713" href="Cubical.Relation.Binary.Order.Poset.Base.html#4713" class="Bound">z</a> <a id="4715" class="Symbol">:</a> <a id="4717" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a><a id="4718" class="Symbol">}</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Cubical.Relation.Binary.Order.Poset.Base.html#4703" class="Bound">x</a> <a id="4724" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4726" href="Cubical.Relation.Binary.Order.Poset.Base.html#4711" class="Bound">y</a> <a id="4728" class="Symbol">→</a> <a id="4730" href="Cubical.Relation.Binary.Order.Poset.Base.html#4711" class="Bound">y</a> <a id="4732" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4734" href="Cubical.Relation.Binary.Order.Poset.Base.html#4713" class="Bound">z</a> <a id="4736" class="Symbol">→</a> <a id="4738" href="Cubical.Relation.Binary.Order.Poset.Base.html#4703" class="Bound">x</a> <a id="4740" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4742" href="Cubical.Relation.Binary.Order.Poset.Base.html#4713" class="Bound">z</a>
 <a id="4745" href="Cubical.Relation.Binary.Order.Poset.Base.html#4745" class="Bound">x</a> <a id="4747" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">≤⟨</a> <a id="4750" href="Cubical.Relation.Binary.Order.Poset.Base.html#4750" class="Bound">p</a> <a id="4752" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">⟩</a> <a id="4754" href="Cubical.Relation.Binary.Order.Poset.Base.html#4754" class="Bound">q</a> <a id="4756" class="Symbol">=</a> <a id="4758" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">isPoset</a> <a id="4766" class="Symbol">.</a><a id="4767" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">is-trans</a> <a id="4776" href="Cubical.Relation.Binary.Order.Poset.Base.html#4745" class="Bound">x</a> <a id="4778" class="Symbol">_</a> <a id="4780" class="Symbol">_</a> <a id="4782" href="Cubical.Relation.Binary.Order.Poset.Base.html#4750" class="Bound">p</a> <a id="4784" href="Cubical.Relation.Binary.Order.Poset.Base.html#4754" class="Bound">q</a>

 <a id="PosetReasoning._◾"></a><a id="4788" href="Cubical.Relation.Binary.Order.Poset.Base.html#4788" class="Function Operator">_◾</a> <a id="4791" class="Symbol">:</a> <a id="4793" class="Symbol">(</a><a id="4794" href="Cubical.Relation.Binary.Order.Poset.Base.html#4794" class="Bound">x</a> <a id="4796" class="Symbol">:</a> <a id="4798" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a><a id="4799" class="Symbol">)</a> <a id="4801" class="Symbol">→</a> <a id="4803" href="Cubical.Relation.Binary.Order.Poset.Base.html#4794" class="Bound">x</a> <a id="4805" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4807" href="Cubical.Relation.Binary.Order.Poset.Base.html#4794" class="Bound">x</a>
 <a id="4810" href="Cubical.Relation.Binary.Order.Poset.Base.html#4810" class="Bound">x</a> <a id="4812" href="Cubical.Relation.Binary.Order.Poset.Base.html#4788" class="Function Operator">◾</a> <a id="4814" class="Symbol">=</a> <a id="4816" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">isPoset</a> <a id="4824" class="Symbol">.</a><a id="4825" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">is-refl</a> <a id="4833" href="Cubical.Relation.Binary.Order.Poset.Base.html#4810" class="Bound">x</a>

 <a id="4837" class="Keyword">infixr</a> <a id="4844" class="Number">0</a> <a id="4846" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">_≤⟨_⟩_</a>
 <a id="4854" class="Keyword">infix</a>  <a id="4861" class="Number">1</a> <a id="4863" href="Cubical.Relation.Binary.Order.Poset.Base.html#4788" class="Function Operator">_◾</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Poset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Poset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Poset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Poset.Properties</a> <a id="55" class="Keyword">where</a>

<a id="62" class="Keyword">open</a> <a id="67" class="Keyword">import</a> <a id="74" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>

<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="416" class="Symbol">as</a> <a id="419" class="Module">∥₁</a>

<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Cubical.Relation.Binary.Order.Proset.html" class="Module">Cubical.Relation.Binary.Order.Proset</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a>

<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="691" class="Keyword">private</a>
  <a id="701" class="Keyword">variable</a>
    <a id="714" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="716" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="719" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a> <a id="723" href="Cubical.Relation.Binary.Order.Poset.Properties.html#723" class="Generalizable">ℓ₀</a> <a id="726" href="Cubical.Relation.Binary.Order.Poset.Properties.html#726" class="Generalizable">ℓ₀&#39;</a> <a id="730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#730" class="Generalizable">ℓ₁</a> <a id="733" href="Cubical.Relation.Binary.Order.Poset.Properties.html#733" class="Generalizable">ℓ₁&#39;</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="746" class="Keyword">module</a> <a id="753" href="Cubical.Relation.Binary.Order.Poset.Properties.html#753" class="Module">_</a>
  <a id="757" class="Symbol">{</a><a id="758" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="767" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a><a id="768" class="Symbol">}</a>
  <a id="772" class="Symbol">{</a><a id="773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="781" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a> <a id="783" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a> <a id="785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="787" class="Symbol">}</a>
  <a id="791" class="Keyword">where</a>

  <a id="800" class="Keyword">open</a> <a id="805" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="823" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="850" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="852" class="Symbol">→</a> <a id="854" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="863" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a>
  <a id="867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="884" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a> <a id="890" class="Symbol">=</a> <a id="892" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a>
                             <a id="930" class="Symbol">(</a><a id="931" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="946" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="951" class="Symbol">)</a>
                             <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="1006" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="1011" class="Symbol">)</a>
                             <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="1059" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="1064" class="Symbol">)</a>
                             <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="1113" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="1118" class="Symbol">)</a>

  <a id="1123" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1123" class="Function">isPosetDecidable→Discrete</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1159" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="1175" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1188" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a>
  <a id="1192" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1123" class="Function">isPosetDecidable→Discrete</a> <a id="1218" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1218" class="Bound">pos</a> <a id="1222" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1222" class="Bound">dec</a> <a id="1226" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1226" class="Bound">a</a> <a id="1228" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1228" class="Bound">b</a> <a id="1230" class="Keyword">with</a> <a id="1235" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1222" class="Bound">dec</a> <a id="1239" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1226" class="Bound">a</a> <a id="1241" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1228" class="Bound">b</a>
  <a id="1245" class="Symbol">...</a> <a id="1249" class="Symbol">|</a> <a id="1251" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1254" class="Bound">¬Rab</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1264" class="Symbol">(λ</a> <a id="1267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1267" class="Bound">a≡b</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1254" class="Bound">¬Rab</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1288" class="Bound">a</a><a id="1289" class="Symbol">)</a> <a id="1291" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1267" class="Bound">a≡b</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="1312" class="Bound">pos</a> <a id="1316" class="Bound">a</a><a id="1317" class="Symbol">)))</a>
  <a id="1323" class="Symbol">...</a> <a id="1327" class="Symbol">|</a> <a id="1329" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1333" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1333" class="Bound">Rab</a> <a id="1337" class="Keyword">with</a> <a id="1342" class="Bound">dec</a> <a id="1346" class="Bound">b</a> <a id="1348" class="Bound">a</a>
  <a id="1352" class="Symbol">...</a>       <a id="1362" class="Symbol">|</a> <a id="1364" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1367" class="Bound">¬Rba</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1377" class="Symbol">(λ</a> <a id="1380" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1380" class="Bound">a≡b</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1367" class="Bound">¬Rba</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1398" class="Symbol">(λ</a> <a id="1401" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1401" class="Bound">x</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1401" class="Bound">x</a> <a id="1409" class="Bound">a</a><a id="1410" class="Symbol">)</a> <a id="1412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1380" class="Bound">a≡b</a>
                                         <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="1474" class="Bound">pos</a> <a id="1478" class="Bound">a</a><a id="1479" class="Symbol">)))</a>
  <a id="1485" class="Symbol">...</a>       <a id="1495" class="Symbol">|</a> <a id="1497" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1501" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1501" class="Bound">Rba</a> <a id="1505" class="Symbol">=</a> <a id="1507" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="1531" class="Bound">pos</a> <a id="1535" class="Bound">a</a> <a id="1537" class="Bound">b</a> <a id="1539" class="Bound">Rab</a> <a id="1543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1501" class="Bound">Rba</a><a id="1546" class="Symbol">)</a>

  <a id="1551" class="Keyword">private</a>
    <a id="1563" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="1599" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="1625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="1626" class="Symbol">)</a>
    <a id="1632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="1644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1644" class="Bound">trans</a> <a id="1650" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1650" class="Bound">anti</a> <a id="1655" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1655" class="Bound">a</a> <a id="1657" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a> <a id="1659" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1659" class="Bound">c</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1662" class="Bound">Rab</a> <a id="1666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1668" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1668" class="Bound">¬a≡b</a><a id="1672" class="Symbol">)</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1675" class="Bound">Rbc</a> <a id="1679" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1681" class="Bound">¬b≡c</a><a id="1685" class="Symbol">)</a>
      <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1644" class="Bound">trans</a> <a id="1701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1655" class="Bound">a</a> <a id="1703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a> <a id="1705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1659" class="Bound">c</a> <a id="1707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1662" class="Bound">Rab</a> <a id="1711" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1675" class="Bound">Rbc</a>
      <a id="1721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1723" class="Symbol">λ</a> <a id="1725" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1725" class="Bound">a≡c</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1668" class="Bound">¬a≡b</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1650" class="Bound">anti</a> <a id="1742" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1655" class="Bound">a</a> <a id="1744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a> <a id="1746" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1662" class="Bound">Rab</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1725" class="Bound">a≡c</a><a id="1771" class="Symbol">)</a> <a id="1773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1675" class="Bound">Rbc</a><a id="1776" class="Symbol">))</a>

  <a id="1782" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1782" class="Function">isPoset→isQuosetIrreflKernel</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="1848" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="1849" class="Symbol">)</a>
  <a id="1853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1782" class="Function">isPoset→isQuosetIrreflKernel</a> <a id="1882" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a>
    <a id="1892" class="Symbol">=</a> <a id="1894" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="1919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="1924" class="Symbol">)</a>
                    <a id="1946" class="Symbol">(λ</a> <a id="1949" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1949" class="Bound">a</a> <a id="1951" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1951" class="Bound">b</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="1987" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a> <a id="1993" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1949" class="Bound">a</a> <a id="1995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1951" class="Bound">b</a><a id="1996" class="Symbol">)</a>
                                     <a id="2035" class="Symbol">(</a><a id="2036" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1949" class="Bound">a</a> <a id="2047" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1951" class="Bound">b</a><a id="2050" class="Symbol">)))</a>
                    <a id="2074" class="Symbol">(</a><a id="2075" href="Cubical.Relation.Binary.Base.html#7500" class="Function">isIrreflIrreflKernel</a> <a id="2096" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="2097" class="Symbol">)</a>
                    <a id="2119" class="Symbol">(</a><a id="2120" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="2150" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2155" class="Symbol">)</a>
                                 <a id="2190" class="Symbol">(</a><a id="2191" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="2210" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2215" class="Symbol">))</a>
                    <a id="2238" class="Symbol">(</a><a id="2239" href="Cubical.Relation.Binary.Base.html#2699" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="2277" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="2278" class="Symbol">)</a>
                                             <a id="2325" class="Symbol">(</a><a id="2326" href="Cubical.Relation.Binary.Base.html#7500" class="Function">isIrreflIrreflKernel</a> <a id="2347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a>
                                             <a id="2394" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2396" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="2426" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2431" class="Symbol">)</a>
                                                           <a id="2492" class="Symbol">(</a><a id="2493" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="2512" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2517" class="Symbol">)))</a>

  <a id="2524" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2524" class="Function">isPosetDecidable→isQuosetDecidable</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2569" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="2585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="2615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="2616" class="Symbol">)</a>
  <a id="2620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2524" class="Function">isPosetDecidable→isQuosetDecidable</a> <a id="2655" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2655" class="Bound">pos</a> <a id="2659" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2659" class="Bound">dec</a> <a id="2663" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2663" class="Bound">a</a> <a id="2665" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2665" class="Bound">b</a> <a id="2667" class="Keyword">with</a> <a id="2672" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2659" class="Bound">dec</a> <a id="2676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2663" class="Bound">a</a> <a id="2678" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2665" class="Bound">b</a>
  <a id="2682" class="Symbol">...</a> <a id="2686" class="Symbol">|</a> <a id="2688" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2691" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2691" class="Bound">¬Rab</a> <a id="2696" class="Symbol">=</a> <a id="2698" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2701" class="Symbol">λ</a> <a id="2703" class="Symbol">{</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2706" class="Bound">Rab</a> <a id="2710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2712" class="Symbol">_)</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2691" class="Bound">¬Rab</a> <a id="2722" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2706" class="Bound">Rab</a> <a id="2726" class="Symbol">}</a>
  <a id="2730" class="Symbol">...</a> <a id="2734" class="Symbol">|</a> <a id="2736" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2740" class="Bound">Rab</a> <a id="2744" class="Keyword">with</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1123" class="Function">isPosetDecidable→Discrete</a> <a id="2776" class="Bound">pos</a> <a id="2780" class="Bound">dec</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Bound">a</a> <a id="2787" class="Bound">b</a>
  <a id="2791" class="Symbol">...</a>       <a id="2801" class="Symbol">|</a> <a id="2803" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2807" class="Bound">a≡b</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2816" class="Symbol">λ</a> <a id="2818" class="Symbol">{</a> <a id="2820" class="Symbol">(_</a> <a id="2823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2825" class="Bound">¬a≡b</a><a id="2829" class="Symbol">)</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2825" class="Bound">¬a≡b</a> <a id="2838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2807" class="Bound">a≡b</a> <a id="2842" class="Symbol">}</a>
  <a id="2846" class="Symbol">...</a>       <a id="2856" class="Symbol">|</a> <a id="2858" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2861" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2861" class="Bound">a≢b</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2871" class="Symbol">(</a><a id="2872" class="Bound">Rab</a> <a id="2876" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2878" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2861" class="Bound">a≢b</a><a id="2881" class="Symbol">)</a>

  <a id="2886" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2886" class="Function">isPosetInduced</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2913" class="Symbol">→</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2916" class="Bound">B</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2925" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a><a id="2928" class="Symbol">)</a> <a id="2930" class="Symbol">→</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2933" class="Bound">f</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2916" class="Bound">B</a> <a id="2939" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="2941" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a><a id="2942" class="Symbol">)</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="2971" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2916" class="Bound">B</a> <a id="2976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2978" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2933" class="Bound">f</a><a id="2979" class="Symbol">))</a>
  <a id="2984" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2886" class="Function">isPosetInduced</a> <a id="2999" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3003" class="Bound">B</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3010" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3010" class="Bound">emb</a><a id="3013" class="Symbol">)</a>
    <a id="3019" class="Symbol">=</a> <a id="3021" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3062" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3010" class="Bound">emb</a><a id="3065" class="Symbol">)</a> <a id="3067" class="Symbol">(</a><a id="3068" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="3083" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a><a id="3086" class="Symbol">))</a>
              <a id="3103" class="Symbol">(λ</a> <a id="3106" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3106" class="Bound">a</a> <a id="3108" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3108" class="Bound">b</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3135" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3142" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3106" class="Bound">a</a><a id="3143" class="Symbol">)</a> <a id="3145" class="Symbol">(</a><a id="3146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3148" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3108" class="Bound">b</a><a id="3149" class="Symbol">))</a>
              <a id="3166" class="Symbol">(λ</a> <a id="3169" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3169" class="Bound">a</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="3189" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3169" class="Bound">a</a><a id="3197" class="Symbol">))</a>
              <a id="3214" class="Symbol">(λ</a> <a id="3217" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3217" class="Bound">a</a> <a id="3219" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3219" class="Bound">b</a> <a id="3221" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3221" class="Bound">c</a> <a id="3223" class="Symbol">→</a> <a id="3225" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="3242" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3249" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3217" class="Bound">a</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3255" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3219" class="Bound">b</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3221" class="Bound">c</a><a id="3262" class="Symbol">))</a>
              <a id="3279" class="Symbol">λ</a> <a id="3281" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3281" class="Bound">a</a> <a id="3283" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3283" class="Bound">b</a> <a id="3285" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3285" class="Bound">a≤b</a> <a id="3289" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3289" class="Bound">b≤a</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="3311" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3010" class="Bound">emb</a> <a id="3315" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3281" class="Bound">a</a> <a id="3317" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3283" class="Bound">b</a>
                <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="3355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3281" class="Bound">a</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3368" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3283" class="Bound">b</a><a id="3369" class="Symbol">)</a> <a id="3371" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3285" class="Bound">a≤b</a> <a id="3375" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3289" class="Bound">b≤a</a><a id="3378" class="Symbol">)</a>

  <a id="3383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3383" class="Function">isPosetDual</a> <a id="3395" class="Symbol">:</a> <a id="3397" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="3405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="3407" class="Symbol">→</a> <a id="3409" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="3423" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="3424" class="Symbol">)</a>
  <a id="3428" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3383" class="Function">isPosetDual</a> <a id="3440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a>
    <a id="3448" class="Symbol">=</a> <a id="3450" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="3474" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a><a id="3477" class="Symbol">)</a>
              <a id="3493" class="Symbol">(λ</a> <a id="3496" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3496" class="Bound">a</a> <a id="3498" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3498" class="Bound">b</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3525" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a> <a id="3529" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3498" class="Bound">b</a> <a id="3531" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3496" class="Bound">a</a><a id="3532" class="Symbol">)</a>
              <a id="3548" class="Symbol">(</a><a id="3549" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="3565" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a><a id="3568" class="Symbol">)</a>
              <a id="3584" class="Symbol">(λ</a> <a id="3587" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3587" class="Bound">a</a> <a id="3589" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3589" class="Bound">b</a> <a id="3591" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3591" class="Bound">c</a> <a id="3593" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3593" class="Bound">Rab</a> <a id="3597" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3597" class="Bound">Rbc</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="3620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a> <a id="3624" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3591" class="Bound">c</a> <a id="3626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3589" class="Bound">b</a> <a id="3628" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3587" class="Bound">a</a> <a id="3630" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3597" class="Bound">Rbc</a> <a id="3634" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3593" class="Bound">Rab</a><a id="3637" class="Symbol">)</a>
              <a id="3653" class="Symbol">(λ</a> <a id="3656" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3656" class="Bound">a</a> <a id="3658" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3658" class="Bound">b</a> <a id="3660" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3660" class="Bound">Rab</a> <a id="3664" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3664" class="Bound">Rba</a> <a id="3668" class="Symbol">→</a> <a id="3670" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="3689" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a> <a id="3693" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3656" class="Bound">a</a> <a id="3695" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3658" class="Bound">b</a> <a id="3697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3664" class="Bound">Rba</a> <a id="3701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3660" class="Bound">Rab</a><a id="3704" class="Symbol">)</a>

<a id="Poset→Proset"></a><a id="3707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3707" class="Function">Poset→Proset</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3728" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="3742" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a>
<a id="3747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3707" class="Function">Poset→Proset</a> <a id="3760" class="Symbol">(_</a> <a id="3763" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3765" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3765" class="Bound">pos</a><a id="3768" class="Symbol">)</a>
  <a id="3772" class="Symbol">=</a> <a id="3774" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="3781" class="Symbol">_</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="3797" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3765" class="Bound">pos</a><a id="3800" class="Symbol">)</a>
             <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="3851" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3765" class="Bound">pos</a><a id="3854" class="Symbol">))</a>

<a id="Poset→Quoset"></a><a id="3858" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3858" class="Function">Poset→Quoset</a> <a id="3871" class="Symbol">:</a> <a id="3873" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3879" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="3884" class="Symbol">→</a> <a id="3886" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="3893" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3902" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3904" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="3906" class="Symbol">)</a>
<a id="3908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3858" class="Function">Poset→Quoset</a> <a id="3921" class="Symbol">(_</a> <a id="3924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3926" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3926" class="Bound">pos</a><a id="3929" class="Symbol">)</a>
  <a id="3933" class="Symbol">=</a> <a id="3935" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="3942" class="Symbol">_</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Cubical.Relation.Binary.Base.html#3073" class="Function">BinaryRelation.IrreflKernel</a> <a id="3973" class="Symbol">(</a><a id="3974" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="3987" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3926" class="Bound">pos</a><a id="3990" class="Symbol">))</a>
             <a id="4006" class="Symbol">(</a><a id="4007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1782" class="Function">isPoset→isQuosetIrreflKernel</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="4054" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3926" class="Bound">pos</a><a id="4057" class="Symbol">))</a>

<a id="DualPoset"></a><a id="4061" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4061" class="Function">DualPoset</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="4079" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="4081" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="4092" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="4094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a>
<a id="4097" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4061" class="Function">DualPoset</a> <a id="4107" class="Symbol">(_</a> <a id="4110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4112" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4112" class="Bound">pos</a><a id="4115" class="Symbol">)</a>
  <a id="4119" class="Symbol">=</a> <a id="4121" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="4127" class="Symbol">_</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Cubical.Relation.Binary.Base.html#3465" class="Function">BinaryRelation.Dual</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="4164" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4112" class="Bound">pos</a><a id="4167" class="Symbol">))</a>
            <a id="4182" class="Symbol">(</a><a id="4183" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3383" class="Function">isPosetDual</a> <a id="4195" class="Symbol">(</a><a id="4196" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="4213" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4112" class="Bound">pos</a><a id="4216" class="Symbol">))</a>

<a id="4220" class="Keyword">module</a> <a id="4227" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4227" class="Module">_</a>
  <a id="4231" class="Symbol">{</a><a id="4232" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4241" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a><a id="4242" class="Symbol">}</a>
  <a id="4246" class="Symbol">{</a><a id="4247" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">_≤_</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="4257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="4263" class="Symbol">}</a>
  <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="4282" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">_≤_</a><a id="4285" class="Symbol">)</a>
  <a id="4289" class="Keyword">where</a>

  <a id="4298" class="Keyword">private</a>
      <a id="4312" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4316" class="Symbol">=</a> <a id="4318" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="4335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4346" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4346" class="Function">set</a> <a id="4350" class="Symbol">=</a> <a id="4352" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="4367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4378" class="Function">prop</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="4408" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4419" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="4441" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4452" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="4457" class="Symbol">=</a> <a id="4459" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="4478" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4489" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4489" class="Function">trans</a> <a id="4495" class="Symbol">=</a> <a id="4497" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="4514" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

  <a id="4521" class="Keyword">module</a> <a id="4528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4528" class="Module">_</a>
    <a id="4534" class="Symbol">{</a><a id="4535" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="4549" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4551" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a><a id="4554" class="Symbol">}</a>
    <a id="4560" class="Keyword">where</a>

    <a id="4571" class="Keyword">private</a>
      <a id="4585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="4589" class="Symbol">=</a> <a id="4591" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="4601" class="Symbol">)</a>

      <a id="4610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="4614" class="Symbol">=</a> <a id="4616" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4620" class="Symbol">(</a><a id="4621" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="4626" class="Symbol">)</a>

    <a id="4633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4633" class="Function">isLeast→ContrMinimal</a> <a id="4654" class="Symbol">:</a> <a id="4656" class="Symbol">∀</a> <a id="4658" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4658" class="Bound">n</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="4670" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4674" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4658" class="Bound">n</a>  <a id="4679" class="Symbol">→</a> <a id="4681" class="Symbol">∀</a> <a id="4683" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4683" class="Bound">m</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="4697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4683" class="Bound">m</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4658" class="Bound">n</a> <a id="4709" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4711" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4683" class="Bound">m</a>
    <a id="4717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4633" class="Function">isLeast→ContrMinimal</a> <a id="4738" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a> <a id="4740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4740" class="Bound">isln</a> <a id="4745" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a> <a id="4747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4747" class="Bound">ismm</a>
      <a id="4758" class="Symbol">=</a> <a id="4760" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="4776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="4780" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a> <a id="4782" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="4795" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="4803" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a><a id="4804" class="Symbol">)</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4740" class="Bound">isln</a> <a id="4812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a><a id="4813" class="Symbol">)</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4747" class="Bound">ismm</a> <a id="4821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4740" class="Bound">isln</a> <a id="4829" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a><a id="4830" class="Symbol">)))</a>

    <a id="4839" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4839" class="Function">isGreatest→ContrMaximal</a> <a id="4863" class="Symbol">:</a> <a id="4865" class="Symbol">∀</a> <a id="4867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4867" class="Bound">n</a> <a id="4869" class="Symbol">→</a> <a id="4871" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="4882" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4886" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4888" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4867" class="Bound">n</a> <a id="4890" class="Symbol">→</a> <a id="4892" class="Symbol">∀</a> <a id="4894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4894" class="Bound">m</a> <a id="4896" class="Symbol">→</a> <a id="4898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="4908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4914" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4894" class="Bound">m</a> <a id="4916" class="Symbol">→</a> <a id="4918" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4867" class="Bound">n</a> <a id="4920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4922" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4894" class="Bound">m</a>
    <a id="4928" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4839" class="Function">isGreatest→ContrMaximal</a> <a id="4952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a> <a id="4954" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4954" class="Bound">isgn</a> <a id="4959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a> <a id="4961" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4961" class="Bound">ismm</a>
      <a id="4972" class="Symbol">=</a> <a id="4974" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="4990" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="4994" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a> <a id="4996" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a><a id="5018" class="Symbol">)</a> <a id="5020" class="Symbol">(</a><a id="5021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4961" class="Bound">ismm</a> <a id="5026" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4954" class="Bound">isgn</a> <a id="5034" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a><a id="5035" class="Symbol">))</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4954" class="Bound">isgn</a> <a id="5044" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a><a id="5045" class="Symbol">))</a>

    <a id="5053" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5053" class="Function">isLeastUnique</a> <a id="5067" class="Symbol">:</a> <a id="5069" class="Symbol">∀</a> <a id="5071" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5071" class="Bound">n</a> <a id="5073" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5073" class="Bound">m</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="5085" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5091" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5071" class="Bound">n</a> <a id="5093" class="Symbol">→</a> <a id="5095" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="5103" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5107" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5109" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5073" class="Bound">m</a> <a id="5111" class="Symbol">→</a> <a id="5113" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5071" class="Bound">n</a> <a id="5115" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5117" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5073" class="Bound">m</a>
    <a id="5123" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5053" class="Function">isLeastUnique</a> <a id="5137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a> <a id="5139" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a> <a id="5141" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5141" class="Bound">isln</a> <a id="5146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5146" class="Bound">islm</a>
      <a id="5157" class="Symbol">=</a> <a id="5159" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="5175" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="5179" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a> <a id="5181" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5194" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a><a id="5195" class="Symbol">)</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5202" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a><a id="5203" class="Symbol">)</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5141" class="Bound">isln</a> <a id="5211" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a><a id="5212" class="Symbol">)</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5146" class="Bound">islm</a> <a id="5220" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a><a id="5221" class="Symbol">))</a>

    <a id="5229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5229" class="Function">isGreatestUnique</a> <a id="5246" class="Symbol">:</a> <a id="5248" class="Symbol">∀</a> <a id="5250" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5250" class="Bound">n</a> <a id="5252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5252" class="Bound">m</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="5267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5250" class="Bound">n</a> <a id="5275" class="Symbol">→</a> <a id="5277" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="5288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5294" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5252" class="Bound">m</a> <a id="5296" class="Symbol">→</a> <a id="5298" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5250" class="Bound">n</a> <a id="5300" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5302" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5252" class="Bound">m</a>
    <a id="5308" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5229" class="Function">isGreatestUnique</a> <a id="5325" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a> <a id="5327" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a> <a id="5329" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5329" class="Bound">isgn</a> <a id="5334" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5334" class="Bound">isgm</a>
      <a id="5345" class="Symbol">=</a> <a id="5347" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="5363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="5367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a> <a id="5369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="5377" class="Symbol">(</a><a id="5378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5382" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a><a id="5383" class="Symbol">)</a> <a id="5385" class="Symbol">(</a><a id="5386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5390" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a><a id="5391" class="Symbol">)</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5334" class="Bound">isgm</a> <a id="5399" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a><a id="5400" class="Symbol">)</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5329" class="Bound">isgn</a> <a id="5408" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a><a id="5409" class="Symbol">))</a>

    <a id="5417" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5417" class="Function">LeastUnique</a> <a id="5429" class="Symbol">:</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5432" class="Bound">n</a> <a id="5434" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5434" class="Bound">m</a> <a id="5436" class="Symbol">:</a> <a id="5438" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="5444" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="5449" class="Symbol">)</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5432" class="Bound">n</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5457" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5434" class="Bound">m</a>
    <a id="5463" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5417" class="Function">LeastUnique</a> <a id="5475" class="Symbol">(</a><a id="5476" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5476" class="Bound">n</a> <a id="5478" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5480" class="Bound">ln</a><a id="5482" class="Symbol">)</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5485" class="Bound">m</a> <a id="5487" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5489" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5489" class="Bound">lm</a><a id="5491" class="Symbol">)</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5502" class="Symbol">(λ</a> <a id="5505" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5505" class="Bound">_</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="5523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5527" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5529" class="Symbol">_)</a> <a id="5532" class="Symbol">(</a><a id="5533" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5053" class="Function">isLeastUnique</a> <a id="5547" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5476" class="Bound">n</a> <a id="5549" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5485" class="Bound">m</a> <a id="5551" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5480" class="Bound">ln</a> <a id="5554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5489" class="Bound">lm</a><a id="5556" class="Symbol">)</a>

    <a id="5563" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5563" class="Function">GreatestUnique</a> <a id="5578" class="Symbol">:</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5581" class="Bound">n</a> <a id="5583" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5583" class="Bound">m</a> <a id="5585" class="Symbol">:</a> <a id="5587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="5596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="5601" class="Symbol">)</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5581" class="Bound">n</a> <a id="5607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5609" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5583" class="Bound">m</a>
    <a id="5615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5563" class="Function">GreatestUnique</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5631" class="Bound">n</a> <a id="5633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5635" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5635" class="Bound">gn</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5640" class="Bound">m</a> <a id="5642" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5644" class="Bound">gm</a><a id="5646" class="Symbol">)</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="5657" class="Symbol">(λ</a> <a id="5660" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5660" class="Bound">_</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="5681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5685" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5687" class="Symbol">_)</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5229" class="Function">isGreatestUnique</a> <a id="5708" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5631" class="Bound">n</a> <a id="5710" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5640" class="Bound">m</a> <a id="5712" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5635" class="Bound">gn</a> <a id="5715" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5644" class="Bound">gm</a><a id="5717" class="Symbol">)</a>

  <a id="5722" class="Keyword">module</a> <a id="5729" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5729" class="Module">_</a>
    <a id="5735" class="Symbol">{</a><a id="5736" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5736" class="Bound">B</a> <a id="5738" class="Symbol">:</a> <a id="5740" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5745" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a><a id="5748" class="Symbol">}</a>
    <a id="5754" class="Symbol">{</a><a id="5755" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="5757" class="Symbol">:</a> <a id="5759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5736" class="Bound">B</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a><a id="5764" class="Symbol">}</a>
    <a id="5770" class="Keyword">where</a>

    <a id="5781" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5781" class="Function">isInfimum→ContrMaximalLowerBound</a> <a id="5814" class="Symbol">:</a> <a id="5816" class="Symbol">∀</a> <a id="5818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5818" class="Bound">n</a> <a id="5820" class="Symbol">→</a> <a id="5822" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="5832" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="5838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5818" class="Bound">n</a>
                                     <a id="5877" class="Symbol">→</a> <a id="5879" class="Symbol">∀</a> <a id="5881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5881" class="Bound">m</a> <a id="5883" class="Symbol">→</a> <a id="5885" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="5905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5909" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="5911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5881" class="Bound">m</a>
                                     <a id="5950" class="Symbol">→</a> <a id="5952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5818" class="Bound">n</a> <a id="5954" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5956" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5881" class="Bound">m</a>
    <a id="5962" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5781" class="Function">isInfimum→ContrMaximalLowerBound</a> <a id="5995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5995" class="Bound">n</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5998" class="Bound">isln</a> <a id="6003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6005" class="Bound">isglbn</a><a id="6011" class="Symbol">)</a> <a id="6013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6016" class="Bound">islm</a> <a id="6021" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6023" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6023" class="Bound">ismlbm</a><a id="6029" class="Symbol">)</a>
      <a id="6037" class="Symbol">=</a> <a id="6039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6044" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5995" class="Bound">n</a> <a id="6046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6048" class="Symbol">(</a><a id="6049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6023" class="Bound">ismlbm</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5995" class="Bound">n</a> <a id="6059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6061" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5998" class="Bound">isln</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6005" class="Bound">isglbn</a> <a id="6075" class="Symbol">(</a><a id="6076" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6080" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6016" class="Bound">islm</a><a id="6084" class="Symbol">)))</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6005" class="Bound">isglbn</a> <a id="6096" class="Symbol">(</a><a id="6097" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6101" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6016" class="Bound">islm</a><a id="6105" class="Symbol">))</a>

    <a id="6113" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6113" class="Function">isSupremum→ContrMinimalUpperBound</a> <a id="6147" class="Symbol">:</a> <a id="6149" class="Symbol">∀</a> <a id="6151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6151" class="Bound">n</a> <a id="6153" class="Symbol">→</a> <a id="6155" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6166" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6170" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6172" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6151" class="Bound">n</a>
                                      <a id="6212" class="Symbol">→</a> <a id="6214" class="Symbol">∀</a> <a id="6216" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6216" class="Bound">m</a> <a id="6218" class="Symbol">→</a> <a id="6220" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="6240" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6216" class="Bound">m</a>
                                      <a id="6286" class="Symbol">→</a> <a id="6288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6151" class="Bound">n</a> <a id="6290" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6216" class="Bound">m</a>
    <a id="6298" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6113" class="Function">isSupremum→ContrMinimalUpperBound</a> <a id="6332" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6332" class="Bound">n</a> <a id="6334" class="Symbol">(</a><a id="6335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6335" class="Bound">isun</a> <a id="6340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6342" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6342" class="Bound">islubn</a><a id="6348" class="Symbol">)</a> <a id="6350" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6353" class="Bound">isum</a> <a id="6358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6360" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6360" class="Bound">ismubm</a><a id="6366" class="Symbol">)</a>
      <a id="6374" class="Symbol">=</a> <a id="6376" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6381" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6332" class="Bound">n</a> <a id="6383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6385" class="Symbol">(</a><a id="6386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6342" class="Bound">islubn</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6398" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6353" class="Bound">isum</a><a id="6402" class="Symbol">))</a> <a id="6405" class="Symbol">(</a><a id="6406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6360" class="Bound">ismubm</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6332" class="Bound">n</a> <a id="6416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6418" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6335" class="Bound">isun</a><a id="6422" class="Symbol">)</a> <a id="6424" class="Symbol">(</a><a id="6425" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6342" class="Bound">islubn</a> <a id="6432" class="Symbol">(</a><a id="6433" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6437" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6353" class="Bound">isum</a><a id="6441" class="Symbol">)))</a>

    <a id="6450" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6450" class="Function">isInfimumUnique</a> <a id="6466" class="Symbol">:</a> <a id="6468" class="Symbol">∀</a> <a id="6470" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6470" class="Bound">n</a> <a id="6472" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6472" class="Bound">m</a> <a id="6474" class="Symbol">→</a> <a id="6476" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6486" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6490" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6492" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6470" class="Bound">n</a> <a id="6494" class="Symbol">→</a> <a id="6496" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6506" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6510" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6512" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6472" class="Bound">m</a> <a id="6514" class="Symbol">→</a> <a id="6516" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6470" class="Bound">n</a> <a id="6518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6472" class="Bound">m</a>
    <a id="6526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6450" class="Function">isInfimumUnique</a> <a id="6542" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6542" class="Bound">n</a> <a id="6544" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6544" class="Bound">m</a> <a id="6546" class="Symbol">(</a><a id="6547" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6547" class="Bound">isln</a> <a id="6552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6554" class="Bound">infn</a><a id="6558" class="Symbol">)</a> <a id="6560" class="Symbol">(</a><a id="6561" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6561" class="Bound">islm</a> <a id="6566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6568" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6568" class="Bound">infm</a><a id="6572" class="Symbol">)</a>
      <a id="6580" class="Symbol">=</a> <a id="6582" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6587" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6542" class="Bound">n</a> <a id="6589" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6544" class="Bound">m</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6568" class="Bound">infm</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6542" class="Bound">n</a> <a id="6600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6602" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6547" class="Bound">isln</a><a id="6606" class="Symbol">))</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6554" class="Bound">infn</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6544" class="Bound">m</a> <a id="6618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6561" class="Bound">islm</a><a id="6624" class="Symbol">))</a>

    <a id="6632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6632" class="Function">isSupremumUnique</a> <a id="6649" class="Symbol">:</a> <a id="6651" class="Symbol">∀</a> <a id="6653" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6653" class="Bound">n</a> <a id="6655" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6655" class="Bound">m</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6670" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6674" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6653" class="Bound">n</a> <a id="6678" class="Symbol">→</a> <a id="6680" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6691" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6695" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6655" class="Bound">m</a> <a id="6699" class="Symbol">→</a> <a id="6701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6653" class="Bound">n</a> <a id="6703" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6655" class="Bound">m</a>
    <a id="6711" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6632" class="Function">isSupremumUnique</a> <a id="6728" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6728" class="Bound">n</a> <a id="6730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6730" class="Bound">m</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6733" class="Bound">isun</a> <a id="6738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6740" class="Bound">supn</a><a id="6744" class="Symbol">)</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6747" class="Bound">isum</a> <a id="6752" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6754" class="Bound">supm</a><a id="6758" class="Symbol">)</a>
      <a id="6766" class="Symbol">=</a> <a id="6768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6728" class="Bound">n</a> <a id="6775" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6730" class="Bound">m</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6740" class="Bound">supn</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6730" class="Bound">m</a> <a id="6786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6788" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6747" class="Bound">isum</a><a id="6792" class="Symbol">))</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6754" class="Bound">supm</a> <a id="6801" class="Symbol">(</a><a id="6802" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6728" class="Bound">n</a> <a id="6804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6733" class="Bound">isun</a><a id="6810" class="Symbol">))</a>

    <a id="6818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6818" class="Function">InfimumUnique</a> <a id="6832" class="Symbol">:</a> <a id="6834" class="Symbol">(</a><a id="6835" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6835" class="Bound">n</a> <a id="6837" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6837" class="Bound">m</a> <a id="6839" class="Symbol">:</a> <a id="6841" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="6849" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a><a id="6854" class="Symbol">)</a> <a id="6856" class="Symbol">→</a> <a id="6858" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6835" class="Bound">n</a> <a id="6860" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6862" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6837" class="Bound">m</a>
    <a id="6868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6818" class="Function">InfimumUnique</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6883" class="Bound">n</a> <a id="6885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6887" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6887" class="Bound">infn</a><a id="6891" class="Symbol">)</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6894" class="Bound">m</a> <a id="6896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6898" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6898" class="Bound">infm</a><a id="6902" class="Symbol">)</a> <a id="6904" class="Symbol">=</a> <a id="6906" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="6913" class="Symbol">(λ</a> <a id="6916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6916" class="Bound">_</a> <a id="6918" class="Symbol">→</a> <a id="6920" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="6936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6940" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6942" class="Symbol">_)</a>
                                                  <a id="6995" class="Symbol">(</a><a id="6996" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6450" class="Function">isInfimumUnique</a> <a id="7012" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6883" class="Bound">n</a> <a id="7014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6894" class="Bound">m</a> <a id="7016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6887" class="Bound">infn</a> <a id="7021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6898" class="Bound">infm</a><a id="7025" class="Symbol">)</a>

    <a id="7032" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7032" class="Function">SupremumUnique</a> <a id="7047" class="Symbol">:</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7050" class="Bound">n</a> <a id="7052" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7052" class="Bound">m</a> <a id="7054" class="Symbol">:</a> <a id="7056" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="7065" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7069" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a><a id="7070" class="Symbol">)</a> <a id="7072" class="Symbol">→</a> <a id="7074" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7050" class="Bound">n</a> <a id="7076" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7078" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7052" class="Bound">m</a>
    <a id="7084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7032" class="Function">SupremumUnique</a> <a id="7099" class="Symbol">(</a><a id="7100" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7100" class="Bound">n</a> <a id="7102" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7104" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7104" class="Bound">supn</a><a id="7108" class="Symbol">)</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7111" class="Bound">m</a> <a id="7113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7115" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7115" class="Bound">supm</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="7130" class="Symbol">(λ</a> <a id="7133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7133" class="Bound">_</a> <a id="7135" class="Symbol">→</a> <a id="7137" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="7154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7158" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="7160" class="Symbol">_)</a>
                                                   <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6632" class="Function">isSupremumUnique</a> <a id="7232" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7100" class="Bound">n</a> <a id="7234" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7111" class="Bound">m</a> <a id="7236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7104" class="Bound">supn</a> <a id="7241" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7115" class="Bound">supm</a><a id="7245" class="Symbol">)</a>

  <a id="7250" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7250" class="Function">isMeetUnique</a> <a id="7263" class="Symbol">:</a> <a id="7265" class="Symbol">∀</a> <a id="7267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7267" class="Bound">a</a> <a id="7269" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7269" class="Bound">b</a> <a id="7271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7271" class="Bound">x</a> <a id="7273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7273" class="Bound">y</a> <a id="7275" class="Symbol">→</a> <a id="7277" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="7284" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7267" class="Bound">a</a> <a id="7290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7269" class="Bound">b</a> <a id="7292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7271" class="Bound">x</a> <a id="7294" class="Symbol">→</a> <a id="7296" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="7303" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7307" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7267" class="Bound">a</a> <a id="7309" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7269" class="Bound">b</a> <a id="7311" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7273" class="Bound">y</a> <a id="7313" class="Symbol">→</a> <a id="7315" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7271" class="Bound">x</a> <a id="7317" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7319" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7273" class="Bound">y</a>
  <a id="7323" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7250" class="Function">isMeetUnique</a> <a id="7336" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7336" class="Bound">a</a> <a id="7338" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7338" class="Bound">b</a> <a id="7340" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7342" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7344" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7344" class="Bound">infx</a> <a id="7349" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7349" class="Bound">infy</a> <a id="7354" class="Symbol">=</a> <a id="7356" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="7361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7365" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7383" class="Function">x≤y</a> <a id="7369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7459" class="Function">y≤x</a>
    <a id="7377" class="Keyword">where</a> <a id="7383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7383" class="Function">x≤y</a> <a id="7387" class="Symbol">:</a> <a id="7389" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7391" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7393" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a>
          <a id="7405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7383" class="Function">x≤y</a> <a id="7409" class="Symbol">=</a> <a id="7411" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7349" class="Bound">infy</a> <a id="7423" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a><a id="7424" class="Symbol">)</a> <a id="7426" class="Symbol">(</a><a id="7427" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7344" class="Bound">infx</a> <a id="7432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7434" class="Symbol">.</a><a id="7435" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7439" class="Symbol">(</a><a id="7440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7444" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a><a id="7445" class="Symbol">))</a>

          <a id="7459" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7459" class="Function">y≤x</a> <a id="7463" class="Symbol">:</a> <a id="7465" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7467" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a>
          <a id="7481" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7459" class="Function">y≤x</a> <a id="7485" class="Symbol">=</a> <a id="7487" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7344" class="Bound">infx</a> <a id="7499" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">(</a><a id="7503" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7349" class="Bound">infy</a> <a id="7508" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7510" class="Symbol">.</a><a id="7511" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7515" class="Symbol">(</a><a id="7516" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a><a id="7521" class="Symbol">))</a>

  <a id="7527" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7527" class="Function">isJoinUnique</a> <a id="7540" class="Symbol">:</a> <a id="7542" class="Symbol">∀</a> <a id="7544" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7544" class="Bound">a</a> <a id="7546" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7546" class="Bound">b</a> <a id="7548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7548" class="Bound">x</a> <a id="7550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7550" class="Bound">y</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="7561" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7565" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7544" class="Bound">a</a> <a id="7567" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7546" class="Bound">b</a> <a id="7569" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7548" class="Bound">x</a> <a id="7571" class="Symbol">→</a> <a id="7573" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="7580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7584" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7544" class="Bound">a</a> <a id="7586" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7546" class="Bound">b</a> <a id="7588" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7550" class="Bound">y</a> <a id="7590" class="Symbol">→</a> <a id="7592" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7548" class="Bound">x</a> <a id="7594" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7550" class="Bound">y</a>
  <a id="7600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7527" class="Function">isJoinUnique</a> <a id="7613" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7613" class="Bound">a</a> <a id="7615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7615" class="Bound">b</a> <a id="7617" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7619" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7621" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7621" class="Bound">supx</a> <a id="7626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7626" class="Bound">supy</a> <a id="7631" class="Symbol">=</a> <a id="7633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="7638" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7642" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7666" class="Function">x≤y</a> <a id="7646" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7754" class="Function">y≤x</a>
          <a id="7660" class="Keyword">where</a> <a id="7666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7666" class="Function">x≤y</a> <a id="7670" class="Symbol">:</a> <a id="7672" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7674" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a>
                <a id="7694" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7666" class="Function">x≤y</a> <a id="7698" class="Symbol">=</a> <a id="7700" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7621" class="Bound">supx</a> <a id="7712" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a><a id="7713" class="Symbol">)</a> <a id="7715" class="Symbol">(</a><a id="7716" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7626" class="Bound">supy</a> <a id="7721" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7723" class="Symbol">.</a><a id="7724" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7728" class="Symbol">(</a><a id="7729" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7733" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a><a id="7734" class="Symbol">))</a>

                <a id="7754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7754" class="Function">y≤x</a> <a id="7758" class="Symbol">:</a> <a id="7760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7762" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a>
                <a id="7782" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7754" class="Function">y≤x</a> <a id="7786" class="Symbol">=</a> <a id="7788" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7794" class="Symbol">(</a><a id="7795" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7626" class="Bound">supy</a> <a id="7800" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a><a id="7801" class="Symbol">)</a> <a id="7803" class="Symbol">(</a><a id="7804" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7621" class="Bound">supx</a> <a id="7809" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7811" class="Symbol">.</a><a id="7812" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7816" class="Symbol">(</a><a id="7817" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a><a id="7822" class="Symbol">))</a>

  <a id="7828" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="7839" class="Symbol">:</a> <a id="7841" class="Symbol">∀</a> <a id="7843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7843" class="Bound">a</a> <a id="7845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7845" class="Bound">b</a> <a id="7847" class="Symbol">→</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7850" class="Bound">x</a> <a id="7852" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7852" class="Bound">y</a> <a id="7854" class="Symbol">:</a> <a id="7856" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="7861" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7865" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7843" class="Bound">a</a> <a id="7867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7845" class="Bound">b</a><a id="7868" class="Symbol">)</a> <a id="7870" class="Symbol">→</a> <a id="7872" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7850" class="Bound">x</a> <a id="7874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7852" class="Bound">y</a>
  <a id="7880" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="7891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7891" class="Bound">a</a> <a id="7893" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7893" class="Bound">b</a> <a id="7895" class="Symbol">(</a><a id="7896" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7896" class="Bound">x</a> <a id="7898" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7900" class="Bound">mx</a><a id="7902" class="Symbol">)</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7905" class="Bound">y</a> <a id="7907" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7909" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7909" class="Bound">my</a><a id="7911" class="Symbol">)</a> <a id="7913" class="Symbol">=</a> <a id="7915" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="7922" class="Symbol">(</a><a id="7923" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="7936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7940" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7891" class="Bound">a</a> <a id="7942" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7893" class="Bound">b</a><a id="7943" class="Symbol">)</a>
                                            <a id="7989" class="Symbol">(</a><a id="7990" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7250" class="Function">isMeetUnique</a> <a id="8003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7891" class="Bound">a</a> <a id="8005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7893" class="Bound">b</a> <a id="8007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7896" class="Bound">x</a> <a id="8009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7905" class="Bound">y</a> <a id="8011" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7900" class="Bound">mx</a> <a id="8014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7909" class="Bound">my</a><a id="8016" class="Symbol">)</a>

  <a id="8021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="8032" class="Symbol">:</a> <a id="8034" class="Symbol">∀</a> <a id="8036" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8036" class="Bound">a</a> <a id="8038" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8038" class="Bound">b</a> <a id="8040" class="Symbol">→</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8043" class="Bound">x</a> <a id="8045" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8045" class="Bound">y</a> <a id="8047" class="Symbol">:</a> <a id="8049" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="8054" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8036" class="Bound">a</a> <a id="8060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8038" class="Bound">b</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8043" class="Bound">x</a> <a id="8067" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8069" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8045" class="Bound">y</a>
  <a id="8073" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="8084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8084" class="Bound">a</a> <a id="8086" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8086" class="Bound">b</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8089" class="Bound">x</a> <a id="8091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8093" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8093" class="Bound">jx</a><a id="8095" class="Symbol">)</a> <a id="8097" class="Symbol">(</a><a id="8098" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8098" class="Bound">y</a> <a id="8100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8102" class="Bound">jy</a><a id="8104" class="Symbol">)</a> <a id="8106" class="Symbol">=</a> <a id="8108" href="Cubical.Data.Sigma.Properties.html#13802" class="Function">Σ≡Prop</a> <a id="8115" class="Symbol">(</a><a id="8116" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="8129" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8084" class="Bound">a</a> <a id="8135" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8086" class="Bound">b</a><a id="8136" class="Symbol">)</a>
                                            <a id="8182" class="Symbol">(</a><a id="8183" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7527" class="Function">isJoinUnique</a> <a id="8196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8084" class="Bound">a</a> <a id="8198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8086" class="Bound">b</a> <a id="8200" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8089" class="Bound">x</a> <a id="8202" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8098" class="Bound">y</a> <a id="8204" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8093" class="Bound">jx</a> <a id="8207" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8102" class="Bound">jy</a><a id="8209" class="Symbol">)</a>

  <a id="8214" class="Keyword">module</a> <a id="8221" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8221" class="Module">_</a>
    <a id="8227" class="Symbol">(</a><a id="8228" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8233" class="Symbol">:</a> <a id="8235" class="Symbol">∀</a> <a id="8237" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8237" class="Bound">a</a> <a id="8239" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8239" class="Bound">b</a> <a id="8241" class="Symbol">→</a> <a id="8243" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="8248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8237" class="Bound">a</a> <a id="8254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8239" class="Bound">b</a><a id="8255" class="Symbol">)</a>
    <a id="8261" class="Keyword">where</a>

      <a id="8274" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8274" class="Function">meetIdemp</a> <a id="8284" class="Symbol">:</a> <a id="8286" class="Symbol">∀</a> <a id="8288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a> <a id="8290" class="Symbol">→</a> <a id="8292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8297" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a> <a id="8299" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a> <a id="8301" class="Symbol">.</a><a id="8302" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8308" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a>
      <a id="8316" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8274" class="Function">meetIdemp</a> <a id="8326" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a>
        <a id="8336" class="Symbol">=</a> <a id="8338" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="8345" class="Symbol">(</a><a id="8346" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="8357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8361" class="Symbol">(</a><a id="8362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a><a id="8370" class="Symbol">)</a>
                                 <a id="8405" class="Symbol">(</a><a id="8406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8410" class="Symbol">(</a><a id="8411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9936" class="Function">isReflIsMeet</a> <a id="8424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8428" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a><a id="8429" class="Symbol">)))</a> <a id="8433" class="Symbol">.</a><a id="8434" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

      <a id="8445" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="8454" class="Symbol">:</a> <a id="8456" class="Symbol">∀</a> <a id="8458" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8458" class="Bound">a</a> <a id="8460" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8460" class="Bound">b</a> <a id="8462" class="Symbol">→</a> <a id="8464" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8458" class="Bound">a</a> <a id="8471" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8460" class="Bound">b</a> <a id="8473" class="Symbol">.</a><a id="8474" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8478" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8485" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8460" class="Bound">b</a> <a id="8487" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8458" class="Bound">a</a> <a id="8489" class="Symbol">.</a><a id="8490" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
      <a id="8500" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="8509" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8511" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8513" class="Symbol">=</a> <a id="8515" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="8527" class="Symbol">(</a><a id="8528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="8539" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8541" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8549" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8551" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a><a id="8552" class="Symbol">)</a>
                                           <a id="8597" class="Symbol">((</a><a id="8599" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8604" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8606" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8608" class="Symbol">.</a><a id="8609" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8612" class="Symbol">)</a> <a id="8614" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                            <a id="8660" class="Symbol">(</a><a id="8661" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14363" class="Function">isMeetComm</a> <a id="8672" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8678" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a>
                                                       <a id="8735" class="Symbol">(</a><a id="8736" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8741" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8743" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8745" class="Symbol">.</a><a id="8746" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8749" class="Symbol">)</a>
                                                       <a id="8806" class="Symbol">(</a><a id="8807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8814" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8816" class="Symbol">.</a><a id="8817" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8820" class="Symbol">))))</a> <a id="8825" class="Symbol">.</a><a id="8826" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8829" class="Symbol">)</a>

      <a id="8838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8838" class="Function">meetAssoc</a> <a id="8848" class="Symbol">:</a> <a id="8850" class="Symbol">∀</a> <a id="8852" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8852" class="Bound">a</a> <a id="8854" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8854" class="Bound">b</a> <a id="8856" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8856" class="Bound">c</a>
                <a id="8874" class="Symbol">→</a> <a id="8876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8852" class="Bound">a</a> <a id="8883" class="Symbol">(</a><a id="8884" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8889" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8854" class="Bound">b</a> <a id="8891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8856" class="Bound">c</a> <a id="8893" class="Symbol">.</a><a id="8894" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8897" class="Symbol">)</a> <a id="8899" class="Symbol">.</a><a id="8900" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8906" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8911" class="Symbol">(</a><a id="8912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8917" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8852" class="Bound">a</a> <a id="8919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8854" class="Bound">b</a> <a id="8921" class="Symbol">.</a><a id="8922" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8925" class="Symbol">)</a> <a id="8927" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8856" class="Bound">c</a> <a id="8929" class="Symbol">.</a><a id="8930" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
      <a id="8940" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8838" class="Function">meetAssoc</a> <a id="8950" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="8952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="8954" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a>
        <a id="8964" class="Symbol">=</a> <a id="8966" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8970" class="Symbol">(</a><a id="8971" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a>
                          <a id="9016" class="Symbol">(</a><a id="9017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9022" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9024" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9026" class="Symbol">.</a><a id="9027" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9030" class="Symbol">)</a> <a id="9032" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a>
                          <a id="9060" class="Symbol">(</a><a id="9061" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9066" class="Symbol">(</a><a id="9067" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9072" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9074" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9076" class="Symbol">.</a><a id="9077" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9080" class="Symbol">)</a> <a id="9082" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a><a id="9083" class="Symbol">)</a>
                         <a id="9110" class="Symbol">((</a><a id="9112" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9117" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9125" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9127" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9129" class="Symbol">.</a><a id="9130" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9133" class="Symbol">)</a> <a id="9135" class="Symbol">.</a><a id="9136" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9139" class="Symbol">)</a> <a id="9141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                          <a id="9169" class="Symbol">(</a><a id="9170" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14591" class="Function">isMeetAssoc</a> <a id="9182" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="9186" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9188" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a>
                                      <a id="9230" class="Symbol">(</a><a id="9231" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9238" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9240" class="Symbol">.</a><a id="9241" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9244" class="Symbol">)</a>
                                      <a id="9284" class="Symbol">(</a><a id="9285" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9294" class="Symbol">.</a><a id="9295" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9298" class="Symbol">)</a>
                                      <a id="9338" class="Symbol">(</a><a id="9339" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9344" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9352" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9354" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9356" class="Symbol">.</a><a id="9357" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9360" class="Symbol">)</a> <a id="9362" class="Symbol">.</a><a id="9363" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9366" class="Symbol">)</a>
                                      <a id="9406" class="Symbol">(</a><a id="9407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9416" class="Symbol">.</a><a id="9417" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9420" class="Symbol">)</a>
                                      <a id="9460" class="Symbol">(</a><a id="9461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9466" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9468" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9470" class="Symbol">.</a><a id="9471" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9474" class="Symbol">)</a>
                                      <a id="9514" class="Symbol">(</a><a id="9515" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9522" class="Symbol">(</a><a id="9523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9530" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9532" class="Symbol">.</a><a id="9533" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9536" class="Symbol">)</a> <a id="9538" class="Symbol">.</a><a id="9539" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9542" class="Symbol">))))</a> <a id="9547" class="Symbol">.</a><a id="9548" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9551" class="Symbol">)</a>

  <a id="9556" class="Keyword">module</a> <a id="9563" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9563" class="Module">_</a>
    <a id="9569" class="Symbol">(</a><a id="9570" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9575" class="Symbol">:</a> <a id="9577" class="Symbol">∀</a> <a id="9579" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9579" class="Bound">a</a> <a id="9581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9581" class="Bound">b</a> <a id="9583" class="Symbol">→</a> <a id="9585" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="9590" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="9594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9579" class="Bound">a</a> <a id="9596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9581" class="Bound">b</a><a id="9597" class="Symbol">)</a>
    <a id="9603" class="Keyword">where</a>

      <a id="9616" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9616" class="Function">joinIdem</a> <a id="9625" class="Symbol">:</a> <a id="9627" class="Symbol">∀</a> <a id="9629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a> <a id="9631" class="Symbol">→</a> <a id="9633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9638" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a> <a id="9640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a> <a id="9642" class="Symbol">.</a><a id="9643" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9647" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9649" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a>
      <a id="9657" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9616" class="Function">joinIdem</a> <a id="9666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a>
        <a id="9676" class="Symbol">=</a> <a id="9678" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="9685" class="Symbol">(</a><a id="9686" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="9697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9699" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9701" class="Symbol">(</a><a id="9702" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9709" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a><a id="9710" class="Symbol">)</a>
                                 <a id="9745" class="Symbol">(</a><a id="9746" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10187" class="Function">isReflIsJoin</a> <a id="9764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="9768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a><a id="9769" class="Symbol">)))</a> <a id="9773" class="Symbol">.</a><a id="9774" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

      <a id="9785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="9794" class="Symbol">:</a> <a id="9796" class="Symbol">∀</a> <a id="9798" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9798" class="Bound">a</a> <a id="9800" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9800" class="Bound">b</a> <a id="9802" class="Symbol">→</a> <a id="9804" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9809" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9798" class="Bound">a</a> <a id="9811" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9800" class="Bound">b</a> <a id="9813" class="Symbol">.</a><a id="9814" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9818" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9820" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9800" class="Bound">b</a> <a id="9827" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9798" class="Bound">a</a> <a id="9829" class="Symbol">.</a><a id="9830" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
      <a id="9840" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="9849" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="9851" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9853" class="Symbol">=</a> <a id="9855" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="9867" class="Symbol">(</a><a id="9868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="9879" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9889" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a><a id="9892" class="Symbol">)</a>
                                           <a id="9937" class="Symbol">((</a><a id="9939" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9944" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="9946" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9948" class="Symbol">.</a><a id="9949" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9952" class="Symbol">)</a> <a id="9954" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                            <a id="10000" class="Symbol">(</a><a id="10001" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="10012" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="10016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="10018" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a>
                                                       <a id="10075" class="Symbol">(</a><a id="10076" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10081" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="10083" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="10085" class="Symbol">.</a><a id="10086" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10089" class="Symbol">)</a>
                                                       <a id="10146" class="Symbol">(</a><a id="10147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10152" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="10154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="10156" class="Symbol">.</a><a id="10157" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10160" class="Symbol">))))</a> <a id="10165" class="Symbol">.</a><a id="10166" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10169" class="Symbol">)</a>

      <a id="10178" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10178" class="Function">joinAssoc</a> <a id="10188" class="Symbol">:</a> <a id="10190" class="Symbol">∀</a> <a id="10192" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10192" class="Bound">a</a> <a id="10194" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10194" class="Bound">b</a> <a id="10196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10196" class="Bound">c</a>
                <a id="10214" class="Symbol">→</a> <a id="10216" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10221" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10192" class="Bound">a</a> <a id="10223" class="Symbol">(</a><a id="10224" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10194" class="Bound">b</a> <a id="10231" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10196" class="Bound">c</a> <a id="10233" class="Symbol">.</a><a id="10234" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10237" class="Symbol">)</a> <a id="10239" class="Symbol">.</a><a id="10240" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10244" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10251" class="Symbol">(</a><a id="10252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10192" class="Bound">a</a> <a id="10259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10194" class="Bound">b</a> <a id="10261" class="Symbol">.</a><a id="10262" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10265" class="Symbol">)</a> <a id="10267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10196" class="Bound">c</a> <a id="10269" class="Symbol">.</a><a id="10270" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
      <a id="10280" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10178" class="Function">joinAssoc</a> <a id="10290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10294" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a>
        <a id="10304" class="Symbol">=</a> <a id="10306" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="10318" class="Symbol">(</a><a id="10319" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a>
                          <a id="10356" class="Symbol">(</a><a id="10357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10364" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10366" class="Symbol">.</a><a id="10367" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10370" class="Symbol">)</a> <a id="10372" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a>
                          <a id="10400" class="Symbol">(</a><a id="10401" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10406" class="Symbol">(</a><a id="10407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10416" class="Symbol">.</a><a id="10417" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10420" class="Symbol">)</a> <a id="10422" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a><a id="10423" class="Symbol">)</a>
                         <a id="10450" class="Symbol">((</a><a id="10452" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10457" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10459" class="Symbol">(</a><a id="10460" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10465" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10467" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10469" class="Symbol">.</a><a id="10470" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10473" class="Symbol">)</a> <a id="10475" class="Symbol">.</a><a id="10476" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10479" class="Symbol">)</a> <a id="10481" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                          <a id="10509" class="Symbol">(</a><a id="10510" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15599" class="Function">isJoinAssoc</a> <a id="10522" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="10526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10530" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a>
                                      <a id="10570" class="Symbol">(</a><a id="10571" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10576" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10578" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10580" class="Symbol">.</a><a id="10581" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10584" class="Symbol">)</a>
                                      <a id="10624" class="Symbol">(</a><a id="10625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10630" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10634" class="Symbol">.</a><a id="10635" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10638" class="Symbol">)</a>
                                      <a id="10678" class="Symbol">(</a><a id="10679" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10684" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10686" class="Symbol">(</a><a id="10687" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10692" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10694" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10696" class="Symbol">.</a><a id="10697" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10700" class="Symbol">)</a> <a id="10702" class="Symbol">.</a><a id="10703" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10706" class="Symbol">)</a>
                                      <a id="10746" class="Symbol">(</a><a id="10747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10752" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10756" class="Symbol">.</a><a id="10757" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10760" class="Symbol">)</a>
                                      <a id="10800" class="Symbol">(</a><a id="10801" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10808" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10810" class="Symbol">.</a><a id="10811" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10814" class="Symbol">)</a>
                                      <a id="10854" class="Symbol">(</a><a id="10855" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10860" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10870" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10872" class="Symbol">.</a><a id="10873" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10876" class="Symbol">)</a> <a id="10878" class="Symbol">.</a><a id="10879" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10882" class="Symbol">))))</a> <a id="10887" class="Symbol">.</a><a id="10888" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10891" class="Symbol">)</a>

  <a id="10896" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10896" class="Function">order≃meet</a> <a id="10907" class="Symbol">:</a> <a id="10909" class="Symbol">∀</a> <a id="10911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10913" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10913" class="Bound">b</a> <a id="10915" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10915" class="Bound">a∧b</a>
             <a id="10932" class="Symbol">→</a> <a id="10934" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="10941" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="10945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10947" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10913" class="Bound">b</a> <a id="10949" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10915" class="Bound">a∧b</a>
             <a id="10966" class="Symbol">→</a> <a id="10968" class="Symbol">(</a><a id="10969" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10971" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="10973" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10913" class="Bound">b</a><a id="10974" class="Symbol">)</a> <a id="10976" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10978" class="Symbol">(</a><a id="10979" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10981" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10983" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10915" class="Bound">a∧b</a><a id="10986" class="Symbol">)</a>
  <a id="10990" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10896" class="Function">order≃meet</a> <a id="11001" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11003" class="Bound">b</a> <a id="11005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a>
    <a id="11020" class="Symbol">=</a> <a id="11022" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="11039" class="Symbol">(</a><a id="11040" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4378" class="Function">prop</a> <a id="11045" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11047" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11003" class="Bound">b</a><a id="11048" class="Symbol">)</a>
                       <a id="11073" class="Symbol">(</a><a id="11074" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4346" class="Function">set</a> <a id="11078" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11080" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a><a id="11083" class="Symbol">)</a>
                       <a id="11108" class="Symbol">(λ</a> <a id="11111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11111" class="Bound">a≤b</a> <a id="11115" class="Symbol">→</a> <a id="11117" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="11122" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11124" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11128" class="Symbol">(</a><a id="11129" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11135" class="Symbol">(</a><a id="11136" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a> <a id="11143" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a><a id="11144" class="Symbol">)</a> <a id="11146" class="Symbol">(</a><a id="11147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11155" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11111" class="Bound">a≤b</a><a id="11158" class="Symbol">))</a>
                                            <a id="11205" class="Symbol">(</a><a id="11206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a> <a id="11213" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11217" class="Symbol">.</a><a id="11218" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11227" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a><a id="11230" class="Symbol">)</a> <a id="11232" class="Symbol">.</a><a id="11233" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="11236" class="Symbol">))</a>
                        <a id="11263" class="Symbol">λ</a> <a id="11265" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11265" class="Bound">a≡a∧b</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11279" class="Symbol">(</a><a id="11280" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">_≤</a> <a id="11283" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11003" class="Bound">b</a><a id="11284" class="Symbol">)</a> <a id="11286" class="Symbol">(</a><a id="11287" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11291" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11265" class="Bound">a≡a∧b</a><a id="11296" class="Symbol">)</a>
                                         <a id="11339" class="Symbol">(</a><a id="11340" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a> <a id="11347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11351" class="Symbol">.</a><a id="11352" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11356" class="Symbol">(</a><a id="11357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a><a id="11364" class="Symbol">)</a> <a id="11366" class="Symbol">.</a><a id="11367" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11370" class="Symbol">)</a>

  <a id="11375" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11375" class="Function">order≃join</a> <a id="11386" class="Symbol">:</a> <a id="11388" class="Symbol">∀</a> <a id="11390" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11390" class="Bound">a</a> <a id="11392" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a> <a id="11394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11394" class="Bound">a∨b</a>
             <a id="11411" class="Symbol">→</a> <a id="11413" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="11420" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="11424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11390" class="Bound">a</a> <a id="11426" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a> <a id="11428" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11394" class="Bound">a∨b</a>
             <a id="11445" class="Symbol">→</a> <a id="11447" class="Symbol">(</a><a id="11448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11390" class="Bound">a</a> <a id="11450" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="11452" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a><a id="11453" class="Symbol">)</a> <a id="11455" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a> <a id="11460" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11462" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11394" class="Bound">a∨b</a><a id="11465" class="Symbol">)</a>
  <a id="11469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11375" class="Function">order≃join</a> <a id="11480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11480" class="Bound">a</a> <a id="11482" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a> <a id="11484" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11488" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a>
    <a id="11499" class="Symbol">=</a> <a id="11501" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4378" class="Function">prop</a> <a id="11524" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11480" class="Bound">a</a> <a id="11526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a><a id="11527" class="Symbol">)</a>
                       <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4346" class="Function">set</a> <a id="11557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a> <a id="11559" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a><a id="11562" class="Symbol">)</a>
                       <a id="11587" class="Symbol">(λ</a> <a id="11590" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11590" class="Bound">a≤b</a> <a id="11594" class="Symbol">→</a> <a id="11596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="11601" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a> <a id="11603" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11607" class="Symbol">(</a><a id="11608" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a> <a id="11615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11619" class="Symbol">.</a><a id="11620" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11624" class="Symbol">(</a><a id="11625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a><a id="11632" class="Symbol">)</a> <a id="11634" class="Symbol">.</a><a id="11635" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11638" class="Symbol">)</a>
                                            <a id="11684" class="Symbol">(</a><a id="11685" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11691" class="Symbol">(</a><a id="11692" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a> <a id="11699" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a><a id="11700" class="Symbol">)</a> <a id="11702" class="Symbol">(</a><a id="11703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11590" class="Bound">a≤b</a> <a id="11707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11709" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11713" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a><a id="11714" class="Symbol">)))</a>
                        <a id="11742" class="Symbol">λ</a> <a id="11744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11744" class="Bound">b≡a∨b</a> <a id="11750" class="Symbol">→</a> <a id="11752" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11758" class="Symbol">(</a><a id="11759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11480" class="Bound">a</a> <a id="11761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤_</a><a id="11763" class="Symbol">)</a> <a id="11765" class="Symbol">(</a><a id="11766" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11770" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11744" class="Bound">b≡a∨b</a><a id="11775" class="Symbol">)</a>
                                        <a id="11817" class="Symbol">(</a><a id="11818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a> <a id="11825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11829" class="Symbol">.</a><a id="11830" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11834" class="Symbol">(</a><a id="11835" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11839" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a><a id="11842" class="Symbol">)</a> <a id="11844" class="Symbol">.</a><a id="11845" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="11848" class="Symbol">)</a>

<a id="11851" class="Comment">-- Equivalences of posets respect meets and joins</a>
<a id="IsPosetEquivRespectsMeet"></a><a id="11901" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11901" class="Function">IsPosetEquivRespectsMeet</a> <a id="11926" class="Symbol">:</a> <a id="11928" class="Symbol">{</a><a id="11929" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11929" class="Bound">P</a> <a id="11931" class="Symbol">:</a> <a id="11933" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="11939" href="Cubical.Relation.Binary.Order.Poset.Properties.html#723" class="Generalizable">ℓ₀</a> <a id="11942" href="Cubical.Relation.Binary.Order.Poset.Properties.html#726" class="Generalizable">ℓ₀&#39;</a><a id="11945" class="Symbol">}</a> <a id="11947" class="Symbol">{</a><a id="11948" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11948" class="Bound">S</a> <a id="11950" class="Symbol">:</a> <a id="11952" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="11958" href="Cubical.Relation.Binary.Order.Poset.Properties.html#730" class="Generalizable">ℓ₁</a> <a id="11961" href="Cubical.Relation.Binary.Order.Poset.Properties.html#733" class="Generalizable">ℓ₁&#39;</a><a id="11964" class="Symbol">}</a> <a id="11966" class="Symbol">(</a><a id="11967" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="11969" class="Symbol">:</a> <a id="11971" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="11982" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11929" class="Bound">P</a> <a id="11984" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11948" class="Bound">S</a><a id="11985" class="Symbol">)</a>
                        <a id="12011" class="Symbol">→</a> <a id="12013" class="Symbol">∀</a> <a id="12015" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12015" class="Bound">a</a> <a id="12017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12017" class="Bound">b</a> <a id="12019" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12019" class="Bound">a∧b</a>
                        <a id="12047" class="Symbol">→</a> <a id="12049" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="12056" class="Symbol">(</a><a id="12057" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="12074" class="Symbol">(</a><a id="12075" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="12092" class="Symbol">(</a><a id="12093" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11929" class="Bound">P</a> <a id="12095" class="Symbol">.</a><a id="12096" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12099" class="Symbol">)))</a> <a id="12103" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12015" class="Bound">a</a> <a id="12105" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12017" class="Bound">b</a> <a id="12107" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12019" class="Bound">a∧b</a>
                        <a id="12135" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12137" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="12144" class="Symbol">(</a><a id="12145" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="12162" class="Symbol">(</a><a id="12163" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="12180" class="Symbol">(</a><a id="12181" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11948" class="Bound">S</a> <a id="12183" class="Symbol">.</a><a id="12184" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12187" class="Symbol">)))</a>
                                 <a id="12224" class="Symbol">(</a><a id="12225" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12234" class="Symbol">(</a><a id="12235" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="12237" class="Symbol">.</a><a id="12238" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12241" class="Symbol">)</a> <a id="12243" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12015" class="Bound">a</a><a id="12244" class="Symbol">)</a>
                                 <a id="12279" class="Symbol">(</a><a id="12280" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12289" class="Symbol">(</a><a id="12290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="12292" class="Symbol">.</a><a id="12293" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12296" class="Symbol">)</a> <a id="12298" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12017" class="Bound">b</a><a id="12299" class="Symbol">)</a>
                                 <a id="12334" class="Symbol">(</a><a id="12335" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12344" class="Symbol">(</a><a id="12345" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="12347" class="Symbol">.</a><a id="12348" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12351" class="Symbol">)</a> <a id="12353" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12019" class="Bound">a∧b</a><a id="12356" class="Symbol">)</a>
<a id="12358" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11901" class="Function">IsPosetEquivRespectsMeet</a> <a id="12383" class="Symbol">{</a><a id="12384" class="Argument">P</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12388" class="Bound">P</a><a id="12389" class="Symbol">}</a> <a id="12391" class="Symbol">{</a><a id="12392" class="Argument">S</a> <a id="12394" class="Symbol">=</a> <a id="12396" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12396" class="Bound">S</a><a id="12397" class="Symbol">}</a> <a id="12399" class="Symbol">(</a><a id="12400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12404" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a><a id="12409" class="Symbol">)</a> <a id="12411" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a> <a id="12413" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a> <a id="12415" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a>
  <a id="12421" class="Symbol">=</a> <a id="12423" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="12454" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13693" class="Function">proP</a> <a id="12459" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a> <a id="12461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a> <a id="12463" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12466" class="Symbol">)</a>
                     <a id="12489" class="Symbol">(</a><a id="12490" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="12503" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13730" class="Function">proS</a> <a id="12508" class="Symbol">(</a><a id="12509" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12518" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="12521" class="Symbol">)</a> <a id="12523" class="Symbol">(</a><a id="12524" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12533" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12535" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="12536" class="Symbol">)</a> <a id="12538" class="Symbol">(</a><a id="12539" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12553" class="Symbol">))</a>
                     <a id="12577" class="Symbol">(λ</a> <a id="12580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12580" class="Bound">meet</a> <a id="12585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a>
                       <a id="12610" class="Symbol">→</a> <a id="12612" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="12632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="12638" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a> <a id="12640" class="Symbol">(</a><a id="12641" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12650" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12652" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12655" class="Symbol">)</a> <a id="12657" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="12685" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a> <a id="12707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">≤P_</a><a id="12710" class="Symbol">)</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12719" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12721" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12724" class="Symbol">)</a> <a id="12726" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="12754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12580" class="Bound">meet</a> <a id="12759" class="Symbol">(</a><a id="12760" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12769" class="Symbol">)</a> <a id="12771" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="12799" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="12803" class="Symbol">(</a><a id="12804" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="12823" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="12829" class="Symbol">(</a><a id="12830" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12839" class="Symbol">)</a> <a id="12841" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a> <a id="12843" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                              <a id="12876" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13572" class="Function Operator">_≤S</a> <a id="12892" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12901" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12903" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="12904" class="Symbol">)</a> <a id="12906" class="Symbol">(</a><a id="12907" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="12913" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12915" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12916" class="Symbol">))</a>
                             <a id="12948" class="Symbol">(</a><a id="12949" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="12968" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="12974" class="Symbol">(</a><a id="12975" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12983" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12984" class="Symbol">)</a> <a id="12986" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a> <a id="12988" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                              <a id="13021" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="13032" class="Symbol">(</a><a id="13033" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13572" class="Function Operator">_≤S</a> <a id="13037" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13048" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="13049" class="Symbol">)</a> <a id="13051" class="Symbol">(</a><a id="13052" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="13058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="13061" class="Symbol">)))</a>
                      <a id="13087" class="Symbol">λ</a> <a id="13089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13089" class="Bound">meet</a> <a id="13094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a>
                       <a id="13119" class="Symbol">→</a> <a id="13121" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="13140" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="13146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a> <a id="13148" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a> <a id="13152" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="13180" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13089" class="Bound">meet</a> <a id="13185" class="Symbol">(</a><a id="13186" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13195" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13197" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13198" class="Symbol">)</a> <a id="13200" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="13228" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="13253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="13259" class="Symbol">(</a><a id="13260" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13269" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13272" class="Symbol">)</a> <a id="13274" class="Symbol">(</a><a id="13275" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13284" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="13287" class="Symbol">)</a> <a id="13289" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                               <a id="13323" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="13335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">_≤P_</a> <a id="13340" class="Symbol">(</a><a id="13341" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13349" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13350" class="Symbol">)</a> <a id="13352" class="Symbol">(</a><a id="13353" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="13362" class="Symbol">))</a>
                             <a id="13394" class="Symbol">(</a><a id="13395" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="13415" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="13421" class="Symbol">(</a><a id="13422" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13431" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13433" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13434" class="Symbol">)</a> <a id="13436" class="Symbol">(</a><a id="13437" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13446" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="13449" class="Symbol">)</a> <a id="13451" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                               <a id="13485" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="13497" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">_≤P_</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13509" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13511" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13512" class="Symbol">)</a> <a id="13514" class="Symbol">(</a><a id="13515" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13521" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="13524" class="Symbol">))</a>
  <a id="13529" class="Keyword">where</a> <a id="13535" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">_≤P_</a> <a id="13540" class="Symbol">=</a> <a id="13542" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="13555" class="Symbol">(</a><a id="13556" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12388" class="Bound">P</a> <a id="13558" class="Symbol">.</a><a id="13559" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13562" class="Symbol">)</a>
        <a id="13572" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13572" class="Function Operator">_≤S_</a> <a id="13577" class="Symbol">=</a> <a id="13579" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="13592" class="Symbol">(</a><a id="13593" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12396" class="Bound">S</a> <a id="13595" class="Symbol">.</a><a id="13596" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13599" class="Symbol">)</a>

        <a id="13610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13610" class="Function">posP</a> <a id="13615" class="Symbol">=</a> <a id="13617" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="13634" class="Symbol">(</a><a id="13635" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12388" class="Bound">P</a> <a id="13637" class="Symbol">.</a><a id="13638" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13641" class="Symbol">)</a>
        <a id="13651" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13651" class="Function">posS</a> <a id="13656" class="Symbol">=</a> <a id="13658" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="13675" class="Symbol">(</a><a id="13676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12396" class="Bound">S</a> <a id="13678" class="Symbol">.</a><a id="13679" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13682" class="Symbol">)</a>

        <a id="13693" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13693" class="Function">proP</a> <a id="13698" class="Symbol">=</a> <a id="13700" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="13717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13610" class="Function">posP</a>
        <a id="13730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13730" class="Function">proS</a> <a id="13735" class="Symbol">=</a> <a id="13737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="13754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13651" class="Function">posS</a>

<a id="IsPosetEquivRespectsJoin"></a><a id="13760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13760" class="Function">IsPosetEquivRespectsJoin</a> <a id="13785" class="Symbol">:</a> <a id="13787" class="Symbol">{</a><a id="13788" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13788" class="Bound">P</a> <a id="13790" class="Symbol">:</a> <a id="13792" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="13798" href="Cubical.Relation.Binary.Order.Poset.Properties.html#723" class="Generalizable">ℓ₀</a> <a id="13801" href="Cubical.Relation.Binary.Order.Poset.Properties.html#726" class="Generalizable">ℓ₀&#39;</a><a id="13804" class="Symbol">}</a> <a id="13806" class="Symbol">{</a><a id="13807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13807" class="Bound">S</a> <a id="13809" class="Symbol">:</a> <a id="13811" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="13817" href="Cubical.Relation.Binary.Order.Poset.Properties.html#730" class="Generalizable">ℓ₁</a> <a id="13820" href="Cubical.Relation.Binary.Order.Poset.Properties.html#733" class="Generalizable">ℓ₁&#39;</a><a id="13823" class="Symbol">}</a> <a id="13825" class="Symbol">(</a><a id="13826" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="13828" class="Symbol">:</a> <a id="13830" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="13841" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13788" class="Bound">P</a> <a id="13843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13807" class="Bound">S</a><a id="13844" class="Symbol">)</a>
                        <a id="13870" class="Symbol">→</a> <a id="13872" class="Symbol">∀</a> <a id="13874" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13874" class="Bound">a</a> <a id="13876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13876" class="Bound">b</a> <a id="13878" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13878" class="Bound">a∨b</a>
                        <a id="13906" class="Symbol">→</a> <a id="13908" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="13915" class="Symbol">(</a><a id="13916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="13933" class="Symbol">(</a><a id="13934" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="13951" class="Symbol">(</a><a id="13952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13788" class="Bound">P</a> <a id="13954" class="Symbol">.</a><a id="13955" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13958" class="Symbol">)))</a> <a id="13962" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13874" class="Bound">a</a> <a id="13964" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13876" class="Bound">b</a> <a id="13966" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13878" class="Bound">a∨b</a>
                        <a id="13994" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13996" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="14003" class="Symbol">(</a><a id="14004" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="14021" class="Symbol">(</a><a id="14022" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="14039" class="Symbol">(</a><a id="14040" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13807" class="Bound">S</a> <a id="14042" class="Symbol">.</a><a id="14043" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14046" class="Symbol">)))</a>
                                 <a id="14083" class="Symbol">(</a><a id="14084" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14093" class="Symbol">(</a><a id="14094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="14096" class="Symbol">.</a><a id="14097" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14100" class="Symbol">)</a> <a id="14102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13874" class="Bound">a</a><a id="14103" class="Symbol">)</a>
                                 <a id="14138" class="Symbol">(</a><a id="14139" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14148" class="Symbol">(</a><a id="14149" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="14151" class="Symbol">.</a><a id="14152" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14155" class="Symbol">)</a> <a id="14157" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13876" class="Bound">b</a><a id="14158" class="Symbol">)</a>
                                 <a id="14193" class="Symbol">(</a><a id="14194" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14203" class="Symbol">(</a><a id="14204" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="14206" class="Symbol">.</a><a id="14207" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14210" class="Symbol">)</a> <a id="14212" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13878" class="Bound">a∨b</a><a id="14215" class="Symbol">)</a>

<a id="14218" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13760" class="Function">IsPosetEquivRespectsJoin</a> <a id="14243" class="Symbol">{</a><a id="14244" class="Argument">P</a> <a id="14246" class="Symbol">=</a> <a id="14248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14248" class="Bound">P</a><a id="14249" class="Symbol">}</a> <a id="14251" class="Symbol">{</a><a id="14252" class="Argument">S</a> <a id="14254" class="Symbol">=</a> <a id="14256" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14256" class="Bound">S</a><a id="14257" class="Symbol">}</a> <a id="14259" class="Symbol">(</a><a id="14260" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14264" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a><a id="14269" class="Symbol">)</a> <a id="14271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14275" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a>
  <a id="14281" class="Symbol">=</a> <a id="14283" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="14300" class="Symbol">(</a><a id="14301" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="14314" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15557" class="Function">proP</a> <a id="14319" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14321" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14323" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14326" class="Symbol">)</a>
                     <a id="14349" class="Symbol">(</a><a id="14350" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="14363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15594" class="Function">proS</a> <a id="14368" class="Symbol">(</a><a id="14369" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14380" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a><a id="14381" class="Symbol">)</a> <a id="14383" class="Symbol">(</a><a id="14384" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14393" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14395" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a><a id="14396" class="Symbol">)</a> <a id="14398" class="Symbol">(</a><a id="14399" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14408" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14410" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14413" class="Symbol">))</a>
                     <a id="14437" class="Symbol">(λ</a> <a id="14440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14440" class="Bound">join</a> <a id="14445" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a>
                       <a id="14470" class="Symbol">→</a> <a id="14472" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="14492" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="14498" class="Symbol">(</a><a id="14499" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14508" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14510" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14513" class="Symbol">)</a> <a id="14515" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a> <a id="14517" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="14545" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="14556" class="Symbol">(</a><a id="14557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P</a> <a id="14561" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14567" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14569" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14570" class="Symbol">)</a> <a id="14572" class="Symbol">(</a><a id="14573" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="14579" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14584" class="Symbol">)</a> <a id="14586" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="14614" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14440" class="Bound">join</a> <a id="14619" class="Symbol">(</a><a id="14620" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14628" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14629" class="Symbol">)</a> <a id="14631" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="14659" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="14663" class="Symbol">(</a><a id="14664" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="14683" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="14689" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14691" class="Symbol">(</a><a id="14692" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14698" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14700" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14701" class="Symbol">)</a> <a id="14703" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                               <a id="14737" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="14748" class="Symbol">(</a><a id="14749" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14758" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14762" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15436" class="Function Operator">≤S_</a><a id="14765" class="Symbol">)</a> <a id="14767" class="Symbol">(</a><a id="14768" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="14774" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14777" class="Symbol">))</a>
                              <a id="14810" class="Symbol">(</a><a id="14811" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="14830" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="14836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14838" class="Symbol">(</a><a id="14839" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14847" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14848" class="Symbol">)</a> <a id="14850" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                               <a id="14884" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="14895" class="Symbol">(</a><a id="14896" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="14905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14907" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14909" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15436" class="Function Operator">≤S_</a><a id="14912" class="Symbol">)</a> <a id="14914" class="Symbol">(</a><a id="14915" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="14921" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14923" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14924" class="Symbol">)))</a>
                      <a id="14950" class="Symbol">λ</a> <a id="14952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14952" class="Bound">join</a> <a id="14957" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a>
                       <a id="14982" class="Symbol">→</a> <a id="14984" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="15003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="15009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a> <a id="15013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a> <a id="15015" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="15043" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14952" class="Bound">join</a> <a id="15048" class="Symbol">(</a><a id="15049" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="15058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15061" class="Symbol">)</a> <a id="15063" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                         <a id="15091" href="Cubical.Data.Sigma.Properties.html#14556" class="Function">≃-×</a> <a id="15095" class="Symbol">(</a><a id="15096" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="15116" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="15122" class="Symbol">(</a><a id="15123" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="15132" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15134" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a><a id="15135" class="Symbol">)</a> <a id="15137" class="Symbol">(</a><a id="15138" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="15147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15149" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15150" class="Symbol">)</a> <a id="15152" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                               <a id="15186" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="15198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P_</a> <a id="15203" class="Symbol">(</a><a id="15204" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15210" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15212" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a><a id="15213" class="Symbol">)</a> <a id="15215" class="Symbol">(</a><a id="15216" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15222" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15224" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15225" class="Symbol">))</a>
                              <a id="15258" class="Symbol">(</a><a id="15259" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="15279" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="15285" class="Symbol">(</a><a id="15286" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="15295" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15297" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a><a id="15298" class="Symbol">)</a> <a id="15300" class="Symbol">(</a><a id="15301" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="15310" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15312" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15313" class="Symbol">)</a> <a id="15315" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                               <a id="15349" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="15361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P_</a> <a id="15366" class="Symbol">(</a><a id="15367" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15373" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15375" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a><a id="15376" class="Symbol">)</a> <a id="15378" class="Symbol">(</a><a id="15379" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15385" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15387" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15388" class="Symbol">))</a>
  <a id="15393" class="Keyword">where</a> <a id="15399" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P_</a> <a id="15404" class="Symbol">=</a> <a id="15406" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="15419" class="Symbol">(</a><a id="15420" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14248" class="Bound">P</a> <a id="15422" class="Symbol">.</a><a id="15423" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15426" class="Symbol">)</a>
        <a id="15436" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15436" class="Function Operator">_≤S_</a> <a id="15441" class="Symbol">=</a> <a id="15443" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="15456" class="Symbol">(</a><a id="15457" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14256" class="Bound">S</a> <a id="15459" class="Symbol">.</a><a id="15460" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15463" class="Symbol">)</a>

        <a id="15474" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15474" class="Function">posP</a> <a id="15479" class="Symbol">=</a> <a id="15481" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15498" class="Symbol">(</a><a id="15499" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14248" class="Bound">P</a> <a id="15501" class="Symbol">.</a><a id="15502" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15505" class="Symbol">)</a>
        <a id="15515" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15515" class="Function">posS</a> <a id="15520" class="Symbol">=</a> <a id="15522" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15539" class="Symbol">(</a><a id="15540" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14256" class="Bound">S</a> <a id="15542" class="Symbol">.</a><a id="15543" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15546" class="Symbol">)</a>

        <a id="15557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15557" class="Function">proP</a> <a id="15562" class="Symbol">=</a> <a id="15564" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="15581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15474" class="Function">posP</a>
        <a id="15594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15594" class="Function">proS</a> <a id="15599" class="Symbol">=</a> <a id="15601" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="15618" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15515" class="Function">posS</a>

<a id="15624" class="Keyword">module</a> <a id="15631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15631" class="Module">_</a>
  <a id="15635" class="Symbol">(</a><a id="15636" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="15640" class="Symbol">:</a> <a id="15642" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="15648" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="15650" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="15652" class="Symbol">)</a>
  <a id="15656" class="Keyword">where</a>
    <a id="15666" class="Keyword">private</a>
      <a id="15680" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="15684" class="Symbol">=</a> <a id="15686" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="15703" class="Symbol">(</a><a id="15704" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15721" class="Symbol">(</a><a id="15722" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15726" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a><a id="15729" class="Symbol">))</a>

      <a id="15739" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="15742" class="Symbol">=</a> <a id="15744" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15761" class="Symbol">(</a><a id="15762" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a><a id="15769" class="Symbol">)</a>

    <a id="15776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="15800" class="Symbol">:</a> <a id="15802" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15807" class="Symbol">(</a><a id="15808" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="15814" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="15816" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="15818" class="Symbol">)</a>
    <a id="15824" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="15848" class="Symbol">=</a> <a id="15850" class="Symbol">∀</a> <a id="15852" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15852" class="Bound">a</a> <a id="15854" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15854" class="Bound">b</a> <a id="15856" class="Symbol">→</a> <a id="15858" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="15863" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="15867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15852" class="Bound">a</a> <a id="15869" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15854" class="Bound">b</a>

    <a id="15876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="15908" class="Symbol">:</a> <a id="15910" class="Symbol">{</a><a id="15911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15911" class="Bound">ℓ&#39;&#39;</a> <a id="15915" class="Symbol">:</a> <a id="15917" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="15922" class="Symbol">}</a> <a id="15924" class="Symbol">→</a> <a id="15926" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15931" class="Symbol">(</a><a id="15932" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="15938" class="Symbol">(</a><a id="15939" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="15945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="15947" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="15949" class="Symbol">)</a> <a id="15951" class="Symbol">(</a><a id="15952" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="15958" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15911" class="Bound">ℓ&#39;&#39;</a><a id="15961" class="Symbol">))</a>
    <a id="15968" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="16000" class="Symbol">{</a><a id="16001" class="Argument">ℓ&#39;&#39;</a> <a id="16005" class="Symbol">=</a> <a id="16007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16007" class="Bound">ℓ&#39;&#39;</a><a id="16010" class="Symbol">}</a> <a id="16012" class="Symbol">=</a> <a id="16014" class="Symbol">{</a><a id="16015" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16015" class="Bound">B</a> <a id="16017" class="Symbol">:</a> <a id="16019" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16024" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16007" class="Bound">ℓ&#39;&#39;</a><a id="16027" class="Symbol">}</a>
                                                <a id="16077" class="Symbol">→</a> <a id="16079" class="Symbol">(</a><a id="16080" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16080" class="Bound">P</a> <a id="16082" class="Symbol">:</a> <a id="16084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16015" class="Bound">B</a> <a id="16086" class="Symbol">→</a> <a id="16088" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16090" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16094" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="16095" class="Symbol">)</a>
                                                <a id="16145" class="Symbol">→</a> <a id="16147" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="16155" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16159" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16080" class="Bound">P</a>

    <a id="16166" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a> <a id="16190" class="Symbol">:</a> <a id="16192" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16197" class="Symbol">(</a><a id="16198" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="16204" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16208" class="Symbol">)</a>
    <a id="16214" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a> <a id="16238" class="Symbol">=</a> <a id="16240" class="Symbol">∀</a> <a id="16242" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16242" class="Bound">a</a> <a id="16244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16244" class="Bound">b</a> <a id="16246" class="Symbol">→</a> <a id="16248" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="16253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16242" class="Bound">a</a> <a id="16259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16244" class="Bound">b</a>

    <a id="16266" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="16298" class="Symbol">:</a> <a id="16300" class="Symbol">{</a><a id="16301" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16301" class="Bound">ℓ&#39;&#39;</a> <a id="16305" class="Symbol">:</a> <a id="16307" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="16312" class="Symbol">}</a> <a id="16314" class="Symbol">→</a> <a id="16316" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16321" class="Symbol">(</a><a id="16322" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="16328" class="Symbol">(</a><a id="16329" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="16335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16337" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16339" class="Symbol">)</a> <a id="16341" class="Symbol">(</a><a id="16342" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="16348" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16301" class="Bound">ℓ&#39;&#39;</a><a id="16351" class="Symbol">))</a>
    <a id="16358" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="16390" class="Symbol">{</a><a id="16391" class="Argument">ℓ&#39;&#39;</a> <a id="16395" class="Symbol">=</a> <a id="16397" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16397" class="Bound">ℓ&#39;&#39;</a><a id="16400" class="Symbol">}</a> <a id="16402" class="Symbol">=</a> <a id="16404" class="Symbol">{</a><a id="16405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16405" class="Bound">B</a> <a id="16407" class="Symbol">:</a> <a id="16409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16397" class="Bound">ℓ&#39;&#39;</a><a id="16417" class="Symbol">}</a>
                                                <a id="16467" class="Symbol">→</a> <a id="16469" class="Symbol">(</a><a id="16470" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16470" class="Bound">P</a> <a id="16472" class="Symbol">:</a> <a id="16474" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16405" class="Bound">B</a> <a id="16476" class="Symbol">→</a> <a id="16478" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16484" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="16485" class="Symbol">)</a>
                                                <a id="16535" class="Symbol">→</a> <a id="16537" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="16546" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16470" class="Bound">P</a>

    <a id="16557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a> <a id="16575" class="Symbol">:</a> <a id="16577" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16582" class="Symbol">(</a><a id="16583" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="16589" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16591" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16593" class="Symbol">)</a>
    <a id="16599" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a> <a id="16617" class="Symbol">=</a> <a id="16619" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="16643" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16645" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="16654" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16658" class="Symbol">(</a><a id="16659" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16661" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16665" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="16667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16669" class="Symbol">(</a><a id="16670" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="16674" class="Symbol">_))</a>

    <a id="16683" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a> <a id="16701" class="Symbol">:</a> <a id="16703" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16708" class="Symbol">(</a><a id="16709" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="16715" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16719" class="Symbol">)</a>
    <a id="16725" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a> <a id="16743" class="Symbol">=</a> <a id="16745" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a> <a id="16769" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="16777" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16781" class="Symbol">(</a><a id="16782" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16784" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16788" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="16790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16792" class="Symbol">(</a><a id="16793" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="16797" class="Symbol">_))</a>

    <a id="16806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a> <a id="16822" class="Symbol">:</a> <a id="16824" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16829" class="Symbol">(</a><a id="16830" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="16836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16840" class="Symbol">)</a>
    <a id="16846" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a> <a id="16862" class="Symbol">=</a> <a id="16864" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="16888" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16890" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a>

    <a id="16919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a> <a id="16929" class="Symbol">:</a> <a id="16931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16936" class="Symbol">(</a><a id="16937" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="16943" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16947" class="Symbol">)</a>
    <a id="16953" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a> <a id="16963" class="Symbol">=</a> <a id="16965" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a> <a id="16983" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16985" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a>

    <a id="17008" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a> <a id="17026" class="Symbol">:</a> <a id="17028" class="Symbol">{</a><a id="17029" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17029" class="Bound">ℓ&#39;&#39;</a> <a id="17033" class="Symbol">:</a> <a id="17035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17040" class="Symbol">}</a> <a id="17042" class="Symbol">→</a> <a id="17044" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17049" class="Symbol">(</a><a id="17050" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17056" class="Symbol">(</a><a id="17057" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17063" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="17065" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="17067" class="Symbol">)</a> <a id="17069" class="Symbol">(</a><a id="17070" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="17076" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17029" class="Bound">ℓ&#39;&#39;</a><a id="17079" class="Symbol">))</a>
    <a id="17086" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a> <a id="17104" class="Symbol">{</a><a id="17105" class="Argument">ℓ&#39;&#39;</a> <a id="17109" class="Symbol">=</a> <a id="17111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17111" class="Bound">ℓ&#39;&#39;</a><a id="17114" class="Symbol">}</a> <a id="17116" class="Symbol">=</a> <a id="17118" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="17150" class="Symbol">{</a><a id="17151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17111" class="Bound">ℓ&#39;&#39;</a><a id="17154" class="Symbol">}</a> <a id="17156" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17158" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="17190" class="Symbol">{</a><a id="17191" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17111" class="Bound">ℓ&#39;&#39;</a><a id="17194" class="Symbol">}</a>

    <a id="17201" class="Comment">-- These are all propositonal statements</a>
    <a id="17246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a> <a id="17276" class="Symbol">:</a> <a id="17278" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17285" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a>
    <a id="17313" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a>
      <a id="17349" class="Symbol">=</a> <a id="17351" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="17360" class="Symbol">λ</a> <a id="17362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17362" class="Bound">a</a> <a id="17364" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17364" class="Bound">b</a> <a id="17366" class="Symbol">→</a> <a id="17368" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="17379" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="17382" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17362" class="Bound">a</a> <a id="17384" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17364" class="Bound">b</a>

    <a id="17391" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a> <a id="17429" class="Symbol">:</a> <a id="17431" class="Symbol">{</a><a id="17432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17432" class="Bound">ℓ&#39;&#39;</a> <a id="17436" class="Symbol">:</a> <a id="17438" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17443" class="Symbol">}</a> <a id="17445" class="Symbol">→</a> <a id="17447" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17454" class="Symbol">(</a><a id="17455" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="17487" class="Symbol">{</a><a id="17488" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17432" class="Bound">ℓ&#39;&#39;</a><a id="17491" class="Symbol">})</a>
    <a id="17498" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a>
      <a id="17542" class="Symbol">=</a> <a id="17544" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="17560" class="Symbol">λ</a> <a id="17562" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17562" class="Bound">_</a> <a id="17564" class="Symbol">→</a> <a id="17566" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17574" class="Symbol">λ</a> <a id="17576" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17576" class="Bound">_</a> <a id="17578" class="Symbol">→</a> <a id="17580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6818" class="Function">InfimumUnique</a> <a id="17594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

    <a id="17602" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a> <a id="17632" class="Symbol">:</a> <a id="17634" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17641" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a>
    <a id="17669" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a>
      <a id="17705" class="Symbol">=</a> <a id="17707" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="17716" class="Symbol">λ</a> <a id="17718" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17718" class="Bound">a</a> <a id="17720" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17720" class="Bound">b</a> <a id="17722" class="Symbol">→</a> <a id="17724" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="17735" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="17738" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17718" class="Bound">a</a> <a id="17740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17720" class="Bound">b</a>

    <a id="17747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a> <a id="17785" class="Symbol">:</a> <a id="17787" class="Symbol">{</a><a id="17788" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17788" class="Bound">ℓ&#39;&#39;</a> <a id="17792" class="Symbol">:</a> <a id="17794" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17799" class="Symbol">}</a> <a id="17801" class="Symbol">→</a> <a id="17803" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17810" class="Symbol">(</a><a id="17811" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="17843" class="Symbol">{</a><a id="17844" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17788" class="Bound">ℓ&#39;&#39;</a><a id="17847" class="Symbol">})</a>
    <a id="17854" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a>
      <a id="17898" class="Symbol">=</a> <a id="17900" href="Cubical.Foundations.HLevels.html#18032" class="Function">isPropImplicitΠ</a> <a id="17916" class="Symbol">λ</a> <a id="17918" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17918" class="Bound">_</a> <a id="17920" class="Symbol">→</a> <a id="17922" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="17930" class="Symbol">λ</a> <a id="17932" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17932" class="Bound">_</a> <a id="17934" class="Symbol">→</a> <a id="17936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7032" class="Function">SupremumUnique</a> <a id="17951" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

    <a id="17959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17959" class="Function">isPropIsMeetSemilattice</a> <a id="17983" class="Symbol">:</a> <a id="17985" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17992" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a>
    <a id="18014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17959" class="Function">isPropIsMeetSemilattice</a> <a id="18038" class="Symbol">=</a> <a id="18040" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="18048" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a>
                                     <a id="18115" class="Symbol">(</a><a id="18116" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5563" class="Function">GreatestUnique</a> <a id="18131" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="18134" class="Symbol">{</a><a id="18135" class="Argument">P</a> <a id="18137" class="Symbol">=</a> <a id="18139" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18141" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18145" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="18147" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18149" class="Symbol">(</a><a id="18150" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="18154" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18156" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18160" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="18161" class="Symbol">)})</a>

    <a id="18170" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18170" class="Function">isPropIsJoinSemilattice</a> <a id="18194" class="Symbol">:</a> <a id="18196" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18203" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a>
    <a id="18225" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18170" class="Function">isPropIsJoinSemilattice</a> <a id="18249" class="Symbol">=</a> <a id="18251" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="18259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a>
                                     <a id="18326" class="Symbol">(</a><a id="18327" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5417" class="Function">LeastUnique</a> <a id="18339" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="18342" class="Symbol">{</a><a id="18343" class="Argument">P</a> <a id="18345" class="Symbol">=</a> <a id="18347" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18349" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18353" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="18355" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18357" class="Symbol">(</a><a id="18358" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="18362" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18364" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18368" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="18369" class="Symbol">)})</a>

    <a id="18378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18378" class="Function">isPropIsPseudolattice</a> <a id="18400" class="Symbol">:</a> <a id="18402" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a>
    <a id="18429" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18378" class="Function">isPropIsPseudolattice</a> <a id="18451" class="Symbol">=</a> <a id="18453" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="18461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a>
                                    <a id="18527" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a>

    <a id="18562" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18562" class="Function">isPropIsLattice</a> <a id="18578" class="Symbol">:</a> <a id="18580" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18587" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a>
    <a id="18601" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18562" class="Function">isPropIsLattice</a> <a id="18617" class="Symbol">=</a> <a id="18619" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="18627" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17959" class="Function">isPropIsMeetSemilattice</a>
                              <a id="18681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18170" class="Function">isPropIsJoinSemilattice</a>

    <a id="18710" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18710" class="Function">isPropIsCompleteLattice</a> <a id="18734" class="Symbol">:</a> <a id="18736" class="Symbol">{</a><a id="18737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18737" class="Bound">ℓ&#39;&#39;</a> <a id="18741" class="Symbol">:</a> <a id="18743" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="18748" class="Symbol">}</a> <a id="18750" class="Symbol">→</a> <a id="18752" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18759" class="Symbol">(</a><a id="18760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a> <a id="18778" class="Symbol">{</a><a id="18779" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18737" class="Bound">ℓ&#39;&#39;</a><a id="18782" class="Symbol">})</a>
    <a id="18789" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18710" class="Function">isPropIsCompleteLattice</a> <a id="18813" class="Symbol">=</a> <a id="18815" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="18823" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a>
                                      <a id="18899" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a>

    <a id="18942" class="Comment">-- Complete semipseudolattices are semipseudolattices</a>
    <a id="19000" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19000" class="Function">isMeetCompleteSemipseudolattice→isMeetSemipseudolattice</a> <a id="19056" class="Symbol">:</a> <a id="19058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a>
                                                            <a id="19150" class="Symbol">→</a> <a id="19152" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a>
    <a id="19180" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19000" class="Function">isMeetCompleteSemipseudolattice→isMeetSemipseudolattice</a> <a id="19236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19236" class="Bound">meet</a>
      <a id="19247" class="Symbol">=</a> <a id="19249" class="Symbol">(λ</a> <a id="19252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19252" class="Bound">a</a> <a id="19254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19254" class="Bound">b</a> <a id="19256" class="Symbol">→</a> <a id="19258" class="Symbol">(</a><a id="19259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19236" class="Bound">meet</a> <a id="19264" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19268" class="Symbol">.</a><a id="19269" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="19272" class="Symbol">)</a> <a id="19274" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19276" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="19282" class="Symbol">(</a><a id="19283" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10438" class="Function">isMeet≃isInfimum</a> <a id="19300" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="19304" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19252" class="Bound">a</a> <a id="19306" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19254" class="Bound">b</a> <a id="19308" class="Symbol">_)</a>
                                         <a id="19352" class="Symbol">(</a><a id="19353" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19236" class="Bound">meet</a> <a id="19358" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19362" class="Symbol">.</a><a id="19363" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="19366" class="Symbol">))</a>

    <a id="19374" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19374" class="Function">isJoinCompleteSemipseudolattice→isJoinSemipseudolattice</a> <a id="19430" class="Symbol">:</a> <a id="19432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a>
                                                            <a id="19524" class="Symbol">→</a> <a id="19526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a>
    <a id="19554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19374" class="Function">isJoinCompleteSemipseudolattice→isJoinSemipseudolattice</a> <a id="19610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19610" class="Bound">join</a>
      <a id="19621" class="Symbol">=</a> <a id="19623" class="Symbol">(λ</a> <a id="19626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19626" class="Bound">a</a> <a id="19628" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19628" class="Bound">b</a> <a id="19630" class="Symbol">→</a> <a id="19632" class="Symbol">(</a><a id="19633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19610" class="Bound">join</a> <a id="19638" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19642" class="Symbol">.</a><a id="19643" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="19646" class="Symbol">)</a> <a id="19648" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19650" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="19656" class="Symbol">(</a><a id="19657" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12363" class="Function">isJoin≃isSupremum</a> <a id="19675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="19679" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19626" class="Bound">a</a> <a id="19681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19628" class="Bound">b</a> <a id="19683" class="Symbol">_)</a>
                                         <a id="19727" class="Symbol">(</a><a id="19728" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19610" class="Bound">join</a> <a id="19733" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19737" class="Symbol">.</a><a id="19738" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="19741" class="Symbol">))</a>

    <a id="19749" class="Comment">-- They also imply each other, though we keep the two distinct for morphism reasons</a>
    <a id="19837" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19837" class="Function">isMeetCompleteSemipseudolattice≃isJoinCompleteSemipseudolattice</a> <a id="19901" class="Symbol">:</a> <a id="19903" class="Symbol">(</a><a id="19904" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="19936" class="Symbol">{</a><a id="19937" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19943" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="19945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="19947" class="Symbol">})</a>
                                                                    <a id="20018" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="20020" class="Symbol">(</a><a id="20021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="20053" class="Symbol">{</a><a id="20054" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="20060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="20062" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="20064" class="Symbol">})</a>
    <a id="20071" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19837" class="Function">isMeetCompleteSemipseudolattice≃isJoinCompleteSemipseudolattice</a>
      <a id="20141" class="Symbol">=</a> <a id="20143" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="20160" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a>
                         <a id="20223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a> <a id="20261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20281" class="Function">to</a> <a id="20264" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20706" class="Function">from</a>
      <a id="20275" class="Keyword">where</a> <a id="20281" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20281" class="Function">to</a> <a id="20284" class="Symbol">:</a> <a id="20286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a>
               <a id="20333" class="Symbol">→</a> <a id="20335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="20367" class="Symbol">{</a><a id="20368" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="20374" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="20376" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="20378" class="Symbol">}</a>
            <a id="20392" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20281" class="Function">to</a> <a id="20395" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20395" class="Bound">meet</a> <a id="20400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20400" class="Bound">P</a> <a id="20402" class="Symbol">=</a> <a id="20404" class="Symbol">(</a><a id="20405" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a><a id="20414" class="Symbol">)</a> <a id="20416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                         <a id="20443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7924" class="Function">isInfimumOfUpperBounds→isSupremum</a> <a id="20477" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="20481" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20400" class="Bound">P</a> <a id="20483" class="Symbol">(</a><a id="20484" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20488" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a><a id="20493" class="Symbol">)</a>
                                                                 <a id="20560" class="Symbol">(</a><a id="20561" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20565" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a><a id="20570" class="Symbol">)</a>
              <a id="20586" class="Keyword">where</a> <a id="20592" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20592" class="Function">P↑</a> <a id="20595" class="Symbol">:</a> <a id="20597" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20602" class="Symbol">_</a>
                    <a id="20624" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20592" class="Function">P↑</a> <a id="20627" class="Symbol">=</a> <a id="20629" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="20640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="20644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20400" class="Bound">P</a>

                    <a id="20667" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a> <a id="20673" class="Symbol">=</a> <a id="20675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20395" class="Bound">meet</a> <a id="20680" class="Symbol">{</a><a id="20681" class="Argument">B</a> <a id="20683" class="Symbol">=</a> <a id="20685" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20592" class="Function">P↑</a><a id="20687" class="Symbol">}</a> <a id="20689" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

            <a id="20706" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20706" class="Function">from</a> <a id="20711" class="Symbol">:</a> <a id="20713" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a>
                 <a id="20762" class="Symbol">→</a> <a id="20764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="20796" class="Symbol">{</a><a id="20797" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="20803" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="20805" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="20807" class="Symbol">}</a>
            <a id="20821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20706" class="Function">from</a> <a id="20826" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20826" class="Bound">join</a> <a id="20831" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20831" class="Bound">P</a> <a id="20833" class="Symbol">=</a> <a id="20835" class="Symbol">(</a><a id="20836" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20840" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a><a id="20845" class="Symbol">)</a> <a id="20847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                           <a id="20876" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8690" class="Function">isSupremumOfLowerBounds→isInfimum</a> <a id="20910" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="20914" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20831" class="Bound">P</a> <a id="20916" class="Symbol">(</a><a id="20917" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20921" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a><a id="20926" class="Symbol">)</a>
                                                                   <a id="20995" class="Symbol">(</a><a id="20996" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21000" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a><a id="21005" class="Symbol">)</a>
              <a id="21021" class="Keyword">where</a> <a id="21027" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21027" class="Function">P↓</a> <a id="21030" class="Symbol">:</a> <a id="21032" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21037" class="Symbol">_</a>
                    <a id="21059" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21027" class="Function">P↓</a> <a id="21062" class="Symbol">=</a> <a id="21064" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="21075" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="21079" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20831" class="Bound">P</a>

                    <a id="21102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a> <a id="21108" class="Symbol">=</a> <a id="21110" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20826" class="Bound">join</a> <a id="21115" class="Symbol">{</a><a id="21116" class="Argument">B</a> <a id="21118" class="Symbol">=</a> <a id="21120" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21027" class="Function">P↓</a><a id="21122" class="Symbol">}</a> <a id="21124" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="21133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21133" class="Function">isCompleteLattice→isLattice</a> <a id="21161" class="Symbol">:</a> <a id="21163" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a>
                                <a id="21213" class="Symbol">→</a> <a id="21215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a>
    <a id="21229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21133" class="Function">isCompleteLattice→isLattice</a> <a id="21257" class="Symbol">(</a><a id="21258" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a> <a id="21263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21265" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a><a id="21269" class="Symbol">)</a>
      <a id="21277" class="Symbol">=</a> <a id="21279" class="Symbol">((</a><a id="21281" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19000" class="Function">isMeetCompleteSemipseudolattice→isMeetSemipseudolattice</a> <a id="21337" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a><a id="21341" class="Symbol">)</a> <a id="21343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
         <a id="21354" class="Symbol">(</a><a id="21355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a> <a id="21360" class="Symbol">(λ</a> <a id="21363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21363" class="Bound">x</a> <a id="21365" class="Symbol">→</a> <a id="21367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21363" class="Bound">x</a><a id="21368" class="Symbol">)</a> <a id="21370" class="Symbol">.</a><a id="21371" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="21374" class="Symbol">)</a> <a id="21376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="21388" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7172" class="Function">isUpperBoundOfSelf→isGreatestOfSelf</a> <a id="21424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="21428" class="Symbol">(</a><a id="21429" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a> <a id="21434" class="Symbol">(λ</a> <a id="21437" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21437" class="Bound">x</a> <a id="21439" class="Symbol">→</a> <a id="21441" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21437" class="Bound">x</a><a id="21442" class="Symbol">)</a> <a id="21444" class="Symbol">.</a><a id="21445" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21449" class="Symbol">.</a><a id="21450" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="21453" class="Symbol">))</a> <a id="21456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="21466" class="Symbol">((</a><a id="21468" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19374" class="Function">isJoinCompleteSemipseudolattice→isJoinSemipseudolattice</a> <a id="21524" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a><a id="21528" class="Symbol">)</a> <a id="21530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="21542" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a> <a id="21547" class="Symbol">(λ</a> <a id="21550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21550" class="Bound">x</a> <a id="21552" class="Symbol">→</a> <a id="21554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21550" class="Bound">x</a><a id="21555" class="Symbol">)</a> <a id="21557" class="Symbol">.</a><a id="21558" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="21574" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7366" class="Function">isLowerBoundOfSelf→isLeastOfSelf</a> <a id="21607" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="21611" class="Symbol">(</a><a id="21612" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a> <a id="21617" class="Symbol">(λ</a> <a id="21620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21620" class="Bound">x</a> <a id="21622" class="Symbol">→</a> <a id="21624" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21620" class="Bound">x</a><a id="21625" class="Symbol">)</a> <a id="21627" class="Symbol">.</a><a id="21628" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21632" class="Symbol">.</a><a id="21633" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="21636" class="Symbol">))</a>

    <a id="21644" class="Keyword">module</a> <a id="21651" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21651" class="Module">_</a>
      <a id="21659" class="Symbol">(</a><a id="21660" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="21664" class="Symbol">:</a> <a id="21666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a><a id="21681" class="Symbol">)</a>
      <a id="21689" class="Keyword">where</a>
        <a id="21703" class="Keyword">private</a>
          <a id="21721" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l_</a> <a id="21726" class="Symbol">:</a> <a id="21728" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21734" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21736" class="Symbol">→</a> <a id="21738" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21744" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21746" class="Symbol">→</a> <a id="21748" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21750" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21754" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
          <a id="21766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21766" class="Bound">a</a> <a id="21768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="21771" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21771" class="Bound">b</a> <a id="21773" class="Symbol">=</a> <a id="21775" class="Symbol">(</a><a id="21776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="21780" class="Symbol">.</a><a id="21781" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21766" class="Bound">a</a> <a id="21787" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21771" class="Bound">b</a><a id="21788" class="Symbol">)</a> <a id="21790" class="Symbol">.</a><a id="21791" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

          <a id="21806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l_</a> <a id="21811" class="Symbol">:</a> <a id="21813" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21815" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21819" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21821" class="Symbol">→</a> <a id="21823" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21829" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21831" class="Symbol">→</a> <a id="21833" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21835" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21839" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
          <a id="21851" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21851" class="Bound">a</a> <a id="21853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="21856" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21856" class="Bound">b</a> <a id="21858" class="Symbol">=</a> <a id="21860" class="Symbol">(</a><a id="21861" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="21865" class="Symbol">.</a><a id="21866" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21870" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21851" class="Bound">a</a> <a id="21872" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21856" class="Bound">b</a><a id="21873" class="Symbol">)</a> <a id="21875" class="Symbol">.</a><a id="21876" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

          <a id="21891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="21895" class="Symbol">=</a> <a id="21897" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="21912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

          <a id="21926" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21926" class="Function">rfl</a> <a id="21930" class="Symbol">=</a> <a id="21932" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="21948" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

        <a id="21960" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="21974" class="Symbol">:</a> <a id="21976" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="21991" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="22005" class="Symbol">=</a> <a id="22007" class="Symbol">∀</a> <a id="22009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22011" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22011" class="Bound">b</a> <a id="22013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22013" class="Bound">c</a> <a id="22015" class="Symbol">→</a> <a id="22017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22019" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22022" class="Symbol">(</a><a id="22023" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22011" class="Bound">b</a> <a id="22025" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22028" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22013" class="Bound">c</a><a id="22029" class="Symbol">)</a> <a id="22031" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22033" class="Symbol">(</a><a id="22034" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22036" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22011" class="Bound">b</a><a id="22040" class="Symbol">)</a> <a id="22042" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22045" class="Symbol">(</a><a id="22046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22048" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22051" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22013" class="Bound">c</a><a id="22052" class="Symbol">)</a>

        <a id="22063" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a> <a id="22077" class="Symbol">:</a> <a id="22079" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="22094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a> <a id="22108" class="Symbol">=</a> <a id="22110" class="Symbol">∀</a> <a id="22112" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22112" class="Bound">a</a> <a id="22114" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22114" class="Bound">b</a> <a id="22116" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a> <a id="22118" class="Symbol">→</a> <a id="22120" class="Symbol">(</a><a id="22121" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22112" class="Bound">a</a> <a id="22123" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22126" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22114" class="Bound">b</a><a id="22127" class="Symbol">)</a> <a id="22129" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22132" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a> <a id="22134" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22136" class="Symbol">(</a><a id="22137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22112" class="Bound">a</a> <a id="22139" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22142" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a><a id="22143" class="Symbol">)</a> <a id="22145" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22148" class="Symbol">(</a><a id="22149" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22114" class="Bound">b</a> <a id="22151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a><a id="22155" class="Symbol">)</a>

        <a id="22166" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a> <a id="22180" class="Symbol">:</a> <a id="22182" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22187" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="22197" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a> <a id="22211" class="Symbol">=</a> <a id="22213" class="Symbol">∀</a> <a id="22215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22217" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22217" class="Bound">b</a> <a id="22219" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22219" class="Bound">c</a> <a id="22221" class="Symbol">→</a> <a id="22223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22225" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22228" class="Symbol">(</a><a id="22229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22217" class="Bound">b</a> <a id="22231" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22234" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22219" class="Bound">c</a><a id="22235" class="Symbol">)</a> <a id="22237" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22239" class="Symbol">(</a><a id="22240" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22242" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22245" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22217" class="Bound">b</a><a id="22246" class="Symbol">)</a> <a id="22248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22251" class="Symbol">(</a><a id="22252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22219" class="Bound">c</a><a id="22258" class="Symbol">)</a>

        <a id="22269" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a> <a id="22283" class="Symbol">:</a> <a id="22285" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="22300" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a> <a id="22314" class="Symbol">=</a> <a id="22316" class="Symbol">∀</a> <a id="22318" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22318" class="Bound">a</a> <a id="22320" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22320" class="Bound">b</a> <a id="22322" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a> <a id="22324" class="Symbol">→</a> <a id="22326" class="Symbol">(</a><a id="22327" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22318" class="Bound">a</a> <a id="22329" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22332" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22320" class="Bound">b</a><a id="22333" class="Symbol">)</a> <a id="22335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22338" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a> <a id="22340" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22342" class="Symbol">(</a><a id="22343" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22318" class="Bound">a</a> <a id="22345" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22348" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a><a id="22349" class="Symbol">)</a> <a id="22351" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22354" class="Symbol">(</a><a id="22355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22320" class="Bound">b</a> <a id="22357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22360" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a><a id="22361" class="Symbol">)</a>

        <a id="22372" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="22388" class="Symbol">:</a> <a id="22390" class="Symbol">∀</a> <a id="22392" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a> <a id="22394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22394" class="Bound">b</a> <a id="22396" class="Symbol">→</a> <a id="22398" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a> <a id="22400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22403" class="Symbol">(</a><a id="22404" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a> <a id="22406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22394" class="Bound">b</a><a id="22410" class="Symbol">)</a> <a id="22412" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a>
        <a id="22424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="22440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22442" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a>
          <a id="22454" class="Symbol">=</a> <a id="22456" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22460" class="Symbol">(</a><a id="22461" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a>
                <a id="22486" class="Symbol">(</a><a id="22487" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10896" class="Function">order≃meet</a>
                   <a id="22517" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="22520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22522" class="Symbol">(</a><a id="22523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22525" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22529" class="Symbol">)</a> <a id="22531" class="Symbol">(</a><a id="22532" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22534" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22537" class="Symbol">(</a><a id="22538" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22540" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22544" class="Symbol">))</a>
                  <a id="22565" class="Symbol">(</a><a id="22566" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="22570" class="Symbol">.</a><a id="22571" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="22575" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22577" class="Symbol">(</a><a id="22578" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22583" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22584" class="Symbol">)</a> <a id="22586" class="Symbol">.</a><a id="22587" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="22590" class="Symbol">))</a>
                <a id="22609" class="Symbol">(</a><a id="22610" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="22619" class="Symbol">(</a><a id="22620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="22624" class="Symbol">.</a><a id="22625" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="22629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a> <a id="22633" class="Symbol">.</a><a id="22634" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="22638" class="Symbol">(</a><a id="22639" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22641" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22645" class="Symbol">))</a>
                          <a id="22674" class="Symbol">(</a><a id="22675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21926" class="Function">rfl</a> <a id="22679" class="Symbol">(</a><a id="22680" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22682" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22685" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22686" class="Symbol">))</a> <a id="22689" class="Symbol">.</a><a id="22690" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="22693" class="Symbol">))</a>

        <a id="22705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22705" class="Function">MeetAbsorbRJoin</a> <a id="22721" class="Symbol">:</a> <a id="22723" class="Symbol">∀</a> <a id="22725" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a> <a id="22727" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22727" class="Bound">b</a> <a id="22729" class="Symbol">→</a> <a id="22731" class="Symbol">(</a><a id="22732" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a> <a id="22734" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22727" class="Bound">b</a><a id="22738" class="Symbol">)</a> <a id="22740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22743" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a> <a id="22745" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a>
        <a id="22757" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22705" class="Function">MeetAbsorbRJoin</a> <a id="22773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22775" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22775" class="Bound">b</a>
          <a id="22787" class="Symbol">=</a> <a id="22789" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="22798" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="22801" class="Symbol">(</a><a id="22802" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="22806" class="Symbol">.</a><a id="22807" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="22810" class="Symbol">)</a> <a id="22812" class="Symbol">(</a><a id="22813" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22815" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22775" class="Bound">b</a><a id="22819" class="Symbol">)</a> <a id="22821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22823" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
            <a id="22837" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="22853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22855" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22775" class="Bound">b</a>

        <a id="22866" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="22882" class="Symbol">:</a> <a id="22884" class="Symbol">∀</a> <a id="22886" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a> <a id="22888" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22888" class="Bound">b</a> <a id="22890" class="Symbol">→</a> <a id="22892" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a> <a id="22894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22897" class="Symbol">(</a><a id="22898" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a> <a id="22900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22903" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22888" class="Bound">b</a><a id="22904" class="Symbol">)</a> <a id="22906" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a>
        <a id="22918" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="22934" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="22936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a>
          <a id="22948" class="Symbol">=</a> <a id="22950" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22954" class="Symbol">(</a><a id="22955" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a>
                <a id="22980" class="Symbol">(</a><a id="22981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11375" class="Function">order≃join</a>
                  <a id="23010" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="23013" class="Symbol">(</a><a id="23014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23019" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23020" class="Symbol">)</a> <a id="23022" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23024" class="Symbol">(</a><a id="23025" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23027" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="23030" class="Symbol">(</a><a id="23031" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23033" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23036" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23037" class="Symbol">))</a>
                                <a id="23072" class="Symbol">(</a><a id="23073" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="23084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="23088" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23090" class="Symbol">(</a><a id="23091" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23093" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23096" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23097" class="Symbol">)</a> <a id="23099" class="Symbol">(</a><a id="23100" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="23105" class="Symbol">(</a><a id="23106" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23108" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23112" class="Symbol">))</a>
                                           <a id="23158" class="Symbol">(</a><a id="23159" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="23163" class="Symbol">.</a><a id="23164" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23168" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23170" class="Symbol">(</a><a id="23171" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23173" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23176" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23177" class="Symbol">)</a> <a id="23179" class="Symbol">.</a><a id="23180" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="23183" class="Symbol">)))</a>
                <a id="23203" class="Symbol">(</a><a id="23204" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="23213" class="Symbol">(</a><a id="23214" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="23218" class="Symbol">.</a><a id="23219" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23225" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a> <a id="23227" class="Symbol">.</a><a id="23228" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23232" class="Symbol">(</a><a id="23233" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23235" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23238" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23239" class="Symbol">))</a> <a id="23242" class="Symbol">(</a><a id="23243" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21926" class="Function">rfl</a> <a id="23247" class="Symbol">(</a><a id="23248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23250" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23254" class="Symbol">))</a> <a id="23257" class="Symbol">.</a><a id="23258" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="23261" class="Symbol">))</a>

        <a id="23273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23273" class="Function">JoinAbsorbRMeet</a> <a id="23289" class="Symbol">:</a> <a id="23291" class="Symbol">∀</a> <a id="23293" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a> <a id="23295" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23295" class="Bound">b</a> <a id="23297" class="Symbol">→</a> <a id="23299" class="Symbol">(</a><a id="23300" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a> <a id="23302" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23305" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23295" class="Bound">b</a><a id="23306" class="Symbol">)</a> <a id="23308" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="23311" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a> <a id="23313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23315" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a>
        <a id="23325" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23273" class="Function">JoinAbsorbRMeet</a> <a id="23341" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23343" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23343" class="Bound">b</a>
          <a id="23355" class="Symbol">=</a> <a id="23357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="23366" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="23369" class="Symbol">(</a><a id="23370" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="23374" class="Symbol">.</a><a id="23375" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="23378" class="Symbol">)</a> <a id="23380" class="Symbol">(</a><a id="23381" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23343" class="Bound">b</a><a id="23387" class="Symbol">)</a> <a id="23389" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23391" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
            <a id="23405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="23421" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23423" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23343" class="Bound">b</a>

        <a id="23434" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a> <a id="23454" class="Symbol">:</a> <a id="23456" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23463" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a>
        <a id="23485" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a> <a id="23505" class="Symbol">=</a> <a id="23507" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="23516" class="Symbol">λ</a> <a id="23518" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23518" class="Bound">_</a> <a id="23520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23520" class="Bound">_</a> <a id="23522" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23522" class="Bound">_</a> <a id="23524" class="Symbol">→</a> <a id="23526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23530" class="Symbol">_</a> <a id="23532" class="Symbol">_</a>

        <a id="23543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23543" class="Function">isPropMeetDistRJoin</a> <a id="23563" class="Symbol">:</a> <a id="23565" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23572" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a>
        <a id="23594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23543" class="Function">isPropMeetDistRJoin</a> <a id="23614" class="Symbol">=</a> <a id="23616" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="23625" class="Symbol">λ</a> <a id="23627" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23627" class="Bound">_</a> <a id="23629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23629" class="Bound">_</a> <a id="23631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23631" class="Bound">_</a> <a id="23633" class="Symbol">→</a> <a id="23635" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23639" class="Symbol">_</a> <a id="23641" class="Symbol">_</a>

        <a id="23652" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a> <a id="23672" class="Symbol">:</a> <a id="23674" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a>
        <a id="23703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a> <a id="23723" class="Symbol">=</a> <a id="23725" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="23734" class="Symbol">λ</a> <a id="23736" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23736" class="Bound">_</a> <a id="23738" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23738" class="Bound">_</a> <a id="23740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23740" class="Bound">_</a> <a id="23742" class="Symbol">→</a> <a id="23744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23748" class="Symbol">_</a> <a id="23750" class="Symbol">_</a>

        <a id="23761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23761" class="Function">isPropJoinDistRMeet</a> <a id="23781" class="Symbol">:</a> <a id="23783" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23790" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a>
        <a id="23812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23761" class="Function">isPropJoinDistRMeet</a> <a id="23832" class="Symbol">=</a> <a id="23834" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="23843" class="Symbol">λ</a> <a id="23845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23845" class="Bound">_</a> <a id="23847" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23847" class="Bound">_</a> <a id="23849" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23849" class="Bound">_</a> <a id="23851" class="Symbol">→</a> <a id="23853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23857" class="Symbol">_</a> <a id="23859" class="Symbol">_</a>

        <a id="23870" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a> <a id="23898" class="Symbol">:</a> <a id="23900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="23914" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="23916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a>
        <a id="23938" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a>
          <a id="23976" class="Symbol">=</a> <a id="23978" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="23995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a>
                             <a id="24044" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23543" class="Function">isPropMeetDistRJoin</a>
                            <a id="24092" class="Symbol">(λ</a> <a id="24095" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24095" class="Bound">distl</a> <a id="24101" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a> <a id="24103" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a> <a id="24105" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24107" class="Symbol">→</a> <a id="24109" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24118" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24121" class="Symbol">(</a><a id="24122" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24126" class="Symbol">.</a><a id="24127" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="24130" class="Symbol">)</a> <a id="24132" class="Symbol">(</a><a id="24133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a> <a id="24135" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="24138" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a><a id="24139" class="Symbol">)</a> <a id="24141" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24143" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24095" class="Bound">distl</a> <a id="24196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a> <a id="24200" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a> <a id="24202" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24249" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="24255" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l_</a> <a id="24260" class="Symbol">(</a><a id="24261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24270" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24273" class="Symbol">(</a><a id="24274" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24278" class="Symbol">.</a><a id="24279" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="24282" class="Symbol">)</a> <a id="24284" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a><a id="24287" class="Symbol">)</a>
                                                        <a id="24345" class="Symbol">(</a><a id="24346" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24358" class="Symbol">(</a><a id="24359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24363" class="Symbol">.</a><a id="24364" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="24367" class="Symbol">)</a> <a id="24369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24371" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a><a id="24372" class="Symbol">))</a>
                             <a id="24404" class="Symbol">λ</a> <a id="24406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24406" class="Bound">distr</a> <a id="24412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a> <a id="24414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24416" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a> <a id="24418" class="Symbol">→</a> <a id="24420" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24429" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24432" class="Symbol">(</a><a id="24433" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24437" class="Symbol">.</a><a id="24438" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="24441" class="Symbol">)</a> <a id="24443" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a> <a id="24445" class="Symbol">(</a><a id="24446" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="24451" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a><a id="24452" class="Symbol">)</a> <a id="24454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24501" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24406" class="Bound">distr</a> <a id="24507" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24509" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a> <a id="24511" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a> <a id="24513" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24560" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="24566" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l_</a> <a id="24571" class="Symbol">(</a><a id="24572" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24584" class="Symbol">(</a><a id="24585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24589" class="Symbol">.</a><a id="24590" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="24593" class="Symbol">)</a> <a id="24595" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24597" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a><a id="24598" class="Symbol">)</a>
                                                        <a id="24656" class="Symbol">(</a><a id="24657" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24669" class="Symbol">(</a><a id="24670" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24674" class="Symbol">.</a><a id="24675" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="24678" class="Symbol">)</a> <a id="24680" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a> <a id="24682" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a><a id="24683" class="Symbol">)</a>

        <a id="24694" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a> <a id="24722" class="Symbol">:</a> <a id="24724" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a> <a id="24738" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="24740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a>
        <a id="24762" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a>
          <a id="24800" class="Symbol">=</a> <a id="24802" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="24819" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a>
                             <a id="24868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23761" class="Function">isPropJoinDistRMeet</a>
                            <a id="24916" class="Symbol">(λ</a> <a id="24919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24919" class="Bound">distl</a> <a id="24925" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a> <a id="24927" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a> <a id="24929" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="24931" class="Symbol">→</a> <a id="24933" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="24942" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24945" class="Symbol">(</a><a id="24946" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24950" class="Symbol">.</a><a id="24951" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="24954" class="Symbol">)</a> <a id="24956" class="Symbol">(</a><a id="24957" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a> <a id="24959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="24962" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a><a id="24963" class="Symbol">)</a> <a id="24965" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="24967" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24919" class="Bound">distl</a> <a id="25020" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="25022" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a> <a id="25024" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a> <a id="25026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25073" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="25079" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l_</a> <a id="25084" class="Symbol">(</a><a id="25085" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25097" class="Symbol">(</a><a id="25098" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25102" class="Symbol">.</a><a id="25103" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="25106" class="Symbol">)</a> <a id="25108" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="25110" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a><a id="25111" class="Symbol">)</a>
                                                        <a id="25169" class="Symbol">(</a><a id="25170" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25179" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25182" class="Symbol">(</a><a id="25183" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25187" class="Symbol">.</a><a id="25188" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="25191" class="Symbol">)</a> <a id="25193" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="25195" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a><a id="25196" class="Symbol">))</a>
                             <a id="25228" class="Symbol">λ</a> <a id="25230" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25230" class="Bound">distr</a> <a id="25236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a> <a id="25238" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25240" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a> <a id="25242" class="Symbol">→</a> <a id="25244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25256" class="Symbol">(</a><a id="25257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25261" class="Symbol">.</a><a id="25262" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="25265" class="Symbol">)</a> <a id="25267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a> <a id="25269" class="Symbol">(</a><a id="25270" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25272" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25275" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a><a id="25276" class="Symbol">)</a> <a id="25278" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25325" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25230" class="Bound">distr</a> <a id="25331" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25333" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a> <a id="25335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a> <a id="25337" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25384" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="25390" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l_</a> <a id="25395" class="Symbol">(</a><a id="25396" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25408" class="Symbol">(</a><a id="25409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25413" class="Symbol">.</a><a id="25414" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="25417" class="Symbol">)</a> <a id="25419" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25421" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a><a id="25422" class="Symbol">)</a>
                                                        <a id="25480" class="Symbol">(</a><a id="25481" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25490" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25493" class="Symbol">(</a><a id="25494" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25498" class="Symbol">.</a><a id="25499" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="25502" class="Symbol">)</a> <a id="25504" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a> <a id="25506" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a><a id="25507" class="Symbol">)</a>

        <a id="25518" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25518" class="Function">MeetDistLJoin≃JoinDistLMeet</a> <a id="25546" class="Symbol">:</a> <a id="25548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="25562" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="25564" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a>
        <a id="25586" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25518" class="Function">MeetDistLJoin≃JoinDistLMeet</a>
          <a id="25624" class="Symbol">=</a> <a id="25626" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="25643" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a>
                             <a id="25692" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a>
                             <a id="25741" class="Symbol">(λ</a> <a id="25744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25744" class="Bound">dist</a> <a id="25749" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25751" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25753" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a>  <a id="25756" class="Symbol">→</a> <a id="25758" class="Symbol">(</a><a id="25759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="25765" class="Symbol">(</a><a id="25766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a>  <a id="25769" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="25773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25774" class="Symbol">))</a>                      <a id="25798" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="25801" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25806" class="Symbol">(</a><a id="25807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l</a> <a id="25811" class="Symbol">(</a><a id="25812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25814" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25817" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25818" class="Symbol">))</a> <a id="25821" class="Symbol">(</a><a id="25822" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25826" class="Symbol">(</a><a id="25827" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="25843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25846" class="Symbol">))</a> <a id="25849" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="25896" class="Symbol">((</a><a id="25898" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="25904" class="Symbol">(</a><a id="25905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>  <a id="25908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="25912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25913" class="Symbol">))</a> <a id="25916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="25920" class="Symbol">(</a><a id="25921" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25923" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25926" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25927" class="Symbol">))</a>        <a id="25937" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="25940" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25944" class="Symbol">(</a><a id="25945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10178" class="Function">joinAssoc</a> <a id="25955" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25958" class="Symbol">(</a><a id="25959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25963" class="Symbol">.</a><a id="25964" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="25967" class="Symbol">)</a> <a id="25969" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25971" class="Symbol">(</a><a id="25972" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25974" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25977" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25978" class="Symbol">)</a> <a id="25980" class="Symbol">(</a><a id="25981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25983" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25986" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25987" class="Symbol">))</a> <a id="25990" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26038" class="Symbol">(</a><a id="26039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26041" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26044" class="Symbol">((</a><a id="26046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>  <a id="26049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26053" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26054" class="Symbol">)</a>  <a id="26057" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="26061" class="Symbol">(</a><a id="26062" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="26064" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26067" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26068" class="Symbol">)))</a>       <a id="26078" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26081" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26086" class="Symbol">(</a><a id="26087" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l_</a><a id="26092" class="Symbol">)</a> <a id="26094" class="Symbol">(</a><a id="26095" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26099" class="Symbol">(</a><a id="26100" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="26109" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a> <a id="26137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25744" class="Bound">dist</a> <a id="26142" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26144" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="26146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26147" class="Symbol">))</a> <a id="26150" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26198" class="Symbol">(</a><a id="26199" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26201" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26204" class="Symbol">((</a><a id="26206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>  <a id="26209" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="26213" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26214" class="Symbol">)</a>  <a id="26217" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="26222" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26223" class="Symbol">))</a>             <a id="26238" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26246" class="Symbol">(</a><a id="26247" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l</a> <a id="26251" class="Symbol">((</a><a id="26253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26255" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26258" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26259" class="Symbol">)</a> <a id="26261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26264" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26265" class="Symbol">))</a> <a id="26268" class="Symbol">(</a><a id="26269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26273" class="Symbol">(</a><a id="26274" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22705" class="Function">MeetAbsorbRJoin</a> <a id="26290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26293" class="Symbol">))</a> <a id="26296" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                            <a id="26342" class="Symbol">(((</a><a id="26345" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="26352" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26353" class="Symbol">)</a> <a id="26355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a><a id="26360" class="Symbol">)</a>  <a id="26363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26366" class="Symbol">((</a><a id="26368" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26370" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26373" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26374" class="Symbol">)</a> <a id="26376" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26379" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26380" class="Symbol">))</a> <a id="26383" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26386" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26390" class="Symbol">(</a><a id="26391" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25744" class="Bound">dist</a> <a id="26396" class="Symbol">(</a><a id="26397" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26399" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26402" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26403" class="Symbol">)</a> <a id="26405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26408" class="Symbol">)</a> <a id="26410" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="26457" class="Symbol">((</a><a id="26459" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="26466" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26467" class="Symbol">)</a> <a id="26469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26472" class="Symbol">(</a><a id="26473" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>   <a id="26477" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="26482" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26483" class="Symbol">))</a>             <a id="26498" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="26499" class="Symbol">)</a>
                              <a id="26531" class="Symbol">λ</a> <a id="26533" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26533" class="Bound">dist&#39;</a> <a id="26539" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26541" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a> <a id="26545" class="Symbol">→</a> <a id="26547" class="Symbol">(</a><a id="26548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26554" class="Symbol">(</a><a id="26555" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a>  <a id="26558" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26561" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26562" class="Symbol">))</a>                      <a id="26586" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26589" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26594" class="Symbol">(</a><a id="26595" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l</a> <a id="26599" class="Symbol">(</a><a id="26600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26602" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26605" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26606" class="Symbol">))</a> <a id="26609" class="Symbol">(</a><a id="26610" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26614" class="Symbol">(</a><a id="26615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="26631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26634" class="Symbol">))</a> <a id="26637" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="26684" class="Symbol">((</a><a id="26686" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26688" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26692" class="Symbol">(</a><a id="26693" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="26696" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26699" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26700" class="Symbol">))</a> <a id="26703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26707" class="Symbol">(</a><a id="26708" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26710" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26713" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26714" class="Symbol">))</a>        <a id="26724" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26727" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26731" class="Symbol">(</a><a id="26732" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8838" class="Function">meetAssoc</a> <a id="26742" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="26745" class="Symbol">(</a><a id="26746" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="26750" class="Symbol">.</a><a id="26751" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="26754" class="Symbol">)</a> <a id="26756" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26758" class="Symbol">(</a><a id="26759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26765" class="Symbol">)</a> <a id="26767" class="Symbol">(</a><a id="26768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26770" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26774" class="Symbol">))</a> <a id="26777" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26825" class="Symbol">(</a><a id="26826" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26828" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26831" class="Symbol">((</a><a id="26833" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="26836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26839" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26840" class="Symbol">)</a>  <a id="26843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26847" class="Symbol">(</a><a id="26848" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26850" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26854" class="Symbol">)))</a>      <a id="26863" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26866" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26871" class="Symbol">(</a><a id="26872" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26874" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l_</a><a id="26877" class="Symbol">)</a> <a id="26879" class="Symbol">(</a><a id="26880" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26884" class="Symbol">(</a><a id="26885" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="26894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a> <a id="26922" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26533" class="Bound">dist&#39;</a> <a id="26928" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26930" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26932" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26933" class="Symbol">))</a> <a id="26936" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26984" class="Symbol">(</a><a id="26985" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26987" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26990" class="Symbol">((</a><a id="26992" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="26995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26998" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="26999" class="Symbol">)</a>  <a id="27002" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="27007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27008" class="Symbol">))</a>             <a id="27023" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="27026" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27031" class="Symbol">(</a><a id="27032" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l</a> <a id="27036" class="Symbol">((</a><a id="27038" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27040" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27043" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27044" class="Symbol">)</a> <a id="27046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27050" class="Symbol">))</a> <a id="27053" class="Symbol">(</a><a id="27054" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27058" class="Symbol">(</a><a id="27059" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23273" class="Function">JoinAbsorbRMeet</a> <a id="27075" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27077" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27078" class="Symbol">))</a> <a id="27081" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                            <a id="27127" class="Symbol">(((</a><a id="27130" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27132" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="27137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27138" class="Symbol">)</a> <a id="27140" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27143" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a><a id="27144" class="Symbol">)</a>  <a id="27147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27150" class="Symbol">((</a><a id="27152" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27157" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27158" class="Symbol">)</a> <a id="27160" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27163" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27164" class="Symbol">))</a> <a id="27167" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="27170" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27174" class="Symbol">(</a><a id="27175" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26533" class="Bound">dist&#39;</a> <a id="27181" class="Symbol">(</a><a id="27182" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27184" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27187" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27188" class="Symbol">)</a> <a id="27190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27192" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27193" class="Symbol">)</a> <a id="27195" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="27242" class="Symbol">((</a><a id="27244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="27251" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27252" class="Symbol">)</a> <a id="27254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27257" class="Symbol">(</a><a id="27258" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="27261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="27266" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27267" class="Symbol">))</a>             <a id="27282" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

        <a id="27293" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27293" class="Function">MeetDistRJoin≃JoinDistRMeet</a> <a id="27321" class="Symbol">:</a> <a id="27323" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a> <a id="27337" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="27339" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a>
        <a id="27361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27293" class="Function">MeetDistRJoin≃JoinDistRMeet</a> <a id="27389" class="Symbol">=</a> <a id="27391" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="27400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a> <a id="27428" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                                      <a id="27469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25518" class="Function">MeetDistLJoin≃JoinDistLMeet</a> <a id="27497" href="Cubical.Foundations.Equiv.html#4866" class="Function Operator">∙ₑ</a>
                                      <a id="27538" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a>

        <a id="27575" class="Comment">-- Since all of those varieties of distributivity are equivalent, we say that MeetDistLJoin is our canonical version of distributivity</a>
        <a id="27718" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27718" class="Function">isDistributive</a> <a id="27733" class="Symbol">:</a> <a id="27735" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="27740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="27750" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27718" class="Function">isDistributive</a> <a id="27765" class="Symbol">=</a> <a id="27767" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a>

        <a id="27790" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27790" class="Function">isPropIsDistributive</a> <a id="27811" class="Symbol">:</a> <a id="27813" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="27820" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27718" class="Function">isDistributive</a>
        <a id="27843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27790" class="Function">isPropIsDistributive</a> <a id="27864" class="Symbol">=</a> <a id="27866" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Poset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Poset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Poset.html" class="Module">Cubical.Relation.Binary.Order.Poset</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a> <a id="104" class="Keyword">public</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Relation.Binary.Order.Poset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Poset.Properties</a> <a id="170" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Proset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Proset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Prosets are preordered sets; a set with a reflexive, transitive relation
-}</a>
<a id="82" class="Keyword">module</a> <a id="89" href="Cubical.Relation.Binary.Order.Proset.Base.html" class="Module">Cubical.Relation.Binary.Order.Proset.Base</a> <a id="131" class="Keyword">where</a>

<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>

<a id="730" class="Keyword">open</a> <a id="735" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="739" class="Keyword">open</a> <a id="744" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>


<a id="761" class="Keyword">private</a>
  <a id="771" class="Keyword">variable</a>
    <a id="784" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="786" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a> <a id="789" href="Cubical.Relation.Binary.Order.Proset.Base.html#789" class="Generalizable">ℓ&#39;&#39;</a> <a id="793" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="796" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a> <a id="800" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="803" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a> <a id="807" class="Symbol">:</a> <a id="809" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="816" class="Keyword">record</a> <a id="IsProset"></a><a id="823" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="832" class="Symbol">{</a><a id="833" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a> <a id="835" class="Symbol">:</a> <a id="837" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="842" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="843" class="Symbol">}</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a> <a id="858" class="Symbol">→</a> <a id="860" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="865" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="876" class="Symbol">(</a><a id="877" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="883" href="Cubical.Relation.Binary.Order.Proset.Base.html#842" class="Bound">ℓ</a> <a id="885" href="Cubical.Relation.Binary.Order.Proset.Base.html#865" class="Bound">ℓ&#39;</a><a id="887" class="Symbol">)</a> <a id="889" class="Keyword">where</a>
  <a id="897" class="Keyword">no-eta-equality</a>
  <a id="915" class="Keyword">constructor</a> <a id="isproset"></a><a id="927" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a>

  <a id="939" class="Keyword">field</a>
    <a id="IsProset.is-set"></a><a id="949" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">is-set</a> <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="964" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a>
    <a id="IsProset.is-prop-valued"></a><a id="970" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">is-prop-valued</a> <a id="985" class="Symbol">:</a> <a id="987" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="1000" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a>
    <a id="IsProset.is-refl"></a><a id="1008" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">is-refl</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1025" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a>
    <a id="IsProset.is-trans"></a><a id="1033" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">is-trans</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1052" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a>

<a id="1057" class="Keyword">unquoteDecl</a> <a id="IsProsetIsoΣ"></a><a id="1069" href="Cubical.Relation.Binary.Order.Proset.Base.html#1069" class="Function">IsProsetIsoΣ</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1102" href="Cubical.Relation.Binary.Order.Proset.Base.html#1069" class="Function">IsProsetIsoΣ</a> <a id="1115" class="Symbol">(</a><a id="1116" class="Keyword">quote</a> <a id="1122" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a><a id="1130" class="Symbol">)</a>


<a id="1134" class="Keyword">record</a> <a id="ProsetStr"></a><a id="1141" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Cubical.Relation.Binary.Order.Proset.Base.html#1152" class="Bound">ℓ&#39;</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Relation.Binary.Order.Proset.Base.html#1165" class="Bound">A</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1174" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1191" href="Cubical.Relation.Binary.Order.Proset.Base.html#1174" class="Bound">ℓ</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1200" href="Cubical.Relation.Binary.Order.Proset.Base.html#1152" class="Bound">ℓ&#39;</a><a id="1202" class="Symbol">))</a> <a id="1205" class="Keyword">where</a>

  <a id="1214" class="Keyword">constructor</a> <a id="prosetstr"></a><a id="1226" href="Cubical.Relation.Binary.Order.Proset.Base.html#1226" class="InductiveConstructor">prosetstr</a>

  <a id="1239" class="Keyword">field</a>
    <a id="ProsetStr._≲_"></a><a id="1249" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">_≲_</a>     <a id="1257" class="Symbol">:</a> <a id="1259" href="Cubical.Relation.Binary.Order.Proset.Base.html#1165" class="Bound">A</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Relation.Binary.Order.Proset.Base.html#1165" class="Bound">A</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1272" href="Cubical.Relation.Binary.Order.Proset.Base.html#1152" class="Bound">ℓ&#39;</a>
    <a id="ProsetStr.isProset"></a><a id="1279" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">isProset</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1299" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">_≲_</a>

  <a id="1306" class="Keyword">infixl</a> <a id="1313" class="Number">7</a> <a id="1315" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">_≲_</a>

  <a id="1322" class="Keyword">open</a> <a id="1327" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a> <a id="1336" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">isProset</a> <a id="1345" class="Keyword">public</a>

<a id="Proset"></a><a id="1353" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">∀</a> <a id="1364" href="Cubical.Relation.Binary.Order.Proset.Base.html#1364" class="Bound">ℓ</a> <a id="1366" href="Cubical.Relation.Binary.Order.Proset.Base.html#1366" class="Bound">ℓ&#39;</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1390" href="Cubical.Relation.Binary.Order.Proset.Base.html#1364" class="Bound">ℓ</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1400" href="Cubical.Relation.Binary.Order.Proset.Base.html#1366" class="Bound">ℓ&#39;</a><a id="1402" class="Symbol">))</a>
<a id="1405" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1412" href="Cubical.Relation.Binary.Order.Proset.Base.html#1412" class="Bound">ℓ</a> <a id="1414" href="Cubical.Relation.Binary.Order.Proset.Base.html#1414" class="Bound">ℓ&#39;</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1431" href="Cubical.Relation.Binary.Order.Proset.Base.html#1412" class="Bound">ℓ</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1444" href="Cubical.Relation.Binary.Order.Proset.Base.html#1414" class="Bound">ℓ&#39;</a><a id="1446" class="Symbol">)</a>

<a id="proset"></a><a id="1449" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="1456" class="Symbol">:</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Cubical.Relation.Binary.Order.Proset.Base.html#1459" class="Bound">A</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1468" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">→</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Relation.Binary.Order.Proset.Base.html#1474" class="Bound Operator">_≲_</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1484" href="Cubical.Relation.Binary.Order.Proset.Base.html#1459" class="Bound">A</a> <a id="1486" href="Cubical.Relation.Binary.Order.Proset.Base.html#1459" class="Bound">A</a> <a id="1488" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="1490" class="Symbol">)</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1503" href="Cubical.Relation.Binary.Order.Proset.Base.html#1474" class="Bound Operator">_≲_</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1516" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="1518" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a>
<a id="1521" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="1528" href="Cubical.Relation.Binary.Order.Proset.Base.html#1528" class="Bound">A</a> <a id="1530" href="Cubical.Relation.Binary.Order.Proset.Base.html#1530" class="Bound Operator">_≲_</a> <a id="1534" href="Cubical.Relation.Binary.Order.Proset.Base.html#1534" class="Bound">pros</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Cubical.Relation.Binary.Order.Proset.Base.html#1528" class="Bound">A</a> <a id="1543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Relation.Binary.Order.Proset.Base.html#1226" class="InductiveConstructor">prosetstr</a> <a id="1556" href="Cubical.Relation.Binary.Order.Proset.Base.html#1530" class="Bound Operator">_≲_</a> <a id="1560" href="Cubical.Relation.Binary.Order.Proset.Base.html#1534" class="Bound">pros</a><a id="1564" class="Symbol">)</a>

<a id="1567" class="Keyword">record</a> <a id="IsProsetEquiv"></a><a id="1574" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a> <a id="1588" class="Symbol">{</a><a id="1589" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a> <a id="1591" class="Symbol">:</a> <a id="1593" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1598" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a><a id="1600" class="Symbol">}</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Cubical.Relation.Binary.Order.Proset.Base.html#1603" class="Bound">B</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1612" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a><a id="1614" class="Symbol">}</a>
  <a id="1618" class="Symbol">(</a><a id="1619" href="Cubical.Relation.Binary.Order.Proset.Base.html#1619" class="Bound">M</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1633" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a> <a id="1637" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Cubical.Relation.Binary.Order.Proset.Base.html#1641" class="Bound">e</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a> <a id="1647" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1649" href="Cubical.Relation.Binary.Order.Proset.Base.html#1603" class="Bound">B</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Relation.Binary.Order.Proset.Base.html#1653" class="Bound">N</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1667" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a> <a id="1671" href="Cubical.Relation.Binary.Order.Proset.Base.html#1603" class="Bound">B</a><a id="1672" class="Symbol">)</a>
  <a id="1676" class="Symbol">:</a> <a id="1678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1697" href="Cubical.Relation.Binary.Order.Proset.Base.html#1598" class="Bound">ℓ₀</a> <a id="1700" href="Cubical.Relation.Binary.Order.Proset.Base.html#1633" class="Bound">ℓ₀&#39;</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Cubical.Relation.Binary.Order.Proset.Base.html#1667" class="Bound">ℓ₁&#39;</a><a id="1708" class="Symbol">)</a>
  <a id="1712" class="Keyword">where</a>
  <a id="1720" class="Keyword">constructor</a>
   <a id="isprosetequiv"></a><a id="1735" href="Cubical.Relation.Binary.Order.Proset.Base.html#1735" class="InductiveConstructor">isprosetequiv</a>
  <a id="1751" class="Comment">-- Shorter qualified names</a>
  <a id="1780" class="Keyword">private</a>
    <a id="1792" class="Keyword">module</a> <a id="IsProsetEquiv.M"></a><a id="1799" href="Cubical.Relation.Binary.Order.Proset.Base.html#1799" class="Module">M</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="1813" href="Cubical.Relation.Binary.Order.Proset.Base.html#1619" class="Bound">M</a>
    <a id="1819" class="Keyword">module</a> <a id="IsProsetEquiv.N"></a><a id="1826" href="Cubical.Relation.Binary.Order.Proset.Base.html#1826" class="Module">N</a> <a id="1828" class="Symbol">=</a> <a id="1830" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="1840" href="Cubical.Relation.Binary.Order.Proset.Base.html#1653" class="Bound">N</a>

  <a id="1845" class="Keyword">field</a>
    <a id="IsProsetEquiv.pres≲"></a><a id="1855" href="Cubical.Relation.Binary.Order.Proset.Base.html#1855" class="Field">pres≲</a> <a id="1861" class="Symbol">:</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Relation.Binary.Order.Proset.Base.html#1864" class="Bound">x</a> <a id="1866" href="Cubical.Relation.Binary.Order.Proset.Base.html#1866" class="Bound">y</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Relation.Binary.Order.Proset.Base.html#1864" class="Bound">x</a> <a id="1877" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">M.≲</a> <a id="1881" href="Cubical.Relation.Binary.Order.Proset.Base.html#1866" class="Bound">y</a> <a id="1883" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1885" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1894" href="Cubical.Relation.Binary.Order.Proset.Base.html#1641" class="Bound">e</a> <a id="1896" href="Cubical.Relation.Binary.Order.Proset.Base.html#1864" class="Bound">x</a> <a id="1898" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">N.≲</a> <a id="1902" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1911" href="Cubical.Relation.Binary.Order.Proset.Base.html#1641" class="Bound">e</a> <a id="1913" href="Cubical.Relation.Binary.Order.Proset.Base.html#1866" class="Bound">y</a>


<a id="ProsetEquiv"></a><a id="1917" href="Cubical.Relation.Binary.Order.Proset.Base.html#1917" class="Function">ProsetEquiv</a> <a id="1929" class="Symbol">:</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Relation.Binary.Order.Proset.Base.html#1932" class="Bound">M</a> <a id="1934" class="Symbol">:</a> <a id="1936" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1943" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="1946" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Relation.Binary.Order.Proset.Base.html#1952" class="Bound">M</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1963" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="1966" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1992" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="1995" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a><a id="1998" class="Symbol">)</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2007" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="2010" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a><a id="2013" class="Symbol">))</a>
<a id="2016" href="Cubical.Relation.Binary.Order.Proset.Base.html#1917" class="Function">ProsetEquiv</a> <a id="2028" href="Cubical.Relation.Binary.Order.Proset.Base.html#2028" class="Bound">M</a> <a id="2030" href="Cubical.Relation.Binary.Order.Proset.Base.html#2030" class="Bound">N</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2037" href="Cubical.Relation.Binary.Order.Proset.Base.html#2037" class="Bound">e</a> <a id="2039" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2041" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2043" href="Cubical.Relation.Binary.Order.Proset.Base.html#2028" class="Bound">M</a> <a id="2045" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2047" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2049" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2051" href="Cubical.Relation.Binary.Order.Proset.Base.html#2030" class="Bound">N</a> <a id="2053" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2055" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2057" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Cubical.Relation.Binary.Order.Proset.Base.html#2028" class="Bound">M</a> <a id="2074" class="Symbol">.</a><a id="2075" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2078" class="Symbol">)</a> <a id="2080" href="Cubical.Relation.Binary.Order.Proset.Base.html#2037" class="Bound">e</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Cubical.Relation.Binary.Order.Proset.Base.html#2030" class="Bound">N</a> <a id="2085" class="Symbol">.</a><a id="2086" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2089" class="Symbol">)</a>

<a id="isPropIsProset"></a><a id="2092" href="Cubical.Relation.Binary.Order.Proset.Base.html#2092" class="Function">isPropIsProset</a> <a id="2107" class="Symbol">:</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Cubical.Relation.Binary.Order.Proset.Base.html#2110" class="Bound">A</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2119" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="2120" class="Symbol">}</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Relation.Binary.Order.Proset.Base.html#2123" class="Bound Operator">_≲_</a> <a id="2127" class="Symbol">:</a> <a id="2129" href="Cubical.Relation.Binary.Order.Proset.Base.html#2110" class="Bound">A</a> <a id="2131" class="Symbol">→</a> <a id="2133" href="Cubical.Relation.Binary.Order.Proset.Base.html#2110" class="Bound">A</a> <a id="2135" class="Symbol">→</a> <a id="2137" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2142" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2165" href="Cubical.Relation.Binary.Order.Proset.Base.html#2123" class="Bound Operator">_≲_</a><a id="2168" class="Symbol">)</a>
<a id="2170" href="Cubical.Relation.Binary.Order.Proset.Base.html#2092" class="Function">isPropIsProset</a> <a id="2185" href="Cubical.Relation.Binary.Order.Proset.Base.html#2185" class="Bound Operator">_≲_</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2216" class="Number">1</a> <a id="2218" href="Cubical.Relation.Binary.Order.Proset.Base.html#1069" class="Function">IsProsetIsoΣ</a>
  <a id="2233" class="Symbol">(</a><a id="2234" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2242" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2258" class="Symbol">λ</a> <a id="2260" href="Cubical.Relation.Binary.Order.Proset.Base.html#2260" class="Bound">isSetA</a> <a id="2267" class="Symbol">→</a> <a id="2269" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2287" class="Symbol">(λ</a> <a id="2290" href="Cubical.Relation.Binary.Order.Proset.Base.html#2290" class="Bound">_</a> <a id="2292" href="Cubical.Relation.Binary.Order.Proset.Base.html#2292" class="Bound">_</a> <a id="2294" class="Symbol">→</a> <a id="2296" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2308" class="Symbol">))</a>
      <a id="2317" class="Symbol">λ</a> <a id="2319" href="Cubical.Relation.Binary.Order.Proset.Base.html#2319" class="Bound">isPropValued≲</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a>
                        <a id="2367" class="Symbol">(</a><a id="2368" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2376" class="Symbol">(λ</a> <a id="2379" href="Cubical.Relation.Binary.Order.Proset.Base.html#2379" class="Bound">_</a> <a id="2381" class="Symbol">→</a> <a id="2383" href="Cubical.Relation.Binary.Order.Proset.Base.html#2319" class="Bound">isPropValued≲</a> <a id="2397" class="Symbol">_</a> <a id="2399" class="Symbol">_))</a>
                        <a id="2427" class="Symbol">(</a><a id="2428" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="2437" class="Symbol">λ</a> <a id="2439" href="Cubical.Relation.Binary.Order.Proset.Base.html#2439" class="Bound">_</a> <a id="2441" href="Cubical.Relation.Binary.Order.Proset.Base.html#2441" class="Bound">_</a> <a id="2443" href="Cubical.Relation.Binary.Order.Proset.Base.html#2443" class="Bound">_</a> <a id="2445" href="Cubical.Relation.Binary.Order.Proset.Base.html#2445" class="Bound">_</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2457" class="Symbol">λ</a> <a id="2459" href="Cubical.Relation.Binary.Order.Proset.Base.html#2459" class="Bound">_</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Cubical.Relation.Binary.Order.Proset.Base.html#2319" class="Bound">isPropValued≲</a> <a id="2477" class="Symbol">_</a> <a id="2479" class="Symbol">_))</a>

<a id="𝒮ᴰ-Proset"></a><a id="2484" href="Cubical.Relation.Binary.Order.Proset.Base.html#2484" class="Function">𝒮ᴰ-Proset</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2511" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="2512" class="Symbol">)</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="2525" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2527" class="Symbol">)</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2536" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="2538" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2540" class="Symbol">)</a>
<a id="2542" href="Cubical.Relation.Binary.Order.Proset.Base.html#2484" class="Function">𝒮ᴰ-Proset</a> <a id="2552" class="Symbol">=</a>
  <a id="2556" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2574" class="Symbol">_)</a> <a id="2577" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a>
    <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2610" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2616" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">_≲_</a> <a id="2620" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2622" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2633" class="Symbol">_</a> <a id="2635" class="Symbol">_</a> <a id="2637" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2639" href="Cubical.Relation.Binary.Order.Proset.Base.html#1855" class="Field">pres≲</a> <a id="2645" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2653" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2659" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">isProset</a> <a id="2668" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2670" class="Symbol">(λ</a> <a id="2673" href="Cubical.Relation.Binary.Order.Proset.Base.html#2673" class="Bound">_</a> <a id="2675" href="Cubical.Relation.Binary.Order.Proset.Base.html#2675" class="Bound">_</a> <a id="2677" class="Symbol">→</a> <a id="2679" href="Cubical.Relation.Binary.Order.Proset.Base.html#2092" class="Function">isPropIsProset</a> <a id="2694" class="Symbol">_)</a> <a id="2697" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="2698" class="Symbol">)</a>
    <a id="2704" class="Keyword">where</a>
    <a id="2714" class="Keyword">open</a> <a id="2719" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a>
    <a id="2733" class="Keyword">open</a> <a id="2738" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a>
    <a id="2751" class="Keyword">open</a> <a id="2756" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Module">IsProsetEquiv</a>

<a id="ProsetPath"></a><a id="2771" href="Cubical.Relation.Binary.Order.Proset.Base.html#2771" class="Function">ProsetPath</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Cubical.Relation.Binary.Order.Proset.Base.html#2785" class="Bound">M</a> <a id="2787" href="Cubical.Relation.Binary.Order.Proset.Base.html#2787" class="Bound">N</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2798" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="2800" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2802" class="Symbol">)</a> <a id="2804" class="Symbol">→</a> <a id="2806" href="Cubical.Relation.Binary.Order.Proset.Base.html#1917" class="Function">ProsetEquiv</a> <a id="2818" href="Cubical.Relation.Binary.Order.Proset.Base.html#2785" class="Bound">M</a> <a id="2820" href="Cubical.Relation.Binary.Order.Proset.Base.html#2787" class="Bound">N</a> <a id="2822" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Relation.Binary.Order.Proset.Base.html#2785" class="Bound">M</a> <a id="2827" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2829" href="Cubical.Relation.Binary.Order.Proset.Base.html#2787" class="Bound">N</a><a id="2830" class="Symbol">)</a>
<a id="2832" href="Cubical.Relation.Binary.Order.Proset.Base.html#2771" class="Function">ProsetPath</a> <a id="2843" class="Symbol">=</a> <a id="2845" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2847" href="Cubical.Relation.Binary.Order.Proset.Base.html#2484" class="Function">𝒮ᴰ-Proset</a> <a id="2857" class="Symbol">.</a><a id="2858" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="2868" class="Comment">-- an easier way of establishing an equivalence of prosets</a>
<a id="2927" class="Keyword">module</a> <a id="2934" href="Cubical.Relation.Binary.Order.Proset.Base.html#2934" class="Module">_</a> <a id="2936" class="Symbol">{</a><a id="2937" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2948" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="2951" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a><a id="2954" class="Symbol">}</a> <a id="2956" class="Symbol">{</a><a id="2957" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2968" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="2971" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a><a id="2974" class="Symbol">}</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2983" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="2985" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2987" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2989" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2991" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="2993" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Keyword">where</a>
  <a id="3004" class="Keyword">private</a>
    <a id="3016" class="Keyword">module</a> <a id="3023" href="Cubical.Relation.Binary.Order.Proset.Base.html#3023" class="Module">P</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="3040" class="Symbol">.</a><a id="3041" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3044" class="Symbol">)</a>
    <a id="3050" class="Keyword">module</a> <a id="3057" href="Cubical.Relation.Binary.Order.Proset.Base.html#3057" class="Module">S</a> <a id="3059" class="Symbol">=</a> <a id="3061" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="3074" class="Symbol">.</a><a id="3075" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3078" class="Symbol">)</a>

  <a id="3083" class="Keyword">module</a> <a id="3090" href="Cubical.Relation.Binary.Order.Proset.Base.html#3090" class="Module">_</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Cubical.Relation.Binary.Order.Proset.Base.html#3093" class="Bound">isMon</a> <a id="3099" class="Symbol">:</a> <a id="3101" class="Symbol">∀</a> <a id="3103" href="Cubical.Relation.Binary.Order.Proset.Base.html#3103" class="Bound">x</a> <a id="3105" href="Cubical.Relation.Binary.Order.Proset.Base.html#3105" class="Bound">y</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Cubical.Relation.Binary.Order.Proset.Base.html#3103" class="Bound">x</a> <a id="3111" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3115" href="Cubical.Relation.Binary.Order.Proset.Base.html#3105" class="Bound">y</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3128" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3130" href="Cubical.Relation.Binary.Order.Proset.Base.html#3103" class="Bound">x</a> <a id="3132" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">S.≲</a> <a id="3136" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3145" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3147" href="Cubical.Relation.Binary.Order.Proset.Base.html#3105" class="Bound">y</a><a id="3148" class="Symbol">)</a>
           <a id="3161" class="Symbol">(</a><a id="3162" href="Cubical.Relation.Binary.Order.Proset.Base.html#3162" class="Bound">isMonInv</a> <a id="3171" class="Symbol">:</a> <a id="3173" class="Symbol">∀</a> <a id="3175" href="Cubical.Relation.Binary.Order.Proset.Base.html#3175" class="Bound">x</a> <a id="3177" href="Cubical.Relation.Binary.Order.Proset.Base.html#3177" class="Bound">y</a> <a id="3179" class="Symbol">→</a> <a id="3181" href="Cubical.Relation.Binary.Order.Proset.Base.html#3175" class="Bound">x</a> <a id="3183" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">S.≲</a> <a id="3187" href="Cubical.Relation.Binary.Order.Proset.Base.html#3177" class="Bound">y</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3197" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3199" href="Cubical.Relation.Binary.Order.Proset.Base.html#3175" class="Bound">x</a> <a id="3201" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3205" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3211" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3213" href="Cubical.Relation.Binary.Order.Proset.Base.html#3177" class="Bound">y</a><a id="3214" class="Symbol">)</a> <a id="3216" class="Keyword">where</a>
    <a id="3226" class="Keyword">open</a> <a id="3231" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Module">IsProsetEquiv</a>
    <a id="3249" class="Keyword">open</a> <a id="3254" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a>

    <a id="3268" href="Cubical.Relation.Binary.Order.Proset.Base.html#3268" class="Function">makeIsProsetEquiv</a> <a id="3286" class="Symbol">:</a> <a id="3288" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="3305" class="Symbol">.</a><a id="3306" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3309" class="Symbol">)</a> <a id="3311" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="3316" class="Symbol">.</a><a id="3317" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3320" class="Symbol">)</a>
    <a id="3326" href="Cubical.Relation.Binary.Order.Proset.Base.html#1855" class="Field">pres≲</a> <a id="3332" href="Cubical.Relation.Binary.Order.Proset.Base.html#3268" class="Function">makeIsProsetEquiv</a> <a id="3350" href="Cubical.Relation.Binary.Order.Proset.Base.html#3350" class="Bound">x</a> <a id="3352" href="Cubical.Relation.Binary.Order.Proset.Base.html#3352" class="Bound">y</a> <a id="3354" class="Symbol">=</a> <a id="3356" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">P.isProset</a> <a id="3385" class="Symbol">.</a><a id="3386" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">is-prop-valued</a> <a id="3401" class="Symbol">_</a> <a id="3403" class="Symbol">_)</a>
                                                  <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">S.isProset</a> <a id="3468" class="Symbol">.</a><a id="3469" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">is-prop-valued</a> <a id="3484" class="Symbol">_</a> <a id="3486" class="Symbol">_)</a>
                                                  <a id="3539" class="Symbol">(</a><a id="3540" href="Cubical.Relation.Binary.Order.Proset.Base.html#3093" class="Bound">isMon</a> <a id="3546" class="Symbol">_</a> <a id="3548" class="Symbol">_)</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Relation.Binary.Order.Proset.Base.html#3585" class="Function">isMonInv&#39;</a> <a id="3562" class="Symbol">_</a> <a id="3564" class="Symbol">_)</a>
      <a id="3573" class="Keyword">where</a>
      <a id="3585" href="Cubical.Relation.Binary.Order.Proset.Base.html#3585" class="Function">isMonInv&#39;</a> <a id="3595" class="Symbol">:</a> <a id="3597" class="Symbol">∀</a> <a id="3599" href="Cubical.Relation.Binary.Order.Proset.Base.html#3599" class="Bound">x</a> <a id="3601" href="Cubical.Relation.Binary.Order.Proset.Base.html#3601" class="Bound">y</a> <a id="3603" class="Symbol">→</a> <a id="3605" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3614" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3616" href="Cubical.Relation.Binary.Order.Proset.Base.html#3599" class="Bound">x</a> <a id="3618" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">S.≲</a> <a id="3622" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3631" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3633" href="Cubical.Relation.Binary.Order.Proset.Base.html#3601" class="Bound">y</a> <a id="3635" class="Symbol">→</a> <a id="3637" href="Cubical.Relation.Binary.Order.Proset.Base.html#3599" class="Bound">x</a> <a id="3639" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3643" href="Cubical.Relation.Binary.Order.Proset.Base.html#3601" class="Bound">y</a>
      <a id="3651" href="Cubical.Relation.Binary.Order.Proset.Base.html#3585" class="Function">isMonInv&#39;</a> <a id="3661" href="Cubical.Relation.Binary.Order.Proset.Base.html#3661" class="Bound">x</a> <a id="3663" href="Cubical.Relation.Binary.Order.Proset.Base.html#3663" class="Bound">y</a> <a id="3665" href="Cubical.Relation.Binary.Order.Proset.Base.html#3665" class="Bound">ex≲ey</a> <a id="3671" class="Symbol">=</a> <a id="3673" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3683" class="Symbol">(λ</a> <a id="3686" href="Cubical.Relation.Binary.Order.Proset.Base.html#3686" class="Bound">i</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3696" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3698" href="Cubical.Relation.Binary.Order.Proset.Base.html#3661" class="Bound">x</a> <a id="3700" href="Cubical.Relation.Binary.Order.Proset.Base.html#3686" class="Bound">i</a> <a id="3702" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3706" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3712" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3714" href="Cubical.Relation.Binary.Order.Proset.Base.html#3663" class="Bound">y</a> <a id="3716" href="Cubical.Relation.Binary.Order.Proset.Base.html#3686" class="Bound">i</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Cubical.Relation.Binary.Order.Proset.Base.html#3162" class="Bound">isMonInv</a> <a id="3729" class="Symbol">_</a> <a id="3731" class="Symbol">_</a> <a id="3733" href="Cubical.Relation.Binary.Order.Proset.Base.html#3665" class="Bound">ex≲ey</a><a id="3738" class="Symbol">)</a>


<a id="3742" class="Keyword">module</a> <a id="ProsetReasoning"></a><a id="3749" href="Cubical.Relation.Binary.Order.Proset.Base.html#3749" class="Module">ProsetReasoning</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Cubical.Relation.Binary.Order.Proset.Base.html#3766" class="Bound">P&#39;</a> <a id="3769" class="Symbol">:</a> <a id="3771" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="3778" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="3780" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Keyword">where</a>
 <a id="3791" class="Keyword">private</a> <a id="ProsetReasoning.P"></a><a id="3799" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3807" href="Cubical.Relation.Binary.Order.Proset.Base.html#3766" class="Bound">P&#39;</a>
 <a id="3811" class="Keyword">open</a> <a id="3816" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3831" href="Cubical.Relation.Binary.Order.Proset.Base.html#3766" class="Bound">P&#39;</a><a id="3833" class="Symbol">)</a>
 <a id="3836" class="Keyword">open</a> <a id="3841" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a>

 <a id="ProsetReasoning._≲⟨_⟩_"></a><a id="3852" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">_≲⟨_⟩_</a> <a id="3859" class="Symbol">:</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Relation.Binary.Order.Proset.Base.html#3862" class="Bound">x</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">{</a><a id="3870" href="Cubical.Relation.Binary.Order.Proset.Base.html#3870" class="Bound">y</a> <a id="3872" href="Cubical.Relation.Binary.Order.Proset.Base.html#3872" class="Bound">z</a> <a id="3874" class="Symbol">:</a> <a id="3876" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a><a id="3877" class="Symbol">}</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Cubical.Relation.Binary.Order.Proset.Base.html#3862" class="Bound">x</a> <a id="3883" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3885" href="Cubical.Relation.Binary.Order.Proset.Base.html#3870" class="Bound">y</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Cubical.Relation.Binary.Order.Proset.Base.html#3870" class="Bound">y</a> <a id="3891" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3893" href="Cubical.Relation.Binary.Order.Proset.Base.html#3872" class="Bound">z</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Cubical.Relation.Binary.Order.Proset.Base.html#3862" class="Bound">x</a> <a id="3899" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3901" href="Cubical.Relation.Binary.Order.Proset.Base.html#3872" class="Bound">z</a>
 <a id="3904" href="Cubical.Relation.Binary.Order.Proset.Base.html#3904" class="Bound">x</a> <a id="3906" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">≲⟨</a> <a id="3909" href="Cubical.Relation.Binary.Order.Proset.Base.html#3909" class="Bound">p</a> <a id="3911" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">⟩</a> <a id="3913" href="Cubical.Relation.Binary.Order.Proset.Base.html#3913" class="Bound">q</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">isProset</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">is-trans</a> <a id="3936" href="Cubical.Relation.Binary.Order.Proset.Base.html#3904" class="Bound">x</a> <a id="3938" class="Symbol">_</a> <a id="3940" class="Symbol">_</a> <a id="3942" href="Cubical.Relation.Binary.Order.Proset.Base.html#3909" class="Bound">p</a> <a id="3944" href="Cubical.Relation.Binary.Order.Proset.Base.html#3913" class="Bound">q</a>

 <a id="ProsetReasoning._◾"></a><a id="3948" href="Cubical.Relation.Binary.Order.Proset.Base.html#3948" class="Function Operator">_◾</a> <a id="3951" class="Symbol">:</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Relation.Binary.Order.Proset.Base.html#3954" class="Bound">x</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">→</a> <a id="3963" href="Cubical.Relation.Binary.Order.Proset.Base.html#3954" class="Bound">x</a> <a id="3965" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3967" href="Cubical.Relation.Binary.Order.Proset.Base.html#3954" class="Bound">x</a>
 <a id="3970" href="Cubical.Relation.Binary.Order.Proset.Base.html#3970" class="Bound">x</a> <a id="3972" href="Cubical.Relation.Binary.Order.Proset.Base.html#3948" class="Function Operator">◾</a> <a id="3974" class="Symbol">=</a> <a id="3976" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">isProset</a> <a id="3985" class="Symbol">.</a><a id="3986" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">is-refl</a> <a id="3994" href="Cubical.Relation.Binary.Order.Proset.Base.html#3970" class="Bound">x</a>

 <a id="3998" class="Keyword">infixr</a> <a id="4005" class="Number">0</a> <a id="4007" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">_≲⟨_⟩_</a>
 <a id="4015" class="Keyword">infix</a>  <a id="4022" class="Number">1</a> <a id="4024" href="Cubical.Relation.Binary.Order.Proset.Base.html#3948" class="Function Operator">_◾</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Proset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Proset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Proset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Proset.Properties</a> <a id="56" class="Keyword">where</a>

<a id="63" class="Keyword">open</a> <a id="68" class="Keyword">import</a> <a id="75" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="123" class="Symbol">as</a> <a id="126" class="Module">⊎</a>

<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="379" class="Symbol">as</a> <a id="382" class="Module">∥₁</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Cubical.Relation.Binary.Order.Proset.Base.html" class="Module">Cubical.Relation.Binary.Order.Proset.Base</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a>

<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="574" class="Keyword">private</a>
  <a id="584" class="Keyword">variable</a>
    <a id="597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="599" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a> <a id="602" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a> <a id="606" class="Symbol">:</a> <a id="608" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="615" class="Keyword">module</a> <a id="622" href="Cubical.Relation.Binary.Order.Proset.Properties.html#622" class="Module">_</a>
  <a id="626" class="Symbol">{</a><a id="627" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a> <a id="629" class="Symbol">:</a> <a id="631" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="636" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a><a id="637" class="Symbol">}</a>
  <a id="641" class="Symbol">{</a><a id="642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="644" class="Symbol">:</a> <a id="646" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a> <a id="652" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a> <a id="654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a><a id="656" class="Symbol">}</a>
  <a id="660" class="Keyword">where</a>

  <a id="669" class="Keyword">open</a> <a id="674" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#692" class="Function">isProset→isEquivRelSymKernel</a> <a id="721" class="Symbol">:</a> <a id="723" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="732" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="734" class="Symbol">→</a> <a id="736" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Relation.Binary.Base.html#3225" class="Function">SymKernel</a> <a id="758" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="759" class="Symbol">)</a>
  <a id="763" href="Cubical.Relation.Binary.Order.Proset.Properties.html#692" class="Function">isProset→isEquivRelSymKernel</a> <a id="792" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a>
    <a id="803" class="Symbol">=</a> <a id="805" href="Cubical.Relation.Binary.Base.html#3833" class="InductiveConstructor">equivRel</a> <a id="814" class="Symbol">(λ</a> <a id="817" href="Cubical.Relation.Binary.Order.Proset.Properties.html#817" class="Bound">a</a> <a id="819" class="Symbol">→</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="839" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="846" href="Cubical.Relation.Binary.Order.Proset.Properties.html#817" class="Bound">a</a><a id="847" class="Symbol">)</a>
                    <a id="869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="871" class="Symbol">(</a><a id="872" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="889" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="896" href="Cubical.Relation.Binary.Order.Proset.Properties.html#817" class="Bound">a</a><a id="897" class="Symbol">))</a>
               <a id="915" class="Symbol">(</a><a id="916" href="Cubical.Relation.Binary.Base.html#7755" class="Function">isSymSymKernel</a> <a id="931" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="932" class="Symbol">)</a>
               <a id="949" class="Symbol">(λ</a> <a id="952" href="Cubical.Relation.Binary.Order.Proset.Properties.html#952" class="Bound">a</a> <a id="954" href="Cubical.Relation.Binary.Order.Proset.Properties.html#954" class="Bound">b</a> <a id="956" href="Cubical.Relation.Binary.Order.Proset.Properties.html#956" class="Bound">c</a> <a id="958" class="Symbol">(</a><a id="959" href="Cubical.Relation.Binary.Order.Proset.Properties.html#959" class="Bound">Rab</a> <a id="963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="965" href="Cubical.Relation.Binary.Order.Proset.Properties.html#965" class="Bound">Rba</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">(</a><a id="971" href="Cubical.Relation.Binary.Order.Proset.Properties.html#971" class="Bound">Rbc</a> <a id="975" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="977" href="Cubical.Relation.Binary.Order.Proset.Properties.html#977" class="Bound">Rcb</a><a id="980" class="Symbol">)</a>
                 <a id="999" class="Symbol">→</a> <a id="1001" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1019" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="1026" href="Cubical.Relation.Binary.Order.Proset.Properties.html#952" class="Bound">a</a> <a id="1028" href="Cubical.Relation.Binary.Order.Proset.Properties.html#954" class="Bound">b</a> <a id="1030" href="Cubical.Relation.Binary.Order.Proset.Properties.html#956" class="Bound">c</a> <a id="1032" href="Cubical.Relation.Binary.Order.Proset.Properties.html#959" class="Bound">Rab</a> <a id="1036" href="Cubical.Relation.Binary.Order.Proset.Properties.html#971" class="Bound">Rbc</a>
                 <a id="1057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1059" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="1084" href="Cubical.Relation.Binary.Order.Proset.Properties.html#956" class="Bound">c</a> <a id="1086" href="Cubical.Relation.Binary.Order.Proset.Properties.html#954" class="Bound">b</a> <a id="1088" href="Cubical.Relation.Binary.Order.Proset.Properties.html#952" class="Bound">a</a> <a id="1090" href="Cubical.Relation.Binary.Order.Proset.Properties.html#977" class="Bound">Rcb</a> <a id="1094" href="Cubical.Relation.Binary.Order.Proset.Properties.html#965" class="Bound">Rba</a><a id="1097" class="Symbol">)</a>

  <a id="1102" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1102" class="Function">isProset→isQuosetAsymKernel</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1141" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Relation.Binary.Base.html#3343" class="Function">AsymKernel</a> <a id="1166" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="1167" class="Symbol">)</a>
  <a id="1171" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1102" class="Function">isProset→isQuosetAsymKernel</a> <a id="1199" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a>
    <a id="1210" class="Symbol">=</a> <a id="1212" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">IsProset.is-set</a> <a id="1238" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a><a id="1244" class="Symbol">)</a>
                    <a id="1266" class="Symbol">(λ</a> <a id="1269" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1269" class="Bound">a</a> <a id="1271" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1271" class="Bound">b</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="1308" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1269" class="Bound">a</a> <a id="1317" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1271" class="Bound">b</a><a id="1318" class="Symbol">)</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1332" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1271" class="Bound">b</a> <a id="1334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1269" class="Bound">a</a><a id="1335" class="Symbol">)))</a>
                    <a id="1359" class="Symbol">(λ</a> <a id="1362" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1362" class="Bound">a</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1365" class="Bound">Raa</a> <a id="1369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1371" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1371" class="Bound">¬Raa</a><a id="1375" class="Symbol">)</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1371" class="Bound">¬Raa</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="1402" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1409" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1362" class="Bound">a</a><a id="1410" class="Symbol">))</a>
                    <a id="1433" class="Symbol">(λ</a> <a id="1436" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1436" class="Bound">a</a> <a id="1438" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1438" class="Bound">b</a> <a id="1440" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1440" class="Bound">c</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1443" class="Bound">Rab</a> <a id="1447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1449" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1449" class="Bound">¬Rba</a><a id="1453" class="Symbol">)</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1456" class="Bound">Rbc</a> <a id="1460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1462" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1462" class="Bound">¬Rcb</a><a id="1466" class="Symbol">)</a>
                      <a id="1490" class="Symbol">→</a> <a id="1492" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1510" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1517" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1436" class="Bound">a</a> <a id="1519" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1438" class="Bound">b</a> <a id="1521" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1440" class="Bound">c</a> <a id="1523" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1443" class="Bound">Rab</a> <a id="1527" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1456" class="Bound">Rbc</a>
                      <a id="1553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1555" class="Symbol">λ</a> <a id="1557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1557" class="Bound">Rca</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1462" class="Bound">¬Rcb</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1440" class="Bound">c</a> <a id="1596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1436" class="Bound">a</a> <a id="1598" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1438" class="Bound">b</a> <a id="1600" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1557" class="Bound">Rca</a> <a id="1604" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1443" class="Bound">Rab</a><a id="1607" class="Symbol">))</a>
                    <a id="1630" class="Symbol">(</a><a id="1631" href="Cubical.Relation.Binary.Base.html#8042" class="Function">isAsymAsymKernel</a> <a id="1648" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="1649" class="Symbol">)</a>

  <a id="1654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1654" class="Function">isProsetInduced</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1681" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1683" class="Symbol">→</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1686" class="Bound">B</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1695" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="1698" class="Symbol">)</a> <a id="1700" class="Symbol">→</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1703" class="Bound">f</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1686" class="Bound">B</a> <a id="1709" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="1711" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="1742" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1686" class="Bound">B</a> <a id="1747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1749" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1703" class="Bound">f</a><a id="1750" class="Symbol">))</a>
  <a id="1755" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1654" class="Function">isProsetInduced</a> <a id="1771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="1775" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1775" class="Bound">B</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1782" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1782" class="Bound">emb</a><a id="1785" class="Symbol">)</a>
    <a id="1791" class="Symbol">=</a> <a id="1793" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1835" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1782" class="Bound">emb</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Symbol">(</a><a id="1841" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">IsProset.is-set</a> <a id="1857" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a><a id="1860" class="Symbol">))</a>
                 <a id="1880" class="Symbol">(λ</a> <a id="1883" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1883" class="Bound">a</a> <a id="1885" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1885" class="Bound">b</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="1913" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1920" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1883" class="Bound">a</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1926" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1885" class="Bound">b</a><a id="1927" class="Symbol">))</a>
                 <a id="1947" class="Symbol">(λ</a> <a id="1950" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1950" class="Bound">a</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="1971" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1978" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1950" class="Bound">a</a><a id="1979" class="Symbol">))</a>
                 <a id="1999" class="Symbol">λ</a> <a id="2001" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2001" class="Bound">a</a> <a id="2003" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2003" class="Bound">b</a> <a id="2005" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2005" class="Bound">c</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="2027" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="2034" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2001" class="Bound">a</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="2040" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2003" class="Bound">b</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="2046" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2005" class="Bound">c</a><a id="2047" class="Symbol">)</a>

  <a id="2052" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2052" class="Function">isProsetDual</a> <a id="2065" class="Symbol">:</a> <a id="2067" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2076" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="2095" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="2096" class="Symbol">)</a>
  <a id="2100" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2052" class="Function">isProsetDual</a> <a id="2113" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a>
    <a id="2121" class="Symbol">=</a> <a id="2123" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">IsProset.is-set</a> <a id="2149" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a><a id="2152" class="Symbol">)</a>
               <a id="2169" class="Symbol">(λ</a> <a id="2172" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2172" class="Bound">a</a> <a id="2174" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2174" class="Bound">b</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="2202" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a> <a id="2206" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2174" class="Bound">b</a> <a id="2208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2172" class="Bound">a</a><a id="2209" class="Symbol">)</a>
               <a id="2226" class="Symbol">(</a><a id="2227" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="2244" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">(λ</a> <a id="2252" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2252" class="Bound">a</a> <a id="2254" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2254" class="Bound">b</a> <a id="2256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2256" class="Bound">c</a> <a id="2258" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2258" class="Bound">Rab</a> <a id="2262" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2262" class="Bound">Rbc</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="2286" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a> <a id="2290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2256" class="Bound">c</a> <a id="2292" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2254" class="Bound">b</a> <a id="2294" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2252" class="Bound">a</a> <a id="2296" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2262" class="Bound">Rbc</a> <a id="2300" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2258" class="Bound">Rab</a><a id="2303" class="Symbol">)</a>

<a id="Proset→Quoset"></a><a id="2306" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2306" class="Function">Proset→Quoset</a> <a id="2320" class="Symbol">:</a> <a id="2322" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2329" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2331" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2343" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2345" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a>
<a id="2348" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2306" class="Function">Proset→Quoset</a> <a id="2362" class="Symbol">(_</a> <a id="2365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2367" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2367" class="Bound">pre</a><a id="2370" class="Symbol">)</a>
  <a id="2374" class="Symbol">=</a> <a id="2376" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="2383" class="Symbol">_</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Relation.Binary.Base.html#3343" class="Function">BinaryRelation.AsymKernel</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">ProsetStr._≲_</a> <a id="2427" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2367" class="Bound">pre</a><a id="2430" class="Symbol">))</a>
             <a id="2446" class="Symbol">(</a><a id="2447" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1102" class="Function">isProset→isQuosetAsymKernel</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">ProsetStr.isProset</a> <a id="2495" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2367" class="Bound">pre</a><a id="2498" class="Symbol">))</a>

<a id="DualProset"></a><a id="2502" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2502" class="Function">DualProset</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2522" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2524" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2536" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a>
<a id="2541" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2502" class="Function">DualProset</a> <a id="2552" class="Symbol">(_</a> <a id="2555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2557" class="Bound">pre</a><a id="2560" class="Symbol">)</a>
  <a id="2564" class="Symbol">=</a> <a id="2566" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="2573" class="Symbol">_</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Relation.Binary.Base.html#3465" class="Function">BinaryRelation.Dual</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">ProsetStr._≲_</a> <a id="2611" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2557" class="Bound">pre</a><a id="2614" class="Symbol">))</a>
             <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2052" class="Function">isProsetDual</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">ProsetStr.isProset</a> <a id="2664" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2557" class="Bound">pre</a><a id="2667" class="Symbol">))</a>

<a id="2671" class="Keyword">module</a> <a id="2678" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2678" class="Module">_</a>
  <a id="2682" class="Symbol">{</a><a id="2683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a><a id="2693" class="Symbol">}</a>
  <a id="2697" class="Symbol">{</a><a id="2698" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲_</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2708" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2710" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a><a id="2714" class="Symbol">}</a>
  <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2734" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲_</a><a id="2737" class="Symbol">)</a>
  <a id="2741" class="Keyword">where</a>

  <a id="2750" class="Keyword">private</a>
      <a id="2764" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="2769" class="Symbol">=</a> <a id="2771" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="2795" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a>

      <a id="2806" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="2829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a>

      <a id="2840" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="2866" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a>

  <a id="2873" class="Keyword">module</a> <a id="2880" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2880" class="Module">_</a>
    <a id="2886" class="Symbol">(</a><a id="2887" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2887" class="Bound">P</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="2901" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2903" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="2906" class="Symbol">)</a>
    <a id="2912" class="Keyword">where</a>

    <a id="2923" class="Keyword">private</a>
      <a id="2937" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2951" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2887" class="Bound">P</a>

      <a id="2960" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2975" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2887" class="Bound">P</a><a id="2976" class="Symbol">)</a>

    <a id="2983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="2993" class="Symbol">:</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2996" class="Bound">n</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3023" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3026" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3029" class="Symbol">)</a>
    <a id="3035" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="3045" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3045" class="Bound">n</a> <a id="3047" class="Symbol">=</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3050" class="Bound">x</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3061" class="Symbol">)</a> <a id="3063" class="Symbol">→</a> <a id="3065" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3069" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3050" class="Bound">x</a> <a id="3071" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3073" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3045" class="Bound">n</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3085" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3045" class="Bound">n</a> <a id="3087" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3089" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3093" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3050" class="Bound">x</a>

    <a id="3100" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3100" class="Function">isPropIsMinimal</a> <a id="3116" class="Symbol">:</a> <a id="3118" class="Symbol">∀</a> <a id="3120" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3120" class="Bound">n</a> <a id="3122" class="Symbol">→</a> <a id="3124" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="3142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3120" class="Bound">n</a><a id="3143" class="Symbol">)</a>
    <a id="3149" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3100" class="Function">isPropIsMinimal</a> <a id="3165" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3165" class="Bound">n</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="3178" class="Symbol">λ</a> <a id="3180" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3180" class="Bound">x</a> <a id="3182" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3182" class="Bound">_</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3196" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3165" class="Bound">n</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3180" class="Bound">x</a><a id="3205" class="Symbol">)</a>

    <a id="3212" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3212" class="Function">Minimal</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3234" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3237" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3240" class="Symbol">)</a>
    <a id="3246" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3212" class="Function">Minimal</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3259" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3259" class="Bound">n</a> <a id="3261" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3263" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="3271" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3273" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="3283" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3259" class="Bound">n</a>

    <a id="3290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3300" class="Symbol">:</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3303" class="Bound">n</a> <a id="3305" class="Symbol">:</a> <a id="3307" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3314" class="Symbol">)</a> <a id="3316" class="Symbol">→</a> <a id="3318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3330" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3333" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3336" class="Symbol">)</a>
    <a id="3342" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3352" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3352" class="Bound">n</a> <a id="3354" class="Symbol">=</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3357" class="Bound">x</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">→</a> <a id="3372" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3376" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3352" class="Bound">n</a> <a id="3378" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3380" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3384" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3357" class="Bound">x</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3392" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3357" class="Bound">x</a> <a id="3394" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3396" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3400" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3352" class="Bound">n</a>

    <a id="3407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3407" class="Function">isPropIsMaximal</a> <a id="3423" class="Symbol">:</a> <a id="3425" class="Symbol">∀</a> <a id="3427" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3427" class="Bound">n</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3449" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3427" class="Bound">n</a><a id="3450" class="Symbol">)</a>
    <a id="3456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3407" class="Function">isPropIsMaximal</a> <a id="3472" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3472" class="Bound">n</a> <a id="3474" class="Symbol">=</a> <a id="3476" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="3485" class="Symbol">λ</a> <a id="3487" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3487" class="Bound">x</a> <a id="3489" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3489" class="Bound">_</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3503" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3487" class="Bound">x</a><a id="3504" class="Symbol">)</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3511" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3472" class="Bound">n</a><a id="3512" class="Symbol">)</a>

    <a id="3519" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3519" class="Function">Maximal</a> <a id="3527" class="Symbol">:</a> <a id="3529" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3541" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3544" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3547" class="Symbol">)</a>
    <a id="3553" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3519" class="Function">Maximal</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3566" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3566" class="Bound">n</a> <a id="3568" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3570" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="3578" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3580" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3566" class="Bound">n</a>

    <a id="3597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3605" class="Symbol">:</a> <a id="3607" class="Symbol">(</a><a id="3608" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3608" class="Bound">n</a> <a id="3610" class="Symbol">:</a> <a id="3612" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3619" class="Symbol">)</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3635" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3638" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3641" class="Symbol">)</a>
    <a id="3647" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3655" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3655" class="Bound">n</a> <a id="3657" class="Symbol">=</a> <a id="3659" class="Symbol">(</a><a id="3660" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3660" class="Bound">x</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3671" class="Symbol">)</a> <a id="3673" class="Symbol">→</a> <a id="3675" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3679" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3655" class="Bound">n</a> <a id="3681" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3687" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3660" class="Bound">x</a>

    <a id="3694" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="3708" class="Symbol">:</a> <a id="3710" class="Symbol">∀</a> <a id="3712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3712" class="Bound">n</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3732" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3712" class="Bound">n</a><a id="3733" class="Symbol">)</a>
    <a id="3739" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="3753" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3753" class="Bound">n</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="3765" class="Symbol">λ</a> <a id="3767" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3767" class="Bound">x</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3781" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3753" class="Bound">n</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3789" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3767" class="Bound">x</a><a id="3790" class="Symbol">)</a>

    <a id="3797" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3817" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3820" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3823" class="Symbol">)</a>
    <a id="3829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="3835" class="Symbol">=</a> <a id="3837" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3840" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3840" class="Bound">n</a> <a id="3842" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3844" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="3852" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3854" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3862" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3840" class="Bound">n</a>

    <a id="3869" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="3880" class="Symbol">:</a> <a id="3882" class="Symbol">(</a><a id="3883" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3883" class="Bound">n</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3894" class="Symbol">)</a> <a id="3896" class="Symbol">→</a> <a id="3898" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3910" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3913" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3916" class="Symbol">)</a>
    <a id="3922" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="3933" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3933" class="Bound">n</a> <a id="3935" class="Symbol">=</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3938" class="Bound">x</a> <a id="3940" class="Symbol">:</a> <a id="3942" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3957" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3938" class="Bound">x</a> <a id="3959" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3961" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3965" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3933" class="Bound">n</a>

    <a id="3972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="3989" class="Symbol">:</a> <a id="3991" class="Symbol">∀</a> <a id="3993" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3993" class="Bound">n</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="4016" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3993" class="Bound">n</a><a id="4017" class="Symbol">)</a>
    <a id="4023" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="4040" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4040" class="Bound">n</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4052" class="Symbol">λ</a> <a id="4054" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4054" class="Bound">x</a> <a id="4056" class="Symbol">→</a> <a id="4058" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="4068" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4054" class="Bound">x</a><a id="4069" class="Symbol">)</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="4076" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4040" class="Bound">n</a><a id="4077" class="Symbol">)</a>

    <a id="4084" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4100" class="Symbol">(</a><a id="4101" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4107" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="4110" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="4113" class="Symbol">)</a>
    <a id="4119" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4133" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4133" class="Bound">n</a> <a id="4135" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4137" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="4145" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4147" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="4158" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4133" class="Bound">n</a>

  <a id="4163" class="Keyword">module</a> <a id="4170" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4170" class="Module">_</a>
    <a id="4176" class="Symbol">{</a><a id="4177" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4186" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="4189" class="Symbol">}</a>
    <a id="4195" class="Symbol">(</a><a id="4196" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4205" class="Symbol">)</a>
    <a id="4211" class="Keyword">where</a>

    <a id="4222" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4235" class="Symbol">:</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4238" class="Bound">n</a> <a id="4240" class="Symbol">:</a> <a id="4242" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4243" class="Symbol">)</a> <a id="4245" class="Symbol">→</a> <a id="4247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4259" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="4262" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4265" class="Symbol">)</a>
    <a id="4271" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4284" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4284" class="Bound">n</a> <a id="4286" class="Symbol">=</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4289" class="Bound">x</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a><a id="4294" class="Symbol">)</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4284" class="Bound">n</a> <a id="4300" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="4302" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4304" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4289" class="Bound">x</a>

    <a id="4311" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="4330" class="Symbol">:</a> <a id="4332" class="Symbol">∀</a> <a id="4334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4334" class="Bound">n</a> <a id="4336" class="Symbol">→</a> <a id="4338" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4359" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4334" class="Bound">n</a><a id="4360" class="Symbol">)</a>
    <a id="4366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="4385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4385" class="Bound">n</a> <a id="4387" class="Symbol">=</a> <a id="4389" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4397" class="Symbol">λ</a> <a id="4399" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4399" class="Bound">x</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="4408" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4385" class="Bound">n</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4413" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4399" class="Bound">x</a><a id="4414" class="Symbol">)</a>

    <a id="4421" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4439" class="Symbol">(</a><a id="4440" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4453" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="4455" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="4457" class="Symbol">)</a> <a id="4459" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4462" class="Symbol">)</a>
    <a id="4468" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="4479" class="Symbol">=</a> <a id="4481" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4484" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4484" class="Bound">n</a> <a id="4486" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4488" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="4490" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4492" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4505" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4484" class="Bound">n</a>

    <a id="4512" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4525" class="Symbol">:</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4528" class="Bound">n</a> <a id="4530" class="Symbol">:</a> <a id="4532" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4533" class="Symbol">)</a> <a id="4535" class="Symbol">→</a> <a id="4537" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4549" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="4552" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4555" class="Symbol">)</a>
    <a id="4561" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4574" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4574" class="Bound">n</a> <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4579" class="Bound">x</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4579" class="Bound">x</a> <a id="4592" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="4594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4574" class="Bound">n</a>

    <a id="4601" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">∀</a> <a id="4624" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4624" class="Bound">n</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4649" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4624" class="Bound">n</a><a id="4650" class="Symbol">)</a>
    <a id="4656" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="4675" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4675" class="Bound">n</a> <a id="4677" class="Symbol">=</a> <a id="4679" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="4687" class="Symbol">λ</a> <a id="4689" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4689" class="Bound">x</a> <a id="4691" class="Symbol">→</a> <a id="4693" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="4698" class="Symbol">(</a><a id="4699" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4701" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4689" class="Bound">x</a><a id="4702" class="Symbol">)</a> <a id="4704" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4675" class="Bound">n</a>

    <a id="4711" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4743" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="4745" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="4747" class="Symbol">)</a> <a id="4749" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4752" class="Symbol">)</a>
    <a id="4758" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="4769" class="Symbol">=</a> <a id="4771" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4774" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4774" class="Bound">n</a> <a id="4776" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="4780" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4782" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4795" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4774" class="Bound">n</a>

  <a id="4800" class="Keyword">module</a> <a id="4807" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4807" class="Module">_</a>
    <a id="4813" class="Symbol">{</a><a id="4814" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4814" class="Bound">B</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4823" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="4826" class="Symbol">}</a>
    <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="4835" class="Symbol">:</a> <a id="4837" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4814" class="Bound">B</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4842" class="Symbol">)</a>
    <a id="4848" class="Keyword">where</a>

    <a id="4859" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="4879" class="Symbol">:</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4882" class="Bound">n</a> <a id="4884" class="Symbol">:</a> <a id="4886" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4887" class="Symbol">)</a> <a id="4889" class="Symbol">→</a> <a id="4891" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4910" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="4912" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="4914" class="Symbol">)</a> <a id="4916" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="4919" class="Symbol">)</a>
    <a id="4925" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="4945" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4945" class="Bound">n</a>
      <a id="4953" class="Symbol">=</a> <a id="4955" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4958" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4958" class="Bound">islb</a> <a id="4963" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4965" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4978" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="4980" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4945" class="Bound">n</a> <a id="4982" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="4992" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="5002" class="Symbol">(</a><a id="5003" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="5014" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                  <a id="5034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="5072" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5073" class="Symbol">)))</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4945" class="Bound">n</a> <a id="5080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5082" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4958" class="Bound">islb</a><a id="5086" class="Symbol">)</a>

    <a id="5093" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5093" class="Function">isPropIsMaximalLowerBound</a> <a id="5119" class="Symbol">:</a> <a id="5121" class="Symbol">∀</a> <a id="5123" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5123" class="Bound">n</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="5155" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5123" class="Bound">n</a><a id="5156" class="Symbol">)</a>
    <a id="5162" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5093" class="Function">isPropIsMaximalLowerBound</a> <a id="5188" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5188" class="Bound">n</a>
      <a id="5196" class="Symbol">=</a> <a id="5198" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="5226" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="5228" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5188" class="Bound">n</a><a id="5229" class="Symbol">)</a>
                <a id="5247" class="Symbol">λ</a> <a id="5249" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5249" class="Bound">islb</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3407" class="Function">isPropIsMaximal</a> <a id="5272" class="Symbol">(</a><a id="5273" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="5284" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="5309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5311" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="5326" class="Symbol">(</a><a id="5327" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="5346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5347" class="Symbol">))</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5188" class="Bound">n</a> <a id="5353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5355" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5249" class="Bound">islb</a><a id="5359" class="Symbol">)</a>

    <a id="5366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5366" class="Function">MaximalLowerBound</a> <a id="5384" class="Symbol">:</a> <a id="5386" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5405" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="5407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="5409" class="Symbol">)</a> <a id="5411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="5414" class="Symbol">)</a>
    <a id="5420" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5366" class="Function">MaximalLowerBound</a> <a id="5438" class="Symbol">=</a> <a id="5440" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5443" class="Bound">n</a> <a id="5445" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5447" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="5449" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5451" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="5471" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5443" class="Bound">n</a>

    <a id="5478" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="5498" class="Symbol">:</a> <a id="5500" class="Symbol">(</a><a id="5501" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5501" class="Bound">n</a> <a id="5503" class="Symbol">:</a> <a id="5505" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="5506" class="Symbol">)</a> <a id="5508" class="Symbol">→</a> <a id="5510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5522" class="Symbol">(</a><a id="5523" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5529" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="5531" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="5533" class="Symbol">)</a> <a id="5535" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="5538" class="Symbol">)</a>
    <a id="5544" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="5564" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5564" class="Bound">n</a>
      <a id="5572" class="Symbol">=</a> <a id="5574" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5577" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5577" class="Bound">isub</a> <a id="5582" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5584" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="5597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="5599" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5564" class="Bound">n</a> <a id="5601" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="5611" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="5621" class="Symbol">(</a><a id="5622" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="5633" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                  <a id="5653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5655" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="5690" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5691" class="Symbol">))</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5564" class="Bound">n</a> <a id="5697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5699" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5577" class="Bound">isub</a><a id="5703" class="Symbol">)</a>

    <a id="5710" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5710" class="Function">isPropIsMinimalUpperBound</a> <a id="5736" class="Symbol">:</a> <a id="5738" class="Symbol">∀</a> <a id="5740" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5740" class="Bound">n</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="5772" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5740" class="Bound">n</a><a id="5773" class="Symbol">)</a>
    <a id="5779" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5710" class="Function">isPropIsMinimalUpperBound</a> <a id="5805" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5805" class="Bound">n</a>
      <a id="5813" class="Symbol">=</a> <a id="5815" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="5843" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="5845" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5805" class="Bound">n</a><a id="5846" class="Symbol">)</a>
                <a id="5864" class="Symbol">λ</a> <a id="5866" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5866" class="Bound">isub</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3100" class="Function">isPropIsMinimal</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="5901" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="5926" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5928" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="5943" class="Symbol">(</a><a id="5944" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="5963" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5964" class="Symbol">))</a> <a id="5967" class="Symbol">(</a><a id="5968" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5805" class="Bound">n</a> <a id="5970" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5866" class="Bound">isub</a><a id="5976" class="Symbol">)</a>

    <a id="5983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5983" class="Function">MinimalUpperBound</a> <a id="6001" class="Symbol">:</a> <a id="6003" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6022" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6024" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6026" class="Symbol">)</a> <a id="6028" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6031" class="Symbol">)</a>
    <a id="6037" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5983" class="Function">MinimalUpperBound</a> <a id="6055" class="Symbol">=</a> <a id="6057" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6060" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6060" class="Bound">n</a> <a id="6062" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6064" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="6066" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6068" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="6088" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6060" class="Bound">n</a>

    <a id="6095" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6105" class="Symbol">:</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6108" class="Bound">n</a> <a id="6110" class="Symbol">:</a> <a id="6112" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="6113" class="Symbol">)</a> <a id="6115" class="Symbol">→</a> <a id="6117" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6136" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6140" class="Symbol">)</a> <a id="6142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6145" class="Symbol">)</a>
    <a id="6151" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6161" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6161" class="Bound">n</a>
      <a id="6169" class="Symbol">=</a> <a id="6171" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6174" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6174" class="Bound">islb</a> <a id="6179" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6181" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="6194" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6196" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6161" class="Bound">n</a> <a id="6198" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="6208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="6219" class="Symbol">(</a><a id="6220" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="6231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                   <a id="6252" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6254" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="6269" class="Symbol">(</a><a id="6270" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="6289" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="6290" class="Symbol">))</a> <a id="6293" class="Symbol">(</a><a id="6294" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6161" class="Bound">n</a> <a id="6296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6298" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6174" class="Bound">islb</a><a id="6302" class="Symbol">)</a>

    <a id="6309" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="6325" class="Symbol">:</a> <a id="6327" class="Symbol">∀</a> <a id="6329" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6329" class="Bound">n</a> <a id="6331" class="Symbol">→</a> <a id="6333" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6351" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6329" class="Bound">n</a><a id="6352" class="Symbol">)</a>
    <a id="6358" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="6374" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6374" class="Bound">n</a>
      <a id="6382" class="Symbol">=</a> <a id="6384" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="6392" class="Symbol">(</a><a id="6393" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="6412" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6374" class="Bound">n</a><a id="6415" class="Symbol">)</a>
                <a id="6433" class="Symbol">λ</a> <a id="6435" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6435" class="Bound">islb</a> <a id="6440" class="Symbol">→</a> <a id="6442" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="6471" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="6496" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6498" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="6513" class="Symbol">(</a><a id="6514" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="6533" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="6534" class="Symbol">))</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6374" class="Bound">n</a> <a id="6540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6542" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6435" class="Bound">islb</a><a id="6546" class="Symbol">)</a>

    <a id="6553" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="6561" class="Symbol">:</a> <a id="6563" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6575" class="Symbol">(</a><a id="6576" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6582" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6584" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6586" class="Symbol">)</a> <a id="6588" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6591" class="Symbol">)</a>
    <a id="6597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="6605" class="Symbol">=</a> <a id="6607" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6610" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6610" class="Bound">n</a> <a id="6612" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6614" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="6616" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6618" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6628" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6610" class="Bound">n</a>

    <a id="6635" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6646" class="Symbol">:</a> <a id="6648" class="Symbol">(</a><a id="6649" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6649" class="Bound">n</a> <a id="6651" class="Symbol">:</a> <a id="6653" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="6654" class="Symbol">)</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6663" class="Symbol">(</a><a id="6664" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6670" class="Symbol">(</a><a id="6671" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6677" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6679" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6681" class="Symbol">)</a> <a id="6683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6686" class="Symbol">)</a>
    <a id="6692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6703" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6703" class="Bound">n</a>
      <a id="6711" class="Symbol">=</a> <a id="6713" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6716" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6716" class="Bound">isub</a> <a id="6721" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6723" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="6736" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6738" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6703" class="Bound">n</a> <a id="6740" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="6750" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="6770" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                <a id="6788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6790" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="6825" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="6826" class="Symbol">))</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6703" class="Bound">n</a> <a id="6832" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6834" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6716" class="Bound">isub</a><a id="6838" class="Symbol">)</a>

    <a id="6845" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="6862" class="Symbol">:</a> <a id="6864" class="Symbol">∀</a> <a id="6866" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6866" class="Bound">n</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6889" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6866" class="Bound">n</a><a id="6890" class="Symbol">)</a>
    <a id="6896" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="6913" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6913" class="Bound">n</a>
      <a id="6921" class="Symbol">=</a> <a id="6923" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="6931" class="Symbol">(</a><a id="6932" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="6951" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6953" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6913" class="Bound">n</a><a id="6954" class="Symbol">)</a>
                <a id="6972" class="Symbol">λ</a> <a id="6974" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6974" class="Bound">isub</a> <a id="6979" class="Symbol">→</a> <a id="6981" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="6995" class="Symbol">(</a><a id="6996" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="7007" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="7032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7034" href="Cubical.Functions.Embedding.html#17279" class="Function">EmbeddingΣProp</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="7069" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="7070" class="Symbol">))</a> <a id="7073" class="Symbol">(</a><a id="7074" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6913" class="Bound">n</a> <a id="7076" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7078" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6974" class="Bound">isub</a><a id="7082" class="Symbol">)</a>

    <a id="7089" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="7098" class="Symbol">:</a> <a id="7100" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="7119" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="7121" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="7123" class="Symbol">)</a> <a id="7125" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="7128" class="Symbol">)</a>
    <a id="7134" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="7143" class="Symbol">=</a> <a id="7145" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7148" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7148" class="Bound">n</a> <a id="7150" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7152" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="7154" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7156" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="7167" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7148" class="Bound">n</a>

  <a id="7172" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7172" class="Function">isUpperBoundOfSelf→isGreatestOfSelf</a> <a id="7208" class="Symbol">:</a> <a id="7210" class="Symbol">∀{</a><a id="7212" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7212" class="Bound">n</a><a id="7213" class="Symbol">}</a> <a id="7215" class="Symbol">→</a> <a id="7217" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="7230" class="Symbol">{</a><a id="7231" class="Argument">B</a> <a id="7233" class="Symbol">=</a> <a id="7235" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7236" class="Symbol">}</a> <a id="7238" class="Symbol">(λ</a> <a id="7241" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7241" class="Bound">x</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7241" class="Bound">x</a><a id="7246" class="Symbol">)</a> <a id="7248" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7212" class="Bound">n</a>
                                      <a id="7288" class="Symbol">→</a> <a id="7290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="7304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7306" class="Symbol">(</a><a id="7307" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="7311" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7312" class="Symbol">))</a> <a id="7315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7212" class="Bound">n</a>
  <a id="7319" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7172" class="Function">isUpperBoundOfSelf→isGreatestOfSelf</a> <a id="7355" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7355" class="Bound">ub</a> <a id="7358" class="Symbol">=</a> <a id="7360" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7355" class="Bound">ub</a>

  <a id="7366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7366" class="Function">isLowerBoundOfSelf→isLeastOfSelf</a> <a id="7399" class="Symbol">:</a> <a id="7401" class="Symbol">∀{</a><a id="7403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7403" class="Bound">n</a><a id="7404" class="Symbol">}</a> <a id="7406" class="Symbol">→</a> <a id="7408" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="7421" class="Symbol">{</a><a id="7422" class="Argument">B</a> <a id="7424" class="Symbol">=</a> <a id="7426" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7427" class="Symbol">}</a> <a id="7429" class="Symbol">(λ</a> <a id="7432" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7432" class="Bound">x</a> <a id="7434" class="Symbol">→</a> <a id="7436" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7432" class="Bound">x</a><a id="7437" class="Symbol">)</a> <a id="7439" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7403" class="Bound">n</a>
                                   <a id="7476" class="Symbol">→</a> <a id="7478" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="7486" class="Symbol">(</a><a id="7487" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="7489" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7491" class="Symbol">(</a><a id="7492" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="7496" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7497" class="Symbol">))</a> <a id="7500" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7403" class="Bound">n</a>
  <a id="7504" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7366" class="Function">isLowerBoundOfSelf→isLeastOfSelf</a> <a id="7537" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7537" class="Bound">lb</a> <a id="7540" class="Symbol">=</a> <a id="7542" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7537" class="Bound">lb</a>

  <a id="7548" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7548" class="Function">isInfimumOfUpperBounds→isUpperBound</a> <a id="7584" class="Symbol">:</a> <a id="7586" class="Symbol">{</a><a id="7587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7587" class="Bound">B</a> <a id="7589" class="Symbol">:</a> <a id="7591" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="7599" class="Symbol">}</a>
                                      <a id="7639" class="Symbol">→</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7642" class="Bound">P</a> <a id="7644" class="Symbol">:</a> <a id="7646" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7587" class="Bound">B</a> <a id="7648" class="Symbol">→</a> <a id="7650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7651" class="Symbol">)</a>
                                      <a id="7691" class="Symbol">→</a> <a id="7693" class="Symbol">∀</a> <a id="7695" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7695" class="Bound">n</a>
                                      <a id="7735" class="Symbol">→</a> <a id="7737" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="7747" class="Symbol">{</a><a id="7748" class="Argument">B</a> <a id="7750" class="Symbol">=</a> <a id="7752" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="7763" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7642" class="Bound">P</a><a id="7764" class="Symbol">}</a> <a id="7766" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7770" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7695" class="Bound">n</a>
                                      <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="7825" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7642" class="Bound">P</a> <a id="7827" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7695" class="Bound">n</a>
  <a id="7831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7548" class="Function">isInfimumOfUpperBounds→isUpperBound</a> <a id="7867" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7867" class="Bound">P</a> <a id="7869" class="Symbol">_</a> <a id="7871" class="Symbol">(_</a> <a id="7874" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7876" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7876" class="Bound">gt</a><a id="7878" class="Symbol">)</a> <a id="7880" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7880" class="Bound">x</a> <a id="7882" class="Symbol">=</a> <a id="7884" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7876" class="Bound">gt</a> <a id="7887" class="Symbol">((</a><a id="7889" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7867" class="Bound">P</a> <a id="7891" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7880" class="Bound">x</a><a id="7892" class="Symbol">)</a> <a id="7894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7896" class="Symbol">λ</a> <a id="7898" class="Symbol">{</a> <a id="7900" class="Symbol">(_</a> <a id="7903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7905" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7905" class="Bound">upy</a><a id="7908" class="Symbol">)</a> <a id="7910" class="Symbol">→</a> <a id="7912" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7905" class="Bound">upy</a> <a id="7916" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7880" class="Bound">x</a> <a id="7918" class="Symbol">})</a>

  <a id="7924" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7924" class="Function">isInfimumOfUpperBounds→isSupremum</a> <a id="7958" class="Symbol">:</a> <a id="7960" class="Symbol">{</a><a id="7961" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7961" class="Bound">B</a> <a id="7963" class="Symbol">:</a> <a id="7965" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7970" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="7973" class="Symbol">}</a>
                                    <a id="8011" class="Symbol">→</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8014" class="Bound">P</a> <a id="8016" class="Symbol">:</a> <a id="8018" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7961" class="Bound">B</a> <a id="8020" class="Symbol">→</a> <a id="8022" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="8023" class="Symbol">)</a>
                                    <a id="8061" class="Symbol">→</a> <a id="8063" class="Symbol">∀</a> <a id="8065" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8065" class="Bound">n</a>
                                    <a id="8103" class="Symbol">→</a> <a id="8105" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="8115" class="Symbol">{</a><a id="8116" class="Argument">B</a> <a id="8118" class="Symbol">=</a> <a id="8120" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="8131" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8014" class="Bound">P</a><a id="8132" class="Symbol">}</a> <a id="8134" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8065" class="Bound">n</a>
                                    <a id="8176" class="Symbol">→</a> <a id="8178" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="8189" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8014" class="Bound">P</a> <a id="8191" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8065" class="Bound">n</a>
  <a id="8195" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7924" class="Function">isInfimumOfUpperBounds→isSupremum</a> <a id="8229" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8229" class="Bound">P</a> <a id="8231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8231" class="Bound">n</a> <a id="8233" class="Symbol">(</a><a id="8234" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8234" class="Bound">lt</a> <a id="8237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8239" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8239" class="Bound">gt</a><a id="8241" class="Symbol">)</a>
    <a id="8247" class="Symbol">=</a> <a id="8249" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7548" class="Function">isInfimumOfUpperBounds→isUpperBound</a> <a id="8285" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8229" class="Bound">P</a> <a id="8287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8231" class="Bound">n</a> <a id="8289" class="Symbol">(</a><a id="8290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8234" class="Bound">lt</a> <a id="8293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8295" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8239" class="Bound">gt</a><a id="8297" class="Symbol">)</a> <a id="8299" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8301" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8234" class="Bound">lt</a>

  <a id="8307" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8307" class="Function">isSupremumOfLowerBounds→isLowerBound</a> <a id="8344" class="Symbol">:</a> <a id="8346" class="Symbol">{</a><a id="8347" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8347" class="Bound">B</a> <a id="8349" class="Symbol">:</a> <a id="8351" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8356" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="8359" class="Symbol">}</a>
                                       <a id="8400" class="Symbol">→</a> <a id="8402" class="Symbol">(</a><a id="8403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8403" class="Bound">P</a> <a id="8405" class="Symbol">:</a> <a id="8407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8347" class="Bound">B</a> <a id="8409" class="Symbol">→</a> <a id="8411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="8412" class="Symbol">)</a>
                                       <a id="8453" class="Symbol">→</a> <a id="8455" class="Symbol">∀</a> <a id="8457" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8457" class="Bound">n</a>
                                       <a id="8498" class="Symbol">→</a> <a id="8500" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="8511" class="Symbol">{</a><a id="8512" class="Argument">B</a> <a id="8514" class="Symbol">=</a> <a id="8516" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="8527" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8403" class="Bound">P</a><a id="8528" class="Symbol">}</a> <a id="8530" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8534" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8457" class="Bound">n</a>
                                       <a id="8575" class="Symbol">→</a> <a id="8577" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="8590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8403" class="Bound">P</a> <a id="8592" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8457" class="Bound">n</a>
  <a id="8596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8307" class="Function">isSupremumOfLowerBounds→isLowerBound</a> <a id="8633" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8633" class="Bound">P</a> <a id="8635" class="Symbol">_</a> <a id="8637" class="Symbol">(_</a> <a id="8640" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8642" class="Bound">ls</a><a id="8644" class="Symbol">)</a> <a id="8646" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8646" class="Bound">x</a> <a id="8648" class="Symbol">=</a> <a id="8650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8642" class="Bound">ls</a> <a id="8653" class="Symbol">((</a><a id="8655" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8633" class="Bound">P</a> <a id="8657" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8646" class="Bound">x</a><a id="8658" class="Symbol">)</a> <a id="8660" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8662" class="Symbol">λ</a> <a id="8664" class="Symbol">{</a> <a id="8666" class="Symbol">(_</a> <a id="8669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8671" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8671" class="Bound">lwy</a><a id="8674" class="Symbol">)</a> <a id="8676" class="Symbol">→</a> <a id="8678" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8671" class="Bound">lwy</a> <a id="8682" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8646" class="Bound">x</a> <a id="8684" class="Symbol">})</a>

  <a id="8690" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8690" class="Function">isSupremumOfLowerBounds→isInfimum</a> <a id="8724" class="Symbol">:</a> <a id="8726" class="Symbol">{</a><a id="8727" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8727" class="Bound">B</a> <a id="8729" class="Symbol">:</a> <a id="8731" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8736" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="8739" class="Symbol">}</a>
                                    <a id="8777" class="Symbol">→</a> <a id="8779" class="Symbol">(</a><a id="8780" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8780" class="Bound">P</a> <a id="8782" class="Symbol">:</a> <a id="8784" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8727" class="Bound">B</a> <a id="8786" class="Symbol">→</a> <a id="8788" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="8789" class="Symbol">)</a>
                                    <a id="8827" class="Symbol">→</a> <a id="8829" class="Symbol">∀</a> <a id="8831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8831" class="Bound">n</a>
                                    <a id="8869" class="Symbol">→</a> <a id="8871" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="8882" class="Symbol">{</a><a id="8883" class="Argument">B</a> <a id="8885" class="Symbol">=</a> <a id="8887" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="8898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8780" class="Bound">P</a><a id="8899" class="Symbol">}</a> <a id="8901" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8905" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8831" class="Bound">n</a>
                                    <a id="8943" class="Symbol">→</a> <a id="8945" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="8955" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8780" class="Bound">P</a> <a id="8957" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8831" class="Bound">n</a>
  <a id="8961" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8690" class="Function">isSupremumOfLowerBounds→isInfimum</a> <a id="8995" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8995" class="Bound">P</a> <a id="8997" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8997" class="Bound">n</a> <a id="8999" class="Symbol">(</a><a id="9000" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9000" class="Bound">gs</a> <a id="9003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9005" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9005" class="Bound">ls</a><a id="9007" class="Symbol">)</a>
    <a id="9013" class="Symbol">=</a> <a id="9015" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8307" class="Function">isSupremumOfLowerBounds→isLowerBound</a> <a id="9052" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8995" class="Bound">P</a> <a id="9054" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8997" class="Bound">n</a> <a id="9056" class="Symbol">(</a><a id="9057" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9000" class="Bound">gs</a> <a id="9060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9062" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9005" class="Bound">ls</a><a id="9064" class="Symbol">)</a> <a id="9066" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9068" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9000" class="Bound">gs</a>

  <a id="9074" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9081" class="Symbol">:</a> <a id="9083" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9089" class="Symbol">→</a> <a id="9091" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="9107" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9109" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9111" class="Symbol">)</a>
  <a id="9115" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9122" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9122" class="Bound">a</a> <a id="9124" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9124" class="Bound">b</a> <a id="9126" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9126" class="Bound">a∧b</a> <a id="9130" class="Symbol">=</a> <a id="9132" class="Symbol">∀</a> <a id="9134" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9136" class="Symbol">→</a> <a id="9138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9140" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9126" class="Bound">a∧b</a> <a id="9146" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9148" class="Symbol">(</a><a id="9149" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9151" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9153" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9122" class="Bound">a</a> <a id="9155" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9157" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9159" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9161" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9124" class="Bound">b</a><a id="9162" class="Symbol">)</a>

  <a id="9167" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9174" class="Symbol">:</a> <a id="9176" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9178" class="Symbol">→</a> <a id="9180" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9182" class="Symbol">→</a> <a id="9184" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9186" class="Symbol">→</a> <a id="9188" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="9200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9202" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9204" class="Symbol">)</a>
  <a id="9208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9215" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9215" class="Bound">a</a> <a id="9217" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9217" class="Bound">b</a> <a id="9219" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9219" class="Bound">a∨b</a> <a id="9223" class="Symbol">=</a> <a id="9225" class="Symbol">∀</a> <a id="9227" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a> <a id="9229" class="Symbol">→</a> <a id="9231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9219" class="Bound">a∨b</a> <a id="9235" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9237" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a> <a id="9239" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9215" class="Bound">a</a> <a id="9244" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9246" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a> <a id="9248" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9250" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9217" class="Bound">b</a> <a id="9252" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9254" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a><a id="9255" class="Symbol">)</a>

  <a id="9260" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="9265" class="Symbol">:</a> <a id="9267" class="Symbol">∀</a> <a id="9269" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9269" class="Bound">a</a> <a id="9271" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9271" class="Bound">b</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="9287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9289" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9291" class="Symbol">)</a>
  <a id="9295" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="9300" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9300" class="Bound">a</a> <a id="9302" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9302" class="Bound">b</a> <a id="9304" class="Symbol">=</a> <a id="9306" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9309" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9309" class="Bound">a∧b</a> <a id="9313" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9317" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9319" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9326" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9300" class="Bound">a</a> <a id="9328" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9302" class="Bound">b</a> <a id="9330" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9309" class="Bound">a∧b</a>

  <a id="9337" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="9342" class="Symbol">:</a> <a id="9344" class="Symbol">∀</a> <a id="9346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9346" class="Bound">a</a> <a id="9348" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9348" class="Bound">b</a> <a id="9350" class="Symbol">→</a> <a id="9352" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="9364" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9368" class="Symbol">)</a>
  <a id="9372" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="9377" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9377" class="Bound">a</a> <a id="9379" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9379" class="Bound">b</a> <a id="9381" class="Symbol">=</a> <a id="9383" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9386" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9386" class="Bound">a∨b</a> <a id="9390" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9392" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9394" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9396" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9377" class="Bound">a</a> <a id="9405" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9379" class="Bound">b</a> <a id="9407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9386" class="Bound">a∨b</a>

  <a id="9414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="9427" class="Symbol">:</a> <a id="9429" class="Symbol">∀</a> <a id="9431" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9431" class="Bound">a</a> <a id="9433" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9433" class="Bound">b</a> <a id="9435" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9435" class="Bound">a∧b</a> <a id="9439" class="Symbol">→</a> <a id="9441" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9448" class="Symbol">(</a><a id="9449" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9431" class="Bound">a</a> <a id="9458" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9433" class="Bound">b</a> <a id="9460" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9435" class="Bound">a∧b</a><a id="9463" class="Symbol">)</a>
  <a id="9467" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="9480" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9480" class="Bound">a</a> <a id="9482" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9482" class="Bound">b</a> <a id="9484" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9484" class="Bound">c</a> <a id="9486" class="Symbol">=</a> <a id="9488" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="9496" class="Symbol">λ</a> <a id="9498" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9500" class="Symbol">→</a> <a id="9502" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="9514" class="Number">1</a> <a id="9516" class="Symbol">(</a><a id="9517" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9522" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9524" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9484" class="Bound">c</a><a id="9525" class="Symbol">)</a>
                                                    <a id="9579" class="Symbol">(</a><a id="9580" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="9588" class="Symbol">(</a><a id="9589" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9480" class="Bound">a</a><a id="9597" class="Symbol">)</a>
                                                             <a id="9660" class="Symbol">(</a><a id="9661" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9666" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9668" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9482" class="Bound">b</a><a id="9669" class="Symbol">))</a>

  <a id="9675" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="9688" class="Symbol">:</a> <a id="9690" class="Symbol">∀</a> <a id="9692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9692" class="Bound">a</a> <a id="9694" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9694" class="Bound">b</a> <a id="9696" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9696" class="Bound">a∨b</a> <a id="9700" class="Symbol">→</a> <a id="9702" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9709" class="Symbol">(</a><a id="9710" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9717" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9692" class="Bound">a</a> <a id="9719" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9694" class="Bound">b</a> <a id="9721" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9696" class="Bound">a∨b</a><a id="9724" class="Symbol">)</a>
  <a id="9728" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="9741" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9741" class="Bound">a</a> <a id="9743" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9743" class="Bound">b</a> <a id="9745" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9745" class="Bound">c</a> <a id="9747" class="Symbol">=</a> <a id="9749" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="9757" class="Symbol">λ</a> <a id="9759" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a> <a id="9761" class="Symbol">→</a> <a id="9763" href="Cubical.Foundations.HLevels.html#21294" class="Function">isOfHLevel≃</a> <a id="9775" class="Number">1</a> <a id="9777" class="Symbol">(</a><a id="9778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9783" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9745" class="Bound">c</a> <a id="9785" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a><a id="9786" class="Symbol">)</a>
                                                    <a id="9840" class="Symbol">(</a><a id="9841" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9855" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9741" class="Bound">a</a> <a id="9857" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a><a id="9858" class="Symbol">)</a>
                                                             <a id="9921" class="Symbol">(</a><a id="9922" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9927" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9743" class="Bound">b</a> <a id="9929" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a><a id="9930" class="Symbol">))</a>

  <a id="9936" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9936" class="Function">isReflIsMeet</a> <a id="9949" class="Symbol">:</a> <a id="9951" class="Symbol">∀</a> <a id="9953" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a> <a id="9955" class="Symbol">→</a> <a id="9957" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9964" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a> <a id="9966" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a> <a id="9968" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a>
  <a id="9972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9936" class="Function">isReflIsMeet</a> <a id="9985" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a> <a id="9987" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="9989" class="Symbol">=</a> <a id="9991" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="10008" class="Symbol">(</a><a id="10009" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10014" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="10016" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a><a id="10017" class="Symbol">)</a>
                                      <a id="10057" class="Symbol">(</a><a id="10058" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="10066" class="Symbol">(</a><a id="10067" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10072" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="10074" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a><a id="10075" class="Symbol">)</a> <a id="10077" class="Symbol">(</a><a id="10078" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10083" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="10085" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a><a id="10086" class="Symbol">))</a>
                                      <a id="10127" class="Symbol">(λ</a> <a id="10130" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10130" class="Bound">a</a> <a id="10132" class="Symbol">→</a> <a id="10134" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10130" class="Bound">a</a> <a id="10136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10130" class="Bound">a</a><a id="10139" class="Symbol">)</a>
                                       <a id="10180" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="10187" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10187" class="Function">isReflIsJoin</a> <a id="10200" class="Symbol">:</a> <a id="10202" class="Symbol">∀</a> <a id="10204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a> <a id="10206" class="Symbol">→</a> <a id="10208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="10215" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a> <a id="10217" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a> <a id="10219" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a>
  <a id="10223" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10187" class="Function">isReflIsJoin</a> <a id="10236" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10238" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a> <a id="10240" class="Symbol">=</a> <a id="10242" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="10259" class="Symbol">(</a><a id="10260" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10265" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10267" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a><a id="10268" class="Symbol">)</a>
                                      <a id="10308" class="Symbol">(</a><a id="10309" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10323" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10325" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a><a id="10326" class="Symbol">)</a> <a id="10328" class="Symbol">(</a><a id="10329" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10336" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a><a id="10337" class="Symbol">))</a>
                                      <a id="10378" class="Symbol">(λ</a> <a id="10381" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10381" class="Bound">a</a> <a id="10383" class="Symbol">→</a> <a id="10385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10381" class="Bound">a</a> <a id="10387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10389" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10381" class="Bound">a</a><a id="10390" class="Symbol">)</a>
                                       <a id="10431" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="10438" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10438" class="Function">isMeet≃isInfimum</a> <a id="10455" class="Symbol">:</a> <a id="10457" class="Symbol">∀</a> <a id="10459" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10459" class="Bound">a</a> <a id="10461" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10461" class="Bound">b</a> <a id="10463" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10463" class="Bound">c</a>
                   <a id="10484" class="Symbol">→</a> <a id="10486" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="10493" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10459" class="Bound">a</a> <a id="10495" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10461" class="Bound">b</a> <a id="10497" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10463" class="Bound">c</a>
                   <a id="10518" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10520" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="10530" class="Symbol">{</a><a id="10531" class="Argument">B</a> <a id="10533" class="Symbol">=</a> <a id="10535" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10538" class="Bound">x</a> <a id="10540" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10542" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="10544" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10538" class="Bound">x</a> <a id="10549" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10551" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10459" class="Bound">a</a><a id="10552" class="Symbol">)</a> <a id="10554" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10556" class="Symbol">(</a><a id="10557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10538" class="Bound">x</a> <a id="10559" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10561" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10461" class="Bound">b</a><a id="10562" class="Symbol">)}</a> <a id="10565" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10569" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10463" class="Bound">c</a>
  <a id="10573" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10438" class="Function">isMeet≃isInfimum</a> <a id="10590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="10592" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="10594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a>
    <a id="10602" class="Symbol">=</a> <a id="10604" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="10635" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="10637" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="10639" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="10642" class="Symbol">)</a> <a id="10644" class="Symbol">(</a><a id="10645" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="10661" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10665" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="10668" class="Symbol">)</a>
                       <a id="10693" class="Symbol">(λ</a> <a id="10696" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="10700" class="Symbol">→</a> <a id="10702" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="10708" class="Symbol">(λ</a> <a id="10711" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10711" class="Bound">x≡a</a> <a id="10715" class="Symbol">→</a> <a id="10717" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="10770" class="Symbol">(</a><a id="10771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="10775" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="10777" class="Symbol">)</a>
                                               <a id="10826" class="Symbol">(</a><a id="10827" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10711" class="Bound">x≡a</a><a id="10834" class="Symbol">)</a>
                                               <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="10888" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="10892" class="Symbol">.</a><a id="10893" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10897" class="Symbol">(</a><a id="10898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="10902" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="10905" class="Symbol">)</a> <a id="10907" class="Symbol">.</a><a id="10908" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10911" class="Symbol">))</a>
                                      <a id="10952" class="Symbol">(λ</a> <a id="10955" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10955" class="Bound">x≡b</a> <a id="10959" class="Symbol">→</a> <a id="10961" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="11014" class="Symbol">(</a><a id="11015" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11019" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="11021" class="Symbol">)</a>
                                               <a id="11070" class="Symbol">(</a><a id="11071" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11075" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10955" class="Bound">x≡b</a><a id="11078" class="Symbol">)</a>
                                               <a id="11127" class="Symbol">(</a><a id="11128" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="11132" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11136" class="Symbol">.</a><a id="11137" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11141" class="Symbol">(</a><a id="11142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="11146" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="11149" class="Symbol">)</a> <a id="11151" class="Symbol">.</a><a id="11152" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11155" class="Symbol">))</a>
                                <a id="11190" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11192" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                        <a id="11222" class="Symbol">λ</a> <a id="11224" class="Symbol">{</a> <a id="11226" class="Symbol">(</a><a id="11227" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11227" class="Bound">c</a> <a id="11229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11231" class="Bound">uprc</a><a id="11235" class="Symbol">)</a>
                          <a id="11263" class="Symbol">→</a> <a id="11265" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="11276" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11227" class="Bound">c</a><a id="11277" class="Symbol">)</a> <a id="11279" class="Symbol">((</a><a id="11281" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11231" class="Bound">uprc</a> <a id="11286" class="Symbol">(</a><a id="11287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="11289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11291" class="Symbol">(</a><a id="11292" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11296" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11300" class="Symbol">)))</a> <a id="11304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                           <a id="11349" class="Symbol">(</a><a id="11350" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11231" class="Bound">uprc</a> <a id="11355" class="Symbol">(</a><a id="11356" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="11358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11360" class="Symbol">(</a><a id="11361" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11365" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11369" class="Symbol">))))</a> <a id="11374" class="Symbol">})</a>
                        <a id="11401" class="Symbol">λ</a> <a id="11403" class="Symbol">{</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11406" class="Bound">lb</a> <a id="11409" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11411" class="Bound">gt</a><a id="11413" class="Symbol">)</a> <a id="11415" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a>
                          <a id="11443" class="Symbol">→</a> <a id="11445" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a>
                           <a id="11489" class="Symbol">(</a><a id="11490" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="11495" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11497" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="11500" class="Symbol">)</a>
                           <a id="11529" class="Symbol">(</a><a id="11530" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="11538" class="Symbol">(</a><a id="11539" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="11544" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11546" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a><a id="11547" class="Symbol">)</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="11555" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a><a id="11558" class="Symbol">))</a>
                       <a id="11584" class="Symbol">(λ</a> <a id="11587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11587" class="Bound">x≤a∧b</a> <a id="11593" class="Symbol">→</a> <a id="11595" class="Symbol">(</a><a id="11596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="11602" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11604" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11608" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="11610" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11587" class="Bound">x≤a∧b</a>
                                         <a id="11657" class="Symbol">(</a><a id="11658" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11406" class="Bound">lb</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="11664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11666" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11670" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11674" class="Symbol">)))</a> <a id="11678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                   <a id="11715" class="Symbol">(</a><a id="11716" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="11722" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11724" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11728" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="11730" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11587" class="Bound">x≤a∧b</a>
                                         <a id="11777" class="Symbol">(</a><a id="11778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11406" class="Bound">lb</a> <a id="11781" class="Symbol">(</a><a id="11782" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="11784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11786" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11790" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11794" class="Symbol">))))</a>
                        <a id="11823" class="Symbol">λ</a> <a id="11825" class="Symbol">{</a> <a id="11827" class="Symbol">(</a><a id="11828" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11828" class="Bound">x≤a</a> <a id="11832" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11834" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11834" class="Bound">x≤b</a><a id="11837" class="Symbol">)</a>
                          <a id="11865" class="Symbol">→</a> <a id="11867" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11411" class="Bound">gt</a> <a id="11870" class="Symbol">(</a><a id="11871" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                               <a id="11906" class="Symbol">(</a><a id="11907" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="11913" class="Symbol">(λ</a> <a id="11916" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11916" class="Bound">y≡a</a> <a id="11920" class="Symbol">→</a> <a id="11922" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="11975" class="Symbol">(</a><a id="11976" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11978" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="11980" class="Symbol">)</a>
                                               <a id="12029" class="Symbol">(</a><a id="12030" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12034" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11916" class="Bound">y≡a</a><a id="12037" class="Symbol">)</a>
                                                <a id="12087" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11828" class="Bound">x≤a</a><a id="12090" class="Symbol">)</a>
                                      <a id="12130" class="Symbol">(λ</a> <a id="12133" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12133" class="Bound">y≡b</a> <a id="12137" class="Symbol">→</a> <a id="12139" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="12192" class="Symbol">(</a><a id="12193" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="12195" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="12197" class="Symbol">)</a>
                                               <a id="12246" class="Symbol">(</a><a id="12247" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12251" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12133" class="Bound">y≡b</a><a id="12254" class="Symbol">)</a>
                                                <a id="12304" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11834" class="Bound">x≤b</a><a id="12307" class="Symbol">)</a>
                                       <a id="12348" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12350" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12353" class="Symbol">))</a> <a id="12356" class="Symbol">}</a> <a id="12358" class="Symbol">}</a>

  <a id="12363" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12363" class="Function">isJoin≃isSupremum</a> <a id="12381" class="Symbol">:</a> <a id="12383" class="Symbol">∀</a> <a id="12385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12385" class="Bound">a</a> <a id="12387" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12387" class="Bound">b</a> <a id="12389" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12389" class="Bound">c</a>
                    <a id="12411" class="Symbol">→</a> <a id="12413" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="12420" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12385" class="Bound">a</a> <a id="12422" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12387" class="Bound">b</a> <a id="12424" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12389" class="Bound">c</a>
                    <a id="12446" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12448" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="12459" class="Symbol">{</a><a id="12460" class="Argument">B</a> <a id="12462" class="Symbol">=</a> <a id="12464" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12467" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12467" class="Bound">x</a> <a id="12469" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12471" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="12473" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12475" class="Symbol">(</a><a id="12476" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12467" class="Bound">x</a> <a id="12478" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12480" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12385" class="Bound">a</a><a id="12481" class="Symbol">)</a> <a id="12483" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12485" class="Symbol">(</a><a id="12486" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12467" class="Bound">x</a> <a id="12488" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12490" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12387" class="Bound">b</a><a id="12491" class="Symbol">)}</a> <a id="12494" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12498" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12389" class="Bound">c</a>
  <a id="12502" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12363" class="Function">isJoin≃isSupremum</a> <a id="12520" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="12522" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="12524" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a>
    <a id="12532" class="Symbol">=</a> <a id="12534" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="12551" class="Symbol">(</a><a id="12552" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="12565" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="12567" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="12569" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12572" class="Symbol">)</a> <a id="12574" class="Symbol">(</a><a id="12575" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="12592" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12599" class="Symbol">)</a>
                       <a id="12624" class="Symbol">(λ</a> <a id="12627" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="12631" class="Symbol">→</a> <a id="12633" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="12639" class="Symbol">(λ</a> <a id="12642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12642" class="Bound">x≡a</a> <a id="12646" class="Symbol">→</a> <a id="12648" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="12701" class="Symbol">(</a><a id="12702" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="12705" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12708" class="Symbol">)</a>
                                               <a id="12757" class="Symbol">(</a><a id="12758" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12762" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12642" class="Bound">x≡a</a><a id="12765" class="Symbol">)</a>
                                               <a id="12814" class="Symbol">(</a><a id="12815" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="12819" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="12823" class="Symbol">.</a><a id="12824" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12828" class="Symbol">(</a><a id="12829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="12833" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12836" class="Symbol">)</a> <a id="12838" class="Symbol">.</a><a id="12839" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12842" class="Symbol">))</a>
                                      <a id="12883" class="Symbol">(λ</a> <a id="12886" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12886" class="Bound">x≡b</a> <a id="12890" class="Symbol">→</a> <a id="12892" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="12945" class="Symbol">(</a><a id="12946" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="12949" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12952" class="Symbol">)</a>
                                               <a id="13001" class="Symbol">(</a><a id="13002" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13006" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12886" class="Bound">x≡b</a><a id="13009" class="Symbol">)</a>
                                               <a id="13058" class="Symbol">(</a><a id="13059" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="13063" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13067" class="Symbol">.</a><a id="13068" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13072" class="Symbol">(</a><a id="13073" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="13077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="13080" class="Symbol">)</a> <a id="13082" class="Symbol">.</a><a id="13083" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13086" class="Symbol">))</a>
                                <a id="13121" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13123" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13127" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                        <a id="13153" class="Symbol">λ</a> <a id="13155" class="Symbol">{</a> <a id="13157" class="Symbol">(</a><a id="13158" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13158" class="Bound">c</a> <a id="13160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13162" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13162" class="Bound">lwrc</a><a id="13166" class="Symbol">)</a>
                          <a id="13194" class="Symbol">→</a> <a id="13196" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13202" class="Symbol">(</a><a id="13203" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="13207" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13158" class="Bound">c</a><a id="13208" class="Symbol">)</a> <a id="13210" class="Symbol">((</a><a id="13212" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13162" class="Bound">lwrc</a> <a id="13217" class="Symbol">(</a><a id="13218" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13222" class="Symbol">(</a><a id="13223" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13231" class="Symbol">)))</a> <a id="13235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                           <a id="13280" class="Symbol">(</a><a id="13281" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13162" class="Bound">lwrc</a> <a id="13286" class="Symbol">(</a><a id="13287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13291" class="Symbol">(</a><a id="13292" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13296" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13300" class="Symbol">))))</a> <a id="13305" class="Symbol">})</a>
                        <a id="13332" class="Symbol">λ</a> <a id="13334" class="Symbol">{</a> <a id="13336" class="Symbol">(</a><a id="13337" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13337" class="Bound">ub</a> <a id="13340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13342" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13342" class="Bound">lt</a><a id="13344" class="Symbol">)</a> <a id="13346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a>
                          <a id="13374" class="Symbol">→</a> <a id="13376" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a>
                           <a id="13420" class="Symbol">(</a><a id="13421" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="13426" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13430" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13431" class="Symbol">)</a>
                           <a id="13460" class="Symbol">(</a><a id="13461" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="13469" class="Symbol">(</a><a id="13470" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="13475" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13477" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13478" class="Symbol">)</a> <a id="13480" class="Symbol">(</a><a id="13481" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="13486" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13488" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13489" class="Symbol">))</a>
                       <a id="13515" class="Symbol">(λ</a> <a id="13518" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13518" class="Bound">a∨b≤x</a> <a id="13524" class="Symbol">→</a> <a id="13526" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="13532" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13534" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a>
                                        <a id="13580" class="Symbol">(</a><a id="13581" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13337" class="Bound">ub</a> <a id="13584" class="Symbol">(</a><a id="13585" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13589" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13593" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13597" class="Symbol">))</a>
                                         <a id="13641" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13518" class="Bound">a∨b≤x</a> <a id="13647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                   <a id="13684" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="13690" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13696" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a>
                                        <a id="13738" class="Symbol">(</a><a id="13739" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13337" class="Bound">ub</a> <a id="13742" class="Symbol">(</a><a id="13743" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13747" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13751" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13755" class="Symbol">))</a>
                                         <a id="13799" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13518" class="Bound">a∨b≤x</a><a id="13804" class="Symbol">)</a>
                        <a id="13830" class="Symbol">λ</a> <a id="13832" class="Symbol">{</a> <a id="13834" class="Symbol">(</a><a id="13835" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13835" class="Bound">a≤x</a> <a id="13839" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13841" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13841" class="Bound">b≤x</a><a id="13844" class="Symbol">)</a>
                          <a id="13872" class="Symbol">→</a> <a id="13874" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13342" class="Bound">lt</a> <a id="13877" class="Symbol">(</a><a id="13878" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a> <a id="13880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                               <a id="13913" class="Symbol">(</a><a id="13914" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="13920" class="Symbol">(λ</a> <a id="13923" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13923" class="Bound">y≡a</a> <a id="13927" class="Symbol">→</a> <a id="13929" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="13982" class="Symbol">(</a><a id="13983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="13986" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13987" class="Symbol">)</a>
                                               <a id="14036" class="Symbol">(</a><a id="14037" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14041" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13923" class="Bound">y≡a</a><a id="14044" class="Symbol">)</a>
                                                <a id="14094" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13835" class="Bound">a≤x</a><a id="14097" class="Symbol">)</a>
                                      <a id="14137" class="Symbol">(λ</a> <a id="14140" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14140" class="Bound">y≡b</a> <a id="14144" class="Symbol">→</a> <a id="14146" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="14199" class="Symbol">(</a><a id="14200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="14203" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="14204" class="Symbol">)</a>
                                               <a id="14253" class="Symbol">(</a><a id="14254" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14258" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14140" class="Bound">y≡b</a><a id="14261" class="Symbol">)</a>
                                                <a id="14311" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13841" class="Bound">b≤x</a><a id="14314" class="Symbol">)</a>
                                <a id="14348" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14350" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14353" class="Symbol">))</a> <a id="14356" class="Symbol">}</a> <a id="14358" class="Symbol">}</a>

  <a id="14363" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14363" class="Function">isMeetComm</a> <a id="14374" class="Symbol">:</a> <a id="14376" class="Symbol">∀</a> <a id="14378" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14378" class="Bound">a</a> <a id="14380" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14380" class="Bound">b</a> <a id="14382" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14382" class="Bound">a∧b</a> <a id="14386" class="Symbol">→</a> <a id="14388" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14395" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14378" class="Bound">a</a> <a id="14397" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14380" class="Bound">b</a> <a id="14399" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14382" class="Bound">a∧b</a> <a id="14403" class="Symbol">→</a> <a id="14405" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14412" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14380" class="Bound">b</a> <a id="14414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14378" class="Bound">a</a> <a id="14416" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14382" class="Bound">a∧b</a>
  <a id="14422" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14363" class="Function">isMeetComm</a> <a id="14433" class="Symbol">_</a> <a id="14435" class="Symbol">_</a> <a id="14437" class="Symbol">_</a> <a id="14439" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14439" class="Bound">fun</a> <a id="14443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14443" class="Bound">x</a> <a id="14445" class="Symbol">=</a> <a id="14447" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="14457" class="Symbol">(</a><a id="14458" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14439" class="Bound">fun</a> <a id="14462" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14443" class="Bound">x</a><a id="14463" class="Symbol">)</a> <a id="14465" href="Cubical.Data.Sigma.Properties.html#5598" class="Function">Σ-swap-≃</a>

  <a id="14477" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="14488" class="Symbol">:</a> <a id="14490" class="Symbol">∀</a> <a id="14492" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14492" class="Bound">a</a> <a id="14494" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14494" class="Bound">b</a> <a id="14496" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14496" class="Bound">a∨b</a> <a id="14500" class="Symbol">→</a> <a id="14502" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="14509" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14492" class="Bound">a</a> <a id="14511" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14494" class="Bound">b</a> <a id="14513" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14496" class="Bound">a∨b</a> <a id="14517" class="Symbol">→</a> <a id="14519" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="14526" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14494" class="Bound">b</a> <a id="14528" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14492" class="Bound">a</a> <a id="14530" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14496" class="Bound">a∨b</a>
  <a id="14536" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="14547" class="Symbol">_</a> <a id="14549" class="Symbol">_</a> <a id="14551" class="Symbol">_</a> <a id="14553" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14553" class="Bound">fun</a> <a id="14557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14557" class="Bound">x</a> <a id="14559" class="Symbol">=</a> <a id="14561" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="14571" class="Symbol">(</a><a id="14572" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14553" class="Bound">fun</a> <a id="14576" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14557" class="Bound">x</a><a id="14577" class="Symbol">)</a> <a id="14579" href="Cubical.Data.Sigma.Properties.html#5598" class="Function">Σ-swap-≃</a>

  <a id="14591" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14591" class="Function">isMeetAssoc</a> <a id="14603" class="Symbol">:</a> <a id="14605" class="Symbol">∀</a> <a id="14607" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14607" class="Bound">a</a> <a id="14609" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14609" class="Bound">b</a> <a id="14611" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14611" class="Bound">c</a> <a id="14613" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14613" class="Bound">a∧b</a> <a id="14617" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14617" class="Bound">b∧c</a> <a id="14621" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14621" class="Bound">a∧b∧c</a>
              <a id="14641" class="Symbol">→</a> <a id="14643" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14607" class="Bound">a</a> <a id="14652" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14609" class="Bound">b</a> <a id="14654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14613" class="Bound">a∧b</a>
              <a id="14672" class="Symbol">→</a> <a id="14674" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14681" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14609" class="Bound">b</a> <a id="14683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14611" class="Bound">c</a> <a id="14685" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14617" class="Bound">b∧c</a>
              <a id="14703" class="Symbol">→</a> <a id="14705" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14607" class="Bound">a</a> <a id="14714" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14617" class="Bound">b∧c</a> <a id="14718" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14621" class="Bound">a∧b∧c</a>
              <a id="14738" class="Symbol">→</a> <a id="14740" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14747" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14613" class="Bound">a∧b</a> <a id="14751" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14611" class="Bound">c</a> <a id="14753" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14621" class="Bound">a∧b∧c</a>
  <a id="14761" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14591" class="Function">isMeetAssoc</a> <a id="14773" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14773" class="Bound">a</a> <a id="14775" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14775" class="Bound">b</a> <a id="14777" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14777" class="Bound">c</a> <a id="14779" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14779" class="Bound">a∧b</a> <a id="14783" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14783" class="Bound">b∧c</a> <a id="14787" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14787" class="Bound">a∧b∧c</a> <a id="14793" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="14800" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="14807" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14807" class="Bound">funa∧b∧c</a> <a id="14816" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a>
    <a id="14822" class="Symbol">=</a> <a id="14824" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="14834" class="Symbol">(</a><a id="14835" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14807" class="Bound">funa∧b∧c</a> <a id="14844" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a><a id="14845" class="Symbol">)</a>
                <a id="14863" class="Symbol">(</a><a id="14864" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="14881" class="Symbol">(</a><a id="14882" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="14890" class="Symbol">(</a><a id="14891" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14896" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14773" class="Bound">a</a><a id="14899" class="Symbol">)</a> <a id="14901" class="Symbol">(</a><a id="14902" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14907" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14909" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14783" class="Bound">b∧c</a><a id="14912" class="Symbol">))</a>
                                  <a id="14949" class="Symbol">(</a><a id="14950" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="14958" class="Symbol">(</a><a id="14959" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14964" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14966" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14779" class="Bound">a∧b</a><a id="14969" class="Symbol">)</a> <a id="14971" class="Symbol">(</a><a id="14972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14977" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14979" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14777" class="Bound">c</a><a id="14980" class="Symbol">))</a>
                                  <a id="15017" class="Symbol">(λ</a> <a id="15020" class="Symbol">{</a> <a id="15022" class="Symbol">(</a><a id="15023" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15023" class="Bound">x≤a</a> <a id="15027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15029" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15029" class="Bound">x≤b∧c</a><a id="15034" class="Symbol">)</a>
                                     <a id="15073" class="Symbol">→</a> <a id="15075" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="15081" class="Symbol">(</a><a id="15082" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="15089" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a><a id="15090" class="Symbol">)</a>
                                             <a id="15137" class="Symbol">(</a><a id="15138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15023" class="Bound">x≤a</a> <a id="15142" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                             <a id="15189" class="Symbol">(</a><a id="15190" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="15197" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15199" class="Symbol">.</a><a id="15200" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15029" class="Bound">x≤b∧c</a> <a id="15210" class="Symbol">.</a><a id="15211" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="15214" class="Symbol">))</a> <a id="15217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                              <a id="15265" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="15272" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15274" class="Symbol">.</a><a id="15275" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15279" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15029" class="Bound">x≤b∧c</a> <a id="15285" class="Symbol">.</a><a id="15286" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15290" class="Symbol">})</a>
                                   <a id="15328" class="Symbol">λ</a> <a id="15330" class="Symbol">{</a> <a id="15332" class="Symbol">(</a><a id="15333" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15333" class="Bound">x≤a∧b</a> <a id="15339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15341" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15341" class="Bound">x≤c</a><a id="15344" class="Symbol">)</a>
                                     <a id="15383" class="Symbol">→</a> <a id="15385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="15392" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15394" class="Symbol">.</a><a id="15395" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15399" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15333" class="Bound">x≤a∧b</a> <a id="15405" class="Symbol">.</a><a id="15406" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                       <a id="15451" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="15457" class="Symbol">(</a><a id="15458" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="15465" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a><a id="15466" class="Symbol">)</a>
                                            <a id="15512" class="Symbol">((</a><a id="15514" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="15521" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15523" class="Symbol">.</a><a id="15524" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15528" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15333" class="Bound">x≤a∧b</a> <a id="15534" class="Symbol">.</a><a id="15535" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15538" class="Symbol">)</a> <a id="15540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                              <a id="15588" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15341" class="Bound">x≤c</a><a id="15591" class="Symbol">)</a> <a id="15593" class="Symbol">})</a>

  <a id="15599" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15599" class="Function">isJoinAssoc</a> <a id="15611" class="Symbol">:</a> <a id="15613" class="Symbol">∀</a> <a id="15615" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15615" class="Bound">a</a> <a id="15617" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15617" class="Bound">b</a> <a id="15619" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15619" class="Bound">c</a> <a id="15621" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15621" class="Bound">a∨b</a> <a id="15625" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15625" class="Bound">b∨c</a> <a id="15629" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15629" class="Bound">a∨b∨c</a>
              <a id="15649" class="Symbol">→</a> <a id="15651" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15658" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15615" class="Bound">a</a> <a id="15660" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15617" class="Bound">b</a> <a id="15662" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15621" class="Bound">a∨b</a>
              <a id="15680" class="Symbol">→</a> <a id="15682" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15689" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15617" class="Bound">b</a> <a id="15691" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15619" class="Bound">c</a> <a id="15693" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15625" class="Bound">b∨c</a>
              <a id="15711" class="Symbol">→</a> <a id="15713" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15720" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15615" class="Bound">a</a> <a id="15722" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15625" class="Bound">b∨c</a> <a id="15726" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15629" class="Bound">a∨b∨c</a>
              <a id="15746" class="Symbol">→</a> <a id="15748" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15755" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15621" class="Bound">a∨b</a> <a id="15759" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15619" class="Bound">c</a> <a id="15761" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15629" class="Bound">a∨b∨c</a>
  <a id="15769" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15599" class="Function">isJoinAssoc</a> <a id="15781" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15781" class="Bound">a</a> <a id="15783" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15783" class="Bound">b</a> <a id="15785" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15785" class="Bound">c</a> <a id="15787" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15787" class="Bound">a∨b</a> <a id="15791" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15791" class="Bound">b∨c</a> <a id="15795" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15795" class="Bound">a∨b∨c</a> <a id="15801" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="15808" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="15815" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15815" class="Bound">funa∨b∨c</a> <a id="15824" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a>
    <a id="15830" class="Symbol">=</a> <a id="15832" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="15842" class="Symbol">(</a><a id="15843" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15815" class="Bound">funa∨b∨c</a> <a id="15852" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15853" class="Symbol">)</a>
                <a id="15871" class="Symbol">(</a><a id="15872" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="15889" class="Symbol">(</a><a id="15890" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="15898" class="Symbol">(</a><a id="15899" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15904" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15781" class="Bound">a</a> <a id="15906" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15907" class="Symbol">)</a> <a id="15909" class="Symbol">(</a><a id="15910" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15915" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15791" class="Bound">b∨c</a> <a id="15919" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15920" class="Symbol">))</a>
                                  <a id="15957" class="Symbol">(</a><a id="15958" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="15966" class="Symbol">(</a><a id="15967" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15787" class="Bound">a∨b</a> <a id="15976" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15977" class="Symbol">)</a> <a id="15979" class="Symbol">(</a><a id="15980" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15985" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15785" class="Bound">c</a> <a id="15987" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15988" class="Symbol">))</a>
                                  <a id="16025" class="Symbol">(λ</a> <a id="16028" class="Symbol">{</a> <a id="16030" class="Symbol">(</a><a id="16031" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16031" class="Bound">a≤x</a> <a id="16035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16037" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16037" class="Bound">b∨c≤x</a><a id="16042" class="Symbol">)</a>
                                     <a id="16081" class="Symbol">→</a> <a id="16083" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="16089" class="Symbol">(</a><a id="16090" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="16097" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="16098" class="Symbol">)</a> <a id="16100" class="Symbol">(</a><a id="16101" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16031" class="Bound">a≤x</a> <a id="16105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                      <a id="16145" class="Symbol">(</a><a id="16146" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="16153" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16155" class="Symbol">.</a><a id="16156" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16160" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16037" class="Bound">b∨c≤x</a> <a id="16166" class="Symbol">.</a><a id="16167" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="16170" class="Symbol">))</a> <a id="16173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                       <a id="16214" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="16221" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16223" class="Symbol">.</a><a id="16224" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16228" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16037" class="Bound">b∨c≤x</a> <a id="16234" class="Symbol">.</a><a id="16235" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16239" class="Symbol">})</a>
                                   <a id="16277" class="Symbol">λ</a> <a id="16279" class="Symbol">{</a> <a id="16281" class="Symbol">(</a><a id="16282" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16282" class="Bound">a∨b≤x</a> <a id="16288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16290" class="Bound">c≤x</a><a id="16293" class="Symbol">)</a>
                                     <a id="16332" class="Symbol">→</a> <a id="16334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="16341" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16343" class="Symbol">.</a><a id="16344" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16348" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16282" class="Bound">a∨b≤x</a> <a id="16354" class="Symbol">.</a><a id="16355" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                       <a id="16400" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="16406" class="Symbol">(</a><a id="16407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="16414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="16415" class="Symbol">)</a>
                                     <a id="16454" class="Symbol">((</a><a id="16456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="16463" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16465" class="Symbol">.</a><a id="16466" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16470" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16282" class="Bound">a∨b≤x</a> <a id="16476" class="Symbol">.</a><a id="16477" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="16480" class="Symbol">)</a> <a id="16482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                       <a id="16523" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16290" class="Bound">c≤x</a><a id="16526" class="Symbol">)</a> <a id="16528" class="Symbol">})</a>

  <a id="16534" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16534" class="Function">isMeetIsotone</a> <a id="16548" class="Symbol">:</a> <a id="16550" class="Symbol">∀</a> <a id="16552" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16552" class="Bound">a</a> <a id="16554" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16554" class="Bound">b</a> <a id="16556" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16556" class="Bound">c</a> <a id="16558" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16558" class="Bound">d</a> <a id="16560" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16560" class="Bound">a∧c</a> <a id="16564" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16564" class="Bound">b∧d</a>
                <a id="16584" class="Symbol">→</a> <a id="16586" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="16593" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16552" class="Bound">a</a> <a id="16595" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16556" class="Bound">c</a> <a id="16597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16560" class="Bound">a∧c</a>
                <a id="16617" class="Symbol">→</a> <a id="16619" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="16626" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16554" class="Bound">b</a> <a id="16628" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16558" class="Bound">d</a> <a id="16630" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16564" class="Bound">b∧d</a>
                <a id="16650" class="Symbol">→</a> <a id="16652" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16552" class="Bound">a</a> <a id="16654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="16656" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16554" class="Bound">b</a>
                <a id="16674" class="Symbol">→</a> <a id="16676" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16556" class="Bound">c</a> <a id="16678" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="16680" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16558" class="Bound">d</a>
                <a id="16698" class="Symbol">→</a> <a id="16700" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16560" class="Bound">a∧c</a> <a id="16704" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="16706" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16564" class="Bound">b∧d</a>
  <a id="16712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16534" class="Function">isMeetIsotone</a> <a id="16726" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16726" class="Bound">a</a> <a id="16728" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16728" class="Bound">b</a> <a id="16730" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16730" class="Bound">c</a> <a id="16732" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16732" class="Bound">d</a> <a id="16734" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a> <a id="16738" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16738" class="Bound">b∧d</a> <a id="16742" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16742" class="Bound">meeta∧c</a> <a id="16750" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16750" class="Bound">meetb∧d</a> <a id="16758" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16758" class="Bound">a≲b</a> <a id="16762" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16762" class="Bound">c≲d</a>
    <a id="16770" class="Symbol">=</a> <a id="16772" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="16778" class="Symbol">(</a><a id="16779" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16750" class="Bound">meetb∧d</a> <a id="16787" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16790" class="Symbol">)</a> <a id="16792" class="Symbol">(</a><a id="16793" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="16799" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a> <a id="16803" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16726" class="Bound">a</a> <a id="16805" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16728" class="Bound">b</a> <a id="16807" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16856" class="Function">a∧c≲a</a> <a id="16813" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16758" class="Bound">a≲b</a> <a id="16817" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16819" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="16825" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a> <a id="16829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16730" class="Bound">c</a> <a id="16831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16732" class="Bound">d</a> <a id="16833" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16914" class="Function">a∧c≲c</a> <a id="16839" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16762" class="Bound">c≲d</a><a id="16842" class="Symbol">)</a>
      <a id="16850" class="Keyword">where</a> <a id="16856" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16856" class="Function">a∧c≲a</a> <a id="16862" class="Symbol">=</a> <a id="16864" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="16873" class="Symbol">(</a><a id="16874" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16742" class="Bound">meeta∧c</a> <a id="16882" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16885" class="Symbol">)</a> <a id="16887" class="Symbol">(</a><a id="16888" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="16892" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16895" class="Symbol">)</a> <a id="16897" class="Symbol">.</a><a id="16898" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
            <a id="16914" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16914" class="Function">a∧c≲c</a> <a id="16920" class="Symbol">=</a> <a id="16922" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="16931" class="Symbol">(</a><a id="16932" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16742" class="Bound">meeta∧c</a> <a id="16940" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16943" class="Symbol">)</a> <a id="16945" class="Symbol">(</a><a id="16946" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="16950" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16953" class="Symbol">)</a> <a id="16955" class="Symbol">.</a><a id="16956" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="16963" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16963" class="Function">isJoinIsotone</a> <a id="16977" class="Symbol">:</a> <a id="16979" class="Symbol">∀</a> <a id="16981" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16981" class="Bound">a</a> <a id="16983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16983" class="Bound">b</a> <a id="16985" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16985" class="Bound">c</a> <a id="16987" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16987" class="Bound">d</a> <a id="16989" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16989" class="Bound">a∨c</a> <a id="16993" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16993" class="Bound">b∨d</a>
                <a id="17013" class="Symbol">→</a> <a id="17015" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="17022" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16981" class="Bound">a</a> <a id="17024" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16985" class="Bound">c</a> <a id="17026" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16989" class="Bound">a∨c</a>
                <a id="17046" class="Symbol">→</a> <a id="17048" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="17055" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16983" class="Bound">b</a> <a id="17057" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16987" class="Bound">d</a> <a id="17059" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16993" class="Bound">b∨d</a>
                <a id="17079" class="Symbol">→</a> <a id="17081" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16981" class="Bound">a</a> <a id="17083" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="17085" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16983" class="Bound">b</a>
                <a id="17103" class="Symbol">→</a> <a id="17105" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16985" class="Bound">c</a> <a id="17107" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="17109" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16987" class="Bound">d</a>
                <a id="17127" class="Symbol">→</a> <a id="17129" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16989" class="Bound">a∨c</a> <a id="17133" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="17135" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16993" class="Bound">b∨d</a>
  <a id="17141" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16963" class="Function">isJoinIsotone</a> <a id="17155" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17155" class="Bound">a</a> <a id="17157" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17157" class="Bound">b</a> <a id="17159" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17159" class="Bound">c</a> <a id="17161" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17161" class="Bound">d</a> <a id="17163" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17163" class="Bound">a∨c</a> <a id="17167" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a> <a id="17171" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17171" class="Bound">joina∨c</a> <a id="17179" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17179" class="Bound">joinb∨d</a> <a id="17187" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17187" class="Bound">a≲b</a> <a id="17191" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17191" class="Bound">c≲d</a>
    <a id="17199" class="Symbol">=</a> <a id="17201" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="17207" class="Symbol">(</a><a id="17208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17171" class="Bound">joina∨c</a> <a id="17216" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17219" class="Symbol">)</a> <a id="17221" class="Symbol">(</a><a id="17222" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="17228" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17155" class="Bound">a</a> <a id="17230" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17157" class="Bound">b</a> <a id="17232" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a> <a id="17236" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17187" class="Bound">a≲b</a> <a id="17240" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17283" class="Function">b≲b∨d</a> <a id="17246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17248" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="17254" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17159" class="Bound">c</a> <a id="17256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17161" class="Bound">d</a> <a id="17258" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a> <a id="17262" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17191" class="Bound">c≲d</a> <a id="17266" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17339" class="Function">d≲b∨d</a><a id="17271" class="Symbol">)</a>
    <a id="17277" class="Keyword">where</a> <a id="17283" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17283" class="Function">b≲b∨d</a> <a id="17289" class="Symbol">=</a> <a id="17291" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="17300" class="Symbol">(</a><a id="17301" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17179" class="Bound">joinb∨d</a> <a id="17309" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17312" class="Symbol">)</a> <a id="17314" class="Symbol">(</a><a id="17315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="17319" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17322" class="Symbol">)</a> <a id="17324" class="Symbol">.</a><a id="17325" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
          <a id="17339" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17339" class="Function">d≲b∨d</a> <a id="17345" class="Symbol">=</a> <a id="17347" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="17356" class="Symbol">(</a><a id="17357" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17179" class="Bound">joinb∨d</a> <a id="17365" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17368" class="Symbol">)</a> <a id="17370" class="Symbol">(</a><a id="17371" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="17375" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17378" class="Symbol">)</a> <a id="17380" class="Symbol">.</a><a id="17381" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Proset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Proset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Proset.html" class="Module">Cubical.Relation.Binary.Order.Proset</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.Relation.Binary.Order.Proset.Base.html" class="Module">Cubical.Relation.Binary.Order.Proset.Base</a> <a id="106" class="Keyword">public</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Cubical.Relation.Binary.Order.Proset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Proset.Properties</a> <a id="173" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Quoset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Quoset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Quosets, or quasiordered sets, are posets where the relation is strict,
  i.e. irreflexive rather than reflexive
-}</a>
<a id="122" class="Keyword">module</a> <a id="129" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a> <a id="171" class="Keyword">where</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="728" class="Keyword">open</a> <a id="733" class="Keyword">import</a> <a id="740" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a>

<a id="818" class="Keyword">open</a> <a id="823" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="827" class="Keyword">open</a> <a id="832" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>


<a id="849" class="Keyword">private</a>
  <a id="859" class="Keyword">variable</a>
    <a id="872" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="874" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a> <a id="877" href="Cubical.Relation.Binary.Order.Quoset.Base.html#877" class="Generalizable">ℓ&#39;&#39;</a> <a id="881" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="884" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a> <a id="888" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="891" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a> <a id="895" class="Symbol">:</a> <a id="897" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="904" class="Keyword">record</a> <a id="IsQuoset"></a><a id="911" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="920" class="Symbol">{</a><a id="921" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a> <a id="923" class="Symbol">:</a> <a id="925" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="930" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="931" class="Symbol">}</a> <a id="933" class="Symbol">(</a><a id="934" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a> <a id="938" class="Symbol">:</a> <a id="940" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a> <a id="942" class="Symbol">→</a> <a id="944" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a> <a id="946" class="Symbol">→</a> <a id="948" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="953" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">:</a> <a id="959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="964" class="Symbol">(</a><a id="965" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="971" href="Cubical.Relation.Binary.Order.Quoset.Base.html#930" class="Bound">ℓ</a> <a id="973" href="Cubical.Relation.Binary.Order.Quoset.Base.html#953" class="Bound">ℓ&#39;</a><a id="975" class="Symbol">)</a> <a id="977" class="Keyword">where</a>
  <a id="985" class="Keyword">no-eta-equality</a>
  <a id="1003" class="Keyword">constructor</a> <a id="isquoset"></a><a id="1015" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a>

  <a id="1027" class="Keyword">field</a>
    <a id="IsQuoset.is-set"></a><a id="1037" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1037" class="Field">is-set</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1052" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a>
    <a id="IsQuoset.is-prop-valued"></a><a id="1058" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">is-prop-valued</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="1088" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>
    <a id="IsQuoset.is-irrefl"></a><a id="1096" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1096" class="Field">is-irrefl</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1117" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>
    <a id="IsQuoset.is-trans"></a><a id="1125" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1125" class="Field">is-trans</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1144" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>
    <a id="IsQuoset.is-asym"></a><a id="1152" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1152" class="Field">is-asym</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="1169" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>

<a id="1174" class="Keyword">unquoteDecl</a> <a id="IsQuosetIsoΣ"></a><a id="1186" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1186" class="Function">IsQuosetIsoΣ</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1219" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1186" class="Function">IsQuosetIsoΣ</a> <a id="1232" class="Symbol">(</a><a id="1233" class="Keyword">quote</a> <a id="1239" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a><a id="1247" class="Symbol">)</a>


<a id="1251" class="Keyword">record</a> <a id="QuosetStr"></a><a id="1258" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1269" class="Bound">ℓ&#39;</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1282" class="Bound">A</a> <a id="1284" class="Symbol">:</a> <a id="1286" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1291" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="1292" class="Symbol">)</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1308" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1291" class="Bound">ℓ</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1317" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1269" class="Bound">ℓ&#39;</a><a id="1319" class="Symbol">))</a> <a id="1322" class="Keyword">where</a>

  <a id="1331" class="Keyword">constructor</a> <a id="quosetstr"></a><a id="1343" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1343" class="InductiveConstructor">quosetstr</a>

  <a id="1356" class="Keyword">field</a>
    <a id="QuosetStr._&lt;_"></a><a id="1366" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">_&lt;_</a>     <a id="1374" class="Symbol">:</a> <a id="1376" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1282" class="Bound">A</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1282" class="Bound">A</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1389" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1269" class="Bound">ℓ&#39;</a>
    <a id="QuosetStr.isQuoset"></a><a id="1396" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">isQuoset</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1416" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">_&lt;_</a>

  <a id="1423" class="Keyword">infixl</a> <a id="1430" class="Number">7</a> <a id="1432" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">_&lt;_</a>

  <a id="1439" class="Keyword">open</a> <a id="1444" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Module">IsQuoset</a> <a id="1453" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">isQuoset</a> <a id="1462" class="Keyword">public</a>

<a id="Quoset"></a><a id="1470" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="1477" class="Symbol">:</a> <a id="1479" class="Symbol">∀</a> <a id="1481" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1481" class="Bound">ℓ</a> <a id="1483" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1483" class="Bound">ℓ&#39;</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1507" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1481" class="Bound">ℓ</a><a id="1508" class="Symbol">)</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1517" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1483" class="Bound">ℓ&#39;</a><a id="1519" class="Symbol">))</a>
<a id="1522" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="1529" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1529" class="Bound">ℓ</a> <a id="1531" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1531" class="Bound">ℓ&#39;</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1548" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1529" class="Bound">ℓ</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1561" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1531" class="Bound">ℓ&#39;</a><a id="1563" class="Symbol">)</a>

<a id="quoset"></a><a id="1566" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="1573" class="Symbol">:</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1576" class="Bound">A</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1585" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="1586" class="Symbol">)</a> <a id="1588" class="Symbol">→</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1591" class="Bound Operator">_&lt;_</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1601" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1576" class="Bound">A</a> <a id="1603" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1576" class="Bound">A</a> <a id="1605" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1620" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1591" class="Bound Operator">_&lt;_</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="1633" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="1635" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a>
<a id="1638" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="1645" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1645" class="Bound">A</a> <a id="1647" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1647" class="Bound Operator">_&lt;_</a> <a id="1651" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1651" class="Bound">quo</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1645" class="Bound">A</a> <a id="1659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1343" class="InductiveConstructor">quosetstr</a> <a id="1672" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1647" class="Bound Operator">_&lt;_</a> <a id="1676" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1651" class="Bound">quo</a><a id="1679" class="Symbol">)</a>

<a id="1682" class="Keyword">record</a> <a id="IsQuosetEquiv"></a><a id="1689" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a> <a id="1703" class="Symbol">{</a><a id="1704" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1713" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a><a id="1715" class="Symbol">}</a> <a id="1717" class="Symbol">{</a><a id="1718" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1718" class="Bound">B</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1727" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a><a id="1729" class="Symbol">}</a>
  <a id="1733" class="Symbol">(</a><a id="1734" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1734" class="Bound">M</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1748" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a> <a id="1752" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1756" class="Bound">e</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a> <a id="1762" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1764" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1718" class="Bound">B</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1768" class="Bound">N</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1782" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a> <a id="1786" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1718" class="Bound">B</a><a id="1787" class="Symbol">)</a>
  <a id="1791" class="Symbol">:</a> <a id="1793" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1812" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1713" class="Bound">ℓ₀</a> <a id="1815" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1748" class="Bound">ℓ₀&#39;</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1782" class="Bound">ℓ₁&#39;</a><a id="1823" class="Symbol">)</a>
  <a id="1827" class="Keyword">where</a>
  <a id="1835" class="Keyword">constructor</a>
   <a id="isquosetequiv"></a><a id="1850" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1850" class="InductiveConstructor">isquosetequiv</a>
  <a id="1866" class="Comment">-- Shorter qualified names</a>
  <a id="1895" class="Keyword">private</a>
    <a id="1907" class="Keyword">module</a> <a id="IsQuosetEquiv.M"></a><a id="1914" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1914" class="Module">M</a> <a id="1916" class="Symbol">=</a> <a id="1918" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="1928" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1734" class="Bound">M</a>
    <a id="1934" class="Keyword">module</a> <a id="IsQuosetEquiv.N"></a><a id="1941" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1941" class="Module">N</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="1955" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1768" class="Bound">N</a>

  <a id="1960" class="Keyword">field</a>
    <a id="IsQuosetEquiv.pres&lt;"></a><a id="1970" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1970" class="Field">pres&lt;</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1979" class="Bound">x</a> <a id="1981" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1981" class="Bound">y</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1979" class="Bound">x</a> <a id="1992" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">M.&lt;</a> <a id="1996" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1981" class="Bound">y</a> <a id="1998" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2000" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2009" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1756" class="Bound">e</a> <a id="2011" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1979" class="Bound">x</a> <a id="2013" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">N.&lt;</a> <a id="2017" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2026" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1756" class="Bound">e</a> <a id="2028" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1981" class="Bound">y</a>


<a id="QuosetEquiv"></a><a id="2032" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2032" class="Function">QuosetEquiv</a> <a id="2044" class="Symbol">:</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2047" class="Bound">M</a> <a id="2049" class="Symbol">:</a> <a id="2051" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2058" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="2061" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a><a id="2064" class="Symbol">)</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2067" class="Bound">M</a> <a id="2069" class="Symbol">:</a> <a id="2071" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2078" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="2081" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a><a id="2084" class="Symbol">)</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2107" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="2110" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2122" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="2125" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a><a id="2128" class="Symbol">))</a>
<a id="2131" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2032" class="Function">QuosetEquiv</a> <a id="2143" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2143" class="Bound">M</a> <a id="2145" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2145" class="Bound">N</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2152" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2152" class="Bound">e</a> <a id="2154" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2156" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2158" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2143" class="Bound">M</a> <a id="2160" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2162" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2164" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2166" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2145" class="Bound">N</a> <a id="2168" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2170" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2172" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2143" class="Bound">M</a> <a id="2189" class="Symbol">.</a><a id="2190" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2193" class="Symbol">)</a> <a id="2195" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2152" class="Bound">e</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2145" class="Bound">N</a> <a id="2200" class="Symbol">.</a><a id="2201" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2204" class="Symbol">)</a>

<a id="isPropIsQuoset"></a><a id="2207" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2207" class="Function">isPropIsQuoset</a> <a id="2222" class="Symbol">:</a> <a id="2224" class="Symbol">{</a><a id="2225" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2225" class="Bound">A</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2234" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="2235" class="Symbol">}</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2238" class="Bound Operator">_&lt;_</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2225" class="Bound">A</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2225" class="Bound">A</a> <a id="2250" class="Symbol">→</a> <a id="2252" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2257" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="2280" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2238" class="Bound Operator">_&lt;_</a><a id="2283" class="Symbol">)</a>
<a id="2285" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2207" class="Function">isPropIsQuoset</a> <a id="2300" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2300" class="Bound Operator">_&lt;_</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2331" class="Number">1</a> <a id="2333" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1186" class="Function">IsQuosetIsoΣ</a>
  <a id="2348" class="Symbol">(</a><a id="2349" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2357" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2373" class="Symbol">λ</a> <a id="2375" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2375" class="Bound">isSetA</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2402" class="Symbol">(λ</a> <a id="2405" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2405" class="Bound">_</a> <a id="2407" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2407" class="Bound">_</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2423" class="Symbol">))</a>
      <a id="2432" class="Symbol">λ</a> <a id="2434" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2434" class="Bound">isPropValued&lt;</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Cubical.Foundations.HLevels.html#13950" class="Function">isProp×2</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2468" class="Symbol">(λ</a> <a id="2471" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2471" class="Bound">x</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2471" class="Bound">x</a> <a id="2486" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2300" class="Bound Operator">&lt;</a> <a id="2488" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2471" class="Bound">x</a><a id="2489" class="Symbol">)))</a>
                                 <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="2536" class="Symbol">(λ</a> <a id="2539" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2539" class="Bound">_</a> <a id="2541" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2541" class="Bound">_</a> <a id="2543" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2543" class="Bound">_</a> <a id="2545" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2545" class="Bound">_</a> <a id="2547" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2547" class="Bound">_</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2434" class="Bound">isPropValued&lt;</a> <a id="2565" class="Symbol">_</a> <a id="2567" class="Symbol">_))</a>
                                 <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="2614" class="Symbol">λ</a> <a id="2616" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2616" class="Bound">x</a> <a id="2618" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2618" class="Bound">y</a> <a id="2620" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2620" class="Bound">_</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2618" class="Bound">y</a> <a id="2635" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2300" class="Bound Operator">&lt;</a> <a id="2637" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2616" class="Bound">x</a><a id="2638" class="Symbol">)))</a>

<a id="𝒮ᴰ-Quoset"></a><a id="2643" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2643" class="Function">𝒮ᴰ-Quoset</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2670" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="2671" class="Symbol">)</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="2684" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2695" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="2697" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2699" class="Symbol">)</a>
<a id="2701" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2643" class="Function">𝒮ᴰ-Quoset</a> <a id="2711" class="Symbol">=</a>
  <a id="2715" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2733" class="Symbol">_)</a> <a id="2736" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a>
    <a id="2754" class="Symbol">(</a><a id="2755" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2769" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2775" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">_&lt;_</a> <a id="2779" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2781" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2792" class="Symbol">_</a> <a id="2794" class="Symbol">_</a> <a id="2796" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2798" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1970" class="Field">pres&lt;</a> <a id="2804" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2812" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2818" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">isQuoset</a> <a id="2827" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2829" class="Symbol">(λ</a> <a id="2832" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2832" class="Bound">_</a> <a id="2834" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2834" class="Bound">_</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2207" class="Function">isPropIsQuoset</a> <a id="2853" class="Symbol">_)</a> <a id="2856" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="2857" class="Symbol">)</a>
    <a id="2863" class="Keyword">where</a>
    <a id="2873" class="Keyword">open</a> <a id="2878" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a>
    <a id="2892" class="Keyword">open</a> <a id="2897" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Module">IsQuoset</a>
    <a id="2910" class="Keyword">open</a> <a id="2915" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Module">IsQuosetEquiv</a>

<a id="QuosetPath"></a><a id="2930" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2930" class="Function">QuosetPath</a> <a id="2941" class="Symbol">:</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2944" class="Bound">M</a> <a id="2946" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2946" class="Bound">N</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2957" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="2959" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2032" class="Function">QuosetEquiv</a> <a id="2977" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2944" class="Bound">M</a> <a id="2979" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2946" class="Bound">N</a> <a id="2981" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2944" class="Bound">M</a> <a id="2986" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2988" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2946" class="Bound">N</a><a id="2989" class="Symbol">)</a>
<a id="2991" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2930" class="Function">QuosetPath</a> <a id="3002" class="Symbol">=</a> <a id="3004" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3006" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2643" class="Function">𝒮ᴰ-Quoset</a> <a id="3016" class="Symbol">.</a><a id="3017" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3027" class="Comment">-- an easier way of establishing an equivalence of strict posets</a>
<a id="3092" class="Keyword">module</a> <a id="3099" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3099" class="Module">_</a> <a id="3101" class="Symbol">{</a><a id="3102" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="3113" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="3116" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a><a id="3119" class="Symbol">}</a> <a id="3121" class="Symbol">{</a><a id="3122" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="3133" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="3136" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a><a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3148" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3150" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3152" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3154" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3156" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3158" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3159" class="Symbol">)</a> <a id="3161" class="Keyword">where</a>
  <a id="3169" class="Keyword">private</a>
    <a id="3181" class="Keyword">module</a> <a id="3188" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3188" class="Module">P</a> <a id="3190" class="Symbol">=</a> <a id="3192" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3205" class="Symbol">.</a><a id="3206" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3209" class="Symbol">)</a>
    <a id="3215" class="Keyword">module</a> <a id="3222" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3222" class="Module">S</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3239" class="Symbol">.</a><a id="3240" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3243" class="Symbol">)</a>

  <a id="3248" class="Keyword">module</a> <a id="3255" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3255" class="Module">_</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3258" class="Bound">isMon</a> <a id="3264" class="Symbol">:</a> <a id="3266" class="Symbol">∀</a> <a id="3268" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3268" class="Bound">x</a> <a id="3270" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3270" class="Bound">y</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3268" class="Bound">x</a> <a id="3276" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3280" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3270" class="Bound">y</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3293" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3295" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3268" class="Bound">x</a> <a id="3297" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">S.&lt;</a> <a id="3301" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3310" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3312" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3270" class="Bound">y</a><a id="3313" class="Symbol">)</a>
           <a id="3326" class="Symbol">(</a><a id="3327" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3327" class="Bound">isMonInv</a> <a id="3336" class="Symbol">:</a> <a id="3338" class="Symbol">∀</a> <a id="3340" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3340" class="Bound">x</a> <a id="3342" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3342" class="Bound">y</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3340" class="Bound">x</a> <a id="3348" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">S.&lt;</a> <a id="3352" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3342" class="Bound">y</a> <a id="3354" class="Symbol">→</a> <a id="3356" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3362" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3364" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3340" class="Bound">x</a> <a id="3366" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3370" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3376" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3378" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3342" class="Bound">y</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Keyword">where</a>
    <a id="3391" class="Keyword">open</a> <a id="3396" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Module">IsQuosetEquiv</a>
    <a id="3414" class="Keyword">open</a> <a id="3419" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Module">IsQuoset</a>

    <a id="3433" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3433" class="Function">makeIsQuosetEquiv</a> <a id="3451" class="Symbol">:</a> <a id="3453" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3470" class="Symbol">.</a><a id="3471" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3474" class="Symbol">)</a> <a id="3476" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3481" class="Symbol">.</a><a id="3482" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3485" class="Symbol">)</a>
    <a id="3491" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1970" class="Field">pres&lt;</a> <a id="3497" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3433" class="Function">makeIsQuosetEquiv</a> <a id="3515" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3515" class="Bound">x</a> <a id="3517" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3517" class="Bound">y</a> <a id="3519" class="Symbol">=</a> <a id="3521" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Function">P.isQuoset</a> <a id="3550" class="Symbol">.</a><a id="3551" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">is-prop-valued</a> <a id="3566" class="Symbol">_</a> <a id="3568" class="Symbol">_)</a>
                                                  <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Function">S.isQuoset</a> <a id="3633" class="Symbol">.</a><a id="3634" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">is-prop-valued</a> <a id="3649" class="Symbol">_</a> <a id="3651" class="Symbol">_)</a>
                                                  <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3258" class="Bound">isMon</a> <a id="3711" class="Symbol">_</a> <a id="3713" class="Symbol">_)</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3750" class="Function">isMonInv&#39;</a> <a id="3727" class="Symbol">_</a> <a id="3729" class="Symbol">_)</a>
      <a id="3738" class="Keyword">where</a>
      <a id="3750" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3750" class="Function">isMonInv&#39;</a> <a id="3760" class="Symbol">:</a> <a id="3762" class="Symbol">∀</a> <a id="3764" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3764" class="Bound">x</a> <a id="3766" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3766" class="Bound">y</a> <a id="3768" class="Symbol">→</a> <a id="3770" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3779" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3781" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3764" class="Bound">x</a> <a id="3783" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">S.&lt;</a> <a id="3787" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3796" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3798" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3766" class="Bound">y</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3764" class="Bound">x</a> <a id="3804" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3808" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3766" class="Bound">y</a>
      <a id="3816" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3750" class="Function">isMonInv&#39;</a> <a id="3826" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3826" class="Bound">x</a> <a id="3828" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3828" class="Bound">y</a> <a id="3830" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3830" class="Bound">ex&lt;ey</a> <a id="3836" class="Symbol">=</a> <a id="3838" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3848" class="Symbol">(λ</a> <a id="3851" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3851" class="Bound">i</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3861" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3863" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3826" class="Bound">x</a> <a id="3865" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3851" class="Bound">i</a> <a id="3867" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3871" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3877" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3879" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3828" class="Bound">y</a> <a id="3881" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3851" class="Bound">i</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3327" class="Bound">isMonInv</a> <a id="3894" class="Symbol">_</a> <a id="3896" class="Symbol">_</a> <a id="3898" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3830" class="Bound">ex&lt;ey</a><a id="3903" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Quoset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Quoset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Quoset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Properties</a> <a id="56" class="Keyword">where</a>

<a id="63" class="Keyword">open</a> <a id="68" class="Keyword">import</a> <a id="75" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="92" class="Symbol">as</a> <a id="95" class="Module">⊎</a>
<a id="97" class="Keyword">open</a> <a id="102" class="Keyword">import</a> <a id="109" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="128" class="Symbol">as</a> <a id="131" class="Module">⊥</a>

<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="265" class="Symbol">as</a> <a id="268" class="Module">∥₁</a>

<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Cubical.Relation.Binary.Order.Apartness.Base.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Base</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a>

<a id="478" class="Keyword">private</a>
  <a id="488" class="Keyword">variable</a>
    <a id="501" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#501" class="Generalizable">ℓ</a> <a id="503" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#503" class="Generalizable">ℓ&#39;</a> <a id="506" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#506" class="Generalizable">ℓ&#39;&#39;</a> <a id="510" class="Symbol">:</a> <a id="512" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="519" class="Keyword">module</a> <a id="526" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#526" class="Module">_</a>
  <a id="530" class="Symbol">{</a><a id="531" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#531" class="Bound">A</a> <a id="533" class="Symbol">:</a> <a id="535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="540" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#501" class="Generalizable">ℓ</a><a id="541" class="Symbol">}</a>
  <a id="545" class="Symbol">{</a><a id="546" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="548" class="Symbol">:</a> <a id="550" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="554" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#531" class="Bound">A</a> <a id="556" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#531" class="Bound">A</a> <a id="558" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#503" class="Generalizable">ℓ&#39;</a><a id="560" class="Symbol">}</a>
  <a id="564" class="Keyword">where</a>

  <a id="573" class="Keyword">open</a> <a id="578" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="596" class="Keyword">private</a>
    <a id="608" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#608" class="Function">transrefl</a> <a id="618" class="Symbol">:</a> <a id="620" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="628" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="630" class="Symbol">→</a> <a id="632" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="640" class="Symbol">(</a><a id="641" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="653" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a><a id="654" class="Symbol">)</a>
    <a id="660" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#608" class="Function">transrefl</a> <a id="670" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#670" class="Bound">trans</a> <a id="676" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#676" class="Bound">a</a> <a id="678" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#678" class="Bound">b</a> <a id="680" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#680" class="Bound">c</a> <a id="682" class="Symbol">(</a><a id="683" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="687" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#687" class="Bound">Rab</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="697" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#697" class="Bound">Rbc</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">=</a> <a id="704" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="708" class="Symbol">(</a><a id="709" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#670" class="Bound">trans</a> <a id="715" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#676" class="Bound">a</a> <a id="717" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#678" class="Bound">b</a> <a id="719" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#680" class="Bound">c</a> <a id="721" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#687" class="Bound">Rab</a> <a id="725" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#697" class="Bound">Rbc</a><a id="728" class="Symbol">)</a>
    <a id="734" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#608" class="Function">transrefl</a> <a id="744" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#744" class="Bound">trans</a> <a id="750" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#750" class="Bound">a</a> <a id="752" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#752" class="Bound">b</a> <a id="754" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#754" class="Bound">c</a> <a id="756" class="Symbol">(</a><a id="757" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="761" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#761" class="Bound">Rab</a><a id="764" class="Symbol">)</a> <a id="766" class="Symbol">(</a><a id="767" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="771" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#771" class="Bound">b≡c</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">=</a> <a id="778" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="789" class="Symbol">(</a><a id="790" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="792" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#750" class="Bound">a</a><a id="793" class="Symbol">)</a> <a id="795" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#771" class="Bound">b≡c</a> <a id="799" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#761" class="Bound">Rab</a><a id="802" class="Symbol">)</a>
    <a id="808" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#608" class="Function">transrefl</a> <a id="818" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#818" class="Bound">trans</a> <a id="824" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#824" class="Bound">a</a> <a id="826" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#826" class="Bound">b</a> <a id="828" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#828" class="Bound">c</a> <a id="830" class="Symbol">(</a><a id="831" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="835" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#835" class="Bound">a≡b</a><a id="838" class="Symbol">)</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="845" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#845" class="Bound">Rbc</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">=</a> <a id="852" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="856" class="Symbol">(</a><a id="857" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="863" class="Symbol">(λ</a> <a id="866" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#866" class="Bound">z</a> <a id="868" class="Symbol">→</a> <a id="870" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="872" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#866" class="Bound">z</a> <a id="874" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#828" class="Bound">c</a><a id="875" class="Symbol">)</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="882" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#835" class="Bound">a≡b</a><a id="885" class="Symbol">)</a> <a id="887" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#845" class="Bound">Rbc</a><a id="890" class="Symbol">)</a>
    <a id="896" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#608" class="Function">transrefl</a> <a id="906" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#906" class="Bound">trans</a> <a id="912" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#912" class="Bound">a</a> <a id="914" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#914" class="Bound">b</a> <a id="916" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#916" class="Bound">c</a> <a id="918" class="Symbol">(</a><a id="919" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="923" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#923" class="Bound">a≡b</a><a id="926" class="Symbol">)</a> <a id="928" class="Symbol">(</a><a id="929" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="933" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#933" class="Bound">b≡c</a><a id="936" class="Symbol">)</a> <a id="938" class="Symbol">=</a> <a id="940" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="944" class="Symbol">(</a><a id="945" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#923" class="Bound">a≡b</a> <a id="949" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="951" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#933" class="Bound">b≡c</a><a id="954" class="Symbol">)</a>

    <a id="961" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#961" class="Function">antisym</a> <a id="969" class="Symbol">:</a> <a id="971" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="980" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="982" class="Symbol">→</a> <a id="984" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="992" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="994" class="Symbol">→</a> <a id="996" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="1019" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a><a id="1020" class="Symbol">)</a>
    <a id="1026" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#961" class="Function">antisym</a> <a id="1034" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1034" class="Bound">irr</a> <a id="1038" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1038" class="Bound">trans</a> <a id="1044" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1044" class="Bound">a</a> <a id="1046" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1046" class="Bound">b</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1053" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1053" class="Bound">Rab</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1063" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1063" class="Bound">Rba</a><a id="1066" class="Symbol">)</a> <a id="1068" class="Symbol">=</a> <a id="1070" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1034" class="Bound">irr</a> <a id="1081" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1044" class="Bound">a</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1038" class="Bound">trans</a> <a id="1090" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1044" class="Bound">a</a> <a id="1092" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1046" class="Bound">b</a> <a id="1094" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1044" class="Bound">a</a> <a id="1096" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1053" class="Bound">Rab</a> <a id="1100" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1063" class="Bound">Rba</a><a id="1103" class="Symbol">))</a>
    <a id="1110" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#961" class="Function">antisym</a> <a id="1118" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1118" class="Bound">irr</a> <a id="1122" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1122" class="Bound">trans</a> <a id="1128" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1128" class="Bound">a</a> <a id="1130" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1130" class="Bound">b</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1137" class="Symbol">_)</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1145" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1145" class="Bound">b≡a</a><a id="1148" class="Symbol">)</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1156" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1145" class="Bound">b≡a</a>
    <a id="1164" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#961" class="Function">antisym</a> <a id="1172" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1172" class="Bound">irr</a> <a id="1176" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1176" class="Bound">trans</a> <a id="1182" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1182" class="Bound">a</a> <a id="1184" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1184" class="Bound">b</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1191" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1191" class="Bound">a≡b</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">_</a> <a id="1198" class="Symbol">=</a> <a id="1200" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1191" class="Bound">a≡b</a>

  <a id="1207" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1207" class="Function">isQuoset→isPosetReflClosure</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1246" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="1271" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a><a id="1272" class="Symbol">)</a>
  <a id="1276" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1207" class="Function">isQuoset→isPosetReflClosure</a> <a id="1304" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a>
    <a id="1315" class="Symbol">=</a> <a id="1317" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1037" class="Field">IsQuoset.is-set</a> <a id="1342" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a><a id="1348" class="Symbol">)</a>
              <a id="1364" class="Symbol">(λ</a> <a id="1367" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1367" class="Bound">a</a> <a id="1369" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1369" class="Bound">b</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">IsQuoset.is-prop-valued</a> <a id="1406" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a> <a id="1413" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1367" class="Bound">a</a> <a id="1415" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1369" class="Bound">b</a><a id="1416" class="Symbol">)</a>
                               <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1037" class="Field">IsQuoset.is-set</a> <a id="1466" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a> <a id="1473" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1367" class="Bound">a</a> <a id="1475" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1369" class="Bound">b</a><a id="1476" class="Symbol">)</a>
                                 <a id="1511" class="Symbol">λ</a> <a id="1513" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1513" class="Bound">Rab</a> <a id="1517" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1517" class="Bound">a≡b</a>
                                   <a id="1556" class="Symbol">→</a> <a id="1558" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1096" class="Field">IsQuoset.is-irrefl</a> <a id="1577" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a> <a id="1584" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1367" class="Bound">a</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="1596" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1367" class="Bound">a</a><a id="1597" class="Symbol">)</a>
                                                                           <a id="1674" class="Symbol">(</a><a id="1675" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1679" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1517" class="Bound">a≡b</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1513" class="Bound">Rab</a><a id="1687" class="Symbol">))</a>
              <a id="1704" class="Symbol">(</a><a id="1705" href="Cubical.Relation.Binary.Base.html#7638" class="Function">isReflReflClosure</a> <a id="1723" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a><a id="1724" class="Symbol">)</a>
              <a id="1740" class="Symbol">(</a><a id="1741" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#608" class="Function">transrefl</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1125" class="Field">IsQuoset.is-trans</a> <a id="1770" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a><a id="1776" class="Symbol">))</a>
              <a id="1793" class="Symbol">(</a><a id="1794" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#961" class="Function">antisym</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1096" class="Field">IsQuoset.is-irrefl</a> <a id="1822" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a><a id="1828" class="Symbol">)</a>
                       <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1125" class="Field">IsQuoset.is-trans</a> <a id="1872" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1304" class="Bound">quoset</a><a id="1878" class="Symbol">))</a>

  <a id="1884" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1884" class="Function">isQuosetInduced</a> <a id="1900" class="Symbol">:</a> <a id="1902" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1911" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="1913" class="Symbol">→</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1916" class="Bound">B</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1925" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#506" class="Generalizable">ℓ&#39;&#39;</a><a id="1928" class="Symbol">)</a> <a id="1930" class="Symbol">→</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1933" class="Bound">f</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1916" class="Bound">B</a> <a id="1939" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="1941" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#531" class="Bound">A</a><a id="1942" class="Symbol">)</a>
                       <a id="1967" class="Symbol">→</a> <a id="1969" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="1995" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1916" class="Bound">B</a> <a id="2000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2002" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1933" class="Bound">f</a><a id="2003" class="Symbol">))</a>
  <a id="2008" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1884" class="Function">isQuosetInduced</a> <a id="2024" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2024" class="Bound">quo</a> <a id="2028" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2028" class="Bound">B</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2035" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2035" class="Bound">emb</a><a id="2038" class="Symbol">)</a>
    <a id="2044" class="Symbol">=</a> <a id="2046" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2088" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2035" class="Bound">emb</a><a id="2091" class="Symbol">)</a>
                                                <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1037" class="Field">IsQuoset.is-set</a> <a id="2158" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2024" class="Bound">quo</a><a id="2161" class="Symbol">))</a>
                    <a id="2184" class="Symbol">(λ</a> <a id="2187" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2187" class="Bound">a</a> <a id="2189" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2189" class="Bound">b</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">IsQuoset.is-prop-valued</a> <a id="2217" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2024" class="Bound">quo</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2224" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2187" class="Bound">a</a><a id="2225" class="Symbol">)</a> <a id="2227" class="Symbol">(</a><a id="2228" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2230" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2189" class="Bound">b</a><a id="2231" class="Symbol">))</a>
                    <a id="2254" class="Symbol">(λ</a> <a id="2257" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2257" class="Bound">a</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1096" class="Field">IsQuoset.is-irrefl</a> <a id="2280" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2024" class="Bound">quo</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2287" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2257" class="Bound">a</a><a id="2288" class="Symbol">))</a>
                    <a id="2311" class="Symbol">(λ</a> <a id="2314" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2314" class="Bound">a</a> <a id="2316" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2316" class="Bound">b</a> <a id="2318" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2318" class="Bound">c</a> <a id="2320" class="Symbol">→</a> <a id="2322" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1125" class="Field">IsQuoset.is-trans</a> <a id="2340" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2024" class="Bound">quo</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2347" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2314" class="Bound">a</a><a id="2348" class="Symbol">)</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2353" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2316" class="Bound">b</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2359" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2318" class="Bound">c</a><a id="2360" class="Symbol">))</a>
                    <a id="2383" class="Symbol">λ</a> <a id="2385" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2385" class="Bound">a</a> <a id="2387" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2387" class="Bound">b</a> <a id="2389" class="Symbol">→</a> <a id="2391" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1152" class="Field">IsQuoset.is-asym</a> <a id="2408" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2024" class="Bound">quo</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2415" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2385" class="Bound">a</a><a id="2416" class="Symbol">)</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2031" class="Bound">f</a> <a id="2421" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2387" class="Bound">b</a><a id="2422" class="Symbol">)</a>

  <a id="2427" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2427" class="Function">isQuosetDual</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="2451" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a> <a id="2453" class="Symbol">→</a> <a id="2455" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="2470" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#546" class="Bound">R</a><a id="2471" class="Symbol">)</a>
  <a id="2475" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2427" class="Function">isQuosetDual</a> <a id="2488" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2488" class="Bound">quo</a>
    <a id="2496" class="Symbol">=</a> <a id="2498" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a> <a id="2507" class="Symbol">(</a><a id="2508" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1037" class="Field">IsQuoset.is-set</a> <a id="2524" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2488" class="Bound">quo</a><a id="2527" class="Symbol">)</a>
               <a id="2544" class="Symbol">(λ</a> <a id="2547" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2547" class="Bound">a</a> <a id="2549" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2549" class="Bound">b</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">IsQuoset.is-prop-valued</a> <a id="2577" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2488" class="Bound">quo</a> <a id="2581" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2549" class="Bound">b</a> <a id="2583" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2547" class="Bound">a</a><a id="2584" class="Symbol">)</a>
               <a id="2601" class="Symbol">(</a><a id="2602" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1096" class="Field">IsQuoset.is-irrefl</a> <a id="2621" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2488" class="Bound">quo</a><a id="2624" class="Symbol">)</a>
               <a id="2641" class="Symbol">(λ</a> <a id="2644" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2644" class="Bound">a</a> <a id="2646" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2646" class="Bound">b</a> <a id="2648" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2648" class="Bound">c</a> <a id="2650" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2650" class="Bound">Rab</a> <a id="2654" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2654" class="Bound">Rbc</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1125" class="Field">IsQuoset.is-trans</a> <a id="2678" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2488" class="Bound">quo</a> <a id="2682" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2648" class="Bound">c</a> <a id="2684" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2646" class="Bound">b</a> <a id="2686" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2644" class="Bound">a</a> <a id="2688" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2654" class="Bound">Rbc</a> <a id="2692" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2650" class="Bound">Rab</a><a id="2695" class="Symbol">)</a>
                <a id="2713" class="Symbol">λ</a> <a id="2715" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2715" class="Bound">a</a> <a id="2717" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2717" class="Bound">b</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1152" class="Field">IsQuoset.is-asym</a> <a id="2738" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2488" class="Bound">quo</a> <a id="2742" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2717" class="Bound">b</a> <a id="2744" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2715" class="Bound">a</a>

<a id="Quoset→Poset"></a><a id="2747" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2747" class="Function">Quoset→Poset</a> <a id="2760" class="Symbol">:</a> <a id="2762" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2769" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#501" class="Generalizable">ℓ</a> <a id="2771" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#503" class="Generalizable">ℓ&#39;</a> <a id="2774" class="Symbol">→</a> <a id="2776" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="2782" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#501" class="Generalizable">ℓ</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2791" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#501" class="Generalizable">ℓ</a> <a id="2793" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#503" class="Generalizable">ℓ&#39;</a><a id="2795" class="Symbol">)</a>
<a id="2797" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2747" class="Function">Quoset→Poset</a> <a id="2810" class="Symbol">(_</a> <a id="2813" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2815" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2815" class="Bound">quo</a><a id="2818" class="Symbol">)</a>
  <a id="2822" class="Symbol">=</a> <a id="2824" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="2830" class="Symbol">_</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Cubical.Relation.Binary.Base.html#3151" class="Function">BinaryRelation.ReflClosure</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">QuosetStr._&lt;_</a> <a id="2875" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2815" class="Bound">quo</a><a id="2878" class="Symbol">))</a>
            <a id="2893" class="Symbol">(</a><a id="2894" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#1207" class="Function">isQuoset→isPosetReflClosure</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">QuosetStr.isQuoset</a> <a id="2942" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2815" class="Bound">quo</a><a id="2945" class="Symbol">))</a>

<a id="DualQuoset"></a><a id="2949" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2949" class="Function">DualQuoset</a> <a id="2960" class="Symbol">:</a> <a id="2962" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2969" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#501" class="Generalizable">ℓ</a> <a id="2971" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#503" class="Generalizable">ℓ&#39;</a> <a id="2974" class="Symbol">→</a> <a id="2976" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2983" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#501" class="Generalizable">ℓ</a> <a id="2985" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#503" class="Generalizable">ℓ&#39;</a>
<a id="2988" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2949" class="Function">DualQuoset</a> <a id="2999" class="Symbol">(_</a> <a id="3002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3004" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#3004" class="Bound">quo</a><a id="3007" class="Symbol">)</a>
  <a id="3011" class="Symbol">=</a> <a id="3013" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="3020" class="Symbol">_</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Cubical.Relation.Binary.Base.html#3465" class="Function">BinaryRelation.Dual</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">QuosetStr._&lt;_</a> <a id="3058" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#3004" class="Bound">quo</a><a id="3061" class="Symbol">))</a>
             <a id="3077" class="Symbol">(</a><a id="3078" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#2427" class="Function">isQuosetDual</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">QuosetStr.isQuoset</a> <a id="3111" href="Cubical.Relation.Binary.Order.Quoset.Properties.html#3004" class="Bound">quo</a><a id="3114" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Quoset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Quoset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Quoset.html" class="Module">Cubical.Relation.Binary.Order.Quoset</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a> <a id="106" class="Keyword">public</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Cubical.Relation.Binary.Order.Quoset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Properties</a> <a id="173" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.StrictOrder.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.StrictOrder.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Strict orders are linear orders that aren&#39;t connected,
  or a quasiorder with comparison
-}</a>
<a id="98" class="Keyword">module</a> <a id="105" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder.Base</a> <a id="152" class="Keyword">where</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>

<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a>

<a id="849" class="Keyword">open</a> <a id="854" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="858" class="Keyword">open</a> <a id="863" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>


<a id="880" class="Keyword">private</a>
  <a id="890" class="Keyword">variable</a>
    <a id="903" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a> <a id="905" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a> <a id="908" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#908" class="Generalizable">ℓ&#39;&#39;</a> <a id="912" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#912" class="Generalizable">ℓ₀</a> <a id="915" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#915" class="Generalizable">ℓ₀&#39;</a> <a id="919" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#919" class="Generalizable">ℓ₁</a> <a id="922" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#922" class="Generalizable">ℓ₁&#39;</a> <a id="926" class="Symbol">:</a> <a id="928" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="935" class="Keyword">record</a> <a id="IsStrictOrder"></a><a id="942" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="956" class="Symbol">{</a><a id="957" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#957" class="Bound">A</a> <a id="959" class="Symbol">:</a> <a id="961" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="966" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a><a id="967" class="Symbol">}</a> <a id="969" class="Symbol">(</a><a id="970" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#970" class="Bound Operator">_&lt;_</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#957" class="Bound">A</a> <a id="978" class="Symbol">→</a> <a id="980" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#957" class="Bound">A</a> <a id="982" class="Symbol">→</a> <a id="984" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="989" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a><a id="991" class="Symbol">)</a> <a id="993" class="Symbol">:</a> <a id="995" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1007" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#966" class="Bound">ℓ</a> <a id="1009" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#989" class="Bound">ℓ&#39;</a><a id="1011" class="Symbol">)</a> <a id="1013" class="Keyword">where</a>
  <a id="1021" class="Keyword">no-eta-equality</a>
  <a id="1039" class="Keyword">constructor</a> <a id="isstrictorder"></a><a id="1051" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1051" class="InductiveConstructor">isstrictorder</a>

  <a id="1068" class="Keyword">field</a>
    <a id="IsStrictOrder.is-set"></a><a id="1078" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1078" class="Field">is-set</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1093" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#957" class="Bound">A</a>
    <a id="IsStrictOrder.is-prop-valued"></a><a id="1099" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">is-prop-valued</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="1129" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#970" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictOrder.is-irrefl"></a><a id="1137" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1137" class="Field">is-irrefl</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1158" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#970" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictOrder.is-trans"></a><a id="1166" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1166" class="Field">is-trans</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1185" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#970" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictOrder.is-asym"></a><a id="1193" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1193" class="Field">is-asym</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="1210" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#970" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictOrder.is-weakly-linear"></a><a id="1218" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1218" class="Field">is-weakly-linear</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Cubical.Relation.Binary.Base.html#2442" class="Function">isWeaklyLinear</a> <a id="1252" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#970" class="Bound Operator">_&lt;_</a>

<a id="1257" class="Keyword">unquoteDecl</a> <a id="IsStrictOrderIsoΣ"></a><a id="1269" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1269" class="Function">IsStrictOrderIsoΣ</a> <a id="1287" class="Symbol">=</a> <a id="1289" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1307" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1269" class="Function">IsStrictOrderIsoΣ</a> <a id="1325" class="Symbol">(</a><a id="1326" class="Keyword">quote</a> <a id="1332" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a><a id="1345" class="Symbol">)</a>


<a id="1349" class="Keyword">record</a> <a id="StrictOrderStr"></a><a id="1356" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Record">StrictOrderStr</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1372" class="Bound">ℓ&#39;</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1382" class="Symbol">)</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1385" class="Bound">A</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1394" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1404" class="Symbol">(</a><a id="1405" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1411" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1394" class="Bound">ℓ</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1420" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1372" class="Bound">ℓ&#39;</a><a id="1422" class="Symbol">))</a> <a id="1425" class="Keyword">where</a>

  <a id="1434" class="Keyword">constructor</a> <a id="strictorderstr"></a><a id="1446" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1446" class="InductiveConstructor">strictorderstr</a>

  <a id="1464" class="Keyword">field</a>
    <a id="StrictOrderStr._&lt;_"></a><a id="1474" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Field Operator">_&lt;_</a>     <a id="1482" class="Symbol">:</a> <a id="1484" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1385" class="Bound">A</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1385" class="Bound">A</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1497" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1372" class="Bound">ℓ&#39;</a>
    <a id="StrictOrderStr.isStrictOrder"></a><a id="1504" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Field">isStrictOrder</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="1534" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Field Operator">_&lt;_</a>

  <a id="1541" class="Keyword">infixl</a> <a id="1548" class="Number">7</a> <a id="1550" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">_&lt;_</a>

  <a id="1557" class="Keyword">open</a> <a id="1562" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Module">IsStrictOrder</a> <a id="1576" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Field">isStrictOrder</a> <a id="1590" class="Keyword">public</a>

<a id="StrictOrder"></a><a id="1598" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="1610" class="Symbol">:</a> <a id="1612" class="Symbol">∀</a> <a id="1614" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1614" class="Bound">ℓ</a> <a id="1616" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1616" class="Bound">ℓ&#39;</a> <a id="1619" class="Symbol">→</a> <a id="1621" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1640" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1614" class="Bound">ℓ</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1650" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1616" class="Bound">ℓ&#39;</a><a id="1652" class="Symbol">))</a>
<a id="1655" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="1667" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1667" class="Bound">ℓ</a> <a id="1669" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1669" class="Bound">ℓ&#39;</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1686" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1667" class="Bound">ℓ</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Record">StrictOrderStr</a> <a id="1704" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1669" class="Bound">ℓ&#39;</a><a id="1706" class="Symbol">)</a>

<a id="strictorder"></a><a id="1709" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1709" class="Function">strictorder</a> <a id="1721" class="Symbol">:</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1724" class="Bound">A</a> <a id="1726" class="Symbol">:</a> <a id="1728" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1733" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1739" class="Bound Operator">_&lt;_</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1749" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1724" class="Bound">A</a> <a id="1751" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1724" class="Bound">A</a> <a id="1753" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a><a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="1773" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1739" class="Bound Operator">_&lt;_</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="1791" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a> <a id="1793" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a>
<a id="1796" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1709" class="Function">strictorder</a> <a id="1808" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1808" class="Bound">A</a> <a id="1810" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1810" class="Bound Operator">_&lt;_</a> <a id="1814" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1814" class="Bound">strict</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1808" class="Bound">A</a> <a id="1825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1446" class="InductiveConstructor">strictorderstr</a> <a id="1843" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1810" class="Bound Operator">_&lt;_</a> <a id="1847" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1814" class="Bound">strict</a><a id="1853" class="Symbol">)</a>

<a id="1856" class="Keyword">record</a> <a id="IsStrictOrderEquiv"></a><a id="1863" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1863" class="Record">IsStrictOrderEquiv</a> <a id="1882" class="Symbol">{</a><a id="1883" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1883" class="Bound">A</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1892" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#912" class="Generalizable">ℓ₀</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">{</a><a id="1897" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1897" class="Bound">B</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1906" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#919" class="Generalizable">ℓ₁</a><a id="1908" class="Symbol">}</a>
  <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1913" class="Bound">M</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Record">StrictOrderStr</a> <a id="1932" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#915" class="Generalizable">ℓ₀&#39;</a> <a id="1936" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1883" class="Bound">A</a><a id="1937" class="Symbol">)</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1940" class="Bound">e</a> <a id="1942" class="Symbol">:</a> <a id="1944" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1883" class="Bound">A</a> <a id="1946" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1948" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1897" class="Bound">B</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1952" class="Bound">N</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Record">StrictOrderStr</a> <a id="1971" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#922" class="Generalizable">ℓ₁&#39;</a> <a id="1975" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1897" class="Bound">B</a><a id="1976" class="Symbol">)</a>
  <a id="1980" class="Symbol">:</a> <a id="1982" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2001" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1892" class="Bound">ℓ₀</a> <a id="2004" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1932" class="Bound">ℓ₀&#39;</a><a id="2007" class="Symbol">)</a> <a id="2009" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1971" class="Bound">ℓ₁&#39;</a><a id="2012" class="Symbol">)</a>
  <a id="2016" class="Keyword">where</a>
  <a id="2024" class="Keyword">constructor</a>
   <a id="isstrictorderequiv"></a><a id="2039" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2039" class="InductiveConstructor">isstrictorderequiv</a>
  <a id="2060" class="Comment">-- Shorter qualified names</a>
  <a id="2089" class="Keyword">private</a>
    <a id="2101" class="Keyword">module</a> <a id="IsStrictOrderEquiv.M"></a><a id="2108" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2108" class="Module">M</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Module">StrictOrderStr</a> <a id="2127" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1913" class="Bound">M</a>
    <a id="2133" class="Keyword">module</a> <a id="IsStrictOrderEquiv.N"></a><a id="2140" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2140" class="Module">N</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Module">StrictOrderStr</a> <a id="2159" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1952" class="Bound">N</a>

  <a id="2164" class="Keyword">field</a>
    <a id="IsStrictOrderEquiv.pres&lt;"></a><a id="2174" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2174" class="Field">pres&lt;</a> <a id="2180" class="Symbol">:</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2183" class="Bound">x</a> <a id="2185" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2185" class="Bound">y</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1883" class="Bound">A</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2183" class="Bound">x</a> <a id="2196" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">M.&lt;</a> <a id="2200" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2185" class="Bound">y</a> <a id="2202" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2204" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2213" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1940" class="Bound">e</a> <a id="2215" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2183" class="Bound">x</a> <a id="2217" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">N.&lt;</a> <a id="2221" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2230" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1940" class="Bound">e</a> <a id="2232" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2185" class="Bound">y</a>


<a id="StrictOrderEquiv"></a><a id="2236" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2236" class="Function">StrictOrderEquiv</a> <a id="2253" class="Symbol">:</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2256" class="Bound">M</a> <a id="2258" class="Symbol">:</a> <a id="2260" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="2272" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#912" class="Generalizable">ℓ₀</a> <a id="2275" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#915" class="Generalizable">ℓ₀&#39;</a><a id="2278" class="Symbol">)</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2281" class="Bound">M</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="2297" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#919" class="Generalizable">ℓ₁</a> <a id="2300" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#922" class="Generalizable">ℓ₁&#39;</a><a id="2303" class="Symbol">)</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2326" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#912" class="Generalizable">ℓ₀</a> <a id="2329" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#915" class="Generalizable">ℓ₀&#39;</a><a id="2332" class="Symbol">)</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2341" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#919" class="Generalizable">ℓ₁</a> <a id="2344" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#922" class="Generalizable">ℓ₁&#39;</a><a id="2347" class="Symbol">))</a>
<a id="2350" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2236" class="Function">StrictOrderEquiv</a> <a id="2367" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2367" class="Bound">M</a> <a id="2369" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2369" class="Bound">N</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2376" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2376" class="Bound">e</a> <a id="2378" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2380" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2382" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2367" class="Bound">M</a> <a id="2384" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2386" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2388" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2390" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2369" class="Bound">N</a> <a id="2392" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2394" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2396" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1863" class="Record">IsStrictOrderEquiv</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2367" class="Bound">M</a> <a id="2418" class="Symbol">.</a><a id="2419" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2422" class="Symbol">)</a> <a id="2424" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2376" class="Bound">e</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2369" class="Bound">N</a> <a id="2429" class="Symbol">.</a><a id="2430" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2433" class="Symbol">)</a>

<a id="isPropIsStrictOrder"></a><a id="2436" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2436" class="Function">isPropIsStrictOrder</a> <a id="2456" class="Symbol">:</a> <a id="2458" class="Symbol">{</a><a id="2459" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2459" class="Bound">A</a> <a id="2461" class="Symbol">:</a> <a id="2463" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2468" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a><a id="2469" class="Symbol">}</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2472" class="Bound Operator">_&lt;_</a> <a id="2476" class="Symbol">:</a> <a id="2478" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2459" class="Bound">A</a> <a id="2480" class="Symbol">→</a> <a id="2482" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2459" class="Bound">A</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2491" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="2519" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2472" class="Bound Operator">_&lt;_</a><a id="2522" class="Symbol">)</a>
<a id="2524" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2436" class="Function">isPropIsStrictOrder</a> <a id="2544" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2544" class="Bound Operator">_&lt;_</a> <a id="2548" class="Symbol">=</a> <a id="2550" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2575" class="Number">1</a> <a id="2577" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1269" class="Function">IsStrictOrderIsoΣ</a>
  <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2606" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2622" class="Symbol">λ</a> <a id="2624" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2624" class="Bound">isSetA</a> <a id="2631" class="Symbol">→</a> <a id="2633" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2651" class="Symbol">(λ</a> <a id="2654" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2654" class="Bound">_</a> <a id="2656" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2656" class="Bound">_</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2672" class="Symbol">))</a>
      <a id="2681" class="Symbol">λ</a> <a id="2683" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2683" class="Bound">isPropValued&lt;</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Cubical.Foundations.HLevels.html#14114" class="Function">isProp×3</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2717" class="Symbol">(λ</a> <a id="2720" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2720" class="Bound">x</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2720" class="Bound">x</a> <a id="2735" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2544" class="Bound Operator">&lt;</a> <a id="2737" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2720" class="Bound">x</a><a id="2738" class="Symbol">)))</a>
                                 <a id="2775" class="Symbol">(</a><a id="2776" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="2785" class="Symbol">(λ</a> <a id="2788" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2788" class="Bound">_</a> <a id="2790" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2790" class="Bound">_</a> <a id="2792" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2792" class="Bound">_</a> <a id="2794" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2794" class="Bound">_</a> <a id="2796" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2796" class="Bound">_</a> <a id="2798" class="Symbol">→</a> <a id="2800" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2683" class="Bound">isPropValued&lt;</a> <a id="2814" class="Symbol">_</a> <a id="2816" class="Symbol">_))</a>
                                 <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Foundations.HLevels.html#17118" class="Function">isPropΠ3</a> <a id="2863" class="Symbol">(λ</a> <a id="2866" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2866" class="Bound">x</a> <a id="2868" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2868" class="Bound">y</a> <a id="2870" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2870" class="Bound">_</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2868" class="Bound">y</a> <a id="2885" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2544" class="Bound Operator">&lt;</a> <a id="2887" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2866" class="Bound">x</a><a id="2888" class="Symbol">)))</a>
                                 <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="2935" class="Symbol">λ</a> <a id="2937" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2937" class="Bound">_</a> <a id="2939" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2939" class="Bound">_</a> <a id="2941" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2941" class="Bound">_</a> <a id="2943" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2943" class="Bound">_</a> <a id="2945" class="Symbol">→</a> <a id="2947" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="2954" class="Symbol">))</a>

<a id="𝒮ᴰ-StrictOrder"></a><a id="2958" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2958" class="Function">𝒮ᴰ-StrictOrder</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2990" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Record">StrictOrderStr</a> <a id="3009" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a><a id="3011" class="Symbol">)</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3020" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a> <a id="3022" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a><a id="3024" class="Symbol">)</a>
<a id="3026" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2958" class="Function">𝒮ᴰ-StrictOrder</a> <a id="3041" class="Symbol">=</a>
  <a id="3045" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3063" class="Symbol">_)</a> <a id="3066" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1863" class="Record">IsStrictOrderEquiv</a>
    <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3104" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3110" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Field Operator">_&lt;_</a> <a id="3114" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3116" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3127" class="Symbol">_</a> <a id="3129" class="Symbol">_</a> <a id="3131" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3133" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2174" class="Field">pres&lt;</a> <a id="3139" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3147" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3153" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Field">isStrictOrder</a> <a id="3167" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3169" class="Symbol">(λ</a> <a id="3172" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3172" class="Bound">_</a> <a id="3174" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3174" class="Bound">_</a> <a id="3176" class="Symbol">→</a> <a id="3178" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2436" class="Function">isPropIsStrictOrder</a> <a id="3198" class="Symbol">_)</a> <a id="3201" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3202" class="Symbol">)</a>
    <a id="3208" class="Keyword">where</a>
    <a id="3218" class="Keyword">open</a> <a id="3223" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Module">StrictOrderStr</a>
    <a id="3242" class="Keyword">open</a> <a id="3247" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Module">IsStrictOrder</a>
    <a id="3265" class="Keyword">open</a> <a id="3270" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1863" class="Module">IsStrictOrderEquiv</a>

<a id="StrictOrderPath"></a><a id="3290" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3290" class="Function">StrictOrderPath</a> <a id="3306" class="Symbol">:</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3309" class="Bound">M</a> <a id="3311" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3311" class="Bound">N</a> <a id="3313" class="Symbol">:</a> <a id="3315" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="3327" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#903" class="Generalizable">ℓ</a> <a id="3329" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#905" class="Generalizable">ℓ&#39;</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2236" class="Function">StrictOrderEquiv</a> <a id="3352" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3309" class="Bound">M</a> <a id="3354" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3311" class="Bound">N</a> <a id="3356" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3309" class="Bound">M</a> <a id="3361" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3363" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3311" class="Bound">N</a><a id="3364" class="Symbol">)</a>
<a id="3366" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3290" class="Function">StrictOrderPath</a> <a id="3382" class="Symbol">=</a> <a id="3384" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3386" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2958" class="Function">𝒮ᴰ-StrictOrder</a> <a id="3401" class="Symbol">.</a><a id="3402" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3412" class="Comment">-- an easier way of establishing an equivalence of strict orders</a>
<a id="3477" class="Keyword">module</a> <a id="3484" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3484" class="Module">_</a> <a id="3486" class="Symbol">{</a><a id="3487" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3487" class="Bound">P</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="3503" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#912" class="Generalizable">ℓ₀</a> <a id="3506" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#915" class="Generalizable">ℓ₀&#39;</a><a id="3509" class="Symbol">}</a> <a id="3511" class="Symbol">{</a><a id="3512" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3512" class="Bound">S</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="3528" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#919" class="Generalizable">ℓ₁</a> <a id="3531" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#922" class="Generalizable">ℓ₁&#39;</a><a id="3534" class="Symbol">}</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3543" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3487" class="Bound">P</a> <a id="3545" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3547" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3549" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3551" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3512" class="Bound">S</a> <a id="3553" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3554" class="Symbol">)</a> <a id="3556" class="Keyword">where</a>
  <a id="3564" class="Keyword">private</a>
    <a id="3576" class="Keyword">module</a> <a id="3583" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3583" class="Module">P</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Module">StrictOrderStr</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3487" class="Bound">P</a> <a id="3605" class="Symbol">.</a><a id="3606" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3609" class="Symbol">)</a>
    <a id="3615" class="Keyword">module</a> <a id="3622" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3622" class="Module">S</a> <a id="3624" class="Symbol">=</a> <a id="3626" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1356" class="Module">StrictOrderStr</a> <a id="3641" class="Symbol">(</a><a id="3642" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3512" class="Bound">S</a> <a id="3644" class="Symbol">.</a><a id="3645" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3648" class="Symbol">)</a>

  <a id="3653" class="Keyword">module</a> <a id="3660" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3660" class="Module">_</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3663" class="Bound">isMon</a> <a id="3669" class="Symbol">:</a> <a id="3671" class="Symbol">∀</a> <a id="3673" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3673" class="Bound">x</a> <a id="3675" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3675" class="Bound">y</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3673" class="Bound">x</a> <a id="3681" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">P.&lt;</a> <a id="3685" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3675" class="Bound">y</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3698" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="3700" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3673" class="Bound">x</a> <a id="3702" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">S.&lt;</a> <a id="3706" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3715" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="3717" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3675" class="Bound">y</a><a id="3718" class="Symbol">)</a>
           <a id="3731" class="Symbol">(</a><a id="3732" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3732" class="Bound">isMonInv</a> <a id="3741" class="Symbol">:</a> <a id="3743" class="Symbol">∀</a> <a id="3745" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3745" class="Bound">x</a> <a id="3747" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3747" class="Bound">y</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3745" class="Bound">x</a> <a id="3753" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">S.&lt;</a> <a id="3757" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3747" class="Bound">y</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3767" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="3769" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3745" class="Bound">x</a> <a id="3771" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">P.&lt;</a> <a id="3775" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3781" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="3783" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3747" class="Bound">y</a><a id="3784" class="Symbol">)</a> <a id="3786" class="Keyword">where</a>
    <a id="3796" class="Keyword">open</a> <a id="3801" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1863" class="Module">IsStrictOrderEquiv</a>
    <a id="3824" class="Keyword">open</a> <a id="3829" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Module">IsStrictOrder</a>

    <a id="3848" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3848" class="Function">makeIsStrictOrderEquiv</a> <a id="3871" class="Symbol">:</a> <a id="3873" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1863" class="Record">IsStrictOrderEquiv</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3487" class="Bound">P</a> <a id="3895" class="Symbol">.</a><a id="3896" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3899" class="Symbol">)</a> <a id="3901" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3512" class="Bound">S</a> <a id="3906" class="Symbol">.</a><a id="3907" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3910" class="Symbol">)</a>
    <a id="3916" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#2174" class="Field">pres&lt;</a> <a id="3922" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3848" class="Function">makeIsStrictOrderEquiv</a> <a id="3945" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3945" class="Bound">x</a> <a id="3947" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3947" class="Bound">y</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Function">P.isStrictOrder</a> <a id="3985" class="Symbol">.</a><a id="3986" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">is-prop-valued</a> <a id="4001" class="Symbol">_</a> <a id="4003" class="Symbol">_)</a>
                                                  <a id="4056" class="Symbol">(</a><a id="4057" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Function">S.isStrictOrder</a> <a id="4073" class="Symbol">.</a><a id="4074" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">is-prop-valued</a> <a id="4089" class="Symbol">_</a> <a id="4091" class="Symbol">_)</a>
                                                  <a id="4144" class="Symbol">(</a><a id="4145" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3663" class="Bound">isMon</a> <a id="4151" class="Symbol">_</a> <a id="4153" class="Symbol">_)</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4190" class="Function">isMonInv&#39;</a> <a id="4167" class="Symbol">_</a> <a id="4169" class="Symbol">_)</a>
      <a id="4178" class="Keyword">where</a>
      <a id="4190" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4190" class="Function">isMonInv&#39;</a> <a id="4200" class="Symbol">:</a> <a id="4202" class="Symbol">∀</a> <a id="4204" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4204" class="Bound">x</a> <a id="4206" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4206" class="Bound">y</a> <a id="4208" class="Symbol">→</a> <a id="4210" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4219" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="4221" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4204" class="Bound">x</a> <a id="4223" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">S.&lt;</a> <a id="4227" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4236" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="4238" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4206" class="Bound">y</a> <a id="4240" class="Symbol">→</a> <a id="4242" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4204" class="Bound">x</a> <a id="4244" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">P.&lt;</a> <a id="4248" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4206" class="Bound">y</a>
      <a id="4256" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4190" class="Function">isMonInv&#39;</a> <a id="4266" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4266" class="Bound">x</a> <a id="4268" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4268" class="Bound">y</a> <a id="4270" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4270" class="Bound">ex&lt;ey</a> <a id="4276" class="Symbol">=</a> <a id="4278" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4288" class="Symbol">(λ</a> <a id="4291" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4291" class="Bound">i</a> <a id="4293" class="Symbol">→</a> <a id="4295" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4301" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="4303" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4266" class="Bound">x</a> <a id="4305" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4291" class="Bound">i</a> <a id="4307" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Function Operator">P.&lt;</a> <a id="4311" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4317" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3537" class="Bound">e</a> <a id="4319" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4268" class="Bound">y</a> <a id="4321" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4291" class="Bound">i</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#3732" class="Bound">isMonInv</a> <a id="4334" class="Symbol">_</a> <a id="4336" class="Symbol">_</a> <a id="4338" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#4270" class="Bound">ex&lt;ey</a><a id="4343" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.StrictOrder.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.StrictOrder.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder.Properties</a> <a id="61" class="Keyword">where</a>

<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="97" class="Symbol">as</a> <a id="100" class="Module">⊎</a>
<a id="102" class="Keyword">open</a> <a id="107" class="Keyword">import</a> <a id="114" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="133" class="Symbol">as</a> <a id="136" class="Module">⊥</a>

<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="270" class="Symbol">as</a> <a id="273" class="Module">∥₁</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Cubical.Relation.Binary.Order.Apartness.Base.html" class="Module">Cubical.Relation.Binary.Order.Apartness.Base</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Relation.Binary.Order.Toset.html" class="Module">Cubical.Relation.Binary.Order.Toset</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Cubical.Relation.Binary.Order.Proset.Base.html" class="Module">Cubical.Relation.Binary.Order.Proset.Base</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder.Base</a>

<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="682" class="Keyword">private</a>
  <a id="692" class="Keyword">variable</a>
    <a id="705" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="707" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a> <a id="710" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#710" class="Generalizable">ℓ&#39;&#39;</a> <a id="714" class="Symbol">:</a> <a id="716" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="723" class="Keyword">module</a> <a id="730" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#730" class="Module">_</a>
  <a id="734" class="Symbol">{</a><a id="735" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#735" class="Bound">A</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="744" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a><a id="745" class="Symbol">}</a>
  <a id="749" class="Symbol">{</a><a id="750" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="752" class="Symbol">:</a> <a id="754" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="758" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#735" class="Bound">A</a> <a id="760" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#735" class="Bound">A</a> <a id="762" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a><a id="764" class="Symbol">}</a>
  <a id="768" class="Keyword">where</a>

  <a id="777" class="Keyword">open</a> <a id="782" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="800" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#800" class="Function">isStrictOrder→isQuoset</a> <a id="823" class="Symbol">:</a> <a id="825" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="839" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="841" class="Symbol">→</a> <a id="843" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="852" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a>
  <a id="856" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#800" class="Function">isStrictOrder→isQuoset</a> <a id="879" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#879" class="Bound">strictorder</a> <a id="891" class="Symbol">=</a> <a id="893" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a>
                        <a id="926" class="Symbol">(</a><a id="927" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1078" class="Field">IsStrictOrder.is-set</a> <a id="948" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#879" class="Bound">strictorder</a><a id="959" class="Symbol">)</a>
                        <a id="985" class="Symbol">(</a><a id="986" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">IsStrictOrder.is-prop-valued</a> <a id="1015" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#879" class="Bound">strictorder</a><a id="1026" class="Symbol">)</a>
                        <a id="1052" class="Symbol">(</a><a id="1053" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1137" class="Field">IsStrictOrder.is-irrefl</a> <a id="1077" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#879" class="Bound">strictorder</a><a id="1088" class="Symbol">)</a>
                        <a id="1114" class="Symbol">(</a><a id="1115" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1166" class="Field">IsStrictOrder.is-trans</a> <a id="1138" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#879" class="Bound">strictorder</a><a id="1149" class="Symbol">)</a>
                        <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1193" class="Field">IsStrictOrder.is-asym</a> <a id="1198" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#879" class="Bound">strictorder</a><a id="1209" class="Symbol">)</a>

  <a id="1214" class="Keyword">private</a>
    <a id="1226" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1226" class="Function">transrefl</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1246" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="1271" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a><a id="1272" class="Symbol">)</a>
    <a id="1278" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1226" class="Function">transrefl</a> <a id="1288" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1288" class="Bound">trans</a> <a id="1294" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1294" class="Bound">a</a> <a id="1296" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1296" class="Bound">b</a> <a id="1298" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1298" class="Bound">c</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1305" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1305" class="Bound">Rab</a><a id="1308" class="Symbol">)</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1315" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1315" class="Bound">Rbc</a><a id="1318" class="Symbol">)</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1288" class="Bound">trans</a> <a id="1333" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1294" class="Bound">a</a> <a id="1335" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1296" class="Bound">b</a> <a id="1337" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1298" class="Bound">c</a> <a id="1339" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1305" class="Bound">Rab</a> <a id="1343" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1315" class="Bound">Rbc</a><a id="1346" class="Symbol">)</a>
    <a id="1352" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1226" class="Function">transrefl</a> <a id="1362" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1362" class="Bound">trans</a> <a id="1368" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1368" class="Bound">a</a> <a id="1370" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1370" class="Bound">b</a> <a id="1372" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1372" class="Bound">c</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1379" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1379" class="Bound">Rab</a><a id="1382" class="Symbol">)</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1389" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1389" class="Bound">b≡c</a><a id="1392" class="Symbol">)</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="1410" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1368" class="Bound">a</a><a id="1411" class="Symbol">)</a> <a id="1413" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1389" class="Bound">b≡c</a> <a id="1417" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1379" class="Bound">Rab</a><a id="1420" class="Symbol">)</a>
    <a id="1426" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1226" class="Function">transrefl</a> <a id="1436" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1436" class="Bound">trans</a> <a id="1442" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1442" class="Bound">a</a> <a id="1444" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1444" class="Bound">b</a> <a id="1446" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1446" class="Bound">c</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1453" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1453" class="Bound">a≡b</a><a id="1456" class="Symbol">)</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1463" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1463" class="Bound">Rbc</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">=</a> <a id="1470" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1481" class="Symbol">(λ</a> <a id="1484" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1484" class="Bound">z</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="1490" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1484" class="Bound">z</a> <a id="1492" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1446" class="Bound">c</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1500" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1453" class="Bound">a≡b</a><a id="1503" class="Symbol">)</a> <a id="1505" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1463" class="Bound">Rbc</a><a id="1508" class="Symbol">)</a>
    <a id="1514" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1226" class="Function">transrefl</a> <a id="1524" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1524" class="Bound">trans</a> <a id="1530" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1530" class="Bound">a</a> <a id="1532" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1532" class="Bound">b</a> <a id="1534" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1534" class="Bound">c</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1541" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1541" class="Bound">a≡b</a><a id="1544" class="Symbol">)</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1551" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1551" class="Bound">b≡c</a><a id="1554" class="Symbol">)</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1541" class="Bound">a≡b</a> <a id="1567" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1569" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1551" class="Bound">b≡c</a><a id="1572" class="Symbol">)</a>

    <a id="1579" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1579" class="Function">antisym</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1598" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1610" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="1637" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a><a id="1638" class="Symbol">)</a>
    <a id="1644" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1579" class="Function">antisym</a> <a id="1652" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1652" class="Bound">irr</a> <a id="1656" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1656" class="Bound">trans</a> <a id="1662" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1662" class="Bound">a</a> <a id="1664" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1664" class="Bound">b</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1671" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1671" class="Bound">Rab</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1681" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1681" class="Bound">Rba</a><a id="1684" class="Symbol">)</a> <a id="1686" class="Symbol">=</a> <a id="1688" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1652" class="Bound">irr</a> <a id="1699" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1662" class="Bound">a</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1656" class="Bound">trans</a> <a id="1708" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1662" class="Bound">a</a> <a id="1710" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1664" class="Bound">b</a> <a id="1712" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1662" class="Bound">a</a> <a id="1714" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1671" class="Bound">Rab</a> <a id="1718" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1681" class="Bound">Rba</a><a id="1721" class="Symbol">))</a>
    <a id="1728" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1579" class="Function">antisym</a> <a id="1736" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1736" class="Bound">irr</a> <a id="1740" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1740" class="Bound">trans</a> <a id="1746" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1746" class="Bound">a</a> <a id="1748" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1748" class="Bound">b</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1755" class="Symbol">_)</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1763" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1763" class="Bound">b≡a</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1774" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1763" class="Bound">b≡a</a>
    <a id="1782" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1579" class="Function">antisym</a> <a id="1790" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1790" class="Bound">irr</a> <a id="1794" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1794" class="Bound">trans</a> <a id="1800" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1800" class="Bound">a</a> <a id="1802" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1802" class="Bound">b</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1809" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1809" class="Bound">a≡b</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">_</a> <a id="1816" class="Symbol">=</a> <a id="1818" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1809" class="Bound">a≡b</a>

  <a id="1825" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1825" class="Function">isStrictOrder→isApartnessSymClosure</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="1877" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a>
                                      <a id="1917" class="Symbol">→</a> <a id="1919" href="Cubical.Relation.Binary.Order.Apartness.Base.html#971" class="Record">IsApartness</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Relation.Binary.Base.html#3283" class="Function">SymClosure</a> <a id="1943" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a><a id="1944" class="Symbol">)</a>
  <a id="1948" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1825" class="Function">isStrictOrder→isApartnessSymClosure</a> <a id="1984" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a>
    <a id="1995" class="Symbol">=</a> <a id="1997" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1078" class="InductiveConstructor">isapartness</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1078" class="Field">IsStrictOrder.is-set</a> <a id="2031" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a><a id="2037" class="Symbol">)</a>
                  <a id="2057" class="Symbol">(λ</a> <a id="2060" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2060" class="Bound">a</a> <a id="2062" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2062" class="Bound">b</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">IsStrictOrder.is-prop-valued</a> <a id="2104" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a> <a id="2111" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2060" class="Bound">a</a> <a id="2113" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2062" class="Bound">b</a><a id="2114" class="Symbol">)</a>
                                   <a id="2151" class="Symbol">(</a><a id="2152" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">IsStrictOrder.is-prop-valued</a> <a id="2181" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a> <a id="2188" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2062" class="Bound">b</a> <a id="2190" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2060" class="Bound">a</a><a id="2191" class="Symbol">)</a>
                                   <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1193" class="Field">IsStrictOrder.is-asym</a> <a id="2251" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a> <a id="2258" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2060" class="Bound">a</a> <a id="2260" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2062" class="Bound">b</a><a id="2261" class="Symbol">))</a>
                  <a id="2282" class="Symbol">(λ</a> <a id="2285" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2285" class="Bound">a</a> <a id="2287" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2287" class="Bound">x</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1137" class="Field">IsStrictOrder.is-irrefl</a> <a id="2322" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a> <a id="2329" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2285" class="Bound">a</a><a id="2330" class="Symbol">)</a>
                                 <a id="2365" class="Symbol">(</a><a id="2366" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1137" class="Field">IsStrictOrder.is-irrefl</a> <a id="2390" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a> <a id="2397" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2285" class="Bound">a</a><a id="2398" class="Symbol">)</a> <a id="2400" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2287" class="Bound">x</a><a id="2401" class="Symbol">)</a>
                  <a id="2421" class="Symbol">(λ</a> <a id="2424" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2424" class="Bound">a</a> <a id="2426" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2426" class="Bound">b</a> <a id="2428" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2428" class="Bound">c</a> <a id="2430" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2430" class="Bound">x</a> <a id="2432" class="Symbol">→</a> <a id="2434" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="2440" class="Symbol">(λ</a> <a id="2443" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2443" class="Bound">Rab</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">∥₁.map</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="2463" class="Symbol">(λ</a> <a id="2466" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2466" class="Bound">Rac</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2476" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2466" class="Bound">Rac</a><a id="2479" class="Symbol">)</a>
                                                             <a id="2542" class="Symbol">(λ</a> <a id="2545" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2545" class="Bound">Rcb</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2555" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2545" class="Bound">Rcb</a><a id="2558" class="Symbol">))</a>
                                                      <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1218" class="Field">IsStrictOrder.is-weakly-linear</a> <a id="2647" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a> <a id="2654" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2424" class="Bound">a</a> <a id="2656" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2426" class="Bound">b</a> <a id="2658" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2428" class="Bound">c</a> <a id="2660" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2443" class="Bound">Rab</a><a id="2663" class="Symbol">))</a>
                                     <a id="2703" class="Symbol">(λ</a> <a id="2706" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2706" class="Bound">Rba</a> <a id="2710" class="Symbol">→</a> <a id="2712" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="2719" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
                                                     <a id="2788" class="Symbol">(λ</a> <a id="2791" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2791" class="Bound">y</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2797" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="2803" class="Symbol">(λ</a> <a id="2806" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2806" class="Bound">Rbc</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2816" class="Symbol">(</a><a id="2817" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2821" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2806" class="Bound">Rbc</a><a id="2824" class="Symbol">))</a>
                                                     <a id="2880" class="Symbol">(λ</a> <a id="2883" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2883" class="Bound">Rca</a> <a id="2887" class="Symbol">→</a> <a id="2889" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2898" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2883" class="Bound">Rca</a><a id="2901" class="Symbol">))</a> <a id="2904" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2791" class="Bound">y</a> <a id="2906" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2908" class="Symbol">)</a>
                                                     <a id="2963" class="Symbol">(</a><a id="2964" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1218" class="Field">IsStrictOrder.is-weakly-linear</a> <a id="2995" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1984" class="Bound">strict</a> <a id="3002" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2426" class="Bound">b</a> <a id="3004" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2424" class="Bound">a</a> <a id="3006" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2428" class="Bound">c</a> <a id="3008" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2706" class="Bound">Rba</a><a id="3011" class="Symbol">))</a> <a id="3014" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#2430" class="Bound">x</a><a id="3015" class="Symbol">)</a>
                  <a id="3035" class="Symbol">(</a><a id="3036" href="Cubical.Relation.Binary.Base.html#7878" class="Function">isSymSymClosure</a> <a id="3052" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a><a id="3053" class="Symbol">)</a>

  <a id="3058" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3058" class="Function">isStrictOrder→isProsetNegationRel</a> <a id="3092" class="Symbol">:</a> <a id="3094" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="3108" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a>
                                    <a id="3146" class="Symbol">→</a> <a id="3148" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Cubical.Relation.Binary.Base.html#3407" class="Function">NegationRel</a> <a id="3170" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a><a id="3171" class="Symbol">)</a>
  <a id="3175" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3058" class="Function">isStrictOrder→isProsetNegationRel</a> <a id="3209" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3209" class="Bound">strict</a>
    <a id="3220" class="Symbol">=</a> <a id="3222" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1078" class="Field">IsStrictOrder.is-set</a> <a id="3253" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3209" class="Bound">strict</a><a id="3259" class="Symbol">)</a>
               <a id="3276" class="Symbol">(λ</a> <a id="3279" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3279" class="Bound">_</a> <a id="3281" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3281" class="Bound">_</a> <a id="3283" class="Symbol">→</a> <a id="3285" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="3293" class="Symbol">_)</a>
               <a id="3311" class="Symbol">(</a><a id="3312" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1137" class="Field">IsStrictOrder.is-irrefl</a> <a id="3336" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3209" class="Bound">strict</a><a id="3342" class="Symbol">)</a>
                <a id="3360" class="Symbol">λ</a> <a id="3362" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3362" class="Bound">a</a> <a id="3364" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3364" class="Bound">b</a> <a id="3366" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3366" class="Bound">c</a> <a id="3368" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3368" class="Bound">¬Rab</a> <a id="3373" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3373" class="Bound">¬Rbc</a> <a id="3378" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3378" class="Bound">Rac</a> <a id="3382" class="Symbol">→</a>
                    <a id="3404" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="3411" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="3426" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3368" class="Bound">¬Rab</a> <a id="3431" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3373" class="Bound">¬Rbc</a><a id="3435" class="Symbol">)</a>
                          <a id="3463" class="Symbol">(</a><a id="3464" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1218" class="Field">IsStrictOrder.is-weakly-linear</a> <a id="3495" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3209" class="Bound">strict</a> <a id="3502" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3362" class="Bound">a</a> <a id="3504" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3366" class="Bound">c</a> <a id="3506" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3364" class="Bound">b</a> <a id="3508" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3378" class="Bound">Rac</a><a id="3511" class="Symbol">)</a>

  <a id="3516" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3516" class="Function">isStrictOrderInduced</a> <a id="3537" class="Symbol">:</a> <a id="3539" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="3553" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="3555" class="Symbol">→</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3558" class="Bound">B</a> <a id="3560" class="Symbol">:</a> <a id="3562" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3567" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#710" class="Generalizable">ℓ&#39;&#39;</a><a id="3570" class="Symbol">)</a> <a id="3572" class="Symbol">→</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3575" class="Bound">f</a> <a id="3577" class="Symbol">:</a> <a id="3579" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3558" class="Bound">B</a> <a id="3581" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="3583" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#735" class="Bound">A</a><a id="3584" class="Symbol">)</a>
                 <a id="3603" class="Symbol">→</a> <a id="3605" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="3619" class="Symbol">(</a><a id="3620" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="3636" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3558" class="Bound">B</a> <a id="3641" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3643" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3575" class="Bound">f</a><a id="3644" class="Symbol">))</a>
  <a id="3649" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3516" class="Function">isStrictOrderInduced</a> <a id="3670" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3670" class="Bound">strict</a> <a id="3677" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3677" class="Bound">B</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3684" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3684" class="Bound">emb</a><a id="3687" class="Symbol">)</a>
    <a id="3693" class="Symbol">=</a> <a id="3695" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1051" class="InductiveConstructor">isstrictorder</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3742" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3684" class="Bound">emb</a><a id="3745" class="Symbol">)</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1078" class="Field">IsStrictOrder.is-set</a> <a id="3769" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3670" class="Bound">strict</a><a id="3775" class="Symbol">))</a>
              <a id="3792" class="Symbol">(λ</a> <a id="3795" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3795" class="Bound">a</a> <a id="3797" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3797" class="Bound">b</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">IsStrictOrder.is-prop-valued</a> <a id="3830" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3670" class="Bound">strict</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3840" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3795" class="Bound">a</a><a id="3841" class="Symbol">)</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3846" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3797" class="Bound">b</a><a id="3847" class="Symbol">))</a>
              <a id="3864" class="Symbol">(λ</a> <a id="3867" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3867" class="Bound">a</a> <a id="3869" class="Symbol">→</a> <a id="3871" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1137" class="Field">IsStrictOrder.is-irrefl</a> <a id="3895" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3670" class="Bound">strict</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3905" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3867" class="Bound">a</a><a id="3906" class="Symbol">))</a>
              <a id="3923" class="Symbol">(λ</a> <a id="3926" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3926" class="Bound">a</a> <a id="3928" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3928" class="Bound">b</a> <a id="3930" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3930" class="Bound">c</a> <a id="3932" class="Symbol">→</a> <a id="3934" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1166" class="Field">IsStrictOrder.is-trans</a> <a id="3957" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3670" class="Bound">strict</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3967" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3926" class="Bound">a</a><a id="3968" class="Symbol">)</a> <a id="3970" class="Symbol">(</a><a id="3971" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3973" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3928" class="Bound">b</a><a id="3974" class="Symbol">)</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="3979" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3930" class="Bound">c</a><a id="3980" class="Symbol">))</a>
              <a id="3997" class="Symbol">(λ</a> <a id="4000" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4000" class="Bound">a</a> <a id="4002" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4002" class="Bound">b</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1193" class="Field">IsStrictOrder.is-asym</a> <a id="4028" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3670" class="Bound">strict</a> <a id="4035" class="Symbol">(</a><a id="4036" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="4038" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4000" class="Bound">a</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="4044" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4002" class="Bound">b</a><a id="4045" class="Symbol">))</a>
               <a id="4063" class="Symbol">λ</a> <a id="4065" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4065" class="Bound">a</a> <a id="4067" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4067" class="Bound">b</a> <a id="4069" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4069" class="Bound">c</a> <a id="4071" class="Symbol">→</a> <a id="4073" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1218" class="Field">IsStrictOrder.is-weakly-linear</a> <a id="4104" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3670" class="Bound">strict</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="4114" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4065" class="Bound">a</a><a id="4115" class="Symbol">)</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="4120" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4067" class="Bound">b</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3680" class="Bound">f</a> <a id="4126" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4069" class="Bound">c</a><a id="4127" class="Symbol">)</a>

  <a id="4132" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4132" class="Function">isStrictOrderDual</a> <a id="4150" class="Symbol">:</a> <a id="4152" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="4166" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a> <a id="4168" class="Symbol">→</a> <a id="4170" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#942" class="Record">IsStrictOrder</a> <a id="4184" class="Symbol">(</a><a id="4185" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="4190" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#750" class="Bound">R</a><a id="4191" class="Symbol">)</a>
  <a id="4195" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4132" class="Function">isStrictOrderDual</a> <a id="4213" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4213" class="Bound">strict</a>
    <a id="4224" class="Symbol">=</a> <a id="4226" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1051" class="InductiveConstructor">isstrictorder</a> <a id="4240" class="Symbol">(</a><a id="4241" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1078" class="Field">IsStrictOrder.is-set</a> <a id="4262" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4213" class="Bound">strict</a><a id="4268" class="Symbol">)</a>
                    <a id="4290" class="Symbol">(λ</a> <a id="4293" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4293" class="Bound">a</a> <a id="4295" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4295" class="Bound">b</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1099" class="Field">IsStrictOrder.is-prop-valued</a> <a id="4328" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4213" class="Bound">strict</a> <a id="4335" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4295" class="Bound">b</a> <a id="4337" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4293" class="Bound">a</a><a id="4338" class="Symbol">)</a>
                    <a id="4360" class="Symbol">(</a><a id="4361" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1137" class="Field">IsStrictOrder.is-irrefl</a> <a id="4385" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4213" class="Bound">strict</a><a id="4391" class="Symbol">)</a>
                    <a id="4413" class="Symbol">(λ</a> <a id="4416" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4416" class="Bound">a</a> <a id="4418" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4418" class="Bound">b</a> <a id="4420" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4420" class="Bound">c</a> <a id="4422" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4422" class="Bound">Rab</a> <a id="4426" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4426" class="Bound">Rbc</a> <a id="4430" class="Symbol">→</a> <a id="4432" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1166" class="Field">IsStrictOrder.is-trans</a> <a id="4455" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4213" class="Bound">strict</a> <a id="4462" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4420" class="Bound">c</a> <a id="4464" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4418" class="Bound">b</a> <a id="4466" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4416" class="Bound">a</a> <a id="4468" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4426" class="Bound">Rbc</a> <a id="4472" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4422" class="Bound">Rab</a><a id="4475" class="Symbol">)</a>
                    <a id="4497" class="Symbol">(λ</a> <a id="4500" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4500" class="Bound">a</a> <a id="4502" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4502" class="Bound">b</a> <a id="4504" class="Symbol">→</a> <a id="4506" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1193" class="Field">IsStrictOrder.is-asym</a> <a id="4528" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4213" class="Bound">strict</a> <a id="4535" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4502" class="Bound">b</a> <a id="4537" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4500" class="Bound">a</a><a id="4538" class="Symbol">)</a>
                    <a id="4560" class="Symbol">(λ</a> <a id="4563" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4563" class="Bound">a</a> <a id="4565" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4565" class="Bound">b</a> <a id="4567" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4567" class="Bound">c</a> <a id="4569" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4569" class="Bound">Rba</a> <a id="4573" class="Symbol">→</a> <a id="4575" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">∥₁.map</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="4589" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4593" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="4596" class="Symbol">)</a>
                                          <a id="4640" class="Symbol">(</a><a id="4641" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1218" class="Field">IsStrictOrder.is-weakly-linear</a> <a id="4672" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4213" class="Bound">strict</a> <a id="4679" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4565" class="Bound">b</a> <a id="4681" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4563" class="Bound">a</a> <a id="4683" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4567" class="Bound">c</a> <a id="4685" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4569" class="Bound">Rba</a><a id="4688" class="Symbol">))</a>

<a id="StrictOrder→Quoset"></a><a id="4692" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4692" class="Function">StrictOrder→Quoset</a> <a id="4711" class="Symbol">:</a> <a id="4713" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="4725" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="4727" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a> <a id="4730" class="Symbol">→</a> <a id="4732" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="4739" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="4741" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a>
<a id="4744" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4692" class="Function">StrictOrder→Quoset</a> <a id="4763" class="Symbol">(_</a> <a id="4766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4768" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4768" class="Bound">strict</a><a id="4774" class="Symbol">)</a>
  <a id="4778" class="Symbol">=</a> <a id="4780" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="4787" class="Symbol">_</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Field Operator">StrictOrderStr._&lt;_</a> <a id="4809" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4768" class="Bound">strict</a><a id="4815" class="Symbol">)</a>
             <a id="4830" class="Symbol">(</a><a id="4831" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#800" class="Function">isStrictOrder→isQuoset</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Field">StrictOrderStr.isStrictOrder</a> <a id="4884" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4768" class="Bound">strict</a><a id="4890" class="Symbol">))</a>

<a id="StrictOrder→Apartness"></a><a id="4894" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4894" class="Function">StrictOrder→Apartness</a> <a id="4916" class="Symbol">:</a> <a id="4918" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="4930" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="4932" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a> <a id="4935" class="Symbol">→</a> <a id="4937" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1565" class="Function">Apartness</a> <a id="4947" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="4949" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a>
<a id="4952" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4894" class="Function">StrictOrder→Apartness</a> <a id="4974" class="Symbol">(_</a> <a id="4977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4979" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4979" class="Bound">strict</a><a id="4985" class="Symbol">)</a>
  <a id="4989" class="Symbol">=</a> <a id="4991" href="Cubical.Relation.Binary.Order.Apartness.Base.html#1670" class="Function">apartness</a> <a id="5001" class="Symbol">_</a> <a id="5003" class="Symbol">(</a><a id="5004" href="Cubical.Relation.Binary.Base.html#3283" class="Function">BinaryRelation.SymClosure</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Field Operator">StrictOrderStr._&lt;_</a> <a id="5050" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4979" class="Bound">strict</a><a id="5056" class="Symbol">))</a>
                <a id="5075" class="Symbol">(</a><a id="5076" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#1825" class="Function">isStrictOrder→isApartnessSymClosure</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Field">StrictOrderStr.isStrictOrder</a> <a id="5142" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4979" class="Bound">strict</a><a id="5148" class="Symbol">))</a>

<a id="StrictOrder→Proset"></a><a id="5152" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5152" class="Function">StrictOrder→Proset</a> <a id="5171" class="Symbol">:</a> <a id="5173" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="5185" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="5187" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="5199" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="5201" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a>
<a id="5204" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5152" class="Function">StrictOrder→Proset</a> <a id="5223" class="Symbol">(_</a> <a id="5226" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5228" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5228" class="Bound">strict</a><a id="5234" class="Symbol">)</a>
  <a id="5238" class="Symbol">=</a> <a id="5240" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="5247" class="Symbol">_</a> <a id="5249" class="Symbol">(</a><a id="5250" href="Cubical.Relation.Binary.Base.html#3407" class="Function">BinaryRelation.NegationRel</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Field Operator">StrictOrderStr._&lt;_</a> <a id="5297" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5228" class="Bound">strict</a><a id="5303" class="Symbol">))</a>
             <a id="5319" class="Symbol">(</a><a id="5320" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#3058" class="Function">isStrictOrder→isProsetNegationRel</a> <a id="5354" class="Symbol">(</a><a id="5355" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Field">StrictOrderStr.isStrictOrder</a> <a id="5384" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5228" class="Bound">strict</a><a id="5390" class="Symbol">))</a>

<a id="DualStrictOrder"></a><a id="5394" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5394" class="Function">DualStrictOrder</a> <a id="5410" class="Symbol">:</a> <a id="5412" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="5424" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="5426" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1598" class="Function">StrictOrder</a> <a id="5443" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#705" class="Generalizable">ℓ</a> <a id="5445" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#707" class="Generalizable">ℓ&#39;</a>
<a id="5448" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5394" class="Function">DualStrictOrder</a> <a id="5464" class="Symbol">(_</a> <a id="5467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5469" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5469" class="Bound">strict</a><a id="5475" class="Symbol">)</a>
  <a id="5479" class="Symbol">=</a> <a id="5481" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1709" class="Function">strictorder</a> <a id="5493" class="Symbol">_</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Cubical.Relation.Binary.Base.html#3465" class="Function">BinaryRelation.Dual</a> <a id="5516" class="Symbol">(</a><a id="5517" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1474" class="Field Operator">StrictOrderStr._&lt;_</a> <a id="5536" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5469" class="Bound">strict</a><a id="5542" class="Symbol">))</a>
                  <a id="5563" class="Symbol">(</a><a id="5564" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#4132" class="Function">isStrictOrderDual</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html#1504" class="Field">StrictOrderStr.isStrictOrder</a> <a id="5612" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html#5469" class="Bound">strict</a><a id="5618" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.StrictOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.StrictOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.StrictOrder.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder</a> <a id="50" class="Keyword">where</a>

<a id="57" class="Keyword">open</a> <a id="62" class="Keyword">import</a> <a id="69" href="Cubical.Relation.Binary.Order.StrictOrder.Base.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder.Base</a> <a id="116" class="Keyword">public</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Relation.Binary.Order.StrictOrder.Properties.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder.Properties</a> <a id="188" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Toset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Toset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-
  Tosets are totally-ordered sets,
  i.e. strongly connected posets,
  a poset where every element can be compared
-}</a>
<a id="122" class="Keyword">module</a> <a id="129" href="Cubical.Relation.Binary.Order.Toset.Base.html" class="Module">Cubical.Relation.Binary.Order.Toset.Base</a> <a id="170" class="Keyword">where</a>

<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>

<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="586" class="Keyword">open</a> <a id="591" class="Keyword">import</a> <a id="598" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="777" class="Keyword">open</a> <a id="782" class="Keyword">import</a> <a id="789" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>

<a id="819" class="Keyword">open</a> <a id="824" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="828" class="Keyword">open</a> <a id="833" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>


<a id="850" class="Keyword">private</a>
  <a id="860" class="Keyword">variable</a>
    <a id="873" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a> <a id="875" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a> <a id="878" href="Cubical.Relation.Binary.Order.Toset.Base.html#878" class="Generalizable">ℓ&#39;&#39;</a> <a id="882" href="Cubical.Relation.Binary.Order.Toset.Base.html#882" class="Generalizable">ℓ₀</a> <a id="885" href="Cubical.Relation.Binary.Order.Toset.Base.html#885" class="Generalizable">ℓ₀&#39;</a> <a id="889" href="Cubical.Relation.Binary.Order.Toset.Base.html#889" class="Generalizable">ℓ₁</a> <a id="892" href="Cubical.Relation.Binary.Order.Toset.Base.html#892" class="Generalizable">ℓ₁&#39;</a> <a id="896" class="Symbol">:</a> <a id="898" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="905" class="Keyword">record</a> <a id="IsToset"></a><a id="912" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="920" class="Symbol">{</a><a id="921" href="Cubical.Relation.Binary.Order.Toset.Base.html#921" class="Bound">A</a> <a id="923" class="Symbol">:</a> <a id="925" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="930" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a><a id="931" class="Symbol">}</a> <a id="933" class="Symbol">(</a><a id="934" href="Cubical.Relation.Binary.Order.Toset.Base.html#934" class="Bound Operator">_≤_</a> <a id="938" class="Symbol">:</a> <a id="940" href="Cubical.Relation.Binary.Order.Toset.Base.html#921" class="Bound">A</a> <a id="942" class="Symbol">→</a> <a id="944" href="Cubical.Relation.Binary.Order.Toset.Base.html#921" class="Bound">A</a> <a id="946" class="Symbol">→</a> <a id="948" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="953" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">:</a> <a id="959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="964" class="Symbol">(</a><a id="965" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="971" href="Cubical.Relation.Binary.Order.Toset.Base.html#930" class="Bound">ℓ</a> <a id="973" href="Cubical.Relation.Binary.Order.Toset.Base.html#953" class="Bound">ℓ&#39;</a><a id="975" class="Symbol">)</a> <a id="977" class="Keyword">where</a>
  <a id="985" class="Keyword">no-eta-equality</a>
  <a id="1003" class="Keyword">constructor</a> <a id="istoset"></a><a id="1015" href="Cubical.Relation.Binary.Order.Toset.Base.html#1015" class="InductiveConstructor">istoset</a>

  <a id="1026" class="Keyword">field</a>
    <a id="IsToset.is-set"></a><a id="1036" href="Cubical.Relation.Binary.Order.Toset.Base.html#1036" class="Field">is-set</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1051" href="Cubical.Relation.Binary.Order.Toset.Base.html#921" class="Bound">A</a>
    <a id="IsToset.is-prop-valued"></a><a id="1057" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">is-prop-valued</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="1087" href="Cubical.Relation.Binary.Order.Toset.Base.html#934" class="Bound Operator">_≤_</a>
    <a id="IsToset.is-refl"></a><a id="1095" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">is-refl</a> <a id="1103" class="Symbol">:</a> <a id="1105" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1112" href="Cubical.Relation.Binary.Order.Toset.Base.html#934" class="Bound Operator">_≤_</a>
    <a id="IsToset.is-trans"></a><a id="1120" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">is-trans</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1139" href="Cubical.Relation.Binary.Order.Toset.Base.html#934" class="Bound Operator">_≤_</a>
    <a id="IsToset.is-antisym"></a><a id="1147" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">is-antisym</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="1170" href="Cubical.Relation.Binary.Order.Toset.Base.html#934" class="Bound Operator">_≤_</a>
    <a id="IsToset.is-total"></a><a id="1178" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">is-total</a> <a id="1187" class="Symbol">:</a> <a id="1189" href="Cubical.Relation.Binary.Base.html#2629" class="Function">isTotal</a> <a id="1197" href="Cubical.Relation.Binary.Order.Toset.Base.html#934" class="Bound Operator">_≤_</a>

<a id="1202" class="Keyword">unquoteDecl</a> <a id="IsTosetIsoΣ"></a><a id="1214" href="Cubical.Relation.Binary.Order.Toset.Base.html#1214" class="Function">IsTosetIsoΣ</a> <a id="1226" class="Symbol">=</a> <a id="1228" href="Cubical.Reflection.RecordEquiv.html#9797" class="Function">declareRecordIsoΣ</a> <a id="1246" href="Cubical.Relation.Binary.Order.Toset.Base.html#1214" class="Function">IsTosetIsoΣ</a> <a id="1258" class="Symbol">(</a><a id="1259" class="Keyword">quote</a> <a id="1265" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a><a id="1272" class="Symbol">)</a>


<a id="1276" class="Keyword">record</a> <a id="TosetStr"></a><a id="1283" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Record">TosetStr</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.Relation.Binary.Order.Toset.Base.html#1293" class="Bound">ℓ&#39;</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1303" class="Symbol">)</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Cubical.Relation.Binary.Order.Toset.Base.html#1306" class="Bound">A</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1315" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1332" href="Cubical.Relation.Binary.Order.Toset.Base.html#1315" class="Bound">ℓ</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1341" href="Cubical.Relation.Binary.Order.Toset.Base.html#1293" class="Bound">ℓ&#39;</a><a id="1343" class="Symbol">))</a> <a id="1346" class="Keyword">where</a>

  <a id="1355" class="Keyword">constructor</a> <a id="tosetstr"></a><a id="1367" href="Cubical.Relation.Binary.Order.Toset.Base.html#1367" class="InductiveConstructor">tosetstr</a>

  <a id="1379" class="Keyword">field</a>
    <a id="TosetStr._≤_"></a><a id="1389" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">_≤_</a>     <a id="1397" class="Symbol">:</a> <a id="1399" href="Cubical.Relation.Binary.Order.Toset.Base.html#1306" class="Bound">A</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Cubical.Relation.Binary.Order.Toset.Base.html#1306" class="Bound">A</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1412" href="Cubical.Relation.Binary.Order.Toset.Base.html#1293" class="Bound">ℓ&#39;</a>
    <a id="TosetStr.isToset"></a><a id="1419" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">isToset</a> <a id="1427" class="Symbol">:</a> <a id="1429" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="1437" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">_≤_</a>

  <a id="1444" class="Keyword">infixl</a> <a id="1451" class="Number">7</a> <a id="1453" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">_≤_</a>

  <a id="1460" class="Keyword">open</a> <a id="1465" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Module">IsToset</a> <a id="1473" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">isToset</a> <a id="1481" class="Keyword">public</a>

<a id="Toset"></a><a id="1489" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="1495" class="Symbol">:</a> <a id="1497" class="Symbol">∀</a> <a id="1499" href="Cubical.Relation.Binary.Order.Toset.Base.html#1499" class="Bound">ℓ</a> <a id="1501" href="Cubical.Relation.Binary.Order.Toset.Base.html#1501" class="Bound">ℓ&#39;</a> <a id="1504" class="Symbol">→</a> <a id="1506" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1525" href="Cubical.Relation.Binary.Order.Toset.Base.html#1499" class="Bound">ℓ</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1535" href="Cubical.Relation.Binary.Order.Toset.Base.html#1501" class="Bound">ℓ&#39;</a><a id="1537" class="Symbol">))</a>
<a id="1540" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="1546" href="Cubical.Relation.Binary.Order.Toset.Base.html#1546" class="Bound">ℓ</a> <a id="1548" href="Cubical.Relation.Binary.Order.Toset.Base.html#1548" class="Bound">ℓ&#39;</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1565" href="Cubical.Relation.Binary.Order.Toset.Base.html#1546" class="Bound">ℓ</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Record">TosetStr</a> <a id="1577" href="Cubical.Relation.Binary.Order.Toset.Base.html#1548" class="Bound">ℓ&#39;</a><a id="1579" class="Symbol">)</a>

<a id="toset"></a><a id="1582" href="Cubical.Relation.Binary.Order.Toset.Base.html#1582" class="Function">toset</a> <a id="1588" class="Symbol">:</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Relation.Binary.Order.Toset.Base.html#1591" class="Bound">A</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1600" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a><a id="1601" class="Symbol">)</a> <a id="1603" class="Symbol">→</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Cubical.Relation.Binary.Order.Toset.Base.html#1606" class="Bound Operator">_≤_</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1616" href="Cubical.Relation.Binary.Order.Toset.Base.html#1591" class="Bound">A</a> <a id="1618" href="Cubical.Relation.Binary.Order.Toset.Base.html#1591" class="Bound">A</a> <a id="1620" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="1634" href="Cubical.Relation.Binary.Order.Toset.Base.html#1606" class="Bound Operator">_≤_</a> <a id="1638" class="Symbol">→</a> <a id="1640" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="1646" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a> <a id="1648" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a>
<a id="1651" href="Cubical.Relation.Binary.Order.Toset.Base.html#1582" class="Function">toset</a> <a id="1657" href="Cubical.Relation.Binary.Order.Toset.Base.html#1657" class="Bound">A</a> <a id="1659" href="Cubical.Relation.Binary.Order.Toset.Base.html#1659" class="Bound Operator">_≤_</a> <a id="1663" href="Cubical.Relation.Binary.Order.Toset.Base.html#1663" class="Bound">tos</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Cubical.Relation.Binary.Order.Toset.Base.html#1657" class="Bound">A</a> <a id="1671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Relation.Binary.Order.Toset.Base.html#1367" class="InductiveConstructor">tosetstr</a> <a id="1683" href="Cubical.Relation.Binary.Order.Toset.Base.html#1659" class="Bound Operator">_≤_</a> <a id="1687" href="Cubical.Relation.Binary.Order.Toset.Base.html#1663" class="Bound">tos</a><a id="1690" class="Symbol">)</a>

<a id="1693" class="Keyword">record</a> <a id="IsTosetEquiv"></a><a id="1700" href="Cubical.Relation.Binary.Order.Toset.Base.html#1700" class="Record">IsTosetEquiv</a> <a id="1713" class="Symbol">{</a><a id="1714" href="Cubical.Relation.Binary.Order.Toset.Base.html#1714" class="Bound">A</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1723" href="Cubical.Relation.Binary.Order.Toset.Base.html#882" class="Generalizable">ℓ₀</a><a id="1725" class="Symbol">}</a> <a id="1727" class="Symbol">{</a><a id="1728" href="Cubical.Relation.Binary.Order.Toset.Base.html#1728" class="Bound">B</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1737" href="Cubical.Relation.Binary.Order.Toset.Base.html#889" class="Generalizable">ℓ₁</a><a id="1739" class="Symbol">}</a>
  <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Relation.Binary.Order.Toset.Base.html#1744" class="Bound">M</a> <a id="1746" class="Symbol">:</a> <a id="1748" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Record">TosetStr</a> <a id="1757" href="Cubical.Relation.Binary.Order.Toset.Base.html#885" class="Generalizable">ℓ₀&#39;</a> <a id="1761" href="Cubical.Relation.Binary.Order.Toset.Base.html#1714" class="Bound">A</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Cubical.Relation.Binary.Order.Toset.Base.html#1765" class="Bound">e</a> <a id="1767" class="Symbol">:</a> <a id="1769" href="Cubical.Relation.Binary.Order.Toset.Base.html#1714" class="Bound">A</a> <a id="1771" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1773" href="Cubical.Relation.Binary.Order.Toset.Base.html#1728" class="Bound">B</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.Relation.Binary.Order.Toset.Base.html#1777" class="Bound">N</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Record">TosetStr</a> <a id="1790" href="Cubical.Relation.Binary.Order.Toset.Base.html#892" class="Generalizable">ℓ₁&#39;</a> <a id="1794" href="Cubical.Relation.Binary.Order.Toset.Base.html#1728" class="Bound">B</a><a id="1795" class="Symbol">)</a>
  <a id="1799" class="Symbol">:</a> <a id="1801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1820" href="Cubical.Relation.Binary.Order.Toset.Base.html#1723" class="Bound">ℓ₀</a> <a id="1823" href="Cubical.Relation.Binary.Order.Toset.Base.html#1757" class="Bound">ℓ₀&#39;</a><a id="1826" class="Symbol">)</a> <a id="1828" href="Cubical.Relation.Binary.Order.Toset.Base.html#1790" class="Bound">ℓ₁&#39;</a><a id="1831" class="Symbol">)</a>
  <a id="1835" class="Keyword">where</a>
  <a id="1843" class="Keyword">constructor</a>
   <a id="istosetequiv"></a><a id="1858" href="Cubical.Relation.Binary.Order.Toset.Base.html#1858" class="InductiveConstructor">istosetequiv</a>
  <a id="1873" class="Comment">-- Shorter qualified names</a>
  <a id="1902" class="Keyword">private</a>
    <a id="1914" class="Keyword">module</a> <a id="IsTosetEquiv.M"></a><a id="1921" href="Cubical.Relation.Binary.Order.Toset.Base.html#1921" class="Module">M</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Module">TosetStr</a> <a id="1934" href="Cubical.Relation.Binary.Order.Toset.Base.html#1744" class="Bound">M</a>
    <a id="1940" class="Keyword">module</a> <a id="IsTosetEquiv.N"></a><a id="1947" href="Cubical.Relation.Binary.Order.Toset.Base.html#1947" class="Module">N</a> <a id="1949" class="Symbol">=</a> <a id="1951" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Module">TosetStr</a> <a id="1960" href="Cubical.Relation.Binary.Order.Toset.Base.html#1777" class="Bound">N</a>

  <a id="1965" class="Keyword">field</a>
    <a id="IsTosetEquiv.pres≤"></a><a id="1975" href="Cubical.Relation.Binary.Order.Toset.Base.html#1975" class="Field">pres≤</a> <a id="1981" class="Symbol">:</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Cubical.Relation.Binary.Order.Toset.Base.html#1984" class="Bound">x</a> <a id="1986" href="Cubical.Relation.Binary.Order.Toset.Base.html#1986" class="Bound">y</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Cubical.Relation.Binary.Order.Toset.Base.html#1714" class="Bound">A</a><a id="1991" class="Symbol">)</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Cubical.Relation.Binary.Order.Toset.Base.html#1984" class="Bound">x</a> <a id="1997" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">M.≤</a> <a id="2001" href="Cubical.Relation.Binary.Order.Toset.Base.html#1986" class="Bound">y</a> <a id="2003" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2005" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2014" href="Cubical.Relation.Binary.Order.Toset.Base.html#1765" class="Bound">e</a> <a id="2016" href="Cubical.Relation.Binary.Order.Toset.Base.html#1984" class="Bound">x</a> <a id="2018" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">N.≤</a> <a id="2022" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2031" href="Cubical.Relation.Binary.Order.Toset.Base.html#1765" class="Bound">e</a> <a id="2033" href="Cubical.Relation.Binary.Order.Toset.Base.html#1986" class="Bound">y</a>


<a id="TosetEquiv"></a><a id="2037" href="Cubical.Relation.Binary.Order.Toset.Base.html#2037" class="Function">TosetEquiv</a> <a id="2048" class="Symbol">:</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Cubical.Relation.Binary.Order.Toset.Base.html#2051" class="Bound">M</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="2061" href="Cubical.Relation.Binary.Order.Toset.Base.html#882" class="Generalizable">ℓ₀</a> <a id="2064" href="Cubical.Relation.Binary.Order.Toset.Base.html#885" class="Generalizable">ℓ₀&#39;</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Cubical.Relation.Binary.Order.Toset.Base.html#2070" class="Bound">M</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="2080" href="Cubical.Relation.Binary.Order.Toset.Base.html#889" class="Generalizable">ℓ₁</a> <a id="2083" href="Cubical.Relation.Binary.Order.Toset.Base.html#892" class="Generalizable">ℓ₁&#39;</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2109" href="Cubical.Relation.Binary.Order.Toset.Base.html#882" class="Generalizable">ℓ₀</a> <a id="2112" href="Cubical.Relation.Binary.Order.Toset.Base.html#885" class="Generalizable">ℓ₀&#39;</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2124" href="Cubical.Relation.Binary.Order.Toset.Base.html#889" class="Generalizable">ℓ₁</a> <a id="2127" href="Cubical.Relation.Binary.Order.Toset.Base.html#892" class="Generalizable">ℓ₁&#39;</a><a id="2130" class="Symbol">))</a>
<a id="2133" href="Cubical.Relation.Binary.Order.Toset.Base.html#2037" class="Function">TosetEquiv</a> <a id="2144" href="Cubical.Relation.Binary.Order.Toset.Base.html#2144" class="Bound">M</a> <a id="2146" href="Cubical.Relation.Binary.Order.Toset.Base.html#2146" class="Bound">N</a> <a id="2148" class="Symbol">=</a> <a id="2150" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2153" href="Cubical.Relation.Binary.Order.Toset.Base.html#2153" class="Bound">e</a> <a id="2155" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2157" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2159" href="Cubical.Relation.Binary.Order.Toset.Base.html#2144" class="Bound">M</a> <a id="2161" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2163" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2165" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2167" href="Cubical.Relation.Binary.Order.Toset.Base.html#2146" class="Bound">N</a> <a id="2169" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2171" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2173" href="Cubical.Relation.Binary.Order.Toset.Base.html#1700" class="Record">IsTosetEquiv</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Cubical.Relation.Binary.Order.Toset.Base.html#2144" class="Bound">M</a> <a id="2189" class="Symbol">.</a><a id="2190" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2193" class="Symbol">)</a> <a id="2195" href="Cubical.Relation.Binary.Order.Toset.Base.html#2153" class="Bound">e</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Cubical.Relation.Binary.Order.Toset.Base.html#2146" class="Bound">N</a> <a id="2200" class="Symbol">.</a><a id="2201" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2204" class="Symbol">)</a>

<a id="isPropIsToset"></a><a id="2207" href="Cubical.Relation.Binary.Order.Toset.Base.html#2207" class="Function">isPropIsToset</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">{</a><a id="2224" href="Cubical.Relation.Binary.Order.Toset.Base.html#2224" class="Bound">A</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2233" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a><a id="2234" class="Symbol">}</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.Relation.Binary.Order.Toset.Base.html#2237" class="Bound Operator">_≤_</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Cubical.Relation.Binary.Order.Toset.Base.html#2224" class="Bound">A</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="Cubical.Relation.Binary.Order.Toset.Base.html#2224" class="Bound">A</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2256" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">→</a> <a id="2262" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="2278" href="Cubical.Relation.Binary.Order.Toset.Base.html#2237" class="Bound Operator">_≤_</a><a id="2281" class="Symbol">)</a>
<a id="2283" href="Cubical.Relation.Binary.Order.Toset.Base.html#2207" class="Function">isPropIsToset</a> <a id="2297" href="Cubical.Relation.Binary.Order.Toset.Base.html#2297" class="Bound Operator">_≤_</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="2328" class="Number">1</a> <a id="2330" href="Cubical.Relation.Binary.Order.Toset.Base.html#1214" class="Function">IsTosetIsoΣ</a>
  <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2353" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2369" class="Symbol">λ</a> <a id="2371" href="Cubical.Relation.Binary.Order.Toset.Base.html#2371" class="Bound">isSetA</a> <a id="2378" class="Symbol">→</a> <a id="2380" href="Cubical.Foundations.HLevels.html#12907" class="Function">isPropΣ</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2398" class="Symbol">(λ</a> <a id="2401" href="Cubical.Relation.Binary.Order.Toset.Base.html#2401" class="Bound">_</a> <a id="2403" href="Cubical.Relation.Binary.Order.Toset.Base.html#2403" class="Bound">_</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2419" class="Symbol">))</a>
      <a id="2428" class="Symbol">λ</a> <a id="2430" href="Cubical.Relation.Binary.Order.Toset.Base.html#2430" class="Bound">isPropValued≤</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Cubical.Foundations.HLevels.html#14114" class="Function">isProp×3</a>
                         <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2489" class="Symbol">(λ</a> <a id="2492" href="Cubical.Relation.Binary.Order.Toset.Base.html#2492" class="Bound">_</a> <a id="2494" class="Symbol">→</a> <a id="2496" href="Cubical.Relation.Binary.Order.Toset.Base.html#2430" class="Bound">isPropValued≤</a> <a id="2510" class="Symbol">_</a> <a id="2512" class="Symbol">_))</a>
                           <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Foundations.HLevels.html#17512" class="Function">isPropΠ5</a> <a id="2553" class="Symbol">λ</a> <a id="2555" href="Cubical.Relation.Binary.Order.Toset.Base.html#2555" class="Bound">_</a> <a id="2557" href="Cubical.Relation.Binary.Order.Toset.Base.html#2557" class="Bound">_</a> <a id="2559" href="Cubical.Relation.Binary.Order.Toset.Base.html#2559" class="Bound">_</a> <a id="2561" href="Cubical.Relation.Binary.Order.Toset.Base.html#2561" class="Bound">_</a> <a id="2563" href="Cubical.Relation.Binary.Order.Toset.Base.html#2563" class="Bound">_</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Cubical.Relation.Binary.Order.Toset.Base.html#2430" class="Bound">isPropValued≤</a> <a id="2581" class="Symbol">_</a> <a id="2583" class="Symbol">_)</a>
                             <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.HLevels.html#17308" class="Function">isPropΠ4</a> <a id="2625" class="Symbol">λ</a> <a id="2627" href="Cubical.Relation.Binary.Order.Toset.Base.html#2627" class="Bound">_</a> <a id="2629" href="Cubical.Relation.Binary.Order.Toset.Base.html#2629" class="Bound">_</a> <a id="2631" href="Cubical.Relation.Binary.Order.Toset.Base.html#2631" class="Bound">_</a> <a id="2633" href="Cubical.Relation.Binary.Order.Toset.Base.html#2633" class="Bound">_</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Cubical.Relation.Binary.Order.Toset.Base.html#2371" class="Bound">isSetA</a> <a id="2644" class="Symbol">_</a> <a id="2646" class="Symbol">_)</a>
                               <a id="2680" class="Symbol">(</a><a id="2681" href="Cubical.Foundations.HLevels.html#16972" class="Function">isPropΠ2</a> <a id="2690" class="Symbol">λ</a> <a id="2692" href="Cubical.Relation.Binary.Order.Toset.Base.html#2692" class="Bound">_</a> <a id="2694" href="Cubical.Relation.Binary.Order.Toset.Base.html#2694" class="Bound">_</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="2705" class="Symbol">))</a>

<a id="𝒮ᴰ-Toset"></a><a id="2709" href="Cubical.Relation.Binary.Order.Toset.Base.html#2709" class="Function">𝒮ᴰ-Toset</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2735" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a><a id="2736" class="Symbol">)</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Record">TosetStr</a> <a id="2748" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a><a id="2750" class="Symbol">)</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2759" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a> <a id="2761" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a><a id="2763" class="Symbol">)</a>
<a id="2765" href="Cubical.Relation.Binary.Order.Toset.Base.html#2709" class="Function">𝒮ᴰ-Toset</a> <a id="2774" class="Symbol">=</a>
  <a id="2778" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2796" class="Symbol">_)</a> <a id="2799" href="Cubical.Relation.Binary.Order.Toset.Base.html#1700" class="Record">IsTosetEquiv</a>
    <a id="2816" class="Symbol">(</a><a id="2817" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2831" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2837" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">_≤_</a> <a id="2841" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2843" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2854" class="Symbol">_</a> <a id="2856" class="Symbol">_</a> <a id="2858" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2860" href="Cubical.Relation.Binary.Order.Toset.Base.html#1975" class="Field">pres≤</a> <a id="2866" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2874" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2880" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">isToset</a> <a id="2888" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2890" class="Symbol">(λ</a> <a id="2893" href="Cubical.Relation.Binary.Order.Toset.Base.html#2893" class="Bound">_</a> <a id="2895" href="Cubical.Relation.Binary.Order.Toset.Base.html#2895" class="Bound">_</a> <a id="2897" class="Symbol">→</a> <a id="2899" href="Cubical.Relation.Binary.Order.Toset.Base.html#2207" class="Function">isPropIsToset</a> <a id="2913" class="Symbol">_)</a> <a id="2916" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="2917" class="Symbol">)</a>
    <a id="2923" class="Keyword">where</a>
    <a id="2933" class="Keyword">open</a> <a id="2938" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Module">TosetStr</a>
    <a id="2951" class="Keyword">open</a> <a id="2956" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Module">IsToset</a>
    <a id="2968" class="Keyword">open</a> <a id="2973" href="Cubical.Relation.Binary.Order.Toset.Base.html#1700" class="Module">IsTosetEquiv</a>

<a id="TosetPath"></a><a id="2987" href="Cubical.Relation.Binary.Order.Toset.Base.html#2987" class="Function">TosetPath</a> <a id="2997" class="Symbol">:</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Cubical.Relation.Binary.Order.Toset.Base.html#3000" class="Bound">M</a> <a id="3002" href="Cubical.Relation.Binary.Order.Toset.Base.html#3002" class="Bound">N</a> <a id="3004" class="Symbol">:</a> <a id="3006" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="3012" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a> <a id="3014" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a><a id="3016" class="Symbol">)</a> <a id="3018" class="Symbol">→</a> <a id="3020" href="Cubical.Relation.Binary.Order.Toset.Base.html#2037" class="Function">TosetEquiv</a> <a id="3031" href="Cubical.Relation.Binary.Order.Toset.Base.html#3000" class="Bound">M</a> <a id="3033" href="Cubical.Relation.Binary.Order.Toset.Base.html#3002" class="Bound">N</a> <a id="3035" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Cubical.Relation.Binary.Order.Toset.Base.html#3000" class="Bound">M</a> <a id="3040" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3042" href="Cubical.Relation.Binary.Order.Toset.Base.html#3002" class="Bound">N</a><a id="3043" class="Symbol">)</a>
<a id="3045" href="Cubical.Relation.Binary.Order.Toset.Base.html#2987" class="Function">TosetPath</a> <a id="3055" class="Symbol">=</a> <a id="3057" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3059" href="Cubical.Relation.Binary.Order.Toset.Base.html#2709" class="Function">𝒮ᴰ-Toset</a> <a id="3068" class="Symbol">.</a><a id="3069" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3079" class="Comment">-- an easier way of establishing an equivalence of tosets</a>
<a id="3137" class="Keyword">module</a> <a id="3144" href="Cubical.Relation.Binary.Order.Toset.Base.html#3144" class="Module">_</a> <a id="3146" class="Symbol">{</a><a id="3147" href="Cubical.Relation.Binary.Order.Toset.Base.html#3147" class="Bound">P</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="3157" href="Cubical.Relation.Binary.Order.Toset.Base.html#882" class="Generalizable">ℓ₀</a> <a id="3160" href="Cubical.Relation.Binary.Order.Toset.Base.html#885" class="Generalizable">ℓ₀&#39;</a><a id="3163" class="Symbol">}</a> <a id="3165" class="Symbol">{</a><a id="3166" href="Cubical.Relation.Binary.Order.Toset.Base.html#3166" class="Bound">S</a> <a id="3168" class="Symbol">:</a> <a id="3170" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="3176" href="Cubical.Relation.Binary.Order.Toset.Base.html#889" class="Generalizable">ℓ₁</a> <a id="3179" href="Cubical.Relation.Binary.Order.Toset.Base.html#892" class="Generalizable">ℓ₁&#39;</a><a id="3182" class="Symbol">}</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3191" href="Cubical.Relation.Binary.Order.Toset.Base.html#3147" class="Bound">P</a> <a id="3193" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3195" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3197" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3199" href="Cubical.Relation.Binary.Order.Toset.Base.html#3166" class="Bound">S</a> <a id="3201" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Keyword">where</a>
  <a id="3212" class="Keyword">private</a>
    <a id="3224" class="Keyword">module</a> <a id="3231" href="Cubical.Relation.Binary.Order.Toset.Base.html#3231" class="Module">P</a> <a id="3233" class="Symbol">=</a> <a id="3235" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Module">TosetStr</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Cubical.Relation.Binary.Order.Toset.Base.html#3147" class="Bound">P</a> <a id="3247" class="Symbol">.</a><a id="3248" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3251" class="Symbol">)</a>
    <a id="3257" class="Keyword">module</a> <a id="3264" href="Cubical.Relation.Binary.Order.Toset.Base.html#3264" class="Module">S</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Module">TosetStr</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Cubical.Relation.Binary.Order.Toset.Base.html#3166" class="Bound">S</a> <a id="3280" class="Symbol">.</a><a id="3281" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3284" class="Symbol">)</a>

  <a id="3289" class="Keyword">module</a> <a id="3296" href="Cubical.Relation.Binary.Order.Toset.Base.html#3296" class="Module">_</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Cubical.Relation.Binary.Order.Toset.Base.html#3299" class="Bound">isMon</a> <a id="3305" class="Symbol">:</a> <a id="3307" class="Symbol">∀</a> <a id="3309" href="Cubical.Relation.Binary.Order.Toset.Base.html#3309" class="Bound">x</a> <a id="3311" href="Cubical.Relation.Binary.Order.Toset.Base.html#3311" class="Bound">y</a> <a id="3313" class="Symbol">→</a> <a id="3315" href="Cubical.Relation.Binary.Order.Toset.Base.html#3309" class="Bound">x</a> <a id="3317" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">P.≤</a> <a id="3321" href="Cubical.Relation.Binary.Order.Toset.Base.html#3311" class="Bound">y</a> <a id="3323" class="Symbol">→</a> <a id="3325" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3334" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3336" href="Cubical.Relation.Binary.Order.Toset.Base.html#3309" class="Bound">x</a> <a id="3338" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">S.≤</a> <a id="3342" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3351" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3353" href="Cubical.Relation.Binary.Order.Toset.Base.html#3311" class="Bound">y</a><a id="3354" class="Symbol">)</a>
           <a id="3367" class="Symbol">(</a><a id="3368" href="Cubical.Relation.Binary.Order.Toset.Base.html#3368" class="Bound">isMonInv</a> <a id="3377" class="Symbol">:</a> <a id="3379" class="Symbol">∀</a> <a id="3381" href="Cubical.Relation.Binary.Order.Toset.Base.html#3381" class="Bound">x</a> <a id="3383" href="Cubical.Relation.Binary.Order.Toset.Base.html#3383" class="Bound">y</a> <a id="3385" class="Symbol">→</a> <a id="3387" href="Cubical.Relation.Binary.Order.Toset.Base.html#3381" class="Bound">x</a> <a id="3389" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">S.≤</a> <a id="3393" href="Cubical.Relation.Binary.Order.Toset.Base.html#3383" class="Bound">y</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3403" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3405" href="Cubical.Relation.Binary.Order.Toset.Base.html#3381" class="Bound">x</a> <a id="3407" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">P.≤</a> <a id="3411" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3417" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3419" href="Cubical.Relation.Binary.Order.Toset.Base.html#3383" class="Bound">y</a><a id="3420" class="Symbol">)</a> <a id="3422" class="Keyword">where</a>
    <a id="3432" class="Keyword">open</a> <a id="3437" href="Cubical.Relation.Binary.Order.Toset.Base.html#1700" class="Module">IsTosetEquiv</a>
    <a id="3454" class="Keyword">open</a> <a id="3459" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Module">IsToset</a>

    <a id="3472" href="Cubical.Relation.Binary.Order.Toset.Base.html#3472" class="Function">makeIsTosetEquiv</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Cubical.Relation.Binary.Order.Toset.Base.html#1700" class="Record">IsTosetEquiv</a> <a id="3504" class="Symbol">(</a><a id="3505" href="Cubical.Relation.Binary.Order.Toset.Base.html#3147" class="Bound">P</a> <a id="3507" class="Symbol">.</a><a id="3508" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3511" class="Symbol">)</a> <a id="3513" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Cubical.Relation.Binary.Order.Toset.Base.html#3166" class="Bound">S</a> <a id="3518" class="Symbol">.</a><a id="3519" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3522" class="Symbol">)</a>
    <a id="3528" href="Cubical.Relation.Binary.Order.Toset.Base.html#1975" class="Field">pres≤</a> <a id="3534" href="Cubical.Relation.Binary.Order.Toset.Base.html#3472" class="Function">makeIsTosetEquiv</a> <a id="3551" href="Cubical.Relation.Binary.Order.Toset.Base.html#3551" class="Bound">x</a> <a id="3553" href="Cubical.Relation.Binary.Order.Toset.Base.html#3553" class="Bound">y</a> <a id="3555" class="Symbol">=</a> <a id="3557" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Function">P.isToset</a> <a id="3585" class="Symbol">.</a><a id="3586" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">is-prop-valued</a> <a id="3601" class="Symbol">_</a> <a id="3603" class="Symbol">_)</a>
                                                  <a id="3656" class="Symbol">(</a><a id="3657" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Function">S.isToset</a> <a id="3667" class="Symbol">.</a><a id="3668" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">is-prop-valued</a> <a id="3683" class="Symbol">_</a> <a id="3685" class="Symbol">_)</a>
                                                  <a id="3738" class="Symbol">(</a><a id="3739" href="Cubical.Relation.Binary.Order.Toset.Base.html#3299" class="Bound">isMon</a> <a id="3745" class="Symbol">_</a> <a id="3747" class="Symbol">_)</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Cubical.Relation.Binary.Order.Toset.Base.html#3784" class="Function">isMonInv&#39;</a> <a id="3761" class="Symbol">_</a> <a id="3763" class="Symbol">_)</a>
      <a id="3772" class="Keyword">where</a>
      <a id="3784" href="Cubical.Relation.Binary.Order.Toset.Base.html#3784" class="Function">isMonInv&#39;</a> <a id="3794" class="Symbol">:</a> <a id="3796" class="Symbol">∀</a> <a id="3798" href="Cubical.Relation.Binary.Order.Toset.Base.html#3798" class="Bound">x</a> <a id="3800" href="Cubical.Relation.Binary.Order.Toset.Base.html#3800" class="Bound">y</a> <a id="3802" class="Symbol">→</a> <a id="3804" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3813" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3815" href="Cubical.Relation.Binary.Order.Toset.Base.html#3798" class="Bound">x</a> <a id="3817" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">S.≤</a> <a id="3821" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3830" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3832" href="Cubical.Relation.Binary.Order.Toset.Base.html#3800" class="Bound">y</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Cubical.Relation.Binary.Order.Toset.Base.html#3798" class="Bound">x</a> <a id="3838" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">P.≤</a> <a id="3842" href="Cubical.Relation.Binary.Order.Toset.Base.html#3800" class="Bound">y</a>
      <a id="3850" href="Cubical.Relation.Binary.Order.Toset.Base.html#3784" class="Function">isMonInv&#39;</a> <a id="3860" href="Cubical.Relation.Binary.Order.Toset.Base.html#3860" class="Bound">x</a> <a id="3862" href="Cubical.Relation.Binary.Order.Toset.Base.html#3862" class="Bound">y</a> <a id="3864" href="Cubical.Relation.Binary.Order.Toset.Base.html#3864" class="Bound">ex≤ey</a> <a id="3870" class="Symbol">=</a> <a id="3872" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3882" class="Symbol">(λ</a> <a id="3885" href="Cubical.Relation.Binary.Order.Toset.Base.html#3885" class="Bound">i</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3895" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3897" href="Cubical.Relation.Binary.Order.Toset.Base.html#3860" class="Bound">x</a> <a id="3899" href="Cubical.Relation.Binary.Order.Toset.Base.html#3885" class="Bound">i</a> <a id="3901" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">P.≤</a> <a id="3905" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3911" href="Cubical.Relation.Binary.Order.Toset.Base.html#3185" class="Bound">e</a> <a id="3913" href="Cubical.Relation.Binary.Order.Toset.Base.html#3862" class="Bound">y</a> <a id="3915" href="Cubical.Relation.Binary.Order.Toset.Base.html#3885" class="Bound">i</a><a id="3916" class="Symbol">)</a> <a id="3918" class="Symbol">(</a><a id="3919" href="Cubical.Relation.Binary.Order.Toset.Base.html#3368" class="Bound">isMonInv</a> <a id="3928" class="Symbol">_</a> <a id="3930" class="Symbol">_</a> <a id="3932" href="Cubical.Relation.Binary.Order.Toset.Base.html#3864" class="Bound">ex≤ey</a><a id="3937" class="Symbol">)</a>


<a id="3941" class="Keyword">module</a> <a id="TosetReasoning"></a><a id="3948" href="Cubical.Relation.Binary.Order.Toset.Base.html#3948" class="Module">TosetReasoning</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Relation.Binary.Order.Toset.Base.html#3964" class="Bound">P&#39;</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="3975" href="Cubical.Relation.Binary.Order.Toset.Base.html#873" class="Generalizable">ℓ</a> <a id="3977" href="Cubical.Relation.Binary.Order.Toset.Base.html#875" class="Generalizable">ℓ&#39;</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Keyword">where</a>
 <a id="3988" class="Keyword">private</a> <a id="TosetReasoning.P"></a><a id="3996" href="Cubical.Relation.Binary.Order.Toset.Base.html#3996" class="Function">P</a> <a id="3998" class="Symbol">=</a> <a id="4000" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4004" href="Cubical.Relation.Binary.Order.Toset.Base.html#3964" class="Bound">P&#39;</a>
 <a id="4008" class="Keyword">open</a> <a id="4013" href="Cubical.Relation.Binary.Order.Toset.Base.html#1283" class="Module">TosetStr</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4027" href="Cubical.Relation.Binary.Order.Toset.Base.html#3964" class="Bound">P&#39;</a><a id="4029" class="Symbol">)</a>
 <a id="4032" class="Keyword">open</a> <a id="4037" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Module">IsToset</a>

 <a id="TosetReasoning._≤⟨_⟩_"></a><a id="4047" href="Cubical.Relation.Binary.Order.Toset.Base.html#4047" class="Function Operator">_≤⟨_⟩_</a> <a id="4054" class="Symbol">:</a> <a id="4056" class="Symbol">(</a><a id="4057" href="Cubical.Relation.Binary.Order.Toset.Base.html#4057" class="Bound">x</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Cubical.Relation.Binary.Order.Toset.Base.html#3996" class="Function">P</a><a id="4062" class="Symbol">)</a> <a id="4064" class="Symbol">{</a><a id="4065" href="Cubical.Relation.Binary.Order.Toset.Base.html#4065" class="Bound">y</a> <a id="4067" href="Cubical.Relation.Binary.Order.Toset.Base.html#4067" class="Bound">z</a> <a id="4069" class="Symbol">:</a> <a id="4071" href="Cubical.Relation.Binary.Order.Toset.Base.html#3996" class="Function">P</a><a id="4072" class="Symbol">}</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="Cubical.Relation.Binary.Order.Toset.Base.html#4057" class="Bound">x</a> <a id="4078" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">≤</a> <a id="4080" href="Cubical.Relation.Binary.Order.Toset.Base.html#4065" class="Bound">y</a> <a id="4082" class="Symbol">→</a> <a id="4084" href="Cubical.Relation.Binary.Order.Toset.Base.html#4065" class="Bound">y</a> <a id="4086" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">≤</a> <a id="4088" href="Cubical.Relation.Binary.Order.Toset.Base.html#4067" class="Bound">z</a> <a id="4090" class="Symbol">→</a> <a id="4092" href="Cubical.Relation.Binary.Order.Toset.Base.html#4057" class="Bound">x</a> <a id="4094" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">≤</a> <a id="4096" href="Cubical.Relation.Binary.Order.Toset.Base.html#4067" class="Bound">z</a>
 <a id="4099" href="Cubical.Relation.Binary.Order.Toset.Base.html#4099" class="Bound">x</a> <a id="4101" href="Cubical.Relation.Binary.Order.Toset.Base.html#4047" class="Function Operator">≤⟨</a> <a id="4104" href="Cubical.Relation.Binary.Order.Toset.Base.html#4104" class="Bound">p</a> <a id="4106" href="Cubical.Relation.Binary.Order.Toset.Base.html#4047" class="Function Operator">⟩</a> <a id="4108" href="Cubical.Relation.Binary.Order.Toset.Base.html#4108" class="Bound">q</a> <a id="4110" class="Symbol">=</a> <a id="4112" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Function">isToset</a> <a id="4120" class="Symbol">.</a><a id="4121" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">is-trans</a> <a id="4130" href="Cubical.Relation.Binary.Order.Toset.Base.html#4099" class="Bound">x</a> <a id="4132" class="Symbol">_</a> <a id="4134" class="Symbol">_</a> <a id="4136" href="Cubical.Relation.Binary.Order.Toset.Base.html#4104" class="Bound">p</a> <a id="4138" href="Cubical.Relation.Binary.Order.Toset.Base.html#4108" class="Bound">q</a>

 <a id="TosetReasoning._◾"></a><a id="4142" href="Cubical.Relation.Binary.Order.Toset.Base.html#4142" class="Function Operator">_◾</a> <a id="4145" class="Symbol">:</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.Relation.Binary.Order.Toset.Base.html#4148" class="Bound">x</a> <a id="4150" class="Symbol">:</a> <a id="4152" href="Cubical.Relation.Binary.Order.Toset.Base.html#3996" class="Function">P</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Cubical.Relation.Binary.Order.Toset.Base.html#4148" class="Bound">x</a> <a id="4159" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Function Operator">≤</a> <a id="4161" href="Cubical.Relation.Binary.Order.Toset.Base.html#4148" class="Bound">x</a>
 <a id="4164" href="Cubical.Relation.Binary.Order.Toset.Base.html#4164" class="Bound">x</a> <a id="4166" href="Cubical.Relation.Binary.Order.Toset.Base.html#4142" class="Function Operator">◾</a> <a id="4168" class="Symbol">=</a> <a id="4170" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Function">isToset</a> <a id="4178" class="Symbol">.</a><a id="4179" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">is-refl</a> <a id="4187" href="Cubical.Relation.Binary.Order.Toset.Base.html#4164" class="Bound">x</a>

 <a id="4191" class="Keyword">infixr</a> <a id="4198" class="Number">0</a> <a id="4200" href="Cubical.Relation.Binary.Order.Toset.Base.html#4047" class="Function Operator">_≤⟨_⟩_</a>
 <a id="4208" class="Keyword">infix</a>  <a id="4215" class="Number">1</a> <a id="4217" href="Cubical.Relation.Binary.Order.Toset.Base.html#4142" class="Function Operator">_◾</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Toset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Toset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Toset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Toset.Properties</a> <a id="55" class="Keyword">where</a>

<a id="62" class="Keyword">open</a> <a id="67" class="Keyword">import</a> <a id="74" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="122" class="Symbol">as</a> <a id="125" class="Module">⊎</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="158" class="Symbol">as</a> <a id="161" class="Module">⊥</a>

<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>

<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="456" class="Symbol">as</a> <a id="459" class="Module">∥₁</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="504" class="Keyword">open</a> <a id="509" class="Keyword">import</a> <a id="516" href="Cubical.Relation.Binary.Order.Proset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Proset.Properties</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Cubical.Relation.Binary.Order.Poset.html" class="Module">Cubical.Relation.Binary.Order.Poset</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Cubical.Relation.Binary.Order.Toset.Base.html" class="Module">Cubical.Relation.Binary.Order.Toset.Base</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Cubical.Relation.Binary.Order.Loset.Base.html" class="Module">Cubical.Relation.Binary.Order.Loset.Base</a>

<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="757" class="Keyword">private</a>
  <a id="767" class="Keyword">variable</a>
    <a id="780" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="782" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a> <a id="785" href="Cubical.Relation.Binary.Order.Toset.Properties.html#785" class="Generalizable">ℓ&#39;&#39;</a> <a id="789" class="Symbol">:</a> <a id="791" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="798" class="Keyword">module</a> <a id="805" href="Cubical.Relation.Binary.Order.Toset.Properties.html#805" class="Module">_</a>
  <a id="809" class="Symbol">{</a><a id="810" href="Cubical.Relation.Binary.Order.Toset.Properties.html#810" class="Bound">A</a> <a id="812" class="Symbol">:</a> <a id="814" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="819" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a><a id="820" class="Symbol">}</a>
  <a id="824" class="Symbol">{</a><a id="825" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="827" class="Symbol">:</a> <a id="829" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="833" href="Cubical.Relation.Binary.Order.Toset.Properties.html#810" class="Bound">A</a> <a id="835" href="Cubical.Relation.Binary.Order.Toset.Properties.html#810" class="Bound">A</a> <a id="837" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a><a id="839" class="Symbol">}</a>
  <a id="843" class="Keyword">where</a>

  <a id="852" class="Keyword">open</a> <a id="857" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="875" href="Cubical.Relation.Binary.Order.Toset.Properties.html#875" class="Function">isToset→isPoset</a> <a id="891" class="Symbol">:</a> <a id="893" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="901" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="903" class="Symbol">→</a> <a id="905" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="913" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a>
  <a id="917" href="Cubical.Relation.Binary.Order.Toset.Properties.html#875" class="Function">isToset→isPoset</a> <a id="933" href="Cubical.Relation.Binary.Order.Toset.Properties.html#933" class="Bound">toset</a> <a id="939" class="Symbol">=</a> <a id="941" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a>
                          <a id="975" class="Symbol">(</a><a id="976" href="Cubical.Relation.Binary.Order.Toset.Base.html#1036" class="Field">IsToset.is-set</a> <a id="991" href="Cubical.Relation.Binary.Order.Toset.Properties.html#933" class="Bound">toset</a><a id="996" class="Symbol">)</a>
                          <a id="1024" class="Symbol">(</a><a id="1025" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">IsToset.is-prop-valued</a> <a id="1048" href="Cubical.Relation.Binary.Order.Toset.Properties.html#933" class="Bound">toset</a><a id="1053" class="Symbol">)</a>
                          <a id="1081" class="Symbol">(</a><a id="1082" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="1098" href="Cubical.Relation.Binary.Order.Toset.Properties.html#933" class="Bound">toset</a><a id="1103" class="Symbol">)</a>
                          <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="1149" href="Cubical.Relation.Binary.Order.Toset.Properties.html#933" class="Bound">toset</a><a id="1154" class="Symbol">)</a>
                          <a id="1182" class="Symbol">(</a><a id="1183" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="1202" href="Cubical.Relation.Binary.Order.Toset.Properties.html#933" class="Bound">toset</a><a id="1207" class="Symbol">)</a>

  <a id="1212" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1212" class="Function">isTosetDecidable→Discrete</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="1248" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="1264" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1277" href="Cubical.Relation.Binary.Order.Toset.Properties.html#810" class="Bound">A</a>
  <a id="1281" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1212" class="Function">isTosetDecidable→Discrete</a> <a id="1307" class="Symbol">=</a> <a id="1309" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1123" class="Function">isPosetDecidable→Discrete</a> <a id="1335" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1337" href="Cubical.Relation.Binary.Order.Toset.Properties.html#875" class="Function">isToset→isPoset</a>

  <a id="1356" class="Keyword">private</a>
    <a id="1368" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1368" class="Function">transirrefl</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1390" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="1404" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="1430" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a><a id="1431" class="Symbol">)</a>
    <a id="1437" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1368" class="Function">transirrefl</a> <a id="1449" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1449" class="Bound">trans</a> <a id="1455" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1455" class="Bound">anti</a> <a id="1460" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1460" class="Bound">a</a> <a id="1462" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1462" class="Bound">b</a> <a id="1464" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1464" class="Bound">c</a> <a id="1466" class="Symbol">(</a><a id="1467" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1467" class="Bound">Rab</a> <a id="1471" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1473" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1473" class="Bound">¬a≡b</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1480" class="Bound">Rbc</a> <a id="1484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1486" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1486" class="Bound">¬b≡c</a><a id="1490" class="Symbol">)</a>
      <a id="1498" class="Symbol">=</a> <a id="1500" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1449" class="Bound">trans</a> <a id="1506" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1460" class="Bound">a</a> <a id="1508" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1462" class="Bound">b</a> <a id="1510" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1464" class="Bound">c</a> <a id="1512" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1467" class="Bound">Rab</a> <a id="1516" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1480" class="Bound">Rbc</a>
      <a id="1526" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1528" class="Symbol">λ</a> <a id="1530" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1530" class="Bound">a≡c</a> <a id="1534" class="Symbol">→</a> <a id="1536" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1473" class="Bound">¬a≡b</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1455" class="Bound">anti</a> <a id="1547" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1460" class="Bound">a</a> <a id="1549" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1462" class="Bound">b</a> <a id="1551" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1467" class="Bound">Rab</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="1565" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1462" class="Bound">b</a><a id="1566" class="Symbol">)</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1573" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1530" class="Bound">a≡c</a><a id="1576" class="Symbol">)</a> <a id="1578" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1480" class="Bound">Rbc</a><a id="1581" class="Symbol">))</a>

  <a id="1587" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1587" class="Function">isToset→isLosetIrreflKernel</a> <a id="1615" class="Symbol">:</a> <a id="1617" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="1625" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="1641" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Cubical.Relation.Binary.Order.Loset.Base.html#1016" class="Record">IsLoset</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="1667" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a><a id="1668" class="Symbol">)</a>
  <a id="1672" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1587" class="Function">isToset→isLosetIrreflKernel</a> <a id="1700" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="1706" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1706" class="Bound">dec</a>
    <a id="1714" class="Symbol">=</a> <a id="1716" href="Cubical.Relation.Binary.Order.Loset.Base.html#1119" class="InductiveConstructor">isloset</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.Relation.Binary.Order.Toset.Base.html#1036" class="Field">IsToset.is-set</a> <a id="1740" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a><a id="1745" class="Symbol">)</a>
              <a id="1761" class="Symbol">(λ</a> <a id="1764" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1764" class="Bound">a</a> <a id="1766" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1766" class="Bound">b</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">IsToset.is-prop-valued</a> <a id="1802" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="1808" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1764" class="Bound">a</a> <a id="1810" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1766" class="Bound">b</a><a id="1811" class="Symbol">)</a>
                               <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1764" class="Bound">a</a> <a id="1856" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1858" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1766" class="Bound">b</a><a id="1859" class="Symbol">)))</a>
              <a id="1877" class="Symbol">(</a><a id="1878" href="Cubical.Relation.Binary.Base.html#7500" class="Function">isIrreflIrreflKernel</a> <a id="1899" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a><a id="1900" class="Symbol">)</a>
              <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1368" class="Function">transirrefl</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="1947" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a><a id="1952" class="Symbol">)</a>
                           <a id="1981" class="Symbol">(</a><a id="1982" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="2001" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a><a id="2006" class="Symbol">))</a>
              <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.Relation.Binary.Base.html#2699" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="2062" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a><a id="2063" class="Symbol">)</a>
                                       <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Relation.Binary.Base.html#7500" class="Function">isIrreflIrreflKernel</a> <a id="2126" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a>
                                       <a id="2167" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2169" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1368" class="Function">transirrefl</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="2199" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a><a id="2204" class="Symbol">)</a>
                                                     <a id="2259" class="Symbol">(</a><a id="2260" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="2279" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a><a id="2284" class="Symbol">)))</a>
              <a id="2302" class="Symbol">(λ</a> <a id="2305" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2305" class="Bound">a</a> <a id="2307" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2307" class="Bound">c</a> <a id="2309" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2309" class="Bound">b</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2312" class="Bound">Rac</a> <a id="2316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2318" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2318" class="Bound">¬a≡c</a><a id="2322" class="Symbol">)</a>
                <a id="2340" class="Symbol">→</a> <a id="2342" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="2349" class="Symbol">(λ</a> <a id="2352" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2352" class="Bound">a≡b</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">∥₁.map</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a>
                         <a id="2397" class="Symbol">(λ</a> <a id="2400" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2400" class="Bound">Rbc</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2400" class="Bound">Rbc</a> <a id="2415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2417" class="Symbol">λ</a> <a id="2419" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2419" class="Bound">b≡c</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2318" class="Bound">¬a≡c</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2352" class="Bound">a≡b</a> <a id="2435" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2437" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2419" class="Bound">b≡c</a><a id="2440" class="Symbol">)))</a>
                                <a id="2476" class="Symbol">λ</a> <a id="2478" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2478" class="Bound">Rcb</a> <a id="2482" class="Symbol">→</a> <a id="2484" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2318" class="Bound">¬a≡c</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="2516" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="2522" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2305" class="Bound">a</a> <a id="2524" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2307" class="Bound">c</a> <a id="2526" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2312" class="Bound">Rac</a>
                                              <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2583" class="Symbol">(λ</a> <a id="2586" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2586" class="Bound">x</a> <a id="2588" class="Symbol">→</a> <a id="2590" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="2592" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2307" class="Bound">c</a> <a id="2594" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2586" class="Bound">x</a><a id="2595" class="Symbol">)</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2602" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2352" class="Bound">a≡b</a><a id="2605" class="Symbol">)</a> <a id="2607" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2478" class="Bound">Rcb</a><a id="2610" class="Symbol">))))</a>
                                  <a id="2649" class="Symbol">(</a><a id="2650" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="2667" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="2673" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2309" class="Bound">b</a> <a id="2675" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2307" class="Bound">c</a><a id="2676" class="Symbol">))</a>
                         <a id="2704" class="Symbol">(λ</a> <a id="2707" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2707" class="Bound">¬a≡b</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="Cubical.HITs.PropositionalTruncation.Properties.html#6758" class="Function">∥₁.map</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="2728" class="Symbol">(λ</a> <a id="2731" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2731" class="Bound">Rab</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2731" class="Bound">Rab</a> <a id="2741" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2743" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2707" class="Bound">¬a≡b</a><a id="2747" class="Symbol">)</a>
                                   <a id="2784" class="Symbol">(λ</a> <a id="2787" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2787" class="Bound">Rba</a> <a id="2791" class="Symbol">→</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="2811" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="2817" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2309" class="Bound">b</a> <a id="2819" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2305" class="Bound">a</a> <a id="2821" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2307" class="Bound">c</a> <a id="2823" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2787" class="Bound">Rba</a> <a id="2827" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2312" class="Bound">Rac</a><a id="2830" class="Symbol">)</a>
                                   <a id="2867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2869" class="Symbol">λ</a> <a id="2871" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2871" class="Bound">b≡c</a> <a id="2875" class="Symbol">→</a> <a id="2877" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2707" class="Bound">¬a≡b</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="2902" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="2908" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2305" class="Bound">a</a> <a id="2910" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2309" class="Bound">b</a>
                                       <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2958" class="Symbol">(λ</a> <a id="2961" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2961" class="Bound">x</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="2967" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2305" class="Bound">a</a> <a id="2969" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2961" class="Bound">x</a><a id="2970" class="Symbol">)</a> <a id="2972" class="Symbol">(</a><a id="2973" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2977" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2871" class="Bound">b≡c</a><a id="2980" class="Symbol">)</a> <a id="2982" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2312" class="Bound">Rac</a><a id="2985" class="Symbol">)</a> <a id="2987" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2787" class="Bound">Rba</a><a id="2990" class="Symbol">)))</a>
                                 <a id="3027" class="Symbol">(</a><a id="3028" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="3045" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="3051" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2305" class="Bound">a</a> <a id="3053" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2309" class="Bound">b</a><a id="3054" class="Symbol">))</a>
                         <a id="3082" class="Symbol">(</a><a id="3083" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4111" class="Function">disc</a> <a id="3088" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2305" class="Bound">a</a> <a id="3090" href="Cubical.Relation.Binary.Order.Toset.Properties.html#2309" class="Bound">b</a><a id="3091" class="Symbol">))</a>
               <a id="3109" class="Symbol">λ</a> <a id="3111" class="Symbol">{</a> <a id="3113" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a> <a id="3115" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3118" class="Bound">¬¬Rab</a> <a id="3124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3126" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3126" class="Bound">¬¬Rba</a><a id="3131" class="Symbol">)</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="3154" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="3160" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a> <a id="3162" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a>
                                         <a id="3205" class="Symbol">(</a><a id="3206" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="3213" class="Symbol">(λ</a> <a id="3216" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3216" class="Bound">Rab</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3216" class="Bound">Rab</a><a id="3225" class="Symbol">)</a>
                                           <a id="3270" class="Symbol">(λ</a> <a id="3273" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3273" class="Bound">¬Rab</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="3294" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
                                             <a id="3347" class="Symbol">(</a><a id="3348" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="3354" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3273" class="Bound">¬Rab</a> <a id="3359" class="Symbol">λ</a> <a id="3361" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3361" class="Bound">Rba</a> <a id="3365" class="Symbol">→</a> <a id="3367" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3126" class="Bound">¬¬Rba</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3361" class="Bound">Rba</a> <a id="3378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                               <a id="3427" class="Symbol">(λ</a> <a id="3430" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3430" class="Bound">b≡a</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3273" class="Bound">¬Rab</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3448" class="Symbol">(λ</a> <a id="3451" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3451" class="Bound">x</a> <a id="3453" class="Symbol">→</a> <a id="3455" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="3457" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3451" class="Bound">x</a> <a id="3459" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a><a id="3460" class="Symbol">)</a> <a id="3462" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3430" class="Bound">b≡a</a>
                                                 <a id="3515" class="Symbol">(</a><a id="3516" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="3532" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="3538" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a><a id="3539" class="Symbol">)))))</a>
                                             <a id="3590" class="Symbol">(</a><a id="3591" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="3608" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="3614" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a> <a id="3616" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a><a id="3617" class="Symbol">)))</a> <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1706" class="Bound">dec</a> <a id="3626" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a> <a id="3628" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a><a id="3629" class="Symbol">))</a>
                                         <a id="3673" class="Symbol">(</a><a id="3674" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="3681" class="Symbol">(λ</a> <a id="3684" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3684" class="Bound">Rba</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3684" class="Bound">Rba</a><a id="3693" class="Symbol">)</a>
                                           <a id="3738" class="Symbol">(λ</a> <a id="3741" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3741" class="Bound">¬Rba</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="3762" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
                                             <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="3822" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3741" class="Bound">¬Rba</a> <a id="3827" class="Symbol">λ</a> <a id="3829" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3829" class="Bound">Rab</a> <a id="3833" class="Symbol">→</a> <a id="3835" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3118" class="Bound">¬¬Rab</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3829" class="Bound">Rab</a> <a id="3846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                               <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3898" class="Bound">a≡b</a> <a id="3902" class="Symbol">→</a> <a id="3904" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3741" class="Bound">¬Rba</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3916" class="Symbol">(λ</a> <a id="3919" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3919" class="Bound">x</a> <a id="3921" class="Symbol">→</a> <a id="3923" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="3925" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3919" class="Bound">x</a> <a id="3927" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a><a id="3928" class="Symbol">)</a> <a id="3930" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3898" class="Bound">a≡b</a>
                                                 <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="4000" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="4006" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a><a id="4007" class="Symbol">)))))</a>
                                             <a id="4058" class="Symbol">(</a><a id="4059" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="4076" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="4082" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a> <a id="4084" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a><a id="4085" class="Symbol">)))</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1706" class="Bound">dec</a> <a id="4094" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3115" class="Bound">b</a> <a id="4096" href="Cubical.Relation.Binary.Order.Toset.Properties.html#3113" class="Bound">a</a><a id="4097" class="Symbol">))}</a>
    <a id="4105" class="Keyword">where</a> <a id="4111" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4111" class="Function">disc</a> <a id="4116" class="Symbol">:</a> <a id="4118" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4127" href="Cubical.Relation.Binary.Order.Toset.Properties.html#810" class="Bound">A</a>
          <a id="4139" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4111" class="Function">disc</a> <a id="4144" class="Symbol">=</a> <a id="4146" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1212" class="Function">isTosetDecidable→Discrete</a> <a id="4172" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1700" class="Bound">toset</a> <a id="4178" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1706" class="Bound">dec</a>

  <a id="4185" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4185" class="Function">isTosetDecidable→isLosetDecidable</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="4229" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="4245" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="4275" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a><a id="4276" class="Symbol">)</a>
  <a id="4280" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4185" class="Function">isTosetDecidable→isLosetDecidable</a> <a id="4314" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4314" class="Bound">tos</a> <a id="4318" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4318" class="Bound">dec</a> <a id="4322" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4322" class="Bound">a</a> <a id="4324" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4324" class="Bound">b</a> <a id="4326" class="Keyword">with</a> <a id="4331" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4318" class="Bound">dec</a> <a id="4335" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4322" class="Bound">a</a> <a id="4337" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4324" class="Bound">b</a>
  <a id="4341" class="Symbol">...</a> <a id="4345" class="Symbol">|</a> <a id="4347" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4350" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4350" class="Bound">¬Rab</a> <a id="4355" class="Symbol">=</a> <a id="4357" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4360" class="Symbol">λ</a> <a id="4362" class="Symbol">{</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4365" class="Bound">Rab</a> <a id="4369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4371" class="Symbol">_)</a> <a id="4374" class="Symbol">→</a> <a id="4376" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4350" class="Bound">¬Rab</a> <a id="4381" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4365" class="Bound">Rab</a> <a id="4385" class="Symbol">}</a>
  <a id="4389" class="Symbol">...</a> <a id="4393" class="Symbol">|</a> <a id="4395" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4399" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4399" class="Bound">Rab</a> <a id="4403" class="Keyword">with</a> <a id="4408" class="Symbol">(</a><a id="4409" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1212" class="Function">isTosetDecidable→Discrete</a> <a id="4435" class="Bound">tos</a> <a id="4439" class="Bound">dec</a><a id="4442" class="Symbol">)</a> <a id="4444" class="Bound">a</a> <a id="4446" class="Bound">b</a>
  <a id="4450" class="Symbol">...</a>       <a id="4460" class="Symbol">|</a> <a id="4462" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4466" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4466" class="Bound">a≡b</a> <a id="4470" class="Symbol">=</a> <a id="4472" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4475" class="Symbol">λ</a> <a id="4477" class="Symbol">{</a> <a id="4479" class="Symbol">(_</a> <a id="4482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4484" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4484" class="Bound">¬a≡b</a><a id="4488" class="Symbol">)</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4484" class="Bound">¬a≡b</a> <a id="4497" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4466" class="Bound">a≡b</a> <a id="4501" class="Symbol">}</a>
  <a id="4505" class="Symbol">...</a>       <a id="4515" class="Symbol">|</a> <a id="4517" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4521" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4521" class="Bound">a≢b</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4531" class="Symbol">(</a><a id="4532" class="Bound">Rab</a> <a id="4536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4538" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4521" class="Bound">a≢b</a><a id="4541" class="Symbol">)</a>

  <a id="4546" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4546" class="Function">isTosetInduced</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="4571" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="4573" class="Symbol">→</a> <a id="4575" class="Symbol">(</a><a id="4576" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4576" class="Bound">B</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4585" href="Cubical.Relation.Binary.Order.Toset.Properties.html#785" class="Generalizable">ℓ&#39;&#39;</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">→</a> <a id="4592" class="Symbol">(</a><a id="4593" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4593" class="Bound">f</a> <a id="4595" class="Symbol">:</a> <a id="4597" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4576" class="Bound">B</a> <a id="4599" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="4601" href="Cubical.Relation.Binary.Order.Toset.Properties.html#810" class="Bound">A</a><a id="4602" class="Symbol">)</a>
                 <a id="4621" class="Symbol">→</a> <a id="4623" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="4631" class="Symbol">(</a><a id="4632" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="4648" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="4650" class="Symbol">(</a><a id="4651" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4576" class="Bound">B</a> <a id="4653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4655" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4593" class="Bound">f</a><a id="4656" class="Symbol">))</a>
  <a id="4661" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4546" class="Function">isTosetInduced</a> <a id="4676" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4676" class="Bound">tos</a> <a id="4680" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4680" class="Bound">B</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4687" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4687" class="Bound">emb</a><a id="4690" class="Symbol">)</a>
    <a id="4696" class="Symbol">=</a> <a id="4698" href="Cubical.Relation.Binary.Order.Toset.Base.html#1015" class="InductiveConstructor">istoset</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Cubical.Functions.Embedding.html#6955" class="Function">Embedding-into-isSet→isSet</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4737" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4739" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4687" class="Bound">emb</a><a id="4742" class="Symbol">)</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Cubical.Relation.Binary.Order.Toset.Base.html#1036" class="Field">IsToset.is-set</a> <a id="4760" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4676" class="Bound">tos</a><a id="4763" class="Symbol">))</a>
              <a id="4780" class="Symbol">(λ</a> <a id="4783" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4783" class="Bound">a</a> <a id="4785" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4785" class="Bound">b</a> <a id="4787" class="Symbol">→</a> <a id="4789" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">IsToset.is-prop-valued</a> <a id="4812" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4676" class="Bound">tos</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4819" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4783" class="Bound">a</a><a id="4820" class="Symbol">)</a> <a id="4822" class="Symbol">(</a><a id="4823" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4825" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4785" class="Bound">b</a><a id="4826" class="Symbol">))</a>
              <a id="4843" class="Symbol">(λ</a> <a id="4846" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4846" class="Bound">a</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="4866" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4676" class="Bound">tos</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4873" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4846" class="Bound">a</a><a id="4874" class="Symbol">))</a>
              <a id="4891" class="Symbol">(λ</a> <a id="4894" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4894" class="Bound">a</a> <a id="4896" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4896" class="Bound">b</a> <a id="4898" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4898" class="Bound">c</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="4919" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4676" class="Bound">tos</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4926" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4894" class="Bound">a</a><a id="4927" class="Symbol">)</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4932" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4896" class="Bound">b</a><a id="4933" class="Symbol">)</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="4938" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4898" class="Bound">c</a><a id="4939" class="Symbol">))</a>
              <a id="4956" class="Symbol">(λ</a> <a id="4959" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4959" class="Bound">a</a> <a id="4961" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4961" class="Bound">b</a> <a id="4963" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4963" class="Bound">a≤b</a> <a id="4967" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4967" class="Bound">b≤a</a> <a id="4971" class="Symbol">→</a> <a id="4973" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="4989" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4687" class="Bound">emb</a> <a id="4993" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4959" class="Bound">a</a> <a id="4995" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4961" class="Bound">b</a>
                <a id="5013" class="Symbol">(</a><a id="5014" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="5033" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4676" class="Bound">tos</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="5040" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4959" class="Bound">a</a><a id="5041" class="Symbol">)</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="5046" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4961" class="Bound">b</a><a id="5047" class="Symbol">)</a> <a id="5049" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4963" class="Bound">a≤b</a> <a id="5053" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4967" class="Bound">b≤a</a><a id="5056" class="Symbol">))</a>
              <a id="5073" class="Symbol">λ</a> <a id="5075" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5075" class="Bound">a</a> <a id="5077" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5077" class="Bound">b</a> <a id="5079" class="Symbol">→</a> <a id="5081" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="5098" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4676" class="Bound">tos</a> <a id="5102" class="Symbol">(</a><a id="5103" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="5105" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5075" class="Bound">a</a><a id="5106" class="Symbol">)</a> <a id="5108" class="Symbol">(</a><a id="5109" href="Cubical.Relation.Binary.Order.Toset.Properties.html#4683" class="Bound">f</a> <a id="5111" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5077" class="Bound">b</a><a id="5112" class="Symbol">)</a>

  <a id="5117" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5117" class="Function">isTosetDual</a> <a id="5129" class="Symbol">:</a> <a id="5131" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="5139" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a> <a id="5141" class="Symbol">→</a> <a id="5143" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="5157" href="Cubical.Relation.Binary.Order.Toset.Properties.html#825" class="Bound">R</a><a id="5158" class="Symbol">)</a>
  <a id="5162" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5117" class="Function">isTosetDual</a> <a id="5174" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5174" class="Bound">tos</a>
    <a id="5182" class="Symbol">=</a> <a id="5184" href="Cubical.Relation.Binary.Order.Toset.Base.html#1015" class="InductiveConstructor">istoset</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Cubical.Relation.Binary.Order.Toset.Base.html#1036" class="Field">IsToset.is-set</a> <a id="5208" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5174" class="Bound">tos</a><a id="5211" class="Symbol">)</a>
              <a id="5227" class="Symbol">(λ</a> <a id="5230" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5230" class="Bound">a</a> <a id="5232" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5232" class="Bound">b</a> <a id="5234" class="Symbol">→</a> <a id="5236" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">IsToset.is-prop-valued</a> <a id="5259" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5174" class="Bound">tos</a> <a id="5263" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5232" class="Bound">b</a> <a id="5265" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5230" class="Bound">a</a><a id="5266" class="Symbol">)</a>
              <a id="5282" class="Symbol">(</a><a id="5283" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="5299" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5174" class="Bound">tos</a><a id="5302" class="Symbol">)</a>
              <a id="5318" class="Symbol">(λ</a> <a id="5321" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5321" class="Bound">a</a> <a id="5323" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5323" class="Bound">b</a> <a id="5325" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5325" class="Bound">c</a> <a id="5327" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5327" class="Bound">Rab</a> <a id="5331" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5331" class="Bound">Rbc</a> <a id="5335" class="Symbol">→</a> <a id="5337" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="5354" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5174" class="Bound">tos</a> <a id="5358" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5325" class="Bound">c</a> <a id="5360" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5323" class="Bound">b</a> <a id="5362" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5321" class="Bound">a</a> <a id="5364" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5331" class="Bound">Rbc</a> <a id="5368" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5327" class="Bound">Rab</a><a id="5371" class="Symbol">)</a>
              <a id="5387" class="Symbol">(λ</a> <a id="5390" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5390" class="Bound">a</a> <a id="5392" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5392" class="Bound">b</a> <a id="5394" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5394" class="Bound">Rab</a> <a id="5398" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5398" class="Bound">Rba</a> <a id="5402" class="Symbol">→</a> <a id="5404" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="5423" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5174" class="Bound">tos</a> <a id="5427" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5390" class="Bound">a</a> <a id="5429" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5392" class="Bound">b</a> <a id="5431" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5398" class="Bound">Rba</a> <a id="5435" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5394" class="Bound">Rab</a><a id="5438" class="Symbol">)</a>
               <a id="5455" class="Symbol">λ</a> <a id="5457" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5457" class="Bound">a</a> <a id="5459" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5459" class="Bound">b</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="5480" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5174" class="Bound">tos</a> <a id="5484" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5459" class="Bound">b</a> <a id="5486" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5457" class="Bound">a</a>

<a id="Toset→Poset"></a><a id="5489" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="5501" class="Symbol">:</a> <a id="5503" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="5509" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="5511" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="5522" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="5524" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a>
<a id="5527" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="5539" class="Symbol">(_</a> <a id="5542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5544" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5544" class="Bound">tos</a><a id="5547" class="Symbol">)</a>
  <a id="5551" class="Symbol">=</a> <a id="5553" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="5559" class="Symbol">_</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">TosetStr._≤_</a> <a id="5575" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5544" class="Bound">tos</a><a id="5578" class="Symbol">)</a>
            <a id="5592" class="Symbol">(</a><a id="5593" href="Cubical.Relation.Binary.Order.Toset.Properties.html#875" class="Function">isToset→isPoset</a> <a id="5609" class="Symbol">(</a><a id="5610" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">TosetStr.isToset</a> <a id="5627" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5544" class="Bound">tos</a><a id="5630" class="Symbol">))</a>

<a id="Toset→Loset"></a><a id="5634" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5634" class="Function">Toset→Loset</a> <a id="5646" class="Symbol">:</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5649" class="Bound">tos</a> <a id="5653" class="Symbol">:</a> <a id="5655" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="5661" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="5663" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a><a id="5665" class="Symbol">)</a>
            <a id="5679" class="Symbol">→</a> <a id="5681" href="Cubical.Relation.Binary.Base.html#4462" class="Function">BinaryRelation.isDecidable</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">TosetStr._≤_</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5727" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5649" class="Bound">tos</a><a id="5730" class="Symbol">))</a>
            <a id="5745" class="Symbol">→</a> <a id="5747" href="Cubical.Relation.Binary.Order.Loset.Base.html#1641" class="Function">Loset</a> <a id="5753" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5762" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="5764" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5634" class="Function">Toset→Loset</a> <a id="5780" class="Symbol">(_</a> <a id="5783" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5785" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5785" class="Bound">tos</a><a id="5788" class="Symbol">)</a> <a id="5790" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5790" class="Bound">dec</a>
  <a id="5796" class="Symbol">=</a> <a id="5798" href="Cubical.Relation.Binary.Order.Loset.Base.html#1734" class="Function">loset</a> <a id="5804" class="Symbol">_</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Cubical.Relation.Binary.Base.html#3073" class="Function">BinaryRelation.IrreflKernel</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">TosetStr._≤_</a> <a id="5849" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5785" class="Bound">tos</a><a id="5852" class="Symbol">))</a>
            <a id="5867" class="Symbol">(</a><a id="5868" href="Cubical.Relation.Binary.Order.Toset.Properties.html#1587" class="Function">isToset→isLosetIrreflKernel</a> <a id="5896" class="Symbol">(</a><a id="5897" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">TosetStr.isToset</a> <a id="5914" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5785" class="Bound">tos</a><a id="5917" class="Symbol">)</a> <a id="5919" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5790" class="Bound">dec</a><a id="5922" class="Symbol">)</a>

<a id="DualToset"></a><a id="5925" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5925" class="Function">DualToset</a> <a id="5935" class="Symbol">:</a> <a id="5937" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="5943" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="5945" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a> <a id="5948" class="Symbol">→</a> <a id="5950" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="5956" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="5958" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a>
<a id="5961" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5925" class="Function">DualToset</a> <a id="5971" class="Symbol">(_</a> <a id="5974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5976" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5976" class="Bound">tos</a><a id="5979" class="Symbol">)</a>
  <a id="5983" class="Symbol">=</a> <a id="5985" href="Cubical.Relation.Binary.Order.Toset.Base.html#1582" class="Function">toset</a> <a id="5991" class="Symbol">_</a> <a id="5993" class="Symbol">(</a><a id="5994" href="Cubical.Relation.Binary.Base.html#3465" class="Function">BinaryRelation.Dual</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">TosetStr._≤_</a> <a id="6028" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5976" class="Bound">tos</a><a id="6031" class="Symbol">))</a>
            <a id="6046" class="Symbol">(</a><a id="6047" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5117" class="Function">isTosetDual</a> <a id="6059" class="Symbol">(</a><a id="6060" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">TosetStr.isToset</a> <a id="6077" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5976" class="Bound">tos</a><a id="6080" class="Symbol">))</a>

<a id="6084" class="Keyword">module</a> <a id="6091" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6091" class="Module">_</a>
  <a id="6095" class="Symbol">{</a><a id="6096" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6096" class="Bound">A</a> <a id="6098" class="Symbol">:</a> <a id="6100" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6105" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a><a id="6106" class="Symbol">}</a>
  <a id="6110" class="Symbol">{</a><a id="6111" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6111" class="Bound Operator">_≤_</a> <a id="6115" class="Symbol">:</a> <a id="6117" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6121" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6096" class="Bound">A</a> <a id="6123" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6096" class="Bound">A</a> <a id="6125" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a><a id="6127" class="Symbol">}</a>
  <a id="6131" class="Symbol">(</a><a id="6132" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6132" class="Bound">tos</a> <a id="6136" class="Symbol">:</a> <a id="6138" href="Cubical.Relation.Binary.Order.Toset.Base.html#912" class="Record">IsToset</a> <a id="6146" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6111" class="Bound Operator">_≤_</a><a id="6149" class="Symbol">)</a>
  <a id="6153" class="Keyword">where</a>

  <a id="6162" class="Keyword">private</a>
      <a id="6176" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6176" class="Function">pos</a> <a id="6180" class="Symbol">=</a> <a id="6182" href="Cubical.Relation.Binary.Order.Toset.Properties.html#875" class="Function">isToset→isPoset</a> <a id="6198" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6132" class="Bound">tos</a>

      <a id="6209" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6209" class="Function">pre</a> <a id="6213" class="Symbol">=</a> <a id="6215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="6232" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6176" class="Function">pos</a>

      <a id="6243" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6243" class="Function">prop</a> <a id="6248" class="Symbol">=</a> <a id="6250" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">IsToset.is-prop-valued</a> <a id="6273" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6132" class="Bound">tos</a>

      <a id="6284" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6284" class="Function">rfl</a> <a id="6288" class="Symbol">=</a> <a id="6290" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="6306" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6132" class="Bound">tos</a>

      <a id="6317" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6317" class="Function">anti</a> <a id="6322" class="Symbol">=</a> <a id="6324" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="6343" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6132" class="Bound">tos</a>

      <a id="6354" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6354" class="Function">trans</a> <a id="6360" class="Symbol">=</a> <a id="6362" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="6379" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6132" class="Bound">tos</a>

      <a id="6390" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6390" class="Function">total</a> <a id="6396" class="Symbol">=</a> <a id="6398" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="6415" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6132" class="Bound">tos</a>

  <a id="6422" class="Keyword">module</a> <a id="6429" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6429" class="Module">_</a>
    <a id="6435" class="Symbol">{</a><a id="6436" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6436" class="Bound">P</a> <a id="6438" class="Symbol">:</a> <a id="6440" href="Cubical.Functions.Embedding.html#14122" class="Function">Embedding</a> <a id="6450" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6096" class="Bound">A</a> <a id="6452" href="Cubical.Relation.Binary.Order.Toset.Properties.html#785" class="Generalizable">ℓ&#39;&#39;</a><a id="6455" class="Symbol">}</a>
    <a id="6461" class="Keyword">where</a>

    <a id="6472" class="Keyword">private</a>
      <a id="6486" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6486" class="Function">toA</a> <a id="6490" class="Symbol">=</a> <a id="6492" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6501" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6436" class="Bound">P</a><a id="6502" class="Symbol">)</a>

    <a id="6509" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6509" class="Function">isMinimal→isLeast</a> <a id="6527" class="Symbol">:</a> <a id="6529" class="Symbol">∀</a> <a id="6531" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6531" class="Bound">n</a> <a id="6533" class="Symbol">→</a> <a id="6535" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="6545" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6209" class="Function">pre</a> <a id="6549" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6436" class="Bound">P</a> <a id="6551" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6531" class="Bound">n</a> <a id="6553" class="Symbol">→</a> <a id="6555" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="6563" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6209" class="Function">pre</a> <a id="6567" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6436" class="Bound">P</a> <a id="6569" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6531" class="Bound">n</a>
    <a id="6575" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6509" class="Function">isMinimal→isLeast</a> <a id="6593" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6593" class="Bound">n</a> <a id="6595" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6595" class="Bound">ism</a> <a id="6599" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6599" class="Bound">m</a>
      <a id="6607" class="Symbol">=</a> <a id="6609" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="6616" class="Symbol">(</a><a id="6617" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6243" class="Function">prop</a> <a id="6622" class="Symbol">_</a> <a id="6624" class="Symbol">_)</a> <a id="6627" class="Symbol">(</a><a id="6628" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="6634" class="Symbol">(λ</a> <a id="6637" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6637" class="Bound">n≤m</a> <a id="6641" class="Symbol">→</a> <a id="6643" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6637" class="Bound">n≤m</a><a id="6646" class="Symbol">)</a> <a id="6648" class="Symbol">(λ</a> <a id="6651" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6651" class="Bound">m≤n</a> <a id="6655" class="Symbol">→</a> <a id="6657" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6595" class="Bound">ism</a> <a id="6661" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6599" class="Bound">m</a> <a id="6663" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6651" class="Bound">m≤n</a><a id="6666" class="Symbol">))</a> <a id="6669" class="Symbol">(</a><a id="6670" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6390" class="Function">total</a> <a id="6676" class="Symbol">(</a><a id="6677" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6486" class="Function">toA</a> <a id="6681" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6593" class="Bound">n</a><a id="6682" class="Symbol">)</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6486" class="Function">toA</a> <a id="6689" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6599" class="Bound">m</a><a id="6690" class="Symbol">))</a>

    <a id="6698" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6698" class="Function">isMaximal→isGreatest</a> <a id="6719" class="Symbol">:</a> <a id="6721" class="Symbol">∀</a> <a id="6723" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6723" class="Bound">n</a> <a id="6725" class="Symbol">→</a> <a id="6727" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="6737" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6209" class="Function">pre</a> <a id="6741" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6436" class="Bound">P</a> <a id="6743" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6723" class="Bound">n</a> <a id="6745" class="Symbol">→</a> <a id="6747" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="6758" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6209" class="Function">pre</a> <a id="6762" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6436" class="Bound">P</a> <a id="6764" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6723" class="Bound">n</a>
    <a id="6770" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6698" class="Function">isMaximal→isGreatest</a> <a id="6791" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6791" class="Bound">n</a> <a id="6793" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6793" class="Bound">ism</a> <a id="6797" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6797" class="Bound">m</a>
      <a id="6805" class="Symbol">=</a> <a id="6807" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6243" class="Function">prop</a> <a id="6820" class="Symbol">_</a> <a id="6822" class="Symbol">_)</a> <a id="6825" class="Symbol">(</a><a id="6826" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="6832" class="Symbol">(λ</a> <a id="6835" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6835" class="Bound">n≤m</a> <a id="6839" class="Symbol">→</a> <a id="6841" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6793" class="Bound">ism</a> <a id="6845" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6797" class="Bound">m</a> <a id="6847" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6835" class="Bound">n≤m</a><a id="6850" class="Symbol">)</a> <a id="6852" class="Symbol">(λ</a> <a id="6855" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6855" class="Bound">m≤n</a> <a id="6859" class="Symbol">→</a> <a id="6861" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6855" class="Bound">m≤n</a><a id="6864" class="Symbol">))</a> <a id="6867" class="Symbol">(</a><a id="6868" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6390" class="Function">total</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6486" class="Function">toA</a> <a id="6879" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6791" class="Bound">n</a><a id="6880" class="Symbol">)</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6486" class="Function">toA</a> <a id="6887" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6797" class="Bound">m</a><a id="6888" class="Symbol">))</a>

<a id="TosetIsPseudolattice"></a><a id="6892" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6892" class="Function">TosetIsPseudolattice</a> <a id="6913" class="Symbol">:</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6916" class="Bound">tos</a> <a id="6920" class="Symbol">:</a> <a id="6922" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="6928" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="6930" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a><a id="6932" class="Symbol">)</a>
                     <a id="6955" class="Symbol">→</a> <a id="6957" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="6986" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6916" class="Bound">tos</a><a id="6989" class="Symbol">)</a>
<a id="6991" href="Cubical.Relation.Binary.Order.Toset.Properties.html#6892" class="Function">TosetIsPseudolattice</a> <a id="7012" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7012" class="Bound">tos</a> <a id="7016" class="Symbol">=</a> <a id="7018" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7267" class="Function">meet</a> <a id="7023" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7025" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7976" class="Function">join</a>
  <a id="7032" class="Keyword">where</a>
    <a id="7042" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7042" class="Function">is</a> <a id="7045" class="Symbol">=</a> <a id="7047" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">TosetStr.isToset</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7012" class="Bound">tos</a> <a id="7069" class="Symbol">.</a><a id="7070" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7073" class="Symbol">)</a>

    <a id="7080" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7080" class="Function">posis</a> <a id="7086" class="Symbol">=</a> <a id="7088" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="7118" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7012" class="Bound">tos</a> <a id="7122" class="Symbol">.</a><a id="7123" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7126" class="Symbol">)</a>

    <a id="7133" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="7138" class="Symbol">=</a> <a id="7140" href="Cubical.Relation.Binary.Order.Toset.Base.html#1057" class="Field">IsToset.is-prop-valued</a> <a id="7163" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7042" class="Function">is</a>

    <a id="7171" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7171" class="Function">rfl</a> <a id="7175" class="Symbol">=</a> <a id="7177" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="7193" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7042" class="Function">is</a>

    <a id="7201" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7201" class="Function">trans</a> <a id="7207" class="Symbol">=</a> <a id="7209" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="7226" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7042" class="Function">is</a>

    <a id="7234" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7234" class="Function">total</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="7259" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7042" class="Function">is</a>

    <a id="7267" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7267" class="Function">meet</a> <a id="7272" class="Symbol">:</a> <a id="7274" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="7298" class="Symbol">(</a><a id="7299" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="7311" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7012" class="Bound">tos</a><a id="7314" class="Symbol">)</a>
    <a id="7320" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7267" class="Function">meet</a> <a id="7325" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7325" class="Bound">a</a> <a id="7327" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7327" class="Bound">b</a> <a id="7329" class="Symbol">=</a> <a id="7331" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="7338" class="Symbol">(</a><a id="7339" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="7350" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7080" class="Function">posis</a> <a id="7356" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7325" class="Bound">a</a> <a id="7358" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7327" class="Bound">b</a><a id="7359" class="Symbol">)</a>
                 <a id="7378" class="Symbol">(</a><a id="7379" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a>
                   <a id="7404" class="Symbol">(λ</a> <a id="7407" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7407" class="Bound">a≤b</a> <a id="7411" class="Symbol">→</a> <a id="7413" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7325" class="Bound">a</a> <a id="7415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="7438" class="Symbol">λ</a> <a id="7440" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7440" class="Bound">x</a> <a id="7442" class="Symbol">→</a> <a id="7444" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a>
                             <a id="7490" class="Symbol">(</a><a id="7491" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="7496" class="Symbol">_</a> <a id="7498" class="Symbol">_)</a>
                             <a id="7530" class="Symbol">(</a><a id="7531" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="7539" class="Symbol">(</a><a id="7540" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="7545" class="Symbol">_</a> <a id="7547" class="Symbol">_)</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="7556" class="Symbol">_</a> <a id="7558" class="Symbol">_))</a>
                             <a id="7591" class="Symbol">(λ</a> <a id="7594" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7594" class="Bound">x≤a</a> <a id="7598" class="Symbol">→</a> <a id="7600" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7594" class="Bound">x≤a</a> <a id="7604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7201" class="Function">trans</a> <a id="7613" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7440" class="Bound">x</a> <a id="7615" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7325" class="Bound">a</a> <a id="7617" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7327" class="Bound">b</a> <a id="7619" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7594" class="Bound">x≤a</a> <a id="7623" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7407" class="Bound">a≤b</a><a id="7626" class="Symbol">))</a>
                              <a id="7659" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7662" class="Symbol">)</a>
                   <a id="7683" class="Symbol">(λ</a> <a id="7686" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7686" class="Bound">b≤a</a> <a id="7690" class="Symbol">→</a> <a id="7692" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7327" class="Bound">b</a> <a id="7694" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="7717" class="Symbol">λ</a> <a id="7719" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7719" class="Bound">x</a> <a id="7721" class="Symbol">→</a> <a id="7723" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a>
                             <a id="7769" class="Symbol">(</a><a id="7770" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="7775" class="Symbol">_</a> <a id="7777" class="Symbol">_)</a>
                             <a id="7809" class="Symbol">(</a><a id="7810" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="7818" class="Symbol">(</a><a id="7819" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="7824" class="Symbol">_</a> <a id="7826" class="Symbol">_)</a> <a id="7829" class="Symbol">(</a><a id="7830" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="7835" class="Symbol">_</a> <a id="7837" class="Symbol">_))</a>
                             <a id="7870" class="Symbol">(λ</a> <a id="7873" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7873" class="Bound">x≤b</a> <a id="7877" class="Symbol">→</a> <a id="7879" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7201" class="Function">trans</a> <a id="7885" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7719" class="Bound">x</a> <a id="7887" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7327" class="Bound">b</a> <a id="7889" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7325" class="Bound">a</a> <a id="7891" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7873" class="Bound">x≤b</a> <a id="7895" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7686" class="Bound">b≤a</a> <a id="7899" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7901" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7873" class="Bound">x≤b</a><a id="7904" class="Symbol">)</a>
                              <a id="7936" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7939" class="Symbol">))</a>
                 <a id="7959" class="Symbol">(</a><a id="7960" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7234" class="Function">total</a> <a id="7966" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7325" class="Bound">a</a> <a id="7968" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7327" class="Bound">b</a><a id="7969" class="Symbol">)</a>

    <a id="7976" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7976" class="Function">join</a> <a id="7981" class="Symbol">:</a> <a id="7983" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a> <a id="8007" class="Symbol">(</a><a id="8008" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="8020" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7012" class="Bound">tos</a><a id="8023" class="Symbol">)</a>
    <a id="8029" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7976" class="Function">join</a> <a id="8034" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8034" class="Bound">a</a> <a id="8036" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8036" class="Bound">b</a> <a id="8038" class="Symbol">=</a> <a id="8040" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="8047" class="Symbol">(</a><a id="8048" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="8059" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7080" class="Function">posis</a> <a id="8065" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8034" class="Bound">a</a> <a id="8067" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8036" class="Bound">b</a><a id="8068" class="Symbol">)</a>
                 <a id="8087" class="Symbol">(</a><a id="8088" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a>
                   <a id="8113" class="Symbol">(λ</a> <a id="8116" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8116" class="Bound">a≤b</a> <a id="8120" class="Symbol">→</a> <a id="8122" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8036" class="Bound">b</a> <a id="8124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="8147" class="Symbol">λ</a> <a id="8149" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8149" class="Bound">x</a> <a id="8151" class="Symbol">→</a> <a id="8153" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a>
                             <a id="8199" class="Symbol">(</a><a id="8200" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="8205" class="Symbol">_</a> <a id="8207" class="Symbol">_)</a>
                             <a id="8239" class="Symbol">(</a><a id="8240" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="8248" class="Symbol">(</a><a id="8249" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="8254" class="Symbol">_</a> <a id="8256" class="Symbol">_)</a> <a id="8259" class="Symbol">(</a><a id="8260" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="8265" class="Symbol">_</a> <a id="8267" class="Symbol">_))</a>
                             <a id="8300" class="Symbol">(λ</a> <a id="8303" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8303" class="Bound">b≤x</a> <a id="8307" class="Symbol">→</a> <a id="8309" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7201" class="Function">trans</a> <a id="8315" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8034" class="Bound">a</a> <a id="8317" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8036" class="Bound">b</a> <a id="8319" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8149" class="Bound">x</a> <a id="8321" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8116" class="Bound">a≤b</a> <a id="8325" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8303" class="Bound">b≤x</a> <a id="8329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8331" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8303" class="Bound">b≤x</a><a id="8334" class="Symbol">)</a>
                              <a id="8366" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8369" class="Symbol">)</a>
                   <a id="8390" class="Symbol">(λ</a> <a id="8393" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8393" class="Bound">b≤a</a> <a id="8397" class="Symbol">→</a> <a id="8399" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8034" class="Bound">a</a> <a id="8401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="8424" class="Symbol">λ</a> <a id="8426" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8426" class="Bound">x</a> <a id="8428" class="Symbol">→</a> <a id="8430" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a>
                             <a id="8476" class="Symbol">(</a><a id="8477" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="8482" class="Symbol">_</a> <a id="8484" class="Symbol">_)</a>
                             <a id="8516" class="Symbol">(</a><a id="8517" href="Cubical.Foundations.HLevels.html#13835" class="Function">isProp×</a> <a id="8525" class="Symbol">(</a><a id="8526" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="8531" class="Symbol">_</a> <a id="8533" class="Symbol">_)</a> <a id="8536" class="Symbol">(</a><a id="8537" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7133" class="Function">prop</a> <a id="8542" class="Symbol">_</a> <a id="8544" class="Symbol">_))</a>
                             <a id="8577" class="Symbol">(λ</a> <a id="8580" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8580" class="Bound">a≤x</a> <a id="8584" class="Symbol">→</a> <a id="8586" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8580" class="Bound">a≤x</a> <a id="8590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8592" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7201" class="Function">trans</a> <a id="8598" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8036" class="Bound">b</a> <a id="8600" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8034" class="Bound">a</a> <a id="8602" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8426" class="Bound">x</a> <a id="8604" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8393" class="Bound">b≤a</a> <a id="8608" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8580" class="Bound">a≤x</a><a id="8611" class="Symbol">)</a>
                              <a id="8643" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8646" class="Symbol">))</a>
                 <a id="8666" class="Symbol">(</a><a id="8667" href="Cubical.Relation.Binary.Order.Toset.Properties.html#7234" class="Function">total</a> <a id="8673" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8034" class="Bound">a</a> <a id="8675" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8036" class="Bound">b</a><a id="8676" class="Symbol">)</a>

<a id="8679" class="Comment">-- We take the pseudolattice component in as an assumption because more likely than not,</a>
<a id="8768" class="Comment">-- the goal is to prove some meet and join on a toset is distributive, not the</a>
<a id="8847" class="Comment">-- meet and join that implicitly come with any toset</a>
<a id="TosetIsDistributivePseudolattice"></a><a id="8900" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8900" class="Function">TosetIsDistributivePseudolattice</a> <a id="8933" class="Symbol">:</a> <a id="8935" class="Symbol">(</a><a id="8936" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8936" class="Bound">tos</a> <a id="8940" class="Symbol">:</a> <a id="8942" href="Cubical.Relation.Binary.Order.Toset.Base.html#1489" class="Function">Toset</a> <a id="8948" href="Cubical.Relation.Binary.Order.Toset.Properties.html#780" class="Generalizable">ℓ</a> <a id="8950" href="Cubical.Relation.Binary.Order.Toset.Properties.html#782" class="Generalizable">ℓ&#39;</a><a id="8952" class="Symbol">)</a>
                                 <a id="8987" class="Symbol">→</a> <a id="8989" class="Symbol">(</a><a id="8990" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8990" class="Bound">lat</a> <a id="8994" class="Symbol">:</a> <a id="8996" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a> <a id="9012" class="Symbol">(</a><a id="9013" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="9025" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8936" class="Bound">tos</a><a id="9028" class="Symbol">))</a>
                                 <a id="9064" class="Symbol">→</a> <a id="9066" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="9080" class="Symbol">(</a><a id="9081" href="Cubical.Relation.Binary.Order.Toset.Properties.html#5489" class="Function">Toset→Poset</a> <a id="9093" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8936" class="Bound">tos</a><a id="9096" class="Symbol">)</a> <a id="9098" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8990" class="Bound">lat</a>
<a id="9102" href="Cubical.Relation.Binary.Order.Toset.Properties.html#8900" class="Function">TosetIsDistributivePseudolattice</a> <a id="9135" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9139" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9139" class="Bound">lat</a> <a id="9143" class="Symbol">=</a> <a id="9145" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10233" class="Function">dist</a>
  <a id="9152" class="Keyword">where</a>
    <a id="9162" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">_≤_</a> <a id="9166" class="Symbol">=</a> <a id="9168" href="Cubical.Relation.Binary.Order.Toset.Base.html#1389" class="Field Operator">TosetStr._≤_</a> <a id="9181" class="Symbol">(</a><a id="9182" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9186" class="Symbol">.</a><a id="9187" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9190" class="Symbol">)</a>
    <a id="9196" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9196" class="Function">is</a> <a id="9199" class="Symbol">=</a> <a id="9201" href="Cubical.Relation.Binary.Order.Toset.Base.html#1419" class="Field">TosetStr.isToset</a> <a id="9218" class="Symbol">(</a><a id="9219" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9223" class="Symbol">.</a><a id="9224" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9227" class="Symbol">)</a>

    <a id="9234" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9234" class="Function">pos</a> <a id="9238" class="Symbol">=</a> <a id="9240" href="Cubical.Relation.Binary.Order.Toset.Properties.html#875" class="Function">isToset→isPoset</a> <a id="9256" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9196" class="Function">is</a>

    <a id="9264" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9264" class="Function">pro</a> <a id="9268" class="Symbol">=</a> <a id="9270" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="9287" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9234" class="Function">pos</a>

    <a id="9296" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="9300" class="Symbol">=</a> <a id="9302" href="Cubical.Relation.Binary.Order.Toset.Base.html#1036" class="Field">IsToset.is-set</a> <a id="9317" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9196" class="Function">is</a>

    <a id="9325" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9325" class="Function">rfl</a> <a id="9329" class="Symbol">=</a> <a id="9331" href="Cubical.Relation.Binary.Order.Toset.Base.html#1095" class="Field">IsToset.is-refl</a> <a id="9347" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9196" class="Function">is</a>

    <a id="9355" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9355" class="Function">trans</a> <a id="9361" class="Symbol">=</a> <a id="9363" href="Cubical.Relation.Binary.Order.Toset.Base.html#1120" class="Field">IsToset.is-trans</a> <a id="9380" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9196" class="Function">is</a>

    <a id="9388" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9388" class="Function">anti</a> <a id="9393" class="Symbol">=</a> <a id="9395" href="Cubical.Relation.Binary.Order.Toset.Base.html#1147" class="Field">IsToset.is-antisym</a> <a id="9414" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9196" class="Function">is</a>

    <a id="9422" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="9428" class="Symbol">=</a> <a id="9430" href="Cubical.Relation.Binary.Order.Toset.Base.html#1178" class="Field">IsToset.is-total</a> <a id="9447" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9196" class="Function">is</a>

    <a id="9455" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">_∧l_</a> <a id="9460" class="Symbol">:</a> <a id="9462" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="9464" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9468" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="9470" class="Symbol">→</a> <a id="9472" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="9474" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9478" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="9480" class="Symbol">→</a> <a id="9482" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="9484" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9488" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
    <a id="9494" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9494" class="Bound">a</a> <a id="9496" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="9499" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9499" class="Bound">b</a> <a id="9501" class="Symbol">=</a> <a id="9503" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9139" class="Bound">lat</a> <a id="9507" class="Symbol">.</a><a id="9508" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9512" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9494" class="Bound">a</a> <a id="9514" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9499" class="Bound">b</a> <a id="9516" class="Symbol">.</a><a id="9517" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="9526" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9526" class="Function">meet</a> <a id="9531" class="Symbol">:</a> <a id="9533" class="Symbol">∀</a> <a id="9535" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9535" class="Bound">a</a> <a id="9537" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9537" class="Bound">b</a> <a id="9539" class="Symbol">→</a> <a id="9541" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9548" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9264" class="Function">pro</a> <a id="9552" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9535" class="Bound">a</a> <a id="9554" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9537" class="Bound">b</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9535" class="Bound">a</a> <a id="9559" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="9562" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9537" class="Bound">b</a><a id="9563" class="Symbol">)</a>
    <a id="9569" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9526" class="Function">meet</a> <a id="9574" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9574" class="Bound">a</a> <a id="9576" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9576" class="Bound">b</a> <a id="9578" class="Symbol">=</a> <a id="9580" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9139" class="Bound">lat</a> <a id="9584" class="Symbol">.</a><a id="9585" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9589" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9574" class="Bound">a</a> <a id="9591" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9576" class="Bound">b</a> <a id="9593" class="Symbol">.</a><a id="9594" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

    <a id="9603" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="9608" class="Symbol">:</a> <a id="9610" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="9612" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9616" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="9622" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9626" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="9628" class="Symbol">→</a> <a id="9630" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="9632" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9135" class="Bound">tos</a> <a id="9636" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
    <a id="9642" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9642" class="Bound">a</a> <a id="9644" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="9647" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9647" class="Bound">b</a> <a id="9649" class="Symbol">=</a> <a id="9651" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9139" class="Bound">lat</a> <a id="9655" class="Symbol">.</a><a id="9656" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9660" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9642" class="Bound">a</a> <a id="9662" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9647" class="Bound">b</a> <a id="9664" class="Symbol">.</a><a id="9665" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="9674" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9674" class="Function">join</a> <a id="9679" class="Symbol">:</a> <a id="9681" class="Symbol">∀</a> <a id="9683" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9683" class="Bound">a</a> <a id="9685" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9685" class="Bound">b</a> <a id="9687" class="Symbol">→</a> <a id="9689" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9696" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9264" class="Function">pro</a> <a id="9700" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9683" class="Bound">a</a> <a id="9702" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9685" class="Bound">b</a> <a id="9704" class="Symbol">(</a><a id="9705" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9683" class="Bound">a</a> <a id="9707" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="9710" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9685" class="Bound">b</a><a id="9711" class="Symbol">)</a>
    <a id="9717" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9674" class="Function">join</a> <a id="9722" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9722" class="Bound">a</a> <a id="9724" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9724" class="Bound">b</a> <a id="9726" class="Symbol">=</a> <a id="9728" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9139" class="Bound">lat</a> <a id="9732" class="Symbol">.</a><a id="9733" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9737" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9722" class="Bound">a</a> <a id="9739" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9724" class="Bound">b</a> <a id="9741" class="Symbol">.</a><a id="9742" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

    <a id="9751" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="9762" class="Symbol">:</a> <a id="9764" class="Symbol">∀{</a><a id="9766" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9766" class="Bound">a</a> <a id="9768" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9768" class="Bound">b</a><a id="9769" class="Symbol">}</a> <a id="9771" class="Symbol">→</a> <a id="9773" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9766" class="Bound">a</a> <a id="9775" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="9777" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9768" class="Bound">b</a> <a id="9779" class="Symbol">→</a> <a id="9781" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9766" class="Bound">a</a> <a id="9783" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="9786" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9768" class="Bound">b</a> <a id="9788" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9790" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9766" class="Bound">a</a>
    <a id="9796" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="9807" class="Symbol">{</a><a id="9808" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9808" class="Bound">a</a><a id="9809" class="Symbol">}</a> <a id="9811" class="Symbol">{</a><a id="9812" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9812" class="Bound">b</a><a id="9813" class="Symbol">}</a> <a id="9815" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9815" class="Bound">a≤b</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9825" class="Symbol">(</a><a id="9826" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9835" class="Symbol">(</a><a id="9836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10896" class="Function">order≃meet</a> <a id="9847" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9234" class="Function">pos</a> <a id="9851" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9808" class="Bound">a</a> <a id="9853" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9812" class="Bound">b</a> <a id="9855" class="Symbol">(</a><a id="9856" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9808" class="Bound">a</a> <a id="9858" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="9861" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9812" class="Bound">b</a><a id="9862" class="Symbol">)</a> <a id="9864" class="Symbol">(</a><a id="9865" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9526" class="Function">meet</a> <a id="9870" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9808" class="Bound">a</a> <a id="9872" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9812" class="Bound">b</a><a id="9873" class="Symbol">))</a> <a id="9876" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9815" class="Bound">a≤b</a><a id="9879" class="Symbol">)</a>

    <a id="9886" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="9897" class="Symbol">:</a> <a id="9899" class="Symbol">∀{</a><a id="9901" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9901" class="Bound">a</a> <a id="9903" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9903" class="Bound">b</a><a id="9904" class="Symbol">}</a> <a id="9906" class="Symbol">→</a> <a id="9908" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9901" class="Bound">a</a> <a id="9910" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="9912" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9903" class="Bound">b</a> <a id="9914" class="Symbol">→</a> <a id="9916" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9901" class="Bound">a</a> <a id="9918" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="9921" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9903" class="Bound">b</a> <a id="9923" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9925" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9903" class="Bound">b</a>
    <a id="9931" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="9942" class="Symbol">{</a><a id="9943" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9943" class="Bound">a</a><a id="9944" class="Symbol">}</a> <a id="9946" class="Symbol">{</a><a id="9947" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9947" class="Bound">b</a><a id="9948" class="Symbol">}</a> <a id="9950" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9950" class="Bound">a≤b</a> <a id="9954" class="Symbol">=</a> <a id="9956" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9960" class="Symbol">(</a><a id="9961" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9970" class="Symbol">(</a><a id="9971" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11375" class="Function">order≃join</a> <a id="9982" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9234" class="Function">pos</a> <a id="9986" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9943" class="Bound">a</a> <a id="9988" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9947" class="Bound">b</a> <a id="9990" class="Symbol">(</a><a id="9991" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9943" class="Bound">a</a> <a id="9993" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="9996" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9947" class="Bound">b</a><a id="9997" class="Symbol">)</a> <a id="9999" class="Symbol">(</a><a id="10000" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9674" class="Function">join</a> <a id="10005" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9943" class="Bound">a</a> <a id="10007" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9947" class="Bound">b</a><a id="10008" class="Symbol">))</a> <a id="10011" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9950" class="Bound">a≤b</a><a id="10014" class="Symbol">)</a>

    <a id="10021" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="10027" class="Symbol">:</a> <a id="10029" class="Symbol">∀{</a><a id="10031" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10031" class="Bound">a</a> <a id="10033" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10033" class="Bound">b</a><a id="10034" class="Symbol">}</a> <a id="10036" class="Symbol">→</a> <a id="10038" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10031" class="Bound">a</a> <a id="10040" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10043" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10033" class="Bound">b</a> <a id="10045" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10047" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10033" class="Bound">b</a> <a id="10049" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10052" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10031" class="Bound">a</a>
    <a id="10058" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="10064" class="Symbol">{</a><a id="10065" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10065" class="Bound">a</a><a id="10066" class="Symbol">}</a> <a id="10068" class="Symbol">{</a><a id="10069" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10069" class="Bound">b</a><a id="10070" class="Symbol">}</a> <a id="10072" class="Symbol">=</a> <a id="10074" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="10083" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9234" class="Function">pos</a> <a id="10087" class="Symbol">(λ</a> <a id="10090" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10090" class="Bound">x</a> <a id="10092" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10092" class="Bound">y</a> <a id="10094" class="Symbol">→</a> <a id="10096" class="Symbol">(</a><a id="10097" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10090" class="Bound">x</a> <a id="10099" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10102" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10092" class="Bound">y</a><a id="10103" class="Symbol">)</a> <a id="10105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10107" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9526" class="Function">meet</a> <a id="10112" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10090" class="Bound">x</a> <a id="10114" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10092" class="Bound">y</a><a id="10115" class="Symbol">)</a> <a id="10117" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10065" class="Bound">a</a> <a id="10119" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10069" class="Bound">b</a>

    <a id="10126" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="10132" class="Symbol">:</a> <a id="10134" class="Symbol">∀{</a> <a id="10137" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10137" class="Bound">a</a> <a id="10139" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10139" class="Bound">b</a> <a id="10141" class="Symbol">}</a> <a id="10143" class="Symbol">→</a> <a id="10145" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10137" class="Bound">a</a> <a id="10147" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="10150" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10139" class="Bound">b</a> <a id="10152" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10154" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10139" class="Bound">b</a> <a id="10156" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="10159" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10137" class="Bound">a</a>
    <a id="10165" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="10171" class="Symbol">{</a><a id="10172" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10172" class="Bound">a</a><a id="10173" class="Symbol">}</a> <a id="10175" class="Symbol">{</a><a id="10176" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10176" class="Bound">b</a><a id="10177" class="Symbol">}</a> <a id="10179" class="Symbol">=</a> <a id="10181" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="10190" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9234" class="Function">pos</a> <a id="10194" class="Symbol">(λ</a> <a id="10197" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10197" class="Bound">x</a> <a id="10199" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10199" class="Bound">y</a> <a id="10201" class="Symbol">→</a> <a id="10203" class="Symbol">(</a><a id="10204" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10197" class="Bound">x</a> <a id="10206" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="10209" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10199" class="Bound">y</a><a id="10210" class="Symbol">)</a> <a id="10212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10214" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9674" class="Function">join</a> <a id="10219" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10197" class="Bound">x</a> <a id="10221" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10199" class="Bound">y</a><a id="10222" class="Symbol">)</a> <a id="10224" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10172" class="Bound">a</a> <a id="10226" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10176" class="Bound">b</a>

    <a id="10233" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10233" class="Function">dist</a> <a id="10238" class="Symbol">:</a> <a id="10240" class="Symbol">∀</a> <a id="10242" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10242" class="Bound">a</a> <a id="10244" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10244" class="Bound">b</a> <a id="10246" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10246" class="Bound">c</a>
         <a id="10257" class="Symbol">→</a> <a id="10259" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10242" class="Bound">a</a> <a id="10261" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10264" class="Symbol">(</a><a id="10265" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10244" class="Bound">b</a> <a id="10267" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="10270" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10246" class="Bound">c</a><a id="10271" class="Symbol">)</a> <a id="10273" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10275" class="Symbol">(</a><a id="10276" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10242" class="Bound">a</a> <a id="10278" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10281" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10244" class="Bound">b</a><a id="10282" class="Symbol">)</a> <a id="10284" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="10287" class="Symbol">(</a><a id="10288" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10242" class="Bound">a</a> <a id="10290" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10293" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10246" class="Bound">c</a><a id="10294" class="Symbol">)</a>
    <a id="10300" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10233" class="Function">dist</a> <a id="10305" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10307" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="10309" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="10311" class="Symbol">=</a> <a id="10313" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14839" class="Function">lem1+2+3+4+5+6+7+8</a>
      <a id="10338" class="Keyword">where</a>
        <a id="10352" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a> <a id="10357" class="Symbol">=</a> <a id="10359" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10361" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10364" class="Symbol">(</a><a id="10365" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="10367" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="10370" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="10371" class="Symbol">)</a> <a id="10373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10375" class="Symbol">(</a><a id="10376" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10378" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10381" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a><a id="10382" class="Symbol">)</a> <a id="10384" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">∨l</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10390" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l</a> <a id="10393" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="10394" class="Symbol">)</a>

        <a id="10405" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10405" class="Function">lem1</a> <a id="10410" class="Symbol">:</a> <a id="10412" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10414" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="10416" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="10431" class="Symbol">→</a> <a id="10433" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="10435" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="10437" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="10452" class="Symbol">→</a> <a id="10454" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10456" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="10458" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="10473" class="Symbol">→</a> <a id="10475" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="10488" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10405" class="Function">lem1</a> <a id="10493" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10493" class="Bound">a≤b</a> <a id="10497" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10497" class="Bound">b≤c</a> <a id="10501" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10501" class="Bound">a≤c</a> <a id="10505" class="Symbol">=</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10513" class="Symbol">(</a><a id="10514" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10516" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="10519" class="Symbol">)</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="10533" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10497" class="Bound">b≤c</a><a id="10536" class="Symbol">)</a> <a id="10538" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="10575" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="10586" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10501" class="Bound">a≤c</a><a id="10589" class="Symbol">)</a> <a id="10591" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="10622" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10626" class="Symbol">(</a><a id="10627" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10633" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="10638" class="Symbol">(</a><a id="10639" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="10650" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10493" class="Bound">a≤b</a><a id="10653" class="Symbol">)</a>
                                             <a id="10700" class="Symbol">(</a><a id="10701" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="10712" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10501" class="Bound">a≤c</a><a id="10715" class="Symbol">)</a> <a id="10717" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="10753" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="10764" class="Symbol">(</a><a id="10765" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9325" class="Function">rfl</a> <a id="10769" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a><a id="10770" class="Symbol">))</a>

        <a id="10782" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10782" class="Function">lem2</a> <a id="10787" class="Symbol">:</a> <a id="10789" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10791" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="10793" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="10808" class="Symbol">→</a> <a id="10810" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="10812" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="10814" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="10829" class="Symbol">→</a> <a id="10831" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="10833" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="10835" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="10850" class="Symbol">→</a> <a id="10852" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="10865" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10782" class="Function">lem2</a> <a id="10870" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10870" class="Bound">a≤b</a> <a id="10874" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10874" class="Bound">b≤c</a> <a id="10878" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10878" class="Bound">c≤a</a> <a id="10882" class="Symbol">=</a> <a id="10884" class="Symbol">(</a><a id="10885" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10890" class="Symbol">(</a><a id="10891" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="10893" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="10896" class="Symbol">)</a> <a id="10898" class="Symbol">(</a><a id="10899" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="10910" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10874" class="Bound">b≤c</a><a id="10913" class="Symbol">)</a> <a id="10915" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="10952" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="10958" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="10995" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="11006" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10878" class="Bound">c≤a</a><a id="11009" class="Symbol">)</a> <a id="11011" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="11042" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11046" class="Symbol">(</a><a id="11047" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="11053" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="11058" class="Symbol">(</a><a id="11059" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="11070" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10870" class="Bound">a≤b</a><a id="11073" class="Symbol">)</a>
                                             <a id="11120" class="Symbol">(</a><a id="11121" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="11127" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11129" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="11140" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10878" class="Bound">c≤a</a><a id="11143" class="Symbol">)</a> <a id="11145" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="11181" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="11187" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="11223" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="11234" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10878" class="Bound">c≤a</a> <a id="11238" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="11274" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9388" class="Function">anti</a> <a id="11279" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11281" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="11283" class="Symbol">(</a><a id="11284" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9355" class="Function">trans</a> <a id="11290" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11292" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="11294" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="11296" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10870" class="Bound">a≤b</a> <a id="11300" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10874" class="Bound">b≤c</a><a id="11303" class="Symbol">)</a> <a id="11305" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10878" class="Bound">c≤a</a><a id="11308" class="Symbol">)</a>

        <a id="11319" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11319" class="Function">lem1+2</a> <a id="11326" class="Symbol">:</a> <a id="11328" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11330" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11332" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
               <a id="11349" class="Symbol">→</a> <a id="11351" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="11353" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11355" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
               <a id="11372" class="Symbol">→</a> <a id="11374" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="11387" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11319" class="Function">lem1+2</a> <a id="11394" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11394" class="Bound">a≤b</a> <a id="11398" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11398" class="Bound">b≤c</a> <a id="11402" class="Symbol">=</a> <a id="11404" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="11411" class="Symbol">(</a><a id="11412" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="11416" class="Symbol">_</a> <a id="11418" class="Symbol">_)</a> <a id="11421" class="Symbol">(</a><a id="11422" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="11428" class="Symbol">(</a><a id="11429" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10405" class="Function">lem1</a> <a id="11434" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11394" class="Bound">a≤b</a> <a id="11438" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11398" class="Bound">b≤c</a><a id="11441" class="Symbol">)</a> <a id="11443" class="Symbol">(</a><a id="11444" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10782" class="Function">lem2</a> <a id="11449" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11394" class="Bound">a≤b</a> <a id="11453" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11398" class="Bound">b≤c</a><a id="11456" class="Symbol">))</a> <a id="11459" class="Symbol">(</a><a id="11460" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="11466" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11468" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="11469" class="Symbol">)</a>

        <a id="11480" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11480" class="Function">lem3</a> <a id="11485" class="Symbol">:</a> <a id="11487" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11489" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11491" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="11506" class="Symbol">→</a> <a id="11508" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="11510" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11512" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="11527" class="Symbol">→</a> <a id="11529" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11531" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11533" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="11548" class="Symbol">→</a> <a id="11550" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="11563" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11480" class="Function">lem3</a> <a id="11568" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11568" class="Bound">a≤b</a> <a id="11572" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11572" class="Bound">c≤b</a> <a id="11576" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11576" class="Bound">a≤c</a> <a id="11580" class="Symbol">=</a> <a id="11582" class="Symbol">(</a><a id="11583" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11591" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="11594" class="Symbol">)</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="11603" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                            <a id="11649" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="11660" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11572" class="Bound">c≤b</a><a id="11663" class="Symbol">)</a> <a id="11665" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                    <a id="11703" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="11714" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11568" class="Bound">a≤b</a><a id="11717" class="Symbol">)</a> <a id="11719" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="11750" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11754" class="Symbol">(</a><a id="11755" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="11761" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="11766" class="Symbol">(</a><a id="11767" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="11778" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11568" class="Bound">a≤b</a><a id="11781" class="Symbol">)</a>
                                             <a id="11828" class="Symbol">(</a><a id="11829" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="11840" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11576" class="Bound">a≤c</a><a id="11843" class="Symbol">)</a> <a id="11845" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="11881" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="11892" class="Symbol">(</a><a id="11893" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9325" class="Function">rfl</a> <a id="11897" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a><a id="11898" class="Symbol">))</a>

        <a id="11910" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11910" class="Function">lem4</a> <a id="11915" class="Symbol">:</a> <a id="11917" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="11919" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11921" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="11936" class="Symbol">→</a> <a id="11938" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="11940" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11942" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="11957" class="Symbol">→</a> <a id="11959" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="11961" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="11963" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="11978" class="Symbol">→</a> <a id="11980" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="11993" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11910" class="Function">lem4</a> <a id="11998" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11998" class="Bound">a≤b</a> <a id="12002" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12002" class="Bound">c≤b</a> <a id="12006" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12006" class="Bound">c≤a</a> <a id="12010" class="Symbol">=</a> <a id="12012" class="Symbol">(</a><a id="12013" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12018" class="Symbol">(</a><a id="12019" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="12021" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="12024" class="Symbol">)</a> <a id="12026" class="Symbol">(</a><a id="12027" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="12033" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                            <a id="12079" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="12090" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12002" class="Bound">c≤b</a><a id="12093" class="Symbol">)</a> <a id="12095" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                    <a id="12133" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="12144" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11998" class="Bound">a≤b</a><a id="12147" class="Symbol">)</a> <a id="12149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="12180" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12184" class="Symbol">(</a><a id="12185" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="12191" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="12196" class="Symbol">(</a><a id="12197" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="12208" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11998" class="Bound">a≤b</a><a id="12211" class="Symbol">)</a>
                                             <a id="12258" class="Symbol">(</a><a id="12259" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="12265" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12267" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="12278" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12006" class="Bound">c≤a</a><a id="12281" class="Symbol">)</a> <a id="12283" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="12319" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="12325" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="12361" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="12372" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12006" class="Bound">c≤a</a><a id="12375" class="Symbol">)</a>

        <a id="12386" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12386" class="Function">lem3+4</a> <a id="12393" class="Symbol">:</a> <a id="12395" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="12397" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="12399" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
               <a id="12416" class="Symbol">→</a> <a id="12418" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="12420" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="12422" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
               <a id="12439" class="Symbol">→</a> <a id="12441" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="12454" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12386" class="Function">lem3+4</a> <a id="12461" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12461" class="Bound">a≤b</a> <a id="12465" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12465" class="Bound">c≤b</a> <a id="12469" class="Symbol">=</a> <a id="12471" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="12478" class="Symbol">(</a><a id="12479" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="12483" class="Symbol">_</a> <a id="12485" class="Symbol">_</a> <a id="12487" class="Symbol">)</a> <a id="12489" class="Symbol">(</a><a id="12490" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="12496" class="Symbol">(</a><a id="12497" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11480" class="Function">lem3</a> <a id="12502" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12461" class="Bound">a≤b</a> <a id="12506" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12465" class="Bound">c≤b</a><a id="12509" class="Symbol">)</a> <a id="12511" class="Symbol">(</a><a id="12512" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11910" class="Function">lem4</a> <a id="12517" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12461" class="Bound">a≤b</a> <a id="12521" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12465" class="Bound">c≤b</a><a id="12524" class="Symbol">))</a> <a id="12527" class="Symbol">(</a><a id="12528" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="12534" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="12536" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="12537" class="Symbol">)</a>

        <a id="12548" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12548" class="Function">lem1+2+3+4</a> <a id="12559" class="Symbol">:</a> <a id="12561" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="12563" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="12565" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
                   <a id="12586" class="Symbol">→</a> <a id="12588" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="12601" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12548" class="Function">lem1+2+3+4</a> <a id="12612" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12612" class="Bound">a≤b</a> <a id="12616" class="Symbol">=</a> <a id="12618" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="12625" class="Symbol">(</a><a id="12626" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="12630" class="Symbol">_</a> <a id="12632" class="Symbol">_)</a> <a id="12635" class="Symbol">(</a><a id="12636" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="12642" class="Symbol">(</a><a id="12643" href="Cubical.Relation.Binary.Order.Toset.Properties.html#11319" class="Function">lem1+2</a> <a id="12650" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12612" class="Bound">a≤b</a><a id="12653" class="Symbol">)</a> <a id="12655" class="Symbol">(</a><a id="12656" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12386" class="Function">lem3+4</a> <a id="12663" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12612" class="Bound">a≤b</a><a id="12666" class="Symbol">))</a> <a id="12669" class="Symbol">(</a><a id="12670" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="12676" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="12678" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="12679" class="Symbol">)</a>

        <a id="12690" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12690" class="Function">lem5</a> <a id="12695" class="Symbol">:</a> <a id="12697" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="12699" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="12701" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="12716" class="Symbol">→</a> <a id="12718" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="12720" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="12722" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="12737" class="Symbol">→</a> <a id="12739" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="12741" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="12743" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="12758" class="Symbol">→</a> <a id="12760" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="12773" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12690" class="Function">lem5</a> <a id="12778" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12778" class="Bound">b≤a</a> <a id="12782" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12782" class="Bound">b≤c</a> <a id="12786" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12786" class="Bound">a≤c</a> <a id="12790" class="Symbol">=</a> <a id="12792" class="Symbol">(</a><a id="12793" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12798" class="Symbol">(</a><a id="12799" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="12801" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="12804" class="Symbol">)</a> <a id="12806" class="Symbol">(</a><a id="12807" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="12818" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12782" class="Bound">b≤c</a><a id="12821" class="Symbol">)</a> <a id="12823" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="12860" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="12871" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12786" class="Bound">a≤c</a><a id="12874" class="Symbol">)</a> <a id="12876" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="12907" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12911" class="Symbol">(</a><a id="12912" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="12918" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="12923" class="Symbol">(</a><a id="12924" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="12930" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12932" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="12943" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12778" class="Bound">b≤a</a><a id="12946" class="Symbol">)</a> <a id="12948" class="Symbol">(</a><a id="12949" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="12960" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12786" class="Bound">a≤c</a><a id="12963" class="Symbol">)</a> <a id="12965" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="13001" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="13012" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12778" class="Bound">b≤a</a><a id="13015" class="Symbol">)</a>

        <a id="13026" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13026" class="Function">lem6</a> <a id="13031" class="Symbol">:</a> <a id="13033" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="13035" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13037" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="13052" class="Symbol">→</a> <a id="13054" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="13056" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13058" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="13073" class="Symbol">→</a> <a id="13075" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="13077" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13079" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="13094" class="Symbol">→</a> <a id="13096" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="13109" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13026" class="Function">lem6</a> <a id="13114" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13114" class="Bound">b≤a</a> <a id="13118" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13118" class="Bound">b≤c</a> <a id="13122" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13122" class="Bound">c≤a</a> <a id="13126" class="Symbol">=</a> <a id="13128" class="Symbol">(</a><a id="13129" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13134" class="Symbol">(</a><a id="13135" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="13137" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="13140" class="Symbol">)</a> <a id="13142" class="Symbol">(</a><a id="13143" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="13154" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13118" class="Bound">b≤c</a><a id="13157" class="Symbol">)</a> <a id="13159" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="13196" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="13202" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="13239" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="13250" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13122" class="Bound">c≤a</a><a id="13253" class="Symbol">)</a> <a id="13255" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="13286" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13290" class="Symbol">(</a><a id="13291" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="13297" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="13302" class="Symbol">(</a><a id="13303" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="13309" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13311" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="13322" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13114" class="Bound">b≤a</a><a id="13325" class="Symbol">)</a>
                                             <a id="13372" class="Symbol">(</a><a id="13373" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="13379" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13381" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="13392" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13122" class="Bound">c≤a</a><a id="13395" class="Symbol">)</a> <a id="13397" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="13433" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="13444" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13118" class="Bound">b≤c</a><a id="13447" class="Symbol">)</a>

        <a id="13458" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13458" class="Function">lem5+6</a> <a id="13465" class="Symbol">:</a> <a id="13467" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="13469" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13471" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
               <a id="13488" class="Symbol">→</a> <a id="13490" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="13492" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13494" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
               <a id="13511" class="Symbol">→</a> <a id="13513" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="13526" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13458" class="Function">lem5+6</a> <a id="13533" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13533" class="Bound">b≤a</a> <a id="13537" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13537" class="Bound">b≤c</a> <a id="13541" class="Symbol">=</a> <a id="13543" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="13550" class="Symbol">(</a><a id="13551" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="13555" class="Symbol">_</a> <a id="13557" class="Symbol">_)</a> <a id="13560" class="Symbol">(</a><a id="13561" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="13567" class="Symbol">(</a><a id="13568" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12690" class="Function">lem5</a> <a id="13573" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13533" class="Bound">b≤a</a> <a id="13577" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13537" class="Bound">b≤c</a><a id="13580" class="Symbol">)</a> <a id="13582" class="Symbol">(</a><a id="13583" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13026" class="Function">lem6</a> <a id="13588" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13533" class="Bound">b≤a</a> <a id="13592" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13537" class="Bound">b≤c</a><a id="13595" class="Symbol">))</a> <a id="13598" class="Symbol">(</a><a id="13599" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="13605" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="13607" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="13608" class="Symbol">)</a>

        <a id="13619" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13619" class="Function">lem7</a> <a id="13624" class="Symbol">:</a> <a id="13626" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="13628" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13630" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="13645" class="Symbol">→</a> <a id="13647" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="13649" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13651" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="13666" class="Symbol">→</a> <a id="13668" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="13670" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="13672" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a>
             <a id="13687" class="Symbol">→</a> <a id="13689" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="13702" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13619" class="Function">lem7</a> <a id="13707" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13707" class="Bound">b≤a</a> <a id="13711" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13711" class="Bound">c≤b</a> <a id="13715" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13715" class="Bound">a≤c</a> <a id="13719" class="Symbol">=</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13727" class="Symbol">(</a><a id="13728" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="13730" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="13733" class="Symbol">)</a> <a id="13735" class="Symbol">(</a><a id="13736" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="13742" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13744" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="13755" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13711" class="Bound">c≤b</a><a id="13758" class="Symbol">)</a> <a id="13760" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="13797" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="13803" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="13840" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="13851" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13707" class="Bound">b≤a</a><a id="13854" class="Symbol">)</a> <a id="13856" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="13887" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13891" class="Symbol">(</a><a id="13892" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="13898" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="13903" class="Symbol">(</a><a id="13904" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="13910" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13912" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="13923" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13707" class="Bound">b≤a</a><a id="13926" class="Symbol">)</a>
                                             <a id="13973" class="Symbol">(</a><a id="13974" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="13985" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13715" class="Bound">a≤c</a><a id="13988" class="Symbol">)</a> <a id="13990" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="14026" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="14037" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13707" class="Bound">b≤a</a> <a id="14041" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14043" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9388" class="Function">anti</a> <a id="14048" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="14050" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="14052" class="Symbol">(</a><a id="14053" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9355" class="Function">trans</a> <a id="14059" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="14061" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="14063" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="14065" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13715" class="Bound">a≤c</a> <a id="14069" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13711" class="Bound">c≤b</a><a id="14072" class="Symbol">)</a> <a id="14074" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13707" class="Bound">b≤a</a><a id="14077" class="Symbol">)</a>

        <a id="14088" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14088" class="Function">lem8</a> <a id="14093" class="Symbol">:</a> <a id="14095" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="14097" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="14099" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="14114" class="Symbol">→</a> <a id="14116" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="14118" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="14120" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
             <a id="14135" class="Symbol">→</a> <a id="14137" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="14139" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="14141" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
             <a id="14156" class="Symbol">→</a> <a id="14158" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="14171" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14088" class="Function">lem8</a> <a id="14176" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14176" class="Bound">b≤a</a> <a id="14180" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14180" class="Bound">c≤b</a> <a id="14184" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14184" class="Bound">c≤a</a> <a id="14188" class="Symbol">=</a> <a id="14190" class="Symbol">(</a><a id="14191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14196" class="Symbol">(</a><a id="14197" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="14199" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9455" class="Function Operator">∧l_</a><a id="14202" class="Symbol">)</a> <a id="14204" class="Symbol">(</a><a id="14205" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="14211" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14213" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="14224" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14180" class="Bound">c≤b</a><a id="14227" class="Symbol">)</a> <a id="14229" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="14266" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="14272" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="14309" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="14320" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14176" class="Bound">b≤a</a><a id="14323" class="Symbol">)</a> <a id="14325" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                             <a id="14356" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14360" class="Symbol">(</a><a id="14361" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="14367" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9603" class="Function Operator">_∨l_</a> <a id="14372" class="Symbol">(</a><a id="14373" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="14379" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14381" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="14392" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14176" class="Bound">b≤a</a><a id="14395" class="Symbol">)</a>
                                             <a id="14442" class="Symbol">(</a><a id="14443" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10021" class="Function">∧Comm</a> <a id="14449" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14451" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9751" class="Function">order→meet</a> <a id="14462" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14184" class="Bound">c≤a</a><a id="14465" class="Symbol">)</a> <a id="14467" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                  <a id="14503" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10126" class="Function">∨Comm</a> <a id="14509" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14511" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9886" class="Function">order→join</a> <a id="14522" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14180" class="Bound">c≤b</a><a id="14525" class="Symbol">)</a>

        <a id="14536" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14536" class="Function">lem7+8</a> <a id="14543" class="Symbol">:</a> <a id="14545" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="14547" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="14549" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
               <a id="14566" class="Symbol">→</a> <a id="14568" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a> <a id="14570" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="14572" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a>
               <a id="14589" class="Symbol">→</a> <a id="14591" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="14604" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14536" class="Function">lem7+8</a> <a id="14611" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14611" class="Bound">b≤a</a> <a id="14615" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14615" class="Bound">c≤b</a> <a id="14619" class="Symbol">=</a> <a id="14621" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="14628" class="Symbol">(</a><a id="14629" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="14633" class="Symbol">_</a> <a id="14635" class="Symbol">_)</a> <a id="14638" class="Symbol">(</a><a id="14639" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="14645" class="Symbol">(</a><a id="14646" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13619" class="Function">lem7</a> <a id="14651" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14611" class="Bound">b≤a</a> <a id="14655" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14615" class="Bound">c≤b</a><a id="14658" class="Symbol">)</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14088" class="Function">lem8</a> <a id="14666" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14611" class="Bound">b≤a</a> <a id="14670" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14615" class="Bound">c≤b</a><a id="14673" class="Symbol">))</a> <a id="14676" class="Symbol">(</a><a id="14677" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="14683" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="14685" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="14686" class="Symbol">)</a>

        <a id="14697" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14697" class="Function">lem5+6+7+8</a> <a id="14708" class="Symbol">:</a> <a id="14710" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="14712" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9162" class="Function Operator">≤</a> <a id="14714" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a>
                   <a id="14735" class="Symbol">→</a> <a id="14737" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="14750" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14697" class="Function">lem5+6+7+8</a> <a id="14761" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14761" class="Bound">b≤a</a> <a id="14765" class="Symbol">=</a> <a id="14767" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="14774" class="Symbol">(</a><a id="14775" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="14779" class="Symbol">_</a> <a id="14781" class="Symbol">_)</a> <a id="14784" class="Symbol">(</a><a id="14785" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="14791" class="Symbol">(</a><a id="14792" href="Cubical.Relation.Binary.Order.Toset.Properties.html#13458" class="Function">lem5+6</a> <a id="14799" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14761" class="Bound">b≤a</a><a id="14802" class="Symbol">)</a> <a id="14804" class="Symbol">(</a><a id="14805" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14536" class="Function">lem7+8</a> <a id="14812" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14761" class="Bound">b≤a</a><a id="14815" class="Symbol">))</a> <a id="14818" class="Symbol">(</a><a id="14819" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="14825" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a> <a id="14827" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10309" class="Bound">c</a><a id="14828" class="Symbol">)</a>

        <a id="14839" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14839" class="Function">lem1+2+3+4+5+6+7+8</a> <a id="14858" class="Symbol">:</a> <a id="14860" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10352" class="Function">goal</a>
        <a id="14873" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14839" class="Function">lem1+2+3+4+5+6+7+8</a> <a id="14892" class="Symbol">=</a> <a id="14894" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">∥₁.rec</a> <a id="14901" class="Symbol">(</a><a id="14902" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9296" class="Function">set</a> <a id="14906" class="Symbol">_</a> <a id="14908" class="Symbol">_)</a> <a id="14911" class="Symbol">(</a><a id="14912" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="14918" href="Cubical.Relation.Binary.Order.Toset.Properties.html#12548" class="Function">lem1+2+3+4</a> <a id="14929" href="Cubical.Relation.Binary.Order.Toset.Properties.html#14697" class="Function">lem5+6+7+8</a><a id="14939" class="Symbol">)</a> <a id="14941" class="Symbol">(</a><a id="14942" href="Cubical.Relation.Binary.Order.Toset.Properties.html#9422" class="Function">total</a> <a id="14948" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10305" class="Bound">a</a> <a id="14950" href="Cubical.Relation.Binary.Order.Toset.Properties.html#10307" class="Bound">b</a><a id="14951" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.Toset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Toset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Toset.html" class="Module">Cubical.Relation.Binary.Order.Toset</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Relation.Binary.Order.Toset.Base.html" class="Module">Cubical.Relation.Binary.Order.Toset.Base</a> <a id="104" class="Keyword">public</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Relation.Binary.Order.Toset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Toset.Properties</a> <a id="170" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Order.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.html" class="Module">Cubical.Relation.Binary.Order</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Relation.Binary.Order.Apartness.html" class="Module">Cubical.Relation.Binary.Order.Apartness</a> <a id="97" class="Keyword">public</a>
<a id="104" class="Keyword">open</a> <a id="109" class="Keyword">import</a> <a id="116" href="Cubical.Relation.Binary.Order.Proset.html" class="Module">Cubical.Relation.Binary.Order.Proset</a> <a id="153" class="Keyword">public</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.Relation.Binary.Order.Poset.html" class="Module">Cubical.Relation.Binary.Order.Poset</a> <a id="208" class="Keyword">public</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Relation.Binary.Order.Toset.html" class="Module">Cubical.Relation.Binary.Order.Toset</a> <a id="263" class="Keyword">public</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Cubical.Relation.Binary.Order.Quoset.html" class="Module">Cubical.Relation.Binary.Order.Quoset</a> <a id="319" class="Keyword">public</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.Relation.Binary.Order.StrictOrder.html" class="Module">Cubical.Relation.Binary.Order.StrictOrder</a> <a id="380" class="Keyword">public</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Cubical.Relation.Binary.Order.Loset.html" class="Module">Cubical.Relation.Binary.Order.Loset</a> <a id="435" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Properties.html" class="Module">Cubical.Relation.Binary.Properties</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="406" class="Keyword">private</a>
  <a id="416" class="Keyword">variable</a>
    <a id="429" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a> <a id="431" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a> <a id="434" class="Symbol">:</a> <a id="436" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="446" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="448" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="450" class="Symbol">:</a> <a id="452" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="457" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a>

<a id="460" class="Comment">-- Theorem 7.2.2 in the HoTT Book</a>
<a id="494" class="Keyword">module</a> <a id="501" href="Cubical.Relation.Binary.Properties.html#501" class="Module">_</a> <a id="503" class="Symbol">(</a><a id="504" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="506" class="Symbol">:</a> <a id="508" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="512" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="514" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="516" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="518" class="Symbol">)</a> <a id="520" class="Keyword">where</a>
  <a id="528" class="Keyword">open</a> <a id="533" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a> <a id="548" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a>

  <a id="553" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="586" class="Symbol">:</a> <a id="588" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a>
                                   <a id="630" class="Symbol">→</a> <a id="632" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a>
                                   <a id="680" class="Symbol">→</a> <a id="682" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a>
                                   <a id="733" class="Symbol">→</a> <a id="735" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="741" href="Cubical.Relation.Binary.Properties.html#512" class="Bound">A</a>
  <a id="745" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="778" href="Cubical.Relation.Binary.Properties.html#778" class="Bound">Rrefl</a> <a id="784" href="Cubical.Relation.Binary.Properties.html#784" class="Bound">Rprop</a> <a id="790" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="794" class="Symbol">=</a> <a id="796" href="Cubical.Relation.Nullary.Properties.html#5278" class="Function">Collapsible≡→isSet</a> <a id="815" class="Symbol">λ</a> <a id="817" class="Keyword">where</a>
    <a id="827" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a> <a id="829" href="Cubical.Relation.Binary.Properties.html#829" class="Bound">y</a> <a id="831" class="Symbol">.</a><a id="832" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="836" href="Cubical.Relation.Binary.Properties.html#836" class="Bound">p</a> <a id="838" class="Symbol">→</a> <a id="840" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="854" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a><a id="855" class="Symbol">)</a> <a id="857" href="Cubical.Relation.Binary.Properties.html#836" class="Bound">p</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Relation.Binary.Properties.html#778" class="Bound">Rrefl</a> <a id="866" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a><a id="867" class="Symbol">))</a>
    <a id="874" href="Cubical.Relation.Binary.Properties.html#874" class="Bound">x</a> <a id="876" href="Cubical.Relation.Binary.Properties.html#876" class="Bound">y</a> <a id="878" class="Symbol">.</a><a id="879" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="883" href="Cubical.Relation.Binary.Properties.html#883" class="Bound">p</a> <a id="885" href="Cubical.Relation.Binary.Properties.html#885" class="Bound">q</a> <a id="887" class="Symbol">→</a> <a id="889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="894" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="898" class="Symbol">(</a><a id="899" href="Cubical.Relation.Binary.Properties.html#784" class="Bound">Rprop</a> <a id="905" class="Symbol">_</a> <a id="907" class="Symbol">_</a> <a id="909" class="Symbol">_</a> <a id="911" class="Symbol">_)</a>

  <a id="917" href="Cubical.Relation.Binary.Properties.html#917" class="Function">reflPropRelImpliesIdentity→isUnivalent</a> <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a>
                                         <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a>
                                         <a id="1062" class="Symbol">→</a> <a id="1064" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a>
                                         <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a>
  <a id="1137" href="Cubical.Relation.Binary.Properties.html#917" class="Function">reflPropRelImpliesIdentity→isUnivalent</a> <a id="1176" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1182" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1188" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a> <a id="1192" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1194" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a> <a id="1196" class="Symbol">=</a>
    <a id="1202" href="Cubical.Foundations.Equiv.html#6257" class="Function">propBiimpl→Equiv</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1226" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1228" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a><a id="1229" class="Symbol">)</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1237" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1239" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a> <a id="1246" class="Symbol">(λ</a> <a id="1249" href="Cubical.Relation.Binary.Properties.html#1249" class="Bound">p</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="1262" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Cubical.Relation.Binary.Properties.html#1249" class="Bound">p</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1274" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a><a id="1275" class="Symbol">))</a> <a id="1278" class="Keyword">where</a>

    <a id="1289" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1302" href="Cubical.Relation.Binary.Properties.html#512" class="Bound">A</a>
    <a id="1308" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="1348" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1354" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1360" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a>

<a id="1365" class="Comment">-- Pulling back a relation along a function.</a>
<a id="1410" class="Comment">-- This can for example be used when restricting an equivalence relation to a subset:</a>
<a id="1496" class="Comment">--   _~&#39;_ = on fst _~_</a>

<a id="1520" class="Keyword">module</a> <a id="1527" href="Cubical.Relation.Binary.Properties.html#1527" class="Module">_</a>
  <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a><a id="1541" class="Symbol">)</a>
  <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1554" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="1556" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="1558" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="1559" class="Symbol">)</a>
  <a id="1563" class="Keyword">where</a>

  <a id="1572" class="Keyword">open</a> <a id="1577" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="1595" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1615" href="Cubical.Relation.Binary.Properties.html#1536" class="Bound">A</a> <a id="1617" href="Cubical.Relation.Binary.Properties.html#1536" class="Bound">A</a> <a id="1619" href="Cubical.Relation.Binary.Properties.html#1558" class="Bound">ℓ</a>
  <a id="1623" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a> <a id="1637" href="Cubical.Relation.Binary.Properties.html#1637" class="Bound">x</a> <a id="1639" href="Cubical.Relation.Binary.Properties.html#1639" class="Bound">y</a> <a id="1641" class="Symbol">=</a> <a id="1643" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1648" href="Cubical.Relation.Binary.Properties.html#1637" class="Bound">x</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1654" href="Cubical.Relation.Binary.Properties.html#1639" class="Bound">y</a><a id="1655" class="Symbol">)</a>

  <a id="1660" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1689" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1700" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1716" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="1736" href="Cubical.Relation.Binary.Properties.html#1736" class="Bound">isReflR</a> <a id="1744" href="Cubical.Relation.Binary.Properties.html#1744" class="Bound">a</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Cubical.Relation.Binary.Properties.html#1736" class="Bound">isReflR</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1759" href="Cubical.Relation.Binary.Properties.html#1744" class="Bound">a</a><a id="1760" class="Symbol">)</a>

  <a id="1765" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1792" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1802" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1818" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="1837" href="Cubical.Relation.Binary.Properties.html#1837" class="Bound">isSymR</a> <a id="1844" href="Cubical.Relation.Binary.Properties.html#1844" class="Bound">a</a> <a id="1846" href="Cubical.Relation.Binary.Properties.html#1846" class="Bound">a&#39;</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Relation.Binary.Properties.html#1837" class="Bound">isSymR</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1861" href="Cubical.Relation.Binary.Properties.html#1844" class="Bound">a</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1867" href="Cubical.Relation.Binary.Properties.html#1846" class="Bound">a&#39;</a><a id="1869" class="Symbol">)</a>

  <a id="1874" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1905" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1907" class="Symbol">→</a> <a id="1909" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1917" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1933" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="1954" href="Cubical.Relation.Binary.Properties.html#1954" class="Bound">isTransR</a> <a id="1963" href="Cubical.Relation.Binary.Properties.html#1963" class="Bound">a</a> <a id="1965" href="Cubical.Relation.Binary.Properties.html#1965" class="Bound">a&#39;</a> <a id="1968" href="Cubical.Relation.Binary.Properties.html#1968" class="Bound">a&#39;&#39;</a> <a id="1972" class="Symbol">=</a> <a id="1974" href="Cubical.Relation.Binary.Properties.html#1954" class="Bound">isTransR</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1986" href="Cubical.Relation.Binary.Properties.html#1963" class="Bound">a</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1992" href="Cubical.Relation.Binary.Properties.html#1965" class="Bound">a&#39;</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1999" href="Cubical.Relation.Binary.Properties.html#1968" class="Bound">a&#39;&#39;</a><a id="2002" class="Symbol">)</a>

  <a id="2007" class="Keyword">open</a> <a id="2012" href="Cubical.Relation.Binary.Base.html#3780" class="Module">isEquivRel</a>

  <a id="2026" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="2063" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="2078" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="2094" href="Cubical.Relation.Binary.Base.html#3858" class="Field">reflexive</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2129" href="Cubical.Relation.Binary.Properties.html#2129" class="Bound">isEquivRelR</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Cubical.Relation.Binary.Base.html#3858" class="Field">reflexive</a> <a id="2175" href="Cubical.Relation.Binary.Properties.html#2129" class="Bound">isEquivRelR</a><a id="2186" class="Symbol">)</a>
  <a id="2190" href="Cubical.Relation.Binary.Base.html#3883" class="Field">symmetric</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2225" href="Cubical.Relation.Binary.Properties.html#2225" class="Bound">isEquivRelR</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Cubical.Relation.Binary.Base.html#3883" class="Field">symmetric</a> <a id="2270" href="Cubical.Relation.Binary.Properties.html#2225" class="Bound">isEquivRelR</a><a id="2281" class="Symbol">)</a>
  <a id="2285" href="Cubical.Relation.Binary.Base.html#3907" class="Field">transitive</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2321" href="Cubical.Relation.Binary.Properties.html#2321" class="Bound">isEquivRelR</a><a id="2332" class="Symbol">)</a> <a id="2334" class="Symbol">=</a> <a id="2336" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Relation.Binary.Base.html#3907" class="Field">transitive</a> <a id="2369" href="Cubical.Relation.Binary.Properties.html#2321" class="Bound">isEquivRelR</a><a id="2380" class="Symbol">)</a>

<a id="2383" class="Keyword">module</a> <a id="2390" href="Cubical.Relation.Binary.Properties.html#2390" class="Module">_</a> <a id="2392" class="Symbol">{</a><a id="2393" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2395" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2397" class="Symbol">:</a> <a id="2399" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2404" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2414" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2416" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">_∼_</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2430" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2432" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2434" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2436" class="Symbol">}</a> <a id="2438" class="Symbol">{</a><a id="2439" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">_∻_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2449" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2451" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2453" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2455" class="Symbol">}</a>
         <a id="2466" class="Symbol">(</a><a id="2467" href="Cubical.Relation.Binary.Properties.html#2467" class="Bound Operator">_h_</a> <a id="2471" class="Symbol">:</a> <a id="2473" class="Symbol">∀</a> <a id="2475" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a> <a id="2477" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a> <a id="2479" class="Symbol">→</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a> <a id="2484" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">∼</a> <a id="2486" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a><a id="2487" class="Symbol">)</a> <a id="2489" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2491" class="Symbol">((</a><a id="2493" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2497" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2499" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a><a id="2500" class="Symbol">)</a> <a id="2502" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">∻</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2509" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2511" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a><a id="2512" class="Symbol">)))</a> <a id="2516" class="Keyword">where</a>

  <a id="2525" href="Cubical.Relation.Binary.Properties.html#2525" class="Function">RelPathP</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2542" class="Symbol">(λ</a> <a id="2545" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2552" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2554" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2561" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2563" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2572" class="Symbol">_)</a>
              <a id="2589" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">_∼_</a> <a id="2593" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">_∻_</a>
  <a id="2599" href="Cubical.Relation.Binary.Properties.html#2525" class="Function">RelPathP</a> <a id="2608" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2610" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2612" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a> <a id="2614" class="Symbol">=</a> <a id="2616" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2632" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2634" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2636" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2638" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">∻</a> <a id="2640" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2650" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2652" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2654" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a><a id="2655" class="Symbol">)</a>
      <a id="2663" class="Symbol">λ</a> <a id="2665" class="Symbol">{</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" class="Symbol">_</a> <a id="2680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2682" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2684" href="Cubical.Relation.Binary.Properties.html#2467" class="Bound Operator">h</a> <a id="2686" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a>
        <a id="2696" class="Symbol">;</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">→</a> <a id="2709" class="Symbol">_</a> <a id="2711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2713" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2721" class="Symbol">_</a> <a id="2723" class="Symbol">}</a>


<a id="2727" class="Keyword">module</a> <a id="2734" href="Cubical.Relation.Binary.Properties.html#2734" class="Module">_</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Cubical.Relation.Binary.Properties.html#2737" class="Bound">ℓ&#39;&#39;</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">{</a><a id="2743" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2745" class="Symbol">:</a> <a id="2747" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2752" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="2753" class="Symbol">}</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a> <a id="2760" class="Symbol">:</a> <a id="2762" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2775" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Keyword">where</a>

  <a id="2788" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a> <a id="2803" class="Symbol">:</a> <a id="2805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2810" class="Symbol">_</a>
  <a id="2814" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a> <a id="2829" class="Symbol">=</a> <a id="2831" class="Symbol">∀</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2843" href="Cubical.Relation.Binary.Properties.html#2752" class="Bound">ℓ</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2853" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2855" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Cubical.Relation.Binary.Properties.html#2859" class="Bound Operator">_~_</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2878" href="Cubical.Relation.Binary.Properties.html#2775" class="Bound">ℓ&#39;</a><a id="2880" class="Symbol">)</a>
             <a id="2895" class="Symbol">→</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Relation.Binary.Properties.html#2898" class="Bound Operator">_h_</a> <a id="2902" class="Symbol">:</a>  <a id="2905" class="Symbol">∀</a> <a id="2907" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2909" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2915" href="Cubical.Relation.Binary.Properties.html#2859" class="Bound Operator">~</a> <a id="2917" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a> <a id="2919" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2926" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2928" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2930" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">∻</a> <a id="2932" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2936" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2938" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a><a id="2939" class="Symbol">))</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2949" href="Cubical.Relation.Binary.Properties.html#2737" class="Bound">ℓ&#39;&#39;</a>


  <a id="2957" href="Cubical.Relation.Binary.Properties.html#2957" class="Function">EquivJRel</a> <a id="2967" class="Symbol">:</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a><a id="2991" class="Symbol">)</a>
            <a id="3005" class="Symbol">→</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="3013" class="Symbol">_</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3024" class="Symbol">_)</a> <a id="3027" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a> <a id="3031" class="Symbol">λ</a> <a id="3033" href="Cubical.Relation.Binary.Properties.html#3033" class="Symbol">_</a> <a id="3035" href="Cubical.Relation.Binary.Properties.html#3035" class="Symbol">_</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3047" class="Symbol">_</a> <a id="3049" class="Symbol">)</a>
            <a id="3063" class="Symbol">→</a> <a id="3065" class="Symbol">∀</a> <a id="3067" class="Symbol">{</a><a id="3068" href="Cubical.Relation.Binary.Properties.html#3068" class="Bound">A</a><a id="3069" class="Symbol">}</a> <a id="3071" href="Cubical.Relation.Binary.Properties.html#3071" class="Bound">e</a> <a id="3073" href="Cubical.Relation.Binary.Properties.html#3073" class="Bound Operator">_~_</a> <a id="3077" href="Cubical.Relation.Binary.Properties.html#3077" class="Bound Operator">_h_</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="3088" href="Cubical.Relation.Binary.Properties.html#3068" class="Bound">A</a> <a id="3090" href="Cubical.Relation.Binary.Properties.html#3071" class="Bound">e</a> <a id="3092" href="Cubical.Relation.Binary.Properties.html#3073" class="Bound Operator">_~_</a> <a id="3096" href="Cubical.Relation.Binary.Properties.html#3077" class="Bound Operator">_h_</a>
  <a id="3102" href="Cubical.Relation.Binary.Properties.html#2957" class="Function">EquivJRel</a> <a id="3112" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3117" href="Cubical.Relation.Binary.Properties.html#3117" class="Bound">g</a> <a id="3119" class="Symbol">{</a><a id="3120" href="Cubical.Relation.Binary.Properties.html#3120" class="Bound">A</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="3132" class="Symbol">(λ</a> <a id="3135" href="Cubical.Relation.Binary.Properties.html#3135" class="Bound">A</a> <a id="3137" href="Cubical.Relation.Binary.Properties.html#3137" class="Bound">e</a> <a id="3139" class="Symbol">→</a> <a id="3141" class="Symbol">∀</a> <a id="3143" href="Cubical.Relation.Binary.Properties.html#3143" class="Bound Operator">_~_</a> <a id="3147" href="Cubical.Relation.Binary.Properties.html#3147" class="Bound Operator">_h_</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3158" href="Cubical.Relation.Binary.Properties.html#3135" class="Bound">A</a> <a id="3160" href="Cubical.Relation.Binary.Properties.html#3137" class="Bound">e</a> <a id="3162" href="Cubical.Relation.Binary.Properties.html#3143" class="Bound Operator">_~_</a> <a id="3166" href="Cubical.Relation.Binary.Properties.html#3147" class="Bound Operator">_h_</a><a id="3169" class="Symbol">)</a>
   <a id="3174" class="Symbol">λ</a> <a id="3176" href="Cubical.Relation.Binary.Properties.html#3176" class="Bound Operator">_~_</a> <a id="3180" href="Cubical.Relation.Binary.Properties.html#3180" class="Bound Operator">_h_</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3207" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="3209" class="Symbol">(</a><a id="3210" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3218" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a><a id="3219" class="Symbol">)))</a>
       <a id="3230" class="Symbol">((</a><a id="3232" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
           <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3266" class="Symbol">(λ</a> <a id="3269" href="Cubical.Relation.Binary.Properties.html#3269" class="Bound">r</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="3281" class="Symbol">λ</a> <a id="3283" href="Cubical.Relation.Binary.Properties.html#3283" class="Bound">x</a> <a id="3285" href="Cubical.Relation.Binary.Properties.html#3285" class="Bound">y</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3293" class="Symbol">(</a><a id="3294" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Cubical.Relation.Binary.Properties.html#3269" class="Bound">r</a> <a id="3300" href="Cubical.Relation.Binary.Properties.html#3283" class="Bound">x</a> <a id="3302" href="Cubical.Relation.Binary.Properties.html#3285" class="Bound">y</a><a id="3303" class="Symbol">))))</a>
           <a id="3319" class="Symbol">(</a><a id="3320" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3328" class="Symbol">(λ</a> <a id="3331" href="Cubical.Relation.Binary.Properties.html#3331" class="Bound">r</a> <a id="3333" href="Cubical.Relation.Binary.Properties.html#3333" class="Bound">x</a> <a id="3335" href="Cubical.Relation.Binary.Properties.html#3335" class="Bound">y</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3351" class="Symbol">λ</a> <a id="3353" href="Cubical.Relation.Binary.Properties.html#3353" class="Bound">i</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="Cubical.Relation.Binary.Properties.html#3331" class="Bound">r</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3362" href="Cubical.Relation.Binary.Properties.html#3353" class="Bound">i</a><a id="3363" class="Symbol">)</a> <a id="3365" href="Cubical.Relation.Binary.Properties.html#3333" class="Bound">x</a> <a id="3367" href="Cubical.Relation.Binary.Properties.html#3335" class="Bound">y</a><a id="3368" class="Symbol">))</a>
           <a id="3382" class="Symbol">(λ</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Cubical.Relation.Binary.Properties.html#3386" class="Bound">o</a> <a id="3388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3390" href="Cubical.Relation.Binary.Properties.html#3390" class="Bound">r</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Relation.Binary.Properties.html#3386" class="Bound">o</a> <a id="3403" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="3416" class="Symbol">λ</a> <a id="3418" href="Cubical.Relation.Binary.Properties.html#3418" class="Bound">x</a> <a id="3420" href="Cubical.Relation.Binary.Properties.html#3420" class="Bound">y</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a>
              <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3454" class="Symbol">λ</a> <a id="3456" href="Cubical.Relation.Binary.Properties.html#3456" class="Bound">_</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3474" class="Symbol">_)))</a>
          <a id="3489" class="Symbol">(</a><a id="3490" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="3502" class="Symbol">{</a><a id="3503" class="Argument">a</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a><a id="3510" class="Symbol">}))</a> <a id="3514" class="Symbol">_</a> <a id="3516" class="Symbol">_)</a> <a id="3519" href="Cubical.Relation.Binary.Properties.html#3117" class="Bound">g</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Binary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a> <a id="80" class="Keyword">public</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Relation.Binary.Properties.html" class="Module">Cubical.Relation.Binary.Properties</a> <a id="134" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Nullary.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="197" class="Symbol">as</a> <a id="200" class="Module">⊥</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="257" class="Keyword">private</a>
  <a id="267" class="Keyword">variable</a>
    <a id="280" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>  <a id="283" class="Symbol">:</a> <a id="285" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="295" href="Cubical.Relation.Nullary.Base.html#295" class="Generalizable">A</a>  <a id="298" class="Symbol">:</a> <a id="300" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="305" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>

<a id="308" class="Comment">-- Negation</a>
<a id="320" class="Keyword">infix</a> <a id="326" class="Number">3</a> <a id="328" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a>

<a id="¬_"></a><a id="332" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="335" class="Symbol">:</a> <a id="337" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="342" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="344" class="Symbol">→</a> <a id="346" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="351" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="353" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="355" href="Cubical.Relation.Nullary.Base.html#355" class="Bound">A</a> <a id="357" class="Symbol">=</a> <a id="359" href="Cubical.Relation.Nullary.Base.html#355" class="Bound">A</a> <a id="361" class="Symbol">→</a> <a id="363" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="366" class="Comment">-- Decidable types (inspired by standard library)</a>
<a id="416" class="Keyword">data</a> <a id="Dec"></a><a id="421" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="425" class="Symbol">(</a><a id="426" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a> <a id="428" class="Symbol">:</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="435" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">:</a> <a id="440" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="445" href="Cubical.Relation.Nullary.Base.html#435" class="Bound">ℓ</a> <a id="447" class="Keyword">where</a>
  <a id="Dec.yes"></a><a id="455" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="459" class="Symbol">:</a> <a id="461" class="Symbol">(</a> <a id="463" href="Cubical.Relation.Nullary.Base.html#463" class="Bound">p</a> <a id="465" class="Symbol">:</a>   <a id="469" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a><a id="470" class="Symbol">)</a> <a id="472" class="Symbol">→</a> <a id="474" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="478" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a>
  <a id="Dec.no"></a><a id="482" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="486" class="Symbol">:</a> <a id="488" class="Symbol">(</a><a id="489" href="Cubical.Relation.Nullary.Base.html#489" class="Bound">¬p</a> <a id="492" class="Symbol">:</a> <a id="494" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="496" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a><a id="497" class="Symbol">)</a> <a id="499" class="Symbol">→</a> <a id="501" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="505" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a>

<a id="decRec"></a><a id="508" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Relation.Nullary.Base.html#520" class="Bound">ℓ</a> <a id="522" href="Cubical.Relation.Nullary.Base.html#522" class="Bound">ℓ&#39;</a><a id="524" class="Symbol">}</a> <a id="526" class="Symbol">{</a><a id="527" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="529" class="Symbol">:</a> <a id="531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="536" href="Cubical.Relation.Nullary.Base.html#520" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">{</a><a id="540" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="549" href="Cubical.Relation.Nullary.Base.html#522" class="Bound">ℓ&#39;</a><a id="551" class="Symbol">}</a> <a id="553" class="Symbol">→</a> <a id="555" class="Symbol">(</a><a id="556" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="558" class="Symbol">→</a> <a id="560" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a><a id="561" class="Symbol">)</a> <a id="563" class="Symbol">→</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="568" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a><a id="573" class="Symbol">)</a> <a id="575" class="Symbol">→</a> <a id="577" class="Symbol">(</a><a id="578" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="582" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a><a id="583" class="Symbol">)</a> <a id="585" class="Symbol">→</a> <a id="587" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a>
<a id="589" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="596" href="Cubical.Relation.Nullary.Base.html#596" class="Bound">ifyes</a> <a id="602" href="Cubical.Relation.Nullary.Base.html#602" class="Bound">ifno</a> <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="612" href="Cubical.Relation.Nullary.Base.html#612" class="Bound">p</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">=</a> <a id="617" href="Cubical.Relation.Nullary.Base.html#596" class="Bound">ifyes</a> <a id="623" href="Cubical.Relation.Nullary.Base.html#612" class="Bound">p</a>
<a id="625" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="632" href="Cubical.Relation.Nullary.Base.html#632" class="Bound">ifyes</a> <a id="638" href="Cubical.Relation.Nullary.Base.html#638" class="Bound">ifno</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="647" href="Cubical.Relation.Nullary.Base.html#647" class="Bound">¬p</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">=</a> <a id="653" href="Cubical.Relation.Nullary.Base.html#638" class="Bound">ifno</a> <a id="658" href="Cubical.Relation.Nullary.Base.html#647" class="Bound">¬p</a>

<a id="NonEmpty"></a><a id="662" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="678" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="680" class="Symbol">→</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="687" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="689" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="698" href="Cubical.Relation.Nullary.Base.html#698" class="Bound">A</a> <a id="700" class="Symbol">=</a> <a id="702" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="704" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="706" href="Cubical.Relation.Nullary.Base.html#698" class="Bound">A</a>

<a id="Stable"></a><a id="709" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="716" class="Symbol">:</a> <a id="718" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="723" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="725" class="Symbol">→</a> <a id="727" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="732" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="734" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="741" href="Cubical.Relation.Nullary.Base.html#741" class="Bound">A</a> <a id="743" class="Symbol">=</a> <a id="745" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="754" href="Cubical.Relation.Nullary.Base.html#741" class="Bound">A</a> <a id="756" class="Symbol">→</a> <a id="758" href="Cubical.Relation.Nullary.Base.html#741" class="Bound">A</a>

<a id="761" class="Comment">-- reexport propositional truncation for uniformity</a>
<a id="813" class="Keyword">open</a> <a id="818" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>
  <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a><a id="873" class="Symbol">)</a> <a id="875" class="Keyword">public</a>

<a id="SplitSupport"></a><a id="883" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="896" class="Symbol">:</a> <a id="898" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="903" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="905" class="Symbol">→</a> <a id="907" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="912" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="914" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="927" href="Cubical.Relation.Nullary.Base.html#927" class="Bound">A</a> <a id="929" class="Symbol">=</a> <a id="931" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="933" href="Cubical.Relation.Nullary.Base.html#927" class="Bound">A</a> <a id="935" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="938" class="Symbol">→</a> <a id="940" href="Cubical.Relation.Nullary.Base.html#927" class="Bound">A</a>

<a id="Collapsible"></a><a id="943" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="962" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="964" class="Symbol">→</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="971" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="973" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="985" href="Cubical.Relation.Nullary.Base.html#985" class="Bound">A</a> <a id="987" class="Symbol">=</a> <a id="989" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="992" href="Cubical.Relation.Nullary.Base.html#992" class="Bound">f</a> <a id="994" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Relation.Nullary.Base.html#985" class="Bound">A</a> <a id="999" class="Symbol">→</a> <a id="1001" href="Cubical.Relation.Nullary.Base.html#985" class="Bound">A</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1006" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="1017" href="Cubical.Relation.Nullary.Base.html#992" class="Bound">f</a>

<a id="Populated"></a><a id="1020" href="Cubical.Relation.Nullary.Base.html#1020" class="Function">Populated</a> <a id="⟪_⟫"></a><a id="1030" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪_⟫</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1041" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1050" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1052" href="Cubical.Relation.Nullary.Base.html#1020" class="Function">Populated</a> <a id="1062" href="Cubical.Relation.Nullary.Base.html#1062" class="Bound">A</a> <a id="1064" class="Symbol">=</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.Relation.Nullary.Base.html#1067" class="Bound">f</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="1083" href="Cubical.Relation.Nullary.Base.html#1062" class="Bound">A</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Relation.Nullary.Base.html#1067" class="Bound">f</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1104" class="Symbol">)</a>
<a id="1106" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪_⟫</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Cubical.Relation.Nullary.Base.html#1020" class="Function">Populated</a>

<a id="PStable"></a><a id="1123" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1138" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1147" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1149" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="1157" href="Cubical.Relation.Nullary.Base.html#1157" class="Bound">A</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪</a> <a id="1163" href="Cubical.Relation.Nullary.Base.html#1157" class="Bound">A</a> <a id="1165" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟫</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Cubical.Relation.Nullary.Base.html#1157" class="Bound">A</a>

<a id="onAllPaths"></a><a id="1172" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1191" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1200" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1210" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1219" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1221" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1232" href="Cubical.Relation.Nullary.Base.html#1232" class="Bound">S</a> <a id="1234" href="Cubical.Relation.Nullary.Base.html#1234" class="Bound">A</a> <a id="1236" class="Symbol">=</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Relation.Nullary.Base.html#1239" class="Bound">x</a> <a id="1241" href="Cubical.Relation.Nullary.Base.html#1241" class="Bound">y</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Cubical.Relation.Nullary.Base.html#1234" class="Bound">A</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Relation.Nullary.Base.html#1232" class="Bound">S</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Cubical.Relation.Nullary.Base.html#1239" class="Bound">x</a> <a id="1255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1257" href="Cubical.Relation.Nullary.Base.html#1241" class="Bound">y</a><a id="1258" class="Symbol">)</a>

<a id="Separated"></a><a id="1261" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1278" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1287" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1289" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="1299" class="Symbol">=</a> <a id="1301" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1312" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a>

<a id="HSeparated"></a><a id="1320" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1338" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1347" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1349" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="1360" class="Symbol">=</a> <a id="1362" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1373" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a>

<a id="Collapsible≡"></a><a id="1387" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1407" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1416" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1418" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1444" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a>

<a id="PStable≡"></a><a id="1457" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1473" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1482" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1484" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1506" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a>

<a id="Discrete"></a><a id="1515" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1531" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1540" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1542" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1564" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Nullary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Properties of nullary relations, i.e. structures on types.

Includes several results from [Notions of Anonymous Existence in Martin-Löf Type Theory](https://lmcs.episciences.org/3217)
by Altenkirch, Coquand, Escardo, Kraus.

-}</a>
<a id="233" class="Keyword">module</a> <a id="240" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a> <a id="276" class="Keyword">where</a>

<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="517" class="Symbol">as</a> <a id="520" class="Module">⊥</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="702" class="Keyword">private</a>
  <a id="712" class="Keyword">variable</a>
    <a id="725" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a> <a id="727" href="Cubical.Relation.Nullary.Properties.html#727" class="Generalizable">ℓ&#39;</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="742" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="744" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="746" class="Symbol">:</a> <a id="748" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="753" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a>
    <a id="759" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="761" class="Symbol">:</a> <a id="763" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="765" class="Symbol">-&gt;</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="773" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a>

<a id="776" class="Comment">-- Functions with a section preserve discreteness.</a>
<a id="sectionDiscrete"></a><a id="827" href="Cubical.Relation.Nullary.Properties.html#827" class="Function">sectionDiscrete</a>
  <a id="845" class="Symbol">:</a> <a id="847" class="Symbol">(</a><a id="848" href="Cubical.Relation.Nullary.Properties.html#848" class="Bound">f</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="857" class="Symbol">)</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Relation.Nullary.Properties.html#860" class="Bound">g</a> <a id="862" class="Symbol">:</a> <a id="864" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="869" class="Symbol">)</a> <a id="871" class="Symbol">→</a> <a id="873" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="881" href="Cubical.Relation.Nullary.Properties.html#848" class="Bound">f</a> <a id="883" href="Cubical.Relation.Nullary.Properties.html#860" class="Bound">g</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="896" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="898" class="Symbol">→</a> <a id="900" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="909" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a>
<a id="911" href="Cubical.Relation.Nullary.Properties.html#827" class="Function">sectionDiscrete</a> <a id="927" href="Cubical.Relation.Nullary.Properties.html#927" class="Bound">f</a> <a id="929" href="Cubical.Relation.Nullary.Properties.html#929" class="Bound">g</a> <a id="931" href="Cubical.Relation.Nullary.Properties.html#931" class="Bound">sect</a> <a id="936" href="Cubical.Relation.Nullary.Properties.html#936" class="Bound">dA</a> <a id="939" href="Cubical.Relation.Nullary.Properties.html#939" class="Bound">x</a> <a id="941" href="Cubical.Relation.Nullary.Properties.html#941" class="Bound">y</a> <a id="943" class="Keyword">with</a> <a id="948" href="Cubical.Relation.Nullary.Properties.html#936" class="Bound">dA</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Relation.Nullary.Properties.html#929" class="Bound">g</a> <a id="954" href="Cubical.Relation.Nullary.Properties.html#939" class="Bound">x</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Relation.Nullary.Properties.html#929" class="Bound">g</a> <a id="960" href="Cubical.Relation.Nullary.Properties.html#941" class="Bound">y</a><a id="961" class="Symbol">)</a>
<a id="963" class="Symbol">...</a> <a id="967" class="Symbol">|</a> <a id="969" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="973" href="Cubical.Relation.Nullary.Properties.html#973" class="Bound">p</a> <a id="975" class="Symbol">=</a> <a id="977" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="981" class="Symbol">(</a><a id="982" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="986" class="Symbol">(</a><a id="987" class="Bound">sect</a> <a id="992" class="Bound">x</a><a id="993" class="Symbol">)</a> <a id="995" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="998" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1003" class="Bound">f</a> <a id="1005" href="Cubical.Relation.Nullary.Properties.html#973" class="Bound">p</a> <a id="1007" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1010" class="Bound">sect</a> <a id="1015" class="Bound">y</a><a id="1016" class="Symbol">)</a>
<a id="1018" class="Symbol">...</a> <a id="1022" class="Symbol">|</a> <a id="1024" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1027" href="Cubical.Relation.Nullary.Properties.html#1027" class="Bound">¬p</a> <a id="1030" class="Symbol">=</a> <a id="1032" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1035" class="Symbol">(λ</a> <a id="1038" href="Cubical.Relation.Nullary.Properties.html#1038" class="Bound">p</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Cubical.Relation.Nullary.Properties.html#1027" class="Bound">¬p</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1051" class="Bound">g</a> <a id="1053" href="Cubical.Relation.Nullary.Properties.html#1038" class="Bound">p</a><a id="1054" class="Symbol">))</a>

<a id="isoPresDiscrete"></a><a id="1058" href="Cubical.Relation.Nullary.Properties.html#1058" class="Function">isoPresDiscrete</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1080" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1082" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1095" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1108" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a>
<a id="1110" href="Cubical.Relation.Nullary.Properties.html#1058" class="Function">isoPresDiscrete</a> <a id="1126" href="Cubical.Relation.Nullary.Properties.html#1126" class="Bound">e</a> <a id="1128" class="Symbol">=</a> <a id="1130" href="Cubical.Relation.Nullary.Properties.html#827" class="Function">sectionDiscrete</a> <a id="1146" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1150" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1154" href="Cubical.Foundations.Isomorphism.html#888" class="Field">rightInv</a>
  <a id="1165" class="Keyword">where</a> <a id="1171" class="Keyword">open</a> <a id="1176" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="1180" href="Cubical.Relation.Nullary.Properties.html#1126" class="Bound">e</a>

<a id="EquivPresDiscrete"></a><a id="1183" href="Cubical.Relation.Nullary.Properties.html#1183" class="Function">EquivPresDiscrete</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">∀</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Cubical.Relation.Nullary.Properties.html#1206" class="Bound">ℓ</a> <a id="1208" href="Cubical.Relation.Nullary.Properties.html#1208" class="Bound">ℓ&#39;</a><a id="1210" class="Symbol">}{</a><a id="1212" href="Cubical.Relation.Nullary.Properties.html#1212" class="Bound">A</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1221" href="Cubical.Relation.Nullary.Properties.html#1206" class="Bound">ℓ</a><a id="1222" class="Symbol">}</a> <a id="1224" class="Symbol">{</a><a id="1225" href="Cubical.Relation.Nullary.Properties.html#1225" class="Bound">B</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1234" href="Cubical.Relation.Nullary.Properties.html#1208" class="Bound">ℓ&#39;</a><a id="1236" class="Symbol">}</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="Cubical.Relation.Nullary.Properties.html#1212" class="Bound">A</a> <a id="1242" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1244" href="Cubical.Relation.Nullary.Properties.html#1225" class="Bound">B</a>
               <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1272" href="Cubical.Relation.Nullary.Properties.html#1212" class="Bound">A</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1285" href="Cubical.Relation.Nullary.Properties.html#1225" class="Bound">B</a>
<a id="1287" href="Cubical.Relation.Nullary.Properties.html#1183" class="Function">EquivPresDiscrete</a> <a id="1305" href="Cubical.Relation.Nullary.Properties.html#1305" class="Bound">e</a> <a id="1307" class="Symbol">=</a> <a id="1309" href="Cubical.Relation.Nullary.Properties.html#1058" class="Function">isoPresDiscrete</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1337" href="Cubical.Relation.Nullary.Properties.html#1305" class="Bound">e</a><a id="1338" class="Symbol">)</a>

<a id="isProp¬"></a><a id="1341" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Cubical.Relation.Nullary.Properties.html#1352" class="Bound">A</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1361" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Symbol">→</a> <a id="1366" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1376" href="Cubical.Relation.Nullary.Properties.html#1352" class="Bound">A</a><a id="1377" class="Symbol">)</a>
<a id="1379" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="1387" href="Cubical.Relation.Nullary.Properties.html#1387" class="Bound">A</a> <a id="1389" href="Cubical.Relation.Nullary.Properties.html#1389" class="Bound">p</a> <a id="1391" href="Cubical.Relation.Nullary.Properties.html#1391" class="Bound">q</a> <a id="1393" href="Cubical.Relation.Nullary.Properties.html#1393" class="Bound">i</a> <a id="1395" href="Cubical.Relation.Nullary.Properties.html#1395" class="Bound">x</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Relation.Nullary.Properties.html#1389" class="Bound">p</a> <a id="1410" href="Cubical.Relation.Nullary.Properties.html#1395" class="Bound">x</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Cubical.Relation.Nullary.Properties.html#1391" class="Bound">q</a> <a id="1416" href="Cubical.Relation.Nullary.Properties.html#1395" class="Bound">x</a><a id="1417" class="Symbol">)</a> <a id="1419" href="Cubical.Relation.Nullary.Properties.html#1393" class="Bound">i</a>

<a id="Stable¬"></a><a id="1422" href="Cubical.Relation.Nullary.Properties.html#1422" class="Function">Stable¬</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1442" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="1443" class="Symbol">)</a>
<a id="1445" href="Cubical.Relation.Nullary.Properties.html#1422" class="Function">Stable¬</a> <a id="1453" href="Cubical.Relation.Nullary.Properties.html#1453" class="Bound">¬¬¬a</a> <a id="1458" href="Cubical.Relation.Nullary.Properties.html#1458" class="Bound">a</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="Cubical.Relation.Nullary.Properties.html#1453" class="Bound">¬¬¬a</a> <a id="1467" href="Cubical.Relation.Nullary.Properties.html#1481" class="Function">¬¬a</a>
  <a id="1473" class="Keyword">where</a>
  <a id="1481" href="Cubical.Relation.Nullary.Properties.html#1481" class="Function">¬¬a</a> <a id="1485" class="Symbol">=</a> <a id="1487" class="Symbol">λ</a> <a id="1489" href="Cubical.Relation.Nullary.Properties.html#1489" class="Bound">¬a</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Cubical.Relation.Nullary.Properties.html#1489" class="Bound">¬a</a> <a id="1497" href="Cubical.Relation.Nullary.Properties.html#1458" class="Bound">a</a>

<a id="StableΠ"></a><a id="1500" href="Cubical.Relation.Nullary.Properties.html#1500" class="Function">StableΠ</a> <a id="1508" class="Symbol">:</a> <a id="1510" class="Symbol">(∀</a> <a id="1513" href="Cubical.Relation.Nullary.Properties.html#1513" class="Bound">x</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="1527" href="Cubical.Relation.Nullary.Properties.html#1513" class="Bound">x</a><a id="1528" class="Symbol">))</a> <a id="1531" class="Symbol">-&gt;</a> <a id="1534" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1541" class="Symbol">(∀</a> <a id="1544" href="Cubical.Relation.Nullary.Properties.html#1544" class="Bound">x</a> <a id="1546" class="Symbol">→</a> <a id="1548" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="1550" href="Cubical.Relation.Nullary.Properties.html#1544" class="Bound">x</a><a id="1551" class="Symbol">)</a>
<a id="1553" href="Cubical.Relation.Nullary.Properties.html#1500" class="Function">StableΠ</a> <a id="1561" href="Cubical.Relation.Nullary.Properties.html#1561" class="Bound">Ps</a> <a id="1564" href="Cubical.Relation.Nullary.Properties.html#1564" class="Bound">e</a> <a id="1566" href="Cubical.Relation.Nullary.Properties.html#1566" class="Bound">x</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Cubical.Relation.Nullary.Properties.html#1561" class="Bound">Ps</a> <a id="1573" href="Cubical.Relation.Nullary.Properties.html#1566" class="Bound">x</a> <a id="1575" class="Symbol">λ</a> <a id="1577" href="Cubical.Relation.Nullary.Properties.html#1577" class="Bound">k</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Cubical.Relation.Nullary.Properties.html#1564" class="Bound">e</a> <a id="1583" class="Symbol">λ</a> <a id="1585" href="Cubical.Relation.Nullary.Properties.html#1585" class="Bound">f</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.Relation.Nullary.Properties.html#1577" class="Bound">k</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Relation.Nullary.Properties.html#1585" class="Bound">f</a> <a id="1594" href="Cubical.Relation.Nullary.Properties.html#1566" class="Bound">x</a><a id="1595" class="Symbol">)</a>

<a id="Stable→"></a><a id="1598" href="Cubical.Relation.Nullary.Properties.html#1598" class="Function">Stable→</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1615" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1629" class="Symbol">→</a> <a id="1631" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="1632" class="Symbol">)</a>
<a id="1634" href="Cubical.Relation.Nullary.Properties.html#1598" class="Function">Stable→</a> <a id="1642" href="Cubical.Relation.Nullary.Properties.html#1642" class="Bound">Bs</a> <a id="1645" class="Symbol">=</a> <a id="1647" href="Cubical.Relation.Nullary.Properties.html#1500" class="Function">StableΠ</a> <a id="1655" class="Symbol">(λ</a> <a id="1658" href="Cubical.Relation.Nullary.Properties.html#1658" class="Bound">_</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Cubical.Relation.Nullary.Properties.html#1642" class="Bound">Bs</a><a id="1664" class="Symbol">)</a>

<a id="Stable×"></a><a id="1667" href="Cubical.Relation.Nullary.Properties.html#1667" class="Function">Stable×</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1684" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1686" class="Symbol">-&gt;</a> <a id="1689" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1696" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1698" class="Symbol">-&gt;</a> <a id="1701" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1708" class="Symbol">(</a><a id="1709" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1711" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1713" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="1714" class="Symbol">)</a>
<a id="1716" href="Cubical.Relation.Nullary.Properties.html#1667" class="Function">Stable×</a> <a id="1724" href="Cubical.Relation.Nullary.Properties.html#1724" class="Bound">As</a> <a id="1727" href="Cubical.Relation.Nullary.Properties.html#1727" class="Bound">Bs</a> <a id="1730" href="Cubical.Relation.Nullary.Properties.html#1730" class="Bound">e</a> <a id="1732" class="Symbol">=</a> <a id="1734" class="Symbol">λ</a> <a id="1736" class="Keyword">where</a>
  <a id="1744" class="Symbol">.</a><a id="1745" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.Relation.Nullary.Properties.html#1724" class="Bound">As</a> <a id="1754" class="Symbol">λ</a> <a id="1756" href="Cubical.Relation.Nullary.Properties.html#1756" class="Bound">k</a> <a id="1758" class="Symbol">→</a> <a id="1760" href="Cubical.Relation.Nullary.Properties.html#1730" class="Bound">e</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Cubical.Relation.Nullary.Properties.html#1756" class="Bound">k</a> <a id="1765" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1767" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1770" class="Symbol">)</a>
  <a id="1774" class="Symbol">.</a><a id="1775" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Cubical.Relation.Nullary.Properties.html#1727" class="Bound">Bs</a> <a id="1784" class="Symbol">λ</a> <a id="1786" href="Cubical.Relation.Nullary.Properties.html#1786" class="Bound">k</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Cubical.Relation.Nullary.Properties.html#1730" class="Bound">e</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Cubical.Relation.Nullary.Properties.html#1786" class="Bound">k</a> <a id="1795" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1797" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1800" class="Symbol">)</a>

<a id="StableΣ"></a><a id="1803" href="Cubical.Relation.Nullary.Properties.html#1803" class="Function">StableΣ</a> <a id="1811" class="Symbol">:</a> <a id="1813" class="Symbol">∀</a> <a id="1815" class="Symbol">{</a><a id="1816" href="Cubical.Relation.Nullary.Properties.html#1816" class="Bound">A</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1825" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="1826" class="Symbol">}</a> <a id="1828" class="Symbol">{</a><a id="1829" href="Cubical.Relation.Nullary.Properties.html#1829" class="Bound">P</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Cubical.Relation.Nullary.Properties.html#1816" class="Bound">A</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1842" href="Cubical.Relation.Nullary.Properties.html#727" class="Generalizable">ℓ&#39;</a><a id="1844" class="Symbol">}</a> <a id="1846" class="Symbol">→</a>
  <a id="1850" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1857" href="Cubical.Relation.Nullary.Properties.html#1816" class="Bound">A</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1868" href="Cubical.Relation.Nullary.Properties.html#1816" class="Bound">A</a> <a id="1870" class="Symbol">→</a> <a id="1872" class="Symbol">((</a><a id="1874" href="Cubical.Relation.Nullary.Properties.html#1874" class="Bound">a</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Relation.Nullary.Properties.html#1816" class="Bound">A</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">→</a> <a id="1883" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Relation.Nullary.Properties.html#1829" class="Bound">P</a> <a id="1893" href="Cubical.Relation.Nullary.Properties.html#1874" class="Bound">a</a><a id="1894" class="Symbol">))</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1909" href="Cubical.Relation.Nullary.Properties.html#1816" class="Bound">A</a> <a id="1911" href="Cubical.Relation.Nullary.Properties.html#1829" class="Bound">P</a><a id="1912" class="Symbol">)</a>
<a id="1914" href="Cubical.Relation.Nullary.Properties.html#1803" class="Function">StableΣ</a> <a id="1922" class="Symbol">{</a><a id="1923" class="Argument">P</a> <a id="1925" class="Symbol">=</a> <a id="1927" href="Cubical.Relation.Nullary.Properties.html#1927" class="Bound">P</a><a id="1928" class="Symbol">}</a> <a id="1930" href="Cubical.Relation.Nullary.Properties.html#1930" class="Bound">As</a> <a id="1933" href="Cubical.Relation.Nullary.Properties.html#1933" class="Bound">Aprop</a> <a id="1939" href="Cubical.Relation.Nullary.Properties.html#1939" class="Bound">Ps</a> <a id="1942" href="Cubical.Relation.Nullary.Properties.html#1942" class="Bound">e</a> <a id="1944" class="Symbol">=</a>
  <a id="1948" class="Keyword">let</a> <a id="1952" href="Cubical.Relation.Nullary.Properties.html#1952" class="Bound">a</a> <a id="1954" class="Symbol">=</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Relation.Nullary.Properties.html#1930" class="Bound">As</a> <a id="1960" class="Symbol">(λ</a> <a id="1963" href="Cubical.Relation.Nullary.Properties.html#1963" class="Bound">notA</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Cubical.Relation.Nullary.Properties.html#1942" class="Bound">e</a> <a id="1972" class="Symbol">(λ</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Relation.Nullary.Properties.html#1976" class="Bound">a</a> <a id="1978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1980" class="Symbol">_)</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Cubical.Relation.Nullary.Properties.html#1963" class="Bound">notA</a> <a id="1990" href="Cubical.Relation.Nullary.Properties.html#1976" class="Bound">a</a><a id="1991" class="Symbol">)))</a> <a id="1995" class="Keyword">in</a>
  <a id="2000" href="Cubical.Relation.Nullary.Properties.html#1952" class="Bound">a</a> <a id="2002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="2006" href="Cubical.Relation.Nullary.Properties.html#1939" class="Bound">Ps</a> <a id="2009" href="Cubical.Relation.Nullary.Properties.html#1952" class="Bound">a</a> <a id="2011" class="Symbol">λ</a> <a id="2013" href="Cubical.Relation.Nullary.Properties.html#2013" class="Bound">notPa</a> <a id="2019" class="Symbol">→</a> <a id="2021" href="Cubical.Relation.Nullary.Properties.html#1942" class="Bound">e</a> <a id="2023" class="Symbol">(λ</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Cubical.Relation.Nullary.Properties.html#2027" class="Bound">a&#39;</a> <a id="2030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2032" href="Cubical.Relation.Nullary.Properties.html#2032" class="Bound">p</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Cubical.Relation.Nullary.Properties.html#2013" class="Bound">notPa</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2050" href="Cubical.Relation.Nullary.Properties.html#1927" class="Bound">P</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Relation.Nullary.Properties.html#1933" class="Bound">Aprop</a> <a id="2059" href="Cubical.Relation.Nullary.Properties.html#2027" class="Bound">a&#39;</a> <a id="2062" href="Cubical.Relation.Nullary.Properties.html#1952" class="Bound">a</a><a id="2063" class="Symbol">)</a> <a id="2065" href="Cubical.Relation.Nullary.Properties.html#2032" class="Bound">p</a><a id="2066" class="Symbol">))</a>

<a id="fromYes"></a><a id="2070" href="Cubical.Relation.Nullary.Properties.html#2070" class="Function">fromYes</a> <a id="2078" class="Symbol">:</a> <a id="2080" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2088" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="2094" href="Cubical.Relation.Nullary.Properties.html#2070" class="Function">fromYes</a> <a id="2102" class="Symbol">_</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2109" href="Cubical.Relation.Nullary.Properties.html#2109" class="Bound">a</a><a id="2110" class="Symbol">)</a> <a id="2112" class="Symbol">=</a> <a id="2114" href="Cubical.Relation.Nullary.Properties.html#2109" class="Bound">a</a>
<a id="2116" href="Cubical.Relation.Nullary.Properties.html#2070" class="Function">fromYes</a> <a id="2124" href="Cubical.Relation.Nullary.Properties.html#2124" class="Bound">a</a> <a id="2126" class="Symbol">(</a><a id="2127" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2130" class="Symbol">_)</a> <a id="2133" class="Symbol">=</a> <a id="2135" href="Cubical.Relation.Nullary.Properties.html#2124" class="Bound">a</a>

<a id="discreteDec"></a><a id="2138" href="Cubical.Relation.Nullary.Properties.html#2138" class="Function">discreteDec</a> <a id="2150" class="Symbol">:</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.Relation.Nullary.Properties.html#2153" class="Bound">Adis</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="2169" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2170" class="Symbol">)</a> <a id="2172" class="Symbol">→</a> <a id="2174" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2188" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2189" class="Symbol">)</a>
<a id="2191" href="Cubical.Relation.Nullary.Properties.html#2138" class="Function">discreteDec</a> <a id="2203" href="Cubical.Relation.Nullary.Properties.html#2203" class="Bound">Adis</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2213" href="Cubical.Relation.Nullary.Properties.html#2213" class="Bound">p</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2221" href="Cubical.Relation.Nullary.Properties.html#2221" class="Bound">p&#39;</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Cubical.Relation.Nullary.Properties.html#2295" class="Function">decideYes</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Relation.Nullary.Properties.html#2203" class="Bound">Adis</a> <a id="2243" href="Cubical.Relation.Nullary.Properties.html#2213" class="Bound">p</a> <a id="2245" href="Cubical.Relation.Nullary.Properties.html#2221" class="Bound">p&#39;</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Comment">-- TODO: monad would simply stuff</a>
  <a id="2285" class="Keyword">where</a>
    <a id="2295" href="Cubical.Relation.Nullary.Properties.html#2295" class="Function">decideYes</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Cubical.Relation.Nullary.Properties.html#2213" class="Bound">p</a> <a id="2314" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2316" href="Cubical.Relation.Nullary.Properties.html#2221" class="Bound">p&#39;</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">→</a> <a id="2322" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2331" href="Cubical.Relation.Nullary.Properties.html#2213" class="Bound">p</a> <a id="2333" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2335" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2339" href="Cubical.Relation.Nullary.Properties.html#2221" class="Bound">p&#39;</a><a id="2341" class="Symbol">)</a>
    <a id="2347" href="Cubical.Relation.Nullary.Properties.html#2295" class="Function">decideYes</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2362" href="Cubical.Relation.Nullary.Properties.html#2362" class="Bound">eq</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2378" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2382" href="Cubical.Relation.Nullary.Properties.html#2362" class="Bound">eq</a><a id="2384" class="Symbol">)</a>
    <a id="2390" href="Cubical.Relation.Nullary.Properties.html#2295" class="Function">decideYes</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2404" href="Cubical.Relation.Nullary.Properties.html#2404" class="Bound">¬eq</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2414" class="Symbol">λ</a> <a id="2416" href="Cubical.Relation.Nullary.Properties.html#2416" class="Bound">eq</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="Cubical.Relation.Nullary.Properties.html#2404" class="Bound">¬eq</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Cubical.Relation.Nullary.Properties.html#2070" class="Function">fromYes</a> <a id="2440" href="Cubical.Relation.Nullary.Properties.html#2213" class="Bound">p</a><a id="2441" class="Symbol">)</a> <a id="2443" href="Cubical.Relation.Nullary.Properties.html#2416" class="Bound">eq</a><a id="2445" class="Symbol">)</a>
<a id="2447" href="Cubical.Relation.Nullary.Properties.html#2138" class="Function">discreteDec</a> <a id="2459" href="Cubical.Relation.Nullary.Properties.html#2459" class="Bound">Adis</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2469" href="Cubical.Relation.Nullary.Properties.html#2469" class="Bound">p</a><a id="2470" class="Symbol">)</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2476" href="Cubical.Relation.Nullary.Properties.html#2476" class="Bound">¬p</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">=</a> <a id="2482" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Cubical.Relation.Nullary.Properties.html#2476" class="Bound">¬p</a> <a id="2492" href="Cubical.Relation.Nullary.Properties.html#2469" class="Bound">p</a><a id="2493" class="Symbol">)</a>
<a id="2495" href="Cubical.Relation.Nullary.Properties.html#2138" class="Function">discreteDec</a> <a id="2507" href="Cubical.Relation.Nullary.Properties.html#2507" class="Bound">Adis</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2516" href="Cubical.Relation.Nullary.Properties.html#2516" class="Bound">¬p</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2525" href="Cubical.Relation.Nullary.Properties.html#2525" class="Bound">p</a><a id="2526" class="Symbol">)</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Cubical.Relation.Nullary.Properties.html#2516" class="Bound">¬p</a> <a id="2540" href="Cubical.Relation.Nullary.Properties.html#2525" class="Bound">p</a><a id="2541" class="Symbol">)</a>
<a id="2543" href="Cubical.Relation.Nullary.Properties.html#2138" class="Function">discreteDec</a> <a id="2555" class="Symbol">{</a><a id="2556" class="Argument">A</a> <a id="2558" class="Symbol">=</a> <a id="2560" href="Cubical.Relation.Nullary.Properties.html#2560" class="Bound">A</a><a id="2561" class="Symbol">}</a> <a id="2563" href="Cubical.Relation.Nullary.Properties.html#2563" class="Bound">Adis</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2572" href="Cubical.Relation.Nullary.Properties.html#2572" class="Bound">¬p</a><a id="2574" class="Symbol">)</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2580" href="Cubical.Relation.Nullary.Properties.html#2580" class="Bound">¬p&#39;</a><a id="2583" class="Symbol">)</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2597" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2609" href="Cubical.Relation.Nullary.Properties.html#2560" class="Bound">A</a> <a id="2611" href="Cubical.Relation.Nullary.Properties.html#2572" class="Bound">¬p</a> <a id="2614" href="Cubical.Relation.Nullary.Properties.html#2580" class="Bound">¬p&#39;</a><a id="2617" class="Symbol">))</a>

<a id="isPropDec"></a><a id="2621" href="Cubical.Relation.Nullary.Properties.html#2621" class="Function">isPropDec</a> <a id="2631" class="Symbol">:</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Cubical.Relation.Nullary.Properties.html#2634" class="Bound">Aprop</a> <a id="2640" class="Symbol">:</a> <a id="2642" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2649" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2650" class="Symbol">)</a> <a id="2652" class="Symbol">→</a> <a id="2654" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2661" class="Symbol">(</a><a id="2662" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2666" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2667" class="Symbol">)</a>
<a id="2669" href="Cubical.Relation.Nullary.Properties.html#2621" class="Function">isPropDec</a> <a id="2679" href="Cubical.Relation.Nullary.Properties.html#2679" class="Bound">Aprop</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2690" href="Cubical.Relation.Nullary.Properties.html#2690" class="Bound">a</a><a id="2691" class="Symbol">)</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2698" href="Cubical.Relation.Nullary.Properties.html#2698" class="Bound">a&#39;</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2709" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Cubical.Relation.Nullary.Properties.html#2679" class="Bound">Aprop</a> <a id="2720" href="Cubical.Relation.Nullary.Properties.html#2690" class="Bound">a</a> <a id="2722" href="Cubical.Relation.Nullary.Properties.html#2698" class="Bound">a&#39;</a><a id="2724" class="Symbol">)</a>
<a id="2726" href="Cubical.Relation.Nullary.Properties.html#2621" class="Function">isPropDec</a> <a id="2736" href="Cubical.Relation.Nullary.Properties.html#2736" class="Bound">Aprop</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2747" href="Cubical.Relation.Nullary.Properties.html#2747" class="Bound">a</a><a id="2748" class="Symbol">)</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2754" href="Cubical.Relation.Nullary.Properties.html#2754" class="Bound">¬a</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Relation.Nullary.Properties.html#2754" class="Bound">¬a</a> <a id="2770" href="Cubical.Relation.Nullary.Properties.html#2747" class="Bound">a</a><a id="2771" class="Symbol">)</a>
<a id="2773" href="Cubical.Relation.Nullary.Properties.html#2621" class="Function">isPropDec</a> <a id="2783" href="Cubical.Relation.Nullary.Properties.html#2783" class="Bound">Aprop</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2793" href="Cubical.Relation.Nullary.Properties.html#2793" class="Bound">¬a</a><a id="2795" class="Symbol">)</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2802" href="Cubical.Relation.Nullary.Properties.html#2802" class="Bound">a</a><a id="2803" class="Symbol">)</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Relation.Nullary.Properties.html#2793" class="Bound">¬a</a> <a id="2817" href="Cubical.Relation.Nullary.Properties.html#2802" class="Bound">a</a><a id="2818" class="Symbol">)</a>
<a id="2820" href="Cubical.Relation.Nullary.Properties.html#2621" class="Function">isPropDec</a> <a id="2830" class="Symbol">{</a><a id="2831" class="Argument">A</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Cubical.Relation.Nullary.Properties.html#2835" class="Bound">A</a><a id="2836" class="Symbol">}</a> <a id="2838" href="Cubical.Relation.Nullary.Properties.html#2838" class="Bound">Aprop</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2848" href="Cubical.Relation.Nullary.Properties.html#2848" class="Bound">¬a</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2856" href="Cubical.Relation.Nullary.Properties.html#2856" class="Bound">¬a&#39;</a><a id="2859" class="Symbol">)</a> <a id="2861" class="Symbol">=</a> <a id="2863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2868" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="2880" href="Cubical.Relation.Nullary.Properties.html#2835" class="Bound">A</a> <a id="2882" href="Cubical.Relation.Nullary.Properties.html#2848" class="Bound">¬a</a> <a id="2885" href="Cubical.Relation.Nullary.Properties.html#2856" class="Bound">¬a&#39;</a><a id="2888" class="Symbol">)</a>

<a id="mapDec"></a><a id="2891" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a> <a id="2898" class="Symbol">:</a> <a id="2900" class="Symbol">∀</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Relation.Nullary.Properties.html#2903" class="Bound">B</a> <a id="2905" class="Symbol">:</a> <a id="2907" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2912" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="2913" class="Symbol">}</a> <a id="2915" class="Symbol">→</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2920" class="Symbol">→</a> <a id="2922" href="Cubical.Relation.Nullary.Properties.html#2903" class="Bound">B</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">→</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2930" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2932" class="Symbol">→</a> <a id="2934" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2936" href="Cubical.Relation.Nullary.Properties.html#2903" class="Bound">B</a><a id="2937" class="Symbol">)</a> <a id="2939" class="Symbol">→</a> <a id="2941" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2945" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2953" href="Cubical.Relation.Nullary.Properties.html#2903" class="Bound">B</a>
<a id="2955" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a> <a id="2962" href="Cubical.Relation.Nullary.Properties.html#2962" class="Bound">f</a> <a id="2964" class="Symbol">_</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2971" href="Cubical.Relation.Nullary.Properties.html#2971" class="Bound">p</a><a id="2972" class="Symbol">)</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Cubical.Relation.Nullary.Properties.html#2962" class="Bound">f</a> <a id="2983" href="Cubical.Relation.Nullary.Properties.html#2971" class="Bound">p</a><a id="2984" class="Symbol">)</a>
<a id="2986" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a> <a id="2993" class="Symbol">_</a> <a id="2995" href="Cubical.Relation.Nullary.Properties.html#2995" class="Bound">f</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3001" href="Cubical.Relation.Nullary.Properties.html#3001" class="Bound">¬p</a><a id="3003" class="Symbol">)</a> <a id="3005" class="Symbol">=</a> <a id="3007" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Cubical.Relation.Nullary.Properties.html#2995" class="Bound">f</a> <a id="3013" href="Cubical.Relation.Nullary.Properties.html#3001" class="Bound">¬p</a><a id="3015" class="Symbol">)</a>

<a id="EquivPresDec"></a><a id="3018" href="Cubical.Relation.Nullary.Properties.html#3018" class="Function">EquivPresDec</a> <a id="3031" class="Symbol">:</a> <a id="3033" class="Symbol">∀</a> <a id="3035" class="Symbol">{</a><a id="3036" href="Cubical.Relation.Nullary.Properties.html#3036" class="Bound">ℓ</a> <a id="3038" href="Cubical.Relation.Nullary.Properties.html#3038" class="Bound">ℓ&#39;</a><a id="3040" class="Symbol">}{</a><a id="3042" href="Cubical.Relation.Nullary.Properties.html#3042" class="Bound">A</a> <a id="3044" class="Symbol">:</a> <a id="3046" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3051" href="Cubical.Relation.Nullary.Properties.html#3036" class="Bound">ℓ</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">{</a><a id="3055" href="Cubical.Relation.Nullary.Properties.html#3055" class="Bound">B</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3064" href="Cubical.Relation.Nullary.Properties.html#3038" class="Bound">ℓ&#39;</a><a id="3066" class="Symbol">}</a> <a id="3068" class="Symbol">→</a> <a id="3070" href="Cubical.Relation.Nullary.Properties.html#3042" class="Bound">A</a> <a id="3072" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3074" href="Cubical.Relation.Nullary.Properties.html#3055" class="Bound">B</a>
          <a id="3086" class="Symbol">→</a> <a id="3088" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3092" href="Cubical.Relation.Nullary.Properties.html#3042" class="Bound">A</a> <a id="3094" class="Symbol">→</a> <a id="3096" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3100" href="Cubical.Relation.Nullary.Properties.html#3055" class="Bound">B</a>
<a id="3102" href="Cubical.Relation.Nullary.Properties.html#3018" class="Function">EquivPresDec</a> <a id="3115" href="Cubical.Relation.Nullary.Properties.html#3115" class="Bound">p</a> <a id="3117" class="Symbol">=</a> <a id="3119" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Cubical.Relation.Nullary.Properties.html#3115" class="Bound">p</a> <a id="3129" class="Symbol">.</a><a id="3130" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">(λ</a> <a id="3138" href="Cubical.Relation.Nullary.Properties.html#3138" class="Bound">f</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="Cubical.Relation.Nullary.Properties.html#3138" class="Bound">f</a> <a id="3144" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3146" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3152" href="Cubical.Relation.Nullary.Properties.html#3115" class="Bound">p</a><a id="3153" class="Symbol">)</a>

<a id="¬→¬∥∥"></a><a id="3156" href="Cubical.Relation.Nullary.Properties.html#3156" class="Function">¬→¬∥∥</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3166" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3168" class="Symbol">→</a> <a id="3170" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3172" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3174" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3176" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3179" href="Cubical.Relation.Nullary.Properties.html#3156" class="Function">¬→¬∥∥</a> <a id="3185" href="Cubical.Relation.Nullary.Properties.html#3185" class="Bound">¬p</a> <a id="3188" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3190" href="Cubical.Relation.Nullary.Properties.html#3190" class="Bound">a</a> <a id="3192" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Cubical.Relation.Nullary.Properties.html#3185" class="Bound">¬p</a> <a id="3200" href="Cubical.Relation.Nullary.Properties.html#3190" class="Bound">a</a>
<a id="3202" href="Cubical.Relation.Nullary.Properties.html#3156" class="Function">¬→¬∥∥</a> <a id="3208" href="Cubical.Relation.Nullary.Properties.html#3208" class="Bound">¬p</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3220" href="Cubical.Relation.Nullary.Properties.html#3220" class="Bound">x</a> <a id="3222" href="Cubical.Relation.Nullary.Properties.html#3222" class="Bound">y</a> <a id="3224" href="Cubical.Relation.Nullary.Properties.html#3224" class="Bound">i</a><a id="3225" class="Symbol">)</a> <a id="3227" class="Symbol">=</a> <a id="3229" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Cubical.Relation.Nullary.Properties.html#3156" class="Function">¬→¬∥∥</a> <a id="3244" href="Cubical.Relation.Nullary.Properties.html#3208" class="Bound">¬p</a> <a id="3247" href="Cubical.Relation.Nullary.Properties.html#3220" class="Bound">x</a><a id="3248" class="Symbol">)</a> <a id="3250" class="Symbol">(</a><a id="3251" href="Cubical.Relation.Nullary.Properties.html#3156" class="Function">¬→¬∥∥</a> <a id="3257" href="Cubical.Relation.Nullary.Properties.html#3208" class="Bound">¬p</a> <a id="3260" href="Cubical.Relation.Nullary.Properties.html#3222" class="Bound">y</a><a id="3261" class="Symbol">)</a> <a id="3263" href="Cubical.Relation.Nullary.Properties.html#3224" class="Bound">i</a>

<a id="Dec∥∥"></a><a id="3266" href="Cubical.Relation.Nullary.Properties.html#3266" class="Function">Dec∥∥</a> <a id="3272" class="Symbol">:</a> <a id="3274" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3278" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3286" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3288" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3290" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3293" href="Cubical.Relation.Nullary.Properties.html#3266" class="Function">Dec∥∥</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="Cubical.Relation.Nullary.Properties.html#2891" class="Function">mapDec</a> <a id="3308" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="3313" href="Cubical.Relation.Nullary.Properties.html#3156" class="Function">¬→¬∥∥</a>

<a id="3320" class="Comment">-- we have the following implications</a>
<a id="3358" class="Comment">-- X ── ∣_∣ ─→ ∥ X ∥</a>
<a id="3379" class="Comment">-- ∥ X ∥ ── populatedBy ─→ ⟪ X ⟫</a>
<a id="3412" class="Comment">-- ⟪ X ⟫ ── notEmptyPopulated ─→ NonEmpty X</a>

<a id="3457" class="Comment">-- reexport propositional truncation for uniformity</a>
<a id="3509" class="Keyword">open</a> <a id="3514" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="populatedBy"></a><a id="3557" href="Cubical.Relation.Nullary.Properties.html#3557" class="Function">populatedBy</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3573" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3575" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪</a> <a id="3582" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3584" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟫</a>
<a id="3586" href="Cubical.Relation.Nullary.Properties.html#3557" class="Function">populatedBy</a> <a id="3598" class="Symbol">{</a><a id="3599" class="Argument">A</a> <a id="3601" class="Symbol">=</a> <a id="3603" href="Cubical.Relation.Nullary.Properties.html#3603" class="Bound">A</a><a id="3604" class="Symbol">}</a> <a id="3606" href="Cubical.Relation.Nullary.Properties.html#3606" class="Bound">a</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Relation.Nullary.Properties.html#3609" class="Bound">f</a> <a id="3611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3613" href="Cubical.Relation.Nullary.Properties.html#3613" class="Bound">fIsConst</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">=</a> <a id="3625" href="Cubical.Relation.Nullary.Properties.html#3637" class="Function">h</a> <a id="3627" href="Cubical.Relation.Nullary.Properties.html#3606" class="Bound">a</a> <a id="3629" class="Keyword">where</a>
  <a id="3637" href="Cubical.Relation.Nullary.Properties.html#3637" class="Function">h</a> <a id="3639" class="Symbol">:</a> <a id="3641" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3643" href="Cubical.Relation.Nullary.Properties.html#3603" class="Bound">A</a> <a id="3645" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="3659" href="Cubical.Relation.Nullary.Properties.html#3609" class="Bound">f</a>
  <a id="3663" href="Cubical.Relation.Nullary.Properties.html#3637" class="Function">h</a> <a id="3665" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3667" href="Cubical.Relation.Nullary.Properties.html#3667" class="Bound">a</a> <a id="3669" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3672" class="Symbol">=</a> <a id="3674" href="Cubical.Relation.Nullary.Properties.html#3609" class="Bound">f</a> <a id="3676" href="Cubical.Relation.Nullary.Properties.html#3667" class="Bound">a</a> <a id="3678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3680" href="Cubical.Relation.Nullary.Properties.html#3613" class="Bound">fIsConst</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Cubical.Relation.Nullary.Properties.html#3609" class="Bound">f</a> <a id="3692" href="Cubical.Relation.Nullary.Properties.html#3667" class="Bound">a</a><a id="3693" class="Symbol">)</a> <a id="3695" href="Cubical.Relation.Nullary.Properties.html#3667" class="Bound">a</a>
  <a id="3699" href="Cubical.Relation.Nullary.Properties.html#3637" class="Function">h</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3710" href="Cubical.Relation.Nullary.Properties.html#3710" class="Bound">a</a> <a id="3712" href="Cubical.Relation.Nullary.Properties.html#3712" class="Bound">b</a> <a id="3714" href="Cubical.Relation.Nullary.Properties.html#3714" class="Bound">i</a><a id="3715" class="Symbol">)</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="3745" href="Cubical.Relation.Nullary.Properties.html#3609" class="Bound">f</a> <a id="3747" href="Cubical.Relation.Nullary.Properties.html#3613" class="Bound">fIsConst</a> <a id="3756" class="Symbol">(</a><a id="3757" href="Cubical.Relation.Nullary.Properties.html#3637" class="Function">h</a> <a id="3759" href="Cubical.Relation.Nullary.Properties.html#3710" class="Bound">a</a><a id="3760" class="Symbol">)</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Cubical.Relation.Nullary.Properties.html#3637" class="Function">h</a> <a id="3765" href="Cubical.Relation.Nullary.Properties.html#3712" class="Bound">b</a><a id="3766" class="Symbol">)</a> <a id="3768" href="Cubical.Relation.Nullary.Properties.html#3714" class="Bound">i</a>

<a id="notEmptyPopulated"></a><a id="3771" href="Cubical.Relation.Nullary.Properties.html#3771" class="Function">notEmptyPopulated</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪</a> <a id="3793" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3795" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟫</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="3808" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="3810" href="Cubical.Relation.Nullary.Properties.html#3771" class="Function">notEmptyPopulated</a> <a id="3828" class="Symbol">{</a><a id="3829" class="Argument">A</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Cubical.Relation.Nullary.Properties.html#3833" class="Bound">A</a><a id="3834" class="Symbol">}</a> <a id="3836" href="Cubical.Relation.Nullary.Properties.html#3836" class="Bound">pop</a> <a id="3840" href="Cubical.Relation.Nullary.Properties.html#3840" class="Bound">u</a> <a id="3842" class="Symbol">=</a> <a id="3844" href="Cubical.Relation.Nullary.Properties.html#3840" class="Bound">u</a> <a id="3846" class="Symbol">(</a><a id="3847" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="3856" class="Symbol">(</a><a id="3857" href="Cubical.Relation.Nullary.Properties.html#3836" class="Bound">pop</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Relation.Nullary.Properties.html#3886" class="Function">h</a> <a id="3864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3866" href="Cubical.Relation.Nullary.Properties.html#3919" class="Function">hIsConst</a><a id="3874" class="Symbol">)))</a> <a id="3878" class="Keyword">where</a>
  <a id="3886" href="Cubical.Relation.Nullary.Properties.html#3886" class="Function">h</a> <a id="3888" class="Symbol">:</a> <a id="3890" href="Cubical.Relation.Nullary.Properties.html#3833" class="Bound">A</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Cubical.Relation.Nullary.Properties.html#3833" class="Bound">A</a>
  <a id="3898" href="Cubical.Relation.Nullary.Properties.html#3886" class="Function">h</a> <a id="3900" href="Cubical.Relation.Nullary.Properties.html#3900" class="Bound">a</a> <a id="3902" class="Symbol">=</a> <a id="3904" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Cubical.Relation.Nullary.Properties.html#3840" class="Bound">u</a> <a id="3914" href="Cubical.Relation.Nullary.Properties.html#3900" class="Bound">a</a><a id="3915" class="Symbol">)</a>
  <a id="3919" href="Cubical.Relation.Nullary.Properties.html#3919" class="Function">hIsConst</a> <a id="3928" class="Symbol">:</a> <a id="3930" class="Symbol">∀</a> <a id="3932" href="Cubical.Relation.Nullary.Properties.html#3932" class="Bound">x</a> <a id="3934" href="Cubical.Relation.Nullary.Properties.html#3934" class="Bound">y</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="Cubical.Relation.Nullary.Properties.html#3886" class="Function">h</a> <a id="3940" href="Cubical.Relation.Nullary.Properties.html#3932" class="Bound">x</a> <a id="3942" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3944" href="Cubical.Relation.Nullary.Properties.html#3886" class="Function">h</a> <a id="3946" href="Cubical.Relation.Nullary.Properties.html#3934" class="Bound">y</a>
  <a id="3950" href="Cubical.Relation.Nullary.Properties.html#3919" class="Function">hIsConst</a> <a id="3959" href="Cubical.Relation.Nullary.Properties.html#3959" class="Bound">x</a> <a id="3961" href="Cubical.Relation.Nullary.Properties.html#3961" class="Bound">y</a> <a id="3963" href="Cubical.Relation.Nullary.Properties.html#3963" class="Bound">i</a> <a id="3965" class="Symbol">=</a> <a id="3967" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.Relation.Nullary.Properties.html#3840" class="Bound">u</a> <a id="3986" href="Cubical.Relation.Nullary.Properties.html#3959" class="Bound">x</a><a id="3987" class="Symbol">)</a> <a id="3989" class="Symbol">(</a><a id="3990" href="Cubical.Relation.Nullary.Properties.html#3840" class="Bound">u</a> <a id="3992" href="Cubical.Relation.Nullary.Properties.html#3961" class="Bound">y</a><a id="3993" class="Symbol">)</a> <a id="3995" href="Cubical.Relation.Nullary.Properties.html#3963" class="Bound">i</a><a id="3996" class="Symbol">)</a>

<a id="3999" class="Comment">-- these implications induce the following for different kinds of stability, gradually weakening the assumption</a>
<a id="Dec→Stable"></a><a id="4111" href="Cubical.Relation.Nullary.Properties.html#4111" class="Function">Dec→Stable</a> <a id="4122" class="Symbol">:</a> <a id="4124" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4128" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="4139" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4141" href="Cubical.Relation.Nullary.Properties.html#4111" class="Function">Dec→Stable</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4157" href="Cubical.Relation.Nullary.Properties.html#4157" class="Bound">x</a><a id="4158" class="Symbol">)</a> <a id="4160" class="Symbol">=</a> <a id="4162" class="Symbol">λ</a> <a id="4164" href="Cubical.Relation.Nullary.Properties.html#4164" class="Bound">_</a> <a id="4166" class="Symbol">→</a> <a id="4168" href="Cubical.Relation.Nullary.Properties.html#4157" class="Bound">x</a>
<a id="4170" href="Cubical.Relation.Nullary.Properties.html#4111" class="Function">Dec→Stable</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4185" href="Cubical.Relation.Nullary.Properties.html#4185" class="Bound">x</a><a id="4186" class="Symbol">)</a> <a id="4188" class="Symbol">=</a> <a id="4190" class="Symbol">λ</a> <a id="4192" href="Cubical.Relation.Nullary.Properties.html#4192" class="Bound">f</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Cubical.Relation.Nullary.Properties.html#4192" class="Bound">f</a> <a id="4206" href="Cubical.Relation.Nullary.Properties.html#4185" class="Bound">x</a><a id="4207" class="Symbol">)</a>

<a id="Stable→PStable"></a><a id="4210" href="Cubical.Relation.Nullary.Properties.html#4210" class="Function">Stable→PStable</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="4234" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4236" class="Symbol">→</a> <a id="4238" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="4246" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4248" href="Cubical.Relation.Nullary.Properties.html#4210" class="Function">Stable→PStable</a> <a id="4263" href="Cubical.Relation.Nullary.Properties.html#4263" class="Bound">st</a> <a id="4266" class="Symbol">=</a> <a id="4268" href="Cubical.Relation.Nullary.Properties.html#4263" class="Bound">st</a> <a id="4271" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4273" href="Cubical.Relation.Nullary.Properties.html#3771" class="Function">notEmptyPopulated</a>

<a id="PStable→SplitSupport"></a><a id="4292" href="Cubical.Relation.Nullary.Properties.html#4292" class="Function">PStable→SplitSupport</a> <a id="4313" class="Symbol">:</a> <a id="4315" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="4323" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4325" class="Symbol">→</a> <a id="4327" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="4340" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4342" href="Cubical.Relation.Nullary.Properties.html#4292" class="Function">PStable→SplitSupport</a> <a id="4363" href="Cubical.Relation.Nullary.Properties.html#4363" class="Bound">pst</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Cubical.Relation.Nullary.Properties.html#4363" class="Bound">pst</a> <a id="4373" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4375" href="Cubical.Relation.Nullary.Properties.html#3557" class="Function">populatedBy</a>

<a id="4388" class="Comment">-- Although SplitSupport and Collapsible are not properties, their path versions, HSeparated and Collapsible≡, are.</a>
<a id="4504" class="Comment">-- Nevertheless they are logically equivalent</a>
<a id="SplitSupport→Collapsible"></a><a id="4550" href="Cubical.Relation.Nullary.Properties.html#4550" class="Function">SplitSupport→Collapsible</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="4590" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4592" class="Symbol">→</a> <a id="4594" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="4606" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4608" href="Cubical.Relation.Nullary.Properties.html#4550" class="Function">SplitSupport→Collapsible</a> <a id="4633" class="Symbol">{</a><a id="4634" class="Argument">A</a> <a id="4636" class="Symbol">=</a> <a id="4638" href="Cubical.Relation.Nullary.Properties.html#4638" class="Bound">A</a><a id="4639" class="Symbol">}</a> <a id="4641" href="Cubical.Relation.Nullary.Properties.html#4641" class="Bound">hst</a> <a id="4645" class="Symbol">=</a> <a id="4647" href="Cubical.Relation.Nullary.Properties.html#4668" class="Function">h</a> <a id="4649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4651" href="Cubical.Relation.Nullary.Properties.html#4699" class="Function">hIsConst</a> <a id="4660" class="Keyword">where</a>
  <a id="4668" href="Cubical.Relation.Nullary.Properties.html#4668" class="Function">h</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Cubical.Relation.Nullary.Properties.html#4638" class="Bound">A</a> <a id="4674" class="Symbol">→</a> <a id="4676" href="Cubical.Relation.Nullary.Properties.html#4638" class="Bound">A</a>
  <a id="4680" href="Cubical.Relation.Nullary.Properties.html#4668" class="Function">h</a> <a id="4682" href="Cubical.Relation.Nullary.Properties.html#4682" class="Bound">p</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Cubical.Relation.Nullary.Properties.html#4641" class="Bound">hst</a> <a id="4690" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4692" href="Cubical.Relation.Nullary.Properties.html#4682" class="Bound">p</a> <a id="4694" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
  <a id="4699" href="Cubical.Relation.Nullary.Properties.html#4699" class="Function">hIsConst</a> <a id="4708" class="Symbol">:</a> <a id="4710" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="4721" href="Cubical.Relation.Nullary.Properties.html#4668" class="Function">h</a>
  <a id="4725" href="Cubical.Relation.Nullary.Properties.html#4699" class="Function">hIsConst</a> <a id="4734" href="Cubical.Relation.Nullary.Properties.html#4734" class="Bound">p</a> <a id="4736" href="Cubical.Relation.Nullary.Properties.html#4736" class="Bound">q</a> <a id="4738" href="Cubical.Relation.Nullary.Properties.html#4738" class="Bound">i</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Cubical.Relation.Nullary.Properties.html#4641" class="Bound">hst</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="4755" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4757" href="Cubical.Relation.Nullary.Properties.html#4734" class="Bound">p</a> <a id="4759" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="4762" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4764" href="Cubical.Relation.Nullary.Properties.html#4736" class="Bound">q</a> <a id="4766" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="4769" href="Cubical.Relation.Nullary.Properties.html#4738" class="Bound">i</a><a id="4770" class="Symbol">)</a>

<a id="Collapsible→SplitSupport"></a><a id="4773" href="Cubical.Relation.Nullary.Properties.html#4773" class="Function">Collapsible→SplitSupport</a> <a id="4798" class="Symbol">:</a> <a id="4800" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="4812" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4814" class="Symbol">→</a> <a id="4816" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="4829" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4831" href="Cubical.Relation.Nullary.Properties.html#4773" class="Function">Collapsible→SplitSupport</a> <a id="4856" href="Cubical.Relation.Nullary.Properties.html#4856" class="Bound">f</a> <a id="4858" href="Cubical.Relation.Nullary.Properties.html#4858" class="Bound">x</a> <a id="4860" class="Symbol">=</a> <a id="4862" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Relation.Nullary.Properties.html#3557" class="Function">populatedBy</a> <a id="4884" href="Cubical.Relation.Nullary.Properties.html#4858" class="Bound">x</a> <a id="4886" href="Cubical.Relation.Nullary.Properties.html#4856" class="Bound">f</a><a id="4887" class="Symbol">)</a>

<a id="HSeparated→Collapsible≡"></a><a id="4890" href="Cubical.Relation.Nullary.Properties.html#4890" class="Function">HSeparated→Collapsible≡</a> <a id="4914" class="Symbol">:</a> <a id="4916" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="4927" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4929" class="Symbol">→</a> <a id="4931" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="4944" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4946" href="Cubical.Relation.Nullary.Properties.html#4890" class="Function">HSeparated→Collapsible≡</a> <a id="4970" href="Cubical.Relation.Nullary.Properties.html#4970" class="Bound">hst</a> <a id="4974" href="Cubical.Relation.Nullary.Properties.html#4974" class="Bound">x</a> <a id="4976" href="Cubical.Relation.Nullary.Properties.html#4976" class="Bound">y</a> <a id="4978" class="Symbol">=</a> <a id="4980" href="Cubical.Relation.Nullary.Properties.html#4550" class="Function">SplitSupport→Collapsible</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Cubical.Relation.Nullary.Properties.html#4970" class="Bound">hst</a> <a id="5010" href="Cubical.Relation.Nullary.Properties.html#4974" class="Bound">x</a> <a id="5012" href="Cubical.Relation.Nullary.Properties.html#4976" class="Bound">y</a><a id="5013" class="Symbol">)</a>

<a id="Collapsible≡→HSeparated"></a><a id="5016" href="Cubical.Relation.Nullary.Properties.html#5016" class="Function">Collapsible≡→HSeparated</a> <a id="5040" class="Symbol">:</a> <a id="5042" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="5055" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="5070" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5072" href="Cubical.Relation.Nullary.Properties.html#5016" class="Function">Collapsible≡→HSeparated</a> <a id="5096" href="Cubical.Relation.Nullary.Properties.html#5096" class="Bound">col</a> <a id="5100" href="Cubical.Relation.Nullary.Properties.html#5100" class="Bound">x</a> <a id="5102" href="Cubical.Relation.Nullary.Properties.html#5102" class="Bound">y</a> <a id="5104" class="Symbol">=</a> <a id="5106" href="Cubical.Relation.Nullary.Properties.html#4773" class="Function">Collapsible→SplitSupport</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Cubical.Relation.Nullary.Properties.html#5096" class="Bound">col</a> <a id="5136" href="Cubical.Relation.Nullary.Properties.html#5100" class="Bound">x</a> <a id="5138" href="Cubical.Relation.Nullary.Properties.html#5102" class="Bound">y</a><a id="5139" class="Symbol">)</a>

<a id="5142" class="Comment">-- stability of path space under truncation or path collapsability are necessary and sufficient properties</a>
<a id="5249" class="Comment">-- for a a type to be a set.</a>
<a id="Collapsible≡→isSet"></a><a id="5278" href="Cubical.Relation.Nullary.Properties.html#5278" class="Function">Collapsible≡→isSet</a> <a id="5297" class="Symbol">:</a> <a id="5299" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="5312" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5314" class="Symbol">→</a> <a id="5316" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5322" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5324" href="Cubical.Relation.Nullary.Properties.html#5278" class="Function">Collapsible≡→isSet</a> <a id="5343" class="Symbol">{</a><a id="5344" class="Argument">A</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="Cubical.Relation.Nullary.Properties.html#5348" class="Bound">A</a><a id="5349" class="Symbol">}</a> <a id="5351" href="Cubical.Relation.Nullary.Properties.html#5351" class="Bound">col</a> <a id="5355" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5357" href="Cubical.Relation.Nullary.Properties.html#5357" class="Bound">b</a> <a id="5359" href="Cubical.Relation.Nullary.Properties.html#5359" class="Bound">p</a> <a id="5361" href="Cubical.Relation.Nullary.Properties.html#5361" class="Bound">q</a> <a id="5363" class="Symbol">=</a> <a id="5365" href="Cubical.Relation.Nullary.Properties.html#5610" class="Function">p≡q</a> <a id="5369" class="Keyword">where</a>
  <a id="5377" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5379" class="Symbol">:</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Cubical.Relation.Nullary.Properties.html#5382" class="Bound">x</a> <a id="5384" class="Symbol">:</a> <a id="5386" href="Cubical.Relation.Nullary.Properties.html#5348" class="Bound">A</a><a id="5387" class="Symbol">)</a> <a id="5389" class="Symbol">→</a> <a id="5391" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5393" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5395" href="Cubical.Relation.Nullary.Properties.html#5382" class="Bound">x</a> <a id="5397" class="Symbol">→</a> <a id="5399" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5403" href="Cubical.Relation.Nullary.Properties.html#5382" class="Bound">x</a>
  <a id="5407" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5409" href="Cubical.Relation.Nullary.Properties.html#5409" class="Bound">x</a> <a id="5411" class="Symbol">=</a> <a id="5413" href="Cubical.Relation.Nullary.Properties.html#5351" class="Bound">col</a> <a id="5417" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5419" href="Cubical.Relation.Nullary.Properties.html#5409" class="Bound">x</a> <a id="5421" class="Symbol">.</a><a id="5422" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="5428" href="Cubical.Relation.Nullary.Properties.html#5428" class="Function">fIsConst</a> <a id="5437" class="Symbol">:</a> <a id="5439" class="Symbol">(</a><a id="5440" href="Cubical.Relation.Nullary.Properties.html#5440" class="Bound">x</a> <a id="5442" class="Symbol">:</a> <a id="5444" href="Cubical.Relation.Nullary.Properties.html#5348" class="Bound">A</a><a id="5445" class="Symbol">)</a> <a id="5447" class="Symbol">→</a> <a id="5449" class="Symbol">(</a><a id="5450" href="Cubical.Relation.Nullary.Properties.html#5450" class="Bound">p</a> <a id="5452" href="Cubical.Relation.Nullary.Properties.html#5452" class="Bound">q</a> <a id="5454" class="Symbol">:</a> <a id="5456" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5460" href="Cubical.Relation.Nullary.Properties.html#5440" class="Bound">x</a><a id="5461" class="Symbol">)</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5467" href="Cubical.Relation.Nullary.Properties.html#5440" class="Bound">x</a> <a id="5469" href="Cubical.Relation.Nullary.Properties.html#5450" class="Bound">p</a> <a id="5471" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5473" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5475" href="Cubical.Relation.Nullary.Properties.html#5440" class="Bound">x</a> <a id="5477" href="Cubical.Relation.Nullary.Properties.html#5452" class="Bound">q</a>
  <a id="5481" href="Cubical.Relation.Nullary.Properties.html#5428" class="Function">fIsConst</a> <a id="5490" href="Cubical.Relation.Nullary.Properties.html#5490" class="Bound">x</a> <a id="5492" class="Symbol">=</a> <a id="5494" href="Cubical.Relation.Nullary.Properties.html#5351" class="Bound">col</a> <a id="5498" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5500" href="Cubical.Relation.Nullary.Properties.html#5490" class="Bound">x</a> <a id="5502" class="Symbol">.</a><a id="5503" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="5509" href="Cubical.Relation.Nullary.Properties.html#5509" class="Function">rem</a> <a id="5513" class="Symbol">:</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Cubical.Relation.Nullary.Properties.html#5516" class="Bound">p</a> <a id="5518" class="Symbol">:</a> <a id="5520" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5522" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5524" href="Cubical.Relation.Nullary.Properties.html#5357" class="Bound">b</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">→</a> <a id="5529" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5535" class="Symbol">(λ</a> <a id="5538" href="Cubical.Relation.Nullary.Properties.html#5538" class="Bound">i</a> <a id="5540" class="Symbol">→</a> <a id="5542" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5546" href="Cubical.Relation.Nullary.Properties.html#5516" class="Bound">p</a> <a id="5548" href="Cubical.Relation.Nullary.Properties.html#5538" class="Bound">i</a><a id="5549" class="Symbol">)</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5554" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5556" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5560" class="Symbol">)</a> <a id="5562" class="Symbol">(</a><a id="5563" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5565" href="Cubical.Relation.Nullary.Properties.html#5357" class="Bound">b</a> <a id="5567" href="Cubical.Relation.Nullary.Properties.html#5516" class="Bound">p</a><a id="5568" class="Symbol">)</a>
  <a id="5572" href="Cubical.Relation.Nullary.Properties.html#5509" class="Function">rem</a> <a id="5576" href="Cubical.Relation.Nullary.Properties.html#5576" class="Bound">p</a> <a id="5578" href="Cubical.Relation.Nullary.Properties.html#5578" class="Bound">j</a> <a id="5580" class="Symbol">=</a> <a id="5582" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5584" class="Symbol">(</a><a id="5585" href="Cubical.Relation.Nullary.Properties.html#5576" class="Bound">p</a> <a id="5587" href="Cubical.Relation.Nullary.Properties.html#5578" class="Bound">j</a><a id="5588" class="Symbol">)</a> <a id="5590" class="Symbol">(λ</a> <a id="5593" href="Cubical.Relation.Nullary.Properties.html#5593" class="Bound">i</a> <a id="5595" class="Symbol">→</a> <a id="5597" href="Cubical.Relation.Nullary.Properties.html#5576" class="Bound">p</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Cubical.Relation.Nullary.Properties.html#5593" class="Bound">i</a> <a id="5602" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5604" href="Cubical.Relation.Nullary.Properties.html#5578" class="Bound">j</a><a id="5605" class="Symbol">))</a>
  <a id="5610" href="Cubical.Relation.Nullary.Properties.html#5610" class="Function">p≡q</a> <a id="5614" class="Symbol">:</a> <a id="5616" href="Cubical.Relation.Nullary.Properties.html#5359" class="Bound">p</a> <a id="5618" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5620" href="Cubical.Relation.Nullary.Properties.html#5361" class="Bound">q</a>
  <a id="5624" href="Cubical.Relation.Nullary.Properties.html#5610" class="Function">p≡q</a> <a id="5628" href="Cubical.Relation.Nullary.Properties.html#5628" class="Bound">j</a> <a id="5630" href="Cubical.Relation.Nullary.Properties.html#5630" class="Bound">i</a> <a id="5632" class="Symbol">=</a> <a id="5634" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5640" class="Symbol">(λ</a> <a id="5643" href="Cubical.Relation.Nullary.Properties.html#5643" class="Bound">k</a> <a id="5645" class="Symbol">→</a> <a id="5647" class="Symbol">λ</a> <a id="5649" class="Symbol">{</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Cubical.Relation.Nullary.Properties.html#5630" class="Bound">i</a> <a id="5654" class="Symbol">=</a> <a id="5656" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5658" class="Symbol">)</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Cubical.Relation.Nullary.Properties.html#5377" class="Function">f</a> <a id="5664" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a> <a id="5666" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5671" href="Cubical.Relation.Nullary.Properties.html#5643" class="Bound">k</a>
                           <a id="5700" class="Symbol">;</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.Relation.Nullary.Properties.html#5630" class="Bound">i</a> <a id="5705" class="Symbol">=</a> <a id="5707" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5709" class="Symbol">)</a> <a id="5711" class="Symbol">→</a> <a id="5713" href="Cubical.Relation.Nullary.Properties.html#5428" class="Function">fIsConst</a> <a id="5722" href="Cubical.Relation.Nullary.Properties.html#5357" class="Bound">b</a> <a id="5724" href="Cubical.Relation.Nullary.Properties.html#5359" class="Bound">p</a> <a id="5726" href="Cubical.Relation.Nullary.Properties.html#5361" class="Bound">q</a> <a id="5728" href="Cubical.Relation.Nullary.Properties.html#5628" class="Bound">j</a> <a id="5730" href="Cubical.Relation.Nullary.Properties.html#5643" class="Bound">k</a>
                           <a id="5759" class="Symbol">;</a> <a id="5761" class="Symbol">(</a><a id="5762" href="Cubical.Relation.Nullary.Properties.html#5628" class="Bound">j</a> <a id="5764" class="Symbol">=</a> <a id="5766" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a> <a id="5772" href="Cubical.Relation.Nullary.Properties.html#5509" class="Function">rem</a> <a id="5776" href="Cubical.Relation.Nullary.Properties.html#5359" class="Bound">p</a> <a id="5778" href="Cubical.Relation.Nullary.Properties.html#5630" class="Bound">i</a> <a id="5780" href="Cubical.Relation.Nullary.Properties.html#5643" class="Bound">k</a>
                           <a id="5809" class="Symbol">;</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Cubical.Relation.Nullary.Properties.html#5628" class="Bound">j</a> <a id="5814" class="Symbol">=</a> <a id="5816" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5818" class="Symbol">)</a> <a id="5820" class="Symbol">→</a> <a id="5822" href="Cubical.Relation.Nullary.Properties.html#5509" class="Function">rem</a> <a id="5826" href="Cubical.Relation.Nullary.Properties.html#5361" class="Bound">q</a> <a id="5828" href="Cubical.Relation.Nullary.Properties.html#5630" class="Bound">i</a> <a id="5830" href="Cubical.Relation.Nullary.Properties.html#5643" class="Bound">k</a> <a id="5832" class="Symbol">})</a> <a id="5835" href="Cubical.Relation.Nullary.Properties.html#5355" class="Bound">a</a>

<a id="HSeparated→isSet"></a><a id="5838" href="Cubical.Relation.Nullary.Properties.html#5838" class="Function">HSeparated→isSet</a> <a id="5855" class="Symbol">:</a> <a id="5857" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="5868" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5870" class="Symbol">→</a> <a id="5872" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5878" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5880" href="Cubical.Relation.Nullary.Properties.html#5838" class="Function">HSeparated→isSet</a> <a id="5897" class="Symbol">=</a> <a id="5899" href="Cubical.Relation.Nullary.Properties.html#5278" class="Function">Collapsible≡→isSet</a> <a id="5918" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5920" href="Cubical.Relation.Nullary.Properties.html#4890" class="Function">HSeparated→Collapsible≡</a>

<a id="isSet→HSeparated"></a><a id="5945" href="Cubical.Relation.Nullary.Properties.html#5945" class="Function">isSet→HSeparated</a> <a id="5962" class="Symbol">:</a> <a id="5964" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5970" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5972" class="Symbol">→</a> <a id="5974" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="5985" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5987" href="Cubical.Relation.Nullary.Properties.html#5945" class="Function">isSet→HSeparated</a> <a id="6004" href="Cubical.Relation.Nullary.Properties.html#6004" class="Bound">setA</a> <a id="6009" href="Cubical.Relation.Nullary.Properties.html#6009" class="Bound">x</a> <a id="6011" href="Cubical.Relation.Nullary.Properties.html#6011" class="Bound">y</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="Cubical.Relation.Nullary.Properties.html#6031" class="Function">extract</a> <a id="6023" class="Keyword">where</a>
  <a id="6031" href="Cubical.Relation.Nullary.Properties.html#6031" class="Function">extract</a> <a id="6039" class="Symbol">:</a> <a id="6041" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6043" href="Cubical.Relation.Nullary.Properties.html#6009" class="Bound">x</a> <a id="6045" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6047" href="Cubical.Relation.Nullary.Properties.html#6011" class="Bound">y</a> <a id="6049" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6052" class="Symbol">→</a> <a id="6054" href="Cubical.Relation.Nullary.Properties.html#6009" class="Bound">x</a> <a id="6056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6058" href="Cubical.Relation.Nullary.Properties.html#6011" class="Bound">y</a>
  <a id="6062" href="Cubical.Relation.Nullary.Properties.html#6031" class="Function">extract</a> <a id="6070" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6072" href="Cubical.Relation.Nullary.Properties.html#6072" class="Bound">p</a> <a id="6074" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6077" class="Symbol">=</a> <a id="6079" href="Cubical.Relation.Nullary.Properties.html#6072" class="Bound">p</a>
  <a id="6083" href="Cubical.Relation.Nullary.Properties.html#6031" class="Function">extract</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6100" href="Cubical.Relation.Nullary.Properties.html#6100" class="Bound">p</a> <a id="6102" href="Cubical.Relation.Nullary.Properties.html#6102" class="Bound">q</a> <a id="6104" href="Cubical.Relation.Nullary.Properties.html#6104" class="Bound">i</a><a id="6105" class="Symbol">)</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Cubical.Relation.Nullary.Properties.html#6004" class="Bound">setA</a> <a id="6114" href="Cubical.Relation.Nullary.Properties.html#6009" class="Bound">x</a> <a id="6116" href="Cubical.Relation.Nullary.Properties.html#6011" class="Bound">y</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Cubical.Relation.Nullary.Properties.html#6031" class="Function">extract</a> <a id="6127" href="Cubical.Relation.Nullary.Properties.html#6100" class="Bound">p</a><a id="6128" class="Symbol">)</a> <a id="6130" class="Symbol">(</a><a id="6131" href="Cubical.Relation.Nullary.Properties.html#6031" class="Function">extract</a> <a id="6139" href="Cubical.Relation.Nullary.Properties.html#6102" class="Bound">q</a><a id="6140" class="Symbol">)</a> <a id="6142" href="Cubical.Relation.Nullary.Properties.html#6104" class="Bound">i</a>

<a id="6145" class="Comment">-- by the above more sufficient conditions to inhibit isSet A are given</a>
<a id="PStable≡→HSeparated"></a><a id="6217" href="Cubical.Relation.Nullary.Properties.html#6217" class="Function">PStable≡→HSeparated</a> <a id="6237" class="Symbol">:</a> <a id="6239" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="6248" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6250" class="Symbol">→</a> <a id="6252" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="6263" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6265" href="Cubical.Relation.Nullary.Properties.html#6217" class="Function">PStable≡→HSeparated</a> <a id="6285" href="Cubical.Relation.Nullary.Properties.html#6285" class="Bound">pst</a> <a id="6289" href="Cubical.Relation.Nullary.Properties.html#6289" class="Bound">x</a> <a id="6291" href="Cubical.Relation.Nullary.Properties.html#6291" class="Bound">y</a> <a id="6293" class="Symbol">=</a> <a id="6295" href="Cubical.Relation.Nullary.Properties.html#4292" class="Function">PStable→SplitSupport</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Cubical.Relation.Nullary.Properties.html#6285" class="Bound">pst</a> <a id="6321" href="Cubical.Relation.Nullary.Properties.html#6289" class="Bound">x</a> <a id="6323" href="Cubical.Relation.Nullary.Properties.html#6291" class="Bound">y</a><a id="6324" class="Symbol">)</a>

<a id="PStable≡→isSet"></a><a id="6327" href="Cubical.Relation.Nullary.Properties.html#6327" class="Function">PStable≡→isSet</a> <a id="6342" class="Symbol">:</a> <a id="6344" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="6353" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6363" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6365" href="Cubical.Relation.Nullary.Properties.html#6327" class="Function">PStable≡→isSet</a> <a id="6380" class="Symbol">=</a> <a id="6382" href="Cubical.Relation.Nullary.Properties.html#5838" class="Function">HSeparated→isSet</a> <a id="6399" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6401" href="Cubical.Relation.Nullary.Properties.html#6217" class="Function">PStable≡→HSeparated</a>

<a id="Separated→PStable≡"></a><a id="6422" href="Cubical.Relation.Nullary.Properties.html#6422" class="Function">Separated→PStable≡</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6453" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6455" class="Symbol">→</a> <a id="6457" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="6466" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6468" href="Cubical.Relation.Nullary.Properties.html#6422" class="Function">Separated→PStable≡</a> <a id="6487" href="Cubical.Relation.Nullary.Properties.html#6487" class="Bound">st</a> <a id="6490" href="Cubical.Relation.Nullary.Properties.html#6490" class="Bound">x</a> <a id="6492" href="Cubical.Relation.Nullary.Properties.html#6492" class="Bound">y</a> <a id="6494" class="Symbol">=</a> <a id="6496" href="Cubical.Relation.Nullary.Properties.html#4210" class="Function">Stable→PStable</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Cubical.Relation.Nullary.Properties.html#6487" class="Bound">st</a> <a id="6515" href="Cubical.Relation.Nullary.Properties.html#6490" class="Bound">x</a> <a id="6517" href="Cubical.Relation.Nullary.Properties.html#6492" class="Bound">y</a><a id="6518" class="Symbol">)</a>

<a id="Separated→isSet"></a><a id="6521" href="Cubical.Relation.Nullary.Properties.html#6521" class="Function">Separated→isSet</a> <a id="6537" class="Symbol">:</a> <a id="6539" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6549" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6551" class="Symbol">→</a> <a id="6553" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6559" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6561" href="Cubical.Relation.Nullary.Properties.html#6521" class="Function">Separated→isSet</a> <a id="6577" class="Symbol">=</a> <a id="6579" href="Cubical.Relation.Nullary.Properties.html#6327" class="Function">PStable≡→isSet</a> <a id="6594" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6596" href="Cubical.Relation.Nullary.Properties.html#6422" class="Function">Separated→PStable≡</a>

<a id="SeparatedΠ"></a><a id="6616" href="Cubical.Relation.Nullary.Properties.html#6616" class="Function">SeparatedΠ</a> <a id="6627" class="Symbol">:</a> <a id="6629" class="Symbol">(∀</a> <a id="6632" href="Cubical.Relation.Nullary.Properties.html#6632" class="Bound">x</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6646" class="Symbol">(</a><a id="6647" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="6649" href="Cubical.Relation.Nullary.Properties.html#6632" class="Bound">x</a><a id="6650" class="Symbol">))</a> <a id="6653" class="Symbol">-&gt;</a> <a id="6656" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6666" class="Symbol">((</a><a id="6668" href="Cubical.Relation.Nullary.Properties.html#6668" class="Bound">x</a> <a id="6670" class="Symbol">:</a> <a id="6672" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="6673" class="Symbol">)</a> <a id="6675" class="Symbol">-&gt;</a> <a id="6678" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="6680" href="Cubical.Relation.Nullary.Properties.html#6668" class="Bound">x</a><a id="6681" class="Symbol">)</a>
<a id="6683" href="Cubical.Relation.Nullary.Properties.html#6616" class="Function">SeparatedΠ</a> <a id="6694" href="Cubical.Relation.Nullary.Properties.html#6694" class="Bound">Ps</a> <a id="6697" href="Cubical.Relation.Nullary.Properties.html#6697" class="Bound">f</a> <a id="6699" href="Cubical.Relation.Nullary.Properties.html#6699" class="Bound">g</a> <a id="6701" href="Cubical.Relation.Nullary.Properties.html#6701" class="Bound">e</a> <a id="6703" href="Cubical.Relation.Nullary.Properties.html#6703" class="Bound">i</a> <a id="6705" href="Cubical.Relation.Nullary.Properties.html#6705" class="Bound">x</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Cubical.Relation.Nullary.Properties.html#6694" class="Bound">Ps</a> <a id="6712" href="Cubical.Relation.Nullary.Properties.html#6705" class="Bound">x</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.Relation.Nullary.Properties.html#6697" class="Bound">f</a> <a id="6717" href="Cubical.Relation.Nullary.Properties.html#6705" class="Bound">x</a><a id="6718" class="Symbol">)</a> <a id="6720" class="Symbol">(</a><a id="6721" href="Cubical.Relation.Nullary.Properties.html#6699" class="Bound">g</a> <a id="6723" href="Cubical.Relation.Nullary.Properties.html#6705" class="Bound">x</a><a id="6724" class="Symbol">)</a> <a id="6726" class="Symbol">(λ</a> <a id="6729" href="Cubical.Relation.Nullary.Properties.html#6729" class="Bound">k</a> <a id="6731" class="Symbol">→</a> <a id="6733" href="Cubical.Relation.Nullary.Properties.html#6701" class="Bound">e</a> <a id="6735" class="Symbol">(</a><a id="6736" href="Cubical.Relation.Nullary.Properties.html#6729" class="Bound">k</a> <a id="6738" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6740" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6745" class="Symbol">(λ</a> <a id="6748" href="Cubical.Relation.Nullary.Properties.html#6748" class="Bound">f</a> <a id="6750" class="Symbol">→</a> <a id="6752" href="Cubical.Relation.Nullary.Properties.html#6748" class="Bound">f</a> <a id="6754" href="Cubical.Relation.Nullary.Properties.html#6705" class="Bound">x</a><a id="6755" class="Symbol">)))</a> <a id="6759" href="Cubical.Relation.Nullary.Properties.html#6703" class="Bound">i</a>

<a id="Separated→"></a><a id="6762" href="Cubical.Relation.Nullary.Properties.html#6762" class="Function">Separated→</a> <a id="6773" class="Symbol">:</a> <a id="6775" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6785" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="6787" class="Symbol">-&gt;</a> <a id="6790" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6800" class="Symbol">(</a><a id="6801" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6803" class="Symbol">→</a> <a id="6805" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="6806" class="Symbol">)</a>
<a id="6808" href="Cubical.Relation.Nullary.Properties.html#6762" class="Function">Separated→</a> <a id="6819" href="Cubical.Relation.Nullary.Properties.html#6819" class="Bound">Bs</a> <a id="6822" class="Symbol">=</a> <a id="6824" href="Cubical.Relation.Nullary.Properties.html#6616" class="Function">SeparatedΠ</a> <a id="6835" class="Symbol">(λ</a> <a id="6838" href="Cubical.Relation.Nullary.Properties.html#6838" class="Bound">_</a> <a id="6840" class="Symbol">→</a> <a id="6842" href="Cubical.Relation.Nullary.Properties.html#6819" class="Bound">Bs</a><a id="6844" class="Symbol">)</a>

<a id="Separated×"></a><a id="6847" href="Cubical.Relation.Nullary.Properties.html#6847" class="Function">Separated×</a> <a id="6858" class="Symbol">:</a> <a id="6860" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6870" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6872" class="Symbol">-&gt;</a> <a id="6875" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6885" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="6887" class="Symbol">-&gt;</a> <a id="6890" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6903" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6905" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="6906" class="Symbol">)</a>
<a id="6908" href="Cubical.Relation.Nullary.Properties.html#6847" class="Function">Separated×</a> <a id="6919" href="Cubical.Relation.Nullary.Properties.html#6919" class="Bound">As</a> <a id="6922" href="Cubical.Relation.Nullary.Properties.html#6922" class="Bound">Bs</a> <a id="6925" href="Cubical.Relation.Nullary.Properties.html#6925" class="Bound">p</a> <a id="6927" href="Cubical.Relation.Nullary.Properties.html#6927" class="Bound">q</a> <a id="6929" href="Cubical.Relation.Nullary.Properties.html#6929" class="Bound">e</a> <a id="6931" href="Cubical.Relation.Nullary.Properties.html#6931" class="Bound">i</a> <a id="6933" class="Symbol">=</a> <a id="6935" class="Symbol">λ</a> <a id="6937" class="Keyword">where</a>
  <a id="6945" class="Symbol">.</a><a id="6946" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6950" class="Symbol">→</a> <a id="6952" href="Cubical.Relation.Nullary.Properties.html#6919" class="Bound">As</a> <a id="6955" class="Symbol">(</a><a id="6956" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6960" href="Cubical.Relation.Nullary.Properties.html#6925" class="Bound">p</a><a id="6961" class="Symbol">)</a> <a id="6963" class="Symbol">(</a><a id="6964" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6968" href="Cubical.Relation.Nullary.Properties.html#6927" class="Bound">q</a><a id="6969" class="Symbol">)</a> <a id="6971" class="Symbol">(λ</a> <a id="6974" href="Cubical.Relation.Nullary.Properties.html#6974" class="Bound">k</a> <a id="6976" class="Symbol">→</a> <a id="6978" href="Cubical.Relation.Nullary.Properties.html#6929" class="Bound">e</a> <a id="6980" class="Symbol">λ</a> <a id="6982" href="Cubical.Relation.Nullary.Properties.html#6982" class="Bound">r</a> <a id="6984" class="Symbol">→</a> <a id="6986" href="Cubical.Relation.Nullary.Properties.html#6974" class="Bound">k</a> <a id="6988" class="Symbol">(</a><a id="6989" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6994" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6998" href="Cubical.Relation.Nullary.Properties.html#6982" class="Bound">r</a><a id="6999" class="Symbol">))</a> <a id="7002" href="Cubical.Relation.Nullary.Properties.html#6931" class="Bound">i</a>
  <a id="7006" class="Symbol">.</a><a id="7007" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7011" class="Symbol">→</a> <a id="7013" href="Cubical.Relation.Nullary.Properties.html#6922" class="Bound">Bs</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7021" href="Cubical.Relation.Nullary.Properties.html#6925" class="Bound">p</a><a id="7022" class="Symbol">)</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7029" href="Cubical.Relation.Nullary.Properties.html#6927" class="Bound">q</a><a id="7030" class="Symbol">)</a> <a id="7032" class="Symbol">(λ</a> <a id="7035" href="Cubical.Relation.Nullary.Properties.html#7035" class="Bound">k</a> <a id="7037" class="Symbol">→</a> <a id="7039" href="Cubical.Relation.Nullary.Properties.html#6929" class="Bound">e</a> <a id="7041" class="Symbol">λ</a> <a id="7043" href="Cubical.Relation.Nullary.Properties.html#7043" class="Bound">r</a> <a id="7045" class="Symbol">→</a> <a id="7047" href="Cubical.Relation.Nullary.Properties.html#7035" class="Bound">k</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7055" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7059" href="Cubical.Relation.Nullary.Properties.html#7043" class="Bound">r</a><a id="7060" class="Symbol">))</a> <a id="7063" href="Cubical.Relation.Nullary.Properties.html#6931" class="Bound">i</a>

<a id="7066" class="Comment">-- Proof of Hedberg&#39;s theorem: a type with decidable equality is an h-set</a>
<a id="Discrete→Separated"></a><a id="7140" href="Cubical.Relation.Nullary.Properties.html#7140" class="Function">Discrete→Separated</a> <a id="7159" class="Symbol">:</a> <a id="7161" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="7170" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7172" class="Symbol">→</a> <a id="7174" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="7184" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="7186" href="Cubical.Relation.Nullary.Properties.html#7140" class="Function">Discrete→Separated</a> <a id="7205" href="Cubical.Relation.Nullary.Properties.html#7205" class="Bound">d</a> <a id="7207" href="Cubical.Relation.Nullary.Properties.html#7207" class="Bound">x</a> <a id="7209" href="Cubical.Relation.Nullary.Properties.html#7209" class="Bound">y</a> <a id="7211" class="Symbol">=</a> <a id="7213" href="Cubical.Relation.Nullary.Properties.html#4111" class="Function">Dec→Stable</a> <a id="7224" class="Symbol">(</a><a id="7225" href="Cubical.Relation.Nullary.Properties.html#7205" class="Bound">d</a> <a id="7227" href="Cubical.Relation.Nullary.Properties.html#7207" class="Bound">x</a> <a id="7229" href="Cubical.Relation.Nullary.Properties.html#7209" class="Bound">y</a><a id="7230" class="Symbol">)</a>

<a id="Discrete→isSet"></a><a id="7233" href="Cubical.Relation.Nullary.Properties.html#7233" class="Function">Discrete→isSet</a> <a id="7248" class="Symbol">:</a> <a id="7250" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="7259" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7269" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="7271" href="Cubical.Relation.Nullary.Properties.html#7233" class="Function">Discrete→isSet</a> <a id="7286" class="Symbol">=</a> <a id="7288" href="Cubical.Relation.Nullary.Properties.html#6521" class="Function">Separated→isSet</a> <a id="7304" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7306" href="Cubical.Relation.Nullary.Properties.html#7140" class="Function">Discrete→Separated</a>

<a id="≡no"></a><a id="7326" href="Cubical.Relation.Nullary.Properties.html#7326" class="Function">≡no</a> <a id="7330" class="Symbol">:</a> <a id="7332" class="Symbol">∀</a> <a id="7334" class="Symbol">{</a><a id="7335" href="Cubical.Relation.Nullary.Properties.html#7335" class="Bound">A</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7344" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="7345" class="Symbol">}</a> <a id="7347" href="Cubical.Relation.Nullary.Properties.html#7347" class="Bound">x</a> <a id="7349" href="Cubical.Relation.Nullary.Properties.html#7349" class="Bound">y</a> <a id="7351" class="Symbol">→</a> <a id="7353" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7363" href="Cubical.Relation.Nullary.Properties.html#7335" class="Bound">A</a><a id="7364" class="Symbol">)</a> <a id="7366" href="Cubical.Relation.Nullary.Properties.html#7347" class="Bound">x</a> <a id="7368" class="Symbol">(</a><a id="7369" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7372" href="Cubical.Relation.Nullary.Properties.html#7349" class="Bound">y</a><a id="7373" class="Symbol">)</a>
<a id="7375" href="Cubical.Relation.Nullary.Properties.html#7326" class="Function">≡no</a> <a id="7379" class="Symbol">(</a><a id="7380" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7384" href="Cubical.Relation.Nullary.Properties.html#7384" class="Bound">p</a><a id="7385" class="Symbol">)</a> <a id="7387" href="Cubical.Relation.Nullary.Properties.html#7387" class="Bound">y</a> <a id="7389" class="Symbol">=</a> <a id="7391" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7397" class="Symbol">(</a><a id="7398" href="Cubical.Relation.Nullary.Properties.html#7387" class="Bound">y</a> <a id="7400" href="Cubical.Relation.Nullary.Properties.html#7384" class="Bound">p</a><a id="7401" class="Symbol">)</a>
<a id="7403" href="Cubical.Relation.Nullary.Properties.html#7326" class="Function">≡no</a> <a id="7407" class="Symbol">(</a><a id="7408" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7411" href="Cubical.Relation.Nullary.Properties.html#7411" class="Bound">¬p</a><a id="7413" class="Symbol">)</a> <a id="7415" href="Cubical.Relation.Nullary.Properties.html#7415" class="Bound">y</a> <a id="7417" href="Cubical.Relation.Nullary.Properties.html#7417" class="Bound">i</a> <a id="7419" class="Symbol">=</a> <a id="7421" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7424" class="Symbol">(</a><a id="7425" href="Cubical.Relation.Nullary.Properties.html#1341" class="Function">isProp¬</a> <a id="7433" class="Symbol">_</a> <a id="7435" href="Cubical.Relation.Nullary.Properties.html#7411" class="Bound">¬p</a> <a id="7438" href="Cubical.Relation.Nullary.Properties.html#7415" class="Bound">y</a> <a id="7440" href="Cubical.Relation.Nullary.Properties.html#7417" class="Bound">i</a><a id="7441" class="Symbol">)</a>

<a id="inhabitedFibres?"></a><a id="7444" href="Cubical.Relation.Nullary.Properties.html#7444" class="Function">inhabitedFibres?</a> <a id="7461" class="Symbol">:</a> <a id="7463" class="Symbol">∀</a> <a id="7465" class="Symbol">{</a><a id="7466" href="Cubical.Relation.Nullary.Properties.html#7466" class="Bound">ℓ&#39;</a><a id="7468" class="Symbol">}</a> <a id="7470" class="Symbol">{</a><a id="7471" href="Cubical.Relation.Nullary.Properties.html#7471" class="Bound">A</a> <a id="7473" class="Symbol">:</a> <a id="7475" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7480" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="7481" class="Symbol">}</a> <a id="7483" class="Symbol">{</a><a id="7484" href="Cubical.Relation.Nullary.Properties.html#7484" class="Bound">B</a> <a id="7486" class="Symbol">:</a> <a id="7488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7493" href="Cubical.Relation.Nullary.Properties.html#7466" class="Bound">ℓ&#39;</a><a id="7495" class="Symbol">}</a>
  <a id="7499" class="Symbol">(</a><a id="7500" href="Cubical.Relation.Nullary.Properties.html#7500" class="Bound">f</a> <a id="7502" class="Symbol">:</a> <a id="7504" href="Cubical.Relation.Nullary.Properties.html#7471" class="Bound">A</a> <a id="7506" class="Symbol">→</a> <a id="7508" href="Cubical.Relation.Nullary.Properties.html#7484" class="Bound">B</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">→</a> <a id="7513" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7518" class="Symbol">(</a><a id="7519" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="7525" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a> <a id="7527" href="Cubical.Relation.Nullary.Properties.html#7466" class="Bound">ℓ&#39;</a><a id="7529" class="Symbol">)</a>
<a id="7531" href="Cubical.Relation.Nullary.Properties.html#7444" class="Function">inhabitedFibres?</a> <a id="7548" class="Symbol">{</a><a id="7549" class="Argument">A</a> <a id="7551" class="Symbol">=</a> <a id="7553" href="Cubical.Relation.Nullary.Properties.html#7553" class="Bound">A</a><a id="7554" class="Symbol">}</a> <a id="7556" class="Symbol">{</a><a id="7557" class="Argument">B</a> <a id="7559" class="Symbol">=</a> <a id="7561" href="Cubical.Relation.Nullary.Properties.html#7561" class="Bound">B</a><a id="7562" class="Symbol">}</a> <a id="7564" href="Cubical.Relation.Nullary.Properties.html#7564" class="Bound">f</a> <a id="7566" class="Symbol">=</a>
  <a id="7570" class="Symbol">(</a><a id="7571" href="Cubical.Relation.Nullary.Properties.html#7571" class="Bound">y</a> <a id="7573" class="Symbol">:</a> <a id="7575" href="Cubical.Relation.Nullary.Properties.html#7561" class="Bound">B</a><a id="7576" class="Symbol">)</a> <a id="7578" class="Symbol">→</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7584" href="Cubical.Relation.Nullary.Properties.html#7584" class="Bound">x</a> <a id="7586" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7588" href="Cubical.Relation.Nullary.Properties.html#7553" class="Bound">A</a> <a id="7590" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7592" href="Cubical.Relation.Nullary.Properties.html#7564" class="Bound">f</a> <a id="7594" href="Cubical.Relation.Nullary.Properties.html#7584" class="Bound">x</a> <a id="7596" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7598" href="Cubical.Relation.Nullary.Properties.html#7571" class="Bound">y</a><a id="7599" class="Symbol">)</a> <a id="7601" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7603" class="Symbol">((</a><a id="7605" href="Cubical.Relation.Nullary.Properties.html#7605" class="Bound">x</a> <a id="7607" class="Symbol">:</a> <a id="7609" href="Cubical.Relation.Nullary.Properties.html#7553" class="Bound">A</a><a id="7610" class="Symbol">)</a> <a id="7612" class="Symbol">→</a> <a id="7614" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7616" href="Cubical.Relation.Nullary.Properties.html#7564" class="Bound">f</a> <a id="7618" href="Cubical.Relation.Nullary.Properties.html#7605" class="Bound">x</a> <a id="7620" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7622" href="Cubical.Relation.Nullary.Properties.html#7571" class="Bound">y</a><a id="7623" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Relation.Nullary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="33" class="Keyword">where</a>

<a id="40" class="Keyword">open</a> <a id="45" class="Keyword">import</a> <a id="52" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="82" class="Keyword">public</a>
<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a> <a id="137" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Auto.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Auto</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Macros (autoDesc, AutoStructure, AutoEquivStr, autoUnivalentStr) for automatically generating structure definitions.

For example:

  autoDesc (λ (X : Type₀) → X → X × ℕ)   ↦   function+ var (var , constant ℕ)

We prefer to use the constant structure whenever possible, e.g., [autoDesc (λ (X : Type₀) → ℕ → ℕ)]
is [constant (ℕ → ℕ)] rather than [function (constant ℕ) (constant ℕ)].

Writing [auto* (λ X → ⋯)] doesn&#39;t seem to work, but [auto* (λ (X : Type ℓ) → ⋯)] does.

-}</a>
<a id="480" class="Symbol">{-#</a> <a id="484" class="Keyword">OPTIONS</a> <a id="492" class="Pragma">--no-exact-split</a> <a id="509" class="Symbol">#-}</a>
<a id="513" class="Keyword">module</a> <a id="520" href="Cubical.Structures.Auto.html" class="Module">Cubical.Structures.Auto</a> <a id="544" class="Keyword">where</a>

<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="742" class="Keyword">open</a> <a id="747" class="Keyword">import</a> <a id="754" href="Cubical.Structures.Macro.html" class="Module">Cubical.Structures.Macro</a> <a id="779" class="Symbol">as</a> <a id="782" class="Module">Macro</a>

<a id="789" class="Keyword">import</a> <a id="796" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="820" class="Symbol">as</a> <a id="823" class="Module">R</a>
<a id="825" class="Keyword">open</a> <a id="830" class="Keyword">import</a> <a id="837" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="862" class="Comment">-- Magic number</a>
<a id="878" class="Keyword">private</a>
  <a id="FUEL"></a><a id="888" href="Cubical.Structures.Auto.html#888" class="Function">FUEL</a> <a id="893" class="Symbol">=</a> <a id="895" class="Number">10000</a>

<a id="902" class="Comment">-- Mark part of a structure definition to use transport-based structured equivalences</a>
<a id="988" class="Keyword">abstract</a>
  <a id="Transp[_]"></a><a id="999" href="Cubical.Structures.Auto.html#999" class="Function Operator">Transp[_]</a> <a id="1009" class="Symbol">:</a> <a id="1011" class="Symbol">∀</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Cubical.Structures.Auto.html#1014" class="Bound">ℓ</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1024" href="Cubical.Structures.Auto.html#1014" class="Bound">ℓ</a> <a id="1026" class="Symbol">→</a> <a id="1028" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1033" href="Cubical.Structures.Auto.html#1014" class="Bound">ℓ</a>
  <a id="1037" href="Cubical.Structures.Auto.html#999" class="Function Operator">Transp[</a> <a id="1045" href="Cubical.Structures.Auto.html#1045" class="Bound">A</a> <a id="1047" href="Cubical.Structures.Auto.html#999" class="Function Operator">]</a> <a id="1049" class="Symbol">=</a> <a id="1051" href="Cubical.Structures.Auto.html#1045" class="Bound">A</a>

<a id="1054" class="Comment">-- Some reflection utilities</a>
<a id="1083" class="Keyword">private</a>
  <a id="tLevel"></a><a id="1093" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="1108" class="Symbol">(</a><a id="1109" class="Keyword">quote</a> <a id="1115" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1120" class="Symbol">)</a> <a id="1122" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

  <a id="tType"></a><a id="1128" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="1154" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="1160" href="Cubical.Structures.Auto.html#1160" class="Bound">ℓ</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="1170" class="Symbol">(</a><a id="1171" class="Keyword">quote</a> <a id="1177" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="1181" class="Symbol">)</a> <a id="1183" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1185" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1190" href="Cubical.Structures.Auto.html#1160" class="Bound">ℓ</a> <a id="1192" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="tTranspDesc"></a><a id="1197" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1218" class="Symbol">→</a> <a id="1220" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="1238" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="1250" href="Cubical.Structures.Auto.html#1250" class="Bound">ℓ</a> <a id="1252" href="Cubical.Structures.Auto.html#1252" class="Bound">ℓ&#39;</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="1263" class="Symbol">(</a><a id="1264" class="Keyword">quote</a> <a id="1270" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a><a id="1280" class="Symbol">)</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Cubical.Structures.Auto.html#1250" class="Bound">ℓ</a> <a id="1285" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1288" href="Cubical.Structures.Auto.html#1252" class="Bound">ℓ&#39;</a> <a id="1291" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1294" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1296" class="Symbol">)</a>

  <a id="tDesc"></a><a id="1301" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="1307" class="Symbol">:</a> <a id="1309" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="1345" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="1351" href="Cubical.Structures.Auto.html#1351" class="Bound">ℓ</a> <a id="1353" href="Cubical.Structures.Auto.html#1353" class="Bound">ℓ₁</a> <a id="1356" href="Cubical.Structures.Auto.html#1356" class="Bound">ℓ₁&#39;</a> <a id="1360" class="Symbol">=</a> <a id="1362" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="1368" class="Symbol">(</a><a id="1369" class="Keyword">quote</a> <a id="1375" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Structures.Auto.html#1351" class="Bound">ℓ</a> <a id="1384" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1387" href="Cubical.Structures.Auto.html#1353" class="Bound">ℓ₁</a> <a id="1390" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1393" href="Cubical.Structures.Auto.html#1356" class="Bound">ℓ₁&#39;</a> <a id="1397" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1400" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1402" class="Symbol">)</a>

  <a id="func"></a><a id="1407" href="Cubical.Structures.Auto.html#1407" class="Function">func</a> <a id="1412" class="Symbol">:</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Structures.Auto.html#1415" class="Bound">ℓ</a> <a id="1417" href="Cubical.Structures.Auto.html#1417" class="Bound">ℓ&#39;</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1427" class="Symbol">)</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1450" href="Cubical.Structures.Auto.html#1415" class="Bound">ℓ</a> <a id="1452" href="Cubical.Structures.Auto.html#1417" class="Bound">ℓ&#39;</a><a id="1454" class="Symbol">))</a>
  <a id="1459" href="Cubical.Structures.Auto.html#1407" class="Function">func</a> <a id="1464" href="Cubical.Structures.Auto.html#1464" class="Bound">ℓ</a> <a id="1466" href="Cubical.Structures.Auto.html#1466" class="Bound">ℓ&#39;</a> <a id="1469" class="Symbol">=</a> <a id="1471" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1476" href="Cubical.Structures.Auto.html#1464" class="Bound">ℓ</a> <a id="1478" class="Symbol">→</a> <a id="1480" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1485" href="Cubical.Structures.Auto.html#1466" class="Bound">ℓ&#39;</a>

  <a id="tStruct"></a><a id="1491" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="1528" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="1536" href="Cubical.Structures.Auto.html#1536" class="Bound">ℓ</a> <a id="1538" href="Cubical.Structures.Auto.html#1538" class="Bound">ℓ&#39;</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="1549" class="Symbol">(</a><a id="1550" class="Keyword">quote</a> <a id="1556" href="Cubical.Structures.Auto.html#1407" class="Function">func</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1568" href="Cubical.Structures.Auto.html#1536" class="Bound">ℓ</a> <a id="1570" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1572" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1577" href="Cubical.Structures.Auto.html#1538" class="Bound">ℓ&#39;</a> <a id="1580" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1582" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1584" class="Symbol">)</a>

<a id="1587" class="Comment">-- We try to build a descriptor by unifying the provided structure with combinators we&#39;re aware of. We</a>
<a id="1690" class="Comment">-- redefine the structure combinators as the *Shape terms below so that we don&#39;t depend on the specific way</a>
<a id="1798" class="Comment">-- these are defined in other files (order of implicit arguments and so on); the syntactic analysis that goes</a>
<a id="1908" class="Comment">-- on here means that we would get mysterious errors if those changed.</a>
<a id="1979" class="Keyword">private</a>
  <a id="constantShape"></a><a id="1989" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a> <a id="2003" class="Symbol">:</a> <a id="2005" class="Symbol">∀</a> <a id="2007" class="Symbol">{</a><a id="2008" href="Cubical.Structures.Auto.html#2008" class="Bound">ℓ&#39;</a><a id="2010" class="Symbol">}</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Cubical.Structures.Auto.html#2013" class="Bound">ℓ</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2022" class="Symbol">)</a> <a id="2024" class="Symbol">(</a><a id="2025" href="Cubical.Structures.Auto.html#2025" class="Bound">A</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2034" href="Cubical.Structures.Auto.html#2008" class="Bound">ℓ&#39;</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">→</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2046" href="Cubical.Structures.Auto.html#2013" class="Bound">ℓ</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2055" href="Cubical.Structures.Auto.html#2008" class="Bound">ℓ&#39;</a><a id="2057" class="Symbol">)</a>
  <a id="2061" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a> <a id="2075" class="Symbol">_</a> <a id="2077" href="Cubical.Structures.Auto.html#2077" class="Bound">A</a> <a id="2079" class="Symbol">_</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="Cubical.Structures.Auto.html#2077" class="Bound">A</a>

  <a id="pointedShape"></a><a id="2088" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a> <a id="2101" class="Symbol">:</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Cubical.Structures.Auto.html#2104" class="Bound">ℓ</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2122" href="Cubical.Structures.Auto.html#2104" class="Bound">ℓ</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2131" href="Cubical.Structures.Auto.html#2104" class="Bound">ℓ</a>
  <a id="2135" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a> <a id="2148" class="Symbol">_</a> <a id="2150" href="Cubical.Structures.Auto.html#2150" class="Bound">X</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Cubical.Structures.Auto.html#2150" class="Bound">X</a>

  <a id="productShape"></a><a id="2159" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a> <a id="2172" class="Symbol">:</a> <a id="2174" class="Symbol">∀</a> <a id="2176" class="Symbol">{</a><a id="2177" href="Cubical.Structures.Auto.html#2177" class="Bound">ℓ₀</a> <a id="2180" href="Cubical.Structures.Auto.html#2180" class="Bound">ℓ₁</a><a id="2182" class="Symbol">}</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2194" class="Symbol">)</a>
    <a id="2200" class="Symbol">→</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2208" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2217" href="Cubical.Structures.Auto.html#2177" class="Bound">ℓ₀</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">→</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2229" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2231" class="Symbol">→</a> <a id="2233" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2238" href="Cubical.Structures.Auto.html#2180" class="Bound">ℓ₁</a><a id="2240" class="Symbol">)</a> <a id="2242" class="Symbol">→</a> <a id="2244" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2249" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2265" href="Cubical.Structures.Auto.html#2177" class="Bound">ℓ₀</a> <a id="2268" href="Cubical.Structures.Auto.html#2180" class="Bound">ℓ₁</a><a id="2270" class="Symbol">)</a>
  <a id="2274" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a> <a id="2287" class="Symbol">_</a> <a id="2289" href="Cubical.Structures.Auto.html#2289" class="Bound">A₀</a> <a id="2292" href="Cubical.Structures.Auto.html#2292" class="Bound">A₁</a> <a id="2295" href="Cubical.Structures.Auto.html#2295" class="Bound">X</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Cubical.Structures.Auto.html#2289" class="Bound">A₀</a> <a id="2302" href="Cubical.Structures.Auto.html#2295" class="Bound">X</a> <a id="2304" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2306" href="Cubical.Structures.Auto.html#2292" class="Bound">A₁</a> <a id="2309" href="Cubical.Structures.Auto.html#2295" class="Bound">X</a>

  <a id="functionShape"></a><a id="2314" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a> <a id="2328" class="Symbol">:</a>  <a id="2331" class="Symbol">∀</a> <a id="2333" class="Symbol">{</a><a id="2334" href="Cubical.Structures.Auto.html#2334" class="Bound">ℓ₀</a> <a id="2337" href="Cubical.Structures.Auto.html#2337" class="Bound">ℓ₁</a><a id="2339" class="Symbol">}</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2351" class="Symbol">)</a>
    <a id="2357" class="Symbol">→</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2365" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2374" href="Cubical.Structures.Auto.html#2334" class="Bound">ℓ₀</a><a id="2376" class="Symbol">)</a> <a id="2378" class="Symbol">→</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2386" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2395" href="Cubical.Structures.Auto.html#2337" class="Bound">ℓ₁</a><a id="2397" class="Symbol">)</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2406" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2422" href="Cubical.Structures.Auto.html#2334" class="Bound">ℓ₀</a> <a id="2425" href="Cubical.Structures.Auto.html#2337" class="Bound">ℓ₁</a><a id="2427" class="Symbol">)</a>
  <a id="2431" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a> <a id="2445" class="Symbol">_</a> <a id="2447" href="Cubical.Structures.Auto.html#2447" class="Bound">A₀</a> <a id="2450" href="Cubical.Structures.Auto.html#2450" class="Bound">A₁</a> <a id="2453" href="Cubical.Structures.Auto.html#2453" class="Bound">X</a> <a id="2455" class="Symbol">=</a> <a id="2457" href="Cubical.Structures.Auto.html#2447" class="Bound">A₀</a> <a id="2460" href="Cubical.Structures.Auto.html#2453" class="Bound">X</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Cubical.Structures.Auto.html#2450" class="Bound">A₁</a> <a id="2467" href="Cubical.Structures.Auto.html#2453" class="Bound">X</a>

  <a id="maybeShape"></a><a id="2472" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a> <a id="2483" class="Symbol">:</a> <a id="2485" class="Symbol">∀</a> <a id="2487" class="Symbol">{</a><a id="2488" href="Cubical.Structures.Auto.html#2488" class="Bound">ℓ₀</a><a id="2490" class="Symbol">}</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Cubical.Structures.Auto.html#2493" class="Bound">ℓ</a> <a id="2495" class="Symbol">:</a> <a id="2497" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2502" class="Symbol">)</a>
    <a id="2508" class="Symbol">→</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2516" href="Cubical.Structures.Auto.html#2493" class="Bound">ℓ</a> <a id="2518" class="Symbol">→</a> <a id="2520" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2525" href="Cubical.Structures.Auto.html#2488" class="Bound">ℓ₀</a><a id="2527" class="Symbol">)</a> <a id="2529" class="Symbol">→</a> <a id="2531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2536" href="Cubical.Structures.Auto.html#2493" class="Bound">ℓ</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2545" href="Cubical.Structures.Auto.html#2488" class="Bound">ℓ₀</a>
  <a id="2550" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a> <a id="2561" class="Symbol">_</a> <a id="2563" href="Cubical.Structures.Auto.html#2563" class="Bound">A₀</a> <a id="2566" href="Cubical.Structures.Auto.html#2566" class="Bound">X</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Structures.Auto.html#2563" class="Bound">A₀</a> <a id="2580" href="Cubical.Structures.Auto.html#2566" class="Bound">X</a><a id="2581" class="Symbol">)</a>

  <a id="transpShape"></a><a id="2586" href="Cubical.Structures.Auto.html#2586" class="Function">transpShape</a> <a id="2598" class="Symbol">:</a> <a id="2600" class="Symbol">∀</a> <a id="2602" class="Symbol">{</a><a id="2603" href="Cubical.Structures.Auto.html#2603" class="Bound">ℓ₀</a><a id="2605" class="Symbol">}</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Cubical.Structures.Auto.html#2608" class="Bound">ℓ</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2617" class="Symbol">)</a>
    <a id="2623" class="Symbol">→</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2631" href="Cubical.Structures.Auto.html#2608" class="Bound">ℓ</a> <a id="2633" class="Symbol">→</a> <a id="2635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2640" href="Cubical.Structures.Auto.html#2603" class="Bound">ℓ₀</a><a id="2642" class="Symbol">)</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2651" href="Cubical.Structures.Auto.html#2608" class="Bound">ℓ</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2660" href="Cubical.Structures.Auto.html#2603" class="Bound">ℓ₀</a>
  <a id="2665" href="Cubical.Structures.Auto.html#2586" class="Function">transpShape</a> <a id="2677" class="Symbol">_</a> <a id="2679" href="Cubical.Structures.Auto.html#2679" class="Bound">A₀</a> <a id="2682" href="Cubical.Structures.Auto.html#2682" class="Bound">X</a> <a id="2684" class="Symbol">=</a> <a id="2686" href="Cubical.Structures.Auto.html#999" class="Function Operator">Transp[</a> <a id="2694" href="Cubical.Structures.Auto.html#2679" class="Bound">A₀</a> <a id="2697" href="Cubical.Structures.Auto.html#2682" class="Bound">X</a> <a id="2699" href="Cubical.Structures.Auto.html#999" class="Function Operator">]</a>

<a id="2702" class="Keyword">private</a>
  <a id="2712" class="Comment">-- Build transport structure descriptor from a function [t : Type ℓ → Type ℓ&#39;]</a>
  <a id="buildTranspDesc"></a><a id="2793" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="2809" class="Symbol">:</a> <a id="2811" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2813" class="Symbol">→</a> <a id="2815" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="2822" class="Symbol">→</a> <a id="2824" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="2840" class="Symbol">→</a> <a id="2842" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="2847" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="2856" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="2872" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2877" href="Cubical.Structures.Auto.html#2877" class="Bound">ℓ</a> <a id="2879" href="Cubical.Structures.Auto.html#2879" class="Bound">ℓ&#39;</a> <a id="2882" href="Cubical.Structures.Auto.html#2882" class="Bound">t</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="2908" class="String">&quot;Ran out of fuel! at \n&quot;</a> <a id="2933" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2935" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">R.termErr</a> <a id="2945" href="Cubical.Structures.Auto.html#2882" class="Bound">t</a> <a id="2947" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2949" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2951" class="Symbol">)</a>
  <a id="2955" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="2971" class="Symbol">(</a><a id="2972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2976" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a><a id="2980" class="Symbol">)</a> <a id="2982" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="2984" href="Cubical.Structures.Auto.html#2984" class="Bound">ℓ&#39;</a> <a id="2987" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="2989" class="Symbol">=</a>
    <a id="2995" href="Cubical.Structures.Auto.html#3196" class="Function">tryConstant</a> <a id="3007" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3009" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3013" href="Cubical.Structures.Auto.html#3418" class="Function">tryPointed</a> <a id="3024" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3026" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3030" href="Cubical.Structures.Auto.html#4022" class="Function">tryProduct</a> <a id="3041" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3043" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3047" href="Cubical.Structures.Auto.html#3585" class="Function">tryFunction</a> <a id="3059" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3061" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3065" href="Cubical.Structures.Auto.html#4451" class="Function">tryMaybe</a> <a id="3074" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3076" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
    <a id="3084" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="3106" class="String">&quot;Can&#39;t automatically generate a transp structure for\n&quot;</a> <a id="3162" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3164" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">R.termErr</a> <a id="3174" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3176" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3178" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3180" class="Symbol">)</a>
    <a id="3186" class="Keyword">where</a>
    <a id="3196" href="Cubical.Structures.Auto.html#3196" class="Function">tryConstant</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="3217" class="Symbol">→</a> <a id="3219" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="3224" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
    <a id="3235" href="Cubical.Structures.Auto.html#3196" class="Function">tryConstant</a> <a id="3247" href="Cubical.Structures.Auto.html#3247" class="Bound">t</a> <a id="3249" class="Symbol">=</a>
      <a id="3257" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="3272" href="Cubical.Structures.Auto.html#2984" class="Bound">ℓ&#39;</a><a id="3274" class="Symbol">)</a> <a id="3276" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3280" class="Symbol">λ</a> <a id="3282" href="Cubical.Structures.Auto.html#3282" class="Bound">A</a> <a id="3284" class="Symbol">→</a>
      <a id="3292" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="3300" href="Cubical.Structures.Auto.html#3247" class="Bound">t</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="3309" class="Symbol">(</a><a id="3310" class="Keyword">quote</a> <a id="3316" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a><a id="3329" class="Symbol">)</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3334" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3337" href="Cubical.Structures.Auto.html#3282" class="Bound">A</a> <a id="3339" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3342" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3344" class="Symbol">))</a> <a id="3347" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="3356" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="3374" class="Symbol">(</a><a id="3375" class="Keyword">quote</a> <a id="3381" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">TranspDesc.constant</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Structures.Auto.html#3282" class="Bound">A</a> <a id="3405" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3408" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3410" class="Symbol">))</a>

    <a id="3418" href="Cubical.Structures.Auto.html#3418" class="Function">tryPointed</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="3438" class="Symbol">→</a> <a id="3440" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="3445" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
    <a id="3456" href="Cubical.Structures.Auto.html#3418" class="Function">tryPointed</a> <a id="3467" href="Cubical.Structures.Auto.html#3467" class="Bound">t</a> <a id="3469" class="Symbol">=</a>
      <a id="3477" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="3485" href="Cubical.Structures.Auto.html#3467" class="Bound">t</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="3494" class="Symbol">(</a><a id="3495" class="Keyword">quote</a> <a id="3501" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3518" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3521" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3523" class="Symbol">))</a> <a id="3526" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="3535" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="3553" class="Symbol">(</a><a id="3554" class="Keyword">quote</a> <a id="3560" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">TranspDesc.var</a><a id="3574" class="Symbol">)</a> <a id="3576" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3578" class="Symbol">)</a>

    <a id="3585" href="Cubical.Structures.Auto.html#3585" class="Function">tryFunction</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="3606" class="Symbol">→</a> <a id="3608" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="3613" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
    <a id="3624" href="Cubical.Structures.Auto.html#3585" class="Function">tryFunction</a> <a id="3636" href="Cubical.Structures.Auto.html#3636" class="Bound">t</a> <a id="3638" class="Symbol">=</a>
      <a id="3646" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3654" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="3661" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3665" class="Symbol">λ</a> <a id="3667" href="Cubical.Structures.Auto.html#3667" class="Bound">ℓ₀</a> <a id="3670" class="Symbol">→</a>
      <a id="3678" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3686" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="3693" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3697" class="Symbol">λ</a> <a id="3699" href="Cubical.Structures.Auto.html#3699" class="Bound">ℓ₁</a> <a id="3702" class="Symbol">→</a>
      <a id="3710" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="3727" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3729" href="Cubical.Structures.Auto.html#3667" class="Bound">ℓ₀</a><a id="3731" class="Symbol">)</a> <a id="3733" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3737" class="Symbol">λ</a> <a id="3739" href="Cubical.Structures.Auto.html#3739" class="Bound">A₀</a> <a id="3742" class="Symbol">→</a>
      <a id="3750" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="3767" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3769" href="Cubical.Structures.Auto.html#3699" class="Bound">ℓ₁</a><a id="3771" class="Symbol">)</a> <a id="3773" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3777" class="Symbol">λ</a> <a id="3779" href="Cubical.Structures.Auto.html#3779" class="Bound">A₁</a> <a id="3782" class="Symbol">→</a>
      <a id="3790" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="3798" href="Cubical.Structures.Auto.html#3636" class="Bound">t</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="3807" class="Symbol">(</a><a id="3808" class="Keyword">quote</a> <a id="3814" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a><a id="3827" class="Symbol">)</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3832" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3835" href="Cubical.Structures.Auto.html#3739" class="Bound">A₀</a> <a id="3838" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3841" href="Cubical.Structures.Auto.html#3779" class="Bound">A₁</a> <a id="3844" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3847" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3849" class="Symbol">))</a> <a id="3852" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="3861" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="3877" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="3882" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3884" href="Cubical.Structures.Auto.html#3667" class="Bound">ℓ₀</a> <a id="3887" href="Cubical.Structures.Auto.html#3739" class="Bound">A₀</a> <a id="3890" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3894" class="Symbol">λ</a> <a id="3896" href="Cubical.Structures.Auto.html#3896" class="Bound">d₀</a> <a id="3899" class="Symbol">→</a>
      <a id="3907" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="3923" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="3928" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3930" href="Cubical.Structures.Auto.html#3699" class="Bound">ℓ₁</a> <a id="3933" href="Cubical.Structures.Auto.html#3779" class="Bound">A₁</a> <a id="3936" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3940" class="Symbol">λ</a> <a id="3942" href="Cubical.Structures.Auto.html#3942" class="Bound">d₁</a> <a id="3945" class="Symbol">→</a>
      <a id="3953" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="3971" class="Symbol">(</a><a id="3972" class="Keyword">quote</a> <a id="3978" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">TranspDesc.function</a><a id="3997" class="Symbol">)</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Cubical.Structures.Auto.html#3896" class="Bound">d₀</a> <a id="4003" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4006" href="Cubical.Structures.Auto.html#3942" class="Bound">d₁</a> <a id="4009" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4012" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4014" class="Symbol">))</a>

    <a id="4022" href="Cubical.Structures.Auto.html#4022" class="Function">tryProduct</a> <a id="4033" class="Symbol">:</a> <a id="4035" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="4049" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
    <a id="4060" href="Cubical.Structures.Auto.html#4022" class="Function">tryProduct</a> <a id="4071" href="Cubical.Structures.Auto.html#4071" class="Bound">t</a> <a id="4073" class="Symbol">=</a>
      <a id="4081" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4089" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4096" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4100" class="Symbol">λ</a> <a id="4102" href="Cubical.Structures.Auto.html#4102" class="Bound">ℓ₀</a> <a id="4105" class="Symbol">→</a>
      <a id="4113" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4121" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4128" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4132" class="Symbol">λ</a> <a id="4134" href="Cubical.Structures.Auto.html#4134" class="Bound">ℓ₁</a> <a id="4137" class="Symbol">→</a>
      <a id="4145" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4162" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4164" href="Cubical.Structures.Auto.html#4102" class="Bound">ℓ₀</a><a id="4166" class="Symbol">)</a> <a id="4168" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4172" class="Symbol">λ</a> <a id="4174" href="Cubical.Structures.Auto.html#4174" class="Bound">A₀</a> <a id="4177" class="Symbol">→</a>
      <a id="4185" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4202" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4204" href="Cubical.Structures.Auto.html#4134" class="Bound">ℓ₁</a><a id="4206" class="Symbol">)</a> <a id="4208" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4212" class="Symbol">λ</a> <a id="4214" href="Cubical.Structures.Auto.html#4214" class="Bound">A₁</a> <a id="4217" class="Symbol">→</a>
      <a id="4225" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="4233" href="Cubical.Structures.Auto.html#4071" class="Bound">t</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="4242" class="Symbol">(</a><a id="4243" class="Keyword">quote</a> <a id="4249" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a><a id="4261" class="Symbol">)</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4266" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4269" href="Cubical.Structures.Auto.html#4174" class="Bound">A₀</a> <a id="4272" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4275" href="Cubical.Structures.Auto.html#4214" class="Bound">A₁</a> <a id="4278" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4281" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4283" class="Symbol">))</a> <a id="4286" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="4295" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4311" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="4316" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4318" href="Cubical.Structures.Auto.html#4102" class="Bound">ℓ₀</a> <a id="4321" href="Cubical.Structures.Auto.html#4174" class="Bound">A₀</a> <a id="4324" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4328" class="Symbol">λ</a> <a id="4330" href="Cubical.Structures.Auto.html#4330" class="Bound">d₀</a> <a id="4333" class="Symbol">→</a>
      <a id="4341" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4357" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="4362" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4364" href="Cubical.Structures.Auto.html#4134" class="Bound">ℓ₁</a> <a id="4367" href="Cubical.Structures.Auto.html#4214" class="Bound">A₁</a> <a id="4370" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4374" class="Symbol">λ</a> <a id="4376" href="Cubical.Structures.Auto.html#4376" class="Bound">d₁</a> <a id="4379" class="Symbol">→</a>
      <a id="4387" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="4405" class="Symbol">(</a><a id="4406" class="Keyword">quote</a> <a id="4412" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">TranspDesc._,_</a><a id="4426" class="Symbol">)</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Structures.Auto.html#4330" class="Bound">d₀</a> <a id="4432" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4435" href="Cubical.Structures.Auto.html#4376" class="Bound">d₁</a> <a id="4438" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4441" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4443" class="Symbol">))</a>

    <a id="4451" href="Cubical.Structures.Auto.html#4451" class="Function">tryMaybe</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="4476" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
    <a id="4487" href="Cubical.Structures.Auto.html#4451" class="Function">tryMaybe</a> <a id="4496" href="Cubical.Structures.Auto.html#4496" class="Bound">t</a> <a id="4498" class="Symbol">=</a>
      <a id="4506" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4514" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4521" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4525" class="Symbol">λ</a> <a id="4527" href="Cubical.Structures.Auto.html#4527" class="Bound">ℓ₀</a> <a id="4530" class="Symbol">→</a>
      <a id="4538" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4555" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4557" href="Cubical.Structures.Auto.html#4527" class="Bound">ℓ₀</a><a id="4559" class="Symbol">)</a> <a id="4561" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4565" class="Symbol">λ</a> <a id="4567" href="Cubical.Structures.Auto.html#4567" class="Bound">A₀</a> <a id="4570" class="Symbol">→</a>
      <a id="4578" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="4586" href="Cubical.Structures.Auto.html#4496" class="Bound">t</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="4595" class="Symbol">(</a><a id="4596" class="Keyword">quote</a> <a id="4602" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4617" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4620" href="Cubical.Structures.Auto.html#4567" class="Bound">A₀</a> <a id="4623" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4626" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4628" class="Symbol">))</a> <a id="4631" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="4640" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4656" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="4661" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4663" href="Cubical.Structures.Auto.html#4527" class="Bound">ℓ₀</a> <a id="4666" href="Cubical.Structures.Auto.html#4567" class="Bound">A₀</a> <a id="4669" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4673" class="Symbol">λ</a> <a id="4675" href="Cubical.Structures.Auto.html#4675" class="Bound">d₀</a> <a id="4678" class="Symbol">→</a>
      <a id="4686" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="4704" class="Symbol">(</a><a id="4705" class="Keyword">quote</a> <a id="4711" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">TranspDesc.maybe</a><a id="4727" class="Symbol">)</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.Structures.Auto.html#4675" class="Bound">d₀</a> <a id="4733" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4736" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4738" class="Symbol">))</a>

  <a id="autoTranspDesc&#39;"></a><a id="4744" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="4760" class="Symbol">:</a> <a id="4762" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="4769" class="Symbol">→</a> <a id="4771" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="4778" class="Symbol">→</a> <a id="4780" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="4785" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="4792" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="4808" href="Cubical.Structures.Auto.html#4808" class="Bound">t</a> <a id="4810" href="Cubical.Structures.Auto.html#4810" class="Bound">hole</a> <a id="4815" class="Symbol">=</a>
    <a id="4821" href="Agda.Builtin.Reflection.html#8893" class="Postulate">R.inferType</a> <a id="4833" href="Cubical.Structures.Auto.html#4810" class="Bound">hole</a> <a id="4838" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4842" class="Symbol">λ</a> <a id="4844" href="Cubical.Structures.Auto.html#4844" class="Bound">H</a> <a id="4846" class="Symbol">→</a>
    <a id="4852" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4860" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4867" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4871" class="Symbol">λ</a> <a id="4873" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="4875" class="Symbol">→</a>
    <a id="4881" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4889" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4896" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4900" class="Symbol">λ</a> <a id="4902" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a> <a id="4905" class="Symbol">→</a>
    <a id="4911" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="4932" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="4934" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a><a id="4936" class="Symbol">)</a> <a id="4938" href="Cubical.Structures.Auto.html#4844" class="Bound">H</a> <a id="4940" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="4947" href="Agda.Builtin.Reflection.html#8929" class="Postulate">R.checkType</a> <a id="4959" href="Cubical.Structures.Auto.html#4808" class="Bound">t</a> <a id="4961" class="Symbol">(</a><a id="4962" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4970" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="4972" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a><a id="4974" class="Symbol">)</a> <a id="4976" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="4983" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4999" href="Cubical.Structures.Auto.html#888" class="Function">FUEL</a> <a id="5004" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="5006" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a> <a id="5009" href="Cubical.Structures.Auto.html#4808" class="Bound">t</a> <a id="5011" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5015" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="5023" href="Cubical.Structures.Auto.html#4810" class="Bound">hole</a>

<a id="5029" class="Comment">-- Build structure descriptor from a function [t : Type ℓ → Type ℓ&#39;]</a>
<a id="buildDesc"></a><a id="5098" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="5108" class="Symbol">:</a> <a id="5110" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5112" class="Symbol">→</a> <a id="5114" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5121" class="Symbol">→</a> <a id="5123" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5130" class="Symbol">→</a> <a id="5132" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5139" class="Symbol">→</a> <a id="5141" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="5146" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="5153" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="5163" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5168" href="Cubical.Structures.Auto.html#5168" class="Bound">ℓ</a> <a id="5170" href="Cubical.Structures.Auto.html#5170" class="Bound">ℓ&#39;</a> <a id="5173" href="Cubical.Structures.Auto.html#5173" class="Bound">t</a> <a id="5175" class="Symbol">=</a> <a id="5177" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="5199" class="String">&quot;Ran out of fuel! at \n&quot;</a> <a id="5224" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5226" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">R.termErr</a> <a id="5236" href="Cubical.Structures.Auto.html#5173" class="Bound">t</a> <a id="5238" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5240" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5242" class="Symbol">)</a>
<a id="5244" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5259" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a><a id="5263" class="Symbol">)</a> <a id="5265" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5267" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a> <a id="5270" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5272" class="Symbol">=</a>
  <a id="5276" href="Cubical.Structures.Auto.html#5482" class="Function">tryConstant</a> <a id="5288" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5290" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5294" href="Cubical.Structures.Auto.html#5688" class="Function">tryPointed</a> <a id="5305" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5307" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5311" href="Cubical.Structures.Auto.html#5841" class="Function">tryProduct</a> <a id="5322" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5324" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5328" href="Cubical.Structures.Auto.html#6232" class="Function">tryFunction</a> <a id="5340" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5342" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
  <a id="5348" href="Cubical.Structures.Auto.html#6638" class="Function">tryMaybe</a> <a id="5357" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5359" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5363" href="Cubical.Structures.Auto.html#6907" class="Function">tryTransp</a> <a id="5373" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5375" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
  <a id="5381" href="Agda.Builtin.Reflection.html#8830" class="Postulate">R.typeError</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">R.strErr</a> <a id="5403" class="String">&quot;Can&#39;t automatically generate a structure for\n&quot;</a> <a id="5452" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5454" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">R.termErr</a> <a id="5464" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5466" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5468" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5470" class="Symbol">)</a>
  <a id="5474" class="Keyword">where</a>
  <a id="5482" href="Cubical.Structures.Auto.html#5482" class="Function">tryConstant</a> <a id="5494" class="Symbol">:</a> <a id="5496" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5503" class="Symbol">→</a> <a id="5505" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="5510" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="5519" href="Cubical.Structures.Auto.html#5482" class="Function">tryConstant</a> <a id="5531" href="Cubical.Structures.Auto.html#5531" class="Bound">t</a> <a id="5533" class="Symbol">=</a>
    <a id="5539" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="5554" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a><a id="5556" class="Symbol">)</a> <a id="5558" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5562" class="Symbol">λ</a> <a id="5564" href="Cubical.Structures.Auto.html#5564" class="Bound">A</a> <a id="5566" class="Symbol">→</a>
    <a id="5572" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="5580" href="Cubical.Structures.Auto.html#5531" class="Bound">t</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="5589" class="Symbol">(</a><a id="5590" class="Keyword">quote</a> <a id="5596" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a><a id="5609" class="Symbol">)</a> <a id="5611" class="Symbol">(</a><a id="5612" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5614" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5617" href="Cubical.Structures.Auto.html#5564" class="Bound">A</a> <a id="5619" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5622" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5624" class="Symbol">))</a> <a id="5627" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="5634" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="5652" class="Symbol">(</a><a id="5653" class="Keyword">quote</a> <a id="5659" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">Desc.constant</a><a id="5672" class="Symbol">)</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Cubical.Structures.Auto.html#5564" class="Bound">A</a> <a id="5677" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5680" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5682" class="Symbol">))</a>

  <a id="5688" href="Cubical.Structures.Auto.html#5688" class="Function">tryPointed</a> <a id="5699" class="Symbol">:</a> <a id="5701" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5708" class="Symbol">→</a> <a id="5710" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="5715" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="5724" href="Cubical.Structures.Auto.html#5688" class="Function">tryPointed</a> <a id="5735" href="Cubical.Structures.Auto.html#5735" class="Bound">t</a> <a id="5737" class="Symbol">=</a>
    <a id="5743" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="5751" href="Cubical.Structures.Auto.html#5735" class="Bound">t</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="5760" class="Symbol">(</a><a id="5761" class="Keyword">quote</a> <a id="5767" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a><a id="5779" class="Symbol">)</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5784" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5787" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5789" class="Symbol">))</a> <a id="5792" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="5799" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="5817" class="Symbol">(</a><a id="5818" class="Keyword">quote</a> <a id="5824" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">Desc.var</a><a id="5832" class="Symbol">)</a> <a id="5834" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5836" class="Symbol">)</a>

  <a id="5841" href="Cubical.Structures.Auto.html#5841" class="Function">tryProduct</a> <a id="5852" class="Symbol">:</a> <a id="5854" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="5861" class="Symbol">→</a> <a id="5863" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="5868" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="5877" href="Cubical.Structures.Auto.html#5841" class="Function">tryProduct</a> <a id="5888" href="Cubical.Structures.Auto.html#5888" class="Bound">t</a> <a id="5890" class="Symbol">=</a>
    <a id="5896" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5904" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="5911" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5915" class="Symbol">λ</a> <a id="5917" href="Cubical.Structures.Auto.html#5917" class="Bound">ℓ₀</a> <a id="5920" class="Symbol">→</a>
    <a id="5926" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5934" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="5941" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5945" class="Symbol">λ</a> <a id="5947" href="Cubical.Structures.Auto.html#5947" class="Bound">ℓ₁</a> <a id="5950" class="Symbol">→</a>
    <a id="5956" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5964" class="Symbol">(</a><a id="5965" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="5973" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5975" href="Cubical.Structures.Auto.html#5917" class="Bound">ℓ₀</a><a id="5977" class="Symbol">)</a> <a id="5979" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5983" class="Symbol">λ</a> <a id="5985" href="Cubical.Structures.Auto.html#5985" class="Bound">A₀</a> <a id="5988" class="Symbol">→</a>
    <a id="5994" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6011" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6013" href="Cubical.Structures.Auto.html#5947" class="Bound">ℓ₁</a><a id="6015" class="Symbol">)</a> <a id="6017" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6021" class="Symbol">λ</a> <a id="6023" href="Cubical.Structures.Auto.html#6023" class="Bound">A₁</a> <a id="6026" class="Symbol">→</a>
    <a id="6032" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="6040" href="Cubical.Structures.Auto.html#5888" class="Bound">t</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="6049" class="Symbol">(</a><a id="6050" class="Keyword">quote</a> <a id="6056" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a><a id="6068" class="Symbol">)</a> <a id="6070" class="Symbol">(</a><a id="6071" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6073" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6076" href="Cubical.Structures.Auto.html#5985" class="Bound">A₀</a> <a id="6079" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6082" href="Cubical.Structures.Auto.html#6023" class="Bound">A₁</a> <a id="6085" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6088" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6090" class="Symbol">))</a> <a id="6093" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="6100" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6110" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6115" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6117" href="Cubical.Structures.Auto.html#5917" class="Bound">ℓ₀</a> <a id="6120" href="Cubical.Structures.Auto.html#5985" class="Bound">A₀</a> <a id="6123" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6127" class="Symbol">λ</a> <a id="6129" href="Cubical.Structures.Auto.html#6129" class="Bound">d₀</a> <a id="6132" class="Symbol">→</a>
    <a id="6138" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6148" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6153" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6155" href="Cubical.Structures.Auto.html#5947" class="Bound">ℓ₁</a> <a id="6158" href="Cubical.Structures.Auto.html#6023" class="Bound">A₁</a> <a id="6161" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6165" class="Symbol">λ</a> <a id="6167" href="Cubical.Structures.Auto.html#6167" class="Bound">d₁</a> <a id="6170" class="Symbol">→</a>
    <a id="6176" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="6194" class="Symbol">(</a><a id="6195" class="Keyword">quote</a> <a id="6201" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">Desc._,_</a><a id="6209" class="Symbol">)</a> <a id="6211" class="Symbol">(</a><a id="6212" href="Cubical.Structures.Auto.html#6129" class="Bound">d₀</a> <a id="6215" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6218" href="Cubical.Structures.Auto.html#6167" class="Bound">d₁</a> <a id="6221" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6224" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6226" class="Symbol">))</a>

  <a id="6232" href="Cubical.Structures.Auto.html#6232" class="Function">tryFunction</a> <a id="6244" class="Symbol">:</a> <a id="6246" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="6253" class="Symbol">→</a> <a id="6255" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="6260" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="6269" href="Cubical.Structures.Auto.html#6232" class="Function">tryFunction</a> <a id="6281" href="Cubical.Structures.Auto.html#6281" class="Bound">t</a> <a id="6283" class="Symbol">=</a>
    <a id="6289" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6297" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="6304" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6308" class="Symbol">λ</a> <a id="6310" href="Cubical.Structures.Auto.html#6310" class="Bound">ℓ₀</a> <a id="6313" class="Symbol">→</a>
    <a id="6319" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6327" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="6334" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6338" class="Symbol">λ</a> <a id="6340" href="Cubical.Structures.Auto.html#6340" class="Bound">ℓ₁</a> <a id="6343" class="Symbol">→</a>
    <a id="6349" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6357" class="Symbol">(</a><a id="6358" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6366" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6368" href="Cubical.Structures.Auto.html#6310" class="Bound">ℓ₀</a><a id="6370" class="Symbol">)</a> <a id="6372" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6376" class="Symbol">λ</a> <a id="6378" href="Cubical.Structures.Auto.html#6378" class="Bound">A₀</a> <a id="6381" class="Symbol">→</a>
    <a id="6387" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6404" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6406" href="Cubical.Structures.Auto.html#6340" class="Bound">ℓ₁</a><a id="6408" class="Symbol">)</a> <a id="6410" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6414" class="Symbol">λ</a> <a id="6416" href="Cubical.Structures.Auto.html#6416" class="Bound">A₁</a> <a id="6419" class="Symbol">→</a>
    <a id="6425" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="6433" href="Cubical.Structures.Auto.html#6281" class="Bound">t</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="6442" class="Symbol">(</a><a id="6443" class="Keyword">quote</a> <a id="6449" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6467" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6470" href="Cubical.Structures.Auto.html#6378" class="Bound">A₀</a> <a id="6473" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6476" href="Cubical.Structures.Auto.html#6416" class="Bound">A₁</a> <a id="6479" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6482" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6484" class="Symbol">))</a> <a id="6487" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="6494" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="6510" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6515" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6517" href="Cubical.Structures.Auto.html#6310" class="Bound">ℓ₀</a> <a id="6520" href="Cubical.Structures.Auto.html#6378" class="Bound">A₀</a> <a id="6523" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6527" class="Symbol">λ</a> <a id="6529" href="Cubical.Structures.Auto.html#6529" class="Bound">d₀</a> <a id="6532" class="Symbol">→</a>
    <a id="6538" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6548" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6553" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6555" href="Cubical.Structures.Auto.html#6340" class="Bound">ℓ₁</a> <a id="6558" href="Cubical.Structures.Auto.html#6416" class="Bound">A₁</a> <a id="6561" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6565" class="Symbol">λ</a> <a id="6567" href="Cubical.Structures.Auto.html#6567" class="Bound">d₁</a> <a id="6570" class="Symbol">→</a>
    <a id="6576" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="6594" class="Symbol">(</a><a id="6595" class="Keyword">quote</a> <a id="6601" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">Desc.function+</a><a id="6615" class="Symbol">)</a> <a id="6617" class="Symbol">(</a><a id="6618" href="Cubical.Structures.Auto.html#6529" class="Bound">d₀</a> <a id="6621" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6624" href="Cubical.Structures.Auto.html#6567" class="Bound">d₁</a> <a id="6627" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6630" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6632" class="Symbol">))</a>

  <a id="6638" href="Cubical.Structures.Auto.html#6638" class="Function">tryMaybe</a> <a id="6647" class="Symbol">:</a> <a id="6649" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="6663" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="6672" href="Cubical.Structures.Auto.html#6638" class="Function">tryMaybe</a> <a id="6681" href="Cubical.Structures.Auto.html#6681" class="Bound">t</a> <a id="6683" class="Symbol">=</a>
    <a id="6689" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6697" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="6704" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6708" class="Symbol">λ</a> <a id="6710" href="Cubical.Structures.Auto.html#6710" class="Bound">ℓ₀</a> <a id="6713" class="Symbol">→</a>
    <a id="6719" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6736" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6738" href="Cubical.Structures.Auto.html#6710" class="Bound">ℓ₀</a><a id="6740" class="Symbol">)</a> <a id="6742" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6746" class="Symbol">λ</a> <a id="6748" href="Cubical.Structures.Auto.html#6748" class="Bound">A₀</a> <a id="6751" class="Symbol">→</a>
    <a id="6757" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="6765" href="Cubical.Structures.Auto.html#6681" class="Bound">t</a> <a id="6767" class="Symbol">(</a><a id="6768" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="6774" class="Symbol">(</a><a id="6775" class="Keyword">quote</a> <a id="6781" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a><a id="6791" class="Symbol">)</a> <a id="6793" class="Symbol">(</a><a id="6794" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6796" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6799" href="Cubical.Structures.Auto.html#6748" class="Bound">A₀</a> <a id="6802" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6805" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6807" class="Symbol">))</a> <a id="6810" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="6817" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6827" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6832" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6834" href="Cubical.Structures.Auto.html#6710" class="Bound">ℓ₀</a> <a id="6837" href="Cubical.Structures.Auto.html#6748" class="Bound">A₀</a> <a id="6840" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6844" class="Symbol">λ</a> <a id="6846" href="Cubical.Structures.Auto.html#6846" class="Bound">d₀</a> <a id="6849" class="Symbol">→</a>
    <a id="6855" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="6866" class="Symbol">(</a><a id="6867" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="6873" class="Symbol">(</a><a id="6874" class="Keyword">quote</a> <a id="6880" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">Desc.maybe</a><a id="6890" class="Symbol">)</a> <a id="6892" class="Symbol">(</a><a id="6893" href="Cubical.Structures.Auto.html#6846" class="Bound">d₀</a> <a id="6896" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6899" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6901" class="Symbol">))</a>

  <a id="6907" href="Cubical.Structures.Auto.html#6907" class="Function">tryTransp</a> <a id="6917" class="Symbol">:</a> <a id="6919" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="6926" class="Symbol">→</a> <a id="6928" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="6933" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
  <a id="6942" href="Cubical.Structures.Auto.html#6907" class="Function">tryTransp</a> <a id="6952" href="Cubical.Structures.Auto.html#6952" class="Bound">t</a> <a id="6954" class="Symbol">=</a>
    <a id="6960" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6977" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6979" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a><a id="6981" class="Symbol">)</a> <a id="6983" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6987" class="Symbol">λ</a> <a id="6989" href="Cubical.Structures.Auto.html#6989" class="Bound">A₀</a> <a id="6992" class="Symbol">→</a>
    <a id="6998" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7006" href="Cubical.Structures.Auto.html#6952" class="Bound">t</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="7015" class="Symbol">(</a><a id="7016" class="Keyword">quote</a> <a id="7022" href="Cubical.Structures.Auto.html#2586" class="Function">transpShape</a><a id="7033" class="Symbol">)</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="7038" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7041" href="Cubical.Structures.Auto.html#6989" class="Bound">A₀</a> <a id="7044" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7047" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7049" class="Symbol">))</a> <a id="7052" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="7059" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="7075" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="7080" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="7082" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a> <a id="7085" href="Cubical.Structures.Auto.html#6989" class="Bound">A₀</a> <a id="7088" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7092" class="Symbol">λ</a> <a id="7094" href="Cubical.Structures.Auto.html#7094" class="Bound">d₀</a> <a id="7097" class="Symbol">→</a>
    <a id="7103" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">R.con</a> <a id="7121" class="Symbol">(</a><a id="7122" class="Keyword">quote</a> <a id="7128" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">Desc.transpDesc</a><a id="7143" class="Symbol">)</a> <a id="7145" class="Symbol">(</a><a id="7146" href="Cubical.Structures.Auto.html#7094" class="Bound">d₀</a> <a id="7149" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7152" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7154" class="Symbol">))</a>

<a id="autoDesc&#39;"></a><a id="7158" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="7168" class="Symbol">:</a> <a id="7170" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7177" class="Symbol">→</a> <a id="7179" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7193" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="7198" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="7208" href="Cubical.Structures.Auto.html#7208" class="Bound">t</a> <a id="7210" href="Cubical.Structures.Auto.html#7210" class="Bound">hole</a> <a id="7215" class="Symbol">=</a>
  <a id="7219" href="Agda.Builtin.Reflection.html#8893" class="Postulate">R.inferType</a> <a id="7231" href="Cubical.Structures.Auto.html#7210" class="Bound">hole</a> <a id="7236" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7240" class="Symbol">λ</a> <a id="7242" href="Cubical.Structures.Auto.html#7242" class="Bound">H</a> <a id="7244" class="Symbol">→</a>
  <a id="7248" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7256" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="7263" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7267" class="Symbol">λ</a> <a id="7269" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7271" class="Symbol">→</a>
  <a id="7275" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7283" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="7290" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7294" class="Symbol">λ</a> <a id="7296" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a> <a id="7299" class="Symbol">→</a>
  <a id="7303" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7311" class="Symbol">(</a><a id="7312" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="7318" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7320" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a> <a id="7323" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="7332" class="Symbol">)</a> <a id="7334" href="Cubical.Structures.Auto.html#7242" class="Bound">H</a> <a id="7336" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="7341" href="Agda.Builtin.Reflection.html#8929" class="Postulate">R.checkType</a> <a id="7353" href="Cubical.Structures.Auto.html#7208" class="Bound">t</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="7364" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7366" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a><a id="7368" class="Symbol">)</a> <a id="7370" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="7375" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="7385" href="Cubical.Structures.Auto.html#888" class="Function">FUEL</a> <a id="7390" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7392" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a> <a id="7395" href="Cubical.Structures.Auto.html#7208" class="Bound">t</a> <a id="7397" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7401" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7409" href="Cubical.Structures.Auto.html#7210" class="Bound">hole</a>

<a id="7415" class="Keyword">macro</a>
  <a id="7423" class="Comment">-- (Type ℓ → Type ℓ₁) → TranspDesc ℓ</a>
  <a id="autoTranspDesc"></a><a id="7462" href="Cubical.Structures.Auto.html#7462" class="Macro">autoTranspDesc</a> <a id="7477" class="Symbol">:</a> <a id="7479" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7486" class="Symbol">→</a> <a id="7488" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7495" class="Symbol">→</a> <a id="7497" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7502" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7509" href="Cubical.Structures.Auto.html#7462" class="Macro">autoTranspDesc</a> <a id="7524" class="Symbol">=</a> <a id="7526" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a>

  <a id="7545" class="Comment">-- (S : Type ℓ → Type ℓ₁) → EquivAction (AutoStructure S)</a>
  <a id="autoEquivAction"></a><a id="7605" href="Cubical.Structures.Auto.html#7605" class="Macro">autoEquivAction</a> <a id="7621" class="Symbol">:</a> <a id="7623" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7630" class="Symbol">→</a> <a id="7632" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7639" class="Symbol">→</a> <a id="7641" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7646" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7653" href="Cubical.Structures.Auto.html#7605" class="Macro">autoEquivAction</a> <a id="7669" href="Cubical.Structures.Auto.html#7669" class="Bound">t</a> <a id="7671" href="Cubical.Structures.Auto.html#7671" class="Bound">hole</a> <a id="7676" class="Symbol">=</a>
    <a id="7682" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7690" class="Symbol">(</a><a id="7691" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="7703" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="7713" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="7722" class="Symbol">)</a> <a id="7724" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7728" class="Symbol">λ</a> <a id="7730" href="Cubical.Structures.Auto.html#7730" class="Bound">d</a> <a id="7732" class="Symbol">→</a>
    <a id="7738" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="7746" href="Cubical.Structures.Auto.html#7671" class="Bound">hole</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="7758" class="Symbol">(</a><a id="7759" class="Keyword">quote</a> <a id="7765" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a><a id="7782" class="Symbol">)</a> <a id="7784" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="7786" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="7791" href="Cubical.Structures.Auto.html#7730" class="Bound">d</a> <a id="7793" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="7794" class="Symbol">)</a> <a id="7796" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="7803" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="7819" href="Cubical.Structures.Auto.html#7669" class="Bound">t</a> <a id="7821" href="Cubical.Structures.Auto.html#7730" class="Bound">d</a>

  <a id="7826" class="Comment">-- (S : Type ℓ → Type ℓ₁) → TransportStr (autoEquivAction S)</a>
  <a id="autoTransportStr"></a><a id="7889" href="Cubical.Structures.Auto.html#7889" class="Macro">autoTransportStr</a> <a id="7906" class="Symbol">:</a> <a id="7908" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="7931" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7938" href="Cubical.Structures.Auto.html#7889" class="Macro">autoTransportStr</a> <a id="7955" href="Cubical.Structures.Auto.html#7955" class="Bound">t</a> <a id="7957" href="Cubical.Structures.Auto.html#7957" class="Bound">hole</a> <a id="7962" class="Symbol">=</a>
    <a id="7968" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="7989" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="7999" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="8008" class="Symbol">)</a> <a id="8010" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8014" class="Symbol">λ</a> <a id="8016" href="Cubical.Structures.Auto.html#8016" class="Bound">d</a> <a id="8018" class="Symbol">→</a>
    <a id="8024" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8032" href="Cubical.Structures.Auto.html#7957" class="Bound">hole</a> <a id="8037" class="Symbol">(</a><a id="8038" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="8044" class="Symbol">(</a><a id="8045" class="Keyword">quote</a> <a id="8051" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a><a id="8074" class="Symbol">)</a> <a id="8076" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8078" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8083" href="Cubical.Structures.Auto.html#8016" class="Bound">d</a> <a id="8085" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8086" class="Symbol">)</a> <a id="8088" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="8095" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="8111" href="Cubical.Structures.Auto.html#7955" class="Bound">t</a> <a id="8113" href="Cubical.Structures.Auto.html#8016" class="Bound">d</a>

  <a id="8118" class="Comment">-- (S : Type ℓ → Type ℓ₁) → Desc ℓ</a>
  <a id="autoDesc"></a><a id="8155" href="Cubical.Structures.Auto.html#8155" class="Macro">autoDesc</a> <a id="8164" class="Symbol">:</a> <a id="8166" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8182" class="Symbol">→</a> <a id="8184" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8189" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8196" href="Cubical.Structures.Auto.html#8155" class="Macro">autoDesc</a> <a id="8205" class="Symbol">=</a> <a id="8207" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a>

  <a id="8220" class="Comment">-- (S : Type ℓ → Type ℓ₁) → (Type ℓ → Type ℓ₁)</a>
  <a id="8269" class="Comment">-- Removes Transp[_] annotations</a>
  <a id="AutoStructure"></a><a id="8304" href="Cubical.Structures.Auto.html#8304" class="Macro">AutoStructure</a> <a id="8318" class="Symbol">:</a> <a id="8320" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8327" class="Symbol">→</a> <a id="8329" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8336" class="Symbol">→</a> <a id="8338" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8343" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8350" href="Cubical.Structures.Auto.html#8304" class="Macro">AutoStructure</a> <a id="8364" href="Cubical.Structures.Auto.html#8364" class="Bound">t</a> <a id="8366" href="Cubical.Structures.Auto.html#8366" class="Bound">hole</a> <a id="8371" class="Symbol">=</a>
    <a id="8377" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8385" class="Symbol">(</a><a id="8386" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="8392" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8402" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8412" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="8421" class="Symbol">)</a> <a id="8423" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8427" class="Symbol">λ</a> <a id="8429" href="Cubical.Structures.Auto.html#8429" class="Bound">d</a> <a id="8431" class="Symbol">→</a>
    <a id="8437" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8445" href="Cubical.Structures.Auto.html#8366" class="Bound">hole</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="8457" class="Symbol">(</a><a id="8458" class="Keyword">quote</a> <a id="8464" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a><a id="8478" class="Symbol">)</a> <a id="8480" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8482" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8487" href="Cubical.Structures.Auto.html#8429" class="Bound">d</a> <a id="8489" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8490" class="Symbol">)</a> <a id="8492" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="8499" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="8509" href="Cubical.Structures.Auto.html#8364" class="Bound">t</a> <a id="8511" href="Cubical.Structures.Auto.html#8429" class="Bound">d</a>

  <a id="8516" class="Comment">-- (S : Type ℓ → Type ℓ₁) → StrEquiv (AutoStructure S) _</a>
  <a id="AutoEquivStr"></a><a id="8575" href="Cubical.Structures.Auto.html#8575" class="Macro">AutoEquivStr</a> <a id="8588" class="Symbol">:</a> <a id="8590" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8597" class="Symbol">→</a> <a id="8599" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8606" class="Symbol">→</a> <a id="8608" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8613" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8620" href="Cubical.Structures.Auto.html#8575" class="Macro">AutoEquivStr</a> <a id="8633" href="Cubical.Structures.Auto.html#8633" class="Bound">t</a> <a id="8635" href="Cubical.Structures.Auto.html#8635" class="Bound">hole</a> <a id="8640" class="Symbol">=</a>
    <a id="8646" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8654" class="Symbol">(</a><a id="8655" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="8661" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8671" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8681" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="8690" class="Symbol">)</a> <a id="8692" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8696" class="Symbol">λ</a> <a id="8698" href="Cubical.Structures.Auto.html#8698" class="Bound">d</a> <a id="8700" class="Symbol">→</a>
    <a id="8706" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="8714" href="Cubical.Structures.Auto.html#8635" class="Bound">hole</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="8726" class="Symbol">(</a><a id="8727" class="Keyword">quote</a> <a id="8733" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a><a id="8746" class="Symbol">)</a> <a id="8748" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8750" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8755" href="Cubical.Structures.Auto.html#8698" class="Bound">d</a> <a id="8757" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8758" class="Symbol">)</a> <a id="8760" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="8767" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="8777" href="Cubical.Structures.Auto.html#8633" class="Bound">t</a> <a id="8779" href="Cubical.Structures.Auto.html#8698" class="Bound">d</a>

  <a id="8784" class="Comment">-- (S : Type ℓ → Type ℓ₁) → UnivalentStr (AutoStructure S) (AutoEquivStr S)</a>
  <a id="autoUnivalentStr"></a><a id="8862" href="Cubical.Structures.Auto.html#8862" class="Macro">autoUnivalentStr</a> <a id="8879" class="Symbol">:</a> <a id="8881" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8888" class="Symbol">→</a> <a id="8890" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="8897" class="Symbol">→</a> <a id="8899" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="8904" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8911" href="Cubical.Structures.Auto.html#8862" class="Macro">autoUnivalentStr</a> <a id="8928" href="Cubical.Structures.Auto.html#8928" class="Bound">t</a> <a id="8930" href="Cubical.Structures.Auto.html#8930" class="Bound">hole</a> <a id="8935" class="Symbol">=</a>
    <a id="8941" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="8956" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8966" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a> <a id="8976" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a><a id="8985" class="Symbol">)</a> <a id="8987" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8991" class="Symbol">λ</a> <a id="8993" href="Cubical.Structures.Auto.html#8993" class="Bound">d</a> <a id="8995" class="Symbol">→</a>
    <a id="9001" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="9009" href="Cubical.Structures.Auto.html#8930" class="Bound">hole</a> <a id="9014" class="Symbol">(</a><a id="9015" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="9021" class="Symbol">(</a><a id="9022" class="Keyword">quote</a> <a id="9028" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a><a id="9045" class="Symbol">)</a> <a id="9047" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9049" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9054" href="Cubical.Structures.Auto.html#8993" class="Bound">d</a> <a id="9056" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="9057" class="Symbol">)</a> <a id="9059" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="9066" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="9076" href="Cubical.Structures.Auto.html#8928" class="Bound">t</a> <a id="9078" href="Cubical.Structures.Auto.html#8993" class="Bound">d</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Axioms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Axioms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Add axioms (i.e., propositions) to a structure S without changing the definition of structured equivalence.

X ↦ Σ[ s ∈ S X ] (P X s) where (P X s) is a proposition for all X and s.

-}</a>
<a id="191" class="Keyword">module</a> <a id="198" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a> <a id="224" class="Keyword">where</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="582" class="Keyword">private</a>
  <a id="592" class="Keyword">variable</a>
    <a id="605" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="607" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a> <a id="610" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a> <a id="614" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a> <a id="617" class="Symbol">:</a> <a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="AxiomsStructure"></a><a id="626" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="642" class="Symbol">:</a> <a id="644" class="Symbol">(</a><a id="645" href="Cubical.Structures.Axioms.html#645" class="Bound">S</a> <a id="647" class="Symbol">:</a> <a id="649" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="654" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="656" class="Symbol">→</a> <a id="658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="663" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="665" class="Symbol">)</a>
  <a id="669" class="Symbol">(</a><a id="670" href="Cubical.Structures.Axioms.html#670" class="Bound">axioms</a> <a id="677" class="Symbol">:</a> <a id="679" class="Symbol">(</a><a id="680" href="Cubical.Structures.Axioms.html#680" class="Bound">X</a> <a id="682" class="Symbol">:</a> <a id="684" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="689" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Structures.Axioms.html#645" class="Bound">S</a> <a id="696" href="Cubical.Structures.Axioms.html#680" class="Bound">X</a> <a id="698" class="Symbol">→</a> <a id="700" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="705" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="707" class="Symbol">)</a>
  <a id="711" class="Symbol">→</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="718" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="720" class="Symbol">→</a> <a id="722" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="727" class="Symbol">(</a><a id="728" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="734" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a> <a id="737" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="739" class="Symbol">)</a>
<a id="741" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="757" href="Cubical.Structures.Axioms.html#757" class="Bound">S</a> <a id="759" href="Cubical.Structures.Axioms.html#759" class="Bound">axioms</a> <a id="766" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="768" class="Symbol">=</a> <a id="770" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="773" href="Cubical.Structures.Axioms.html#773" class="Bound">s</a> <a id="775" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="777" href="Cubical.Structures.Axioms.html#757" class="Bound">S</a> <a id="779" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="781" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Structures.Axioms.html#759" class="Bound">axioms</a> <a id="791" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="793" href="Cubical.Structures.Axioms.html#773" class="Bound">s</a><a id="794" class="Symbol">)</a>

<a id="AxiomsEquivStr"></a><a id="797" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="812" class="Symbol">:</a> <a id="814" class="Symbol">{</a><a id="815" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="817" class="Symbol">:</a> <a id="819" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="824" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="826" class="Symbol">→</a> <a id="828" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="833" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="835" class="Symbol">}</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Structures.Axioms.html#838" class="Bound">ι</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="851" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="853" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="856" class="Symbol">)</a>
  <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Structures.Axioms.html#861" class="Bound">axioms</a> <a id="868" class="Symbol">:</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Structures.Axioms.html#871" class="Bound">X</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="880" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="881" class="Symbol">)</a> <a id="883" class="Symbol">→</a> <a id="885" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="887" href="Cubical.Structures.Axioms.html#871" class="Bound">X</a> <a id="889" class="Symbol">→</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="896" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="898" class="Symbol">)</a>
  <a id="902" class="Symbol">→</a> <a id="904" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="930" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="932" href="Cubical.Structures.Axioms.html#861" class="Bound">axioms</a><a id="938" class="Symbol">)</a> <a id="940" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a>
<a id="944" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="959" href="Cubical.Structures.Axioms.html#959" class="Bound">ι</a> <a id="961" href="Cubical.Structures.Axioms.html#961" class="Bound">axioms</a> <a id="968" class="Symbol">(</a><a id="969" href="Cubical.Structures.Axioms.html#969" class="Bound">X</a> <a id="971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Structures.Axioms.html#974" class="Bound">s</a> <a id="976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="978" href="Cubical.Structures.Axioms.html#978" class="Bound">a</a><a id="979" class="Symbol">))</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Structures.Axioms.html#983" class="Bound">Y</a> <a id="985" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="987" class="Symbol">(</a><a id="988" href="Cubical.Structures.Axioms.html#988" class="Bound">t</a> <a id="990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="992" href="Cubical.Structures.Axioms.html#992" class="Bound">b</a><a id="993" class="Symbol">))</a> <a id="996" href="Cubical.Structures.Axioms.html#996" class="Bound">e</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Cubical.Structures.Axioms.html#959" class="Bound">ι</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Structures.Axioms.html#969" class="Bound">X</a> <a id="1005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1007" href="Cubical.Structures.Axioms.html#974" class="Bound">s</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Structures.Axioms.html#983" class="Bound">Y</a> <a id="1013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1015" href="Cubical.Structures.Axioms.html#988" class="Bound">t</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Cubical.Structures.Axioms.html#996" class="Bound">e</a>

<a id="axiomsUnivalentStr"></a><a id="1021" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="1040" class="Symbol">:</a> <a id="1042" class="Symbol">{</a><a id="1043" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1052" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1061" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="1063" class="Symbol">}</a>
  <a id="1067" class="Symbol">(</a><a id="1068" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a> <a id="1070" class="Symbol">:</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Structures.Axioms.html#1073" class="Bound">A</a> <a id="1075" href="Cubical.Structures.Axioms.html#1075" class="Bound">B</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1091" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1093" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Cubical.Structures.Axioms.html#1073" class="Bound">A</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1105" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1107" href="Cubical.Structures.Axioms.html#1075" class="Bound">B</a> <a id="1109" class="Symbol">.</a><a id="1110" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1121" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="1124" class="Symbol">)</a>
  <a id="1128" class="Symbol">{</a><a id="1129" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Structures.Axioms.html#1139" class="Bound">X</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1148" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1149" class="Symbol">)</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1155" href="Cubical.Structures.Axioms.html#1139" class="Bound">X</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1164" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="1166" class="Symbol">}</a>
  <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Structures.Axioms.html#1171" class="Bound">axioms-are-Props</a> <a id="1188" class="Symbol">:</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1200" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Structures.Axioms.html#1204" class="Bound">s</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1210" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a> <a id="1230" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a> <a id="1232" href="Cubical.Structures.Axioms.html#1204" class="Bound">s</a><a id="1233" class="Symbol">))</a>
  <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Structures.Axioms.html#1239" class="Bound">θ</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1256" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1258" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a><a id="1259" class="Symbol">)</a>
  <a id="1263" class="Symbol">→</a> <a id="1265" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1295" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1297" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a><a id="1303" class="Symbol">)</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="1321" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a> <a id="1323" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a><a id="1329" class="Symbol">)</a>
<a id="1331" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">S</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a><a id="1356" class="Symbol">}</a> <a id="1358" href="Cubical.Structures.Axioms.html#1358" class="Bound">ι</a> <a id="1360" class="Symbol">{</a><a id="1361" class="Argument">axioms</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a><a id="1376" class="Symbol">}</a> <a id="1378" href="Cubical.Structures.Axioms.html#1378" class="Bound">axioms-are-Props</a> <a id="1395" href="Cubical.Structures.Axioms.html#1395" class="Bound">θ</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Cubical.Structures.Axioms.html#1398" class="Bound">X</a> <a id="1400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1402" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1406" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a><a id="1407" class="Symbol">}</a> <a id="1409" class="Symbol">{</a><a id="1410" href="Cubical.Structures.Axioms.html#1410" class="Bound">Y</a> <a id="1412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1414" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1418" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a><a id="1419" class="Symbol">}</a> <a id="1421" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1423" class="Symbol">=</a>
  <a id="1427" href="Cubical.Structures.Axioms.html#1358" class="Bound">ι</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.Structures.Axioms.html#1398" class="Bound">X</a> <a id="1432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1434" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Structures.Axioms.html#1410" class="Bound">Y</a> <a id="1440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1442" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a><a id="1443" class="Symbol">)</a> <a id="1445" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a>
    <a id="1451" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="1454" href="Cubical.Structures.Axioms.html#1395" class="Bound">θ</a> <a id="1456" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1458" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="1462" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1468" class="Symbol">(λ</a> <a id="1471" href="Cubical.Structures.Axioms.html#1471" class="Bound">i</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1481" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1483" href="Cubical.Structures.Axioms.html#1471" class="Bound">i</a><a id="1484" class="Symbol">))</a> <a id="1487" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1489" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a>
    <a id="1495" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="1498" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.Data.Sigma.Properties.html#12637" class="Function">Σ-contractSnd</a> <a id="1522" class="Symbol">λ</a> <a id="1524" href="Cubical.Structures.Axioms.html#1524" class="Bound">_</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Cubical.Foundations.HLevels.html#10061" class="Function">isOfHLevelPathP&#39;</a> <a id="1545" class="Number">0</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Cubical.Structures.Axioms.html#1378" class="Bound">axioms-are-Props</a> <a id="1565" class="Symbol">_</a> <a id="1567" class="Symbol">_)</a> <a id="1570" class="Symbol">_</a> <a id="1572" class="Symbol">_)</a> <a id="1575" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="1579" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1582" href="Cubical.Structures.Axioms.html#1582" class="Bound">p</a> <a id="1584" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1586" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1592" class="Symbol">(λ</a> <a id="1595" href="Cubical.Structures.Axioms.html#1595" class="Bound">i</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1605" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1607" href="Cubical.Structures.Axioms.html#1595" class="Bound">i</a><a id="1608" class="Symbol">))</a> <a id="1611" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1613" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1615" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1617" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1623" class="Symbol">(λ</a> <a id="1626" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1641" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1643" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.Structures.Axioms.html#1582" class="Bound">p</a> <a id="1649" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a><a id="1650" class="Symbol">))</a> <a id="1653" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a> <a id="1655" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a>
    <a id="1661" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">≃⟨</a> <a id="1664" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a> <a id="1676" href="Cubical.Foundations.Equiv.html#10347" class="Function Operator">⟩</a>
  <a id="1680" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1686" class="Symbol">(λ</a> <a id="1689" href="Cubical.Structures.Axioms.html#1689" class="Bound">i</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1709" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1711" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1722" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1724" href="Cubical.Structures.Axioms.html#1689" class="Bound">i</a><a id="1725" class="Symbol">))</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1733" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1741" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a><a id="1742" class="Symbol">)</a>
  <a id="1746" href="Cubical.Foundations.Equiv.html#10427" class="Function Operator">■</a>

<a id="inducedStructure"></a><a id="1749" href="Cubical.Structures.Axioms.html#1749" class="Function">inducedStructure</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1778" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1787" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="1789" class="Symbol">}</a>
  <a id="1793" class="Symbol">{</a><a id="1794" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Structures.Axioms.html#1799" class="Bound">A</a> <a id="1801" href="Cubical.Structures.Axioms.html#1801" class="Bound">B</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1817" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1819" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Cubical.Structures.Axioms.html#1799" class="Bound">A</a> <a id="1826" class="Symbol">.</a><a id="1827" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1831" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1833" href="Cubical.Structures.Axioms.html#1801" class="Bound">B</a> <a id="1835" class="Symbol">.</a><a id="1836" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1847" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="1850" class="Symbol">}</a>
  <a id="1854" class="Symbol">(</a><a id="1855" href="Cubical.Structures.Axioms.html#1855" class="Bound">θ</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1872" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1874" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a><a id="1875" class="Symbol">)</a>
  <a id="1879" class="Symbol">{</a><a id="1880" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a> <a id="1887" class="Symbol">:</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Structures.Axioms.html#1890" class="Bound">X</a> <a id="1892" class="Symbol">:</a> <a id="1894" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1899" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1906" href="Cubical.Structures.Axioms.html#1890" class="Bound">X</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1915" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="1917" class="Symbol">}</a>
  <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1938" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1957" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1959" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a><a id="1965" class="Symbol">))</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Structures.Axioms.html#1969" class="Bound">B</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1985" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1987" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a><a id="1988" class="Symbol">)</a>
  <a id="1992" class="Symbol">→</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1999" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="2001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2003" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2007" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="2009" class="Symbol">.</a><a id="2010" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2013" class="Symbol">)</a> <a id="2015" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="2018" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a> <a id="2020" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="2022" href="Cubical.Structures.Axioms.html#1969" class="Bound">B</a>
  <a id="2026" class="Symbol">→</a> <a id="2028" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2040" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="2059" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="2061" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a><a id="2067" class="Symbol">)</a>
<a id="2069" href="Cubical.Structures.Axioms.html#1749" class="Function">inducedStructure</a> <a id="2086" href="Cubical.Structures.Axioms.html#2086" class="Bound">θ</a> <a id="2088" class="Symbol">{</a><a id="2089" href="Cubical.Structures.Axioms.html#2089" class="Bound">axioms</a><a id="2095" class="Symbol">}</a> <a id="2097" href="Cubical.Structures.Axioms.html#2097" class="Bound">A</a> <a id="2099" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2101" href="Cubical.Structures.Axioms.html#2101" class="Bound">eqv</a> <a id="2105" class="Symbol">=</a>
  <a id="2109" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2111" class="Symbol">.</a><a id="2112" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2118" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2120" class="Symbol">.</a><a id="2121" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2125" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2127" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2142" href="Cubical.Structures.Axioms.html#2089" class="Bound">axioms</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="2155" href="Cubical.Structures.Axioms.html#2086" class="Bound">θ</a> <a id="2157" class="Symbol">_</a> <a id="2159" class="Symbol">_</a> <a id="2161" href="Cubical.Structures.Axioms.html#2101" class="Bound">eqv</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Cubical.Structures.Axioms.html#2097" class="Bound">A</a> <a id="2169" class="Symbol">.</a><a id="2170" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2174" class="Symbol">.</a><a id="2175" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2178" class="Symbol">)</a>

<a id="transferAxioms"></a><a id="2181" href="Cubical.Structures.Axioms.html#2181" class="Function">transferAxioms</a> <a id="2196" class="Symbol">:</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2208" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2217" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="2219" class="Symbol">}</a>
  <a id="2223" class="Symbol">{</a><a id="2224" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Structures.Axioms.html#2229" class="Bound">A</a> <a id="2231" href="Cubical.Structures.Axioms.html#2231" class="Bound">B</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2247" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2249" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Cubical.Structures.Axioms.html#2229" class="Bound">A</a> <a id="2256" class="Symbol">.</a><a id="2257" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2261" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2263" href="Cubical.Structures.Axioms.html#2231" class="Bound">B</a> <a id="2265" class="Symbol">.</a><a id="2266" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2277" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="2280" class="Symbol">}</a>
  <a id="2284" class="Symbol">(</a><a id="2285" href="Cubical.Structures.Axioms.html#2285" class="Bound">θ</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2302" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2304" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a><a id="2305" class="Symbol">)</a>
  <a id="2309" class="Symbol">{</a><a id="2310" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a> <a id="2317" class="Symbol">:</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.Structures.Axioms.html#2320" class="Bound">X</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2329" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2336" href="Cubical.Structures.Axioms.html#2320" class="Bound">X</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2345" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="2347" class="Symbol">}</a>
  <a id="2351" class="Symbol">(</a><a id="2352" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2368" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="2387" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2389" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a><a id="2395" class="Symbol">))</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2415" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2417" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a><a id="2418" class="Symbol">)</a>
  <a id="2422" class="Symbol">→</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2429" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2433" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2437" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2439" class="Symbol">.</a><a id="2440" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2443" class="Symbol">)</a> <a id="2445" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="2448" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a> <a id="2450" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="2452" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a>
  <a id="2456" class="Symbol">→</a> <a id="2458" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2470" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a><a id="2471" class="Symbol">)</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2478" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a><a id="2479" class="Symbol">)</a>
<a id="2481" href="Cubical.Structures.Axioms.html#2181" class="Function">transferAxioms</a> <a id="2496" href="Cubical.Structures.Axioms.html#2496" class="Bound">θ</a> <a id="2498" class="Symbol">{</a><a id="2499" href="Cubical.Structures.Axioms.html#2499" class="Bound">axioms</a><a id="2505" class="Symbol">}</a> <a id="2507" href="Cubical.Structures.Axioms.html#2507" class="Bound">A</a> <a id="2509" href="Cubical.Structures.Axioms.html#2509" class="Bound">B</a> <a id="2511" href="Cubical.Structures.Axioms.html#2511" class="Bound">eqv</a> <a id="2515" class="Symbol">=</a>
  <a id="2519" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2534" href="Cubical.Structures.Axioms.html#2499" class="Bound">axioms</a><a id="2540" class="Symbol">)</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="2547" href="Cubical.Structures.Axioms.html#2496" class="Bound">θ</a> <a id="2549" class="Symbol">_</a> <a id="2551" class="Symbol">_</a> <a id="2553" href="Cubical.Structures.Axioms.html#2511" class="Bound">eqv</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Structures.Axioms.html#2507" class="Bound">A</a> <a id="2561" class="Symbol">.</a><a id="2562" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2566" class="Symbol">.</a><a id="2567" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2570" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Constant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Constant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Constant structure: _ ↦ A

-}</a>
<a id="35" class="Keyword">module</a> <a id="42" href="Cubical.Structures.Constant.html" class="Module">Cubical.Structures.Constant</a> <a id="70" class="Keyword">where</a>

<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="193" class="Keyword">private</a>
  <a id="203" class="Keyword">variable</a>
    <a id="216" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a> <a id="218" href="Cubical.Structures.Constant.html#218" class="Generalizable">ℓ&#39;</a> <a id="221" class="Symbol">:</a> <a id="223" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="230" class="Comment">-- Structured isomorphisms</a>

<a id="258" class="Keyword">module</a> <a id="265" href="Cubical.Structures.Constant.html#265" class="Module">_</a> <a id="267" class="Symbol">(</a><a id="268" href="Cubical.Structures.Constant.html#268" class="Bound">A</a> <a id="270" class="Symbol">:</a> <a id="272" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="277" href="Cubical.Structures.Constant.html#218" class="Generalizable">ℓ&#39;</a><a id="279" class="Symbol">)</a> <a id="281" class="Keyword">where</a>

  <a id="290" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="308" class="Symbol">:</a> <a id="310" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="315" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a> <a id="317" class="Symbol">→</a> <a id="319" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="324" href="Cubical.Structures.Constant.html#277" class="Bound">ℓ&#39;</a>
  <a id="329" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="347" class="Symbol">_</a> <a id="349" class="Symbol">=</a> <a id="351" href="Cubical.Structures.Constant.html#268" class="Bound">A</a>

  <a id="356" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a> <a id="373" class="Symbol">:</a> <a id="375" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="384" class="Symbol">{</a><a id="385" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="386" class="Symbol">}</a> <a id="388" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="406" href="Cubical.Structures.Constant.html#277" class="Bound">ℓ&#39;</a>
  <a id="411" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a> <a id="428" class="Symbol">(_</a> <a id="431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="433" href="Cubical.Structures.Constant.html#433" class="Bound">a</a><a id="434" class="Symbol">)</a> <a id="436" class="Symbol">(_</a> <a id="439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="441" href="Cubical.Structures.Constant.html#441" class="Bound">a&#39;</a><a id="443" class="Symbol">)</a> <a id="445" class="Symbol">_</a> <a id="447" class="Symbol">=</a> <a id="449" href="Cubical.Structures.Constant.html#433" class="Bound">a</a> <a id="451" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="453" href="Cubical.Structures.Constant.html#441" class="Bound">a&#39;</a>

  <a id="459" href="Cubical.Structures.Constant.html#459" class="Function">constantUnivalentStr</a> <a id="480" class="Symbol">:</a> <a id="482" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="495" class="Symbol">{</a><a id="496" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="497" class="Symbol">}</a> <a id="499" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="517" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a>
  <a id="536" href="Cubical.Structures.Constant.html#459" class="Function">constantUnivalentStr</a> <a id="557" href="Cubical.Structures.Constant.html#557" class="Bound">e</a> <a id="559" class="Symbol">=</a> <a id="561" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="569" class="Symbol">_</a>

  <a id="574" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a> <a id="594" class="Symbol">:</a> <a id="596" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="608" class="Symbol">{</a><a id="609" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="610" class="Symbol">}</a> <a id="612" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a>
  <a id="632" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a> <a id="652" href="Cubical.Structures.Constant.html#652" class="Bound">e</a> <a id="654" class="Symbol">=</a> <a id="656" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="664" class="Symbol">_</a>

  <a id="669" href="Cubical.Structures.Constant.html#669" class="Function">constantTransportStr</a> <a id="690" class="Symbol">:</a> <a id="692" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="705" class="Symbol">{</a><a id="706" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="707" class="Symbol">}</a> <a id="709" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a>
  <a id="731" href="Cubical.Structures.Constant.html#669" class="Function">constantTransportStr</a> <a id="752" href="Cubical.Structures.Constant.html#752" class="Bound">e</a> <a id="754" class="Symbol">_</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="777" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Functions between structures S and T: X ↦ S X → T X

-}</a>
<a id="61" class="Keyword">module</a> <a id="68" href="Cubical.Structures.Function.html" class="Module">Cubical.Structures.Function</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a>

<a id="527" class="Keyword">private</a>
  <a id="537" class="Keyword">variable</a>
    <a id="550" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="552" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="555" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a> <a id="559" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a> <a id="562" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="575" class="Comment">-- General function structure</a>

<a id="FunctionStructure"></a><a id="606" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="624" class="Symbol">:</a> <a id="626" class="Symbol">(</a><a id="627" href="Cubical.Structures.Function.html#627" class="Bound">S</a> <a id="629" class="Symbol">:</a> <a id="631" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="636" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="638" class="Symbol">→</a> <a id="640" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="645" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Structures.Function.html#650" class="Bound">T</a> <a id="652" class="Symbol">:</a> <a id="654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="659" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="661" class="Symbol">→</a> <a id="663" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="668" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="670" class="Symbol">)</a>
  <a id="674" class="Symbol">→</a> <a id="676" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="681" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="683" class="Symbol">→</a> <a id="685" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="690" class="Symbol">(</a><a id="691" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="697" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="700" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="702" class="Symbol">)</a>
<a id="704" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="722" href="Cubical.Structures.Function.html#722" class="Bound">S</a> <a id="724" href="Cubical.Structures.Function.html#724" class="Bound">T</a> <a id="726" href="Cubical.Structures.Function.html#726" class="Bound">X</a> <a id="728" class="Symbol">=</a> <a id="730" href="Cubical.Structures.Function.html#722" class="Bound">S</a> <a id="732" href="Cubical.Structures.Function.html#726" class="Bound">X</a> <a id="734" class="Symbol">→</a> <a id="736" href="Cubical.Structures.Function.html#724" class="Bound">T</a> <a id="738" href="Cubical.Structures.Function.html#726" class="Bound">X</a>

<a id="FunctionEquivStr"></a><a id="741" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="758" class="Symbol">:</a> <a id="760" class="Symbol">{</a><a id="761" href="Cubical.Structures.Function.html#761" class="Bound">S</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="770" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="772" class="Symbol">→</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="779" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">{</a><a id="784" href="Cubical.Structures.Function.html#784" class="Bound">T</a> <a id="786" class="Symbol">:</a> <a id="788" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="793" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="795" class="Symbol">→</a> <a id="797" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="802" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="804" class="Symbol">}</a>
  <a id="808" class="Symbol">→</a> <a id="810" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="819" href="Cubical.Structures.Function.html#761" class="Bound">S</a> <a id="821" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a> <a id="825" class="Symbol">→</a> <a id="827" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="836" href="Cubical.Structures.Function.html#784" class="Bound">T</a> <a id="838" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a>
  <a id="844" class="Symbol">→</a> <a id="846" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="855" class="Symbol">(</a><a id="856" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="874" href="Cubical.Structures.Function.html#761" class="Bound">S</a> <a id="876" href="Cubical.Structures.Function.html#784" class="Bound">T</a><a id="877" class="Symbol">)</a> <a id="879" class="Symbol">(</a><a id="880" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="886" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="889" class="Symbol">(</a><a id="890" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="896" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a> <a id="900" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="903" class="Symbol">))</a>
<a id="906" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="923" class="Symbol">{</a><a id="924" class="Argument">S</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Structures.Function.html#928" class="Bound">S</a><a id="929" class="Symbol">}</a> <a id="931" class="Symbol">{</a><a id="932" href="Cubical.Structures.Function.html#932" class="Bound">T</a><a id="933" class="Symbol">}</a> <a id="935" href="Cubical.Structures.Function.html#935" class="Bound">ι₁</a> <a id="938" href="Cubical.Structures.Function.html#938" class="Bound">ι₂</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Structures.Function.html#942" class="Bound">X</a> <a id="944" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="946" href="Cubical.Structures.Function.html#946" class="Bound">f</a><a id="947" class="Symbol">)</a> <a id="949" class="Symbol">(</a><a id="950" href="Cubical.Structures.Function.html#950" class="Bound">Y</a> <a id="952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="954" href="Cubical.Structures.Function.html#954" class="Bound">g</a><a id="955" class="Symbol">)</a> <a id="957" href="Cubical.Structures.Function.html#957" class="Bound">e</a> <a id="959" class="Symbol">=</a>
  <a id="963" class="Symbol">{</a><a id="964" href="Cubical.Structures.Function.html#964" class="Bound">s</a> <a id="966" class="Symbol">:</a> <a id="968" href="Cubical.Structures.Function.html#928" class="Bound">S</a> <a id="970" href="Cubical.Structures.Function.html#942" class="Bound">X</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">{</a><a id="974" href="Cubical.Structures.Function.html#974" class="Bound">t</a> <a id="976" class="Symbol">:</a> <a id="978" href="Cubical.Structures.Function.html#928" class="Bound">S</a> <a id="980" href="Cubical.Structures.Function.html#950" class="Bound">Y</a><a id="981" class="Symbol">}</a> <a id="983" class="Symbol">→</a> <a id="985" href="Cubical.Structures.Function.html#935" class="Bound">ι₁</a> <a id="988" class="Symbol">(</a><a id="989" href="Cubical.Structures.Function.html#942" class="Bound">X</a> <a id="991" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="993" href="Cubical.Structures.Function.html#964" class="Bound">s</a><a id="994" class="Symbol">)</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Structures.Function.html#950" class="Bound">Y</a> <a id="999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1001" href="Cubical.Structures.Function.html#974" class="Bound">t</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Cubical.Structures.Function.html#957" class="Bound">e</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Structures.Function.html#938" class="Bound">ι₂</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Structures.Function.html#942" class="Bound">X</a> <a id="1014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1016" href="Cubical.Structures.Function.html#946" class="Bound">f</a> <a id="1018" href="Cubical.Structures.Function.html#964" class="Bound">s</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.Structures.Function.html#950" class="Bound">Y</a> <a id="1024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1026" href="Cubical.Structures.Function.html#954" class="Bound">g</a> <a id="1028" href="Cubical.Structures.Function.html#974" class="Bound">t</a><a id="1029" class="Symbol">)</a> <a id="1031" href="Cubical.Structures.Function.html#957" class="Bound">e</a>

<a id="functionUnivalentStr"></a><a id="1034" href="Cubical.Structures.Function.html#1034" class="Function">functionUnivalentStr</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1067" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1076" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Cubical.Structures.Function.html#1081" class="Bound">T</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1090" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1099" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="1101" class="Symbol">}</a>
  <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.Structures.Function.html#1106" class="Bound">ι₁</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1120" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1122" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Structures.Function.html#1128" class="Bound">θ₁</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1146" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1148" href="Cubical.Structures.Function.html#1106" class="Bound">ι₁</a><a id="1150" class="Symbol">)</a>
  <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Structures.Function.html#1155" class="Bound">ι₂</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1169" href="Cubical.Structures.Function.html#1081" class="Bound">T</a> <a id="1171" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Structures.Function.html#1177" class="Bound">θ₂</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1195" href="Cubical.Structures.Function.html#1081" class="Bound">T</a> <a id="1197" href="Cubical.Structures.Function.html#1155" class="Bound">ι₂</a><a id="1199" class="Symbol">)</a>
  <a id="1203" class="Symbol">→</a> <a id="1205" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="1237" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1239" href="Cubical.Structures.Function.html#1081" class="Bound">T</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="1260" href="Cubical.Structures.Function.html#1106" class="Bound">ι₁</a> <a id="1263" href="Cubical.Structures.Function.html#1155" class="Bound">ι₂</a><a id="1265" class="Symbol">)</a>
<a id="1267" href="Cubical.Structures.Function.html#1034" class="Function">functionUnivalentStr</a> <a id="1288" href="Cubical.Structures.Function.html#1288" class="Bound">ι₁</a> <a id="1291" href="Cubical.Structures.Function.html#1291" class="Bound">θ₁</a> <a id="1294" href="Cubical.Structures.Function.html#1294" class="Bound">ι₂</a> <a id="1297" href="Cubical.Structures.Function.html#1297" class="Bound">θ₂</a> <a id="1300" href="Cubical.Structures.Function.html#1300" class="Bound">e</a> <a id="1302" class="Symbol">=</a>
  <a id="1306" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
    <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Cubical.Foundations.Equiv.html#7616" class="Function">equivImplicitΠCod</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Cubical.Foundations.Equiv.html#8548" class="Function">equiv→</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Cubical.Structures.Function.html#1291" class="Bound">θ₁</a> <a id="1370" href="Cubical.Structures.Function.html#1300" class="Bound">e</a><a id="1371" class="Symbol">)</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Structures.Function.html#1297" class="Bound">θ₂</a> <a id="1377" href="Cubical.Structures.Function.html#1300" class="Bound">e</a><a id="1378" class="Symbol">))))</a>
    <a id="1387" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a>

<a id="functionEquivAction"></a><a id="1403" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="1423" class="Symbol">:</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Cubical.Structures.Function.html#1426" class="Bound">S</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1435" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1444" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="1446" class="Symbol">}</a> <a id="1448" class="Symbol">{</a><a id="1449" href="Cubical.Structures.Function.html#1449" class="Bound">T</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1458" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1467" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="1469" class="Symbol">}</a>
  <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1487" href="Cubical.Structures.Function.html#1426" class="Bound">S</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1503" href="Cubical.Structures.Function.html#1449" class="Bound">T</a>
  <a id="1507" class="Symbol">→</a> <a id="1509" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="1540" href="Cubical.Structures.Function.html#1426" class="Bound">S</a> <a id="1542" href="Cubical.Structures.Function.html#1449" class="Bound">T</a><a id="1543" class="Symbol">)</a>
<a id="1545" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="1565" href="Cubical.Structures.Function.html#1565" class="Bound">α₁</a> <a id="1568" href="Cubical.Structures.Function.html#1568" class="Bound">α₂</a> <a id="1571" href="Cubical.Structures.Function.html#1571" class="Bound">e</a> <a id="1573" class="Symbol">=</a> <a id="1575" href="Cubical.Foundations.Equiv.html#8548" class="Function">equiv→</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Cubical.Structures.Function.html#1565" class="Bound">α₁</a> <a id="1586" href="Cubical.Structures.Function.html#1571" class="Bound">e</a><a id="1587" class="Symbol">)</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Structures.Function.html#1568" class="Bound">α₂</a> <a id="1593" href="Cubical.Structures.Function.html#1571" class="Bound">e</a><a id="1594" class="Symbol">)</a>

<a id="functionTransportStr"></a><a id="1597" href="Cubical.Structures.Function.html#1597" class="Function">functionTransportStr</a> <a id="1618" class="Symbol">:</a> <a id="1620" class="Symbol">{</a><a id="1621" href="Cubical.Structures.Function.html#1621" class="Bound">S</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1630" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1639" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">{</a><a id="1644" href="Cubical.Structures.Function.html#1644" class="Bound">T</a> <a id="1646" class="Symbol">:</a> <a id="1648" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1653" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1662" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="1664" class="Symbol">}</a>
  <a id="1668" class="Symbol">(</a><a id="1669" href="Cubical.Structures.Function.html#1669" class="Bound">α₁</a> <a id="1672" class="Symbol">:</a> <a id="1674" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1686" href="Cubical.Structures.Function.html#1621" class="Bound">S</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Cubical.Structures.Function.html#1690" class="Bound">τ₁</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1708" href="Cubical.Structures.Function.html#1669" class="Bound">α₁</a><a id="1710" class="Symbol">)</a>
  <a id="1714" class="Symbol">(</a><a id="1715" href="Cubical.Structures.Function.html#1715" class="Bound">α₂</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1732" href="Cubical.Structures.Function.html#1644" class="Bound">T</a><a id="1733" class="Symbol">)</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Structures.Function.html#1736" class="Bound">τ₂</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1754" href="Cubical.Structures.Function.html#1715" class="Bound">α₂</a><a id="1756" class="Symbol">)</a>
  <a id="1760" class="Symbol">→</a> <a id="1762" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="1796" href="Cubical.Structures.Function.html#1669" class="Bound">α₁</a> <a id="1799" href="Cubical.Structures.Function.html#1715" class="Bound">α₂</a><a id="1801" class="Symbol">)</a>
<a id="1803" href="Cubical.Structures.Function.html#1597" class="Function">functionTransportStr</a> <a id="1824" class="Symbol">{</a><a id="1825" class="Argument">S</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Cubical.Structures.Function.html#1829" class="Bound">S</a><a id="1830" class="Symbol">}</a> <a id="1832" href="Cubical.Structures.Function.html#1832" class="Bound">α₁</a> <a id="1835" href="Cubical.Structures.Function.html#1835" class="Bound">τ₁</a> <a id="1838" href="Cubical.Structures.Function.html#1838" class="Bound">α₂</a> <a id="1841" href="Cubical.Structures.Function.html#1841" class="Bound">τ₂</a> <a id="1844" href="Cubical.Structures.Function.html#1844" class="Bound">e</a> <a id="1846" href="Cubical.Structures.Function.html#1846" class="Bound">f</a> <a id="1848" class="Symbol">=</a>
  <a id="1852" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1859" class="Symbol">λ</a> <a id="1861" href="Cubical.Structures.Function.html#1861" class="Bound">t</a> <a id="1863" class="Symbol">→</a>
  <a id="1867" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.Structures.Function.html#1838" class="Bound">α₂</a> <a id="1886" href="Cubical.Structures.Function.html#1844" class="Bound">e</a><a id="1887" class="Symbol">)</a> <a id="1889" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1891" href="Cubical.Structures.Function.html#1846" class="Bound">f</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="1911" href="Cubical.Structures.Function.html#1832" class="Bound">α₁</a> <a id="1914" href="Cubical.Structures.Function.html#1835" class="Bound">τ₁</a> <a id="1917" href="Cubical.Structures.Function.html#1844" class="Bound">e</a> <a id="1919" href="Cubical.Structures.Function.html#1861" class="Bound">t</a><a id="1920" class="Symbol">)</a>
  <a id="1924" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1926" href="Cubical.Structures.Function.html#1841" class="Bound">τ₂</a> <a id="1929" href="Cubical.Structures.Function.html#1844" class="Bound">e</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Structures.Function.html#1846" class="Bound">f</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1942" href="Cubical.Structures.Function.html#1829" class="Bound">S</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1948" href="Cubical.Structures.Function.html#1844" class="Bound">e</a><a id="1949" class="Symbol">)</a> <a id="1951" href="Cubical.Structures.Function.html#1861" class="Bound">t</a><a id="1952" class="Symbol">))</a>

<a id="1956" class="Comment">-- Definition of structured equivalence using an action in the domain</a>

<a id="FunctionEquivStr+"></a><a id="2027" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="2045" class="Symbol">:</a> <a id="2047" class="Symbol">{</a><a id="2048" href="Cubical.Structures.Function.html#2048" class="Bound">S</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2057" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2066" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="2068" class="Symbol">}</a> <a id="2070" class="Symbol">{</a><a id="2071" href="Cubical.Structures.Function.html#2071" class="Bound">T</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2080" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2089" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="2091" class="Symbol">}</a>
  <a id="2095" class="Symbol">→</a> <a id="2097" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2109" href="Cubical.Structures.Function.html#2048" class="Bound">S</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2122" href="Cubical.Structures.Function.html#2071" class="Bound">T</a> <a id="2124" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a>
  <a id="2130" class="Symbol">→</a> <a id="2132" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="2160" href="Cubical.Structures.Function.html#2048" class="Bound">S</a> <a id="2162" href="Cubical.Structures.Function.html#2071" class="Bound">T</a><a id="2163" class="Symbol">)</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2172" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="2175" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="2198" class="Symbol">{</a><a id="2199" class="Argument">S</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="Cubical.Structures.Function.html#2203" class="Bound">S</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Cubical.Structures.Function.html#2207" class="Bound">T</a><a id="2208" class="Symbol">}</a> <a id="2210" href="Cubical.Structures.Function.html#2210" class="Bound">α₁</a> <a id="2213" href="Cubical.Structures.Function.html#2213" class="Bound">ι₂</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.Structures.Function.html#2217" class="Bound">X</a> <a id="2219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2221" href="Cubical.Structures.Function.html#2221" class="Bound">f</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Cubical.Structures.Function.html#2225" class="Bound">Y</a> <a id="2227" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2229" href="Cubical.Structures.Function.html#2229" class="Bound">g</a><a id="2230" class="Symbol">)</a> <a id="2232" href="Cubical.Structures.Function.html#2232" class="Bound">e</a> <a id="2234" class="Symbol">=</a>
  <a id="2238" class="Symbol">(</a><a id="2239" href="Cubical.Structures.Function.html#2239" class="Bound">s</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Cubical.Structures.Function.html#2203" class="Bound">S</a> <a id="2245" href="Cubical.Structures.Function.html#2217" class="Bound">X</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Cubical.Structures.Function.html#2213" class="Bound">ι₂</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Structures.Function.html#2217" class="Bound">X</a> <a id="2256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2258" href="Cubical.Structures.Function.html#2221" class="Bound">f</a> <a id="2260" href="Cubical.Structures.Function.html#2239" class="Bound">s</a><a id="2261" class="Symbol">)</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Structures.Function.html#2225" class="Bound">Y</a> <a id="2266" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2268" href="Cubical.Structures.Function.html#2229" class="Bound">g</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Structures.Function.html#2210" class="Bound">α₁</a> <a id="2284" href="Cubical.Structures.Function.html#2232" class="Bound">e</a><a id="2285" class="Symbol">)</a> <a id="2287" href="Cubical.Structures.Function.html#2239" class="Bound">s</a><a id="2288" class="Symbol">))</a> <a id="2291" href="Cubical.Structures.Function.html#2232" class="Bound">e</a>

<a id="functionUnivalentStr+"></a><a id="2294" href="Cubical.Structures.Function.html#2294" class="Function">functionUnivalentStr+</a> <a id="2316" class="Symbol">:</a> <a id="2318" class="Symbol">{</a><a id="2319" href="Cubical.Structures.Function.html#2319" class="Bound">S</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2328" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2337" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="2339" class="Symbol">}</a> <a id="2341" class="Symbol">{</a><a id="2342" href="Cubical.Structures.Function.html#2342" class="Bound">T</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2351" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2360" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="2362" class="Symbol">}</a>
  <a id="2366" class="Symbol">(</a><a id="2367" href="Cubical.Structures.Function.html#2367" class="Bound">α₁</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2384" href="Cubical.Structures.Function.html#2319" class="Bound">S</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Structures.Function.html#2388" class="Bound">τ₁</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="2406" href="Cubical.Structures.Function.html#2367" class="Bound">α₁</a><a id="2408" class="Symbol">)</a>
  <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Structures.Function.html#2413" class="Bound">ι₂</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2427" href="Cubical.Structures.Function.html#2342" class="Bound">T</a> <a id="2429" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="2432" class="Symbol">)</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Cubical.Structures.Function.html#2435" class="Bound">θ₂</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2453" href="Cubical.Structures.Function.html#2342" class="Bound">T</a> <a id="2455" href="Cubical.Structures.Function.html#2413" class="Bound">ι₂</a><a id="2457" class="Symbol">)</a>
  <a id="2461" class="Symbol">→</a> <a id="2463" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2476" class="Symbol">(</a><a id="2477" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="2495" href="Cubical.Structures.Function.html#2319" class="Bound">S</a> <a id="2497" href="Cubical.Structures.Function.html#2342" class="Bound">T</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="2519" href="Cubical.Structures.Function.html#2367" class="Bound">α₁</a> <a id="2522" href="Cubical.Structures.Function.html#2413" class="Bound">ι₂</a><a id="2524" class="Symbol">)</a>
<a id="2526" href="Cubical.Structures.Function.html#2294" class="Function">functionUnivalentStr+</a> <a id="2548" class="Symbol">{</a><a id="2549" class="Argument">S</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Cubical.Structures.Function.html#2553" class="Bound">S</a><a id="2554" class="Symbol">}</a> <a id="2556" class="Symbol">{</a><a id="2557" href="Cubical.Structures.Function.html#2557" class="Bound">T</a><a id="2558" class="Symbol">}</a> <a id="2560" href="Cubical.Structures.Function.html#2560" class="Bound">α₁</a> <a id="2563" href="Cubical.Structures.Function.html#2563" class="Bound">τ₁</a> <a id="2566" href="Cubical.Structures.Function.html#2566" class="Bound">ι₂</a> <a id="2569" href="Cubical.Structures.Function.html#2569" class="Bound">θ₂</a> <a id="2572" class="Symbol">{</a><a id="2573" href="Cubical.Structures.Function.html#2573" class="Bound">X</a> <a id="2575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2577" href="Cubical.Structures.Function.html#2577" class="Bound">f</a><a id="2578" class="Symbol">}</a> <a id="2580" class="Symbol">{</a><a id="2581" href="Cubical.Structures.Function.html#2581" class="Bound">Y</a> <a id="2583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2585" href="Cubical.Structures.Function.html#2585" class="Bound">g</a><a id="2586" class="Symbol">}</a> <a id="2588" href="Cubical.Structures.Function.html#2588" class="Bound">e</a> <a id="2590" class="Symbol">=</a>
  <a id="2594" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
    <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
      <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="2636" class="Symbol">λ</a> <a id="2638" href="Cubical.Structures.Function.html#2638" class="Bound">s</a> <a id="2640" class="Symbol">→</a>
        <a id="2650" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
          <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Structures.Function.html#2569" class="Bound">θ₂</a> <a id="2674" href="Cubical.Structures.Function.html#2588" class="Bound">e</a><a id="2675" class="Symbol">)</a>
          <a id="2687" class="Symbol">(</a><a id="2688" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2713" class="Symbol">(λ</a> <a id="2716" href="Cubical.Structures.Function.html#2716" class="Bound">i</a> <a id="2718" class="Symbol">→</a> <a id="2720" href="Cubical.Structures.Function.html#2557" class="Bound">T</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2726" href="Cubical.Structures.Function.html#2588" class="Bound">e</a> <a id="2728" href="Cubical.Structures.Function.html#2716" class="Bound">i</a><a id="2729" class="Symbol">))</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Cubical.Structures.Function.html#2577" class="Bound">f</a> <a id="2735" href="Cubical.Structures.Function.html#2638" class="Bound">s</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2740" href="Cubical.Structures.Function.html#2585" class="Bound">g</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Cubical.Structures.Function.html#2563" class="Bound">τ₁</a> <a id="2747" href="Cubical.Structures.Function.html#2588" class="Bound">e</a> <a id="2749" href="Cubical.Structures.Function.html#2638" class="Bound">s</a><a id="2750" class="Symbol">))))</a>
      <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="2771" href="Cubical.Functions.FunExtEquiv.html#7728" class="Function">heteroHomotopy≃Homotopy</a><a id="2794" class="Symbol">))</a>
    <a id="2801" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Macro.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Macro</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Descriptor language for easily defining structures

-}</a>
<a id="60" class="Symbol">{-#</a> <a id="64" class="Keyword">OPTIONS</a> <a id="72" class="Pragma">--no-exact-split</a> <a id="89" class="Symbol">#-}</a>
<a id="93" class="Keyword">module</a> <a id="100" href="Cubical.Structures.Macro.html" class="Module">Cubical.Structures.Macro</a> <a id="125" class="Keyword">where</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>

<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Cubical.Structures.Constant.html" class="Module">Cubical.Structures.Constant</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Cubical.Structures.Function.html" class="Module">Cubical.Structures.Function</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Structures.Maybe.html" class="Module">Cubical.Structures.Maybe</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Cubical.Structures.Parameterized.html" class="Module">Cubical.Structures.Parameterized</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Cubical.Structures.Product.html" class="Module">Cubical.Structures.Product</a>

<a id="711" class="Comment">{- Transport structures -}</a>

<a id="739" class="Keyword">data</a> <a id="TranspDesc"></a><a id="744" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="765" class="Symbol">)</a> <a id="767" class="Symbol">:</a> <a id="769" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="775" class="Symbol">→</a> <a id="777" href="Agda.Primitive.html#512" class="Primitive">Typeω</a> <a id="783" class="Keyword">where</a>
  <a id="791" class="Comment">-- constant structure: X ↦ A</a>
  <a id="TranspDesc.constant"></a><a id="822" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">∀</a> <a id="835" class="Symbol">{</a><a id="836" href="Cubical.Structures.Macro.html#836" class="Bound">ℓ₁</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.Structures.Macro.html#841" class="Bound">A</a> <a id="843" class="Symbol">:</a> <a id="845" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="850" href="Cubical.Structures.Macro.html#836" class="Bound">ℓ₁</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="867" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="869" href="Cubical.Structures.Macro.html#836" class="Bound">ℓ₁</a>
  <a id="874" class="Comment">-- pointed structure: X ↦ X</a>
  <a id="TranspDesc.var"></a><a id="904" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="908" class="Symbol">:</a> <a id="910" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="921" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="923" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a>
  <a id="927" class="Comment">-- product of structures S,T : X ↦ (S X × T X)</a>
  <a id="TranspDesc._,_"></a><a id="976" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">_,_</a> <a id="980" class="Symbol">:</a> <a id="982" class="Symbol">∀</a> <a id="984" class="Symbol">{</a><a id="985" href="Cubical.Structures.Macro.html#985" class="Bound">ℓ₁</a> <a id="988" href="Cubical.Structures.Macro.html#988" class="Bound">ℓ₂</a><a id="990" class="Symbol">}</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Structures.Macro.html#993" class="Bound">d₀</a> <a id="996" class="Symbol">:</a> <a id="998" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1009" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1011" href="Cubical.Structures.Macro.html#985" class="Bound">ℓ₁</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Cubical.Structures.Macro.html#1016" class="Bound">d₁</a> <a id="1019" class="Symbol">:</a> <a id="1021" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1032" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1034" href="Cubical.Structures.Macro.html#988" class="Bound">ℓ₂</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1051" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1060" href="Cubical.Structures.Macro.html#985" class="Bound">ℓ₁</a> <a id="1063" href="Cubical.Structures.Macro.html#988" class="Bound">ℓ₂</a><a id="1065" class="Symbol">)</a>
  <a id="1069" class="Comment">-- functions between structures S,T: X ↦ (S X → T X)</a>
  <a id="TranspDesc.function"></a><a id="1124" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="1133" class="Symbol">:</a> <a id="1135" class="Symbol">∀</a> <a id="1137" class="Symbol">{</a><a id="1138" href="Cubical.Structures.Macro.html#1138" class="Bound">ℓ₁</a> <a id="1141" href="Cubical.Structures.Macro.html#1141" class="Bound">ℓ₂</a><a id="1143" class="Symbol">}</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Structures.Macro.html#1146" class="Bound">d₀</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1162" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1164" href="Cubical.Structures.Macro.html#1138" class="Bound">ℓ₁</a><a id="1166" class="Symbol">)</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Cubical.Structures.Macro.html#1169" class="Bound">d₁</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1185" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1187" href="Cubical.Structures.Macro.html#1141" class="Bound">ℓ₂</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1204" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1213" href="Cubical.Structures.Macro.html#1138" class="Bound">ℓ₁</a> <a id="1216" href="Cubical.Structures.Macro.html#1141" class="Bound">ℓ₂</a><a id="1218" class="Symbol">)</a>
  <a id="1222" class="Comment">-- Maybe on a structure S: X ↦ Maybe (S X)</a>
  <a id="TranspDesc.maybe"></a><a id="1267" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="1273" class="Symbol">:</a> <a id="1275" class="Symbol">∀</a> <a id="1277" class="Symbol">{</a><a id="1278" href="Cubical.Structures.Macro.html#1278" class="Bound">ℓ₁</a><a id="1280" class="Symbol">}</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1295" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1297" href="Cubical.Structures.Macro.html#1278" class="Bound">ℓ₁</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1313" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1315" href="Cubical.Structures.Macro.html#1278" class="Bound">ℓ₁</a>
  <a id="1320" class="Comment">-- arbitrary transport structure</a>
  <a id="TranspDesc.foreign"></a><a id="1355" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="1363" class="Symbol">:</a> <a id="1365" class="Symbol">∀</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Cubical.Structures.Macro.html#1368" class="Bound">ℓ₁</a><a id="1370" class="Symbol">}</a> <a id="1372" class="Symbol">{</a><a id="1373" href="Cubical.Structures.Macro.html#1373" class="Bound">S</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1382" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1391" href="Cubical.Structures.Macro.html#1368" class="Bound">ℓ₁</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Cubical.Structures.Macro.html#1396" class="Bound">α</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1412" href="Cubical.Structures.Macro.html#1373" class="Bound">S</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1430" href="Cubical.Structures.Macro.html#1396" class="Bound">α</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1445" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1447" href="Cubical.Structures.Macro.html#1368" class="Bound">ℓ₁</a>

<a id="1451" class="Comment">-- Structure defined by a transport descriptor</a>
<a id="TranspMacroStructure"></a><a id="1498" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">∀</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Cubical.Structures.Macro.html#1524" class="Bound">ℓ</a> <a id="1526" href="Cubical.Structures.Macro.html#1526" class="Bound">ℓ₁</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1543" href="Cubical.Structures.Macro.html#1524" class="Bound">ℓ</a> <a id="1545" href="Cubical.Structures.Macro.html#1526" class="Bound">ℓ₁</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1555" href="Cubical.Structures.Macro.html#1524" class="Bound">ℓ</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1564" href="Cubical.Structures.Macro.html#1526" class="Bound">ℓ₁</a>
<a id="1567" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="1598" href="Cubical.Structures.Macro.html#1598" class="Bound">A</a><a id="1599" class="Symbol">)</a> <a id="1601" href="Cubical.Structures.Macro.html#1601" class="Bound">X</a> <a id="1603" class="Symbol">=</a> <a id="1605" href="Cubical.Structures.Macro.html#1598" class="Bound">A</a>
<a id="1607" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1628" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="1632" href="Cubical.Structures.Macro.html#1632" class="Bound">X</a> <a id="1634" class="Symbol">=</a> <a id="1636" href="Cubical.Structures.Macro.html#1632" class="Bound">X</a>
<a id="1638" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Cubical.Structures.Macro.html#1660" class="Bound">d₀</a> <a id="1663" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">,</a> <a id="1665" href="Cubical.Structures.Macro.html#1665" class="Bound">d₁</a><a id="1667" class="Symbol">)</a> <a id="1669" href="Cubical.Structures.Macro.html#1669" class="Bound">X</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1694" href="Cubical.Structures.Macro.html#1660" class="Bound">d₀</a> <a id="1697" href="Cubical.Structures.Macro.html#1669" class="Bound">X</a> <a id="1699" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1701" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1722" href="Cubical.Structures.Macro.html#1665" class="Bound">d₁</a> <a id="1725" href="Cubical.Structures.Macro.html#1669" class="Bound">X</a>
<a id="1727" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="1758" href="Cubical.Structures.Macro.html#1758" class="Bound">d₀</a> <a id="1761" href="Cubical.Structures.Macro.html#1761" class="Bound">d₁</a><a id="1763" class="Symbol">)</a> <a id="1765" href="Cubical.Structures.Macro.html#1765" class="Bound">X</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1790" href="Cubical.Structures.Macro.html#1758" class="Bound">d₀</a> <a id="1793" href="Cubical.Structures.Macro.html#1765" class="Bound">X</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1818" href="Cubical.Structures.Macro.html#1761" class="Bound">d₁</a> <a id="1821" href="Cubical.Structures.Macro.html#1765" class="Bound">X</a>
<a id="1823" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="1851" href="Cubical.Structures.Macro.html#1851" class="Bound">d</a><a id="1852" class="Symbol">)</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Cubical.Structures.Maybe.html#2851" class="Function">MaybeStructure</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1893" href="Cubical.Structures.Macro.html#1851" class="Bound">d</a><a id="1894" class="Symbol">)</a>
<a id="1896" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="1926" class="Symbol">{</a><a id="1927" class="Argument">S</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Cubical.Structures.Macro.html#1931" class="Bound">S</a><a id="1932" class="Symbol">}</a> <a id="1934" href="Cubical.Structures.Macro.html#1934" class="Bound">α</a> <a id="1936" href="Cubical.Structures.Macro.html#1936" class="Bound">τ</a><a id="1937" class="Symbol">)</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="Cubical.Structures.Macro.html#1931" class="Bound">S</a>

<a id="1944" class="Comment">-- Action defined by a transport descriptor</a>
<a id="transpMacroAction"></a><a id="1988" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2006" class="Symbol">:</a> <a id="2008" class="Symbol">∀</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Cubical.Structures.Macro.html#2011" class="Bound">ℓ</a> <a id="2013" href="Cubical.Structures.Macro.html#2013" class="Bound">ℓ₁</a><a id="2015" class="Symbol">}</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Structures.Macro.html#2018" class="Bound">d</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="2033" href="Cubical.Structures.Macro.html#2011" class="Bound">ℓ</a> <a id="2035" href="Cubical.Structures.Macro.html#2013" class="Bound">ℓ₁</a><a id="2037" class="Symbol">)</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="2075" href="Cubical.Structures.Macro.html#2018" class="Bound">d</a><a id="2076" class="Symbol">)</a>
<a id="2078" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="2106" href="Cubical.Structures.Macro.html#2106" class="Bound">A</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a> <a id="2131" href="Cubical.Structures.Macro.html#2106" class="Bound">A</a>
<a id="2133" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2151" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a>
<a id="2176" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Structures.Macro.html#2195" class="Bound">d₀</a> <a id="2198" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">,</a> <a id="2200" href="Cubical.Structures.Macro.html#2200" class="Bound">d₁</a><a id="2202" class="Symbol">)</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2244" href="Cubical.Structures.Macro.html#2195" class="Bound">d₀</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2267" href="Cubical.Structures.Macro.html#2200" class="Bound">d₁</a><a id="2269" class="Symbol">)</a>
<a id="2271" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="2299" href="Cubical.Structures.Macro.html#2299" class="Bound">d₀</a> <a id="2302" href="Cubical.Structures.Macro.html#2302" class="Bound">d₁</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">=</a>
  <a id="2310" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2349" href="Cubical.Structures.Macro.html#2299" class="Bound">d₀</a><a id="2351" class="Symbol">)</a> <a id="2353" class="Symbol">(</a><a id="2354" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2372" href="Cubical.Structures.Macro.html#2302" class="Bound">d₁</a><a id="2374" class="Symbol">)</a>
<a id="2376" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="2401" href="Cubical.Structures.Macro.html#2401" class="Bound">d</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Cubical.Structures.Maybe.html#3403" class="Function">maybeEquivAction</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2442" href="Cubical.Structures.Macro.html#2401" class="Bound">d</a><a id="2443" class="Symbol">)</a>
<a id="2445" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2463" class="Symbol">(</a><a id="2464" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="2472" href="Cubical.Structures.Macro.html#2472" class="Bound">α</a> <a id="2474" class="Symbol">_)</a> <a id="2477" class="Symbol">=</a> <a id="2479" href="Cubical.Structures.Macro.html#2472" class="Bound">α</a>

<a id="2482" class="Comment">-- Action defines a transport structure</a>
<a id="transpMacroTransportStr"></a><a id="2522" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2546" class="Symbol">:</a> <a id="2548" class="Symbol">∀</a> <a id="2550" class="Symbol">{</a><a id="2551" href="Cubical.Structures.Macro.html#2551" class="Bound">ℓ</a> <a id="2553" href="Cubical.Structures.Macro.html#2553" class="Bound">ℓ₁</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Cubical.Structures.Macro.html#2558" class="Bound">d</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="2573" href="Cubical.Structures.Macro.html#2551" class="Bound">ℓ</a> <a id="2575" href="Cubical.Structures.Macro.html#2553" class="Bound">ℓ₁</a><a id="2577" class="Symbol">)</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2613" href="Cubical.Structures.Macro.html#2558" class="Bound">d</a><a id="2614" class="Symbol">)</a>
<a id="2616" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="2650" href="Cubical.Structures.Macro.html#2650" class="Bound">A</a><a id="2651" class="Symbol">)</a> <a id="2653" class="Symbol">=</a> <a id="2655" href="Cubical.Structures.Constant.html#669" class="Function">constantTransportStr</a> <a id="2676" href="Cubical.Structures.Macro.html#2650" class="Bound">A</a>
<a id="2678" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2702" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a>
<a id="2728" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Structures.Macro.html#2753" class="Bound">d₀</a> <a id="2756" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">,</a> <a id="2758" href="Cubical.Structures.Macro.html#2758" class="Bound">d₁</a><a id="2760" class="Symbol">)</a> <a id="2762" class="Symbol">=</a>
  <a id="2766" href="Cubical.Structures.Product.html#1471" class="Function">productTransportStr</a>
    <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2809" href="Cubical.Structures.Macro.html#2753" class="Bound">d₀</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2838" href="Cubical.Structures.Macro.html#2753" class="Bound">d₀</a><a id="2840" class="Symbol">)</a>
    <a id="2846" class="Symbol">(</a><a id="2847" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2865" href="Cubical.Structures.Macro.html#2758" class="Bound">d₁</a><a id="2867" class="Symbol">)</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2894" href="Cubical.Structures.Macro.html#2758" class="Bound">d₁</a><a id="2896" class="Symbol">)</a>
<a id="2898" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="2932" href="Cubical.Structures.Macro.html#2932" class="Bound">d₀</a> <a id="2935" href="Cubical.Structures.Macro.html#2935" class="Bound">d₁</a><a id="2937" class="Symbol">)</a> <a id="2939" class="Symbol">=</a>
  <a id="2943" href="Cubical.Structures.Function.html#1597" class="Function">functionTransportStr</a>
    <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2987" href="Cubical.Structures.Macro.html#2932" class="Bound">d₀</a><a id="2989" class="Symbol">)</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3016" href="Cubical.Structures.Macro.html#2932" class="Bound">d₀</a><a id="3018" class="Symbol">)</a>
    <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="3043" href="Cubical.Structures.Macro.html#2935" class="Bound">d₁</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3072" href="Cubical.Structures.Macro.html#2935" class="Bound">d₁</a><a id="3074" class="Symbol">)</a>
<a id="3076" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="3107" href="Cubical.Structures.Macro.html#3107" class="Bound">d</a><a id="3108" class="Symbol">)</a> <a id="3110" class="Symbol">=</a>
  <a id="3114" href="Cubical.Structures.Maybe.html#3541" class="Function">maybeTransportStr</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="3151" href="Cubical.Structures.Macro.html#3107" class="Bound">d</a><a id="3152" class="Symbol">)</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3179" href="Cubical.Structures.Macro.html#3107" class="Bound">d</a><a id="3180" class="Symbol">)</a>
<a id="3182" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="3215" href="Cubical.Structures.Macro.html#3215" class="Bound">α</a> <a id="3217" href="Cubical.Structures.Macro.html#3217" class="Bound">τ</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Cubical.Structures.Macro.html#3217" class="Bound">τ</a>

<a id="3225" class="Comment">{- General structures -}</a>

<a id="3251" class="Keyword">mutual</a>
  <a id="3260" class="Keyword">data</a> <a id="Desc"></a><a id="3265" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="3290" class="Symbol">→</a> <a id="3292" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="3298" class="Symbol">→</a> <a id="3300" href="Agda.Primitive.html#512" class="Primitive">Typeω</a> <a id="3306" class="Keyword">where</a>
    <a id="3316" class="Comment">-- constant structure: X ↦ A</a>
    <a id="Desc.constant"></a><a id="3349" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="3358" class="Symbol">:</a> <a id="3360" class="Symbol">∀</a> <a id="3362" class="Symbol">{</a><a id="3363" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a><a id="3365" class="Symbol">}</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Cubical.Structures.Macro.html#3368" class="Bound">A</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3377" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3388" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3390" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a> <a id="3393" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a>
    <a id="3400" class="Comment">-- pointed structure: X ↦ X</a>
    <a id="Desc.var"></a><a id="3432" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="3436" class="Symbol">:</a> <a id="3438" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3443" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3445" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3447" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a>
    <a id="3453" class="Comment">-- product of structures S,T : X ↦ (S X × T X)</a>
    <a id="Desc._,_"></a><a id="3504" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">_,_</a> <a id="3508" class="Symbol">:</a> <a id="3510" class="Symbol">∀</a> <a id="3512" class="Symbol">{</a><a id="3513" href="Cubical.Structures.Macro.html#3513" class="Bound">ℓ₁</a> <a id="3516" href="Cubical.Structures.Macro.html#3516" class="Bound">ℓ₁&#39;</a> <a id="3520" href="Cubical.Structures.Macro.html#3520" class="Bound">ℓ₂</a> <a id="3523" href="Cubical.Structures.Macro.html#3523" class="Bound">ℓ₂&#39;</a><a id="3526" class="Symbol">}</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Cubical.Structures.Macro.html#3529" class="Bound">d₀</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3539" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3541" href="Cubical.Structures.Macro.html#3513" class="Bound">ℓ₁</a> <a id="3544" href="Cubical.Structures.Macro.html#3516" class="Bound">ℓ₁&#39;</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Cubical.Structures.Macro.html#3550" class="Bound">d₁</a> <a id="3553" class="Symbol">:</a> <a id="3555" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3560" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3562" href="Cubical.Structures.Macro.html#3520" class="Bound">ℓ₂</a> <a id="3565" href="Cubical.Structures.Macro.html#3523" class="Bound">ℓ₂&#39;</a><a id="3568" class="Symbol">)</a>
      <a id="3576" class="Symbol">→</a> <a id="3578" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3583" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3592" href="Cubical.Structures.Macro.html#3513" class="Bound">ℓ₁</a> <a id="3595" href="Cubical.Structures.Macro.html#3520" class="Bound">ℓ₂</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Symbol">(</a><a id="3600" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3606" href="Cubical.Structures.Macro.html#3516" class="Bound">ℓ₁&#39;</a> <a id="3610" href="Cubical.Structures.Macro.html#3523" class="Bound">ℓ₂&#39;</a><a id="3613" class="Symbol">)</a>
    <a id="3619" class="Comment">-- functions between structures S,T : X ↦ (S X → T X)</a>
    <a id="Desc.function"></a><a id="3677" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="3686" class="Symbol">:</a> <a id="3688" class="Symbol">∀</a> <a id="3690" class="Symbol">{</a><a id="3691" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3694" href="Cubical.Structures.Macro.html#3694" class="Bound">ℓ₁&#39;</a> <a id="3698" href="Cubical.Structures.Macro.html#3698" class="Bound">ℓ₂</a> <a id="3701" href="Cubical.Structures.Macro.html#3701" class="Bound">ℓ₂&#39;</a><a id="3704" class="Symbol">}</a> <a id="3706" class="Symbol">(</a><a id="3707" href="Cubical.Structures.Macro.html#3707" class="Bound">d₀</a> <a id="3710" class="Symbol">:</a> <a id="3712" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3717" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3719" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3722" href="Cubical.Structures.Macro.html#3694" class="Bound">ℓ₁&#39;</a><a id="3725" class="Symbol">)</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Structures.Macro.html#3728" class="Bound">d₁</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3738" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3740" href="Cubical.Structures.Macro.html#3698" class="Bound">ℓ₂</a> <a id="3743" href="Cubical.Structures.Macro.html#3701" class="Bound">ℓ₂&#39;</a><a id="3746" class="Symbol">)</a>
      <a id="3754" class="Symbol">→</a> <a id="3756" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3761" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3770" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3773" href="Cubical.Structures.Macro.html#3698" class="Bound">ℓ₂</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3784" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3794" href="Cubical.Structures.Macro.html#3694" class="Bound">ℓ₁&#39;</a> <a id="3798" href="Cubical.Structures.Macro.html#3701" class="Bound">ℓ₂&#39;</a><a id="3801" class="Symbol">))</a>
    <a id="3808" class="Comment">-- functions between structures S,T where S is functorial : X ↦ (S X → T X)</a>
    <a id="Desc.function+"></a><a id="3888" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">∀</a> <a id="3902" class="Symbol">{</a><a id="3903" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a> <a id="3906" href="Cubical.Structures.Macro.html#3906" class="Bound">ℓ₂</a> <a id="3909" href="Cubical.Structures.Macro.html#3909" class="Bound">ℓ₂&#39;</a><a id="3912" class="Symbol">}</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.Structures.Macro.html#3915" class="Bound">d₀</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="3931" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3933" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a><a id="3935" class="Symbol">)</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Structures.Macro.html#3938" class="Bound">d₁</a> <a id="3941" class="Symbol">:</a> <a id="3943" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3948" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3950" href="Cubical.Structures.Macro.html#3906" class="Bound">ℓ₂</a> <a id="3953" href="Cubical.Structures.Macro.html#3909" class="Bound">ℓ₂&#39;</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3965" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3974" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a> <a id="3977" href="Cubical.Structures.Macro.html#3906" class="Bound">ℓ₂</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3988" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a> <a id="3991" href="Cubical.Structures.Macro.html#3909" class="Bound">ℓ₂&#39;</a><a id="3994" class="Symbol">)</a>
    <a id="4000" class="Comment">-- Maybe on a structure S: X ↦ Maybe (S X)</a>
    <a id="Desc.maybe"></a><a id="4047" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="4053" class="Symbol">:</a> <a id="4055" class="Symbol">∀</a> <a id="4057" class="Symbol">{</a><a id="4058" href="Cubical.Structures.Macro.html#4058" class="Bound">ℓ₁</a> <a id="4061" href="Cubical.Structures.Macro.html#4061" class="Bound">ℓ₁&#39;</a><a id="4064" class="Symbol">}</a> <a id="4066" class="Symbol">→</a> <a id="4068" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4073" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4075" href="Cubical.Structures.Macro.html#4058" class="Bound">ℓ₁</a> <a id="4078" href="Cubical.Structures.Macro.html#4061" class="Bound">ℓ₁&#39;</a> <a id="4082" class="Symbol">→</a> <a id="4084" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4089" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4091" href="Cubical.Structures.Macro.html#4058" class="Bound">ℓ₁</a> <a id="4094" href="Cubical.Structures.Macro.html#4061" class="Bound">ℓ₁&#39;</a>
    <a id="4102" class="Comment">-- add axioms to a structure</a>
    <a id="Desc.axioms"></a><a id="4135" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="4142" class="Symbol">:</a> <a id="4144" class="Symbol">∀</a> <a id="4146" class="Symbol">{</a><a id="4147" href="Cubical.Structures.Macro.html#4147" class="Bound">ℓ₁</a> <a id="4150" href="Cubical.Structures.Macro.html#4150" class="Bound">ℓ₁&#39;</a> <a id="4154" href="Cubical.Structures.Macro.html#4154" class="Bound">ℓ₂</a><a id="4156" class="Symbol">}</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Cubical.Structures.Macro.html#4159" class="Bound">d</a> <a id="4161" class="Symbol">:</a> <a id="4163" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4168" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4170" href="Cubical.Structures.Macro.html#4147" class="Bound">ℓ₁</a> <a id="4173" href="Cubical.Structures.Macro.html#4150" class="Bound">ℓ₁&#39;</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Cubical.Structures.Macro.html#4179" class="Bound">ax</a> <a id="4182" class="Symbol">:</a> <a id="4184" class="Symbol">∀</a> <a id="4186" href="Cubical.Structures.Macro.html#4186" class="Bound">X</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4205" href="Cubical.Structures.Macro.html#4159" class="Bound">d</a> <a id="4207" href="Cubical.Structures.Macro.html#4186" class="Bound">X</a> <a id="4209" class="Symbol">→</a> <a id="4211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4216" href="Cubical.Structures.Macro.html#4154" class="Bound">ℓ₂</a><a id="4218" class="Symbol">)</a>
      <a id="4226" class="Symbol">→</a> <a id="4228" class="Symbol">(∀</a> <a id="4231" href="Cubical.Structures.Macro.html#4231" class="Bound">X</a> <a id="4233" href="Cubical.Structures.Macro.html#4233" class="Bound">s</a> <a id="4235" class="Symbol">→</a> <a id="4237" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Cubical.Structures.Macro.html#4179" class="Bound">ax</a> <a id="4248" href="Cubical.Structures.Macro.html#4231" class="Bound">X</a> <a id="4250" href="Cubical.Structures.Macro.html#4233" class="Bound">s</a><a id="4251" class="Symbol">))</a>
      <a id="4260" class="Symbol">→</a> <a id="4262" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4267" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4276" href="Cubical.Structures.Macro.html#4147" class="Bound">ℓ₁</a> <a id="4279" href="Cubical.Structures.Macro.html#4154" class="Bound">ℓ₂</a><a id="4281" class="Symbol">)</a> <a id="4283" href="Cubical.Structures.Macro.html#4150" class="Bound">ℓ₁&#39;</a>
    <a id="4291" class="Comment">-- univalent structure from transport structure</a>
    <a id="Desc.transpDesc"></a><a id="4343" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="4354" class="Symbol">:</a> <a id="4356" class="Symbol">∀</a> <a id="4358" class="Symbol">{</a><a id="4359" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a><a id="4361" class="Symbol">}</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="4376" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4378" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a> <a id="4381" class="Symbol">→</a> <a id="4383" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4388" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4390" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a> <a id="4393" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a>
    <a id="4400" class="Comment">-- arbitrary univalent notion of structure</a>
    <a id="Desc.foreign"></a><a id="4447" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="4455" class="Symbol">:</a> <a id="4457" class="Symbol">∀</a> <a id="4459" class="Symbol">{</a><a id="4460" href="Cubical.Structures.Macro.html#4460" class="Bound">ℓ₁</a> <a id="4463" href="Cubical.Structures.Macro.html#4463" class="Bound">ℓ₁&#39;</a><a id="4466" class="Symbol">}</a> <a id="4468" class="Symbol">{</a><a id="4469" href="Cubical.Structures.Macro.html#4469" class="Bound">S</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4478" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4487" href="Cubical.Structures.Macro.html#4460" class="Bound">ℓ₁</a><a id="4489" class="Symbol">}</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Cubical.Structures.Macro.html#4492" class="Bound">ι</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="4505" href="Cubical.Structures.Macro.html#4469" class="Bound">S</a> <a id="4507" href="Cubical.Structures.Macro.html#4463" class="Bound">ℓ₁&#39;</a><a id="4510" class="Symbol">)</a> <a id="4512" class="Symbol">→</a> <a id="4514" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="4527" href="Cubical.Structures.Macro.html#4469" class="Bound">S</a> <a id="4529" href="Cubical.Structures.Macro.html#4492" class="Bound">ι</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4538" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4540" href="Cubical.Structures.Macro.html#4460" class="Bound">ℓ₁</a> <a id="4543" href="Cubical.Structures.Macro.html#4463" class="Bound">ℓ₁&#39;</a>

  <a id="4550" class="Keyword">infixr</a> <a id="4557" class="Number">4</a> <a id="4559" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">_,_</a>

  <a id="4566" class="Comment">-- Structure defined by a descriptor</a>
  <a id="MacroStructure"></a><a id="4605" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">∀</a> <a id="4624" class="Symbol">{</a><a id="4625" href="Cubical.Structures.Macro.html#4625" class="Bound">ℓ</a> <a id="4627" href="Cubical.Structures.Macro.html#4627" class="Bound">ℓ₁</a> <a id="4630" href="Cubical.Structures.Macro.html#4630" class="Bound">ℓ₁&#39;</a><a id="4633" class="Symbol">}</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4642" href="Cubical.Structures.Macro.html#4625" class="Bound">ℓ</a> <a id="4644" href="Cubical.Structures.Macro.html#4627" class="Bound">ℓ₁</a> <a id="4647" href="Cubical.Structures.Macro.html#4630" class="Bound">ℓ₁&#39;</a> <a id="4651" class="Symbol">→</a> <a id="4653" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4658" href="Cubical.Structures.Macro.html#4625" class="Bound">ℓ</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4667" href="Cubical.Structures.Macro.html#4627" class="Bound">ℓ₁</a>
  <a id="4672" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="4697" href="Cubical.Structures.Macro.html#4697" class="Bound">A</a><a id="4698" class="Symbol">)</a> <a id="4700" href="Cubical.Structures.Macro.html#4700" class="Bound">X</a> <a id="4702" class="Symbol">=</a> <a id="4704" href="Cubical.Structures.Macro.html#4697" class="Bound">A</a>
  <a id="4708" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4723" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="4727" href="Cubical.Structures.Macro.html#4727" class="Bound">X</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Cubical.Structures.Macro.html#4727" class="Bound">X</a>
  <a id="4735" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Cubical.Structures.Macro.html#4751" class="Bound">d₀</a> <a id="4754" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">,</a> <a id="4756" href="Cubical.Structures.Macro.html#4756" class="Bound">d₁</a><a id="4758" class="Symbol">)</a> <a id="4760" href="Cubical.Structures.Macro.html#4760" class="Bound">X</a> <a id="4762" class="Symbol">=</a> <a id="4764" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4779" href="Cubical.Structures.Macro.html#4751" class="Bound">d₀</a> <a id="4782" href="Cubical.Structures.Macro.html#4760" class="Bound">X</a> <a id="4784" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4786" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4801" href="Cubical.Structures.Macro.html#4756" class="Bound">d₁</a> <a id="4804" href="Cubical.Structures.Macro.html#4760" class="Bound">X</a>
  <a id="4808" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="4834" href="Cubical.Structures.Macro.html#4834" class="Bound">d₀</a> <a id="4837" href="Cubical.Structures.Macro.html#4837" class="Bound">d₁</a><a id="4839" class="Symbol">)</a> <a id="4841" href="Cubical.Structures.Macro.html#4841" class="Bound">X</a> <a id="4843" class="Symbol">=</a> <a id="4845" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="4866" href="Cubical.Structures.Macro.html#4834" class="Bound">d₀</a> <a id="4869" href="Cubical.Structures.Macro.html#4841" class="Bound">X</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4888" href="Cubical.Structures.Macro.html#4837" class="Bound">d₁</a> <a id="4891" href="Cubical.Structures.Macro.html#4841" class="Bound">X</a>
  <a id="4895" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="4920" href="Cubical.Structures.Macro.html#4920" class="Bound">d₀</a> <a id="4923" href="Cubical.Structures.Macro.html#4923" class="Bound">d₁</a><a id="4925" class="Symbol">)</a> <a id="4927" href="Cubical.Structures.Macro.html#4927" class="Bound">X</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4946" href="Cubical.Structures.Macro.html#4920" class="Bound">d₀</a> <a id="4949" href="Cubical.Structures.Macro.html#4927" class="Bound">X</a> <a id="4951" class="Symbol">→</a> <a id="4953" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4968" href="Cubical.Structures.Macro.html#4923" class="Bound">d₁</a> <a id="4971" href="Cubical.Structures.Macro.html#4927" class="Bound">X</a>
  <a id="4975" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="4997" href="Cubical.Structures.Macro.html#4997" class="Bound">d</a><a id="4998" class="Symbol">)</a> <a id="5000" class="Symbol">=</a> <a id="5002" href="Cubical.Structures.Maybe.html#2851" class="Function">MaybeStructure</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5033" href="Cubical.Structures.Macro.html#4997" class="Bound">d</a><a id="5034" class="Symbol">)</a>
  <a id="5038" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5053" class="Symbol">(</a><a id="5054" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="5061" href="Cubical.Structures.Macro.html#5061" class="Bound">d</a> <a id="5063" href="Cubical.Structures.Macro.html#5063" class="Bound">ax</a> <a id="5066" class="Symbol">_)</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5103" href="Cubical.Structures.Macro.html#5061" class="Bound">d</a><a id="5104" class="Symbol">)</a> <a id="5106" href="Cubical.Structures.Macro.html#5063" class="Bound">ax</a>
  <a id="5111" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="5138" href="Cubical.Structures.Macro.html#5138" class="Bound">d</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">=</a> <a id="5143" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="5164" href="Cubical.Structures.Macro.html#5138" class="Bound">d</a>
  <a id="5168" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="5192" class="Symbol">{</a><a id="5193" class="Argument">S</a> <a id="5195" class="Symbol">=</a> <a id="5197" href="Cubical.Structures.Macro.html#5197" class="Bound">S</a><a id="5198" class="Symbol">}</a> <a id="5200" class="Symbol">_</a> <a id="5202" class="Symbol">_)</a> <a id="5205" class="Symbol">=</a> <a id="5207" href="Cubical.Structures.Macro.html#5197" class="Bound">S</a>

<a id="5210" class="Comment">-- Notion of structured equivalence defined by a descriptor</a>
<a id="MacroEquivStr"></a><a id="5270" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5284" class="Symbol">:</a> <a id="5286" class="Symbol">∀</a> <a id="5288" class="Symbol">{</a><a id="5289" href="Cubical.Structures.Macro.html#5289" class="Bound">ℓ</a> <a id="5291" href="Cubical.Structures.Macro.html#5291" class="Bound">ℓ₁</a> <a id="5294" href="Cubical.Structures.Macro.html#5294" class="Bound">ℓ₁&#39;</a><a id="5297" class="Symbol">}</a> <a id="5299" class="Symbol">→</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Structures.Macro.html#5302" class="Bound">d</a> <a id="5304" class="Symbol">:</a> <a id="5306" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="5311" href="Cubical.Structures.Macro.html#5289" class="Bound">ℓ</a> <a id="5313" href="Cubical.Structures.Macro.html#5291" class="Bound">ℓ₁</a> <a id="5316" href="Cubical.Structures.Macro.html#5294" class="Bound">ℓ₁&#39;</a><a id="5319" class="Symbol">)</a> <a id="5321" class="Symbol">→</a> <a id="5323" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5348" href="Cubical.Structures.Macro.html#5302" class="Bound">d</a><a id="5349" class="Symbol">)</a> <a id="5351" href="Cubical.Structures.Macro.html#5294" class="Bound">ℓ₁&#39;</a>
<a id="5355" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="5379" href="Cubical.Structures.Macro.html#5379" class="Bound">A</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a> <a id="5401" href="Cubical.Structures.Macro.html#5379" class="Bound">A</a>
<a id="5403" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5417" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="5421" class="Symbol">=</a> <a id="5423" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a>
<a id="5439" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Cubical.Structures.Macro.html#5454" class="Bound">d₀</a> <a id="5457" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">,</a> <a id="5459" href="Cubical.Structures.Macro.html#5459" class="Bound">d₁</a><a id="5461" class="Symbol">)</a> <a id="5463" class="Symbol">=</a> <a id="5465" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5496" href="Cubical.Structures.Macro.html#5454" class="Bound">d₀</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">(</a><a id="5501" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5515" href="Cubical.Structures.Macro.html#5459" class="Bound">d₁</a><a id="5517" class="Symbol">)</a>
<a id="5519" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="5544" href="Cubical.Structures.Macro.html#5544" class="Bound">d₀</a> <a id="5547" href="Cubical.Structures.Macro.html#5547" class="Bound">d₁</a><a id="5549" class="Symbol">)</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="5590" href="Cubical.Structures.Macro.html#5544" class="Bound">d₀</a><a id="5592" class="Symbol">)</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5609" href="Cubical.Structures.Macro.html#5547" class="Bound">d₁</a><a id="5611" class="Symbol">)</a>
<a id="5613" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="5637" href="Cubical.Structures.Macro.html#5637" class="Bound">d₀</a> <a id="5640" href="Cubical.Structures.Macro.html#5640" class="Bound">d₁</a><a id="5642" class="Symbol">)</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="5663" class="Symbol">(</a><a id="5664" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5678" href="Cubical.Structures.Macro.html#5637" class="Bound">d₀</a><a id="5680" class="Symbol">)</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5697" href="Cubical.Structures.Macro.html#5640" class="Bound">d₁</a><a id="5699" class="Symbol">)</a>
<a id="5701" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="5722" href="Cubical.Structures.Macro.html#5722" class="Bound">d</a><a id="5723" class="Symbol">)</a> <a id="5725" class="Symbol">=</a> <a id="5727" href="Cubical.Structures.Maybe.html#2944" class="Function">MaybeEquivStr</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5756" href="Cubical.Structures.Macro.html#5722" class="Bound">d</a><a id="5757" class="Symbol">)</a>
<a id="5759" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5773" class="Symbol">(</a><a id="5774" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="5781" href="Cubical.Structures.Macro.html#5781" class="Bound">d</a> <a id="5783" href="Cubical.Structures.Macro.html#5783" class="Bound">ax</a> <a id="5786" class="Symbol">_)</a> <a id="5789" class="Symbol">=</a> <a id="5791" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5821" href="Cubical.Structures.Macro.html#5781" class="Bound">d</a><a id="5822" class="Symbol">)</a> <a id="5824" href="Cubical.Structures.Macro.html#5783" class="Bound">ax</a>
<a id="5827" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="5853" href="Cubical.Structures.Macro.html#5853" class="Bound">d</a><a id="5854" class="Symbol">)</a> <a id="5856" class="Symbol">=</a> <a id="5858" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="5898" href="Cubical.Structures.Macro.html#5853" class="Bound">d</a><a id="5899" class="Symbol">)</a>
<a id="5901" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5915" class="Symbol">(</a><a id="5916" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="5924" href="Cubical.Structures.Macro.html#5924" class="Bound">ι</a> <a id="5926" class="Symbol">_)</a> <a id="5929" class="Symbol">=</a> <a id="5931" href="Cubical.Structures.Macro.html#5924" class="Bound">ι</a>

<a id="5934" class="Comment">-- Proof that structure induced by descriptor is univalent</a>
<a id="MacroUnivalentStr"></a><a id="5993" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6011" class="Symbol">:</a> <a id="6013" class="Symbol">∀</a> <a id="6015" class="Symbol">{</a><a id="6016" href="Cubical.Structures.Macro.html#6016" class="Bound">ℓ</a> <a id="6018" href="Cubical.Structures.Macro.html#6018" class="Bound">ℓ₁</a> <a id="6021" href="Cubical.Structures.Macro.html#6021" class="Bound">ℓ₁&#39;</a><a id="6024" class="Symbol">}</a> <a id="6026" class="Symbol">→</a> <a id="6028" class="Symbol">(</a><a id="6029" href="Cubical.Structures.Macro.html#6029" class="Bound">d</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="6038" href="Cubical.Structures.Macro.html#6016" class="Bound">ℓ</a> <a id="6040" href="Cubical.Structures.Macro.html#6018" class="Bound">ℓ₁</a> <a id="6043" href="Cubical.Structures.Macro.html#6021" class="Bound">ℓ₁&#39;</a><a id="6046" class="Symbol">)</a> <a id="6048" class="Symbol">→</a> <a id="6050" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="6063" class="Symbol">(</a><a id="6064" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="6079" href="Cubical.Structures.Macro.html#6029" class="Bound">d</a><a id="6080" class="Symbol">)</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6097" href="Cubical.Structures.Macro.html#6029" class="Bound">d</a><a id="6098" class="Symbol">)</a>
<a id="6100" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="6128" href="Cubical.Structures.Macro.html#6128" class="Bound">A</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="Cubical.Structures.Constant.html#459" class="Function">constantUnivalentStr</a> <a id="6154" href="Cubical.Structures.Macro.html#6128" class="Bound">A</a>
<a id="6156" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6174" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="6178" class="Symbol">=</a> <a id="6180" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a>
<a id="6200" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6218" class="Symbol">(</a><a id="6219" href="Cubical.Structures.Macro.html#6219" class="Bound">d₀</a> <a id="6222" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">,</a> <a id="6224" href="Cubical.Structures.Macro.html#6224" class="Bound">d₁</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">=</a>
  <a id="6232" href="Cubical.Structures.Product.html#873" class="Function">productUnivalentStr</a>
    <a id="6256" class="Symbol">(</a><a id="6257" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6271" href="Cubical.Structures.Macro.html#6219" class="Bound">d₀</a><a id="6273" class="Symbol">)</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6294" href="Cubical.Structures.Macro.html#6219" class="Bound">d₀</a><a id="6296" class="Symbol">)</a>
    <a id="6302" class="Symbol">(</a><a id="6303" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6317" href="Cubical.Structures.Macro.html#6224" class="Bound">d₁</a><a id="6319" class="Symbol">)</a> <a id="6321" class="Symbol">(</a><a id="6322" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6340" href="Cubical.Structures.Macro.html#6224" class="Bound">d₁</a><a id="6342" class="Symbol">)</a>
<a id="6344" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="6373" href="Cubical.Structures.Macro.html#6373" class="Bound">d₀</a> <a id="6376" href="Cubical.Structures.Macro.html#6376" class="Bound">d₁</a><a id="6378" class="Symbol">)</a> <a id="6380" class="Symbol">=</a>
  <a id="6384" href="Cubical.Structures.Function.html#2294" class="Function">functionUnivalentStr+</a>
    <a id="6410" class="Symbol">(</a><a id="6411" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="6429" href="Cubical.Structures.Macro.html#6373" class="Bound">d₀</a><a id="6431" class="Symbol">)</a> <a id="6433" class="Symbol">(</a><a id="6434" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="6458" href="Cubical.Structures.Macro.html#6373" class="Bound">d₀</a><a id="6460" class="Symbol">)</a>
    <a id="6466" class="Symbol">(</a><a id="6467" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6481" href="Cubical.Structures.Macro.html#6376" class="Bound">d₁</a><a id="6483" class="Symbol">)</a> <a id="6485" class="Symbol">(</a><a id="6486" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6504" href="Cubical.Structures.Macro.html#6376" class="Bound">d₁</a><a id="6506" class="Symbol">)</a>
<a id="6508" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="6536" href="Cubical.Structures.Macro.html#6536" class="Bound">d₀</a> <a id="6539" href="Cubical.Structures.Macro.html#6539" class="Bound">d₁</a><a id="6541" class="Symbol">)</a> <a id="6543" class="Symbol">=</a>
  <a id="6547" href="Cubical.Structures.Function.html#1034" class="Function">functionUnivalentStr</a>
    <a id="6572" class="Symbol">(</a><a id="6573" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6587" href="Cubical.Structures.Macro.html#6536" class="Bound">d₀</a><a id="6589" class="Symbol">)</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6610" href="Cubical.Structures.Macro.html#6536" class="Bound">d₀</a><a id="6612" class="Symbol">)</a>
    <a id="6618" class="Symbol">(</a><a id="6619" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6633" href="Cubical.Structures.Macro.html#6539" class="Bound">d₁</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6656" href="Cubical.Structures.Macro.html#6539" class="Bound">d₁</a><a id="6658" class="Symbol">)</a>
<a id="6660" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6678" class="Symbol">(</a><a id="6679" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="6685" href="Cubical.Structures.Macro.html#6685" class="Bound">d</a><a id="6686" class="Symbol">)</a> <a id="6688" class="Symbol">=</a> <a id="6690" href="Cubical.Structures.Maybe.html#3120" class="Function">maybeUnivalentStr</a> <a id="6708" class="Symbol">(</a><a id="6709" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6723" href="Cubical.Structures.Macro.html#6685" class="Bound">d</a><a id="6724" class="Symbol">)</a> <a id="6726" class="Symbol">(</a><a id="6727" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6745" href="Cubical.Structures.Macro.html#6685" class="Bound">d</a><a id="6746" class="Symbol">)</a>
<a id="6748" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="6774" href="Cubical.Structures.Macro.html#6774" class="Bound">d</a> <a id="6776" class="Symbol">_</a> <a id="6778" href="Cubical.Structures.Macro.html#6778" class="Bound">isPropAx</a><a id="6786" class="Symbol">)</a> <a id="6788" class="Symbol">=</a> <a id="6790" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6824" href="Cubical.Structures.Macro.html#6774" class="Bound">d</a><a id="6825" class="Symbol">)</a> <a id="6827" href="Cubical.Structures.Macro.html#6778" class="Bound">isPropAx</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6855" href="Cubical.Structures.Macro.html#6774" class="Bound">d</a><a id="6856" class="Symbol">)</a>
<a id="6858" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="6888" href="Cubical.Structures.Macro.html#6888" class="Bound">d</a><a id="6889" class="Symbol">)</a> <a id="6891" class="Symbol">=</a>
  <a id="6895" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="6940" href="Cubical.Structures.Macro.html#6888" class="Bound">d</a><a id="6941" class="Symbol">)</a> <a id="6943" class="Symbol">(</a><a id="6944" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="6968" href="Cubical.Structures.Macro.html#6888" class="Bound">d</a><a id="6969" class="Symbol">)</a>
<a id="6971" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6989" class="Symbol">(</a><a id="6990" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="6998" class="Symbol">_</a> <a id="7000" href="Cubical.Structures.Macro.html#7000" class="Bound">θ</a><a id="7001" class="Symbol">)</a> <a id="7003" class="Symbol">=</a> <a id="7005" href="Cubical.Structures.Macro.html#7000" class="Bound">θ</a>

<a id="7008" class="Comment">-- Module for easy importing</a>
<a id="7037" class="Keyword">module</a> <a id="Macro"></a><a id="7044" href="Cubical.Structures.Macro.html#7044" class="Module">Macro</a> <a id="7050" href="Cubical.Structures.Macro.html#7050" class="Bound">ℓ</a> <a id="7052" class="Symbol">{</a><a id="7053" href="Cubical.Structures.Macro.html#7053" class="Bound">ℓ₁</a> <a id="7056" href="Cubical.Structures.Macro.html#7056" class="Bound">ℓ₁&#39;</a><a id="7059" class="Symbol">}</a> <a id="7061" class="Symbol">(</a><a id="7062" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="7071" href="Cubical.Structures.Macro.html#7050" class="Bound">ℓ</a> <a id="7073" href="Cubical.Structures.Macro.html#7053" class="Bound">ℓ₁</a> <a id="7076" href="Cubical.Structures.Macro.html#7056" class="Bound">ℓ₁&#39;</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Keyword">where</a>

  <a id="Macro.structure"></a><a id="7090" href="Cubical.Structures.Macro.html#7090" class="Function">structure</a> <a id="7100" class="Symbol">=</a> <a id="7102" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="7117" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a>
  <a id="Macro.equiv"></a><a id="7121" href="Cubical.Structures.Macro.html#7121" class="Function">equiv</a> <a id="7127" class="Symbol">=</a> <a id="7129" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="7143" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a>
  <a id="Macro.univalent"></a><a id="7147" href="Cubical.Structures.Macro.html#7147" class="Function">univalent</a> <a id="7157" class="Symbol">=</a> <a id="7159" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="7177" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

  Maybe structure: X ↦ Maybe (S X)

-}</a>
<a id="44" class="Symbol">{-#</a> <a id="48" class="Keyword">OPTIONS</a> <a id="56" class="Pragma">--no-exact-split</a> <a id="73" class="Symbol">#-}</a>
<a id="77" class="Keyword">module</a> <a id="84" href="Cubical.Structures.Maybe.html" class="Module">Cubical.Structures.Maybe</a> <a id="109" class="Keyword">where</a>

<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>

<a id="491" class="Keyword">private</a>
  <a id="501" class="Keyword">variable</a>
    <a id="514" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="516" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a> <a id="519" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="MaybeRel"></a><a id="532" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="541" class="Symbol">:</a> <a id="543" class="Symbol">{</a><a id="544" href="Cubical.Structures.Maybe.html#544" class="Bound">A</a> <a id="546" href="Cubical.Structures.Maybe.html#546" class="Bound">B</a> <a id="548" class="Symbol">:</a> <a id="550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="555" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="556" class="Symbol">}</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Structures.Maybe.html#559" class="Bound">R</a> <a id="561" class="Symbol">:</a> <a id="563" href="Cubical.Structures.Maybe.html#544" class="Bound">A</a> <a id="565" class="Symbol">→</a> <a id="567" href="Cubical.Structures.Maybe.html#546" class="Bound">B</a> <a id="569" class="Symbol">→</a> <a id="571" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="576" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="578" class="Symbol">)</a> <a id="580" class="Symbol">→</a> <a id="582" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="588" href="Cubical.Structures.Maybe.html#544" class="Bound">A</a> <a id="590" class="Symbol">→</a> <a id="592" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="598" href="Cubical.Structures.Maybe.html#546" class="Bound">B</a> <a id="600" class="Symbol">→</a> <a id="602" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="607" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a>
<a id="610" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="619" href="Cubical.Structures.Maybe.html#619" class="Bound">R</a> <a id="621" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="629" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="637" class="Symbol">=</a> <a id="639" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="644" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="649" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="658" href="Cubical.Structures.Maybe.html#658" class="Bound">R</a> <a id="660" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="674" class="Symbol">_)</a> <a id="677" class="Symbol">=</a> <a id="679" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="684" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="686" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="695" href="Cubical.Structures.Maybe.html#695" class="Bound">R</a> <a id="697" class="Symbol">(</a><a id="698" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="703" class="Symbol">_)</a> <a id="706" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="714" class="Symbol">=</a> <a id="716" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="721" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="723" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="732" href="Cubical.Structures.Maybe.html#732" class="Bound">R</a> <a id="734" class="Symbol">(</a><a id="735" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="740" href="Cubical.Structures.Maybe.html#740" class="Bound">x</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="749" href="Cubical.Structures.Maybe.html#749" class="Bound">y</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">=</a> <a id="754" href="Cubical.Structures.Maybe.html#732" class="Bound">R</a> <a id="756" href="Cubical.Structures.Maybe.html#740" class="Bound">x</a> <a id="758" href="Cubical.Structures.Maybe.html#749" class="Bound">y</a>

<a id="congMaybeRel"></a><a id="761" href="Cubical.Structures.Maybe.html#761" class="Function">congMaybeRel</a> <a id="774" class="Symbol">:</a> <a id="776" class="Symbol">{</a><a id="777" href="Cubical.Structures.Maybe.html#777" class="Bound">A</a> <a id="779" href="Cubical.Structures.Maybe.html#779" class="Bound">B</a> <a id="781" class="Symbol">:</a> <a id="783" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="788" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="789" class="Symbol">}</a> <a id="791" class="Symbol">{</a><a id="792" href="Cubical.Structures.Maybe.html#792" class="Bound">R</a> <a id="794" class="Symbol">:</a> <a id="796" href="Cubical.Structures.Maybe.html#777" class="Bound">A</a> <a id="798" class="Symbol">→</a> <a id="800" href="Cubical.Structures.Maybe.html#779" class="Bound">B</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="809" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="811" class="Symbol">}</a> <a id="813" class="Symbol">{</a><a id="814" href="Cubical.Structures.Maybe.html#814" class="Bound">S</a> <a id="816" class="Symbol">:</a> <a id="818" href="Cubical.Structures.Maybe.html#777" class="Bound">A</a> <a id="820" class="Symbol">→</a> <a id="822" href="Cubical.Structures.Maybe.html#779" class="Bound">B</a> <a id="824" class="Symbol">→</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="831" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a><a id="834" class="Symbol">}</a>
  <a id="838" class="Symbol">→</a> <a id="840" class="Symbol">(∀</a> <a id="843" href="Cubical.Structures.Maybe.html#843" class="Bound">x</a> <a id="845" href="Cubical.Structures.Maybe.html#845" class="Bound">y</a> <a id="847" class="Symbol">→</a> <a id="849" href="Cubical.Structures.Maybe.html#792" class="Bound">R</a> <a id="851" href="Cubical.Structures.Maybe.html#843" class="Bound">x</a> <a id="853" href="Cubical.Structures.Maybe.html#845" class="Bound">y</a> <a id="855" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="857" href="Cubical.Structures.Maybe.html#814" class="Bound">S</a> <a id="859" href="Cubical.Structures.Maybe.html#843" class="Bound">x</a> <a id="861" href="Cubical.Structures.Maybe.html#845" class="Bound">y</a><a id="862" class="Symbol">)</a>
  <a id="866" class="Symbol">→</a> <a id="868" class="Symbol">∀</a> <a id="870" href="Cubical.Structures.Maybe.html#870" class="Bound">ox</a> <a id="873" href="Cubical.Structures.Maybe.html#873" class="Bound">oy</a> <a id="876" class="Symbol">→</a> <a id="878" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="887" href="Cubical.Structures.Maybe.html#792" class="Bound">R</a> <a id="889" href="Cubical.Structures.Maybe.html#870" class="Bound">ox</a> <a id="892" href="Cubical.Structures.Maybe.html#873" class="Bound">oy</a> <a id="895" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="897" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="906" href="Cubical.Structures.Maybe.html#814" class="Bound">S</a> <a id="908" href="Cubical.Structures.Maybe.html#870" class="Bound">ox</a> <a id="911" href="Cubical.Structures.Maybe.html#873" class="Bound">oy</a>
<a id="914" href="Cubical.Structures.Maybe.html#761" class="Function">congMaybeRel</a> <a id="927" href="Cubical.Structures.Maybe.html#927" class="Bound">e</a> <a id="929" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="937" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="945" class="Symbol">=</a> <a id="947" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="966" class="Symbol">_)</a>
<a id="969" href="Cubical.Structures.Maybe.html#761" class="Function">congMaybeRel</a> <a id="982" href="Cubical.Structures.Maybe.html#982" class="Bound">e</a> <a id="984" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="998" class="Symbol">_)</a> <a id="1001" class="Symbol">=</a> <a id="1003" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1022" class="Symbol">_)</a>
<a id="1025" href="Cubical.Structures.Maybe.html#761" class="Function">congMaybeRel</a> <a id="1038" href="Cubical.Structures.Maybe.html#1038" class="Bound">e</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1046" class="Symbol">_)</a> <a id="1049" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1057" class="Symbol">=</a> <a id="1059" href="Cubical.Foundations.Equiv.html#5605" class="Function">Lift≃Lift</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1078" class="Symbol">_)</a>
<a id="1081" href="Cubical.Structures.Maybe.html#761" class="Function">congMaybeRel</a> <a id="1094" href="Cubical.Structures.Maybe.html#1094" class="Bound">e</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1102" href="Cubical.Structures.Maybe.html#1102" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1111" href="Cubical.Structures.Maybe.html#1111" class="Bound">y</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">=</a> <a id="1116" href="Cubical.Structures.Maybe.html#1094" class="Bound">e</a> <a id="1118" href="Cubical.Structures.Maybe.html#1102" class="Bound">x</a> <a id="1120" href="Cubical.Structures.Maybe.html#1111" class="Bound">y</a>

<a id="1123" class="Keyword">module</a> <a id="MaybePathP"></a><a id="1130" href="Cubical.Structures.Maybe.html#1130" class="Module">MaybePathP</a> <a id="1141" class="Keyword">where</a>

  <a id="MaybePathP.Code"></a><a id="1150" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Structures.Maybe.html#1158" class="Bound">A</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1171" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Cubical.Structures.Maybe.html#1158" class="Bound">A</a> <a id="1185" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Cubical.Structures.Maybe.html#1158" class="Bound">A</a> <a id="1200" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1211" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a>
  <a id="1215" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="1220" href="Cubical.Structures.Maybe.html#1220" class="Bound">A</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1240" href="Cubical.Structures.Maybe.html#1220" class="Bound">A</a><a id="1241" class="Symbol">)</a>

  <a id="MaybePathP.encodeRefl"></a><a id="1246" href="Cubical.Structures.Maybe.html#1246" class="Function">encodeRefl</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">{</a><a id="1260" href="Cubical.Structures.Maybe.html#1260" class="Bound">A</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1269" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1270" class="Symbol">}</a> <a id="1272" class="Symbol">→</a> <a id="1274" class="Symbol">∀</a> <a id="1276" href="Cubical.Structures.Maybe.html#1276" class="Bound">ox</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="1286" class="Symbol">(λ</a> <a id="1289" href="Cubical.Structures.Maybe.html#1289" class="Symbol">_</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="Cubical.Structures.Maybe.html#1260" class="Bound">A</a><a id="1294" class="Symbol">)</a> <a id="1296" href="Cubical.Structures.Maybe.html#1276" class="Bound">ox</a> <a id="1299" href="Cubical.Structures.Maybe.html#1276" class="Bound">ox</a>
  <a id="1304" href="Cubical.Structures.Maybe.html#1246" class="Function">encodeRefl</a> <a id="1315" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Cubical.Foundations.Prelude.html#20695" class="InductiveConstructor">lift</a> <a id="1330" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1335" href="Cubical.Structures.Maybe.html#1246" class="Function">encodeRefl</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1352" class="Symbol">_)</a> <a id="1355" class="Symbol">=</a> <a id="1357" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePathP.encode"></a><a id="1365" href="Cubical.Structures.Maybe.html#1365" class="Function">encode</a> <a id="1372" class="Symbol">:</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Cubical.Structures.Maybe.html#1375" class="Bound">A</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1388" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">→</a> <a id="1393" class="Symbol">∀</a> <a id="1395" href="Cubical.Structures.Maybe.html#1395" class="Bound">ox</a> <a id="1398" href="Cubical.Structures.Maybe.html#1398" class="Bound">oy</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1409" class="Symbol">(λ</a> <a id="1412" href="Cubical.Structures.Maybe.html#1412" class="Bound">i</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Cubical.Structures.Maybe.html#1375" class="Bound">A</a> <a id="1425" href="Cubical.Structures.Maybe.html#1412" class="Bound">i</a><a id="1426" class="Symbol">))</a> <a id="1429" href="Cubical.Structures.Maybe.html#1395" class="Bound">ox</a> <a id="1432" href="Cubical.Structures.Maybe.html#1398" class="Bound">oy</a> <a id="1435" class="Symbol">→</a> <a id="1437" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="1442" href="Cubical.Structures.Maybe.html#1375" class="Bound">A</a> <a id="1444" href="Cubical.Structures.Maybe.html#1395" class="Bound">ox</a> <a id="1447" href="Cubical.Structures.Maybe.html#1398" class="Bound">oy</a>
  <a id="1452" href="Cubical.Structures.Maybe.html#1365" class="Function">encode</a> <a id="1459" href="Cubical.Structures.Maybe.html#1459" class="Bound">A</a> <a id="1461" href="Cubical.Structures.Maybe.html#1461" class="Bound">ox</a> <a id="1464" href="Cubical.Structures.Maybe.html#1464" class="Bound">oy</a> <a id="1467" href="Cubical.Structures.Maybe.html#1467" class="Bound">p</a> <a id="1469" class="Symbol">=</a> <a id="1471" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1481" class="Symbol">(λ</a> <a id="1484" href="Cubical.Structures.Maybe.html#1484" class="Bound">j</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="1493" class="Symbol">(λ</a> <a id="1496" href="Cubical.Structures.Maybe.html#1496" class="Bound">i</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Cubical.Structures.Maybe.html#1459" class="Bound">A</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Cubical.Structures.Maybe.html#1496" class="Bound">i</a> <a id="1505" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1507" href="Cubical.Structures.Maybe.html#1484" class="Bound">j</a><a id="1508" class="Symbol">))</a> <a id="1511" href="Cubical.Structures.Maybe.html#1461" class="Bound">ox</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Cubical.Structures.Maybe.html#1467" class="Bound">p</a> <a id="1517" href="Cubical.Structures.Maybe.html#1484" class="Bound">j</a><a id="1518" class="Symbol">))</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Cubical.Structures.Maybe.html#1246" class="Function">encodeRefl</a> <a id="1533" href="Cubical.Structures.Maybe.html#1461" class="Bound">ox</a><a id="1535" class="Symbol">)</a>

  <a id="MaybePathP.decode"></a><a id="1540" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="1547" class="Symbol">:</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Cubical.Structures.Maybe.html#1550" class="Bound">A</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1563" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1564" class="Symbol">}</a> <a id="1566" class="Symbol">→</a> <a id="1568" class="Symbol">∀</a> <a id="1570" href="Cubical.Structures.Maybe.html#1570" class="Bound">ox</a> <a id="1573" href="Cubical.Structures.Maybe.html#1573" class="Bound">oy</a> <a id="1576" class="Symbol">→</a> <a id="1578" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="1583" href="Cubical.Structures.Maybe.html#1550" class="Bound">A</a> <a id="1585" href="Cubical.Structures.Maybe.html#1570" class="Bound">ox</a> <a id="1588" href="Cubical.Structures.Maybe.html#1573" class="Bound">oy</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1599" class="Symbol">(λ</a> <a id="1602" href="Cubical.Structures.Maybe.html#1602" class="Bound">i</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Structures.Maybe.html#1550" class="Bound">A</a> <a id="1615" href="Cubical.Structures.Maybe.html#1602" class="Bound">i</a><a id="1616" class="Symbol">))</a> <a id="1619" href="Cubical.Structures.Maybe.html#1570" class="Bound">ox</a> <a id="1622" href="Cubical.Structures.Maybe.html#1573" class="Bound">oy</a>
  <a id="1627" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="1634" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1642" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1650" href="Cubical.Structures.Maybe.html#1650" class="Bound">p</a> <a id="1652" href="Cubical.Structures.Maybe.html#1652" class="Bound">i</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
  <a id="1666" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1679" class="Symbol">_)</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1688" class="Symbol">_)</a> <a id="1691" href="Cubical.Structures.Maybe.html#1691" class="Bound">p</a> <a id="1693" href="Cubical.Structures.Maybe.html#1693" class="Bound">i</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Cubical.Structures.Maybe.html#1691" class="Bound">p</a> <a id="1705" href="Cubical.Structures.Maybe.html#1693" class="Bound">i</a><a id="1706" class="Symbol">)</a>

  <a id="MaybePathP.decodeEncodeRefl"></a><a id="1711" href="Cubical.Structures.Maybe.html#1711" class="Function">decodeEncodeRefl</a> <a id="1728" class="Symbol">:</a> <a id="1730" class="Symbol">{</a><a id="1731" href="Cubical.Structures.Maybe.html#1731" class="Bound">A</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1740" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1741" class="Symbol">}</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Structures.Maybe.html#1744" class="Bound">ox</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1755" href="Cubical.Structures.Maybe.html#1731" class="Bound">A</a><a id="1756" class="Symbol">)</a> <a id="1758" class="Symbol">→</a> <a id="1760" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="1767" href="Cubical.Structures.Maybe.html#1744" class="Bound">ox</a> <a id="1770" href="Cubical.Structures.Maybe.html#1744" class="Bound">ox</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Cubical.Structures.Maybe.html#1246" class="Function">encodeRefl</a> <a id="1785" href="Cubical.Structures.Maybe.html#1744" class="Bound">ox</a><a id="1787" class="Symbol">)</a> <a id="1789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1798" href="Cubical.Structures.Maybe.html#1711" class="Function">decodeEncodeRefl</a> <a id="1815" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1832" href="Cubical.Structures.Maybe.html#1711" class="Function">decodeEncodeRefl</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1855" class="Symbol">_)</a> <a id="1858" class="Symbol">=</a> <a id="1860" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePathP.decodeEncode"></a><a id="1868" href="Cubical.Structures.Maybe.html#1868" class="Function">decodeEncode</a> <a id="1881" class="Symbol">:</a> <a id="1883" class="Symbol">{</a><a id="1884" href="Cubical.Structures.Maybe.html#1884" class="Bound">A</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1897" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1898" class="Symbol">}</a> <a id="1900" class="Symbol">→</a> <a id="1902" class="Symbol">∀</a> <a id="1904" href="Cubical.Structures.Maybe.html#1904" class="Bound">ox</a> <a id="1907" href="Cubical.Structures.Maybe.html#1907" class="Bound">oy</a> <a id="1910" href="Cubical.Structures.Maybe.html#1910" class="Bound">p</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="1921" href="Cubical.Structures.Maybe.html#1904" class="Bound">ox</a> <a id="1924" href="Cubical.Structures.Maybe.html#1907" class="Bound">oy</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Structures.Maybe.html#1365" class="Function">encode</a> <a id="1935" href="Cubical.Structures.Maybe.html#1884" class="Bound">A</a> <a id="1937" href="Cubical.Structures.Maybe.html#1904" class="Bound">ox</a> <a id="1940" href="Cubical.Structures.Maybe.html#1907" class="Bound">oy</a> <a id="1943" href="Cubical.Structures.Maybe.html#1910" class="Bound">p</a><a id="1944" class="Symbol">)</a> <a id="1946" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1948" href="Cubical.Structures.Maybe.html#1910" class="Bound">p</a>
  <a id="1952" href="Cubical.Structures.Maybe.html#1868" class="Function">decodeEncode</a> <a id="1965" class="Symbol">{</a><a id="1966" class="Argument">A</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Cubical.Structures.Maybe.html#1970" class="Bound">A</a><a id="1971" class="Symbol">}</a> <a id="1973" href="Cubical.Structures.Maybe.html#1973" class="Bound">ox</a> <a id="1976" href="Cubical.Structures.Maybe.html#1976" class="Bound">oy</a> <a id="1979" href="Cubical.Structures.Maybe.html#1979" class="Bound">p</a> <a id="1981" class="Symbol">=</a>
    <a id="1987" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
      <a id="2003" class="Symbol">(λ</a> <a id="2006" href="Cubical.Structures.Maybe.html#2006" class="Bound">k</a> <a id="2008" class="Symbol">→</a>
        <a id="2018" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="2025" class="Symbol">_</a> <a id="2027" class="Symbol">_</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2037" class="Symbol">(λ</a> <a id="2040" href="Cubical.Structures.Maybe.html#2040" class="Bound">j</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="2049" class="Symbol">(λ</a> <a id="2052" href="Cubical.Structures.Maybe.html#2052" class="Bound">i</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Cubical.Structures.Maybe.html#1970" class="Bound">A</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Cubical.Structures.Maybe.html#2052" class="Bound">i</a> <a id="2061" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2063" href="Cubical.Structures.Maybe.html#2040" class="Bound">j</a> <a id="2065" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2067" href="Cubical.Structures.Maybe.html#2006" class="Bound">k</a><a id="2068" class="Symbol">))</a> <a id="2071" href="Cubical.Structures.Maybe.html#1973" class="Bound">ox</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Cubical.Structures.Maybe.html#1979" class="Bound">p</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Cubical.Structures.Maybe.html#2040" class="Bound">j</a> <a id="2080" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2082" href="Cubical.Structures.Maybe.html#2006" class="Bound">k</a><a id="2083" class="Symbol">)))</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2090" href="Cubical.Structures.Maybe.html#2006" class="Bound">k</a><a id="2091" class="Symbol">)</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Structures.Maybe.html#1246" class="Function">encodeRefl</a> <a id="2105" href="Cubical.Structures.Maybe.html#1973" class="Bound">ox</a><a id="2107" class="Symbol">))</a>
        <a id="2118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2120" class="Symbol">(λ</a> <a id="2123" href="Cubical.Structures.Maybe.html#2123" class="Bound">i</a> <a id="2125" class="Symbol">→</a> <a id="2127" href="Cubical.Structures.Maybe.html#1979" class="Bound">p</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Cubical.Structures.Maybe.html#2123" class="Bound">i</a> <a id="2132" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2134" href="Cubical.Structures.Maybe.html#2006" class="Bound">k</a><a id="2135" class="Symbol">)))</a>
      <a id="2145" class="Symbol">(</a><a id="2146" href="Cubical.Structures.Maybe.html#1711" class="Function">decodeEncodeRefl</a> <a id="2163" href="Cubical.Structures.Maybe.html#1973" class="Bound">ox</a><a id="2165" class="Symbol">)</a>

  <a id="MaybePathP.encodeDecode"></a><a id="2170" href="Cubical.Structures.Maybe.html#2170" class="Function">encodeDecode</a> <a id="2183" class="Symbol">:</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Cubical.Structures.Maybe.html#2186" class="Bound">A</a> <a id="2188" class="Symbol">:</a> <a id="2190" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2199" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="2200" class="Symbol">)</a> <a id="2202" class="Symbol">→</a> <a id="2204" class="Symbol">∀</a> <a id="2206" href="Cubical.Structures.Maybe.html#2206" class="Bound">ox</a> <a id="2209" href="Cubical.Structures.Maybe.html#2209" class="Bound">oy</a> <a id="2212" href="Cubical.Structures.Maybe.html#2212" class="Bound">c</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Cubical.Structures.Maybe.html#1365" class="Function">encode</a> <a id="2223" href="Cubical.Structures.Maybe.html#2186" class="Bound">A</a> <a id="2225" href="Cubical.Structures.Maybe.html#2206" class="Bound">ox</a> <a id="2228" href="Cubical.Structures.Maybe.html#2209" class="Bound">oy</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="2239" href="Cubical.Structures.Maybe.html#2206" class="Bound">ox</a> <a id="2242" href="Cubical.Structures.Maybe.html#2209" class="Bound">oy</a> <a id="2245" href="Cubical.Structures.Maybe.html#2212" class="Bound">c</a><a id="2246" class="Symbol">)</a> <a id="2248" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2250" href="Cubical.Structures.Maybe.html#2212" class="Bound">c</a>
  <a id="2254" href="Cubical.Structures.Maybe.html#2170" class="Function">encodeDecode</a> <a id="2267" href="Cubical.Structures.Maybe.html#2267" class="Bound">A</a> <a id="2269" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2277" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2285" href="Cubical.Structures.Maybe.html#2285" class="Bound">c</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2296" href="Cubical.Structures.Maybe.html#2170" class="Function">encodeDecode</a> <a id="2309" href="Cubical.Structures.Maybe.html#2309" class="Bound">A</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2317" href="Cubical.Structures.Maybe.html#2317" class="Bound">x</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2326" href="Cubical.Structures.Maybe.html#2326" class="Bound">y</a><a id="2327" class="Symbol">)</a> <a id="2329" href="Cubical.Structures.Maybe.html#2329" class="Bound">c</a> <a id="2331" class="Symbol">=</a>
    <a id="2337" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
      <a id="2353" class="Symbol">(λ</a> <a id="2356" href="Cubical.Structures.Maybe.html#2356" class="Bound">k</a> <a id="2358" class="Symbol">→</a>
        <a id="2368" href="Cubical.Structures.Maybe.html#1365" class="Function">encode</a> <a id="2375" class="Symbol">(λ</a> <a id="2378" href="Cubical.Structures.Maybe.html#2378" class="Bound">i</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="Cubical.Structures.Maybe.html#2309" class="Bound">A</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Cubical.Structures.Maybe.html#2378" class="Bound">i</a> <a id="2387" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2389" href="Cubical.Structures.Maybe.html#2356" class="Bound">k</a><a id="2390" class="Symbol">))</a> <a id="2393" class="Symbol">_</a> <a id="2395" class="Symbol">_</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2411" href="Cubical.Structures.Maybe.html#2317" class="Bound">x</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Structures.Maybe.html#2329" class="Bound">c</a> <a id="2423" href="Cubical.Structures.Maybe.html#2356" class="Bound">k</a><a id="2424" class="Symbol">))</a> <a id="2427" class="Symbol">(λ</a> <a id="2430" href="Cubical.Structures.Maybe.html#2430" class="Bound">i</a> <a id="2432" class="Symbol">→</a> <a id="2434" href="Cubical.Structures.Maybe.html#2329" class="Bound">c</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Cubical.Structures.Maybe.html#2430" class="Bound">i</a> <a id="2439" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2441" href="Cubical.Structures.Maybe.html#2356" class="Bound">k</a><a id="2442" class="Symbol">)))</a>
        <a id="2454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2456" class="Symbol">(λ</a> <a id="2459" href="Cubical.Structures.Maybe.html#2459" class="Bound">i</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Cubical.Structures.Maybe.html#2329" class="Bound">c</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Cubical.Structures.Maybe.html#2459" class="Bound">i</a> <a id="2468" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2470" href="Cubical.Structures.Maybe.html#2356" class="Bound">k</a><a id="2471" class="Symbol">)))</a>
      <a id="2481" class="Symbol">(</a><a id="2482" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="2496" class="Symbol">_)</a>

  <a id="MaybePathP.Code≃PathP"></a><a id="2502" href="Cubical.Structures.Maybe.html#2502" class="Function">Code≃PathP</a> <a id="2513" class="Symbol">:</a> <a id="2515" class="Symbol">{</a><a id="2516" href="Cubical.Structures.Maybe.html#2516" class="Bound">A</a> <a id="2518" class="Symbol">:</a> <a id="2520" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2529" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="2530" class="Symbol">}</a> <a id="2532" class="Symbol">→</a> <a id="2534" class="Symbol">∀</a> <a id="2536" href="Cubical.Structures.Maybe.html#2536" class="Bound">ox</a> <a id="2539" href="Cubical.Structures.Maybe.html#2539" class="Bound">oy</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Cubical.Structures.Maybe.html#1150" class="Function">Code</a> <a id="2549" href="Cubical.Structures.Maybe.html#2516" class="Bound">A</a> <a id="2551" href="Cubical.Structures.Maybe.html#2536" class="Bound">ox</a> <a id="2554" href="Cubical.Structures.Maybe.html#2539" class="Bound">oy</a> <a id="2557" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2559" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2565" class="Symbol">(λ</a> <a id="2568" href="Cubical.Structures.Maybe.html#2568" class="Bound">i</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Structures.Maybe.html#2516" class="Bound">A</a> <a id="2581" href="Cubical.Structures.Maybe.html#2568" class="Bound">i</a><a id="2582" class="Symbol">))</a> <a id="2585" href="Cubical.Structures.Maybe.html#2536" class="Bound">ox</a> <a id="2588" href="Cubical.Structures.Maybe.html#2539" class="Bound">oy</a>
  <a id="2593" href="Cubical.Structures.Maybe.html#2502" class="Function">Code≃PathP</a> <a id="2604" class="Symbol">{</a><a id="2605" class="Argument">A</a> <a id="2607" class="Symbol">=</a> <a id="2609" href="Cubical.Structures.Maybe.html#2609" class="Bound">A</a><a id="2610" class="Symbol">}</a> <a id="2612" href="Cubical.Structures.Maybe.html#2612" class="Bound">ox</a> <a id="2615" href="Cubical.Structures.Maybe.html#2615" class="Bound">oy</a> <a id="2618" class="Symbol">=</a> <a id="2620" href="Cubical.Foundations.Isomorphism.html#3098" class="Function">isoToEquiv</a> <a id="2631" href="Cubical.Structures.Maybe.html#2650" class="Function">isom</a>
    <a id="2640" class="Keyword">where</a>
    <a id="2650" href="Cubical.Structures.Maybe.html#2650" class="Function">isom</a> <a id="2655" class="Symbol">:</a> <a id="2657" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2661" class="Symbol">_</a> <a id="2663" class="Symbol">_</a>
    <a id="2669" href="Cubical.Structures.Maybe.html#2650" class="Function">isom</a> <a id="2674" class="Symbol">.</a><a id="2675" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2683" class="Symbol">=</a> <a id="2685" href="Cubical.Structures.Maybe.html#1540" class="Function">decode</a> <a id="2692" href="Cubical.Structures.Maybe.html#2612" class="Bound">ox</a> <a id="2695" href="Cubical.Structures.Maybe.html#2615" class="Bound">oy</a>
    <a id="2702" href="Cubical.Structures.Maybe.html#2650" class="Function">isom</a> <a id="2707" class="Symbol">.</a><a id="2708" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2716" class="Symbol">=</a> <a id="2718" href="Cubical.Structures.Maybe.html#1365" class="Function">encode</a> <a id="2725" class="Symbol">_</a> <a id="2727" href="Cubical.Structures.Maybe.html#2612" class="Bound">ox</a> <a id="2730" href="Cubical.Structures.Maybe.html#2615" class="Bound">oy</a>
    <a id="2737" href="Cubical.Structures.Maybe.html#2650" class="Function">isom</a> <a id="2742" class="Symbol">.</a><a id="2743" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.rightInv</a> <a id="2756" class="Symbol">=</a> <a id="2758" href="Cubical.Structures.Maybe.html#1868" class="Function">decodeEncode</a> <a id="2771" href="Cubical.Structures.Maybe.html#2612" class="Bound">ox</a> <a id="2774" href="Cubical.Structures.Maybe.html#2615" class="Bound">oy</a>
    <a id="2781" href="Cubical.Structures.Maybe.html#2650" class="Function">isom</a> <a id="2786" class="Symbol">.</a><a id="2787" href="Cubical.Foundations.Isomorphism.html#919" class="Field">Iso.leftInv</a> <a id="2799" class="Symbol">=</a> <a id="2801" href="Cubical.Structures.Maybe.html#2170" class="Function">encodeDecode</a> <a id="2814" href="Cubical.Structures.Maybe.html#2609" class="Bound">A</a> <a id="2816" href="Cubical.Structures.Maybe.html#2612" class="Bound">ox</a> <a id="2819" href="Cubical.Structures.Maybe.html#2615" class="Bound">oy</a>

<a id="2823" class="Comment">-- Structured isomorphisms</a>

<a id="MaybeStructure"></a><a id="2851" href="Cubical.Structures.Maybe.html#2851" class="Function">MaybeStructure</a> <a id="2866" class="Symbol">:</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Cubical.Structures.Maybe.html#2869" class="Bound">S</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2878" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="2880" class="Symbol">→</a> <a id="2882" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2887" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="2889" class="Symbol">)</a> <a id="2891" class="Symbol">→</a> <a id="2893" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2898" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="2900" class="Symbol">→</a> <a id="2902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2907" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a>
<a id="2910" href="Cubical.Structures.Maybe.html#2851" class="Function">MaybeStructure</a> <a id="2925" href="Cubical.Structures.Maybe.html#2925" class="Bound">S</a> <a id="2927" href="Cubical.Structures.Maybe.html#2927" class="Bound">X</a> <a id="2929" class="Symbol">=</a> <a id="2931" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2937" class="Symbol">(</a><a id="2938" href="Cubical.Structures.Maybe.html#2925" class="Bound">S</a> <a id="2940" href="Cubical.Structures.Maybe.html#2927" class="Bound">X</a><a id="2941" class="Symbol">)</a>

<a id="MaybeEquivStr"></a><a id="2944" href="Cubical.Structures.Maybe.html#2944" class="Function">MaybeEquivStr</a> <a id="2958" class="Symbol">:</a> <a id="2960" class="Symbol">{</a><a id="2961" href="Cubical.Structures.Maybe.html#2961" class="Bound">S</a> <a id="2963" class="Symbol">:</a> <a id="2965" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2970" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="2972" class="Symbol">→</a> <a id="2974" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2979" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="2981" class="Symbol">}</a>
  <a id="2985" class="Symbol">→</a> <a id="2987" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2996" href="Cubical.Structures.Maybe.html#2961" class="Bound">S</a> <a id="2998" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a> <a id="3002" class="Symbol">→</a> <a id="3004" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Cubical.Structures.Maybe.html#2851" class="Function">MaybeStructure</a> <a id="3029" href="Cubical.Structures.Maybe.html#2961" class="Bound">S</a><a id="3030" class="Symbol">)</a> <a id="3032" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a>
<a id="3036" href="Cubical.Structures.Maybe.html#2944" class="Function">MaybeEquivStr</a> <a id="3050" href="Cubical.Structures.Maybe.html#3050" class="Bound">ι</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Cubical.Structures.Maybe.html#3053" class="Bound">X</a> <a id="3055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3057" href="Cubical.Structures.Maybe.html#3057" class="Bound">ox</a><a id="3059" class="Symbol">)</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Cubical.Structures.Maybe.html#3062" class="Bound">Y</a> <a id="3064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3066" href="Cubical.Structures.Maybe.html#3066" class="Bound">oy</a><a id="3068" class="Symbol">)</a> <a id="3070" href="Cubical.Structures.Maybe.html#3070" class="Bound">e</a> <a id="3072" class="Symbol">=</a> <a id="3074" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="3083" class="Symbol">(λ</a> <a id="3086" href="Cubical.Structures.Maybe.html#3086" class="Bound">x</a> <a id="3088" href="Cubical.Structures.Maybe.html#3088" class="Bound">y</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Cubical.Structures.Maybe.html#3050" class="Bound">ι</a> <a id="3094" class="Symbol">(</a><a id="3095" href="Cubical.Structures.Maybe.html#3053" class="Bound">X</a> <a id="3097" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3099" href="Cubical.Structures.Maybe.html#3086" class="Bound">x</a><a id="3100" class="Symbol">)</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Cubical.Structures.Maybe.html#3062" class="Bound">Y</a> <a id="3105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3107" href="Cubical.Structures.Maybe.html#3088" class="Bound">y</a><a id="3108" class="Symbol">)</a> <a id="3110" href="Cubical.Structures.Maybe.html#3070" class="Bound">e</a><a id="3111" class="Symbol">)</a> <a id="3113" href="Cubical.Structures.Maybe.html#3057" class="Bound">ox</a> <a id="3116" href="Cubical.Structures.Maybe.html#3066" class="Bound">oy</a>

<a id="maybeUnivalentStr"></a><a id="3120" href="Cubical.Structures.Maybe.html#3120" class="Function">maybeUnivalentStr</a> <a id="3138" class="Symbol">:</a> <a id="3140" class="Symbol">{</a><a id="3141" href="Cubical.Structures.Maybe.html#3141" class="Bound">S</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3150" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="3152" class="Symbol">→</a> <a id="3154" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3159" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="3161" class="Symbol">}</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Cubical.Structures.Maybe.html#3164" class="Bound">ι</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="3177" href="Cubical.Structures.Maybe.html#3141" class="Bound">S</a> <a id="3179" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a><a id="3182" class="Symbol">)</a>
  <a id="3186" class="Symbol">→</a> <a id="3188" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3201" href="Cubical.Structures.Maybe.html#3141" class="Bound">S</a> <a id="3203" href="Cubical.Structures.Maybe.html#3164" class="Bound">ι</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Structures.Maybe.html#2851" class="Function">MaybeStructure</a> <a id="3236" href="Cubical.Structures.Maybe.html#3141" class="Bound">S</a><a id="3237" class="Symbol">)</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Cubical.Structures.Maybe.html#2944" class="Function">MaybeEquivStr</a> <a id="3254" href="Cubical.Structures.Maybe.html#3164" class="Bound">ι</a><a id="3255" class="Symbol">)</a>
<a id="3257" href="Cubical.Structures.Maybe.html#3120" class="Function">maybeUnivalentStr</a> <a id="3275" href="Cubical.Structures.Maybe.html#3275" class="Bound">ι</a> <a id="3277" href="Cubical.Structures.Maybe.html#3277" class="Bound">θ</a> <a id="3279" class="Symbol">{</a><a id="3280" href="Cubical.Structures.Maybe.html#3280" class="Bound">X</a> <a id="3282" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3284" href="Cubical.Structures.Maybe.html#3284" class="Bound">ox</a><a id="3286" class="Symbol">}</a> <a id="3288" class="Symbol">{</a><a id="3289" href="Cubical.Structures.Maybe.html#3289" class="Bound">Y</a> <a id="3291" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3293" href="Cubical.Structures.Maybe.html#3293" class="Bound">oy</a><a id="3295" class="Symbol">}</a> <a id="3297" href="Cubical.Structures.Maybe.html#3297" class="Bound">e</a> <a id="3299" class="Symbol">=</a>
  <a id="3303" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a>
    <a id="3317" class="Symbol">(</a><a id="3318" href="Cubical.Structures.Maybe.html#761" class="Function">congMaybeRel</a> <a id="3331" class="Symbol">(λ</a> <a id="3334" href="Cubical.Structures.Maybe.html#3334" class="Bound">x</a> <a id="3336" href="Cubical.Structures.Maybe.html#3336" class="Bound">y</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="Cubical.Structures.Maybe.html#3277" class="Bound">θ</a> <a id="3342" class="Symbol">{</a><a id="3343" href="Cubical.Structures.Maybe.html#3280" class="Bound">X</a> <a id="3345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3347" href="Cubical.Structures.Maybe.html#3334" class="Bound">x</a><a id="3348" class="Symbol">}</a> <a id="3350" class="Symbol">{</a><a id="3351" href="Cubical.Structures.Maybe.html#3289" class="Bound">Y</a> <a id="3353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3355" href="Cubical.Structures.Maybe.html#3336" class="Bound">y</a><a id="3356" class="Symbol">}</a> <a id="3358" href="Cubical.Structures.Maybe.html#3297" class="Bound">e</a><a id="3359" class="Symbol">)</a> <a id="3361" href="Cubical.Structures.Maybe.html#3284" class="Bound">ox</a> <a id="3364" href="Cubical.Structures.Maybe.html#3293" class="Bound">oy</a><a id="3366" class="Symbol">)</a>
    <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.Structures.Maybe.html#2502" class="Function">MaybePathP.Code≃PathP</a> <a id="3395" href="Cubical.Structures.Maybe.html#3284" class="Bound">ox</a> <a id="3398" href="Cubical.Structures.Maybe.html#3293" class="Bound">oy</a><a id="3400" class="Symbol">)</a>

<a id="maybeEquivAction"></a><a id="3403" href="Cubical.Structures.Maybe.html#3403" class="Function">maybeEquivAction</a> <a id="3420" class="Symbol">:</a> <a id="3422" class="Symbol">{</a><a id="3423" href="Cubical.Structures.Maybe.html#3423" class="Bound">S</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3432" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3441" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="3443" class="Symbol">}</a>
  <a id="3447" class="Symbol">→</a> <a id="3449" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3461" href="Cubical.Structures.Maybe.html#3423" class="Bound">S</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Cubical.Structures.Maybe.html#2851" class="Function">MaybeStructure</a> <a id="3493" href="Cubical.Structures.Maybe.html#3423" class="Bound">S</a><a id="3494" class="Symbol">)</a>
<a id="3496" href="Cubical.Structures.Maybe.html#3403" class="Function">maybeEquivAction</a> <a id="3513" href="Cubical.Structures.Maybe.html#3513" class="Bound">α</a> <a id="3515" href="Cubical.Structures.Maybe.html#3515" class="Bound">e</a> <a id="3517" class="Symbol">=</a> <a id="3519" href="Cubical.Data.Maybe.Properties.html#6063" class="Function">congMaybeEquiv</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.Structures.Maybe.html#3513" class="Bound">α</a> <a id="3537" href="Cubical.Structures.Maybe.html#3515" class="Bound">e</a><a id="3538" class="Symbol">)</a>

<a id="maybeTransportStr"></a><a id="3541" href="Cubical.Structures.Maybe.html#3541" class="Function">maybeTransportStr</a> <a id="3559" class="Symbol">:</a> <a id="3561" class="Symbol">{</a><a id="3562" href="Cubical.Structures.Maybe.html#3562" class="Bound">S</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3571" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="3573" class="Symbol">→</a> <a id="3575" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3580" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="3582" class="Symbol">}</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Cubical.Structures.Maybe.html#3585" class="Bound">α</a> <a id="3587" class="Symbol">:</a> <a id="3589" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3601" href="Cubical.Structures.Maybe.html#3562" class="Bound">S</a><a id="3602" class="Symbol">)</a>
  <a id="3606" class="Symbol">→</a> <a id="3608" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3621" href="Cubical.Structures.Maybe.html#3585" class="Bound">α</a> <a id="3623" class="Symbol">→</a> <a id="3625" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Cubical.Structures.Maybe.html#3403" class="Function">maybeEquivAction</a> <a id="3656" href="Cubical.Structures.Maybe.html#3585" class="Bound">α</a><a id="3657" class="Symbol">)</a>
<a id="3659" href="Cubical.Structures.Maybe.html#3541" class="Function">maybeTransportStr</a> <a id="3677" class="Symbol">_</a> <a id="3679" href="Cubical.Structures.Maybe.html#3679" class="Bound">τ</a> <a id="3681" href="Cubical.Structures.Maybe.html#3681" class="Bound">e</a> <a id="3683" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="3691" class="Symbol">=</a> <a id="3693" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3698" href="Cubical.Structures.Maybe.html#3541" class="Function">maybeTransportStr</a> <a id="3716" class="Symbol">_</a> <a id="3718" href="Cubical.Structures.Maybe.html#3718" class="Bound">τ</a> <a id="3720" href="Cubical.Structures.Maybe.html#3720" class="Bound">e</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3728" href="Cubical.Structures.Maybe.html#3728" class="Bound">x</a><a id="3729" class="Symbol">)</a> <a id="3731" class="Symbol">=</a> <a id="3733" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3738" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Cubical.Structures.Maybe.html#3718" class="Bound">τ</a> <a id="3746" href="Cubical.Structures.Maybe.html#3720" class="Bound">e</a> <a id="3748" href="Cubical.Structures.Maybe.html#3728" class="Bound">x</a><a id="3749" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Structures.MultiSet.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.MultiSet</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Structures.MultiSet.html" class="Module">Cubical.Structures.MultiSet</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Cubical.Structures.Auto.html" class="Module">Cubical.Structures.Auto</a>

<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="412" class="Keyword">private</a>
  <a id="422" class="Keyword">variable</a>
    <a id="435" href="Cubical.Structures.MultiSet.html#435" class="Generalizable">ℓ</a> <a id="437" class="Symbol">:</a> <a id="439" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Cubical.Structures.MultiSet.html#453" class="Module">_</a> <a id="455" class="Symbol">(</a><a id="456" href="Cubical.Structures.MultiSet.html#456" class="Bound">A</a> <a id="458" class="Symbol">:</a> <a id="460" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="465" href="Cubical.Structures.MultiSet.html#435" class="Generalizable">ℓ</a><a id="466" class="Symbol">)</a> <a id="468" class="Symbol">(</a><a id="469" href="Cubical.Structures.MultiSet.html#469" class="Bound">Aset</a> <a id="474" class="Symbol">:</a> <a id="476" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="482" href="Cubical.Structures.MultiSet.html#456" class="Bound">A</a><a id="483" class="Symbol">)</a> <a id="485" class="Keyword">where</a>

 <a id="493" href="Cubical.Structures.MultiSet.html#493" class="Function">CountStructure</a> <a id="508" class="Symbol">:</a> <a id="510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="515" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a> <a id="517" class="Symbol">→</a> <a id="519" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="524" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a>
 <a id="527" href="Cubical.Structures.MultiSet.html#493" class="Function">CountStructure</a> <a id="542" href="Cubical.Structures.MultiSet.html#542" class="Bound">X</a> <a id="544" class="Symbol">=</a> <a id="546" href="Cubical.Structures.MultiSet.html#456" class="Bound">A</a> <a id="548" class="Symbol">→</a> <a id="550" href="Cubical.Structures.MultiSet.html#542" class="Bound">X</a> <a id="552" class="Symbol">→</a> <a id="554" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

 <a id="558" href="Cubical.Structures.MultiSet.html#558" class="Function">CountEquivStr</a> <a id="572" class="Symbol">=</a> <a id="574" href="Cubical.Structures.Auto.html#8575" class="Macro">AutoEquivStr</a> <a id="587" href="Cubical.Structures.MultiSet.html#493" class="Function">CountStructure</a>

 <a id="604" href="Cubical.Structures.MultiSet.html#604" class="Function">countUnivalentStr</a> <a id="622" class="Symbol">:</a> <a id="624" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="637" class="Symbol">_</a> <a id="639" href="Cubical.Structures.MultiSet.html#558" class="Function">CountEquivStr</a>
 <a id="654" href="Cubical.Structures.MultiSet.html#604" class="Function">countUnivalentStr</a> <a id="672" class="Symbol">=</a> <a id="674" href="Cubical.Structures.Auto.html#8862" class="Macro">autoUnivalentStr</a> <a id="691" href="Cubical.Structures.MultiSet.html#493" class="Function">CountStructure</a>

 <a id="708" href="Cubical.Structures.MultiSet.html#708" class="Function">Count</a> <a id="714" class="Symbol">:</a> <a id="716" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="721" class="Symbol">(</a><a id="722" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="728" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a><a id="729" class="Symbol">)</a>
 <a id="732" href="Cubical.Structures.MultiSet.html#708" class="Function">Count</a> <a id="738" class="Symbol">=</a> <a id="740" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="752" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a> <a id="754" href="Cubical.Structures.MultiSet.html#493" class="Function">CountStructure</a>

 <a id="771" href="Cubical.Structures.MultiSet.html#771" class="Function">MultiSetStructure</a> <a id="789" class="Symbol">:</a> <a id="791" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="796" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a> <a id="798" class="Symbol">→</a> <a id="800" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="805" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a>
 <a id="808" href="Cubical.Structures.MultiSet.html#771" class="Function">MultiSetStructure</a> <a id="826" href="Cubical.Structures.MultiSet.html#826" class="Bound">X</a> <a id="828" class="Symbol">=</a> <a id="830" href="Cubical.Structures.MultiSet.html#826" class="Bound">X</a> <a id="832" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="834" class="Symbol">(</a><a id="835" href="Cubical.Structures.MultiSet.html#456" class="Bound">A</a> <a id="837" class="Symbol">→</a> <a id="839" href="Cubical.Structures.MultiSet.html#826" class="Bound">X</a> <a id="841" class="Symbol">→</a> <a id="843" href="Cubical.Structures.MultiSet.html#826" class="Bound">X</a><a id="844" class="Symbol">)</a> <a id="846" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Structures.MultiSet.html#456" class="Bound">A</a> <a id="851" class="Symbol">→</a> <a id="853" href="Cubical.Structures.MultiSet.html#826" class="Bound">X</a> <a id="855" class="Symbol">→</a> <a id="857" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="858" class="Symbol">)</a>

 <a id="862" href="Cubical.Structures.MultiSet.html#862" class="Function">MultiSetEquivStr</a> <a id="879" class="Symbol">=</a> <a id="881" href="Cubical.Structures.Auto.html#8575" class="Macro">AutoEquivStr</a> <a id="894" href="Cubical.Structures.MultiSet.html#771" class="Function">MultiSetStructure</a>

 <a id="914" href="Cubical.Structures.MultiSet.html#914" class="Function">multiSetUnivalentStr</a> <a id="935" class="Symbol">:</a> <a id="937" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="950" class="Symbol">_</a> <a id="952" href="Cubical.Structures.MultiSet.html#862" class="Function">MultiSetEquivStr</a>
 <a id="970" href="Cubical.Structures.MultiSet.html#914" class="Function">multiSetUnivalentStr</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Structures.Auto.html#8862" class="Macro">autoUnivalentStr</a> <a id="1010" href="Cubical.Structures.MultiSet.html#771" class="Function">MultiSetStructure</a>

 <a id="1030" href="Cubical.Structures.MultiSet.html#1030" class="Function">MultiSet</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1053" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a><a id="1054" class="Symbol">)</a>
 <a id="1057" href="Cubical.Structures.MultiSet.html#1030" class="Function">MultiSet</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1080" href="Cubical.Structures.MultiSet.html#465" class="Bound">ℓ</a> <a id="1082" href="Cubical.Structures.MultiSet.html#771" class="Function">MultiSetStructure</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Parameterized.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Parameterized</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

A parameterized family of structures S can be combined into a single structure:
X ↦ (a : A) → S a X

This is more general than Structures.Function in that S can vary in A.

-}</a>
<a id="181" class="Keyword">module</a> <a id="188" href="Cubical.Structures.Parameterized.html" class="Module">Cubical.Structures.Parameterized</a> <a id="221" class="Keyword">where</a>

<a id="228" class="Keyword">open</a> <a id="233" class="Keyword">import</a> <a id="240" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="428" class="Keyword">private</a>
  <a id="438" class="Keyword">variable</a>
    <a id="451" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="453" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a> <a id="456" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="469" class="Keyword">module</a> <a id="476" href="Cubical.Structures.Parameterized.html#476" class="Module">_</a> <a id="478" class="Symbol">{</a><a id="479" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a><a id="481" class="Symbol">}</a> <a id="483" class="Symbol">(</a><a id="484" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="486" class="Symbol">:</a> <a id="488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="493" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a><a id="495" class="Symbol">)</a> <a id="497" class="Keyword">where</a>

  <a id="506" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="521" class="Symbol">:</a> <a id="523" class="Symbol">(</a><a id="524" href="Cubical.Structures.Parameterized.html#524" class="Bound">S</a> <a id="526" class="Symbol">:</a> <a id="528" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="530" class="Symbol">→</a> <a id="532" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="537" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="539" class="Symbol">→</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="546" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="548" class="Symbol">)</a>
    <a id="554" class="Symbol">→</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="561" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="563" class="Symbol">→</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="570" class="Symbol">(</a><a id="571" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="577" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a> <a id="580" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="582" class="Symbol">)</a>
  <a id="586" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="601" href="Cubical.Structures.Parameterized.html#601" class="Bound">S</a> <a id="603" href="Cubical.Structures.Parameterized.html#603" class="Bound">X</a> <a id="605" class="Symbol">=</a> <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Structures.Parameterized.html#608" class="Bound">a</a> <a id="610" class="Symbol">:</a> <a id="612" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">→</a> <a id="617" href="Cubical.Structures.Parameterized.html#601" class="Bound">S</a> <a id="619" href="Cubical.Structures.Parameterized.html#608" class="Bound">a</a> <a id="621" href="Cubical.Structures.Parameterized.html#603" class="Bound">X</a>

  <a id="626" href="Cubical.Structures.Parameterized.html#626" class="Function">ParamEquivStr</a> <a id="640" class="Symbol">:</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Structures.Parameterized.html#643" class="Bound">S</a> <a id="645" class="Symbol">:</a> <a id="647" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="649" class="Symbol">→</a> <a id="651" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="656" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="658" class="Symbol">→</a> <a id="660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="665" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="667" class="Symbol">}</a>
    <a id="673" class="Symbol">→</a> <a id="675" class="Symbol">(∀</a> <a id="678" href="Cubical.Structures.Parameterized.html#678" class="Bound">a</a> <a id="680" class="Symbol">→</a> <a id="682" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="691" class="Symbol">(</a><a id="692" href="Cubical.Structures.Parameterized.html#643" class="Bound">S</a> <a id="694" href="Cubical.Structures.Parameterized.html#678" class="Bound">a</a><a id="695" class="Symbol">)</a> <a id="697" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">→</a> <a id="704" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="729" href="Cubical.Structures.Parameterized.html#643" class="Bound">S</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">(</a><a id="733" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="739" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a> <a id="742" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a><a id="745" class="Symbol">)</a>
  <a id="749" href="Cubical.Structures.Parameterized.html#626" class="Function">ParamEquivStr</a> <a id="763" href="Cubical.Structures.Parameterized.html#763" class="Bound">ι</a> <a id="765" class="Symbol">(</a><a id="766" href="Cubical.Structures.Parameterized.html#766" class="Bound">X</a> <a id="768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="770" href="Cubical.Structures.Parameterized.html#770" class="Bound">l</a><a id="771" class="Symbol">)</a> <a id="773" class="Symbol">(</a><a id="774" href="Cubical.Structures.Parameterized.html#774" class="Bound">Y</a> <a id="776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="778" href="Cubical.Structures.Parameterized.html#778" class="Bound">m</a><a id="779" class="Symbol">)</a> <a id="781" href="Cubical.Structures.Parameterized.html#781" class="Bound">e</a> <a id="783" class="Symbol">=</a> <a id="785" class="Symbol">∀</a> <a id="787" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a> <a id="789" class="Symbol">→</a> <a id="791" href="Cubical.Structures.Parameterized.html#763" class="Bound">ι</a> <a id="793" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Structures.Parameterized.html#766" class="Bound">X</a> <a id="798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="800" href="Cubical.Structures.Parameterized.html#770" class="Bound">l</a> <a id="802" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a><a id="803" class="Symbol">)</a> <a id="805" class="Symbol">(</a><a id="806" href="Cubical.Structures.Parameterized.html#774" class="Bound">Y</a> <a id="808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="810" href="Cubical.Structures.Parameterized.html#778" class="Bound">m</a> <a id="812" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a><a id="813" class="Symbol">)</a> <a id="815" href="Cubical.Structures.Parameterized.html#781" class="Bound">e</a>

  <a id="820" href="Cubical.Structures.Parameterized.html#820" class="Function">paramUnivalentStr</a> <a id="838" class="Symbol">:</a> <a id="840" class="Symbol">{</a><a id="841" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a> <a id="843" class="Symbol">:</a> <a id="845" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="847" class="Symbol">→</a> <a id="849" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="854" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="856" class="Symbol">→</a> <a id="858" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="863" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="865" class="Symbol">}</a>
    <a id="871" class="Symbol">(</a><a id="872" href="Cubical.Structures.Parameterized.html#872" class="Bound">ι</a> <a id="874" class="Symbol">:</a> <a id="876" class="Symbol">∀</a> <a id="878" href="Cubical.Structures.Parameterized.html#878" class="Bound">a</a> <a id="880" class="Symbol">→</a> <a id="882" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="891" class="Symbol">(</a><a id="892" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a> <a id="894" href="Cubical.Structures.Parameterized.html#878" class="Bound">a</a><a id="895" class="Symbol">)</a> <a id="897" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">(</a><a id="903" href="Cubical.Structures.Parameterized.html#903" class="Bound">θ</a> <a id="905" class="Symbol">:</a> <a id="907" class="Symbol">∀</a> <a id="909" href="Cubical.Structures.Parameterized.html#909" class="Bound">a</a> <a id="911" class="Symbol">→</a> <a id="913" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a> <a id="929" href="Cubical.Structures.Parameterized.html#909" class="Bound">a</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">(</a><a id="933" href="Cubical.Structures.Parameterized.html#872" class="Bound">ι</a> <a id="935" href="Cubical.Structures.Parameterized.html#909" class="Bound">a</a><a id="936" class="Symbol">))</a>
    <a id="943" class="Symbol">→</a> <a id="945" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="958" class="Symbol">(</a><a id="959" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="974" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">(</a><a id="978" href="Cubical.Structures.Parameterized.html#626" class="Function">ParamEquivStr</a> <a id="992" href="Cubical.Structures.Parameterized.html#872" class="Bound">ι</a><a id="993" class="Symbol">)</a>
  <a id="997" href="Cubical.Structures.Parameterized.html#820" class="Function">paramUnivalentStr</a> <a id="1015" href="Cubical.Structures.Parameterized.html#1015" class="Bound">ι</a> <a id="1017" href="Cubical.Structures.Parameterized.html#1017" class="Bound">θ</a> <a id="1019" href="Cubical.Structures.Parameterized.html#1019" class="Bound">e</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="1044" class="Symbol">λ</a> <a id="1046" href="Cubical.Structures.Parameterized.html#1046" class="Bound">a</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Structures.Parameterized.html#1017" class="Bound">θ</a> <a id="1052" href="Cubical.Structures.Parameterized.html#1046" class="Bound">a</a> <a id="1054" href="Cubical.Structures.Parameterized.html#1019" class="Bound">e</a><a id="1055" class="Symbol">)</a> <a id="1057" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

  <a id="1072" href="Cubical.Structures.Parameterized.html#1072" class="Function">paramEquivAction</a> <a id="1089" class="Symbol">:</a> <a id="1091" class="Symbol">{</a><a id="1092" href="Cubical.Structures.Parameterized.html#1092" class="Bound">S</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1105" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1114" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="1116" class="Symbol">}</a>
    <a id="1122" class="Symbol">→</a> <a id="1124" class="Symbol">(∀</a> <a id="1127" href="Cubical.Structures.Parameterized.html#1127" class="Bound">a</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Cubical.Structures.Parameterized.html#1092" class="Bound">S</a> <a id="1146" href="Cubical.Structures.Parameterized.html#1127" class="Bound">a</a><a id="1147" class="Symbol">))</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="1180" href="Cubical.Structures.Parameterized.html#1092" class="Bound">S</a><a id="1181" class="Symbol">)</a>
  <a id="1185" href="Cubical.Structures.Parameterized.html#1072" class="Function">paramEquivAction</a> <a id="1202" href="Cubical.Structures.Parameterized.html#1202" class="Bound">α</a> <a id="1204" href="Cubical.Structures.Parameterized.html#1204" class="Bound">e</a> <a id="1206" class="Symbol">=</a> <a id="1208" href="Cubical.Foundations.Equiv.html#7086" class="Function">equivΠCod</a> <a id="1218" class="Symbol">(λ</a> <a id="1221" href="Cubical.Structures.Parameterized.html#1221" class="Bound">a</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.Structures.Parameterized.html#1202" class="Bound">α</a> <a id="1227" href="Cubical.Structures.Parameterized.html#1221" class="Bound">a</a> <a id="1229" href="Cubical.Structures.Parameterized.html#1204" class="Bound">e</a><a id="1230" class="Symbol">)</a>

  <a id="1235" href="Cubical.Structures.Parameterized.html#1235" class="Function">paramTransportStr</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Cubical.Structures.Parameterized.html#1256" class="Bound">S</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1269" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1278" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="1280" class="Symbol">}</a>
    <a id="1286" class="Symbol">(</a><a id="1287" href="Cubical.Structures.Parameterized.html#1287" class="Bound">α</a> <a id="1289" class="Symbol">:</a> <a id="1291" class="Symbol">∀</a> <a id="1293" href="Cubical.Structures.Parameterized.html#1293" class="Bound">a</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Structures.Parameterized.html#1256" class="Bound">S</a> <a id="1312" href="Cubical.Structures.Parameterized.html#1293" class="Bound">a</a><a id="1313" class="Symbol">))</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Structures.Parameterized.html#1317" class="Bound">τ</a> <a id="1319" class="Symbol">:</a> <a id="1321" class="Symbol">∀</a> <a id="1323" href="Cubical.Structures.Parameterized.html#1323" class="Bound">a</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Cubical.Structures.Parameterized.html#1287" class="Bound">α</a> <a id="1343" href="Cubical.Structures.Parameterized.html#1323" class="Bound">a</a><a id="1344" class="Symbol">))</a>
    <a id="1351" class="Symbol">→</a> <a id="1353" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Cubical.Structures.Parameterized.html#1072" class="Function">paramEquivAction</a> <a id="1384" href="Cubical.Structures.Parameterized.html#1287" class="Bound">α</a><a id="1385" class="Symbol">)</a>
  <a id="1389" href="Cubical.Structures.Parameterized.html#1235" class="Function">paramTransportStr</a> <a id="1407" class="Symbol">{</a><a id="1408" class="Argument">S</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Structures.Parameterized.html#1412" class="Bound">S</a><a id="1413" class="Symbol">}</a> <a id="1415" href="Cubical.Structures.Parameterized.html#1415" class="Bound">α</a> <a id="1417" href="Cubical.Structures.Parameterized.html#1417" class="Bound">τ</a> <a id="1419" href="Cubical.Structures.Parameterized.html#1419" class="Bound">e</a> <a id="1421" href="Cubical.Structures.Parameterized.html#1421" class="Bound">f</a> <a id="1423" class="Symbol">=</a>
    <a id="1429" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1436" class="Symbol">λ</a> <a id="1438" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a> <a id="1440" class="Symbol">→</a>
    <a id="1446" href="Cubical.Structures.Parameterized.html#1417" class="Bound">τ</a> <a id="1448" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a> <a id="1450" href="Cubical.Structures.Parameterized.html#1419" class="Bound">e</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Structures.Parameterized.html#1421" class="Bound">f</a> <a id="1455" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a><a id="1456" class="Symbol">)</a>
    <a id="1462" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1464" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1469" class="Symbol">(λ</a> <a id="1472" href="Cubical.Structures.Parameterized.html#1472" class="Bound">fib</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1488" class="Symbol">(λ</a> <a id="1491" href="Cubical.Structures.Parameterized.html#1491" class="Bound">i</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="Cubical.Structures.Parameterized.html#1412" class="Bound">S</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.Structures.Parameterized.html#1472" class="Bound">fib</a> <a id="1502" class="Symbol">.</a><a id="1503" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1510" href="Cubical.Structures.Parameterized.html#1491" class="Bound">i</a><a id="1511" class="Symbol">))</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1518" href="Cubical.Structures.Parameterized.html#1419" class="Bound">e</a> <a id="1520" href="Cubical.Structures.Parameterized.html#1491" class="Bound">i</a><a id="1521" class="Symbol">))</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Cubical.Structures.Parameterized.html#1421" class="Bound">f</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Cubical.Structures.Parameterized.html#1472" class="Bound">fib</a> <a id="1532" class="Symbol">.</a><a id="1533" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1537" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1539" class="Symbol">)))</a>
      <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="1563" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a> <a id="1565" class="Symbol">.</a><a id="1566" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1570" class="Symbol">(_</a> <a id="1573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1575" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="1594" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a><a id="1595" class="Symbol">)))</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Pointed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Pointed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Pointed structure: X ↦ X

-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>

<a id="328" class="Keyword">private</a>
  <a id="338" class="Keyword">variable</a>
    <a id="351" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="362" class="Comment">-- Structured isomorphisms</a>

<a id="PointedStructure"></a><a id="390" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="407" class="Symbol">:</a> <a id="409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="414" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="423" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a>
<a id="425" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="442" href="Cubical.Structures.Pointed.html#442" class="Bound">X</a> <a id="444" class="Symbol">=</a> <a id="446" href="Cubical.Structures.Pointed.html#442" class="Bound">X</a>

<a id="PointedEquivStr"></a><a id="449" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="465" class="Symbol">:</a> <a id="467" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="476" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="493" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a>
<a id="495" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="511" href="Cubical.Structures.Pointed.html#511" class="Bound">A</a> <a id="513" href="Cubical.Structures.Pointed.html#513" class="Bound">B</a> <a id="515" href="Cubical.Structures.Pointed.html#515" class="Bound">f</a> <a id="517" class="Symbol">=</a> <a id="519" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="528" href="Cubical.Structures.Pointed.html#515" class="Bound">f</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="534" href="Cubical.Structures.Pointed.html#511" class="Bound">A</a><a id="535" class="Symbol">)</a> <a id="537" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="539" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="542" href="Cubical.Structures.Pointed.html#513" class="Bound">B</a>

<a id="pointedUnivalentStr"></a><a id="545" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a> <a id="565" class="Symbol">:</a> <a id="567" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="580" class="Symbol">{</a><a id="581" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="582" class="Symbol">}</a> <a id="584" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="601" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a>
<a id="617" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a> <a id="637" href="Cubical.Structures.Pointed.html#637" class="Bound">f</a> <a id="639" class="Symbol">=</a> <a id="641" href="Cubical.Foundations.Equiv.html#3553" class="Function">invEquiv</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="671" href="Cubical.Structures.Pointed.html#637" class="Bound">f</a><a id="672" class="Symbol">)</a>

<a id="pointedSIP"></a><a id="675" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="686" class="Symbol">:</a> <a id="688" class="Symbol">(</a><a id="689" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="691" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a> <a id="693" class="Symbol">:</a> <a id="695" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="703" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="710" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="713" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="729" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="731" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a> <a id="733" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="735" class="Symbol">(</a><a id="736" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="738" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="740" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a><a id="741" class="Symbol">)</a>
<a id="743" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="754" class="Symbol">=</a> <a id="756" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="760" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a>

<a id="pointed-sip"></a><a id="781" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="798" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a> <a id="800" class="Symbol">:</a> <a id="802" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="810" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="817" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="820" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="836" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="838" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a> <a id="840" class="Symbol">→</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="845" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="847" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a><a id="848" class="Symbol">)</a>
<a id="850" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="862" href="Cubical.Structures.Pointed.html#862" class="Bound">A</a> <a id="864" href="Cubical.Structures.Pointed.html#864" class="Bound">B</a> <a id="866" class="Symbol">=</a> <a id="868" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="889" href="Cubical.Structures.Pointed.html#862" class="Bound">A</a> <a id="891" href="Cubical.Structures.Pointed.html#864" class="Bound">B</a><a id="892" class="Symbol">)</a> <a id="894" class="Comment">-- ≡ λ (e , p) i → ua e i , ua-gluePath e p i</a>

<a id="pointed-sip-idEquiv∙"></a><a id="941" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="962" class="Symbol">:</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="967" class="Symbol">:</a> <a id="969" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="977" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="994" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="996" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Foundations.Pointed.Base.html#4474" class="Function">idEquiv∙</a> <a id="1008" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a><a id="1009" class="Symbol">)</a> <a id="1011" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1013" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1018" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1044" href="Cubical.Structures.Pointed.html#1044" class="Bound">A</a> <a id="1046" href="Cubical.Structures.Pointed.html#1046" class="Bound">i</a> <a id="1048" href="Cubical.Structures.Pointed.html#1048" class="Bound">j</a><a id="1049" class="Symbol">)</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1063" href="Cubical.Structures.Pointed.html#1046" class="Bound">i</a> <a id="1065" href="Cubical.Structures.Pointed.html#1048" class="Bound">j</a>
<a id="1067" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1093" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a> <a id="1095" href="Cubical.Structures.Pointed.html#1095" class="Bound">i</a> <a id="1097" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="1107" class="Symbol">{</a><a id="1108" class="Argument">φ</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Cubical.Structures.Pointed.html#1095" class="Bound">i</a> <a id="1114" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1116" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1118" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a> <a id="1120" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1122" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a><a id="1123" class="Symbol">}</a> <a id="1125" class="Symbol">(λ</a> <a id="1128" href="Cubical.Structures.Pointed.html#1128" class="Bound">_</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1135" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1142" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a><a id="1143" class="Symbol">)</a>

<a id="1146" class="Comment">{-
  The following terms have huge normal forms, so they are abstract to avoid
  type checking speed problems, for example in

    Cubical.Homotopy.HSpace
-}</a>
<a id="1304" class="Keyword">abstract</a>
  <a id="pointed-sip⁻"></a><a id="1315" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1333" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1345" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">→</a> <a id="1350" class="Symbol">(</a><a id="1351" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1353" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1355" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1362" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="1365" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="1381" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="1383" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a>
  <a id="1387" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1400" href="Cubical.Structures.Pointed.html#1400" class="Bound">A</a> <a id="1402" href="Cubical.Structures.Pointed.html#1402" class="Bound">B</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="1424" href="Cubical.Structures.Pointed.html#1400" class="Bound">A</a> <a id="1426" href="Cubical.Structures.Pointed.html#1402" class="Bound">B</a><a id="1427" class="Symbol">)</a>

  <a id="pointed-sip⁻-refl"></a><a id="1432" href="Cubical.Structures.Pointed.html#1432" class="Function">pointed-sip⁻-refl</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1465" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1483" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1485" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1487" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1494" href="Cubical.Foundations.Pointed.Base.html#4474" class="Function">idEquiv∙</a> <a id="1503" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a>
  <a id="1507" href="Cubical.Structures.Pointed.html#1432" class="Function">pointed-sip⁻-refl</a> <a id="1525" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a> <a id="1527" class="Symbol">=</a> <a id="1529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.Foundations.Equiv.Properties.html#1620" class="Function">equivAdjointEquiv</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="1571" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a> <a id="1573" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a><a id="1574" class="Symbol">))</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1599" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a><a id="1600" class="Symbol">))</a>

<a id="pointedEquivAction"></a><a id="1604" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1639" class="Symbol">}</a> <a id="1641" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a>
<a id="1658" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a> <a id="1677" href="Cubical.Structures.Pointed.html#1677" class="Bound">e</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Structures.Pointed.html#1677" class="Bound">e</a>

<a id="pointedTransportStr"></a><a id="1684" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1719" class="Symbol">{</a><a id="1720" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a>
<a id="1742" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a> <a id="1762" href="Cubical.Structures.Pointed.html#1762" class="Bound">e</a> <a id="1764" href="Cubical.Structures.Pointed.html#1764" class="Bound">s</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="1787" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Cubical.Structures.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">{-

Product of structures S and T: X ↦ S X × T X

-}</a>
<a id="54" class="Keyword">module</a> <a id="61" href="Cubical.Structures.Product.html" class="Module">Cubical.Structures.Product</a> <a id="88" class="Keyword">where</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="407" class="Keyword">private</a>
  <a id="417" class="Keyword">variable</a>
    <a id="430" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="432" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a> <a id="435" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a> <a id="439" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a> <a id="442" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="ProductStructure"></a><a id="455" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="472" class="Symbol">:</a> <a id="474" class="Symbol">(</a><a id="475" href="Cubical.Structures.Product.html#475" class="Bound">S₁</a> <a id="478" class="Symbol">:</a> <a id="480" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="485" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="487" class="Symbol">→</a> <a id="489" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="494" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="496" class="Symbol">)</a> <a id="498" class="Symbol">(</a><a id="499" href="Cubical.Structures.Product.html#499" class="Bound">S₂</a> <a id="502" class="Symbol">:</a> <a id="504" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="509" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="511" class="Symbol">→</a> <a id="513" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="518" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="520" class="Symbol">)</a>
  <a id="524" class="Symbol">→</a> <a id="526" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="531" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="533" class="Symbol">→</a> <a id="535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="540" class="Symbol">(</a><a id="541" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="547" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a> <a id="550" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="552" class="Symbol">)</a>
<a id="554" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="571" href="Cubical.Structures.Product.html#571" class="Bound">S₁</a> <a id="574" href="Cubical.Structures.Product.html#574" class="Bound">S₂</a> <a id="577" href="Cubical.Structures.Product.html#577" class="Bound">X</a> <a id="579" class="Symbol">=</a> <a id="581" href="Cubical.Structures.Product.html#571" class="Bound">S₁</a> <a id="584" href="Cubical.Structures.Product.html#577" class="Bound">X</a> <a id="586" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="588" href="Cubical.Structures.Product.html#574" class="Bound">S₂</a> <a id="591" href="Cubical.Structures.Product.html#577" class="Bound">X</a>

<a id="ProductEquivStr"></a><a id="594" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="610" class="Symbol">:</a>
  <a id="614" class="Symbol">{</a><a id="615" href="Cubical.Structures.Product.html#615" class="Bound">S₁</a> <a id="618" class="Symbol">:</a> <a id="620" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="625" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="627" class="Symbol">→</a> <a id="629" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="634" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="636" class="Symbol">}</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.Structures.Product.html#639" class="Bound">ι₁</a> <a id="642" class="Symbol">:</a> <a id="644" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="653" href="Cubical.Structures.Product.html#615" class="Bound">S₁</a> <a id="656" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a><a id="659" class="Symbol">)</a>
  <a id="663" class="Symbol">{</a><a id="664" href="Cubical.Structures.Product.html#664" class="Bound">S₂</a> <a id="667" class="Symbol">:</a> <a id="669" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="674" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="676" class="Symbol">→</a> <a id="678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="683" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="685" class="Symbol">}</a> <a id="687" class="Symbol">(</a><a id="688" href="Cubical.Structures.Product.html#688" class="Bound">ι₂</a> <a id="691" class="Symbol">:</a> <a id="693" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="702" href="Cubical.Structures.Product.html#664" class="Bound">S₂</a> <a id="705" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a><a id="708" class="Symbol">)</a>
  <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="741" href="Cubical.Structures.Product.html#615" class="Bound">S₁</a> <a id="744" href="Cubical.Structures.Product.html#664" class="Bound">S₂</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">(</a><a id="749" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="755" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a> <a id="759" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a><a id="762" class="Symbol">)</a>
<a id="764" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="780" href="Cubical.Structures.Product.html#780" class="Bound">ι₁</a> <a id="783" href="Cubical.Structures.Product.html#783" class="Bound">ι₂</a> <a id="786" class="Symbol">(</a><a id="787" href="Cubical.Structures.Product.html#787" class="Bound">X</a> <a id="789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="791" href="Cubical.Structures.Product.html#791" class="Bound">s₁</a> <a id="794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="796" href="Cubical.Structures.Product.html#796" class="Bound">s₂</a><a id="798" class="Symbol">)</a> <a id="800" class="Symbol">(</a><a id="801" href="Cubical.Structures.Product.html#801" class="Bound">Y</a> <a id="803" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="805" href="Cubical.Structures.Product.html#805" class="Bound">t₁</a> <a id="808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="810" href="Cubical.Structures.Product.html#810" class="Bound">t₂</a><a id="812" class="Symbol">)</a> <a id="814" href="Cubical.Structures.Product.html#814" class="Bound">f</a> <a id="816" class="Symbol">=</a>
  <a id="820" class="Symbol">(</a><a id="821" href="Cubical.Structures.Product.html#780" class="Bound">ι₁</a> <a id="824" class="Symbol">(</a><a id="825" href="Cubical.Structures.Product.html#787" class="Bound">X</a> <a id="827" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="829" href="Cubical.Structures.Product.html#791" class="Bound">s₁</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Structures.Product.html#801" class="Bound">Y</a> <a id="836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="838" href="Cubical.Structures.Product.html#805" class="Bound">t₁</a><a id="840" class="Symbol">)</a> <a id="842" href="Cubical.Structures.Product.html#814" class="Bound">f</a><a id="843" class="Symbol">)</a> <a id="845" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="847" class="Symbol">(</a><a id="848" href="Cubical.Structures.Product.html#783" class="Bound">ι₂</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Structures.Product.html#787" class="Bound">X</a> <a id="854" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="856" href="Cubical.Structures.Product.html#796" class="Bound">s₂</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Structures.Product.html#801" class="Bound">Y</a> <a id="863" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="865" href="Cubical.Structures.Product.html#810" class="Bound">t₂</a><a id="867" class="Symbol">)</a> <a id="869" href="Cubical.Structures.Product.html#814" class="Bound">f</a><a id="870" class="Symbol">)</a>

<a id="productUnivalentStr"></a><a id="873" href="Cubical.Structures.Product.html#873" class="Function">productUnivalentStr</a> <a id="893" class="Symbol">:</a>
  <a id="897" class="Symbol">{</a><a id="898" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="901" class="Symbol">:</a> <a id="903" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="908" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="910" class="Symbol">→</a> <a id="912" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="917" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="919" class="Symbol">}</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.Structures.Product.html#922" class="Bound">ι₁</a> <a id="925" class="Symbol">:</a> <a id="927" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="936" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="939" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">(</a><a id="945" href="Cubical.Structures.Product.html#945" class="Bound">θ₁</a> <a id="948" class="Symbol">:</a> <a id="950" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="963" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="966" href="Cubical.Structures.Product.html#922" class="Bound">ι₁</a><a id="968" class="Symbol">)</a>
  <a id="972" class="Symbol">{</a><a id="973" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="983" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="992" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Structures.Product.html#997" class="Bound">ι₂</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1011" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a> <a id="1014" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a><a id="1017" class="Symbol">)</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Cubical.Structures.Product.html#1020" class="Bound">θ₂</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1038" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a> <a id="1041" href="Cubical.Structures.Product.html#997" class="Bound">ι₂</a><a id="1043" class="Symbol">)</a>
  <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="1080" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="1083" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a><a id="1085" class="Symbol">)</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="1104" href="Cubical.Structures.Product.html#922" class="Bound">ι₁</a> <a id="1107" href="Cubical.Structures.Product.html#997" class="Bound">ι₂</a><a id="1109" class="Symbol">)</a>
<a id="1111" href="Cubical.Structures.Product.html#873" class="Function">productUnivalentStr</a> <a id="1131" class="Symbol">{</a><a id="1132" class="Argument">S₁</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Cubical.Structures.Product.html#1137" class="Bound">S₁</a><a id="1139" class="Symbol">}</a> <a id="1141" href="Cubical.Structures.Product.html#1141" class="Bound">ι₁</a> <a id="1144" href="Cubical.Structures.Product.html#1144" class="Bound">θ₁</a> <a id="1147" class="Symbol">{</a><a id="1148" href="Cubical.Structures.Product.html#1148" class="Bound">S₂</a><a id="1150" class="Symbol">}</a> <a id="1152" href="Cubical.Structures.Product.html#1152" class="Bound">ι₂</a> <a id="1155" href="Cubical.Structures.Product.html#1155" class="Bound">θ₂</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Cubical.Structures.Product.html#1159" class="Bound">X</a> <a id="1161" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1163" href="Cubical.Structures.Product.html#1163" class="Bound">s₁</a> <a id="1166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1168" href="Cubical.Structures.Product.html#1168" class="Bound">s₂</a><a id="1170" class="Symbol">}</a> <a id="1172" class="Symbol">{</a><a id="1173" href="Cubical.Structures.Product.html#1173" class="Bound">Y</a> <a id="1175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1177" href="Cubical.Structures.Product.html#1177" class="Bound">t₁</a> <a id="1180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1182" href="Cubical.Structures.Product.html#1182" class="Bound">t₂</a><a id="1184" class="Symbol">}</a> <a id="1186" href="Cubical.Structures.Product.html#1186" class="Bound">e</a> <a id="1188" class="Symbol">=</a>
  <a id="1192" href="Cubical.Foundations.Equiv.html#3727" class="Function">compEquiv</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Structures.Product.html#1144" class="Bound">θ₁</a> <a id="1220" href="Cubical.Structures.Product.html#1186" class="Bound">e</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">(λ</a> <a id="1226" href="Cubical.Structures.Product.html#1226" class="Bound">_</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Cubical.Structures.Product.html#1155" class="Bound">θ₂</a> <a id="1233" href="Cubical.Structures.Product.html#1186" class="Bound">e</a><a id="1234" class="Symbol">))</a> <a id="1237" href="Cubical.Data.Sigma.Properties.html#2716" class="Function">ΣPath≃PathΣ</a>

<a id="productEquivAction"></a><a id="1250" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="1269" class="Symbol">:</a>
  <a id="1273" class="Symbol">{</a><a id="1274" href="Cubical.Structures.Product.html#1274" class="Bound">S₁</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1284" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1293" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Structures.Product.html#1298" class="Bound">α₁</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1315" href="Cubical.Structures.Product.html#1274" class="Bound">S₁</a><a id="1317" class="Symbol">)</a>
  <a id="1321" class="Symbol">{</a><a id="1322" href="Cubical.Structures.Product.html#1322" class="Bound">S₂</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1332" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1341" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="1343" class="Symbol">}</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Cubical.Structures.Product.html#1346" class="Bound">α₂</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1363" href="Cubical.Structures.Product.html#1322" class="Bound">S₂</a><a id="1365" class="Symbol">)</a>
  <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="1401" href="Cubical.Structures.Product.html#1274" class="Bound">S₁</a> <a id="1404" href="Cubical.Structures.Product.html#1322" class="Bound">S₂</a><a id="1406" class="Symbol">)</a>
<a id="1408" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="1427" href="Cubical.Structures.Product.html#1427" class="Bound">α₁</a> <a id="1430" href="Cubical.Structures.Product.html#1430" class="Bound">α₂</a> <a id="1433" href="Cubical.Structures.Product.html#1433" class="Bound">e</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Cubical.Data.Sigma.Properties.html#10262" class="Function">Σ-cong-equiv</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Cubical.Structures.Product.html#1427" class="Bound">α₁</a> <a id="1454" href="Cubical.Structures.Product.html#1433" class="Bound">e</a><a id="1455" class="Symbol">)</a> <a id="1457" class="Symbol">(λ</a> <a id="1460" href="Cubical.Structures.Product.html#1460" class="Bound">_</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Cubical.Structures.Product.html#1430" class="Bound">α₂</a> <a id="1467" href="Cubical.Structures.Product.html#1433" class="Bound">e</a><a id="1468" class="Symbol">)</a>

<a id="productTransportStr"></a><a id="1471" href="Cubical.Structures.Product.html#1471" class="Function">productTransportStr</a> <a id="1491" class="Symbol">:</a>
  <a id="1495" class="Symbol">{</a><a id="1496" href="Cubical.Structures.Product.html#1496" class="Bound">S₁</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1506" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1515" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="1517" class="Symbol">}</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Structures.Product.html#1520" class="Bound">α₁</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1537" href="Cubical.Structures.Product.html#1496" class="Bound">S₁</a><a id="1539" class="Symbol">)</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Structures.Product.html#1542" class="Bound">τ₁</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1560" href="Cubical.Structures.Product.html#1520" class="Bound">α₁</a><a id="1562" class="Symbol">)</a>
  <a id="1566" class="Symbol">{</a><a id="1567" href="Cubical.Structures.Product.html#1567" class="Bound">S₂</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1577" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1586" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="1588" class="Symbol">}</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Structures.Product.html#1591" class="Bound">α₂</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1608" href="Cubical.Structures.Product.html#1567" class="Bound">S₂</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Structures.Product.html#1613" class="Bound">τ₂</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1631" href="Cubical.Structures.Product.html#1591" class="Bound">α₂</a><a id="1633" class="Symbol">)</a>
  <a id="1637" class="Symbol">→</a> <a id="1639" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="1672" href="Cubical.Structures.Product.html#1520" class="Bound">α₁</a> <a id="1675" href="Cubical.Structures.Product.html#1591" class="Bound">α₂</a><a id="1677" class="Symbol">)</a>
<a id="1679" href="Cubical.Structures.Product.html#1471" class="Function">productTransportStr</a> <a id="1699" class="Symbol">_</a> <a id="1701" href="Cubical.Structures.Product.html#1701" class="Bound">τ₁</a> <a id="1704" class="Symbol">_</a> <a id="1706" href="Cubical.Structures.Product.html#1706" class="Bound">τ₂</a> <a id="1709" href="Cubical.Structures.Product.html#1709" class="Bound">e</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Structures.Product.html#1712" class="Bound">s₁</a> <a id="1715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1717" href="Cubical.Structures.Product.html#1717" class="Bound">s₂</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Cubical.Structures.Product.html#1701" class="Bound">τ₁</a> <a id="1734" href="Cubical.Structures.Product.html#1709" class="Bound">e</a> <a id="1736" href="Cubical.Structures.Product.html#1712" class="Bound">s₁</a> <a id="1739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1741" href="Cubical.Structures.Product.html#1706" class="Bound">τ₂</a> <a id="1744" href="Cubical.Structures.Product.html#1709" class="Bound">e</a> <a id="1746" href="Cubical.Structures.Product.html#1717" class="Bound">s₂</a><a id="1748" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Cubical.Tactics.CategorySolver.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.CategorySolver.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Tactics.CategorySolver.Reflection.html" class="Module">Cubical.Tactics.CategorySolver.Reflection</a> <a id="51" class="Keyword">where</a>

<a id="58" class="Keyword">open</a> <a id="63" class="Keyword">import</a> <a id="70" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="99" class="Keyword">open</a> <a id="104" class="Keyword">import</a> <a id="111" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="135" class="Keyword">hiding</a> <a id="142" class="Symbol">(</a><a id="143" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="147" class="Symbol">)</a>
<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Tactics.CategorySolver.Solver.html" class="Module">Cubical.Tactics.CategorySolver.Solver</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Tactics.Reflection.html" class="Module">Cubical.Tactics.Reflection</a>

<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Cubical.Categories.Constructions.Free.Category.Quiver.html" class="Module">Cubical.Categories.Constructions.Free.Category.Quiver</a> <a id="567" class="Symbol">as</a> <a id="570" class="Module">FC</a>

<a id="574" class="Keyword">private</a>
  <a id="584" class="Keyword">variable</a>
    <a id="597" href="Cubical.Tactics.CategorySolver.Reflection.html#597" class="Generalizable">ℓ</a> <a id="599" href="Cubical.Tactics.CategorySolver.Reflection.html#599" class="Generalizable">ℓ&#39;</a> <a id="602" class="Symbol">:</a> <a id="604" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="611" class="Keyword">module</a> <a id="ReflectionSolver"></a><a id="618" href="Cubical.Tactics.CategorySolver.Reflection.html#618" class="Module">ReflectionSolver</a> <a id="635" class="Keyword">where</a>
  <a id="643" class="Keyword">module</a> <a id="650" href="Cubical.Tactics.CategorySolver.Reflection.html#650" class="Module">_</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Tactics.CategorySolver.Reflection.html#653" class="Bound">category</a> <a id="662" class="Symbol">:</a> <a id="664" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="668" class="Symbol">)</a> <a id="670" class="Keyword">where</a>
    <a id="680" class="Keyword">pattern</a> <a id="688" href="Cubical.Tactics.CategorySolver.Reflection.html#688" class="InductiveConstructor">category-args</a> <a id="702" href="Cubical.Tactics.CategorySolver.Reflection.html#728" class="Bound">xs</a> <a id="705" class="Symbol">=</a>
      <a id="713" class="Symbol">_</a> <a id="715" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="718" class="Symbol">_</a> <a id="720" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="723" class="Symbol">_</a> <a id="725" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="728" href="Cubical.Tactics.CategorySolver.Reflection.html#728" class="Bound">xs</a>

    <a id="736" class="Keyword">pattern</a> <a id="744" href="Cubical.Tactics.CategorySolver.Reflection.html#744" class="InductiveConstructor">“id”</a> <a id="749" class="Symbol">=</a>
      <a id="757" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="761" class="Symbol">(</a><a id="762" class="Keyword">quote</a> <a id="768" href="Cubical.Categories.Category.Base.html#478" class="Field">Category.id</a><a id="779" class="Symbol">)</a> <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Tactics.CategorySolver.Reflection.html#688" class="InductiveConstructor">category-args</a> <a id="796" class="Symbol">(_</a> <a id="799" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="802" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="804" class="Symbol">))</a>

    <a id="812" class="Keyword">pattern</a> <a id="820" href="Cubical.Tactics.CategorySolver.Reflection.html#820" class="InductiveConstructor">“⋆”</a> <a id="824" href="Cubical.Tactics.CategorySolver.Reflection.html#892" class="Bound">f</a> <a id="826" href="Cubical.Tactics.CategorySolver.Reflection.html#897" class="Bound">g</a> <a id="828" class="Symbol">=</a>
      <a id="836" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="840" class="Symbol">(</a><a id="841" class="Keyword">quote</a> <a id="847" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">Category._⋆_</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">(</a><a id="862" href="Cubical.Tactics.CategorySolver.Reflection.html#688" class="InductiveConstructor">category-args</a> <a id="876" class="Symbol">(_</a> <a id="879" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="882" class="Symbol">_</a> <a id="884" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="887" class="Symbol">_</a> <a id="889" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="892" href="Cubical.Tactics.CategorySolver.Reflection.html#892" class="Bound">f</a> <a id="894" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="897" href="Cubical.Tactics.CategorySolver.Reflection.html#897" class="Bound">g</a> <a id="899" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="902" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="904" class="Symbol">))</a>

    <a id="912" class="Comment">-- Parse the input into an exp</a>
    <a id="947" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="Function">buildExpression</a> <a id="963" class="Symbol">:</a> <a id="965" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="970" class="Symbol">→</a> <a id="972" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
    <a id="981" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="Function">buildExpression</a> <a id="997" href="Cubical.Tactics.CategorySolver.Reflection.html#744" class="InductiveConstructor">“id”</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1008" class="Symbol">(</a><a id="1009" class="Keyword">quote</a> <a id="1015" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1463" class="InductiveConstructor">FC.idₑ</a><a id="1021" class="Symbol">)</a> <a id="1023" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1030" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="Function">buildExpression</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.Tactics.CategorySolver.Reflection.html#820" class="InductiveConstructor">“⋆”</a> <a id="1051" href="Cubical.Tactics.CategorySolver.Reflection.html#1051" class="Bound">f</a> <a id="1053" href="Cubical.Tactics.CategorySolver.Reflection.html#1053" class="Bound">g</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">=</a>
      <a id="1064" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1068" class="Symbol">(</a><a id="1069" class="Keyword">quote</a> <a id="1075" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1490" class="InductiveConstructor Operator">FC._⋆ₑ_</a><a id="1082" class="Symbol">)</a>
          <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="Function">buildExpression</a> <a id="1111" href="Cubical.Tactics.CategorySolver.Reflection.html#1051" class="Bound">f</a> <a id="1113" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1116" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="Function">buildExpression</a> <a id="1132" href="Cubical.Tactics.CategorySolver.Reflection.html#1053" class="Bound">g</a> <a id="1134" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1137" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1139" class="Symbol">)</a>
    <a id="1145" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="CatchallClause Function">buildExpression</a><a id="1160" class="CatchallClause"> </a><a id="1161" href="Cubical.Tactics.CategorySolver.Reflection.html#1161" class="CatchallClause Bound">f</a> <a id="1163" class="Symbol">=</a>
      <a id="1171" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1175" class="Symbol">(</a><a id="1176" class="Keyword">quote</a> <a id="1182" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1410" class="InductiveConstructor Operator">FC.↑_</a><a id="1187" class="Symbol">)</a>
      <a id="1195" class="Symbol">(</a><a id="1196" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1200" class="Symbol">(</a><a id="1201" class="Keyword">quote</a> <a id="1207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1210" class="Symbol">)</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>
      <a id="1227" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1230" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1234" class="Symbol">(</a><a id="1235" class="Keyword">quote</a> <a id="1241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>
      <a id="1261" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1264" href="Cubical.Tactics.CategorySolver.Reflection.html#1161" class="Bound">f</a> <a id="1266" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1269" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1271" class="Symbol">)</a> <a id="1273" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1276" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1278" class="Symbol">)</a> <a id="1280" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1283" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1285" class="Symbol">)</a>

  <a id="ReflectionSolver.solve-macro"></a><a id="1290" href="Cubical.Tactics.CategorySolver.Reflection.html#1290" class="Function">solve-macro</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1309" class="Comment">-- ^ The term denoting the category</a>
              <a id="1359" class="Symbol">→</a> <a id="1361" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1366" class="Comment">-- ^ The hole whose goal should be an equality between</a>
                     <a id="1442" class="Comment">--   morphisms in the category</a>
              <a id="1487" class="Symbol">→</a> <a id="1489" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1492" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="1499" href="Cubical.Tactics.CategorySolver.Reflection.html#1290" class="Function">solve-macro</a> <a id="1511" href="Cubical.Tactics.CategorySolver.Reflection.html#1511" class="Bound">category</a> <a id="1520" class="Symbol">=</a>
    <a id="1526" href="Cubical.Tactics.Reflection.html#2874" class="Function">equation-solver</a> <a id="1542" class="Symbol">(</a><a id="1543" class="Keyword">quote</a> <a id="1549" href="Cubical.Categories.Category.Base.html#478" class="Field">Category.id</a> <a id="1561" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1563" class="Keyword">quote</a> <a id="1569" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">Category._⋆_</a> <a id="1582" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1584" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1586" class="Symbol">)</a> <a id="1588" href="Cubical.Tactics.CategorySolver.Reflection.html#1619" class="Function">mk-call</a> <a id="1596" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
      <a id="1607" class="Keyword">where</a>
      <a id="1619" href="Cubical.Tactics.CategorySolver.Reflection.html#1619" class="Function">mk-call</a> <a id="1627" class="Symbol">:</a> <a id="1629" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1634" class="Symbol">→</a> <a id="1636" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1646" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
      <a id="1657" href="Cubical.Tactics.CategorySolver.Reflection.html#1619" class="Function">mk-call</a> <a id="1665" href="Cubical.Tactics.CategorySolver.Reflection.html#1665" class="Bound">lhs</a> <a id="1669" href="Cubical.Tactics.CategorySolver.Reflection.html#1669" class="Bound">rhs</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1689" class="Symbol">(</a><a id="1690" class="Keyword">quote</a> <a id="1696" href="Cubical.Tactics.CategorySolver.Solver.html#1824" class="Function">solve</a><a id="1701" class="Symbol">)</a>
                             <a id="1732" class="Symbol">(</a><a id="1733" href="Cubical.Tactics.CategorySolver.Reflection.html#1511" class="Bound">category</a> <a id="1742" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
                              <a id="1775" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="Function">buildExpression</a> <a id="1791" href="Cubical.Tactics.CategorySolver.Reflection.html#1511" class="Bound">category</a> <a id="1800" href="Cubical.Tactics.CategorySolver.Reflection.html#1665" class="Bound">lhs</a> <a id="1804" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
                              <a id="1837" href="Cubical.Tactics.CategorySolver.Reflection.html#947" class="Function">buildExpression</a> <a id="1853" href="Cubical.Tactics.CategorySolver.Reflection.html#1511" class="Bound">category</a> <a id="1862" href="Cubical.Tactics.CategorySolver.Reflection.html#1669" class="Bound">rhs</a> <a id="1866" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
                              <a id="1899" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1903" class="Symbol">(</a><a id="1904" class="Keyword">quote</a> <a id="1910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1914" class="Symbol">)</a> <a id="1916" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1919" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1922" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1924" class="Symbol">))</a>
<a id="1927" class="Keyword">macro</a>
  <a id="solveCat!"></a><a id="1935" href="Cubical.Tactics.CategorySolver.Reflection.html#1935" class="Macro">solveCat!</a> <a id="1945" class="Symbol">:</a> <a id="1947" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1964" class="Symbol">_</a>
  <a id="1968" href="Cubical.Tactics.CategorySolver.Reflection.html#1935" class="Macro">solveCat!</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Cubical.Tactics.CategorySolver.Reflection.html#1290" class="Function">ReflectionSolver.solve-macro</a>
</pre></body></html>


==> anc/html/Cubical.Tactics.CategorySolver.Solver.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.CategorySolver.Solver</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--lossy-unification</a> <a id="33" class="Symbol">#-}</a>
<a id="37" class="Keyword">module</a> <a id="44" href="Cubical.Tactics.CategorySolver.Solver.html" class="Module">Cubical.Tactics.CategorySolver.Solver</a> <a id="82" class="Keyword">where</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Data.Quiver.Base.html" class="Module">Cubical.Data.Quiver.Base</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Categories.Category.html" class="Module">Cubical.Categories.Category</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Categories.Constructions.Free.Category.Quiver.html" class="Module">Cubical.Categories.Constructions.Free.Category.Quiver</a> <a id="273" class="Symbol">as</a> <a id="276" class="Module">FreeCat</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Categories.Constructions.Power.html" class="Module">Cubical.Categories.Constructions.Power</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Categories.Instances.Sets.html" class="Module">Cubical.Categories.Instances.Sets</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Categories.UnderlyingGraph.html" class="Module">Cubical.Categories.UnderlyingGraph</a>

<a id="473" class="Keyword">private</a>
  <a id="483" class="Keyword">variable</a>
    <a id="496" href="Cubical.Tactics.CategorySolver.Solver.html#496" class="Generalizable">ℓ</a> <a id="498" href="Cubical.Tactics.CategorySolver.Solver.html#498" class="Generalizable">ℓ&#39;</a> <a id="501" class="Symbol">:</a> <a id="503" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="509" class="Keyword">open</a> <a id="514" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>
<a id="523" class="Keyword">open</a> <a id="528" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

<a id="537" class="Keyword">module</a> <a id="Eval"></a><a id="544" href="Cubical.Tactics.CategorySolver.Solver.html#544" class="Module">Eval</a> <a id="549" class="Symbol">(</a><a id="550" href="Cubical.Tactics.CategorySolver.Solver.html#550" class="Bound">𝓒</a> <a id="552" class="Symbol">:</a> <a id="554" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="563" href="Cubical.Tactics.CategorySolver.Solver.html#496" class="Generalizable">ℓ</a> <a id="565" href="Cubical.Tactics.CategorySolver.Solver.html#498" class="Generalizable">ℓ&#39;</a><a id="567" class="Symbol">)</a> <a id="569" class="Keyword">where</a>
  <a id="577" class="Comment">-- Semantics in 𝓒 itself, tautologically</a>
  <a id="620" class="Keyword">private</a>
    <a id="Eval.W𝓒"></a><a id="632" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a> <a id="635" class="Symbol">=</a> <a id="637" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="657" href="Cubical.Tactics.CategorySolver.Solver.html#550" class="Bound">𝓒</a><a id="658" class="Symbol">)</a>
  <a id="Eval.sem𝓒"></a><a id="662" href="Cubical.Tactics.CategorySolver.Solver.html#662" class="Function">sem𝓒</a> <a id="667" class="Symbol">=</a> <a id="669" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#5137" class="Function">ε</a> <a id="671" class="Symbol">{</a><a id="672" class="Argument">𝓒</a> <a id="674" class="Symbol">=</a> <a id="676" href="Cubical.Tactics.CategorySolver.Solver.html#550" class="Bound">𝓒</a><a id="677" class="Symbol">}</a>
  <a id="Eval.⟦_⟧c"></a><a id="681" href="Cubical.Tactics.CategorySolver.Solver.html#681" class="Function Operator">⟦_⟧c</a> <a id="686" class="Symbol">=</a> <a id="688" href="Cubical.Tactics.CategorySolver.Solver.html#662" class="Function">sem𝓒</a> <a id="693" class="Symbol">.</a><a id="694" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a>
  <a id="Eval.𝓟"></a><a id="702" href="Cubical.Tactics.CategorySolver.Solver.html#702" class="Function">𝓟</a> <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Categories.Constructions.Power.html#330" class="Function">PowerCategory</a> <a id="720" class="Symbol">(</a><a id="721" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a> <a id="724" class="Symbol">.</a><a id="725" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="727" class="Symbol">)</a> <a id="729" class="Symbol">(</a><a id="730" href="Cubical.Categories.Instances.Sets.html#582" class="Function">SET</a> <a id="734" class="Symbol">(</a><a id="735" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="741" href="Cubical.Tactics.CategorySolver.Solver.html#563" class="Bound">ℓ</a> <a id="743" href="Cubical.Tactics.CategorySolver.Solver.html#565" class="Bound">ℓ&#39;</a><a id="745" class="Symbol">))</a>
  <a id="Eval.𝓘"></a><a id="750" href="Cubical.Tactics.CategorySolver.Solver.html#750" class="Function">𝓘</a> <a id="752" class="Symbol">:</a> <a id="754" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="762" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a> <a id="765" href="Cubical.Tactics.CategorySolver.Solver.html#702" class="Function">𝓟</a>
  <a id="769" href="Cubical.Tactics.CategorySolver.Solver.html#750" class="Function">𝓘</a> <a id="771" class="Symbol">=</a> <a id="773" href="Cubical.Categories.Constructions.Power.html#432" class="Function">PseudoYoneda</a> <a id="786" class="Symbol">{</a><a id="787" class="Argument">C</a> <a id="789" class="Symbol">=</a> <a id="791" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a><a id="793" class="Symbol">}</a>

  <a id="798" class="Comment">-- Semantics in 𝓟 (𝓒 .ob), interpreting fun symbols using Yoneda</a>
  <a id="Eval.semYo"></a><a id="865" href="Cubical.Tactics.CategorySolver.Solver.html#865" class="Function">semYo</a> <a id="871" class="Symbol">:</a> <a id="873" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="881" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a> <a id="884" href="Cubical.Tactics.CategorySolver.Solver.html#702" class="Function">𝓟</a>
  <a id="888" href="Cubical.Tactics.CategorySolver.Solver.html#865" class="Function">semYo</a> <a id="894" class="Symbol">=</a> <a id="896" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4381" class="Function">rec</a> <a id="900" class="Symbol">_</a> <a id="902" class="Symbol">(</a><a id="903" class="Keyword">record</a> <a id="910" class="Symbol">{</a>
    <a id="916" href="Cubical.Data.Quiver.Base.html#2396" class="Field Operator">_$g_</a> <a id="921" class="Symbol">=</a> <a id="923" href="Cubical.Tactics.CategorySolver.Solver.html#750" class="Function">𝓘</a> <a id="925" class="Symbol">.</a><a id="926" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>
    <a id="935" class="Symbol">;</a> <a id="937" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">_&lt;$g&gt;_</a> <a id="944" class="Symbol">=</a> <a id="946" class="Symbol">λ</a> <a id="948" href="Cubical.Tactics.CategorySolver.Solver.html#948" class="Bound">e</a> <a id="950" class="Symbol">→</a> <a id="952" href="Cubical.Tactics.CategorySolver.Solver.html#750" class="Function">𝓘</a> <a id="954" class="Symbol">.</a><a id="955" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="961" class="Symbol">(</a><a id="962" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#2140" class="Function">FreeCat.η</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="984" href="Cubical.Tactics.CategorySolver.Solver.html#550" class="Bound">𝓒</a><a id="985" class="Symbol">)</a> <a id="987" href="Cubical.Data.Quiver.Base.html#2424" class="Field Operator">&lt;$g&gt;</a> <a id="992" href="Cubical.Tactics.CategorySolver.Solver.html#948" class="Bound">e</a><a id="993" class="Symbol">)</a>
    <a id="999" class="Symbol">})</a>

  <a id="1005" class="Comment">-- | Evaluate by taking the semantics in 𝓟 (𝓒 .ob)</a>
  <a id="Eval.eval"></a><a id="1058" href="Cubical.Tactics.CategorySolver.Solver.html#1058" class="Function">eval</a> <a id="1063" class="Symbol">:</a> <a id="1065" class="Symbol">∀</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Cubical.Tactics.CategorySolver.Solver.html#1068" class="Bound">A</a> <a id="1070" href="Cubical.Tactics.CategorySolver.Solver.html#1070" class="Bound">B</a><a id="1071" class="Symbol">}</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a> <a id="1078" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1080" href="Cubical.Tactics.CategorySolver.Solver.html#1068" class="Bound">A</a> <a id="1082" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1084" href="Cubical.Tactics.CategorySolver.Solver.html#1070" class="Bound">B</a> <a id="1086" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="1088" class="Symbol">→</a> <a id="1090" class="Symbol">_</a>
  <a id="1094" href="Cubical.Tactics.CategorySolver.Solver.html#1058" class="Function">eval</a> <a id="1099" class="Symbol">{</a><a id="1100" href="Cubical.Tactics.CategorySolver.Solver.html#1100" class="Bound">A</a><a id="1101" class="Symbol">}{</a><a id="1103" href="Cubical.Tactics.CategorySolver.Solver.html#1103" class="Bound">B</a><a id="1104" class="Symbol">}</a> <a id="1106" href="Cubical.Tactics.CategorySolver.Solver.html#1106" class="Bound">e</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Tactics.CategorySolver.Solver.html#865" class="Function">semYo</a> <a id="1116" class="Symbol">.</a><a id="1117" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1123" href="Cubical.Tactics.CategorySolver.Solver.html#1106" class="Bound">e</a>

<a id="1126" class="Comment">--   -- Evaluation agrees with the Yoneda embedding, and so is fully faithful</a>
  <a id="Eval.Yo-YoSem-agree"></a><a id="1206" href="Cubical.Tactics.CategorySolver.Solver.html#1206" class="Function">Yo-YoSem-agree</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Cubical.Tactics.CategorySolver.Solver.html#750" class="Function">𝓘</a> <a id="1225" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1227" href="Cubical.Tactics.CategorySolver.Solver.html#865" class="Function">semYo</a>
  <a id="1235" href="Cubical.Tactics.CategorySolver.Solver.html#1206" class="Function">Yo-YoSem-agree</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#4858" class="Function">FreeCatFunctor≡</a> <a id="1268" class="Symbol">_</a> <a id="1270" class="Symbol">_</a> <a id="1272" class="Symbol">_</a> <a id="1274" class="Symbol">(</a><a id="1275" class="Keyword">record</a>
    <a id="1286" class="Symbol">{</a> <a id="1288" href="Cubical.Data.Quiver.Base.html#3896" class="Field Operator">_$gᴰ_</a> <a id="1294" class="Symbol">=</a> <a id="1296" class="Symbol">λ</a> <a id="1298" href="Cubical.Tactics.CategorySolver.Solver.html#1298" class="Bound">_</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1311" class="Symbol">;</a> <a id="1313" href="Cubical.Data.Quiver.Base.html#3945" class="Field Operator">_&lt;$g&gt;ᴰ_</a> <a id="1321" class="Symbol">=</a> <a id="1323" class="Symbol">λ</a> <a id="1325" href="Cubical.Tactics.CategorySolver.Solver.html#1325" class="Bound">_</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1338" class="Symbol">})</a>

  <a id="1344" class="Comment">-- If two expressions in the free category are equal when evaluated</a>
  <a id="1414" class="Comment">-- in 𝓟 (𝓒 .ob), then they are equal, and so are equal when</a>
  <a id="1476" class="Comment">-- evaluated in 𝓒.</a>
  <a id="Eval.solve"></a><a id="1497" href="Cubical.Tactics.CategorySolver.Solver.html#1497" class="Function">solve</a> <a id="1503" class="Symbol">:</a> <a id="1505" class="Symbol">∀</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Cubical.Tactics.CategorySolver.Solver.html#1508" class="Bound">A</a> <a id="1510" href="Cubical.Tactics.CategorySolver.Solver.html#1510" class="Bound">B</a><a id="1511" class="Symbol">}</a> <a id="1513" class="Symbol">→</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Cubical.Tactics.CategorySolver.Solver.html#1516" class="Bound">e₁</a> <a id="1519" href="Cubical.Tactics.CategorySolver.Solver.html#1519" class="Bound">e₂</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a> <a id="1527" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1529" href="Cubical.Tactics.CategorySolver.Solver.html#1508" class="Bound">A</a> <a id="1531" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1533" href="Cubical.Tactics.CategorySolver.Solver.html#1510" class="Bound">B</a> <a id="1535" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1536" class="Symbol">)</a>
        <a id="1546" class="Symbol">→</a> <a id="1548" href="Cubical.Tactics.CategorySolver.Solver.html#1058" class="Function">eval</a> <a id="1553" href="Cubical.Tactics.CategorySolver.Solver.html#1516" class="Bound">e₁</a> <a id="1556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1558" href="Cubical.Tactics.CategorySolver.Solver.html#1058" class="Function">eval</a> <a id="1563" href="Cubical.Tactics.CategorySolver.Solver.html#1519" class="Bound">e₂</a>
        <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Tactics.CategorySolver.Solver.html#681" class="Function Operator">⟦</a> <a id="1578" href="Cubical.Tactics.CategorySolver.Solver.html#1516" class="Bound">e₁</a> <a id="1581" href="Cubical.Tactics.CategorySolver.Solver.html#681" class="Function Operator">⟧c</a> <a id="1584" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1586" href="Cubical.Tactics.CategorySolver.Solver.html#681" class="Function Operator">⟦</a> <a id="1588" href="Cubical.Tactics.CategorySolver.Solver.html#1519" class="Bound">e₂</a> <a id="1591" href="Cubical.Tactics.CategorySolver.Solver.html#681" class="Function Operator">⟧c</a>
  <a id="1596" href="Cubical.Tactics.CategorySolver.Solver.html#1497" class="Function">solve</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Cubical.Tactics.CategorySolver.Solver.html#1603" class="Bound">A</a><a id="1604" class="Symbol">}{</a><a id="1606" href="Cubical.Tactics.CategorySolver.Solver.html#1606" class="Bound">B</a><a id="1607" class="Symbol">}</a> <a id="1609" href="Cubical.Tactics.CategorySolver.Solver.html#1609" class="Bound">e₁</a> <a id="1612" href="Cubical.Tactics.CategorySolver.Solver.html#1612" class="Bound">e₂</a> <a id="1615" href="Cubical.Tactics.CategorySolver.Solver.html#1615" class="Bound">p</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1624" href="Cubical.Tactics.CategorySolver.Solver.html#681" class="Function Operator">⟦_⟧c</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Cubical.Categories.Constructions.Power.html#592" class="Function">isFaithfulPseudoYoneda</a> <a id="1653" class="Symbol">{</a><a id="1654" class="Argument">C</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Cubical.Tactics.CategorySolver.Solver.html#632" class="Function">W𝓒</a><a id="1660" class="Symbol">}</a> <a id="1662" class="Symbol">_</a> <a id="1664" class="Symbol">_</a> <a id="1666" class="Symbol">_</a> <a id="1668" class="Symbol">_</a> <a id="1670" href="Cubical.Tactics.CategorySolver.Solver.html#1685" class="Function">lem</a><a id="1673" class="Symbol">)</a> <a id="1675" class="Keyword">where</a>
    <a id="1685" href="Cubical.Tactics.CategorySolver.Solver.html#1685" class="Function">lem</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Cubical.Tactics.CategorySolver.Solver.html#750" class="Function">𝓘</a> <a id="1693" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1695" href="Cubical.Tactics.CategorySolver.Solver.html#1609" class="Bound">e₁</a> <a id="1698" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1700" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1702" href="Cubical.Tactics.CategorySolver.Solver.html#750" class="Function">𝓘</a> <a id="1704" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1706" href="Cubical.Tactics.CategorySolver.Solver.html#1612" class="Bound">e₂</a> <a id="1709" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a>
    <a id="1715" href="Cubical.Tactics.CategorySolver.Solver.html#1685" class="Function">lem</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
            <a id="1743" class="Symbol">(λ</a> <a id="1746" href="Cubical.Tactics.CategorySolver.Solver.html#1746" class="Bound">i</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="Cubical.Tactics.CategorySolver.Solver.html#1206" class="Function">Yo-YoSem-agree</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1768" href="Cubical.Tactics.CategorySolver.Solver.html#1746" class="Bound">i</a><a id="1769" class="Symbol">)</a> <a id="1771" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1773" href="Cubical.Tactics.CategorySolver.Solver.html#1609" class="Bound">e₁</a> <a id="1776" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a> <a id="1778" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1780" href="Cubical.Tactics.CategorySolver.Solver.html#1206" class="Function">Yo-YoSem-agree</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1798" href="Cubical.Tactics.CategorySolver.Solver.html#1746" class="Bound">i</a><a id="1799" class="Symbol">)</a> <a id="1801" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟪</a> <a id="1803" href="Cubical.Tactics.CategorySolver.Solver.html#1612" class="Bound">e₂</a> <a id="1806" href="Cubical.Categories.Functor.Base.html#3869" class="Function Operator">⟫</a><a id="1807" class="Symbol">)</a>
            <a id="1821" href="Cubical.Tactics.CategorySolver.Solver.html#1615" class="Bound">p</a>

<a id="solve"></a><a id="1824" href="Cubical.Tactics.CategorySolver.Solver.html#1824" class="Function">solve</a> <a id="1830" class="Symbol">:</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Cubical.Tactics.CategorySolver.Solver.html#1833" class="Bound">𝓒</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1846" href="Cubical.Tactics.CategorySolver.Solver.html#496" class="Generalizable">ℓ</a> <a id="1848" href="Cubical.Tactics.CategorySolver.Solver.html#498" class="Generalizable">ℓ&#39;</a><a id="1850" class="Symbol">)</a>
      <a id="1858" class="Symbol">→</a> <a id="1860" class="Symbol">{</a><a id="1861" href="Cubical.Tactics.CategorySolver.Solver.html#1861" class="Bound">A</a> <a id="1863" href="Cubical.Tactics.CategorySolver.Solver.html#1863" class="Bound">B</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Cubical.Tactics.CategorySolver.Solver.html#1833" class="Bound">𝓒</a> <a id="1869" class="Symbol">.</a><a id="1870" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a><a id="1872" class="Symbol">}</a>
      <a id="1880" class="Symbol">→</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.Tactics.CategorySolver.Solver.html#1883" class="Bound">e₁</a> <a id="1886" href="Cubical.Tactics.CategorySolver.Solver.html#1886" class="Bound">e₂</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Cubical.Categories.Constructions.Free.Category.Quiver.html#1802" class="Function">FreeCat</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Cubical.Data.Quiver.Base.html#3425" class="Function">Cat→Quiver</a> <a id="1911" href="Cubical.Tactics.CategorySolver.Solver.html#1833" class="Bound">𝓒</a><a id="1912" class="Symbol">)</a> <a id="1914" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="1916" href="Cubical.Tactics.CategorySolver.Solver.html#1861" class="Bound">A</a> <a id="1918" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="1920" href="Cubical.Tactics.CategorySolver.Solver.html#1863" class="Bound">B</a> <a id="1922" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a><a id="1923" class="Symbol">)</a>
      <a id="1931" class="Symbol">→</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Cubical.Tactics.CategorySolver.Solver.html#1934" class="Bound">p</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="Cubical.Tactics.CategorySolver.Solver.html#1058" class="Function">Eval.eval</a> <a id="1948" href="Cubical.Tactics.CategorySolver.Solver.html#1833" class="Bound">𝓒</a> <a id="1950" href="Cubical.Tactics.CategorySolver.Solver.html#1883" class="Bound">e₁</a> <a id="1953" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1955" href="Cubical.Tactics.CategorySolver.Solver.html#1058" class="Function">Eval.eval</a> <a id="1965" href="Cubical.Tactics.CategorySolver.Solver.html#1833" class="Bound">𝓒</a> <a id="1967" href="Cubical.Tactics.CategorySolver.Solver.html#1886" class="Bound">e₂</a><a id="1969" class="Symbol">)</a>
      <a id="1977" class="Symbol">→</a> <a id="1979" class="Symbol">_</a>
<a id="1981" href="Cubical.Tactics.CategorySolver.Solver.html#1824" class="Function">solve</a> <a id="1987" class="Symbol">=</a> <a id="1989" href="Cubical.Tactics.CategorySolver.Solver.html#1497" class="Function">Eval.solve</a>
</pre></body></html>


==> anc/html/Cubical.Tactics.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-- SPDX-License-Identifier: BSD-3-Clause</a>
<a id="42" class="Keyword">module</a> <a id="49" href="Cubical.Tactics.Reflection.html" class="Module">Cubical.Tactics.Reflection</a> <a id="76" class="Keyword">where</a>

<a id="83" class="Comment">{- Utilities common to different reflection solvers.

  Most of these are copied/adapted from the 1Lab
-}</a>

<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="267" class="Keyword">hiding</a> <a id="274" class="Symbol">(</a><a id="275" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="279" class="Symbol">)</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="472" class="Keyword">private</a>
  <a id="482" class="Keyword">variable</a>
    <a id="495" href="Cubical.Tactics.Reflection.html#495" class="Generalizable">ℓ</a> <a id="497" href="Cubical.Tactics.Reflection.html#497" class="Generalizable">ℓ&#39;</a> <a id="500" class="Symbol">:</a> <a id="502" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="_&lt;$&gt;_"></a><a id="509" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">_&lt;$&gt;_</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Tactics.Reflection.html#520" class="Bound">ℓ</a> <a id="522" href="Cubical.Tactics.Reflection.html#522" class="Bound">ℓ&#39;</a><a id="524" class="Symbol">}</a> <a id="526" class="Symbol">{</a><a id="527" href="Cubical.Tactics.Reflection.html#527" class="Bound">A</a> <a id="529" class="Symbol">:</a> <a id="531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="536" href="Cubical.Tactics.Reflection.html#520" class="Bound">ℓ</a><a id="537" class="Symbol">}{</a><a id="539" href="Cubical.Tactics.Reflection.html#539" class="Bound">B</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="548" href="Cubical.Tactics.Reflection.html#522" class="Bound">ℓ&#39;</a><a id="550" class="Symbol">}</a> <a id="552" class="Symbol">→</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.Tactics.Reflection.html#527" class="Bound">A</a> <a id="557" class="Symbol">→</a> <a id="559" href="Cubical.Tactics.Reflection.html#539" class="Bound">B</a><a id="560" class="Symbol">)</a> <a id="562" class="Symbol">→</a> <a id="564" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="567" href="Cubical.Tactics.Reflection.html#527" class="Bound">A</a> <a id="569" class="Symbol">→</a> <a id="571" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="574" href="Cubical.Tactics.Reflection.html#539" class="Bound">B</a>
<a id="576" href="Cubical.Tactics.Reflection.html#576" class="Bound">f</a> <a id="578" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="582" href="Cubical.Tactics.Reflection.html#582" class="Bound">t</a> <a id="584" class="Symbol">=</a> <a id="586" href="Cubical.Tactics.Reflection.html#582" class="Bound">t</a> <a id="588" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="592" class="Symbol">λ</a> <a id="594" href="Cubical.Tactics.Reflection.html#594" class="Bound">x</a> <a id="596" class="Symbol">→</a> <a id="598" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Tactics.Reflection.html#576" class="Bound">f</a> <a id="610" href="Cubical.Tactics.Reflection.html#594" class="Bound">x</a><a id="611" class="Symbol">)</a>

<a id="_&lt;*&gt;_"></a><a id="614" href="Cubical.Tactics.Reflection.html#614" class="Function Operator">_&lt;*&gt;_</a> <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">∀</a> <a id="624" class="Symbol">{</a><a id="625" href="Cubical.Tactics.Reflection.html#625" class="Bound">ℓ</a> <a id="627" href="Cubical.Tactics.Reflection.html#627" class="Bound">ℓ&#39;</a><a id="629" class="Symbol">}</a> <a id="631" class="Symbol">{</a><a id="632" href="Cubical.Tactics.Reflection.html#632" class="Bound">A</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="641" href="Cubical.Tactics.Reflection.html#625" class="Bound">ℓ</a><a id="642" class="Symbol">}{</a><a id="644" href="Cubical.Tactics.Reflection.html#644" class="Bound">B</a> <a id="646" class="Symbol">:</a> <a id="648" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="653" href="Cubical.Tactics.Reflection.html#627" class="Bound">ℓ&#39;</a><a id="655" class="Symbol">}</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="662" class="Symbol">(</a><a id="663" href="Cubical.Tactics.Reflection.html#632" class="Bound">A</a> <a id="665" class="Symbol">→</a> <a id="667" href="Cubical.Tactics.Reflection.html#644" class="Bound">B</a><a id="668" class="Symbol">)</a> <a id="670" class="Symbol">→</a> <a id="672" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="675" href="Cubical.Tactics.Reflection.html#632" class="Bound">A</a> <a id="677" class="Symbol">→</a> <a id="679" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="682" href="Cubical.Tactics.Reflection.html#644" class="Bound">B</a>
<a id="684" href="Cubical.Tactics.Reflection.html#684" class="Bound">s</a> <a id="686" href="Cubical.Tactics.Reflection.html#614" class="Function Operator">&lt;*&gt;</a> <a id="690" href="Cubical.Tactics.Reflection.html#690" class="Bound">t</a> <a id="692" class="Symbol">=</a> <a id="694" href="Cubical.Tactics.Reflection.html#684" class="Bound">s</a> <a id="696" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="700" class="Symbol">λ</a> <a id="702" href="Cubical.Tactics.Reflection.html#702" class="Bound">f</a> <a id="704" class="Symbol">→</a> <a id="706" href="Cubical.Tactics.Reflection.html#690" class="Bound">t</a> <a id="708" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="712" class="Symbol">λ</a> <a id="714" href="Cubical.Tactics.Reflection.html#714" class="Bound">x</a> <a id="716" class="Symbol">→</a> <a id="718" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Tactics.Reflection.html#702" class="Bound">f</a> <a id="730" href="Cubical.Tactics.Reflection.html#714" class="Bound">x</a><a id="731" class="Symbol">)</a>

<a id="wait-for-args"></a><a id="734" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="755" class="Symbol">(</a><a id="756" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="760" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="764" class="Symbol">)</a> <a id="766" class="Symbol">→</a> <a id="768" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="771" class="Symbol">(</a><a id="772" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="777" class="Symbol">(</a><a id="778" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="782" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="786" class="Symbol">))</a>
<a id="wait-for-type"></a><a id="789" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="803" class="Symbol">:</a> <a id="805" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="810" class="Symbol">→</a> <a id="812" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="815" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="821" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="835" class="Symbol">(</a><a id="836" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="840" href="Cubical.Tactics.Reflection.html#840" class="Bound">x</a> <a id="842" href="Cubical.Tactics.Reflection.html#842" class="Bound">args</a><a id="846" class="Symbol">)</a> <a id="848" class="Symbol">=</a> <a id="850" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="854" href="Cubical.Tactics.Reflection.html#840" class="Bound">x</a> <a id="856" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="860" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="874" href="Cubical.Tactics.Reflection.html#842" class="Bound">args</a>
<a id="879" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="893" class="Symbol">(</a><a id="894" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="898" href="Cubical.Tactics.Reflection.html#898" class="Bound">c</a> <a id="900" href="Cubical.Tactics.Reflection.html#900" class="Bound">args</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">=</a> <a id="908" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="912" href="Cubical.Tactics.Reflection.html#898" class="Bound">c</a> <a id="914" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="918" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="932" href="Cubical.Tactics.Reflection.html#900" class="Bound">args</a>
<a id="937" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="951" class="Symbol">(</a><a id="952" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="956" href="Cubical.Tactics.Reflection.html#956" class="Bound">f</a> <a id="958" href="Cubical.Tactics.Reflection.html#958" class="Bound">args</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">=</a> <a id="966" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="970" href="Cubical.Tactics.Reflection.html#956" class="Bound">f</a> <a id="972" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="976" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="990" href="Cubical.Tactics.Reflection.html#958" class="Bound">args</a>
<a id="995" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="1014" href="Cubical.Tactics.Reflection.html#1014" class="Bound">v</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1021" href="Cubical.Tactics.Reflection.html#1021" class="Bound">x</a> <a id="1023" href="Cubical.Tactics.Reflection.html#1023" class="Bound">t</a><a id="1024" class="Symbol">))</a> <a id="1027" class="Symbol">=</a> <a id="1029" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="1043" href="Cubical.Tactics.Reflection.html#1014" class="Bound">v</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1050" href="Cubical.Tactics.Reflection.html#1021" class="Bound">x</a> <a id="1052" href="Cubical.Tactics.Reflection.html#1023" class="Bound">t</a><a id="1053" class="Symbol">))</a>
<a id="1056" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="1079" href="Cubical.Tactics.Reflection.html#1079" class="Bound">cs</a> <a id="1082" href="Cubical.Tactics.Reflection.html#1082" class="Bound">args</a><a id="1086" class="Symbol">)</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1099" class="Symbol">(</a><a id="1100" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="1108" href="Cubical.Tactics.Reflection.html#1079" class="Bound">cs</a> <a id="1111" href="Cubical.Tactics.Reflection.html#1082" class="Bound">args</a><a id="1115" class="Symbol">)</a>
<a id="1117" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1140" href="Cubical.Tactics.Reflection.html#1140" class="Bound">i</a> <a id="1142" href="Cubical.Tactics.Reflection.html#1142" class="Bound">a</a><a id="1143" class="Symbol">)</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1150" href="Cubical.Tactics.Reflection.html#1150" class="Bound">x</a> <a id="1152" href="Cubical.Tactics.Reflection.html#1152" class="Bound">b</a><a id="1153" class="Symbol">))</a> <a id="1156" class="Symbol">=</a> <a id="1158" class="Keyword">do</a>
  <a id="1163" href="Cubical.Tactics.Reflection.html#1163" class="Bound">a</a> <a id="1165" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1167" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1181" href="Cubical.Tactics.Reflection.html#1142" class="Bound">a</a>
  <a id="1185" href="Cubical.Tactics.Reflection.html#1185" class="Bound">b</a> <a id="1187" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1189" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1203" href="Cubical.Tactics.Reflection.html#1152" class="Bound">b</a>
  <a id="1207" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1225" href="Cubical.Tactics.Reflection.html#1140" class="Bound">i</a> <a id="1227" href="Cubical.Tactics.Reflection.html#1163" class="Bound">a</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1235" href="Cubical.Tactics.Reflection.html#1150" class="Bound">x</a> <a id="1237" href="Cubical.Tactics.Reflection.html#1185" class="Bound">b</a><a id="1238" class="Symbol">))</a>
<a id="1241" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="1266" href="Cubical.Tactics.Reflection.html#1266" class="Bound">s</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="1291" href="Cubical.Tactics.Reflection.html#1266" class="Bound">s</a><a id="1292" class="Symbol">)</a>
<a id="1294" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="1313" href="Cubical.Tactics.Reflection.html#1313" class="Bound">l</a><a id="1314" class="Symbol">)</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="1332" href="Cubical.Tactics.Reflection.html#1313" class="Bound">l</a><a id="1333" class="Symbol">)</a>
<a id="1335" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="1355" href="Cubical.Tactics.Reflection.html#1355" class="Bound">x</a> <a id="1357" href="Cubical.Tactics.Reflection.html#1357" class="Bound">x₁</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a> <a id="1375" href="Cubical.Tactics.Reflection.html#1355" class="Bound">x</a>
<a id="1377" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1391" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a> <a id="1399" class="Symbol">=</a> <a id="1401" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1410" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>

<a id="1419" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="1433" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1436" class="Symbol">=</a> <a id="1438" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1447" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1450" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1469" href="Cubical.Tactics.Reflection.html#1469" class="Bound">i</a> <a id="1471" href="Cubical.Tactics.Reflection.html#1471" class="Bound">a</a> <a id="1473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1475" href="Cubical.Tactics.Reflection.html#1475" class="Bound">xs</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">=</a>
  <a id="1483" class="Symbol">(</a><a id="1484" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="1488" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1497" href="Cubical.Tactics.Reflection.html#1469" class="Bound">i</a> <a id="1499" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="1503" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1517" href="Cubical.Tactics.Reflection.html#1471" class="Bound">a</a><a id="1518" class="Symbol">))</a> <a id="1521" href="Cubical.Tactics.Reflection.html#614" class="Function Operator">&lt;*&gt;</a> <a id="1525" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="1539" href="Cubical.Tactics.Reflection.html#1475" class="Bound">xs</a>

<a id="unapply-path"></a><a id="1543" href="Cubical.Tactics.Reflection.html#1543" class="Function">unapply-path</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1581" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1583" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1588" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1590" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1594" class="Symbol">))</a>
<a id="1597" href="Cubical.Tactics.Reflection.html#1543" class="Function">unapply-path</a> <a id="1610" href="Cubical.Tactics.Reflection.html#1610" class="Bound">red</a><a id="1613" class="Symbol">@(</a><a id="1615" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1619" class="Symbol">(</a><a id="1620" class="Keyword">quote</a> <a id="1626" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.Tactics.Reflection.html#1634" class="Bound">l</a> <a id="1636" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="1639" href="Cubical.Tactics.Reflection.html#1639" class="Bound">T</a> <a id="1641" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1644" href="Cubical.Tactics.Reflection.html#1644" class="Bound">x</a> <a id="1646" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1649" href="Cubical.Tactics.Reflection.html#1649" class="Bound">y</a> <a id="1651" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1654" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1656" class="Symbol">))</a> <a id="1659" class="Symbol">=</a> <a id="1661" class="Keyword">do</a>
  <a id="1666" href="Cubical.Tactics.Reflection.html#1666" class="Bound">domain</a> <a id="1673" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1675" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1688" class="Symbol">(</a><a id="1689" class="Keyword">quote</a> <a id="1695" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Cubical.Tactics.Reflection.html#1634" class="Bound">l</a> <a id="1704" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1707" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1709" class="Symbol">))</a>
  <a id="1714" href="Cubical.Tactics.Reflection.html#1714" class="Bound">ty</a> <a id="1717" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1719" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1733" class="Symbol">(</a><a id="1734" class="Keyword">quote</a> <a id="1740" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Tactics.Reflection.html#1666" class="Bound">domain</a> <a id="1754" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1757" href="Cubical.Tactics.Reflection.html#1644" class="Bound">x</a> <a id="1759" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1762" href="Cubical.Tactics.Reflection.html#1649" class="Bound">y</a> <a id="1764" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1767" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1769" class="Symbol">))</a>
  <a id="1774" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="1785" class="String">&quot;tactic&quot;</a> <a id="1794" class="Number">50</a>
    <a id="1801" class="Symbol">(</a><a id="1802" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="1809" class="String">&quot;(no reduction) unapply-path: got a &quot;</a> <a id="1847" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1849" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="1857" href="Cubical.Tactics.Reflection.html#1610" class="Bound">red</a>
    <a id="1865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1867" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="1874" class="String">&quot; but I really want it to be &quot;</a> <a id="1905" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1907" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="1915" href="Cubical.Tactics.Reflection.html#1714" class="Bound">ty</a> <a id="1918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1922" class="Symbol">)</a>
  <a id="1926" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="1932" href="Cubical.Tactics.Reflection.html#1610" class="Bound">red</a> <a id="1936" href="Cubical.Tactics.Reflection.html#1714" class="Bound">ty</a>
  <a id="1941" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Tactics.Reflection.html#1666" class="Bound">domain</a> <a id="1964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1966" href="Cubical.Tactics.Reflection.html#1644" class="Bound">x</a> <a id="1968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1970" href="Cubical.Tactics.Reflection.html#1649" class="Bound">y</a><a id="1971" class="Symbol">))</a>
<a id="1974" href="Cubical.Tactics.Reflection.html#1543" class="CatchallClause Function">unapply-path</a><a id="1986" class="CatchallClause"> </a><a id="1987" href="Cubical.Tactics.Reflection.html#1987" class="CatchallClause Bound">tm</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a> <a id="1999" href="Cubical.Tactics.Reflection.html#1987" class="Bound">tm</a> <a id="2002" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="2006" class="Symbol">λ</a> <a id="2008" class="Keyword">where</a>
  <a id="2016" href="Cubical.Tactics.Reflection.html#2016" class="Bound">tm</a><a id="2018" class="Symbol">@(</a><a id="2020" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="2025" class="Symbol">_</a> <a id="2027" class="Symbol">_)</a> <a id="2030" class="Symbol">→</a> <a id="2032" class="Keyword">do</a>
    <a id="2039" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a> <a id="2043" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2045" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2058" class="Symbol">(</a><a id="2059" class="Keyword">quote</a> <a id="2065" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2069" class="Symbol">)</a> <a id="2071" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2073" class="Symbol">)</a>
    <a id="2079" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a> <a id="2081" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2083" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2091" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a>
    <a id="2099" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a> <a id="2101" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2103" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2111" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a>
    <a id="2119" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="2125" href="Cubical.Tactics.Reflection.html#2016" class="Bound">tm</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2133" class="Symbol">(</a><a id="2134" class="Keyword">quote</a> <a id="2140" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a> <a id="2151" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2154" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a> <a id="2156" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2159" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a> <a id="2161" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2164" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2166" class="Symbol">))</a>
    <a id="2173" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="2187" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a>
    <a id="2193" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="2207" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a>
    <a id="2213" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a> <a id="2233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2235" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a> <a id="2237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2239" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a><a id="2240" class="Symbol">))</a>
  <a id="2245" href="Cubical.Tactics.Reflection.html#2245" class="Bound">red</a><a id="2248" class="Symbol">@(</a><a id="2250" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2254" class="Symbol">(</a><a id="2255" class="Keyword">quote</a> <a id="2261" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Tactics.Reflection.html#2269" class="Bound">l</a> <a id="2271" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="2274" href="Cubical.Tactics.Reflection.html#2274" class="Bound">T</a> <a id="2276" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2279" href="Cubical.Tactics.Reflection.html#2279" class="Bound">x</a> <a id="2281" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2284" href="Cubical.Tactics.Reflection.html#2284" class="Bound">y</a> <a id="2286" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2289" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2291" class="Symbol">))</a> <a id="2294" class="Symbol">→</a> <a id="2296" class="Keyword">do</a>
    <a id="2303" href="Cubical.Tactics.Reflection.html#2303" class="Bound">domain</a> <a id="2310" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2312" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2325" class="Symbol">(</a><a id="2326" class="Keyword">quote</a> <a id="2332" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2336" class="Symbol">)</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Cubical.Tactics.Reflection.html#2269" class="Bound">l</a> <a id="2341" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2344" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2346" class="Symbol">))</a>
    <a id="2353" href="Cubical.Tactics.Reflection.html#2353" class="Bound">ty</a> <a id="2356" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2358" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2372" class="Symbol">(</a><a id="2373" class="Keyword">quote</a> <a id="2379" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a><a id="2383" class="Symbol">)</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Tactics.Reflection.html#2303" class="Bound">domain</a> <a id="2393" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2396" href="Cubical.Tactics.Reflection.html#2279" class="Bound">x</a> <a id="2398" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2401" href="Cubical.Tactics.Reflection.html#2284" class="Bound">y</a> <a id="2403" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2406" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2408" class="Symbol">))</a>
    <a id="2415" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="2426" class="String">&quot;tactic&quot;</a> <a id="2435" class="Number">50</a>
      <a id="2444" class="Symbol">(</a><a id="2445" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="2452" class="String">&quot;unapply-path: got a &quot;</a> <a id="2475" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2477" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="2485" href="Cubical.Tactics.Reflection.html#2245" class="Bound">red</a>
      <a id="2495" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2497" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="2504" class="String">&quot; but I really want it to be &quot;</a> <a id="2535" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2537" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="2545" href="Cubical.Tactics.Reflection.html#2353" class="Bound">ty</a> <a id="2548" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2550" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2552" class="Symbol">)</a>
    <a id="2558" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="2564" href="Cubical.Tactics.Reflection.html#2245" class="Bound">red</a> <a id="2568" href="Cubical.Tactics.Reflection.html#2353" class="Bound">ty</a>
    <a id="2575" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Cubical.Tactics.Reflection.html#2303" class="Bound">domain</a> <a id="2598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2600" href="Cubical.Tactics.Reflection.html#2279" class="Bound">x</a> <a id="2602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2604" href="Cubical.Tactics.Reflection.html#2284" class="Bound">y</a><a id="2605" class="Symbol">))</a>
  <a id="2610" class="CatchallClause Symbol">_</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2623" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

<a id="2632" class="Comment">{-
  get-boundary maps a term &#39;x ≡ y&#39; to the pair &#39;(x,y)&#39;
-}</a>
<a id="get-boundary"></a><a id="2693" href="Cubical.Tactics.Reflection.html#2693" class="Function">get-boundary</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2731" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2733" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2737" class="Symbol">))</a>
<a id="2740" href="Cubical.Tactics.Reflection.html#2693" class="Function">get-boundary</a> <a id="2753" href="Cubical.Tactics.Reflection.html#2753" class="Bound">tm</a> <a id="2756" class="Symbol">=</a> <a id="2758" href="Cubical.Tactics.Reflection.html#1543" class="Function">unapply-path</a> <a id="2771" href="Cubical.Tactics.Reflection.html#2753" class="Bound">tm</a> <a id="2774" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="2778" class="Symbol">λ</a> <a id="2780" class="Keyword">where</a>
  <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2794" class="Symbol">(_</a> <a id="2797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2799" href="Cubical.Tactics.Reflection.html#2799" class="Bound">x</a> <a id="2801" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2803" href="Cubical.Tactics.Reflection.html#2803" class="Bound">y</a><a id="2804" class="Symbol">))</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Tactics.Reflection.html#2799" class="Bound">x</a> <a id="2827" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2829" href="Cubical.Tactics.Reflection.html#2803" class="Bound">y</a><a id="2830" class="Symbol">))</a>
  <a id="2835" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>            <a id="2854" class="Symbol">→</a> <a id="2856" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2865" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

<a id="equation-solver"></a><a id="2874" href="Cubical.Tactics.Reflection.html#2874" class="Function">equation-solver</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2897" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2902" class="Symbol">→</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2910" class="Symbol">-&gt;</a> <a id="2913" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2918" class="Symbol">-&gt;</a> <a id="2921" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2924" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2928" class="Symbol">)</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2937" class="Symbol">→</a> <a id="2939" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2949" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2954" href="Cubical.Tactics.Reflection.html#2874" class="Function">equation-solver</a> <a id="2970" href="Cubical.Tactics.Reflection.html#2970" class="Bound">don&#39;t-Reduce</a> <a id="2983" href="Cubical.Tactics.Reflection.html#2983" class="Bound">mk-call</a> <a id="2991" href="Cubical.Tactics.Reflection.html#2991" class="Bound">debug</a> <a id="2997" href="Cubical.Tactics.Reflection.html#2997" class="Bound">hole</a> <a id="3002" class="Symbol">=</a>
    <a id="3008" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="3026" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3032" class="Symbol">(</a>
    <a id="3038" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3062" href="Cubical.Tactics.Reflection.html#2970" class="Bound">don&#39;t-Reduce</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">(</a>
    <a id="3082" class="Keyword">do</a>
      <a id="3091" class="Comment">-- | First we normalize the goal</a>
      <a id="3130" href="Cubical.Tactics.Reflection.html#3130" class="Bound">goal</a> <a id="3135" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3137" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a> <a id="3147" href="Cubical.Tactics.Reflection.html#2997" class="Bound">hole</a> <a id="3152" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3156" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>
      <a id="3169" class="Comment">-- | Then we parse the goal into an AST</a>
      <a id="3215" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Tactics.Reflection.html#3221" class="Bound">lhs</a> <a id="3225" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3227" href="Cubical.Tactics.Reflection.html#3227" class="Bound">rhs</a><a id="3230" class="Symbol">)</a> <a id="3232" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3234" href="Cubical.Tactics.Reflection.html#2693" class="Function">get-boundary</a> <a id="3247" href="Cubical.Tactics.Reflection.html#3130" class="Bound">goal</a>
        <a id="3260" class="Keyword">where</a>
          <a id="3276" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
            <a id="3296" class="Symbol">→</a> <a id="3298" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a><a id="3307" class="Symbol">(</a><a id="3308" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3315" class="String">&quot;The functor solver failed to parse the goal&quot;</a>
                               <a id="3392" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3394" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="3402" href="Cubical.Tactics.Reflection.html#3130" class="Bound">goal</a> <a id="3407" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3409" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3411" class="Symbol">)</a>
      <a id="3419" class="Comment">-- | Then we invoke the solver</a>
      <a id="3456" class="Comment">-- | And we unify the result of the solver with the original hole.</a>
      <a id="3529" href="Cubical.Tactics.Reflection.html#3529" class="Bound">elhs</a> <a id="3534" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3536" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a> <a id="3546" href="Cubical.Tactics.Reflection.html#3221" class="Bound">lhs</a>
      <a id="3556" href="Cubical.Tactics.Reflection.html#3556" class="Bound">erhs</a> <a id="3561" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3563" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a> <a id="3573" href="Cubical.Tactics.Reflection.html#3227" class="Bound">rhs</a>
      <a id="3583" href="Cubical.Tactics.Reflection.html#3583" class="Bound">call</a> <a id="3588" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3590" href="Cubical.Tactics.Reflection.html#2983" class="Bound">mk-call</a> <a id="3598" href="Cubical.Tactics.Reflection.html#3529" class="Bound">elhs</a> <a id="3603" href="Cubical.Tactics.Reflection.html#3556" class="Bound">erhs</a>
      <a id="3614" class="Keyword">let</a> <a id="3618" href="Cubical.Tactics.Reflection.html#3618" class="Bound">unify-with-goal</a> <a id="3634" class="Symbol">=</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="3643" href="Cubical.Tactics.Reflection.html#2997" class="Bound">hole</a> <a id="3648" href="Cubical.Tactics.Reflection.html#3583" class="Bound">call</a><a id="3652" class="Symbol">)</a>
      <a id="3660" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a> <a id="3674" class="Symbol">(</a>
        <a id="3684" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="3687" href="Cubical.Tactics.Reflection.html#2991" class="Bound">debug</a>
        <a id="3701" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="3706" href="Cubical.Tactics.Reflection.html#3618" class="Bound">unify-with-goal</a>
        <a id="3730" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3735" class="Symbol">(</a>
        <a id="3745" href="Cubical.Tactics.Reflection.html#3618" class="Bound">unify-with-goal</a> <a id="3761" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
        <a id="3773" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a> <a id="3783" class="Symbol">((</a><a id="3785" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3792" class="String">&quot;Could not equate the following expressions:\n  &quot;</a>
                  <a id="3860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3862" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="3870" href="Cubical.Tactics.Reflection.html#3529" class="Bound">elhs</a> <a id="3875" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3877" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3884" class="String">&quot;\nAnd\n  &quot;</a> <a id="3896" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3898" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="3906" href="Cubical.Tactics.Reflection.html#3556" class="Bound">erhs</a> <a id="3911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3913" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3915" class="Symbol">))))))</a>
</pre></body></html>


==> anc/html/Data.Bool.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Bool.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The type for booleans and some operations</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="359" class="Keyword">using</a> <a id="365" class="Symbol">(</a><a id="366" href="Data.Empty.html#914" class="Function">⊥</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Level.html" class="Module">Level</a> <a id="387" class="Keyword">using</a> <a id="393" class="Symbol">(</a><a id="394" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">private</a>
  <a id="412" class="Keyword">variable</a>
    <a id="425" href="Data.Bool.Base.html#425" class="Generalizable">a</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="439" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="441" class="Symbol">:</a> <a id="443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="447" href="Data.Bool.Base.html#425" class="Generalizable">a</a>

<a id="450" class="Comment">------------------------------------------------------------------------</a>
<a id="523" class="Comment">-- The boolean type</a>

<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="574" class="Keyword">public</a>

<a id="582" class="Comment">------------------------------------------------------------------------</a>
<a id="655" class="Comment">-- Relations</a>

<a id="669" class="Keyword">infix</a> <a id="675" class="Number">4</a> <a id="677" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="681" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>

<a id="686" class="Keyword">data</a> <a id="_≤_"></a><a id="691" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="709" class="Symbol">→</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" class="Keyword">where</a>
  <a id="_≤_.f≤t"></a><a id="723" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="735" href="Data.Bool.Base.html#691" class="Datatype Operator">≤</a> <a id="737" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="_≤_.b≤b"></a><a id="744" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="748" class="Symbol">:</a> <a id="750" class="Symbol">∀</a> <a id="752" class="Symbol">{</a><a id="753" href="Data.Bool.Base.html#753" class="Bound">b</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">→</a> <a id="758" href="Data.Bool.Base.html#753" class="Bound">b</a> <a id="760" href="Data.Bool.Base.html#691" class="Datatype Operator">≤</a> <a id="762" href="Data.Bool.Base.html#753" class="Bound">b</a>

<a id="765" class="Keyword">data</a> <a id="_&lt;_"></a><a id="770" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="774" class="Symbol">:</a> <a id="776" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="781" class="Symbol">→</a> <a id="783" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="788" class="Symbol">→</a> <a id="790" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="794" class="Keyword">where</a>
  <a id="_&lt;_.f&lt;t"></a><a id="802" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="814" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;</a> <a id="816" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="822" class="Comment">------------------------------------------------------------------------</a>
<a id="895" class="Comment">-- Boolean operations</a>

<a id="918" class="Keyword">infixr</a> <a id="925" class="Number">6</a> <a id="927" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="931" class="Keyword">infixr</a> <a id="938" class="Number">5</a> <a id="940" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="944" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>

<a id="not"></a><a id="951" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="962" class="Symbol">→</a> <a id="964" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="969" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="973" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="979" class="Symbol">=</a> <a id="981" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="987" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="991" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="997" class="Symbol">=</a> <a id="999" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_∧_"></a><a id="1005" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1030" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1036" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1038" href="Data.Bool.Base.html#1038" class="Bound">b</a> <a id="1040" class="Symbol">=</a> <a id="1042" href="Data.Bool.Base.html#1038" class="Bound">b</a>
<a id="1044" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1050" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1052" href="Data.Bool.Base.html#1052" class="Bound">b</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="_∨_"></a><a id="1063" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1088" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1094" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="1096" href="Data.Bool.Base.html#1096" class="Bound">b</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1105" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1111" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="1113" href="Data.Bool.Base.html#1113" class="Bound">b</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Data.Bool.Base.html#1113" class="Bound">b</a>

<a id="_xor_"></a><a id="1120" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1147" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1153" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="1157" href="Data.Bool.Base.html#1157" class="Bound">b</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="1165" href="Data.Bool.Base.html#1157" class="Bound">b</a>
<a id="1167" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1173" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="1177" href="Data.Bool.Base.html#1177" class="Bound">b</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Data.Bool.Base.html#1177" class="Bound">b</a>

<a id="1184" class="Comment">------------------------------------------------------------------------</a>
<a id="1257" class="Comment">-- Conversion to Set</a>

<a id="1279" class="Comment">-- A function mapping true to an inhabited type and false to an empty</a>
<a id="1349" class="Comment">-- type.</a>
<a id="T"></a><a id="1358" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1373" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1375" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1381" class="Symbol">=</a> <a id="1383" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1385" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1387" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="1398" class="Comment">------------------------------------------------------------------------</a>
<a id="1471" class="Comment">-- Other operations</a>

<a id="1492" class="Keyword">infix</a> <a id="1498" class="Number">0</a> <a id="1500" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a>

<a id="if_then_else_"></a><a id="1515" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Data.Bool.Base.html#439" class="Generalizable">A</a>
<a id="1548" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1551" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1557" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1562" href="Data.Bool.Base.html#1562" class="Bound">t</a> <a id="1564" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1569" href="Data.Bool.Base.html#1569" class="Bound">f</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Data.Bool.Base.html#1562" class="Bound">t</a>
<a id="1575" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1578" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1584" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1589" href="Data.Bool.Base.html#1589" class="Bound">t</a> <a id="1591" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1596" href="Data.Bool.Base.html#1596" class="Bound">f</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Data.Bool.Base.html#1596" class="Bound">f</a>
</pre></body></html>


==> anc/html/Data.Bool.ListAction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Bool.ListAction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Booleans: conjunction and disjunction of lists</a>
<a id="156" class="Comment">--</a>
<a id="159" class="Comment">-- Issue #2553: this is a compatibility stub module,</a>
<a id="212" class="Comment">-- ahead of a more thorough refactoring in terms of</a>
<a id="264" class="Comment">-- `Data.List.Effectful.Foldable.foldmap`.</a>
<a id="307" class="Comment">------------------------------------------------------------------------</a>

<a id="381" class="Symbol">{-#</a> <a id="385" class="Keyword">OPTIONS</a> <a id="393" class="Pragma">--cubical-compatible</a> <a id="414" class="Pragma">--safe</a> <a id="421" class="Symbol">#-}</a>

<a id="426" class="Keyword">module</a> <a id="433" href="Data.Bool.ListAction.html" class="Module">Data.Bool.ListAction</a> <a id="454" class="Keyword">where</a>

<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="488" class="Keyword">using</a> <a id="494" class="Symbol">(</a><a id="495" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="499" class="Symbol">;</a> <a id="501" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="504" class="Symbol">;</a> <a id="506" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="509" class="Symbol">;</a> <a id="511" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="515" class="Symbol">;</a> <a id="517" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="562" class="Symbol">;</a> <a id="564" href="Data.List.Base.html#1612" class="Function">map</a><a id="567" class="Symbol">;</a> <a id="569" href="Data.List.Base.html#4126" class="Function">foldr</a><a id="574" class="Symbol">)</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Function.Base.html" class="Module">Function.Base</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="612" class="Symbol">)</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Level.html" class="Module">Level</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="644" class="Symbol">)</a>

<a id="647" class="Keyword">private</a>
  <a id="657" class="Keyword">variable</a>
    <a id="670" href="Data.Bool.ListAction.html#670" class="Generalizable">a</a> <a id="672" class="Symbol">:</a> <a id="674" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="684" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="686" class="Symbol">:</a> <a id="688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="692" href="Data.Bool.ListAction.html#670" class="Generalizable">a</a>


<a id="696" class="Comment">------------------------------------------------------------------------</a>
<a id="769" class="Comment">-- Definitions</a>

<a id="and"></a><a id="785" href="Data.Bool.ListAction.html#785" class="Function">and</a> <a id="789" class="Symbol">:</a> <a id="791" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="796" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="801" class="Symbol">→</a> <a id="803" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="808" href="Data.Bool.ListAction.html#785" class="Function">and</a> <a id="812" class="Symbol">=</a> <a id="814" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="820" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="824" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="or"></a><a id="830" href="Data.Bool.ListAction.html#830" class="Function">or</a> <a id="833" class="Symbol">:</a> <a id="835" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="840" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="845" class="Symbol">→</a> <a id="847" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="852" href="Data.Bool.ListAction.html#830" class="Function">or</a> <a id="855" class="Symbol">=</a> <a id="857" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="863" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="867" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="any"></a><a id="874" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="878" class="Symbol">:</a> <a id="880" class="Symbol">(</a><a id="881" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="898" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="900" class="Symbol">→</a> <a id="902" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="907" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="911" href="Data.Bool.ListAction.html#911" class="Bound">p</a> <a id="913" class="Symbol">=</a> <a id="915" href="Data.Bool.ListAction.html#830" class="Function">or</a> <a id="918" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="920" href="Data.List.Base.html#1612" class="Function">map</a> <a id="924" href="Data.Bool.ListAction.html#911" class="Bound">p</a>

<a id="all"></a><a id="927" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="931" class="Symbol">:</a> <a id="933" class="Symbol">(</a><a id="934" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="936" class="Symbol">→</a> <a id="938" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">→</a> <a id="946" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="951" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="953" class="Symbol">→</a> <a id="955" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="960" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="964" href="Data.Bool.ListAction.html#964" class="Bound">p</a> <a id="966" class="Symbol">=</a> <a id="968" href="Data.Bool.ListAction.html#785" class="Function">and</a> <a id="972" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="974" href="Data.List.Base.html#1612" class="Function">map</a> <a id="978" href="Data.Bool.ListAction.html#964" class="Bound">p</a>
</pre></body></html>


==> anc/html/Data.Bool.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Bool.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="278" class="Keyword">where</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="314" class="Keyword">using</a> <a id="320" class="Symbol">(</a><a id="321" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="337" class="Symbol">;</a> <a id="339" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="343" class="Symbol">;</a> <a id="345" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a>
        <a id="371" class="Symbol">;</a> <a id="373" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a><a id="400" class="Symbol">;</a> <a id="402" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="421" class="Symbol">;</a> <a id="423" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
  <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="492" class="Symbol">;</a> <a id="494" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="513" class="Symbol">;</a> <a id="515" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a><a id="529" class="Symbol">;</a> <a id="531" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">import</a> <a id="551" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a> <a id="593" class="Symbol">as</a> <a id="596" class="Module">BooleanAlgebraProperties</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
  <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="661" class="Symbol">;</a> <a id="663" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="667" class="Symbol">;</a> <a id="669" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="674" class="Symbol">;</a> <a id="676" href="Data.Bool.Base.html#951" class="Function">not</a><a id="679" class="Symbol">;</a> <a id="681" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="684" class="Symbol">;</a> <a id="686" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="689" class="Symbol">;</a> <a id="691" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="697" class="Symbol">;</a> <a id="699" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="712" class="Symbol">;</a> <a id="714" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="715" class="Symbol">;</a> <a id="717" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a><a id="720" class="Symbol">;</a> <a id="722" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
        <a id="734" class="Symbol">;</a> <a id="736" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a><a id="739" class="Symbol">;</a> <a id="741" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a><a id="744" class="Symbol">;</a> <a id="746" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a><a id="749" class="Symbol">)</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="781" class="Keyword">using</a> <a id="787" class="Symbol">(</a><a id="788" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="791" class="Symbol">;</a> <a id="793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="796" class="Symbol">;</a> <a id="798" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="803" class="Symbol">;</a> <a id="805" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="810" class="Symbol">)</a>
<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="838" class="Keyword">using</a> <a id="844" class="Symbol">(</a><a id="845" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="848" class="Symbol">;</a> <a id="850" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="854" class="Symbol">;</a> <a id="856" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="860" class="Symbol">;</a> <a id="862" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="867" class="Symbol">)</a>
<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Function.Base.html" class="Module">Function.Base</a> <a id="895" class="Keyword">using</a> <a id="901" class="Symbol">(</a><a id="902" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="907" class="Symbol">;</a> <a id="909" href="Function.Base.html#725" class="Function">const</a><a id="914" class="Symbol">;</a> <a id="916" href="Function.Base.html#704" class="Function">id</a><a id="918" class="Symbol">)</a>
<a id="920" class="Keyword">open</a> <a id="925" class="Keyword">import</a> <a id="932" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="949" class="Keyword">hiding</a> <a id="956" class="Symbol">(</a><a id="957" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="964" class="Symbol">;</a> <a id="966" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="977" class="Symbol">;</a> <a id="979" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="991" class="Symbol">)</a>
<a id="993" class="Keyword">open</a> <a id="998" class="Keyword">import</a> <a id="1005" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="1037" class="Symbol">;</a> <a id="1039" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a><a id="1050" class="Symbol">;</a> <a id="1052" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="1055" class="Symbol">)</a>
<a id="1057" class="Keyword">open</a> <a id="1062" class="Keyword">import</a> <a id="1069" href="Level.html" class="Module">Level</a> <a id="1075" class="Keyword">using</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Level.html#521" class="Function">0ℓ</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1091" class="Symbol">)</a>
<a id="1093" class="Keyword">open</a> <a id="1098" class="Keyword">import</a> <a id="1105" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1145" class="Symbol">;</a> <a id="1147" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="1160" class="Symbol">;</a> <a id="1162" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1167" class="Symbol">;</a>
  <a id="1171" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1179" class="Symbol">;</a> <a id="1181" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1187" class="Symbol">;</a> <a id="1189" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1225" class="Symbol">;</a> <a id="1227" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1237" class="Symbol">)</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1272" class="Keyword">using</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1282" class="Symbol">)</a>
<a id="1284" class="Keyword">open</a> <a id="1289" class="Keyword">import</a> <a id="1296" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="1325" class="Keyword">using</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="1342" class="Symbol">;</a> <a id="1344" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="1358" class="Symbol">;</a> <a id="1360" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="1372" class="Symbol">;</a> <a id="1374" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a>
        <a id="1398" class="Symbol">;</a> <a id="1400" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="1420" class="Symbol">;</a> <a id="1422" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="1440" class="Symbol">)</a>
<a id="1442" class="Keyword">open</a> <a id="1447" class="Keyword">import</a> <a id="1454" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1480" class="Keyword">using</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1493" class="Symbol">;</a> <a id="1495" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1504" class="Symbol">;</a> <a id="1506" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1511" class="Symbol">;</a> <a id="1513" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1521" class="Symbol">;</a> <a id="1523" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1533" class="Symbol">;</a> <a id="1535" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a>
        <a id="1557" class="Symbol">;</a> <a id="1559" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1577" class="Symbol">;</a> <a id="1579" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1595" class="Symbol">)</a>
<a id="1597" class="Keyword">open</a> <a id="1602" class="Keyword">import</a> <a id="1609" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1639" class="Keyword">using</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1655" class="Symbol">;</a> <a id="1657" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1675" class="Symbol">;</a> <a id="1677" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1686" class="Symbol">;</a> <a id="1688" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1698" class="Symbol">;</a> <a id="1700" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1722" class="Symbol">;</a> <a id="1724" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="1731" class="Symbol">;</a> <a id="1733" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="1740" class="Symbol">;</a> <a id="1742" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1747" class="Symbol">;</a> <a id="1749" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="1760" class="Symbol">;</a> <a id="1762" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1773" class="Symbol">;</a> <a id="1775" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1785" class="Symbol">;</a> <a id="1787" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a>
        <a id="1801" class="Symbol">;</a> <a id="1803" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1815" class="Symbol">;</a> <a id="1817" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1821" class="Symbol">;</a> <a id="1823" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1827" class="Symbol">;</a> <a id="1829" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1833" class="Symbol">;</a> <a id="1835" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1846" class="Symbol">)</a>
<a id="1848" class="Keyword">open</a> <a id="1853" class="Keyword">import</a> <a id="1860" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1905" class="Keyword">using</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1915" class="Symbol">;</a> <a id="1917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1921" class="Symbol">;</a> <a id="1923" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1926" class="Symbol">;</a> <a id="1928" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1932" class="Symbol">;</a> <a id="1934" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1939" class="Symbol">;</a> <a id="1941" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1946" class="Symbol">;</a> <a id="1948" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1953" class="Symbol">;</a> <a id="1955" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1958" class="Symbol">)</a>
<a id="1960" class="Keyword">open</a> <a id="1965" class="Keyword">import</a> <a id="1972" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="2023" class="Keyword">using</a> <a id="2029" class="Symbol">(</a><a id="2030" class="Keyword">module</a> <a id="2037" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2048" class="Symbol">;</a> <a id="2050" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="2056" class="Symbol">;</a> <a id="2058" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="2067" class="Symbol">;</a> <a id="2069" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="2082" class="Symbol">)</a>
<a id="2084" class="Keyword">open</a> <a id="2089" class="Keyword">import</a> <a id="2096" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="2130" class="Keyword">using</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="2141" class="Symbol">;</a> <a id="2143" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2146" class="Symbol">;</a> <a id="2148" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2150" class="Symbol">;</a> <a id="2152" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="2164" class="Symbol">;</a> <a id="2166" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a><a id="2175" class="Symbol">)</a>
<a id="2177" class="Keyword">open</a> <a id="2182" class="Keyword">import</a> <a id="2189" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2220" class="Keyword">using</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2240" class="Symbol">)</a>
<a id="2242" class="Keyword">import</a> <a id="2249" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2264" class="Symbol">as</a> <a id="2267" class="Module">U</a>

<a id="2270" class="Keyword">open</a> <a id="2275" class="Keyword">import</a> <a id="2282" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="2302" class="Symbol">{</a><a id="2303" class="Argument">A</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2311" class="Symbol">}</a> <a id="2313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2317" class="Keyword">open</a> <a id="2322" class="Keyword">import</a> <a id="2329" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="2348" class="Symbol">{</a><a id="2349" class="Argument">A</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2357" class="Symbol">}</a> <a id="2359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2363" class="Keyword">open</a> <a id="2368" class="Keyword">import</a> <a id="2375" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="2402" class="Symbol">{</a><a id="2403" class="Argument">A</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2411" class="Symbol">}</a> <a id="2413" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="2418" class="Keyword">open</a> <a id="2423" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2436" class="Keyword">private</a>
  <a id="2446" class="Keyword">variable</a>
    <a id="2459" href="Data.Bool.Properties.html#2459" class="Generalizable">a</a> <a id="2461" href="Data.Bool.Properties.html#2461" class="Generalizable">b</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2475" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2483" href="Data.Bool.Properties.html#2459" class="Generalizable">a</a>
    <a id="2489" href="Data.Bool.Properties.html#2489" class="Generalizable">B</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2497" href="Data.Bool.Properties.html#2461" class="Generalizable">b</a>

<a id="2500" class="Comment">------------------------------------------------------------------------</a>
<a id="2573" class="Comment">-- Properties of _≡_</a>

<a id="2595" class="Keyword">infix</a> <a id="2601" class="Number">4</a> <a id="2603" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="2608" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2632" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="2637" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2643" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2645" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2651" class="Symbol">=</a> <a id="2653" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2662" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2668" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2670" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2682" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2687" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2693" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2695" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2706" class="Symbol">λ()</a>
<a id="2710" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2716" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2718" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2724" class="Symbol">=</a> <a id="2726" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2729" class="Symbol">λ()</a>

<a id="≡-setoid"></a><a id="2734" href="Data.Bool.Properties.html#2734" class="Function">≡-setoid</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2752" href="Level.html#521" class="Function">0ℓ</a> <a id="2755" href="Level.html#521" class="Function">0ℓ</a>
<a id="2758" href="Data.Bool.Properties.html#2734" class="Function">≡-setoid</a> <a id="2767" class="Symbol">=</a> <a id="2769" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2776" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="≡-decSetoid"></a><a id="2782" href="Data.Bool.Properties.html#2782" class="Function">≡-decSetoid</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2806" href="Level.html#521" class="Function">0ℓ</a> <a id="2809" href="Level.html#521" class="Function">0ℓ</a>
<a id="2812" href="Data.Bool.Properties.html#2782" class="Function">≡-decSetoid</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="2836" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a>

<a id="2841" class="Comment">------------------------------------------------------------------------</a>
<a id="2914" class="Comment">-- Properties of _≤_</a>

<a id="2936" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="2962" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a> <a id="2974" class="Symbol">:</a> <a id="2976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2980" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2982" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="2986" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a> <a id="2998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-refl"></a><a id="3010" href="Data.Bool.Properties.html#3010" class="Function">≤-refl</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3029" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3033" href="Data.Bool.Properties.html#3010" class="Function">≤-refl</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a> <a id="3054" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="3060" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a> <a id="3068" class="Symbol">:</a> <a id="3070" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3081" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3085" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a> <a id="3093" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3097" href="Data.Bool.Properties.html#3097" class="Bound">p</a>   <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Bool.Properties.html#3097" class="Bound">p</a>
<a id="3105" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a> <a id="3113" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3117" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>

<a id="≤-antisym"></a><a id="3128" href="Data.Bool.Properties.html#3128" class="Function">≤-antisym</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3154" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3158" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3162" href="Data.Bool.Properties.html#3128" class="Function">≤-antisym</a> <a id="3172" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3176" class="Symbol">_</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-minimum"></a><a id="3186" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3196" class="Symbol">:</a> <a id="3198" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3206" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="3210" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3216" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3226" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>
<a id="3238" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3248" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3254" class="Symbol">=</a> <a id="3256" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>

<a id="≤-maximum"></a><a id="3261" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3281" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="3285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3290" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3300" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>
<a id="3312" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3322" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3328" class="Symbol">=</a> <a id="3330" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-total"></a><a id="3335" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3351" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3355" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a> <a id="3363" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3369" href="Data.Bool.Properties.html#3369" class="Bound">b</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3389" href="Data.Bool.Properties.html#3369" class="Bound">b</a><a id="3390" class="Symbol">)</a>
<a id="3392" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a> <a id="3400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3406" href="Data.Bool.Properties.html#3406" class="Bound">b</a> <a id="3408" class="Symbol">=</a> <a id="3410" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3426" href="Data.Bool.Properties.html#3406" class="Bound">b</a><a id="3427" class="Symbol">)</a>

<a id="3430" class="Keyword">infix</a> <a id="3436" class="Number">4</a> <a id="3438" href="Data.Bool.Properties.html#3444" class="Function Operator">_≤?_</a>

<a id="_≤?_"></a><a id="3444" href="Data.Bool.Properties.html#3444" class="Function Operator">_≤?_</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3461" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3471" href="Data.Bool.Properties.html#3444" class="Function Operator">≤?</a> <a id="3474" href="Data.Bool.Properties.html#3474" class="Bound">b</a>     <a id="3480" class="Symbol">=</a> <a id="3482" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3497" href="Data.Bool.Properties.html#3474" class="Bound">b</a><a id="3498" class="Symbol">)</a>
<a id="3500" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3506" href="Data.Bool.Properties.html#3444" class="Function Operator">≤?</a> <a id="3509" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3520" class="Symbol">λ</a> <a id="3522" class="Symbol">()</a>
<a id="3525" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3531" href="Data.Bool.Properties.html#3444" class="Function Operator">≤?</a> <a id="3534" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3540" class="Symbol">=</a> <a id="3542" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3546" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-irrelevant"></a><a id="3551" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="3577" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3581" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3594" class="Symbol">{_}</a>     <a id="3602" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3606" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3610" class="Symbol">=</a> <a id="3612" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3617" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3630" class="Symbol">{</a><a id="3631" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3636" class="Symbol">}</a> <a id="3638" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3642" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3646" class="Symbol">=</a> <a id="3648" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3653" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3666" class="Symbol">{</a><a id="3667" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3671" class="Symbol">}</a>  <a id="3674" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3678" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3682" class="Symbol">=</a> <a id="3684" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3690" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="3705" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3735" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3739" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a> <a id="3752" class="Symbol">=</a> <a id="3754" class="Keyword">record</a>
  <a id="3763" class="Symbol">{</a> <a id="3765" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="3797" class="Symbol">;</a> <a id="3799" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3813" class="Symbol">=</a> <a id="3815" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a>
  <a id="3829" class="Symbol">;</a> <a id="3831" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3845" class="Symbol">=</a> <a id="3847" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a>
  <a id="3857" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="3860" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3898" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3902" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a> <a id="3919" class="Symbol">=</a> <a id="3921" class="Keyword">record</a>
  <a id="3930" class="Symbol">{</a> <a id="3932" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a>
  <a id="3960" class="Symbol">;</a> <a id="3962" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3973" class="Symbol">=</a> <a id="3975" href="Data.Bool.Properties.html#3128" class="Function">≤-antisym</a>
  <a id="3987" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="3990" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4020" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4024" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="4028" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a> <a id="4043" class="Symbol">=</a> <a id="4045" class="Keyword">record</a>
  <a id="4054" class="Symbol">{</a> <a id="4056" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a>
  <a id="4092" class="Symbol">;</a> <a id="4094" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4109" class="Symbol">=</a> <a id="4111" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a>
  <a id="4121" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="4124" href="Data.Bool.Properties.html#4124" class="Function">≤-isDecTotalOrder</a> <a id="4142" class="Symbol">:</a> <a id="4144" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4164" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="4168" href="Data.Bool.Properties.html#4124" class="Function">≤-isDecTotalOrder</a> <a id="4186" class="Symbol">=</a> <a id="4188" class="Keyword">record</a>
  <a id="4197" class="Symbol">{</a> <a id="4199" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a>
  <a id="4231" class="Symbol">;</a> <a id="4233" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="4246" class="Symbol">=</a> <a id="4248" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a>
  <a id="4254" class="Symbol">;</a> <a id="4256" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="4269" class="Symbol">=</a> <a id="4271" href="Data.Bool.Properties.html#3444" class="Function Operator">_≤?_</a>
  <a id="4278" class="Symbol">}</a>

<a id="4281" class="Comment">-- Bundles</a>

<a id="≤-poset"></a><a id="4293" href="Data.Bool.Properties.html#4293" class="Function">≤-poset</a> <a id="4301" class="Symbol">:</a> <a id="4303" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4309" href="Level.html#521" class="Function">0ℓ</a> <a id="4312" href="Level.html#521" class="Function">0ℓ</a> <a id="4315" href="Level.html#521" class="Function">0ℓ</a>
<a id="4318" href="Data.Bool.Properties.html#4293" class="Function">≤-poset</a> <a id="4326" class="Symbol">=</a> <a id="4328" class="Keyword">record</a>
  <a id="4337" class="Symbol">{</a> <a id="4339" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4354" class="Symbol">=</a> <a id="4356" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a>
  <a id="4375" class="Symbol">}</a>

<a id="≤-preorder"></a><a id="4378" href="Data.Bool.Properties.html#4378" class="Function">≤-preorder</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4400" href="Level.html#521" class="Function">0ℓ</a> <a id="4403" href="Level.html#521" class="Function">0ℓ</a> <a id="4406" href="Level.html#521" class="Function">0ℓ</a>
<a id="4409" href="Data.Bool.Properties.html#4378" class="Function">≤-preorder</a> <a id="4420" class="Symbol">=</a> <a id="4422" class="Keyword">record</a>
  <a id="4431" class="Symbol">{</a> <a id="4433" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4444" class="Symbol">=</a> <a id="4446" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a>
  <a id="4461" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="4464" href="Data.Bool.Properties.html#4464" class="Function">≤-totalOrder</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="4490" href="Level.html#521" class="Function">0ℓ</a> <a id="4493" href="Level.html#521" class="Function">0ℓ</a> <a id="4496" href="Level.html#521" class="Function">0ℓ</a>
<a id="4499" href="Data.Bool.Properties.html#4464" class="Function">≤-totalOrder</a> <a id="4512" class="Symbol">=</a> <a id="4514" class="Keyword">record</a>
  <a id="4523" class="Symbol">{</a> <a id="4525" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a>
  <a id="4557" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="4560" href="Data.Bool.Properties.html#4560" class="Function">≤-decTotalOrder</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="4592" href="Level.html#521" class="Function">0ℓ</a> <a id="4595" href="Level.html#521" class="Function">0ℓ</a> <a id="4598" href="Level.html#521" class="Function">0ℓ</a>
<a id="4601" href="Data.Bool.Properties.html#4560" class="Function">≤-decTotalOrder</a> <a id="4617" class="Symbol">=</a> <a id="4619" class="Keyword">record</a>
  <a id="4628" class="Symbol">{</a> <a id="4630" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="4646" class="Symbol">=</a> <a id="4648" href="Data.Bool.Properties.html#4124" class="Function">≤-isDecTotalOrder</a>
  <a id="4668" class="Symbol">}</a>

<a id="4671" class="Comment">------------------------------------------------------------------------</a>
<a id="4744" class="Comment">-- Properties of _&lt;_</a>

<a id="4766" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="4792" href="Data.Bool.Properties.html#4792" class="Function">&lt;-irrefl</a> <a id="4801" class="Symbol">:</a> <a id="4803" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4819" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4823" href="Data.Bool.Properties.html#4792" class="Function">&lt;-irrefl</a> <a id="4832" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4837" class="Symbol">()</a>

<a id="&lt;-asym"></a><a id="4841" href="Data.Bool.Properties.html#4841" class="Function">&lt;-asym</a> <a id="4848" class="Symbol">:</a> <a id="4850" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4861" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4865" href="Data.Bool.Properties.html#4841" class="Function">&lt;-asym</a> <a id="4872" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4876" class="Symbol">()</a>

<a id="&lt;-trans"></a><a id="4880" href="Data.Bool.Properties.html#4880" class="Function">&lt;-trans</a> <a id="4888" class="Symbol">:</a> <a id="4890" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4901" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4905" href="Data.Bool.Properties.html#4880" class="Function">&lt;-trans</a> <a id="4913" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4917" class="Symbol">()</a>

<a id="&lt;-transʳ"></a><a id="4921" href="Data.Bool.Properties.html#4921" class="Function">&lt;-transʳ</a> <a id="4930" class="Symbol">:</a> <a id="4932" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4938" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="4942" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="4946" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4950" href="Data.Bool.Properties.html#4921" class="Function">&lt;-transʳ</a> <a id="4959" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="4963" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-transˡ"></a><a id="4974" href="Data.Bool.Properties.html#4974" class="Function">&lt;-transˡ</a> <a id="4983" class="Symbol">:</a> <a id="4985" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4991" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="4995" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="4999" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5003" href="Data.Bool.Properties.html#4974" class="Function">&lt;-transˡ</a> <a id="5012" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5016" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-cmp"></a><a id="5027" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5033" class="Symbol">:</a> <a id="5035" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5052" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5056" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5062" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5068" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5074" class="Symbol">=</a> <a id="5076" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5081" class="Symbol">(λ())</a> <a id="5087" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="5093" class="Symbol">(λ())</a>
<a id="5099" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5105" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5111" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5117" class="Symbol">=</a> <a id="5119" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5124" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>   <a id="5130" class="Symbol">(λ())</a> <a id="5136" class="Symbol">(λ())</a>
<a id="5142" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5148" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5154" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5167" class="Symbol">(λ())</a> <a id="5173" class="Symbol">(λ())</a> <a id="5179" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>
<a id="5183" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5189" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5195" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5201" class="Symbol">=</a> <a id="5203" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5208" class="Symbol">(λ())</a> <a id="5214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="5220" class="Symbol">(λ())</a>

<a id="5227" class="Keyword">infix</a> <a id="5233" class="Number">4</a> <a id="5235" href="Data.Bool.Properties.html#5241" class="Function Operator">_&lt;?_</a>

<a id="_&lt;?_"></a><a id="5241" href="Data.Bool.Properties.html#5241" class="Function Operator">_&lt;?_</a> <a id="5246" class="Symbol">:</a> <a id="5248" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5258" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5262" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5268" href="Data.Bool.Properties.html#5241" class="Function Operator">&lt;?</a> <a id="5271" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5283" class="Symbol">(λ())</a>
<a id="5289" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5295" href="Data.Bool.Properties.html#5241" class="Function Operator">&lt;?</a> <a id="5298" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5304" class="Symbol">=</a> <a id="5306" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5310" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>
<a id="5314" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5320" href="Data.Bool.Properties.html#5241" class="Function Operator">&lt;?</a> <a id="5323" class="Symbol">_</a>     <a id="5329" class="Symbol">=</a> <a id="5331" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5335" class="Symbol">(λ())</a>

<a id="&lt;-resp₂-≡"></a><a id="5342" href="Data.Bool.Properties.html#5342" class="Function">&lt;-resp₂-≡</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="5358" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5372" href="Data.Bool.Properties.html#5342" class="Function">&lt;-resp₂-≡</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5390" class="Symbol">(_</a> <a id="5393" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;_</a><a id="5395" class="Symbol">)</a> <a id="5397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5399" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;</a> <a id="5409" class="Symbol">_)</a>

<a id="&lt;-irrelevant"></a><a id="5413" href="Data.Bool.Properties.html#5413" class="Function">&lt;-irrelevant</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="5439" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5443" href="Data.Bool.Properties.html#5413" class="Function">&lt;-irrelevant</a> <a id="5456" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5460" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5464" class="Symbol">=</a> <a id="5466" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-wellFounded"></a><a id="5472" href="Data.Bool.Properties.html#5472" class="Function">&lt;-wellFounded</a> <a id="5486" class="Symbol">:</a> <a id="5488" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5500" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5504" href="Data.Bool.Properties.html#5472" class="Function">&lt;-wellFounded</a> <a id="5518" class="Symbol">_</a> <a id="5520" class="Symbol">=</a> <a id="5522" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5526" href="Data.Bool.Properties.html#5544" class="Function">&lt;-acc</a>
  <a id="5534" class="Keyword">where</a>
    <a id="5544" href="Data.Bool.Properties.html#5544" class="Function">&lt;-acc</a> <a id="5550" class="Symbol">:</a> <a id="5552" class="Symbol">∀</a> <a id="5554" class="Symbol">{</a><a id="5555" href="Data.Bool.Properties.html#5555" class="Bound">x</a> <a id="5557" href="Data.Bool.Properties.html#5557" class="Bound">y</a><a id="5558" class="Symbol">}</a> <a id="5560" class="Symbol">→</a> <a id="5562" href="Data.Bool.Properties.html#5557" class="Bound">y</a> <a id="5564" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;</a> <a id="5566" href="Data.Bool.Properties.html#5555" class="Bound">x</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5574" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="5578" href="Data.Bool.Properties.html#5557" class="Bound">y</a>
    <a id="5584" href="Data.Bool.Properties.html#5544" class="Function">&lt;-acc</a> <a id="5590" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5600" class="Symbol">λ</a> <a id="5602" class="Symbol">()</a>

<a id="5606" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="5621" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5667" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5671" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5675" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a> <a id="5698" class="Symbol">=</a> <a id="5700" class="Keyword">record</a>
  <a id="5709" class="Symbol">{</a> <a id="5711" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5725" class="Symbol">=</a> <a id="5727" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5743" class="Symbol">;</a> <a id="5745" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5759" class="Symbol">=</a> <a id="5761" href="Data.Bool.Properties.html#4792" class="Function">&lt;-irrefl</a>
  <a id="5772" class="Symbol">;</a> <a id="5774" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5788" class="Symbol">=</a> <a id="5790" href="Data.Bool.Properties.html#4880" class="Function">&lt;-trans</a>
  <a id="5800" class="Symbol">;</a> <a id="5802" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5816" class="Symbol">=</a> <a id="5818" href="Data.Bool.Properties.html#5342" class="Function">&lt;-resp₂-≡</a>
  <a id="5830" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="5833" href="Data.Bool.Properties.html#5833" class="Function">&lt;-isStrictTotalOrder</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5875" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5879" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5883" href="Data.Bool.Properties.html#5833" class="Function">&lt;-isStrictTotalOrder</a> <a id="5904" class="Symbol">=</a> <a id="5906" class="Keyword">record</a>
  <a id="5915" class="Symbol">{</a> <a id="5917" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5938" class="Symbol">=</a> <a id="5940" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="5965" class="Symbol">;</a> <a id="5967" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5988" class="Symbol">=</a> <a id="5990" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a>
  <a id="5998" class="Symbol">}</a>

<a id="6001" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="6013" href="Data.Bool.Properties.html#6013" class="Function">&lt;-strictPartialOrder</a> <a id="6034" class="Symbol">:</a> <a id="6036" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6055" href="Level.html#521" class="Function">0ℓ</a> <a id="6058" href="Level.html#521" class="Function">0ℓ</a> <a id="6061" href="Level.html#521" class="Function">0ℓ</a>
<a id="6064" href="Data.Bool.Properties.html#6013" class="Function">&lt;-strictPartialOrder</a> <a id="6085" class="Symbol">=</a> <a id="6087" class="Keyword">record</a>
  <a id="6096" class="Symbol">{</a> <a id="6098" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6119" class="Symbol">=</a> <a id="6121" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="6146" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="6149" href="Data.Bool.Properties.html#6149" class="Function">&lt;-strictTotalOrder</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6187" href="Level.html#521" class="Function">0ℓ</a> <a id="6190" href="Level.html#521" class="Function">0ℓ</a> <a id="6193" href="Level.html#521" class="Function">0ℓ</a>
<a id="6196" href="Data.Bool.Properties.html#6149" class="Function">&lt;-strictTotalOrder</a> <a id="6215" class="Symbol">=</a> <a id="6217" class="Keyword">record</a>
  <a id="6226" class="Symbol">{</a> <a id="6228" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="6247" class="Symbol">=</a> <a id="6249" href="Data.Bool.Properties.html#5833" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="6272" class="Symbol">}</a>

<a id="6275" class="Comment">------------------------------------------------------------------------</a>
<a id="6348" class="Comment">-- Properties of _∨_</a>

<a id="∨-assoc"></a><a id="6370" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a> <a id="6378" class="Symbol">:</a> <a id="6380" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="6392" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6396" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a> <a id="6404" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6410" href="Data.Bool.Properties.html#6410" class="Bound">y</a> <a id="6412" href="Data.Bool.Properties.html#6412" class="Bound">z</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6421" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a> <a id="6429" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6435" href="Data.Bool.Properties.html#6435" class="Bound">y</a> <a id="6437" href="Data.Bool.Properties.html#6437" class="Bound">z</a> <a id="6439" class="Symbol">=</a> <a id="6441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-comm"></a><a id="6447" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6454" class="Symbol">:</a> <a id="6456" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="6468" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6472" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6479" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6485" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6491" class="Symbol">=</a> <a id="6493" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6498" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6505" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6511" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6517" class="Symbol">=</a> <a id="6519" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6524" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6531" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6537" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6543" class="Symbol">=</a> <a id="6545" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6550" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6557" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6563" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6569" class="Symbol">=</a> <a id="6571" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityˡ"></a><a id="6577" href="Data.Bool.Properties.html#6577" class="Function">∨-identityˡ</a> <a id="6589" class="Symbol">:</a> <a id="6591" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="6604" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6610" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6614" href="Data.Bool.Properties.html#6577" class="Function">∨-identityˡ</a> <a id="6626" class="Symbol">_</a> <a id="6628" class="Symbol">=</a> <a id="6630" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityʳ"></a><a id="6636" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a> <a id="6648" class="Symbol">:</a> <a id="6650" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="6664" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6670" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6674" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a> <a id="6686" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6692" class="Symbol">=</a> <a id="6694" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6699" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a> <a id="6711" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6717" class="Symbol">=</a> <a id="6719" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identity"></a><a id="6725" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a> <a id="6736" class="Symbol">:</a> <a id="6738" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="6747" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6753" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6757" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a> <a id="6768" class="Symbol">=</a> <a id="6770" href="Data.Bool.Properties.html#6577" class="Function">∨-identityˡ</a> <a id="6782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6784" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a>

<a id="∨-zeroˡ"></a><a id="6797" href="Data.Bool.Properties.html#6797" class="Function">∨-zeroˡ</a> <a id="6805" class="Symbol">:</a> <a id="6807" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="6816" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6821" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6825" href="Data.Bool.Properties.html#6797" class="Function">∨-zeroˡ</a> <a id="6833" class="Symbol">_</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zeroʳ"></a><a id="6843" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a> <a id="6851" class="Symbol">:</a> <a id="6853" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="6863" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6868" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6872" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a> <a id="6880" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6886" class="Symbol">=</a> <a id="6888" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6893" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a> <a id="6901" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6907" class="Symbol">=</a> <a id="6909" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zero"></a><a id="6915" href="Data.Bool.Properties.html#6915" class="Function">∨-zero</a> <a id="6922" class="Symbol">:</a> <a id="6924" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="6929" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6934" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6938" href="Data.Bool.Properties.html#6915" class="Function">∨-zero</a> <a id="6945" class="Symbol">=</a> <a id="6947" href="Data.Bool.Properties.html#6797" class="Function">∨-zeroˡ</a> <a id="6955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6957" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a>

<a id="∨-inverseˡ"></a><a id="6966" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="6977" class="Symbol">:</a> <a id="6979" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6991" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6996" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7000" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7004" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7015" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7021" class="Symbol">=</a> <a id="7023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7028" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7039" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7045" class="Symbol">=</a> <a id="7047" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-inverseʳ"></a><a id="7053" href="Data.Bool.Properties.html#7053" class="Function">∨-inverseʳ</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="7079" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7084" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7088" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7092" href="Data.Bool.Properties.html#7053" class="Function">∨-inverseʳ</a> <a id="7103" href="Data.Bool.Properties.html#7103" class="Bound">x</a> <a id="7105" class="Symbol">=</a> <a id="7107" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="7114" href="Data.Bool.Properties.html#7103" class="Bound">x</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7121" href="Data.Bool.Properties.html#7103" class="Bound">x</a><a id="7122" class="Symbol">)</a> <a id="7124" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7126" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7132" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7134" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7145" href="Data.Bool.Properties.html#7103" class="Bound">x</a>

<a id="∨-inverse"></a><a id="7148" href="Data.Bool.Properties.html#7148" class="Function">∨-inverse</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="7168" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7173" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7177" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7181" href="Data.Bool.Properties.html#7148" class="Function">∨-inverse</a> <a id="7191" class="Symbol">=</a> <a id="7193" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7206" href="Data.Bool.Properties.html#7053" class="Function">∨-inverseʳ</a>

<a id="∨-idem"></a><a id="7218" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a> <a id="7225" class="Symbol">:</a> <a id="7227" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="7238" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7242" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a> <a id="7249" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7255" class="Symbol">=</a> <a id="7257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7262" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a> <a id="7269" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7275" class="Symbol">=</a> <a id="7277" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-sel"></a><a id="7283" href="Data.Bool.Properties.html#7283" class="Function">∨-sel</a> <a id="7289" class="Symbol">:</a> <a id="7291" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="7301" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7305" href="Data.Bool.Properties.html#7283" class="Function">∨-sel</a> <a id="7311" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7317" href="Data.Bool.Properties.html#7317" class="Bound">y</a> <a id="7319" class="Symbol">=</a> <a id="7321" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7326" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7331" href="Data.Bool.Properties.html#7283" class="Function">∨-sel</a> <a id="7337" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7342" href="Data.Bool.Properties.html#7342" class="Bound">y</a>  <a id="7345" class="Symbol">=</a> <a id="7347" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7352" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalˡ"></a><a id="7358" href="Data.Bool.Properties.html#7358" class="Function">∨-conicalˡ</a> <a id="7369" class="Symbol">:</a> <a id="7371" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="7383" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7389" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7393" href="Data.Bool.Properties.html#7358" class="Function">∨-conicalˡ</a> <a id="7404" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7410" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7416" class="Symbol">_</a> <a id="7418" class="Symbol">=</a> <a id="7420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalʳ"></a><a id="7426" href="Data.Bool.Properties.html#7426" class="Function">∨-conicalʳ</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="7452" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7458" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7462" href="Data.Bool.Properties.html#7426" class="Function">∨-conicalʳ</a> <a id="7473" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7479" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7485" class="Symbol">_</a> <a id="7487" class="Symbol">=</a> <a id="7489" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conical"></a><a id="7495" href="Data.Bool.Properties.html#7495" class="Function">∨-conical</a> <a id="7505" class="Symbol">:</a> <a id="7507" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="7515" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7521" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7525" href="Data.Bool.Properties.html#7495" class="Function">∨-conical</a> <a id="7535" class="Symbol">=</a> <a id="7537" href="Data.Bool.Properties.html#7358" class="Function">∨-conicalˡ</a> <a id="7548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7550" href="Data.Bool.Properties.html#7426" class="Function">∨-conicalʳ</a>

<a id="∨-isMagma"></a><a id="7562" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a> <a id="7572" class="Symbol">:</a> <a id="7574" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="7582" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7586" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a> <a id="7596" class="Symbol">=</a> <a id="7598" class="Keyword">record</a>
  <a id="7607" class="Symbol">{</a> <a id="7609" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="7623" class="Symbol">=</a> <a id="7625" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="7641" class="Symbol">;</a> <a id="7643" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="7657" class="Symbol">=</a> <a id="7659" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="7665" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="7671" class="Symbol">}</a>

<a id="∨-magma"></a><a id="7674" href="Data.Bool.Properties.html#7674" class="Function">∨-magma</a> <a id="7682" class="Symbol">:</a> <a id="7684" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7690" href="Level.html#521" class="Function">0ℓ</a> <a id="7693" href="Level.html#521" class="Function">0ℓ</a>
<a id="7696" href="Data.Bool.Properties.html#7674" class="Function">∨-magma</a> <a id="7704" class="Symbol">=</a> <a id="7706" class="Keyword">record</a>
  <a id="7715" class="Symbol">{</a> <a id="7717" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7725" class="Symbol">=</a> <a id="7727" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a>
  <a id="7739" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="7742" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a> <a id="7756" class="Symbol">:</a> <a id="7758" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="7770" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7774" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a> <a id="7788" class="Symbol">=</a> <a id="7790" class="Keyword">record</a>
  <a id="7799" class="Symbol">{</a> <a id="7801" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="7809" class="Symbol">=</a> <a id="7811" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a>
  <a id="7823" class="Symbol">;</a> <a id="7825" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="7833" class="Symbol">=</a> <a id="7835" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a>
  <a id="7845" class="Symbol">}</a>

<a id="∨-semigroup"></a><a id="7848" href="Data.Bool.Properties.html#7848" class="Function">∨-semigroup</a> <a id="7860" class="Symbol">:</a> <a id="7862" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7872" href="Level.html#521" class="Function">0ℓ</a> <a id="7875" href="Level.html#521" class="Function">0ℓ</a>
<a id="7878" href="Data.Bool.Properties.html#7848" class="Function">∨-semigroup</a> <a id="7890" class="Symbol">=</a> <a id="7892" class="Keyword">record</a>
  <a id="7901" class="Symbol">{</a> <a id="7903" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7915" class="Symbol">=</a> <a id="7917" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a>
  <a id="7933" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="7936" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a> <a id="7945" class="Symbol">:</a> <a id="7947" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="7954" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7958" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a> <a id="7967" class="Symbol">=</a> <a id="7969" class="Keyword">record</a>
  <a id="7978" class="Symbol">{</a> <a id="7980" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="7992" class="Symbol">=</a> <a id="7994" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a>
  <a id="8010" class="Symbol">;</a> <a id="8012" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="8024" class="Symbol">=</a> <a id="8026" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a>
  <a id="8035" class="Symbol">}</a>

<a id="∨-band"></a><a id="8038" href="Data.Bool.Properties.html#8038" class="Function">∨-band</a> <a id="8045" class="Symbol">:</a> <a id="8047" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="8052" href="Level.html#521" class="Function">0ℓ</a> <a id="8055" href="Level.html#521" class="Function">0ℓ</a>
<a id="8058" href="Data.Bool.Properties.html#8038" class="Function">∨-band</a> <a id="8065" class="Symbol">=</a> <a id="8067" class="Keyword">record</a>
  <a id="8076" class="Symbol">{</a> <a id="8078" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="8085" class="Symbol">=</a> <a id="8087" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a>
  <a id="8098" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="8101" href="Data.Bool.Properties.html#8101" class="Function">∨-isSemilattice</a> <a id="8117" class="Symbol">:</a> <a id="8119" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="8133" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="8137" href="Data.Bool.Properties.html#8101" class="Function">∨-isSemilattice</a> <a id="8153" class="Symbol">=</a> <a id="8155" class="Keyword">record</a>
  <a id="8164" class="Symbol">{</a> <a id="8166" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="8173" class="Symbol">=</a> <a id="8175" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a>
  <a id="8186" class="Symbol">;</a> <a id="8188" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="8195" class="Symbol">=</a> <a id="8197" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="8206" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="8209" href="Data.Bool.Properties.html#8209" class="Function">∨-semilattice</a> <a id="8223" class="Symbol">:</a> <a id="8225" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="8237" href="Level.html#521" class="Function">0ℓ</a> <a id="8240" href="Level.html#521" class="Function">0ℓ</a>
<a id="8243" href="Data.Bool.Properties.html#8209" class="Function">∨-semilattice</a> <a id="8257" class="Symbol">=</a> <a id="8259" class="Keyword">record</a>
  <a id="8268" class="Symbol">{</a> <a id="8270" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="8284" class="Symbol">=</a> <a id="8286" href="Data.Bool.Properties.html#8101" class="Function">∨-isSemilattice</a>
  <a id="8304" class="Symbol">}</a>

<a id="∨-isMonoid"></a><a id="8307" href="Data.Bool.Properties.html#8307" class="Function">∨-isMonoid</a> <a id="8318" class="Symbol">:</a> <a id="8320" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="8329" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8333" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8339" href="Data.Bool.Properties.html#8307" class="Function">∨-isMonoid</a> <a id="8350" class="Symbol">=</a> <a id="8352" class="Keyword">record</a>
  <a id="8361" class="Symbol">{</a> <a id="8363" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="8375" class="Symbol">=</a> <a id="8377" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a>
  <a id="8393" class="Symbol">;</a> <a id="8395" href="Algebra.Structures.html#4847" class="Field">identity</a> <a id="8404" class="Symbol">=</a> <a id="8406" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a>
  <a id="8419" class="Symbol">}</a>

<a id="∨-isCommutativeMonoid"></a><a id="8422" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a> <a id="8444" class="Symbol">:</a> <a id="8446" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="8466" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8470" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8476" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a> <a id="8498" class="Symbol">=</a> <a id="8500" class="Keyword">record</a>
  <a id="8509" class="Symbol">{</a> <a id="8511" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="8520" class="Symbol">=</a> <a id="8522" href="Data.Bool.Properties.html#8307" class="Function">∨-isMonoid</a>
  <a id="8535" class="Symbol">;</a> <a id="8537" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="8542" class="Symbol">=</a> <a id="8544" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="8553" class="Symbol">}</a>

<a id="∨-commutativeMonoid"></a><a id="8556" href="Data.Bool.Properties.html#8556" class="Function">∨-commutativeMonoid</a> <a id="8576" class="Symbol">:</a> <a id="8578" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="8596" href="Level.html#521" class="Function">0ℓ</a> <a id="8599" href="Level.html#521" class="Function">0ℓ</a>
<a id="8602" href="Data.Bool.Properties.html#8556" class="Function">∨-commutativeMonoid</a> <a id="8622" class="Symbol">=</a> <a id="8624" class="Keyword">record</a>
  <a id="8633" class="Symbol">{</a> <a id="8635" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8655" class="Symbol">=</a> <a id="8657" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a>
  <a id="8681" class="Symbol">}</a>

<a id="∨-isIdempotentCommutativeMonoid"></a><a id="8684" href="Data.Bool.Properties.html#8684" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8716" class="Symbol">:</a>
  <a id="8720" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="8750" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8754" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8760" href="Data.Bool.Properties.html#8684" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8792" class="Symbol">=</a> <a id="8794" class="Keyword">record</a>
  <a id="8803" class="Symbol">{</a> <a id="8805" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a>
  <a id="8851" class="Symbol">;</a> <a id="8853" href="Algebra.Structures.html#5990" class="Field">idem</a>                <a id="8873" class="Symbol">=</a> <a id="8875" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a>
  <a id="8884" class="Symbol">}</a>

<a id="∨-idempotentCommutativeMonoid"></a><a id="8887" href="Data.Bool.Properties.html#8887" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8917" class="Symbol">:</a> <a id="8919" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="8947" href="Level.html#521" class="Function">0ℓ</a> <a id="8950" href="Level.html#521" class="Function">0ℓ</a>
<a id="8953" href="Data.Bool.Properties.html#8887" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8983" class="Symbol">=</a> <a id="8985" class="Keyword">record</a>
  <a id="8994" class="Symbol">{</a> <a id="8996" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9026" class="Symbol">=</a> <a id="9028" href="Data.Bool.Properties.html#8684" class="Function">∨-isIdempotentCommutativeMonoid</a>
  <a id="9062" class="Symbol">}</a>

<a id="9065" class="Comment">------------------------------------------------------------------------</a>
<a id="9138" class="Comment">-- Properties of _∧_</a>

<a id="∧-assoc"></a><a id="9160" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a> <a id="9168" class="Symbol">:</a> <a id="9170" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9182" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9186" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a> <a id="9194" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9200" href="Data.Bool.Properties.html#9200" class="Bound">y</a> <a id="9202" href="Data.Bool.Properties.html#9202" class="Bound">z</a> <a id="9204" class="Symbol">=</a> <a id="9206" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9211" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a> <a id="9219" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9225" href="Data.Bool.Properties.html#9225" class="Bound">y</a> <a id="9227" href="Data.Bool.Properties.html#9227" class="Bound">z</a> <a id="9229" class="Symbol">=</a> <a id="9231" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-comm"></a><a id="9237" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9244" class="Symbol">:</a> <a id="9246" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9258" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9262" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9269" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9275" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9281" class="Symbol">=</a> <a id="9283" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9288" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9295" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9301" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9307" class="Symbol">=</a> <a id="9309" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9314" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9321" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9327" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9333" class="Symbol">=</a> <a id="9335" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9340" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9347" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9353" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9359" class="Symbol">=</a> <a id="9361" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityˡ"></a><a id="9367" href="Data.Bool.Properties.html#9367" class="Function">∧-identityˡ</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="9394" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9399" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9403" href="Data.Bool.Properties.html#9367" class="Function">∧-identityˡ</a> <a id="9415" class="Symbol">_</a> <a id="9417" class="Symbol">=</a> <a id="9419" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityʳ"></a><a id="9425" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="9437" class="Symbol">:</a> <a id="9439" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="9453" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9458" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9462" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="9474" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9480" class="Symbol">=</a> <a id="9482" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9487" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="9499" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9505" class="Symbol">=</a> <a id="9507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identity"></a><a id="9513" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a> <a id="9524" class="Symbol">:</a> <a id="9526" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="9535" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9540" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9544" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a> <a id="9555" class="Symbol">=</a> <a id="9557" href="Data.Bool.Properties.html#9367" class="Function">∧-identityˡ</a> <a id="9569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9571" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a>

<a id="∧-zeroˡ"></a><a id="9584" href="Data.Bool.Properties.html#9584" class="Function">∧-zeroˡ</a> <a id="9592" class="Symbol">:</a> <a id="9594" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="9603" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9609" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9613" href="Data.Bool.Properties.html#9584" class="Function">∧-zeroˡ</a> <a id="9621" class="Symbol">_</a> <a id="9623" class="Symbol">=</a> <a id="9625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zeroʳ"></a><a id="9631" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a> <a id="9639" class="Symbol">:</a> <a id="9641" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="9651" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9657" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9661" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a> <a id="9669" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9675" class="Symbol">=</a> <a id="9677" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9682" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a> <a id="9690" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9696" class="Symbol">=</a> <a id="9698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zero"></a><a id="9704" href="Data.Bool.Properties.html#9704" class="Function">∧-zero</a> <a id="9711" class="Symbol">:</a> <a id="9713" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="9718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9724" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9728" href="Data.Bool.Properties.html#9704" class="Function">∧-zero</a> <a id="9735" class="Symbol">=</a> <a id="9737" href="Data.Bool.Properties.html#9584" class="Function">∧-zeroˡ</a> <a id="9745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9747" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a>

<a id="∧-inverseˡ"></a><a id="9756" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9767" class="Symbol">:</a> <a id="9769" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="9781" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9787" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9791" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9795" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9806" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9812" class="Symbol">=</a> <a id="9814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9819" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9830" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9835" class="Symbol">=</a> <a id="9837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-inverseʳ"></a><a id="9843" href="Data.Bool.Properties.html#9843" class="Function">∧-inverseʳ</a> <a id="9854" class="Symbol">:</a> <a id="9856" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="9869" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9875" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9879" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9883" href="Data.Bool.Properties.html#9843" class="Function">∧-inverseʳ</a> <a id="9894" href="Data.Bool.Properties.html#9894" class="Bound">x</a> <a id="9896" class="Symbol">=</a> <a id="9898" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9905" href="Data.Bool.Properties.html#9894" class="Bound">x</a> <a id="9907" class="Symbol">(</a><a id="9908" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9912" href="Data.Bool.Properties.html#9894" class="Bound">x</a><a id="9913" class="Symbol">)</a> <a id="9915" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="9917" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="9923" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="9925" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9936" href="Data.Bool.Properties.html#9894" class="Bound">x</a>

<a id="∧-inverse"></a><a id="9939" href="Data.Bool.Properties.html#9939" class="Function">∧-inverse</a> <a id="9949" class="Symbol">:</a> <a id="9951" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="9959" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9965" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9969" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9973" href="Data.Bool.Properties.html#9939" class="Function">∧-inverse</a> <a id="9983" class="Symbol">=</a> <a id="9985" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9998" href="Data.Bool.Properties.html#9843" class="Function">∧-inverseʳ</a>

<a id="∧-idem"></a><a id="10010" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a> <a id="10017" class="Symbol">:</a> <a id="10019" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="10030" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10034" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a> <a id="10041" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10047" class="Symbol">=</a> <a id="10049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10054" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a> <a id="10061" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10067" class="Symbol">=</a> <a id="10069" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-sel"></a><a id="10075" href="Data.Bool.Properties.html#10075" class="Function">∧-sel</a> <a id="10081" class="Symbol">:</a> <a id="10083" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="10093" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10097" href="Data.Bool.Properties.html#10075" class="Function">∧-sel</a> <a id="10103" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10109" href="Data.Bool.Properties.html#10109" class="Bound">y</a> <a id="10111" class="Symbol">=</a> <a id="10113" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10123" href="Data.Bool.Properties.html#10075" class="Function">∧-sel</a> <a id="10129" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10134" href="Data.Bool.Properties.html#10134" class="Bound">y</a>  <a id="10137" class="Symbol">=</a> <a id="10139" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10144" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalˡ"></a><a id="10150" href="Data.Bool.Properties.html#10150" class="Function">∧-conicalˡ</a> <a id="10161" class="Symbol">:</a> <a id="10163" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="10175" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10180" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10184" href="Data.Bool.Properties.html#10150" class="Function">∧-conicalˡ</a> <a id="10195" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10200" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10205" class="Symbol">_</a> <a id="10207" class="Symbol">=</a> <a id="10209" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalʳ"></a><a id="10215" href="Data.Bool.Properties.html#10215" class="Function">∧-conicalʳ</a> <a id="10226" class="Symbol">:</a> <a id="10228" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="10241" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10246" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10250" href="Data.Bool.Properties.html#10215" class="Function">∧-conicalʳ</a> <a id="10261" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10266" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10271" class="Symbol">_</a> <a id="10273" class="Symbol">=</a> <a id="10275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conical"></a><a id="10281" href="Data.Bool.Properties.html#10281" class="Function">∧-conical</a> <a id="10291" class="Symbol">:</a> <a id="10293" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="10301" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10306" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10310" href="Data.Bool.Properties.html#10281" class="Function">∧-conical</a> <a id="10320" class="Symbol">=</a> <a id="10322" href="Data.Bool.Properties.html#10150" class="Function">∧-conicalˡ</a> <a id="10333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10335" href="Data.Bool.Properties.html#10215" class="Function">∧-conicalʳ</a>

<a id="∧-distribˡ-∨"></a><a id="10347" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10360" class="Symbol">:</a> <a id="10362" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10366" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="10383" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10387" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10406" href="Data.Bool.Properties.html#10406" class="Bound">y</a> <a id="10408" href="Data.Bool.Properties.html#10408" class="Bound">z</a> <a id="10410" class="Symbol">=</a> <a id="10412" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10417" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10430" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10436" href="Data.Bool.Properties.html#10436" class="Bound">y</a> <a id="10438" href="Data.Bool.Properties.html#10438" class="Bound">z</a> <a id="10440" class="Symbol">=</a> <a id="10442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-∨"></a><a id="10448" href="Data.Bool.Properties.html#10448" class="Function">∧-distribʳ-∨</a> <a id="10461" class="Symbol">:</a> <a id="10463" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10467" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="10484" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10488" href="Data.Bool.Properties.html#10448" class="Function">∧-distribʳ-∨</a> <a id="10501" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10503" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10505" href="Data.Bool.Properties.html#10505" class="Bound">z</a> <a id="10507" class="Symbol">=</a> <a id="10509" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10517" class="Symbol">(</a><a id="10518" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10520" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10522" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10523" class="Symbol">)</a> <a id="10525" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10527" href="Data.Bool.Properties.html#10501" class="Bound">x</a>     <a id="10533" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10536" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="10543" class="Symbol">(</a><a id="10544" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10546" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10548" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10549" class="Symbol">)</a> <a id="10551" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10553" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10557" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10559" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10561" class="Symbol">(</a><a id="10562" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10564" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10566" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10567" class="Symbol">)</a>     <a id="10573" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10576" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10589" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10591" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10593" href="Data.Bool.Properties.html#10505" class="Bound">z</a> <a id="10595" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10599" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10601" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10603" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10605" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10607" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10609" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10611" href="Data.Bool.Properties.html#10505" class="Bound">z</a>   <a id="10615" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10618" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10624" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10628" class="Symbol">(</a><a id="10629" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="10636" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10638" href="Data.Bool.Properties.html#10503" class="Bound">y</a><a id="10639" class="Symbol">)</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="10649" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10651" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10652" class="Symbol">)</a> <a id="10654" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10658" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10660" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10662" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10664" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10666" href="Data.Bool.Properties.html#10505" class="Bound">z</a> <a id="10668" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10670" href="Data.Bool.Properties.html#10501" class="Bound">x</a>   <a id="10674" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-distrib-∨"></a><a id="10677" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a> <a id="10689" class="Symbol">:</a> <a id="10691" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10695" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="10711" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10715" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a> <a id="10727" class="Symbol">=</a> <a id="10729" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10744" href="Data.Bool.Properties.html#10448" class="Function">∧-distribʳ-∨</a>

<a id="∨-distribˡ-∧"></a><a id="10758" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="10771" class="Symbol">:</a> <a id="10773" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10777" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="10794" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10798" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="10811" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10817" href="Data.Bool.Properties.html#10817" class="Bound">y</a> <a id="10819" href="Data.Bool.Properties.html#10819" class="Bound">z</a> <a id="10821" class="Symbol">=</a> <a id="10823" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10828" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="10841" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10847" href="Data.Bool.Properties.html#10847" class="Bound">y</a> <a id="10849" href="Data.Bool.Properties.html#10849" class="Bound">z</a> <a id="10851" class="Symbol">=</a> <a id="10853" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-distribʳ-∧"></a><a id="10859" href="Data.Bool.Properties.html#10859" class="Function">∨-distribʳ-∧</a> <a id="10872" class="Symbol">:</a> <a id="10874" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10878" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="10895" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10899" href="Data.Bool.Properties.html#10859" class="Function">∨-distribʳ-∧</a> <a id="10912" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="10914" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10916" href="Data.Bool.Properties.html#10916" class="Bound">z</a> <a id="10918" class="Symbol">=</a> <a id="10920" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10928" class="Symbol">(</a><a id="10929" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10931" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10933" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="10934" class="Symbol">)</a> <a id="10936" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10938" href="Data.Bool.Properties.html#10912" class="Bound">x</a>        <a id="10947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10950" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="10957" class="Symbol">(</a><a id="10958" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10960" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10962" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="10963" class="Symbol">)</a> <a id="10965" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="10967" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10971" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="10973" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10975" class="Symbol">(</a><a id="10976" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10978" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10980" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="10981" class="Symbol">)</a>        <a id="10990" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10993" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="11006" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11008" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="11010" href="Data.Bool.Properties.html#10916" class="Bound">z</a> <a id="11012" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11016" class="Symbol">(</a><a id="11017" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11019" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11021" href="Data.Bool.Properties.html#10914" class="Bound">y</a><a id="11022" class="Symbol">)</a> <a id="11024" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11026" class="Symbol">(</a><a id="11027" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11029" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11031" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="11032" class="Symbol">)</a>  <a id="11035" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11038" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11044" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="11048" class="Symbol">(</a><a id="11049" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="11056" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11058" href="Data.Bool.Properties.html#10914" class="Bound">y</a><a id="11059" class="Symbol">)</a> <a id="11061" class="Symbol">(</a><a id="11062" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="11069" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11071" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="11072" class="Symbol">)</a> <a id="11074" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11078" class="Symbol">(</a><a id="11079" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="11081" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11083" href="Data.Bool.Properties.html#10912" class="Bound">x</a><a id="11084" class="Symbol">)</a> <a id="11086" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Data.Bool.Properties.html#10916" class="Bound">z</a> <a id="11091" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11093" href="Data.Bool.Properties.html#10912" class="Bound">x</a><a id="11094" class="Symbol">)</a>  <a id="11097" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-distrib-∧"></a><a id="11100" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a> <a id="11112" class="Symbol">:</a> <a id="11114" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11118" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="11134" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11138" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a> <a id="11150" class="Symbol">=</a> <a id="11152" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="11165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11167" href="Data.Bool.Properties.html#10859" class="Function">∨-distribʳ-∧</a>

<a id="∧-abs-∨"></a><a id="11181" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a> <a id="11189" class="Symbol">:</a> <a id="11191" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="11195" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="11203" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="11207" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a> <a id="11215" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11221" href="Data.Bool.Properties.html#11221" class="Bound">y</a> <a id="11223" class="Symbol">=</a> <a id="11225" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11230" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a> <a id="11238" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11244" href="Data.Bool.Properties.html#11244" class="Bound">y</a> <a id="11246" class="Symbol">=</a> <a id="11248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-abs-∧"></a><a id="11254" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11262" class="Symbol">:</a> <a id="11264" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11268" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="11276" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11280" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11288" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11294" href="Data.Bool.Properties.html#11294" class="Bound">y</a> <a id="11296" class="Symbol">=</a> <a id="11298" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11303" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11311" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11317" href="Data.Bool.Properties.html#11317" class="Bound">y</a> <a id="11319" class="Symbol">=</a> <a id="11321" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-∧-absorptive"></a><a id="11327" href="Data.Bool.Properties.html#11327" class="Function">∨-∧-absorptive</a> <a id="11342" class="Symbol">:</a> <a id="11344" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="11355" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11359" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11363" href="Data.Bool.Properties.html#11327" class="Function">∨-∧-absorptive</a> <a id="11378" class="Symbol">=</a> <a id="11380" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11390" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a>

<a id="∧-isMagma"></a><a id="11399" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a> <a id="11409" class="Symbol">:</a> <a id="11411" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="11419" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11423" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a> <a id="11433" class="Symbol">=</a> <a id="11435" class="Keyword">record</a>
  <a id="11444" class="Symbol">{</a> <a id="11446" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="11460" class="Symbol">=</a> <a id="11462" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="11478" class="Symbol">;</a> <a id="11480" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="11494" class="Symbol">=</a> <a id="11496" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11502" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="11508" class="Symbol">}</a>

<a id="∧-magma"></a><a id="11511" href="Data.Bool.Properties.html#11511" class="Function">∧-magma</a> <a id="11519" class="Symbol">:</a> <a id="11521" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="11527" href="Level.html#521" class="Function">0ℓ</a> <a id="11530" href="Level.html#521" class="Function">0ℓ</a>
<a id="11533" href="Data.Bool.Properties.html#11511" class="Function">∧-magma</a> <a id="11541" class="Symbol">=</a> <a id="11543" class="Keyword">record</a>
  <a id="11552" class="Symbol">{</a> <a id="11554" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="11562" class="Symbol">=</a> <a id="11564" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a>
  <a id="11576" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="11579" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a> <a id="11593" class="Symbol">:</a> <a id="11595" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="11607" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11611" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a> <a id="11625" class="Symbol">=</a> <a id="11627" class="Keyword">record</a>
  <a id="11636" class="Symbol">{</a> <a id="11638" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="11646" class="Symbol">=</a> <a id="11648" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a>
  <a id="11660" class="Symbol">;</a> <a id="11662" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="11670" class="Symbol">=</a> <a id="11672" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a>
  <a id="11682" class="Symbol">}</a>

<a id="∧-semigroup"></a><a id="11685" href="Data.Bool.Properties.html#11685" class="Function">∧-semigroup</a> <a id="11697" class="Symbol">:</a> <a id="11699" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="11709" href="Level.html#521" class="Function">0ℓ</a> <a id="11712" href="Level.html#521" class="Function">0ℓ</a>
<a id="11715" href="Data.Bool.Properties.html#11685" class="Function">∧-semigroup</a> <a id="11727" class="Symbol">=</a> <a id="11729" class="Keyword">record</a>
  <a id="11738" class="Symbol">{</a> <a id="11740" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="11752" class="Symbol">=</a> <a id="11754" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a>
  <a id="11770" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="11773" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a> <a id="11782" class="Symbol">:</a> <a id="11784" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="11791" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11795" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a> <a id="11804" class="Symbol">=</a> <a id="11806" class="Keyword">record</a>
  <a id="11815" class="Symbol">{</a> <a id="11817" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="11829" class="Symbol">=</a> <a id="11831" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a>
  <a id="11847" class="Symbol">;</a> <a id="11849" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="11861" class="Symbol">=</a> <a id="11863" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a>
  <a id="11872" class="Symbol">}</a>

<a id="∧-band"></a><a id="11875" href="Data.Bool.Properties.html#11875" class="Function">∧-band</a> <a id="11882" class="Symbol">:</a> <a id="11884" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="11889" href="Level.html#521" class="Function">0ℓ</a> <a id="11892" href="Level.html#521" class="Function">0ℓ</a>
<a id="11895" href="Data.Bool.Properties.html#11875" class="Function">∧-band</a> <a id="11902" class="Symbol">=</a> <a id="11904" class="Keyword">record</a>
  <a id="11913" class="Symbol">{</a> <a id="11915" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="11922" class="Symbol">=</a> <a id="11924" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a>
  <a id="11935" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="11938" href="Data.Bool.Properties.html#11938" class="Function">∧-isSemilattice</a> <a id="11954" class="Symbol">:</a> <a id="11956" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="11970" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11974" href="Data.Bool.Properties.html#11938" class="Function">∧-isSemilattice</a> <a id="11990" class="Symbol">=</a> <a id="11992" class="Keyword">record</a>
  <a id="12001" class="Symbol">{</a> <a id="12003" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="12010" class="Symbol">=</a> <a id="12012" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a>
  <a id="12023" class="Symbol">;</a> <a id="12025" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="12032" class="Symbol">=</a> <a id="12034" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="12043" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="12046" href="Data.Bool.Properties.html#12046" class="Function">∧-semilattice</a> <a id="12060" class="Symbol">:</a> <a id="12062" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="12074" href="Level.html#521" class="Function">0ℓ</a> <a id="12077" href="Level.html#521" class="Function">0ℓ</a>
<a id="12080" href="Data.Bool.Properties.html#12046" class="Function">∧-semilattice</a> <a id="12094" class="Symbol">=</a> <a id="12096" class="Keyword">record</a>
  <a id="12105" class="Symbol">{</a> <a id="12107" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="12121" class="Symbol">=</a> <a id="12123" href="Data.Bool.Properties.html#11938" class="Function">∧-isSemilattice</a>
  <a id="12141" class="Symbol">}</a>

<a id="∧-isMonoid"></a><a id="12144" href="Data.Bool.Properties.html#12144" class="Function">∧-isMonoid</a> <a id="12155" class="Symbol">:</a> <a id="12157" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="12166" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12170" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12175" href="Data.Bool.Properties.html#12144" class="Function">∧-isMonoid</a> <a id="12186" class="Symbol">=</a> <a id="12188" class="Keyword">record</a>
  <a id="12197" class="Symbol">{</a> <a id="12199" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="12211" class="Symbol">=</a> <a id="12213" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a>
  <a id="12229" class="Symbol">;</a> <a id="12231" href="Algebra.Structures.html#4847" class="Field">identity</a> <a id="12240" class="Symbol">=</a> <a id="12242" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a>
  <a id="12255" class="Symbol">}</a>

<a id="∧-isCommutativeMonoid"></a><a id="12258" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a> <a id="12280" class="Symbol">:</a> <a id="12282" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="12302" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12306" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12311" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a> <a id="12333" class="Symbol">=</a> <a id="12335" class="Keyword">record</a>
  <a id="12344" class="Symbol">{</a> <a id="12346" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="12355" class="Symbol">=</a> <a id="12357" href="Data.Bool.Properties.html#12144" class="Function">∧-isMonoid</a>
  <a id="12370" class="Symbol">;</a> <a id="12372" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="12377" class="Symbol">=</a> <a id="12379" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="12388" class="Symbol">}</a>

<a id="∧-commutativeMonoid"></a><a id="12391" href="Data.Bool.Properties.html#12391" class="Function">∧-commutativeMonoid</a> <a id="12411" class="Symbol">:</a> <a id="12413" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="12431" href="Level.html#521" class="Function">0ℓ</a> <a id="12434" href="Level.html#521" class="Function">0ℓ</a>
<a id="12437" href="Data.Bool.Properties.html#12391" class="Function">∧-commutativeMonoid</a> <a id="12457" class="Symbol">=</a> <a id="12459" class="Keyword">record</a>
  <a id="12468" class="Symbol">{</a> <a id="12470" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="12490" class="Symbol">=</a> <a id="12492" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a>
  <a id="12516" class="Symbol">}</a>

<a id="∧-isIdempotentCommutativeMonoid"></a><a id="12519" href="Data.Bool.Properties.html#12519" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="12551" class="Symbol">:</a>
  <a id="12555" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="12585" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12589" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12594" href="Data.Bool.Properties.html#12519" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="12626" class="Symbol">=</a> <a id="12628" class="Keyword">record</a>
  <a id="12637" class="Symbol">{</a> <a id="12639" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="12659" class="Symbol">=</a> <a id="12661" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a>
  <a id="12685" class="Symbol">;</a> <a id="12687" href="Algebra.Structures.html#5990" class="Field">idem</a> <a id="12692" class="Symbol">=</a> <a id="12694" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a>
  <a id="12703" class="Symbol">}</a>

<a id="∧-idempotentCommutativeMonoid"></a><a id="12706" href="Data.Bool.Properties.html#12706" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12736" class="Symbol">:</a> <a id="12738" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="12766" href="Level.html#521" class="Function">0ℓ</a> <a id="12769" href="Level.html#521" class="Function">0ℓ</a>
<a id="12772" href="Data.Bool.Properties.html#12706" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12802" class="Symbol">=</a> <a id="12804" class="Keyword">record</a>
  <a id="12813" class="Symbol">{</a> <a id="12815" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="12845" class="Symbol">=</a> <a id="12847" href="Data.Bool.Properties.html#12519" class="Function">∧-isIdempotentCommutativeMonoid</a>
  <a id="12881" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="12884" href="Data.Bool.Properties.html#12884" class="Function">∨-∧-isSemiring</a> <a id="12899" class="Symbol">:</a> <a id="12901" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="12912" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="12916" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12920" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12926" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12931" href="Data.Bool.Properties.html#12884" class="Function">∨-∧-isSemiring</a> <a id="12946" class="Symbol">=</a> <a id="12948" class="Keyword">record</a>
  <a id="12957" class="Symbol">{</a> <a id="12959" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="12993" class="Symbol">=</a> <a id="12995" class="Keyword">record</a>
    <a id="13006" class="Symbol">{</a> <a id="13008" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13030" class="Symbol">=</a> <a id="13032" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a>
    <a id="13058" class="Symbol">;</a> <a id="13060" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="13067" class="Symbol">=</a> <a id="13069" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="13075" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
    <a id="13083" class="Symbol">;</a> <a id="13085" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="13093" class="Symbol">=</a> <a id="13095" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a>
    <a id="13107" class="Symbol">;</a> <a id="13109" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="13120" class="Symbol">=</a> <a id="13122" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a>
    <a id="13137" class="Symbol">;</a> <a id="13139" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="13147" class="Symbol">=</a> <a id="13149" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a>
    <a id="13165" class="Symbol">}</a>
  <a id="13169" class="Symbol">;</a> <a id="13171" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="13176" class="Symbol">=</a> <a id="13178" href="Data.Bool.Properties.html#9704" class="Function">∧-zero</a>
  <a id="13187" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="13190" href="Data.Bool.Properties.html#13190" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="13218" class="Symbol">:</a> <a id="13220" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="13242" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13246" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13250" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13256" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="13261" href="Data.Bool.Properties.html#13190" class="Function">∨-∧-isCommutativeSemiring</a> <a id="13287" class="Symbol">=</a> <a id="13289" class="Keyword">record</a>
  <a id="13298" class="Symbol">{</a> <a id="13300" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="13311" class="Symbol">=</a> <a id="13313" href="Data.Bool.Properties.html#12884" class="Function">∨-∧-isSemiring</a>
  <a id="13330" class="Symbol">;</a> <a id="13332" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="13339" class="Symbol">=</a> <a id="13341" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="13350" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="13353" href="Data.Bool.Properties.html#13353" class="Function">∨-∧-commutativeSemiring</a> <a id="13377" class="Symbol">:</a> <a id="13379" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="13399" href="Level.html#521" class="Function">0ℓ</a> <a id="13402" href="Level.html#521" class="Function">0ℓ</a>
<a id="13405" href="Data.Bool.Properties.html#13353" class="Function">∨-∧-commutativeSemiring</a> <a id="13429" class="Symbol">=</a> <a id="13431" class="Keyword">record</a>
  <a id="13440" class="Symbol">{</a> <a id="13442" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="13464" class="Symbol">=</a> <a id="13466" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="13472" class="Symbol">;</a> <a id="13474" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="13496" class="Symbol">=</a> <a id="13498" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="13504" class="Symbol">;</a> <a id="13506" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="13528" class="Symbol">=</a> <a id="13530" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13538" class="Symbol">;</a> <a id="13540" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="13562" class="Symbol">=</a> <a id="13564" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="13571" class="Symbol">;</a> <a id="13573" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="13595" class="Symbol">=</a> <a id="13597" href="Data.Bool.Properties.html#13190" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="13625" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="13628" href="Data.Bool.Properties.html#13628" class="Function">∧-∨-isSemiring</a> <a id="13643" class="Symbol">:</a> <a id="13645" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="13656" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13660" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13664" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13669" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="13675" href="Data.Bool.Properties.html#13628" class="Function">∧-∨-isSemiring</a> <a id="13690" class="Symbol">=</a> <a id="13692" class="Keyword">record</a>
  <a id="13701" class="Symbol">{</a> <a id="13703" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="13737" class="Symbol">=</a> <a id="13739" class="Keyword">record</a>
    <a id="13750" class="Symbol">{</a> <a id="13752" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13774" class="Symbol">=</a> <a id="13776" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a>
    <a id="13802" class="Symbol">;</a> <a id="13804" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="13819" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
    <a id="13827" class="Symbol">;</a> <a id="13829" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="13837" class="Symbol">=</a> <a id="13839" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a>
    <a id="13851" class="Symbol">;</a> <a id="13853" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="13864" class="Symbol">=</a> <a id="13866" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a>
    <a id="13881" class="Symbol">;</a> <a id="13883" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="13891" class="Symbol">=</a> <a id="13893" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a>
    <a id="13909" class="Symbol">}</a>
  <a id="13913" class="Symbol">;</a> <a id="13915" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="13920" class="Symbol">=</a> <a id="13922" href="Data.Bool.Properties.html#6915" class="Function">∨-zero</a>
  <a id="13931" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="13934" href="Data.Bool.Properties.html#13934" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="13962" class="Symbol">:</a> <a id="13964" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="13986" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13990" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13994" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13999" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="14005" href="Data.Bool.Properties.html#13934" class="Function">∧-∨-isCommutativeSemiring</a> <a id="14031" class="Symbol">=</a> <a id="14033" class="Keyword">record</a>
  <a id="14042" class="Symbol">{</a> <a id="14044" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="14055" class="Symbol">=</a> <a id="14057" href="Data.Bool.Properties.html#13628" class="Function">∧-∨-isSemiring</a>
  <a id="14074" class="Symbol">;</a> <a id="14076" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="14083" class="Symbol">=</a> <a id="14085" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="14094" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="14097" href="Data.Bool.Properties.html#14097" class="Function">∧-∨-commutativeSemiring</a> <a id="14121" class="Symbol">:</a> <a id="14123" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="14143" href="Level.html#521" class="Function">0ℓ</a> <a id="14146" href="Level.html#521" class="Function">0ℓ</a>
<a id="14149" href="Data.Bool.Properties.html#14097" class="Function">∧-∨-commutativeSemiring</a> <a id="14173" class="Symbol">=</a> <a id="14175" class="Keyword">record</a>
  <a id="14184" class="Symbol">{</a> <a id="14186" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="14208" class="Symbol">=</a> <a id="14210" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="14216" class="Symbol">;</a> <a id="14218" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="14240" class="Symbol">=</a> <a id="14242" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="14248" class="Symbol">;</a> <a id="14250" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="14272" class="Symbol">=</a> <a id="14274" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="14281" class="Symbol">;</a> <a id="14283" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="14305" class="Symbol">=</a> <a id="14307" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="14315" class="Symbol">;</a> <a id="14317" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="14339" class="Symbol">=</a> <a id="14341" href="Data.Bool.Properties.html#13934" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="14369" class="Symbol">}</a>

<a id="∨-∧-isLattice"></a><a id="14372" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a> <a id="14386" class="Symbol">:</a> <a id="14388" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="14398" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="14402" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="14406" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a> <a id="14420" class="Symbol">=</a> <a id="14422" class="Keyword">record</a>
  <a id="14431" class="Symbol">{</a> <a id="14433" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="14447" class="Symbol">=</a> <a id="14449" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="14465" class="Symbol">;</a> <a id="14467" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="14481" class="Symbol">=</a> <a id="14483" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="14492" class="Symbol">;</a> <a id="14494" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="14508" class="Symbol">=</a> <a id="14510" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a>
  <a id="14520" class="Symbol">;</a> <a id="14522" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="14536" class="Symbol">=</a> <a id="14538" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="14544" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="14550" class="Symbol">;</a> <a id="14552" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="14566" class="Symbol">=</a> <a id="14568" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="14577" class="Symbol">;</a> <a id="14579" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="14593" class="Symbol">=</a> <a id="14595" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a>
  <a id="14605" class="Symbol">;</a> <a id="14607" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="14621" class="Symbol">=</a> <a id="14623" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="14629" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="14635" class="Symbol">;</a> <a id="14637" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="14651" class="Symbol">=</a> <a id="14653" href="Data.Bool.Properties.html#11327" class="Function">∨-∧-absorptive</a>
  <a id="14670" class="Symbol">}</a>

<a id="∨-∧-lattice"></a><a id="14673" href="Data.Bool.Properties.html#14673" class="Function">∨-∧-lattice</a> <a id="14685" class="Symbol">:</a> <a id="14687" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="14695" href="Level.html#521" class="Function">0ℓ</a> <a id="14698" href="Level.html#521" class="Function">0ℓ</a>
<a id="14701" href="Data.Bool.Properties.html#14673" class="Function">∨-∧-lattice</a> <a id="14713" class="Symbol">=</a> <a id="14715" class="Keyword">record</a>
  <a id="14724" class="Symbol">{</a> <a id="14726" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="14736" class="Symbol">=</a> <a id="14738" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a>
  <a id="14754" class="Symbol">}</a>

<a id="∨-∧-isDistributiveLattice"></a><a id="14757" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a> <a id="14783" class="Symbol">:</a> <a id="14785" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="14807" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="14811" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="14815" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a> <a id="14841" class="Symbol">=</a> <a id="14843" class="Keyword">record</a>
  <a id="14852" class="Symbol">{</a> <a id="14854" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="14866" class="Symbol">=</a> <a id="14868" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a>
  <a id="14884" class="Symbol">;</a> <a id="14886" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="14898" class="Symbol">=</a> <a id="14900" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a>
  <a id="14914" class="Symbol">;</a> <a id="14916" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="14928" class="Symbol">=</a> <a id="14930" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a>
  <a id="14944" class="Symbol">}</a>

<a id="∨-∧-distributiveLattice"></a><a id="14947" href="Data.Bool.Properties.html#14947" class="Function">∨-∧-distributiveLattice</a> <a id="14971" class="Symbol">:</a> <a id="14973" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="14993" href="Level.html#521" class="Function">0ℓ</a> <a id="14996" href="Level.html#521" class="Function">0ℓ</a>
<a id="14999" href="Data.Bool.Properties.html#14947" class="Function">∨-∧-distributiveLattice</a> <a id="15023" class="Symbol">=</a> <a id="15025" class="Keyword">record</a>
  <a id="15034" class="Symbol">{</a> <a id="15036" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="15058" class="Symbol">=</a> <a id="15060" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="15088" class="Symbol">}</a>

<a id="∨-∧-isBooleanAlgebra"></a><a id="15091" href="Data.Bool.Properties.html#15091" class="Function">∨-∧-isBooleanAlgebra</a> <a id="15112" class="Symbol">:</a> <a id="15114" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="15131" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="15135" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="15139" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15143" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="15148" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="15154" href="Data.Bool.Properties.html#15091" class="Function">∨-∧-isBooleanAlgebra</a> <a id="15175" class="Symbol">=</a> <a id="15177" class="Keyword">record</a>
  <a id="15186" class="Symbol">{</a> <a id="15188" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="15210" class="Symbol">=</a> <a id="15212" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="15240" class="Symbol">;</a> <a id="15242" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="15264" class="Symbol">=</a> <a id="15266" href="Data.Bool.Properties.html#7148" class="Function">∨-inverse</a>
  <a id="15278" class="Symbol">;</a> <a id="15280" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="15302" class="Symbol">=</a> <a id="15304" href="Data.Bool.Properties.html#9939" class="Function">∧-inverse</a>
  <a id="15316" class="Symbol">;</a> <a id="15318" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="15340" class="Symbol">=</a> <a id="15342" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15347" href="Data.Bool.Base.html#951" class="Function">not</a>
  <a id="15353" class="Symbol">}</a>

<a id="∨-∧-booleanAlgebra"></a><a id="15356" href="Data.Bool.Properties.html#15356" class="Function">∨-∧-booleanAlgebra</a> <a id="15375" class="Symbol">:</a> <a id="15377" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="15392" href="Level.html#521" class="Function">0ℓ</a> <a id="15395" href="Level.html#521" class="Function">0ℓ</a>
<a id="15398" href="Data.Bool.Properties.html#15356" class="Function">∨-∧-booleanAlgebra</a> <a id="15417" class="Symbol">=</a> <a id="15419" class="Keyword">record</a>
  <a id="15428" class="Symbol">{</a> <a id="15430" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="15447" class="Symbol">=</a> <a id="15449" href="Data.Bool.Properties.html#15091" class="Function">∨-∧-isBooleanAlgebra</a>
  <a id="15472" class="Symbol">}</a>

<a id="15475" class="Comment">------------------------------------------------------------------------</a>
<a id="15548" class="Comment">-- Properties of not</a>

<a id="not-involutive"></a><a id="15570" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="15585" class="Symbol">:</a> <a id="15587" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="15598" href="Data.Bool.Base.html#951" class="Function">not</a>
<a id="15602" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="15617" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15623" class="Symbol">=</a> <a id="15625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15630" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="15645" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15651" class="Symbol">=</a> <a id="15653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-injective"></a><a id="15659" href="Data.Bool.Properties.html#15659" class="Function">not-injective</a> <a id="15673" class="Symbol">:</a> <a id="15675" class="Symbol">∀</a> <a id="15677" class="Symbol">{</a><a id="15678" href="Data.Bool.Properties.html#15678" class="Bound">x</a> <a id="15680" href="Data.Bool.Properties.html#15680" class="Bound">y</a><a id="15681" class="Symbol">}</a> <a id="15683" class="Symbol">→</a> <a id="15685" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15689" href="Data.Bool.Properties.html#15678" class="Bound">x</a> <a id="15691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15693" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15697" href="Data.Bool.Properties.html#15680" class="Bound">y</a> <a id="15699" class="Symbol">→</a> <a id="15701" href="Data.Bool.Properties.html#15678" class="Bound">x</a> <a id="15703" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15705" href="Data.Bool.Properties.html#15680" class="Bound">y</a>
<a id="15707" href="Data.Bool.Properties.html#15659" class="Function">not-injective</a> <a id="15721" class="Symbol">{</a><a id="15722" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15727" class="Symbol">}</a> <a id="15729" class="Symbol">{</a><a id="15730" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15735" class="Symbol">}</a> <a id="15737" href="Data.Bool.Properties.html#15737" class="Bound">nx≢ny</a> <a id="15743" class="Symbol">=</a> <a id="15745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15750" href="Data.Bool.Properties.html#15659" class="Function">not-injective</a> <a id="15764" class="Symbol">{</a><a id="15765" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15769" class="Symbol">}</a>  <a id="15772" class="Symbol">{</a><a id="15773" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15777" class="Symbol">}</a>  <a id="15780" href="Data.Bool.Properties.html#15780" class="Bound">nx≢ny</a> <a id="15786" class="Symbol">=</a> <a id="15788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-¬"></a><a id="15794" href="Data.Bool.Properties.html#15794" class="Function">not-¬</a> <a id="15800" class="Symbol">:</a> <a id="15802" class="Symbol">∀</a> <a id="15804" class="Symbol">{</a><a id="15805" href="Data.Bool.Properties.html#15805" class="Bound">x</a> <a id="15807" href="Data.Bool.Properties.html#15807" class="Bound">y</a><a id="15808" class="Symbol">}</a> <a id="15810" class="Symbol">→</a> <a id="15812" href="Data.Bool.Properties.html#15805" class="Bound">x</a> <a id="15814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15816" href="Data.Bool.Properties.html#15807" class="Bound">y</a> <a id="15818" class="Symbol">→</a> <a id="15820" href="Data.Bool.Properties.html#15805" class="Bound">x</a> <a id="15822" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15824" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15828" href="Data.Bool.Properties.html#15807" class="Bound">y</a>
<a id="15830" href="Data.Bool.Properties.html#15794" class="Function">not-¬</a> <a id="15836" class="Symbol">{</a><a id="15837" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15841" class="Symbol">}</a>  <a id="15844" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15849" class="Symbol">()</a>
<a id="15852" href="Data.Bool.Properties.html#15794" class="Function">not-¬</a> <a id="15858" class="Symbol">{</a><a id="15859" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15864" class="Symbol">}</a> <a id="15866" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15871" class="Symbol">()</a>

<a id="¬-not"></a><a id="15875" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="15881" class="Symbol">:</a> <a id="15883" class="Symbol">∀</a> <a id="15885" class="Symbol">{</a><a id="15886" href="Data.Bool.Properties.html#15886" class="Bound">x</a> <a id="15888" href="Data.Bool.Properties.html#15888" class="Bound">y</a><a id="15889" class="Symbol">}</a> <a id="15891" class="Symbol">→</a> <a id="15893" href="Data.Bool.Properties.html#15886" class="Bound">x</a> <a id="15895" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15897" href="Data.Bool.Properties.html#15888" class="Bound">y</a> <a id="15899" class="Symbol">→</a> <a id="15901" href="Data.Bool.Properties.html#15886" class="Bound">x</a> <a id="15903" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15905" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15909" href="Data.Bool.Properties.html#15888" class="Bound">y</a>
<a id="15911" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="15917" class="Symbol">{</a><a id="15918" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15922" class="Symbol">}</a>  <a id="15925" class="Symbol">{</a><a id="15926" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15930" class="Symbol">}</a>  <a id="15933" href="Data.Bool.Properties.html#15933" class="Bound">x≢y</a> <a id="15937" class="Symbol">=</a> <a id="15939" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="15953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15958" href="Data.Bool.Properties.html#15933" class="Bound">x≢y</a>
<a id="15962" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="15968" class="Symbol">{</a><a id="15969" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15973" class="Symbol">}</a>  <a id="15976" class="Symbol">{</a><a id="15977" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15982" class="Symbol">}</a> <a id="15984" class="Symbol">_</a>   <a id="15988" class="Symbol">=</a> <a id="15990" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15995" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="16001" class="Symbol">{</a><a id="16002" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16007" class="Symbol">}</a> <a id="16009" class="Symbol">{</a><a id="16010" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="16014" class="Symbol">}</a>  <a id="16017" class="Symbol">_</a>   <a id="16021" class="Symbol">=</a> <a id="16023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16028" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="16034" class="Symbol">{</a><a id="16035" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16040" class="Symbol">}</a> <a id="16042" class="Symbol">{</a><a id="16043" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16048" class="Symbol">}</a> <a id="16050" href="Data.Bool.Properties.html#16050" class="Bound">x≢y</a> <a id="16054" class="Symbol">=</a> <a id="16056" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="16070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16075" href="Data.Bool.Properties.html#16050" class="Bound">x≢y</a>

<a id="16080" class="Comment">------------------------------------------------------------------------</a>
<a id="16153" class="Comment">-- Properties of _xor_</a>

<a id="xor-is-ok"></a><a id="16177" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a> <a id="16187" class="Symbol">:</a> <a id="16189" class="Symbol">∀</a> <a id="16191" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16193" href="Data.Bool.Properties.html#16193" class="Bound">y</a> <a id="16195" class="Symbol">→</a> <a id="16197" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16199" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16203" href="Data.Bool.Properties.html#16193" class="Bound">y</a> <a id="16205" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16207" class="Symbol">(</a><a id="16208" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16210" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="16212" href="Data.Bool.Properties.html#16193" class="Bound">y</a><a id="16213" class="Symbol">)</a> <a id="16215" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="16217" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16221" class="Symbol">(</a><a id="16222" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16224" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="16226" href="Data.Bool.Properties.html#16193" class="Bound">y</a><a id="16227" class="Symbol">)</a>
<a id="16229" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a> <a id="16239" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16245" href="Data.Bool.Properties.html#16245" class="Bound">y</a> <a id="16247" class="Symbol">=</a> <a id="16249" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16254" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a> <a id="16264" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16270" href="Data.Bool.Properties.html#16270" class="Bound">y</a> <a id="16272" class="Symbol">=</a> <a id="16274" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16278" class="Symbol">(</a><a id="16279" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="16291" class="Symbol">_)</a>

<a id="true-xor"></a><a id="16295" href="Data.Bool.Properties.html#16295" class="Function">true-xor</a> <a id="16304" class="Symbol">:</a> <a id="16306" class="Symbol">∀</a> <a id="16308" href="Data.Bool.Properties.html#16308" class="Bound">x</a> <a id="16310" class="Symbol">→</a> <a id="16312" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="16317" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16321" href="Data.Bool.Properties.html#16308" class="Bound">x</a> <a id="16323" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16325" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16329" href="Data.Bool.Properties.html#16308" class="Bound">x</a>
<a id="16331" href="Data.Bool.Properties.html#16295" class="Function">true-xor</a> <a id="16340" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16346" class="Symbol">=</a> <a id="16348" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16353" href="Data.Bool.Properties.html#16295" class="Function">true-xor</a> <a id="16362" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16368" class="Symbol">=</a> <a id="16370" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-same"></a><a id="16376" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="16385" class="Symbol">:</a> <a id="16387" class="Symbol">∀</a> <a id="16389" href="Data.Bool.Properties.html#16389" class="Bound">x</a> <a id="16391" class="Symbol">→</a> <a id="16393" href="Data.Bool.Properties.html#16389" class="Bound">x</a> <a id="16395" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16399" href="Data.Bool.Properties.html#16389" class="Bound">x</a> <a id="16401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16403" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="16409" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="16418" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16424" class="Symbol">=</a> <a id="16426" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16431" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="16440" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16446" class="Symbol">=</a> <a id="16448" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-distribˡ-xor"></a><a id="16454" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16471" class="Symbol">:</a> <a id="16473" class="Symbol">∀</a> <a id="16475" href="Data.Bool.Properties.html#16475" class="Bound">x</a> <a id="16477" href="Data.Bool.Properties.html#16477" class="Bound">y</a> <a id="16479" class="Symbol">→</a> <a id="16481" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16485" class="Symbol">(</a><a id="16486" href="Data.Bool.Properties.html#16475" class="Bound">x</a> <a id="16488" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16492" href="Data.Bool.Properties.html#16477" class="Bound">y</a><a id="16493" class="Symbol">)</a> <a id="16495" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16497" class="Symbol">(</a><a id="16498" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16502" href="Data.Bool.Properties.html#16475" class="Bound">x</a><a id="16503" class="Symbol">)</a> <a id="16505" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16509" href="Data.Bool.Properties.html#16477" class="Bound">y</a>
<a id="16511" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16528" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16534" href="Data.Bool.Properties.html#16534" class="Bound">y</a> <a id="16536" class="Symbol">=</a> <a id="16538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16543" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16560" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16566" href="Data.Bool.Properties.html#16566" class="Bound">y</a> <a id="16568" class="Symbol">=</a> <a id="16570" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="16585" class="Symbol">_</a>

<a id="not-distribʳ-xor"></a><a id="16588" href="Data.Bool.Properties.html#16588" class="Function">not-distribʳ-xor</a> <a id="16605" class="Symbol">:</a> <a id="16607" class="Symbol">∀</a> <a id="16609" href="Data.Bool.Properties.html#16609" class="Bound">x</a> <a id="16611" href="Data.Bool.Properties.html#16611" class="Bound">y</a> <a id="16613" class="Symbol">→</a> <a id="16615" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16619" class="Symbol">(</a><a id="16620" href="Data.Bool.Properties.html#16609" class="Bound">x</a> <a id="16622" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16626" href="Data.Bool.Properties.html#16611" class="Bound">y</a><a id="16627" class="Symbol">)</a> <a id="16629" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16631" href="Data.Bool.Properties.html#16609" class="Bound">x</a> <a id="16633" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16637" class="Symbol">(</a><a id="16638" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16642" href="Data.Bool.Properties.html#16611" class="Bound">y</a><a id="16643" class="Symbol">)</a>
<a id="16645" href="Data.Bool.Properties.html#16588" class="Function">not-distribʳ-xor</a> <a id="16662" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16668" href="Data.Bool.Properties.html#16668" class="Bound">y</a> <a id="16670" class="Symbol">=</a> <a id="16672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16677" href="Data.Bool.Properties.html#16588" class="Function">not-distribʳ-xor</a> <a id="16694" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16700" href="Data.Bool.Properties.html#16700" class="Bound">y</a> <a id="16702" class="Symbol">=</a> <a id="16704" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-assoc"></a><a id="16710" href="Data.Bool.Properties.html#16710" class="Function">xor-assoc</a> <a id="16720" class="Symbol">:</a> <a id="16722" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="16734" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="16740" href="Data.Bool.Properties.html#16710" class="Function">xor-assoc</a> <a id="16750" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16756" href="Data.Bool.Properties.html#16756" class="Bound">y</a> <a id="16758" href="Data.Bool.Properties.html#16758" class="Bound">z</a> <a id="16760" class="Symbol">=</a> <a id="16762" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16766" class="Symbol">(</a><a id="16767" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16784" href="Data.Bool.Properties.html#16756" class="Bound">y</a> <a id="16786" href="Data.Bool.Properties.html#16758" class="Bound">z</a><a id="16787" class="Symbol">)</a>
<a id="16789" href="Data.Bool.Properties.html#16710" class="Function">xor-assoc</a> <a id="16799" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16805" href="Data.Bool.Properties.html#16805" class="Bound">y</a> <a id="16807" href="Data.Bool.Properties.html#16807" class="Bound">z</a> <a id="16809" class="Symbol">=</a> <a id="16811" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-comm"></a><a id="16817" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16826" class="Symbol">:</a> <a id="16828" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="16840" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="16846" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16855" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16861" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16867" class="Symbol">=</a> <a id="16869" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16874" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16883" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16889" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16895" class="Symbol">=</a> <a id="16897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16902" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16911" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16917" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16923" class="Symbol">=</a> <a id="16925" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16930" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16939" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16945" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16951" class="Symbol">=</a> <a id="16953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityˡ"></a><a id="16959" href="Data.Bool.Properties.html#16959" class="Function">xor-identityˡ</a> <a id="16973" class="Symbol">:</a> <a id="16975" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="16988" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16994" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17000" href="Data.Bool.Properties.html#16959" class="Function">xor-identityˡ</a> <a id="17014" class="Symbol">_</a> <a id="17016" class="Symbol">=</a> <a id="17018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityʳ"></a><a id="17024" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17038" class="Symbol">:</a> <a id="17040" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="17054" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17060" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17066" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17080" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17086" class="Symbol">=</a> <a id="17088" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17093" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17107" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17113" class="Symbol">=</a> <a id="17115" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identity"></a><a id="17121" href="Data.Bool.Properties.html#17121" class="Function">xor-identity</a> <a id="17134" class="Symbol">:</a> <a id="17136" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="17145" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17151" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17157" href="Data.Bool.Properties.html#17121" class="Function">xor-identity</a> <a id="17170" class="Symbol">=</a> <a id="17172" href="Data.Bool.Properties.html#16959" class="Function">xor-identityˡ</a> <a id="17186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17188" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a>

<a id="xor-inverseˡ"></a><a id="17203" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17216" class="Symbol">:</a> <a id="17218" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="17230" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17235" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17239" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17245" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17258" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17264" class="Symbol">=</a> <a id="17266" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17271" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17284" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17289" class="Symbol">=</a> <a id="17291" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-inverseʳ"></a><a id="17297" href="Data.Bool.Properties.html#17297" class="Function">xor-inverseʳ</a> <a id="17310" class="Symbol">:</a> <a id="17312" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="17325" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17330" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17334" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17340" href="Data.Bool.Properties.html#17297" class="Function">xor-inverseʳ</a> <a id="17353" href="Data.Bool.Properties.html#17353" class="Bound">x</a> <a id="17355" class="Symbol">=</a> <a id="17357" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="17366" href="Data.Bool.Properties.html#17353" class="Bound">x</a> <a id="17368" class="Symbol">(</a><a id="17369" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17373" href="Data.Bool.Properties.html#17353" class="Bound">x</a><a id="17374" class="Symbol">)</a> <a id="17376" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="17378" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="17384" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="17386" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17399" href="Data.Bool.Properties.html#17353" class="Bound">x</a>

<a id="xor-inverse"></a><a id="17402" href="Data.Bool.Properties.html#17402" class="Function">xor-inverse</a> <a id="17414" class="Symbol">:</a> <a id="17416" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="17424" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17429" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17433" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17439" href="Data.Bool.Properties.html#17402" class="Function">xor-inverse</a> <a id="17451" class="Symbol">=</a> <a id="17453" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17468" href="Data.Bool.Properties.html#17297" class="Function">xor-inverseʳ</a>

<a id="∧-distribˡ-xor"></a><a id="17482" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17497" class="Symbol">:</a> <a id="17499" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17503" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="17520" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17526" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17541" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17547" href="Data.Bool.Properties.html#17547" class="Bound">y</a> <a id="17549" href="Data.Bool.Properties.html#17549" class="Bound">z</a> <a id="17551" class="Symbol">=</a> <a id="17553" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17558" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17573" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17579" href="Data.Bool.Properties.html#17579" class="Bound">y</a> <a id="17581" href="Data.Bool.Properties.html#17581" class="Bound">z</a> <a id="17583" class="Symbol">=</a> <a id="17585" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-xor"></a><a id="17591" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17606" class="Symbol">:</a> <a id="17608" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17612" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="17629" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17635" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17650" href="Data.Bool.Properties.html#17650" class="Bound">x</a> <a id="17652" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17658" href="Data.Bool.Properties.html#17658" class="Bound">z</a>    <a id="17663" class="Symbol">=</a> <a id="17665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17670" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17685" href="Data.Bool.Properties.html#17685" class="Bound">x</a> <a id="17687" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17692" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17698" class="Symbol">=</a> <a id="17700" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="17704" class="Symbol">(</a><a id="17705" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17719" href="Data.Bool.Properties.html#17685" class="Bound">x</a><a id="17720" class="Symbol">)</a>
<a id="17722" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17737" href="Data.Bool.Properties.html#17737" class="Bound">x</a> <a id="17739" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17744" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17750" class="Symbol">=</a> <a id="17752" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="17756" class="Symbol">(</a><a id="17757" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="17766" href="Data.Bool.Properties.html#17737" class="Bound">x</a><a id="17767" class="Symbol">)</a>

<a id="∧-distrib-xor"></a><a id="17770" href="Data.Bool.Properties.html#17770" class="Function">∧-distrib-xor</a> <a id="17784" class="Symbol">:</a> <a id="17786" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17790" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="17806" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17812" href="Data.Bool.Properties.html#17770" class="Function">∧-distrib-xor</a> <a id="17826" class="Symbol">=</a> <a id="17828" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17845" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a>

<a id="xor-annihilates-not"></a><a id="17861" href="Data.Bool.Properties.html#17861" class="Function">xor-annihilates-not</a> <a id="17881" class="Symbol">:</a> <a id="17883" class="Symbol">∀</a> <a id="17885" href="Data.Bool.Properties.html#17885" class="Bound">x</a> <a id="17887" href="Data.Bool.Properties.html#17887" class="Bound">y</a> <a id="17889" class="Symbol">→</a> <a id="17891" class="Symbol">(</a><a id="17892" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17896" href="Data.Bool.Properties.html#17885" class="Bound">x</a><a id="17897" class="Symbol">)</a> <a id="17899" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="17903" class="Symbol">(</a><a id="17904" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17908" href="Data.Bool.Properties.html#17887" class="Bound">y</a><a id="17909" class="Symbol">)</a> <a id="17911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17913" href="Data.Bool.Properties.html#17885" class="Bound">x</a> <a id="17915" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="17919" href="Data.Bool.Properties.html#17887" class="Bound">y</a>
<a id="17921" href="Data.Bool.Properties.html#17861" class="Function">xor-annihilates-not</a> <a id="17941" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17947" href="Data.Bool.Properties.html#17947" class="Bound">y</a> <a id="17949" class="Symbol">=</a> <a id="17951" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="17966" class="Symbol">_</a>
<a id="17968" href="Data.Bool.Properties.html#17861" class="Function">xor-annihilates-not</a> <a id="17988" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17994" href="Data.Bool.Properties.html#17994" class="Bound">y</a> <a id="17996" class="Symbol">=</a> <a id="17998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-∧-commutativeRing"></a><a id="18004" href="Data.Bool.Properties.html#18004" class="Function">xor-∧-commutativeRing</a> <a id="18026" class="Symbol">:</a> <a id="18028" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a> <a id="18044" href="Level.html#521" class="Function">0ℓ</a> <a id="18047" href="Level.html#521" class="Function">0ℓ</a>
<a id="18050" href="Data.Bool.Properties.html#18004" class="Function">xor-∧-commutativeRing</a> <a id="18072" class="Symbol">=</a> <a id="18074" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17520" class="Function">⊕-∧-commutativeRing</a>
  <a id="18096" class="Keyword">where</a>
  <a id="18104" class="Keyword">open</a> <a id="18109" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">BooleanAlgebraProperties</a> <a id="18134" href="Data.Bool.Properties.html#15356" class="Function">∨-∧-booleanAlgebra</a>
  <a id="18155" class="Keyword">open</a> <a id="18160" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7396" class="Module">XorRing</a> <a id="18168" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="18174" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a>

<a id="18185" class="Comment">------------------------------------------------------------------------</a>
<a id="18258" class="Comment">-- Properties of if_then_else_</a>

<a id="if-float"></a><a id="18290" href="Data.Bool.Properties.html#18290" class="Function">if-float</a> <a id="18299" class="Symbol">:</a> <a id="18301" class="Symbol">∀</a> <a id="18303" class="Symbol">(</a><a id="18304" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18306" class="Symbol">:</a> <a id="18308" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a> <a id="18310" class="Symbol">→</a> <a id="18312" href="Data.Bool.Properties.html#2489" class="Generalizable">B</a><a id="18313" class="Symbol">)</a> <a id="18315" href="Data.Bool.Properties.html#18315" class="Bound">b</a> <a id="18317" class="Symbol">{</a><a id="18318" href="Data.Bool.Properties.html#18318" class="Bound">x</a> <a id="18320" href="Data.Bool.Properties.html#18320" class="Bound">y</a><a id="18321" class="Symbol">}</a> <a id="18323" class="Symbol">→</a>
           <a id="18336" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18338" class="Symbol">(</a><a id="18339" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18342" href="Data.Bool.Properties.html#18315" class="Bound">b</a> <a id="18344" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18349" href="Data.Bool.Properties.html#18318" class="Bound">x</a> <a id="18351" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18356" href="Data.Bool.Properties.html#18320" class="Bound">y</a><a id="18357" class="Symbol">)</a> <a id="18359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18361" class="Symbol">(</a><a id="18362" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18365" href="Data.Bool.Properties.html#18315" class="Bound">b</a> <a id="18367" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18372" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18374" href="Data.Bool.Properties.html#18318" class="Bound">x</a> <a id="18376" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18381" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18383" href="Data.Bool.Properties.html#18320" class="Bound">y</a><a id="18384" class="Symbol">)</a>
<a id="18386" href="Data.Bool.Properties.html#18290" class="Function">if-float</a> <a id="18395" class="Symbol">_</a> <a id="18397" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18403" class="Symbol">=</a> <a id="18405" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18410" href="Data.Bool.Properties.html#18290" class="Function">if-float</a> <a id="18419" class="Symbol">_</a> <a id="18421" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18427" class="Symbol">=</a> <a id="18429" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-eta"></a><a id="18435" href="Data.Bool.Properties.html#18435" class="Function">if-eta</a> <a id="18442" class="Symbol">:</a> <a id="18444" class="Symbol">∀</a> <a id="18446" href="Data.Bool.Properties.html#18446" class="Bound">b</a> <a id="18448" class="Symbol">{</a><a id="18449" href="Data.Bool.Properties.html#18449" class="Bound">x</a> <a id="18451" class="Symbol">:</a> <a id="18453" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18454" class="Symbol">}</a> <a id="18456" class="Symbol">→</a>
         <a id="18467" class="Symbol">(</a><a id="18468" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18471" href="Data.Bool.Properties.html#18446" class="Bound">b</a> <a id="18473" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18478" href="Data.Bool.Properties.html#18449" class="Bound">x</a> <a id="18480" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18485" href="Data.Bool.Properties.html#18449" class="Bound">x</a><a id="18486" class="Symbol">)</a> <a id="18488" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18490" href="Data.Bool.Properties.html#18449" class="Bound">x</a>
<a id="18492" href="Data.Bool.Properties.html#18435" class="Function">if-eta</a> <a id="18499" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18505" class="Symbol">=</a> <a id="18507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18512" href="Data.Bool.Properties.html#18435" class="Function">if-eta</a> <a id="18519" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18525" class="Symbol">=</a> <a id="18527" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-idem-then"></a><a id="18533" href="Data.Bool.Properties.html#18533" class="Function">if-idem-then</a> <a id="18546" class="Symbol">:</a> <a id="18548" class="Symbol">∀</a> <a id="18550" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18552" class="Symbol">{</a><a id="18553" href="Data.Bool.Properties.html#18553" class="Bound">x</a> <a id="18555" href="Data.Bool.Properties.html#18555" class="Bound">y</a> <a id="18557" class="Symbol">:</a> <a id="18559" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18560" class="Symbol">}</a> <a id="18562" class="Symbol">→</a>
               <a id="18579" class="Symbol">(</a><a id="18580" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18583" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18585" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18590" class="Symbol">(</a><a id="18591" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18594" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18596" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18601" href="Data.Bool.Properties.html#18553" class="Bound">x</a> <a id="18603" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18608" href="Data.Bool.Properties.html#18555" class="Bound">y</a><a id="18609" class="Symbol">)</a> <a id="18611" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18616" href="Data.Bool.Properties.html#18555" class="Bound">y</a><a id="18617" class="Symbol">)</a>
             <a id="18632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18634" class="Symbol">(</a><a id="18635" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18638" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18640" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18645" href="Data.Bool.Properties.html#18553" class="Bound">x</a>                    <a id="18666" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18671" href="Data.Bool.Properties.html#18555" class="Bound">y</a><a id="18672" class="Symbol">)</a>
<a id="18674" href="Data.Bool.Properties.html#18533" class="Function">if-idem-then</a> <a id="18687" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18693" class="Symbol">=</a> <a id="18695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18700" href="Data.Bool.Properties.html#18533" class="Function">if-idem-then</a> <a id="18713" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18719" class="Symbol">=</a> <a id="18721" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-idem-else"></a><a id="18727" href="Data.Bool.Properties.html#18727" class="Function">if-idem-else</a> <a id="18740" class="Symbol">:</a> <a id="18742" class="Symbol">∀</a> <a id="18744" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18746" class="Symbol">{</a><a id="18747" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18749" href="Data.Bool.Properties.html#18749" class="Bound">y</a> <a id="18751" class="Symbol">:</a> <a id="18753" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18754" class="Symbol">}</a> <a id="18756" class="Symbol">→</a>
               <a id="18773" class="Symbol">(</a><a id="18774" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18777" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18779" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18784" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18786" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18791" class="Symbol">(</a><a id="18792" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18795" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18797" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18802" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18804" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18809" href="Data.Bool.Properties.html#18749" class="Bound">y</a><a id="18810" class="Symbol">))</a>
             <a id="18826" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18828" class="Symbol">(</a><a id="18829" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18832" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18834" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18839" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18841" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18846" href="Data.Bool.Properties.html#18749" class="Bound">y</a><a id="18847" class="Symbol">)</a>
<a id="18849" href="Data.Bool.Properties.html#18727" class="Function">if-idem-else</a> <a id="18862" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18868" class="Symbol">=</a> <a id="18870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18875" href="Data.Bool.Properties.html#18727" class="Function">if-idem-else</a> <a id="18888" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18894" class="Symbol">=</a> <a id="18896" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-swap-then"></a><a id="18902" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="18915" class="Symbol">:</a> <a id="18917" class="Symbol">∀</a> <a id="18919" href="Data.Bool.Properties.html#18919" class="Bound">b</a> <a id="18921" href="Data.Bool.Properties.html#18921" class="Bound">c</a> <a id="18923" class="Symbol">{</a><a id="18924" href="Data.Bool.Properties.html#18924" class="Bound">x</a> <a id="18926" href="Data.Bool.Properties.html#18926" class="Bound">y</a> <a id="18928" class="Symbol">:</a> <a id="18930" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18931" class="Symbol">}</a> <a id="18933" class="Symbol">→</a>
          <a id="18945" class="Symbol">(</a><a id="18946" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18949" href="Data.Bool.Properties.html#18919" class="Bound">b</a> <a id="18951" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18956" class="Symbol">(</a><a id="18957" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18960" href="Data.Bool.Properties.html#18921" class="Bound">c</a> <a id="18962" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18967" href="Data.Bool.Properties.html#18924" class="Bound">x</a> <a id="18969" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18974" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="18975" class="Symbol">)</a> <a id="18977" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18982" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="18983" class="Symbol">)</a>
        <a id="18993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18995" class="Symbol">(</a><a id="18996" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18999" href="Data.Bool.Properties.html#18921" class="Bound">c</a> <a id="19001" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19006" class="Symbol">(</a><a id="19007" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19010" href="Data.Bool.Properties.html#18919" class="Bound">b</a> <a id="19012" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19017" href="Data.Bool.Properties.html#18924" class="Bound">x</a> <a id="19019" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19024" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="19025" class="Symbol">)</a> <a id="19027" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19032" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="19033" class="Symbol">)</a>
<a id="19035" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="19048" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19054" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19060" class="Symbol">=</a> <a id="19062" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19067" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="19080" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19086" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19092" class="Symbol">=</a> <a id="19094" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19099" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="19112" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19118" class="Symbol">_</a>     <a id="19124" class="Symbol">=</a> <a id="19126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-swap-else"></a><a id="19132" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19145" class="Symbol">:</a> <a id="19147" class="Symbol">∀</a> <a id="19149" href="Data.Bool.Properties.html#19149" class="Bound">b</a> <a id="19151" href="Data.Bool.Properties.html#19151" class="Bound">c</a> <a id="19153" class="Symbol">{</a><a id="19154" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19156" href="Data.Bool.Properties.html#19156" class="Bound">y</a> <a id="19158" class="Symbol">:</a> <a id="19160" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19161" class="Symbol">}</a> <a id="19163" class="Symbol">→</a>
          <a id="19175" class="Symbol">(</a><a id="19176" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19179" href="Data.Bool.Properties.html#19149" class="Bound">b</a> <a id="19181" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19186" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19188" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19193" class="Symbol">(</a><a id="19194" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19197" href="Data.Bool.Properties.html#19151" class="Bound">c</a> <a id="19199" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19204" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19206" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19211" href="Data.Bool.Properties.html#19156" class="Bound">y</a><a id="19212" class="Symbol">))</a>
        <a id="19223" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19225" class="Symbol">(</a><a id="19226" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19229" href="Data.Bool.Properties.html#19151" class="Bound">c</a> <a id="19231" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19236" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19238" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19243" class="Symbol">(</a><a id="19244" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19247" href="Data.Bool.Properties.html#19149" class="Bound">b</a> <a id="19249" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19254" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19256" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19261" href="Data.Bool.Properties.html#19156" class="Bound">y</a><a id="19262" class="Symbol">))</a>
<a id="19265" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19278" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19284" class="Symbol">_</a>     <a id="19290" class="Symbol">=</a> <a id="19292" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19297" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19310" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19316" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19322" class="Symbol">=</a> <a id="19324" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19329" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19342" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19348" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19354" class="Symbol">=</a> <a id="19356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-not"></a><a id="19362" href="Data.Bool.Properties.html#19362" class="Function">if-not</a> <a id="19369" class="Symbol">:</a> <a id="19371" class="Symbol">∀</a> <a id="19373" href="Data.Bool.Properties.html#19373" class="Bound">b</a> <a id="19375" class="Symbol">{</a><a id="19376" href="Data.Bool.Properties.html#19376" class="Bound">x</a> <a id="19378" href="Data.Bool.Properties.html#19378" class="Bound">y</a> <a id="19380" class="Symbol">:</a> <a id="19382" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19383" class="Symbol">}</a> <a id="19385" class="Symbol">→</a>
         <a id="19396" class="Symbol">(</a><a id="19397" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19400" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="19404" href="Data.Bool.Properties.html#19373" class="Bound">b</a> <a id="19406" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19411" href="Data.Bool.Properties.html#19376" class="Bound">x</a> <a id="19413" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19418" href="Data.Bool.Properties.html#19378" class="Bound">y</a><a id="19419" class="Symbol">)</a> <a id="19421" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19423" class="Symbol">(</a><a id="19424" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19427" href="Data.Bool.Properties.html#19373" class="Bound">b</a> <a id="19429" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19434" href="Data.Bool.Properties.html#19378" class="Bound">y</a> <a id="19436" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19441" href="Data.Bool.Properties.html#19376" class="Bound">x</a><a id="19442" class="Symbol">)</a>
<a id="19444" href="Data.Bool.Properties.html#19362" class="Function">if-not</a> <a id="19451" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19457" class="Symbol">=</a> <a id="19459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19464" href="Data.Bool.Properties.html#19362" class="Function">if-not</a> <a id="19471" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19477" class="Symbol">=</a> <a id="19479" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-∧"></a><a id="19485" href="Data.Bool.Properties.html#19485" class="Function">if-∧</a> <a id="19490" class="Symbol">:</a> <a id="19492" class="Symbol">∀</a> <a id="19494" href="Data.Bool.Properties.html#19494" class="Bound">b</a> <a id="19496" class="Symbol">{</a><a id="19497" href="Data.Bool.Properties.html#19497" class="Bound">c</a><a id="19498" class="Symbol">}</a> <a id="19500" class="Symbol">{</a><a id="19501" href="Data.Bool.Properties.html#19501" class="Bound">x</a> <a id="19503" href="Data.Bool.Properties.html#19503" class="Bound">y</a> <a id="19505" class="Symbol">:</a> <a id="19507" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19508" class="Symbol">}</a> <a id="19510" class="Symbol">→</a>
       <a id="19519" class="Symbol">(</a><a id="19520" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19523" href="Data.Bool.Properties.html#19494" class="Bound">b</a> <a id="19525" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="19527" href="Data.Bool.Properties.html#19497" class="Bound">c</a> <a id="19529" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19534" href="Data.Bool.Properties.html#19501" class="Bound">x</a> <a id="19536" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19541" href="Data.Bool.Properties.html#19503" class="Bound">y</a><a id="19542" class="Symbol">)</a> <a id="19544" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19546" class="Symbol">(</a><a id="19547" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19550" href="Data.Bool.Properties.html#19494" class="Bound">b</a> <a id="19552" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19557" class="Symbol">(</a><a id="19558" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19561" href="Data.Bool.Properties.html#19497" class="Bound">c</a> <a id="19563" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19568" href="Data.Bool.Properties.html#19501" class="Bound">x</a> <a id="19570" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19575" href="Data.Bool.Properties.html#19503" class="Bound">y</a><a id="19576" class="Symbol">)</a> <a id="19578" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19583" href="Data.Bool.Properties.html#19503" class="Bound">y</a><a id="19584" class="Symbol">)</a>
<a id="19586" href="Data.Bool.Properties.html#19485" class="Function">if-∧</a> <a id="19591" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19597" class="Symbol">=</a> <a id="19599" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19604" href="Data.Bool.Properties.html#19485" class="Function">if-∧</a> <a id="19609" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19615" class="Symbol">=</a> <a id="19617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-∨"></a><a id="19623" href="Data.Bool.Properties.html#19623" class="Function">if-∨</a> <a id="19628" class="Symbol">:</a> <a id="19630" class="Symbol">∀</a> <a id="19632" href="Data.Bool.Properties.html#19632" class="Bound">b</a> <a id="19634" class="Symbol">{</a><a id="19635" href="Data.Bool.Properties.html#19635" class="Bound">c</a><a id="19636" class="Symbol">}</a> <a id="19638" class="Symbol">{</a><a id="19639" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19641" href="Data.Bool.Properties.html#19641" class="Bound">y</a> <a id="19643" class="Symbol">:</a> <a id="19645" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19646" class="Symbol">}</a> <a id="19648" class="Symbol">→</a>
       <a id="19657" class="Symbol">(</a><a id="19658" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19661" href="Data.Bool.Properties.html#19632" class="Bound">b</a> <a id="19663" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="19665" href="Data.Bool.Properties.html#19635" class="Bound">c</a> <a id="19667" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19672" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19674" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19679" href="Data.Bool.Properties.html#19641" class="Bound">y</a><a id="19680" class="Symbol">)</a> <a id="19682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19684" class="Symbol">(</a><a id="19685" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19688" href="Data.Bool.Properties.html#19632" class="Bound">b</a> <a id="19690" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19695" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19697" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19702" class="Symbol">(</a><a id="19703" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19706" href="Data.Bool.Properties.html#19635" class="Bound">c</a> <a id="19708" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19713" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19715" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19720" href="Data.Bool.Properties.html#19641" class="Bound">y</a><a id="19721" class="Symbol">))</a>
<a id="19724" href="Data.Bool.Properties.html#19623" class="Function">if-∨</a> <a id="19729" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19735" class="Symbol">=</a> <a id="19737" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19742" href="Data.Bool.Properties.html#19623" class="Function">if-∨</a> <a id="19747" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19753" class="Symbol">=</a> <a id="19755" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-xor"></a><a id="19761" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19768" class="Symbol">:</a> <a id="19770" class="Symbol">∀</a> <a id="19772" href="Data.Bool.Properties.html#19772" class="Bound">b</a> <a id="19774" class="Symbol">{</a><a id="19775" href="Data.Bool.Properties.html#19775" class="Bound">c</a><a id="19776" class="Symbol">}</a> <a id="19778" class="Symbol">{</a><a id="19779" href="Data.Bool.Properties.html#19779" class="Bound">x</a> <a id="19781" href="Data.Bool.Properties.html#19781" class="Bound">y</a> <a id="19783" class="Symbol">:</a> <a id="19785" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19786" class="Symbol">}</a> <a id="19788" class="Symbol">→</a>
         <a id="19799" class="Symbol">(</a><a id="19800" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19803" href="Data.Bool.Properties.html#19772" class="Bound">b</a> <a id="19805" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="19809" href="Data.Bool.Properties.html#19775" class="Bound">c</a> <a id="19811" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19816" href="Data.Bool.Properties.html#19779" class="Bound">x</a> <a id="19818" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19823" href="Data.Bool.Properties.html#19781" class="Bound">y</a><a id="19824" class="Symbol">)</a>
       <a id="19833" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19835" class="Symbol">(</a><a id="19836" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19839" href="Data.Bool.Properties.html#19772" class="Bound">b</a> <a id="19841" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19846" class="Symbol">(</a><a id="19847" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19850" href="Data.Bool.Properties.html#19775" class="Bound">c</a> <a id="19852" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19857" href="Data.Bool.Properties.html#19781" class="Bound">y</a> <a id="19859" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19864" href="Data.Bool.Properties.html#19779" class="Bound">x</a><a id="19865" class="Symbol">)</a> <a id="19867" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19872" class="Symbol">(</a><a id="19873" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19876" href="Data.Bool.Properties.html#19775" class="Bound">c</a> <a id="19878" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19883" href="Data.Bool.Properties.html#19779" class="Bound">x</a> <a id="19885" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19890" href="Data.Bool.Properties.html#19781" class="Bound">y</a><a id="19891" class="Symbol">))</a>
<a id="19894" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19901" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19907" class="Symbol">=</a> <a id="19909" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19914" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19921" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19926" class="Symbol">{</a><a id="19927" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19932" class="Symbol">}</a> <a id="19934" class="Symbol">=</a> <a id="19936" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19941" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19948" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19953" class="Symbol">{</a><a id="19954" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19959" class="Symbol">}</a> <a id="19961" class="Symbol">=</a> <a id="19963" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="19969" class="Comment">-- The following congruence lemmas are short hands for</a>
<a id="20024" class="Comment">--   cong (if_then x else y)</a>
<a id="20053" class="Comment">--   cong (if b then_else y)</a>
<a id="20082" class="Comment">--   cong (if b then x else_)</a>
<a id="20112" class="Comment">--   cong (if b then_else_)</a>
<a id="20140" class="Comment">-- on the different sub-terms in an if_then_else_ expression.</a>
<a id="20202" class="Comment">-- With these short hands, the branches x and y can be inferred</a>
<a id="20266" class="Comment">-- automatically (i.e., they are implicit arguments) whereas</a>
<a id="20327" class="Comment">-- the branches have to be spelled out explicitly when using cong.</a>
<a id="20394" class="Comment">-- (Using underscores as in &quot;cong (if b then _ else_)&quot;</a>
<a id="20449" class="Comment">-- unfortunately fails to resolve the omitted argument.)</a>

<a id="if-cong"></a><a id="20507" href="Data.Bool.Properties.html#20507" class="Function">if-cong</a> <a id="20515" class="Symbol">:</a> <a id="20517" class="Symbol">∀</a> <a id="20519" class="Symbol">{</a><a id="20520" href="Data.Bool.Properties.html#20520" class="Bound">b</a> <a id="20522" href="Data.Bool.Properties.html#20522" class="Bound">c</a><a id="20523" class="Symbol">}</a> <a id="20525" class="Symbol">{</a><a id="20526" href="Data.Bool.Properties.html#20526" class="Bound">x</a> <a id="20528" href="Data.Bool.Properties.html#20528" class="Bound">y</a> <a id="20530" class="Symbol">:</a> <a id="20532" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20533" class="Symbol">}</a> <a id="20535" class="Symbol">→</a> <a id="20537" href="Data.Bool.Properties.html#20520" class="Bound">b</a> <a id="20539" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20541" href="Data.Bool.Properties.html#20522" class="Bound">c</a> <a id="20543" class="Symbol">→</a>
          <a id="20555" class="Symbol">(</a><a id="20556" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20559" href="Data.Bool.Properties.html#20520" class="Bound">b</a> <a id="20561" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20566" href="Data.Bool.Properties.html#20526" class="Bound">x</a> <a id="20568" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20573" href="Data.Bool.Properties.html#20528" class="Bound">y</a><a id="20574" class="Symbol">)</a>
        <a id="20584" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20586" class="Symbol">(</a><a id="20587" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20590" href="Data.Bool.Properties.html#20522" class="Bound">c</a> <a id="20592" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20597" href="Data.Bool.Properties.html#20526" class="Bound">x</a> <a id="20599" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20604" href="Data.Bool.Properties.html#20528" class="Bound">y</a><a id="20605" class="Symbol">)</a>
<a id="20607" href="Data.Bool.Properties.html#20507" class="Function">if-cong</a> <a id="20615" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20620" class="Symbol">=</a> <a id="20622" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong-then"></a><a id="20628" href="Data.Bool.Properties.html#20628" class="Function">if-cong-then</a> <a id="20641" class="Symbol">:</a> <a id="20643" class="Symbol">∀</a> <a id="20645" href="Data.Bool.Properties.html#20645" class="Bound">b</a> <a id="20647" class="Symbol">{</a><a id="20648" href="Data.Bool.Properties.html#20648" class="Bound">x</a> <a id="20650" href="Data.Bool.Properties.html#20650" class="Bound">y</a> <a id="20652" href="Data.Bool.Properties.html#20652" class="Bound">z</a> <a id="20654" class="Symbol">:</a> <a id="20656" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20657" class="Symbol">}</a> <a id="20659" class="Symbol">→</a> <a id="20661" href="Data.Bool.Properties.html#20648" class="Bound">x</a> <a id="20663" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20665" href="Data.Bool.Properties.html#20652" class="Bound">z</a> <a id="20667" class="Symbol">→</a>
               <a id="20684" class="Symbol">(</a><a id="20685" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20688" href="Data.Bool.Properties.html#20645" class="Bound">b</a> <a id="20690" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20695" href="Data.Bool.Properties.html#20648" class="Bound">x</a> <a id="20697" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20702" href="Data.Bool.Properties.html#20650" class="Bound">y</a><a id="20703" class="Symbol">)</a>
             <a id="20718" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20720" class="Symbol">(</a><a id="20721" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20724" href="Data.Bool.Properties.html#20645" class="Bound">b</a> <a id="20726" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20731" href="Data.Bool.Properties.html#20652" class="Bound">z</a> <a id="20733" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20738" href="Data.Bool.Properties.html#20650" class="Bound">y</a><a id="20739" class="Symbol">)</a>
<a id="20741" href="Data.Bool.Properties.html#20628" class="Function">if-cong-then</a> <a id="20754" class="Symbol">_</a> <a id="20756" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20761" class="Symbol">=</a> <a id="20763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong-else"></a><a id="20769" href="Data.Bool.Properties.html#20769" class="Function">if-cong-else</a> <a id="20782" class="Symbol">:</a> <a id="20784" class="Symbol">∀</a> <a id="20786" href="Data.Bool.Properties.html#20786" class="Bound">b</a> <a id="20788" class="Symbol">{</a><a id="20789" href="Data.Bool.Properties.html#20789" class="Bound">x</a> <a id="20791" href="Data.Bool.Properties.html#20791" class="Bound">y</a> <a id="20793" href="Data.Bool.Properties.html#20793" class="Bound">z</a> <a id="20795" class="Symbol">:</a> <a id="20797" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20798" class="Symbol">}</a> <a id="20800" class="Symbol">→</a> <a id="20802" href="Data.Bool.Properties.html#20791" class="Bound">y</a> <a id="20804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20806" href="Data.Bool.Properties.html#20793" class="Bound">z</a> <a id="20808" class="Symbol">→</a>
               <a id="20825" class="Symbol">(</a><a id="20826" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20829" href="Data.Bool.Properties.html#20786" class="Bound">b</a> <a id="20831" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20836" href="Data.Bool.Properties.html#20789" class="Bound">x</a> <a id="20838" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20843" href="Data.Bool.Properties.html#20791" class="Bound">y</a><a id="20844" class="Symbol">)</a>
             <a id="20859" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20861" class="Symbol">(</a><a id="20862" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20865" href="Data.Bool.Properties.html#20786" class="Bound">b</a> <a id="20867" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20872" href="Data.Bool.Properties.html#20789" class="Bound">x</a> <a id="20874" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20879" href="Data.Bool.Properties.html#20793" class="Bound">z</a><a id="20880" class="Symbol">)</a>
<a id="20882" href="Data.Bool.Properties.html#20769" class="Function">if-cong-else</a> <a id="20895" class="Symbol">_</a> <a id="20897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20902" class="Symbol">=</a> <a id="20904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong₂"></a><a id="20910" href="Data.Bool.Properties.html#20910" class="Function">if-cong₂</a> <a id="20919" class="Symbol">:</a> <a id="20921" class="Symbol">∀</a> <a id="20923" href="Data.Bool.Properties.html#20923" class="Bound">b</a> <a id="20925" class="Symbol">{</a><a id="20926" href="Data.Bool.Properties.html#20926" class="Bound">x</a> <a id="20928" href="Data.Bool.Properties.html#20928" class="Bound">y</a> <a id="20930" href="Data.Bool.Properties.html#20930" class="Bound">z</a> <a id="20932" href="Data.Bool.Properties.html#20932" class="Bound">w</a> <a id="20934" class="Symbol">:</a> <a id="20936" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20937" class="Symbol">}</a> <a id="20939" class="Symbol">→</a> <a id="20941" href="Data.Bool.Properties.html#20926" class="Bound">x</a> <a id="20943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20945" href="Data.Bool.Properties.html#20930" class="Bound">z</a> <a id="20947" class="Symbol">→</a> <a id="20949" href="Data.Bool.Properties.html#20928" class="Bound">y</a> <a id="20951" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20953" href="Data.Bool.Properties.html#20932" class="Bound">w</a> <a id="20955" class="Symbol">→</a>
           <a id="20968" class="Symbol">(</a><a id="20969" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20972" href="Data.Bool.Properties.html#20923" class="Bound">b</a> <a id="20974" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20979" href="Data.Bool.Properties.html#20926" class="Bound">x</a> <a id="20981" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20986" href="Data.Bool.Properties.html#20928" class="Bound">y</a><a id="20987" class="Symbol">)</a>
         <a id="20998" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21000" class="Symbol">(</a><a id="21001" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="21004" href="Data.Bool.Properties.html#20923" class="Bound">b</a> <a id="21006" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="21011" href="Data.Bool.Properties.html#20930" class="Bound">z</a> <a id="21013" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="21018" href="Data.Bool.Properties.html#20932" class="Bound">w</a><a id="21019" class="Symbol">)</a>
<a id="21021" href="Data.Bool.Properties.html#20910" class="Function">if-cong₂</a> <a id="21030" class="Symbol">_</a> <a id="21032" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21037" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21042" class="Symbol">=</a> <a id="21044" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="21050" class="Comment">------------------------------------------------------------------------</a>
<a id="21123" class="Comment">-- Properties of T</a>

<a id="21143" class="Keyword">open</a> <a id="21148" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="21180" class="Keyword">public</a> <a id="21187" class="Keyword">using</a> <a id="21193" class="Symbol">(</a><a id="21194" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="21196" class="Symbol">)</a>

<a id="T-≡"></a><a id="21199" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="21203" class="Symbol">:</a> <a id="21205" class="Symbol">∀</a> <a id="21207" class="Symbol">{</a><a id="21208" href="Data.Bool.Properties.html#21208" class="Bound">x</a><a id="21209" class="Symbol">}</a> <a id="21211" class="Symbol">→</a> <a id="21213" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21215" href="Data.Bool.Properties.html#21208" class="Bound">x</a> <a id="21217" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21219" href="Data.Bool.Properties.html#21208" class="Bound">x</a> <a id="21221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="21228" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="21232" class="Symbol">{</a><a id="21233" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21238" class="Symbol">}</a> <a id="21240" class="Symbol">=</a> <a id="21242" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21246" class="Symbol">(λ</a> <a id="21249" class="Symbol">())</a>       <a id="21259" class="Symbol">(λ</a> <a id="21262" class="Symbol">())</a>
<a id="21266" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="21270" class="Symbol">{</a><a id="21271" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21275" class="Symbol">}</a>  <a id="21278" class="Symbol">=</a> <a id="21280" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21284" class="Symbol">(</a><a id="21285" href="Function.Base.html#725" class="Function">const</a> <a id="21291" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21295" class="Symbol">)</a> <a id="21297" class="Symbol">(</a><a id="21298" href="Function.Base.html#725" class="Function">const</a> <a id="21304" class="Symbol">_)</a>

<a id="T-not-≡"></a><a id="21308" href="Data.Bool.Properties.html#21308" class="Function">T-not-≡</a> <a id="21316" class="Symbol">:</a> <a id="21318" class="Symbol">∀</a> <a id="21320" class="Symbol">{</a><a id="21321" href="Data.Bool.Properties.html#21321" class="Bound">x</a><a id="21322" class="Symbol">}</a> <a id="21324" class="Symbol">→</a> <a id="21326" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21328" class="Symbol">(</a><a id="21329" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="21333" href="Data.Bool.Properties.html#21321" class="Bound">x</a><a id="21334" class="Symbol">)</a> <a id="21336" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21338" href="Data.Bool.Properties.html#21321" class="Bound">x</a> <a id="21340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21342" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="21348" href="Data.Bool.Properties.html#21308" class="Function">T-not-≡</a> <a id="21356" class="Symbol">{</a><a id="21357" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21362" class="Symbol">}</a> <a id="21364" class="Symbol">=</a> <a id="21366" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21370" class="Symbol">(</a><a id="21371" href="Function.Base.html#725" class="Function">const</a> <a id="21377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21381" class="Symbol">)</a> <a id="21383" class="Symbol">(</a><a id="21384" href="Function.Base.html#725" class="Function">const</a> <a id="21390" class="Symbol">_)</a>
<a id="21393" href="Data.Bool.Properties.html#21308" class="Function">T-not-≡</a> <a id="21401" class="Symbol">{</a><a id="21402" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21406" class="Symbol">}</a>  <a id="21409" class="Symbol">=</a> <a id="21411" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21415" class="Symbol">(λ</a> <a id="21418" class="Symbol">())</a>       <a id="21428" class="Symbol">(λ</a> <a id="21431" class="Symbol">())</a>

<a id="T-∧"></a><a id="21436" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21440" class="Symbol">:</a> <a id="21442" class="Symbol">∀</a> <a id="21444" class="Symbol">{</a><a id="21445" href="Data.Bool.Properties.html#21445" class="Bound">x</a> <a id="21447" href="Data.Bool.Properties.html#21447" class="Bound">y</a><a id="21448" class="Symbol">}</a> <a id="21450" class="Symbol">→</a> <a id="21452" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21454" class="Symbol">(</a><a id="21455" href="Data.Bool.Properties.html#21445" class="Bound">x</a> <a id="21457" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="21459" href="Data.Bool.Properties.html#21447" class="Bound">y</a><a id="21460" class="Symbol">)</a> <a id="21462" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21464" class="Symbol">(</a><a id="21465" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21467" href="Data.Bool.Properties.html#21445" class="Bound">x</a> <a id="21469" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="21471" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21473" href="Data.Bool.Properties.html#21447" class="Bound">y</a><a id="21474" class="Symbol">)</a>
<a id="21476" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21480" class="Symbol">{</a><a id="21481" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21485" class="Symbol">}</a>  <a id="21488" class="Symbol">{</a><a id="21489" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21493" class="Symbol">}</a>  <a id="21496" class="Symbol">=</a> <a id="21498" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21502" class="Symbol">(</a><a id="21503" href="Function.Base.html#725" class="Function">const</a> <a id="21509" class="Symbol">(_</a> <a id="21512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21514" class="Symbol">_))</a> <a id="21518" class="Symbol">(</a><a id="21519" href="Function.Base.html#725" class="Function">const</a> <a id="21525" class="Symbol">_)</a>
<a id="21528" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21532" class="Symbol">{</a><a id="21533" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21537" class="Symbol">}</a>  <a id="21540" class="Symbol">{</a><a id="21541" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21546" class="Symbol">}</a> <a id="21548" class="Symbol">=</a> <a id="21550" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21554" class="Symbol">(λ</a> <a id="21557" class="Symbol">())</a>          <a id="21570" href="Data.Product.Base.html#650" class="Field">proj₂</a>
<a id="21576" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21580" class="Symbol">{</a><a id="21581" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21586" class="Symbol">}</a> <a id="21588" class="Symbol">{_}</a>     <a id="21596" class="Symbol">=</a> <a id="21598" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21602" class="Symbol">(λ</a> <a id="21605" class="Symbol">())</a>          <a id="21618" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="T-∨"></a><a id="21625" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21629" class="Symbol">:</a> <a id="21631" class="Symbol">∀</a> <a id="21633" class="Symbol">{</a><a id="21634" href="Data.Bool.Properties.html#21634" class="Bound">x</a> <a id="21636" href="Data.Bool.Properties.html#21636" class="Bound">y</a><a id="21637" class="Symbol">}</a> <a id="21639" class="Symbol">→</a> <a id="21641" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21643" class="Symbol">(</a><a id="21644" href="Data.Bool.Properties.html#21634" class="Bound">x</a> <a id="21646" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="21648" href="Data.Bool.Properties.html#21636" class="Bound">y</a><a id="21649" class="Symbol">)</a> <a id="21651" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21653" class="Symbol">(</a><a id="21654" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21656" href="Data.Bool.Properties.html#21634" class="Bound">x</a> <a id="21658" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="21660" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21662" href="Data.Bool.Properties.html#21636" class="Bound">y</a><a id="21663" class="Symbol">)</a>
<a id="21665" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21669" class="Symbol">{</a><a id="21670" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21674" class="Symbol">}</a>  <a id="21677" class="Symbol">{_}</a>     <a id="21685" class="Symbol">=</a> <a id="21687" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21691" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21696" class="Symbol">(</a><a id="21697" href="Function.Base.html#725" class="Function">const</a> <a id="21703" class="Symbol">_)</a>
<a id="21706" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21710" class="Symbol">{</a><a id="21711" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21716" class="Symbol">}</a> <a id="21718" class="Symbol">{</a><a id="21719" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21723" class="Symbol">}</a>  <a id="21726" class="Symbol">=</a> <a id="21728" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21732" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21737" class="Symbol">(</a><a id="21738" href="Function.Base.html#725" class="Function">const</a> <a id="21744" class="Symbol">_)</a>
<a id="21747" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21751" class="Symbol">{</a><a id="21752" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21757" class="Symbol">}</a> <a id="21759" class="Symbol">{</a><a id="21760" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21765" class="Symbol">}</a> <a id="21767" class="Symbol">=</a> <a id="21769" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21773" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21778" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="21780" href="Function.Base.html#704" class="Function">id</a> <a id="21783" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="21785" href="Function.Base.html#704" class="Function">id</a> <a id="21788" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="T-irrelevant"></a><a id="21791" href="Data.Bool.Properties.html#21791" class="Function">T-irrelevant</a> <a id="21804" class="Symbol">:</a> <a id="21806" href="Relation.Unary.html#3969" class="Function">U.Irrelevant</a> <a id="21819" href="Data.Bool.Base.html#1358" class="Function">T</a>
<a id="21821" href="Data.Bool.Properties.html#21791" class="Function">T-irrelevant</a> <a id="21834" class="Symbol">{</a><a id="21835" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21839" class="Symbol">}</a>  <a id="21842" class="Symbol">_</a>  <a id="21845" class="Symbol">_</a>  <a id="21848" class="Symbol">=</a> <a id="21850" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T?-diag"></a><a id="21856" href="Data.Bool.Properties.html#21856" class="Function">T?-diag</a> <a id="21864" class="Symbol">:</a> <a id="21866" class="Symbol">∀</a> <a id="21868" href="Data.Bool.Properties.html#21868" class="Bound">b</a> <a id="21870" class="Symbol">→</a> <a id="21872" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21874" href="Data.Bool.Properties.html#21868" class="Bound">b</a> <a id="21876" class="Symbol">→</a> <a id="21878" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="21883" class="Symbol">(</a><a id="21884" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="21887" href="Data.Bool.Properties.html#21868" class="Bound">b</a><a id="21888" class="Symbol">)</a>
<a id="21890" href="Data.Bool.Properties.html#21856" class="Function">T?-diag</a> <a id="21898" href="Data.Bool.Properties.html#21898" class="Bound">b</a> <a id="21900" class="Symbol">=</a> <a id="21902" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a>

<a id="21915" class="Comment">------------------------------------------------------------------------</a>
<a id="21988" class="Comment">-- Miscellaneous other properties</a>

<a id="⇔→≡"></a><a id="22023" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22027" class="Symbol">:</a> <a id="22029" class="Symbol">{</a><a id="22030" href="Data.Bool.Properties.html#22030" class="Bound">x</a> <a id="22032" href="Data.Bool.Properties.html#22032" class="Bound">y</a> <a id="22034" href="Data.Bool.Properties.html#22034" class="Bound">z</a> <a id="22036" class="Symbol">:</a> <a id="22038" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="22042" class="Symbol">}</a> <a id="22044" class="Symbol">→</a> <a id="22046" href="Data.Bool.Properties.html#22030" class="Bound">x</a> <a id="22048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22050" href="Data.Bool.Properties.html#22034" class="Bound">z</a> <a id="22052" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="22054" href="Data.Bool.Properties.html#22032" class="Bound">y</a> <a id="22056" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22058" href="Data.Bool.Properties.html#22034" class="Bound">z</a> <a id="22060" class="Symbol">→</a> <a id="22062" href="Data.Bool.Properties.html#22030" class="Bound">x</a> <a id="22064" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22066" href="Data.Bool.Properties.html#22032" class="Bound">y</a>
<a id="22068" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22072" class="Symbol">{</a><a id="22073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22078" class="Symbol">}</a> <a id="22080" class="Symbol">{</a><a id="22081" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22086" class="Symbol">}</a>         <a id="22096" href="Data.Bool.Properties.html#22096" class="Bound">hyp</a> <a id="22100" class="Symbol">=</a> <a id="22102" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22107" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22111" class="Symbol">{</a><a id="22112" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22117" class="Symbol">}</a> <a id="22119" class="Symbol">{</a><a id="22120" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22125" class="Symbol">}</a> <a id="22127" class="Symbol">{</a><a id="22128" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22133" class="Symbol">}</a> <a id="22135" href="Data.Bool.Properties.html#22135" class="Bound">hyp</a> <a id="22139" class="Symbol">=</a> <a id="22141" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22145" class="Symbol">(</a><a id="22146" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="22161" href="Data.Bool.Properties.html#22135" class="Bound">hyp</a> <a id="22165" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="22169" class="Symbol">)</a>
<a id="22171" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22175" class="Symbol">{</a><a id="22176" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22181" class="Symbol">}</a> <a id="22183" class="Symbol">{</a><a id="22184" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22189" class="Symbol">}</a> <a id="22191" class="Symbol">{</a><a id="22192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22197" class="Symbol">}</a> <a id="22199" href="Data.Bool.Properties.html#22199" class="Bound">hyp</a> <a id="22203" class="Symbol">=</a> <a id="22205" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="22222" href="Data.Bool.Properties.html#22199" class="Bound">hyp</a> <a id="22226" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22231" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22235" class="Symbol">{</a><a id="22236" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22241" class="Symbol">}</a> <a id="22243" class="Symbol">{</a><a id="22244" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22249" class="Symbol">}</a> <a id="22251" class="Symbol">{</a><a id="22252" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22257" class="Symbol">}</a> <a id="22259" href="Data.Bool.Properties.html#22259" class="Bound">hyp</a> <a id="22263" class="Symbol">=</a> <a id="22265" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="22282" href="Data.Bool.Properties.html#22259" class="Bound">hyp</a> <a id="22286" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22291" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22295" class="Symbol">{</a><a id="22296" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22301" class="Symbol">}</a> <a id="22303" class="Symbol">{</a><a id="22304" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22309" class="Symbol">}</a> <a id="22311" class="Symbol">{</a><a id="22312" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22317" class="Symbol">}</a> <a id="22319" href="Data.Bool.Properties.html#22319" class="Bound">hyp</a> <a id="22323" class="Symbol">=</a> <a id="22325" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22329" class="Symbol">(</a><a id="22330" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="22345" href="Data.Bool.Properties.html#22319" class="Bound">hyp</a> <a id="22349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="22353" class="Symbol">)</a>
<a id="22355" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22359" class="Symbol">{</a><a id="22360" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22365" class="Symbol">}</a> <a id="22367" class="Symbol">{</a><a id="22368" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22373" class="Symbol">}</a>         <a id="22383" href="Data.Bool.Properties.html#22383" class="Bound">hyp</a> <a id="22387" class="Symbol">=</a> <a id="22389" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="22396" class="Comment">------------------------------------------------------------------------</a>
<a id="22469" class="Comment">-- DEPRECATED NAMES</a>
<a id="22489" class="Comment">------------------------------------------------------------------------</a>
<a id="22562" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="22633" class="Comment">-- not guaranteed.</a>

<a id="22653" class="Comment">-- Version 2.0</a>

<a id="push-function-into-if"></a><a id="22669" href="Data.Bool.Properties.html#22669" class="Function">push-function-into-if</a> <a id="22691" class="Symbol">=</a> <a id="22693" href="Data.Bool.Properties.html#18290" class="Function">if-float</a>
<a id="22702" class="Symbol">{-#</a> <a id="22706" class="Keyword">WARNING_ON_USAGE</a> <a id="22723" class="Pragma">push-function-into-if</a>
<a id="22745" class="String">&quot;Warning: push-function-into-if was deprecated in v2.0.
Please use if-float instead.&quot;</a>
<a id="22831" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Empty.Polymorphic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Empty.Polymorphic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Level polymorphic Empty type</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">import</a> <a id="301" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="312" class="Symbol">as</a> <a id="315" class="Module">Empty</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Data.Empty.html#914" class="Function">⊥</a><a id="329" class="Symbol">;</a> <a id="331" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="337" class="Symbol">)</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Level.html" class="Module">Level</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="369" class="Symbol">;</a> <a id="371" href="Level.html#409" class="Record">Lift</a><a id="375" class="Symbol">;</a> <a id="377" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="380" class="Symbol">)</a>

<a id="⊥"></a><a id="383" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="385" class="Symbol">:</a> <a id="387" class="Symbol">{</a><a id="388" href="Data.Empty.Polymorphic.html#388" class="Bound">ℓ</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="397" class="Symbol">}</a> <a id="399" class="Symbol">→</a> <a id="401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="405" href="Data.Empty.Polymorphic.html#388" class="Bound">ℓ</a>
<a id="407" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="409" class="Symbol">{</a><a id="410" href="Data.Empty.Polymorphic.html#410" class="Bound">ℓ</a><a id="411" class="Symbol">}</a> <a id="413" class="Symbol">=</a> <a id="415" href="Level.html#409" class="Record">Lift</a> <a id="420" href="Data.Empty.Polymorphic.html#410" class="Bound">ℓ</a> <a id="422" href="Data.Empty.html#914" class="Function">Empty.⊥</a>

<a id="431" class="Comment">-- make ⊥-elim dependent too, as it does seem useful</a>
<a id="⊥-elim"></a><a id="484" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Data.Empty.Polymorphic.html#496" class="Bound">w</a> <a id="498" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Data.Empty.Polymorphic.html#502" class="Bound">Whatever</a> <a id="511" class="Symbol">:</a> <a id="513" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="515" class="Symbol">{</a><a id="516" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="517" class="Symbol">}</a> <a id="519" class="Symbol">→</a> <a id="521" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="525" href="Data.Empty.Polymorphic.html#496" class="Bound">w</a><a id="526" class="Symbol">}</a> <a id="528" class="Symbol">→</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Empty.Polymorphic.html#531" class="Bound">witness</a> <a id="539" class="Symbol">:</a> <a id="541" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="543" class="Symbol">{</a><a id="544" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="545" class="Symbol">})</a> <a id="548" class="Symbol">→</a> <a id="550" href="Data.Empty.Polymorphic.html#502" class="Bound">Whatever</a> <a id="559" href="Data.Empty.Polymorphic.html#531" class="Bound">witness</a>
<a id="567" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="574" class="Symbol">()</a>
</pre></body></html>


==> anc/html/Data.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty type, judgementally proof irrelevant, Level-monomorphic</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical-compatible</a> <a id="278" class="Pragma">--safe</a> <a id="285" class="Symbol">#-}</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="308" class="Keyword">where</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a><a id="360" class="Symbol">)</a>

<a id="363" class="Comment">------------------------------------------------------------------------</a>
<a id="436" class="Comment">-- Definition</a>

<a id="451" class="Comment">-- Note that by default the empty type is not universe polymorphic as it</a>
<a id="524" class="Comment">-- often results in unsolved metas. See `Data.Empty.Polymorphic` for a</a>
<a id="595" class="Comment">-- universe polymorphic variant.</a>

<a id="629" class="Keyword">private</a>
  <a id="639" class="Keyword">data</a> <a id="Empty"></a><a id="644" href="Data.Empty.html#644" class="Datatype">Empty</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="656" class="Keyword">where</a>

<a id="663" class="Comment">-- ⊥ is defined via Data.Irrelevant (a record with a single irrelevant</a>
<a id="734" class="Comment">-- field) so that Agda can judgementally declare that all proofs of ⊥</a>
<a id="804" class="Comment">-- are equal to each other. In particular this means that all functions</a>
<a id="876" class="Comment">-- returning a proof of ⊥ are equal.</a>

<a id="⊥"></a><a id="914" href="Data.Empty.html#914" class="Function">⊥</a> <a id="916" class="Symbol">:</a> <a id="918" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="922" href="Data.Empty.html#914" class="Function">⊥</a> <a id="924" class="Symbol">=</a> <a id="926" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="937" href="Data.Empty.html#644" class="Datatype">Empty</a>

<a id="944" class="Symbol">{-#</a> <a id="948" class="Keyword">DISPLAY</a> <a id="956" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="967" href="Data.Empty.html#644" class="Datatype">Empty</a> <a id="973" class="Pragma">=</a> <a id="975" href="Data.Empty.html#914" class="Function">⊥</a> <a id="977" class="Symbol">#-}</a>

<a id="982" class="Comment">------------------------------------------------------------------------</a>
<a id="1055" class="Comment">-- Functions</a>

<a id="⊥-elim"></a><a id="1069" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">∀</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Data.Empty.html#1081" class="Bound">w</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Data.Empty.html#1085" class="Bound">Whatever</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Data.Empty.html#1081" class="Bound">w</a><a id="1101" class="Symbol">}</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Data.Empty.html#914" class="Function">⊥</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Empty.html#1085" class="Bound">Whatever</a>
<a id="1118" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1125" class="Symbol">()</a>

<a id="⊥-elim-irr"></a><a id="1129" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">∀</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Data.Empty.html#1145" class="Bound">w</a><a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">{</a><a id="1149" href="Data.Empty.html#1149" class="Bound">Whatever</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1164" href="Data.Empty.html#1145" class="Bound">w</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">→</a> <a id="1169" class="Symbol">.</a><a id="1170" href="Data.Empty.html#914" class="Function">⊥</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="Data.Empty.html#1149" class="Bound">Whatever</a>
<a id="1183" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1194" class="Symbol">()</a>
</pre></body></html>


==> anc/html/Data.Fin.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Comment">-- Note that elements of Fin n can be seen as natural numbers in the</a>
<a id="264" class="Comment">-- set {m | m &lt; n}. The notation &quot;m&quot; in comments below refers to this</a>
<a id="334" class="Comment">-- natural number view.</a>
<a id="358" class="Symbol">{-#</a> <a id="362" class="Keyword">OPTIONS</a> <a id="370" class="Pragma">--cubical-compatible</a> <a id="391" class="Pragma">--safe</a> <a id="398" class="Symbol">#-}</a>

<a id="403" class="Keyword">module</a> <a id="410" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="424" class="Keyword">where</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">ℕ</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="476" class="Symbol">;</a> <a id="478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Product</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="534" class="Symbol">;</a> <a id="536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="539" class="Symbol">;</a> <a id="541" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="581" class="Symbol">as</a> <a id="584" class="Module">Sum</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="598" class="Symbol">;</a> <a id="600" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="604" class="Symbol">;</a> <a id="606" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="610" class="Symbol">;</a> <a id="612" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="618" class="Symbol">)</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Function.Base.html" class="Module">Function.Base</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Function.Base.html#704" class="Function">id</a><a id="655" class="Symbol">;</a> <a id="657" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="660" class="Symbol">;</a> <a id="662" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="666" class="Symbol">;</a> <a id="668" href="Function.Base.html#1657" class="Function">flip</a><a id="672" class="Symbol">;</a> <a id="674" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Level.html" class="Module">Level</a> <a id="697" class="Keyword">using</a> <a id="703" class="Symbol">(</a><a id="704" href="Level.html#521" class="Function">0ℓ</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="741" class="Keyword">using</a> <a id="747" class="Symbol">(</a><a id="748" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="818" class="Symbol">;</a> <a id="820" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="823" class="Symbol">;</a> <a id="825" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="829" class="Symbol">;</a> <a id="831" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="835" class="Symbol">)</a>
<a id="837" class="Keyword">open</a> <a id="842" class="Keyword">import</a> <a id="849" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="903" class="Symbol">)</a>
<a id="905" class="Keyword">open</a> <a id="910" class="Keyword">import</a> <a id="917" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="948" class="Keyword">using</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="957" class="Symbol">;</a> <a id="959" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="972" class="Symbol">)</a>

<a id="975" class="Keyword">private</a>
  <a id="985" class="Keyword">variable</a>
    <a id="998" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1000" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1007" class="Comment">------------------------------------------------------------------------</a>
<a id="1080" class="Comment">-- Types</a>

<a id="1090" class="Comment">-- Fin n is a type with n elements.</a>

<a id="1127" class="Keyword">data</a> <a id="Fin"></a><a id="1132" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1146" class="Keyword">where</a>
  <a id="Fin.zero"></a><a id="1154" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1170" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1171" class="Symbol">)</a>
  <a id="Fin.suc"></a><a id="1175" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a>  <a id="1180" class="Symbol">:</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Fin.Base.html#1183" class="Bound">i</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1191" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1205" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1206" class="Symbol">)</a>

<a id="1209" class="Comment">-- A conversion: toℕ &quot;i&quot; = i.</a>

<a id="toℕ"></a><a id="1240" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1250" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1256" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1260" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="1268" class="Symbol">=</a> <a id="1270" class="Number">0</a>
<a id="1272" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1281" href="Data.Fin.Base.html#1281" class="Bound">i</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1295" href="Data.Fin.Base.html#1281" class="Bound">i</a><a id="1296" class="Symbol">)</a>

<a id="1299" class="Comment">-- A Fin-indexed variant of Fin.</a>

<a id="Fin′"></a><a id="1333" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="1338" class="Symbol">:</a> <a id="1340" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1344" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="1346" class="Symbol">→</a> <a id="1348" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1352" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="1357" href="Data.Fin.Base.html#1357" class="Bound">i</a> <a id="1359" class="Symbol">=</a> <a id="1361" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1370" href="Data.Fin.Base.html#1357" class="Bound">i</a><a id="1371" class="Symbol">)</a>

<a id="1374" class="Comment">------------------------------------------------------------------------</a>
<a id="1447" class="Comment">-- A cast that actually computes on constructors (as opposed to subst)</a>

<a id="cast"></a><a id="1519" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1524" class="Symbol">:</a> <a id="1526" class="Symbol">.(</a><a id="1528" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1532" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1533" class="Symbol">)</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1541" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1549" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="1551" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1556" class="Symbol">{</a><a id="1557" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1561" class="Symbol">}</a>  <a id="1564" class="Symbol">{</a><a id="1565" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1569" class="Symbol">}</a>  <a id="1572" href="Data.Fin.Base.html#1572" class="Bound">eq</a> <a id="1575" href="Data.Fin.Base.html#1575" class="Bound">k</a>       <a id="1583" class="Symbol">=</a> <a id="1585" href="Data.Fin.Base.html#1575" class="Bound">k</a>
<a id="1587" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1592" class="Symbol">{</a><a id="1593" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1597" href="Data.Fin.Base.html#1597" class="Bound">m</a><a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">{</a><a id="1601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1605" href="Data.Fin.Base.html#1605" class="Bound">n</a><a id="1606" class="Symbol">}</a> <a id="1608" href="Data.Fin.Base.html#1608" class="Bound">eq</a> <a id="1611" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="1619" class="Symbol">=</a> <a id="1621" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1626" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1636" href="Data.Fin.Base.html#1636" class="Bound">m</a><a id="1637" class="Symbol">}</a> <a id="1639" class="Symbol">{</a><a id="1640" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1644" href="Data.Fin.Base.html#1644" class="Bound">n</a><a id="1645" class="Symbol">}</a> <a id="1647" href="Data.Fin.Base.html#1647" class="Bound">eq</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1655" href="Data.Fin.Base.html#1655" class="Bound">k</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Symbol">=</a> <a id="1660" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1676" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="1683" href="Data.Fin.Base.html#1647" class="Bound">eq</a><a id="1685" class="Symbol">)</a> <a id="1687" href="Data.Fin.Base.html#1655" class="Bound">k</a><a id="1688" class="Symbol">)</a>

<a id="1691" class="Comment">------------------------------------------------------------------------</a>
<a id="1764" class="Comment">-- Conversions</a>

<a id="1780" class="Comment">-- toℕ is defined above.</a>

<a id="1806" class="Comment">-- fromℕ n = &quot;n&quot;.</a>

<a id="fromℕ"></a><a id="1825" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1831" class="Symbol">:</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Data.Fin.Base.html#1834" class="Bound">n</a> <a id="1836" class="Symbol">:</a> <a id="1838" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1839" class="Symbol">)</a> <a id="1841" class="Symbol">→</a> <a id="1843" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1847" class="Symbol">(</a><a id="1848" class="InductiveConstructor">suc</a> <a id="1852" href="Data.Fin.Base.html#1834" class="Bound">n</a><a id="1853" class="Symbol">)</a>
<a id="1855" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1861" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1869" class="Symbol">=</a> <a id="1871" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1876" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1887" href="Data.Fin.Base.html#1887" class="Bound">n</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1903" href="Data.Fin.Base.html#1887" class="Bound">n</a><a id="1904" class="Symbol">)</a>

<a id="1907" class="Comment">-- fromℕ&lt; {m} _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;"></a><a id="1931" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">.(</a><a id="1942" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1944" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="1948" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1957" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="1959" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="1966" class="Symbol">{</a><a id="1967" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1971" class="Symbol">}</a>  <a id="1974" class="Symbol">{</a><a id="1975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1979" class="Symbol">_}</a> <a id="1982" class="Symbol">_</a>   <a id="1986" class="Symbol">=</a> <a id="1988" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1993" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="2000" class="Symbol">{</a><a id="2001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2005" href="Data.Fin.Base.html#2005" class="Bound">m</a><a id="2006" class="Symbol">}</a> <a id="2008" class="Symbol">{</a><a id="2009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2013" class="Symbol">_}</a> <a id="2016" href="Data.Fin.Base.html#2016" class="Bound">m&lt;n</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="2043" href="Data.Fin.Base.html#2016" class="Bound">m&lt;n</a><a id="2046" class="Symbol">))</a>

<a id="2050" class="Comment">-- fromℕ&lt;″ m _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;″"></a><a id="2073" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2081" class="Symbol">:</a> <a id="2083" class="Symbol">∀</a> <a id="2085" href="Data.Fin.Base.html#2085" class="Bound">m</a> <a id="2087" class="Symbol">{</a><a id="2088" href="Data.Fin.Base.html#2088" class="Bound">n</a><a id="2089" class="Symbol">}</a> <a id="2091" class="Symbol">→</a> <a id="2093" class="Symbol">.(</a><a id="2095" href="Data.Fin.Base.html#2085" class="Bound">m</a> <a id="2097" href="Data.Nat.Base.html#8301" class="Function Operator">ℕ.&lt;″</a> <a id="2102" href="Data.Fin.Base.html#2088" class="Bound">n</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">→</a> <a id="2107" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2111" href="Data.Fin.Base.html#2088" class="Bound">n</a>
<a id="2113" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2121" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2129" class="Symbol">{</a><a id="2130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2134" class="Symbol">_}</a> <a id="2137" class="Symbol">_</a>    <a id="2142" class="Symbol">=</a> <a id="2144" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2149" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2162" href="Data.Fin.Base.html#2162" class="Bound">m</a><a id="2163" class="Symbol">)</a> <a id="2165" class="Symbol">{</a><a id="2166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2170" class="Symbol">_}</a> <a id="2173" href="Data.Fin.Base.html#2173" class="Bound">m&lt;″n</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2193" href="Data.Fin.Base.html#2162" class="Bound">m</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Data.Nat.Base.html#8433" class="Function">ℕ.s&lt;″s⁻¹</a> <a id="2205" href="Data.Fin.Base.html#2173" class="Bound">m&lt;″n</a><a id="2209" class="Symbol">))</a>

<a id="2213" class="Comment">-- canonical liftings of i:Fin m to larger index</a>

<a id="2263" class="Comment">-- injection on the left: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="2319" class="Keyword">infixl</a> <a id="2326" class="Number">5</a> <a id="2328" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ_</a>
<a id="_↑ˡ_"></a><a id="2333" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ_</a> <a id="2338" class="Symbol">:</a> <a id="2340" class="Symbol">∀</a> <a id="2342" class="Symbol">{</a><a id="2343" href="Data.Fin.Base.html#2343" class="Bound">m</a><a id="2344" class="Symbol">}</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2352" href="Data.Fin.Base.html#2343" class="Bound">m</a> <a id="2354" class="Symbol">→</a> <a id="2356" class="Symbol">∀</a> <a id="2358" href="Data.Fin.Base.html#2358" class="Bound">n</a> <a id="2360" class="Symbol">→</a> <a id="2362" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Data.Fin.Base.html#2343" class="Bound">m</a> <a id="2369" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2373" href="Data.Fin.Base.html#2358" class="Bound">n</a><a id="2374" class="Symbol">)</a>
<a id="2376" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2384" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="2387" href="Data.Fin.Base.html#2387" class="Bound">n</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2396" class="Symbol">(</a><a id="2397" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2401" href="Data.Fin.Base.html#2401" class="Bound">i</a><a id="2402" class="Symbol">)</a> <a id="2404" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="2407" href="Data.Fin.Base.html#2407" class="Bound">n</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Data.Fin.Base.html#2401" class="Bound">i</a> <a id="2418" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="2421" href="Data.Fin.Base.html#2407" class="Bound">n</a><a id="2422" class="Symbol">)</a>

<a id="2425" class="Comment">-- injection on the right: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="2486" class="Keyword">infixr</a> <a id="2493" class="Number">5</a> <a id="2495" href="Data.Fin.Base.html#2500" class="Function Operator">_↑ʳ_</a>
<a id="_↑ʳ_"></a><a id="2500" href="Data.Fin.Base.html#2500" class="Function Operator">_↑ʳ_</a> <a id="2505" class="Symbol">:</a> <a id="2507" class="Symbol">∀</a> <a id="2509" class="Symbol">{</a><a id="2510" href="Data.Fin.Base.html#2510" class="Bound">m</a><a id="2511" class="Symbol">}</a> <a id="2513" href="Data.Fin.Base.html#2513" class="Bound">n</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2521" href="Data.Fin.Base.html#2510" class="Bound">m</a> <a id="2523" class="Symbol">→</a> <a id="2525" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Data.Fin.Base.html#2513" class="Bound">n</a> <a id="2532" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2536" href="Data.Fin.Base.html#2510" class="Bound">m</a><a id="2537" class="Symbol">)</a>
<a id="2539" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2547" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="2550" href="Data.Fin.Base.html#2550" class="Bound">i</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Data.Fin.Base.html#2550" class="Bound">i</a>
<a id="2556" class="Symbol">(</a><a id="2557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2561" href="Data.Fin.Base.html#2561" class="Bound">n</a><a id="2562" class="Symbol">)</a> <a id="2564" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="2567" href="Data.Fin.Base.html#2567" class="Bound">i</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Data.Fin.Base.html#2561" class="Bound">n</a> <a id="2578" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="2581" href="Data.Fin.Base.html#2567" class="Bound">i</a><a id="2582" class="Symbol">)</a>

<a id="2585" class="Comment">-- reduce≥ &quot;m + i&quot; _ = &quot;i&quot;.</a>

<a id="reduce≥"></a><a id="2614" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2622" class="Symbol">:</a> <a id="2624" class="Symbol">∀</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Data.Fin.Base.html#2627" class="Bound">i</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="2638" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2642" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="2643" class="Symbol">))</a> <a id="2646" class="Symbol">→</a> <a id="2648" class="Symbol">.(</a><a id="2650" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="2652" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="2656" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="2660" href="Data.Fin.Base.html#2627" class="Bound">i</a><a id="2661" class="Symbol">)</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2669" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="2671" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2679" class="Symbol">{</a><a id="2680" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2684" class="Symbol">}</a>  <a id="2687" href="Data.Fin.Base.html#2687" class="Bound">i</a>       <a id="2695" class="Symbol">_</a>   <a id="2699" class="Symbol">=</a> <a id="2701" href="Data.Fin.Base.html#2687" class="Bound">i</a>
<a id="2703" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2711" class="Symbol">{</a><a id="2712" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2716" class="Symbol">_}</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2724" href="Data.Fin.Base.html#2724" class="Bound">i</a><a id="2725" class="Symbol">)</a> <a id="2727" href="Data.Fin.Base.html#2727" class="Bound">m≤i</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2741" href="Data.Fin.Base.html#2724" class="Bound">i</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="2752" href="Data.Fin.Base.html#2727" class="Bound">m≤i</a><a id="2755" class="Symbol">)</a>

<a id="2758" class="Comment">-- inject⋆ m &quot;i&quot; = &quot;i&quot;.</a>

<a id="inject"></a><a id="2783" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2790" class="Symbol">:</a> <a id="2792" class="Symbol">∀</a> <a id="2794" class="Symbol">{</a><a id="2795" href="Data.Fin.Base.html#2795" class="Bound">i</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2803" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="2804" class="Symbol">}</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="2813" href="Data.Fin.Base.html#2795" class="Bound">i</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2821" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="2823" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2830" class="Symbol">{</a><a id="2831" class="Argument">i</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2839" href="Data.Fin.Base.html#2839" class="Bound">i</a><a id="2840" class="Symbol">}</a> <a id="2842" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2850" class="Symbol">=</a> <a id="2852" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2857" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2864" class="Symbol">{</a><a id="2865" class="Argument">i</a> <a id="2867" class="Symbol">=</a> <a id="2869" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2873" href="Data.Fin.Base.html#2873" class="Bound">i</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2881" href="Data.Fin.Base.html#2881" class="Bound">j</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2898" href="Data.Fin.Base.html#2881" class="Bound">j</a><a id="2899" class="Symbol">)</a>

<a id="inject!"></a><a id="2902" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="2910" class="Symbol">:</a> <a id="2912" class="Symbol">∀</a> <a id="2914" class="Symbol">{</a><a id="2915" href="Data.Fin.Base.html#2915" class="Bound">i</a> <a id="2917" class="Symbol">:</a> <a id="2919" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2923" class="Symbol">(</a><a id="2924" class="InductiveConstructor">suc</a> <a id="2928" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="2929" class="Symbol">)}</a> <a id="2932" class="Symbol">→</a> <a id="2934" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="2939" href="Data.Fin.Base.html#2915" class="Bound">i</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2947" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="2949" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="2957" class="Symbol">{</a><a id="2958" class="Argument">n</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2966" class="Symbol">_}</a> <a id="2969" class="Symbol">{</a><a id="2970" class="Argument">i</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2978" class="Symbol">_}</a> <a id="2981" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2989" class="Symbol">=</a> <a id="2991" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2996" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="3004" class="Symbol">{</a><a id="3005" class="Argument">n</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3013" class="Symbol">_}</a> <a id="3016" class="Symbol">{</a><a id="3017" class="Argument">i</a> <a id="3019" class="Symbol">=</a> <a id="3021" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3025" class="Symbol">_}</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3033" href="Data.Fin.Base.html#3033" class="Bound">j</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="3051" href="Data.Fin.Base.html#3033" class="Bound">j</a><a id="3052" class="Symbol">)</a>

<a id="inject₁"></a><a id="3055" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3069" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3077" class="Symbol">(</a><a id="3078" class="InductiveConstructor">suc</a> <a id="3082" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3083" class="Symbol">)</a>
<a id="3085" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3093" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3108" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3121" href="Data.Fin.Base.html#3121" class="Bound">i</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">=</a> <a id="3126" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3139" href="Data.Fin.Base.html#3121" class="Bound">i</a><a id="3140" class="Symbol">)</a>

<a id="inject≤"></a><a id="3143" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3157" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="3159" class="Symbol">→</a> <a id="3161" class="Symbol">.(</a><a id="3163" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="3165" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="3169" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3170" class="Symbol">)</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3178" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="3180" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3188" class="Symbol">{</a><a id="3189" class="Argument">n</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3197" class="Symbol">_}</a> <a id="3200" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3208" class="Symbol">_</a>   <a id="3212" class="Symbol">=</a> <a id="3214" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3219" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3227" class="Symbol">{</a><a id="3228" class="Argument">n</a> <a id="3230" class="Symbol">=</a> <a id="3232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3236" class="Symbol">_}</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3244" href="Data.Fin.Base.html#3244" class="Bound">i</a><a id="3245" class="Symbol">)</a> <a id="3247" href="Data.Fin.Base.html#3247" class="Bound">m≤n</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3266" href="Data.Fin.Base.html#3244" class="Bound">i</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="3277" href="Data.Fin.Base.html#3247" class="Bound">m≤n</a><a id="3280" class="Symbol">))</a>

<a id="3284" class="Comment">-- lower₁ &quot;i&quot; _ = &quot;i&quot;.</a>

<a id="lower₁"></a><a id="3308" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3315" class="Symbol">:</a> <a id="3317" class="Symbol">∀</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Data.Fin.Base.html#3320" class="Bound">i</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3328" class="Symbol">(</a><a id="3329" class="InductiveConstructor">suc</a> <a id="3333" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3334" class="Symbol">))</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="3341" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3343" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3347" href="Data.Fin.Base.html#3320" class="Bound">i</a> <a id="3349" class="Symbol">→</a> <a id="3351" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3355" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="3357" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3369" class="Symbol">}</a>  <a id="3372" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3380" href="Data.Fin.Base.html#3380" class="Bound">ne</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3404" href="Data.Fin.Base.html#3380" class="Bound">ne</a>
<a id="3407" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3414" class="Symbol">{</a><a id="3415" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3419" href="Data.Fin.Base.html#3419" class="Bound">n</a><a id="3420" class="Symbol">}</a> <a id="3422" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3430" class="Symbol">_</a>  <a id="3433" class="Symbol">=</a> <a id="3435" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3440" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3447" class="Symbol">{</a><a id="3448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3452" href="Data.Fin.Base.html#3452" class="Bound">n</a><a id="3453" class="Symbol">}</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3460" href="Data.Fin.Base.html#3460" class="Bound">i</a><a id="3461" class="Symbol">)</a> <a id="3463" href="Data.Fin.Base.html#3463" class="Bound">ne</a> <a id="3466" class="Symbol">=</a> <a id="3468" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3480" href="Data.Fin.Base.html#3460" class="Bound">i</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Data.Fin.Base.html#3463" class="Bound">ne</a> <a id="3486" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3488" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="3496" class="Symbol">))</a>

<a id="lower"></a><a id="3500" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">∀</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Data.Fin.Base.html#3511" class="Bound">i</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3519" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a> <a id="3524" class="Symbol">.(</a><a id="3526" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3530" href="Data.Fin.Base.html#3511" class="Bound">i</a> <a id="3532" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="3536" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3537" class="Symbol">)</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3545" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="3547" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3553" class="Symbol">{</a><a id="3554" class="Argument">n</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3562" href="Data.Fin.Base.html#3562" class="Bound">n</a><a id="3563" class="Symbol">}</a> <a id="3565" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3573" href="Data.Fin.Base.html#3573" class="Bound">leq</a> <a id="3577" class="Symbol">=</a> <a id="3579" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3584" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3590" class="Symbol">{</a><a id="3591" class="Argument">n</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3599" href="Data.Fin.Base.html#3599" class="Bound">n</a><a id="3600" class="Symbol">}</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3607" href="Data.Fin.Base.html#3607" class="Bound">i</a><a id="3608" class="Symbol">)</a> <a id="3610" href="Data.Fin.Base.html#3610" class="Bound">leq</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3627" href="Data.Fin.Base.html#3607" class="Bound">i</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="3638" href="Data.Fin.Base.html#3610" class="Bound">leq</a><a id="3641" class="Symbol">))</a>

<a id="3645" class="Comment">-- A strengthening injection into the minimal Fin fibre.</a>
<a id="strengthen"></a><a id="3702" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3713" class="Symbol">:</a> <a id="3715" class="Symbol">∀</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Data.Fin.Base.html#3718" class="Bound">i</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3726" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">→</a> <a id="3731" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="3736" class="Symbol">(</a><a id="3737" class="InductiveConstructor">suc</a> <a id="3741" href="Data.Fin.Base.html#3718" class="Bound">i</a><a id="3742" class="Symbol">)</a>
<a id="3744" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3755" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3763" class="Symbol">=</a> <a id="3765" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3770" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3786" href="Data.Fin.Base.html#3786" class="Bound">i</a><a id="3787" class="Symbol">)</a> <a id="3789" class="Symbol">=</a> <a id="3791" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3807" href="Data.Fin.Base.html#3786" class="Bound">i</a><a id="3808" class="Symbol">)</a>

<a id="3811" class="Comment">-- splitAt m &quot;i&quot; = inj₁ &quot;i&quot;      if i &lt; m</a>
<a id="3853" class="Comment">--                 inj₂ &quot;i - m&quot;  if i ≥ m</a>
<a id="3895" class="Comment">-- This is dual to splitAt from Data.Vec.</a>

<a id="splitAt"></a><a id="3938" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="3946" class="Symbol">:</a> <a id="3948" class="Symbol">∀</a> <a id="3950" href="Data.Fin.Base.html#3950" class="Bound">m</a> <a id="3952" class="Symbol">{</a><a id="3953" href="Data.Fin.Base.html#3953" class="Bound">n</a><a id="3954" class="Symbol">}</a> <a id="3956" class="Symbol">→</a> <a id="3958" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Data.Fin.Base.html#3950" class="Bound">m</a> <a id="3965" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="3969" href="Data.Fin.Base.html#3953" class="Bound">n</a><a id="3970" class="Symbol">)</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3978" href="Data.Fin.Base.html#3950" class="Bound">m</a> <a id="3980" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3982" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3986" href="Data.Fin.Base.html#3953" class="Bound">n</a>
<a id="3988" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="3996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4004" href="Data.Fin.Base.html#4004" class="Bound">i</a>       <a id="4012" class="Symbol">=</a> <a id="4014" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4019" href="Data.Fin.Base.html#4004" class="Bound">i</a>
<a id="4021" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4034" href="Data.Fin.Base.html#4034" class="Bound">m</a><a id="4035" class="Symbol">)</a> <a id="4037" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="4045" class="Symbol">=</a> <a id="4047" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4052" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="4057" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4070" href="Data.Fin.Base.html#4070" class="Bound">m</a><a id="4071" class="Symbol">)</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4078" href="Data.Fin.Base.html#4078" class="Bound">i</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Data.Sum.Base.html#1331" class="Function">Sum.map₁</a> <a id="4092" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4105" href="Data.Fin.Base.html#4070" class="Bound">m</a> <a id="4107" href="Data.Fin.Base.html#4078" class="Bound">i</a><a id="4108" class="Symbol">)</a>

<a id="4111" class="Comment">-- inverse of above function</a>
<a id="join"></a><a id="4140" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="4145" class="Symbol">:</a> <a id="4147" class="Symbol">∀</a> <a id="4149" href="Data.Fin.Base.html#4149" class="Bound">m</a> <a id="4151" href="Data.Fin.Base.html#4151" class="Bound">n</a> <a id="4153" class="Symbol">→</a> <a id="4155" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4159" href="Data.Fin.Base.html#4149" class="Bound">m</a> <a id="4161" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4163" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4167" href="Data.Fin.Base.html#4151" class="Bound">n</a> <a id="4169" class="Symbol">→</a> <a id="4171" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Data.Fin.Base.html#4149" class="Bound">m</a> <a id="4178" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4182" href="Data.Fin.Base.html#4151" class="Bound">n</a><a id="4183" class="Symbol">)</a>
<a id="4185" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="4190" href="Data.Fin.Base.html#4190" class="Bound">m</a> <a id="4192" href="Data.Fin.Base.html#4192" class="Bound">n</a> <a id="4194" class="Symbol">=</a> <a id="4196" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4198" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="4202" href="Data.Fin.Base.html#4192" class="Bound">n</a> <a id="4204" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4206" href="Data.Fin.Base.html#4190" class="Bound">m</a> <a id="4208" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a> <a id="4212" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="4216" class="Comment">-- quotRem k &quot;i&quot; = &quot;i % k&quot; , &quot;i / k&quot;</a>
<a id="4253" class="Comment">-- This is dual to group from Data.Vec.</a>

<a id="quotRem"></a><a id="4294" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4302" class="Symbol">:</a> <a id="4304" class="Symbol">∀</a> <a id="4306" href="Data.Fin.Base.html#4306" class="Bound">n</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4317" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4321" href="Data.Fin.Base.html#4306" class="Bound">n</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4330" href="Data.Fin.Base.html#4306" class="Bound">n</a> <a id="4332" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4334" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4338" href="Data.Fin.Base.html#998" class="Generalizable">m</a>
<a id="4340" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4348" class="Symbol">{</a><a id="4349" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4353" href="Data.Fin.Base.html#4353" class="Bound">m</a><a id="4354" class="Symbol">}</a> <a id="4356" href="Data.Fin.Base.html#4356" class="Bound">n</a> <a id="4358" href="Data.Fin.Base.html#4358" class="Bound">i</a> <a id="4360" class="Symbol">=</a>
  <a id="4364" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="4370" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="4374" class="Symbol">)</a>
  <a id="4378" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4380" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="4393" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4397" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4399" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4407" class="Symbol">{</a><a id="4408" href="Data.Fin.Base.html#4353" class="Bound">m</a><a id="4409" class="Symbol">}</a> <a id="4411" href="Data.Fin.Base.html#4356" class="Bound">n</a>
  <a id="4415" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="4418" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4420" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4428" href="Data.Fin.Base.html#4356" class="Bound">n</a> <a id="4430" href="Data.Fin.Base.html#4358" class="Bound">i</a>

<a id="4433" class="Comment">-- a variant of quotRem the type of whose result matches the order of multiplication</a>
<a id="remQuot"></a><a id="4518" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4526" class="Symbol">:</a> <a id="4528" class="Symbol">∀</a> <a id="4530" href="Data.Fin.Base.html#4530" class="Bound">n</a> <a id="4532" class="Symbol">→</a> <a id="4534" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4541" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4545" href="Data.Fin.Base.html#4530" class="Bound">n</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">→</a> <a id="4550" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4554" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4556" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4558" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4562" href="Data.Fin.Base.html#4530" class="Bound">n</a>
<a id="4564" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4572" href="Data.Fin.Base.html#4572" class="Bound">i</a> <a id="4574" class="Symbol">=</a> <a id="4576" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="4589" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4591" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4599" href="Data.Fin.Base.html#4572" class="Bound">i</a>

<a id="quotient"></a><a id="4602" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="4611" class="Symbol">:</a> <a id="4613" class="Symbol">∀</a> <a id="4615" href="Data.Fin.Base.html#4615" class="Bound">n</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4630" href="Data.Fin.Base.html#4615" class="Bound">n</a><a id="4631" class="Symbol">)</a> <a id="4633" class="Symbol">→</a> <a id="4635" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4639" href="Data.Fin.Base.html#998" class="Generalizable">m</a>
<a id="4641" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="4650" href="Data.Fin.Base.html#4650" class="Bound">n</a> <a id="4652" class="Symbol">=</a> <a id="4654" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4660" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4662" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4670" href="Data.Fin.Base.html#4650" class="Bound">n</a>

<a id="remainder"></a><a id="4673" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="4683" class="Symbol">:</a> <a id="4685" class="Symbol">∀</a> <a id="4687" href="Data.Fin.Base.html#4687" class="Bound">n</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4698" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4702" href="Data.Fin.Base.html#4687" class="Bound">n</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4711" href="Data.Fin.Base.html#4687" class="Bound">n</a>
<a id="4713" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="4723" class="Symbol">{</a><a id="4724" href="Data.Fin.Base.html#4724" class="Bound">m</a><a id="4725" class="Symbol">}</a> <a id="4727" href="Data.Fin.Base.html#4727" class="Bound">n</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4737" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4739" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4747" class="Symbol">{</a><a id="4748" href="Data.Fin.Base.html#4724" class="Bound">m</a><a id="4749" class="Symbol">}</a> <a id="4751" href="Data.Fin.Base.html#4727" class="Bound">n</a>

<a id="4754" class="Comment">-- inverse of remQuot</a>
<a id="combine"></a><a id="4776" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4784" class="Symbol">:</a> <a id="4786" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4790" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4792" class="Symbol">→</a> <a id="4794" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4798" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4809" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4813" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="4814" class="Symbol">)</a>
<a id="4816" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4824" class="Symbol">{</a><a id="4825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4829" href="Data.Fin.Base.html#4829" class="Bound">m</a><a id="4830" class="Symbol">}</a> <a id="4832" class="Symbol">{</a><a id="4833" href="Data.Fin.Base.html#4833" class="Bound">n</a><a id="4834" class="Symbol">}</a> <a id="4836" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="4844" href="Data.Fin.Base.html#4844" class="Bound">j</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Data.Fin.Base.html#4844" class="Bound">j</a> <a id="4850" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Data.Fin.Base.html#4829" class="Bound">m</a> <a id="4856" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4860" href="Data.Fin.Base.html#4833" class="Bound">n</a><a id="4861" class="Symbol">)</a>
<a id="4863" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4871" class="Symbol">{</a><a id="4872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4876" href="Data.Fin.Base.html#4876" class="Bound">m</a><a id="4877" class="Symbol">}</a> <a id="4879" class="Symbol">{</a><a id="4880" href="Data.Fin.Base.html#4880" class="Bound">n</a><a id="4881" class="Symbol">}</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4888" href="Data.Fin.Base.html#4888" class="Bound">i</a><a id="4889" class="Symbol">)</a> <a id="4891" href="Data.Fin.Base.html#4891" class="Bound">j</a> <a id="4893" class="Symbol">=</a> <a id="4895" href="Data.Fin.Base.html#4880" class="Bound">n</a> <a id="4897" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="4900" class="Symbol">(</a><a id="4901" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4909" href="Data.Fin.Base.html#4888" class="Bound">i</a> <a id="4911" href="Data.Fin.Base.html#4891" class="Bound">j</a><a id="4912" class="Symbol">)</a>

<a id="4915" class="Comment">-- Next in progression after splitAt and remQuot</a>
<a id="finToFun"></a><a id="4964" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4982" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="4986" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="4987" class="Symbol">)</a> <a id="4989" class="Symbol">→</a> <a id="4991" class="Symbol">(</a><a id="4992" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4996" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="4998" class="Symbol">→</a> <a id="5000" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5004" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="5005" class="Symbol">)</a>
<a id="5007" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="5016" class="Symbol">{</a><a id="5017" href="Data.Fin.Base.html#5017" class="Bound">m</a><a id="5018" class="Symbol">}</a> <a id="5020" class="Symbol">{</a><a id="5021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5025" href="Data.Fin.Base.html#5025" class="Bound">n</a><a id="5026" class="Symbol">}</a> <a id="5028" href="Data.Fin.Base.html#5028" class="Bound">i</a> <a id="5030" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5038" class="Symbol">=</a> <a id="5040" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Data.Fin.Base.html#5017" class="Bound">m</a> <a id="5052" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="5056" href="Data.Fin.Base.html#5025" class="Bound">n</a><a id="5057" class="Symbol">)</a> <a id="5059" href="Data.Fin.Base.html#5028" class="Bound">i</a>
<a id="5061" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="5070" class="Symbol">{</a><a id="5071" href="Data.Fin.Base.html#5071" class="Bound">m</a><a id="5072" class="Symbol">}</a> <a id="5074" class="Symbol">{</a><a id="5075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5079" href="Data.Fin.Base.html#5079" class="Bound">n</a><a id="5080" class="Symbol">}</a> <a id="5082" href="Data.Fin.Base.html#5082" class="Bound">i</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5089" href="Data.Fin.Base.html#5089" class="Bound">j</a><a id="5090" class="Symbol">)</a> <a id="5092" class="Symbol">=</a> <a id="5094" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="5103" class="Symbol">(</a><a id="5104" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="5114" class="Symbol">{</a><a id="5115" href="Data.Fin.Base.html#5071" class="Bound">m</a><a id="5116" class="Symbol">}</a> <a id="5118" class="Symbol">(</a><a id="5119" href="Data.Fin.Base.html#5071" class="Bound">m</a> <a id="5121" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="5125" href="Data.Fin.Base.html#5079" class="Bound">n</a><a id="5126" class="Symbol">)</a> <a id="5128" href="Data.Fin.Base.html#5082" class="Bound">i</a><a id="5129" class="Symbol">)</a> <a id="5131" href="Data.Fin.Base.html#5089" class="Bound">j</a>

<a id="5134" class="Comment">-- inverse of above function</a>
<a id="funToFin"></a><a id="5163" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5172" class="Symbol">:</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5179" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="5181" class="Symbol">→</a> <a id="5183" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5187" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="5188" class="Symbol">)</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5196" class="Symbol">(</a><a id="5197" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="5199" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="5203" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="5204" class="Symbol">)</a>
<a id="5206" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5215" class="Symbol">{</a><a id="5216" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5220" class="Symbol">}</a>  <a id="5223" href="Data.Fin.Base.html#5223" class="Bound">f</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="5232" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5241" class="Symbol">{</a><a id="5242" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5246" href="Data.Fin.Base.html#5246" class="Bound">m</a><a id="5247" class="Symbol">}</a> <a id="5249" href="Data.Fin.Base.html#5249" class="Bound">f</a> <a id="5251" class="Symbol">=</a> <a id="5253" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Data.Fin.Base.html#5249" class="Bound">f</a> <a id="5264" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="5268" class="Symbol">)</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Data.Fin.Base.html#5249" class="Bound">f</a> <a id="5283" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5285" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="5288" class="Symbol">))</a>

<a id="5292" class="Comment">------------------------------------------------------------------------</a>
<a id="5365" class="Comment">-- Operations</a>

<a id="5380" class="Comment">-- Folds.</a>

<a id="fold"></a><a id="5391" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5396" class="Symbol">:</a> <a id="5398" class="Symbol">∀</a> <a id="5400" class="Symbol">{</a><a id="5401" href="Data.Fin.Base.html#5401" class="Bound">t</a><a id="5402" class="Symbol">}</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5407" class="Symbol">:</a> <a id="5409" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5417" href="Data.Fin.Base.html#5401" class="Bound">t</a><a id="5418" class="Symbol">)</a> <a id="5420" class="Symbol">{</a><a id="5421" href="Data.Fin.Base.html#5421" class="Bound">m</a><a id="5422" class="Symbol">}</a> <a id="5424" class="Symbol">→</a>
       <a id="5433" class="Symbol">(∀</a> <a id="5436" class="Symbol">{</a><a id="5437" href="Data.Fin.Base.html#5437" class="Bound">n</a><a id="5438" class="Symbol">}</a> <a id="5440" class="Symbol">→</a> <a id="5442" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5444" href="Data.Fin.Base.html#5437" class="Bound">n</a> <a id="5446" class="Symbol">→</a> <a id="5448" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5450" class="Symbol">(</a><a id="5451" class="InductiveConstructor">suc</a> <a id="5455" href="Data.Fin.Base.html#5437" class="Bound">n</a><a id="5456" class="Symbol">))</a> <a id="5459" class="Symbol">→</a>
       <a id="5468" class="Symbol">(∀</a> <a id="5471" class="Symbol">{</a><a id="5472" href="Data.Fin.Base.html#5472" class="Bound">n</a><a id="5473" class="Symbol">}</a> <a id="5475" class="Symbol">→</a> <a id="5477" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5479" class="Symbol">(</a><a id="5480" class="InductiveConstructor">suc</a> <a id="5484" href="Data.Fin.Base.html#5472" class="Bound">n</a><a id="5485" class="Symbol">))</a> <a id="5488" class="Symbol">→</a>
       <a id="5497" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5501" href="Data.Fin.Base.html#5421" class="Bound">m</a> <a id="5503" class="Symbol">→</a> <a id="5505" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5507" href="Data.Fin.Base.html#5421" class="Bound">m</a>
<a id="5509" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5514" href="Data.Fin.Base.html#5514" class="Bound">T</a> <a id="5516" href="Data.Fin.Base.html#5516" class="Bound">f</a> <a id="5518" href="Data.Fin.Base.html#5518" class="Bound">x</a> <a id="5520" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5528" class="Symbol">=</a> <a id="5530" href="Data.Fin.Base.html#5518" class="Bound">x</a>
<a id="5532" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5537" href="Data.Fin.Base.html#5537" class="Bound">T</a> <a id="5539" href="Data.Fin.Base.html#5539" class="Bound">f</a> <a id="5541" href="Data.Fin.Base.html#5541" class="Bound">x</a> <a id="5543" class="Symbol">(</a><a id="5544" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5548" href="Data.Fin.Base.html#5548" class="Bound">i</a><a id="5549" class="Symbol">)</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Data.Fin.Base.html#5539" class="Bound">f</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5561" href="Data.Fin.Base.html#5537" class="Bound">T</a> <a id="5563" href="Data.Fin.Base.html#5539" class="Bound">f</a> <a id="5565" href="Data.Fin.Base.html#5541" class="Bound">x</a> <a id="5567" href="Data.Fin.Base.html#5548" class="Bound">i</a><a id="5568" class="Symbol">)</a>

<a id="fold′"></a><a id="5571" href="Data.Fin.Base.html#5571" class="Function">fold′</a> <a id="5577" class="Symbol">:</a> <a id="5579" class="Symbol">∀</a> <a id="5581" class="Symbol">{</a><a id="5582" href="Data.Fin.Base.html#5582" class="Bound">n</a> <a id="5584" href="Data.Fin.Base.html#5584" class="Bound">t</a><a id="5585" class="Symbol">}</a> <a id="5587" class="Symbol">(</a><a id="5588" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5590" class="Symbol">:</a> <a id="5592" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5596" class="Symbol">(</a><a id="5597" class="InductiveConstructor">suc</a> <a id="5601" href="Data.Fin.Base.html#5582" class="Bound">n</a><a id="5602" class="Symbol">)</a> <a id="5604" class="Symbol">→</a> <a id="5606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5610" href="Data.Fin.Base.html#5584" class="Bound">t</a><a id="5611" class="Symbol">)</a> <a id="5613" class="Symbol">→</a>
        <a id="5623" class="Symbol">(∀</a> <a id="5626" href="Data.Fin.Base.html#5626" class="Bound">i</a> <a id="5628" class="Symbol">→</a> <a id="5630" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="5641" href="Data.Fin.Base.html#5626" class="Bound">i</a><a id="5642" class="Symbol">)</a> <a id="5644" class="Symbol">→</a> <a id="5646" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5648" class="Symbol">(</a><a id="5649" class="InductiveConstructor">suc</a> <a id="5653" href="Data.Fin.Base.html#5626" class="Bound">i</a><a id="5654" class="Symbol">))</a> <a id="5657" class="Symbol">→</a>
        <a id="5667" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5669" class="InductiveConstructor">zero</a> <a id="5674" class="Symbol">→</a>
        <a id="5684" class="Symbol">∀</a> <a id="5686" href="Data.Fin.Base.html#5686" class="Bound">i</a> <a id="5688" class="Symbol">→</a> <a id="5690" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5692" href="Data.Fin.Base.html#5686" class="Bound">i</a>
<a id="5694" href="Data.Fin.Base.html#5571" class="Function">fold′</a>             <a id="5712" href="Data.Fin.Base.html#5712" class="Bound">T</a> <a id="5714" href="Data.Fin.Base.html#5714" class="Bound">f</a> <a id="5716" href="Data.Fin.Base.html#5716" class="Bound">x</a> <a id="5718" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="5727" class="Symbol">=</a> <a id="5729" href="Data.Fin.Base.html#5716" class="Bound">x</a>
<a id="5731" href="Data.Fin.Base.html#5571" class="Function">fold′</a> <a id="5737" class="Symbol">{</a><a id="5738" class="Argument">n</a> <a id="5740" class="Symbol">=</a> <a id="5742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5746" href="Data.Fin.Base.html#5746" class="Bound">n</a><a id="5747" class="Symbol">}</a> <a id="5749" href="Data.Fin.Base.html#5749" class="Bound">T</a> <a id="5751" href="Data.Fin.Base.html#5751" class="Bound">f</a> <a id="5753" href="Data.Fin.Base.html#5753" class="Bound">x</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5760" href="Data.Fin.Base.html#5760" class="Bound">i</a><a id="5761" class="Symbol">)</a>  <a id="5764" class="Symbol">=</a>
  <a id="5768" href="Data.Fin.Base.html#5751" class="Bound">f</a> <a id="5770" href="Data.Fin.Base.html#5760" class="Bound">i</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Data.Fin.Base.html#5571" class="Function">fold′</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Data.Fin.Base.html#5749" class="Bound">T</a> <a id="5782" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5784" href="Data.Fin.Base.html#3055" class="Function">inject₁</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Data.Fin.Base.html#5751" class="Bound">f</a> <a id="5796" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5798" href="Data.Fin.Base.html#3055" class="Function">inject₁</a><a id="5805" class="Symbol">)</a> <a id="5807" href="Data.Fin.Base.html#5753" class="Bound">x</a> <a id="5809" href="Data.Fin.Base.html#5760" class="Bound">i</a><a id="5810" class="Symbol">)</a>

<a id="5813" class="Comment">-- Lifts functions.</a>

<a id="lift"></a><a id="5834" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5839" class="Symbol">:</a> <a id="5841" class="Symbol">∀</a> <a id="5843" href="Data.Fin.Base.html#5843" class="Bound">k</a> <a id="5845" class="Symbol">→</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5852" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="5854" class="Symbol">→</a> <a id="5856" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5860" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="5861" class="Symbol">)</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Data.Fin.Base.html#5843" class="Bound">k</a> <a id="5872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5876" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="5877" class="Symbol">)</a> <a id="5879" class="Symbol">→</a> <a id="5881" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Data.Fin.Base.html#5843" class="Bound">k</a> <a id="5888" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5892" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="5893" class="Symbol">)</a>
<a id="5895" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5900" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5908" href="Data.Fin.Base.html#5908" class="Bound">f</a> <a id="5910" href="Data.Fin.Base.html#5910" class="Bound">i</a>       <a id="5918" class="Symbol">=</a> <a id="5920" href="Data.Fin.Base.html#5908" class="Bound">f</a> <a id="5922" href="Data.Fin.Base.html#5910" class="Bound">i</a>
<a id="5924" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5934" href="Data.Fin.Base.html#5934" class="Bound">k</a><a id="5935" class="Symbol">)</a> <a id="5937" href="Data.Fin.Base.html#5937" class="Bound">f</a> <a id="5939" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5947" class="Symbol">=</a> <a id="5949" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="5954" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5964" href="Data.Fin.Base.html#5964" class="Bound">k</a><a id="5965" class="Symbol">)</a> <a id="5967" href="Data.Fin.Base.html#5967" class="Bound">f</a> <a id="5969" class="Symbol">(</a><a id="5970" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5974" href="Data.Fin.Base.html#5974" class="Bound">i</a><a id="5975" class="Symbol">)</a> <a id="5977" class="Symbol">=</a> <a id="5979" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5989" href="Data.Fin.Base.html#5964" class="Bound">k</a> <a id="5991" href="Data.Fin.Base.html#5967" class="Bound">f</a> <a id="5993" href="Data.Fin.Base.html#5974" class="Bound">i</a><a id="5994" class="Symbol">)</a>

<a id="5997" class="Comment">-- &quot;i&quot; + &quot;j&quot; = &quot;i + j&quot;.</a>

<a id="6022" class="Keyword">infixl</a> <a id="6029" class="Number">6</a> <a id="6031" href="Data.Fin.Base.html#6036" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="6036" href="Data.Fin.Base.html#6036" class="Function Operator">_+_</a> <a id="6040" class="Symbol">:</a> <a id="6042" class="Symbol">∀</a> <a id="6044" class="Symbol">(</a><a id="6045" href="Data.Fin.Base.html#6045" class="Bound">i</a> <a id="6047" class="Symbol">:</a> <a id="6049" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6053" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="6054" class="Symbol">)</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Data.Fin.Base.html#6057" class="Bound">j</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6065" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6066" class="Symbol">)</a> <a id="6068" class="Symbol">→</a> <a id="6070" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6074" class="Symbol">(</a><a id="6075" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6079" href="Data.Fin.Base.html#6045" class="Bound">i</a> <a id="6081" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="6085" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6086" class="Symbol">)</a>
<a id="6088" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="6094" href="Data.Fin.Base.html#6036" class="Function Operator">+</a> <a id="6096" href="Data.Fin.Base.html#6096" class="Bound">j</a> <a id="6098" class="Symbol">=</a> <a id="6100" href="Data.Fin.Base.html#6096" class="Bound">j</a>
<a id="6102" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6106" href="Data.Fin.Base.html#6106" class="Bound">i</a> <a id="6108" href="Data.Fin.Base.html#6036" class="Function Operator">+</a> <a id="6110" href="Data.Fin.Base.html#6110" class="Bound">j</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Data.Fin.Base.html#6106" class="Bound">i</a> <a id="6121" href="Data.Fin.Base.html#6036" class="Function Operator">+</a> <a id="6123" href="Data.Fin.Base.html#6110" class="Bound">j</a><a id="6124" class="Symbol">)</a>

<a id="6127" class="Comment">-- &quot;i&quot; - &quot;j&quot; = &quot;i ∸ j&quot;.</a>

<a id="6152" class="Keyword">infixl</a> <a id="6159" class="Number">6</a> <a id="6161" href="Data.Fin.Base.html#6166" class="Function Operator">_-_</a>

<a id="_-_"></a><a id="6166" href="Data.Fin.Base.html#6166" class="Function Operator">_-_</a> <a id="6170" class="Symbol">:</a> <a id="6172" class="Symbol">∀</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Data.Fin.Base.html#6175" class="Bound">i</a> <a id="6177" class="Symbol">:</a> <a id="6179" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6183" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6184" class="Symbol">)</a> <a id="6186" class="Symbol">(</a><a id="6187" href="Data.Fin.Base.html#6187" class="Bound">j</a> <a id="6189" class="Symbol">:</a> <a id="6191" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="6196" class="Symbol">(</a><a id="6197" class="InductiveConstructor">suc</a> <a id="6201" href="Data.Fin.Base.html#6175" class="Bound">i</a><a id="6202" class="Symbol">))</a> <a id="6205" class="Symbol">→</a> <a id="6207" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6211" class="Symbol">(</a><a id="6212" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="6214" href="Data.Nat.Base.html#4462" class="Primitive Operator">ℕ.∸</a> <a id="6218" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6222" href="Data.Fin.Base.html#6187" class="Bound">j</a><a id="6223" class="Symbol">)</a>
<a id="6225" href="Data.Fin.Base.html#6225" class="Bound">i</a>     <a id="6231" href="Data.Fin.Base.html#6166" class="Function Operator">-</a> <a id="6233" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="6240" class="Symbol">=</a> <a id="6242" href="Data.Fin.Base.html#6225" class="Bound">i</a>
<a id="6244" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6248" href="Data.Fin.Base.html#6248" class="Bound">i</a> <a id="6250" href="Data.Fin.Base.html#6166" class="Function Operator">-</a> <a id="6252" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6256" href="Data.Fin.Base.html#6256" class="Bound">j</a>  <a id="6259" class="Symbol">=</a> <a id="6261" href="Data.Fin.Base.html#6248" class="Bound">i</a> <a id="6263" href="Data.Fin.Base.html#6166" class="Function Operator">-</a> <a id="6265" href="Data.Fin.Base.html#6256" class="Bound">j</a>

<a id="6268" class="Comment">-- m ℕ- &quot;i&quot; = &quot;m ∸ i&quot;.</a>

<a id="6292" class="Keyword">infixl</a> <a id="6299" class="Number">6</a> <a id="6301" href="Data.Fin.Base.html#6307" class="Function Operator">_ℕ-_</a>

<a id="_ℕ-_"></a><a id="6307" href="Data.Fin.Base.html#6307" class="Function Operator">_ℕ-_</a> <a id="6312" class="Symbol">:</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Data.Fin.Base.html#6315" class="Bound">n</a> <a id="6317" class="Symbol">:</a> <a id="6319" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6320" class="Symbol">)</a> <a id="6322" class="Symbol">(</a><a id="6323" href="Data.Fin.Base.html#6323" class="Bound">j</a> <a id="6325" class="Symbol">:</a> <a id="6327" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6331" class="Symbol">(</a><a id="6332" class="InductiveConstructor">suc</a> <a id="6336" href="Data.Fin.Base.html#6315" class="Bound">n</a><a id="6337" class="Symbol">))</a> <a id="6340" class="Symbol">→</a> <a id="6342" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6346" class="Symbol">(</a><a id="6347" class="InductiveConstructor">suc</a> <a id="6351" href="Data.Fin.Base.html#6315" class="Bound">n</a> <a id="6353" href="Data.Nat.Base.html#4462" class="Primitive Operator">ℕ.∸</a> <a id="6357" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6361" href="Data.Fin.Base.html#6323" class="Bound">j</a><a id="6362" class="Symbol">)</a>
<a id="6364" href="Data.Fin.Base.html#6364" class="Bound">n</a>     <a id="6370" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="6373" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="6380" class="Symbol">=</a> <a id="6382" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="6388" href="Data.Fin.Base.html#6364" class="Bound">n</a>
<a id="6390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6394" href="Data.Fin.Base.html#6394" class="Bound">n</a> <a id="6396" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="6399" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6403" href="Data.Fin.Base.html#6403" class="Bound">i</a>  <a id="6406" class="Symbol">=</a> <a id="6408" href="Data.Fin.Base.html#6394" class="Bound">n</a> <a id="6410" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="6413" href="Data.Fin.Base.html#6403" class="Bound">i</a>

<a id="6416" class="Comment">-- m ℕ-ℕ &quot;i&quot; = m ∸ i.</a>

<a id="6439" class="Keyword">infixl</a> <a id="6446" class="Number">6</a> <a id="6448" href="Data.Fin.Base.html#6455" class="Function Operator">_ℕ-ℕ_</a>

<a id="_ℕ-ℕ_"></a><a id="6455" href="Data.Fin.Base.html#6455" class="Function Operator">_ℕ-ℕ_</a> <a id="6461" class="Symbol">:</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Data.Fin.Base.html#6464" class="Bound">n</a> <a id="6466" class="Symbol">:</a> <a id="6468" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6469" class="Symbol">)</a> <a id="6471" class="Symbol">→</a> <a id="6473" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6477" class="Symbol">(</a><a id="6478" class="InductiveConstructor">suc</a> <a id="6482" href="Data.Fin.Base.html#6464" class="Bound">n</a><a id="6483" class="Symbol">)</a> <a id="6485" class="Symbol">→</a> <a id="6487" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6489" href="Data.Fin.Base.html#6489" class="Bound">n</a>     <a id="6495" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="6499" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="6506" class="Symbol">=</a> <a id="6508" href="Data.Fin.Base.html#6489" class="Bound">n</a>
<a id="6510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6514" href="Data.Fin.Base.html#6514" class="Bound">n</a> <a id="6516" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="6520" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6524" href="Data.Fin.Base.html#6524" class="Bound">i</a>  <a id="6527" class="Symbol">=</a> <a id="6529" href="Data.Fin.Base.html#6514" class="Bound">n</a> <a id="6531" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="6535" href="Data.Fin.Base.html#6524" class="Bound">i</a>

<a id="6538" class="Comment">-- pred &quot;i&quot; = &quot;pred i&quot;.</a>

<a id="pred"></a><a id="6563" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="6568" class="Symbol">:</a> <a id="6570" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6574" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="6576" class="Symbol">→</a> <a id="6578" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6582" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="6584" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="6589" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6597" class="Symbol">=</a> <a id="6599" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="6604" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6614" href="Data.Fin.Base.html#6614" class="Bound">i</a><a id="6615" class="Symbol">)</a> <a id="6617" class="Symbol">=</a> <a id="6619" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="6627" href="Data.Fin.Base.html#6614" class="Bound">i</a>

<a id="6630" class="Comment">-- opposite &quot;i&quot; = &quot;n - i&quot; (i.e. the additive inverse).</a>

<a id="opposite"></a><a id="6686" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6695" class="Symbol">:</a> <a id="6697" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6701" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="6703" class="Symbol">→</a> <a id="6705" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6709" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="6711" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6720" class="Symbol">{</a><a id="6721" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6725" href="Data.Fin.Base.html#6725" class="Bound">n</a><a id="6726" class="Symbol">}</a> <a id="6728" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6736" class="Symbol">=</a> <a id="6738" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="6744" href="Data.Fin.Base.html#6725" class="Bound">n</a>
<a id="6746" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6755" class="Symbol">{</a><a id="6756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6760" href="Data.Fin.Base.html#6760" class="Bound">n</a><a id="6761" class="Symbol">}</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6768" href="Data.Fin.Base.html#6768" class="Bound">i</a><a id="6769" class="Symbol">)</a> <a id="6771" class="Symbol">=</a> <a id="6773" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="6781" class="Symbol">(</a><a id="6782" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6791" href="Data.Fin.Base.html#6768" class="Bound">i</a><a id="6792" class="Symbol">)</a>

<a id="6795" class="Comment">-- The function f(i,j) = if j&gt;i then j-1 else j</a>
<a id="6843" class="Comment">-- This is a variant of the thick function from Conor</a>
<a id="6897" class="Comment">-- McBride&#39;s &quot;First-order unification by structural recursion&quot;.</a>

<a id="punchOut"></a><a id="6962" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="6971" class="Symbol">:</a> <a id="6973" class="Symbol">∀</a> <a id="6975" class="Symbol">{</a><a id="6976" href="Data.Fin.Base.html#6976" class="Bound">i</a> <a id="6978" href="Data.Fin.Base.html#6978" class="Bound">j</a> <a id="6980" class="Symbol">:</a> <a id="6982" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6986" class="Symbol">(</a><a id="6987" class="InductiveConstructor">suc</a> <a id="6991" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6992" class="Symbol">)}</a> <a id="6995" class="Symbol">→</a> <a id="6997" href="Data.Fin.Base.html#6976" class="Bound">i</a> <a id="6999" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="7001" href="Data.Fin.Base.html#6978" class="Bound">j</a> <a id="7003" class="Symbol">→</a> <a id="7005" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7009" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="7011" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7020" class="Symbol">{_}</a>     <a id="7028" class="Symbol">{</a><a id="7029" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7033" class="Symbol">}</a>   <a id="7037" class="Symbol">{</a><a id="7038" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7042" class="Symbol">}</a>  <a id="7045" href="Data.Fin.Base.html#7045" class="Bound">i≢j</a> <a id="7049" class="Symbol">=</a> <a id="7051" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="7065" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7070" href="Data.Fin.Base.html#7045" class="Bound">i≢j</a>
<a id="7074" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7083" class="Symbol">{_}</a>     <a id="7091" class="Symbol">{</a><a id="7092" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7096" class="Symbol">}</a>   <a id="7100" class="Symbol">{</a><a id="7101" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7105" href="Data.Fin.Base.html#7105" class="Bound">j</a><a id="7106" class="Symbol">}</a> <a id="7108" class="Symbol">_</a>   <a id="7112" class="Symbol">=</a> <a id="7114" href="Data.Fin.Base.html#7105" class="Bound">j</a>
<a id="7116" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7125" class="Symbol">{</a><a id="7126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7130" class="Symbol">_}</a> <a id="7133" class="Symbol">{</a><a id="7134" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7138" href="Data.Fin.Base.html#7138" class="Bound">i</a><a id="7139" class="Symbol">}</a>  <a id="7142" class="Symbol">{</a><a id="7143" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7147" class="Symbol">}</a>  <a id="7150" class="Symbol">_</a>   <a id="7154" class="Symbol">=</a> <a id="7156" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="7161" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7170" class="Symbol">{</a><a id="7171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7175" class="Symbol">_}</a> <a id="7178" class="Symbol">{</a><a id="7179" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7183" href="Data.Fin.Base.html#7183" class="Bound">i</a><a id="7184" class="Symbol">}</a>  <a id="7187" class="Symbol">{</a><a id="7188" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7192" href="Data.Fin.Base.html#7192" class="Bound">j</a><a id="7193" class="Symbol">}</a> <a id="7195" href="Data.Fin.Base.html#7195" class="Bound">i≢j</a> <a id="7199" class="Symbol">=</a> <a id="7201" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Data.Fin.Base.html#7195" class="Bound">i≢j</a> <a id="7220" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7222" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7227" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="7230" class="Symbol">))</a>

<a id="7234" class="Comment">-- The function f(i,j) = if j≥i then j+1 else j</a>

<a id="punchIn"></a><a id="7283" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7291" class="Symbol">:</a> <a id="7293" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7297" class="Symbol">(</a><a id="7298" class="InductiveConstructor">suc</a> <a id="7302" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="7303" class="Symbol">)</a> <a id="7305" class="Symbol">→</a> <a id="7307" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7311" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="7313" class="Symbol">→</a> <a id="7315" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7319" class="Symbol">(</a><a id="7320" class="InductiveConstructor">suc</a> <a id="7324" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="7325" class="Symbol">)</a>
<a id="7327" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7335" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7343" href="Data.Fin.Base.html#7343" class="Bound">j</a>       <a id="7351" class="Symbol">=</a> <a id="7353" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7357" href="Data.Fin.Base.html#7343" class="Bound">j</a>
<a id="7359" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7367" class="Symbol">(</a><a id="7368" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7372" href="Data.Fin.Base.html#7372" class="Bound">i</a><a id="7373" class="Symbol">)</a> <a id="7375" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7383" class="Symbol">=</a> <a id="7385" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="7390" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7398" class="Symbol">(</a><a id="7399" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7403" href="Data.Fin.Base.html#7403" class="Bound">i</a><a id="7404" class="Symbol">)</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7411" href="Data.Fin.Base.html#7411" class="Bound">j</a><a id="7412" class="Symbol">)</a> <a id="7414" class="Symbol">=</a> <a id="7416" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7429" href="Data.Fin.Base.html#7403" class="Bound">i</a> <a id="7431" href="Data.Fin.Base.html#7411" class="Bound">j</a><a id="7432" class="Symbol">)</a>

<a id="7435" class="Comment">-- The function f(i,j) such that f(i,j) = if j≤i then j else j-1</a>

<a id="pinch"></a><a id="7501" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7513" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="7515" class="Symbol">→</a> <a id="7517" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7521" class="Symbol">(</a><a id="7522" class="InductiveConstructor">suc</a> <a id="7526" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="7527" class="Symbol">)</a> <a id="7529" class="Symbol">→</a> <a id="7531" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7535" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="7537" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7543" class="Symbol">{</a><a id="7544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7548" href="Data.Fin.Base.html#7548" class="Bound">n</a><a id="7549" class="Symbol">}</a> <a id="7551" class="Symbol">_</a>       <a id="7559" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7567" class="Symbol">=</a> <a id="7569" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="7574" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7580" class="Symbol">{</a><a id="7581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7585" href="Data.Fin.Base.html#7585" class="Bound">n</a><a id="7586" class="Symbol">}</a> <a id="7588" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7596" class="Symbol">(</a><a id="7597" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7601" href="Data.Fin.Base.html#7601" class="Bound">j</a><a id="7602" class="Symbol">)</a> <a id="7604" class="Symbol">=</a> <a id="7606" href="Data.Fin.Base.html#7601" class="Bound">j</a>
<a id="7608" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7614" class="Symbol">{</a><a id="7615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7619" href="Data.Fin.Base.html#7619" class="Bound">n</a><a id="7620" class="Symbol">}</a> <a id="7622" class="Symbol">(</a><a id="7623" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7627" href="Data.Fin.Base.html#7627" class="Bound">i</a><a id="7628" class="Symbol">)</a> <a id="7630" class="Symbol">(</a><a id="7631" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7635" href="Data.Fin.Base.html#7635" class="Bound">j</a><a id="7636" class="Symbol">)</a> <a id="7638" class="Symbol">=</a> <a id="7640" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7644" class="Symbol">(</a><a id="7645" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7651" href="Data.Fin.Base.html#7627" class="Bound">i</a> <a id="7653" href="Data.Fin.Base.html#7635" class="Bound">j</a><a id="7654" class="Symbol">)</a>

<a id="7657" class="Comment">------------------------------------------------------------------------</a>
<a id="7730" class="Comment">-- Order relations</a>

<a id="7750" class="Keyword">infix</a> <a id="7756" class="Number">4</a> <a id="7758" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="7762" href="Data.Fin.Base.html#7826" class="Function Operator">_≥_</a> <a id="7766" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="7770" href="Data.Fin.Base.html#7912" class="Function Operator">_&gt;_</a> <a id="7774" href="Data.Fin.Base.html#7955" class="Function Operator">_≰_</a> <a id="7778" href="Data.Fin.Base.html#8003" class="Function Operator">_≮_</a>

<a id="_≤_"></a><a id="7783" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="7787" class="Symbol">:</a> <a id="7789" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7794" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7798" href="Level.html#521" class="Function">0ℓ</a>
<a id="7801" href="Data.Fin.Base.html#7801" class="Bound">i</a> <a id="7803" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="7805" href="Data.Fin.Base.html#7805" class="Bound">j</a> <a id="7807" class="Symbol">=</a> <a id="7809" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7813" href="Data.Fin.Base.html#7801" class="Bound">i</a> <a id="7815" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="7819" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7823" href="Data.Fin.Base.html#7805" class="Bound">j</a>

<a id="_≥_"></a><a id="7826" href="Data.Fin.Base.html#7826" class="Function Operator">_≥_</a> <a id="7830" class="Symbol">:</a> <a id="7832" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7837" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7841" href="Level.html#521" class="Function">0ℓ</a>
<a id="7844" href="Data.Fin.Base.html#7844" class="Bound">i</a> <a id="7846" href="Data.Fin.Base.html#7826" class="Function Operator">≥</a> <a id="7848" href="Data.Fin.Base.html#7848" class="Bound">j</a> <a id="7850" class="Symbol">=</a> <a id="7852" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7856" href="Data.Fin.Base.html#7844" class="Bound">i</a> <a id="7858" href="Data.Nat.Base.html#2265" class="Function Operator">ℕ.≥</a> <a id="7862" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7866" href="Data.Fin.Base.html#7848" class="Bound">j</a>

<a id="_&lt;_"></a><a id="7869" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="7873" class="Symbol">:</a> <a id="7875" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7880" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7884" href="Level.html#521" class="Function">0ℓ</a>
<a id="7887" href="Data.Fin.Base.html#7887" class="Bound">i</a> <a id="7889" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="7891" href="Data.Fin.Base.html#7891" class="Bound">j</a> <a id="7893" class="Symbol">=</a> <a id="7895" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7899" href="Data.Fin.Base.html#7887" class="Bound">i</a> <a id="7901" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="7905" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7909" href="Data.Fin.Base.html#7891" class="Bound">j</a>

<a id="_&gt;_"></a><a id="7912" href="Data.Fin.Base.html#7912" class="Function Operator">_&gt;_</a> <a id="7916" class="Symbol">:</a> <a id="7918" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7923" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7927" href="Level.html#521" class="Function">0ℓ</a>
<a id="7930" href="Data.Fin.Base.html#7930" class="Bound">i</a> <a id="7932" href="Data.Fin.Base.html#7912" class="Function Operator">&gt;</a> <a id="7934" href="Data.Fin.Base.html#7934" class="Bound">j</a> <a id="7936" class="Symbol">=</a> <a id="7938" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7942" href="Data.Fin.Base.html#7930" class="Bound">i</a> <a id="7944" href="Data.Nat.Base.html#2295" class="Function Operator">ℕ.&gt;</a> <a id="7948" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7952" href="Data.Fin.Base.html#7934" class="Bound">j</a>

<a id="_≰_"></a><a id="7955" href="Data.Fin.Base.html#7955" class="Function Operator">_≰_</a> <a id="7959" class="Symbol">:</a> <a id="7961" class="Symbol">∀</a> <a id="7963" class="Symbol">{</a><a id="7964" href="Data.Fin.Base.html#7964" class="Bound">n</a><a id="7965" class="Symbol">}</a> <a id="7967" class="Symbol">→</a> <a id="7969" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7978" href="Data.Fin.Base.html#7964" class="Bound">n</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Level.html#521" class="Function">0ℓ</a>
<a id="7984" href="Data.Fin.Base.html#7984" class="Bound">i</a> <a id="7986" href="Data.Fin.Base.html#7955" class="Function Operator">≰</a> <a id="7988" href="Data.Fin.Base.html#7988" class="Bound">j</a> <a id="7990" class="Symbol">=</a> <a id="7992" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Data.Fin.Base.html#7984" class="Bound">i</a> <a id="7997" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="7999" href="Data.Fin.Base.html#7988" class="Bound">j</a><a id="8000" class="Symbol">)</a>

<a id="_≮_"></a><a id="8003" href="Data.Fin.Base.html#8003" class="Function Operator">_≮_</a> <a id="8007" class="Symbol">:</a> <a id="8009" class="Symbol">∀</a> <a id="8011" class="Symbol">{</a><a id="8012" href="Data.Fin.Base.html#8012" class="Bound">n</a><a id="8013" class="Symbol">}</a> <a id="8015" class="Symbol">→</a> <a id="8017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8021" class="Symbol">(</a><a id="8022" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8026" href="Data.Fin.Base.html#8012" class="Bound">n</a><a id="8027" class="Symbol">)</a> <a id="8029" href="Level.html#521" class="Function">0ℓ</a>
<a id="8032" href="Data.Fin.Base.html#8032" class="Bound">i</a> <a id="8034" href="Data.Fin.Base.html#8003" class="Function Operator">≮</a> <a id="8036" href="Data.Fin.Base.html#8036" class="Bound">j</a> <a id="8038" class="Symbol">=</a> <a id="8040" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Data.Fin.Base.html#8032" class="Bound">i</a> <a id="8045" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="8047" href="Data.Fin.Base.html#8036" class="Bound">j</a><a id="8048" class="Symbol">)</a>

<a id="8051" class="Comment">------------------------------------------------------------------------</a>
<a id="8124" class="Comment">-- An ordering view.</a>

<a id="8146" class="Keyword">data</a> <a id="Ordering"></a><a id="8151" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8160" class="Symbol">{</a><a id="8161" href="Data.Fin.Base.html#8161" class="Bound">n</a> <a id="8163" class="Symbol">:</a> <a id="8165" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8166" class="Symbol">}</a> <a id="8168" class="Symbol">:</a> <a id="8170" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8174" href="Data.Fin.Base.html#8161" class="Bound">n</a> <a id="8176" class="Symbol">→</a> <a id="8178" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8182" href="Data.Fin.Base.html#8161" class="Bound">n</a> <a id="8184" class="Symbol">→</a> <a id="8186" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8190" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="8198" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8206" class="Symbol">:</a> <a id="8208" class="Symbol">∀</a> <a id="8210" href="Data.Fin.Base.html#8210" class="Bound">greatest</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Data.Fin.Base.html#8220" class="Bound">least</a> <a id="8226" class="Symbol">:</a> <a id="8228" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="8233" href="Data.Fin.Base.html#8210" class="Bound">greatest</a><a id="8241" class="Symbol">)</a> <a id="8243" class="Symbol">→</a>
            <a id="8257" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8266" class="Symbol">(</a><a id="8267" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="8274" href="Data.Fin.Base.html#8220" class="Bound">least</a><a id="8279" class="Symbol">)</a> <a id="8281" href="Data.Fin.Base.html#8210" class="Bound">greatest</a>
  <a id="Ordering.equal"></a><a id="8292" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8300" class="Symbol">:</a> <a id="8302" class="Symbol">∀</a> <a id="8304" href="Data.Fin.Base.html#8304" class="Bound">i</a> <a id="8306" class="Symbol">→</a> <a id="8308" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8317" href="Data.Fin.Base.html#8304" class="Bound">i</a> <a id="8319" href="Data.Fin.Base.html#8304" class="Bound">i</a>
  <a id="Ordering.greater"></a><a id="8323" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8331" class="Symbol">:</a> <a id="8333" class="Symbol">∀</a> <a id="8335" href="Data.Fin.Base.html#8335" class="Bound">greatest</a> <a id="8344" class="Symbol">(</a><a id="8345" href="Data.Fin.Base.html#8345" class="Bound">least</a> <a id="8351" class="Symbol">:</a> <a id="8353" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="8358" href="Data.Fin.Base.html#8335" class="Bound">greatest</a><a id="8366" class="Symbol">)</a> <a id="8368" class="Symbol">→</a>
            <a id="8382" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8391" href="Data.Fin.Base.html#8335" class="Bound">greatest</a> <a id="8400" class="Symbol">(</a><a id="8401" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="8408" href="Data.Fin.Base.html#8345" class="Bound">least</a><a id="8413" class="Symbol">)</a>

<a id="compare"></a><a id="8416" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8424" class="Symbol">:</a> <a id="8426" class="Symbol">∀</a> <a id="8428" class="Symbol">(</a><a id="8429" href="Data.Fin.Base.html#8429" class="Bound">i</a> <a id="8431" href="Data.Fin.Base.html#8431" class="Bound">j</a> <a id="8433" class="Symbol">:</a> <a id="8435" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8439" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="8440" class="Symbol">)</a> <a id="8442" class="Symbol">→</a> <a id="8444" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8453" href="Data.Fin.Base.html#8429" class="Bound">i</a> <a id="8455" href="Data.Fin.Base.html#8431" class="Bound">j</a>
<a id="8457" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8465" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8473" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8481" class="Symbol">=</a> <a id="8483" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8491" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="8496" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8504" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8512" class="Symbol">(</a><a id="8513" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8517" href="Data.Fin.Base.html#8517" class="Bound">j</a><a id="8518" class="Symbol">)</a> <a id="8520" class="Symbol">=</a> <a id="8522" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8530" class="Symbol">(</a><a id="8531" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8535" href="Data.Fin.Base.html#8517" class="Bound">j</a><a id="8536" class="Symbol">)</a> <a id="8538" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="8543" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8551" class="Symbol">(</a><a id="8552" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8556" href="Data.Fin.Base.html#8556" class="Bound">i</a><a id="8557" class="Symbol">)</a> <a id="8559" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8567" class="Symbol">=</a> <a id="8569" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8577" class="Symbol">(</a><a id="8578" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8582" href="Data.Fin.Base.html#8556" class="Bound">i</a><a id="8583" class="Symbol">)</a> <a id="8585" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="8590" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8603" href="Data.Fin.Base.html#8603" class="Bound">i</a><a id="8604" class="Symbol">)</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8611" href="Data.Fin.Base.html#8611" class="Bound">j</a><a id="8612" class="Symbol">)</a> <a id="8614" class="Keyword">with</a> <a id="8619" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8627" href="Data.Fin.Base.html#8603" class="Bound">i</a> <a id="8629" href="Data.Fin.Base.html#8611" class="Bound">j</a>
<a id="8631" class="Symbol">...</a> <a id="8635" class="Symbol">|</a> <a id="8637" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8645" href="Data.Fin.Base.html#8645" class="Bound">greatest</a> <a id="8654" href="Data.Fin.Base.html#8654" class="Bound">least</a> <a id="8660" class="Symbol">=</a> <a id="8662" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8670" class="Symbol">(</a><a id="8671" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8675" href="Data.Fin.Base.html#8645" class="Bound">greatest</a><a id="8683" class="Symbol">)</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8690" href="Data.Fin.Base.html#8654" class="Bound">least</a><a id="8695" class="Symbol">)</a>
<a id="8697" class="Symbol">...</a> <a id="8701" class="Symbol">|</a> <a id="8703" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8711" href="Data.Fin.Base.html#8711" class="Bound">greatest</a> <a id="8720" href="Data.Fin.Base.html#8720" class="Bound">least</a> <a id="8726" class="Symbol">=</a> <a id="8728" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8736" class="Symbol">(</a><a id="8737" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8741" href="Data.Fin.Base.html#8711" class="Bound">greatest</a><a id="8749" class="Symbol">)</a> <a id="8751" class="Symbol">(</a><a id="8752" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8756" href="Data.Fin.Base.html#8720" class="Bound">least</a><a id="8761" class="Symbol">)</a>
<a id="8763" class="Symbol">...</a> <a id="8767" class="Symbol">|</a> <a id="8769" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8777" href="Data.Fin.Base.html#8777" class="Bound">i</a>              <a id="8792" class="Symbol">=</a> <a id="8794" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8802" class="Symbol">(</a><a id="8803" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8807" href="Data.Fin.Base.html#8777" class="Bound">i</a><a id="8808" class="Symbol">)</a>


<a id="8812" class="Comment">------------------------------------------------------------------------</a>
<a id="8885" class="Comment">-- DEPRECATED NAMES</a>
<a id="8905" class="Comment">------------------------------------------------------------------------</a>
<a id="8978" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9049" class="Comment">-- not guaranteed.</a>

<a id="9069" class="Comment">-- Version 2.0</a>

<a id="raise"></a><a id="9085" href="Data.Fin.Base.html#9085" class="Function">raise</a> <a id="9091" class="Symbol">=</a> <a id="9093" href="Data.Fin.Base.html#2500" class="Function Operator">_↑ʳ_</a>
<a id="9098" class="Symbol">{-#</a> <a id="9102" class="Keyword">WARNING_ON_USAGE</a> <a id="9119" class="Pragma">raise</a>
<a id="9125" class="String">&quot;Warning: raise was deprecated in v2.0.
Please use _↑ʳ_ instead.&quot;</a>
<a id="9191" class="Symbol">#-}</a>
<a id="inject+"></a><a id="9195" href="Data.Fin.Base.html#9195" class="Function">inject+</a> <a id="9203" class="Symbol">:</a> <a id="9205" class="Symbol">∀</a> <a id="9207" class="Symbol">{</a><a id="9208" href="Data.Fin.Base.html#9208" class="Bound">m</a><a id="9209" class="Symbol">}</a> <a id="9211" href="Data.Fin.Base.html#9211" class="Bound">n</a> <a id="9213" class="Symbol">→</a> <a id="9215" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9219" href="Data.Fin.Base.html#9208" class="Bound">m</a> <a id="9221" class="Symbol">→</a> <a id="9223" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9227" class="Symbol">(</a><a id="9228" href="Data.Fin.Base.html#9208" class="Bound">m</a> <a id="9230" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="9234" href="Data.Fin.Base.html#9211" class="Bound">n</a><a id="9235" class="Symbol">)</a>
<a id="9237" href="Data.Fin.Base.html#9195" class="Function">inject+</a> <a id="9245" href="Data.Fin.Base.html#9245" class="Bound">n</a> <a id="9247" href="Data.Fin.Base.html#9247" class="Bound">i</a> <a id="9249" class="Symbol">=</a> <a id="9251" href="Data.Fin.Base.html#9247" class="Bound">i</a> <a id="9253" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="9256" href="Data.Fin.Base.html#9245" class="Bound">n</a>
<a id="9258" class="Symbol">{-#</a> <a id="9262" class="Keyword">WARNING_ON_USAGE</a> <a id="9279" class="Pragma">inject+</a>
<a id="9287" class="String">&quot;Warning: inject+ was deprecated in v2.0.
Please use _↑ˡ_ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="9470" class="Symbol">#-}</a>

<a id="9475" class="Keyword">data</a> <a id="_≺_"></a><a id="9480" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a> <a id="9484" class="Symbol">:</a> <a id="9486" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9488" class="Symbol">→</a> <a id="9490" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9492" class="Symbol">→</a> <a id="9494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9498" class="Keyword">where</a>
  <a id="_≺_._≻toℕ_"></a><a id="9506" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">_≻toℕ_</a> <a id="9513" class="Symbol">:</a> <a id="9515" class="Symbol">∀</a> <a id="9517" href="Data.Fin.Base.html#9517" class="Bound">n</a> <a id="9519" class="Symbol">(</a><a id="9520" href="Data.Fin.Base.html#9520" class="Bound">i</a> <a id="9522" class="Symbol">:</a> <a id="9524" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9528" href="Data.Fin.Base.html#9517" class="Bound">n</a><a id="9529" class="Symbol">)</a> <a id="9531" class="Symbol">→</a> <a id="9533" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9537" href="Data.Fin.Base.html#9520" class="Bound">i</a> <a id="9539" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="9541" href="Data.Fin.Base.html#9517" class="Bound">n</a>

<a id="9544" class="Symbol">{-#</a> <a id="9548" class="Keyword">WARNING_ON_USAGE</a> <a id="9565" class="Pragma">_≺_</a>
<a id="9569" class="String">&quot;Warning: _≺_ was deprecated in v2.0.
Please use equivalent relation _&lt;_ instead.&quot;</a>
<a id="9652" class="Symbol">#-}</a>
<a id="9656" class="Symbol">{-#</a> <a id="9660" class="Keyword">WARNING_ON_USAGE</a> <a id="9677" class="Pragma">_≻toℕ_</a>
<a id="9684" class="String">&quot;Warning: _≻toℕ_ was deprecated in v2.0.
Please use toℕ&lt;n from Data.Fin.Properties instead.&quot;</a>
<a id="9777" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Fin.Patterns.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Patterns</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Patterns for Fin</a>
<a id="126" class="Comment">------------------------------------------------------------------------</a>

<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">OPTIONS</a> <a id="212" class="Pragma">--cubical-compatible</a> <a id="233" class="Pragma">--safe</a> <a id="240" class="Symbol">#-}</a>

<a id="245" class="Keyword">module</a> <a id="252" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="303" class="Keyword">using</a> <a id="309" class="Symbol">(</a><a id="310" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="313" class="Symbol">;</a> <a id="315" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="319" class="Symbol">;</a> <a id="321" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="324" class="Symbol">)</a>

<a id="327" class="Comment">------------------------------------------------------------------------</a>
<a id="400" class="Comment">-- Constants</a>

<a id="414" class="Keyword">pattern</a> <a id="0F"></a><a id="422" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="425" class="Symbol">=</a> <a id="427" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="432" class="Keyword">pattern</a> <a id="1F"></a><a id="440" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="443" class="Symbol">=</a> <a id="445" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="449" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
<a id="452" class="Keyword">pattern</a> <a id="2F"></a><a id="460" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a> <a id="463" class="Symbol">=</a> <a id="465" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="469" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a>
<a id="472" class="Keyword">pattern</a> <a id="3F"></a><a id="480" href="Data.Fin.Patterns.html#480" class="InductiveConstructor">3F</a> <a id="483" class="Symbol">=</a> <a id="485" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="489" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a>
<a id="492" class="Keyword">pattern</a> <a id="4F"></a><a id="500" href="Data.Fin.Patterns.html#500" class="InductiveConstructor">4F</a> <a id="503" class="Symbol">=</a> <a id="505" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="509" href="Data.Fin.Patterns.html#480" class="InductiveConstructor">3F</a>
<a id="512" class="Keyword">pattern</a> <a id="5F"></a><a id="520" href="Data.Fin.Patterns.html#520" class="InductiveConstructor">5F</a> <a id="523" class="Symbol">=</a> <a id="525" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="529" href="Data.Fin.Patterns.html#500" class="InductiveConstructor">4F</a>
<a id="532" class="Keyword">pattern</a> <a id="6F"></a><a id="540" href="Data.Fin.Patterns.html#540" class="InductiveConstructor">6F</a> <a id="543" class="Symbol">=</a> <a id="545" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="549" href="Data.Fin.Patterns.html#520" class="InductiveConstructor">5F</a>
<a id="552" class="Keyword">pattern</a> <a id="7F"></a><a id="560" href="Data.Fin.Patterns.html#560" class="InductiveConstructor">7F</a> <a id="563" class="Symbol">=</a> <a id="565" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="569" href="Data.Fin.Patterns.html#540" class="InductiveConstructor">6F</a>
<a id="572" class="Keyword">pattern</a> <a id="8F"></a><a id="580" href="Data.Fin.Patterns.html#580" class="InductiveConstructor">8F</a> <a id="583" class="Symbol">=</a> <a id="585" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="589" href="Data.Fin.Patterns.html#560" class="InductiveConstructor">7F</a>
<a id="592" class="Keyword">pattern</a> <a id="9F"></a><a id="600" href="Data.Fin.Patterns.html#600" class="InductiveConstructor">9F</a> <a id="603" class="Symbol">=</a> <a id="605" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="609" href="Data.Fin.Patterns.html#580" class="InductiveConstructor">8F</a>
</pre></body></html>


==> anc/html/Data.Fin.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to Fin, and operations making use of these</a>
<a id="171" class="Comment">-- properties (or other properties not available in Data.Fin)</a>
<a id="233" class="Comment">------------------------------------------------------------------------</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>
<a id="351" class="Symbol">{-#</a> <a id="355" class="Keyword">OPTIONS</a> <a id="363" class="Pragma">--warning=noUserWarning</a> <a id="387" class="Symbol">#-}</a> <a id="391" class="Comment">-- for deprecated _≺_ and _≻toℕ_ (issue #1726)</a>

<a id="439" class="Keyword">module</a> <a id="446" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="466" class="Keyword">where</a>

<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Algebra.Definitions.html#4281" class="Function">Involutive</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="623" class="Symbol">)</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="669" class="Symbol">)</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="709" class="Symbol">;</a> <a id="711" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="715" class="Symbol">;</a> <a id="717" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="722" class="Symbol">;</a> <a id="724" href="Data.Bool.Base.html#951" class="Function">not</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="732" class="Symbol">;</a> <a id="734" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Data.Empty.html#914" class="Function">⊥</a><a id="770" class="Symbol">;</a> <a id="772" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="778" class="Symbol">)</a>
<a id="780" class="Keyword">open</a> <a id="785" class="Keyword">import</a> <a id="792" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="862" class="Symbol">as</a> <a id="865" class="Module">ℕ</a>
  <a id="869" class="Keyword">using</a> <a id="875" class="Symbol">(</a><a id="876" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="877" class="Symbol">;</a> <a id="879" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="883" class="Symbol">;</a> <a id="885" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="888" class="Symbol">;</a> <a id="890" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="893" class="Symbol">;</a> <a id="895" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="898" class="Symbol">;</a> <a id="900" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="903" class="Symbol">;</a> <a id="905" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="908" class="Symbol">;</a> <a id="910" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="915" class="Symbol">;</a> <a id="917" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="920" class="Symbol">;</a> <a id="922" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a><a id="925" class="Symbol">)</a>
<a id="927" class="Keyword">import</a> <a id="934" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="954" class="Symbol">as</a> <a id="957" class="Module">ℕ</a>
<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="986" class="Keyword">using</a> <a id="992" class="Symbol">(</a><a id="993" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="994" class="Symbol">;</a> <a id="996" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" class="Keyword">import</a> <a id="1012" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1030" class="Symbol">as</a> <a id="1033" class="Module">Product</a>
  <a id="1043" class="Keyword">using</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1051" class="Symbol">;</a> <a id="1053" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1055" class="Symbol">;</a> <a id="1057" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1060" class="Symbol">;</a> <a id="1062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1065" class="Symbol">;</a> <a id="1067" href="Data.Product.Base.html#2173" class="Function">map</a><a id="1070" class="Symbol">;</a> <a id="1072" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1077" class="Symbol">;</a> <a id="1079" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1093" class="Symbol">;</a> <a id="1095" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1100" class="Symbol">)</a>
<a id="1102" class="Keyword">open</a> <a id="1107" class="Keyword">import</a> <a id="1114" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="1138" class="Keyword">using</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Data.Product.Properties.html#1945" class="Function">,-injective</a><a id="1156" class="Symbol">)</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="1191" class="Keyword">using</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a><a id="1204" class="Symbol">)</a>
<a id="1206" class="Keyword">open</a> <a id="1211" class="Keyword">import</a> <a id="1218" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1232" class="Symbol">as</a> <a id="1235" class="Module">Sum</a> <a id="1239" class="Keyword">using</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1249" class="Symbol">;</a> <a id="1251" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1255" class="Symbol">;</a> <a id="1257" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1261" class="Symbol">;</a> <a id="1263" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="1268" class="Symbol">;</a> <a id="1270" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1276" class="Symbol">)</a>
<a id="1278" class="Keyword">open</a> <a id="1283" class="Keyword">import</a> <a id="1290" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="1310" class="Keyword">using</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a><a id="1324" class="Symbol">;</a> <a id="1326" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a><a id="1331" class="Symbol">)</a>
<a id="1333" class="Keyword">open</a> <a id="1338" class="Keyword">import</a> <a id="1345" href="Function.Base.html" class="Module">Function.Base</a> <a id="1359" class="Keyword">using</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1369" class="Symbol">;</a> <a id="1371" href="Function.Base.html#704" class="Function">id</a><a id="1373" class="Symbol">;</a> <a id="1375" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1378" class="Symbol">;</a> <a id="1380" href="Function.Base.html#1657" class="Function">flip</a><a id="1384" class="Symbol">)</a>
<a id="1386" class="Keyword">open</a> <a id="1391" class="Keyword">import</a> <a id="1398" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1415" class="Keyword">using</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="1431" class="Symbol">;</a> <a id="1433" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1436" class="Symbol">;</a> <a id="1438" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1441" class="Symbol">;</a> <a id="1443" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1446" class="Symbol">;</a> <a id="1448" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1451" class="Symbol">;</a> <a id="1453" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1458" class="Symbol">)</a>
<a id="1460" class="Keyword">open</a> <a id="1465" class="Keyword">import</a> <a id="1472" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1493" class="Keyword">using</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1509" class="Symbol">;</a> <a id="1511" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="1521" class="Symbol">)</a>
<a id="1523" class="Keyword">open</a> <a id="1528" class="Keyword">import</a> <a id="1535" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a> <a id="1571" class="Keyword">using</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a><a id="1593" class="Symbol">)</a>
<a id="1595" class="Keyword">open</a> <a id="1600" class="Keyword">import</a> <a id="1607" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1638" class="Symbol">as</a> <a id="1641" class="Module">Comp</a> <a id="1646" class="Keyword">hiding</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Function.Construct.Composition.html#1294" class="Function">injective</a><a id="1663" class="Symbol">)</a>
<a id="1665" class="Keyword">open</a> <a id="1670" class="Keyword">import</a> <a id="1677" href="Level.html" class="Module">Level</a> <a id="1683" class="Keyword">using</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1695" class="Symbol">)</a>
<a id="1697" class="Keyword">open</a> <a id="1702" class="Keyword">import</a> <a id="1709" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1737" class="Symbol">as</a> <a id="1740" class="Module">B</a> <a id="1742" class="Keyword">hiding</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1759" class="Symbol">)</a>
<a id="1761" class="Keyword">open</a> <a id="1766" class="Keyword">import</a> <a id="1773" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1794" class="Keyword">using</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1804" class="Symbol">;</a> <a id="1806" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1819" class="Symbol">)</a>
<a id="1821" class="Keyword">open</a> <a id="1826" class="Keyword">import</a> <a id="1833" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1859" class="Keyword">using</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1874" class="Symbol">;</a> <a id="1876" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1882" class="Symbol">;</a> <a id="1884" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1893" class="Symbol">;</a> <a id="1895" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1900" class="Symbol">;</a> <a id="1902" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1912" class="Symbol">;</a> <a id="1914" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="1927" class="Symbol">;</a> <a id="1929" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1947" class="Symbol">;</a> <a id="1949" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1965" class="Symbol">)</a>
<a id="1967" class="Keyword">open</a> <a id="1972" class="Keyword">import</a> <a id="1979" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="2008" class="Keyword">using</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="2031" class="Symbol">;</a> <a id="2033" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="2059" class="Symbol">;</a> <a id="2061" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="2073" class="Symbol">;</a> <a id="2075" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="2090" class="Symbol">;</a> <a id="2092" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="2112" class="Symbol">;</a> <a id="2114" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="2132" class="Symbol">)</a>
<a id="2134" class="Keyword">open</a> <a id="2139" class="Keyword">import</a> <a id="2146" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="2189" class="Symbol">as</a> <a id="2192" class="Module">≡</a>
  <a id="2196" class="Keyword">using</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2206" class="Symbol">;</a> <a id="2208" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="2211" class="Symbol">;</a> <a id="2213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2217" class="Symbol">;</a> <a id="2219" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2222" class="Symbol">;</a> <a id="2224" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="2229" class="Symbol">;</a> <a id="2231" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="2235" class="Symbol">;</a> <a id="2237" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="2242" class="Symbol">;</a> <a id="2244" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="2249" class="Symbol">;</a> <a id="2251" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="2254" class="Symbol">)</a>
<a id="2256" class="Keyword">open</a> <a id="2261" class="Keyword">import</a> <a id="2268" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="2317" class="Symbol">as</a> <a id="2320" class="Module">≡</a>
  <a id="2324" class="Keyword">using</a> <a id="2330" class="Symbol">(</a><a id="2331" class="Keyword">module</a> <a id="2338" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2349" class="Symbol">)</a>
<a id="2351" class="Keyword">open</a> <a id="2356" class="Keyword">import</a> <a id="2363" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2390" class="Symbol">as</a> <a id="2393" class="Module">Dec</a>
  <a id="2399" class="Keyword">using</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2409" class="Symbol">;</a> <a id="2411" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2420" class="Symbol">;</a> <a id="2422" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2425" class="Symbol">;</a> <a id="2427" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2429" class="Symbol">;</a> <a id="2431" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="2438" class="Symbol">;</a> <a id="2440" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a><a id="2447" class="Symbol">;</a> <a id="2449" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="2453" class="Symbol">)</a>
<a id="2455" class="Keyword">open</a> <a id="2460" class="Keyword">import</a> <a id="2467" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2498" class="Keyword">using</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2507" class="Symbol">;</a> <a id="2509" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2522" class="Symbol">)</a>
<a id="2524" class="Keyword">open</a> <a id="2529" class="Keyword">import</a> <a id="2536" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2562" class="Keyword">using</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a><a id="2577" class="Symbol">;</a> <a id="2579" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2585" class="Symbol">)</a>
<a id="2587" class="Keyword">open</a> <a id="2592" class="Keyword">import</a> <a id="2599" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2614" class="Symbol">as</a> <a id="2617" class="Module">U</a>
  <a id="2621" class="Keyword">using</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Relation.Unary.html#1686" class="Function">U</a><a id="2629" class="Symbol">;</a> <a id="2631" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2635" class="Symbol">;</a> <a id="2637" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2646" class="Symbol">;</a> <a id="2648" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="2651" class="Symbol">;</a> <a id="2653" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="2664" class="Symbol">;</a> <a id="2666" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="2675" class="Symbol">)</a>
<a id="2677" class="Keyword">open</a> <a id="2682" class="Keyword">import</a> <a id="2689" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2715" class="Keyword">using</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Relation.Unary.Properties.html#1354" class="Function">U?</a><a id="2724" class="Symbol">)</a>

<a id="2727" class="Keyword">private</a>
  <a id="2737" class="Keyword">variable</a>
    <a id="2750" href="Data.Fin.Properties.html#2750" class="Generalizable">a</a> <a id="2752" class="Symbol">:</a> <a id="2754" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2764" href="Data.Fin.Properties.html#2764" class="Generalizable">A</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2772" href="Data.Fin.Properties.html#2750" class="Generalizable">a</a>
    <a id="2778" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="2780" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="2782" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2792" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="2794" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2802" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>

<a id="2805" class="Comment">------------------------------------------------------------------------</a>
<a id="2878" class="Comment">-- Fin</a>
<a id="2885" class="Comment">------------------------------------------------------------------------</a>

<a id="¬Fin0"></a><a id="2959" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2969" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2973" class="Number">0</a>
<a id="2975" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a> <a id="2981" class="Symbol">()</a>

<a id="nonZeroIndex"></a><a id="2985" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3004" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="3006" class="Symbol">→</a> <a id="3008" href="Data.Nat.Base.html#3266" class="Record">ℕ.NonZero</a> <a id="3018" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="3020" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a> <a id="3033" class="Symbol">{</a><a id="3034" class="Argument">n</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3042" class="Symbol">_}</a> <a id="3045" class="Symbol">_</a> <a id="3047" class="Symbol">=</a> <a id="3049" class="Symbol">_</a>

<a id="3052" class="Comment">------------------------------------------------------------------------</a>
<a id="3125" class="Comment">-- Bundles</a>

<a id="0↔⊥"></a><a id="3137" href="Data.Fin.Properties.html#3137" class="Function">0↔⊥</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3147" class="Number">0</a> <a id="3149" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3151" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="3153" href="Data.Fin.Properties.html#3137" class="Function">0↔⊥</a> <a id="3157" class="Symbol">=</a> <a id="3159" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3165" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a> <a id="3171" class="Symbol">(λ</a> <a id="3174" class="Symbol">())</a> <a id="3178" class="Symbol">(λ</a> <a id="3181" class="Symbol">())</a> <a id="3185" class="Symbol">(λ</a> <a id="3188" class="Symbol">())</a>

<a id="1↔⊤"></a><a id="3193" href="Data.Fin.Properties.html#3193" class="Function">1↔⊤</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3203" class="Number">1</a> <a id="3205" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3207" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="3209" href="Data.Fin.Properties.html#3193" class="Function">1↔⊤</a> <a id="3213" class="Symbol">=</a> <a id="3215" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3221" class="Symbol">(λ</a> <a id="3224" class="Symbol">{</a> <a id="3226" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3234" class="Symbol">})</a> <a id="3237" class="Symbol">(λ</a> <a id="3240" class="Symbol">{</a> <a id="3242" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3245" class="Symbol">→</a> <a id="3247" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3250" class="Symbol">})</a> <a id="3253" class="Symbol">(λ</a> <a id="3256" class="Symbol">{</a> <a id="3258" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3268" class="Symbol">})</a> <a id="3271" class="Symbol">λ</a> <a id="3273" class="Symbol">{</a> <a id="3275" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3285" class="Symbol">}</a>

<a id="2↔Bool"></a><a id="3288" href="Data.Fin.Properties.html#3288" class="Function">2↔Bool</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3301" class="Number">2</a> <a id="3303" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3305" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3310" href="Data.Fin.Properties.html#3288" class="Function">2↔Bool</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3325" class="Symbol">(λ</a> <a id="3328" class="Symbol">{</a> <a id="3330" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3340" class="Symbol">;</a> <a id="3342" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3352" class="Symbol">})</a> <a id="3355" class="Symbol">(λ</a> <a id="3358" class="Symbol">{</a> <a id="3360" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3366" class="Symbol">→</a> <a id="3368" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3371" class="Symbol">;</a> <a id="3373" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3383" class="Symbol">})</a>
  <a id="3388" class="Symbol">(λ</a> <a id="3391" class="Symbol">{</a> <a id="3393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3406" class="Symbol">;</a> <a id="3408" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3420" class="Symbol">})</a> <a id="3423" class="Symbol">(λ</a> <a id="3426" class="Symbol">{</a> <a id="3428" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3431" class="Symbol">→</a> <a id="3433" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3438" class="Symbol">;</a> <a id="3440" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3450" class="Symbol">})</a>

<a id="3454" class="Comment">------------------------------------------------------------------------</a>
<a id="3527" class="Comment">-- Properties of _≡_</a>
<a id="3548" class="Comment">------------------------------------------------------------------------</a>

<a id="0≢1+n"></a><a id="3622" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="InductiveConstructor">zero</a> <a id="3635" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3637" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="3645" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a>
<a id="3647" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a> <a id="3653" class="Symbol">()</a>

<a id="suc-injective"></a><a id="3657" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3671" class="Symbol">:</a> <a id="3673" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="3681" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="3683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3685" class="InductiveConstructor">suc</a> <a id="3689" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="3695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3697" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="3699" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3718" class="Symbol">=</a> <a id="3720" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3726" class="Keyword">infix</a> <a id="3732" class="Number">4</a> <a id="3734" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="3739" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a> <a id="3743" class="Symbol">:</a> <a id="3745" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3768" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="3769" class="Symbol">)</a>
<a id="3771" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3777" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3779" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3785" class="Symbol">=</a> <a id="3787" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3796" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3802" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3804" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3808" href="Data.Fin.Properties.html#3808" class="Bound">y</a> <a id="3810" class="Symbol">=</a> <a id="3812" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3815" class="Symbol">λ()</a>
<a id="3819" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3823" href="Data.Fin.Properties.html#3823" class="Bound">x</a> <a id="3825" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3827" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3833" class="Symbol">=</a> <a id="3835" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3838" class="Symbol">λ()</a>
<a id="3842" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3846" href="Data.Fin.Properties.html#3846" class="Bound">x</a> <a id="3848" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3850" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3854" href="Data.Fin.Properties.html#3854" class="Bound">y</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3869" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="3872" class="Symbol">)</a> <a id="3874" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Data.Fin.Properties.html#3846" class="Bound">x</a> <a id="3891" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3893" href="Data.Fin.Properties.html#3854" class="Bound">y</a><a id="3894" class="Symbol">)</a>

<a id="3897" class="Comment">------------------------------------------------------------------------</a>
<a id="3970" class="Comment">-- Structures</a>

<a id="≡-isDecEquivalence"></a><a id="3985" href="Data.Fin.Properties.html#3985" class="Function">≡-isDecEquivalence</a> <a id="4004" class="Symbol">:</a> <a id="4006" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4023" class="Symbol">{</a><a id="4024" class="Argument">A</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4032" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="4033" class="Symbol">}</a> <a id="4035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4039" href="Data.Fin.Properties.html#3985" class="Function">≡-isDecEquivalence</a> <a id="4058" class="Symbol">=</a> <a id="4060" class="Keyword">record</a>
  <a id="4069" class="Symbol">{</a> <a id="4071" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4085" class="Symbol">=</a> <a id="4087" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="4105" class="Symbol">;</a> <a id="4107" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4121" class="Symbol">=</a> <a id="4123" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>
  <a id="4129" class="Symbol">}</a>

<a id="4132" class="Comment">------------------------------------------------------------------------</a>
<a id="4205" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="4217" href="Data.Fin.Properties.html#4217" class="Function">≡-preorder</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4232" class="Symbol">→</a> <a id="4234" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4243" class="Symbol">_</a> <a id="4245" class="Symbol">_</a> <a id="4247" class="Symbol">_</a>
<a id="4249" href="Data.Fin.Properties.html#4217" class="Function">≡-preorder</a> <a id="4260" href="Data.Fin.Properties.html#4260" class="Bound">n</a> <a id="4262" class="Symbol">=</a> <a id="4264" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">≡.preorder</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4280" href="Data.Fin.Properties.html#4260" class="Bound">n</a><a id="4281" class="Symbol">)</a>

<a id="≡-setoid"></a><a id="4284" href="Data.Fin.Properties.html#4284" class="Function">≡-setoid</a> <a id="4293" class="Symbol">:</a> <a id="4295" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4306" class="Symbol">_</a> <a id="4308" class="Symbol">_</a>
<a id="4310" href="Data.Fin.Properties.html#4284" class="Function">≡-setoid</a> <a id="4319" href="Data.Fin.Properties.html#4319" class="Bound">n</a> <a id="4321" class="Symbol">=</a> <a id="4323" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4337" href="Data.Fin.Properties.html#4319" class="Bound">n</a><a id="4338" class="Symbol">)</a>

<a id="≡-decSetoid"></a><a id="4341" href="Data.Fin.Properties.html#4341" class="Function">≡-decSetoid</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4369" class="Symbol">_</a> <a id="4371" class="Symbol">_</a>
<a id="4373" href="Data.Fin.Properties.html#4341" class="Function">≡-decSetoid</a> <a id="4385" href="Data.Fin.Properties.html#4385" class="Bound">n</a> <a id="4387" class="Symbol">=</a> <a id="4389" class="Keyword">record</a>
  <a id="4398" class="Symbol">{</a> <a id="4400" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4417" class="Symbol">=</a> <a id="4419" href="Data.Fin.Properties.html#3985" class="Function">≡-isDecEquivalence</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Data.Fin.Properties.html#4385" class="Bound">n</a><a id="4440" class="Symbol">}</a>
  <a id="4444" class="Symbol">}</a>

<a id="4447" class="Comment">------------------------------------------------------------------------</a>
<a id="4520" class="Comment">-- toℕ</a>
<a id="4527" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-injective"></a><a id="4601" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4615" class="Symbol">:</a> <a id="4617" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4621" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="4623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4625" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4629" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="4635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4637" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="4639" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4653" class="Symbol">{</a><a id="4654" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4658" class="Symbol">}</a>  <a id="4661" class="Symbol">{}</a>      <a id="4669" class="Symbol">{}</a>      <a id="4677" class="Symbol">_</a>
<a id="4679" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4693" class="Symbol">{</a><a id="4694" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4698" href="Data.Fin.Properties.html#4698" class="Bound">n</a><a id="4699" class="Symbol">}</a> <a id="4701" class="Symbol">{</a><a id="4702" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="4706" class="Symbol">}</a>  <a id="4709" class="Symbol">{</a><a id="4710" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="4714" class="Symbol">}</a>  <a id="4717" href="Data.Fin.Properties.html#4717" class="Bound">eq</a> <a id="4720" class="Symbol">=</a> <a id="4722" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4727" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4741" class="Symbol">{</a><a id="4742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4746" href="Data.Fin.Properties.html#4746" class="Bound">n</a><a id="4747" class="Symbol">}</a> <a id="4749" class="Symbol">{</a><a id="4750" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4754" href="Data.Fin.Properties.html#4754" class="Bound">i</a><a id="4755" class="Symbol">}</a> <a id="4757" class="Symbol">{</a><a id="4758" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4762" href="Data.Fin.Properties.html#4762" class="Bound">j</a><a id="4763" class="Symbol">}</a> <a id="4765" href="Data.Fin.Properties.html#4765" class="Bound">eq</a> <a id="4768" class="Symbol">=</a>
  <a id="4772" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4777" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4802" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="4809" href="Data.Fin.Properties.html#4765" class="Bound">eq</a><a id="4811" class="Symbol">))</a>

<a id="toℕ-strengthen"></a><a id="4815" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4830" class="Symbol">:</a> <a id="4832" class="Symbol">∀</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Data.Fin.Properties.html#4835" class="Bound">i</a> <a id="4837" class="Symbol">:</a> <a id="4839" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4843" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="4844" class="Symbol">)</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="4864" href="Data.Fin.Properties.html#4835" class="Bound">i</a><a id="4865" class="Symbol">)</a> <a id="4867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4869" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4873" href="Data.Fin.Properties.html#4835" class="Bound">i</a>
<a id="4875" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4890" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="4898" class="Symbol">=</a> <a id="4900" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4905" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4920" class="Symbol">(</a><a id="4921" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4925" href="Data.Fin.Properties.html#4925" class="Bound">i</a><a id="4926" class="Symbol">)</a> <a id="4928" class="Symbol">=</a> <a id="4930" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4939" class="Symbol">(</a><a id="4940" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4955" href="Data.Fin.Properties.html#4925" class="Bound">i</a><a id="4956" class="Symbol">)</a>

<a id="4959" class="Comment">------------------------------------------------------------------------</a>
<a id="5032" class="Comment">-- toℕ-↑ˡ: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="5073" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ˡ"></a><a id="5147" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5154" class="Symbol">:</a> <a id="5156" class="Symbol">∀</a> <a id="5158" class="Symbol">(</a><a id="5159" href="Data.Fin.Properties.html#5159" class="Bound">i</a> <a id="5161" class="Symbol">:</a> <a id="5163" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5167" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5168" class="Symbol">)</a> <a id="5170" href="Data.Fin.Properties.html#5170" class="Bound">n</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Data.Fin.Properties.html#5159" class="Bound">i</a> <a id="5181" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="5184" href="Data.Fin.Properties.html#5170" class="Bound">n</a><a id="5185" class="Symbol">)</a> <a id="5187" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5189" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5193" href="Data.Fin.Properties.html#5159" class="Bound">i</a>
<a id="5195" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5202" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5210" href="Data.Fin.Properties.html#5210" class="Bound">n</a> <a id="5212" class="Symbol">=</a> <a id="5214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5219" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5231" href="Data.Fin.Properties.html#5231" class="Bound">i</a><a id="5232" class="Symbol">)</a> <a id="5234" href="Data.Fin.Properties.html#5234" class="Bound">n</a> <a id="5236" class="Symbol">=</a> <a id="5238" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5255" href="Data.Fin.Properties.html#5231" class="Bound">i</a> <a id="5257" href="Data.Fin.Properties.html#5234" class="Bound">n</a><a id="5258" class="Symbol">)</a>

<a id="↑ˡ-injective"></a><a id="5261" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5274" class="Symbol">:</a> <a id="5276" class="Symbol">∀</a> <a id="5278" href="Data.Fin.Properties.html#5278" class="Bound">n</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Data.Fin.Properties.html#5281" class="Bound">i</a> <a id="5283" href="Data.Fin.Properties.html#5283" class="Bound">j</a> <a id="5285" class="Symbol">:</a> <a id="5287" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5291" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5292" class="Symbol">)</a> <a id="5294" class="Symbol">→</a> <a id="5296" href="Data.Fin.Properties.html#5281" class="Bound">i</a> <a id="5298" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="5301" href="Data.Fin.Properties.html#5278" class="Bound">n</a> <a id="5303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5305" href="Data.Fin.Properties.html#5283" class="Bound">j</a> <a id="5307" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="5310" href="Data.Fin.Properties.html#5278" class="Bound">n</a> <a id="5312" class="Symbol">→</a> <a id="5314" href="Data.Fin.Properties.html#5281" class="Bound">i</a> <a id="5316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5318" href="Data.Fin.Properties.html#5283" class="Bound">j</a>
<a id="5320" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5333" href="Data.Fin.Properties.html#5333" class="Bound">n</a> <a id="5335" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="5340" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="5345" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5357" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5370" href="Data.Fin.Properties.html#5370" class="Bound">n</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5377" href="Data.Fin.Properties.html#5377" class="Bound">i</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5385" href="Data.Fin.Properties.html#5385" class="Bound">j</a><a id="5386" class="Symbol">)</a> <a id="5388" href="Data.Fin.Properties.html#5388" class="Bound">eq</a> <a id="5391" class="Symbol">=</a>
  <a id="5395" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5400" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5418" href="Data.Fin.Properties.html#5370" class="Bound">n</a> <a id="5420" href="Data.Fin.Properties.html#5377" class="Bound">i</a> <a id="5422" href="Data.Fin.Properties.html#5385" class="Bound">j</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="5439" href="Data.Fin.Properties.html#5388" class="Bound">eq</a><a id="5441" class="Symbol">))</a>

<a id="5445" class="Comment">------------------------------------------------------------------------</a>
<a id="5518" class="Comment">-- toℕ-↑ʳ: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="5563" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ʳ"></a><a id="5637" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5644" class="Symbol">:</a> <a id="5646" class="Symbol">∀</a> <a id="5648" href="Data.Fin.Properties.html#5648" class="Bound">n</a> <a id="5650" class="Symbol">(</a><a id="5651" href="Data.Fin.Properties.html#5651" class="Bound">i</a> <a id="5653" class="Symbol">:</a> <a id="5655" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5659" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Data.Fin.Properties.html#5648" class="Bound">n</a> <a id="5671" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="5674" href="Data.Fin.Properties.html#5651" class="Bound">i</a><a id="5675" class="Symbol">)</a> <a id="5677" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5679" href="Data.Fin.Properties.html#5648" class="Bound">n</a> <a id="5681" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5685" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5689" href="Data.Fin.Properties.html#5651" class="Bound">i</a>
<a id="5691" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5698" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5706" href="Data.Fin.Properties.html#5706" class="Bound">i</a> <a id="5708" class="Symbol">=</a> <a id="5710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5715" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5727" href="Data.Fin.Properties.html#5727" class="Bound">n</a><a id="5728" class="Symbol">)</a> <a id="5730" href="Data.Fin.Properties.html#5730" class="Bound">i</a> <a id="5732" class="Symbol">=</a> <a id="5734" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5751" href="Data.Fin.Properties.html#5727" class="Bound">n</a> <a id="5753" href="Data.Fin.Properties.html#5730" class="Bound">i</a><a id="5754" class="Symbol">)</a>

<a id="↑ʳ-injective"></a><a id="5757" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5770" class="Symbol">:</a> <a id="5772" class="Symbol">∀</a> <a id="5774" href="Data.Fin.Properties.html#5774" class="Bound">n</a> <a id="5776" class="Symbol">(</a><a id="5777" href="Data.Fin.Properties.html#5777" class="Bound">i</a> <a id="5779" href="Data.Fin.Properties.html#5779" class="Bound">j</a> <a id="5781" class="Symbol">:</a> <a id="5783" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5787" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5788" class="Symbol">)</a> <a id="5790" class="Symbol">→</a> <a id="5792" href="Data.Fin.Properties.html#5774" class="Bound">n</a> <a id="5794" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="5797" href="Data.Fin.Properties.html#5777" class="Bound">i</a> <a id="5799" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5801" href="Data.Fin.Properties.html#5774" class="Bound">n</a> <a id="5803" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="5806" href="Data.Fin.Properties.html#5779" class="Bound">j</a> <a id="5808" class="Symbol">→</a> <a id="5810" href="Data.Fin.Properties.html#5777" class="Bound">i</a> <a id="5812" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5814" href="Data.Fin.Properties.html#5779" class="Bound">j</a>
<a id="5816" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5829" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5834" href="Data.Fin.Properties.html#5834" class="Bound">i</a> <a id="5836" href="Data.Fin.Properties.html#5834" class="Bound">i</a> <a id="5838" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5843" class="Symbol">=</a> <a id="5845" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5850" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5868" href="Data.Fin.Properties.html#5868" class="Bound">n</a><a id="5869" class="Symbol">)</a> <a id="5871" href="Data.Fin.Properties.html#5871" class="Bound">i</a> <a id="5873" href="Data.Fin.Properties.html#5873" class="Bound">j</a> <a id="5875" href="Data.Fin.Properties.html#5875" class="Bound">eq</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5893" href="Data.Fin.Properties.html#5868" class="Bound">n</a> <a id="5895" href="Data.Fin.Properties.html#5871" class="Bound">i</a> <a id="5897" href="Data.Fin.Properties.html#5873" class="Bound">j</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="5914" href="Data.Fin.Properties.html#5875" class="Bound">eq</a><a id="5916" class="Symbol">)</a>

<a id="5919" class="Comment">------------------------------------------------------------------------</a>
<a id="5992" class="Comment">-- toℕ and the ordering relations</a>
<a id="6026" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ&lt;n"></a><a id="6100" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6106" class="Symbol">:</a> <a id="6108" class="Symbol">∀</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Data.Fin.Properties.html#6111" class="Bound">i</a> <a id="6113" class="Symbol">:</a> <a id="6115" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6119" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6128" href="Data.Fin.Properties.html#6111" class="Bound">i</a> <a id="6130" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="6134" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6136" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6142" class="Symbol">{</a><a id="6143" class="Argument">n</a> <a id="6145" class="Symbol">=</a> <a id="6147" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6151" class="Symbol">_}</a> <a id="6154" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6162" class="Symbol">=</a> <a id="6164" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="6168" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6174" class="Symbol">{</a><a id="6175" class="Argument">n</a> <a id="6177" class="Symbol">=</a> <a id="6179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6183" class="Symbol">_}</a> <a id="6186" class="Symbol">(</a><a id="6187" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6191" href="Data.Fin.Properties.html#6191" class="Bound">i</a><a id="6192" class="Symbol">)</a> <a id="6194" class="Symbol">=</a> <a id="6196" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="6200" class="Symbol">(</a><a id="6201" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6207" href="Data.Fin.Properties.html#6191" class="Bound">i</a><a id="6208" class="Symbol">)</a>

<a id="toℕ≤pred[n]"></a><a id="6211" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6223" class="Symbol">:</a> <a id="6225" class="Symbol">∀</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Data.Fin.Properties.html#6228" class="Bound">i</a> <a id="6230" class="Symbol">:</a> <a id="6232" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6236" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6237" class="Symbol">)</a> <a id="6239" class="Symbol">→</a> <a id="6241" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6245" href="Data.Fin.Properties.html#6228" class="Bound">i</a> <a id="6247" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6251" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="6258" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6260" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6272" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>                 <a id="6293" class="Symbol">=</a> <a id="6295" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="6299" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6311" class="Symbol">(</a><a id="6312" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6316" class="Symbol">{</a><a id="6317" class="Argument">n</a> <a id="6319" class="Symbol">=</a> <a id="6321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6325" href="Data.Fin.Properties.html#6325" class="Bound">n</a><a id="6326" class="Symbol">}</a> <a id="6328" href="Data.Fin.Properties.html#6328" class="Bound">i</a><a id="6329" class="Symbol">)</a>  <a id="6332" class="Symbol">=</a> <a id="6334" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6351" href="Data.Fin.Properties.html#6328" class="Bound">i</a><a id="6352" class="Symbol">)</a>

<a id="toℕ≤n"></a><a id="6355" href="Data.Fin.Properties.html#6355" class="Function">toℕ≤n</a> <a id="6361" class="Symbol">:</a> <a id="6363" class="Symbol">∀</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Data.Fin.Properties.html#6366" class="Bound">i</a> <a id="6368" class="Symbol">:</a> <a id="6370" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6374" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6375" class="Symbol">)</a> <a id="6377" class="Symbol">→</a> <a id="6379" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6383" href="Data.Fin.Properties.html#6366" class="Bound">i</a> <a id="6385" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6389" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6391" href="Data.Fin.Properties.html#6355" class="Function">toℕ≤n</a> <a id="6397" class="Symbol">{</a><a id="6398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6402" href="Data.Fin.Properties.html#6402" class="Bound">n</a><a id="6403" class="Symbol">}</a> <a id="6405" href="Data.Fin.Properties.html#6405" class="Bound">i</a> <a id="6407" class="Symbol">=</a> <a id="6409" href="Data.Nat.Properties.html#8955" class="Function">ℕ.m≤n⇒m≤1+n</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6434" href="Data.Fin.Properties.html#6405" class="Bound">i</a><a id="6435" class="Symbol">)</a>

<a id="6438" class="Comment">-- A simpler implementation of toℕ≤pred[n],</a>
<a id="6482" class="Comment">-- however, with a different reduction behavior.</a>
<a id="6531" class="Comment">-- If no one needs the reduction behavior of toℕ≤pred[n],</a>
<a id="6589" class="Comment">-- it can be removed in favor of toℕ≤pred[n]′.</a>
<a id="toℕ≤pred[n]′"></a><a id="6636" href="Data.Fin.Properties.html#6636" class="Function">toℕ≤pred[n]′</a> <a id="6649" class="Symbol">:</a> <a id="6651" class="Symbol">∀</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Data.Fin.Properties.html#6654" class="Bound">i</a> <a id="6656" class="Symbol">:</a> <a id="6658" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6662" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6663" class="Symbol">)</a> <a id="6665" class="Symbol">→</a> <a id="6667" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6671" href="Data.Fin.Properties.html#6654" class="Bound">i</a> <a id="6673" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6677" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="6684" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6686" href="Data.Fin.Properties.html#6636" class="Function">toℕ≤pred[n]′</a> <a id="6699" href="Data.Fin.Properties.html#6699" class="Bound">i</a> <a id="6701" class="Symbol">=</a> <a id="6703" href="Data.Nat.Properties.html#55206" class="Function">ℕ.&lt;⇒≤pred</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6720" href="Data.Fin.Properties.html#6699" class="Bound">i</a><a id="6721" class="Symbol">)</a>

<a id="toℕ-mono-&lt;"></a><a id="6724" href="Data.Fin.Properties.html#6724" class="Function">toℕ-mono-&lt;</a> <a id="6735" class="Symbol">:</a> <a id="6737" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6739" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="6741" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6743" class="Symbol">→</a> <a id="6745" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6749" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6751" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="6755" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6759" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6761" href="Data.Fin.Properties.html#6724" class="Function">toℕ-mono-&lt;</a> <a id="6772" href="Data.Fin.Properties.html#6772" class="Bound">i&lt;j</a> <a id="6776" class="Symbol">=</a> <a id="6778" href="Data.Fin.Properties.html#6772" class="Bound">i&lt;j</a>

<a id="toℕ-mono-≤"></a><a id="6783" href="Data.Fin.Properties.html#6783" class="Function">toℕ-mono-≤</a> <a id="6794" class="Symbol">:</a> <a id="6796" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6798" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="6800" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6802" class="Symbol">→</a> <a id="6804" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6808" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6810" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6814" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6818" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6820" href="Data.Fin.Properties.html#6783" class="Function">toℕ-mono-≤</a> <a id="6831" href="Data.Fin.Properties.html#6831" class="Bound">i≤j</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Data.Fin.Properties.html#6831" class="Bound">i≤j</a>

<a id="toℕ-cancel-≤"></a><a id="6842" href="Data.Fin.Properties.html#6842" class="Function">toℕ-cancel-≤</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6861" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6863" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6867" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6871" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6873" class="Symbol">→</a> <a id="6875" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6877" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="6879" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6881" href="Data.Fin.Properties.html#6842" class="Function">toℕ-cancel-≤</a> <a id="6894" href="Data.Fin.Properties.html#6894" class="Bound">i≤j</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Data.Fin.Properties.html#6894" class="Bound">i≤j</a>

<a id="toℕ-cancel-&lt;"></a><a id="6905" href="Data.Fin.Properties.html#6905" class="Function">toℕ-cancel-&lt;</a> <a id="6918" class="Symbol">:</a> <a id="6920" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6924" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6926" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="6930" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6934" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6936" class="Symbol">→</a> <a id="6938" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6940" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="6942" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6944" href="Data.Fin.Properties.html#6905" class="Function">toℕ-cancel-&lt;</a> <a id="6957" href="Data.Fin.Properties.html#6957" class="Bound">i&lt;j</a> <a id="6961" class="Symbol">=</a> <a id="6963" href="Data.Fin.Properties.html#6957" class="Bound">i&lt;j</a>

<a id="6968" class="Comment">------------------------------------------------------------------------</a>
<a id="7041" class="Comment">-- fromℕ</a>
<a id="7050" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-fromℕ"></a><a id="7124" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7134" class="Symbol">:</a> <a id="7136" class="Symbol">∀</a> <a id="7138" href="Data.Fin.Properties.html#7138" class="Bound">n</a> <a id="7140" class="Symbol">→</a> <a id="7142" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7146" class="Symbol">(</a><a id="7147" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="7153" href="Data.Fin.Properties.html#7138" class="Bound">n</a><a id="7154" class="Symbol">)</a> <a id="7156" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7158" href="Data.Fin.Properties.html#7138" class="Bound">n</a>
<a id="7160" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7170" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7178" class="Symbol">=</a> <a id="7180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7185" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7200" href="Data.Fin.Properties.html#7200" class="Bound">n</a><a id="7201" class="Symbol">)</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7210" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7225" href="Data.Fin.Properties.html#7200" class="Bound">n</a><a id="7226" class="Symbol">)</a>

<a id="fromℕ-toℕ"></a><a id="7229" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7239" class="Symbol">:</a> <a id="7241" class="Symbol">∀</a> <a id="7243" class="Symbol">(</a><a id="7244" href="Data.Fin.Properties.html#7244" class="Bound">i</a> <a id="7246" class="Symbol">:</a> <a id="7248" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7252" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7253" class="Symbol">)</a> <a id="7255" class="Symbol">→</a> <a id="7257" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="7263" class="Symbol">(</a><a id="7264" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7268" href="Data.Fin.Properties.html#7244" class="Bound">i</a><a id="7269" class="Symbol">)</a> <a id="7271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7273" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="7284" href="Data.Fin.Properties.html#7244" class="Bound">i</a>
<a id="7286" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7296" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7304" class="Symbol">=</a> <a id="7306" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7311" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7321" class="Symbol">(</a><a id="7322" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7326" href="Data.Fin.Properties.html#7326" class="Bound">i</a><a id="7327" class="Symbol">)</a> <a id="7329" class="Symbol">=</a> <a id="7331" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7336" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7340" class="Symbol">(</a><a id="7341" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7351" href="Data.Fin.Properties.html#7326" class="Bound">i</a><a id="7352" class="Symbol">)</a>

<a id="≤fromℕ"></a><a id="7355" href="Data.Fin.Properties.html#7355" class="Function">≤fromℕ</a> <a id="7362" class="Symbol">:</a> <a id="7364" class="Symbol">∀</a> <a id="7366" class="Symbol">(</a><a id="7367" href="Data.Fin.Properties.html#7367" class="Bound">i</a> <a id="7369" class="Symbol">:</a> <a id="7371" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7375" class="Symbol">(</a><a id="7376" class="InductiveConstructor">suc</a> <a id="7380" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7381" class="Symbol">))</a> <a id="7384" class="Symbol">→</a> <a id="7386" href="Data.Fin.Properties.html#7367" class="Bound">i</a> <a id="7388" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="7390" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="7396" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="7398" href="Data.Fin.Properties.html#7355" class="Function">≤fromℕ</a> <a id="7405" class="Symbol">{</a><a id="7406" class="Argument">n</a> <a id="7408" class="Symbol">=</a> <a id="7410" href="Data.Fin.Properties.html#7410" class="Bound">n</a><a id="7411" class="Symbol">}</a> <a id="7413" href="Data.Fin.Properties.html#7413" class="Bound">i</a> <a id="7415" class="Keyword">rewrite</a> <a id="7423" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7433" href="Data.Fin.Properties.html#7410" class="Bound">n</a> <a id="7435" class="Symbol">=</a> <a id="7437" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="7445" class="Symbol">(</a><a id="7446" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="7452" href="Data.Fin.Properties.html#7413" class="Bound">i</a><a id="7453" class="Symbol">)</a>

<a id="7456" class="Comment">------------------------------------------------------------------------</a>
<a id="7529" class="Comment">-- fromℕ&lt;</a>
<a id="7539" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;-toℕ"></a><a id="7613" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7624" class="Symbol">:</a> <a id="7626" class="Symbol">∀</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Data.Fin.Properties.html#7629" class="Bound">i</a> <a id="7631" class="Symbol">:</a> <a id="7633" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7637" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">.(</a><a id="7642" href="Data.Fin.Properties.html#7642" class="Bound">i&lt;n</a> <a id="7646" class="Symbol">:</a> <a id="7648" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7652" href="Data.Fin.Properties.html#7629" class="Bound">i</a> <a id="7654" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="7658" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7659" class="Symbol">)</a> <a id="7661" class="Symbol">→</a> <a id="7663" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="7670" href="Data.Fin.Properties.html#7642" class="Bound">i&lt;n</a> <a id="7674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7676" href="Data.Fin.Properties.html#7629" class="Bound">i</a>
<a id="7678" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7689" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7697" class="Symbol">_</a>   <a id="7701" class="Symbol">=</a> <a id="7703" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7708" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7724" href="Data.Fin.Properties.html#7724" class="Bound">i</a><a id="7725" class="Symbol">)</a> <a id="7727" href="Data.Fin.Properties.html#7727" class="Bound">i&lt;n</a> <a id="7731" class="Symbol">=</a> <a id="7733" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7738" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7754" href="Data.Fin.Properties.html#7724" class="Bound">i</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="7765" href="Data.Fin.Properties.html#7727" class="Bound">i&lt;n</a><a id="7768" class="Symbol">))</a>

<a id="toℕ-fromℕ&lt;"></a><a id="7772" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7783" class="Symbol">:</a> <a id="7785" class="Symbol">∀</a> <a id="7787" class="Symbol">.(</a><a id="7789" href="Data.Fin.Properties.html#7789" class="Bound">m&lt;n</a> <a id="7793" class="Symbol">:</a> <a id="7795" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="7797" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="7801" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">→</a> <a id="7806" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="7818" href="Data.Fin.Properties.html#7789" class="Bound">m&lt;n</a><a id="7821" class="Symbol">)</a> <a id="7823" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7825" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a>
<a id="7827" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7838" class="Symbol">{</a><a id="7839" class="Argument">m</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7847" class="Symbol">}</a>  <a id="7850" class="Symbol">{</a><a id="7851" class="Argument">n</a> <a id="7853" class="Symbol">=</a> <a id="7855" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7859" class="Symbol">_}</a> <a id="7862" class="Symbol">_</a>   <a id="7866" class="Symbol">=</a> <a id="7868" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7873" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7884" class="Symbol">{</a><a id="7885" class="Argument">m</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7893" href="Data.Fin.Properties.html#7893" class="Bound">m</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">{</a><a id="7897" class="Argument">n</a> <a id="7899" class="Symbol">=</a> <a id="7901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7905" class="Symbol">_}</a> <a id="7908" href="Data.Fin.Properties.html#7908" class="Bound">m&lt;n</a> <a id="7912" class="Symbol">=</a> <a id="7914" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7923" class="Symbol">(</a><a id="7924" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7935" class="Symbol">(</a><a id="7936" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="7944" href="Data.Fin.Properties.html#7908" class="Bound">m&lt;n</a><a id="7947" class="Symbol">))</a>

<a id="7951" class="Comment">-- fromℕ is a special case of fromℕ&lt;.</a>
<a id="fromℕ-def"></a><a id="7989" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="7999" class="Symbol">:</a> <a id="8001" class="Symbol">∀</a> <a id="8003" href="Data.Fin.Properties.html#8003" class="Bound">n</a> <a id="8005" class="Symbol">→</a> <a id="8007" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="8013" href="Data.Fin.Properties.html#8003" class="Bound">n</a> <a id="8015" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8017" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8024" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>
<a id="8033" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="8043" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8051" class="Symbol">=</a> <a id="8053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8058" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8073" href="Data.Fin.Properties.html#8073" class="Bound">n</a><a id="8074" class="Symbol">)</a> <a id="8076" class="Symbol">=</a> <a id="8078" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8083" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8087" class="Symbol">(</a><a id="8088" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="8098" href="Data.Fin.Properties.html#8073" class="Bound">n</a><a id="8099" class="Symbol">)</a>

<a id="fromℕ&lt;-cong"></a><a id="8102" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8114" class="Symbol">:</a> <a id="8116" class="Symbol">∀</a> <a id="8118" href="Data.Fin.Properties.html#8118" class="Bound">m</a> <a id="8120" href="Data.Fin.Properties.html#8120" class="Bound">n</a> <a id="8122" class="Symbol">{</a><a id="8123" href="Data.Fin.Properties.html#8123" class="Bound">o</a><a id="8124" class="Symbol">}</a> <a id="8126" class="Symbol">→</a> <a id="8128" href="Data.Fin.Properties.html#8118" class="Bound">m</a> <a id="8130" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8132" href="Data.Fin.Properties.html#8120" class="Bound">n</a> <a id="8134" class="Symbol">→</a> <a id="8136" class="Symbol">.(</a><a id="8138" href="Data.Fin.Properties.html#8138" class="Bound">m&lt;o</a> <a id="8142" class="Symbol">:</a> <a id="8144" href="Data.Fin.Properties.html#8118" class="Bound">m</a> <a id="8146" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8150" href="Data.Fin.Properties.html#8123" class="Bound">o</a><a id="8151" class="Symbol">)</a> <a id="8153" class="Symbol">.(</a><a id="8155" href="Data.Fin.Properties.html#8155" class="Bound">n&lt;o</a> <a id="8159" class="Symbol">:</a> <a id="8161" href="Data.Fin.Properties.html#8120" class="Bound">n</a> <a id="8163" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8167" href="Data.Fin.Properties.html#8123" class="Bound">o</a><a id="8168" class="Symbol">)</a> <a id="8170" class="Symbol">→</a>
              <a id="8186" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8193" href="Data.Fin.Properties.html#8138" class="Bound">m&lt;o</a> <a id="8197" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8199" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8206" href="Data.Fin.Properties.html#8155" class="Bound">n&lt;o</a>
<a id="8210" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8222" class="Number">0</a>       <a id="8230" class="Number">0</a>                   <a id="8250" class="Symbol">_</a> <a id="8252" class="Symbol">_</a>   <a id="8256" class="Symbol">_</a>   <a id="8260" class="Symbol">=</a> <a id="8262" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8267" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8284" class="Symbol">_)</a> <a id="8287" class="Symbol">(</a><a id="8288" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8292" class="Symbol">_)</a> <a id="8295" class="Symbol">{</a><a id="8296" class="Argument">o</a> <a id="8298" class="Symbol">=</a> <a id="8300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8304" class="Symbol">_}</a> <a id="8307" href="Data.Fin.Properties.html#8307" class="Bound">r</a> <a id="8309" href="Data.Fin.Properties.html#8309" class="Bound">m&lt;n</a> <a id="8313" href="Data.Fin.Properties.html#8313" class="Bound">n&lt;o</a>
  <a id="8319" class="Symbol">=</a> <a id="8321" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8326" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8330" class="Symbol">(</a><a id="8331" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8343" class="Symbol">_</a> <a id="8345" class="Symbol">_</a> <a id="8347" class="Symbol">(</a><a id="8348" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="8364" href="Data.Fin.Properties.html#8307" class="Bound">r</a><a id="8365" class="Symbol">)</a> <a id="8367" class="Symbol">(</a><a id="8368" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8376" href="Data.Fin.Properties.html#8309" class="Bound">m&lt;n</a><a id="8379" class="Symbol">)</a> <a id="8381" class="Symbol">(</a><a id="8382" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8390" href="Data.Fin.Properties.html#8313" class="Bound">n&lt;o</a><a id="8393" class="Symbol">))</a>

<a id="fromℕ&lt;-injective"></a><a id="8397" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8414" class="Symbol">:</a> <a id="8416" class="Symbol">∀</a> <a id="8418" href="Data.Fin.Properties.html#8418" class="Bound">m</a> <a id="8420" href="Data.Fin.Properties.html#8420" class="Bound">n</a> <a id="8422" class="Symbol">{</a><a id="8423" href="Data.Fin.Properties.html#8423" class="Bound">o</a><a id="8424" class="Symbol">}</a> <a id="8426" class="Symbol">→</a> <a id="8428" class="Symbol">.(</a><a id="8430" href="Data.Fin.Properties.html#8430" class="Bound">m&lt;o</a> <a id="8434" class="Symbol">:</a> <a id="8436" href="Data.Fin.Properties.html#8418" class="Bound">m</a> <a id="8438" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8442" href="Data.Fin.Properties.html#8423" class="Bound">o</a><a id="8443" class="Symbol">)</a> <a id="8445" class="Symbol">.(</a><a id="8447" href="Data.Fin.Properties.html#8447" class="Bound">n&lt;o</a> <a id="8451" class="Symbol">:</a> <a id="8453" href="Data.Fin.Properties.html#8420" class="Bound">n</a> <a id="8455" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8459" href="Data.Fin.Properties.html#8423" class="Bound">o</a><a id="8460" class="Symbol">)</a> <a id="8462" class="Symbol">→</a>
                   <a id="8483" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8490" href="Data.Fin.Properties.html#8430" class="Bound">m&lt;o</a> <a id="8494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8496" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8503" href="Data.Fin.Properties.html#8447" class="Bound">n&lt;o</a> <a id="8507" class="Symbol">→</a> <a id="8509" href="Data.Fin.Properties.html#8418" class="Bound">m</a> <a id="8511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8513" href="Data.Fin.Properties.html#8420" class="Bound">n</a>
<a id="8515" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8532" class="Number">0</a>       <a id="8540" class="Number">0</a>                   <a id="8560" class="Symbol">_</a>   <a id="8564" class="Symbol">_</a>   <a id="8568" class="Symbol">_</a>  <a id="8571" class="Symbol">=</a> <a id="8573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8578" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8595" class="Number">0</a>       <a id="8603" class="Symbol">(</a><a id="8604" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8608" class="Symbol">_)</a> <a id="8611" class="Symbol">{</a><a id="8612" class="Argument">o</a> <a id="8614" class="Symbol">=</a> <a id="8616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8620" class="Symbol">_}</a> <a id="8623" class="Symbol">_</a> <a id="8625" class="Symbol">_</a> <a id="8627" class="Symbol">()</a>
<a id="8630" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8647" class="Symbol">(</a><a id="8648" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8652" class="Symbol">_)</a> <a id="8655" class="Symbol">(</a><a id="8656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8660" class="Symbol">_)</a> <a id="8663" class="Symbol">{</a><a id="8664" class="Argument">o</a> <a id="8666" class="Symbol">=</a> <a id="8668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8672" class="Symbol">_}</a> <a id="8675" href="Data.Fin.Properties.html#8675" class="Bound">m&lt;n</a> <a id="8679" href="Data.Fin.Properties.html#8679" class="Bound">n&lt;o</a> <a id="8683" href="Data.Fin.Properties.html#8683" class="Bound">r</a>
  <a id="8687" class="Symbol">=</a> <a id="8689" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8694" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8698" class="Symbol">(</a><a id="8699" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8716" class="Symbol">_</a> <a id="8718" class="Symbol">_</a> <a id="8720" class="Symbol">(</a><a id="8721" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8729" href="Data.Fin.Properties.html#8675" class="Bound">m&lt;n</a><a id="8732" class="Symbol">)</a> <a id="8734" class="Symbol">(</a><a id="8735" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8743" href="Data.Fin.Properties.html#8679" class="Bound">n&lt;o</a><a id="8746" class="Symbol">)</a> <a id="8748" class="Symbol">(</a><a id="8749" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="8763" href="Data.Fin.Properties.html#8683" class="Bound">r</a><a id="8764" class="Symbol">))</a>

<a id="8768" class="Comment">------------------------------------------------------------------------</a>
<a id="8841" class="Comment">-- fromℕ&lt;″</a>
<a id="8852" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;≡fromℕ&lt;″"></a><a id="8926" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="8941" class="Symbol">:</a> <a id="8943" class="Symbol">∀</a> <a id="8945" class="Symbol">(</a><a id="8946" href="Data.Fin.Properties.html#8946" class="Bound">m&lt;n</a> <a id="8950" class="Symbol">:</a> <a id="8952" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="8954" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8958" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="8959" class="Symbol">)</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Data.Fin.Properties.html#8962" class="Bound">m&lt;″n</a> <a id="8967" class="Symbol">:</a> <a id="8969" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="8971" href="Data.Nat.Base.html#8301" class="Function Operator">ℕ.&lt;″</a> <a id="8976" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="8977" class="Symbol">)</a> <a id="8979" class="Symbol">→</a>
                 <a id="8998" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="9005" href="Data.Fin.Properties.html#8946" class="Bound">m&lt;n</a> <a id="9009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9011" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="9019" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9021" href="Data.Fin.Properties.html#8962" class="Bound">m&lt;″n</a>
<a id="9026" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9041" class="Symbol">{</a><a id="9042" class="Argument">m</a> <a id="9044" class="Symbol">=</a> <a id="9046" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9050" class="Symbol">}</a>  <a id="9053" class="Symbol">{</a><a id="9054" class="Argument">n</a> <a id="9056" class="Symbol">=</a> <a id="9058" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9062" class="Symbol">_}</a> <a id="9065" class="Symbol">_</a> <a id="9067" class="Symbol">_</a> <a id="9069" class="Symbol">=</a> <a id="9071" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9076" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9091" class="Symbol">{</a><a id="9092" class="Argument">m</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9100" href="Data.Fin.Properties.html#9100" class="Bound">m</a><a id="9101" class="Symbol">}</a> <a id="9103" class="Symbol">{</a><a id="9104" class="Argument">n</a> <a id="9106" class="Symbol">=</a> <a id="9108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9112" class="Symbol">_}</a> <a id="9115" href="Data.Fin.Properties.html#9115" class="Bound">m&lt;n</a> <a id="9119" href="Data.Fin.Properties.html#9119" class="Bound">m&lt;″n</a>
  <a id="9126" class="Symbol">=</a> <a id="9128" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9133" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9137" class="Symbol">(</a><a id="9138" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9153" class="Symbol">(</a><a id="9154" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="9162" href="Data.Fin.Properties.html#9115" class="Bound">m&lt;n</a><a id="9165" class="Symbol">)</a> <a id="9167" class="Symbol">(</a><a id="9168" href="Data.Nat.Base.html#8433" class="Function">ℕ.s&lt;″s⁻¹</a> <a id="9177" href="Data.Fin.Properties.html#9119" class="Bound">m&lt;″n</a><a id="9181" class="Symbol">))</a>

<a id="toℕ-fromℕ&lt;″"></a><a id="9185" href="Data.Fin.Properties.html#9185" class="Function">toℕ-fromℕ&lt;″</a> <a id="9197" class="Symbol">:</a> <a id="9199" class="Symbol">∀</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Data.Fin.Properties.html#9202" class="Bound">m&lt;n</a> <a id="9206" class="Symbol">:</a> <a id="9208" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9210" href="Data.Nat.Base.html#8301" class="Function Operator">ℕ.&lt;″</a> <a id="9215" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="9216" class="Symbol">)</a> <a id="9218" class="Symbol">→</a> <a id="9220" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9224" class="Symbol">(</a><a id="9225" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="9233" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9235" href="Data.Fin.Properties.html#9202" class="Bound">m&lt;n</a><a id="9238" class="Symbol">)</a> <a id="9240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9242" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a>
<a id="9244" href="Data.Fin.Properties.html#9185" class="Function">toℕ-fromℕ&lt;″</a> <a id="9256" class="Symbol">{</a><a id="9257" href="Data.Fin.Properties.html#9257" class="Bound">m</a><a id="9258" class="Symbol">}</a> <a id="9260" class="Symbol">{</a><a id="9261" href="Data.Fin.Properties.html#9261" class="Bound">n</a><a id="9262" class="Symbol">}</a> <a id="9264" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a> <a id="9268" class="Symbol">=</a> <a id="9270" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9278" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="9291" href="Data.Fin.Properties.html#9257" class="Bound">m</a> <a id="9293" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9296" class="Symbol">)</a>  <a id="9299" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9302" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9307" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9311" class="Symbol">(</a><a id="9312" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9316" class="Symbol">(</a><a id="9317" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Data.Nat.Properties.html#66433" class="Function">ℕ.≤″⇒≤</a> <a id="9340" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9343" class="Symbol">)</a> <a id="9345" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9348" class="Symbol">))</a> <a id="9351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9355" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9359" class="Symbol">(</a><a id="9360" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="9367" class="Symbol">_)</a>       <a id="9376" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9379" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="9390" class="Symbol">(</a><a id="9391" href="Data.Nat.Properties.html#66433" class="Function">ℕ.≤″⇒≤</a> <a id="9398" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9401" class="Symbol">)</a> <a id="9403" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9407" href="Data.Fin.Properties.html#9257" class="Bound">m</a>                    <a id="9428" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9432" class="Keyword">where</a> <a id="9438" class="Keyword">open</a> <a id="9443" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="9456" class="Comment">------------------------------------------------------------------------</a>
<a id="9529" class="Comment">-- Properties of cast</a>
<a id="9551" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-cast"></a><a id="9625" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9634" class="Symbol">:</a> <a id="9636" class="Symbol">∀</a> <a id="9638" class="Symbol">.(</a><a id="9640" href="Data.Fin.Properties.html#9640" class="Bound">eq</a> <a id="9643" class="Symbol">:</a> <a id="9645" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9649" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="9650" class="Symbol">)</a> <a id="9652" class="Symbol">(</a><a id="9653" href="Data.Fin.Properties.html#9653" class="Bound">k</a> <a id="9655" class="Symbol">:</a> <a id="9657" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9661" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9662" class="Symbol">)</a> <a id="9664" class="Symbol">→</a> <a id="9666" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9670" class="Symbol">(</a><a id="9671" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="9676" href="Data.Fin.Properties.html#9640" class="Bound">eq</a> <a id="9679" href="Data.Fin.Properties.html#9653" class="Bound">k</a><a id="9680" class="Symbol">)</a> <a id="9682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9684" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9688" href="Data.Fin.Properties.html#9653" class="Bound">k</a>
<a id="9690" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9699" class="Symbol">{</a><a id="9700" class="Argument">n</a> <a id="9702" class="Symbol">=</a> <a id="9704" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9708" href="Data.Fin.Properties.html#9708" class="Bound">n</a><a id="9709" class="Symbol">}</a> <a id="9711" href="Data.Fin.Properties.html#9711" class="Bound">eq</a> <a id="9714" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9722" class="Symbol">=</a> <a id="9724" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9729" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9738" class="Symbol">{</a><a id="9739" class="Argument">n</a> <a id="9741" class="Symbol">=</a> <a id="9743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9747" href="Data.Fin.Properties.html#9747" class="Bound">n</a><a id="9748" class="Symbol">}</a> <a id="9750" href="Data.Fin.Properties.html#9750" class="Bound">eq</a> <a id="9753" class="Symbol">(</a><a id="9754" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9758" href="Data.Fin.Properties.html#9758" class="Bound">k</a><a id="9759" class="Symbol">)</a> <a id="9761" class="Symbol">=</a> <a id="9763" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9772" class="Symbol">(</a><a id="9773" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9782" class="Symbol">(</a><a id="9783" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9788" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="9795" href="Data.Fin.Properties.html#9750" class="Bound">eq</a><a id="9797" class="Symbol">)</a> <a id="9799" href="Data.Fin.Properties.html#9758" class="Bound">k</a><a id="9800" class="Symbol">)</a>

<a id="cast-is-id"></a><a id="9803" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9814" class="Symbol">:</a> <a id="9816" class="Symbol">.(</a><a id="9818" href="Data.Fin.Properties.html#9818" class="Bound">eq</a> <a id="9821" class="Symbol">:</a> <a id="9823" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9827" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9828" class="Symbol">)</a> <a id="9830" class="Symbol">(</a><a id="9831" href="Data.Fin.Properties.html#9831" class="Bound">k</a> <a id="9833" class="Symbol">:</a> <a id="9835" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9839" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">→</a> <a id="9844" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="9849" href="Data.Fin.Properties.html#9818" class="Bound">eq</a> <a id="9852" href="Data.Fin.Properties.html#9831" class="Bound">k</a> <a id="9854" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9856" href="Data.Fin.Properties.html#9831" class="Bound">k</a>
<a id="9858" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9869" href="Data.Fin.Properties.html#9869" class="Bound">eq</a> <a id="9872" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9880" class="Symbol">=</a> <a id="9882" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9887" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9898" href="Data.Fin.Properties.html#9898" class="Bound">eq</a> <a id="9901" class="Symbol">(</a><a id="9902" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9906" href="Data.Fin.Properties.html#9906" class="Bound">k</a><a id="9907" class="Symbol">)</a> <a id="9909" class="Symbol">=</a> <a id="9911" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9916" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9920" class="Symbol">(</a><a id="9921" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="9949" href="Data.Fin.Properties.html#9898" class="Bound">eq</a><a id="9951" class="Symbol">)</a> <a id="9953" href="Data.Fin.Properties.html#9906" class="Bound">k</a><a id="9954" class="Symbol">)</a>

<a id="subst-is-cast"></a><a id="9957" href="Data.Fin.Properties.html#9957" class="Function">subst-is-cast</a> <a id="9971" class="Symbol">:</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Data.Fin.Properties.html#9974" class="Bound">eq</a> <a id="9977" class="Symbol">:</a> <a id="9979" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9983" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="9984" class="Symbol">)</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Data.Fin.Properties.html#9987" class="Bound">k</a> <a id="9989" class="Symbol">:</a> <a id="9991" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9995" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9996" class="Symbol">)</a> <a id="9998" class="Symbol">→</a> <a id="10000" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="10006" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10010" href="Data.Fin.Properties.html#9974" class="Bound">eq</a> <a id="10013" href="Data.Fin.Properties.html#9987" class="Bound">k</a> <a id="10015" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10017" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10022" href="Data.Fin.Properties.html#9974" class="Bound">eq</a> <a id="10025" href="Data.Fin.Properties.html#9987" class="Bound">k</a>
<a id="10027" href="Data.Fin.Properties.html#9957" class="Function">subst-is-cast</a> <a id="10041" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10046" href="Data.Fin.Properties.html#10046" class="Bound">k</a> <a id="10048" class="Symbol">=</a> <a id="10050" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10054" class="Symbol">(</a><a id="10055" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="10066" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10071" href="Data.Fin.Properties.html#10046" class="Bound">k</a><a id="10072" class="Symbol">)</a>

<a id="cast-trans"></a><a id="10075" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10086" class="Symbol">:</a> <a id="10088" class="Symbol">.(</a><a id="10090" href="Data.Fin.Properties.html#10090" class="Bound">eq₁</a> <a id="10094" class="Symbol">:</a> <a id="10096" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="10098" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10100" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10101" class="Symbol">)</a> <a id="10103" class="Symbol">.(</a><a id="10105" href="Data.Fin.Properties.html#10105" class="Bound">eq₂</a> <a id="10109" class="Symbol">:</a> <a id="10111" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="10113" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10115" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="10116" class="Symbol">)</a> <a id="10118" class="Symbol">(</a><a id="10119" href="Data.Fin.Properties.html#10119" class="Bound">k</a> <a id="10121" class="Symbol">:</a> <a id="10123" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10127" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="10128" class="Symbol">)</a> <a id="10130" class="Symbol">→</a>
             <a id="10145" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10150" href="Data.Fin.Properties.html#10105" class="Bound">eq₂</a> <a id="10154" class="Symbol">(</a><a id="10155" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10160" href="Data.Fin.Properties.html#10090" class="Bound">eq₁</a> <a id="10164" href="Data.Fin.Properties.html#10119" class="Bound">k</a><a id="10165" class="Symbol">)</a> <a id="10167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10169" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="10181" href="Data.Fin.Properties.html#10090" class="Bound">eq₁</a> <a id="10185" href="Data.Fin.Properties.html#10105" class="Bound">eq₂</a><a id="10188" class="Symbol">)</a> <a id="10190" href="Data.Fin.Properties.html#10119" class="Bound">k</a>
<a id="10192" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10203" class="Symbol">{</a><a id="10204" class="Argument">m</a> <a id="10206" class="Symbol">=</a> <a id="10208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10212" class="Symbol">_}</a> <a id="10215" class="Symbol">{</a><a id="10216" class="Argument">n</a> <a id="10218" class="Symbol">=</a> <a id="10220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10224" class="Symbol">_}</a> <a id="10227" class="Symbol">{</a><a id="10228" class="Argument">o</a> <a id="10230" class="Symbol">=</a> <a id="10232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10236" class="Symbol">_}</a> <a id="10239" href="Data.Fin.Properties.html#10239" class="Bound">eq₁</a> <a id="10243" href="Data.Fin.Properties.html#10243" class="Bound">eq₂</a> <a id="10247" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="10252" class="Symbol">=</a> <a id="10254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10259" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10270" class="Symbol">{</a><a id="10271" class="Argument">m</a> <a id="10273" class="Symbol">=</a> <a id="10275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10279" class="Symbol">_}</a> <a id="10282" class="Symbol">{</a><a id="10283" class="Argument">n</a> <a id="10285" class="Symbol">=</a> <a id="10287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10291" class="Symbol">_}</a> <a id="10294" class="Symbol">{</a><a id="10295" class="Argument">o</a> <a id="10297" class="Symbol">=</a> <a id="10299" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10303" class="Symbol">_}</a> <a id="10306" href="Data.Fin.Properties.html#10306" class="Bound">eq₁</a> <a id="10310" href="Data.Fin.Properties.html#10310" class="Bound">eq₂</a> <a id="10314" class="Symbol">(</a><a id="10315" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10319" href="Data.Fin.Properties.html#10319" class="Bound">k</a><a id="10320" class="Symbol">)</a> <a id="10322" class="Symbol">=</a>
  <a id="10326" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10331" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10335" class="Symbol">(</a><a id="10336" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="10364" href="Data.Fin.Properties.html#10306" class="Bound">eq₁</a><a id="10367" class="Symbol">)</a> <a id="10369" class="Symbol">(</a><a id="10370" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="10386" href="Data.Fin.Properties.html#10310" class="Bound">eq₂</a><a id="10389" class="Symbol">)</a> <a id="10391" href="Data.Fin.Properties.html#10319" class="Bound">k</a><a id="10392" class="Symbol">)</a>

<a id="cast-involutive"></a><a id="10395" href="Data.Fin.Properties.html#10395" class="Function">cast-involutive</a> <a id="10411" class="Symbol">:</a> <a id="10413" class="Symbol">.(</a><a id="10415" href="Data.Fin.Properties.html#10415" class="Bound">eq₁</a> <a id="10419" class="Symbol">:</a> <a id="10421" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="10423" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10425" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10426" class="Symbol">)</a> <a id="10428" class="Symbol">.(</a><a id="10430" href="Data.Fin.Properties.html#10430" class="Bound">eq₂</a> <a id="10434" class="Symbol">:</a> <a id="10436" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="10438" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10440" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="10441" class="Symbol">)</a> <a id="10443" class="Symbol">→</a>
                  <a id="10463" class="Symbol">∀</a> <a id="10465" href="Data.Fin.Properties.html#10465" class="Bound">k</a> <a id="10467" class="Symbol">→</a> <a id="10469" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10474" href="Data.Fin.Properties.html#10415" class="Bound">eq₁</a> <a id="10478" class="Symbol">(</a><a id="10479" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10484" href="Data.Fin.Properties.html#10430" class="Bound">eq₂</a> <a id="10488" href="Data.Fin.Properties.html#10465" class="Bound">k</a><a id="10489" class="Symbol">)</a> <a id="10491" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10493" href="Data.Fin.Properties.html#10465" class="Bound">k</a>
<a id="10495" href="Data.Fin.Properties.html#10395" class="Function">cast-involutive</a> <a id="10511" href="Data.Fin.Properties.html#10511" class="Bound">eq₁</a> <a id="10515" href="Data.Fin.Properties.html#10515" class="Bound">eq₂</a> <a id="10519" href="Data.Fin.Properties.html#10519" class="Bound">k</a> <a id="10521" class="Symbol">=</a> <a id="10523" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="10529" class="Symbol">(</a><a id="10530" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10541" href="Data.Fin.Properties.html#10515" class="Bound">eq₂</a> <a id="10545" href="Data.Fin.Properties.html#10511" class="Bound">eq₁</a> <a id="10549" href="Data.Fin.Properties.html#10519" class="Bound">k</a><a id="10550" class="Symbol">)</a> <a id="10552" class="Symbol">(</a><a id="10553" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="10564" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10569" href="Data.Fin.Properties.html#10519" class="Bound">k</a><a id="10570" class="Symbol">)</a>

<a id="10573" class="Comment">------------------------------------------------------------------------</a>
<a id="10646" class="Comment">-- Properties of _≤_</a>
<a id="10667" class="Comment">------------------------------------------------------------------------</a>
<a id="10740" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="10766" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a> <a id="10778" class="Symbol">:</a> <a id="10780" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10784" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10786" class="Symbol">(</a><a id="10787" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10791" class="Symbol">{</a><a id="10792" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10793" class="Symbol">})</a>
<a id="10796" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a> <a id="10808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10813" class="Symbol">=</a> <a id="10815" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>

<a id="≤-refl"></a><a id="10825" href="Data.Fin.Properties.html#10825" class="Function">≤-refl</a> <a id="10832" class="Symbol">:</a> <a id="10834" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="10844" class="Symbol">(</a><a id="10845" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10849" class="Symbol">{</a><a id="10850" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10851" class="Symbol">})</a>
<a id="10854" href="Data.Fin.Properties.html#10825" class="Function">≤-refl</a> <a id="10861" class="Symbol">=</a> <a id="10863" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a> <a id="10875" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="10881" href="Data.Fin.Properties.html#10881" class="Function">≤-trans</a> <a id="10889" class="Symbol">:</a> <a id="10891" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="10902" class="Symbol">(</a><a id="10903" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10907" class="Symbol">{</a><a id="10908" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10909" class="Symbol">})</a>
<a id="10912" href="Data.Fin.Properties.html#10881" class="Function">≤-trans</a> <a id="10920" class="Symbol">=</a> <a id="10922" href="Data.Nat.Properties.html#6344" class="Function">ℕ.≤-trans</a>

<a id="≤-antisym"></a><a id="10933" href="Data.Fin.Properties.html#10933" class="Function">≤-antisym</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="10959" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10963" class="Symbol">(</a><a id="10964" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10968" class="Symbol">{</a><a id="10969" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10970" class="Symbol">})</a>
<a id="10973" href="Data.Fin.Properties.html#10933" class="Function">≤-antisym</a> <a id="10983" href="Data.Fin.Properties.html#10983" class="Bound">x≤y</a> <a id="10987" href="Data.Fin.Properties.html#10987" class="Bound">y≤x</a> <a id="10991" class="Symbol">=</a> <a id="10993" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="11007" class="Symbol">(</a><a id="11008" href="Data.Nat.Properties.html#6211" class="Function">ℕ.≤-antisym</a> <a id="11020" href="Data.Fin.Properties.html#10983" class="Bound">x≤y</a> <a id="11024" href="Data.Fin.Properties.html#10987" class="Bound">y≤x</a><a id="11027" class="Symbol">)</a>

<a id="≤-total"></a><a id="11030" href="Data.Fin.Properties.html#11030" class="Function">≤-total</a> <a id="11038" class="Symbol">:</a> <a id="11040" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="11046" class="Symbol">(</a><a id="11047" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="11051" class="Symbol">{</a><a id="11052" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11053" class="Symbol">})</a>
<a id="11056" href="Data.Fin.Properties.html#11030" class="Function">≤-total</a> <a id="11064" href="Data.Fin.Properties.html#11064" class="Bound">x</a> <a id="11066" href="Data.Fin.Properties.html#11066" class="Bound">y</a> <a id="11068" class="Symbol">=</a> <a id="11070" href="Data.Nat.Properties.html#7023" class="Function">ℕ.≤-total</a> <a id="11080" class="Symbol">(</a><a id="11081" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11085" href="Data.Fin.Properties.html#11064" class="Bound">x</a><a id="11086" class="Symbol">)</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11093" href="Data.Fin.Properties.html#11066" class="Bound">y</a><a id="11094" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="11097" href="Data.Fin.Properties.html#11097" class="Function">≤-irrelevant</a> <a id="11110" class="Symbol">:</a> <a id="11112" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="11123" class="Symbol">(</a><a id="11124" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="11128" class="Symbol">{</a><a id="11129" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="11130" class="Symbol">}</a> <a id="11132" class="Symbol">{</a><a id="11133" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11134" class="Symbol">})</a>
<a id="11137" href="Data.Fin.Properties.html#11097" class="Function">≤-irrelevant</a> <a id="11150" class="Symbol">=</a> <a id="11152" href="Data.Nat.Properties.html#6456" class="Function">ℕ.≤-irrelevant</a>

<a id="11168" class="Keyword">infix</a> <a id="11174" class="Number">4</a> <a id="11176" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a> <a id="11181" href="Data.Fin.Properties.html#11247" class="Function Operator">_&lt;?_</a>

<a id="_≤?_"></a><a id="11187" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a> <a id="11192" class="Symbol">:</a> <a id="11194" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="11206" class="Symbol">(</a><a id="11207" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="11211" class="Symbol">{</a><a id="11212" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="11213" class="Symbol">}</a> <a id="11215" class="Symbol">{</a><a id="11216" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11217" class="Symbol">})</a>
<a id="11220" href="Data.Fin.Properties.html#11220" class="Bound">a</a> <a id="11222" href="Data.Fin.Properties.html#11187" class="Function Operator">≤?</a> <a id="11225" href="Data.Fin.Properties.html#11225" class="Bound">b</a> <a id="11227" class="Symbol">=</a> <a id="11229" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11233" href="Data.Fin.Properties.html#11220" class="Bound">a</a> <a id="11235" href="Data.Nat.Properties.html#6918" class="Function Operator">ℕ.≤?</a> <a id="11240" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11244" href="Data.Fin.Properties.html#11225" class="Bound">b</a>

<a id="_&lt;?_"></a><a id="11247" href="Data.Fin.Properties.html#11247" class="Function Operator">_&lt;?_</a> <a id="11252" class="Symbol">:</a> <a id="11254" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="11266" class="Symbol">(</a><a id="11267" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="11271" class="Symbol">{</a><a id="11272" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="11273" class="Symbol">}</a> <a id="11275" class="Symbol">{</a><a id="11276" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11277" class="Symbol">})</a>
<a id="11280" href="Data.Fin.Properties.html#11280" class="Bound">m</a> <a id="11282" href="Data.Fin.Properties.html#11247" class="Function Operator">&lt;?</a> <a id="11285" href="Data.Fin.Properties.html#11285" class="Bound">n</a> <a id="11287" class="Symbol">=</a> <a id="11289" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11293" class="Symbol">(</a><a id="11294" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11298" href="Data.Fin.Properties.html#11280" class="Bound">m</a><a id="11299" class="Symbol">)</a> <a id="11301" href="Data.Nat.Properties.html#6918" class="Function Operator">ℕ.≤?</a> <a id="11306" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11310" href="Data.Fin.Properties.html#11285" class="Bound">n</a>

<a id="11313" class="Comment">------------------------------------------------------------------------</a>
<a id="11386" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="11401" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a> <a id="11414" class="Symbol">:</a> <a id="11416" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="11427" class="Symbol">{</a><a id="11428" class="Argument">A</a> <a id="11430" class="Symbol">=</a> <a id="11432" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11436" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11437" class="Symbol">}</a> <a id="11439" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11443" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11447" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a> <a id="11460" class="Symbol">=</a> <a id="11462" class="Keyword">record</a>
  <a id="11471" class="Symbol">{</a> <a id="11473" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="11487" class="Symbol">=</a> <a id="11489" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="11507" class="Symbol">;</a> <a id="11509" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="11523" class="Symbol">=</a> <a id="11525" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a>
  <a id="11539" class="Symbol">;</a> <a id="11541" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="11555" class="Symbol">=</a> <a id="11557" href="Data.Fin.Properties.html#10881" class="Function">≤-trans</a>
  <a id="11567" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="11570" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a> <a id="11587" class="Symbol">:</a> <a id="11589" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="11604" class="Symbol">{</a><a id="11605" class="Argument">A</a> <a id="11607" class="Symbol">=</a> <a id="11609" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11613" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11614" class="Symbol">}</a> <a id="11616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11620" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11624" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a> <a id="11641" class="Symbol">=</a> <a id="11643" class="Keyword">record</a>
  <a id="11652" class="Symbol">{</a> <a id="11654" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="11665" class="Symbol">=</a> <a id="11667" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a>
  <a id="11682" class="Symbol">;</a> <a id="11684" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="11695" class="Symbol">=</a> <a id="11697" href="Data.Fin.Properties.html#10933" class="Function">≤-antisym</a>
  <a id="11709" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="11712" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a> <a id="11727" class="Symbol">:</a> <a id="11729" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="11742" class="Symbol">{</a><a id="11743" class="Argument">A</a> <a id="11745" class="Symbol">=</a> <a id="11747" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11751" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11752" class="Symbol">}</a> <a id="11754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11758" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11762" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a> <a id="11777" class="Symbol">=</a> <a id="11779" class="Keyword">record</a>
  <a id="11788" class="Symbol">{</a> <a id="11790" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="11805" class="Symbol">=</a> <a id="11807" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a>
  <a id="11826" class="Symbol">;</a> <a id="11828" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="11843" class="Symbol">=</a> <a id="11845" href="Data.Fin.Properties.html#11030" class="Function">≤-total</a>
  <a id="11855" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="11858" href="Data.Fin.Properties.html#11858" class="Function">≤-isDecTotalOrder</a> <a id="11876" class="Symbol">:</a> <a id="11878" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="11894" class="Symbol">{</a><a id="11895" class="Argument">A</a> <a id="11897" class="Symbol">=</a> <a id="11899" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11903" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11904" class="Symbol">}</a> <a id="11906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11910" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11914" href="Data.Fin.Properties.html#11858" class="Function">≤-isDecTotalOrder</a> <a id="11932" class="Symbol">=</a> <a id="11934" class="Keyword">record</a>
  <a id="11943" class="Symbol">{</a> <a id="11945" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="11958" class="Symbol">=</a> <a id="11960" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a>
  <a id="11977" class="Symbol">;</a> <a id="11979" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="11992" class="Symbol">=</a> <a id="11994" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>
  <a id="12000" class="Symbol">;</a> <a id="12002" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="12015" class="Symbol">=</a> <a id="12017" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a>
  <a id="12024" class="Symbol">}</a>

<a id="12027" class="Comment">------------------------------------------------------------------------</a>
<a id="12100" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="12112" href="Data.Fin.Properties.html#12112" class="Function">≤-preorder</a> <a id="12123" class="Symbol">:</a> <a id="12125" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12127" class="Symbol">→</a> <a id="12129" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="12138" class="Symbol">_</a> <a id="12140" class="Symbol">_</a> <a id="12142" class="Symbol">_</a>
<a id="12144" href="Data.Fin.Properties.html#12112" class="Function">≤-preorder</a> <a id="12155" href="Data.Fin.Properties.html#12155" class="Bound">n</a> <a id="12157" class="Symbol">=</a> <a id="12159" class="Keyword">record</a>
  <a id="12168" class="Symbol">{</a> <a id="12170" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="12181" class="Symbol">=</a> <a id="12183" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a> <a id="12196" class="Symbol">{</a><a id="12197" href="Data.Fin.Properties.html#12155" class="Bound">n</a><a id="12198" class="Symbol">}</a>
  <a id="12202" class="Symbol">}</a>

<a id="≤-poset"></a><a id="12205" href="Data.Fin.Properties.html#12205" class="Function">≤-poset</a> <a id="12213" class="Symbol">:</a> <a id="12215" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12217" class="Symbol">→</a> <a id="12219" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="12225" class="Symbol">_</a> <a id="12227" class="Symbol">_</a> <a id="12229" class="Symbol">_</a>
<a id="12231" href="Data.Fin.Properties.html#12205" class="Function">≤-poset</a> <a id="12239" href="Data.Fin.Properties.html#12239" class="Bound">n</a> <a id="12241" class="Symbol">=</a> <a id="12243" class="Keyword">record</a>
  <a id="12252" class="Symbol">{</a> <a id="12254" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="12269" class="Symbol">=</a> <a id="12271" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a> <a id="12288" class="Symbol">{</a><a id="12289" href="Data.Fin.Properties.html#12239" class="Bound">n</a><a id="12290" class="Symbol">}</a>
  <a id="12294" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="12297" href="Data.Fin.Properties.html#12297" class="Function">≤-totalOrder</a> <a id="12310" class="Symbol">:</a> <a id="12312" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12314" class="Symbol">→</a> <a id="12316" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="12327" class="Symbol">_</a> <a id="12329" class="Symbol">_</a> <a id="12331" class="Symbol">_</a>
<a id="12333" href="Data.Fin.Properties.html#12297" class="Function">≤-totalOrder</a> <a id="12346" href="Data.Fin.Properties.html#12346" class="Bound">n</a> <a id="12348" class="Symbol">=</a> <a id="12350" class="Keyword">record</a>
  <a id="12359" class="Symbol">{</a> <a id="12361" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="12374" class="Symbol">=</a> <a id="12376" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a> <a id="12391" class="Symbol">{</a><a id="12392" href="Data.Fin.Properties.html#12346" class="Bound">n</a><a id="12393" class="Symbol">}</a>
  <a id="12397" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="12400" href="Data.Fin.Properties.html#12400" class="Function">≤-decTotalOrder</a> <a id="12416" class="Symbol">:</a> <a id="12418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12420" class="Symbol">→</a> <a id="12422" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="12436" class="Symbol">_</a> <a id="12438" class="Symbol">_</a> <a id="12440" class="Symbol">_</a>
<a id="12442" href="Data.Fin.Properties.html#12400" class="Function">≤-decTotalOrder</a> <a id="12458" href="Data.Fin.Properties.html#12458" class="Bound">n</a> <a id="12460" class="Symbol">=</a> <a id="12462" class="Keyword">record</a>
  <a id="12471" class="Symbol">{</a> <a id="12473" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="12489" class="Symbol">=</a> <a id="12491" href="Data.Fin.Properties.html#11858" class="Function">≤-isDecTotalOrder</a> <a id="12509" class="Symbol">{</a><a id="12510" href="Data.Fin.Properties.html#12458" class="Bound">n</a><a id="12511" class="Symbol">}</a>
  <a id="12515" class="Symbol">}</a>

<a id="12518" class="Comment">------------------------------------------------------------------------</a>
<a id="12591" class="Comment">-- Properties of _&lt;_</a>
<a id="12612" class="Comment">------------------------------------------------------------------------</a>
<a id="12685" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="12711" href="Data.Fin.Properties.html#12711" class="Function">&lt;-irrefl</a> <a id="12720" class="Symbol">:</a> <a id="12722" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="12734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12738" class="Symbol">(</a><a id="12739" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12743" class="Symbol">{</a><a id="12744" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12745" class="Symbol">})</a>
<a id="12748" href="Data.Fin.Properties.html#12711" class="Function">&lt;-irrefl</a> <a id="12757" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12762" class="Symbol">=</a> <a id="12764" href="Data.Nat.Properties.html#10913" class="Function">ℕ.&lt;-irrefl</a> <a id="12775" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-asym"></a><a id="12781" href="Data.Fin.Properties.html#12781" class="Function">&lt;-asym</a> <a id="12788" class="Symbol">:</a> <a id="12790" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="12801" class="Symbol">(</a><a id="12802" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12806" class="Symbol">{</a><a id="12807" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12808" class="Symbol">})</a>
<a id="12811" href="Data.Fin.Properties.html#12781" class="Function">&lt;-asym</a> <a id="12818" class="Symbol">=</a> <a id="12820" href="Data.Nat.Properties.html#10989" class="Function">ℕ.&lt;-asym</a>

<a id="&lt;-trans"></a><a id="12830" href="Data.Fin.Properties.html#12830" class="Function">&lt;-trans</a> <a id="12838" class="Symbol">:</a> <a id="12840" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="12851" class="Symbol">(</a><a id="12852" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12856" class="Symbol">{</a><a id="12857" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12858" class="Symbol">})</a>
<a id="12861" href="Data.Fin.Properties.html#12830" class="Function">&lt;-trans</a> <a id="12869" class="Symbol">=</a> <a id="12871" href="Data.Nat.Properties.html#11058" class="Function">ℕ.&lt;-trans</a>

<a id="&lt;-cmp"></a><a id="12882" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="12888" class="Symbol">:</a> <a id="12890" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="12903" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12907" class="Symbol">(</a><a id="12908" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12912" class="Symbol">{</a><a id="12913" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12914" class="Symbol">})</a>
<a id="12917" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="12923" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12931" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12939" class="Symbol">=</a> <a id="12941" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="12946" class="Symbol">(λ())</a> <a id="12952" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="12958" class="Symbol">(λ())</a>
<a id="12964" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="12970" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12978" class="Symbol">(</a><a id="12979" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="12983" href="Data.Fin.Properties.html#12983" class="Bound">j</a><a id="12984" class="Symbol">)</a> <a id="12986" class="Symbol">=</a> <a id="12988" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="12993" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>   <a id="12999" class="Symbol">(λ())</a> <a id="13005" class="Symbol">(λ())</a>
<a id="13011" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="13017" class="Symbol">(</a><a id="13018" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13022" href="Data.Fin.Properties.html#13022" class="Bound">i</a><a id="13023" class="Symbol">)</a> <a id="13025" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="13033" class="Symbol">=</a> <a id="13035" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13040" class="Symbol">(λ())</a> <a id="13046" class="Symbol">(λ())</a> <a id="13052" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="13056" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="13062" class="Symbol">(</a><a id="13063" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13067" href="Data.Fin.Properties.html#13067" class="Bound">i</a><a id="13068" class="Symbol">)</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13075" href="Data.Fin.Properties.html#13075" class="Bound">j</a><a id="13076" class="Symbol">)</a> <a id="13078" class="Keyword">with</a> <a id="13083" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="13089" href="Data.Fin.Properties.html#13067" class="Bound">i</a> <a id="13091" href="Data.Fin.Properties.html#13075" class="Bound">j</a>
<a id="13093" class="Symbol">...</a> <a id="13097" class="Symbol">|</a> <a id="13099" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="13104" href="Data.Fin.Properties.html#13104" class="Bound">i&lt;j</a> <a id="13108" href="Data.Fin.Properties.html#13108" class="Bound">i≢j</a> <a id="13112" href="Data.Fin.Properties.html#13112" class="Bound">j≮i</a> <a id="13116" class="Symbol">=</a> <a id="13118" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13128" href="Data.Fin.Properties.html#13104" class="Bound">i&lt;j</a><a id="13131" class="Symbol">)</a>     <a id="13137" class="Symbol">(</a><a id="13138" href="Data.Fin.Properties.html#13108" class="Bound">i≢j</a> <a id="13142" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13144" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="13157" class="Symbol">)</a> <a id="13159" class="Symbol">(</a><a id="13160" href="Data.Fin.Properties.html#13112" class="Bound">j≮i</a> <a id="13164" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13166" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13171" class="Symbol">)</a>
<a id="13173" class="Symbol">...</a> <a id="13177" class="Symbol">|</a> <a id="13179" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13184" href="Data.Fin.Properties.html#13184" class="Bound">i≮j</a> <a id="13188" href="Data.Fin.Properties.html#13188" class="Bound">i≢j</a> <a id="13192" href="Data.Fin.Properties.html#13192" class="Bound">j&lt;i</a> <a id="13196" class="Symbol">=</a> <a id="13198" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13203" class="Symbol">(</a><a id="13204" href="Data.Fin.Properties.html#13184" class="Bound">i≮j</a> <a id="13208" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13210" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13215" class="Symbol">)</a> <a id="13217" class="Symbol">(</a><a id="13218" href="Data.Fin.Properties.html#13188" class="Bound">i≢j</a> <a id="13222" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13224" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="13237" class="Symbol">)</a> <a id="13239" class="Symbol">(</a><a id="13240" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13244" href="Data.Fin.Properties.html#13192" class="Bound">j&lt;i</a><a id="13247" class="Symbol">)</a>
<a id="13249" class="Symbol">...</a> <a id="13253" class="Symbol">|</a> <a id="13255" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="13260" href="Data.Fin.Properties.html#13260" class="Bound">i≮j</a> <a id="13264" href="Data.Fin.Properties.html#13264" class="Bound">i≡j</a> <a id="13268" href="Data.Fin.Properties.html#13268" class="Bound">j≮i</a> <a id="13272" class="Symbol">=</a> <a id="13274" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="13279" class="Symbol">(</a><a id="13280" href="Data.Fin.Properties.html#13260" class="Bound">i≮j</a> <a id="13284" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13286" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13291" class="Symbol">)</a> <a id="13293" class="Symbol">(</a><a id="13294" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13299" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13303" href="Data.Fin.Properties.html#13264" class="Bound">i≡j</a><a id="13306" class="Symbol">)</a>        <a id="13315" class="Symbol">(</a><a id="13316" href="Data.Fin.Properties.html#13268" class="Bound">j≮i</a> <a id="13320" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13322" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13327" class="Symbol">)</a>

<a id="&lt;-respˡ-≡"></a><a id="13330" href="Data.Fin.Properties.html#13330" class="Function">&lt;-respˡ-≡</a> <a id="13340" class="Symbol">:</a> <a id="13342" class="Symbol">(</a><a id="13343" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13347" class="Symbol">{</a><a id="13348" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="13349" class="Symbol">}</a> <a id="13351" class="Symbol">{</a><a id="13352" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13353" class="Symbol">})</a> <a id="13356" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="13366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13370" href="Data.Fin.Properties.html#13330" class="Function">&lt;-respˡ-≡</a> <a id="13380" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13385" href="Data.Fin.Properties.html#13385" class="Bound">x≤y</a> <a id="13389" class="Symbol">=</a> <a id="13391" href="Data.Fin.Properties.html#13385" class="Bound">x≤y</a>

<a id="&lt;-respʳ-≡"></a><a id="13396" href="Data.Fin.Properties.html#13396" class="Function">&lt;-respʳ-≡</a> <a id="13406" class="Symbol">:</a> <a id="13408" class="Symbol">(</a><a id="13409" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13413" class="Symbol">{</a><a id="13414" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="13415" class="Symbol">}</a> <a id="13417" class="Symbol">{</a><a id="13418" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13419" class="Symbol">})</a> <a id="13422" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="13432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13436" href="Data.Fin.Properties.html#13396" class="Function">&lt;-respʳ-≡</a> <a id="13446" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13451" href="Data.Fin.Properties.html#13451" class="Bound">x≤y</a> <a id="13455" class="Symbol">=</a> <a id="13457" href="Data.Fin.Properties.html#13451" class="Bound">x≤y</a>

<a id="&lt;-resp₂-≡"></a><a id="13462" href="Data.Fin.Properties.html#13462" class="Function">&lt;-resp₂-≡</a> <a id="13472" class="Symbol">:</a> <a id="13474" class="Symbol">(</a><a id="13475" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13479" class="Symbol">{</a><a id="13480" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13481" class="Symbol">})</a> <a id="13484" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="13494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13498" href="Data.Fin.Properties.html#13462" class="Function">&lt;-resp₂-≡</a> <a id="13508" class="Symbol">=</a> <a id="13510" href="Data.Fin.Properties.html#13396" class="Function">&lt;-respʳ-≡</a> <a id="13520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13522" href="Data.Fin.Properties.html#13330" class="Function">&lt;-respˡ-≡</a>

<a id="&lt;-irrelevant"></a><a id="13533" href="Data.Fin.Properties.html#13533" class="Function">&lt;-irrelevant</a> <a id="13546" class="Symbol">:</a> <a id="13548" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="13559" class="Symbol">(</a><a id="13560" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13564" class="Symbol">{</a><a id="13565" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="13566" class="Symbol">}</a> <a id="13568" class="Symbol">{</a><a id="13569" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13570" class="Symbol">})</a>
<a id="13573" href="Data.Fin.Properties.html#13533" class="Function">&lt;-irrelevant</a> <a id="13586" class="Symbol">=</a> <a id="13588" href="Data.Nat.Properties.html#12012" class="Function">ℕ.&lt;-irrelevant</a>

<a id="13604" class="Comment">------------------------------------------------------------------------</a>
<a id="13677" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="13692" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a> <a id="13715" class="Symbol">:</a> <a id="13717" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="13738" class="Symbol">{</a><a id="13739" class="Argument">A</a> <a id="13741" class="Symbol">=</a> <a id="13743" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13747" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13748" class="Symbol">}</a> <a id="13750" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13754" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a>
<a id="13758" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a> <a id="13781" class="Symbol">=</a> <a id="13783" class="Keyword">record</a>
  <a id="13792" class="Symbol">{</a> <a id="13794" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="13808" class="Symbol">=</a> <a id="13810" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="13828" class="Symbol">;</a> <a id="13830" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="13844" class="Symbol">=</a> <a id="13846" href="Data.Fin.Properties.html#12711" class="Function">&lt;-irrefl</a>
  <a id="13857" class="Symbol">;</a> <a id="13859" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="13873" class="Symbol">=</a> <a id="13875" href="Data.Fin.Properties.html#12830" class="Function">&lt;-trans</a>
  <a id="13885" class="Symbol">;</a> <a id="13887" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="13901" class="Symbol">=</a> <a id="13903" href="Data.Fin.Properties.html#13462" class="Function">&lt;-resp₂-≡</a>
  <a id="13915" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="13918" href="Data.Fin.Properties.html#13918" class="Function">&lt;-isStrictTotalOrder</a> <a id="13939" class="Symbol">:</a> <a id="13941" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="13960" class="Symbol">{</a><a id="13961" class="Argument">A</a> <a id="13963" class="Symbol">=</a> <a id="13965" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13969" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13970" class="Symbol">}</a> <a id="13972" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13976" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a>
<a id="13980" href="Data.Fin.Properties.html#13918" class="Function">&lt;-isStrictTotalOrder</a> <a id="14001" class="Symbol">=</a> <a id="14003" class="Keyword">record</a>
  <a id="14012" class="Symbol">{</a> <a id="14014" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="14035" class="Symbol">=</a> <a id="14037" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="14062" class="Symbol">;</a> <a id="14064" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="14085" class="Symbol">=</a> <a id="14087" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a>
  <a id="14095" class="Symbol">}</a>

<a id="14098" class="Comment">------------------------------------------------------------------------</a>
<a id="14171" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="14183" href="Data.Fin.Properties.html#14183" class="Function">&lt;-strictPartialOrder</a> <a id="14204" class="Symbol">:</a> <a id="14206" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14208" class="Symbol">→</a> <a id="14210" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="14229" class="Symbol">_</a> <a id="14231" class="Symbol">_</a> <a id="14233" class="Symbol">_</a>
<a id="14235" href="Data.Fin.Properties.html#14183" class="Function">&lt;-strictPartialOrder</a> <a id="14256" href="Data.Fin.Properties.html#14256" class="Bound">n</a> <a id="14258" class="Symbol">=</a> <a id="14260" class="Keyword">record</a>
  <a id="14269" class="Symbol">{</a> <a id="14271" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a> <a id="14317" class="Symbol">{</a><a id="14318" href="Data.Fin.Properties.html#14256" class="Bound">n</a><a id="14319" class="Symbol">}</a>
  <a id="14323" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="14326" href="Data.Fin.Properties.html#14326" class="Function">&lt;-strictTotalOrder</a> <a id="14345" class="Symbol">:</a> <a id="14347" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14349" class="Symbol">→</a> <a id="14351" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="14368" class="Symbol">_</a> <a id="14370" class="Symbol">_</a> <a id="14372" class="Symbol">_</a>
<a id="14374" href="Data.Fin.Properties.html#14326" class="Function">&lt;-strictTotalOrder</a> <a id="14393" href="Data.Fin.Properties.html#14393" class="Bound">n</a> <a id="14395" class="Symbol">=</a> <a id="14397" class="Keyword">record</a>
  <a id="14406" class="Symbol">{</a> <a id="14408" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="14427" class="Symbol">=</a> <a id="14429" href="Data.Fin.Properties.html#13918" class="Function">&lt;-isStrictTotalOrder</a> <a id="14450" class="Symbol">{</a><a id="14451" href="Data.Fin.Properties.html#14393" class="Bound">n</a><a id="14452" class="Symbol">}</a>
  <a id="14456" class="Symbol">}</a>

<a id="14459" class="Comment">------------------------------------------------------------------------</a>
<a id="14532" class="Comment">-- Other properties</a>

<a id="i&lt;1+i"></a><a id="14553" href="Data.Fin.Properties.html#14553" class="Function">i&lt;1+i</a> <a id="14559" class="Symbol">:</a> <a id="14561" class="Symbol">∀</a> <a id="14563" class="Symbol">(</a><a id="14564" href="Data.Fin.Properties.html#14564" class="Bound">i</a> <a id="14566" class="Symbol">:</a> <a id="14568" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14572" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="14573" class="Symbol">)</a> <a id="14575" class="Symbol">→</a> <a id="14577" href="Data.Fin.Properties.html#14564" class="Bound">i</a> <a id="14579" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="14581" class="InductiveConstructor">suc</a> <a id="14585" href="Data.Fin.Properties.html#14564" class="Bound">i</a>
<a id="14587" href="Data.Fin.Properties.html#14553" class="Function">i&lt;1+i</a> <a id="14593" class="Symbol">=</a> <a id="14595" href="Data.Nat.Properties.html#13353" class="Function">ℕ.n&lt;1+n</a> <a id="14603" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14605" href="Data.Fin.Base.html#1240" class="Function">toℕ</a>

<a id="&lt;⇒≢"></a><a id="14610" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="14614" class="Symbol">:</a> <a id="14616" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14618" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="14620" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="14622" class="Symbol">→</a> <a id="14624" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14626" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14628" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="14630" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="14634" href="Data.Fin.Properties.html#14634" class="Bound">i&lt;i</a> <a id="14638" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14643" class="Symbol">=</a> <a id="14645" href="Data.Nat.Properties.html#13258" class="Function">ℕ.n≮n</a> <a id="14651" class="Symbol">_</a> <a id="14653" href="Data.Fin.Properties.html#14634" class="Bound">i&lt;i</a>

<a id="≤∧≢⇒&lt;"></a><a id="14658" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14664" class="Symbol">:</a> <a id="14666" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14668" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="14670" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="14672" class="Symbol">→</a> <a id="14674" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14676" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14678" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="14680" class="Symbol">→</a> <a id="14682" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14684" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="14686" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="14688" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14694" class="Symbol">{</a><a id="14695" class="Argument">i</a> <a id="14697" class="Symbol">=</a> <a id="14699" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="14703" class="Symbol">}</a>  <a id="14706" class="Symbol">{</a><a id="14707" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="14711" class="Symbol">}</a>  <a id="14714" class="Symbol">_</a>         <a id="14724" href="Data.Fin.Properties.html#14724" class="Bound">0≢0</a>   <a id="14730" class="Symbol">=</a> <a id="14732" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14751" href="Data.Fin.Properties.html#14724" class="Bound">0≢0</a>
<a id="14755" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14761" class="Symbol">{</a><a id="14762" class="Argument">i</a> <a id="14764" class="Symbol">=</a> <a id="14766" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="14770" class="Symbol">}</a>  <a id="14773" class="Symbol">{</a><a id="14774" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14778" href="Data.Fin.Properties.html#14778" class="Bound">j</a><a id="14779" class="Symbol">}</a> <a id="14781" class="Symbol">_</a>         <a id="14791" class="Symbol">_</a>     <a id="14797" class="Symbol">=</a> <a id="14799" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="14803" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14809" class="Symbol">{</a><a id="14810" class="Argument">i</a> <a id="14812" class="Symbol">=</a> <a id="14814" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14818" href="Data.Fin.Properties.html#14818" class="Bound">i</a><a id="14819" class="Symbol">}</a> <a id="14821" class="Symbol">{</a><a id="14822" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14826" href="Data.Fin.Properties.html#14826" class="Bound">j</a><a id="14827" class="Symbol">}</a> <a id="14829" href="Data.Fin.Properties.html#14829" class="Bound">1+i≤1+j</a> <a id="14837" href="Data.Fin.Properties.html#14837" class="Bound">1+i≢1+j</a> <a id="14845" class="Symbol">=</a>
  <a id="14849" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="14853" class="Symbol">(</a><a id="14854" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14860" class="Symbol">(</a><a id="14861" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="14869" href="Data.Fin.Properties.html#14829" class="Bound">1+i≤1+j</a><a id="14876" class="Symbol">)</a> <a id="14878" class="Symbol">(</a><a id="14879" href="Data.Fin.Properties.html#14837" class="Bound">1+i≢1+j</a> <a id="14887" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14889" class="Symbol">(</a><a id="14890" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14895" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="14898" class="Symbol">)))</a>

<a id="14903" class="Comment">------------------------------------------------------------------------</a>
<a id="14976" class="Comment">-- inject</a>
<a id="14986" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject"></a><a id="15060" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15071" class="Symbol">:</a> <a id="15073" class="Symbol">∀</a> <a id="15075" class="Symbol">{</a><a id="15076" href="Data.Fin.Properties.html#15076" class="Bound">i</a> <a id="15078" class="Symbol">:</a> <a id="15080" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15084" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15085" class="Symbol">}</a> <a id="15087" class="Symbol">(</a><a id="15088" href="Data.Fin.Properties.html#15088" class="Bound">j</a> <a id="15090" class="Symbol">:</a> <a id="15092" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="15097" href="Data.Fin.Properties.html#15076" class="Bound">i</a><a id="15098" class="Symbol">)</a> <a id="15100" class="Symbol">→</a> <a id="15102" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15106" class="Symbol">(</a><a id="15107" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="15114" href="Data.Fin.Properties.html#15088" class="Bound">j</a><a id="15115" class="Symbol">)</a> <a id="15117" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15119" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15123" href="Data.Fin.Properties.html#15088" class="Bound">j</a>
<a id="15125" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15136" class="Symbol">{</a><a id="15137" class="Argument">i</a> <a id="15139" class="Symbol">=</a> <a id="15141" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15145" href="Data.Fin.Properties.html#15145" class="Bound">i</a><a id="15146" class="Symbol">}</a> <a id="15148" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="15156" class="Symbol">=</a> <a id="15158" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15163" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15174" class="Symbol">{</a><a id="15175" class="Argument">i</a> <a id="15177" class="Symbol">=</a> <a id="15179" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15183" href="Data.Fin.Properties.html#15183" class="Bound">i</a><a id="15184" class="Symbol">}</a> <a id="15186" class="Symbol">(</a><a id="15187" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15191" href="Data.Fin.Properties.html#15191" class="Bound">j</a><a id="15192" class="Symbol">)</a> <a id="15194" class="Symbol">=</a> <a id="15196" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15205" class="Symbol">(</a><a id="15206" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15217" href="Data.Fin.Properties.html#15191" class="Bound">j</a><a id="15218" class="Symbol">)</a>

<a id="15221" class="Comment">------------------------------------------------------------------------</a>
<a id="15294" class="Comment">-- inject₁</a>
<a id="15305" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ≢inject₁"></a><a id="15379" href="Data.Fin.Properties.html#15379" class="Function">fromℕ≢inject₁</a> <a id="15393" class="Symbol">:</a> <a id="15395" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="15401" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="15403" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15405" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15413" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a>
<a id="15415" href="Data.Fin.Properties.html#15379" class="Function">fromℕ≢inject₁</a> <a id="15429" class="Symbol">{</a><a id="15430" class="Argument">i</a> <a id="15432" class="Symbol">=</a> <a id="15434" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15438" href="Data.Fin.Properties.html#15438" class="Bound">i</a><a id="15439" class="Symbol">}</a> <a id="15441" href="Data.Fin.Properties.html#15441" class="Bound">eq</a> <a id="15444" class="Symbol">=</a> <a id="15446" href="Data.Fin.Properties.html#15379" class="Function">fromℕ≢inject₁</a> <a id="15460" class="Symbol">{</a><a id="15461" class="Argument">i</a> <a id="15463" class="Symbol">=</a> <a id="15465" href="Data.Fin.Properties.html#15438" class="Bound">i</a><a id="15466" class="Symbol">}</a> <a id="15468" class="Symbol">(</a><a id="15469" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="15483" href="Data.Fin.Properties.html#15441" class="Bound">eq</a><a id="15485" class="Symbol">)</a>

<a id="inject₁-injective"></a><a id="15488" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15506" class="Symbol">:</a> <a id="15508" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15516" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="15518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15520" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15528" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="15530" class="Symbol">→</a> <a id="15532" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="15534" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15536" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="15538" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15556" class="Symbol">{</a><a id="15557" class="Argument">i</a> <a id="15559" class="Symbol">=</a> <a id="15561" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="15565" class="Symbol">}</a>  <a id="15568" class="Symbol">{</a><a id="15569" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="15573" class="Symbol">}</a>  <a id="15576" href="Data.Fin.Properties.html#15576" class="Bound">i≡j</a> <a id="15580" class="Symbol">=</a> <a id="15582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15587" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15605" class="Symbol">{</a><a id="15606" class="Argument">i</a> <a id="15608" class="Symbol">=</a> <a id="15610" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15614" href="Data.Fin.Properties.html#15614" class="Bound">i</a><a id="15615" class="Symbol">}</a> <a id="15617" class="Symbol">{</a><a id="15618" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15622" href="Data.Fin.Properties.html#15622" class="Bound">j</a><a id="15623" class="Symbol">}</a> <a id="15625" href="Data.Fin.Properties.html#15625" class="Bound">i≡j</a> <a id="15629" class="Symbol">=</a>
  <a id="15633" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15638" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15642" class="Symbol">(</a><a id="15643" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15661" class="Symbol">(</a><a id="15662" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="15676" href="Data.Fin.Properties.html#15625" class="Bound">i≡j</a><a id="15679" class="Symbol">))</a>

<a id="toℕ-inject₁"></a><a id="15683" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15695" class="Symbol">:</a> <a id="15697" class="Symbol">∀</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Data.Fin.Properties.html#15700" class="Bound">i</a> <a id="15702" class="Symbol">:</a> <a id="15704" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15708" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15709" class="Symbol">)</a> <a id="15711" class="Symbol">→</a> <a id="15713" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15726" href="Data.Fin.Properties.html#15700" class="Bound">i</a><a id="15727" class="Symbol">)</a> <a id="15729" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15731" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15735" href="Data.Fin.Properties.html#15700" class="Bound">i</a>
<a id="15737" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15749" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="15757" class="Symbol">=</a> <a id="15759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15764" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15776" class="Symbol">(</a><a id="15777" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15781" href="Data.Fin.Properties.html#15781" class="Bound">i</a><a id="15782" class="Symbol">)</a> <a id="15784" class="Symbol">=</a> <a id="15786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15808" href="Data.Fin.Properties.html#15781" class="Bound">i</a><a id="15809" class="Symbol">)</a>

<a id="toℕ-inject₁-≢"></a><a id="15812" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="15826" class="Symbol">:</a> <a id="15828" class="Symbol">∀</a> <a id="15830" class="Symbol">(</a><a id="15831" href="Data.Fin.Properties.html#15831" class="Bound">i</a> <a id="15833" class="Symbol">:</a> <a id="15835" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15839" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15840" class="Symbol">)</a> <a id="15842" class="Symbol">→</a> <a id="15844" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="15846" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15848" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15861" href="Data.Fin.Properties.html#15831" class="Bound">i</a><a id="15862" class="Symbol">)</a>
<a id="15864" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="15878" class="Symbol">(</a><a id="15879" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15883" href="Data.Fin.Properties.html#15883" class="Bound">i</a><a id="15884" class="Symbol">)</a> <a id="15886" class="Symbol">=</a> <a id="15888" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="15902" href="Data.Fin.Properties.html#15883" class="Bound">i</a> <a id="15904" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="15906" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a>

<a id="inject₁ℕ&lt;"></a><a id="15923" href="Data.Fin.Properties.html#15923" class="Function">inject₁ℕ&lt;</a> <a id="15933" class="Symbol">:</a> <a id="15935" class="Symbol">∀</a> <a id="15937" class="Symbol">(</a><a id="15938" href="Data.Fin.Properties.html#15938" class="Bound">i</a> <a id="15940" class="Symbol">:</a> <a id="15942" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15946" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15947" class="Symbol">)</a> <a id="15949" class="Symbol">→</a> <a id="15951" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15955" class="Symbol">(</a><a id="15956" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15964" href="Data.Fin.Properties.html#15938" class="Bound">i</a><a id="15965" class="Symbol">)</a> <a id="15967" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="15971" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="15973" href="Data.Fin.Properties.html#15923" class="Function">inject₁ℕ&lt;</a> <a id="15983" href="Data.Fin.Properties.html#15983" class="Bound">i</a> <a id="15985" class="Keyword">rewrite</a> <a id="15993" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="16005" href="Data.Fin.Properties.html#15983" class="Bound">i</a> <a id="16007" class="Symbol">=</a> <a id="16009" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="16015" href="Data.Fin.Properties.html#15983" class="Bound">i</a>

<a id="inject₁ℕ≤"></a><a id="16018" href="Data.Fin.Properties.html#16018" class="Function">inject₁ℕ≤</a> <a id="16028" class="Symbol">:</a> <a id="16030" class="Symbol">∀</a> <a id="16032" class="Symbol">(</a><a id="16033" href="Data.Fin.Properties.html#16033" class="Bound">i</a> <a id="16035" class="Symbol">:</a> <a id="16037" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16041" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16042" class="Symbol">)</a> <a id="16044" class="Symbol">→</a> <a id="16046" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="16050" class="Symbol">(</a><a id="16051" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16059" href="Data.Fin.Properties.html#16033" class="Bound">i</a><a id="16060" class="Symbol">)</a> <a id="16062" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="16066" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="16068" href="Data.Fin.Properties.html#16018" class="Function">inject₁ℕ≤</a> <a id="16078" class="Symbol">=</a> <a id="16080" href="Data.Nat.Properties.html#9522" class="Function">ℕ.&lt;⇒≤</a> <a id="16086" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16088" href="Data.Fin.Properties.html#15923" class="Function">inject₁ℕ&lt;</a>

<a id="≤̄⇒inject₁&lt;"></a><a id="16099" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="16111" class="Symbol">:</a> <a id="16113" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16115" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="16117" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="16119" class="Symbol">→</a> <a id="16121" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16129" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16131" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="16133" class="InductiveConstructor">suc</a> <a id="16137" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="16139" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="16151" class="Symbol">{</a><a id="16152" class="Argument">i</a> <a id="16154" class="Symbol">=</a> <a id="16156" href="Data.Fin.Properties.html#16156" class="Bound">i</a><a id="16157" class="Symbol">}</a> <a id="16159" href="Data.Fin.Properties.html#16159" class="Bound">i≤j</a> <a id="16163" class="Keyword">rewrite</a> <a id="16171" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16175" class="Symbol">(</a><a id="16176" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="16188" href="Data.Fin.Properties.html#16156" class="Bound">i</a><a id="16189" class="Symbol">)</a> <a id="16191" class="Symbol">=</a> <a id="16193" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="16197" href="Data.Fin.Properties.html#16159" class="Bound">i≤j</a>

<a id="ℕ&lt;⇒inject₁&lt;"></a><a id="16202" href="Data.Fin.Properties.html#16202" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="16214" class="Symbol">:</a> <a id="16216" class="Symbol">∀</a> <a id="16218" class="Symbol">{</a><a id="16219" href="Data.Fin.Properties.html#16219" class="Bound">i</a> <a id="16221" class="Symbol">:</a> <a id="16223" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16227" class="Symbol">(</a><a id="16228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="16234" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16235" class="Symbol">)}</a> <a id="16238" class="Symbol">{</a><a id="16239" href="Data.Fin.Properties.html#16239" class="Bound">j</a> <a id="16241" class="Symbol">:</a> <a id="16243" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16247" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16248" class="Symbol">}</a> <a id="16250" class="Symbol">→</a> <a id="16252" href="Data.Fin.Properties.html#16239" class="Bound">j</a> <a id="16254" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="16256" href="Data.Fin.Properties.html#16219" class="Bound">i</a> <a id="16258" class="Symbol">→</a> <a id="16260" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16268" href="Data.Fin.Properties.html#16239" class="Bound">j</a> <a id="16270" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="16272" href="Data.Fin.Properties.html#16219" class="Bound">i</a>
<a id="16274" href="Data.Fin.Properties.html#16202" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="16286" class="Symbol">{</a><a id="16287" class="Argument">i</a> <a id="16289" class="Symbol">=</a> <a id="16291" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16295" href="Data.Fin.Properties.html#16295" class="Bound">i</a><a id="16296" class="Symbol">}</a> <a id="16298" href="Data.Fin.Properties.html#16298" class="Bound">j≤i</a> <a id="16302" class="Symbol">=</a> <a id="16304" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="16316" class="Symbol">(</a><a id="16317" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="16325" href="Data.Fin.Properties.html#16298" class="Bound">j≤i</a><a id="16328" class="Symbol">)</a>

<a id="i≤inject₁[j]⇒i≤1+j"></a><a id="16331" href="Data.Fin.Properties.html#16331" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16350" class="Symbol">:</a> <a id="16352" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16354" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="16356" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16364" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="16366" class="Symbol">→</a> <a id="16368" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16370" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="16372" class="InductiveConstructor">suc</a> <a id="16376" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="16378" href="Data.Fin.Properties.html#16331" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16397" class="Symbol">{</a><a id="16398" class="Argument">i</a> <a id="16400" class="Symbol">=</a> <a id="16402" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="16406" class="Symbol">}</a>              <a id="16421" class="Symbol">_</a>   <a id="16425" class="Symbol">=</a> <a id="16427" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="16431" href="Data.Fin.Properties.html#16331" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16450" class="Symbol">{</a><a id="16451" class="Argument">i</a> <a id="16453" class="Symbol">=</a> <a id="16455" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16459" href="Data.Fin.Properties.html#16459" class="Bound">i</a><a id="16460" class="Symbol">}</a> <a id="16462" class="Symbol">{</a><a id="16463" class="Argument">j</a> <a id="16465" class="Symbol">=</a> <a id="16467" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16471" href="Data.Fin.Properties.html#16471" class="Bound">j</a><a id="16472" class="Symbol">}</a> <a id="16474" href="Data.Fin.Properties.html#16474" class="Bound">i≤j</a> <a id="16478" class="Symbol">=</a> <a id="16480" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="16484" class="Symbol">(</a><a id="16485" href="Data.Nat.Properties.html#8955" class="Function">ℕ.m≤n⇒m≤1+n</a> <a id="16497" class="Symbol">(</a><a id="16498" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="16504" class="Symbol">(</a><a id="16505" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="16509" href="Data.Fin.Properties.html#16459" class="Bound">i</a> <a id="16511" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤_</a><a id="16515" class="Symbol">)</a> <a id="16517" class="Symbol">(</a><a id="16518" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="16530" href="Data.Fin.Properties.html#16471" class="Bound">j</a><a id="16531" class="Symbol">)</a> <a id="16533" class="Symbol">(</a><a id="16534" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="16542" href="Data.Fin.Properties.html#16474" class="Bound">i≤j</a><a id="16545" class="Symbol">)))</a>

<a id="16550" class="Comment">------------------------------------------------------------------------</a>
<a id="16623" class="Comment">-- inject!</a>
<a id="16634" class="Comment">------------------------------------------------------------------------</a>

<a id="inject!-injective"></a><a id="16708" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16726" class="Symbol">:</a> <a id="16728" class="Symbol">∀</a> <a id="16730" class="Symbol">{</a><a id="16731" href="Data.Fin.Properties.html#16731" class="Bound">i</a> <a id="16733" class="Symbol">:</a> <a id="16735" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16739" class="Symbol">(</a><a id="16740" class="InductiveConstructor">suc</a> <a id="16744" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16745" class="Symbol">)}</a> <a id="16748" class="Symbol">→</a> <a id="16750" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="16760" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16764" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16768" class="Symbol">(</a><a id="16769" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="16777" class="Symbol">{</a><a id="16778" class="Argument">i</a> <a id="16780" class="Symbol">=</a> <a id="16782" href="Data.Fin.Properties.html#16731" class="Bound">i</a><a id="16783" class="Symbol">})</a>
<a id="16786" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16804" class="Symbol">{</a><a id="16805" class="Argument">n</a> <a id="16807" class="Symbol">=</a> <a id="16809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16813" href="Data.Fin.Properties.html#16813" class="Bound">n</a><a id="16814" class="Symbol">}</a> <a id="16816" class="Symbol">{</a><a id="16817" class="Argument">i</a> <a id="16819" class="Symbol">=</a> <a id="16821" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16825" href="Data.Fin.Properties.html#16825" class="Bound">i</a><a id="16826" class="Symbol">}</a> <a id="16828" class="Symbol">{</a><a id="16829" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="16831" class="Symbol">}</a>    <a id="16836" class="Symbol">{</a><a id="16837" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="16839" class="Symbol">}</a>    <a id="16844" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16849" class="Symbol">=</a> <a id="16851" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16856" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16874" class="Symbol">{</a><a id="16875" class="Argument">n</a> <a id="16877" class="Symbol">=</a> <a id="16879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16883" href="Data.Fin.Properties.html#16883" class="Bound">n</a><a id="16884" class="Symbol">}</a> <a id="16886" class="Symbol">{</a><a id="16887" class="Argument">i</a> <a id="16889" class="Symbol">=</a> <a id="16891" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16895" href="Data.Fin.Properties.html#16895" class="Bound">i</a><a id="16896" class="Symbol">}</a> <a id="16898" class="Symbol">{</a><a id="16899" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16903" href="Data.Fin.Properties.html#16903" class="Bound">x</a><a id="16904" class="Symbol">}</a> <a id="16906" class="Symbol">{</a><a id="16907" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16911" href="Data.Fin.Properties.html#16911" class="Bound">y</a><a id="16912" class="Symbol">}</a> <a id="16914" href="Data.Fin.Properties.html#16914" class="Bound">eq</a> <a id="16917" class="Symbol">=</a>
  <a id="16921" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16926" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16930" class="Symbol">(</a><a id="16931" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16949" class="Symbol">(</a><a id="16950" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="16964" href="Data.Fin.Properties.html#16914" class="Bound">eq</a><a id="16966" class="Symbol">))</a>

<a id="inject!-&lt;"></a><a id="16970" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="16980" class="Symbol">:</a> <a id="16982" class="Symbol">∀</a> <a id="16984" class="Symbol">{</a><a id="16985" href="Data.Fin.Properties.html#16985" class="Bound">i</a> <a id="16987" class="Symbol">:</a> <a id="16989" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16993" class="Symbol">(</a><a id="16994" class="InductiveConstructor">suc</a> <a id="16998" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16999" class="Symbol">)}</a> <a id="17002" class="Symbol">(</a><a id="17003" href="Data.Fin.Properties.html#17003" class="Bound">k</a> <a id="17005" class="Symbol">:</a> <a id="17007" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="17012" href="Data.Fin.Properties.html#16985" class="Bound">i</a><a id="17013" class="Symbol">)</a> <a id="17015" class="Symbol">→</a> <a id="17017" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="17025" href="Data.Fin.Properties.html#17003" class="Bound">k</a> <a id="17027" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="17029" href="Data.Fin.Properties.html#16985" class="Bound">i</a>
<a id="17031" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="17041" class="Symbol">{</a><a id="17042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17046" href="Data.Fin.Properties.html#17046" class="Bound">n</a><a id="17047" class="Symbol">}</a> <a id="17049" class="Symbol">{</a><a id="17050" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17054" href="Data.Fin.Properties.html#17054" class="Bound">i</a><a id="17055" class="Symbol">}</a> <a id="17057" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="17065" class="Symbol">=</a> <a id="17067" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="17071" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="17075" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="17085" class="Symbol">{</a><a id="17086" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17090" href="Data.Fin.Properties.html#17090" class="Bound">n</a><a id="17091" class="Symbol">}</a> <a id="17093" class="Symbol">{</a><a id="17094" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17098" href="Data.Fin.Properties.html#17098" class="Bound">i</a><a id="17099" class="Symbol">}</a> <a id="17101" class="Symbol">(</a><a id="17102" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17106" href="Data.Fin.Properties.html#17106" class="Bound">k</a><a id="17107" class="Symbol">)</a> <a id="17109" class="Symbol">=</a> <a id="17111" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="17115" class="Symbol">(</a><a id="17116" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="17126" href="Data.Fin.Properties.html#17106" class="Bound">k</a><a id="17127" class="Symbol">)</a>

<a id="17130" class="Comment">------------------------------------------------------------------------</a>
<a id="17203" class="Comment">-- lower₁</a>
<a id="17213" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-lower₁"></a><a id="17287" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17298" class="Symbol">:</a> <a id="17300" class="Symbol">∀</a> <a id="17302" href="Data.Fin.Properties.html#17302" class="Bound">i</a> <a id="17304" class="Symbol">(</a><a id="17305" href="Data.Fin.Properties.html#17305" class="Bound">p</a> <a id="17307" class="Symbol">:</a> <a id="17309" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="17311" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17313" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17317" href="Data.Fin.Properties.html#17302" class="Bound">i</a><a id="17318" class="Symbol">)</a> <a id="17320" class="Symbol">→</a> <a id="17322" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17326" class="Symbol">(</a><a id="17327" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="17334" href="Data.Fin.Properties.html#17302" class="Bound">i</a> <a id="17336" href="Data.Fin.Properties.html#17305" class="Bound">p</a><a id="17337" class="Symbol">)</a> <a id="17339" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17341" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17345" href="Data.Fin.Properties.html#17302" class="Bound">i</a>
<a id="17347" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17358" class="Symbol">{</a><a id="17359" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="17365" class="Symbol">}</a>  <a id="17368" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="17376" href="Data.Fin.Properties.html#17376" class="Bound">p</a> <a id="17378" class="Symbol">=</a> <a id="17380" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17394" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17399" href="Data.Fin.Properties.html#17376" class="Bound">p</a>
<a id="17401" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17412" class="Symbol">{</a><a id="17413" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="17419" href="Data.Fin.Properties.html#17419" class="Bound">m</a><a id="17420" class="Symbol">}</a> <a id="17422" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="17430" href="Data.Fin.Properties.html#17430" class="Bound">p</a> <a id="17432" class="Symbol">=</a> <a id="17434" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17439" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17450" class="Symbol">{</a><a id="17451" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="17457" href="Data.Fin.Properties.html#17457" class="Bound">m</a><a id="17458" class="Symbol">}</a> <a id="17460" class="Symbol">(</a><a id="17461" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17465" href="Data.Fin.Properties.html#17465" class="Bound">i</a><a id="17466" class="Symbol">)</a> <a id="17468" href="Data.Fin.Properties.html#17468" class="Bound">p</a> <a id="17470" class="Symbol">=</a> <a id="17472" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="17483" class="Symbol">(</a><a id="17484" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17495" href="Data.Fin.Properties.html#17465" class="Bound">i</a> <a id="17497" class="Symbol">(</a><a id="17498" href="Data.Fin.Properties.html#17468" class="Bound">p</a> <a id="17500" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17502" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a><a id="17512" class="Symbol">))</a>

<a id="lower₁-injective"></a><a id="17516" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17533" class="Symbol">:</a> <a id="17535" class="Symbol">∀</a> <a id="17537" class="Symbol">{</a><a id="17538" href="Data.Fin.Properties.html#17538" class="Bound">n≢i</a> <a id="17542" class="Symbol">:</a> <a id="17544" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="17546" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17548" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17552" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a><a id="17553" class="Symbol">}</a> <a id="17555" class="Symbol">{</a><a id="17556" href="Data.Fin.Properties.html#17556" class="Bound">n≢j</a> <a id="17560" class="Symbol">:</a> <a id="17562" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="17564" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17566" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17570" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a><a id="17571" class="Symbol">}</a> <a id="17573" class="Symbol">→</a>
                   <a id="17594" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="17601" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="17603" href="Data.Fin.Properties.html#17538" class="Bound">n≢i</a> <a id="17607" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17609" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="17616" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="17618" href="Data.Fin.Properties.html#17556" class="Bound">n≢j</a> <a id="17622" class="Symbol">→</a> <a id="17624" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="17626" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17628" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="17630" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17647" class="Symbol">{</a><a id="17648" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="17652" class="Symbol">}</a>  <a id="17655" class="Symbol">{</a><a id="17656" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="17660" class="Symbol">}</a>  <a id="17663" class="Symbol">{_}</a>     <a id="17671" class="Symbol">{</a><a id="17672" href="Data.Fin.Properties.html#17672" class="Bound">n≢i</a><a id="17675" class="Symbol">}</a> <a id="17677" class="Symbol">{_}</a>   <a id="17683" class="Symbol">_</a>    <a id="17688" class="Symbol">=</a> <a id="17690" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17704" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17709" href="Data.Fin.Properties.html#17672" class="Bound">n≢i</a>
<a id="17713" href="Data.Fin.Properties.html#17516" class="CatchallClause Function">lower₁-injective</a><a id="17729" class="CatchallClause"> </a><a id="17730" class="CatchallClause Symbol">{</a><a id="17731" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="17735" class="CatchallClause Symbol">}</a><a id="17736" class="CatchallClause">  </a><a id="17738" class="CatchallClause Symbol">{_}</a><a id="17741" class="CatchallClause">     </a><a id="17746" class="CatchallClause Symbol">{</a><a id="17747" href="Data.Fin.Base.html#1154" class="CatchallClause InductiveConstructor">zero</a><a id="17751" class="CatchallClause Symbol">}</a><a id="17752" class="CatchallClause">  </a><a id="17754" class="CatchallClause Symbol">{_}</a><a id="17757" class="CatchallClause">   </a><a id="17760" class="CatchallClause Symbol">{</a><a id="17761" href="Data.Fin.Properties.html#17761" class="CatchallClause Bound">n≢j</a><a id="17764" class="CatchallClause Symbol">}</a><a id="17765" class="CatchallClause"> </a><a id="17766" class="CatchallClause Symbol">_</a>    <a id="17771" class="Symbol">=</a> <a id="17773" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17787" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17792" href="Data.Fin.Properties.html#17761" class="Bound">n≢j</a>
<a id="17796" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17813" class="Symbol">{</a><a id="17814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17818" href="Data.Fin.Properties.html#17818" class="Bound">n</a><a id="17819" class="Symbol">}</a> <a id="17821" class="Symbol">{</a><a id="17822" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="17826" class="Symbol">}</a>  <a id="17829" class="Symbol">{</a><a id="17830" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="17834" class="Symbol">}</a>  <a id="17837" class="Symbol">{_}</a>   <a id="17843" class="Symbol">{_}</a>   <a id="17849" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17854" class="Symbol">=</a> <a id="17856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17861" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17878" class="Symbol">{</a><a id="17879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17883" href="Data.Fin.Properties.html#17883" class="Bound">n</a><a id="17884" class="Symbol">}</a> <a id="17886" class="Symbol">{</a><a id="17887" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17891" href="Data.Fin.Properties.html#17891" class="Bound">i</a><a id="17892" class="Symbol">}</a> <a id="17894" class="Symbol">{</a><a id="17895" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17899" href="Data.Fin.Properties.html#17899" class="Bound">j</a><a id="17900" class="Symbol">}</a> <a id="17902" class="Symbol">{</a><a id="17903" href="Data.Fin.Properties.html#17903" class="Bound">n≢i</a><a id="17906" class="Symbol">}</a> <a id="17908" class="Symbol">{</a><a id="17909" href="Data.Fin.Properties.html#17909" class="Bound">n≢j</a><a id="17912" class="Symbol">}</a> <a id="17914" href="Data.Fin.Properties.html#17914" class="Bound">eq</a>   <a id="17919" class="Symbol">=</a>
  <a id="17923" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17928" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17932" class="Symbol">(</a><a id="17933" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17950" class="Symbol">(</a><a id="17951" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="17965" href="Data.Fin.Properties.html#17914" class="Bound">eq</a><a id="17967" class="Symbol">))</a>

<a id="17971" class="Comment">------------------------------------------------------------------------</a>
<a id="18044" class="Comment">-- inject₁ and lower₁</a>

<a id="inject₁-lower₁"></a><a id="18067" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18082" class="Symbol">:</a> <a id="18084" class="Symbol">∀</a> <a id="18086" class="Symbol">(</a><a id="18087" href="Data.Fin.Properties.html#18087" class="Bound">i</a> <a id="18089" class="Symbol">:</a> <a id="18091" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18095" class="Symbol">(</a><a id="18096" class="InductiveConstructor">suc</a> <a id="18100" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18101" class="Symbol">))</a> <a id="18104" class="Symbol">(</a><a id="18105" href="Data.Fin.Properties.html#18105" class="Bound">n≢i</a> <a id="18109" class="Symbol">:</a> <a id="18111" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="18113" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18115" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18119" href="Data.Fin.Properties.html#18087" class="Bound">i</a><a id="18120" class="Symbol">)</a> <a id="18122" class="Symbol">→</a>
                 <a id="18141" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18149" class="Symbol">(</a><a id="18150" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18157" href="Data.Fin.Properties.html#18087" class="Bound">i</a> <a id="18159" href="Data.Fin.Properties.html#18105" class="Bound">n≢i</a><a id="18162" class="Symbol">)</a> <a id="18164" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18166" href="Data.Fin.Properties.html#18087" class="Bound">i</a>
<a id="18168" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18183" class="Symbol">{</a><a id="18184" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18188" class="Symbol">}</a>  <a id="18191" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18200" href="Data.Fin.Properties.html#18200" class="Bound">0≢0</a>     <a id="18208" class="Symbol">=</a> <a id="18210" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="18224" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="18229" href="Data.Fin.Properties.html#18200" class="Bound">0≢0</a>
<a id="18233" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18248" class="Symbol">{</a><a id="18249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18253" href="Data.Fin.Properties.html#18253" class="Bound">n</a><a id="18254" class="Symbol">}</a> <a id="18256" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18265" class="Symbol">_</a>       <a id="18273" class="Symbol">=</a> <a id="18275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18280" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18295" class="Symbol">{</a><a id="18296" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18300" href="Data.Fin.Properties.html#18300" class="Bound">n</a><a id="18301" class="Symbol">}</a> <a id="18303" class="Symbol">(</a><a id="18304" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18308" href="Data.Fin.Properties.html#18308" class="Bound">i</a><a id="18309" class="Symbol">)</a>  <a id="18312" href="Data.Fin.Properties.html#18312" class="Bound">n+1≢i+1</a> <a id="18320" class="Symbol">=</a>
  <a id="18324" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18329" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18333" class="Symbol">(</a><a id="18334" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18349" href="Data.Fin.Properties.html#18308" class="Bound">i</a>  <a id="18352" class="Symbol">(</a><a id="18353" href="Data.Fin.Properties.html#18312" class="Bound">n+1≢i+1</a> <a id="18361" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18363" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18368" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18371" class="Symbol">))</a>

<a id="lower₁-inject₁′"></a><a id="18375" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18391" class="Symbol">:</a> <a id="18393" class="Symbol">∀</a> <a id="18395" class="Symbol">(</a><a id="18396" href="Data.Fin.Properties.html#18396" class="Bound">i</a> <a id="18398" class="Symbol">:</a> <a id="18400" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18404" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18405" class="Symbol">)</a> <a id="18407" class="Symbol">(</a><a id="18408" href="Data.Fin.Properties.html#18408" class="Bound">n≢i</a> <a id="18412" class="Symbol">:</a> <a id="18414" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="18416" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18418" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18422" class="Symbol">(</a><a id="18423" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18431" href="Data.Fin.Properties.html#18396" class="Bound">i</a><a id="18432" class="Symbol">))</a> <a id="18435" class="Symbol">→</a>
                  <a id="18455" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18462" class="Symbol">(</a><a id="18463" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18471" href="Data.Fin.Properties.html#18396" class="Bound">i</a><a id="18472" class="Symbol">)</a> <a id="18474" href="Data.Fin.Properties.html#18408" class="Bound">n≢i</a> <a id="18478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18480" href="Data.Fin.Properties.html#18396" class="Bound">i</a>
<a id="18482" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18498" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="18506" class="Symbol">_</a>       <a id="18514" class="Symbol">=</a> <a id="18516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18521" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18537" class="Symbol">(</a><a id="18538" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18542" href="Data.Fin.Properties.html#18542" class="Bound">i</a><a id="18543" class="Symbol">)</a> <a id="18545" href="Data.Fin.Properties.html#18545" class="Bound">n+1≢i+1</a> <a id="18553" class="Symbol">=</a>
  <a id="18557" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18562" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18566" class="Symbol">(</a><a id="18567" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18583" href="Data.Fin.Properties.html#18542" class="Bound">i</a> <a id="18585" class="Symbol">(</a><a id="18586" href="Data.Fin.Properties.html#18545" class="Bound">n+1≢i+1</a> <a id="18594" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18596" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18604" class="Symbol">))</a>

<a id="lower₁-inject₁"></a><a id="18608" href="Data.Fin.Properties.html#18608" class="Function">lower₁-inject₁</a> <a id="18623" class="Symbol">:</a> <a id="18625" class="Symbol">∀</a> <a id="18627" class="Symbol">(</a><a id="18628" href="Data.Fin.Properties.html#18628" class="Bound">i</a> <a id="18630" class="Symbol">:</a> <a id="18632" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18636" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18637" class="Symbol">)</a> <a id="18639" class="Symbol">→</a>
                 <a id="18658" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18665" class="Symbol">(</a><a id="18666" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18674" href="Data.Fin.Properties.html#18628" class="Bound">i</a><a id="18675" class="Symbol">)</a> <a id="18677" class="Symbol">(</a><a id="18678" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="18692" href="Data.Fin.Properties.html#18628" class="Bound">i</a><a id="18693" class="Symbol">)</a> <a id="18695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18697" href="Data.Fin.Properties.html#18628" class="Bound">i</a>
<a id="18699" href="Data.Fin.Properties.html#18608" class="Function">lower₁-inject₁</a> <a id="18714" href="Data.Fin.Properties.html#18714" class="Bound">i</a> <a id="18716" class="Symbol">=</a> <a id="18718" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18734" href="Data.Fin.Properties.html#18714" class="Bound">i</a> <a id="18736" class="Symbol">(</a><a id="18737" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="18751" href="Data.Fin.Properties.html#18714" class="Bound">i</a><a id="18752" class="Symbol">)</a>

<a id="lower₁-irrelevant"></a><a id="18755" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="18773" class="Symbol">:</a> <a id="18775" class="Symbol">∀</a> <a id="18777" class="Symbol">(</a><a id="18778" href="Data.Fin.Properties.html#18778" class="Bound">i</a> <a id="18780" class="Symbol">:</a> <a id="18782" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18786" class="Symbol">(</a><a id="18787" class="InductiveConstructor">suc</a> <a id="18791" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18792" class="Symbol">))</a> <a id="18795" class="Symbol">(</a><a id="18796" href="Data.Fin.Properties.html#18796" class="Bound">n≢i₁</a> <a id="18801" href="Data.Fin.Properties.html#18801" class="Bound">n≢i₂</a> <a id="18806" class="Symbol">:</a> <a id="18808" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="18810" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18812" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18816" href="Data.Fin.Properties.html#18778" class="Bound">i</a><a id="18817" class="Symbol">)</a> <a id="18819" class="Symbol">→</a>
                    <a id="18841" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18848" href="Data.Fin.Properties.html#18778" class="Bound">i</a> <a id="18850" href="Data.Fin.Properties.html#18796" class="Bound">n≢i₁</a> <a id="18855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18857" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18864" href="Data.Fin.Properties.html#18778" class="Bound">i</a> <a id="18866" href="Data.Fin.Properties.html#18801" class="Bound">n≢i₂</a>
<a id="18871" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="18889" class="Symbol">{</a><a id="18890" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18894" class="Symbol">}</a>  <a id="18897" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18906" href="Data.Fin.Properties.html#18906" class="Bound">0≢0</a> <a id="18910" class="Symbol">_</a> <a id="18912" class="Symbol">=</a> <a id="18914" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="18928" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="18933" href="Data.Fin.Properties.html#18906" class="Bound">0≢0</a>
<a id="18937" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="18955" class="Symbol">{</a><a id="18956" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18960" href="Data.Fin.Properties.html#18960" class="Bound">n</a><a id="18961" class="Symbol">}</a> <a id="18963" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18972" class="Symbol">_</a>   <a id="18976" class="Symbol">_</a> <a id="18978" class="Symbol">=</a> <a id="18980" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18985" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="19003" class="Symbol">{</a><a id="19004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19008" href="Data.Fin.Properties.html#19008" class="Bound">n</a><a id="19009" class="Symbol">}</a> <a id="19011" class="Symbol">(</a><a id="19012" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19016" href="Data.Fin.Properties.html#19016" class="Bound">i</a><a id="19017" class="Symbol">)</a>  <a id="19020" class="Symbol">_</a>   <a id="19024" class="Symbol">_</a> <a id="19026" class="Symbol">=</a>
  <a id="19030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19035" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19039" class="Symbol">(</a><a id="19040" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="19058" href="Data.Fin.Properties.html#19016" class="Bound">i</a> <a id="19060" class="Symbol">_</a> <a id="19062" class="Symbol">_)</a>

<a id="inject₁≡⇒lower₁≡"></a><a id="19066" href="Data.Fin.Properties.html#19066" class="Function">inject₁≡⇒lower₁≡</a> <a id="19083" class="Symbol">:</a> <a id="19085" class="Symbol">∀</a> <a id="19087" class="Symbol">{</a><a id="19088" href="Data.Fin.Properties.html#19088" class="Bound">i</a> <a id="19090" class="Symbol">:</a> <a id="19092" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19096" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19097" class="Symbol">}</a> <a id="19099" class="Symbol">{</a><a id="19100" href="Data.Fin.Properties.html#19100" class="Bound">j</a> <a id="19102" class="Symbol">:</a> <a id="19104" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19108" class="Symbol">(</a><a id="19109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="19115" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19116" class="Symbol">)}</a> <a id="19119" class="Symbol">→</a>
                  <a id="19139" class="Symbol">(</a><a id="19140" href="Data.Fin.Properties.html#19140" class="Bound">n≢j</a> <a id="19144" class="Symbol">:</a> <a id="19146" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="19148" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="19150" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19154" href="Data.Fin.Properties.html#19100" class="Bound">j</a><a id="19155" class="Symbol">)</a> <a id="19157" class="Symbol">→</a> <a id="19159" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="19167" href="Data.Fin.Properties.html#19088" class="Bound">i</a> <a id="19169" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19171" href="Data.Fin.Properties.html#19100" class="Bound">j</a> <a id="19173" class="Symbol">→</a> <a id="19175" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="19182" href="Data.Fin.Properties.html#19100" class="Bound">j</a> <a id="19184" href="Data.Fin.Properties.html#19140" class="Bound">n≢j</a> <a id="19188" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19190" href="Data.Fin.Properties.html#19088" class="Bound">i</a>
<a id="19192" href="Data.Fin.Properties.html#19066" class="Function">inject₁≡⇒lower₁≡</a> <a id="19209" href="Data.Fin.Properties.html#19209" class="Bound">n≢j</a> <a id="19213" href="Data.Fin.Properties.html#19213" class="Bound">i≡j</a> <a id="19217" class="Symbol">=</a> <a id="19219" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="19237" class="Symbol">(</a><a id="19238" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="19244" class="Symbol">(</a><a id="19245" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="19260" class="Symbol">_</a> <a id="19262" href="Data.Fin.Properties.html#19209" class="Bound">n≢j</a><a id="19265" class="Symbol">)</a> <a id="19267" class="Symbol">(</a><a id="19268" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="19272" href="Data.Fin.Properties.html#19213" class="Bound">i≡j</a><a id="19275" class="Symbol">))</a>

<a id="19279" class="Comment">------------------------------------------------------------------------</a>
<a id="19352" class="Comment">-- lower</a>
<a id="19361" class="Comment">------------------------------------------------------------------------</a>

<a id="lower-injective"></a><a id="19435" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19451" class="Symbol">:</a> <a id="19453" class="Symbol">∀</a> <a id="19455" class="Symbol">(</a><a id="19456" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19458" href="Data.Fin.Properties.html#19458" class="Bound">j</a> <a id="19460" class="Symbol">:</a> <a id="19462" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19466" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="19467" class="Symbol">)</a>
                  <a id="19487" class="Symbol">.{</a><a id="19489" href="Data.Fin.Properties.html#19489" class="Bound">i&lt;n</a> <a id="19493" class="Symbol">:</a> <a id="19495" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19499" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19501" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="19505" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19506" class="Symbol">}</a> <a id="19508" class="Symbol">.{</a><a id="19510" href="Data.Fin.Properties.html#19510" class="Bound">j&lt;n</a> <a id="19514" class="Symbol">:</a> <a id="19516" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19520" href="Data.Fin.Properties.html#19458" class="Bound">j</a> <a id="19522" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="19526" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19527" class="Symbol">}</a>  <a id="19530" class="Symbol">→</a>
                  <a id="19550" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="19556" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19558" href="Data.Fin.Properties.html#19489" class="Bound">i&lt;n</a> <a id="19562" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19564" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="19570" href="Data.Fin.Properties.html#19458" class="Bound">j</a> <a id="19572" href="Data.Fin.Properties.html#19510" class="Bound">j&lt;n</a> <a id="19576" class="Symbol">→</a> <a id="19578" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19582" href="Data.Fin.Properties.html#19458" class="Bound">j</a>
<a id="19584" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19600" class="Symbol">{</a><a id="19601" class="Argument">n</a> <a id="19603" class="Symbol">=</a> <a id="19605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19609" href="Data.Fin.Properties.html#19609" class="Bound">n</a><a id="19610" class="Symbol">}</a> <a id="19612" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19620" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19628" href="Data.Fin.Properties.html#19628" class="Bound">eq</a> <a id="19631" class="Symbol">=</a> <a id="19633" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19638" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19654" class="Symbol">{</a><a id="19655" class="Argument">n</a> <a id="19657" class="Symbol">=</a> <a id="19659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19663" href="Data.Fin.Properties.html#19663" class="Bound">n</a><a id="19664" class="Symbol">}</a> <a id="19666" class="Symbol">(</a><a id="19667" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19671" href="Data.Fin.Properties.html#19671" class="Bound">i</a><a id="19672" class="Symbol">)</a> <a id="19674" class="Symbol">(</a><a id="19675" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19679" href="Data.Fin.Properties.html#19679" class="Bound">j</a><a id="19680" class="Symbol">)</a> <a id="19682" href="Data.Fin.Properties.html#19682" class="Bound">eq</a> <a id="19685" class="Symbol">=</a>
  <a id="19689" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19694" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19698" class="Symbol">(</a><a id="19699" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19715" href="Data.Fin.Properties.html#19671" class="Bound">i</a> <a id="19717" href="Data.Fin.Properties.html#19679" class="Bound">j</a> <a id="19719" class="Symbol">(</a><a id="19720" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="19734" href="Data.Fin.Properties.html#19682" class="Bound">eq</a><a id="19736" class="Symbol">))</a>

<a id="19740" class="Comment">------------------------------------------------------------------------</a>
<a id="19813" class="Comment">-- inject≤</a>
<a id="19824" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject≤"></a><a id="19898" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="19910" class="Symbol">:</a> <a id="19912" class="Symbol">∀</a> <a id="19914" href="Data.Fin.Properties.html#19914" class="Bound">i</a> <a id="19916" class="Symbol">.(</a><a id="19918" href="Data.Fin.Properties.html#19918" class="Bound">m≤n</a> <a id="19922" class="Symbol">:</a> <a id="19924" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="19926" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="19930" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19931" class="Symbol">)</a> <a id="19933" class="Symbol">→</a> <a id="19935" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19939" class="Symbol">(</a><a id="19940" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="19948" href="Data.Fin.Properties.html#19914" class="Bound">i</a> <a id="19950" href="Data.Fin.Properties.html#19918" class="Bound">m≤n</a><a id="19953" class="Symbol">)</a> <a id="19955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19957" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19961" href="Data.Fin.Properties.html#19914" class="Bound">i</a>
<a id="19963" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="19975" class="Symbol">{_}</a> <a id="19979" class="Symbol">{</a><a id="19980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19984" href="Data.Fin.Properties.html#19984" class="Bound">n</a><a id="19985" class="Symbol">}</a> <a id="19987" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19995" class="Symbol">_</a> <a id="19997" class="Symbol">=</a> <a id="19999" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20004" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="20016" class="Symbol">{_}</a> <a id="20020" class="Symbol">{</a><a id="20021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20025" href="Data.Fin.Properties.html#20025" class="Bound">n</a><a id="20026" class="Symbol">}</a> <a id="20028" class="Symbol">(</a><a id="20029" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20033" href="Data.Fin.Properties.html#20033" class="Bound">i</a><a id="20034" class="Symbol">)</a> <a id="20036" class="Symbol">_</a> <a id="20038" class="Symbol">=</a> <a id="20040" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20045" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20049" class="Symbol">(</a><a id="20050" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="20062" href="Data.Fin.Properties.html#20033" class="Bound">i</a> <a id="20064" class="Symbol">_)</a>

<a id="inject≤-refl"></a><a id="20068" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20081" class="Symbol">:</a> <a id="20083" class="Symbol">∀</a> <a id="20085" href="Data.Fin.Properties.html#20085" class="Bound">i</a> <a id="20087" class="Symbol">.(</a><a id="20089" href="Data.Fin.Properties.html#20089" class="Bound">n≤n</a> <a id="20093" class="Symbol">:</a> <a id="20095" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="20097" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20101" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20102" class="Symbol">)</a> <a id="20104" class="Symbol">→</a> <a id="20106" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20114" href="Data.Fin.Properties.html#20085" class="Bound">i</a> <a id="20116" href="Data.Fin.Properties.html#20089" class="Bound">n≤n</a> <a id="20120" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20122" href="Data.Fin.Properties.html#20085" class="Bound">i</a>
<a id="20124" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20137" class="Symbol">{</a><a id="20138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20142" href="Data.Fin.Properties.html#20142" class="Bound">n</a><a id="20143" class="Symbol">}</a> <a id="20145" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20153" class="Symbol">_</a>   <a id="20157" class="Symbol">=</a> <a id="20159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20164" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20177" class="Symbol">{</a><a id="20178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20182" href="Data.Fin.Properties.html#20182" class="Bound">n</a><a id="20183" class="Symbol">}</a> <a id="20185" class="Symbol">(</a><a id="20186" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20190" href="Data.Fin.Properties.html#20190" class="Bound">i</a><a id="20191" class="Symbol">)</a> <a id="20193" class="Symbol">_</a> <a id="20195" class="Symbol">=</a> <a id="20197" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20202" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20206" class="Symbol">(</a><a id="20207" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20220" href="Data.Fin.Properties.html#20190" class="Bound">i</a> <a id="20222" class="Symbol">_)</a>

<a id="inject≤-idempotent"></a><a id="20226" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20245" class="Symbol">:</a> <a id="20247" class="Symbol">∀</a> <a id="20249" class="Symbol">(</a><a id="20250" href="Data.Fin.Properties.html#20250" class="Bound">i</a> <a id="20252" class="Symbol">:</a> <a id="20254" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="20258" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="20259" class="Symbol">)</a>
                     <a id="20282" class="Symbol">.(</a><a id="20284" href="Data.Fin.Properties.html#20284" class="Bound">m≤n</a> <a id="20288" class="Symbol">:</a> <a id="20290" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20292" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20296" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20297" class="Symbol">)</a> <a id="20299" class="Symbol">.(</a><a id="20301" href="Data.Fin.Properties.html#20301" class="Bound">n≤o</a> <a id="20305" class="Symbol">:</a> <a id="20307" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="20309" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20313" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="20314" class="Symbol">)</a> <a id="20316" class="Symbol">.(</a><a id="20318" href="Data.Fin.Properties.html#20318" class="Bound">m≤o</a> <a id="20322" class="Symbol">:</a> <a id="20324" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20326" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20330" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="20331" class="Symbol">)</a> <a id="20333" class="Symbol">→</a>
                     <a id="20356" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20364" class="Symbol">(</a><a id="20365" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20373" href="Data.Fin.Properties.html#20250" class="Bound">i</a> <a id="20375" href="Data.Fin.Properties.html#20284" class="Bound">m≤n</a><a id="20378" class="Symbol">)</a> <a id="20380" href="Data.Fin.Properties.html#20301" class="Bound">n≤o</a> <a id="20384" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20386" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20394" href="Data.Fin.Properties.html#20250" class="Bound">i</a> <a id="20396" href="Data.Fin.Properties.html#20318" class="Bound">m≤o</a>
<a id="20400" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20419" class="Symbol">{_}</a> <a id="20423" class="Symbol">{</a><a id="20424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20428" href="Data.Fin.Properties.html#20428" class="Bound">n</a><a id="20429" class="Symbol">}</a> <a id="20431" class="Symbol">{</a><a id="20432" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20436" href="Data.Fin.Properties.html#20436" class="Bound">o</a><a id="20437" class="Symbol">}</a> <a id="20439" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20447" class="Symbol">_</a> <a id="20449" class="Symbol">_</a> <a id="20451" class="Symbol">_</a> <a id="20453" class="Symbol">=</a> <a id="20455" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20460" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20479" class="Symbol">{_}</a> <a id="20483" class="Symbol">{</a><a id="20484" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20488" href="Data.Fin.Properties.html#20488" class="Bound">n</a><a id="20489" class="Symbol">}</a> <a id="20491" class="Symbol">{</a><a id="20492" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20496" href="Data.Fin.Properties.html#20496" class="Bound">o</a><a id="20497" class="Symbol">}</a> <a id="20499" class="Symbol">(</a><a id="20500" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20504" href="Data.Fin.Properties.html#20504" class="Bound">i</a><a id="20505" class="Symbol">)</a> <a id="20507" class="Symbol">_</a> <a id="20509" class="Symbol">_</a> <a id="20511" class="Symbol">_</a> <a id="20513" class="Symbol">=</a>
  <a id="20517" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20522" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20526" class="Symbol">(</a><a id="20527" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20546" href="Data.Fin.Properties.html#20504" class="Bound">i</a> <a id="20548" class="Symbol">_</a> <a id="20550" class="Symbol">_</a> <a id="20552" class="Symbol">_)</a>

<a id="inject≤-trans"></a><a id="20556" href="Data.Fin.Properties.html#20556" class="Function">inject≤-trans</a> <a id="20570" class="Symbol">:</a> <a id="20572" class="Symbol">∀</a> <a id="20574" class="Symbol">(</a><a id="20575" href="Data.Fin.Properties.html#20575" class="Bound">i</a> <a id="20577" class="Symbol">:</a> <a id="20579" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="20583" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="20584" class="Symbol">)</a> <a id="20586" class="Symbol">.(</a><a id="20588" href="Data.Fin.Properties.html#20588" class="Bound">m≤n</a> <a id="20592" class="Symbol">:</a> <a id="20594" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20596" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20600" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20601" class="Symbol">)</a> <a id="20603" class="Symbol">.(</a><a id="20605" href="Data.Fin.Properties.html#20605" class="Bound">n≤o</a> <a id="20609" class="Symbol">:</a> <a id="20611" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="20613" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20617" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="20618" class="Symbol">)</a> <a id="20620" class="Symbol">→</a>
                <a id="20638" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20646" class="Symbol">(</a><a id="20647" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20655" href="Data.Fin.Properties.html#20575" class="Bound">i</a> <a id="20657" href="Data.Fin.Properties.html#20588" class="Bound">m≤n</a><a id="20660" class="Symbol">)</a> <a id="20662" href="Data.Fin.Properties.html#20605" class="Bound">n≤o</a> <a id="20666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20668" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20676" href="Data.Fin.Properties.html#20575" class="Bound">i</a> <a id="20678" class="Symbol">(</a><a id="20679" href="Data.Nat.Properties.html#6344" class="Function">ℕ.≤-trans</a> <a id="20689" href="Data.Fin.Properties.html#20588" class="Bound">m≤n</a> <a id="20693" href="Data.Fin.Properties.html#20605" class="Bound">n≤o</a><a id="20696" class="Symbol">)</a>
<a id="20698" href="Data.Fin.Properties.html#20556" class="Function">inject≤-trans</a> <a id="20712" href="Data.Fin.Properties.html#20712" class="Bound">i</a> <a id="20714" class="Symbol">_</a> <a id="20716" class="Symbol">_</a> <a id="20718" class="Symbol">=</a> <a id="20720" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20739" href="Data.Fin.Properties.html#20712" class="Bound">i</a> <a id="20741" class="Symbol">_</a> <a id="20743" class="Symbol">_</a> <a id="20745" class="Symbol">_</a>

<a id="inject≤-injective"></a><a id="20748" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="20766" class="Symbol">:</a> <a id="20768" class="Symbol">∀</a> <a id="20770" class="Symbol">.(</a><a id="20772" href="Data.Fin.Properties.html#20772" class="Bound">m≤n</a> <a id="20776" href="Data.Fin.Properties.html#20776" class="Bound">m≤n′</a> <a id="20781" class="Symbol">:</a> <a id="20783" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20785" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20789" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20790" class="Symbol">)</a> <a id="20792" href="Data.Fin.Properties.html#20792" class="Bound">i</a> <a id="20794" href="Data.Fin.Properties.html#20794" class="Bound">j</a> <a id="20796" class="Symbol">→</a>
                    <a id="20818" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20826" href="Data.Fin.Properties.html#20792" class="Bound">i</a> <a id="20828" href="Data.Fin.Properties.html#20772" class="Bound">m≤n</a> <a id="20832" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20834" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20842" href="Data.Fin.Properties.html#20794" class="Bound">j</a> <a id="20844" href="Data.Fin.Properties.html#20776" class="Bound">m≤n′</a> <a id="20849" class="Symbol">→</a> <a id="20851" href="Data.Fin.Properties.html#20792" class="Bound">i</a> <a id="20853" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20855" href="Data.Fin.Properties.html#20794" class="Bound">j</a>
<a id="20857" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="20875" class="Symbol">{</a><a id="20876" class="Argument">n</a> <a id="20878" class="Symbol">=</a> <a id="20880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20884" class="Symbol">_}</a> <a id="20887" class="Symbol">_</a> <a id="20889" class="Symbol">_</a> <a id="20891" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20899" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20907" href="Data.Fin.Properties.html#20907" class="Bound">eq</a> <a id="20910" class="Symbol">=</a> <a id="20912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20917" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="20935" class="Symbol">{</a><a id="20936" class="Argument">n</a> <a id="20938" class="Symbol">=</a> <a id="20940" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20944" class="Symbol">_}</a> <a id="20947" class="Symbol">_</a> <a id="20949" class="Symbol">_</a> <a id="20951" class="Symbol">(</a><a id="20952" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20956" href="Data.Fin.Properties.html#20956" class="Bound">i</a><a id="20957" class="Symbol">)</a> <a id="20959" class="Symbol">(</a><a id="20960" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20964" href="Data.Fin.Properties.html#20964" class="Bound">j</a><a id="20965" class="Symbol">)</a> <a id="20967" href="Data.Fin.Properties.html#20967" class="Bound">eq</a> <a id="20970" class="Symbol">=</a>
  <a id="20974" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20979" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20983" class="Symbol">(</a><a id="20984" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="21002" class="Symbol">_</a> <a id="21004" class="Symbol">_</a> <a id="21006" href="Data.Fin.Properties.html#20956" class="Bound">i</a> <a id="21008" href="Data.Fin.Properties.html#20964" class="Bound">j</a> <a id="21010" class="Symbol">(</a><a id="21011" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="21025" href="Data.Fin.Properties.html#20967" class="Bound">eq</a><a id="21027" class="Symbol">))</a>

<a id="inject≤-irrelevant"></a><a id="21031" href="Data.Fin.Properties.html#21031" class="Function">inject≤-irrelevant</a> <a id="21050" class="Symbol">:</a> <a id="21052" class="Symbol">∀</a> <a id="21054" class="Symbol">.(</a><a id="21056" href="Data.Fin.Properties.html#21056" class="Bound">m≤n</a> <a id="21060" href="Data.Fin.Properties.html#21060" class="Bound">m≤n′</a> <a id="21065" class="Symbol">:</a> <a id="21067" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="21069" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="21073" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="21074" class="Symbol">)</a> <a id="21076" href="Data.Fin.Properties.html#21076" class="Bound">i</a> <a id="21078" class="Symbol">→</a>
                    <a id="21100" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="21108" href="Data.Fin.Properties.html#21076" class="Bound">i</a> <a id="21110" href="Data.Fin.Properties.html#21056" class="Bound">m≤n</a> <a id="21114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21116" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="21124" href="Data.Fin.Properties.html#21076" class="Bound">i</a> <a id="21126" href="Data.Fin.Properties.html#21060" class="Bound">m≤n′</a>
<a id="21131" href="Data.Fin.Properties.html#21031" class="Function">inject≤-irrelevant</a> <a id="21150" class="Symbol">_</a> <a id="21152" class="Symbol">_</a> <a id="21154" href="Data.Fin.Properties.html#21154" class="Bound">i</a> <a id="21156" class="Symbol">=</a> <a id="21158" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="21164" class="Comment">------------------------------------------------------------------------</a>
<a id="21237" class="Comment">-- pred</a>
<a id="21245" class="Comment">------------------------------------------------------------------------</a>

<a id="pred&lt;"></a><a id="21319" href="Data.Fin.Properties.html#21319" class="Function">pred&lt;</a> <a id="21325" class="Symbol">:</a> <a id="21327" class="Symbol">∀</a> <a id="21329" class="Symbol">(</a><a id="21330" href="Data.Fin.Properties.html#21330" class="Bound">i</a> <a id="21332" class="Symbol">:</a> <a id="21334" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="21338" class="Symbol">(</a><a id="21339" class="InductiveConstructor">suc</a> <a id="21343" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="21344" class="Symbol">))</a> <a id="21347" class="Symbol">→</a> <a id="21349" href="Data.Fin.Properties.html#21330" class="Bound">i</a> <a id="21351" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="21353" class="InductiveConstructor">zero</a> <a id="21358" class="Symbol">→</a> <a id="21360" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="21365" href="Data.Fin.Properties.html#21330" class="Bound">i</a> <a id="21367" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="21369" href="Data.Fin.Properties.html#21330" class="Bound">i</a>
<a id="21371" href="Data.Fin.Properties.html#21319" class="Function">pred&lt;</a> <a id="21377" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="21385" href="Data.Fin.Properties.html#21385" class="Bound">i≢0</a> <a id="21389" class="Symbol">=</a> <a id="21391" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="21405" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21410" href="Data.Fin.Properties.html#21385" class="Bound">i≢0</a>
<a id="21414" href="Data.Fin.Properties.html#21319" class="Function">pred&lt;</a> <a id="21420" class="Symbol">(</a><a id="21421" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21425" href="Data.Fin.Properties.html#21425" class="Bound">i</a><a id="21426" class="Symbol">)</a> <a id="21428" class="Symbol">_</a>   <a id="21432" class="Symbol">=</a> <a id="21434" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="21446" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>

<a id="21456" class="Comment">------------------------------------------------------------------------</a>
<a id="21529" class="Comment">-- splitAt</a>
<a id="21540" class="Comment">------------------------------------------------------------------------</a>

<a id="21614" class="Comment">-- Fin (m + n) ↔ Fin m ⊎ Fin n</a>

<a id="splitAt-↑ˡ"></a><a id="21646" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21657" class="Symbol">:</a> <a id="21659" class="Symbol">∀</a> <a id="21661" href="Data.Fin.Properties.html#21661" class="Bound">m</a> <a id="21663" href="Data.Fin.Properties.html#21663" class="Bound">i</a> <a id="21665" href="Data.Fin.Properties.html#21665" class="Bound">n</a> <a id="21667" class="Symbol">→</a> <a id="21669" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="21677" href="Data.Fin.Properties.html#21661" class="Bound">m</a> <a id="21679" class="Symbol">(</a><a id="21680" href="Data.Fin.Properties.html#21663" class="Bound">i</a> <a id="21682" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="21685" href="Data.Fin.Properties.html#21665" class="Bound">n</a><a id="21686" class="Symbol">)</a> <a id="21688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21690" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21695" href="Data.Fin.Properties.html#21663" class="Bound">i</a>
<a id="21697" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21708" class="Symbol">(</a><a id="21709" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21713" href="Data.Fin.Properties.html#21713" class="Bound">m</a><a id="21714" class="Symbol">)</a> <a id="21716" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="21724" href="Data.Fin.Properties.html#21724" class="Bound">n</a> <a id="21726" class="Symbol">=</a> <a id="21728" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21733" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21744" class="Symbol">(</a><a id="21745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21749" href="Data.Fin.Properties.html#21749" class="Bound">m</a><a id="21750" class="Symbol">)</a> <a id="21752" class="Symbol">(</a><a id="21753" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21757" href="Data.Fin.Properties.html#21757" class="Bound">i</a><a id="21758" class="Symbol">)</a> <a id="21760" href="Data.Fin.Properties.html#21760" class="Bound">n</a> <a id="21762" class="Keyword">rewrite</a> <a id="21770" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21781" href="Data.Fin.Properties.html#21749" class="Bound">m</a> <a id="21783" href="Data.Fin.Properties.html#21757" class="Bound">i</a> <a id="21785" href="Data.Fin.Properties.html#21760" class="Bound">n</a> <a id="21787" class="Symbol">=</a> <a id="21789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ˡ"></a><a id="21795" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="21808" class="Symbol">:</a> <a id="21810" class="Symbol">∀</a> <a id="21812" class="Symbol">{</a><a id="21813" href="Data.Fin.Properties.html#21813" class="Bound">m</a><a id="21814" class="Symbol">}</a> <a id="21816" class="Symbol">{</a><a id="21817" href="Data.Fin.Properties.html#21817" class="Bound">n</a><a id="21818" class="Symbol">}</a> <a id="21820" class="Symbol">{</a><a id="21821" href="Data.Fin.Properties.html#21821" class="Bound">i</a><a id="21822" class="Symbol">}</a> <a id="21824" class="Symbol">{</a><a id="21825" href="Data.Fin.Properties.html#21825" class="Bound">j</a><a id="21826" class="Symbol">}</a> <a id="21828" class="Symbol">→</a> <a id="21830" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="21838" href="Data.Fin.Properties.html#21813" class="Bound">m</a> <a id="21840" class="Symbol">{</a><a id="21841" href="Data.Fin.Properties.html#21817" class="Bound">n</a><a id="21842" class="Symbol">}</a> <a id="21844" href="Data.Fin.Properties.html#21821" class="Bound">i</a> <a id="21846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21848" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21853" href="Data.Fin.Properties.html#21825" class="Bound">j</a> <a id="21855" class="Symbol">→</a> <a id="21857" href="Data.Fin.Properties.html#21825" class="Bound">j</a> <a id="21859" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="21862" href="Data.Fin.Properties.html#21817" class="Bound">n</a> <a id="21864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21866" href="Data.Fin.Properties.html#21821" class="Bound">i</a>
<a id="21868" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="21881" class="Symbol">{</a><a id="21882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21886" href="Data.Fin.Properties.html#21886" class="Bound">m</a><a id="21887" class="Symbol">}</a> <a id="21889" class="Symbol">{</a><a id="21890" href="Data.Fin.Properties.html#21890" class="Bound">n</a><a id="21891" class="Symbol">}</a> <a id="21893" class="Symbol">{</a><a id="21894" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="21896" class="Symbol">}</a> <a id="21898" class="Symbol">{</a><a id="21899" class="DottedPattern Symbol">.</a><a id="21900" href="Data.Fin.Patterns.html#422" class="DottedPattern InductiveConstructor">0F</a><a id="21902" class="Symbol">}</a> <a id="21904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21909" class="Symbol">=</a> <a id="21911" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21916" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="21929" class="Symbol">{</a><a id="21930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21934" href="Data.Fin.Properties.html#21934" class="Bound">m</a><a id="21935" class="Symbol">}</a> <a id="21937" class="Symbol">{</a><a id="21938" href="Data.Fin.Properties.html#21938" class="Bound">n</a><a id="21939" class="Symbol">}</a> <a id="21941" class="Symbol">{</a><a id="21942" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21946" href="Data.Fin.Properties.html#21946" class="Bound">i</a><a id="21947" class="Symbol">}</a> <a id="21949" class="Symbol">{</a><a id="21950" href="Data.Fin.Properties.html#21950" class="Bound">j</a><a id="21951" class="Symbol">}</a> <a id="21953" href="Data.Fin.Properties.html#21953" class="Bound">eq</a>
  <a id="21958" class="Keyword">with</a> <a id="21963" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21968" href="Data.Fin.Properties.html#21968" class="Bound">k</a> ← <a id="21972" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="21980" href="Data.Fin.Properties.html#21934" class="Bound">m</a> <a id="21982" href="Data.Fin.Properties.html#21946" class="Bound">i</a> <a id="21984" class="Keyword">in</a> <a id="21987" class="Argument">splitAt[m][i]≡inj₁[j]</a>
  <a id="22011" class="Keyword">with</a> <a id="22016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="22023" href="Data.Fin.Properties.html#21953" class="Bound">eq</a>
  <a id="22028" class="Symbol">=</a> <a id="22030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22035" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22039" class="Symbol">(</a><a id="22040" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="22053" class="Symbol">{</a><a id="22054" class="Argument">i</a> <a id="22056" class="Symbol">=</a> <a id="22058" href="Data.Fin.Properties.html#21946" class="Bound">i</a><a id="22059" class="Symbol">}</a> <a id="22061" class="Symbol">{</a><a id="22062" class="Argument">j</a> <a id="22064" class="Symbol">=</a> <a id="22066" href="Data.Fin.Properties.html#21968" class="Bound">k</a><a id="22067" class="Symbol">}</a> <a id="22069" href="Data.Fin.Properties.html#21987" class="Bound">splitAt[m][i]≡inj₁[j]</a><a id="22090" class="Symbol">)</a>

<a id="splitAt-↑ʳ"></a><a id="22093" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22104" class="Symbol">:</a> <a id="22106" class="Symbol">∀</a> <a id="22108" href="Data.Fin.Properties.html#22108" class="Bound">m</a> <a id="22110" href="Data.Fin.Properties.html#22110" class="Bound">n</a> <a id="22112" href="Data.Fin.Properties.html#22112" class="Bound">i</a> <a id="22114" class="Symbol">→</a> <a id="22116" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22124" href="Data.Fin.Properties.html#22108" class="Bound">m</a> <a id="22126" class="Symbol">(</a><a id="22127" href="Data.Fin.Properties.html#22108" class="Bound">m</a> <a id="22129" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="22132" href="Data.Fin.Properties.html#22112" class="Bound">i</a><a id="22133" class="Symbol">)</a> <a id="22135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22137" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22142" class="Symbol">{</a><a id="22143" class="Argument">B</a> <a id="22145" class="Symbol">=</a> <a id="22147" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="22151" href="Data.Fin.Properties.html#22110" class="Bound">n</a><a id="22152" class="Symbol">}</a> <a id="22154" href="Data.Fin.Properties.html#22112" class="Bound">i</a>
<a id="22156" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22167" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22175" href="Data.Fin.Properties.html#22175" class="Bound">n</a> <a id="22177" href="Data.Fin.Properties.html#22177" class="Bound">i</a> <a id="22179" class="Symbol">=</a> <a id="22181" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22186" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22197" class="Symbol">(</a><a id="22198" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22202" href="Data.Fin.Properties.html#22202" class="Bound">m</a><a id="22203" class="Symbol">)</a> <a id="22205" href="Data.Fin.Properties.html#22205" class="Bound">n</a> <a id="22207" href="Data.Fin.Properties.html#22207" class="Bound">i</a> <a id="22209" class="Keyword">rewrite</a> <a id="22217" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22228" href="Data.Fin.Properties.html#22202" class="Bound">m</a> <a id="22230" href="Data.Fin.Properties.html#22205" class="Bound">n</a> <a id="22232" href="Data.Fin.Properties.html#22207" class="Bound">i</a> <a id="22234" class="Symbol">=</a> <a id="22236" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ʳ"></a><a id="22242" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22255" class="Symbol">:</a> <a id="22257" class="Symbol">∀</a> <a id="22259" class="Symbol">{</a><a id="22260" href="Data.Fin.Properties.html#22260" class="Bound">m</a><a id="22261" class="Symbol">}</a> <a id="22263" class="Symbol">{</a><a id="22264" href="Data.Fin.Properties.html#22264" class="Bound">n</a><a id="22265" class="Symbol">}</a> <a id="22267" class="Symbol">{</a><a id="22268" href="Data.Fin.Properties.html#22268" class="Bound">i</a><a id="22269" class="Symbol">}</a> <a id="22271" class="Symbol">{</a><a id="22272" href="Data.Fin.Properties.html#22272" class="Bound">j</a><a id="22273" class="Symbol">}</a> <a id="22275" class="Symbol">→</a> <a id="22277" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22285" href="Data.Fin.Properties.html#22260" class="Bound">m</a> <a id="22287" class="Symbol">{</a><a id="22288" href="Data.Fin.Properties.html#22264" class="Bound">n</a><a id="22289" class="Symbol">}</a> <a id="22291" href="Data.Fin.Properties.html#22268" class="Bound">i</a> <a id="22293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22295" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22300" href="Data.Fin.Properties.html#22272" class="Bound">j</a> <a id="22302" class="Symbol">→</a> <a id="22304" href="Data.Fin.Properties.html#22260" class="Bound">m</a> <a id="22306" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="22309" href="Data.Fin.Properties.html#22272" class="Bound">j</a> <a id="22311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22313" href="Data.Fin.Properties.html#22268" class="Bound">i</a>
<a id="22315" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22328" class="Symbol">{</a><a id="22329" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="22333" class="Symbol">}</a>  <a id="22336" class="Symbol">{</a><a id="22337" href="Data.Fin.Properties.html#22337" class="Bound">n</a><a id="22338" class="Symbol">}</a> <a id="22340" class="Symbol">{</a><a id="22341" href="Data.Fin.Properties.html#22341" class="Bound">i</a><a id="22342" class="Symbol">}</a> <a id="22344" class="Symbol">{</a><a id="22345" href="Data.Fin.Properties.html#22345" class="Bound">j</a><a id="22346" class="Symbol">}</a> <a id="22348" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="22353" class="Symbol">=</a> <a id="22355" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22360" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22373" class="Symbol">{</a><a id="22374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22378" href="Data.Fin.Properties.html#22378" class="Bound">m</a><a id="22379" class="Symbol">}</a> <a id="22381" class="Symbol">{</a><a id="22382" href="Data.Fin.Properties.html#22382" class="Bound">n</a><a id="22383" class="Symbol">}</a> <a id="22385" class="Symbol">{</a><a id="22386" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22390" href="Data.Fin.Properties.html#22390" class="Bound">i</a><a id="22391" class="Symbol">}</a> <a id="22393" class="Symbol">{</a><a id="22394" href="Data.Fin.Properties.html#22394" class="Bound">j</a><a id="22395" class="Symbol">}</a> <a id="22397" href="Data.Fin.Properties.html#22397" class="Bound">eq</a>
  <a id="22402" class="Keyword">with</a> <a id="22407" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22412" href="Data.Fin.Properties.html#22412" class="Bound">k</a> ← <a id="22416" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22424" href="Data.Fin.Properties.html#22378" class="Bound">m</a> <a id="22426" href="Data.Fin.Properties.html#22390" class="Bound">i</a> <a id="22428" class="Keyword">in</a> <a id="22431" class="Argument">splitAt[m][i]≡inj₂[k]</a>
  <a id="22455" class="Keyword">with</a> <a id="22460" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="22467" href="Data.Fin.Properties.html#22397" class="Bound">eq</a>
  <a id="22472" class="Symbol">=</a> <a id="22474" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22479" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22483" class="Symbol">(</a><a id="22484" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22497" class="Symbol">{</a><a id="22498" class="Argument">i</a> <a id="22500" class="Symbol">=</a> <a id="22502" href="Data.Fin.Properties.html#22390" class="Bound">i</a><a id="22503" class="Symbol">}</a> <a id="22505" class="Symbol">{</a><a id="22506" class="Argument">j</a> <a id="22508" class="Symbol">=</a> <a id="22510" href="Data.Fin.Properties.html#22412" class="Bound">k</a><a id="22511" class="Symbol">}</a> <a id="22513" href="Data.Fin.Properties.html#22431" class="Bound">splitAt[m][i]≡inj₂[k]</a><a id="22534" class="Symbol">)</a>

<a id="splitAt-join"></a><a id="22537" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="22550" class="Symbol">:</a> <a id="22552" class="Symbol">∀</a> <a id="22554" href="Data.Fin.Properties.html#22554" class="Bound">m</a> <a id="22556" href="Data.Fin.Properties.html#22556" class="Bound">n</a> <a id="22558" href="Data.Fin.Properties.html#22558" class="Bound">i</a> <a id="22560" class="Symbol">→</a> <a id="22562" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22570" href="Data.Fin.Properties.html#22554" class="Bound">m</a> <a id="22572" class="Symbol">(</a><a id="22573" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="22578" href="Data.Fin.Properties.html#22554" class="Bound">m</a> <a id="22580" href="Data.Fin.Properties.html#22556" class="Bound">n</a> <a id="22582" href="Data.Fin.Properties.html#22558" class="Bound">i</a><a id="22583" class="Symbol">)</a> <a id="22585" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22587" href="Data.Fin.Properties.html#22558" class="Bound">i</a>
<a id="22589" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="22602" href="Data.Fin.Properties.html#22602" class="Bound">m</a> <a id="22604" href="Data.Fin.Properties.html#22604" class="Bound">n</a> <a id="22606" class="Symbol">(</a><a id="22607" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="22612" href="Data.Fin.Properties.html#22612" class="Bound">x</a><a id="22613" class="Symbol">)</a> <a id="22615" class="Symbol">=</a> <a id="22617" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="22628" href="Data.Fin.Properties.html#22602" class="Bound">m</a> <a id="22630" href="Data.Fin.Properties.html#22612" class="Bound">x</a> <a id="22632" href="Data.Fin.Properties.html#22604" class="Bound">n</a>
<a id="22634" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="22647" href="Data.Fin.Properties.html#22647" class="Bound">m</a> <a id="22649" href="Data.Fin.Properties.html#22649" class="Bound">n</a> <a id="22651" class="Symbol">(</a><a id="22652" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22657" href="Data.Fin.Properties.html#22657" class="Bound">y</a><a id="22658" class="Symbol">)</a> <a id="22660" class="Symbol">=</a> <a id="22662" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22673" href="Data.Fin.Properties.html#22647" class="Bound">m</a> <a id="22675" href="Data.Fin.Properties.html#22649" class="Bound">n</a> <a id="22677" href="Data.Fin.Properties.html#22657" class="Bound">y</a>

<a id="join-splitAt"></a><a id="22680" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22693" class="Symbol">:</a> <a id="22695" class="Symbol">∀</a> <a id="22697" href="Data.Fin.Properties.html#22697" class="Bound">m</a> <a id="22699" href="Data.Fin.Properties.html#22699" class="Bound">n</a> <a id="22701" href="Data.Fin.Properties.html#22701" class="Bound">i</a> <a id="22703" class="Symbol">→</a> <a id="22705" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="22710" href="Data.Fin.Properties.html#22697" class="Bound">m</a> <a id="22712" href="Data.Fin.Properties.html#22699" class="Bound">n</a> <a id="22714" class="Symbol">(</a><a id="22715" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22723" href="Data.Fin.Properties.html#22697" class="Bound">m</a> <a id="22725" href="Data.Fin.Properties.html#22701" class="Bound">i</a><a id="22726" class="Symbol">)</a> <a id="22728" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22730" href="Data.Fin.Properties.html#22701" class="Bound">i</a>
<a id="22732" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22745" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22753" href="Data.Fin.Properties.html#22753" class="Bound">n</a> <a id="22755" href="Data.Fin.Properties.html#22755" class="Bound">i</a>       <a id="22763" class="Symbol">=</a> <a id="22765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22770" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22783" class="Symbol">(</a><a id="22784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22788" href="Data.Fin.Properties.html#22788" class="Bound">m</a><a id="22789" class="Symbol">)</a> <a id="22791" href="Data.Fin.Properties.html#22791" class="Bound">n</a> <a id="22793" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="22801" class="Symbol">=</a> <a id="22803" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22808" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22821" class="Symbol">(</a><a id="22822" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22826" href="Data.Fin.Properties.html#22826" class="Bound">m</a><a id="22827" class="Symbol">)</a> <a id="22829" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="22831" class="Symbol">(</a><a id="22832" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22836" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22837" class="Symbol">)</a> <a id="22839" class="Symbol">=</a> <a id="22841" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="22849" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="22851" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="22855" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="22857" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="22859" class="Symbol">(</a><a id="22860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22864" href="Data.Fin.Properties.html#22826" class="Bound">m</a><a id="22865" class="Symbol">)</a> <a id="22867" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a> <a id="22871" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="22874" class="Symbol">(</a><a id="22875" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22883" class="Symbol">(</a><a id="22884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22888" href="Data.Fin.Properties.html#22826" class="Bound">m</a><a id="22889" class="Symbol">)</a> <a id="22891" class="Symbol">(</a><a id="22892" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22896" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22897" class="Symbol">))</a> <a id="22900" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22903" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="22911" class="Symbol">(</a><a id="22912" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22920" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="22922" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22923" class="Symbol">)</a> <a id="22925" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22929" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="22931" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22935" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22937" class="Symbol">(</a><a id="22938" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="22942" href="Data.Fin.Properties.html#22829" class="Bound">n</a><a id="22943" class="Symbol">)</a> <a id="22945" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="22947" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22951" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22953" class="Symbol">(</a><a id="22954" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="22956" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a><a id="22959" class="Symbol">)</a> <a id="22961" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="22964" class="Symbol">(</a><a id="22965" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22973" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="22975" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22976" class="Symbol">)</a>   <a id="22980" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="22983" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="22989" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22993" class="Symbol">(</a><a id="22994" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23002" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23004" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="23005" class="Symbol">)</a> <a id="23007" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="23011" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23015" class="Symbol">(</a><a id="23016" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="23018" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="23022" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="23024" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="23026" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23028" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a> <a id="23032" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="23035" class="Symbol">(</a><a id="23036" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23044" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23046" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="23047" class="Symbol">))</a>             <a id="23062" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23065" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23070" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23074" class="Symbol">(</a><a id="23075" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="23088" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23090" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="23092" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="23093" class="Symbol">)</a> <a id="23095" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23099" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23103" href="Data.Fin.Properties.html#22836" class="Bound">i</a>                                                         <a id="23161" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="23165" class="Keyword">where</a> <a id="23171" class="Keyword">open</a> <a id="23176" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="23189" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₁ &quot;i&quot; if i &lt; m</a>

<a id="splitAt-&lt;"></a><a id="23229" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23239" class="Symbol">:</a> <a id="23241" class="Symbol">∀</a> <a id="23243" href="Data.Fin.Properties.html#23243" class="Bound">m</a> <a id="23245" class="Symbol">{</a><a id="23246" href="Data.Fin.Properties.html#23246" class="Bound">n</a><a id="23247" class="Symbol">}</a> <a id="23249" class="Symbol">(</a><a id="23250" href="Data.Fin.Properties.html#23250" class="Bound">i</a> <a id="23252" class="Symbol">:</a> <a id="23254" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23258" class="Symbol">(</a><a id="23259" href="Data.Fin.Properties.html#23243" class="Bound">m</a> <a id="23261" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23265" href="Data.Fin.Properties.html#23246" class="Bound">n</a><a id="23266" class="Symbol">))</a> <a id="23269" class="Symbol">.(</a><a id="23271" href="Data.Fin.Properties.html#23271" class="Bound">i&lt;m</a> <a id="23275" class="Symbol">:</a> <a id="23277" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="23281" href="Data.Fin.Properties.html#23250" class="Bound">i</a> <a id="23283" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="23287" href="Data.Fin.Properties.html#23243" class="Bound">m</a><a id="23288" class="Symbol">)</a> <a id="23290" class="Symbol">→</a>
            <a id="23304" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23312" href="Data.Fin.Properties.html#23243" class="Bound">m</a> <a id="23314" href="Data.Fin.Properties.html#23250" class="Bound">i</a> <a id="23316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23318" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23323" class="Symbol">(</a><a id="23324" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="23331" href="Data.Fin.Properties.html#23271" class="Bound">i&lt;m</a><a id="23334" class="Symbol">)</a>
<a id="23336" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23346" class="Symbol">(</a><a id="23347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23351" href="Data.Fin.Properties.html#23351" class="Bound">m</a><a id="23352" class="Symbol">)</a> <a id="23354" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="23362" class="Symbol">_</a>   <a id="23366" class="Symbol">=</a> <a id="23368" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23373" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23383" class="Symbol">(</a><a id="23384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23388" href="Data.Fin.Properties.html#23388" class="Bound">m</a><a id="23389" class="Symbol">)</a> <a id="23391" class="Symbol">(</a><a id="23392" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23396" href="Data.Fin.Properties.html#23396" class="Bound">i</a><a id="23397" class="Symbol">)</a> <a id="23399" href="Data.Fin.Properties.html#23399" class="Bound">i&lt;m</a> <a id="23403" class="Symbol">=</a> <a id="23405" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23410" class="Symbol">(</a><a id="23411" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="23419" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23423" href="Function.Base.html#704" class="Function">id</a><a id="23425" class="Symbol">)</a> <a id="23427" class="Symbol">(</a><a id="23428" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23438" href="Data.Fin.Properties.html#23388" class="Bound">m</a> <a id="23440" href="Data.Fin.Properties.html#23396" class="Bound">i</a> <a id="23442" class="Symbol">(</a><a id="23443" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="23451" href="Data.Fin.Properties.html#23399" class="Bound">i&lt;m</a><a id="23454" class="Symbol">))</a>

<a id="23458" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₂ &quot;i - m&quot; if i ≥ m</a>

<a id="splitAt-≥"></a><a id="23502" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23512" class="Symbol">:</a> <a id="23514" class="Symbol">∀</a> <a id="23516" href="Data.Fin.Properties.html#23516" class="Bound">m</a> <a id="23518" class="Symbol">{</a><a id="23519" href="Data.Fin.Properties.html#23519" class="Bound">n</a><a id="23520" class="Symbol">}</a> <a id="23522" class="Symbol">(</a><a id="23523" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23525" class="Symbol">:</a> <a id="23527" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23531" class="Symbol">(</a><a id="23532" href="Data.Fin.Properties.html#23516" class="Bound">m</a> <a id="23534" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23538" href="Data.Fin.Properties.html#23519" class="Bound">n</a><a id="23539" class="Symbol">))</a> <a id="23542" class="Symbol">.(</a><a id="23544" href="Data.Fin.Properties.html#23544" class="Bound">i≥m</a> <a id="23548" class="Symbol">:</a> <a id="23550" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="23554" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23556" href="Data.Nat.Base.html#2265" class="Function Operator">ℕ.≥</a> <a id="23560" href="Data.Fin.Properties.html#23516" class="Bound">m</a><a id="23561" class="Symbol">)</a> <a id="23563" class="Symbol">→</a>
            <a id="23577" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23585" href="Data.Fin.Properties.html#23516" class="Bound">m</a> <a id="23587" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23591" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23596" class="Symbol">(</a><a id="23597" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="23605" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23607" href="Data.Fin.Properties.html#23544" class="Bound">i≥m</a><a id="23610" class="Symbol">)</a>
<a id="23612" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23622" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="23630" href="Data.Fin.Properties.html#23630" class="Bound">i</a>       <a id="23638" class="Symbol">_</a>   <a id="23642" class="Symbol">=</a> <a id="23644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23649" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23659" class="Symbol">(</a><a id="23660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23664" href="Data.Fin.Properties.html#23664" class="Bound">m</a><a id="23665" class="Symbol">)</a> <a id="23667" class="Symbol">(</a><a id="23668" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23672" href="Data.Fin.Properties.html#23672" class="Bound">i</a><a id="23673" class="Symbol">)</a> <a id="23675" href="Data.Fin.Properties.html#23675" class="Bound">i≥m</a> <a id="23679" class="Symbol">=</a> <a id="23681" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23686" class="Symbol">(</a><a id="23687" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="23695" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23699" href="Function.Base.html#704" class="Function">id</a><a id="23701" class="Symbol">)</a> <a id="23703" class="Symbol">(</a><a id="23704" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23714" href="Data.Fin.Properties.html#23664" class="Bound">m</a> <a id="23716" href="Data.Fin.Properties.html#23672" class="Bound">i</a> <a id="23718" class="Symbol">(</a><a id="23719" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="23727" href="Data.Fin.Properties.html#23675" class="Bound">i≥m</a><a id="23730" class="Symbol">))</a>

<a id="23734" class="Comment">------------------------------------------------------------------------</a>
<a id="23807" class="Comment">-- Bundles</a>

<a id="+↔⊎"></a><a id="23819" href="Data.Fin.Properties.html#23819" class="Function">+↔⊎</a> <a id="23823" class="Symbol">:</a> <a id="23825" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23829" class="Symbol">(</a><a id="23830" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="23832" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23836" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="23837" class="Symbol">)</a> <a id="23839" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="23841" class="Symbol">(</a><a id="23842" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23846" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="23848" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="23850" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23854" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="23855" class="Symbol">)</a>
<a id="23857" href="Data.Fin.Properties.html#23819" class="Function">+↔⊎</a> <a id="23861" class="Symbol">{</a><a id="23862" href="Data.Fin.Properties.html#23862" class="Bound">m</a><a id="23863" class="Symbol">}</a> <a id="23865" class="Symbol">{</a><a id="23866" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23867" class="Symbol">}</a> <a id="23869" class="Symbol">=</a> <a id="23871" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="23877" class="Symbol">(</a><a id="23878" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23886" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23888" class="Symbol">{</a><a id="23889" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23890" class="Symbol">})</a> <a id="23893" class="Symbol">(</a><a id="23894" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="23899" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23901" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23902" class="Symbol">)</a> <a id="23904" class="Symbol">(</a><a id="23905" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="23918" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23920" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23921" class="Symbol">)</a> <a id="23923" class="Symbol">(</a><a id="23924" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="23937" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23939" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23940" class="Symbol">)</a>

<a id="23943" class="Comment">------------------------------------------------------------------------</a>
<a id="24016" class="Comment">-- remQuot</a>
<a id="24027" class="Comment">------------------------------------------------------------------------</a>

<a id="24101" class="Comment">-- Fin (m * n) ↔ Fin m × Fin n</a>

<a id="remQuot-combine"></a><a id="24133" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24149" class="Symbol">:</a> <a id="24151" class="Symbol">∀</a> <a id="24153" class="Symbol">{</a><a id="24154" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24156" href="Data.Fin.Properties.html#24156" class="Bound">k</a><a id="24157" class="Symbol">}</a> <a id="24159" class="Symbol">(</a><a id="24160" href="Data.Fin.Properties.html#24160" class="Bound">i</a> <a id="24162" class="Symbol">:</a> <a id="24164" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="24168" href="Data.Fin.Properties.html#24154" class="Bound">n</a><a id="24169" class="Symbol">)</a> <a id="24171" href="Data.Fin.Properties.html#24171" class="Bound">j</a> <a id="24173" class="Symbol">→</a> <a id="24175" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="24183" href="Data.Fin.Properties.html#24156" class="Bound">k</a> <a id="24185" class="Symbol">(</a><a id="24186" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24194" href="Data.Fin.Properties.html#24160" class="Bound">i</a> <a id="24196" href="Data.Fin.Properties.html#24171" class="Bound">j</a><a id="24197" class="Symbol">)</a> <a id="24199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24201" class="Symbol">(</a><a id="24202" href="Data.Fin.Properties.html#24160" class="Bound">i</a> <a id="24204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24206" href="Data.Fin.Properties.html#24171" class="Bound">j</a><a id="24207" class="Symbol">)</a>
<a id="24209" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24225" class="Symbol">{</a><a id="24226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24230" href="Data.Fin.Properties.html#24230" class="Bound">n</a><a id="24231" class="Symbol">}</a> <a id="24233" class="Symbol">{</a><a id="24234" href="Data.Fin.Properties.html#24234" class="Bound">k</a><a id="24235" class="Symbol">}</a> <a id="24237" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="24245" href="Data.Fin.Properties.html#24245" class="Bound">j</a> <a id="24247" class="Keyword">rewrite</a> <a id="24255" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="24266" href="Data.Fin.Properties.html#24234" class="Bound">k</a> <a id="24268" href="Data.Fin.Properties.html#24245" class="Bound">j</a> <a id="24270" class="Symbol">(</a><a id="24271" href="Data.Fin.Properties.html#24230" class="Bound">n</a> <a id="24273" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24277" href="Data.Fin.Properties.html#24234" class="Bound">k</a><a id="24278" class="Symbol">)</a> <a id="24280" class="Symbol">=</a> <a id="24282" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24287" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24303" class="Symbol">{</a><a id="24304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24308" href="Data.Fin.Properties.html#24308" class="Bound">n</a><a id="24309" class="Symbol">}</a> <a id="24311" class="Symbol">{</a><a id="24312" href="Data.Fin.Properties.html#24312" class="Bound">k</a><a id="24313" class="Symbol">}</a> <a id="24315" class="Symbol">(</a><a id="24316" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="24320" href="Data.Fin.Properties.html#24320" class="Bound">i</a><a id="24321" class="Symbol">)</a> <a id="24323" href="Data.Fin.Properties.html#24323" class="Bound">j</a> <a id="24325" class="Keyword">rewrite</a> <a id="24333" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="24344" href="Data.Fin.Properties.html#24312" class="Bound">k</a>   <a id="24348" class="Symbol">(</a><a id="24349" href="Data.Fin.Properties.html#24308" class="Bound">n</a> <a id="24351" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24355" href="Data.Fin.Properties.html#24312" class="Bound">k</a><a id="24356" class="Symbol">)</a> <a id="24358" class="Symbol">(</a><a id="24359" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24367" href="Data.Fin.Properties.html#24320" class="Bound">i</a> <a id="24369" href="Data.Fin.Properties.html#24323" class="Bound">j</a><a id="24370" class="Symbol">)</a> <a id="24372" class="Symbol">=</a>
  <a id="24376" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24381" class="Symbol">(</a><a id="24382" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="24395" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="24398" class="Symbol">)</a> <a id="24400" class="Symbol">(</a><a id="24401" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24417" href="Data.Fin.Properties.html#24320" class="Bound">i</a> <a id="24419" href="Data.Fin.Properties.html#24323" class="Bound">j</a><a id="24420" class="Symbol">)</a>

<a id="combine-remQuot"></a><a id="24423" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="24439" class="Symbol">:</a> <a id="24441" class="Symbol">∀</a> <a id="24443" class="Symbol">{</a><a id="24444" href="Data.Fin.Properties.html#24444" class="Bound">n</a><a id="24445" class="Symbol">}</a> <a id="24447" href="Data.Fin.Properties.html#24447" class="Bound">k</a> <a id="24449" class="Symbol">(</a><a id="24450" href="Data.Fin.Properties.html#24450" class="Bound">i</a> <a id="24452" class="Symbol">:</a> <a id="24454" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="24458" class="Symbol">(</a><a id="24459" href="Data.Fin.Properties.html#24444" class="Bound">n</a> <a id="24461" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24465" href="Data.Fin.Properties.html#24447" class="Bound">k</a><a id="24466" class="Symbol">))</a> <a id="24469" class="Symbol">→</a> <a id="24471" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="24479" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24487" class="Symbol">(</a><a id="24488" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="24496" class="Symbol">{</a><a id="24497" href="Data.Fin.Properties.html#24444" class="Bound">n</a><a id="24498" class="Symbol">}</a> <a id="24500" href="Data.Fin.Properties.html#24447" class="Bound">k</a> <a id="24502" href="Data.Fin.Properties.html#24450" class="Bound">i</a><a id="24503" class="Symbol">)</a> <a id="24505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24507" href="Data.Fin.Properties.html#24450" class="Bound">i</a>
<a id="24509" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="24525" class="Symbol">{</a><a id="24526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24530" href="Data.Fin.Properties.html#24530" class="Bound">n</a><a id="24531" class="Symbol">}</a> <a id="24533" href="Data.Fin.Properties.html#24533" class="Bound">k</a> <a id="24535" href="Data.Fin.Properties.html#24535" class="Bound">i</a> <a id="24537" class="Keyword">with</a> <a id="24542" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="24550" href="Data.Fin.Properties.html#24533" class="Bound">k</a> <a id="24552" href="Data.Fin.Properties.html#24535" class="Bound">i</a> <a id="24554" class="Keyword">in</a> <a id="24557" class="Argument">eq</a>
<a id="24560" class="Symbol">...</a> <a id="24564" class="Symbol">|</a> <a id="24566" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24571" href="Data.Fin.Properties.html#24571" class="Bound">j</a> <a id="24573" class="Symbol">=</a> <a id="24575" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="24583" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24588" class="Bound">k</a> <a id="24590" class="Symbol">(</a><a id="24591" class="Bound">n</a> <a id="24593" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24597" class="Bound">k</a><a id="24598" class="Symbol">)</a> <a id="24600" class="Symbol">(</a><a id="24601" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24606" href="Data.Fin.Properties.html#24571" class="Bound">j</a><a id="24607" class="Symbol">)</a>      <a id="24614" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="24617" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24622" class="Symbol">(</a><a id="24623" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24628" class="Bound">k</a> <a id="24630" class="Symbol">(</a><a id="24631" class="Bound">n</a> <a id="24633" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24637" class="Bound">k</a><a id="24638" class="Symbol">))</a> <a id="24641" href="Data.Fin.Properties.html#24557" class="Bound">eq</a> <a id="24644" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="24648" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24653" class="Bound">k</a> <a id="24655" class="Symbol">(</a><a id="24656" class="Bound">n</a> <a id="24658" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24662" class="Bound">k</a><a id="24663" class="Symbol">)</a> <a id="24665" class="Symbol">(</a><a id="24666" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="24674" class="Bound">k</a> <a id="24676" class="Bound">i</a><a id="24677" class="Symbol">)</a> <a id="24679" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24682" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="24695" class="Bound">k</a> <a id="24697" class="Symbol">(</a><a id="24698" class="Bound">n</a> <a id="24700" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24704" class="Bound">k</a><a id="24705" class="Symbol">)</a> <a id="24707" class="Bound">i</a> <a id="24709" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24713" class="Bound">i</a>                              <a id="24744" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="24748" class="Keyword">where</a> <a id="24754" class="Keyword">open</a> <a id="24759" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="24771" class="Symbol">...</a> <a id="24775" class="Symbol">|</a> <a id="24777" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24782" href="Data.Fin.Properties.html#24782" class="Bound">j</a> <a id="24784" class="Symbol">=</a> <a id="24786" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="24794" class="Bound">k</a> <a id="24796" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="24799" class="Symbol">(</a><a id="24800" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="24808" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24816" class="Symbol">(</a><a id="24817" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="24825" class="Symbol">{</a><a id="24826" class="Bound">n</a><a id="24827" class="Symbol">}</a> <a id="24829" class="Bound">k</a> <a id="24831" href="Data.Fin.Properties.html#24782" class="Bound">j</a><a id="24832" class="Symbol">))</a> <a id="24835" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24838" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24843" class="Symbol">(</a><a id="24844" class="Bound">k</a> <a id="24846" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a><a id="24849" class="Symbol">)</a> <a id="24851" class="Symbol">(</a><a id="24852" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="24868" class="Symbol">{</a><a id="24869" class="Bound">n</a><a id="24870" class="Symbol">}</a> <a id="24872" class="Bound">k</a> <a id="24874" href="Data.Fin.Properties.html#24782" class="Bound">j</a><a id="24875" class="Symbol">)</a> <a id="24877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24881" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24886" class="Bound">k</a> <a id="24888" class="Symbol">(</a><a id="24889" class="Bound">n</a> <a id="24891" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24895" class="Bound">k</a><a id="24896" class="Symbol">)</a> <a id="24898" class="Symbol">(</a><a id="24899" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24904" href="Data.Fin.Properties.html#24782" class="Bound">j</a><a id="24905" class="Symbol">)</a>                <a id="24922" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="24925" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24930" class="Symbol">(</a><a id="24931" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24936" class="Bound">k</a> <a id="24938" class="Symbol">(</a><a id="24939" class="Bound">n</a> <a id="24941" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24945" class="Bound">k</a><a id="24946" class="Symbol">))</a> <a id="24949" href="Data.Fin.Properties.html#24557" class="Bound">eq</a> <a id="24952" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="24956" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24961" class="Bound">k</a> <a id="24963" class="Symbol">(</a><a id="24964" class="Bound">n</a> <a id="24966" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24970" class="Bound">k</a><a id="24971" class="Symbol">)</a> <a id="24973" class="Symbol">(</a><a id="24974" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="24982" class="Bound">k</a> <a id="24984" class="Bound">i</a><a id="24985" class="Symbol">)</a>           <a id="24997" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25000" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="25013" class="Bound">k</a> <a id="25015" class="Symbol">(</a><a id="25016" class="Bound">n</a> <a id="25018" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25022" class="Bound">k</a><a id="25023" class="Symbol">)</a> <a id="25025" class="Bound">i</a> <a id="25027" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25031" class="Bound">i</a>                                        <a id="25072" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25076" class="Keyword">where</a> <a id="25082" class="Keyword">open</a> <a id="25087" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="toℕ-combine"></a><a id="25100" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25112" class="Symbol">:</a> <a id="25114" class="Symbol">∀</a> <a id="25116" class="Symbol">(</a><a id="25117" href="Data.Fin.Properties.html#25117" class="Bound">i</a> <a id="25119" class="Symbol">:</a> <a id="25121" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="25125" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="25126" class="Symbol">)</a> <a id="25128" class="Symbol">(</a><a id="25129" href="Data.Fin.Properties.html#25129" class="Bound">j</a> <a id="25131" class="Symbol">:</a> <a id="25133" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="25137" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="25138" class="Symbol">)</a> <a id="25140" class="Symbol">→</a> <a id="25142" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25146" class="Symbol">(</a><a id="25147" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25155" href="Data.Fin.Properties.html#25117" class="Bound">i</a> <a id="25157" href="Data.Fin.Properties.html#25129" class="Bound">j</a><a id="25158" class="Symbol">)</a> <a id="25160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25162" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="25164" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25168" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25172" href="Data.Fin.Properties.html#25117" class="Bound">i</a> <a id="25174" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25178" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25182" href="Data.Fin.Properties.html#25129" class="Bound">j</a>
<a id="25184" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25196" class="Symbol">{</a><a id="25197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25201" href="Data.Fin.Properties.html#25201" class="Bound">m</a><a id="25202" class="Symbol">}</a> <a id="25204" class="Symbol">{</a><a id="25205" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25206" class="Symbol">}</a> <a id="25208" href="Data.Fin.Properties.html#25208" class="Bound">i</a><a id="25209" class="Symbol">@</a><a id="25210" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="25213" href="Data.Fin.Properties.html#25213" class="Bound">j</a> <a id="25215" class="Symbol">=</a> <a id="25217" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="25225" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25229" class="Symbol">(</a><a id="25230" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25238" href="Data.Fin.Properties.html#25208" class="Bound">i</a> <a id="25240" href="Data.Fin.Properties.html#25213" class="Bound">j</a><a id="25241" class="Symbol">)</a>          <a id="25252" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25258" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25262" class="Symbol">(</a><a id="25263" href="Data.Fin.Properties.html#25213" class="Bound">j</a> <a id="25265" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="25268" class="Symbol">(</a><a id="25269" href="Data.Fin.Properties.html#25201" class="Bound">m</a> <a id="25271" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25275" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25276" class="Symbol">))</a>       <a id="25285" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25288" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="25295" href="Data.Fin.Properties.html#25213" class="Bound">j</a> <a id="25297" class="Symbol">(</a><a id="25298" href="Data.Fin.Properties.html#25201" class="Bound">m</a> <a id="25300" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25304" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25305" class="Symbol">)</a> <a id="25307" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25311" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25315" href="Data.Fin.Properties.html#25213" class="Bound">j</a>                      <a id="25338" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25344" class="Number">0</a> <a id="25346" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25350" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25354" href="Data.Fin.Properties.html#25213" class="Bound">j</a>                <a id="25371" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25374" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25379" class="Symbol">(</a><a id="25380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+</a> <a id="25385" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25389" href="Data.Fin.Properties.html#25213" class="Bound">j</a><a id="25390" class="Symbol">)</a> <a id="25392" class="Symbol">(</a><a id="25393" href="Data.Nat.Properties.html#22334" class="Function">ℕ.*-zeroʳ</a> <a id="25403" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25404" class="Symbol">)</a> <a id="25406" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25410" href="Data.Fin.Properties.html#25205" class="Bound">n</a> <a id="25412" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25416" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25420" href="Data.Fin.Properties.html#25208" class="Bound">i</a> <a id="25422" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25426" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25430" href="Data.Fin.Properties.html#25213" class="Bound">j</a>      <a id="25437" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25441" class="Keyword">where</a> <a id="25447" class="Keyword">open</a> <a id="25452" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="25464" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25476" class="Symbol">{</a><a id="25477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25481" href="Data.Fin.Properties.html#25481" class="Bound">m</a><a id="25482" class="Symbol">}</a> <a id="25484" class="Symbol">{</a><a id="25485" href="Data.Fin.Properties.html#25485" class="Bound">n</a><a id="25486" class="Symbol">}</a> <a id="25488" class="Symbol">(</a><a id="25489" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="25493" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25494" class="Symbol">)</a> <a id="25496" href="Data.Fin.Properties.html#25496" class="Bound">j</a> <a id="25498" class="Symbol">=</a> <a id="25500" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="25508" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25512" class="Symbol">(</a><a id="25513" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25521" class="Symbol">(</a><a id="25522" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="25526" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25527" class="Symbol">)</a> <a id="25529" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25530" class="Symbol">)</a>            <a id="25543" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25549" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25553" class="Symbol">(</a><a id="25554" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25556" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="25559" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25567" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25569" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25570" class="Symbol">)</a>             <a id="25584" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25587" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="25594" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25596" class="Symbol">(</a><a id="25597" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25605" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25607" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25608" class="Symbol">)</a> <a id="25610" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25614" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25616" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25620" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25624" class="Symbol">(</a><a id="25625" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25633" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25635" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25636" class="Symbol">)</a>            <a id="25649" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25652" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25657" class="Symbol">(</a><a id="25658" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25660" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="25664" class="Symbol">)</a> <a id="25666" class="Symbol">(</a><a id="25667" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25679" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25681" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25682" class="Symbol">)</a> <a id="25684" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25688" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25690" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25694" class="Symbol">(</a><a id="25695" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25697" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25701" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25705" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25707" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25711" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25715" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25716" class="Symbol">)</a>     <a id="25722" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25725" href="Data.Nat.Properties.html#15623" class="Function">ℕ.+-assoc</a> <a id="25735" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25737" class="Symbol">_</a> <a id="25739" class="Symbol">(</a><a id="25740" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25744" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25745" class="Symbol">)</a> <a id="25747" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25751" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25753" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25757" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25759" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25763" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25767" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25769" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25773" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25777" href="Data.Fin.Properties.html#25496" class="Bound">j</a>       <a id="25785" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25788" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25793" class="Symbol">(λ</a> <a id="25796" href="Data.Fin.Properties.html#25796" class="Bound">z</a> <a id="25798" class="Symbol">→</a> <a id="25800" href="Data.Fin.Properties.html#25796" class="Bound">z</a> <a id="25802" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25806" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25808" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25812" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25816" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25818" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25822" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25826" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25827" class="Symbol">)</a> <a id="25829" class="Symbol">(</a><a id="25830" href="Data.Nat.Properties.html#22114" class="Function">ℕ.*-identityʳ</a> <a id="25844" href="Data.Fin.Properties.html#25485" class="Bound">n</a><a id="25845" class="Symbol">)</a> <a id="25847" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25851" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25853" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25857" class="Number">1</a> <a id="25859" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25863" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25865" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25869" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25873" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25875" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25879" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25883" href="Data.Fin.Properties.html#25496" class="Bound">j</a> <a id="25885" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25888" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25893" class="Symbol">(</a><a id="25894" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+</a> <a id="25899" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25903" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25904" class="Symbol">)</a> <a id="25906" class="Symbol">(</a><a id="25907" href="Data.Nat.Properties.html#22974" class="Function">ℕ.*-distribˡ-+</a> <a id="25922" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25924" class="Number">1</a> <a id="25926" class="Symbol">(</a><a id="25927" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25931" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25932" class="Symbol">)</a> <a id="25934" class="Symbol">)</a> <a id="25936" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25940" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25942" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25946" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25950" class="Symbol">(</a><a id="25951" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="25955" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25956" class="Symbol">)</a> <a id="25958" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25962" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25966" href="Data.Fin.Properties.html#25496" class="Bound">j</a>       <a id="25974" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25978" class="Keyword">where</a> <a id="25984" class="Keyword">open</a> <a id="25989" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="combine-monoˡ-&lt;"></a><a id="26002" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26018" class="Symbol">:</a> <a id="26020" class="Symbol">∀</a> <a id="26022" class="Symbol">{</a><a id="26023" href="Data.Fin.Properties.html#26023" class="Bound">i</a> <a id="26025" href="Data.Fin.Properties.html#26025" class="Bound">j</a> <a id="26027" class="Symbol">:</a> <a id="26029" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26033" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="26034" class="Symbol">}</a> <a id="26036" class="Symbol">(</a><a id="26037" href="Data.Fin.Properties.html#26037" class="Bound">k</a> <a id="26039" href="Data.Fin.Properties.html#26039" class="Bound">l</a> <a id="26041" class="Symbol">:</a> <a id="26043" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26047" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="26048" class="Symbol">)</a> <a id="26050" class="Symbol">→</a>
                  <a id="26070" href="Data.Fin.Properties.html#26023" class="Bound">i</a> <a id="26072" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="26074" href="Data.Fin.Properties.html#26025" class="Bound">j</a> <a id="26076" class="Symbol">→</a> <a id="26078" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26086" href="Data.Fin.Properties.html#26023" class="Bound">i</a> <a id="26088" href="Data.Fin.Properties.html#26037" class="Bound">k</a> <a id="26090" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="26092" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26100" href="Data.Fin.Properties.html#26025" class="Bound">j</a> <a id="26102" href="Data.Fin.Properties.html#26039" class="Bound">l</a>
<a id="26104" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26120" class="Symbol">{</a><a id="26121" href="Data.Fin.Properties.html#26121" class="Bound">m</a><a id="26122" class="Symbol">}</a> <a id="26124" class="Symbol">{</a><a id="26125" href="Data.Fin.Properties.html#26125" class="Bound">n</a><a id="26126" class="Symbol">}</a> <a id="26128" class="Symbol">{</a><a id="26129" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26130" class="Symbol">}</a> <a id="26132" class="Symbol">{</a><a id="26133" href="Data.Fin.Properties.html#26133" class="Bound">j</a><a id="26134" class="Symbol">}</a> <a id="26136" href="Data.Fin.Properties.html#26136" class="Bound">k</a> <a id="26138" href="Data.Fin.Properties.html#26138" class="Bound">l</a> <a id="26140" href="Data.Fin.Properties.html#26140" class="Bound">i&lt;j</a> <a id="26144" class="Symbol">=</a> <a id="26146" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="26161" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26165" class="Symbol">(</a><a id="26166" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26174" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26176" href="Data.Fin.Properties.html#26136" class="Bound">k</a><a id="26177" class="Symbol">)</a>      <a id="26184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26187" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="26199" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26201" href="Data.Fin.Properties.html#26136" class="Bound">k</a> <a id="26203" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26207" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26209" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26213" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26217" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26219" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26223" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26227" href="Data.Fin.Properties.html#26136" class="Bound">k</a>  <a id="26230" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="26233" href="Data.Nat.Properties.html#20720" class="Function">ℕ.+-monoʳ-&lt;</a> <a id="26245" class="Symbol">(</a><a id="26246" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26248" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26252" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26256" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26257" class="Symbol">)</a> <a id="26259" class="Symbol">(</a><a id="26260" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="26266" href="Data.Fin.Properties.html#26136" class="Bound">k</a><a id="26267" class="Symbol">)</a> <a id="26269" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="26273" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26275" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26279" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26283" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26285" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26289" href="Data.Fin.Properties.html#26125" class="Bound">n</a>      <a id="26296" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26299" href="Data.Nat.Properties.html#15956" class="Function">ℕ.+-comm</a> <a id="26308" class="Symbol">_</a> <a id="26310" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26312" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26316" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26318" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26322" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26328" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26332" href="Data.Fin.Properties.html#26129" class="Bound">i</a>      <a id="26339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26342" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="26347" class="Symbol">(</a><a id="26348" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26350" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="26354" class="Symbol">)</a> <a id="26356" class="Symbol">(</a><a id="26357" href="Data.Nat.Properties.html#22460" class="Function">ℕ.*-comm</a> <a id="26366" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26368" class="Symbol">_)</a> <a id="26371" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26375" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26381" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26385" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26387" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26391" href="Data.Fin.Properties.html#26125" class="Bound">n</a>      <a id="26398" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26401" href="Data.Nat.Properties.html#22460" class="Function">ℕ.*-comm</a> <a id="26410" class="Symbol">(</a><a id="26411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26415" class="Symbol">(</a><a id="26416" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26420" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26421" class="Symbol">))</a> <a id="26424" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26426" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26430" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26432" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26440" class="Symbol">(</a><a id="26441" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26445" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26446" class="Symbol">)</a>      <a id="26453" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="26456" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="26468" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26470" class="Symbol">(</a><a id="26471" href="Data.Fin.Properties.html#6724" class="Function">toℕ-mono-&lt;</a> <a id="26482" href="Data.Fin.Properties.html#26140" class="Bound">i&lt;j</a><a id="26485" class="Symbol">)</a> <a id="26487" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="26491" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26493" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26497" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26501" href="Data.Fin.Properties.html#26133" class="Bound">j</a>            <a id="26514" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="26517" href="Data.Nat.Properties.html#19492" class="Function">ℕ.m≤m+n</a> <a id="26525" class="Symbol">(</a><a id="26526" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26528" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26532" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26536" href="Data.Fin.Properties.html#26133" class="Bound">j</a><a id="26537" class="Symbol">)</a> <a id="26539" class="Symbol">(</a><a id="26540" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26544" href="Data.Fin.Properties.html#26138" class="Bound">l</a><a id="26545" class="Symbol">)</a> <a id="26547" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="26551" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26553" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26557" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26561" href="Data.Fin.Properties.html#26133" class="Bound">j</a> <a id="26563" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26567" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26571" href="Data.Fin.Properties.html#26138" class="Bound">l</a>  <a id="26574" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="26577" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="26589" href="Data.Fin.Properties.html#26133" class="Bound">j</a> <a id="26591" href="Data.Fin.Properties.html#26138" class="Bound">l</a> <a id="26593" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="26597" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26601" class="Symbol">(</a><a id="26602" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26610" href="Data.Fin.Properties.html#26133" class="Bound">j</a> <a id="26612" href="Data.Fin.Properties.html#26138" class="Bound">l</a><a id="26613" class="Symbol">)</a>      <a id="26620" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="26624" class="Keyword">where</a> <a id="26630" class="Keyword">open</a> <a id="26635" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

<a id="combine-injectiveˡ"></a><a id="26650" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="26669" class="Symbol">:</a> <a id="26671" class="Symbol">∀</a> <a id="26673" class="Symbol">(</a><a id="26674" href="Data.Fin.Properties.html#26674" class="Bound">i</a> <a id="26676" class="Symbol">:</a> <a id="26678" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26682" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="26683" class="Symbol">)</a> <a id="26685" class="Symbol">(</a><a id="26686" href="Data.Fin.Properties.html#26686" class="Bound">j</a> <a id="26688" class="Symbol">:</a> <a id="26690" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26694" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="26695" class="Symbol">)</a> <a id="26697" class="Symbol">(</a><a id="26698" href="Data.Fin.Properties.html#26698" class="Bound">k</a> <a id="26700" class="Symbol">:</a> <a id="26702" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26706" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="26707" class="Symbol">)</a> <a id="26709" class="Symbol">(</a><a id="26710" href="Data.Fin.Properties.html#26710" class="Bound">l</a> <a id="26712" class="Symbol">:</a> <a id="26714" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26718" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="26719" class="Symbol">)</a> <a id="26721" class="Symbol">→</a>
                     <a id="26744" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26752" href="Data.Fin.Properties.html#26674" class="Bound">i</a> <a id="26754" href="Data.Fin.Properties.html#26686" class="Bound">j</a> <a id="26756" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26758" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26766" href="Data.Fin.Properties.html#26698" class="Bound">k</a> <a id="26768" href="Data.Fin.Properties.html#26710" class="Bound">l</a> <a id="26770" class="Symbol">→</a> <a id="26772" href="Data.Fin.Properties.html#26674" class="Bound">i</a> <a id="26774" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26776" href="Data.Fin.Properties.html#26698" class="Bound">k</a>
<a id="26778" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="26797" href="Data.Fin.Properties.html#26797" class="Bound">i</a> <a id="26799" href="Data.Fin.Properties.html#26799" class="Bound">j</a> <a id="26801" href="Data.Fin.Properties.html#26801" class="Bound">k</a> <a id="26803" href="Data.Fin.Properties.html#26803" class="Bound">l</a> <a id="26805" href="Data.Fin.Properties.html#26805" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="26813" class="Keyword">with</a> <a id="26818" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="26824" href="Data.Fin.Properties.html#26797" class="Bound">i</a> <a id="26826" href="Data.Fin.Properties.html#26801" class="Bound">k</a>
<a id="26828" class="Symbol">...</a> <a id="26832" class="Symbol">|</a> <a id="26834" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="26839" href="Data.Fin.Properties.html#26839" class="Bound">i&lt;k</a> <a id="26843" class="Symbol">_</a> <a id="26845" class="Symbol">_</a> <a id="26847" class="Symbol">=</a> <a id="26849" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="26863" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="26871" class="Symbol">(</a><a id="26872" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="26876" class="Symbol">(</a><a id="26877" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26893" class="Bound">j</a> <a id="26895" class="Bound">l</a> <a id="26897" href="Data.Fin.Properties.html#26839" class="Bound">i&lt;k</a><a id="26900" class="Symbol">))</a>
<a id="26903" class="Symbol">...</a> <a id="26907" class="Symbol">|</a> <a id="26909" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="26914" class="Symbol">_</a> <a id="26916" href="Data.Fin.Properties.html#26916" class="Bound">i≡k</a> <a id="26920" class="Symbol">_</a> <a id="26922" class="Symbol">=</a> <a id="26924" href="Data.Fin.Properties.html#26916" class="Bound">i≡k</a>
<a id="26928" class="Symbol">...</a> <a id="26932" class="Symbol">|</a> <a id="26934" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="26939" class="Symbol">_</a> <a id="26941" class="Symbol">_</a> <a id="26943" href="Data.Fin.Properties.html#26943" class="Bound">i&gt;k</a> <a id="26947" class="Symbol">=</a> <a id="26949" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="26963" class="Symbol">(</a><a id="26964" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="26968" class="Bound">cᵢⱼ≡cₖₗ</a><a id="26975" class="Symbol">)</a> <a id="26977" class="Symbol">(</a><a id="26978" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="26982" class="Symbol">(</a><a id="26983" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26999" class="Bound">l</a> <a id="27001" class="Bound">j</a> <a id="27003" href="Data.Fin.Properties.html#26943" class="Bound">i&gt;k</a><a id="27006" class="Symbol">))</a>

<a id="combine-injectiveʳ"></a><a id="27010" href="Data.Fin.Properties.html#27010" class="Function">combine-injectiveʳ</a> <a id="27029" class="Symbol">:</a> <a id="27031" class="Symbol">∀</a> <a id="27033" class="Symbol">(</a><a id="27034" href="Data.Fin.Properties.html#27034" class="Bound">i</a> <a id="27036" class="Symbol">:</a> <a id="27038" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27042" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27043" class="Symbol">)</a> <a id="27045" class="Symbol">(</a><a id="27046" href="Data.Fin.Properties.html#27046" class="Bound">j</a> <a id="27048" class="Symbol">:</a> <a id="27050" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27054" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27055" class="Symbol">)</a> <a id="27057" class="Symbol">(</a><a id="27058" href="Data.Fin.Properties.html#27058" class="Bound">k</a> <a id="27060" class="Symbol">:</a> <a id="27062" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27066" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27067" class="Symbol">)</a> <a id="27069" class="Symbol">(</a><a id="27070" href="Data.Fin.Properties.html#27070" class="Bound">l</a> <a id="27072" class="Symbol">:</a> <a id="27074" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27078" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27079" class="Symbol">)</a> <a id="27081" class="Symbol">→</a>
                     <a id="27104" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27112" href="Data.Fin.Properties.html#27034" class="Bound">i</a> <a id="27114" href="Data.Fin.Properties.html#27046" class="Bound">j</a> <a id="27116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27118" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27126" href="Data.Fin.Properties.html#27058" class="Bound">k</a> <a id="27128" href="Data.Fin.Properties.html#27070" class="Bound">l</a> <a id="27130" class="Symbol">→</a> <a id="27132" href="Data.Fin.Properties.html#27046" class="Bound">j</a> <a id="27134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27136" href="Data.Fin.Properties.html#27070" class="Bound">l</a>
<a id="27138" href="Data.Fin.Properties.html#27010" class="Function">combine-injectiveʳ</a> <a id="27157" class="Symbol">{</a><a id="27158" href="Data.Fin.Properties.html#27158" class="Bound">m</a><a id="27159" class="Symbol">}</a> <a id="27161" class="Symbol">{</a><a id="27162" href="Data.Fin.Properties.html#27162" class="Bound">n</a><a id="27163" class="Symbol">}</a> <a id="27165" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27167" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27169" href="Data.Fin.Properties.html#27169" class="Bound">k</a> <a id="27171" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27173" href="Data.Fin.Properties.html#27173" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="27183" class="Keyword">with</a> <a id="27188" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="27195" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="27214" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27216" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27218" href="Data.Fin.Properties.html#27169" class="Bound">k</a> <a id="27220" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27222" href="Data.Fin.Properties.html#27173" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="27232" class="Symbol">=</a> <a id="27234" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="27248" class="Symbol">(</a><a id="27249" href="Data.Nat.Properties.html#16165" class="Function">ℕ.+-cancelˡ-≡</a> <a id="27263" class="Symbol">(</a><a id="27264" href="Data.Fin.Properties.html#27162" class="Bound">n</a> <a id="27266" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27270" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27274" href="Data.Fin.Properties.html#27165" class="Bound">i</a><a id="27275" class="Symbol">)</a> <a id="27277" class="Symbol">_</a> <a id="27279" class="Symbol">_</a> <a id="27281" class="Symbol">(</a><a id="27282" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27290" href="Data.Fin.Properties.html#27162" class="Bound">n</a> <a id="27292" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27296" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27300" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27302" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="27306" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27310" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27312" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27315" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="27327" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27329" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27331" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27335" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27339" class="Symbol">(</a><a id="27340" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27348" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27350" href="Data.Fin.Properties.html#27167" class="Bound">j</a><a id="27351" class="Symbol">)</a>     <a id="27357" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27360" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27365" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27369" href="Data.Fin.Properties.html#27173" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27377" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27381" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27385" class="Symbol">(</a><a id="27386" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27394" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27396" href="Data.Fin.Properties.html#27171" class="Bound">l</a><a id="27397" class="Symbol">)</a>     <a id="27403" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27406" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="27418" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27420" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27422" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27426" href="Data.Fin.Properties.html#27162" class="Bound">n</a> <a id="27428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27432" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27436" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27438" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="27442" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27446" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27448" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="27449" class="Symbol">))</a>
  <a id="27454" class="Keyword">where</a> <a id="27460" class="Keyword">open</a> <a id="27465" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="combine-injective"></a><a id="27478" href="Data.Fin.Properties.html#27478" class="Function">combine-injective</a> <a id="27496" class="Symbol">:</a> <a id="27498" class="Symbol">∀</a> <a id="27500" class="Symbol">(</a><a id="27501" href="Data.Fin.Properties.html#27501" class="Bound">i</a> <a id="27503" class="Symbol">:</a> <a id="27505" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27509" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27510" class="Symbol">)</a> <a id="27512" class="Symbol">(</a><a id="27513" href="Data.Fin.Properties.html#27513" class="Bound">j</a> <a id="27515" class="Symbol">:</a> <a id="27517" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27521" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27522" class="Symbol">)</a> <a id="27524" class="Symbol">(</a><a id="27525" href="Data.Fin.Properties.html#27525" class="Bound">k</a> <a id="27527" class="Symbol">:</a> <a id="27529" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27533" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27534" class="Symbol">)</a> <a id="27536" class="Symbol">(</a><a id="27537" href="Data.Fin.Properties.html#27537" class="Bound">l</a> <a id="27539" class="Symbol">:</a> <a id="27541" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27545" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27546" class="Symbol">)</a> <a id="27548" class="Symbol">→</a>
                    <a id="27570" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27578" href="Data.Fin.Properties.html#27501" class="Bound">i</a> <a id="27580" href="Data.Fin.Properties.html#27513" class="Bound">j</a> <a id="27582" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27584" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27592" href="Data.Fin.Properties.html#27525" class="Bound">k</a> <a id="27594" href="Data.Fin.Properties.html#27537" class="Bound">l</a> <a id="27596" class="Symbol">→</a> <a id="27598" href="Data.Fin.Properties.html#27501" class="Bound">i</a> <a id="27600" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27602" href="Data.Fin.Properties.html#27525" class="Bound">k</a> <a id="27604" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27606" href="Data.Fin.Properties.html#27513" class="Bound">j</a> <a id="27608" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27610" href="Data.Fin.Properties.html#27537" class="Bound">l</a>
<a id="27612" href="Data.Fin.Properties.html#27478" class="Function">combine-injective</a> <a id="27630" href="Data.Fin.Properties.html#27630" class="Bound">i</a> <a id="27632" href="Data.Fin.Properties.html#27632" class="Bound">j</a> <a id="27634" href="Data.Fin.Properties.html#27634" class="Bound">k</a> <a id="27636" href="Data.Fin.Properties.html#27636" class="Bound">l</a> <a id="27638" href="Data.Fin.Properties.html#27638" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27646" class="Symbol">=</a>
  <a id="27650" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="27669" href="Data.Fin.Properties.html#27630" class="Bound">i</a> <a id="27671" href="Data.Fin.Properties.html#27632" class="Bound">j</a> <a id="27673" href="Data.Fin.Properties.html#27634" class="Bound">k</a> <a id="27675" href="Data.Fin.Properties.html#27636" class="Bound">l</a> <a id="27677" href="Data.Fin.Properties.html#27638" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="27689" href="Data.Fin.Properties.html#27010" class="Function">combine-injectiveʳ</a> <a id="27708" href="Data.Fin.Properties.html#27630" class="Bound">i</a> <a id="27710" href="Data.Fin.Properties.html#27632" class="Bound">j</a> <a id="27712" href="Data.Fin.Properties.html#27634" class="Bound">k</a> <a id="27714" href="Data.Fin.Properties.html#27636" class="Bound">l</a> <a id="27716" href="Data.Fin.Properties.html#27638" class="Bound">cᵢⱼ≡cₖₗ</a>

<a id="combine-surjective"></a><a id="27725" href="Data.Fin.Properties.html#27725" class="Function">combine-surjective</a> <a id="27744" class="Symbol">:</a> <a id="27746" class="Symbol">∀</a> <a id="27748" class="Symbol">(</a><a id="27749" href="Data.Fin.Properties.html#27749" class="Bound">i</a> <a id="27751" class="Symbol">:</a> <a id="27753" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27757" class="Symbol">(</a><a id="27758" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="27760" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27764" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27765" class="Symbol">))</a> <a id="27768" class="Symbol">→</a> <a id="27770" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="27773" class="Symbol">λ</a> <a id="27775" href="Data.Fin.Properties.html#27775" class="Bound">j</a> <a id="27777" href="Data.Fin.Properties.html#27777" class="Bound">k</a> <a id="27779" class="Symbol">→</a> <a id="27781" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27789" href="Data.Fin.Properties.html#27775" class="Bound">j</a> <a id="27791" href="Data.Fin.Properties.html#27777" class="Bound">k</a> <a id="27793" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27795" href="Data.Fin.Properties.html#27749" class="Bound">i</a>
<a id="27797" href="Data.Fin.Properties.html#27725" class="Function">combine-surjective</a> <a id="27816" class="Symbol">{</a><a id="27817" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="27818" class="Symbol">}</a> <a id="27820" class="Symbol">{</a><a id="27821" href="Data.Fin.Properties.html#27821" class="Bound">n</a><a id="27822" class="Symbol">}</a> <a id="27824" href="Data.Fin.Properties.html#27824" class="Bound">i</a> <a id="27826" class="Keyword">with</a> <a id="27831" href="Data.Fin.Properties.html#27831" class="Bound">j</a> <a id="27833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27835" href="Data.Fin.Properties.html#27835" class="Bound">k</a> ← <a id="27839" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="27847" class="Symbol">{</a><a id="27848" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="27849" class="Symbol">}</a> <a id="27851" href="Data.Fin.Properties.html#27821" class="Bound">n</a> <a id="27853" href="Data.Fin.Properties.html#27824" class="Bound">i</a> <a id="27855" class="Keyword">in</a> <a id="27858" class="Argument">eq</a>
  <a id="27863" class="Symbol">=</a> <a id="27865" href="Data.Fin.Properties.html#27831" class="Bound">j</a> <a id="27867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27869" href="Data.Fin.Properties.html#27835" class="Bound">k</a> <a id="27871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27873" class="Symbol">(</a><a id="27874" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27882" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27890" href="Data.Fin.Properties.html#27831" class="Bound">j</a> <a id="27892" href="Data.Fin.Properties.html#27835" class="Bound">k</a>                       <a id="27916" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27919" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="27927" class="Symbol">(</a><a id="27928" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="27934" href="Data.Fin.Base.html#4776" class="Function">combine</a><a id="27941" class="Symbol">)</a> <a id="27943" class="Symbol">(</a><a id="27944" href="Data.Product.Properties.html#1945" class="Function">,-injective</a> <a id="27956" href="Data.Fin.Properties.html#27858" class="Bound">eq</a><a id="27958" class="Symbol">)</a> <a id="27960" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27964" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="27972" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27980" class="Symbol">(</a><a id="27981" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="27989" class="Symbol">{</a><a id="27990" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="27991" class="Symbol">}</a> <a id="27993" href="Data.Fin.Properties.html#27821" class="Bound">n</a> <a id="27995" href="Data.Fin.Properties.html#27824" class="Bound">i</a><a id="27996" class="Symbol">)</a> <a id="27998" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28001" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="28017" class="Symbol">{</a><a id="28018" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="28019" class="Symbol">}</a> <a id="28021" href="Data.Fin.Properties.html#27821" class="Bound">n</a> <a id="28023" href="Data.Fin.Properties.html#27824" class="Bound">i</a> <a id="28025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28029" href="Data.Fin.Properties.html#27824" class="Bound">i</a>                                 <a id="28063" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="28064" class="Symbol">)</a>
  <a id="28068" class="Keyword">where</a> <a id="28074" class="Keyword">open</a> <a id="28079" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="28092" class="Comment">------------------------------------------------------------------------</a>
<a id="28165" class="Comment">-- Bundles</a>

<a id="*↔×"></a><a id="28177" href="Data.Fin.Properties.html#28177" class="Function">*↔×</a> <a id="28181" class="Symbol">:</a> <a id="28183" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="28187" class="Symbol">(</a><a id="28188" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="28190" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="28194" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="28195" class="Symbol">)</a> <a id="28197" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="28199" class="Symbol">(</a><a id="28200" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="28204" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="28206" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="28208" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="28212" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="28213" class="Symbol">)</a>
<a id="28215" href="Data.Fin.Properties.html#28177" class="Function">*↔×</a> <a id="28219" class="Symbol">{</a><a id="28220" href="Data.Fin.Properties.html#28220" class="Bound">m</a><a id="28221" class="Symbol">}</a> <a id="28223" class="Symbol">{</a><a id="28224" href="Data.Fin.Properties.html#28224" class="Bound">n</a><a id="28225" class="Symbol">}</a> <a id="28227" class="Symbol">=</a> <a id="28229" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="28235" class="Symbol">(</a><a id="28236" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="28244" class="Symbol">{</a><a id="28245" href="Data.Fin.Properties.html#28220" class="Bound">m</a><a id="28246" class="Symbol">}</a> <a id="28248" href="Data.Fin.Properties.html#28224" class="Bound">n</a><a id="28249" class="Symbol">)</a> <a id="28251" class="Symbol">(</a><a id="28252" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="28260" href="Data.Fin.Base.html#4776" class="Function">combine</a><a id="28267" class="Symbol">)</a>
  <a id="28271" class="Symbol">(</a><a id="28272" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="28280" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a><a id="28295" class="Symbol">)</a>
  <a id="28299" class="Symbol">(</a><a id="28300" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="28316" class="Symbol">{</a><a id="28317" href="Data.Fin.Properties.html#28220" class="Bound">m</a><a id="28318" class="Symbol">}</a> <a id="28320" href="Data.Fin.Properties.html#28224" class="Bound">n</a><a id="28321" class="Symbol">)</a>

<a id="28324" class="Comment">------------------------------------------------------------------------</a>
<a id="28397" class="Comment">-- fin→fun</a>
<a id="28408" class="Comment">------------------------------------------------------------------------</a>

<a id="funToFin-finToFin"></a><a id="28482" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28500" class="Symbol">:</a> <a id="28502" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="28511" class="Symbol">{</a><a id="28512" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="28513" class="Symbol">}</a> <a id="28515" class="Symbol">{</a><a id="28516" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="28517" class="Symbol">}</a> <a id="28519" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28521" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28530" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28532" href="Function.Base.html#704" class="Function">id</a>
<a id="28535" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28553" class="Symbol">{</a><a id="28554" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="28558" class="Symbol">}</a>  <a id="28561" class="Symbol">{</a><a id="28562" href="Data.Fin.Properties.html#28562" class="Bound">n</a><a id="28563" class="Symbol">}</a> <a id="28565" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="28570" class="Symbol">=</a> <a id="28572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28577" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28595" class="Symbol">{</a><a id="28596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28600" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28601" class="Symbol">}</a> <a id="28603" class="Symbol">{</a><a id="28604" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28605" class="Symbol">}</a> <a id="28607" href="Data.Fin.Properties.html#28607" class="Bound">k</a>    <a id="28612" class="Symbol">=</a>
  <a id="28616" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="28626" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28634" class="Symbol">(</a><a id="28635" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28644" class="Symbol">{</a><a id="28645" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28646" class="Symbol">}</a> <a id="28648" class="Symbol">{</a><a id="28649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28653" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28654" class="Symbol">}</a> <a id="28656" href="Data.Fin.Properties.html#28607" class="Bound">k</a> <a id="28658" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="28662" class="Symbol">)</a> <a id="28664" class="Symbol">(</a><a id="28665" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="28674" class="Symbol">(</a><a id="28675" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28684" class="Symbol">{</a><a id="28685" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28686" class="Symbol">}</a> <a id="28688" class="Symbol">{</a><a id="28689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28693" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28694" class="Symbol">}</a> <a id="28696" href="Data.Fin.Properties.html#28607" class="Bound">k</a> <a id="28698" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28700" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="28703" class="Symbol">))</a>
  <a id="28708" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="28716" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28724" class="Symbol">(</a><a id="28725" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="28734" class="Symbol">{</a><a id="28735" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28736" class="Symbol">}</a> <a id="28738" class="Symbol">(</a><a id="28739" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28741" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28743" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28744" class="Symbol">)</a> <a id="28746" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28747" class="Symbol">)</a>
      <a id="28755" class="Symbol">(</a><a id="28756" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="28765" class="Symbol">(</a><a id="28766" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28775" class="Symbol">{</a><a id="28776" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28777" class="Symbol">}</a> <a id="28779" class="Symbol">{</a><a id="28780" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28781" class="Symbol">}</a> <a id="28783" class="Symbol">(</a><a id="28784" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="28794" class="Symbol">{</a><a id="28795" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28796" class="Symbol">}</a> <a id="28798" class="Symbol">(</a><a id="28799" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28801" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28803" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28804" class="Symbol">)</a> <a id="28806" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28807" class="Symbol">)))</a>
  <a id="28813" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28816" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28821" class="Symbol">(</a><a id="28822" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28830" class="Symbol">(</a><a id="28831" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="28840" class="Symbol">{</a><a id="28841" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28842" class="Symbol">}</a> <a id="28844" class="Symbol">(</a><a id="28845" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28847" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28849" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28850" class="Symbol">)</a> <a id="28852" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28853" class="Symbol">))</a>
       <a id="28863" class="Symbol">(</a><a id="28864" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28882" class="Symbol">{</a><a id="28883" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28884" class="Symbol">}</a> <a id="28886" class="Symbol">(</a><a id="28887" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="28897" class="Symbol">{</a><a id="28898" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28899" class="Symbol">}</a> <a id="28901" class="Symbol">(</a><a id="28902" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28904" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28906" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28907" class="Symbol">)</a> <a id="28909" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28910" class="Symbol">))</a> <a id="28913" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="28919" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28927" class="Symbol">(</a><a id="28928" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="28937" class="Symbol">{</a><a id="28938" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28939" class="Symbol">}</a> <a id="28941" class="Symbol">(</a><a id="28942" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28944" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28946" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28947" class="Symbol">)</a> <a id="28949" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28950" class="Symbol">)</a> <a id="28952" class="Symbol">(</a><a id="28953" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="28963" class="Symbol">{</a><a id="28964" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28965" class="Symbol">}</a> <a id="28967" class="Symbol">(</a><a id="28968" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28970" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28972" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28973" class="Symbol">)</a> <a id="28975" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28976" class="Symbol">)</a>
  <a id="28980" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="28988" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="28996" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="29004" class="Symbol">(</a><a id="29005" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="29013" class="Symbol">{</a><a id="29014" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="29015" class="Symbol">}</a> <a id="29017" class="Symbol">(</a><a id="29018" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="29020" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29022" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="29023" class="Symbol">)</a> <a id="29025" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="29026" class="Symbol">)</a>
  <a id="29030" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29033" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="29049" class="Symbol">{</a><a id="29050" class="Argument">n</a> <a id="29052" class="Symbol">=</a> <a id="29054" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="29055" class="Symbol">}</a> <a id="29057" class="Symbol">(</a><a id="29058" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="29060" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29062" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="29063" class="Symbol">)</a> <a id="29065" href="Data.Fin.Properties.html#28607" class="Bound">k</a> <a id="29067" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29073" href="Data.Fin.Properties.html#28607" class="Bound">k</a>
  <a id="29077" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29079" class="Keyword">where</a> <a id="29085" class="Keyword">open</a> <a id="29090" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="finToFun-funToFin"></a><a id="29103" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29121" class="Symbol">:</a> <a id="29123" class="Symbol">(</a><a id="29124" href="Data.Fin.Properties.html#29124" class="Bound">f</a> <a id="29126" class="Symbol">:</a> <a id="29128" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29132" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="29134" class="Symbol">→</a> <a id="29136" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29140" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="29141" class="Symbol">)</a> <a id="29143" class="Symbol">→</a> <a id="29145" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29154" class="Symbol">(</a><a id="29155" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29164" href="Data.Fin.Properties.html#29124" class="Bound">f</a><a id="29165" class="Symbol">)</a> <a id="29167" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="29169" href="Data.Fin.Properties.html#29124" class="Bound">f</a>
<a id="29171" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29189" class="Symbol">{</a><a id="29190" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29194" href="Data.Fin.Properties.html#29194" class="Bound">m</a><a id="29195" class="Symbol">}</a> <a id="29197" class="Symbol">{</a><a id="29198" href="Data.Fin.Properties.html#29198" class="Bound">n</a><a id="29199" class="Symbol">}</a> <a id="29201" href="Data.Fin.Properties.html#29201" class="Bound">f</a>  <a id="29204" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="29211" class="Symbol">=</a>
  <a id="29215" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="29225" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="29234" class="Symbol">(</a><a id="29235" href="Data.Fin.Properties.html#29198" class="Bound">n</a> <a id="29237" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29239" href="Data.Fin.Properties.html#29194" class="Bound">m</a><a id="29240" class="Symbol">)</a> <a id="29242" class="Symbol">(</a><a id="29243" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="29251" class="Symbol">(</a><a id="29252" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29254" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="29258" class="Symbol">)</a> <a id="29260" class="Symbol">(</a><a id="29261" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29270" class="Symbol">(</a><a id="29271" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29273" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29275" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29278" class="Symbol">)))</a>
  <a id="29284" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29287" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29292" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29298" class="Symbol">(</a><a id="29299" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="29315" class="Symbol">_</a> <a id="29317" class="Symbol">_)</a> <a id="29320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29326" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29332" class="Symbol">(</a><a id="29333" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29335" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="29340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29342" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29351" class="Symbol">(</a><a id="29352" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29354" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29356" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29359" class="Symbol">))</a>
  <a id="29364" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29372" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29374" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
  <a id="29381" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29383" class="Keyword">where</a> <a id="29389" class="Keyword">open</a> <a id="29394" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="29406" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29424" class="Symbol">{</a><a id="29425" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29429" href="Data.Fin.Properties.html#29429" class="Bound">m</a><a id="29430" class="Symbol">}</a> <a id="29432" class="Symbol">{</a><a id="29433" href="Data.Fin.Properties.html#29433" class="Bound">n</a><a id="29434" class="Symbol">}</a> <a id="29436" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29438" class="Symbol">(</a><a id="29439" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="29443" href="Data.Fin.Properties.html#29443" class="Bound">i</a><a id="29444" class="Symbol">)</a> <a id="29446" class="Symbol">=</a>
  <a id="29450" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="29460" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29469" class="Symbol">(</a><a id="29470" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="29480" class="Symbol">{</a><a id="29481" href="Data.Fin.Properties.html#29433" class="Bound">n</a><a id="29482" class="Symbol">}</a> <a id="29484" class="Symbol">(</a><a id="29485" href="Data.Fin.Properties.html#29433" class="Bound">n</a> <a id="29487" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29489" href="Data.Fin.Properties.html#29429" class="Bound">m</a><a id="29490" class="Symbol">)</a> <a id="29492" class="Symbol">(</a><a id="29493" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="29501" class="Symbol">(</a><a id="29502" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29504" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="29508" class="Symbol">)</a> <a id="29510" class="Symbol">(</a><a id="29511" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29520" class="Symbol">(</a><a id="29521" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29523" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29525" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29528" class="Symbol">))))</a> <a id="29533" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29537" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29540" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29545" class="Symbol">(λ</a> <a id="29548" href="Data.Fin.Properties.html#29548" class="Bound">rq</a> <a id="29551" class="Symbol">→</a> <a id="29553" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29562" class="Symbol">(</a><a id="29563" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="29569" href="Data.Fin.Properties.html#29548" class="Bound">rq</a><a id="29571" class="Symbol">)</a> <a id="29573" href="Data.Fin.Properties.html#29443" class="Bound">i</a><a id="29574" class="Symbol">)</a> <a id="29576" class="Symbol">(</a><a id="29577" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="29593" class="Symbol">{</a><a id="29594" href="Data.Fin.Properties.html#29433" class="Bound">n</a><a id="29595" class="Symbol">}</a> <a id="29597" class="Symbol">_</a> <a id="29599" class="Symbol">_)</a> <a id="29602" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29608" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29617" class="Symbol">(</a><a id="29618" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="29624" class="Symbol">(</a><a id="29625" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29627" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="29632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29634" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29643" class="Symbol">(</a><a id="29644" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29646" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29648" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29651" class="Symbol">)))</a> <a id="29655" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29659" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29667" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29676" class="Symbol">(</a><a id="29677" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29686" class="Symbol">(</a><a id="29687" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29689" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29691" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29694" class="Symbol">))</a> <a id="29697" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29701" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29704" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29722" class="Symbol">(</a><a id="29723" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29725" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29727" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29730" class="Symbol">)</a> <a id="29732" href="Data.Fin.Properties.html#29443" class="Bound">i</a> <a id="29734" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29740" class="Symbol">(</a><a id="29741" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29743" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29745" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29748" class="Symbol">)</a> <a id="29750" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29754" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29762" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29764" class="Symbol">(</a><a id="29765" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="29769" href="Data.Fin.Properties.html#29443" class="Bound">i</a><a id="29770" class="Symbol">)</a>
  <a id="29774" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29776" class="Keyword">where</a> <a id="29782" class="Keyword">open</a> <a id="29787" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="29800" class="Comment">------------------------------------------------------------------------</a>
<a id="29873" class="Comment">-- Bundles</a>

<a id="^↔→"></a><a id="29885" href="Data.Fin.Properties.html#29885" class="Function">^↔→</a> <a id="29889" class="Symbol">:</a> <a id="29891" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="29906" class="Symbol">_</a> <a id="29908" class="Symbol">_</a> <a id="29910" class="Symbol">→</a> <a id="29912" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29916" class="Symbol">(</a><a id="29917" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="29919" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29921" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="29922" class="Symbol">)</a> <a id="29924" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="29926" class="Symbol">(</a><a id="29927" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29931" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="29933" class="Symbol">→</a> <a id="29935" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29939" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="29940" class="Symbol">)</a>
<a id="29942" href="Data.Fin.Properties.html#29885" class="Function">^↔→</a> <a id="29946" class="Symbol">{</a><a id="29947" href="Data.Fin.Properties.html#29947" class="Bound">m</a><a id="29948" class="Symbol">}</a> <a id="29950" class="Symbol">{</a><a id="29951" href="Data.Fin.Properties.html#29951" class="Bound">n</a><a id="29952" class="Symbol">}</a> <a id="29954" href="Data.Fin.Properties.html#29954" class="Bound">ext</a> <a id="29958" class="Symbol">=</a> <a id="29960" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="29966" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29975" href="Data.Fin.Base.html#5163" class="Function">funToFin</a>
  <a id="29986" class="Symbol">(</a><a id="29987" href="Data.Fin.Properties.html#29954" class="Bound">ext</a> <a id="29991" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29993" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a><a id="30010" class="Symbol">)</a>
  <a id="30014" class="Symbol">(</a><a id="30015" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="30033" class="Symbol">{</a><a id="30034" href="Data.Fin.Properties.html#29951" class="Bound">n</a><a id="30035" class="Symbol">}</a> <a id="30037" class="Symbol">{</a><a id="30038" href="Data.Fin.Properties.html#29947" class="Bound">m</a><a id="30039" class="Symbol">})</a>

<a id="30043" class="Comment">------------------------------------------------------------------------</a>
<a id="30116" class="Comment">-- lift</a>
<a id="30124" class="Comment">------------------------------------------------------------------------</a>

<a id="lift-injective"></a><a id="30198" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30213" class="Symbol">:</a> <a id="30215" class="Symbol">∀</a> <a id="30217" class="Symbol">(</a><a id="30218" href="Data.Fin.Properties.html#30218" class="Bound">f</a> <a id="30220" class="Symbol">:</a> <a id="30222" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="30226" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="30228" class="Symbol">→</a> <a id="30230" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="30234" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="30235" class="Symbol">)</a> <a id="30237" class="Symbol">→</a> <a id="30239" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="30249" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30253" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30257" href="Data.Fin.Properties.html#30218" class="Bound">f</a> <a id="30259" class="Symbol">→</a>
                 <a id="30278" class="Symbol">∀</a> <a id="30280" href="Data.Fin.Properties.html#30280" class="Bound">k</a> <a id="30282" class="Symbol">→</a> <a id="30284" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="30294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30302" class="Symbol">(</a><a id="30303" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="30308" href="Data.Fin.Properties.html#30280" class="Bound">k</a> <a id="30310" href="Data.Fin.Properties.html#30218" class="Bound">f</a><a id="30311" class="Symbol">)</a>
<a id="30313" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30328" href="Data.Fin.Properties.html#30328" class="Bound">f</a> <a id="30330" href="Data.Fin.Properties.html#30330" class="Bound">inj</a> <a id="30334" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30342" class="Symbol">{_}</a>     <a id="30350" class="Symbol">{_}</a>     <a id="30358" href="Data.Fin.Properties.html#30358" class="Bound">eq</a> <a id="30361" class="Symbol">=</a> <a id="30363" href="Data.Fin.Properties.html#30330" class="Bound">inj</a> <a id="30367" href="Data.Fin.Properties.html#30358" class="Bound">eq</a>
<a id="30370" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30385" href="Data.Fin.Properties.html#30385" class="Bound">f</a> <a id="30387" href="Data.Fin.Properties.html#30387" class="Bound">inj</a> <a id="30391" class="Symbol">(</a><a id="30392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30396" href="Data.Fin.Properties.html#30396" class="Bound">k</a><a id="30397" class="Symbol">)</a> <a id="30399" class="Symbol">{</a><a id="30400" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="30404" class="Symbol">}</a>  <a id="30407" class="Symbol">{</a><a id="30408" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="30412" class="Symbol">}</a>  <a id="30415" href="Data.Fin.Properties.html#30415" class="Bound">eq</a> <a id="30418" class="Symbol">=</a> <a id="30420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30425" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30440" href="Data.Fin.Properties.html#30440" class="Bound">f</a> <a id="30442" href="Data.Fin.Properties.html#30442" class="Bound">inj</a> <a id="30446" class="Symbol">(</a><a id="30447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30451" href="Data.Fin.Properties.html#30451" class="Bound">k</a><a id="30452" class="Symbol">)</a> <a id="30454" class="Symbol">{</a><a id="30455" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30459" class="Symbol">_}</a> <a id="30462" class="Symbol">{</a><a id="30463" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30467" class="Symbol">_}</a> <a id="30470" href="Data.Fin.Properties.html#30470" class="Bound">eq</a> <a id="30473" class="Symbol">=</a>
  <a id="30477" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30482" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30486" class="Symbol">(</a><a id="30487" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30502" href="Data.Fin.Properties.html#30440" class="Bound">f</a> <a id="30504" href="Data.Fin.Properties.html#30442" class="Bound">inj</a> <a id="30508" href="Data.Fin.Properties.html#30451" class="Bound">k</a> <a id="30510" class="Symbol">(</a><a id="30511" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="30525" href="Data.Fin.Properties.html#30470" class="Bound">eq</a><a id="30527" class="Symbol">))</a>

<a id="30531" class="Comment">------------------------------------------------------------------------</a>
<a id="30604" class="Comment">-- pred</a>
<a id="30612" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;⇒≤pred"></a><a id="30686" href="Data.Fin.Properties.html#30686" class="Function">&lt;⇒≤pred</a> <a id="30694" class="Symbol">:</a> <a id="30696" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="30698" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="30700" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="30702" class="Symbol">→</a> <a id="30704" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="30706" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="30708" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="30713" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="30715" href="Data.Fin.Properties.html#30686" class="Function">&lt;⇒≤pred</a> <a id="30723" class="Symbol">{</a><a id="30724" class="Argument">i</a> <a id="30726" class="Symbol">=</a> <a id="30728" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="30732" class="Symbol">}</a>  <a id="30735" class="Symbol">{</a><a id="30736" class="Argument">j</a> <a id="30738" class="Symbol">=</a> <a id="30740" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30744" href="Data.Fin.Properties.html#30744" class="Bound">j</a><a id="30745" class="Symbol">}</a> <a id="30747" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>       <a id="30757" class="Symbol">=</a> <a id="30759" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="30763" href="Data.Fin.Properties.html#30686" class="Function">&lt;⇒≤pred</a> <a id="30771" class="Symbol">{</a><a id="30772" class="Argument">i</a> <a id="30774" class="Symbol">=</a> <a id="30776" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30780" href="Data.Fin.Properties.html#30780" class="Bound">i</a><a id="30781" class="Symbol">}</a> <a id="30783" class="Symbol">{</a><a id="30784" class="Argument">j</a> <a id="30786" class="Symbol">=</a> <a id="30788" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30792" href="Data.Fin.Properties.html#30792" class="Bound">j</a><a id="30793" class="Symbol">}</a> <a id="30795" class="Symbol">(</a><a id="30796" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="30800" href="Data.Fin.Properties.html#30800" class="Bound">i&lt;j</a><a id="30803" class="Symbol">)</a> <a id="30805" class="Keyword">rewrite</a> <a id="30813" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="30825" href="Data.Fin.Properties.html#30792" class="Bound">j</a> <a id="30827" class="Symbol">=</a> <a id="30829" href="Data.Fin.Properties.html#30800" class="Bound">i&lt;j</a>

<a id="30834" class="Comment">------------------------------------------------------------------------</a>
<a id="30907" class="Comment">-- _ℕ-_</a>
<a id="30915" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ‿ℕ-"></a><a id="30989" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="30996" class="Symbol">:</a> <a id="30998" class="Symbol">∀</a> <a id="31000" href="Data.Fin.Properties.html#31000" class="Bound">n</a> <a id="31002" href="Data.Fin.Properties.html#31002" class="Bound">i</a> <a id="31004" class="Symbol">→</a> <a id="31006" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="31010" class="Symbol">(</a><a id="31011" href="Data.Fin.Properties.html#31000" class="Bound">n</a> <a id="31013" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="31016" href="Data.Fin.Properties.html#31002" class="Bound">i</a><a id="31017" class="Symbol">)</a> <a id="31019" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31021" href="Data.Fin.Properties.html#31000" class="Bound">n</a> <a id="31023" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="31025" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="31029" href="Data.Fin.Properties.html#31002" class="Bound">i</a>
<a id="31031" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="31038" href="Data.Fin.Properties.html#31038" class="Bound">n</a>       <a id="31046" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="31055" class="Symbol">=</a> <a id="31057" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="31067" href="Data.Fin.Properties.html#31038" class="Bound">n</a>
<a id="31069" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="31076" class="Symbol">(</a><a id="31077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31081" href="Data.Fin.Properties.html#31081" class="Bound">n</a><a id="31082" class="Symbol">)</a> <a id="31084" class="Symbol">(</a><a id="31085" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31089" href="Data.Fin.Properties.html#31089" class="Bound">i</a><a id="31090" class="Symbol">)</a>  <a id="31093" class="Symbol">=</a> <a id="31095" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="31102" href="Data.Fin.Properties.html#31081" class="Bound">n</a> <a id="31104" href="Data.Fin.Properties.html#31089" class="Bound">i</a>

<a id="31107" class="Comment">------------------------------------------------------------------------</a>
<a id="31180" class="Comment">-- _ℕ-ℕ_</a>
<a id="31189" class="Comment">------------------------------------------------------------------------</a>

<a id="ℕ-ℕ≡toℕ‿ℕ-"></a><a id="31263" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31274" class="Symbol">:</a> <a id="31276" class="Symbol">∀</a> <a id="31278" href="Data.Fin.Properties.html#31278" class="Bound">n</a> <a id="31280" href="Data.Fin.Properties.html#31280" class="Bound">i</a> <a id="31282" class="Symbol">→</a> <a id="31284" href="Data.Fin.Properties.html#31278" class="Bound">n</a> <a id="31286" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="31290" href="Data.Fin.Properties.html#31280" class="Bound">i</a> <a id="31292" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31294" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="31298" class="Symbol">(</a><a id="31299" href="Data.Fin.Properties.html#31278" class="Bound">n</a> <a id="31301" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="31304" href="Data.Fin.Properties.html#31280" class="Bound">i</a><a id="31305" class="Symbol">)</a>
<a id="31307" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31318" href="Data.Fin.Properties.html#31318" class="Bound">n</a>       <a id="31326" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31334" class="Symbol">=</a> <a id="31336" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31340" class="Symbol">(</a><a id="31341" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="31351" href="Data.Fin.Properties.html#31318" class="Bound">n</a><a id="31352" class="Symbol">)</a>
<a id="31354" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31365" class="Symbol">(</a><a id="31366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31370" href="Data.Fin.Properties.html#31370" class="Bound">n</a><a id="31371" class="Symbol">)</a> <a id="31373" class="Symbol">(</a><a id="31374" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31378" href="Data.Fin.Properties.html#31378" class="Bound">i</a><a id="31379" class="Symbol">)</a> <a id="31381" class="Symbol">=</a> <a id="31383" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31394" href="Data.Fin.Properties.html#31370" class="Bound">n</a> <a id="31396" href="Data.Fin.Properties.html#31378" class="Bound">i</a>

<a id="nℕ-ℕi≤n"></a><a id="31399" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31407" class="Symbol">:</a> <a id="31409" class="Symbol">∀</a> <a id="31411" href="Data.Fin.Properties.html#31411" class="Bound">n</a> <a id="31413" href="Data.Fin.Properties.html#31413" class="Bound">i</a> <a id="31415" class="Symbol">→</a> <a id="31417" href="Data.Fin.Properties.html#31411" class="Bound">n</a> <a id="31419" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="31423" href="Data.Fin.Properties.html#31413" class="Bound">i</a> <a id="31425" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="31429" href="Data.Fin.Properties.html#31411" class="Bound">n</a>
<a id="31431" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31439" href="Data.Fin.Properties.html#31439" class="Bound">n</a>       <a id="31447" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="31456" class="Symbol">=</a> <a id="31458" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>
<a id="31467" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31475" class="Symbol">(</a><a id="31476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31480" href="Data.Fin.Properties.html#31480" class="Bound">n</a><a id="31481" class="Symbol">)</a> <a id="31483" class="Symbol">(</a><a id="31484" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31488" href="Data.Fin.Properties.html#31488" class="Bound">i</a><a id="31489" class="Symbol">)</a>  <a id="31492" class="Symbol">=</a> <a id="31494" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="31502" href="Data.Fin.Properties.html#31480" class="Bound">n</a> <a id="31504" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="31508" href="Data.Fin.Properties.html#31488" class="Bound">i</a>  <a id="31511" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31514" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31522" href="Data.Fin.Properties.html#31480" class="Bound">n</a> <a id="31524" href="Data.Fin.Properties.html#31488" class="Bound">i</a> <a id="31526" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="31530" href="Data.Fin.Properties.html#31480" class="Bound">n</a>        <a id="31539" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31542" href="Data.Nat.Properties.html#9054" class="Function">ℕ.n≤1+n</a> <a id="31550" href="Data.Fin.Properties.html#31480" class="Bound">n</a> <a id="31552" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="31556" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31560" href="Data.Fin.Properties.html#31480" class="Bound">n</a>    <a id="31565" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="31569" class="Keyword">where</a> <a id="31575" class="Keyword">open</a> <a id="31580" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

<a id="31595" class="Comment">------------------------------------------------------------------------</a>
<a id="31668" class="Comment">-- punchIn</a>
<a id="31679" class="Comment">------------------------------------------------------------------------</a>

<a id="punchIn-injective"></a><a id="31753" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31771" class="Symbol">:</a> <a id="31773" class="Symbol">∀</a> <a id="31775" href="Data.Fin.Properties.html#31775" class="Bound">i</a> <a id="31777" class="Symbol">(</a><a id="31778" href="Data.Fin.Properties.html#31778" class="Bound">j</a> <a id="31780" href="Data.Fin.Properties.html#31780" class="Bound">k</a> <a id="31782" class="Symbol">:</a> <a id="31784" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="31788" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="31789" class="Symbol">)</a> <a id="31791" class="Symbol">→</a>
                    <a id="31813" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="31821" href="Data.Fin.Properties.html#31775" class="Bound">i</a> <a id="31823" href="Data.Fin.Properties.html#31778" class="Bound">j</a> <a id="31825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31827" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="31835" href="Data.Fin.Properties.html#31775" class="Bound">i</a> <a id="31837" href="Data.Fin.Properties.html#31780" class="Bound">k</a> <a id="31839" class="Symbol">→</a> <a id="31841" href="Data.Fin.Properties.html#31778" class="Bound">j</a> <a id="31843" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31845" href="Data.Fin.Properties.html#31780" class="Bound">k</a>
<a id="31847" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31865" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31873" class="Symbol">_</a>       <a id="31881" class="Symbol">_</a>       <a id="31889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>      <a id="31899" class="Symbol">=</a> <a id="31901" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31906" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31924" class="Symbol">(</a><a id="31925" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31929" href="Data.Fin.Properties.html#31929" class="Bound">i</a><a id="31930" class="Symbol">)</a> <a id="31932" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31940" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31948" class="Symbol">_</a>         <a id="31958" class="Symbol">=</a> <a id="31960" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31965" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31983" class="Symbol">(</a><a id="31984" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31988" href="Data.Fin.Properties.html#31988" class="Bound">i</a><a id="31989" class="Symbol">)</a> <a id="31991" class="Symbol">(</a><a id="31992" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31996" href="Data.Fin.Properties.html#31996" class="Bound">j</a><a id="31997" class="Symbol">)</a> <a id="31999" class="Symbol">(</a><a id="32000" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32004" href="Data.Fin.Properties.html#32004" class="Bound">k</a><a id="32005" class="Symbol">)</a> <a id="32007" href="Data.Fin.Properties.html#32007" class="Bound">↑j+1≡↑k+1</a> <a id="32017" class="Symbol">=</a>
  <a id="32021" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32026" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32030" class="Symbol">(</a><a id="32031" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="32049" href="Data.Fin.Properties.html#31988" class="Bound">i</a> <a id="32051" href="Data.Fin.Properties.html#31996" class="Bound">j</a> <a id="32053" href="Data.Fin.Properties.html#32004" class="Bound">k</a> <a id="32055" class="Symbol">(</a><a id="32056" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="32070" href="Data.Fin.Properties.html#32007" class="Bound">↑j+1≡↑k+1</a><a id="32079" class="Symbol">))</a>

<a id="punchInᵢ≢i"></a><a id="32083" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="32094" class="Symbol">:</a> <a id="32096" class="Symbol">∀</a> <a id="32098" href="Data.Fin.Properties.html#32098" class="Bound">i</a> <a id="32100" class="Symbol">(</a><a id="32101" href="Data.Fin.Properties.html#32101" class="Bound">j</a> <a id="32103" class="Symbol">:</a> <a id="32105" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="32109" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="32110" class="Symbol">)</a> <a id="32112" class="Symbol">→</a> <a id="32114" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32122" href="Data.Fin.Properties.html#32098" class="Bound">i</a> <a id="32124" href="Data.Fin.Properties.html#32101" class="Bound">j</a> <a id="32126" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="32128" href="Data.Fin.Properties.html#32098" class="Bound">i</a>
<a id="32130" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="32141" class="Symbol">(</a><a id="32142" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32146" href="Data.Fin.Properties.html#32146" class="Bound">i</a><a id="32147" class="Symbol">)</a> <a id="32149" class="Symbol">(</a><a id="32150" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32154" href="Data.Fin.Properties.html#32154" class="Bound">j</a><a id="32155" class="Symbol">)</a> <a id="32157" class="Symbol">=</a> <a id="32159" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="32170" href="Data.Fin.Properties.html#32146" class="Bound">i</a> <a id="32172" href="Data.Fin.Properties.html#32154" class="Bound">j</a> <a id="32174" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32176" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a>

<a id="punchIn-mono-≤"></a><a id="32191" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32206" class="Symbol">:</a> <a id="32208" class="Symbol">∀</a> <a id="32210" href="Data.Fin.Properties.html#32210" class="Bound">i</a> <a id="32212" class="Symbol">(</a><a id="32213" href="Data.Fin.Properties.html#32213" class="Bound">j</a> <a id="32215" href="Data.Fin.Properties.html#32215" class="Bound">k</a> <a id="32217" class="Symbol">:</a> <a id="32219" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="32223" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="32224" class="Symbol">)</a> <a id="32226" class="Symbol">→</a> <a id="32228" href="Data.Fin.Properties.html#32213" class="Bound">j</a> <a id="32230" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32232" href="Data.Fin.Properties.html#32215" class="Bound">k</a> <a id="32234" class="Symbol">→</a> <a id="32236" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32244" href="Data.Fin.Properties.html#32210" class="Bound">i</a> <a id="32246" href="Data.Fin.Properties.html#32213" class="Bound">j</a> <a id="32248" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32250" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32258" href="Data.Fin.Properties.html#32210" class="Bound">i</a> <a id="32260" href="Data.Fin.Properties.html#32215" class="Bound">k</a>
<a id="32262" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32277" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32285" class="Symbol">_</a>        <a id="32294" class="Symbol">_</a>      <a id="32301" href="Data.Fin.Properties.html#32301" class="Bound">j≤k</a>       <a id="32311" class="Symbol">=</a> <a id="32313" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32317" href="Data.Fin.Properties.html#32301" class="Bound">j≤k</a>
<a id="32321" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32336" class="Symbol">(</a><a id="32337" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32341" class="Symbol">_)</a> <a id="32344" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32352" class="Symbol">_</a>       <a id="32360" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="32370" class="Symbol">=</a> <a id="32372" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="32376" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32391" class="Symbol">(</a><a id="32392" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32396" href="Data.Fin.Properties.html#32396" class="Bound">i</a><a id="32397" class="Symbol">)</a> <a id="32399" class="Symbol">(</a><a id="32400" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32404" href="Data.Fin.Properties.html#32404" class="Bound">j</a><a id="32405" class="Symbol">)</a> <a id="32407" class="Symbol">(</a><a id="32408" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32412" href="Data.Fin.Properties.html#32412" class="Bound">k</a><a id="32413" class="Symbol">)</a> <a id="32415" class="Symbol">(</a><a id="32416" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32420" href="Data.Fin.Properties.html#32420" class="Bound">j≤k</a><a id="32423" class="Symbol">)</a> <a id="32425" class="Symbol">=</a> <a id="32427" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32431" class="Symbol">(</a><a id="32432" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32447" href="Data.Fin.Properties.html#32396" class="Bound">i</a> <a id="32449" href="Data.Fin.Properties.html#32404" class="Bound">j</a> <a id="32451" href="Data.Fin.Properties.html#32412" class="Bound">k</a> <a id="32453" href="Data.Fin.Properties.html#32420" class="Bound">j≤k</a><a id="32456" class="Symbol">)</a>

<a id="punchIn-cancel-≤"></a><a id="32459" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32476" class="Symbol">:</a> <a id="32478" class="Symbol">∀</a> <a id="32480" href="Data.Fin.Properties.html#32480" class="Bound">i</a> <a id="32482" class="Symbol">(</a><a id="32483" href="Data.Fin.Properties.html#32483" class="Bound">j</a> <a id="32485" href="Data.Fin.Properties.html#32485" class="Bound">k</a> <a id="32487" class="Symbol">:</a> <a id="32489" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="32493" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="32494" class="Symbol">)</a> <a id="32496" class="Symbol">→</a> <a id="32498" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32506" href="Data.Fin.Properties.html#32480" class="Bound">i</a> <a id="32508" href="Data.Fin.Properties.html#32483" class="Bound">j</a> <a id="32510" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32512" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32520" href="Data.Fin.Properties.html#32480" class="Bound">i</a> <a id="32522" href="Data.Fin.Properties.html#32485" class="Bound">k</a> <a id="32524" class="Symbol">→</a> <a id="32526" href="Data.Fin.Properties.html#32483" class="Bound">j</a> <a id="32528" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32530" href="Data.Fin.Properties.html#32485" class="Bound">k</a>
<a id="32532" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32549" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32557" class="Symbol">_</a>       <a id="32565" class="Symbol">_</a>       <a id="32573" class="Symbol">(</a><a id="32574" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32578" href="Data.Fin.Properties.html#32578" class="Bound">j≤k</a><a id="32581" class="Symbol">)</a>   <a id="32585" class="Symbol">=</a> <a id="32587" href="Data.Fin.Properties.html#32578" class="Bound">j≤k</a>
<a id="32591" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32608" class="Symbol">(</a><a id="32609" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32613" class="Symbol">_)</a> <a id="32616" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32624" class="Symbol">_</a>       <a id="32632" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>         <a id="32644" class="Symbol">=</a> <a id="32646" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="32650" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32667" class="Symbol">(</a><a id="32668" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32672" href="Data.Fin.Properties.html#32672" class="Bound">i</a><a id="32673" class="Symbol">)</a> <a id="32675" class="Symbol">(</a><a id="32676" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32680" href="Data.Fin.Properties.html#32680" class="Bound">j</a><a id="32681" class="Symbol">)</a> <a id="32683" class="Symbol">(</a><a id="32684" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32688" href="Data.Fin.Properties.html#32688" class="Bound">k</a><a id="32689" class="Symbol">)</a> <a id="32691" class="Symbol">(</a><a id="32692" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32696" href="Data.Fin.Properties.html#32696" class="Bound">↑j≤↑k</a><a id="32701" class="Symbol">)</a> <a id="32703" class="Symbol">=</a> <a id="32705" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32709" class="Symbol">(</a><a id="32710" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32727" href="Data.Fin.Properties.html#32672" class="Bound">i</a> <a id="32729" href="Data.Fin.Properties.html#32680" class="Bound">j</a> <a id="32731" href="Data.Fin.Properties.html#32688" class="Bound">k</a> <a id="32733" href="Data.Fin.Properties.html#32696" class="Bound">↑j≤↑k</a><a id="32738" class="Symbol">)</a>

<a id="32741" class="Comment">------------------------------------------------------------------------</a>
<a id="32814" class="Comment">-- punchOut</a>
<a id="32826" class="Comment">------------------------------------------------------------------------</a>

<a id="32900" class="Comment">-- A version of &#39;cong&#39; for &#39;punchOut&#39; in which the inequality argument</a>
<a id="32971" class="Comment">-- can be changed out arbitrarily (reflecting the proof-irrelevance of</a>
<a id="33042" class="Comment">-- that argument).</a>

<a id="punchOut-cong"></a><a id="33062" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33076" class="Symbol">:</a> <a id="33078" class="Symbol">∀</a> <a id="33080" class="Symbol">(</a><a id="33081" href="Data.Fin.Properties.html#33081" class="Bound">i</a> <a id="33083" class="Symbol">:</a> <a id="33085" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="33089" class="Symbol">(</a><a id="33090" class="InductiveConstructor">suc</a> <a id="33094" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="33095" class="Symbol">))</a> <a id="33098" class="Symbol">{</a><a id="33099" href="Data.Fin.Properties.html#33099" class="Bound">j</a> <a id="33101" href="Data.Fin.Properties.html#33101" class="Bound">k</a><a id="33102" class="Symbol">}</a> <a id="33104" class="Symbol">{</a><a id="33105" href="Data.Fin.Properties.html#33105" class="Bound">i≢j</a> <a id="33109" class="Symbol">:</a> <a id="33111" href="Data.Fin.Properties.html#33081" class="Bound">i</a> <a id="33113" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="33115" href="Data.Fin.Properties.html#33099" class="Bound">j</a><a id="33116" class="Symbol">}</a> <a id="33118" class="Symbol">{</a><a id="33119" href="Data.Fin.Properties.html#33119" class="Bound">i≢k</a> <a id="33123" class="Symbol">:</a> <a id="33125" href="Data.Fin.Properties.html#33081" class="Bound">i</a> <a id="33127" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="33129" href="Data.Fin.Properties.html#33101" class="Bound">k</a><a id="33130" class="Symbol">}</a> <a id="33132" class="Symbol">→</a>
                <a id="33150" href="Data.Fin.Properties.html#33099" class="Bound">j</a> <a id="33152" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33154" href="Data.Fin.Properties.html#33101" class="Bound">k</a> <a id="33156" class="Symbol">→</a> <a id="33158" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33167" href="Data.Fin.Properties.html#33105" class="Bound">i≢j</a> <a id="33171" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33173" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33182" href="Data.Fin.Properties.html#33119" class="Bound">i≢k</a>
<a id="33186" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33200" class="Symbol">{_}</a>     <a id="33208" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="33216" class="Symbol">{</a><a id="33217" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33221" class="Symbol">}</a>         <a id="33231" class="Symbol">{</a><a id="33232" class="Argument">i≢j</a> <a id="33236" class="Symbol">=</a> <a id="33238" href="Data.Fin.Properties.html#33238" class="Bound">0≢0</a><a id="33241" class="Symbol">}</a> <a id="33243" class="Symbol">=</a> <a id="33245" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="33259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33264" href="Data.Fin.Properties.html#33238" class="Bound">0≢0</a>
<a id="33268" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33282" class="Symbol">{_}</a>     <a id="33290" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="33298" class="Symbol">{</a><a id="33299" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33303" href="Data.Fin.Properties.html#33303" class="Bound">j</a><a id="33304" class="Symbol">}</a> <a id="33306" class="Symbol">{</a><a id="33307" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33311" class="Symbol">}</a> <a id="33313" class="Symbol">{</a><a id="33314" class="Argument">i≢k</a> <a id="33318" class="Symbol">=</a> <a id="33320" href="Data.Fin.Properties.html#33320" class="Bound">0≢0</a><a id="33323" class="Symbol">}</a> <a id="33325" class="Symbol">=</a> <a id="33327" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="33341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33346" href="Data.Fin.Properties.html#33320" class="Bound">0≢0</a>
<a id="33350" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33364" class="Symbol">{_}</a>     <a id="33372" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="33380" class="Symbol">{</a><a id="33381" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33385" href="Data.Fin.Properties.html#33385" class="Bound">j</a><a id="33386" class="Symbol">}</a> <a id="33388" class="Symbol">{</a><a id="33389" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33393" href="Data.Fin.Properties.html#33393" class="Bound">k</a><a id="33394" class="Symbol">}</a>            <a id="33407" class="Symbol">=</a> <a id="33409" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a>
<a id="33423" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33437" class="Symbol">{</a><a id="33438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33442" href="Data.Fin.Properties.html#33442" class="Bound">n</a><a id="33443" class="Symbol">}</a> <a id="33445" class="Symbol">(</a><a id="33446" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33450" href="Data.Fin.Properties.html#33450" class="Bound">i</a><a id="33451" class="Symbol">)</a> <a id="33453" class="Symbol">{</a><a id="33454" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33458" class="Symbol">}</a>  <a id="33461" class="Symbol">{</a><a id="33462" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33466" class="Symbol">}</a>   <a id="33470" class="Symbol">_</a> <a id="33472" class="Symbol">=</a> <a id="33474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33479" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33493" class="Symbol">{</a><a id="33494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33498" href="Data.Fin.Properties.html#33498" class="Bound">n</a><a id="33499" class="Symbol">}</a> <a id="33501" class="Symbol">(</a><a id="33502" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33506" href="Data.Fin.Properties.html#33506" class="Bound">i</a><a id="33507" class="Symbol">)</a> <a id="33509" class="Symbol">{</a><a id="33510" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33514" href="Data.Fin.Properties.html#33514" class="Bound">j</a><a id="33515" class="Symbol">}</a> <a id="33517" class="Symbol">{</a><a id="33518" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33522" href="Data.Fin.Properties.html#33522" class="Bound">k</a><a id="33523" class="Symbol">}</a>    <a id="33528" class="Symbol">=</a> <a id="33530" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33535" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33539" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33541" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33555" href="Data.Fin.Properties.html#33506" class="Bound">i</a> <a id="33557" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33559" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a>

<a id="33574" class="Comment">-- An alternative to &#39;punchOut-cong&#39; in the which the new inequality</a>
<a id="33643" class="Comment">-- argument is specific. Useful for enabling the omission of that</a>
<a id="33709" class="Comment">-- argument during equational reasoning.</a>

<a id="punchOut-cong′"></a><a id="33751" href="Data.Fin.Properties.html#33751" class="Function">punchOut-cong′</a> <a id="33766" class="Symbol">:</a> <a id="33768" class="Symbol">∀</a> <a id="33770" class="Symbol">(</a><a id="33771" href="Data.Fin.Properties.html#33771" class="Bound">i</a> <a id="33773" class="Symbol">:</a> <a id="33775" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="33779" class="Symbol">(</a><a id="33780" class="InductiveConstructor">suc</a> <a id="33784" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="33785" class="Symbol">))</a> <a id="33788" class="Symbol">{</a><a id="33789" href="Data.Fin.Properties.html#33789" class="Bound">j</a> <a id="33791" href="Data.Fin.Properties.html#33791" class="Bound">k</a><a id="33792" class="Symbol">}</a> <a id="33794" class="Symbol">{</a><a id="33795" href="Data.Fin.Properties.html#33795" class="Bound">p</a> <a id="33797" class="Symbol">:</a> <a id="33799" href="Data.Fin.Properties.html#33771" class="Bound">i</a> <a id="33801" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="33803" href="Data.Fin.Properties.html#33789" class="Bound">j</a><a id="33804" class="Symbol">}</a> <a id="33806" class="Symbol">(</a><a id="33807" href="Data.Fin.Properties.html#33807" class="Bound">q</a> <a id="33809" class="Symbol">:</a> <a id="33811" href="Data.Fin.Properties.html#33789" class="Bound">j</a> <a id="33813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33815" href="Data.Fin.Properties.html#33791" class="Bound">k</a><a id="33816" class="Symbol">)</a> <a id="33818" class="Symbol">→</a>
                 <a id="33837" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33846" href="Data.Fin.Properties.html#33795" class="Bound">p</a> <a id="33848" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33850" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33859" class="Symbol">(</a><a id="33860" href="Data.Fin.Properties.html#33795" class="Bound">p</a> <a id="33862" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33864" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="33868" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33870" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="33876" href="Data.Fin.Properties.html#33807" class="Bound">q</a> <a id="33878" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33880" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="33883" class="Symbol">)</a>
<a id="33885" href="Data.Fin.Properties.html#33751" class="Function">punchOut-cong′</a> <a id="33900" href="Data.Fin.Properties.html#33900" class="Bound">i</a> <a id="33902" href="Data.Fin.Properties.html#33902" class="Bound">q</a> <a id="33904" class="Symbol">=</a> <a id="33906" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33920" href="Data.Fin.Properties.html#33900" class="Bound">i</a> <a id="33922" href="Data.Fin.Properties.html#33902" class="Bound">q</a>

<a id="punchOut-injective"></a><a id="33925" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="33944" class="Symbol">:</a> <a id="33946" class="Symbol">∀</a> <a id="33948" class="Symbol">{</a><a id="33949" href="Data.Fin.Properties.html#33949" class="Bound">i</a> <a id="33951" href="Data.Fin.Properties.html#33951" class="Bound">j</a> <a id="33953" href="Data.Fin.Properties.html#33953" class="Bound">k</a> <a id="33955" class="Symbol">:</a> <a id="33957" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="33961" class="Symbol">(</a><a id="33962" class="InductiveConstructor">suc</a> <a id="33966" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="33967" class="Symbol">)}</a>
                     <a id="33991" class="Symbol">(</a><a id="33992" href="Data.Fin.Properties.html#33992" class="Bound">i≢j</a> <a id="33996" class="Symbol">:</a> <a id="33998" href="Data.Fin.Properties.html#33949" class="Bound">i</a> <a id="34000" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34002" href="Data.Fin.Properties.html#33951" class="Bound">j</a><a id="34003" class="Symbol">)</a> <a id="34005" class="Symbol">(</a><a id="34006" href="Data.Fin.Properties.html#34006" class="Bound">i≢k</a> <a id="34010" class="Symbol">:</a> <a id="34012" href="Data.Fin.Properties.html#33949" class="Bound">i</a> <a id="34014" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34016" href="Data.Fin.Properties.html#33953" class="Bound">k</a><a id="34017" class="Symbol">)</a> <a id="34019" class="Symbol">→</a>
                     <a id="34042" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34051" href="Data.Fin.Properties.html#33992" class="Bound">i≢j</a> <a id="34055" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34057" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34066" href="Data.Fin.Properties.html#34006" class="Bound">i≢k</a> <a id="34070" class="Symbol">→</a> <a id="34072" href="Data.Fin.Properties.html#33951" class="Bound">j</a> <a id="34074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34076" href="Data.Fin.Properties.html#33953" class="Bound">k</a>
<a id="34078" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34097" class="Symbol">{_}</a>     <a id="34105" class="Symbol">{</a><a id="34106" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34110" class="Symbol">}</a>   <a id="34114" class="Symbol">{</a><a id="34115" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34119" class="Symbol">}</a>  <a id="34122" class="Symbol">{_}</a>     <a id="34130" href="Data.Fin.Properties.html#34130" class="Bound">0≢0</a> <a id="34134" class="Symbol">_</a>   <a id="34138" class="Symbol">_</a>     <a id="34144" class="Symbol">=</a> <a id="34146" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="34160" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="34165" href="Data.Fin.Properties.html#34130" class="Bound">0≢0</a>
<a id="34169" href="Data.Fin.Properties.html#33925" class="CatchallClause Function">punchOut-injective</a><a id="34187" class="CatchallClause"> </a><a id="34188" class="CatchallClause Symbol">{_}</a><a id="34191" class="CatchallClause">     </a><a id="34196" class="CatchallClause Symbol">{</a><a id="34197" href="Data.Fin.Base.html#1154" class="CatchallClause InductiveConstructor">zero</a><a id="34201" class="CatchallClause Symbol">}</a><a id="34202" class="CatchallClause">   </a><a id="34205" class="CatchallClause Symbol">{_}</a><a id="34208" class="CatchallClause">     </a><a id="34213" class="CatchallClause Symbol">{</a><a id="34214" href="Data.Fin.Base.html#1154" class="CatchallClause InductiveConstructor">zero</a><a id="34218" class="CatchallClause Symbol">}</a><a id="34219" class="CatchallClause">  </a><a id="34221" class="CatchallClause Symbol">_</a><a id="34222" class="CatchallClause">   </a><a id="34225" href="Data.Fin.Properties.html#34225" class="CatchallClause Bound">0≢0</a><a id="34228" class="CatchallClause"> </a><a id="34229" class="CatchallClause Symbol">_</a>     <a id="34235" class="Symbol">=</a> <a id="34237" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="34251" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="34256" href="Data.Fin.Properties.html#34225" class="Bound">0≢0</a>
<a id="34260" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34279" class="Symbol">{_}</a>     <a id="34287" class="Symbol">{</a><a id="34288" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34292" class="Symbol">}</a>   <a id="34296" class="Symbol">{</a><a id="34297" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34301" href="Data.Fin.Properties.html#34301" class="Bound">j</a><a id="34302" class="Symbol">}</a> <a id="34304" class="Symbol">{</a><a id="34305" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34309" href="Data.Fin.Properties.html#34309" class="Bound">k</a><a id="34310" class="Symbol">}</a> <a id="34312" class="Symbol">_</a>   <a id="34316" class="Symbol">_</a>   <a id="34320" href="Data.Fin.Properties.html#34320" class="Bound">pⱼ≡pₖ</a> <a id="34326" class="Symbol">=</a> <a id="34328" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34333" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34337" href="Data.Fin.Properties.html#34320" class="Bound">pⱼ≡pₖ</a>
<a id="34343" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34362" class="Symbol">{</a><a id="34363" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34367" href="Data.Fin.Properties.html#34367" class="Bound">n</a><a id="34368" class="Symbol">}</a> <a id="34370" class="Symbol">{</a><a id="34371" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34375" href="Data.Fin.Properties.html#34375" class="Bound">i</a><a id="34376" class="Symbol">}</a>  <a id="34379" class="Symbol">{</a><a id="34380" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34384" class="Symbol">}</a>  <a id="34387" class="Symbol">{</a><a id="34388" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34392" class="Symbol">}</a>  <a id="34395" class="Symbol">_</a>   <a id="34399" class="Symbol">_</a>    <a id="34404" class="Symbol">_</a>    <a id="34409" class="Symbol">=</a> <a id="34411" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34416" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34435" class="Symbol">{</a><a id="34436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34440" href="Data.Fin.Properties.html#34440" class="Bound">n</a><a id="34441" class="Symbol">}</a> <a id="34443" class="Symbol">{</a><a id="34444" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34448" href="Data.Fin.Properties.html#34448" class="Bound">i</a><a id="34449" class="Symbol">}</a>  <a id="34452" class="Symbol">{</a><a id="34453" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34457" href="Data.Fin.Properties.html#34457" class="Bound">j</a><a id="34458" class="Symbol">}</a> <a id="34460" class="Symbol">{</a><a id="34461" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34465" href="Data.Fin.Properties.html#34465" class="Bound">k</a><a id="34466" class="Symbol">}</a> <a id="34468" href="Data.Fin.Properties.html#34468" class="Bound">i≢j</a> <a id="34472" href="Data.Fin.Properties.html#34472" class="Bound">i≢k</a> <a id="34476" href="Data.Fin.Properties.html#34476" class="Bound">pⱼ≡pₖ</a> <a id="34482" class="Symbol">=</a>
  <a id="34486" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34491" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34495" class="Symbol">(</a><a id="34496" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34515" class="Symbol">(</a><a id="34516" href="Data.Fin.Properties.html#34468" class="Bound">i≢j</a> <a id="34520" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34522" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34527" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="34530" class="Symbol">)</a> <a id="34532" class="Symbol">(</a><a id="34533" href="Data.Fin.Properties.html#34472" class="Bound">i≢k</a> <a id="34537" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34539" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34544" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="34547" class="Symbol">)</a> <a id="34549" class="Symbol">(</a><a id="34550" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="34564" href="Data.Fin.Properties.html#34476" class="Bound">pⱼ≡pₖ</a><a id="34569" class="Symbol">))</a>

<a id="punchOut-mono-≤"></a><a id="34573" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34589" class="Symbol">:</a> <a id="34591" class="Symbol">∀</a> <a id="34593" class="Symbol">{</a><a id="34594" href="Data.Fin.Properties.html#34594" class="Bound">i</a> <a id="34596" href="Data.Fin.Properties.html#34596" class="Bound">j</a> <a id="34598" href="Data.Fin.Properties.html#34598" class="Bound">k</a> <a id="34600" class="Symbol">:</a> <a id="34602" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="34606" class="Symbol">(</a><a id="34607" class="InductiveConstructor">suc</a> <a id="34611" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="34612" class="Symbol">)}</a> <a id="34615" class="Symbol">(</a><a id="34616" href="Data.Fin.Properties.html#34616" class="Bound">i≢j</a> <a id="34620" class="Symbol">:</a> <a id="34622" href="Data.Fin.Properties.html#34594" class="Bound">i</a> <a id="34624" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34626" href="Data.Fin.Properties.html#34596" class="Bound">j</a><a id="34627" class="Symbol">)</a> <a id="34629" class="Symbol">(</a><a id="34630" href="Data.Fin.Properties.html#34630" class="Bound">i≢k</a> <a id="34634" class="Symbol">:</a> <a id="34636" href="Data.Fin.Properties.html#34594" class="Bound">i</a> <a id="34638" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34640" href="Data.Fin.Properties.html#34598" class="Bound">k</a><a id="34641" class="Symbol">)</a> <a id="34643" class="Symbol">→</a>
                  <a id="34663" href="Data.Fin.Properties.html#34596" class="Bound">j</a> <a id="34665" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="34667" href="Data.Fin.Properties.html#34598" class="Bound">k</a> <a id="34669" class="Symbol">→</a> <a id="34671" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34680" href="Data.Fin.Properties.html#34616" class="Bound">i≢j</a> <a id="34684" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="34686" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34695" href="Data.Fin.Properties.html#34630" class="Bound">i≢k</a>
<a id="34699" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34715" class="Symbol">{_</a>    <a id="34721" class="Symbol">}</a> <a id="34723" class="Symbol">{</a><a id="34724" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34729" class="Symbol">}</a> <a id="34731" class="Symbol">{</a><a id="34732" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34737" class="Symbol">}</a> <a id="34739" class="Symbol">{_</a>    <a id="34745" class="Symbol">}</a> <a id="34747" href="Data.Fin.Properties.html#34747" class="Bound">0≢0</a> <a id="34751" class="Symbol">_</a>   <a id="34755" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="34765" class="Symbol">=</a> <a id="34767" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="34781" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="34786" href="Data.Fin.Properties.html#34747" class="Bound">0≢0</a>
<a id="34790" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34806" class="Symbol">{_</a>    <a id="34812" class="Symbol">}</a> <a id="34814" class="Symbol">{</a><a id="34815" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34820" class="Symbol">}</a> <a id="34822" class="Symbol">{</a><a id="34823" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34827" class="Symbol">_}</a> <a id="34830" class="Symbol">{</a><a id="34831" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34835" class="Symbol">_}</a> <a id="34838" class="Symbol">_</a>   <a id="34842" class="Symbol">_</a>   <a id="34846" class="Symbol">(</a><a id="34847" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="34851" href="Data.Fin.Properties.html#34851" class="Bound">j≤k</a><a id="34854" class="Symbol">)</a> <a id="34856" class="Symbol">=</a> <a id="34858" href="Data.Fin.Properties.html#34851" class="Bound">j≤k</a>
<a id="34862" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34878" class="Symbol">{</a><a id="34879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34883" class="Symbol">_}</a> <a id="34886" class="Symbol">{</a><a id="34887" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34891" class="Symbol">_}</a> <a id="34894" class="Symbol">{</a><a id="34895" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34900" class="Symbol">}</a> <a id="34902" class="Symbol">{_</a>    <a id="34908" class="Symbol">}</a> <a id="34910" class="Symbol">_</a>   <a id="34914" class="Symbol">_</a>   <a id="34918" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="34928" class="Symbol">=</a> <a id="34930" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="34934" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34950" class="Symbol">{</a><a id="34951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34955" class="Symbol">_}</a> <a id="34958" class="Symbol">{</a><a id="34959" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34963" class="Symbol">_}</a> <a id="34966" class="Symbol">{</a><a id="34967" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34971" class="Symbol">_}</a> <a id="34974" class="Symbol">{</a><a id="34975" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34979" class="Symbol">_}</a> <a id="34982" href="Data.Fin.Properties.html#34982" class="Bound">i≢j</a> <a id="34986" href="Data.Fin.Properties.html#34986" class="Bound">i≢k</a> <a id="34990" class="Symbol">(</a><a id="34991" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="34995" href="Data.Fin.Properties.html#34995" class="Bound">j≤k</a><a id="34998" class="Symbol">)</a> <a id="35000" class="Symbol">=</a> <a id="35002" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35006" class="Symbol">(</a><a id="35007" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="35023" class="Symbol">(</a><a id="35024" href="Data.Fin.Properties.html#34982" class="Bound">i≢j</a> <a id="35028" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35035" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35038" class="Symbol">)</a> <a id="35040" class="Symbol">(</a><a id="35041" href="Data.Fin.Properties.html#34986" class="Bound">i≢k</a> <a id="35045" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35047" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35052" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35055" class="Symbol">)</a> <a id="35057" href="Data.Fin.Properties.html#34995" class="Bound">j≤k</a><a id="35060" class="Symbol">)</a>

<a id="punchOut-cancel-≤"></a><a id="35063" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35081" class="Symbol">:</a> <a id="35083" class="Symbol">∀</a> <a id="35085" class="Symbol">{</a><a id="35086" href="Data.Fin.Properties.html#35086" class="Bound">i</a> <a id="35088" href="Data.Fin.Properties.html#35088" class="Bound">j</a> <a id="35090" href="Data.Fin.Properties.html#35090" class="Bound">k</a> <a id="35092" class="Symbol">:</a> <a id="35094" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="35098" class="Symbol">(</a><a id="35099" class="InductiveConstructor">suc</a> <a id="35103" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="35104" class="Symbol">)}</a> <a id="35107" class="Symbol">(</a><a id="35108" href="Data.Fin.Properties.html#35108" class="Bound">i≢j</a> <a id="35112" class="Symbol">:</a> <a id="35114" href="Data.Fin.Properties.html#35086" class="Bound">i</a> <a id="35116" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="35118" href="Data.Fin.Properties.html#35088" class="Bound">j</a><a id="35119" class="Symbol">)</a> <a id="35121" class="Symbol">(</a><a id="35122" href="Data.Fin.Properties.html#35122" class="Bound">i≢k</a> <a id="35126" class="Symbol">:</a> <a id="35128" href="Data.Fin.Properties.html#35086" class="Bound">i</a> <a id="35130" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="35132" href="Data.Fin.Properties.html#35090" class="Bound">k</a><a id="35133" class="Symbol">)</a> <a id="35135" class="Symbol">→</a>
                    <a id="35157" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="35166" href="Data.Fin.Properties.html#35108" class="Bound">i≢j</a> <a id="35170" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="35172" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="35181" href="Data.Fin.Properties.html#35122" class="Bound">i≢k</a> <a id="35185" class="Symbol">→</a> <a id="35187" href="Data.Fin.Properties.html#35088" class="Bound">j</a> <a id="35189" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="35191" href="Data.Fin.Properties.html#35090" class="Bound">k</a>
<a id="35193" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35211" class="Symbol">{_</a>    <a id="35217" class="Symbol">}</a> <a id="35219" class="Symbol">{</a><a id="35220" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35225" class="Symbol">}</a> <a id="35227" class="Symbol">{</a><a id="35228" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35233" class="Symbol">}</a> <a id="35235" class="Symbol">{_</a>    <a id="35241" class="Symbol">}</a> <a id="35243" href="Data.Fin.Properties.html#35243" class="Bound">0≢0</a> <a id="35247" class="Symbol">_</a>   <a id="35251" class="Symbol">_</a>           <a id="35263" class="Symbol">=</a> <a id="35265" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="35279" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35284" href="Data.Fin.Properties.html#35243" class="Bound">0≢0</a>
<a id="35288" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35306" class="Symbol">{_</a>    <a id="35312" class="Symbol">}</a> <a id="35314" class="Symbol">{</a><a id="35315" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35320" class="Symbol">}</a> <a id="35322" class="Symbol">{</a><a id="35323" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35327" class="Symbol">_}</a> <a id="35330" class="Symbol">{</a><a id="35331" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35336" class="Symbol">}</a> <a id="35338" class="Symbol">_</a>   <a id="35342" href="Data.Fin.Properties.html#35342" class="Bound">0≢0</a> <a id="35346" class="Symbol">_</a>           <a id="35358" class="Symbol">=</a> <a id="35360" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="35374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35379" href="Data.Fin.Properties.html#35342" class="Bound">0≢0</a>
<a id="35383" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35401" class="Symbol">{</a><a id="35402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35406" class="Symbol">_}</a> <a id="35409" class="Symbol">{</a><a id="35410" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35415" class="Symbol">}</a> <a id="35417" class="Symbol">{</a><a id="35418" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35422" class="Symbol">_}</a> <a id="35425" class="Symbol">{</a><a id="35426" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35430" class="Symbol">_}</a> <a id="35433" class="Symbol">_</a>   <a id="35437" class="Symbol">_</a>   <a id="35441" href="Data.Fin.Properties.html#35441" class="Bound">pⱼ≤pₖ</a>       <a id="35453" class="Symbol">=</a> <a id="35455" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35459" href="Data.Fin.Properties.html#35441" class="Bound">pⱼ≤pₖ</a>
<a id="35465" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35483" class="Symbol">{_</a>    <a id="35489" class="Symbol">}</a> <a id="35491" class="Symbol">{</a><a id="35492" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35496" class="Symbol">_}</a> <a id="35499" class="Symbol">{</a><a id="35500" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35505" class="Symbol">}</a> <a id="35507" class="Symbol">{_</a>    <a id="35513" class="Symbol">}</a> <a id="35515" class="Symbol">_</a>   <a id="35519" class="Symbol">_</a>   <a id="35523" class="Symbol">_</a>           <a id="35535" class="Symbol">=</a> <a id="35537" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="35541" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35559" class="Symbol">{</a><a id="35560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35564" class="Symbol">_}</a> <a id="35567" class="Symbol">{</a><a id="35568" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35572" class="Symbol">_}</a> <a id="35575" class="Symbol">{</a><a id="35576" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35580" class="Symbol">_}</a> <a id="35583" class="Symbol">{</a><a id="35584" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35589" class="Symbol">}</a> <a id="35591" class="Symbol">_</a>   <a id="35595" class="Symbol">_</a>   <a id="35599" class="Symbol">()</a>
<a id="35602" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35620" class="Symbol">{</a><a id="35621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35625" class="Symbol">_}</a> <a id="35628" class="Symbol">{</a><a id="35629" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35633" class="Symbol">_}</a> <a id="35636" class="Symbol">{</a><a id="35637" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35641" class="Symbol">_}</a> <a id="35644" class="Symbol">{</a><a id="35645" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35649" class="Symbol">_}</a> <a id="35652" href="Data.Fin.Properties.html#35652" class="Bound">i≢j</a> <a id="35656" href="Data.Fin.Properties.html#35656" class="Bound">i≢k</a> <a id="35660" class="Symbol">(</a><a id="35661" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35665" href="Data.Fin.Properties.html#35665" class="Bound">pⱼ≤pₖ</a><a id="35670" class="Symbol">)</a> <a id="35672" class="Symbol">=</a> <a id="35674" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35678" class="Symbol">(</a><a id="35679" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35697" class="Symbol">(</a><a id="35698" href="Data.Fin.Properties.html#35652" class="Bound">i≢j</a> <a id="35702" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35704" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35709" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35712" class="Symbol">)</a> <a id="35714" class="Symbol">(</a><a id="35715" href="Data.Fin.Properties.html#35656" class="Bound">i≢k</a> <a id="35719" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35721" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35726" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35729" class="Symbol">)</a> <a id="35731" href="Data.Fin.Properties.html#35665" class="Bound">pⱼ≤pₖ</a><a id="35736" class="Symbol">)</a>

<a id="punchIn-punchOut"></a><a id="35739" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35756" class="Symbol">:</a> <a id="35758" class="Symbol">∀</a> <a id="35760" class="Symbol">{</a><a id="35761" href="Data.Fin.Properties.html#35761" class="Bound">i</a> <a id="35763" href="Data.Fin.Properties.html#35763" class="Bound">j</a> <a id="35765" class="Symbol">:</a> <a id="35767" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="35771" class="Symbol">(</a><a id="35772" class="InductiveConstructor">suc</a> <a id="35776" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="35777" class="Symbol">)}</a> <a id="35780" class="Symbol">(</a><a id="35781" href="Data.Fin.Properties.html#35781" class="Bound">i≢j</a> <a id="35785" class="Symbol">:</a> <a id="35787" href="Data.Fin.Properties.html#35761" class="Bound">i</a> <a id="35789" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="35791" href="Data.Fin.Properties.html#35763" class="Bound">j</a><a id="35792" class="Symbol">)</a> <a id="35794" class="Symbol">→</a>
                   <a id="35815" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="35823" href="Data.Fin.Properties.html#35761" class="Bound">i</a> <a id="35825" class="Symbol">(</a><a id="35826" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="35835" href="Data.Fin.Properties.html#35781" class="Bound">i≢j</a><a id="35838" class="Symbol">)</a> <a id="35840" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35842" href="Data.Fin.Properties.html#35763" class="Bound">j</a>
<a id="35844" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35861" class="Symbol">{_}</a>     <a id="35869" class="Symbol">{</a><a id="35870" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="35874" class="Symbol">}</a>   <a id="35878" class="Symbol">{</a><a id="35879" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="35883" class="Symbol">}</a>  <a id="35886" href="Data.Fin.Properties.html#35886" class="Bound">0≢0</a> <a id="35890" class="Symbol">=</a> <a id="35892" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="35906" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35911" href="Data.Fin.Properties.html#35886" class="Bound">0≢0</a>
<a id="35915" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35932" class="Symbol">{_}</a>     <a id="35940" class="Symbol">{</a><a id="35941" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="35945" class="Symbol">}</a>   <a id="35949" class="Symbol">{</a><a id="35950" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35954" href="Data.Fin.Properties.html#35954" class="Bound">j</a><a id="35955" class="Symbol">}</a> <a id="35957" class="Symbol">_</a>   <a id="35961" class="Symbol">=</a> <a id="35963" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="35968" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35985" class="Symbol">{</a><a id="35986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35990" href="Data.Fin.Properties.html#35990" class="Bound">m</a><a id="35991" class="Symbol">}</a> <a id="35993" class="Symbol">{</a><a id="35994" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35998" href="Data.Fin.Properties.html#35998" class="Bound">i</a><a id="35999" class="Symbol">}</a>  <a id="36002" class="Symbol">{</a><a id="36003" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="36007" class="Symbol">}</a>  <a id="36010" href="Data.Fin.Properties.html#36010" class="Bound">i≢j</a> <a id="36014" class="Symbol">=</a> <a id="36016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36021" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="36038" class="Symbol">{</a><a id="36039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36043" href="Data.Fin.Properties.html#36043" class="Bound">m</a><a id="36044" class="Symbol">}</a> <a id="36046" class="Symbol">{</a><a id="36047" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36051" href="Data.Fin.Properties.html#36051" class="Bound">i</a><a id="36052" class="Symbol">}</a>  <a id="36055" class="Symbol">{</a><a id="36056" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36060" href="Data.Fin.Properties.html#36060" class="Bound">j</a><a id="36061" class="Symbol">}</a> <a id="36063" href="Data.Fin.Properties.html#36063" class="Bound">i≢j</a> <a id="36067" class="Symbol">=</a>
  <a id="36071" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36076" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36080" class="Symbol">(</a><a id="36081" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="36098" class="Symbol">(</a><a id="36099" href="Data.Fin.Properties.html#36063" class="Bound">i≢j</a> <a id="36103" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36105" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36110" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="36113" class="Symbol">))</a>

<a id="punchOut-punchIn"></a><a id="36117" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36134" class="Symbol">:</a> <a id="36136" class="Symbol">∀</a> <a id="36138" href="Data.Fin.Properties.html#36138" class="Bound">i</a> <a id="36140" class="Symbol">{</a><a id="36141" href="Data.Fin.Properties.html#36141" class="Bound">j</a> <a id="36143" class="Symbol">:</a> <a id="36145" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="36149" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="36150" class="Symbol">}</a> <a id="36152" class="Symbol">→</a> <a id="36154" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="36163" class="Symbol">{</a><a id="36164" class="Argument">i</a> <a id="36166" class="Symbol">=</a> <a id="36168" href="Data.Fin.Properties.html#36138" class="Bound">i</a><a id="36169" class="Symbol">}</a> <a id="36171" class="Symbol">{</a><a id="36172" class="Argument">j</a> <a id="36174" class="Symbol">=</a> <a id="36176" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="36184" href="Data.Fin.Properties.html#36138" class="Bound">i</a> <a id="36186" href="Data.Fin.Properties.html#36141" class="Bound">j</a><a id="36187" class="Symbol">}</a> <a id="36189" class="Symbol">(</a><a id="36190" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="36201" href="Data.Fin.Properties.html#36138" class="Bound">i</a> <a id="36203" href="Data.Fin.Properties.html#36141" class="Bound">j</a> <a id="36205" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36207" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="36210" class="Symbol">)</a> <a id="36212" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36214" href="Data.Fin.Properties.html#36141" class="Bound">j</a>
<a id="36216" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36233" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="36241" class="Symbol">{</a><a id="36242" href="Data.Fin.Properties.html#36242" class="Bound">j</a><a id="36243" class="Symbol">}</a>     <a id="36249" class="Symbol">=</a> <a id="36251" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36256" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36273" class="Symbol">(</a><a id="36274" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36278" href="Data.Fin.Properties.html#36278" class="Bound">i</a><a id="36279" class="Symbol">)</a> <a id="36281" class="Symbol">{</a><a id="36282" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="36286" class="Symbol">}</a>  <a id="36289" class="Symbol">=</a> <a id="36291" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36296" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36313" class="Symbol">(</a><a id="36314" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36318" href="Data.Fin.Properties.html#36318" class="Bound">i</a><a id="36319" class="Symbol">)</a> <a id="36321" class="Symbol">{</a><a id="36322" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36326" href="Data.Fin.Properties.html#36326" class="Bound">j</a><a id="36327" class="Symbol">}</a> <a id="36329" class="Symbol">=</a> <a id="36331" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36336" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36340" class="Symbol">(</a><a id="36341" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="36349" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="36358" class="Symbol">(</a><a id="36359" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="36370" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36372" href="Data.Fin.Properties.html#36326" class="Bound">j</a> <a id="36374" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36376" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="36390" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36392" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="36396" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36398" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36403" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="36406" class="Symbol">)</a>  <a id="36409" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="36412" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="36426" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36428" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36433" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="36437" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="36446" class="Symbol">(</a><a id="36447" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="36458" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36460" href="Data.Fin.Properties.html#36326" class="Bound">j</a> <a id="36462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36464" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="36467" class="Symbol">)</a>                             <a id="36497" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="36500" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36517" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36519" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="36523" href="Data.Fin.Properties.html#36326" class="Bound">j</a>                                                           <a id="36583" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="36584" class="Symbol">)</a>
  <a id="36588" class="Keyword">where</a> <a id="36594" class="Keyword">open</a> <a id="36599" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="36613" class="Comment">------------------------------------------------------------------------</a>
<a id="36686" class="Comment">-- pinch</a>
<a id="36695" class="Comment">------------------------------------------------------------------------</a>

<a id="pinch-surjective"></a><a id="36769" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36786" class="Symbol">:</a> <a id="36788" class="Symbol">∀</a> <a id="36790" class="Symbol">(</a><a id="36791" href="Data.Fin.Properties.html#36791" class="Bound">i</a> <a id="36793" class="Symbol">:</a> <a id="36795" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="36799" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="36800" class="Symbol">)</a> <a id="36802" class="Symbol">→</a> <a id="36804" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="36815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="36819" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="36823" class="Symbol">(</a><a id="36824" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="36830" href="Data.Fin.Properties.html#36791" class="Bound">i</a><a id="36831" class="Symbol">)</a>
<a id="36833" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36850" class="Symbol">_</a>       <a id="36858" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="36866" class="Symbol">=</a> <a id="36868" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="36873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="36875" class="Symbol">λ</a> <a id="36877" class="Symbol">{</a> <a id="36879" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36884" class="Symbol">→</a> <a id="36886" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36891" class="Symbol">}</a>
<a id="36893" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36910" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="36918" class="Symbol">(</a><a id="36919" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36923" href="Data.Fin.Properties.html#36923" class="Bound">j</a><a id="36924" class="Symbol">)</a> <a id="36926" class="Symbol">=</a> <a id="36928" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36932" class="Symbol">(</a><a id="36933" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36937" href="Data.Fin.Properties.html#36923" class="Bound">j</a><a id="36938" class="Symbol">)</a> <a id="36940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="36942" class="Symbol">λ</a> <a id="36944" class="Symbol">{</a> <a id="36946" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36951" class="Symbol">→</a> <a id="36953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36958" class="Symbol">}</a>
<a id="36960" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36977" class="Symbol">(</a><a id="36978" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36982" href="Data.Fin.Properties.html#36982" class="Bound">i</a><a id="36983" class="Symbol">)</a> <a id="36985" class="Symbol">(</a><a id="36986" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36990" href="Data.Fin.Properties.html#36990" class="Bound">j</a><a id="36991" class="Symbol">)</a> <a id="36993" class="Symbol">=</a> <a id="36995" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="36999" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37003" class="Symbol">(λ</a> <a id="37006" class="Symbol">{</a><a id="37007" href="Data.Fin.Properties.html#37007" class="Bound">f</a> <a id="37009" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37014" class="Symbol">→</a> <a id="37016" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37021" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37025" class="Symbol">(</a><a id="37026" href="Data.Fin.Properties.html#37007" class="Bound">f</a> <a id="37028" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="37032" class="Symbol">)})</a> <a id="37036" class="Symbol">(</a><a id="37037" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="37054" href="Data.Fin.Properties.html#36982" class="Bound">i</a> <a id="37056" href="Data.Fin.Properties.html#36990" class="Bound">j</a><a id="37057" class="Symbol">)</a>

<a id="pinch-mono-≤"></a><a id="37060" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37073" class="Symbol">:</a> <a id="37075" class="Symbol">∀</a> <a id="37077" class="Symbol">(</a><a id="37078" href="Data.Fin.Properties.html#37078" class="Bound">i</a> <a id="37080" class="Symbol">:</a> <a id="37082" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37086" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="37087" class="Symbol">)</a> <a id="37089" class="Symbol">→</a> <a id="37091" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="37102" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="37106" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="37110" class="Symbol">(</a><a id="37111" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="37117" href="Data.Fin.Properties.html#37078" class="Bound">i</a><a id="37118" class="Symbol">)</a>
<a id="37120" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37133" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="37141" class="Symbol">{</a><a id="37142" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="37144" class="Symbol">}</a>    <a id="37149" class="Symbol">{</a><a id="37150" href="Data.Fin.Properties.html#37150" class="Bound">k</a><a id="37151" class="Symbol">}</a>     <a id="37157" href="Data.Fin.Properties.html#37157" class="Bound">0≤n</a> <a id="37161" class="Symbol">=</a> <a id="37163" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="37167" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37180" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="37188" class="Symbol">{</a><a id="37189" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37193" href="Data.Fin.Properties.html#37193" class="Bound">j</a><a id="37194" class="Symbol">}</a> <a id="37196" class="Symbol">{</a><a id="37197" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37201" href="Data.Fin.Properties.html#37201" class="Bound">k</a><a id="37202" class="Symbol">}</a> <a id="37204" href="Data.Fin.Properties.html#37204" class="Bound">j≤k</a> <a id="37208" class="Symbol">=</a> <a id="37210" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="37218" href="Data.Fin.Properties.html#37204" class="Bound">j≤k</a>
<a id="37222" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37235" class="Symbol">(</a><a id="37236" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37240" href="Data.Fin.Properties.html#37240" class="Bound">i</a><a id="37241" class="Symbol">)</a> <a id="37243" class="Symbol">{</a><a id="37244" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="37246" class="Symbol">}</a>    <a id="37251" class="Symbol">{</a><a id="37252" href="Data.Fin.Properties.html#37252" class="Bound">k</a><a id="37253" class="Symbol">}</a>     <a id="37259" href="Data.Fin.Properties.html#37259" class="Bound">0≤n</a> <a id="37263" class="Symbol">=</a> <a id="37265" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="37269" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37282" class="Symbol">(</a><a id="37283" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37287" href="Data.Fin.Properties.html#37287" class="Bound">i</a><a id="37288" class="Symbol">)</a> <a id="37290" class="Symbol">{</a><a id="37291" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37295" href="Data.Fin.Properties.html#37295" class="Bound">j</a><a id="37296" class="Symbol">}</a> <a id="37298" class="Symbol">{</a><a id="37299" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37303" href="Data.Fin.Properties.html#37303" class="Bound">k</a><a id="37304" class="Symbol">}</a> <a id="37306" href="Data.Fin.Properties.html#37306" class="Bound">j≤k</a> <a id="37310" class="Symbol">=</a> <a id="37312" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="37316" class="Symbol">(</a><a id="37317" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37330" href="Data.Fin.Properties.html#37287" class="Bound">i</a> <a id="37332" class="Symbol">(</a><a id="37333" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="37341" href="Data.Fin.Properties.html#37306" class="Bound">j≤k</a><a id="37344" class="Symbol">))</a>

<a id="pinch-injective"></a><a id="37348" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37364" class="Symbol">:</a> <a id="37366" class="Symbol">∀</a> <a id="37368" class="Symbol">{</a><a id="37369" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37371" class="Symbol">:</a> <a id="37373" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37377" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="37378" class="Symbol">}</a> <a id="37380" class="Symbol">{</a><a id="37381" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37383" href="Data.Fin.Properties.html#37383" class="Bound">k</a> <a id="37385" class="Symbol">:</a> <a id="37387" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37391" class="Symbol">(</a><a id="37392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="37398" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="37399" class="Symbol">)}</a> <a id="37402" class="Symbol">→</a>
                  <a id="37422" class="InductiveConstructor">suc</a> <a id="37426" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37428" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="37430" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37432" class="Symbol">→</a> <a id="37434" class="InductiveConstructor">suc</a> <a id="37438" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37440" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="37442" href="Data.Fin.Properties.html#37383" class="Bound">k</a> <a id="37444" class="Symbol">→</a> <a id="37446" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="37452" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37454" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37456" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37458" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="37464" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37466" href="Data.Fin.Properties.html#37383" class="Bound">k</a> <a id="37468" class="Symbol">→</a> <a id="37470" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37472" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37474" href="Data.Fin.Properties.html#37383" class="Bound">k</a>
<a id="37476" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37492" class="Symbol">{</a><a id="37493" class="Argument">i</a> <a id="37495" class="Symbol">=</a> <a id="37497" href="Data.Fin.Properties.html#37497" class="Bound">i</a><a id="37498" class="Symbol">}</a>     <a id="37504" class="Symbol">{</a><a id="37505" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37509" class="Symbol">}</a>  <a id="37512" class="Symbol">{</a><a id="37513" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37517" class="Symbol">}</a>  <a id="37520" class="Symbol">_</a>     <a id="37526" class="Symbol">_</a>     <a id="37532" class="Symbol">_</a>  <a id="37535" class="Symbol">=</a> <a id="37537" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37542" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37558" class="Symbol">{</a><a id="37559" class="Argument">i</a> <a id="37561" class="Symbol">=</a> <a id="37563" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37567" class="Symbol">}</a>  <a id="37570" class="Symbol">{</a><a id="37571" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37575" class="Symbol">}</a>  <a id="37578" class="Symbol">{</a><a id="37579" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37583" href="Data.Fin.Properties.html#37583" class="Bound">k</a><a id="37584" class="Symbol">}</a> <a id="37586" class="Symbol">_</a>     <a id="37592" href="Data.Fin.Properties.html#37592" class="Bound">1+i≢k</a> <a id="37598" href="Data.Fin.Properties.html#37598" class="Bound">eq</a> <a id="37601" class="Symbol">=</a>
  <a id="37605" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="37619" class="Symbol">(</a><a id="37620" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37625" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37629" href="Data.Fin.Properties.html#37598" class="Bound">eq</a><a id="37631" class="Symbol">)</a> <a id="37633" href="Data.Fin.Properties.html#37592" class="Bound">1+i≢k</a>
<a id="37639" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37655" class="Symbol">{</a><a id="37656" class="Argument">i</a> <a id="37658" class="Symbol">=</a> <a id="37660" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37664" class="Symbol">}</a>  <a id="37667" class="Symbol">{</a><a id="37668" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37672" href="Data.Fin.Properties.html#37672" class="Bound">j</a><a id="37673" class="Symbol">}</a> <a id="37675" class="Symbol">{</a><a id="37676" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37680" class="Symbol">}</a>  <a id="37683" href="Data.Fin.Properties.html#37683" class="Bound">1+i≢j</a> <a id="37689" class="Symbol">_</a>     <a id="37695" href="Data.Fin.Properties.html#37695" class="Bound">eq</a> <a id="37698" class="Symbol">=</a>
  <a id="37702" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="37716" class="Symbol">(</a><a id="37717" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37722" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37726" class="Symbol">(</a><a id="37727" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="37731" href="Data.Fin.Properties.html#37695" class="Bound">eq</a><a id="37733" class="Symbol">))</a> <a id="37736" href="Data.Fin.Properties.html#37683" class="Bound">1+i≢j</a>
<a id="37742" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37758" class="Symbol">{</a><a id="37759" class="Argument">i</a> <a id="37761" class="Symbol">=</a> <a id="37763" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37767" class="Symbol">}</a>  <a id="37770" class="Symbol">{</a><a id="37771" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37775" href="Data.Fin.Properties.html#37775" class="Bound">j</a><a id="37776" class="Symbol">}</a> <a id="37778" class="Symbol">{</a><a id="37779" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37783" href="Data.Fin.Properties.html#37783" class="Bound">k</a><a id="37784" class="Symbol">}</a> <a id="37786" class="Symbol">_</a>     <a id="37792" class="Symbol">_</a>     <a id="37798" href="Data.Fin.Properties.html#37798" class="Bound">eq</a> <a id="37801" class="Symbol">=</a>
  <a id="37805" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37810" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37814" href="Data.Fin.Properties.html#37798" class="Bound">eq</a>
<a id="37817" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37833" class="Symbol">{</a><a id="37834" class="Argument">i</a> <a id="37836" class="Symbol">=</a> <a id="37838" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37842" href="Data.Fin.Properties.html#37842" class="Bound">i</a><a id="37843" class="Symbol">}</a> <a id="37845" class="Symbol">{</a><a id="37846" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37850" href="Data.Fin.Properties.html#37850" class="Bound">j</a><a id="37851" class="Symbol">}</a> <a id="37853" class="Symbol">{</a><a id="37854" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37858" href="Data.Fin.Properties.html#37858" class="Bound">k</a><a id="37859" class="Symbol">}</a> <a id="37861" href="Data.Fin.Properties.html#37861" class="Bound">1+i≢j</a> <a id="37867" href="Data.Fin.Properties.html#37867" class="Bound">1+i≢k</a> <a id="37873" href="Data.Fin.Properties.html#37873" class="Bound">eq</a> <a id="37876" class="Symbol">=</a>
  <a id="37880" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37885" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a>
    <a id="37893" class="Symbol">(</a><a id="37894" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37910" class="Symbol">(</a><a id="37911" href="Data.Fin.Properties.html#37861" class="Bound">1+i≢j</a> <a id="37917" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37919" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37924" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37927" class="Symbol">)</a> <a id="37929" class="Symbol">(</a><a id="37930" href="Data.Fin.Properties.html#37867" class="Bound">1+i≢k</a> <a id="37936" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37938" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37943" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37946" class="Symbol">)</a>
      <a id="37954" class="Symbol">(</a><a id="37955" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="37969" href="Data.Fin.Properties.html#37873" class="Bound">eq</a><a id="37971" class="Symbol">))</a>

<a id="37975" class="Comment">------------------------------------------------------------------------</a>
<a id="38048" class="Comment">-- Quantification</a>
<a id="38066" class="Comment">------------------------------------------------------------------------</a>

<a id="38140" class="Keyword">module</a> <a id="38147" href="Data.Fin.Properties.html#38147" class="Module">_</a> <a id="38149" class="Symbol">{</a><a id="38150" href="Data.Fin.Properties.html#38150" class="Bound">p</a><a id="38151" class="Symbol">}</a> <a id="38153" class="Symbol">{</a><a id="38154" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38156" class="Symbol">:</a> <a id="38158" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="38163" class="Symbol">(</a><a id="38164" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38168" class="Symbol">(</a><a id="38169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38173" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="38174" class="Symbol">))</a> <a id="38177" href="Data.Fin.Properties.html#38150" class="Bound">p</a><a id="38178" class="Symbol">}</a> <a id="38180" class="Keyword">where</a>

  <a id="38189" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38196" class="Symbol">:</a> <a id="38198" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38200" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38205" class="Symbol">→</a> <a id="38207" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38210" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38212" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38214" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38218" href="Relation.Unary.html#3655" class="Function">]</a> <a id="38220" class="Symbol">→</a> <a id="38222" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38225" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38227" href="Relation.Unary.html#3655" class="Function">]</a>
  <a id="38231" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38238" href="Data.Fin.Properties.html#38238" class="Bound">z</a> <a id="38240" href="Data.Fin.Properties.html#38240" class="Bound">s</a> <a id="38242" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="38250" class="Symbol">=</a> <a id="38252" href="Data.Fin.Properties.html#38238" class="Bound">z</a>
  <a id="38256" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38263" href="Data.Fin.Properties.html#38263" class="Bound">z</a> <a id="38265" href="Data.Fin.Properties.html#38265" class="Bound">s</a> <a id="38267" class="Symbol">(</a><a id="38268" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38272" href="Data.Fin.Properties.html#38272" class="Bound">i</a><a id="38273" class="Symbol">)</a> <a id="38275" class="Symbol">=</a> <a id="38277" href="Data.Fin.Properties.html#38265" class="Bound">s</a> <a id="38279" href="Data.Fin.Properties.html#38272" class="Bound">i</a>

  <a id="38284" href="Data.Fin.Properties.html#38284" class="Function">∀-cons-⇔</a> <a id="38293" class="Symbol">:</a> <a id="38295" class="Symbol">(</a><a id="38296" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38298" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38303" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="38305" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38308" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38310" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38312" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38316" href="Relation.Unary.html#3655" class="Function">]</a><a id="38317" class="Symbol">)</a> <a id="38319" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="38321" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38324" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38326" href="Relation.Unary.html#3655" class="Function">]</a>
  <a id="38330" href="Data.Fin.Properties.html#38284" class="Function">∀-cons-⇔</a> <a id="38339" class="Symbol">=</a> <a id="38341" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="38345" class="Symbol">(</a><a id="38346" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="38354" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a><a id="38360" class="Symbol">)</a> <a id="38362" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="38364" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="38367" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38372" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="38374" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="38377" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38381" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

  <a id="38386" href="Data.Fin.Properties.html#38386" class="Function">∃-here</a> <a id="38393" class="Symbol">:</a> <a id="38395" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38397" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38402" class="Symbol">→</a> <a id="38404" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38407" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38409" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38413" href="Data.Fin.Properties.html#38386" class="Function">∃-here</a> <a id="38420" class="Symbol">=</a> <a id="38422" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>

  <a id="38433" href="Data.Fin.Properties.html#38433" class="Function">∃-there</a> <a id="38441" class="Symbol">:</a> <a id="38443" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38446" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38448" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38450" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38454" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="38456" class="Symbol">→</a> <a id="38458" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38461" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38463" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38467" href="Data.Fin.Properties.html#38433" class="Function">∃-there</a> <a id="38475" class="Symbol">=</a> <a id="38477" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="38481" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38485" href="Function.Base.html#704" class="Function">id</a>

  <a id="38491" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a> <a id="38499" class="Symbol">:</a> <a id="38501" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38504" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38506" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="38508" class="Symbol">→</a> <a id="38510" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38512" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38517" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="38519" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38522" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38524" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38526" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38530" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38534" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a> <a id="38542" class="Symbol">(</a> <a id="38544" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38551" href="Data.Fin.Properties.html#38551" class="Bound">P₀</a> <a id="38554" class="Symbol">)</a> <a id="38556" class="Symbol">=</a> <a id="38558" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="38563" href="Data.Fin.Properties.html#38551" class="Bound">P₀</a>
  <a id="38568" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a> <a id="38576" class="Symbol">(</a><a id="38577" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38581" href="Data.Fin.Properties.html#38581" class="Bound">f</a> <a id="38583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38585" href="Data.Fin.Properties.html#38585" class="Bound">P₁₊</a><a id="38588" class="Symbol">)</a> <a id="38590" class="Symbol">=</a> <a id="38592" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="38597" class="Symbol">(</a><a id="38598" href="Data.Fin.Properties.html#38581" class="Bound">f</a> <a id="38600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38602" href="Data.Fin.Properties.html#38585" class="Bound">P₁₊</a><a id="38605" class="Symbol">)</a>

  <a id="38610" href="Data.Fin.Properties.html#38610" class="Function">⊎⇔∃</a> <a id="38614" class="Symbol">:</a> <a id="38616" class="Symbol">(</a><a id="38617" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38619" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38624" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="38626" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38629" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38631" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38633" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38637" href="Relation.Unary.html#3519" class="Function">⟩</a><a id="38638" class="Symbol">)</a> <a id="38640" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="38642" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38645" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38647" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38651" href="Data.Fin.Properties.html#38610" class="Function">⊎⇔∃</a> <a id="38655" class="Symbol">=</a> <a id="38657" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="38661" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="38663" href="Data.Fin.Properties.html#38386" class="Function">∃-here</a> <a id="38670" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="38672" href="Data.Fin.Properties.html#38433" class="Function">∃-there</a> <a id="38680" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="38682" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a>

<a id="decFinSubset"></a><a id="38691" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="38704" class="Symbol">:</a> <a id="38706" class="Symbol">∀</a> <a id="38708" class="Symbol">{</a><a id="38709" href="Data.Fin.Properties.html#38709" class="Bound">p</a> <a id="38711" href="Data.Fin.Properties.html#38711" class="Bound">q</a><a id="38712" class="Symbol">}</a> <a id="38714" class="Symbol">{</a><a id="38715" href="Data.Fin.Properties.html#38715" class="Bound">P</a> <a id="38717" class="Symbol">:</a> <a id="38719" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="38724" class="Symbol">(</a><a id="38725" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38729" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="38730" class="Symbol">)</a> <a id="38732" href="Data.Fin.Properties.html#38709" class="Bound">p</a><a id="38733" class="Symbol">}</a> <a id="38735" class="Symbol">{</a><a id="38736" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38738" class="Symbol">:</a> <a id="38740" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="38745" class="Symbol">(</a><a id="38746" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38750" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="38751" class="Symbol">)</a> <a id="38753" href="Data.Fin.Properties.html#38711" class="Bound">q</a><a id="38754" class="Symbol">}</a> <a id="38756" class="Symbol">→</a>
               <a id="38773" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="38783" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38785" class="Symbol">→</a> <a id="38787" class="Symbol">(∀</a> <a id="38790" class="Symbol">{</a><a id="38791" href="Data.Fin.Properties.html#38791" class="Bound">i</a><a id="38792" class="Symbol">}</a> <a id="38794" class="Symbol">→</a> <a id="38796" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38798" href="Data.Fin.Properties.html#38791" class="Bound">i</a> <a id="38800" class="Symbol">→</a> <a id="38802" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="38806" class="Symbol">(</a><a id="38807" href="Data.Fin.Properties.html#38715" class="Bound">P</a> <a id="38809" href="Data.Fin.Properties.html#38791" class="Bound">i</a><a id="38810" class="Symbol">))</a> <a id="38813" class="Symbol">→</a> <a id="38815" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="38819" class="Symbol">(</a><a id="38820" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38822" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="38824" href="Data.Fin.Properties.html#38715" class="Bound">P</a><a id="38825" class="Symbol">)</a>
<a id="38827" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="38840" class="Symbol">{</a><a id="38841" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="38845" class="Symbol">}</a>  <a id="38848" class="Symbol">{_}</a>     <a id="38856" class="Symbol">{_}</a> <a id="38860" href="Data.Fin.Properties.html#38860" class="Bound">Q?</a> <a id="38863" href="Data.Fin.Properties.html#38863" class="Bound">P?</a> <a id="38866" class="Symbol">=</a> <a id="38868" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="38872" class="Symbol">λ</a> <a id="38874" class="Symbol">{}</a>
<a id="38877" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="38890" class="Symbol">{</a><a id="38891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38895" href="Data.Fin.Properties.html#38895" class="Bound">n</a><a id="38896" class="Symbol">}</a> <a id="38898" class="Symbol">{</a><a id="38899" class="Argument">P</a> <a id="38901" class="Symbol">=</a> <a id="38903" href="Data.Fin.Properties.html#38903" class="Bound">P</a><a id="38904" class="Symbol">}</a> <a id="38906" class="Symbol">{</a><a id="38907" href="Data.Fin.Properties.html#38907" class="Bound">Q</a><a id="38908" class="Symbol">}</a> <a id="38910" href="Data.Fin.Properties.html#38910" class="Bound">Q?</a> <a id="38913" href="Data.Fin.Properties.html#38913" class="Bound">P?</a>
  <a id="38918" class="Keyword">with</a> <a id="38923" href="Data.Fin.Properties.html#38910" class="Bound">Q?</a> <a id="38926" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38931" class="Symbol">|</a> <a id="38933" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38940" class="Symbol">{</a><a id="38941" class="Argument">P</a> <a id="38943" class="Symbol">=</a> <a id="38945" class="Symbol">λ</a> <a id="38947" href="Data.Fin.Properties.html#38947" class="Bound">x</a> <a id="38949" class="Symbol">→</a> <a id="38951" href="Data.Fin.Properties.html#38907" class="Bound">Q</a> <a id="38953" href="Data.Fin.Properties.html#38947" class="Bound">x</a> <a id="38955" class="Symbol">→</a> <a id="38957" href="Data.Fin.Properties.html#38903" class="Bound">P</a> <a id="38959" href="Data.Fin.Properties.html#38947" class="Bound">x</a><a id="38960" class="Symbol">}</a>
<a id="38962" class="Symbol">...</a> <a id="38966" class="Symbol">|</a> <a id="38968" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="38974" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="38982" href="Data.Fin.Properties.html#38982" class="Bound">[¬Q0]</a> <a id="38988" class="Symbol">|</a> <a id="38990" href="Data.Fin.Properties.html#38990" class="Bound">cons</a> <a id="38995" class="Symbol">=</a>
  <a id="38999" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="39004" class="Symbol">(λ</a> <a id="39007" href="Data.Fin.Properties.html#39007" class="Bound">f</a> <a id="39009" class="Symbol">{</a><a id="39010" href="Data.Fin.Properties.html#39010" class="Bound">x</a><a id="39011" class="Symbol">}</a> <a id="39013" class="Symbol">→</a> <a id="39015" href="Data.Fin.Properties.html#38990" class="Bound">cons</a> <a id="39020" class="Symbol">(</a><a id="39021" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="39028" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39030" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="39037" href="Data.Fin.Properties.html#38982" class="Bound">[¬Q0]</a><a id="39042" class="Symbol">)</a> <a id="39044" class="Symbol">(λ</a> <a id="39047" href="Data.Fin.Properties.html#39047" class="Bound">x</a> <a id="39049" class="Symbol">→</a> <a id="39051" href="Data.Fin.Properties.html#39007" class="Bound">f</a> <a id="39053" class="Symbol">{</a><a id="39054" href="Data.Fin.Properties.html#39047" class="Bound">x</a><a id="39055" class="Symbol">})</a> <a id="39058" href="Data.Fin.Properties.html#39010" class="Bound">x</a><a id="39059" class="Symbol">)</a>
       <a id="39068" class="Symbol">(λ</a> <a id="39071" href="Data.Fin.Properties.html#39071" class="Bound">f</a> <a id="39073" class="Symbol">{</a><a id="39074" href="Data.Fin.Properties.html#39074" class="Bound">x</a><a id="39075" class="Symbol">}</a> <a id="39077" class="Symbol">→</a> <a id="39079" href="Data.Fin.Properties.html#39071" class="Bound">f</a> <a id="39081" class="Symbol">{</a><a id="39082" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39086" href="Data.Fin.Properties.html#39074" class="Bound">x</a><a id="39087" class="Symbol">})</a>
       <a id="39097" class="Symbol">(</a><a id="39098" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="39111" class="Symbol">(</a><a id="39112" class="Bound">Q?</a> <a id="39115" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39117" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="39120" class="Symbol">)</a> <a id="39122" class="Bound">P?</a><a id="39124" class="Symbol">)</a>
<a id="39126" class="Symbol">...</a> <a id="39130" class="Symbol">|</a> <a id="39132" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="39138" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="39147" href="Data.Fin.Properties.html#39147" class="Bound">[Q0]</a> <a id="39152" class="Symbol">|</a> <a id="39154" href="Data.Fin.Properties.html#39154" class="Bound">cons</a> <a id="39159" class="Symbol">=</a>
  <a id="39163" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="39168" class="Symbol">(</a><a id="39169" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="39177" class="Symbol">λ</a> <a id="39179" href="Data.Fin.Properties.html#39179" class="Bound">P0</a> <a id="39182" href="Data.Fin.Properties.html#39182" class="Bound">rec</a> <a id="39186" class="Symbol">{</a><a id="39187" href="Data.Fin.Properties.html#39187" class="Bound">x</a><a id="39188" class="Symbol">}</a> <a id="39190" class="Symbol">→</a> <a id="39192" href="Data.Fin.Properties.html#39154" class="Bound">cons</a> <a id="39197" class="Symbol">(λ</a> <a id="39200" href="Data.Fin.Properties.html#39200" class="Bound">_</a> <a id="39202" class="Symbol">→</a> <a id="39204" href="Data.Fin.Properties.html#39179" class="Bound">P0</a><a id="39206" class="Symbol">)</a> <a id="39208" class="Symbol">(λ</a> <a id="39211" href="Data.Fin.Properties.html#39211" class="Bound">x</a> <a id="39213" class="Symbol">→</a> <a id="39215" href="Data.Fin.Properties.html#39182" class="Bound">rec</a> <a id="39219" class="Symbol">{</a><a id="39220" href="Data.Fin.Properties.html#39211" class="Bound">x</a><a id="39221" class="Symbol">})</a> <a id="39224" href="Data.Fin.Properties.html#39187" class="Bound">x</a><a id="39225" class="Symbol">)</a>
       <a id="39234" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="39236" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="39239" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="39246" href="Data.Fin.Properties.html#39147" class="Bound">[Q0]</a> <a id="39251" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="39253" class="Symbol">(λ</a> <a id="39256" href="Data.Fin.Properties.html#39256" class="Bound">f</a> <a id="39258" class="Symbol">{</a><a id="39259" href="Data.Fin.Properties.html#39259" class="Bound">x</a><a id="39260" class="Symbol">}</a> <a id="39262" class="Symbol">→</a> <a id="39264" href="Data.Fin.Properties.html#39256" class="Bound">f</a> <a id="39266" class="Symbol">{</a><a id="39267" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39271" href="Data.Fin.Properties.html#39259" class="Bound">x</a><a id="39272" class="Symbol">})</a> <a id="39275" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
       <a id="39284" class="Symbol">(</a><a id="39285" class="Bound">P?</a> <a id="39288" class="Symbol">(</a><a id="39289" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="39296" href="Data.Fin.Properties.html#39147" class="Bound">[Q0]</a><a id="39300" class="Symbol">)</a> <a id="39302" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="39308" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="39321" class="Symbol">(</a><a id="39322" class="Bound">Q?</a> <a id="39325" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39327" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="39330" class="Symbol">)</a> <a id="39332" class="Bound">P?</a><a id="39334" class="Symbol">)</a>

<a id="any?"></a><a id="39337" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39342" class="Symbol">:</a> <a id="39344" class="Symbol">∀</a> <a id="39346" class="Symbol">{</a><a id="39347" href="Data.Fin.Properties.html#39347" class="Bound">p</a><a id="39348" class="Symbol">}</a> <a id="39350" class="Symbol">{</a><a id="39351" href="Data.Fin.Properties.html#39351" class="Bound">P</a> <a id="39353" class="Symbol">:</a> <a id="39355" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39360" class="Symbol">(</a><a id="39361" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39365" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="39366" class="Symbol">)</a> <a id="39368" href="Data.Fin.Properties.html#39347" class="Bound">p</a><a id="39369" class="Symbol">}</a> <a id="39371" class="Symbol">→</a> <a id="39373" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39383" href="Data.Fin.Properties.html#39351" class="Bound">P</a> <a id="39385" class="Symbol">→</a> <a id="39387" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="39391" class="Symbol">(</a><a id="39392" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="39394" href="Data.Fin.Properties.html#39351" class="Bound">P</a><a id="39395" class="Symbol">)</a>
<a id="39397" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39402" class="Symbol">{</a><a id="39403" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="39407" class="Symbol">}</a>  <a id="39410" class="Symbol">{</a><a id="39411" class="Argument">P</a> <a id="39413" class="Symbol">=</a> <a id="39415" class="Symbol">_}</a> <a id="39418" href="Data.Fin.Properties.html#39418" class="Bound">P?</a> <a id="39421" class="Symbol">=</a> <a id="39423" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="39426" class="Symbol">λ</a> <a id="39428" class="Symbol">{</a> <a id="39430" class="Symbol">(()</a> <a id="39434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39436" class="Symbol">_)</a> <a id="39439" class="Symbol">}</a>
<a id="39441" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39446" class="Symbol">{</a><a id="39447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39451" href="Data.Fin.Properties.html#39451" class="Bound">n</a><a id="39452" class="Symbol">}</a> <a id="39454" class="Symbol">{</a><a id="39455" class="Argument">P</a> <a id="39457" class="Symbol">=</a> <a id="39459" href="Data.Fin.Properties.html#39459" class="Bound">P</a><a id="39460" class="Symbol">}</a> <a id="39462" href="Data.Fin.Properties.html#39462" class="Bound">P?</a> <a id="39465" class="Symbol">=</a> <a id="39467" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="39475" href="Data.Fin.Properties.html#38610" class="Function">⊎⇔∃</a> <a id="39479" class="Symbol">(</a><a id="39480" href="Data.Fin.Properties.html#39462" class="Bound">P?</a> <a id="39483" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="39488" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="39494" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39499" class="Symbol">(</a><a id="39500" href="Data.Fin.Properties.html#39462" class="Bound">P?</a> <a id="39503" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39505" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="39508" class="Symbol">))</a>

<a id="all?"></a><a id="39512" href="Data.Fin.Properties.html#39512" class="Function">all?</a> <a id="39517" class="Symbol">:</a> <a id="39519" class="Symbol">∀</a> <a id="39521" class="Symbol">{</a><a id="39522" href="Data.Fin.Properties.html#39522" class="Bound">p</a><a id="39523" class="Symbol">}</a> <a id="39525" class="Symbol">{</a><a id="39526" href="Data.Fin.Properties.html#39526" class="Bound">P</a> <a id="39528" class="Symbol">:</a> <a id="39530" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39535" class="Symbol">(</a><a id="39536" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39540" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="39541" class="Symbol">)</a> <a id="39543" href="Data.Fin.Properties.html#39522" class="Bound">p</a><a id="39544" class="Symbol">}</a> <a id="39546" class="Symbol">→</a> <a id="39548" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39558" href="Data.Fin.Properties.html#39526" class="Bound">P</a> <a id="39560" class="Symbol">→</a> <a id="39562" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="39566" class="Symbol">(∀</a> <a id="39569" href="Data.Fin.Properties.html#39569" class="Bound">f</a> <a id="39571" class="Symbol">→</a> <a id="39573" href="Data.Fin.Properties.html#39526" class="Bound">P</a> <a id="39575" href="Data.Fin.Properties.html#39569" class="Bound">f</a><a id="39576" class="Symbol">)</a>
<a id="39578" href="Data.Fin.Properties.html#39512" class="Function">all?</a> <a id="39583" href="Data.Fin.Properties.html#39583" class="Bound">P?</a> <a id="39586" class="Symbol">=</a> <a id="39588" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="39593" class="Symbol">(λ</a> <a id="39596" href="Data.Fin.Properties.html#39596" class="Bound">∀p</a> <a id="39599" href="Data.Fin.Properties.html#39599" class="Bound">f</a> <a id="39601" class="Symbol">→</a> <a id="39603" href="Data.Fin.Properties.html#39596" class="Bound">∀p</a> <a id="39606" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="39608" class="Symbol">)</a> <a id="39610" class="Symbol">(λ</a> <a id="39613" href="Data.Fin.Properties.html#39613" class="Bound">∀p</a> <a id="39616" class="Symbol">{</a><a id="39617" href="Data.Fin.Properties.html#39617" class="Bound">x</a><a id="39618" class="Symbol">}</a> <a id="39620" href="Data.Fin.Properties.html#39620" class="Bound">_</a> <a id="39622" class="Symbol">→</a> <a id="39624" href="Data.Fin.Properties.html#39613" class="Bound">∀p</a> <a id="39627" href="Data.Fin.Properties.html#39617" class="Bound">x</a><a id="39628" class="Symbol">)</a>
               <a id="39645" class="Symbol">(</a><a id="39646" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="39659" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="39662" class="Symbol">(λ</a> <a id="39665" class="Symbol">{</a><a id="39666" href="Data.Fin.Properties.html#39666" class="Bound">f</a><a id="39667" class="Symbol">}</a> <a id="39669" href="Data.Fin.Properties.html#39669" class="Bound">_</a> <a id="39671" class="Symbol">→</a> <a id="39673" href="Data.Fin.Properties.html#39583" class="Bound">P?</a> <a id="39676" href="Data.Fin.Properties.html#39666" class="Bound">f</a><a id="39677" class="Symbol">))</a>

<a id="39681" class="Keyword">private</a>
  <a id="39691" class="Comment">-- A nice computational property of `all?`:</a>
  <a id="39737" class="Comment">-- The boolean component of the result is exactly the</a>
  <a id="39793" class="Comment">-- obvious fold of boolean tests (`foldr _∧_ true`).</a>
  <a id="note"></a><a id="39848" href="Data.Fin.Properties.html#39848" class="Function">note</a> <a id="39853" class="Symbol">:</a> <a id="39855" class="Symbol">∀</a> <a id="39857" class="Symbol">{</a><a id="39858" href="Data.Fin.Properties.html#39858" class="Bound">p</a><a id="39859" class="Symbol">}</a> <a id="39861" class="Symbol">{</a><a id="39862" href="Data.Fin.Properties.html#39862" class="Bound">P</a> <a id="39864" class="Symbol">:</a> <a id="39866" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39871" class="Symbol">(</a><a id="39872" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39876" class="Number">3</a><a id="39877" class="Symbol">)</a> <a id="39879" href="Data.Fin.Properties.html#39858" class="Bound">p</a><a id="39880" class="Symbol">}</a> <a id="39882" class="Symbol">(</a><a id="39883" href="Data.Fin.Properties.html#39883" class="Bound">P?</a> <a id="39886" class="Symbol">:</a> <a id="39888" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39898" href="Data.Fin.Properties.html#39862" class="Bound">P</a><a id="39899" class="Symbol">)</a> <a id="39901" class="Symbol">→</a>
         <a id="39912" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="39914" class="Symbol">λ</a> <a id="39916" href="Data.Fin.Properties.html#39916" class="Bound">z</a> <a id="39918" class="Symbol">→</a> <a id="39920" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="39929" class="Symbol">(</a><a id="39930" href="Data.Fin.Properties.html#39512" class="Function">all?</a> <a id="39935" href="Data.Fin.Properties.html#39883" class="Bound">P?</a><a id="39937" class="Symbol">)</a> <a id="39939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39941" href="Data.Fin.Properties.html#39916" class="Bound">z</a>
  <a id="39945" href="Data.Fin.Properties.html#39848" class="Function">note</a> <a id="39950" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="39953" class="Symbol">=</a> <a id="39955" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="39964" class="Symbol">(</a><a id="39965" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="39968" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="39970" class="Symbol">)</a> <a id="39972" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="39974" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="39983" class="Symbol">(</a><a id="39984" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="39987" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="39989" class="Symbol">)</a> <a id="39991" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="39993" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="40002" class="Symbol">(</a><a id="40003" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="40006" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a><a id="40008" class="Symbol">)</a> <a id="40010" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="40012" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
          <a id="40027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="40029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="40035" class="Comment">-- If a decidable predicate P over a finite set is sometimes false,</a>
<a id="40103" class="Comment">-- then we can find the smallest value for which this is the case.</a>

<a id="¬∀⟶∃¬-smallest"></a><a id="40171" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40186" class="Symbol">:</a> <a id="40188" class="Symbol">∀</a> <a id="40190" href="Data.Fin.Properties.html#40190" class="Bound">n</a> <a id="40192" class="Symbol">{</a><a id="40193" href="Data.Fin.Properties.html#40193" class="Bound">p</a><a id="40194" class="Symbol">}</a> <a id="40196" class="Symbol">(</a><a id="40197" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40199" class="Symbol">:</a> <a id="40201" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40206" class="Symbol">(</a><a id="40207" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40211" href="Data.Fin.Properties.html#40190" class="Bound">n</a><a id="40212" class="Symbol">)</a> <a id="40214" href="Data.Fin.Properties.html#40193" class="Bound">p</a><a id="40215" class="Symbol">)</a> <a id="40217" class="Symbol">→</a> <a id="40219" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="40229" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40231" class="Symbol">→</a>
                 <a id="40250" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40252" class="Symbol">(∀</a> <a id="40255" href="Data.Fin.Properties.html#40255" class="Bound">i</a> <a id="40257" class="Symbol">→</a> <a id="40259" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40261" href="Data.Fin.Properties.html#40255" class="Bound">i</a><a id="40262" class="Symbol">)</a> <a id="40264" class="Symbol">→</a> <a id="40266" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="40268" class="Symbol">λ</a> <a id="40270" href="Data.Fin.Properties.html#40270" class="Bound">i</a> <a id="40272" class="Symbol">→</a> <a id="40274" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40276" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40278" href="Data.Fin.Properties.html#40270" class="Bound">i</a> <a id="40280" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="40282" class="Symbol">((</a><a id="40284" href="Data.Fin.Properties.html#40284" class="Bound">j</a> <a id="40286" class="Symbol">:</a> <a id="40288" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="40293" href="Data.Fin.Properties.html#40270" class="Bound">i</a><a id="40294" class="Symbol">)</a> <a id="40296" class="Symbol">→</a> <a id="40298" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40300" class="Symbol">(</a><a id="40301" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="40308" href="Data.Fin.Properties.html#40284" class="Bound">j</a><a id="40309" class="Symbol">))</a>
<a id="40312" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40327" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="40335" href="Data.Fin.Properties.html#40335" class="Bound">P</a> <a id="40337" href="Data.Fin.Properties.html#40337" class="Bound">P?</a> <a id="40340" href="Data.Fin.Properties.html#40340" class="Bound">¬∀P</a> <a id="40344" class="Symbol">=</a> <a id="40346" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="40360" class="Symbol">(λ())</a> <a id="40366" href="Data.Fin.Properties.html#40340" class="Bound">¬∀P</a>
<a id="40370" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40385" class="Symbol">(</a><a id="40386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40390" href="Data.Fin.Properties.html#40390" class="Bound">n</a><a id="40391" class="Symbol">)</a> <a id="40393" href="Data.Fin.Properties.html#40393" class="Bound">P</a> <a id="40395" href="Data.Fin.Properties.html#40395" class="Bound">P?</a> <a id="40398" href="Data.Fin.Properties.html#40398" class="Bound">¬∀P</a> <a id="40402" class="Keyword">with</a> <a id="40407" href="Data.Fin.Properties.html#40395" class="Bound">P?</a> <a id="40410" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="40415" class="Symbol">...</a> <a id="40419" class="Symbol">|</a> <a id="40421" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="40427" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="40435" href="Data.Fin.Properties.html#40435" class="Bound">[¬P₀]</a> <a id="40441" class="Symbol">=</a> <a id="40443" class="Symbol">(</a><a id="40444" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="40449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="40451" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="40458" href="Data.Fin.Properties.html#40435" class="Bound">[¬P₀]</a> <a id="40464" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="40466" class="Symbol">λ</a> <a id="40468" class="Symbol">())</a>
<a id="40472" class="Symbol">...</a> <a id="40476" class="Symbol">|</a> <a id="40478" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="40484" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="40493" href="Data.Fin.Properties.html#40493" class="Bound">[P₀]</a> <a id="40498" class="Symbol">=</a> <a id="40500" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="40504" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="40508" class="Symbol">(</a><a id="40509" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="40513" href="Function.Base.html#704" class="Function">id</a> <a id="40516" class="Symbol">(</a><a id="40517" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="40524" class="Symbol">(</a><a id="40525" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="40532" href="Data.Fin.Properties.html#40493" class="Bound">[P₀]</a><a id="40536" class="Symbol">)))</a>
  <a id="40542" class="Symbol">(</a><a id="40543" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40558" class="Bound">n</a> <a id="40560" class="Symbol">(</a><a id="40561" class="Bound">P</a> <a id="40563" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40565" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="40568" class="Symbol">)</a> <a id="40570" class="Symbol">(</a><a id="40571" class="Bound">P?</a> <a id="40574" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40576" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="40579" class="Symbol">)</a> <a id="40581" class="Symbol">(</a><a id="40582" class="Bound">¬∀P</a> <a id="40586" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40588" class="Symbol">(</a><a id="40589" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="40596" class="Symbol">(</a><a id="40597" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="40604" href="Data.Fin.Properties.html#40493" class="Bound">[P₀]</a><a id="40608" class="Symbol">))))</a>

<a id="40614" class="Comment">-- When P is a decidable predicate over a finite set the following</a>
<a id="40681" class="Comment">-- lemma can be proved.</a>

<a id="¬∀⟶∃¬"></a><a id="40706" href="Data.Fin.Properties.html#40706" class="Function">¬∀⟶∃¬</a> <a id="40712" class="Symbol">:</a> <a id="40714" class="Symbol">∀</a> <a id="40716" href="Data.Fin.Properties.html#40716" class="Bound">n</a> <a id="40718" class="Symbol">{</a><a id="40719" href="Data.Fin.Properties.html#40719" class="Bound">p</a><a id="40720" class="Symbol">}</a> <a id="40722" class="Symbol">(</a><a id="40723" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40725" class="Symbol">:</a> <a id="40727" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40732" class="Symbol">(</a><a id="40733" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40737" href="Data.Fin.Properties.html#40716" class="Bound">n</a><a id="40738" class="Symbol">)</a> <a id="40740" href="Data.Fin.Properties.html#40719" class="Bound">p</a><a id="40741" class="Symbol">)</a> <a id="40743" class="Symbol">→</a> <a id="40745" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="40755" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40757" class="Symbol">→</a>
          <a id="40769" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40771" class="Symbol">(∀</a> <a id="40774" href="Data.Fin.Properties.html#40774" class="Bound">i</a> <a id="40776" class="Symbol">→</a> <a id="40778" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40780" href="Data.Fin.Properties.html#40774" class="Bound">i</a><a id="40781" class="Symbol">)</a> <a id="40783" class="Symbol">→</a> <a id="40785" class="Symbol">(</a><a id="40786" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="40788" class="Symbol">λ</a> <a id="40790" href="Data.Fin.Properties.html#40790" class="Bound">i</a> <a id="40792" class="Symbol">→</a> <a id="40794" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40796" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40798" href="Data.Fin.Properties.html#40790" class="Bound">i</a><a id="40799" class="Symbol">)</a>
<a id="40801" href="Data.Fin.Properties.html#40706" class="Function">¬∀⟶∃¬</a> <a id="40807" href="Data.Fin.Properties.html#40807" class="Bound">n</a> <a id="40809" href="Data.Fin.Properties.html#40809" class="Bound">P</a> <a id="40811" href="Data.Fin.Properties.html#40811" class="Bound">P?</a> <a id="40814" href="Data.Fin.Properties.html#40814" class="Bound">¬P</a> <a id="40817" class="Symbol">=</a> <a id="40819" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="40823" href="Function.Base.html#704" class="Function">id</a> <a id="40826" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="40832" class="Symbol">(</a><a id="40833" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40848" href="Data.Fin.Properties.html#40807" class="Bound">n</a> <a id="40850" href="Data.Fin.Properties.html#40809" class="Bound">P</a> <a id="40852" href="Data.Fin.Properties.html#40811" class="Bound">P?</a> <a id="40855" href="Data.Fin.Properties.html#40814" class="Bound">¬P</a><a id="40857" class="Symbol">)</a>

<a id="40860" class="Comment">------------------------------------------------------------------------</a>
<a id="40933" class="Comment">-- Properties of functions to and from Fin</a>
<a id="40976" class="Comment">------------------------------------------------------------------------</a>

<a id="41050" class="Comment">-- The pigeonhole principle.</a>

<a id="pigeonhole"></a><a id="41080" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41091" class="Symbol">:</a> <a id="41093" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41095" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="41099" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="41101" class="Symbol">→</a> <a id="41103" class="Symbol">(</a><a id="41104" href="Data.Fin.Properties.html#41104" class="Bound">f</a> <a id="41106" class="Symbol">:</a> <a id="41108" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41112" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="41114" class="Symbol">→</a> <a id="41116" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41120" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="41121" class="Symbol">)</a> <a id="41123" class="Symbol">→</a> <a id="41125" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="41128" class="Symbol">λ</a> <a id="41130" href="Data.Fin.Properties.html#41130" class="Bound">i</a> <a id="41132" href="Data.Fin.Properties.html#41132" class="Bound">j</a> <a id="41134" class="Symbol">→</a> <a id="41136" href="Data.Fin.Properties.html#41130" class="Bound">i</a> <a id="41138" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="41140" href="Data.Fin.Properties.html#41132" class="Bound">j</a> <a id="41142" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="41144" href="Data.Fin.Properties.html#41104" class="Bound">f</a> <a id="41146" href="Data.Fin.Properties.html#41130" class="Bound">i</a> <a id="41148" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41150" href="Data.Fin.Properties.html#41104" class="Bound">f</a> <a id="41152" href="Data.Fin.Properties.html#41132" class="Bound">j</a>
<a id="41154" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41165" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="41183" href="Data.Fin.Properties.html#41183" class="Bound">f</a> <a id="41185" class="Symbol">=</a> <a id="41187" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="41201" class="Symbol">(</a><a id="41202" href="Data.Fin.Properties.html#41183" class="Bound">f</a> <a id="41204" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="41208" class="Symbol">)</a> <a id="41210" class="Symbol">λ()</a>
<a id="41214" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41225" class="Symbol">(</a><a id="41226" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="41230" href="Data.Fin.Properties.html#41230" class="Bound">m&lt;n</a><a id="41233" class="Symbol">@(</a><a id="41235" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="41239" class="Symbol">_))</a> <a id="41243" href="Data.Fin.Properties.html#41243" class="Bound">f</a> <a id="41245" class="Keyword">with</a> <a id="41250" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="41255" class="Symbol">(λ</a> <a id="41258" href="Data.Fin.Properties.html#41258" class="Bound">k</a> <a id="41260" class="Symbol">→</a> <a id="41262" href="Data.Fin.Properties.html#41243" class="Bound">f</a> <a id="41264" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="41269" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="41271" href="Data.Fin.Properties.html#41243" class="Bound">f</a> <a id="41273" class="Symbol">(</a><a id="41274" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41278" href="Data.Fin.Properties.html#41258" class="Bound">k</a><a id="41279" class="Symbol">))</a>
<a id="41282" class="Symbol">...</a> <a id="41286" class="Symbol">|</a> <a id="41288" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="41292" class="Symbol">(</a><a id="41293" href="Data.Fin.Properties.html#41293" class="Bound">j</a> <a id="41295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41297" href="Data.Fin.Properties.html#41297" class="Bound">f₀≡fⱼ</a><a id="41302" class="Symbol">)</a> <a id="41304" class="Symbol">=</a> <a id="41306" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="41311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41313" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41317" href="Data.Fin.Properties.html#41293" class="Bound">j</a> <a id="41319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41321" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="41325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41327" href="Data.Fin.Properties.html#41297" class="Bound">f₀≡fⱼ</a>
<a id="41333" class="Symbol">...</a> <a id="41337" class="Symbol">|</a> <a id="41339" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="41343" href="Data.Fin.Properties.html#41343" class="Bound">f₀≢fₖ</a>
  <a id="41351" class="Keyword">with</a> <a id="41356" href="Data.Fin.Properties.html#41356" class="Bound">i</a> <a id="41358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41360" href="Data.Fin.Properties.html#41360" class="Bound">j</a> <a id="41362" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41364" href="Data.Fin.Properties.html#41364" class="Bound">i&lt;j</a> <a id="41368" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41370" href="Data.Fin.Properties.html#41370" class="Bound">fᵢ≡fⱼ</a> ← <a id="41378" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41389" class="Bound">m&lt;n</a> <a id="41393" class="Symbol">(λ</a> <a id="41396" href="Data.Fin.Properties.html#41396" class="Bound">j</a> <a id="41398" class="Symbol">→</a> <a id="41400" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="41409" class="Symbol">(</a><a id="41410" href="Data.Fin.Properties.html#41343" class="Bound">f₀≢fₖ</a> <a id="41416" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="41418" class="Symbol">(</a><a id="41419" href="Data.Fin.Properties.html#41396" class="Bound">j</a> <a id="41421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a> <a id="41424" class="Symbol">)))</a>
  <a id="41430" class="Symbol">=</a> <a id="41432" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41436" href="Data.Fin.Properties.html#41356" class="Bound">i</a> <a id="41438" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41440" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41444" href="Data.Fin.Properties.html#41360" class="Bound">j</a> <a id="41446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41448" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="41452" href="Data.Fin.Properties.html#41364" class="Bound">i&lt;j</a> <a id="41456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41458" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="41477" class="Symbol">(</a><a id="41478" href="Data.Fin.Properties.html#41343" class="Bound">f₀≢fₖ</a> <a id="41484" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="41486" class="Symbol">(</a><a id="41487" href="Data.Fin.Properties.html#41356" class="Bound">i</a> <a id="41489" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="41491" class="Symbol">))</a> <a id="41494" class="Symbol">_</a> <a id="41496" href="Data.Fin.Properties.html#41370" class="Bound">fᵢ≡fⱼ</a>

<a id="injective⇒≤"></a><a id="41503" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41515" class="Symbol">:</a> <a id="41517" class="Symbol">∀</a> <a id="41519" class="Symbol">{</a><a id="41520" href="Data.Fin.Properties.html#41520" class="Bound">f</a> <a id="41522" class="Symbol">:</a> <a id="41524" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41528" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41530" class="Symbol">→</a> <a id="41532" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41536" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="41537" class="Symbol">}</a> <a id="41539" class="Symbol">→</a> <a id="41541" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="41551" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41555" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41559" href="Data.Fin.Properties.html#41520" class="Bound">f</a> <a id="41561" class="Symbol">→</a> <a id="41563" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41565" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="41569" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="41571" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41583" class="Symbol">{</a><a id="41584" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="41588" class="Symbol">}</a>  <a id="41591" class="Symbol">{_}</a>     <a id="41599" class="Symbol">{</a><a id="41600" href="Data.Fin.Properties.html#41600" class="Bound">f</a><a id="41601" class="Symbol">}</a> <a id="41603" class="Symbol">_</a>   <a id="41607" class="Symbol">=</a> <a id="41609" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="41613" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41625" class="Symbol">{</a><a id="41626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41630" class="Symbol">_}</a> <a id="41633" class="Symbol">{</a><a id="41634" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="41638" class="Symbol">}</a>  <a id="41641" class="Symbol">{</a><a id="41642" href="Data.Fin.Properties.html#41642" class="Bound">f</a><a id="41643" class="Symbol">}</a> <a id="41645" class="Symbol">_</a>   <a id="41649" class="Symbol">=</a> <a id="41651" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="41665" class="Symbol">(</a><a id="41666" href="Data.Fin.Properties.html#41642" class="Bound">f</a> <a id="41668" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="41672" class="Symbol">)</a> <a id="41674" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a>
<a id="41680" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41692" class="Symbol">{</a><a id="41693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41697" class="Symbol">_}</a> <a id="41700" class="Symbol">{</a><a id="41701" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41705" class="Symbol">_}</a> <a id="41708" class="Symbol">{</a><a id="41709" href="Data.Fin.Properties.html#41709" class="Bound">f</a><a id="41710" class="Symbol">}</a> <a id="41712" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41716" class="Symbol">=</a> <a id="41718" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="41722" class="Symbol">(</a><a id="41723" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41735" class="Symbol">(λ</a> <a id="41738" href="Data.Fin.Properties.html#41738" class="Bound">eq</a> <a id="41741" class="Symbol">→</a>
  <a id="41745" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="41759" class="Symbol">(</a><a id="41760" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41764" class="Symbol">(</a><a id="41765" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a>
    <a id="41788" class="Symbol">(</a><a id="41789" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="41805" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41809" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a><a id="41814" class="Symbol">)</a>
    <a id="41820" class="Symbol">(</a><a id="41821" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="41837" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41841" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a><a id="41846" class="Symbol">)</a> <a id="41848" href="Data.Fin.Properties.html#41738" class="Bound">eq</a><a id="41850" class="Symbol">))))</a>

<a id="&lt;⇒notInjective"></a><a id="41856" href="Data.Fin.Properties.html#41856" class="Function">&lt;⇒notInjective</a> <a id="41871" class="Symbol">:</a> <a id="41873" class="Symbol">∀</a> <a id="41875" class="Symbol">{</a><a id="41876" href="Data.Fin.Properties.html#41876" class="Bound">f</a> <a id="41878" class="Symbol">:</a> <a id="41880" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41884" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41886" class="Symbol">→</a> <a id="41888" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41892" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="41893" class="Symbol">}</a> <a id="41895" class="Symbol">→</a> <a id="41897" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="41899" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="41903" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41905" class="Symbol">→</a> <a id="41907" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="41909" class="Symbol">(</a><a id="41910" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="41920" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41924" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41928" href="Data.Fin.Properties.html#41876" class="Bound">f</a><a id="41929" class="Symbol">)</a>
<a id="41931" href="Data.Fin.Properties.html#41856" class="Function">&lt;⇒notInjective</a> <a id="41946" href="Data.Fin.Properties.html#41946" class="Bound">n&lt;m</a> <a id="41950" href="Data.Fin.Properties.html#41950" class="Bound">inj</a> <a id="41954" class="Symbol">=</a> <a id="41956" href="Data.Nat.Properties.html#9682" class="Function">ℕ.≤⇒≯</a> <a id="41962" class="Symbol">(</a><a id="41963" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41975" href="Data.Fin.Properties.html#41950" class="Bound">inj</a><a id="41978" class="Symbol">)</a> <a id="41980" href="Data.Fin.Properties.html#41946" class="Bound">n&lt;m</a>

<a id="ℕ→Fin-notInjective"></a><a id="41985" href="Data.Fin.Properties.html#41985" class="Function">ℕ→Fin-notInjective</a> <a id="42004" class="Symbol">:</a> <a id="42006" class="Symbol">∀</a> <a id="42008" class="Symbol">(</a><a id="42009" href="Data.Fin.Properties.html#42009" class="Bound">f</a> <a id="42011" class="Symbol">:</a> <a id="42013" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="42015" class="Symbol">→</a> <a id="42017" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42021" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="42022" class="Symbol">)</a> <a id="42024" class="Symbol">→</a> <a id="42026" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="42028" class="Symbol">(</a><a id="42029" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42039" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42043" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42047" href="Data.Fin.Properties.html#42009" class="Bound">f</a><a id="42048" class="Symbol">)</a>
<a id="42050" href="Data.Fin.Properties.html#41985" class="Function">ℕ→Fin-notInjective</a> <a id="42069" href="Data.Fin.Properties.html#42069" class="Bound">f</a> <a id="42071" href="Data.Fin.Properties.html#42071" class="Bound">inj</a> <a id="42075" class="Symbol">=</a> <a id="42077" href="Data.Nat.Properties.html#10913" class="Function">ℕ.&lt;-irrefl</a> <a id="42088" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="42095" class="Symbol">(</a><a id="42096" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42108" class="Symbol">(</a><a id="42109" href="Function.Construct.Composition.html#1294" class="Function">Comp.injective</a> <a id="42124" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42128" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42132" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42136" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="42150" href="Data.Fin.Properties.html#42071" class="Bound">inj</a><a id="42153" class="Symbol">))</a>

<a id="42157" class="Comment">-- Cantor-Schröder-Bernstein for finite sets</a>

<a id="cantor-schröder-bernstein"></a><a id="42203" href="Data.Fin.Properties.html#42203" class="Function">cantor-schröder-bernstein</a> <a id="42229" class="Symbol">:</a> <a id="42231" class="Symbol">∀</a> <a id="42233" class="Symbol">{</a><a id="42234" href="Data.Fin.Properties.html#42234" class="Bound">f</a> <a id="42236" class="Symbol">:</a> <a id="42238" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42242" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="42244" class="Symbol">→</a> <a id="42246" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42250" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="42251" class="Symbol">}</a> <a id="42253" class="Symbol">{</a><a id="42254" href="Data.Fin.Properties.html#42254" class="Bound">g</a> <a id="42256" class="Symbol">:</a> <a id="42258" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42262" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="42264" class="Symbol">→</a> <a id="42266" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42270" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="42271" class="Symbol">}</a> <a id="42273" class="Symbol">→</a>
                            <a id="42303" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42317" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42321" href="Data.Fin.Properties.html#42234" class="Bound">f</a> <a id="42323" class="Symbol">→</a> <a id="42325" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42339" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42343" href="Data.Fin.Properties.html#42254" class="Bound">g</a> <a id="42345" class="Symbol">→</a>
                            <a id="42375" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="42377" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42379" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="42381" href="Data.Fin.Properties.html#42203" class="Function">cantor-schröder-bernstein</a> <a id="42407" href="Data.Fin.Properties.html#42407" class="Bound">f-inj</a> <a id="42413" href="Data.Fin.Properties.html#42413" class="Bound">g-inj</a> <a id="42419" class="Symbol">=</a> <a id="42421" href="Data.Nat.Properties.html#6211" class="Function">ℕ.≤-antisym</a>
  <a id="42435" class="Symbol">(</a><a id="42436" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42448" href="Data.Fin.Properties.html#42407" class="Bound">f-inj</a><a id="42453" class="Symbol">)</a> <a id="42455" class="Symbol">(</a><a id="42456" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42468" href="Data.Fin.Properties.html#42413" class="Bound">g-inj</a><a id="42473" class="Symbol">)</a>

<a id="injective⇒existsPivot"></a><a id="42476" href="Data.Fin.Properties.html#42476" class="Function">injective⇒existsPivot</a> <a id="42498" class="Symbol">:</a> <a id="42500" class="Symbol">∀</a> <a id="42502" class="Symbol">{</a><a id="42503" href="Data.Fin.Properties.html#42503" class="Bound">f</a> <a id="42505" class="Symbol">:</a> <a id="42507" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42511" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="42513" class="Symbol">→</a> <a id="42515" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42519" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="42520" class="Symbol">}</a> <a id="42522" class="Symbol">→</a> <a id="42524" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42534" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42538" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42542" href="Data.Fin.Properties.html#42503" class="Bound">f</a> <a id="42544" class="Symbol">→</a>
                        <a id="42570" class="Symbol">∀</a> <a id="42572" class="Symbol">(</a><a id="42573" href="Data.Fin.Properties.html#42573" class="Bound">i</a> <a id="42575" class="Symbol">:</a> <a id="42577" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42581" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="42582" class="Symbol">)</a> <a id="42584" class="Symbol">→</a> <a id="42586" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="42588" class="Symbol">λ</a> <a id="42590" href="Data.Fin.Properties.html#42590" class="Bound">j</a> <a id="42592" class="Symbol">→</a> <a id="42594" href="Data.Fin.Properties.html#42590" class="Bound">j</a> <a id="42596" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="42598" href="Data.Fin.Properties.html#42573" class="Bound">i</a> <a id="42600" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="42602" href="Data.Fin.Properties.html#42573" class="Bound">i</a> <a id="42604" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="42606" href="Data.Fin.Properties.html#42503" class="Bound">f</a> <a id="42608" href="Data.Fin.Properties.html#42590" class="Bound">j</a>
<a id="42610" href="Data.Fin.Properties.html#42476" class="Function">injective⇒existsPivot</a> <a id="42632" class="Symbol">{</a><a id="42633" class="Argument">f</a> <a id="42635" class="Symbol">=</a> <a id="42637" href="Data.Fin.Properties.html#42637" class="Bound">f</a><a id="42638" class="Symbol">}</a> <a id="42640" href="Data.Fin.Properties.html#42640" class="Bound">f-injective</a> <a id="42652" href="Data.Fin.Properties.html#42652" class="Bound">i</a>
  <a id="42656" class="Keyword">with</a> <a id="42661" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="42666" class="Symbol">(λ</a> <a id="42669" href="Data.Fin.Properties.html#42669" class="Bound">j</a> <a id="42671" class="Symbol">→</a> <a id="42673" href="Data.Fin.Properties.html#42669" class="Bound">j</a> <a id="42675" href="Data.Fin.Properties.html#11187" class="Function Operator">≤?</a> <a id="42678" href="Data.Fin.Properties.html#42652" class="Bound">i</a> <a id="42680" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="42686" href="Data.Fin.Properties.html#42652" class="Bound">i</a> <a id="42688" href="Data.Fin.Properties.html#11187" class="Function Operator">≤?</a> <a id="42691" href="Data.Fin.Properties.html#42637" class="Bound">f</a> <a id="42693" href="Data.Fin.Properties.html#42669" class="Bound">j</a><a id="42694" class="Symbol">)</a>
<a id="42696" class="Symbol">...</a> <a id="42700" class="Symbol">|</a> <a id="42702" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="42706" href="Data.Fin.Properties.html#42706" class="Bound">result</a> <a id="42713" class="Symbol">=</a> <a id="42715" href="Data.Fin.Properties.html#42706" class="Bound">result</a>
<a id="42722" class="Symbol">...</a> <a id="42726" class="Symbol">|</a> <a id="42728" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="42731" href="Data.Fin.Properties.html#42731" class="Bound">¬result</a> <a id="42739" class="Symbol">=</a> <a id="42741" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="42755" class="Symbol">(</a><a id="42756" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42768" href="Data.Fin.Properties.html#43080" class="Function">f∘inject!-injective</a><a id="42787" class="Symbol">)</a> <a id="42789" href="Data.Nat.Properties.html#9106" class="Function">ℕ.1+n≰n</a>
  <a id="42799" class="Keyword">where</a>
  <a id="42807" href="Data.Fin.Properties.html#42807" class="Function">fj&lt;i</a> <a id="42812" class="Symbol">:</a> <a id="42814" class="Symbol">(</a><a id="42815" href="Data.Fin.Properties.html#42815" class="Bound">j</a> <a id="42817" class="Symbol">:</a> <a id="42819" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="42824" class="Symbol">(</a><a id="42825" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="42829" class="Bound">i</a><a id="42830" class="Symbol">))</a> <a id="42833" class="Symbol">→</a> <a id="42835" class="Bound">f</a> <a id="42837" class="Symbol">(</a><a id="42838" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="42846" href="Data.Fin.Properties.html#42815" class="Bound">j</a><a id="42847" class="Symbol">)</a> <a id="42849" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="42851" class="Bound">i</a>
  <a id="42855" href="Data.Fin.Properties.html#42807" class="Function">fj&lt;i</a> <a id="42860" href="Data.Fin.Properties.html#42860" class="Bound">j</a> <a id="42862" class="Keyword">with</a> <a id="42867" class="Bound">f</a> <a id="42869" class="Symbol">(</a><a id="42870" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="42878" href="Data.Fin.Properties.html#42860" class="Bound">j</a><a id="42879" class="Symbol">)</a> <a id="42881" href="Data.Fin.Properties.html#11247" class="Function Operator">&lt;?</a> <a id="42884" class="Bound">i</a>
  <a id="42888" class="Symbol">...</a> <a id="42892" class="Symbol">|</a> <a id="42894" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="42898" href="Data.Fin.Properties.html#42898" class="Bound">fj&lt;i</a> <a id="42903" class="Symbol">=</a> <a id="42905" href="Data.Fin.Properties.html#42898" class="Bound">fj&lt;i</a>
  <a id="42912" class="Symbol">...</a> <a id="42916" class="Symbol">|</a> <a id="42918" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="42922" href="Data.Fin.Properties.html#42922" class="Bound">fj≮i</a> <a id="42927" class="Symbol">=</a> <a id="42929" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="42943" class="Symbol">(_</a>  <a id="42947" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42949" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="42957" class="Symbol">(</a><a id="42958" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="42968" class="Bound">j</a><a id="42969" class="Symbol">)</a> <a id="42971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42973" href="Data.Nat.Properties.html#10043" class="Function">ℕ.≮⇒≥</a> <a id="42979" href="Data.Fin.Properties.html#42922" class="Bound">fj≮i</a><a id="42983" class="Symbol">)</a> <a id="42985" href="Data.Fin.Properties.html#42731" class="Bound">¬result</a>

  <a id="42996" href="Data.Fin.Properties.html#42996" class="Function">f∘inject!</a> <a id="43006" class="Symbol">:</a> <a id="43008" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="43013" class="Symbol">(</a><a id="43014" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="43018" class="Bound">i</a><a id="43019" class="Symbol">)</a> <a id="43021" class="Symbol">→</a> <a id="43023" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="43028" class="Bound">i</a>
  <a id="43032" href="Data.Fin.Properties.html#42996" class="Function">f∘inject!</a> <a id="43042" href="Data.Fin.Properties.html#43042" class="Bound">j</a> <a id="43044" class="Symbol">=</a> <a id="43046" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="43052" class="Symbol">(</a><a id="43053" class="Bound">f</a> <a id="43055" class="Symbol">(</a><a id="43056" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="43064" href="Data.Fin.Properties.html#43042" class="Bound">j</a><a id="43065" class="Symbol">))</a> <a id="43068" class="Symbol">(</a><a id="43069" href="Data.Fin.Properties.html#42807" class="Function">fj&lt;i</a> <a id="43074" href="Data.Fin.Properties.html#43042" class="Bound">j</a><a id="43075" class="Symbol">)</a>

  <a id="43080" href="Data.Fin.Properties.html#43080" class="Function">f∘inject!-injective</a> <a id="43100" class="Symbol">:</a> <a id="43102" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43112" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43120" href="Data.Fin.Properties.html#42996" class="Function">f∘inject!</a>
  <a id="43132" href="Data.Fin.Properties.html#43080" class="Function">f∘inject!-injective</a> <a id="43152" class="Symbol">=</a> <a id="43154" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="43172" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43174" class="Bound">f-injective</a> <a id="43186" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43188" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="43204" class="Symbol">_</a> <a id="43206" class="Symbol">_</a>

<a id="43209" class="Comment">------------------------------------------------------------------------</a>
<a id="43282" class="Comment">-- Effectful</a>
<a id="43295" class="Comment">------------------------------------------------------------------------</a>

<a id="43369" class="Keyword">module</a> <a id="43376" href="Data.Fin.Properties.html#43376" class="Module">_</a> <a id="43378" class="Symbol">{</a><a id="43379" href="Data.Fin.Properties.html#43379" class="Bound">f</a><a id="43380" class="Symbol">}</a> <a id="43382" class="Symbol">{</a><a id="43383" href="Data.Fin.Properties.html#43383" class="Bound">F</a> <a id="43385" class="Symbol">:</a> <a id="43387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43391" href="Data.Fin.Properties.html#43379" class="Bound">f</a> <a id="43393" class="Symbol">→</a> <a id="43395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43399" href="Data.Fin.Properties.html#43379" class="Bound">f</a><a id="43400" class="Symbol">}</a> <a id="43402" class="Symbol">(</a><a id="43403" href="Data.Fin.Properties.html#43403" class="Bound">RA</a> <a id="43406" class="Symbol">:</a> <a id="43408" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="43423" href="Data.Fin.Properties.html#43383" class="Bound">F</a><a id="43424" class="Symbol">)</a> <a id="43426" class="Keyword">where</a>

  <a id="43435" class="Keyword">open</a> <a id="43440" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="43455" href="Data.Fin.Properties.html#43403" class="Bound">RA</a>

  <a id="43461" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43470" class="Symbol">:</a> <a id="43472" class="Symbol">∀</a> <a id="43474" class="Symbol">{</a><a id="43475" href="Data.Fin.Properties.html#43475" class="Bound">n</a><a id="43476" class="Symbol">}</a> <a id="43478" class="Symbol">{</a><a id="43479" href="Data.Fin.Properties.html#43479" class="Bound">P</a> <a id="43481" class="Symbol">:</a> <a id="43483" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="43488" class="Symbol">(</a><a id="43489" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43493" href="Data.Fin.Properties.html#43475" class="Bound">n</a><a id="43494" class="Symbol">)</a> <a id="43496" href="Data.Fin.Properties.html#43379" class="Bound">f</a><a id="43497" class="Symbol">}</a> <a id="43499" class="Symbol">→</a>
             <a id="43514" class="Symbol">(∀</a> <a id="43517" href="Data.Fin.Properties.html#43517" class="Bound">i</a> <a id="43519" class="Symbol">→</a> <a id="43521" href="Data.Fin.Properties.html#43383" class="Bound">F</a> <a id="43523" class="Symbol">(</a><a id="43524" href="Data.Fin.Properties.html#43479" class="Bound">P</a> <a id="43526" href="Data.Fin.Properties.html#43517" class="Bound">i</a><a id="43527" class="Symbol">))</a> <a id="43530" class="Symbol">→</a> <a id="43532" href="Data.Fin.Properties.html#43383" class="Bound">F</a> <a id="43534" class="Symbol">(∀</a> <a id="43537" href="Data.Fin.Properties.html#43537" class="Bound">i</a> <a id="43539" class="Symbol">→</a> <a id="43541" href="Data.Fin.Properties.html#43479" class="Bound">P</a> <a id="43543" href="Data.Fin.Properties.html#43537" class="Bound">i</a><a id="43544" class="Symbol">)</a>
  <a id="43548" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43557" class="Symbol">{</a><a id="43558" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="43562" class="Symbol">}</a>  <a id="43565" href="Data.Fin.Properties.html#43565" class="Bound">∀iPi</a> <a id="43570" class="Symbol">=</a> <a id="43572" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="43577" class="Symbol">λ()</a>
  <a id="43583" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43592" class="Symbol">{</a><a id="43593" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43597" href="Data.Fin.Properties.html#43597" class="Bound">n</a><a id="43598" class="Symbol">}</a> <a id="43600" href="Data.Fin.Properties.html#43600" class="Bound">∀iPi</a> <a id="43605" class="Symbol">=</a> <a id="43607" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="43614" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="43618" href="Data.Fin.Properties.html#43600" class="Bound">∀iPi</a> <a id="43623" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="43628" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="43632" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43641" class="Symbol">(</a><a id="43642" href="Data.Fin.Properties.html#43600" class="Bound">∀iPi</a> <a id="43647" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43649" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="43652" class="Symbol">)</a>

<a id="43655" class="Keyword">module</a> <a id="43662" href="Data.Fin.Properties.html#43662" class="Module">_</a> <a id="43664" class="Symbol">{</a><a id="43665" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43666" class="Symbol">}</a> <a id="43668" class="Symbol">{</a><a id="43669" href="Data.Fin.Properties.html#43669" class="Bound">F</a> <a id="43671" class="Symbol">:</a> <a id="43673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43677" href="Data.Fin.Properties.html#43665" class="Bound">f</a> <a id="43679" class="Symbol">→</a> <a id="43681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43685" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43686" class="Symbol">}</a> <a id="43688" class="Symbol">(</a><a id="43689" href="Data.Fin.Properties.html#43689" class="Bound">RF</a> <a id="43692" class="Symbol">:</a> <a id="43694" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="43705" href="Data.Fin.Properties.html#43669" class="Bound">F</a><a id="43706" class="Symbol">)</a> <a id="43708" class="Keyword">where</a>

  <a id="43717" class="Keyword">open</a> <a id="43722" href="Effect.Functor.html#602" class="Module">RawFunctor</a> <a id="43733" href="Data.Fin.Properties.html#43689" class="Bound">RF</a>

  <a id="43739" href="Data.Fin.Properties.html#43739" class="Function">sequence⁻¹</a> <a id="43750" class="Symbol">:</a> <a id="43752" class="Symbol">∀</a> <a id="43754" class="Symbol">{</a><a id="43755" href="Data.Fin.Properties.html#43755" class="Bound">A</a> <a id="43757" class="Symbol">:</a> <a id="43759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43763" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43764" class="Symbol">}</a> <a id="43766" class="Symbol">{</a><a id="43767" href="Data.Fin.Properties.html#43767" class="Bound">P</a> <a id="43769" class="Symbol">:</a> <a id="43771" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="43776" href="Data.Fin.Properties.html#43755" class="Bound">A</a> <a id="43778" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43779" class="Symbol">}</a> <a id="43781" class="Symbol">→</a>
               <a id="43798" href="Data.Fin.Properties.html#43669" class="Bound">F</a> <a id="43800" class="Symbol">(∀</a> <a id="43803" href="Data.Fin.Properties.html#43803" class="Bound">i</a> <a id="43805" class="Symbol">→</a> <a id="43807" href="Data.Fin.Properties.html#43767" class="Bound">P</a> <a id="43809" href="Data.Fin.Properties.html#43803" class="Bound">i</a><a id="43810" class="Symbol">)</a> <a id="43812" class="Symbol">→</a> <a id="43814" class="Symbol">(∀</a> <a id="43817" href="Data.Fin.Properties.html#43817" class="Bound">i</a> <a id="43819" class="Symbol">→</a> <a id="43821" href="Data.Fin.Properties.html#43669" class="Bound">F</a> <a id="43823" class="Symbol">(</a><a id="43824" href="Data.Fin.Properties.html#43767" class="Bound">P</a> <a id="43826" href="Data.Fin.Properties.html#43817" class="Bound">i</a><a id="43827" class="Symbol">))</a>
  <a id="43832" href="Data.Fin.Properties.html#43739" class="Function">sequence⁻¹</a> <a id="43843" href="Data.Fin.Properties.html#43843" class="Bound">F∀iPi</a> <a id="43849" href="Data.Fin.Properties.html#43849" class="Bound">i</a> <a id="43851" class="Symbol">=</a> <a id="43853" class="Symbol">(λ</a> <a id="43856" href="Data.Fin.Properties.html#43856" class="Bound">f</a> <a id="43858" class="Symbol">→</a> <a id="43860" href="Data.Fin.Properties.html#43856" class="Bound">f</a> <a id="43862" href="Data.Fin.Properties.html#43849" class="Bound">i</a><a id="43863" class="Symbol">)</a> <a id="43865" href="Effect.Functor.html#710" class="Field Operator">&lt;$&gt;</a> <a id="43869" href="Data.Fin.Properties.html#43843" class="Bound">F∀iPi</a>

<a id="43876" class="Comment">------------------------------------------------------------------------</a>
<a id="43949" class="Comment">-- If there is an injection from a type A to a finite set, then the type</a>
<a id="44022" class="Comment">-- has decidable equality.</a>

<a id="44050" class="Keyword">module</a> <a id="44057" href="Data.Fin.Properties.html#44057" class="Module">_</a> <a id="44059" class="Symbol">{</a><a id="44060" href="Data.Fin.Properties.html#44060" class="Bound">ℓ</a><a id="44061" class="Symbol">}</a> <a id="44063" class="Symbol">{</a><a id="44064" href="Data.Fin.Properties.html#44064" class="Bound">S</a> <a id="44066" class="Symbol">:</a> <a id="44068" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="44075" href="Data.Fin.Properties.html#2750" class="Generalizable">a</a> <a id="44077" href="Data.Fin.Properties.html#44060" class="Bound">ℓ</a><a id="44078" class="Symbol">}</a> <a id="44080" class="Symbol">(</a><a id="44081" href="Data.Fin.Properties.html#44081" class="Bound">inj</a> <a id="44085" class="Symbol">:</a> <a id="44087" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="44097" href="Data.Fin.Properties.html#44064" class="Bound">S</a> <a id="44099" class="Symbol">(</a><a id="44100" href="Data.Fin.Properties.html#4284" class="Function">≡-setoid</a> <a id="44109" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="44110" class="Symbol">))</a> <a id="44113" class="Keyword">where</a>
  <a id="44121" class="Keyword">open</a> <a id="44126" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="44133" href="Data.Fin.Properties.html#44064" class="Bound">S</a>

  <a id="44138" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a> <a id="44144" class="Symbol">:</a> <a id="44146" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="44158" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a>
  <a id="44164" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a> <a id="44170" class="Symbol">=</a> <a id="44172" href="Relation.Nullary.Decidable.html#1614" class="Function">Dec.via-injection</a> <a id="44190" href="Data.Fin.Properties.html#44081" class="Bound">inj</a> <a id="44194" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>

  <a id="44201" href="Data.Fin.Properties.html#44201" class="Function">inj⇒decSetoid</a> <a id="44215" class="Symbol">:</a> <a id="44217" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="44227" href="Data.Fin.Properties.html#44075" class="Bound">a</a> <a id="44229" href="Data.Fin.Properties.html#44060" class="Bound">ℓ</a>
  <a id="44233" href="Data.Fin.Properties.html#44201" class="Function">inj⇒decSetoid</a> <a id="44247" class="Symbol">=</a> <a id="44249" class="Keyword">record</a>
    <a id="44260" class="Symbol">{</a> <a id="44262" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="44279" class="Symbol">=</a> <a id="44281" class="Keyword">record</a>
      <a id="44294" class="Symbol">{</a> <a id="44296" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="44310" class="Symbol">=</a> <a id="44312" href="Relation.Binary.Bundles.html#1358" class="Function">isEquivalence</a>
      <a id="44332" class="Symbol">;</a> <a id="44334" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="44348" class="Symbol">=</a> <a id="44350" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a>
      <a id="44362" class="Symbol">}</a>
    <a id="44368" class="Symbol">}</a>

<a id="44371" class="Comment">------------------------------------------------------------------------</a>
<a id="44444" class="Comment">-- Opposite</a>
<a id="44456" class="Comment">------------------------------------------------------------------------</a>

<a id="opposite-prop"></a><a id="44530" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44544" class="Symbol">:</a> <a id="44546" class="Symbol">∀</a> <a id="44548" class="Symbol">(</a><a id="44549" href="Data.Fin.Properties.html#44549" class="Bound">i</a> <a id="44551" class="Symbol">:</a> <a id="44553" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="44557" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="44558" class="Symbol">)</a> <a id="44560" class="Symbol">→</a> <a id="44562" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44566" class="Symbol">(</a><a id="44567" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44576" href="Data.Fin.Properties.html#44549" class="Bound">i</a><a id="44577" class="Symbol">)</a> <a id="44579" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44581" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="44583" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="44585" class="InductiveConstructor">suc</a> <a id="44589" class="Symbol">(</a><a id="44590" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44594" href="Data.Fin.Properties.html#44549" class="Bound">i</a><a id="44595" class="Symbol">)</a>
<a id="44597" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44611" class="Symbol">{</a><a id="44612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44616" href="Data.Fin.Properties.html#44616" class="Bound">n</a><a id="44617" class="Symbol">}</a> <a id="44619" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="44627" class="Symbol">=</a> <a id="44629" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="44639" href="Data.Fin.Properties.html#44616" class="Bound">n</a>
<a id="44641" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44655" class="Symbol">{</a><a id="44656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44660" href="Data.Fin.Properties.html#44660" class="Bound">n</a><a id="44661" class="Symbol">}</a> <a id="44663" class="Symbol">(</a><a id="44664" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="44668" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44669" class="Symbol">)</a> <a id="44671" class="Symbol">=</a> <a id="44673" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="44681" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44685" class="Symbol">(</a><a id="44686" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="44694" class="Symbol">(</a><a id="44695" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44704" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44705" class="Symbol">))</a> <a id="44708" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44711" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="44723" class="Symbol">(</a><a id="44724" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44733" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44734" class="Symbol">)</a> <a id="44736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="44740" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44744" class="Symbol">(</a><a id="44745" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44754" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44755" class="Symbol">)</a>           <a id="44767" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44770" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44784" href="Data.Fin.Properties.html#44668" class="Bound">i</a> <a id="44786" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="44790" href="Data.Fin.Properties.html#44660" class="Bound">n</a> <a id="44792" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="44794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44798" class="Symbol">(</a><a id="44799" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44803" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44804" class="Symbol">)</a>            <a id="44817" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="44821" class="Keyword">where</a> <a id="44827" class="Keyword">open</a> <a id="44832" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="opposite-involutive"></a><a id="44845" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a> <a id="44865" class="Symbol">:</a> <a id="44867" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="44878" class="Symbol">{</a><a id="44879" class="Argument">A</a> <a id="44881" class="Symbol">=</a> <a id="44883" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="44887" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="44888" class="Symbol">}</a> <a id="44890" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="44894" href="Data.Fin.Base.html#6686" class="Function">opposite</a>
<a id="44903" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a> <a id="44923" class="Symbol">{</a><a id="44924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44928" href="Data.Fin.Properties.html#44928" class="Bound">n</a><a id="44929" class="Symbol">}</a> <a id="44931" href="Data.Fin.Properties.html#44931" class="Bound">i</a> <a id="44933" class="Symbol">=</a> <a id="44935" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="44949" class="Symbol">(</a><a id="44950" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="44958" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44962" class="Symbol">(</a><a id="44963" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44972" class="Symbol">(</a><a id="44973" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44982" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="44983" class="Symbol">))</a> <a id="44986" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44989" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45003" class="Symbol">(</a><a id="45004" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45013" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45014" class="Symbol">)</a> <a id="45016" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45020" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45022" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45024" class="Symbol">(</a><a id="45025" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45029" class="Symbol">(</a><a id="45030" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45039" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45040" class="Symbol">))</a>      <a id="45048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45051" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45056" class="Symbol">(</a><a id="45057" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45059" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="45061" class="Symbol">)</a> <a id="45063" class="Symbol">(</a><a id="45064" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45078" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45079" class="Symbol">)</a> <a id="45081" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45085" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45087" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45089" class="Symbol">(</a><a id="45090" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45092" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45094" class="Symbol">(</a><a id="45095" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45099" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45100" class="Symbol">))</a>           <a id="45113" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45116" href="Data.Nat.Properties.html#52385" class="Function">ℕ.m∸[m∸n]≡n</a> <a id="45128" class="Symbol">(</a><a id="45129" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="45141" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45142" class="Symbol">)</a> <a id="45144" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45148" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45152" href="Data.Fin.Properties.html#44931" class="Bound">i</a>                       <a id="45176" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="45177" class="Symbol">)</a>
  <a id="45181" class="Keyword">where</a> <a id="45187" class="Keyword">open</a> <a id="45192" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="opposite-suc"></a><a id="45205" href="Data.Fin.Properties.html#45205" class="Function">opposite-suc</a> <a id="45218" class="Symbol">:</a> <a id="45220" class="Symbol">∀</a> <a id="45222" class="Symbol">(</a><a id="45223" href="Data.Fin.Properties.html#45223" class="Bound">i</a> <a id="45225" class="Symbol">:</a> <a id="45227" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="45231" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="45232" class="Symbol">)</a> <a id="45234" class="Symbol">→</a> <a id="45236" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45240" class="Symbol">(</a><a id="45241" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45250" class="Symbol">(</a><a id="45251" class="InductiveConstructor">suc</a> <a id="45255" href="Data.Fin.Properties.html#45223" class="Bound">i</a><a id="45256" class="Symbol">))</a> <a id="45259" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45261" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45265" class="Symbol">(</a><a id="45266" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45275" href="Data.Fin.Properties.html#45223" class="Bound">i</a><a id="45276" class="Symbol">)</a>
<a id="45278" href="Data.Fin.Properties.html#45205" class="Function">opposite-suc</a> <a id="45291" class="Symbol">{</a><a id="45292" href="Data.Fin.Properties.html#45292" class="Bound">n</a><a id="45293" class="Symbol">}</a> <a id="45295" href="Data.Fin.Properties.html#45295" class="Bound">i</a> <a id="45297" class="Symbol">=</a> <a id="45299" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="45307" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45311" class="Symbol">(</a><a id="45312" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45321" class="Symbol">(</a><a id="45322" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45326" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45327" class="Symbol">))</a>     <a id="45334" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45337" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45351" class="Symbol">(</a><a id="45352" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45356" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45357" class="Symbol">)</a> <a id="45359" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45363" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45367" href="Data.Fin.Properties.html#45292" class="Bound">n</a> <a id="45369" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45375" class="Symbol">(</a><a id="45376" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45380" class="Symbol">(</a><a id="45381" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45385" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45386" class="Symbol">))</a>  <a id="45390" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45396" href="Data.Fin.Properties.html#45292" class="Bound">n</a> <a id="45398" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45400" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45404" class="Symbol">(</a><a id="45405" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45409" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45410" class="Symbol">)</a>            <a id="45423" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45429" href="Data.Fin.Properties.html#45292" class="Bound">n</a> <a id="45431" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45433" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45437" class="Symbol">(</a><a id="45438" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45442" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45443" class="Symbol">)</a>            <a id="45456" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45459" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45473" href="Data.Fin.Properties.html#45295" class="Bound">i</a> <a id="45475" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45479" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45483" class="Symbol">(</a><a id="45484" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45493" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45494" class="Symbol">)</a>           <a id="45506" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="45510" class="Keyword">where</a> <a id="45516" class="Keyword">open</a> <a id="45521" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="45535" class="Comment">------------------------------------------------------------------------</a>
<a id="45608" class="Comment">-- DEPRECATED NAMES</a>
<a id="45628" class="Comment">------------------------------------------------------------------------</a>
<a id="45701" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="45772" class="Comment">-- not guaranteed.</a>

<a id="45792" class="Comment">-- Version 1.5</a>

<a id="inject+-raise-splitAt"></a><a id="45808" href="Data.Fin.Properties.html#45808" class="Function">inject+-raise-splitAt</a> <a id="45830" class="Symbol">=</a> <a id="45832" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a>
<a id="45845" class="Symbol">{-#</a> <a id="45849" class="Keyword">WARNING_ON_USAGE</a> <a id="45866" class="Pragma">inject+-raise-splitAt</a>
<a id="45888" class="String">&quot;Warning: inject+-raise-splitAt was deprecated in v1.5.
Please use join-splitAt instead.&quot;</a>
<a id="45978" class="Symbol">#-}</a>

<a id="45983" class="Comment">-- Version 2.0</a>

<a id="toℕ-raise"></a><a id="45999" href="Data.Fin.Properties.html#45999" class="Function">toℕ-raise</a> <a id="46009" class="Symbol">=</a> <a id="46011" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a>
<a id="46018" class="Symbol">{-#</a> <a id="46022" class="Keyword">WARNING_ON_USAGE</a> <a id="46039" class="Pragma">toℕ-raise</a>
<a id="46049" class="String">&quot;Warning: toℕ-raise was deprecated in v2.0.
Please use toℕ-↑ʳ instead.&quot;</a>
<a id="46121" class="Symbol">#-}</a>
<a id="toℕ-inject+"></a><a id="46125" href="Data.Fin.Properties.html#46125" class="Function">toℕ-inject+</a> <a id="46137" class="Symbol">:</a> <a id="46139" class="Symbol">∀</a> <a id="46141" class="Symbol">{</a><a id="46142" href="Data.Fin.Properties.html#46142" class="Bound">m</a><a id="46143" class="Symbol">}</a> <a id="46145" href="Data.Fin.Properties.html#46145" class="Bound">n</a> <a id="46147" class="Symbol">(</a><a id="46148" href="Data.Fin.Properties.html#46148" class="Bound">i</a> <a id="46150" class="Symbol">:</a> <a id="46152" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="46156" href="Data.Fin.Properties.html#46142" class="Bound">m</a><a id="46157" class="Symbol">)</a> <a id="46159" class="Symbol">→</a> <a id="46161" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="46165" href="Data.Fin.Properties.html#46148" class="Bound">i</a> <a id="46167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46169" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="46173" class="Symbol">(</a><a id="46174" href="Data.Fin.Properties.html#46148" class="Bound">i</a> <a id="46176" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="46179" href="Data.Fin.Properties.html#46145" class="Bound">n</a><a id="46180" class="Symbol">)</a>
<a id="46182" href="Data.Fin.Properties.html#46125" class="Function">toℕ-inject+</a> <a id="46194" href="Data.Fin.Properties.html#46194" class="Bound">n</a> <a id="46196" href="Data.Fin.Properties.html#46196" class="Bound">i</a> <a id="46198" class="Symbol">=</a> <a id="46200" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="46204" class="Symbol">(</a><a id="46205" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="46212" href="Data.Fin.Properties.html#46196" class="Bound">i</a> <a id="46214" href="Data.Fin.Properties.html#46194" class="Bound">n</a><a id="46215" class="Symbol">)</a>
<a id="46217" class="Symbol">{-#</a> <a id="46221" class="Keyword">WARNING_ON_USAGE</a> <a id="46238" class="Pragma">toℕ-inject+</a>
<a id="46250" class="String">&quot;Warning: toℕ-inject+ was deprecated in v2.0.
Please use toℕ-↑ˡ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="46439" class="Symbol">#-}</a>
<a id="splitAt-inject+"></a><a id="46443" href="Data.Fin.Properties.html#46443" class="Function">splitAt-inject+</a> <a id="46459" class="Symbol">:</a> <a id="46461" class="Symbol">∀</a> <a id="46463" href="Data.Fin.Properties.html#46463" class="Bound">m</a> <a id="46465" href="Data.Fin.Properties.html#46465" class="Bound">n</a> <a id="46467" href="Data.Fin.Properties.html#46467" class="Bound">i</a> <a id="46469" class="Symbol">→</a> <a id="46471" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="46479" href="Data.Fin.Properties.html#46463" class="Bound">m</a> <a id="46481" class="Symbol">(</a><a id="46482" href="Data.Fin.Properties.html#46467" class="Bound">i</a> <a id="46484" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="46487" href="Data.Fin.Properties.html#46465" class="Bound">n</a><a id="46488" class="Symbol">)</a> <a id="46490" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46492" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="46497" href="Data.Fin.Properties.html#46467" class="Bound">i</a>
<a id="46499" href="Data.Fin.Properties.html#46443" class="Function">splitAt-inject+</a> <a id="46515" href="Data.Fin.Properties.html#46515" class="Bound">m</a> <a id="46517" href="Data.Fin.Properties.html#46517" class="Bound">n</a> <a id="46519" href="Data.Fin.Properties.html#46519" class="Bound">i</a> <a id="46521" class="Symbol">=</a> <a id="46523" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="46534" href="Data.Fin.Properties.html#46515" class="Bound">m</a> <a id="46536" href="Data.Fin.Properties.html#46519" class="Bound">i</a> <a id="46538" href="Data.Fin.Properties.html#46517" class="Bound">n</a>
<a id="46540" class="Symbol">{-#</a> <a id="46544" class="Keyword">WARNING_ON_USAGE</a> <a id="46561" class="Pragma">splitAt-inject+</a>
<a id="46577" class="String">&quot;Warning: splitAt-inject+ was deprecated in v2.0.
Please use splitAt-↑ˡ instead.
NB argument order has been flipped.&quot;</a>
<a id="46695" class="Symbol">#-}</a>
<a id="splitAt-raise"></a><a id="46699" href="Data.Fin.Properties.html#46699" class="Function">splitAt-raise</a> <a id="46713" class="Symbol">:</a> <a id="46715" class="Symbol">∀</a> <a id="46717" href="Data.Fin.Properties.html#46717" class="Bound">m</a> <a id="46719" href="Data.Fin.Properties.html#46719" class="Bound">n</a> <a id="46721" href="Data.Fin.Properties.html#46721" class="Bound">i</a> <a id="46723" class="Symbol">→</a> <a id="46725" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="46733" href="Data.Fin.Properties.html#46717" class="Bound">m</a> <a id="46735" class="Symbol">(</a><a id="46736" href="Data.Fin.Properties.html#46717" class="Bound">m</a> <a id="46738" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="46741" href="Data.Fin.Properties.html#46721" class="Bound">i</a><a id="46742" class="Symbol">)</a> <a id="46744" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46746" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="46751" class="Symbol">{</a><a id="46752" class="Argument">B</a> <a id="46754" class="Symbol">=</a> <a id="46756" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="46760" href="Data.Fin.Properties.html#46719" class="Bound">n</a><a id="46761" class="Symbol">}</a> <a id="46763" href="Data.Fin.Properties.html#46721" class="Bound">i</a>
<a id="46765" href="Data.Fin.Properties.html#46699" class="Function">splitAt-raise</a> <a id="46779" class="Symbol">=</a> <a id="46781" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a>
<a id="46792" class="Symbol">{-#</a> <a id="46796" class="Keyword">WARNING_ON_USAGE</a> <a id="46813" class="Pragma">splitAt-raise</a>
<a id="46827" class="String">&quot;Warning: splitAt-raise was deprecated in v2.0.
Please use splitAt-↑ʳ instead.&quot;</a>
<a id="46907" class="Symbol">#-}</a>
<a id="Fin0↔⊥"></a><a id="46911" href="Data.Fin.Properties.html#46911" class="Function">Fin0↔⊥</a> <a id="46918" class="Symbol">:</a> <a id="46920" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="46924" class="Number">0</a> <a id="46926" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="46928" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="46930" href="Data.Fin.Properties.html#46911" class="Function">Fin0↔⊥</a> <a id="46937" class="Symbol">=</a> <a id="46939" href="Data.Fin.Properties.html#3137" class="Function">0↔⊥</a>
<a id="46943" class="Symbol">{-#</a> <a id="46947" class="Keyword">WARNING_ON_USAGE</a> <a id="46964" class="Pragma">Fin0↔⊥</a>
<a id="46971" class="String">&quot;Warning: Fin0↔⊥ was deprecated in v2.0.
Please use 0↔⊥ instead.&quot;</a>
<a id="47037" class="Symbol">#-}</a>
<a id="eq?"></a><a id="47041" href="Data.Fin.Properties.html#47041" class="Function">eq?</a> <a id="47045" class="Symbol">:</a> <a id="47047" href="Data.Fin.Properties.html#2764" class="Generalizable">A</a> <a id="47049" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="47051" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="47055" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="47057" class="Symbol">→</a> <a id="47059" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="47077" href="Data.Fin.Properties.html#2764" class="Generalizable">A</a>
<a id="47079" href="Data.Fin.Properties.html#47041" class="Function">eq?</a> <a id="47083" class="Symbol">=</a> <a id="47085" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a>
<a id="47091" class="Symbol">{-#</a> <a id="47095" class="Keyword">WARNING_ON_USAGE</a> <a id="47112" class="Pragma">eq?</a>
<a id="47116" class="String">&quot;Warning: eq? was deprecated in v2.0.
Please use inj⇒≟ instead.&quot;</a>
<a id="47181" class="Symbol">#-}</a>

<a id="47186" class="Keyword">private</a>

  <a id="z≺s"></a><a id="47197" href="Data.Fin.Properties.html#47197" class="Function">z≺s</a> <a id="47201" class="Symbol">:</a> <a id="47203" class="Symbol">∀</a> <a id="47205" class="Symbol">{</a><a id="47206" href="Data.Fin.Properties.html#47206" class="Bound">n</a><a id="47207" class="Symbol">}</a> <a id="47209" class="Symbol">→</a> <a id="47211" class="InductiveConstructor">zero</a> <a id="47216" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="47218" class="InductiveConstructor">suc</a> <a id="47222" href="Data.Fin.Properties.html#47206" class="Bound">n</a>
  <a id="47226" href="Data.Fin.Properties.html#47197" class="Function">z≺s</a> <a id="47230" class="Symbol">=</a> <a id="47232" class="Symbol">_</a> <a id="47234" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47239" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>

  <a id="s≺s"></a><a id="47247" href="Data.Fin.Properties.html#47247" class="Function">s≺s</a> <a id="47251" class="Symbol">:</a> <a id="47253" class="Symbol">∀</a> <a id="47255" class="Symbol">{</a><a id="47256" href="Data.Fin.Properties.html#47256" class="Bound">m</a> <a id="47258" href="Data.Fin.Properties.html#47258" class="Bound">n</a><a id="47259" class="Symbol">}</a> <a id="47261" class="Symbol">→</a> <a id="47263" href="Data.Fin.Properties.html#47256" class="Bound">m</a> <a id="47265" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="47267" href="Data.Fin.Properties.html#47258" class="Bound">n</a> <a id="47269" class="Symbol">→</a> <a id="47271" class="InductiveConstructor">suc</a> <a id="47275" href="Data.Fin.Properties.html#47256" class="Bound">m</a> <a id="47277" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="47279" class="InductiveConstructor">suc</a> <a id="47283" href="Data.Fin.Properties.html#47258" class="Bound">n</a>
  <a id="47287" href="Data.Fin.Properties.html#47247" class="Function">s≺s</a> <a id="47291" class="Symbol">(</a><a id="47292" href="Data.Fin.Properties.html#47292" class="Bound">n</a> <a id="47294" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47299" href="Data.Fin.Properties.html#47299" class="Bound">i</a><a id="47300" class="Symbol">)</a> <a id="47302" class="Symbol">=</a> <a id="47304" class="Symbol">(</a><a id="47305" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47309" href="Data.Fin.Properties.html#47292" class="Bound">n</a><a id="47310" class="Symbol">)</a> <a id="47312" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47317" class="Symbol">(</a><a id="47318" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="47322" href="Data.Fin.Properties.html#47299" class="Bound">i</a><a id="47323" class="Symbol">)</a>

  <a id="&lt;⇒≺"></a><a id="47328" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47332" class="Symbol">:</a> <a id="47334" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="47340" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47342" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a>
  <a id="47348" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47352" class="Symbol">{</a><a id="47353" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47357" class="Symbol">}</a>  <a id="47360" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>      <a id="47369" class="Symbol">=</a> <a id="47371" href="Data.Fin.Properties.html#47197" class="Function">z≺s</a>
  <a id="47377" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47381" class="Symbol">{</a><a id="47382" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47386" href="Data.Fin.Properties.html#47386" class="Bound">m</a><a id="47387" class="Symbol">}</a> <a id="47389" class="Symbol">(</a><a id="47390" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="47394" href="Data.Fin.Properties.html#47394" class="Bound">lt</a><a id="47396" class="Symbol">)</a> <a id="47398" class="Symbol">=</a> <a id="47400" href="Data.Fin.Properties.html#47247" class="Function">s≺s</a> <a id="47404" class="Symbol">(</a><a id="47405" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47409" href="Data.Fin.Properties.html#47394" class="Bound">lt</a><a id="47411" class="Symbol">)</a>

  <a id="≺⇒&lt;"></a><a id="47416" href="Data.Fin.Properties.html#47416" class="Function">≺⇒&lt;</a> <a id="47420" class="Symbol">:</a> <a id="47422" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a> <a id="47426" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47428" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a>
  <a id="47436" href="Data.Fin.Properties.html#47416" class="Function">≺⇒&lt;</a> <a id="47440" class="Symbol">(</a><a id="47441" href="Data.Fin.Properties.html#47441" class="Bound">n</a> <a id="47443" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47448" href="Data.Fin.Properties.html#47448" class="Bound">i</a><a id="47449" class="Symbol">)</a> <a id="47451" class="Symbol">=</a> <a id="47453" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="47459" href="Data.Fin.Properties.html#47448" class="Bound">i</a>

<a id="≺⇒&lt;′"></a><a id="47462" href="Data.Fin.Properties.html#47462" class="Function">≺⇒&lt;′</a> <a id="47467" class="Symbol">:</a> <a id="47469" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a> <a id="47473" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47475" href="Data.Nat.Base.html#7870" class="Function Operator">ℕ._&lt;′_</a>
<a id="47482" href="Data.Fin.Properties.html#47462" class="Function">≺⇒&lt;′</a> <a id="47487" href="Data.Fin.Properties.html#47487" class="Bound">lt</a> <a id="47490" class="Symbol">=</a> <a id="47492" href="Data.Nat.Properties.html#65000" class="Function">ℕ.&lt;⇒&lt;′</a> <a id="47499" class="Symbol">(</a><a id="47500" href="Data.Fin.Properties.html#47416" class="Function">≺⇒&lt;</a> <a id="47504" href="Data.Fin.Properties.html#47487" class="Bound">lt</a><a id="47506" class="Symbol">)</a>
<a id="47508" class="Symbol">{-#</a> <a id="47512" class="Keyword">WARNING_ON_USAGE</a> <a id="47529" class="Pragma">≺⇒&lt;′</a>
<a id="47534" class="String">&quot;Warning: ≺⇒&lt;′ was deprecated in v2.0.
Please use &lt;⇒&lt;′ instead.&quot;</a>
<a id="47599" class="Symbol">#-}</a>

<a id="&lt;′⇒≺"></a><a id="47604" href="Data.Fin.Properties.html#47604" class="Function">&lt;′⇒≺</a> <a id="47609" class="Symbol">:</a> <a id="47611" href="Data.Nat.Base.html#7870" class="Function Operator">ℕ._&lt;′_</a> <a id="47618" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47620" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a>
<a id="47624" href="Data.Fin.Properties.html#47604" class="Function">&lt;′⇒≺</a> <a id="47629" href="Data.Fin.Properties.html#47629" class="Bound">lt</a> <a id="47632" class="Symbol">=</a> <a id="47634" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47638" class="Symbol">(</a><a id="47639" href="Data.Nat.Properties.html#65094" class="Function">ℕ.&lt;′⇒&lt;</a> <a id="47646" href="Data.Fin.Properties.html#47629" class="Bound">lt</a><a id="47648" class="Symbol">)</a>
<a id="47650" class="Symbol">{-#</a> <a id="47654" class="Keyword">WARNING_ON_USAGE</a> <a id="47671" class="Pragma">&lt;′⇒≺</a>
<a id="47676" class="String">&quot;Warning: &lt;′⇒≺ was deprecated in v2.0.
Please use &lt;′⇒&lt; instead.&quot;</a>
<a id="47741" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Fin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Symbol">{-#</a> <a id="199" class="Keyword">OPTIONS</a> <a id="207" class="Pragma">--cubical-compatible</a> <a id="228" class="Pragma">--safe</a> <a id="235" class="Symbol">#-}</a>

<a id="240" class="Keyword">module</a> <a id="247" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
<a id="307" class="Keyword">import</a> <a id="314" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">ℕ</a>

<a id="340" class="Comment">------------------------------------------------------------------------</a>
<a id="413" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="494" class="Keyword">public</a>

<a id="502" class="Comment">------------------------------------------------------------------------</a>
<a id="575" class="Comment">-- Publicly re-export queries</a>

<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="638" class="Keyword">public</a>
  <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a><a id="657" class="Symbol">;</a> <a id="659" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a><a id="663" class="Symbol">;</a> <a id="665" href="Data.Fin.Properties.html#11247" class="Function Operator">_&lt;?_</a><a id="669" class="Symbol">)</a>

<a id="672" class="Comment">-- # m = &quot;m&quot;.</a>

<a id="687" class="Keyword">infix</a> <a id="693" class="Number">10</a> <a id="696" href="Data.Fin.html#700" class="Function Operator">#_</a>

<a id="#_"></a><a id="700" href="Data.Fin.html#700" class="Function Operator">#_</a> <a id="703" class="Symbol">:</a> <a id="705" class="Symbol">∀</a> <a id="707" href="Data.Fin.html#707" class="Bound">m</a> <a id="709" class="Symbol">{</a><a id="710" href="Data.Fin.html#710" class="Bound">n</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">{</a><a id="714" href="Data.Fin.html#714" class="Bound">m&lt;n</a> <a id="718" class="Symbol">:</a> <a id="720" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="725" class="Symbol">(</a><a id="726" href="Data.Fin.html#707" class="Bound">m</a> <a id="728" href="Data.Nat.Properties.html#11931" class="Function Operator">ℕ.&lt;?</a> <a id="733" href="Data.Fin.html#710" class="Bound">n</a><a id="734" class="Symbol">)}</a> <a id="737" class="Symbol">→</a> <a id="739" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="743" href="Data.Fin.html#710" class="Bound">n</a>
<a id="745" href="Data.Fin.html#700" class="Function Operator">#_</a> <a id="748" class="Symbol">_</a> <a id="750" class="Symbol">{</a><a id="751" class="Argument">m&lt;n</a> <a id="755" class="Symbol">=</a> <a id="757" href="Data.Fin.html#757" class="Bound">m&lt;n</a><a id="760" class="Symbol">}</a> <a id="762" class="Symbol">=</a> <a id="764" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="771" class="Symbol">(</a><a id="772" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="782" href="Data.Fin.html#757" class="Bound">m&lt;n</a><a id="785" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Irrelevant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Irrelevant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Wrapper for the proof irrelevance modality</a>
<a id="152" class="Comment">--</a>
<a id="155" class="Comment">-- This allows us to store proof irrelevant witnesses in a record and</a>
<a id="225" class="Comment">-- use projections to manipulate them without having to turn on the</a>
<a id="293" class="Comment">-- unsafe option --irrelevant-projections.</a>
<a id="336" class="Comment">-- Cf. Data.Refinement for a use case</a>
<a id="374" class="Comment">------------------------------------------------------------------------</a>

<a id="448" class="Symbol">{-#</a> <a id="452" class="Keyword">OPTIONS</a> <a id="460" class="Pragma">--cubical-compatible</a> <a id="481" class="Pragma">--safe</a> <a id="488" class="Symbol">#-}</a>

<a id="493" class="Keyword">module</a> <a id="500" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="516" class="Keyword">where</a>

<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Level.html" class="Module">Level</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="553" class="Symbol">)</a>

<a id="556" class="Keyword">private</a>
  <a id="566" class="Keyword">variable</a>
    <a id="579" href="Data.Irrelevant.html#579" class="Generalizable">a</a> <a id="581" href="Data.Irrelevant.html#581" class="Generalizable">b</a> <a id="583" href="Data.Irrelevant.html#583" class="Generalizable">c</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="597" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="599" class="Symbol">:</a> <a id="601" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="605" href="Data.Irrelevant.html#579" class="Generalizable">a</a>
    <a id="611" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="613" class="Symbol">:</a> <a id="615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="619" href="Data.Irrelevant.html#581" class="Generalizable">b</a>
    <a id="625" href="Data.Irrelevant.html#625" class="Generalizable">C</a> <a id="627" class="Symbol">:</a> <a id="629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="633" href="Data.Irrelevant.html#583" class="Generalizable">c</a>

<a id="636" class="Comment">------------------------------------------------------------------------</a>
<a id="709" class="Comment">-- Type</a>

<a id="718" class="Keyword">record</a> <a id="Irrelevant"></a><a id="725" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="736" class="Symbol">(</a><a id="737" href="Data.Irrelevant.html#737" class="Bound">A</a> <a id="739" class="Symbol">:</a> <a id="741" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="745" href="Data.Irrelevant.html#579" class="Generalizable">a</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="754" href="Data.Irrelevant.html#745" class="Bound">a</a> <a id="756" class="Keyword">where</a>
  <a id="764" class="Keyword">constructor</a> <a id="[_]"></a><a id="776" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[_]</a>
  <a id="782" class="Keyword">field</a> <a id="788" class="Symbol">.</a><a id="Irrelevant.irrelevant"></a><a id="789" href="Data.Irrelevant.html#789" class="Field">irrelevant</a> <a id="800" class="Symbol">:</a> <a id="802" href="Data.Irrelevant.html#737" class="Bound">A</a>
<a id="804" class="Keyword">open</a> <a id="809" href="Data.Irrelevant.html#725" class="Module">Irrelevant</a> <a id="820" class="Keyword">public</a>

<a id="828" class="Comment">------------------------------------------------------------------------</a>
<a id="901" class="Comment">-- Algebraic structure: Functor, Appplicative and Monad-like</a>

<a id="map"></a><a id="963" href="Data.Irrelevant.html#963" class="Function">map</a> <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="972" class="Symbol">→</a> <a id="974" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">→</a> <a id="979" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="990" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1005" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1007" href="Data.Irrelevant.html#963" class="Function">map</a> <a id="1011" href="Data.Irrelevant.html#1011" class="Bound">f</a> <a id="1013" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1015" href="Data.Irrelevant.html#1015" class="Bound">a</a> <a id="1017" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1023" href="Data.Irrelevant.html#1011" class="Bound">f</a> <a id="1025" href="Data.Irrelevant.html#1015" class="Bound">a</a> <a id="1027" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="pure"></a><a id="1030" href="Data.Irrelevant.html#1030" class="Function">pure</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1052" href="Data.Irrelevant.html#597" class="Generalizable">A</a>
<a id="1054" href="Data.Irrelevant.html#1030" class="Function">pure</a> <a id="1059" href="Data.Irrelevant.html#1059" class="Bound">x</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1065" href="Data.Irrelevant.html#1059" class="Bound">x</a> <a id="1067" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="1070" class="Keyword">infixl</a> <a id="1077" class="Number">4</a> <a id="1079" href="Data.Irrelevant.html#1085" class="Function Operator">_&lt;*&gt;_</a>
<a id="_&lt;*&gt;_"></a><a id="1085" href="Data.Irrelevant.html#1085" class="Function Operator">_&lt;*&gt;_</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1125" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1140" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1142" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1144" href="Data.Irrelevant.html#1144" class="Bound">f</a> <a id="1146" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1148" href="Data.Irrelevant.html#1085" class="Function Operator">&lt;*&gt;</a> <a id="1152" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1154" href="Data.Irrelevant.html#1154" class="Bound">a</a> <a id="1156" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1158" class="Symbol">=</a> <a id="1160" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1162" href="Data.Irrelevant.html#1144" class="Bound">f</a> <a id="1164" href="Data.Irrelevant.html#1154" class="Bound">a</a> <a id="1166" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="1169" class="Keyword">infixl</a> <a id="1176" class="Number">1</a> <a id="1178" href="Data.Irrelevant.html#1184" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="1184" href="Data.Irrelevant.html#1184" class="Function Operator">_&gt;&gt;=_</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1203" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1205" class="Symbol">→</a> <a id="1207" class="Symbol">(.</a><a id="1209" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1224" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1240" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1242" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1244" href="Data.Irrelevant.html#1244" class="Bound">a</a> <a id="1246" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1248" href="Data.Irrelevant.html#1184" class="Function Operator">&gt;&gt;=</a> <a id="1252" href="Data.Irrelevant.html#1252" class="Bound">f</a> <a id="1254" class="Symbol">=</a> <a id="1256" href="Data.Irrelevant.html#1252" class="Bound">f</a> <a id="1258" href="Data.Irrelevant.html#1244" class="Bound">a</a>

<a id="1261" class="Comment">------------------------------------------------------------------------</a>
<a id="1334" class="Comment">-- Other functions</a>

<a id="zipWith"></a><a id="1354" href="Data.Irrelevant.html#1354" class="Function">zipWith</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Data.Irrelevant.html#625" class="Generalizable">C</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1389" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1404" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1419" href="Data.Irrelevant.html#625" class="Generalizable">C</a>
<a id="1421" href="Data.Irrelevant.html#1354" class="Function">zipWith</a> <a id="1429" href="Data.Irrelevant.html#1429" class="Bound">f</a> <a id="1431" href="Data.Irrelevant.html#1431" class="Bound">a</a> <a id="1433" href="Data.Irrelevant.html#1433" class="Bound">b</a> <a id="1435" class="Symbol">=</a> <a id="1437" class="Symbol">⦇</a> <a id="1439" href="Data.Irrelevant.html#1429" class="Bound">f</a> <a id="1441" href="Data.Irrelevant.html#1431" class="Bound">a</a> <a id="1443" href="Data.Irrelevant.html#1433" class="Bound">b</a> <a id="1445" class="Symbol">⦈</a>
</pre></body></html>


==> anc/html/Data.List.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists, basic types and operations</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- See README.Data.List for examples of how to use and reason about</a>
<a id="285" class="Comment">-- lists.</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">OPTIONS</a> <a id="308" class="Pragma">--cubical-compatible</a> <a id="329" class="Pragma">--safe</a> <a id="336" class="Symbol">#-}</a>

<a id="341" class="Keyword">module</a> <a id="348" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="363" class="Keyword">where</a>

<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="417" class="Symbol">;</a> <a id="419" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Bool</a>
  <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="478" class="Symbol">;</a> <a id="480" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="485" class="Symbol">;</a> <a id="487" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="491" class="Symbol">;</a> <a id="493" href="Data.Bool.Base.html#951" class="Function">not</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="501" class="Symbol">;</a> <a id="503" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="506" class="Symbol">;</a> <a id="508" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="559" class="Symbol">;</a> <a id="561" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="565" class="Symbol">;</a> <a id="567" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="600" class="Symbol">as</a> <a id="603" class="Module">Maybe</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="621" class="Symbol">;</a> <a id="623" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="630" class="Symbol">;</a> <a id="632" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="636" class="Symbol">;</a> <a id="638" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="672" class="Symbol">as</a> <a id="675" class="Module">ℕ</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="685" class="Symbol">;</a> <a id="687" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="691" class="Symbol">;</a> <a id="693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="696" class="Symbol">)</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="728" class="Symbol">as</a> <a id="731" class="Module">Product</a> <a id="739" class="Keyword">using</a> <a id="745" class="Symbol">(</a><a id="746" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="749" class="Symbol">;</a> <a id="751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="754" class="Symbol">;</a> <a id="756" href="Data.Product.Base.html#2312" class="Function">map₁</a><a id="760" class="Symbol">;</a> <a id="762" href="Data.Product.Base.html#4628" class="Function">map₂′</a><a id="767" class="Symbol">)</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="795" class="Symbol">as</a> <a id="798" class="Module">Sum</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="812" class="Symbol">;</a> <a id="814" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="854" class="Symbol">as</a> <a id="857" class="Module">These</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.These.Base.html#573" class="Datatype">These</a><a id="875" class="Symbol">;</a> <a id="877" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="881" class="Symbol">;</a> <a id="883" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="887" class="Symbol">;</a> <a id="889" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Function.Base.html" class="Module">Function.Base</a>
  <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Function.Base.html#704" class="Function">id</a><a id="933" class="Symbol">;</a> <a id="935" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="939" class="Symbol">;</a> <a id="941" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="945" class="Symbol">;</a> <a id="947" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="951" class="Symbol">;</a> <a id="953" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="956" class="Symbol">;</a> <a id="958" href="Function.Base.html#725" class="Function">const</a><a id="963" class="Symbol">;</a> <a id="965" href="Function.Base.html#1657" class="Function">flip</a><a id="969" class="Symbol">)</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Level.html" class="Module">Level</a> <a id="989" class="Keyword">using</a> <a id="995" class="Symbol">(</a><a id="996" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1001" class="Symbol">)</a>
<a id="1003" class="Keyword">open</a> <a id="1008" class="Keyword">import</a> <a id="1015" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1030" class="Keyword">using</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1041" class="Symbol">;</a> <a id="1043" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1052" class="Symbol">)</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1097" class="Symbol">)</a>
<a id="1099" class="Keyword">import</a> <a id="1106" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1134" class="Symbol">as</a> <a id="1137" class="Module">B</a>
<a id="1139" class="Keyword">open</a> <a id="1144" class="Keyword">import</a> <a id="1151" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1194" class="Keyword">using</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1204" class="Symbol">)</a>
<a id="1206" class="Keyword">open</a> <a id="1211" class="Keyword">import</a> <a id="1218" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1250" class="Keyword">using</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="1259" class="Symbol">;</a> <a id="1261" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1265" class="Symbol">;</a> <a id="1267" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="1269" class="Symbol">)</a>

<a id="1272" class="Keyword">private</a>
  <a id="1282" class="Keyword">variable</a>
    <a id="1295" href="Data.List.Base.html#1295" class="Generalizable">a</a> <a id="1297" href="Data.List.Base.html#1297" class="Generalizable">b</a> <a id="1299" href="Data.List.Base.html#1299" class="Generalizable">c</a> <a id="1301" href="Data.List.Base.html#1301" class="Generalizable">p</a> <a id="1303" href="Data.List.Base.html#1303" class="Generalizable">ℓ</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1317" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1325" href="Data.List.Base.html#1295" class="Generalizable">a</a>
    <a id="1331" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1339" href="Data.List.Base.html#1297" class="Generalizable">b</a>
    <a id="1345" href="Data.List.Base.html#1345" class="Generalizable">C</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1353" href="Data.List.Base.html#1299" class="Generalizable">c</a>

<a id="1356" class="Comment">------------------------------------------------------------------------</a>
<a id="1429" class="Comment">-- Types</a>

<a id="1439" class="Keyword">open</a> <a id="1444" class="Keyword">import</a> <a id="1451" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="1469" class="Keyword">public</a>
  <a id="1478" class="Keyword">using</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="1489" class="Symbol">;</a> <a id="1491" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1493" class="Symbol">;</a> <a id="1495" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="1498" class="Symbol">)</a>

<a id="1501" class="Comment">------------------------------------------------------------------------</a>
<a id="1574" class="Comment">-- Operations for transforming lists</a>

<a id="map"></a><a id="1612" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1616" class="Symbol">:</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1633" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1642" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="1644" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1648" href="Data.List.Base.html#1648" class="Bound">f</a> <a id="1650" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1659" class="Symbol">=</a> <a id="1661" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1664" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1668" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Data.List.Base.html#1671" class="Bound">x</a> <a id="1673" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1675" href="Data.List.Base.html#1675" class="Bound">xs</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1683" href="Data.List.Base.html#1671" class="Bound">x</a> <a id="1685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1687" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1691" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1693" href="Data.List.Base.html#1675" class="Bound">xs</a>

<a id="1697" class="Keyword">infixr</a> <a id="1704" class="Number">5</a> <a id="1706" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="1712" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1724" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1733" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1742" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1744" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1753" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1756" href="Data.List.Base.html#1756" class="Bound">ys</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="Data.List.Base.html#1756" class="Bound">ys</a>
<a id="1764" class="Symbol">(</a><a id="1765" href="Data.List.Base.html#1765" class="Bound">x</a> <a id="1767" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1769" href="Data.List.Base.html#1769" class="Bound">xs</a><a id="1771" class="Symbol">)</a> <a id="1773" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1776" href="Data.List.Base.html#1776" class="Bound">ys</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Data.List.Base.html#1765" class="Bound">x</a> <a id="1783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Data.List.Base.html#1769" class="Bound">xs</a> <a id="1789" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1792" href="Data.List.Base.html#1776" class="Bound">ys</a><a id="1794" class="Symbol">)</a>

<a id="intersperse"></a><a id="1797" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1820" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1829" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1831" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1843" href="Data.List.Base.html#1843" class="Bound">x</a> <a id="1845" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1854" class="Symbol">=</a> <a id="1856" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1859" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1871" href="Data.List.Base.html#1871" class="Bound">x</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Data.List.Base.html#1874" class="Bound">y</a> <a id="1876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1878" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Data.List.Base.html#1874" class="Bound">y</a> <a id="1886" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1888" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1891" href="Data.List.Base.html#1797" class="CatchallClause Function">intersperse</a><a id="1902" class="CatchallClause"> </a><a id="1903" href="Data.List.Base.html#1903" class="CatchallClause Bound">x</a><a id="1904" class="CatchallClause"> </a><a id="1905" class="CatchallClause Symbol">(</a><a id="1906" href="Data.List.Base.html#1906" class="CatchallClause Bound">y</a><a id="1907" class="CatchallClause"> </a><a id="1908" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="1909" class="CatchallClause"> </a><a id="1910" href="Data.List.Base.html#1910" class="CatchallClause Bound">ys</a><a id="1912" class="CatchallClause Symbol">)</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.List.Base.html#1906" class="Bound">y</a> <a id="1918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1920" href="Data.List.Base.html#1903" class="Bound">x</a> <a id="1922" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1924" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1936" href="Data.List.Base.html#1903" class="Bound">x</a> <a id="1938" href="Data.List.Base.html#1910" class="Bound">ys</a>

<a id="intercalate"></a><a id="1942" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1961" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1976" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1986" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1988" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2000" href="Data.List.Base.html#2000" class="Bound">xs</a> <a id="2003" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="2014" class="Symbol">=</a> <a id="2016" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2019" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2031" href="Data.List.Base.html#2031" class="Bound">xs</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Data.List.Base.html#2035" class="Bound">ys</a> <a id="2038" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2040" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2042" class="Symbol">)</a>  <a id="2045" class="Symbol">=</a> <a id="2047" href="Data.List.Base.html#2035" class="Bound">ys</a>
<a id="2050" href="Data.List.Base.html#1942" class="CatchallClause Function">intercalate</a><a id="2061" class="CatchallClause"> </a><a id="2062" href="Data.List.Base.html#2062" class="CatchallClause Bound">xs</a><a id="2064" class="CatchallClause"> </a><a id="2065" class="CatchallClause Symbol">(</a><a id="2066" href="Data.List.Base.html#2066" class="CatchallClause Bound">ys</a><a id="2068" class="CatchallClause"> </a><a id="2069" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="2070" class="CatchallClause"> </a><a id="2071" href="Data.List.Base.html#2071" class="CatchallClause Bound">yss</a><a id="2074" class="CatchallClause Symbol">)</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Data.List.Base.html#2066" class="Bound">ys</a> <a id="2081" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2084" href="Data.List.Base.html#2062" class="Bound">xs</a> <a id="2087" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2090" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2102" href="Data.List.Base.html#2062" class="Bound">xs</a> <a id="2105" href="Data.List.Base.html#2071" class="Bound">yss</a>

<a id="cartesianProductWith"></a><a id="2110" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2131" class="Symbol">:</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2136" class="Symbol">→</a> <a id="2138" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2152" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2161" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2170" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2172" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2193" href="Data.List.Base.html#2193" class="Bound">f</a> <a id="2195" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2204" class="Symbol">_</a>  <a id="2207" class="Symbol">=</a> <a id="2209" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2212" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2233" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Data.List.Base.html#2236" class="Bound">x</a> <a id="2238" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2240" href="Data.List.Base.html#2240" class="Bound">xs</a><a id="2242" class="Symbol">)</a> <a id="2244" href="Data.List.Base.html#2244" class="Bound">ys</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2256" href="Data.List.Base.html#2236" class="Bound">x</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Data.List.Base.html#2244" class="Bound">ys</a> <a id="2262" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2265" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2286" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2288" href="Data.List.Base.html#2240" class="Bound">xs</a> <a id="2291" href="Data.List.Base.html#2244" class="Bound">ys</a>

<a id="cartesianProduct"></a><a id="2295" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2319" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2328" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2340" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2342" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="2343" class="Symbol">)</a>
<a id="2345" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="2390" class="Comment">------------------------------------------------------------------------</a>
<a id="2463" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2488" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2498" class="Symbol">:</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2507" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2509" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2514" class="Symbol">)</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2523" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2532" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2541" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2543" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2553" href="Data.List.Base.html#2553" class="Bound">f</a> <a id="2555" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2564" href="Data.List.Base.html#2564" class="Bound">bs</a>       <a id="2573" class="Symbol">=</a> <a id="2575" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Data.List.Base.html#2553" class="Bound">f</a> <a id="2582" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2585" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="2589" class="Symbol">)</a> <a id="2591" href="Data.List.Base.html#2564" class="Bound">bs</a>
<a id="2594" href="Data.List.Base.html#2488" class="CatchallClause Function">alignWith</a><a id="2603" class="CatchallClause"> </a><a id="2604" href="Data.List.Base.html#2604" class="CatchallClause Bound">f</a><a id="2605" class="CatchallClause"> </a><a id="2606" href="Data.List.Base.html#2606" class="CatchallClause Bound">as</a><a id="2608" class="CatchallClause">       </a><a id="2615" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>       <a id="2624" class="Symbol">=</a> <a id="2626" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Data.List.Base.html#2604" class="Bound">f</a> <a id="2633" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2636" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="2640" class="Symbol">)</a> <a id="2642" href="Data.List.Base.html#2606" class="Bound">as</a>
<a id="2645" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2655" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Data.List.Base.html#2658" class="Bound">a</a> <a id="2660" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2662" href="Data.List.Base.html#2662" class="Bound">as</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Data.List.Base.html#2667" class="Bound">b</a> <a id="2669" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2671" href="Data.List.Base.html#2671" class="Bound">bs</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2686" href="Data.List.Base.html#2658" class="Bound">a</a> <a id="2688" href="Data.List.Base.html#2667" class="Bound">b</a><a id="2689" class="Symbol">)</a> <a id="2691" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2693" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2703" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2705" href="Data.List.Base.html#2662" class="Bound">as</a> <a id="2708" href="Data.List.Base.html#2671" class="Bound">bs</a>

<a id="zipWith"></a><a id="2712" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2720" class="Symbol">:</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2741" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2750" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2752" class="Symbol">→</a> <a id="2754" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2759" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2761" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2769" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Data.List.Base.html#2772" class="Bound">x</a> <a id="2774" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2776" href="Data.List.Base.html#2776" class="Bound">xs</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Data.List.Base.html#2781" class="Bound">y</a> <a id="2783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2785" href="Data.List.Base.html#2785" class="Bound">ys</a><a id="2787" class="Symbol">)</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2793" href="Data.List.Base.html#2772" class="Bound">x</a> <a id="2795" href="Data.List.Base.html#2781" class="Bound">y</a> <a id="2797" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2799" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2807" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2809" href="Data.List.Base.html#2776" class="Bound">xs</a> <a id="2812" href="Data.List.Base.html#2785" class="Bound">ys</a>
<a id="2815" href="Data.List.Base.html#2712" class="CatchallClause Function">zipWith</a><a id="2822" class="CatchallClause"> </a><a id="2823" href="Data.List.Base.html#2823" class="CatchallClause Bound">f</a><a id="2824" class="CatchallClause"> </a><a id="2825" class="CatchallClause Symbol">_</a><a id="2826" class="CatchallClause">        </a><a id="2834" class="CatchallClause Symbol">_</a>        <a id="2843" class="Symbol">=</a> <a id="2845" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="unalignWith"></a><a id="2849" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2861" class="Symbol">:</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2874" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2876" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2877" class="Symbol">)</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2886" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2895" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2897" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2899" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2904" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2906" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2918" href="Data.List.Base.html#2918" class="Bound">f</a> <a id="2920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2929" class="Symbol">=</a> <a id="2931" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2934" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2936" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2939" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2951" href="Data.List.Base.html#2951" class="Bound">f</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Data.List.Base.html#2954" class="Bound">a</a> <a id="2956" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2958" href="Data.List.Base.html#2958" class="Bound">as</a><a id="2960" class="Symbol">)</a> <a id="2962" class="Keyword">with</a> <a id="2967" href="Data.List.Base.html#2951" class="Bound">f</a> <a id="2969" href="Data.List.Base.html#2954" class="Bound">a</a>
<a id="2971" class="Symbol">...</a> <a id="2975" class="Symbol">|</a> <a id="2977" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2982" href="Data.List.Base.html#2982" class="Bound">b</a>    <a id="2987" class="Symbol">=</a> <a id="2989" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Data.List.Base.html#2982" class="Bound">b</a> <a id="3005" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3022" class="Bound">f</a> <a id="3024" class="Bound">as</a><a id="3026" class="Symbol">)</a>
<a id="3028" class="Symbol">...</a> <a id="3032" class="Symbol">|</a> <a id="3034" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="3039" href="Data.List.Base.html#3039" class="Bound">c</a>    <a id="3044" class="Symbol">=</a> <a id="3046" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Data.List.Base.html#3039" class="Bound">c</a> <a id="3062" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3079" class="Bound">f</a> <a id="3081" class="Bound">as</a><a id="3083" class="Symbol">)</a>
<a id="3085" class="Symbol">...</a> <a id="3089" class="Symbol">|</a> <a id="3091" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3097" href="Data.List.Base.html#3097" class="Bound">b</a> <a id="3099" href="Data.List.Base.html#3099" class="Bound">c</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Data.List.Base.html#3097" class="Bound">b</a> <a id="3118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Data.List.Base.html#3099" class="Bound">c</a> <a id="3125" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3142" class="Bound">f</a> <a id="3144" class="Bound">as</a><a id="3146" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3149" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3159" class="Symbol">:</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3168" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3170" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3180" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3189" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3191" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3193" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3198" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="3200" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3210" href="Data.List.Base.html#3210" class="Bound">f</a> <a id="3212" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="3223" class="Symbol">=</a> <a id="3225" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3230" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="3233" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3243" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Data.List.Base.html#3246" class="Bound">xy</a> <a id="3249" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3251" href="Data.List.Base.html#3251" class="Bound">xys</a><a id="3254" class="Symbol">)</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="3270" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3274" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3281" href="Data.List.Base.html#3246" class="Bound">xy</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3296" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3298" href="Data.List.Base.html#3251" class="Bound">xys</a><a id="3301" class="Symbol">)</a>

<a id="partitionSumsWith"></a><a id="3304" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3322" class="Symbol">:</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3331" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3333" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="3334" class="Symbol">)</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3343" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3352" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3354" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3356" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3361" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="3363" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3381" href="Data.List.Base.html#3381" class="Bound">f</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Data.These.Base.html#816" class="Function">These.fromSum</a> <a id="3412" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3415" href="Data.List.Base.html#3381" class="Bound">f</a><a id="3416" class="Symbol">)</a>

<a id="align"></a><a id="3419" href="Data.List.Base.html#3419" class="Function">align</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3432" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3441" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3457" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3459" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3460" class="Symbol">)</a>
<a id="3462" href="Data.List.Base.html#3419" class="Function">align</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="3480" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="3484" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="3488" class="Symbol">:</a> <a id="3490" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3495" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3504" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3516" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3518" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3519" class="Symbol">)</a>
<a id="3521" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="3525" class="Symbol">=</a> <a id="3527" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="3539" class="Symbol">)</a>

<a id="unalign"></a><a id="3542" href="Data.List.Base.html#3542" class="Function">unalign</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3564" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3566" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3567" class="Symbol">)</a> <a id="3569" class="Symbol">→</a> <a id="3571" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3576" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3578" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3580" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3585" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3587" href="Data.List.Base.html#3542" class="Function">unalign</a> <a id="3595" class="Symbol">=</a> <a id="3597" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3609" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="3613" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="3619" class="Symbol">:</a> <a id="3621" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3626" class="Symbol">(</a><a id="3627" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3629" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3631" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3632" class="Symbol">)</a> <a id="3634" class="Symbol">→</a> <a id="3636" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3641" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3643" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3645" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3650" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3652" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3670" href="Function.Base.html#704" class="Function">id</a>

<a id="partitionSums"></a><a id="3674" href="Data.List.Base.html#3674" class="Function">partitionSums</a> <a id="3688" class="Symbol">:</a> <a id="3690" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3698" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3700" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">→</a> <a id="3705" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3710" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3712" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3714" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3719" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3721" href="Data.List.Base.html#3674" class="Function">partitionSums</a> <a id="3735" class="Symbol">=</a> <a id="3737" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3755" href="Function.Base.html#704" class="Function">id</a>

<a id="merge"></a><a id="3759" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">{</a><a id="3768" href="Data.List.Base.html#3768" class="Bound">R</a> <a id="3770" class="Symbol">:</a> <a id="3772" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3776" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3778" href="Data.List.Base.html#1303" class="Generalizable">ℓ</a><a id="3779" class="Symbol">}</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="3795" href="Data.List.Base.html#3768" class="Bound">R</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3804" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3813" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3822" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="3824" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3830" href="Data.List.Base.html#3830" class="Bound">R?</a> <a id="3833" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="3846" href="Data.List.Base.html#3846" class="Bound">ys</a>           <a id="3859" class="Symbol">=</a> <a id="3861" href="Data.List.Base.html#3846" class="Bound">ys</a>
<a id="3864" href="Data.List.Base.html#3759" class="CatchallClause Function">merge</a><a id="3869" class="CatchallClause"> </a><a id="3870" href="Data.List.Base.html#3870" class="CatchallClause Bound">R?</a><a id="3872" class="CatchallClause"> </a><a id="3873" href="Data.List.Base.html#3873" class="CatchallClause Bound">xs</a><a id="3875" class="CatchallClause">           </a><a id="3886" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>           <a id="3899" class="Symbol">=</a> <a id="3901" href="Data.List.Base.html#3873" class="Bound">xs</a>
<a id="3904" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3910" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3913" href="Data.List.Base.html#3913" class="Bound">x∷xs</a><a id="3917" class="Symbol">@(</a><a id="3919" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3923" href="Data.List.Base.html#3923" class="Bound">xs</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Data.List.Base.html#3927" class="Bound">y∷ys</a><a id="3931" class="Symbol">@(</a><a id="3933" href="Data.List.Base.html#3933" class="Bound">y</a> <a id="3935" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3937" href="Data.List.Base.html#3937" class="Bound">ys</a><a id="3939" class="Symbol">)</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3946" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3955" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3957" href="Data.List.Base.html#3933" class="Bound">y</a><a id="3958" class="Symbol">)</a>
  <a id="3962" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3967" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3969" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3971" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3977" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3980" href="Data.List.Base.html#3923" class="Bound">xs</a>   <a id="3985" href="Data.List.Base.html#3927" class="Bound">y∷ys</a>
  <a id="3992" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3997" href="Data.List.Base.html#3933" class="Bound">y</a> <a id="3999" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4001" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="4007" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="4010" href="Data.List.Base.html#3913" class="Bound">x∷xs</a> <a id="4015" href="Data.List.Base.html#3937" class="Bound">ys</a>

<a id="4019" class="Comment">------------------------------------------------------------------------</a>
<a id="4092" class="Comment">-- Operations for reducing lists</a>

<a id="foldr"></a><a id="4126" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4132" class="Symbol">:</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4141" class="Symbol">→</a> <a id="4143" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">→</a> <a id="4148" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4157" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4159" class="Symbol">→</a> <a id="4161" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4163" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4169" href="Data.List.Base.html#4169" class="Bound">c</a> <a id="4171" href="Data.List.Base.html#4171" class="Bound">n</a> <a id="4173" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4182" class="Symbol">=</a> <a id="4184" href="Data.List.Base.html#4171" class="Bound">n</a>
<a id="4186" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4192" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4194" href="Data.List.Base.html#4194" class="Bound">n</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Data.List.Base.html#4197" class="Bound">x</a> <a id="4199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4201" href="Data.List.Base.html#4201" class="Bound">xs</a><a id="4203" class="Symbol">)</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4209" href="Data.List.Base.html#4197" class="Bound">x</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4218" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4220" href="Data.List.Base.html#4194" class="Bound">n</a> <a id="4222" href="Data.List.Base.html#4201" class="Bound">xs</a><a id="4224" class="Symbol">)</a>

<a id="foldl"></a><a id="4227" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4233" class="Symbol">:</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4258" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4260" class="Symbol">→</a> <a id="4262" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4264" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4270" href="Data.List.Base.html#4270" class="Bound">c</a> <a id="4272" href="Data.List.Base.html#4272" class="Bound">n</a> <a id="4274" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4283" class="Symbol">=</a> <a id="4285" href="Data.List.Base.html#4272" class="Bound">n</a>
<a id="4287" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4293" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4295" href="Data.List.Base.html#4295" class="Bound">n</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Data.List.Base.html#4298" class="Bound">x</a> <a id="4300" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4302" href="Data.List.Base.html#4302" class="Bound">xs</a><a id="4304" class="Symbol">)</a> <a id="4306" class="Symbol">=</a> <a id="4308" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4314" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4316" class="Symbol">(</a><a id="4317" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4319" href="Data.List.Base.html#4295" class="Bound">n</a> <a id="4321" href="Data.List.Base.html#4298" class="Bound">x</a><a id="4322" class="Symbol">)</a> <a id="4324" href="Data.List.Base.html#4302" class="Bound">xs</a>

<a id="concat"></a><a id="4328" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4335" class="Symbol">:</a> <a id="4337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4348" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4358" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4360" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4375" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="4380" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="concatMap"></a><a id="4384" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4394" class="Symbol">:</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4399" class="Symbol">→</a> <a id="4401" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4406" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4407" class="Symbol">)</a> <a id="4409" class="Symbol">→</a> <a id="4411" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4416" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4425" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4427" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4437" href="Data.List.Base.html#4437" class="Bound">f</a> <a id="4439" class="Symbol">=</a> <a id="4441" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4448" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4450" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4454" href="Data.List.Base.html#4437" class="Bound">f</a>

<a id="ap"></a><a id="4457" href="Data.List.Base.html#4457" class="Function">ap</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4467" class="Symbol">(</a><a id="4468" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4473" class="Symbol">)</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4482" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4491" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4493" href="Data.List.Base.html#4457" class="Function">ap</a> <a id="4496" href="Data.List.Base.html#4496" class="Bound">fs</a> <a id="4499" href="Data.List.Base.html#4499" class="Bound">as</a> <a id="4502" class="Symbol">=</a> <a id="4504" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4514" class="Symbol">(</a><a id="4515" href="Function.Base.html#1657" class="Function">flip</a> <a id="4520" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4524" href="Data.List.Base.html#4499" class="Bound">as</a><a id="4526" class="Symbol">)</a> <a id="4528" href="Data.List.Base.html#4496" class="Bound">fs</a>

<a id="catMaybes"></a><a id="4532" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4542" class="Symbol">:</a> <a id="4544" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4556" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4557" class="Symbol">)</a> <a id="4559" class="Symbol">→</a> <a id="4561" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4566" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4568" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4578" class="Symbol">=</a> <a id="4580" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="4594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4598" href="Function.Base.html#704" class="Function">id</a><a id="4600" class="Symbol">)</a> <a id="4602" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="mapMaybe"></a><a id="4606" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="4615" class="Symbol">:</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4620" class="Symbol">→</a> <a id="4622" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4628" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4629" class="Symbol">)</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4638" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4647" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4649" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="4658" href="Data.List.Base.html#4658" class="Bound">p</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4672" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4674" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4678" href="Data.List.Base.html#4658" class="Bound">p</a>

<a id="null"></a><a id="4681" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4686" class="Symbol">:</a> <a id="4688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4702" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4707" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4716" class="Symbol">=</a> <a id="4718" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4723" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Data.List.Base.html#4729" class="Bound">x</a> <a id="4731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4733" href="Data.List.Base.html#4733" class="Bound">xs</a><a id="4735" class="Symbol">)</a> <a id="4737" class="Symbol">=</a> <a id="4739" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="length"></a><a id="4746" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4760" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4762" class="Symbol">→</a> <a id="4764" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4766" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Function.Base.html#725" class="Function">const</a> <a id="4788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="4791" class="Symbol">)</a> <a id="4793" class="Number">0</a>

<a id="4796" class="Comment">------------------------------------------------------------------------</a>
<a id="4869" class="Comment">-- Operations for constructing lists</a>

<a id="[_]"></a><a id="4907" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4915" class="Symbol">→</a> <a id="4917" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4922" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4924" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4926" href="Data.List.Base.html#4926" class="Bound">x</a> <a id="4928" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4930" class="Symbol">=</a> <a id="4932" href="Data.List.Base.html#4926" class="Bound">x</a> <a id="4934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4936" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="fromMaybe"></a><a id="4940" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4958" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4967" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4969" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4985" href="Data.List.Base.html#4985" class="Bound">x</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4992" href="Data.List.Base.html#4985" class="Bound">x</a> <a id="4994" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="4996" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="5006" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="5015" class="Symbol">=</a> <a id="5017" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="5021" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5031" class="Symbol">:</a> <a id="5033" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5039" class="Symbol">→</a> <a id="5041" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5046" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5048" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5058" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5066" href="Data.List.Base.html#5066" class="Bound">x</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5073" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5088" href="Data.List.Base.html#5088" class="Bound">n</a><a id="5089" class="Symbol">)</a> <a id="5091" href="Data.List.Base.html#5091" class="Bound">x</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="Data.List.Base.html#5091" class="Bound">x</a> <a id="5097" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5099" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5109" href="Data.List.Base.html#5088" class="Bound">n</a> <a id="5111" href="Data.List.Base.html#5091" class="Bound">x</a>

<a id="iterate"></a><a id="5114" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">(</a><a id="5125" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5127" class="Symbol">→</a> <a id="5129" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5136" class="Symbol">→</a> <a id="5138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5147" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5149" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5157" href="Data.List.Base.html#5157" class="Bound">f</a> <a id="5159" href="Data.List.Base.html#5159" class="Bound">e</a> <a id="5161" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5169" class="Symbol">=</a> <a id="5171" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5174" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5182" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5184" href="Data.List.Base.html#5184" class="Bound">e</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5191" href="Data.List.Base.html#5191" class="Bound">n</a><a id="5192" class="Symbol">)</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Data.List.Base.html#5184" class="Bound">e</a> <a id="5198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5200" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5208" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5213" href="Data.List.Base.html#5184" class="Bound">e</a><a id="5214" class="Symbol">)</a> <a id="5216" href="Data.List.Base.html#5191" class="Bound">n</a>

<a id="inits"></a><a id="5219" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5232" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5234" class="Symbol">→</a> <a id="5236" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5247" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5248" class="Symbol">)</a>
<a id="5250" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="5256" class="Symbol">{</a><a id="5257" class="Argument">A</a> <a id="5259" class="Symbol">=</a> <a id="5261" href="Data.List.Base.html#5261" class="Bound">A</a><a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">=</a> <a id="5266" class="Symbol">λ</a> <a id="5268" href="Data.List.Base.html#5268" class="Bound">xs</a> <a id="5271" class="Symbol">→</a> <a id="5273" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5278" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5283" href="Data.List.Base.html#5268" class="Bound">xs</a>
  <a id="5288" class="Keyword">module</a> <a id="Inits"></a><a id="5295" href="Data.List.Base.html#5295" class="Module">Inits</a> <a id="5301" class="Keyword">where</a>
    <a id="Inits.tail"></a><a id="5311" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5316" class="Symbol">:</a> <a id="5318" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5323" href="Data.List.Base.html#5261" class="Bound">A</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5338" href="Data.List.Base.html#5261" class="Bound">A</a><a id="5339" class="Symbol">)</a>
    <a id="5345" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5350" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5359" class="Symbol">=</a> <a id="5361" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="5368" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5376" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5378" href="Data.List.Base.html#5378" class="Bound">xs</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5386" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5388" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5390" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5392" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5399" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5401" class="Symbol">)</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5409" href="Data.List.Base.html#5378" class="Bound">xs</a><a id="5411" class="Symbol">)</a>

<a id="tails"></a><a id="5414" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5427" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5442" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5443" class="Symbol">)</a>
<a id="5445" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="5451" class="Symbol">{</a><a id="5452" class="Argument">A</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Data.List.Base.html#5456" class="Bound">A</a><a id="5457" class="Symbol">}</a> <a id="5459" class="Symbol">=</a> <a id="5461" class="Symbol">λ</a> <a id="5463" href="Data.List.Base.html#5463" class="Bound">xs</a> <a id="5466" class="Symbol">→</a> <a id="5468" href="Data.List.Base.html#5463" class="Bound">xs</a> <a id="5471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5473" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5478" href="Data.List.Base.html#5463" class="Bound">xs</a>
  <a id="5483" class="Keyword">module</a> <a id="Tails"></a><a id="5490" href="Data.List.Base.html#5490" class="Module">Tails</a> <a id="5496" class="Keyword">where</a>
    <a id="Tails.tail"></a><a id="5506" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5511" class="Symbol">:</a> <a id="5513" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5518" href="Data.List.Base.html#5456" class="Bound">A</a> <a id="5520" class="Symbol">→</a> <a id="5522" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5533" href="Data.List.Base.html#5456" class="Bound">A</a><a id="5534" class="Symbol">)</a>
    <a id="5540" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5545" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5554" class="Symbol">=</a> <a id="5556" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="5563" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5568" class="Symbol">(_</a> <a id="5571" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5573" href="Data.List.Base.html#5573" class="Bound">xs</a><a id="5575" class="Symbol">)</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="Data.List.Base.html#5573" class="Bound">xs</a> <a id="5582" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5584" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5589" href="Data.List.Base.html#5573" class="Bound">xs</a>

<a id="insertAt"></a><a id="5593" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5602" class="Symbol">:</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Data.List.Base.html#5605" class="Bound">xs</a> <a id="5608" class="Symbol">:</a> <a id="5610" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5615" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5616" class="Symbol">)</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5624" class="Symbol">(</a><a id="5625" class="InductiveConstructor">suc</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5637" href="Data.List.Base.html#5605" class="Bound">xs</a><a id="5639" class="Symbol">))</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5646" class="Symbol">→</a> <a id="5648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5653" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5655" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5664" href="Data.List.Base.html#5664" class="Bound">xs</a>       <a id="5673" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5681" href="Data.List.Base.html#5681" class="Bound">v</a> <a id="5683" class="Symbol">=</a> <a id="5685" href="Data.List.Base.html#5681" class="Bound">v</a> <a id="5687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5689" href="Data.List.Base.html#5664" class="Bound">xs</a>
<a id="5692" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Data.List.Base.html#5702" class="Bound">x</a> <a id="5704" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5706" href="Data.List.Base.html#5706" class="Bound">xs</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">(</a><a id="5711" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5715" href="Data.List.Base.html#5715" class="Bound">i</a><a id="5716" class="Symbol">)</a> <a id="5718" href="Data.List.Base.html#5718" class="Bound">v</a> <a id="5720" class="Symbol">=</a> <a id="5722" href="Data.List.Base.html#5702" class="Bound">x</a> <a id="5724" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5726" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5735" href="Data.List.Base.html#5706" class="Bound">xs</a> <a id="5738" href="Data.List.Base.html#5715" class="Bound">i</a> <a id="5740" href="Data.List.Base.html#5718" class="Bound">v</a>

<a id="updateAt"></a><a id="5743" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5752" class="Symbol">:</a> <a id="5754" class="Symbol">(</a><a id="5755" href="Data.List.Base.html#5755" class="Bound">xs</a> <a id="5758" class="Symbol">:</a> <a id="5760" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5765" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5782" href="Data.List.Base.html#5755" class="Bound">xs</a><a id="5784" class="Symbol">)</a> <a id="5786" class="Symbol">→</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5794" class="Symbol">)</a> <a id="5796" class="Symbol">→</a> <a id="5798" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5803" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5805" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Data.List.Base.html#5815" class="Bound">x</a> <a id="5817" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5819" href="Data.List.Base.html#5819" class="Bound">xs</a><a id="5821" class="Symbol">)</a> <a id="5823" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5831" href="Data.List.Base.html#5831" class="Bound">f</a> <a id="5833" class="Symbol">=</a> <a id="5835" href="Data.List.Base.html#5831" class="Bound">f</a> <a id="5837" href="Data.List.Base.html#5815" class="Bound">x</a> <a id="5839" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5841" href="Data.List.Base.html#5819" class="Bound">xs</a>
<a id="5844" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5853" class="Symbol">(</a><a id="5854" href="Data.List.Base.html#5854" class="Bound">x</a> <a id="5856" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5858" href="Data.List.Base.html#5858" class="Bound">xs</a><a id="5860" class="Symbol">)</a> <a id="5862" class="Symbol">(</a><a id="5863" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5867" href="Data.List.Base.html#5867" class="Bound">i</a><a id="5868" class="Symbol">)</a> <a id="5870" href="Data.List.Base.html#5870" class="Bound">f</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Data.List.Base.html#5854" class="Bound">x</a> <a id="5876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5878" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5887" href="Data.List.Base.html#5858" class="Bound">xs</a> <a id="5890" href="Data.List.Base.html#5867" class="Bound">i</a> <a id="5892" href="Data.List.Base.html#5870" class="Bound">f</a>

<a id="5895" class="Comment">-- Tabulation</a>

<a id="applyUpTo"></a><a id="5910" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5920" class="Symbol">:</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5925" class="Symbol">→</a> <a id="5927" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5934" class="Symbol">→</a> <a id="5936" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5941" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5943" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5953" href="Data.List.Base.html#5953" class="Bound">f</a> <a id="5955" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5963" class="Symbol">=</a> <a id="5965" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5968" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5978" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="5980" class="Symbol">(</a><a id="5981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5985" href="Data.List.Base.html#5985" class="Bound">n</a><a id="5986" class="Symbol">)</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="5992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5997" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5999" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="6009" class="Symbol">(</a><a id="6010" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="6012" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="6017" class="Symbol">)</a> <a id="6019" href="Data.List.Base.html#5985" class="Bound">n</a>

<a id="applyDownFrom"></a><a id="6022" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6036" class="Symbol">:</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">→</a> <a id="6048" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6050" class="Symbol">→</a> <a id="6052" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6057" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6059" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6073" href="Data.List.Base.html#6073" class="Bound">f</a> <a id="6075" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6083" class="Symbol">=</a> <a id="6085" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6088" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6102" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6104" class="Symbol">(</a><a id="6105" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6109" href="Data.List.Base.html#6109" class="Bound">n</a><a id="6110" class="Symbol">)</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6116" href="Data.List.Base.html#6109" class="Bound">n</a> <a id="6118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6120" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6134" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6136" href="Data.List.Base.html#6109" class="Bound">n</a>

<a id="tabulate"></a><a id="6139" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6148" class="Symbol">:</a> <a id="6150" class="Symbol">∀</a> <a id="6152" class="Symbol">{</a><a id="6153" href="Data.List.Base.html#6153" class="Bound">n</a><a id="6154" class="Symbol">}</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Data.List.Base.html#6157" class="Bound">f</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6165" href="Data.List.Base.html#6153" class="Bound">n</a> <a id="6167" class="Symbol">→</a> <a id="6169" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6170" class="Symbol">)</a> <a id="6172" class="Symbol">→</a> <a id="6174" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6179" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6181" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6190" class="Symbol">{</a><a id="6191" class="Argument">n</a> <a id="6193" class="Symbol">=</a> <a id="6195" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6199" class="Symbol">}</a>  <a id="6202" href="Data.List.Base.html#6202" class="Bound">f</a> <a id="6204" class="Symbol">=</a> <a id="6206" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6209" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6218" class="Symbol">{</a><a id="6219" class="Argument">n</a> <a id="6221" class="Symbol">=</a> <a id="6223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6227" href="Data.List.Base.html#6227" class="Bound">n</a><a id="6228" class="Symbol">}</a> <a id="6230" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6236" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="6241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6243" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6255" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6257" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="6260" class="Symbol">)</a>

<a id="lookup"></a><a id="6263" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6270" class="Symbol">:</a> <a id="6272" class="Symbol">∀</a> <a id="6274" class="Symbol">(</a><a id="6275" href="Data.List.Base.html#6275" class="Bound">xs</a> <a id="6278" class="Symbol">:</a> <a id="6280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6285" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">→</a> <a id="6290" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6302" href="Data.List.Base.html#6275" class="Bound">xs</a><a id="6304" class="Symbol">)</a> <a id="6306" class="Symbol">→</a> <a id="6308" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6310" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Data.List.Base.html#6318" class="Bound">x</a> <a id="6320" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6322" href="Data.List.Base.html#6322" class="Bound">xs</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6334" class="Symbol">=</a> <a id="6336" href="Data.List.Base.html#6318" class="Bound">x</a>
<a id="6338" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Data.List.Base.html#6346" class="Bound">x</a> <a id="6348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6350" href="Data.List.Base.html#6350" class="Bound">xs</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6359" href="Data.List.Base.html#6359" class="Bound">i</a><a id="6360" class="Symbol">)</a> <a id="6362" class="Symbol">=</a> <a id="6364" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6371" href="Data.List.Base.html#6350" class="Bound">xs</a> <a id="6374" href="Data.List.Base.html#6359" class="Bound">i</a>

<a id="6377" class="Comment">-- Numerical</a>

<a id="upTo"></a><a id="6391" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6400" class="Symbol">→</a> <a id="6402" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6407" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6409" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="6426" href="Function.Base.html#704" class="Function">id</a>

<a id="downFrom"></a><a id="6430" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="6439" class="Symbol">:</a> <a id="6441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6443" class="Symbol">→</a> <a id="6445" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6452" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="6461" class="Symbol">=</a> <a id="6463" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6477" href="Function.Base.html#704" class="Function">id</a>

<a id="allFin"></a><a id="6481" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="6488" class="Symbol">:</a> <a id="6490" class="Symbol">∀</a> <a id="6492" href="Data.List.Base.html#6492" class="Bound">n</a> <a id="6494" class="Symbol">→</a> <a id="6496" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6506" href="Data.List.Base.html#6492" class="Bound">n</a><a id="6507" class="Symbol">)</a>
<a id="6509" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="6516" href="Data.List.Base.html#6516" class="Bound">n</a> <a id="6518" class="Symbol">=</a> <a id="6520" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6529" href="Function.Base.html#704" class="Function">id</a>

<a id="unfold"></a><a id="6533" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6540" class="Symbol">:</a> <a id="6542" class="Symbol">∀</a> <a id="6544" class="Symbol">(</a><a id="6545" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6547" class="Symbol">:</a> <a id="6549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6551" class="Symbol">→</a> <a id="6553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6557" href="Data.List.Base.html#1297" class="Generalizable">b</a><a id="6558" class="Symbol">)</a>
         <a id="6569" class="Symbol">(</a><a id="6570" href="Data.List.Base.html#6570" class="Bound">f</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">∀</a> <a id="6576" class="Symbol">{</a><a id="6577" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6578" class="Symbol">}</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6584" class="Symbol">(</a><a id="6585" class="InductiveConstructor">suc</a> <a id="6589" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6590" class="Symbol">)</a> <a id="6592" class="Symbol">→</a> <a id="6594" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6603" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6605" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6607" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6608" class="Symbol">))</a> <a id="6611" class="Symbol">→</a>
         <a id="6622" class="Symbol">∀</a> <a id="6624" class="Symbol">{</a><a id="6625" href="Data.List.Base.html#6625" class="Bound">n</a><a id="6626" class="Symbol">}</a> <a id="6628" class="Symbol">→</a> <a id="6630" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6632" href="Data.List.Base.html#6625" class="Bound">n</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6641" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6643" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6650" href="Data.List.Base.html#6650" class="Bound">P</a> <a id="6652" href="Data.List.Base.html#6652" class="Bound">f</a> <a id="6654" class="Symbol">{</a><a id="6655" class="Argument">n</a> <a id="6657" class="Symbol">=</a> <a id="6659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6663" class="Symbol">}</a>  <a id="6666" href="Data.List.Base.html#6666" class="Bound">s</a> <a id="6668" class="Symbol">=</a> <a id="6670" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6673" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6680" href="Data.List.Base.html#6680" class="Bound">P</a> <a id="6682" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6684" class="Symbol">{</a><a id="6685" class="Argument">n</a> <a id="6687" class="Symbol">=</a> <a id="6689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6693" href="Data.List.Base.html#6693" class="Bound">n</a><a id="6694" class="Symbol">}</a> <a id="6696" href="Data.List.Base.html#6696" class="Bound">s</a> <a id="6698" class="Symbol">=</a> <a id="6700" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="6707" class="Symbol">(λ</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Data.List.Base.html#6711" class="Bound">x</a> <a id="6713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6715" href="Data.List.Base.html#6715" class="Bound">s′</a><a id="6717" class="Symbol">)</a> <a id="6719" class="Symbol">→</a> <a id="6721" href="Data.List.Base.html#6711" class="Bound">x</a> <a id="6723" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6725" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6732" href="Data.List.Base.html#6680" class="Bound">P</a> <a id="6734" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6736" href="Data.List.Base.html#6715" class="Bound">s′</a><a id="6738" class="Symbol">)</a> <a id="6740" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6746" href="Data.List.Base.html#6696" class="Bound">s</a><a id="6747" class="Symbol">)</a>

<a id="6750" class="Comment">------------------------------------------------------------------------</a>
<a id="6823" class="Comment">-- Operations for reversing lists</a>

<a id="reverseAcc"></a><a id="6858" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6869" class="Symbol">:</a> <a id="6871" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6876" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6878" class="Symbol">→</a> <a id="6880" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6885" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6894" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6896" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6907" class="Symbol">=</a> <a id="6909" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Function.Base.html#1657" class="Function">flip</a> <a id="6921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="6924" class="Symbol">)</a>

<a id="reverse"></a><a id="6927" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="6935" class="Symbol">:</a> <a id="6937" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6942" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6944" class="Symbol">→</a> <a id="6946" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6951" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6953" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="6961" class="Symbol">=</a> <a id="6963" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6974" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="6978" class="Comment">-- &quot;Reverse append&quot; xs ʳ++ ys = reverse xs ++ ys</a>

<a id="7028" class="Keyword">infixr</a> <a id="7035" class="Number">5</a> <a id="7037" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="7044" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a> <a id="7050" class="Symbol">:</a> <a id="7052" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7057" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7059" class="Symbol">→</a> <a id="7061" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7066" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7068" class="Symbol">→</a> <a id="7070" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7075" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="7077" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="Function.Base.html#1657" class="Function">flip</a> <a id="7090" href="Data.List.Base.html#6858" class="Function">reverseAcc</a>

<a id="7102" class="Comment">-- Snoc: Cons, but from the right.</a>

<a id="7138" class="Keyword">infixl</a> <a id="7145" class="Number">6</a> <a id="7147" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="7153" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7165" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7167" class="Symbol">→</a> <a id="7169" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7171" class="Symbol">→</a> <a id="7173" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7178" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="7180" href="Data.List.Base.html#7180" class="Bound">xs</a> <a id="7183" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="7186" href="Data.List.Base.html#7186" class="Bound">x</a> <a id="7188" class="Symbol">=</a> <a id="7190" href="Data.List.Base.html#7180" class="Bound">xs</a> <a id="7193" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7196" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="7198" href="Data.List.Base.html#7186" class="Bound">x</a> <a id="7200" href="Data.List.Base.html#4907" class="Function Operator">]</a>



<a id="7205" class="Comment">-- Backwards initialisation</a>

<a id="7234" class="Keyword">infixl</a> <a id="7241" class="Number">5</a> <a id="7243" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">_∷ʳ′_</a>

<a id="7250" class="Keyword">data</a> <a id="InitLast"></a><a id="7255" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7264" class="Symbol">{</a><a id="7265" href="Data.List.Base.html#7265" class="Bound">A</a> <a id="7267" class="Symbol">:</a> <a id="7269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7273" href="Data.List.Base.html#1295" class="Generalizable">a</a><a id="7274" class="Symbol">}</a> <a id="7276" class="Symbol">:</a> <a id="7278" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7283" href="Data.List.Base.html#7265" class="Bound">A</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7291" href="Data.List.Base.html#7273" class="Bound">a</a> <a id="7293" class="Keyword">where</a>
  <a id="InitLast.[]"></a><a id="7301" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>    <a id="7307" class="Symbol">:</a> <a id="7309" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7318" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="InitLast._∷ʳ′_"></a><a id="7323" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">_∷ʳ′_</a> <a id="7329" class="Symbol">:</a> <a id="7331" class="Symbol">(</a><a id="7332" href="Data.List.Base.html#7332" class="Bound">xs</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7342" href="Data.List.Base.html#7265" class="Bound">A</a><a id="7343" class="Symbol">)</a> <a id="7345" class="Symbol">(</a><a id="7346" href="Data.List.Base.html#7346" class="Bound">x</a> <a id="7348" class="Symbol">:</a> <a id="7350" href="Data.List.Base.html#7265" class="Bound">A</a><a id="7351" class="Symbol">)</a> <a id="7353" class="Symbol">→</a> <a id="7355" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7364" class="Symbol">(</a><a id="7365" href="Data.List.Base.html#7332" class="Bound">xs</a> <a id="7368" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="7371" href="Data.List.Base.html#7346" class="Bound">x</a><a id="7372" class="Symbol">)</a>

<a id="initLast"></a><a id="7375" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7384" class="Symbol">:</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Data.List.Base.html#7387" class="Bound">xs</a> <a id="7390" class="Symbol">:</a> <a id="7392" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7397" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="7398" class="Symbol">)</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7411" href="Data.List.Base.html#7387" class="Bound">xs</a>
<a id="7414" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7423" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="7440" class="Symbol">=</a> <a id="7442" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>
<a id="7445" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7454" class="Symbol">(</a><a id="7455" href="Data.List.Base.html#7455" class="Bound">x</a> <a id="7457" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7459" href="Data.List.Base.html#7459" class="Bound">xs</a><a id="7461" class="Symbol">)</a>         <a id="7471" class="Keyword">with</a> <a id="7476" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7485" href="Data.List.Base.html#7459" class="Bound">xs</a>
<a id="7488" class="Symbol">...</a> <a id="7492" class="Symbol">|</a> <a id="7494" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="7503" class="Symbol">=</a> <a id="7505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7508" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7512" class="Bound">x</a>
<a id="7514" class="Symbol">...</a> <a id="7518" class="Symbol">|</a> <a id="7520" href="Data.List.Base.html#7520" class="Bound">ys</a> <a id="7523" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7527" href="Data.List.Base.html#7527" class="Bound">y</a> <a id="7529" class="Symbol">=</a> <a id="7531" class="Symbol">(</a><a id="7532" class="Bound">x</a> <a id="7534" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7536" href="Data.List.Base.html#7520" class="Bound">ys</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7544" href="Data.List.Base.html#7527" class="Bound">y</a>

<a id="7547" class="Comment">-- uncons, but from the right</a>
<a id="unsnoc"></a><a id="7577" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="7584" class="Symbol">:</a> <a id="7586" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7591" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7593" class="Symbol">→</a> <a id="7595" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7607" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7609" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7611" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="7612" class="Symbol">)</a>
<a id="7614" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="7621" href="Data.List.Base.html#7621" class="Bound">as</a> <a id="7624" class="Keyword">with</a> <a id="7629" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7638" href="Data.List.Base.html#7621" class="Bound">as</a>
<a id="7641" class="Symbol">...</a> <a id="7645" class="Symbol">|</a> <a id="7647" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="7656" class="Symbol">=</a> <a id="7658" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="7666" class="Symbol">...</a> <a id="7670" class="Symbol">|</a> <a id="7672" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7675" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7679" href="Data.List.Base.html#7679" class="Bound">x</a> <a id="7681" class="Symbol">=</a> <a id="7683" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7692" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7694" href="Data.List.Base.html#7679" class="Bound">x</a><a id="7695" class="Symbol">)</a>

<a id="7698" class="Comment">------------------------------------------------------------------------</a>
<a id="7771" class="Comment">-- Operations for deconstructing lists</a>

<a id="7811" class="Comment">-- Note that although the following three combinators can be useful for</a>
<a id="7883" class="Comment">-- programming, when proving it is often a better idea to manually</a>
<a id="7950" class="Comment">-- destruct a list argument as each branch of the pattern-matching will</a>
<a id="8022" class="Comment">-- have a refined type.</a>

<a id="uncons"></a><a id="8047" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8054" class="Symbol">:</a> <a id="8056" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8061" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8071" class="Symbol">(</a><a id="8072" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8074" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8076" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8081" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8082" class="Symbol">)</a>
<a id="8084" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8091" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8100" class="Symbol">=</a> <a id="8102" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8110" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Data.List.Base.html#8118" class="Bound">x</a> <a id="8120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8122" href="Data.List.Base.html#8122" class="Bound">xs</a><a id="8124" class="Symbol">)</a> <a id="8126" class="Symbol">=</a> <a id="8128" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8133" class="Symbol">(</a><a id="8134" href="Data.List.Base.html#8118" class="Bound">x</a> <a id="8136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8138" href="Data.List.Base.html#8122" class="Bound">xs</a><a id="8140" class="Symbol">)</a>

<a id="head"></a><a id="8143" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8148" class="Symbol">:</a> <a id="8150" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8155" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8157" class="Symbol">→</a> <a id="8159" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8165" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8167" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8172" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="8180" class="Symbol">=</a> <a id="8182" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8190" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8195" class="Symbol">(</a><a id="8196" href="Data.List.Base.html#8196" class="Bound">x</a> <a id="8198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8200" class="Symbol">_)</a> <a id="8203" class="Symbol">=</a> <a id="8205" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8210" href="Data.List.Base.html#8196" class="Bound">x</a>

<a id="tail"></a><a id="8213" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8218" class="Symbol">:</a> <a id="8220" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8225" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8227" class="Symbol">→</a> <a id="8229" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8241" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8242" class="Symbol">)</a>
<a id="8244" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8249" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8258" class="Symbol">=</a> <a id="8260" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8268" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8273" class="Symbol">(_</a> <a id="8276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8278" href="Data.List.Base.html#8278" class="Bound">xs</a><a id="8280" class="Symbol">)</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8289" href="Data.List.Base.html#8278" class="Bound">xs</a>

<a id="last"></a><a id="8293" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8298" class="Symbol">:</a> <a id="8300" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8305" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8307" class="Symbol">→</a> <a id="8309" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8315" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8317" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8331" class="Symbol">=</a> <a id="8333" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8341" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Data.List.Base.html#8347" class="Bound">x</a> <a id="8349" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8351" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">=</a> <a id="8357" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8362" href="Data.List.Base.html#8347" class="Bound">x</a>
<a id="8364" href="Data.List.Base.html#8293" class="CatchallClause Function">last</a><a id="8368" class="CatchallClause"> </a><a id="8369" class="CatchallClause Symbol">(_</a><a id="8371" class="CatchallClause"> </a><a id="8372" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="8373" class="CatchallClause"> </a><a id="8374" href="Data.List.Base.html#8374" class="CatchallClause Bound">xs</a><a id="8376" class="CatchallClause Symbol">)</a> <a id="8378" class="Symbol">=</a> <a id="8380" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8385" href="Data.List.Base.html#8374" class="Bound">xs</a>

<a id="take"></a><a id="8389" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8394" class="Symbol">:</a> <a id="8396" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8398" class="Symbol">→</a> <a id="8400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8405" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8407" class="Symbol">→</a> <a id="8409" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8414" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8416" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8421" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8429" href="Data.List.Base.html#8429" class="Bound">xs</a>       <a id="8438" class="Symbol">=</a> <a id="8440" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8443" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8453" href="Data.List.Base.html#8453" class="Bound">n</a><a id="8454" class="Symbol">)</a> <a id="8456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8465" class="Symbol">=</a> <a id="8467" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8470" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8475" class="Symbol">(</a><a id="8476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8480" href="Data.List.Base.html#8480" class="Bound">n</a><a id="8481" class="Symbol">)</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.List.Base.html#8484" class="Bound">x</a> <a id="8486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8488" href="Data.List.Base.html#8488" class="Bound">xs</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">=</a> <a id="8494" href="Data.List.Base.html#8484" class="Bound">x</a> <a id="8496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8498" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8503" href="Data.List.Base.html#8480" class="Bound">n</a> <a id="8505" href="Data.List.Base.html#8488" class="Bound">xs</a>

<a id="drop"></a><a id="8509" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8514" class="Symbol">:</a> <a id="8516" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8518" class="Symbol">→</a> <a id="8520" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8525" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8527" class="Symbol">→</a> <a id="8529" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8534" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8536" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8541" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8549" href="Data.List.Base.html#8549" class="Bound">xs</a>       <a id="8558" class="Symbol">=</a> <a id="8560" href="Data.List.Base.html#8549" class="Bound">xs</a>
<a id="8563" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8568" class="Symbol">(</a><a id="8569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8573" href="Data.List.Base.html#8573" class="Bound">n</a><a id="8574" class="Symbol">)</a> <a id="8576" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8585" class="Symbol">=</a> <a id="8587" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8590" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8600" href="Data.List.Base.html#8600" class="Bound">n</a><a id="8601" class="Symbol">)</a> <a id="8603" class="Symbol">(</a><a id="8604" href="Data.List.Base.html#8604" class="Bound">x</a> <a id="8606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8608" href="Data.List.Base.html#8608" class="Bound">xs</a><a id="8610" class="Symbol">)</a> <a id="8612" class="Symbol">=</a> <a id="8614" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8619" href="Data.List.Base.html#8600" class="Bound">n</a> <a id="8621" href="Data.List.Base.html#8608" class="Bound">xs</a>

<a id="splitAt"></a><a id="8625" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8633" class="Symbol">:</a> <a id="8635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8637" class="Symbol">→</a> <a id="8639" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8644" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8653" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8655" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8657" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8662" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8664" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8672" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8680" href="Data.List.Base.html#8680" class="Bound">xs</a>       <a id="8689" class="Symbol">=</a> <a id="8691" class="Symbol">(</a><a id="8692" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8697" href="Data.List.Base.html#8680" class="Bound">xs</a><a id="8699" class="Symbol">)</a>
<a id="8701" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8709" class="Symbol">(</a><a id="8710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8714" href="Data.List.Base.html#8714" class="Bound">n</a><a id="8715" class="Symbol">)</a> <a id="8717" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8726" class="Symbol">=</a> <a id="8728" class="Symbol">(</a><a id="8729" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8732" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8734" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8736" class="Symbol">)</a>
<a id="8738" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8746" class="Symbol">(</a><a id="8747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8751" href="Data.List.Base.html#8751" class="Bound">n</a><a id="8752" class="Symbol">)</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Data.List.Base.html#8755" class="Bound">x</a> <a id="8757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8759" href="Data.List.Base.html#8759" class="Bound">xs</a><a id="8761" class="Symbol">)</a> <a id="8763" class="Symbol">=</a> <a id="8765" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="8778" class="Symbol">(</a><a id="8779" href="Data.List.Base.html#8755" class="Bound">x</a> <a id="8781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8783" class="Symbol">)</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8794" href="Data.List.Base.html#8751" class="Bound">n</a> <a id="8796" href="Data.List.Base.html#8759" class="Bound">xs</a><a id="8798" class="Symbol">)</a>

<a id="removeAt"></a><a id="8801" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8810" class="Symbol">:</a> <a id="8812" class="Symbol">(</a><a id="8813" href="Data.List.Base.html#8813" class="Bound">xs</a> <a id="8816" class="Symbol">:</a> <a id="8818" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8823" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8824" class="Symbol">)</a> <a id="8826" class="Symbol">→</a> <a id="8828" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8832" class="Symbol">(</a><a id="8833" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8840" href="Data.List.Base.html#8813" class="Bound">xs</a><a id="8842" class="Symbol">)</a> <a id="8844" class="Symbol">→</a> <a id="8846" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8851" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8853" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Data.List.Base.html#8863" class="Bound">x</a> <a id="8865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8867" href="Data.List.Base.html#8867" class="Bound">xs</a><a id="8869" class="Symbol">)</a> <a id="8871" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="8880" class="Symbol">=</a> <a id="8882" href="Data.List.Base.html#8867" class="Bound">xs</a>
<a id="8885" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Data.List.Base.html#8895" class="Bound">x</a> <a id="8897" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8899" href="Data.List.Base.html#8899" class="Bound">xs</a><a id="8901" class="Symbol">)</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8908" href="Data.List.Base.html#8908" class="Bound">i</a><a id="8909" class="Symbol">)</a>  <a id="8912" class="Symbol">=</a> <a id="8914" href="Data.List.Base.html#8895" class="Bound">x</a> <a id="8916" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8918" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8927" href="Data.List.Base.html#8899" class="Bound">xs</a> <a id="8930" href="Data.List.Base.html#8908" class="Bound">i</a>

<a id="8933" class="Comment">------------------------------------------------------------------------</a>
<a id="9006" class="Comment">-- Operations for filtering lists</a>

<a id="9041" class="Comment">-- The following are a variety of functions that can be used to</a>
<a id="9105" class="Comment">-- construct sublists using a predicate.</a>
<a id="9146" class="Comment">--</a>
<a id="9149" class="Comment">-- Each function has two forms. The first main variant uses a</a>
<a id="9211" class="Comment">-- proof-relevant decidable predicate, while the second variant uses</a>
<a id="9280" class="Comment">-- a irrelevant boolean predicate and are suffixed with a `ᵇ` character,</a>
<a id="9353" class="Comment">-- typed as \^b.</a>
<a id="9370" class="Comment">--</a>
<a id="9373" class="Comment">-- The decidable versions have several advantages: 1) easier to prove</a>
<a id="9443" class="Comment">-- properties, 2) better meta-variable inference and 3) most of the rest</a>
<a id="9516" class="Comment">-- of the library is set-up to work with decidable predicates. However,</a>
<a id="9588" class="Comment">-- in rare cases the boolean versions can be useful, mainly when one</a>
<a id="9657" class="Comment">-- wants to minimise dependencies.</a>
<a id="9692" class="Comment">--</a>
<a id="9695" class="Comment">-- In summary, in most cases you probably want to use the decidable</a>
<a id="9763" class="Comment">-- versions over the boolean versions, e.g. use `takeWhile (_≤? 10) xs`</a>
<a id="9835" class="Comment">-- rather than `takeWhileᵇ (_≤ᵇ 10) xs`.</a>

<a id="takeWhile"></a><a id="9877" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9887" class="Symbol">:</a> <a id="9889" class="Symbol">∀</a> <a id="9891" class="Symbol">{</a><a id="9892" href="Data.List.Base.html#9892" class="Bound">P</a> <a id="9894" class="Symbol">:</a> <a id="9896" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9901" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="9903" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="9904" class="Symbol">}</a> <a id="9906" class="Symbol">→</a> <a id="9908" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9918" href="Data.List.Base.html#9892" class="Bound">P</a> <a id="9920" class="Symbol">→</a> <a id="9922" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9927" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="9929" class="Symbol">→</a> <a id="9931" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9936" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="9938" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9948" href="Data.List.Base.html#9948" class="Bound">P?</a> <a id="9951" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="9960" class="Symbol">=</a> <a id="9962" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9965" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9975" href="Data.List.Base.html#9975" class="Bound">P?</a> <a id="9978" class="Symbol">(</a><a id="9979" href="Data.List.Base.html#9979" class="Bound">x</a> <a id="9981" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9983" href="Data.List.Base.html#9983" class="Bound">xs</a><a id="9985" class="Symbol">)</a> <a id="9987" class="Keyword">with</a> <a id="9992" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Data.List.Base.html#9975" class="Bound">P?</a> <a id="10001" href="Data.List.Base.html#9979" class="Bound">x</a><a id="10002" class="Symbol">)</a>
<a id="10004" class="Symbol">...</a> <a id="10008" class="Symbol">|</a> <a id="10010" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10016" class="Symbol">=</a> <a id="10018" class="Bound">x</a> <a id="10020" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10022" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="10032" class="Bound">P?</a> <a id="10035" class="Bound">xs</a>
<a id="10038" class="Symbol">...</a> <a id="10042" class="Symbol">|</a> <a id="10044" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="takeWhileᵇ"></a><a id="10056" href="Data.List.Base.html#10056" class="Function">takeWhileᵇ</a> <a id="10067" class="Symbol">:</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10072" class="Symbol">→</a> <a id="10074" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10078" class="Symbol">)</a> <a id="10080" class="Symbol">→</a> <a id="10082" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10087" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10089" class="Symbol">→</a> <a id="10091" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10096" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10098" href="Data.List.Base.html#10056" class="Function">takeWhileᵇ</a> <a id="10109" href="Data.List.Base.html#10109" class="Bound">p</a> <a id="10111" class="Symbol">=</a> <a id="10113" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10127" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10129" href="Data.List.Base.html#10109" class="Bound">p</a><a id="10130" class="Symbol">)</a>

<a id="dropWhile"></a><a id="10133" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10143" class="Symbol">:</a> <a id="10145" class="Symbol">∀</a> <a id="10147" class="Symbol">{</a><a id="10148" href="Data.List.Base.html#10148" class="Bound">P</a> <a id="10150" class="Symbol">:</a> <a id="10152" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10157" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10159" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10160" class="Symbol">}</a> <a id="10162" class="Symbol">→</a> <a id="10164" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10174" href="Data.List.Base.html#10148" class="Bound">P</a> <a id="10176" class="Symbol">→</a> <a id="10178" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10183" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10185" class="Symbol">→</a> <a id="10187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10192" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10194" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10204" href="Data.List.Base.html#10204" class="Bound">P?</a> <a id="10207" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10216" class="Symbol">=</a> <a id="10218" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10221" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10231" href="Data.List.Base.html#10231" class="Bound">P?</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Data.List.Base.html#10235" class="Bound">x</a> <a id="10237" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10239" href="Data.List.Base.html#10239" class="Bound">xs</a><a id="10241" class="Symbol">)</a> <a id="10243" class="Keyword">with</a> <a id="10248" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="10253" class="Symbol">(</a><a id="10254" href="Data.List.Base.html#10231" class="Bound">P?</a> <a id="10257" href="Data.List.Base.html#10235" class="Bound">x</a><a id="10258" class="Symbol">)</a>
<a id="10260" class="Symbol">...</a> <a id="10264" class="Symbol">|</a> <a id="10266" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10272" class="Symbol">=</a> <a id="10274" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10284" class="Bound">P?</a> <a id="10287" class="Bound">xs</a>
<a id="10290" class="Symbol">...</a> <a id="10294" class="Symbol">|</a> <a id="10296" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10302" class="Symbol">=</a> <a id="10304" class="Bound">x</a> <a id="10306" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10308" class="Bound">xs</a>

<a id="dropWhileᵇ"></a><a id="10312" href="Data.List.Base.html#10312" class="Function">dropWhileᵇ</a> <a id="10323" class="Symbol">:</a> <a id="10325" class="Symbol">(</a><a id="10326" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10328" class="Symbol">→</a> <a id="10330" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10334" class="Symbol">)</a> <a id="10336" class="Symbol">→</a> <a id="10338" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10343" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10345" class="Symbol">→</a> <a id="10347" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10352" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10354" href="Data.List.Base.html#10312" class="Function">dropWhileᵇ</a> <a id="10365" href="Data.List.Base.html#10365" class="Bound">p</a> <a id="10367" class="Symbol">=</a> <a id="10369" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10379" class="Symbol">(</a><a id="10380" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10383" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10385" href="Data.List.Base.html#10365" class="Bound">p</a><a id="10386" class="Symbol">)</a>

<a id="filter"></a><a id="10389" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10396" class="Symbol">:</a> <a id="10398" class="Symbol">∀</a> <a id="10400" class="Symbol">{</a><a id="10401" href="Data.List.Base.html#10401" class="Bound">P</a> <a id="10403" class="Symbol">:</a> <a id="10405" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10410" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10412" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10413" class="Symbol">}</a> <a id="10415" class="Symbol">→</a> <a id="10417" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10427" href="Data.List.Base.html#10401" class="Bound">P</a> <a id="10429" class="Symbol">→</a> <a id="10431" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10436" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10438" class="Symbol">→</a> <a id="10440" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10445" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10447" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10454" href="Data.List.Base.html#10454" class="Bound">P?</a> <a id="10457" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10465" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10472" href="Data.List.Base.html#10472" class="Bound">P?</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Data.List.Base.html#10476" class="Bound">x</a> <a id="10478" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10480" href="Data.List.Base.html#10480" class="Bound">xs</a><a id="10482" class="Symbol">)</a> <a id="10484" class="Keyword">with</a> <a id="10489" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="10494" class="Symbol">(</a><a id="10495" href="Data.List.Base.html#10472" class="Bound">P?</a> <a id="10498" href="Data.List.Base.html#10476" class="Bound">x</a><a id="10499" class="Symbol">)</a>
<a id="10501" class="Symbol">...</a> <a id="10505" class="Symbol">|</a> <a id="10507" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10522" class="Bound">P?</a> <a id="10525" class="Bound">xs</a>
<a id="10528" class="Symbol">...</a> <a id="10532" class="Symbol">|</a> <a id="10534" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10540" class="Symbol">=</a> <a id="10542" class="Bound">x</a> <a id="10544" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10546" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10553" class="Bound">P?</a> <a id="10556" class="Bound">xs</a>

<a id="filterᵇ"></a><a id="10560" href="Data.List.Base.html#10560" class="Function">filterᵇ</a> <a id="10568" class="Symbol">:</a> <a id="10570" class="Symbol">(</a><a id="10571" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10573" class="Symbol">→</a> <a id="10575" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10579" class="Symbol">)</a> <a id="10581" class="Symbol">→</a> <a id="10583" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10588" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10590" class="Symbol">→</a> <a id="10592" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10597" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10599" href="Data.List.Base.html#10560" class="Function">filterᵇ</a> <a id="10607" href="Data.List.Base.html#10607" class="Bound">p</a> <a id="10609" class="Symbol">=</a> <a id="10611" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10622" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10624" href="Data.List.Base.html#10607" class="Bound">p</a><a id="10625" class="Symbol">)</a>

<a id="partition"></a><a id="10628" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10638" class="Symbol">:</a> <a id="10640" class="Symbol">∀</a> <a id="10642" class="Symbol">{</a><a id="10643" href="Data.List.Base.html#10643" class="Bound">P</a> <a id="10645" class="Symbol">:</a> <a id="10647" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10652" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10654" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10655" class="Symbol">}</a> <a id="10657" class="Symbol">→</a> <a id="10659" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10669" href="Data.List.Base.html#10643" class="Bound">P</a> <a id="10671" class="Symbol">→</a> <a id="10673" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10678" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10680" class="Symbol">→</a> <a id="10682" class="Symbol">(</a><a id="10683" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10688" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10690" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10692" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10697" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="10698" class="Symbol">)</a>
<a id="10700" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10710" href="Data.List.Base.html#10710" class="Bound">P?</a> <a id="10713" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10722" class="Symbol">=</a> <a id="10724" class="Symbol">(</a><a id="10725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10730" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="10732" class="Symbol">)</a>
<a id="10734" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10744" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10747" class="Symbol">(</a><a id="10748" href="Data.List.Base.html#10748" class="Bound">x</a> <a id="10750" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10752" href="Data.List.Base.html#10752" class="Bound">xs</a><a id="10754" class="Symbol">)</a> <a id="10756" class="Keyword">with</a> <a id="10761" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10770" href="Data.List.Base.html#10748" class="Bound">x</a><a id="10771" class="Symbol">)</a> <a id="10773" class="Symbol">|</a> <a id="10775" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10785" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10788" href="Data.List.Base.html#10752" class="Bound">xs</a>
<a id="10791" class="Symbol">...</a> <a id="10795" class="Symbol">|</a> <a id="10797" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10803" class="Symbol">|</a> <a id="10805" class="Symbol">(</a><a id="10806" href="Data.List.Base.html#10806" class="Bound">ys</a> <a id="10809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10811" href="Data.List.Base.html#10811" class="Bound">zs</a><a id="10813" class="Symbol">)</a> <a id="10815" class="Symbol">=</a> <a id="10817" class="Symbol">(</a><a id="10818" class="Bound">x</a> <a id="10820" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10822" href="Data.List.Base.html#10806" class="Bound">ys</a> <a id="10825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10827" href="Data.List.Base.html#10811" class="Bound">zs</a><a id="10829" class="Symbol">)</a>
<a id="10831" class="Symbol">...</a> <a id="10835" class="Symbol">|</a> <a id="10837" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10843" class="Symbol">|</a> <a id="10845" class="Symbol">(</a><a id="10846" href="Data.List.Base.html#10846" class="Bound">ys</a> <a id="10849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10851" href="Data.List.Base.html#10851" class="Bound">zs</a><a id="10853" class="Symbol">)</a> <a id="10855" class="Symbol">=</a> <a id="10857" class="Symbol">(</a><a id="10858" href="Data.List.Base.html#10846" class="Bound">ys</a> <a id="10861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10863" class="Bound">x</a> <a id="10865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10867" href="Data.List.Base.html#10851" class="Bound">zs</a><a id="10869" class="Symbol">)</a>

<a id="partitionᵇ"></a><a id="10872" href="Data.List.Base.html#10872" class="Function">partitionᵇ</a> <a id="10883" class="Symbol">:</a> <a id="10885" class="Symbol">(</a><a id="10886" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10888" class="Symbol">→</a> <a id="10890" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10894" class="Symbol">)</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10903" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10905" class="Symbol">→</a> <a id="10907" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10912" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10914" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10916" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10921" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10923" href="Data.List.Base.html#10872" class="Function">partitionᵇ</a> <a id="10934" href="Data.List.Base.html#10934" class="Bound">p</a> <a id="10936" class="Symbol">=</a> <a id="10938" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10948" class="Symbol">(</a><a id="10949" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10952" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10954" href="Data.List.Base.html#10934" class="Bound">p</a><a id="10955" class="Symbol">)</a>

<a id="span"></a><a id="10958" href="Data.List.Base.html#10958" class="Function">span</a> <a id="10963" class="Symbol">:</a> <a id="10965" class="Symbol">∀</a> <a id="10967" class="Symbol">{</a><a id="10968" href="Data.List.Base.html#10968" class="Bound">P</a> <a id="10970" class="Symbol">:</a> <a id="10972" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10977" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10979" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10980" class="Symbol">}</a> <a id="10982" class="Symbol">→</a> <a id="10984" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10994" href="Data.List.Base.html#10968" class="Bound">P</a> <a id="10996" class="Symbol">→</a> <a id="10998" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11003" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11005" class="Symbol">→</a> <a id="11007" class="Symbol">(</a><a id="11008" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11013" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11015" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11022" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11023" class="Symbol">)</a>
<a id="11025" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11030" href="Data.List.Base.html#11030" class="Bound">P?</a> <a id="11033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11042" class="Symbol">=</a> <a id="11044" class="Symbol">(</a><a id="11045" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11050" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11052" class="Symbol">)</a>
<a id="11054" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11059" href="Data.List.Base.html#11059" class="Bound">P?</a> <a id="11062" href="Data.List.Base.html#11062" class="Bound">ys</a><a id="11064" class="Symbol">@(</a><a id="11066" href="Data.List.Base.html#11066" class="Bound">x</a> <a id="11068" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11070" href="Data.List.Base.html#11070" class="Bound">xs</a><a id="11072" class="Symbol">)</a> <a id="11074" class="Keyword">with</a> <a id="11079" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Data.List.Base.html#11059" class="Bound">P?</a> <a id="11088" href="Data.List.Base.html#11066" class="Bound">x</a><a id="11089" class="Symbol">)</a>
<a id="11091" class="Symbol">...</a> <a id="11095" class="Symbol">|</a> <a id="11097" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11103" class="Symbol">=</a> <a id="11105" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="11117" class="Symbol">(</a><a id="11118" class="Bound">x</a> <a id="11120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="11122" class="Symbol">)</a> <a id="11124" href="Function.Base.html#704" class="Function">id</a> <a id="11127" class="Symbol">(</a><a id="11128" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11133" class="Bound">P?</a> <a id="11136" class="Bound">xs</a><a id="11138" class="Symbol">)</a>
<a id="11140" class="Symbol">...</a> <a id="11144" class="Symbol">|</a> <a id="11146" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11152" class="Symbol">=</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11160" class="Bound">ys</a><a id="11162" class="Symbol">)</a>


<a id="spanᵇ"></a><a id="11166" href="Data.List.Base.html#11166" class="Function">spanᵇ</a> <a id="11172" class="Symbol">:</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11177" class="Symbol">→</a> <a id="11179" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11183" class="Symbol">)</a> <a id="11185" class="Symbol">→</a> <a id="11187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11192" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11194" class="Symbol">→</a> <a id="11196" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11201" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11203" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11205" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11210" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="11212" href="Data.List.Base.html#11166" class="Function">spanᵇ</a> <a id="11218" href="Data.List.Base.html#11218" class="Bound">p</a> <a id="11220" class="Symbol">=</a> <a id="11222" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11227" class="Symbol">(</a><a id="11228" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="11231" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11233" href="Data.List.Base.html#11218" class="Bound">p</a><a id="11234" class="Symbol">)</a>

<a id="break"></a><a id="11237" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11243" class="Symbol">:</a> <a id="11245" class="Symbol">∀</a> <a id="11247" class="Symbol">{</a><a id="11248" href="Data.List.Base.html#11248" class="Bound">P</a> <a id="11250" class="Symbol">:</a> <a id="11252" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11257" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11259" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="11260" class="Symbol">}</a> <a id="11262" class="Symbol">→</a> <a id="11264" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="11274" href="Data.List.Base.html#11248" class="Bound">P</a> <a id="11276" class="Symbol">→</a> <a id="11278" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11283" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11285" class="Symbol">→</a> <a id="11287" class="Symbol">(</a><a id="11288" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11293" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11295" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11297" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11302" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11303" class="Symbol">)</a>
<a id="11305" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11311" href="Data.List.Base.html#11311" class="Bound">P?</a> <a id="11314" class="Symbol">=</a> <a id="11316" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11321" class="Symbol">(</a><a id="11322" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="11325" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11327" href="Data.List.Base.html#11311" class="Bound">P?</a><a id="11329" class="Symbol">)</a>

<a id="breakᵇ"></a><a id="11332" href="Data.List.Base.html#11332" class="Function">breakᵇ</a> <a id="11339" class="Symbol">:</a> <a id="11341" class="Symbol">(</a><a id="11342" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11344" class="Symbol">→</a> <a id="11346" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11350" class="Symbol">)</a> <a id="11352" class="Symbol">→</a> <a id="11354" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11359" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11361" class="Symbol">→</a> <a id="11363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11368" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11370" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11372" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11377" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="11379" href="Data.List.Base.html#11332" class="Function">breakᵇ</a> <a id="11386" href="Data.List.Base.html#11386" class="Bound">p</a> <a id="11388" class="Symbol">=</a> <a id="11390" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11396" class="Symbol">(</a><a id="11397" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="11400" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11402" href="Data.List.Base.html#11386" class="Bound">p</a><a id="11403" class="Symbol">)</a>

<a id="11406" class="Comment">-- The predicate `P` represents the notion of newline character for the</a>
<a id="11478" class="Comment">-- type `A`. It is used to split the input list into a list of lines.</a>
<a id="11548" class="Comment">-- Some lines may be empty if the input contains at least two</a>
<a id="11610" class="Comment">-- consecutive newline characters.</a>
<a id="linesBy"></a><a id="11645" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="11653" class="Symbol">:</a> <a id="11655" class="Symbol">∀</a> <a id="11657" class="Symbol">{</a><a id="11658" href="Data.List.Base.html#11658" class="Bound">P</a> <a id="11660" class="Symbol">:</a> <a id="11662" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11667" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11669" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="11670" class="Symbol">}</a> <a id="11672" class="Symbol">→</a> <a id="11674" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="11684" href="Data.List.Base.html#11658" class="Bound">P</a> <a id="11686" class="Symbol">→</a> <a id="11688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11695" class="Symbol">→</a> <a id="11697" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11702" class="Symbol">(</a><a id="11703" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11708" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11709" class="Symbol">)</a>
<a id="11711" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="11719" class="Symbol">{</a><a id="11720" class="Argument">A</a> <a id="11722" class="Symbol">=</a> <a id="11724" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11725" class="Symbol">}</a> <a id="11727" href="Data.List.Base.html#11727" class="Bound">P?</a> <a id="11730" class="Symbol">=</a> <a id="11732" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11735" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="11743" class="Keyword">where</a>

  <a id="11752" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11755" class="Symbol">:</a> <a id="11757" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="11763" class="Symbol">(</a><a id="11764" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11769" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11770" class="Symbol">)</a> <a id="11772" class="Symbol">→</a> <a id="11774" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11779" href="Data.List.Base.html#11724" class="Bound">A</a> <a id="11781" class="Symbol">→</a> <a id="11783" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11788" class="Symbol">(</a><a id="11789" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11794" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11795" class="Symbol">)</a>
  <a id="11799" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11802" href="Data.List.Base.html#11802" class="Bound">acc</a> <a id="11806" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11815" class="Symbol">=</a> <a id="11817" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="11824" class="Symbol">(</a><a id="11825" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="11829" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11832" href="Data.List.Base.html#6927" class="Function">reverse</a><a id="11839" class="Symbol">)</a> <a id="11841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11844" href="Data.List.Base.html#11802" class="Bound">acc</a>
  <a id="11850" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11853" href="Data.List.Base.html#11853" class="Bound">acc</a> <a id="11857" class="Symbol">(</a><a id="11858" href="Data.List.Base.html#11858" class="Bound">c</a> <a id="11860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11862" href="Data.List.Base.html#11862" class="Bound">cs</a><a id="11864" class="Symbol">)</a> <a id="11866" class="Symbol">=</a> <a id="11868" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="11871" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="11876" class="Symbol">(</a><a id="11877" href="Data.List.Base.html#11727" class="Bound">P?</a> <a id="11880" href="Data.List.Base.html#11858" class="Bound">c</a><a id="11881" class="Symbol">)</a>
    <a id="11887" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="11892" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="11900" href="Data.List.Base.html#11964" class="Function">acc′</a> <a id="11905" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11907" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11910" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="11918" href="Data.List.Base.html#11862" class="Bound">cs</a>
    <a id="11925" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="11930" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11933" class="Symbol">(</a><a id="11934" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11939" class="Symbol">(</a><a id="11940" href="Data.List.Base.html#11858" class="Bound">c</a> <a id="11942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11944" href="Data.List.Base.html#11964" class="Function">acc′</a><a id="11948" class="Symbol">))</a> <a id="11951" href="Data.List.Base.html#11862" class="Bound">cs</a>
    <a id="11958" class="Keyword">where</a> <a id="11964" href="Data.List.Base.html#11964" class="Function">acc′</a> <a id="11969" class="Symbol">=</a> <a id="11971" href="Data.Maybe.Base.html#1546" class="Function">Maybe.fromMaybe</a> <a id="11987" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11990" href="Data.List.Base.html#11853" class="Bound">acc</a>

<a id="linesByᵇ"></a><a id="11995" href="Data.List.Base.html#11995" class="Function">linesByᵇ</a> <a id="12004" class="Symbol">:</a> <a id="12006" class="Symbol">(</a><a id="12007" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12009" class="Symbol">→</a> <a id="12011" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12015" class="Symbol">)</a> <a id="12017" class="Symbol">→</a> <a id="12019" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12024" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12026" class="Symbol">→</a> <a id="12028" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12033" class="Symbol">(</a><a id="12034" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12039" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12040" class="Symbol">)</a>
<a id="12042" href="Data.List.Base.html#11995" class="Function">linesByᵇ</a> <a id="12051" href="Data.List.Base.html#12051" class="Bound">p</a> <a id="12053" class="Symbol">=</a> <a id="12055" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="12063" class="Symbol">(</a><a id="12064" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="12067" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12069" href="Data.List.Base.html#12051" class="Bound">p</a><a id="12070" class="Symbol">)</a>

<a id="12073" class="Comment">-- The predicate `P` represents the notion of space character for the</a>
<a id="12143" class="Comment">-- type `A`. It is used to split the input list into a list of words.</a>
<a id="12213" class="Comment">-- All the words are non empty and the output does not contain any space</a>
<a id="12286" class="Comment">-- characters.</a>
<a id="wordsBy"></a><a id="12301" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12309" class="Symbol">:</a> <a id="12311" class="Symbol">∀</a> <a id="12313" class="Symbol">{</a><a id="12314" href="Data.List.Base.html#12314" class="Bound">P</a> <a id="12316" class="Symbol">:</a> <a id="12318" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="12323" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12325" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="12326" class="Symbol">}</a> <a id="12328" class="Symbol">→</a> <a id="12330" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="12340" href="Data.List.Base.html#12314" class="Bound">P</a> <a id="12342" class="Symbol">→</a> <a id="12344" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12349" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12351" class="Symbol">→</a> <a id="12353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12358" class="Symbol">(</a><a id="12359" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12364" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12365" class="Symbol">)</a>
<a id="12367" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12375" class="Symbol">{</a><a id="12376" class="Argument">A</a> <a id="12378" class="Symbol">=</a> <a id="12380" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12381" class="Symbol">}</a> <a id="12383" href="Data.List.Base.html#12383" class="Bound">P?</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12391" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12394" class="Keyword">where</a>

  <a id="12403" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12408" class="Symbol">:</a> <a id="12410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12415" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12417" class="Symbol">→</a> <a id="12419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12424" class="Symbol">(</a><a id="12425" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12430" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12446" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12447" class="Symbol">)</a>
  <a id="12451" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12459" href="Data.List.Base.html#12459" class="Bound">ass</a> <a id="12463" class="Symbol">=</a> <a id="12465" href="Data.List.Base.html#12459" class="Bound">ass</a>
  <a id="12471" href="Data.List.Base.html#12403" class="CatchallClause Function">cons</a><a id="12475" class="CatchallClause"> </a><a id="12476" href="Data.List.Base.html#12476" class="CatchallClause Bound">as</a><a id="12478" class="CatchallClause"> </a><a id="12479" href="Data.List.Base.html#12479" class="CatchallClause Bound">ass</a> <a id="12483" class="Symbol">=</a> <a id="12485" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="12493" href="Data.List.Base.html#12476" class="Bound">as</a> <a id="12496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12498" href="Data.List.Base.html#12479" class="Bound">ass</a>

  <a id="12505" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12508" class="Symbol">:</a> <a id="12510" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12515" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12517" class="Symbol">→</a> <a id="12519" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12524" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12526" class="Symbol">→</a> <a id="12528" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12539" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12540" class="Symbol">)</a>
  <a id="12544" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12547" href="Data.List.Base.html#12547" class="Bound">acc</a> <a id="12551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12560" class="Symbol">=</a> <a id="12562" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12567" href="Data.List.Base.html#12547" class="Bound">acc</a> <a id="12571" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="12576" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12579" href="Data.List.Base.html#12579" class="Bound">acc</a> <a id="12583" class="Symbol">(</a><a id="12584" href="Data.List.Base.html#12584" class="Bound">c</a> <a id="12586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12588" href="Data.List.Base.html#12588" class="Bound">cs</a><a id="12590" class="Symbol">)</a> <a id="12592" class="Symbol">=</a> <a id="12594" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="12597" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="12602" class="Symbol">(</a><a id="12603" href="Data.List.Base.html#12383" class="Bound">P?</a> <a id="12606" href="Data.List.Base.html#12584" class="Bound">c</a><a id="12607" class="Symbol">)</a>
    <a id="12613" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="12618" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12623" href="Data.List.Base.html#12579" class="Bound">acc</a> <a id="12627" class="Symbol">(</a><a id="12628" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12631" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12634" href="Data.List.Base.html#12588" class="Bound">cs</a><a id="12636" class="Symbol">)</a>
    <a id="12642" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="12647" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Data.List.Base.html#12584" class="Bound">c</a> <a id="12653" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12655" href="Data.List.Base.html#12579" class="Bound">acc</a><a id="12658" class="Symbol">)</a> <a id="12660" href="Data.List.Base.html#12588" class="Bound">cs</a>

<a id="wordsByᵇ"></a><a id="12664" href="Data.List.Base.html#12664" class="Function">wordsByᵇ</a> <a id="12673" class="Symbol">:</a> <a id="12675" class="Symbol">(</a><a id="12676" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12684" class="Symbol">)</a> <a id="12686" class="Symbol">→</a> <a id="12688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12695" class="Symbol">→</a> <a id="12697" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12708" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12709" class="Symbol">)</a>
<a id="12711" href="Data.List.Base.html#12664" class="Function">wordsByᵇ</a> <a id="12720" href="Data.List.Base.html#12720" class="Bound">p</a> <a id="12722" class="Symbol">=</a> <a id="12724" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="12736" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12738" href="Data.List.Base.html#12720" class="Bound">p</a><a id="12739" class="Symbol">)</a>

<a id="derun"></a><a id="12742" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12748" class="Symbol">:</a> <a id="12750" class="Symbol">∀</a> <a id="12752" class="Symbol">{</a><a id="12753" href="Data.List.Base.html#12753" class="Bound">R</a> <a id="12755" class="Symbol">:</a> <a id="12757" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12761" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12763" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="12764" class="Symbol">}</a> <a id="12766" class="Symbol">→</a> <a id="12768" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="12780" href="Data.List.Base.html#12753" class="Bound">R</a> <a id="12782" class="Symbol">→</a> <a id="12784" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12789" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12791" class="Symbol">→</a> <a id="12793" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12798" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="12800" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12806" href="Data.List.Base.html#12806" class="Bound">R?</a> <a id="12809" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12812" class="Symbol">=</a> <a id="12814" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="12817" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12823" href="Data.List.Base.html#12823" class="Bound">R?</a> <a id="12826" class="Symbol">(</a><a id="12827" href="Data.List.Base.html#12827" class="Bound">x</a> <a id="12829" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12831" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="12833" class="Symbol">)</a> <a id="12835" class="Symbol">=</a> <a id="12837" href="Data.List.Base.html#12827" class="Bound">x</a> <a id="12839" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="12844" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12850" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12853" class="Symbol">(</a><a id="12854" href="Data.List.Base.html#12854" class="Bound">x</a> <a id="12856" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12858" href="Data.List.Base.html#12858" class="Bound">xs</a><a id="12860" class="Symbol">@(</a><a id="12862" href="Data.List.Base.html#12862" class="Bound">y</a> <a id="12864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12866" class="Symbol">_))</a> <a id="12870" class="Keyword">with</a> <a id="12875" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="12880" class="Symbol">(</a><a id="12881" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12884" href="Data.List.Base.html#12854" class="Bound">x</a> <a id="12886" href="Data.List.Base.html#12862" class="Bound">y</a><a id="12887" class="Symbol">)</a> <a id="12889" class="Symbol">|</a> <a id="12891" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12897" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12900" href="Data.List.Base.html#12858" class="Bound">xs</a>
<a id="12903" class="Symbol">...</a> <a id="12907" class="Symbol">|</a> <a id="12909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="12915" class="Symbol">|</a> <a id="12917" href="Data.List.Base.html#12917" class="Bound">ys</a> <a id="12920" class="Symbol">=</a> <a id="12922" href="Data.List.Base.html#12917" class="Bound">ys</a>
<a id="12925" class="Symbol">...</a> <a id="12929" class="Symbol">|</a> <a id="12931" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12937" class="Symbol">|</a> <a id="12939" href="Data.List.Base.html#12939" class="Bound">ys</a> <a id="12942" class="Symbol">=</a> <a id="12944" class="Bound">x</a> <a id="12946" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12948" href="Data.List.Base.html#12939" class="Bound">ys</a>

<a id="derunᵇ"></a><a id="12952" href="Data.List.Base.html#12952" class="Function">derunᵇ</a> <a id="12959" class="Symbol">:</a> <a id="12961" class="Symbol">(</a><a id="12962" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12964" class="Symbol">→</a> <a id="12966" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12968" class="Symbol">→</a> <a id="12970" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12974" class="Symbol">)</a> <a id="12976" class="Symbol">→</a> <a id="12978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12983" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12985" class="Symbol">→</a> <a id="12987" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12992" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="12994" href="Data.List.Base.html#12952" class="Function">derunᵇ</a> <a id="13001" href="Data.List.Base.html#13001" class="Bound">r</a> <a id="13003" class="Symbol">=</a> <a id="13005" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13015" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="13018" href="Data.List.Base.html#13001" class="Bound">r</a><a id="13019" class="Symbol">)</a>

<a id="deduplicate"></a><a id="13022" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13034" class="Symbol">:</a> <a id="13036" class="Symbol">∀</a> <a id="13038" class="Symbol">{</a><a id="13039" href="Data.List.Base.html#13039" class="Bound">R</a> <a id="13041" class="Symbol">:</a> <a id="13043" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13047" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13049" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13050" class="Symbol">}</a> <a id="13052" class="Symbol">→</a> <a id="13054" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="13066" href="Data.List.Base.html#13039" class="Bound">R</a> <a id="13068" class="Symbol">→</a> <a id="13070" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13075" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13077" class="Symbol">→</a> <a id="13079" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13084" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13086" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13098" href="Data.List.Base.html#13098" class="Bound">R?</a> <a id="13101" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13104" class="Symbol">=</a> <a id="13106" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="13109" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13121" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13124" class="Symbol">(</a><a id="13125" href="Data.List.Base.html#13125" class="Bound">x</a> <a id="13127" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13129" href="Data.List.Base.html#13129" class="Bound">xs</a><a id="13131" class="Symbol">)</a> <a id="13133" class="Symbol">=</a> <a id="13135" href="Data.List.Base.html#13125" class="Bound">x</a> <a id="13137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13139" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="13146" class="Symbol">(</a><a id="13147" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="13150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13152" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13155" href="Data.List.Base.html#13125" class="Bound">x</a><a id="13156" class="Symbol">)</a> <a id="13158" class="Symbol">(</a><a id="13159" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13171" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13174" href="Data.List.Base.html#13129" class="Bound">xs</a><a id="13176" class="Symbol">)</a>

<a id="deduplicateᵇ"></a><a id="13179" href="Data.List.Base.html#13179" class="Function">deduplicateᵇ</a> <a id="13192" class="Symbol">:</a> <a id="13194" class="Symbol">(</a><a id="13195" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13197" class="Symbol">→</a> <a id="13199" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13201" class="Symbol">→</a> <a id="13203" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13207" class="Symbol">)</a> <a id="13209" class="Symbol">→</a> <a id="13211" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13216" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13218" class="Symbol">→</a> <a id="13220" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13225" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13227" href="Data.List.Base.html#13179" class="Function">deduplicateᵇ</a> <a id="13240" href="Data.List.Base.html#13240" class="Bound">r</a> <a id="13242" class="Symbol">=</a> <a id="13244" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13256" class="Symbol">(</a><a id="13257" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13260" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="13263" href="Data.List.Base.html#13240" class="Bound">r</a><a id="13264" class="Symbol">)</a>

<a id="13267" class="Comment">-- Finds the first element satisfying the boolean predicate</a>
<a id="find"></a><a id="13327" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13332" class="Symbol">:</a> <a id="13334" class="Symbol">∀</a> <a id="13336" class="Symbol">{</a><a id="13337" href="Data.List.Base.html#13337" class="Bound">P</a> <a id="13339" class="Symbol">:</a> <a id="13341" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13346" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13348" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13349" class="Symbol">}</a> <a id="13351" class="Symbol">→</a> <a id="13353" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13363" href="Data.List.Base.html#13337" class="Bound">P</a> <a id="13365" class="Symbol">→</a> <a id="13367" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13372" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13374" class="Symbol">→</a> <a id="13376" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13382" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13384" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13389" href="Data.List.Base.html#13389" class="Bound">P?</a> <a id="13392" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13401" class="Symbol">=</a> <a id="13403" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="13411" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13416" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13419" class="Symbol">(</a><a id="13420" href="Data.List.Base.html#13420" class="Bound">x</a> <a id="13422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13424" href="Data.List.Base.html#13424" class="Bound">xs</a><a id="13426" class="Symbol">)</a> <a id="13428" class="Symbol">=</a> <a id="13430" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="13433" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="13438" class="Symbol">(</a><a id="13439" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13442" href="Data.List.Base.html#13420" class="Bound">x</a><a id="13443" class="Symbol">)</a> <a id="13445" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="13450" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13455" href="Data.List.Base.html#13420" class="Bound">x</a> <a id="13457" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="13462" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13467" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13470" href="Data.List.Base.html#13424" class="Bound">xs</a>

<a id="findᵇ"></a><a id="13474" href="Data.List.Base.html#13474" class="Function">findᵇ</a> <a id="13480" class="Symbol">:</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13491" class="Symbol">)</a> <a id="13493" class="Symbol">→</a> <a id="13495" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13500" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13502" class="Symbol">→</a> <a id="13504" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13510" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13512" href="Data.List.Base.html#13474" class="Function">findᵇ</a> <a id="13518" href="Data.List.Base.html#13518" class="Bound">p</a> <a id="13520" class="Symbol">=</a> <a id="13522" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13527" class="Symbol">(</a><a id="13528" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13533" href="Data.List.Base.html#13518" class="Bound">p</a><a id="13534" class="Symbol">)</a>

<a id="13537" class="Comment">-- Finds the index of the first element satisfying the boolean predicate</a>
<a id="findIndex"></a><a id="13610" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13620" class="Symbol">:</a> <a id="13622" class="Symbol">∀</a> <a id="13624" class="Symbol">{</a><a id="13625" href="Data.List.Base.html#13625" class="Bound">P</a> <a id="13627" class="Symbol">:</a> <a id="13629" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13634" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13636" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13637" class="Symbol">}</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13651" href="Data.List.Base.html#13625" class="Bound">P</a> <a id="13653" class="Symbol">→</a> <a id="13655" class="Symbol">(</a><a id="13656" href="Data.List.Base.html#13656" class="Bound">xs</a> <a id="13659" class="Symbol">:</a> <a id="13661" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13666" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="13667" class="Symbol">)</a> <a id="13669" class="Symbol">→</a> <a id="13671" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13677" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13679" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13683" class="Symbol">(</a><a id="13684" href="Data.List.Base.html#4746" class="Function">length</a> <a id="13691" href="Data.List.Base.html#13656" class="Bound">xs</a><a id="13693" class="Symbol">)</a>
<a id="13695" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13705" href="Data.List.Base.html#13705" class="Bound">P?</a> <a id="13708" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13711" class="Symbol">=</a> <a id="13713" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="13721" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13731" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13734" class="Symbol">(</a><a id="13735" href="Data.List.Base.html#13735" class="Bound">x</a> <a id="13737" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13739" href="Data.List.Base.html#13739" class="Bound">xs</a><a id="13741" class="Symbol">)</a> <a id="13743" class="Symbol">=</a> <a id="13745" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="13748" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="13753" class="Symbol">(</a><a id="13754" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13757" href="Data.List.Base.html#13735" class="Bound">x</a><a id="13758" class="Symbol">)</a>
  <a id="13762" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="13767" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13772" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
  <a id="13779" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="13784" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="13794" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13798" class="Symbol">(</a><a id="13799" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13809" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13812" href="Data.List.Base.html#13739" class="Bound">xs</a><a id="13814" class="Symbol">)</a>

<a id="findIndexᵇ"></a><a id="13817" href="Data.List.Base.html#13817" class="Function">findIndexᵇ</a> <a id="13828" class="Symbol">:</a> <a id="13830" class="Symbol">(</a><a id="13831" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13833" class="Symbol">→</a> <a id="13835" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13839" class="Symbol">)</a> <a id="13841" class="Symbol">→</a> <a id="13843" class="Symbol">(</a><a id="13844" href="Data.List.Base.html#13844" class="Bound">xs</a> <a id="13847" class="Symbol">:</a> <a id="13849" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13854" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="13855" class="Symbol">)</a> <a id="13857" class="Symbol">→</a> <a id="13859" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13865" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13867" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Data.List.Base.html#4746" class="Function">length</a> <a id="13879" href="Data.List.Base.html#13844" class="Bound">xs</a><a id="13881" class="Symbol">)</a>
<a id="13883" href="Data.List.Base.html#13817" class="Function">findIndexᵇ</a> <a id="13894" href="Data.List.Base.html#13894" class="Bound">p</a> <a id="13896" class="Symbol">=</a> <a id="13898" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13908" class="Symbol">(</a><a id="13909" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13912" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13914" href="Data.List.Base.html#13894" class="Bound">p</a><a id="13915" class="Symbol">)</a>

<a id="13918" class="Comment">-- Finds indices of all the elements satisfying the boolean predicate</a>
<a id="findIndices"></a><a id="13988" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14000" class="Symbol">:</a> <a id="14002" class="Symbol">∀</a> <a id="14004" class="Symbol">{</a><a id="14005" href="Data.List.Base.html#14005" class="Bound">P</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="14014" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14016" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="14017" class="Symbol">}</a> <a id="14019" class="Symbol">→</a> <a id="14021" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="14031" href="Data.List.Base.html#14005" class="Bound">P</a> <a id="14033" class="Symbol">→</a> <a id="14035" class="Symbol">(</a><a id="14036" href="Data.List.Base.html#14036" class="Bound">xs</a> <a id="14039" class="Symbol">:</a> <a id="14041" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14046" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14047" class="Symbol">)</a> <a id="14049" class="Symbol">→</a> <a id="14051" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14056" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14058" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14062" class="Symbol">(</a><a id="14063" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14070" href="Data.List.Base.html#14036" class="Bound">xs</a><a id="14072" class="Symbol">)</a>
<a id="14074" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14086" href="Data.List.Base.html#14086" class="Bound">P?</a> <a id="14089" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14098" class="Symbol">=</a> <a id="14100" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="14103" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14115" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14118" class="Symbol">(</a><a id="14119" href="Data.List.Base.html#14119" class="Bound">x</a> <a id="14121" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14123" href="Data.List.Base.html#14123" class="Bound">xs</a><a id="14125" class="Symbol">)</a> <a id="14127" class="Symbol">=</a> <a id="14129" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="14132" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="14137" class="Symbol">(</a><a id="14138" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14141" href="Data.List.Base.html#14119" class="Bound">x</a><a id="14142" class="Symbol">)</a>
  <a id="14146" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="14151" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="14156" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14158" href="Data.List.Base.html#14191" class="Function">indices</a>
  <a id="14168" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="14173" href="Data.List.Base.html#14191" class="Function">indices</a>
    <a id="14185" class="Keyword">where</a> <a id="14191" href="Data.List.Base.html#14191" class="Function">indices</a> <a id="14199" class="Symbol">=</a> <a id="14201" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14205" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14209" class="Symbol">(</a><a id="14210" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14222" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14225" href="Data.List.Base.html#14123" class="Bound">xs</a><a id="14227" class="Symbol">)</a>

<a id="findIndicesᵇ"></a><a id="14230" href="Data.List.Base.html#14230" class="Function">findIndicesᵇ</a> <a id="14243" class="Symbol">:</a> <a id="14245" class="Symbol">(</a><a id="14246" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14248" class="Symbol">→</a> <a id="14250" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="14254" class="Symbol">)</a> <a id="14256" class="Symbol">→</a> <a id="14258" class="Symbol">(</a><a id="14259" href="Data.List.Base.html#14259" class="Bound">xs</a> <a id="14262" class="Symbol">:</a> <a id="14264" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14269" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14270" class="Symbol">)</a> <a id="14272" class="Symbol">→</a> <a id="14274" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14279" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14281" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14285" class="Symbol">(</a><a id="14286" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14293" href="Data.List.Base.html#14259" class="Bound">xs</a><a id="14295" class="Symbol">)</a>
<a id="14297" href="Data.List.Base.html#14230" class="Function">findIndicesᵇ</a> <a id="14310" href="Data.List.Base.html#14310" class="Bound">p</a> <a id="14312" class="Symbol">=</a> <a id="14314" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14326" class="Symbol">(</a><a id="14327" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="14330" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14332" href="Data.List.Base.html#14310" class="Bound">p</a><a id="14333" class="Symbol">)</a>

<a id="14336" class="Comment">------------------------------------------------------------------------</a>
<a id="14409" class="Comment">-- Actions on single elements</a>

<a id="14440" class="Keyword">infixl</a> <a id="14447" class="Number">5</a> <a id="14449" href="Data.List.Base.html#14531" class="Function Operator">_[_]%=_</a> <a id="14457" href="Data.List.Base.html#14682" class="Function Operator">_[_]∷=_</a>

<a id="14466" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="_[_]%=_"></a><a id="14531" href="Data.List.Base.html#14531" class="Function Operator">_[_]%=_</a> <a id="14539" class="Symbol">:</a> <a id="14541" class="Symbol">(</a><a id="14542" href="Data.List.Base.html#14542" class="Bound">xs</a> <a id="14545" class="Symbol">:</a> <a id="14547" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14552" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14553" class="Symbol">)</a> <a id="14555" class="Symbol">→</a> <a id="14557" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14569" href="Data.List.Base.html#14542" class="Bound">xs</a><a id="14571" class="Symbol">)</a> <a id="14573" class="Symbol">→</a> <a id="14575" class="Symbol">(</a><a id="14576" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14578" class="Symbol">→</a> <a id="14580" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14581" class="Symbol">)</a> <a id="14583" class="Symbol">→</a> <a id="14585" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14590" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14592" href="Data.List.Base.html#14592" class="Bound">xs</a> <a id="14595" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="14597" href="Data.List.Base.html#14597" class="Bound">i</a> <a id="14599" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="14603" href="Data.List.Base.html#14603" class="Bound">f</a> <a id="14605" class="Symbol">=</a> <a id="14607" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="14616" href="Data.List.Base.html#14592" class="Bound">xs</a> <a id="14619" href="Data.List.Base.html#14597" class="Bound">i</a> <a id="14621" href="Data.List.Base.html#14603" class="Bound">f</a>

<a id="14624" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]∷=_"></a><a id="14682" href="Data.List.Base.html#14682" class="Function Operator">_[_]∷=_</a> <a id="14690" class="Symbol">:</a> <a id="14692" class="Symbol">(</a><a id="14693" href="Data.List.Base.html#14693" class="Bound">xs</a> <a id="14696" class="Symbol">:</a> <a id="14698" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14703" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14704" class="Symbol">)</a> <a id="14706" class="Symbol">→</a> <a id="14708" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14712" class="Symbol">(</a><a id="14713" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14720" href="Data.List.Base.html#14693" class="Bound">xs</a><a id="14722" class="Symbol">)</a> <a id="14724" class="Symbol">→</a> <a id="14726" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14728" class="Symbol">→</a> <a id="14730" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14735" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14737" href="Data.List.Base.html#14737" class="Bound">xs</a> <a id="14740" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="14742" href="Data.List.Base.html#14742" class="Bound">k</a> <a id="14744" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="14748" href="Data.List.Base.html#14748" class="Bound">v</a> <a id="14750" class="Symbol">=</a> <a id="14752" href="Data.List.Base.html#14737" class="Bound">xs</a> <a id="14755" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="14757" href="Data.List.Base.html#14742" class="Bound">k</a> <a id="14759" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="14763" href="Function.Base.html#725" class="Function">const</a> <a id="14769" href="Data.List.Base.html#14748" class="Bound">v</a>

<a id="14772" class="Comment">------------------------------------------------------------------------</a>
<a id="14845" class="Comment">-- Conditional versions of cons and snoc</a>

<a id="14887" class="Keyword">infixr</a> <a id="14894" class="Number">5</a> <a id="14896" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a>
<a id="_?∷_"></a><a id="14901" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a> <a id="14906" class="Symbol">:</a> <a id="14908" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14914" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14916" class="Symbol">→</a> <a id="14918" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14923" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14925" class="Symbol">→</a> <a id="14927" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14932" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14934" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a> <a id="14939" class="Symbol">=</a> <a id="14941" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="14948" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="14952" href="Function.Base.html#704" class="Function">id</a>

<a id="14956" class="Keyword">infixl</a> <a id="14963" class="Number">6</a> <a id="14965" href="Data.List.Base.html#14971" class="Function Operator">_∷ʳ?_</a>
<a id="_∷ʳ?_"></a><a id="14971" href="Data.List.Base.html#14971" class="Function Operator">_∷ʳ?_</a> <a id="14977" class="Symbol">:</a> <a id="14979" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14984" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14986" class="Symbol">→</a> <a id="14988" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14994" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14996" class="Symbol">→</a> <a id="14998" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15003" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="15005" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15008" href="Data.List.Base.html#14971" class="Function Operator">∷ʳ?</a> <a id="15012" href="Data.List.Base.html#15012" class="Bound">x</a> <a id="15014" class="Symbol">=</a> <a id="15016" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="15023" class="Symbol">(</a><a id="15024" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15027" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ_</a><a id="15030" class="Symbol">)</a> <a id="15032" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15035" href="Data.List.Base.html#15012" class="Bound">x</a>

<a id="15038" class="Comment">------------------------------------------------------------------------</a>
<a id="15111" class="Comment">-- Raw algebraic bundles</a>

<a id="15137" class="Keyword">module</a> <a id="15144" href="Data.List.Base.html#15144" class="Module">_</a> <a id="15146" class="Symbol">(</a><a id="15147" href="Data.List.Base.html#15147" class="Bound">A</a> <a id="15149" class="Symbol">:</a> <a id="15151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15155" href="Data.List.Base.html#1295" class="Generalizable">a</a><a id="15156" class="Symbol">)</a> <a id="15158" class="Keyword">where</a>
  <a id="15166" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="15178" class="Symbol">:</a> <a id="15180" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="15189" href="Data.List.Base.html#15155" class="Bound">a</a> <a id="15191" class="Symbol">_</a>
  <a id="15195" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="15207" class="Symbol">=</a> <a id="15209" class="Keyword">record</a>
    <a id="15220" class="Symbol">{</a> <a id="15222" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="15230" class="Symbol">=</a> <a id="15232" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15237" href="Data.List.Base.html#15147" class="Bound">A</a>
    <a id="15243" class="Symbol">;</a> <a id="15245" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="15249" class="Symbol">=</a> <a id="15251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15259" class="Symbol">;</a> <a id="15261" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="15265" class="Symbol">=</a> <a id="15267" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="15276" class="Symbol">}</a>

  <a id="15281" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="15297" class="Symbol">:</a> <a id="15299" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="15309" href="Data.List.Base.html#15155" class="Bound">a</a> <a id="15311" class="Symbol">_</a>
  <a id="15315" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="15331" class="Symbol">=</a> <a id="15333" class="Keyword">record</a>
    <a id="15344" class="Symbol">{</a> <a id="15346" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="15354" class="Symbol">=</a> <a id="15356" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15361" href="Data.List.Base.html#15147" class="Bound">A</a>
    <a id="15367" class="Symbol">;</a> <a id="15369" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="15373" class="Symbol">=</a> <a id="15375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15383" class="Symbol">;</a> <a id="15385" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="15389" class="Symbol">=</a> <a id="15391" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="15400" class="Symbol">;</a> <a id="15402" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="15404" class="Symbol">=</a> <a id="15406" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="15413" class="Symbol">}</a>

<a id="15416" class="Comment">------------------------------------------------------------------------</a>
<a id="15489" class="Comment">-- DEPRECATED</a>
<a id="15503" class="Comment">------------------------------------------------------------------------</a>
<a id="15576" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="15647" class="Comment">-- not guaranteed.</a>

<a id="15667" class="Comment">-- Version 1.4</a>

<a id="15683" class="Keyword">infixl</a> <a id="15690" class="Number">5</a> <a id="15692" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a>
<a id="_∷ʳ&#39;_"></a><a id="15698" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a> <a id="15704" class="Symbol">:</a> <a id="15706" class="Symbol">(</a><a id="15707" href="Data.List.Base.html#15707" class="Bound">xs</a> <a id="15710" class="Symbol">:</a> <a id="15712" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15717" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="15718" class="Symbol">)</a> <a id="15720" class="Symbol">(</a><a id="15721" href="Data.List.Base.html#15721" class="Bound">x</a> <a id="15723" class="Symbol">:</a> <a id="15725" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="15726" class="Symbol">)</a> <a id="15728" class="Symbol">→</a> <a id="15730" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="15739" class="Symbol">(</a><a id="15740" href="Data.List.Base.html#15707" class="Bound">xs</a> <a id="15743" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="15746" href="Data.List.Base.html#15721" class="Bound">x</a><a id="15747" class="Symbol">)</a>
<a id="15749" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a> <a id="15755" class="Symbol">=</a> <a id="15757" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">InitLast._∷ʳ′_</a>
<a id="15772" class="Symbol">{-#</a> <a id="15776" class="Keyword">WARNING_ON_USAGE</a> <a id="15793" class="Pragma">_∷ʳ&#39;_</a>
<a id="15799" class="String">&quot;Warning: _∷ʳ&#39;_ (ending in an apostrophe) was deprecated in v1.4.
Please use _∷ʳ′_ (ending in a prime) instead.&quot;</a>
<a id="15912" class="Symbol">#-}</a>

<a id="15917" class="Comment">-- Version 2.0</a>

<a id="15933" class="Keyword">infixl</a> <a id="15940" class="Number">5</a> <a id="15942" href="Data.List.Base.html#15946" class="Function Operator">_─_</a>
<a id="_─_"></a><a id="15946" href="Data.List.Base.html#15946" class="Function Operator">_─_</a> <a id="15950" class="Symbol">=</a> <a id="15952" href="Data.List.Base.html#8801" class="Function">removeAt</a>
<a id="15961" class="Symbol">{-#</a> <a id="15965" class="Keyword">WARNING_ON_USAGE</a> <a id="15982" class="Pragma">_─_</a>
<a id="15986" class="String">&quot;Warning: _─_ was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="16054" class="Symbol">#-}</a>

<a id="16059" class="Comment">-- Version 2.1</a>

<a id="scanr"></a><a id="16075" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16081" class="Symbol">:</a> <a id="16083" class="Symbol">(</a><a id="16084" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16086" class="Symbol">→</a> <a id="16088" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16090" class="Symbol">→</a> <a id="16092" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="16093" class="Symbol">)</a> <a id="16095" class="Symbol">→</a> <a id="16097" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16099" class="Symbol">→</a> <a id="16101" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16106" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16108" class="Symbol">→</a> <a id="16110" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16115" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="16117" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16123" href="Data.List.Base.html#16123" class="Bound">f</a> <a id="16125" href="Data.List.Base.html#16125" class="Bound">e</a> <a id="16127" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16136" class="Symbol">=</a> <a id="16138" href="Data.List.Base.html#16125" class="Bound">e</a> <a id="16140" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16142" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="16145" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16151" href="Data.List.Base.html#16151" class="Bound">f</a> <a id="16153" href="Data.List.Base.html#16153" class="Bound">e</a> <a id="16155" class="Symbol">(</a><a id="16156" href="Data.List.Base.html#16156" class="Bound">x</a> <a id="16158" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16160" href="Data.List.Base.html#16160" class="Bound">xs</a><a id="16162" class="Symbol">)</a> <a id="16164" class="Keyword">with</a> <a id="16169" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16175" href="Data.List.Base.html#16151" class="Bound">f</a> <a id="16177" href="Data.List.Base.html#16153" class="Bound">e</a> <a id="16179" href="Data.List.Base.html#16160" class="Bound">xs</a>
<a id="16182" class="Symbol">...</a> <a id="16186" class="Symbol">|</a> <a id="16188" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="16199" class="Symbol">=</a> <a id="16201" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                <a id="16219" class="Comment">-- dead branch</a>
<a id="16234" class="Symbol">...</a> <a id="16238" class="Symbol">|</a> <a id="16240" href="Data.List.Base.html#16240" class="Bound">ys</a><a id="16242" class="Symbol">@(</a><a id="16244" href="Data.List.Base.html#16244" class="Bound">y</a> <a id="16246" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16248" class="Symbol">_)</a> <a id="16251" class="Symbol">=</a> <a id="16253" class="Bound">f</a> <a id="16255" class="Bound">x</a> <a id="16257" href="Data.List.Base.html#16244" class="Bound">y</a> <a id="16259" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16261" href="Data.List.Base.html#16240" class="Bound">ys</a>
<a id="16264" class="Symbol">{-#</a> <a id="16268" class="Keyword">WARNING_ON_USAGE</a> <a id="16285" class="Pragma">scanr</a>
<a id="16291" class="String">&quot;Warning: scanr was deprecated in v2.1.
Please use Data.List.Scans.Base.scanr instead.&quot;</a>
<a id="16379" class="Symbol">#-}</a>

<a id="scanl"></a><a id="16384" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16390" class="Symbol">:</a> <a id="16392" class="Symbol">(</a><a id="16393" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16395" class="Symbol">→</a> <a id="16397" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16399" class="Symbol">→</a> <a id="16401" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="16402" class="Symbol">)</a> <a id="16404" class="Symbol">→</a> <a id="16406" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16408" class="Symbol">→</a> <a id="16410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16415" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16417" class="Symbol">→</a> <a id="16419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16424" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="16426" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16432" href="Data.List.Base.html#16432" class="Bound">f</a> <a id="16434" href="Data.List.Base.html#16434" class="Bound">e</a> <a id="16436" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16445" class="Symbol">=</a> <a id="16447" href="Data.List.Base.html#16434" class="Bound">e</a> <a id="16449" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16451" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="16454" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16460" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16462" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Data.List.Base.html#16465" class="Bound">x</a> <a id="16467" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16469" href="Data.List.Base.html#16469" class="Bound">xs</a><a id="16471" class="Symbol">)</a> <a id="16473" class="Symbol">=</a> <a id="16475" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16477" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16479" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16485" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16487" class="Symbol">(</a><a id="16488" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16490" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16492" href="Data.List.Base.html#16465" class="Bound">x</a><a id="16493" class="Symbol">)</a> <a id="16495" href="Data.List.Base.html#16469" class="Bound">xs</a>
<a id="16498" class="Symbol">{-#</a> <a id="16502" class="Keyword">WARNING_ON_USAGE</a> <a id="16519" class="Pragma">scanl</a>
<a id="16525" class="String">&quot;Warning: scanl was deprecated in v2.1.
Please use Data.List.Scans.Base.scanl instead.&quot;</a>
<a id="16613" class="Symbol">#-}</a>

<a id="16618" class="Comment">-- Version 2.3</a>

<a id="and"></a><a id="16634" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16638" class="Symbol">:</a> <a id="16640" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16645" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="16650" class="Symbol">→</a> <a id="16652" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16657" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16661" class="Symbol">=</a> <a id="16663" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16669" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="16673" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="all"></a><a id="16679" href="Data.List.Base.html#16679" class="Function">all</a> <a id="16683" class="Symbol">:</a> <a id="16685" class="Symbol">(</a><a id="16686" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16688" class="Symbol">→</a> <a id="16690" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="16694" class="Symbol">)</a> <a id="16696" class="Symbol">→</a> <a id="16698" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16703" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16705" class="Symbol">→</a> <a id="16707" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16712" href="Data.List.Base.html#16679" class="Function">all</a> <a id="16716" href="Data.List.Base.html#16716" class="Bound">p</a> <a id="16718" class="Symbol">=</a> <a id="16720" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16724" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16726" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16730" href="Data.List.Base.html#16716" class="Bound">p</a>
<a id="16732" class="Symbol">{-#</a> <a id="16736" class="Keyword">WARNING_ON_USAGE</a> <a id="16753" class="Pragma">and</a>
<a id="16757" class="String">&quot;Warning: and was deprecated in v2.3.
Please use Data.Bool.ListAction.and instead.&quot;</a>
<a id="16841" class="Symbol">#-}</a>
<a id="16845" class="Symbol">{-#</a> <a id="16849" class="Keyword">WARNING_ON_USAGE</a> <a id="16866" class="Pragma">all</a>
<a id="16870" class="String">&quot;Warning: all was deprecated in v2.3.
Please use Data.Nat.ListAction.all instead.&quot;</a>
<a id="16953" class="Symbol">#-}</a>

<a id="or"></a><a id="16958" href="Data.List.Base.html#16958" class="Function">or</a> <a id="16961" class="Symbol">:</a> <a id="16963" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16968" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="16973" class="Symbol">→</a> <a id="16975" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16980" href="Data.List.Base.html#16958" class="Function">or</a> <a id="16983" class="Symbol">=</a> <a id="16985" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16991" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="16995" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="any"></a><a id="17002" href="Data.List.Base.html#17002" class="Function">any</a> <a id="17006" class="Symbol">:</a> <a id="17008" class="Symbol">(</a><a id="17009" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="17011" class="Symbol">→</a> <a id="17013" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="17017" class="Symbol">)</a> <a id="17019" class="Symbol">→</a> <a id="17021" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17026" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="17028" class="Symbol">→</a> <a id="17030" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="17035" href="Data.List.Base.html#17002" class="Function">any</a> <a id="17039" href="Data.List.Base.html#17039" class="Bound">p</a> <a id="17041" class="Symbol">=</a> <a id="17043" href="Data.List.Base.html#16958" class="Function">or</a> <a id="17046" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17048" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17052" href="Data.List.Base.html#17039" class="Bound">p</a>
<a id="17054" class="Symbol">{-#</a> <a id="17058" class="Keyword">WARNING_ON_USAGE</a> <a id="17075" class="Pragma">or</a>
<a id="17078" class="String">&quot;Warning: or was deprecated in v2.3.
Please use Data.Bool.ListAction.or instead.&quot;</a>
<a id="17160" class="Symbol">#-}</a>
<a id="17164" class="Symbol">{-#</a> <a id="17168" class="Keyword">WARNING_ON_USAGE</a> <a id="17185" class="Pragma">any</a>
<a id="17189" class="String">&quot;Warning: any was deprecated in v2.3.
Please use Data.Bool.ListAction.any instead.&quot;</a>
<a id="17273" class="Symbol">#-}</a>

<a id="sum"></a><a id="17278" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="17282" class="Symbol">:</a> <a id="17284" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17289" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17291" class="Symbol">→</a> <a id="17293" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="17295" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="17299" class="Symbol">=</a> <a id="17301" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17307" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+_</a> <a id="17313" class="Number">0</a>
<a id="17315" class="Symbol">{-#</a> <a id="17319" class="Keyword">WARNING_ON_USAGE</a> <a id="17336" class="Pragma">sum</a>
<a id="17340" class="String">&quot;Warning: sum was deprecated in v2.3.
Please use Data.Nat.ListAction.sum instead.&quot;</a>
<a id="17423" class="Symbol">#-}</a>

<a id="product"></a><a id="17428" href="Data.List.Base.html#17428" class="Function">product</a> <a id="17436" class="Symbol">:</a> <a id="17438" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17443" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17445" class="Symbol">→</a> <a id="17447" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="17449" href="Data.List.Base.html#17428" class="Function">product</a> <a id="17457" class="Symbol">=</a> <a id="17459" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17465" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ._*_</a> <a id="17471" class="Number">1</a>
<a id="17473" class="Symbol">{-#</a> <a id="17477" class="Keyword">WARNING_ON_USAGE</a> <a id="17494" class="Pragma">product</a>
<a id="17502" class="String">&quot;Warning: product was deprecated in v2.3.
Please use Data.Nat.ListAction.product instead.&quot;</a>
<a id="17593" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.List.Effectful.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Effectful</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An effectful view of List</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="281" class="Keyword">where</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="315" class="Keyword">using</a> <a id="321" class="Symbol">(</a><a id="322" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="327" class="Symbol">;</a> <a id="329" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="333" class="Symbol">)</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Data.List.Base.html" class="Module">Data.List.Base</a>
  <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.List.Base.html#1612" class="Function">map</a><a id="380" class="Symbol">;</a> <a id="382" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="385" class="Symbol">;</a> <a id="387" href="Data.List.Base.html#4457" class="Function">ap</a><a id="389" class="Symbol">;</a> <a id="391" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="393" class="Symbol">;</a> <a id="395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.List.Base.html#4328" class="Function">concat</a><a id="412" class="Symbol">;</a> <a id="414" href="Data.List.Base.html#4384" class="Function">concatMap</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
  <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a><a id="479" class="Symbol">;</a> <a id="481" href="Data.List.Properties.html#5197" class="Function">++-assoc</a><a id="489" class="Symbol">;</a> <a id="491" href="Data.List.Properties.html#3995" class="Function">map-cong</a><a id="499" class="Symbol">;</a> <a id="501" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a><a id="515" class="Symbol">;</a> <a id="517" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a>
        <a id="539" class="Symbol">;</a> <a id="541" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
  <a id="722" class="Keyword">using</a> <a id="728" class="Symbol">(</a><a id="729" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="743" class="Symbol">;</a> <a id="745" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a><a id="763" class="Symbol">;</a> <a id="765" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Effect.Monad.html" class="Module">Effect.Monad</a>
  <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="823" class="Symbol">;</a> <a id="825" class="Keyword">module</a> <a id="832" href="Effect.Monad.html#1616" class="Module">Join</a><a id="836" class="Symbol">;</a> <a id="838" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a><a id="850" class="Symbol">;</a> <a id="852" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a><a id="864" class="Symbol">)</a>
<a id="866" class="Keyword">open</a> <a id="871" class="Keyword">import</a> <a id="878" href="Function.Base.html" class="Module">Function.Base</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Function.Base.html#1657" class="Function">flip</a><a id="903" class="Symbol">;</a> <a id="905" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="908" class="Symbol">;</a> <a id="910" href="Function.Base.html#725" class="Function">const</a><a id="915" class="Symbol">;</a> <a id="917" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="920" class="Symbol">;</a> <a id="922" href="Function.Base.html#704" class="Function">id</a><a id="924" class="Symbol">;</a> <a id="926" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="930" class="Symbol">;</a> <a id="932" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="936" class="Symbol">)</a>
<a id="938" class="Keyword">open</a> <a id="943" class="Keyword">import</a> <a id="950" href="Level.html" class="Module">Level</a> <a id="956" class="Keyword">using</a> <a id="962" class="Symbol">(</a><a id="963" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="968" class="Symbol">)</a>
<a id="970" class="Keyword">open</a> <a id="975" class="Keyword">import</a> <a id="982" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1025" class="Symbol">as</a> <a id="1028" class="Module">≡</a>
  <a id="1032" class="Keyword">using</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1042" class="Symbol">;</a> <a id="1044" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1047" class="Symbol">;</a> <a id="1049" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1058" class="Symbol">)</a>
<a id="1060" class="Keyword">open</a> <a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1121" class="Symbol">as</a> <a id="1124" class="Module">≡</a>

<a id="1127" class="Keyword">open</a> <a id="1132" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

<a id="1147" class="Keyword">private</a>
  <a id="1157" class="Keyword">variable</a>
    <a id="1170" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1184" href="Data.List.Effectful.html#1184" class="Generalizable">A</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a>

<a id="1195" class="Comment">------------------------------------------------------------------------</a>
<a id="1268" class="Comment">-- List applicative functor</a>

<a id="functor"></a><a id="1297" href="Data.List.Effectful.html#1297" class="Function">functor</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1318" class="Symbol">{</a><a id="1319" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1320" class="Symbol">}</a> <a id="1322" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1327" href="Data.List.Effectful.html#1297" class="Function">functor</a> <a id="1335" class="Symbol">=</a> <a id="1337" class="Keyword">record</a> <a id="1344" class="Symbol">{</a> <a id="1346" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1358" class="Symbol">}</a>

<a id="applicative"></a><a id="1361" href="Data.List.Effectful.html#1361" class="Function">applicative</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1390" class="Symbol">{</a><a id="1391" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1392" class="Symbol">}</a> <a id="1394" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1399" href="Data.List.Effectful.html#1361" class="Function">applicative</a> <a id="1411" class="Symbol">=</a> <a id="1413" class="Keyword">record</a>
  <a id="1422" class="Symbol">{</a> <a id="1424" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Data.List.Effectful.html#1297" class="Function">functor</a>
  <a id="1447" class="Symbol">;</a> <a id="1449" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="1454" class="Symbol">=</a> <a id="1456" href="Data.List.Base.html#4907" class="Function Operator">[_]</a>
  <a id="1462" class="Symbol">;</a> <a id="1464" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a>  <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.List.Base.html#4457" class="Function">ap</a>
  <a id="1478" class="Symbol">}</a>

<a id="empty"></a><a id="1481" href="Data.List.Effectful.html#1481" class="Function">empty</a> <a id="1487" class="Symbol">:</a> <a id="1489" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="1498" class="Symbol">{</a><a id="1499" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1500" class="Symbol">}</a> <a id="1502" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1507" href="Data.List.Effectful.html#1481" class="Function">empty</a> <a id="1513" class="Symbol">=</a> <a id="1515" class="Keyword">record</a> <a id="1522" class="Symbol">{</a> <a id="1524" href="Effect.Empty.html#475" class="Field">empty</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1535" class="Symbol">}</a>

<a id="choice"></a><a id="1538" href="Data.List.Effectful.html#1538" class="Function">choice</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1559" class="Symbol">}</a> <a id="1561" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1566" href="Data.List.Effectful.html#1538" class="Function">choice</a> <a id="1573" class="Symbol">=</a> <a id="1575" class="Keyword">record</a> <a id="1582" class="Symbol">{</a> <a id="1584" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="1597" class="Symbol">}</a>

<a id="applicativeZero"></a><a id="1600" href="Data.List.Effectful.html#1600" class="Function">applicativeZero</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1639" class="Symbol">}</a> <a id="1641" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1646" href="Data.List.Effectful.html#1600" class="Function">applicativeZero</a> <a id="1662" class="Symbol">=</a> <a id="1664" class="Keyword">record</a>
  <a id="1673" class="Symbol">{</a> <a id="1675" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="1690" class="Symbol">=</a> <a id="1692" href="Data.List.Effectful.html#1361" class="Function">applicative</a>
  <a id="1706" class="Symbol">;</a> <a id="1708" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="1717" class="Symbol">=</a> <a id="1719" href="Data.List.Effectful.html#1481" class="Function">empty</a>
  <a id="1727" class="Symbol">}</a>

<a id="alternative"></a><a id="1730" href="Data.List.Effectful.html#1730" class="Function">alternative</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="1759" class="Symbol">{</a><a id="1760" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1761" class="Symbol">}</a> <a id="1763" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1768" href="Data.List.Effectful.html#1730" class="Function">alternative</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Keyword">record</a>
  <a id="1791" class="Symbol">{</a> <a id="1793" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="1812" class="Symbol">=</a> <a id="1814" href="Data.List.Effectful.html#1600" class="Function">applicativeZero</a>
  <a id="1832" class="Symbol">;</a> <a id="1834" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Data.List.Effectful.html#1538" class="Function">choice</a>
  <a id="1855" class="Symbol">}</a>

<a id="1858" class="Comment">------------------------------------------------------------------------</a>
<a id="1931" class="Comment">-- List monad</a>

<a id="monad"></a><a id="1946" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="1952" class="Symbol">:</a> <a id="1954" class="Symbol">∀</a> <a id="1956" class="Symbol">{</a><a id="1957" href="Data.List.Effectful.html#1957" class="Bound">ℓ</a><a id="1958" class="Symbol">}</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Data.List.Effectful.html#1957" class="Bound">ℓ</a><a id="1973" class="Symbol">}</a> <a id="1975" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1980" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="1986" class="Symbol">=</a> <a id="1988" class="Keyword">record</a>
  <a id="1997" class="Symbol">{</a> <a id="1999" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Data.List.Effectful.html#1361" class="Function">applicative</a>
  <a id="2030" class="Symbol">;</a> <a id="2032" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a>  <a id="2039" class="Symbol">=</a> <a id="2041" href="Function.Base.html#1657" class="Function">flip</a> <a id="2046" href="Data.List.Base.html#4384" class="Function">concatMap</a>
  <a id="2058" class="Symbol">}</a>

<a id="join"></a><a id="2061" href="Data.List.Effectful.html#2061" class="Function">join</a> <a id="2066" class="Symbol">:</a> <a id="2068" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2079" href="Data.List.Effectful.html#1184" class="Generalizable">A</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2089" href="Data.List.Effectful.html#1184" class="Generalizable">A</a>
<a id="2091" href="Data.List.Effectful.html#2061" class="Function">join</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Effect.Monad.html#1685" class="Function">Join.join</a> <a id="2108" href="Data.List.Effectful.html#1946" class="Function">monad</a>

<a id="monadZero"></a><a id="2115" href="Data.List.Effectful.html#2115" class="Function">monadZero</a> <a id="2125" class="Symbol">:</a> <a id="2127" class="Symbol">∀</a> <a id="2129" class="Symbol">{</a><a id="2130" href="Data.List.Effectful.html#2130" class="Bound">ℓ</a><a id="2131" class="Symbol">}</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2148" class="Symbol">{</a><a id="2149" href="Data.List.Effectful.html#2130" class="Bound">ℓ</a><a id="2150" class="Symbol">}</a> <a id="2152" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="2157" href="Data.List.Effectful.html#2115" class="Function">monadZero</a> <a id="2167" class="Symbol">=</a> <a id="2169" class="Keyword">record</a>
  <a id="2178" class="Symbol">{</a> <a id="2180" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Data.List.Effectful.html#1946" class="Function">monad</a>
  <a id="2199" class="Symbol">;</a> <a id="2201" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2210" class="Symbol">=</a> <a id="2212" href="Data.List.Effectful.html#1481" class="Function">empty</a>
  <a id="2220" class="Symbol">}</a>

<a id="monadPlus"></a><a id="2223" href="Data.List.Effectful.html#2223" class="Function">monadPlus</a> <a id="2233" class="Symbol">:</a> <a id="2235" class="Symbol">∀</a> <a id="2237" class="Symbol">{</a><a id="2238" href="Data.List.Effectful.html#2238" class="Bound">ℓ</a><a id="2239" class="Symbol">}</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a> <a id="2256" class="Symbol">{</a><a id="2257" href="Data.List.Effectful.html#2238" class="Bound">ℓ</a><a id="2258" class="Symbol">}</a> <a id="2260" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="2265" href="Data.List.Effectful.html#2223" class="Function">monadPlus</a> <a id="2275" class="Symbol">=</a> <a id="2277" class="Keyword">record</a>
  <a id="2286" class="Symbol">{</a> <a id="2288" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Data.List.Effectful.html#2115" class="Function">monadZero</a>
  <a id="2315" class="Symbol">;</a> <a id="2317" href="Effect.Monad.html#2768" class="Field">rawChoice</a>  <a id="2328" class="Symbol">=</a> <a id="2330" href="Data.List.Effectful.html#1538" class="Function">choice</a>
  <a id="2339" class="Symbol">}</a>

<a id="2342" class="Comment">------------------------------------------------------------------------</a>
<a id="2415" class="Comment">-- Get access to other monadic functions</a>

<a id="2457" class="Keyword">module</a> <a id="TraversableA"></a><a id="2464" href="Data.List.Effectful.html#2464" class="Module">TraversableA</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Data.List.Effectful.html#2478" class="Bound">f</a> <a id="2480" href="Data.List.Effectful.html#2480" class="Bound">g</a> <a id="2482" href="Data.List.Effectful.html#2482" class="Bound">F</a><a id="2483" class="Symbol">}</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Data.List.Effectful.html#2486" class="Bound">App</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2507" class="Symbol">{</a><a id="2508" href="Data.List.Effectful.html#2478" class="Bound">f</a><a id="2509" class="Symbol">}</a> <a id="2511" class="Symbol">{</a><a id="2512" href="Data.List.Effectful.html#2480" class="Bound">g</a><a id="2513" class="Symbol">}</a> <a id="2515" href="Data.List.Effectful.html#2482" class="Bound">F</a><a id="2516" class="Symbol">)</a> <a id="2518" class="Keyword">where</a>

  <a id="2527" class="Keyword">open</a> <a id="2532" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2547" href="Data.List.Effectful.html#2486" class="Bound">App</a>

  <a id="TraversableA.sequenceA"></a><a id="2554" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2564" class="Symbol">:</a> <a id="2566" class="Symbol">∀</a> <a id="2568" class="Symbol">{</a><a id="2569" href="Data.List.Effectful.html#2569" class="Bound">A</a><a id="2570" class="Symbol">}</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2582" href="Data.List.Effectful.html#2569" class="Bound">A</a><a id="2583" class="Symbol">)</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2595" href="Data.List.Effectful.html#2569" class="Bound">A</a><a id="2596" class="Symbol">)</a>
  <a id="2600" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2610" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2619" class="Symbol">=</a> <a id="2621" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2626" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="2631" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Data.List.Effectful.html#2642" class="Bound">x</a> <a id="2644" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2646" href="Data.List.Effectful.html#2646" class="Bound">xs</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2656" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2660" href="Data.List.Effectful.html#2642" class="Bound">x</a> <a id="2662" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="2666" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2676" href="Data.List.Effectful.html#2646" class="Bound">xs</a>

  <a id="TraversableA.mapA"></a><a id="2682" href="Data.List.Effectful.html#2682" class="Function">mapA</a> <a id="2687" class="Symbol">:</a> <a id="2689" class="Symbol">∀</a> <a id="2691" class="Symbol">{</a><a id="2692" href="Data.List.Effectful.html#2692" class="Bound">a</a><a id="2693" class="Symbol">}</a> <a id="2695" class="Symbol">{</a><a id="2696" href="Data.List.Effectful.html#2696" class="Bound">A</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2704" href="Data.List.Effectful.html#2692" class="Bound">a</a><a id="2705" class="Symbol">}</a> <a id="2707" class="Symbol">{</a><a id="2708" href="Data.List.Effectful.html#2708" class="Bound">B</a><a id="2709" class="Symbol">}</a> <a id="2711" class="Symbol">→</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Data.List.Effectful.html#2696" class="Bound">A</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2720" href="Data.List.Effectful.html#2708" class="Bound">B</a><a id="2721" class="Symbol">)</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2730" href="Data.List.Effectful.html#2696" class="Bound">A</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2736" class="Symbol">(</a><a id="2737" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2742" href="Data.List.Effectful.html#2708" class="Bound">B</a><a id="2743" class="Symbol">)</a>
  <a id="2747" href="Data.List.Effectful.html#2682" class="Function">mapA</a> <a id="2752" href="Data.List.Effectful.html#2752" class="Bound">f</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2766" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2768" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2772" href="Data.List.Effectful.html#2752" class="Bound">f</a>

  <a id="TraversableA.forA"></a><a id="2777" href="Data.List.Effectful.html#2777" class="Function">forA</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">∀</a> <a id="2786" class="Symbol">{</a><a id="2787" href="Data.List.Effectful.html#2787" class="Bound">a</a><a id="2788" class="Symbol">}</a> <a id="2790" class="Symbol">{</a><a id="2791" href="Data.List.Effectful.html#2791" class="Bound">A</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2799" href="Data.List.Effectful.html#2787" class="Bound">a</a><a id="2800" class="Symbol">}</a> <a id="2802" class="Symbol">{</a><a id="2803" href="Data.List.Effectful.html#2803" class="Bound">B</a><a id="2804" class="Symbol">}</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2813" href="Data.List.Effectful.html#2791" class="Bound">A</a> <a id="2815" class="Symbol">→</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Data.List.Effectful.html#2791" class="Bound">A</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2824" href="Data.List.Effectful.html#2803" class="Bound">B</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">→</a> <a id="2829" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2831" class="Symbol">(</a><a id="2832" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2837" href="Data.List.Effectful.html#2803" class="Bound">B</a><a id="2838" class="Symbol">)</a>
  <a id="2842" href="Data.List.Effectful.html#2777" class="Function">forA</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Function.Base.html#1657" class="Function">flip</a> <a id="2854" href="Data.List.Effectful.html#2682" class="Function">mapA</a>

<a id="2860" class="Keyword">module</a> <a id="TraversableM"></a><a id="2867" href="Data.List.Effectful.html#2867" class="Module">TraversableM</a> <a id="2880" class="Symbol">{</a><a id="2881" href="Data.List.Effectful.html#2881" class="Bound">m</a> <a id="2883" href="Data.List.Effectful.html#2883" class="Bound">n</a> <a id="2885" href="Data.List.Effectful.html#2885" class="Bound">M</a><a id="2886" class="Symbol">}</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Data.List.Effectful.html#2889" class="Bound">Mon</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Data.List.Effectful.html#2881" class="Bound">m</a><a id="2906" class="Symbol">}</a> <a id="2908" class="Symbol">{</a><a id="2909" href="Data.List.Effectful.html#2883" class="Bound">n</a><a id="2910" class="Symbol">}</a> <a id="2912" href="Data.List.Effectful.html#2885" class="Bound">M</a><a id="2913" class="Symbol">)</a> <a id="2915" class="Keyword">where</a>

  <a id="2924" class="Keyword">open</a> <a id="2929" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2938" href="Data.List.Effectful.html#2889" class="Bound">Mon</a>

  <a id="2945" class="Keyword">open</a> <a id="2950" href="Data.List.Effectful.html#2464" class="Module">TraversableA</a> <a id="2963" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="2978" class="Keyword">public</a>
    <a id="2989" class="Keyword">renaming</a>
    <a id="3002" class="Symbol">(</a> <a id="3004" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="3014" class="Symbol">to</a> <a id="3017" class="Function">sequenceM</a>
    <a id="3031" class="Symbol">;</a> <a id="3033" href="Data.List.Effectful.html#2682" class="Function">mapA</a>      <a id="3043" class="Symbol">to</a> <a id="3046" class="Function">mapM</a>
    <a id="3055" class="Symbol">;</a> <a id="3057" href="Data.List.Effectful.html#2777" class="Function">forA</a>      <a id="3067" class="Symbol">to</a> <a id="3070" class="Function">forM</a>
    <a id="3079" class="Symbol">)</a>

<a id="3082" class="Comment">------------------------------------------------------------------------</a>
<a id="3155" class="Comment">-- The list monad.</a>

<a id="3175" class="Keyword">private</a>
  <a id="3185" class="Keyword">open</a> <a id="3190" class="Keyword">module</a> <a id="LMP"></a><a id="3197" href="Data.List.Effectful.html#3197" class="Module">LMP</a> <a id="3201" class="Symbol">{</a><a id="3202" href="Data.List.Effectful.html#3202" class="Bound">ℓ</a><a id="3203" class="Symbol">}</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Effect.Monad.html#2665" class="Module">RawMonadPlus</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Data.List.Effectful.html#2223" class="Function">monadPlus</a> <a id="3231" class="Symbol">{</a><a id="3232" class="Argument">ℓ</a> <a id="3234" class="Symbol">=</a> <a id="3236" href="Data.List.Effectful.html#3202" class="Bound">ℓ</a><a id="3237" class="Symbol">})</a>

<a id="3241" class="Keyword">module</a> <a id="MonadProperties"></a><a id="3248" href="Data.List.Effectful.html#3248" class="Module">MonadProperties</a> <a id="3264" class="Keyword">where</a>

  <a id="MonadProperties.left-identity"></a><a id="3273" href="Data.List.Effectful.html#3273" class="Function">left-identity</a> <a id="3287" class="Symbol">:</a> <a id="3289" class="Symbol">∀</a> <a id="3291" class="Symbol">{</a><a id="3292" href="Data.List.Effectful.html#3292" class="Bound">ℓ</a><a id="3293" class="Symbol">}</a> <a id="3295" class="Symbol">{</a><a id="3296" href="Data.List.Effectful.html#3296" class="Bound">A</a> <a id="3298" href="Data.List.Effectful.html#3298" class="Bound">B</a> <a id="3300" class="Symbol">:</a> <a id="3302" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3306" href="Data.List.Effectful.html#3292" class="Bound">ℓ</a><a id="3307" class="Symbol">}</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Data.List.Effectful.html#3310" class="Bound">x</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Data.List.Effectful.html#3296" class="Bound">A</a><a id="3315" class="Symbol">)</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Data.List.Effectful.html#3318" class="Bound">f</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="Data.List.Effectful.html#3296" class="Bound">A</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3331" href="Data.List.Effectful.html#3298" class="Bound">B</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">→</a>
                  <a id="3354" class="Symbol">(</a><a id="3355" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="3360" href="Data.List.Effectful.html#3310" class="Bound">x</a> <a id="3362" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3366" href="Data.List.Effectful.html#3318" class="Bound">f</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3371" href="Data.List.Effectful.html#3318" class="Bound">f</a> <a id="3373" href="Data.List.Effectful.html#3310" class="Bound">x</a>
  <a id="3377" href="Data.List.Effectful.html#3273" class="Function">left-identity</a> <a id="3391" href="Data.List.Effectful.html#3391" class="Bound">x</a> <a id="3393" href="Data.List.Effectful.html#3393" class="Bound">f</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Data.List.Effectful.html#3393" class="Bound">f</a> <a id="3413" href="Data.List.Effectful.html#3391" class="Bound">x</a><a id="3414" class="Symbol">)</a>

  <a id="MonadProperties.right-identity"></a><a id="3419" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3434" class="Symbol">:</a> <a id="3436" class="Symbol">∀</a> <a id="3438" class="Symbol">{</a><a id="3439" href="Data.List.Effectful.html#3439" class="Bound">ℓ</a><a id="3440" class="Symbol">}</a> <a id="3442" class="Symbol">{</a><a id="3443" href="Data.List.Effectful.html#3443" class="Bound">A</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3451" href="Data.List.Effectful.html#3439" class="Bound">ℓ</a><a id="3452" class="Symbol">}</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Data.List.Effectful.html#3455" class="Bound">xs</a> <a id="3458" class="Symbol">:</a> <a id="3460" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3465" href="Data.List.Effectful.html#3443" class="Bound">A</a><a id="3466" class="Symbol">)</a> <a id="3468" class="Symbol">→</a>
                   <a id="3489" class="Symbol">(</a><a id="3490" href="Data.List.Effectful.html#3455" class="Bound">xs</a> <a id="3493" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3497" href="Effect.Applicative.html#1145" class="Function">pure</a><a id="3501" class="Symbol">)</a> <a id="3503" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3505" href="Data.List.Effectful.html#3455" class="Bound">xs</a>
  <a id="3510" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3525" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3534" class="Symbol">=</a> <a id="3536" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3543" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Data.List.Effectful.html#3559" class="Bound">x</a> <a id="3561" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3563" href="Data.List.Effectful.html#3563" class="Bound">xs</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">=</a> <a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3576" class="Symbol">(</a><a id="3577" href="Data.List.Effectful.html#3559" class="Bound">x</a> <a id="3579" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3581" class="Symbol">)</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3599" href="Data.List.Effectful.html#3563" class="Bound">xs</a><a id="3601" class="Symbol">)</a>

  <a id="MonadProperties.left-zero"></a><a id="3606" href="Data.List.Effectful.html#3606" class="Function">left-zero</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">∀</a> <a id="3620" class="Symbol">{</a><a id="3621" href="Data.List.Effectful.html#3621" class="Bound">ℓ</a><a id="3622" class="Symbol">}</a> <a id="3624" class="Symbol">{</a><a id="3625" href="Data.List.Effectful.html#3625" class="Bound">A</a> <a id="3627" href="Data.List.Effectful.html#3627" class="Bound">B</a> <a id="3629" class="Symbol">:</a> <a id="3631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3635" href="Data.List.Effectful.html#3621" class="Bound">ℓ</a><a id="3636" class="Symbol">}</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Data.List.Effectful.html#3639" class="Bound">f</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Data.List.Effectful.html#3625" class="Bound">A</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3652" href="Data.List.Effectful.html#3627" class="Bound">B</a><a id="3653" class="Symbol">)</a> <a id="3655" class="Symbol">→</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Effect.Empty.html#537" class="Function">∅</a> <a id="3660" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3664" href="Data.List.Effectful.html#3639" class="Bound">f</a><a id="3665" class="Symbol">)</a> <a id="3667" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3669" href="Effect.Empty.html#537" class="Function">∅</a>
  <a id="3673" href="Data.List.Effectful.html#3606" class="Function">left-zero</a> <a id="3683" href="Data.List.Effectful.html#3683" class="Bound">f</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="MonadProperties.right-zero"></a><a id="3695" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3706" class="Symbol">:</a> <a id="3708" class="Symbol">∀</a> <a id="3710" class="Symbol">{</a><a id="3711" href="Data.List.Effectful.html#3711" class="Bound">ℓ</a><a id="3712" class="Symbol">}</a> <a id="3714" class="Symbol">{</a><a id="3715" href="Data.List.Effectful.html#3715" class="Bound">A</a> <a id="3717" href="Data.List.Effectful.html#3717" class="Bound">B</a> <a id="3719" class="Symbol">:</a> <a id="3721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3725" href="Data.List.Effectful.html#3711" class="Bound">ℓ</a><a id="3726" class="Symbol">}</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Data.List.Effectful.html#3729" class="Bound">xs</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3739" href="Data.List.Effectful.html#3715" class="Bound">A</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a>
               <a id="3759" class="Symbol">(</a><a id="3760" href="Data.List.Effectful.html#3729" class="Bound">xs</a> <a id="3763" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3767" href="Function.Base.html#725" class="Function">const</a> <a id="3773" href="Effect.Empty.html#537" class="Function">∅</a><a id="3774" class="Symbol">)</a> <a id="3776" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3778" href="Effect.Empty.html#537" class="Function">∅</a> <a id="3780" class="Symbol">{</a><a id="3781" class="Argument">A</a> <a id="3783" class="Symbol">=</a> <a id="3785" href="Data.List.Effectful.html#3717" class="Bound">B</a><a id="3786" class="Symbol">}</a>
  <a id="3790" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3801" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3810" class="Symbol">=</a> <a id="3812" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3819" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Data.List.Effectful.html#3831" class="Bound">x</a> <a id="3833" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3835" href="Data.List.Effectful.html#3835" class="Bound">xs</a><a id="3837" class="Symbol">)</a> <a id="3839" class="Symbol">=</a> <a id="3841" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3852" href="Data.List.Effectful.html#3835" class="Bound">xs</a>

  <a id="3858" class="Keyword">private</a>

    <a id="MonadProperties.not-left-distributive"></a><a id="3871" href="Data.List.Effectful.html#3871" class="Function">not-left-distributive</a> <a id="3893" class="Symbol">:</a>
      <a id="3901" class="Keyword">let</a> <a id="3905" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3915" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3917" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3923" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3925" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3927" class="Symbol">;</a> <a id="3929" href="Data.List.Effectful.html#3929" class="Bound">f</a> <a id="3931" class="Symbol">=</a> <a id="3933" href="Effect.Applicative.html#1145" class="Function">pure</a><a id="3937" class="Symbol">;</a> <a id="3939" href="Data.List.Effectful.html#3939" class="Bound">g</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="3948" class="Keyword">in</a>
      <a id="3957" class="Symbol">(</a><a id="3958" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="3961" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3965" class="Symbol">λ</a> <a id="3967" href="Data.List.Effectful.html#3967" class="Bound">x</a> <a id="3969" class="Symbol">→</a> <a id="3971" href="Data.List.Effectful.html#3929" class="Bound">f</a> <a id="3973" href="Data.List.Effectful.html#3967" class="Bound">x</a> <a id="3975" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3977" href="Data.List.Effectful.html#3939" class="Bound">g</a> <a id="3979" href="Data.List.Effectful.html#3967" class="Bound">x</a><a id="3980" class="Symbol">)</a> <a id="3982" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3984" class="Symbol">((</a><a id="3986" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="3989" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3993" href="Data.List.Effectful.html#3929" class="Bound">f</a><a id="3994" class="Symbol">)</a> <a id="3996" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="4002" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4006" href="Data.List.Effectful.html#3939" class="Bound">g</a><a id="4007" class="Symbol">))</a>
    <a id="4014" href="Data.List.Effectful.html#3871" class="Function">not-left-distributive</a> <a id="4036" class="Symbol">()</a>

  <a id="MonadProperties.right-distributive"></a><a id="4042" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4061" class="Symbol">:</a> <a id="4063" class="Symbol">∀</a> <a id="4065" class="Symbol">{</a><a id="4066" href="Data.List.Effectful.html#4066" class="Bound">ℓ</a><a id="4067" class="Symbol">}</a> <a id="4069" class="Symbol">{</a><a id="4070" href="Data.List.Effectful.html#4070" class="Bound">A</a> <a id="4072" href="Data.List.Effectful.html#4072" class="Bound">B</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4080" href="Data.List.Effectful.html#4066" class="Bound">ℓ</a><a id="4081" class="Symbol">}</a>
                       <a id="4106" class="Symbol">(</a><a id="4107" href="Data.List.Effectful.html#4107" class="Bound">xs</a> <a id="4110" href="Data.List.Effectful.html#4110" class="Bound">ys</a> <a id="4113" class="Symbol">:</a> <a id="4115" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4120" href="Data.List.Effectful.html#4070" class="Bound">A</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Data.List.Effectful.html#4124" class="Bound">f</a> <a id="4126" class="Symbol">:</a> <a id="4128" href="Data.List.Effectful.html#4070" class="Bound">A</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4137" href="Data.List.Effectful.html#4072" class="Bound">B</a><a id="4138" class="Symbol">)</a> <a id="4140" class="Symbol">→</a>
                       <a id="4165" class="Symbol">(</a><a id="4166" href="Data.List.Effectful.html#4107" class="Bound">xs</a> <a id="4169" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4171" href="Data.List.Effectful.html#4110" class="Bound">ys</a> <a id="4174" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4178" href="Data.List.Effectful.html#4124" class="Bound">f</a><a id="4179" class="Symbol">)</a> <a id="4181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4183" class="Symbol">((</a><a id="4185" href="Data.List.Effectful.html#4107" class="Bound">xs</a> <a id="4188" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4192" href="Data.List.Effectful.html#4124" class="Bound">f</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Data.List.Effectful.html#4110" class="Bound">ys</a> <a id="4201" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4205" href="Data.List.Effectful.html#4124" class="Bound">f</a><a id="4206" class="Symbol">))</a>
  <a id="4211" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4230" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4239" href="Data.List.Effectful.html#4239" class="Bound">ys</a> <a id="4242" href="Data.List.Effectful.html#4242" class="Bound">f</a> <a id="4244" class="Symbol">=</a> <a id="4246" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4253" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4275" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4277" href="Data.List.Effectful.html#4277" class="Bound">xs</a><a id="4279" class="Symbol">)</a> <a id="4281" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4284" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4298" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4300" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4302" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4308" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4310" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4313" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4317" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4318" class="Symbol">)</a>              <a id="4333" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4336" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4343" class="Symbol">(</a><a id="4344" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4346" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4348" href="Effect.Choice.html#577" class="Function Operator">∣_</a><a id="4350" class="Symbol">)</a> <a id="4352" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4354" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4373" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4376" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4379" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4381" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4387" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4389" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4391" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4393" class="Symbol">((</a><a id="4395" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4398" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4402" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4403" class="Symbol">)</a> <a id="4405" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4407" class="Symbol">(</a><a id="4408" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4411" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4415" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4416" class="Symbol">))</a>    <a id="4422" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4425" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4431" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4433" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4445" href="Data.List.Effectful.html#4273" class="Bound">x</a><a id="4446" class="Symbol">)</a> <a id="4448" class="Symbol">_</a> <a id="4450" class="Symbol">_</a> <a id="4452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4458" class="Symbol">((</a><a id="4460" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4462" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4464" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4470" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4474" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4475" class="Symbol">))</a> <a id="4478" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4484" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4488" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4489" class="Symbol">))</a>  <a id="4493" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="MonadProperties.associative"></a><a id="4498" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4510" class="Symbol">:</a> <a id="4512" class="Symbol">∀</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Data.List.Effectful.html#4515" class="Bound">ℓ</a><a id="4516" class="Symbol">}</a> <a id="4518" class="Symbol">{</a><a id="4519" href="Data.List.Effectful.html#4519" class="Bound">A</a> <a id="4521" href="Data.List.Effectful.html#4521" class="Bound">B</a> <a id="4523" href="Data.List.Effectful.html#4523" class="Bound">C</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4531" href="Data.List.Effectful.html#4515" class="Bound">ℓ</a><a id="4532" class="Symbol">}</a>
                <a id="4550" class="Symbol">(</a><a id="4551" href="Data.List.Effectful.html#4551" class="Bound">xs</a> <a id="4554" class="Symbol">:</a> <a id="4556" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4561" href="Data.List.Effectful.html#4519" class="Bound">A</a><a id="4562" class="Symbol">)</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Data.List.Effectful.html#4565" class="Bound">f</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Data.List.Effectful.html#4519" class="Bound">A</a> <a id="4571" class="Symbol">→</a> <a id="4573" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4578" href="Data.List.Effectful.html#4521" class="Bound">B</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Data.List.Effectful.html#4582" class="Bound">g</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Data.List.Effectful.html#4521" class="Bound">B</a> <a id="4588" class="Symbol">→</a> <a id="4590" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4595" href="Data.List.Effectful.html#4523" class="Bound">C</a><a id="4596" class="Symbol">)</a> <a id="4598" class="Symbol">→</a>
                <a id="4616" class="Symbol">(</a><a id="4617" href="Data.List.Effectful.html#4551" class="Bound">xs</a> <a id="4620" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4624" class="Symbol">λ</a> <a id="4626" href="Data.List.Effectful.html#4626" class="Bound">x</a> <a id="4628" class="Symbol">→</a> <a id="4630" href="Data.List.Effectful.html#4565" class="Bound">f</a> <a id="4632" href="Data.List.Effectful.html#4626" class="Bound">x</a> <a id="4634" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4638" href="Data.List.Effectful.html#4582" class="Bound">g</a><a id="4639" class="Symbol">)</a> <a id="4641" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Data.List.Effectful.html#4551" class="Bound">xs</a> <a id="4647" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4651" href="Data.List.Effectful.html#4565" class="Bound">f</a> <a id="4653" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4657" href="Data.List.Effectful.html#4582" class="Bound">g</a><a id="4658" class="Symbol">)</a>
  <a id="4662" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4674" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4683" href="Data.List.Effectful.html#4683" class="Bound">f</a> <a id="4685" href="Data.List.Effectful.html#4685" class="Bound">g</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4696" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4708" class="Symbol">(</a><a id="4709" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4711" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4713" href="Data.List.Effectful.html#4713" class="Bound">xs</a><a id="4715" class="Symbol">)</a> <a id="4717" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4719" href="Data.List.Effectful.html#4719" class="Bound">g</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4733" class="Symbol">(</a><a id="4734" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4736" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4738" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4742" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4743" class="Symbol">)</a> <a id="4745" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4751" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4755" class="Symbol">λ</a> <a id="4757" href="Data.List.Effectful.html#4757" class="Bound">x</a> <a id="4759" class="Symbol">→</a> <a id="4761" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4763" href="Data.List.Effectful.html#4757" class="Bound">x</a> <a id="4765" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4769" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4770" class="Symbol">)</a>  <a id="4773" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4776" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4783" class="Symbol">((</a><a id="4785" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4787" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4789" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4793" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4794" class="Symbol">)</a> <a id="4796" href="Effect.Choice.html#577" class="Function Operator">∣_</a><a id="4798" class="Symbol">)</a> <a id="4800" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4802" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4814" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4817" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4819" href="Data.List.Effectful.html#4719" class="Bound">g</a> <a id="4821" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4827" class="Symbol">(</a><a id="4828" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4830" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4832" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4836" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4837" class="Symbol">)</a> <a id="4839" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4841" class="Symbol">(</a><a id="4842" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4845" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4849" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4851" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4855" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4856" class="Symbol">)</a>          <a id="4867" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4870" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4876" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4878" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4897" class="Symbol">(</a><a id="4898" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4900" href="Data.List.Effectful.html#4709" class="Bound">x</a><a id="4901" class="Symbol">)</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4907" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4911" href="Data.List.Effectful.html#4717" class="Bound">f</a><a id="4912" class="Symbol">)</a> <a id="4914" href="Data.List.Effectful.html#4719" class="Bound">g</a> <a id="4916" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4922" class="Symbol">(</a><a id="4923" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4925" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4927" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4933" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4937" href="Data.List.Effectful.html#4717" class="Bound">f</a><a id="4938" class="Symbol">)</a> <a id="4940" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4944" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4945" class="Symbol">)</a>                <a id="4962" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="MonadProperties.cong"></a><a id="4967" href="Data.List.Effectful.html#4967" class="Function">cong</a> <a id="4972" class="Symbol">:</a> <a id="4974" class="Symbol">∀</a> <a id="4976" class="Symbol">{</a><a id="4977" href="Data.List.Effectful.html#4977" class="Bound">ℓ</a><a id="4978" class="Symbol">}</a> <a id="4980" class="Symbol">{</a><a id="4981" href="Data.List.Effectful.html#4981" class="Bound">A</a> <a id="4983" href="Data.List.Effectful.html#4983" class="Bound">B</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4991" href="Data.List.Effectful.html#4977" class="Bound">ℓ</a><a id="4992" class="Symbol">}</a> <a id="4994" class="Symbol">{</a><a id="4995" href="Data.List.Effectful.html#4995" class="Bound">xs₁</a> <a id="4999" href="Data.List.Effectful.html#4999" class="Bound">xs₂</a><a id="5002" class="Symbol">}</a> <a id="5004" class="Symbol">{</a><a id="5005" href="Data.List.Effectful.html#5005" class="Bound">f₁</a> <a id="5008" href="Data.List.Effectful.html#5008" class="Bound">f₂</a> <a id="5011" class="Symbol">:</a> <a id="5013" href="Data.List.Effectful.html#4981" class="Bound">A</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5022" href="Data.List.Effectful.html#4983" class="Bound">B</a><a id="5023" class="Symbol">}</a> <a id="5025" class="Symbol">→</a>
         <a id="5036" href="Data.List.Effectful.html#4995" class="Bound">xs₁</a> <a id="5040" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5042" href="Data.List.Effectful.html#4999" class="Bound">xs₂</a> <a id="5046" class="Symbol">→</a> <a id="5048" href="Data.List.Effectful.html#5005" class="Bound">f₁</a> <a id="5051" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="5053" href="Data.List.Effectful.html#5008" class="Bound">f₂</a> <a id="5056" class="Symbol">→</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Data.List.Effectful.html#4995" class="Bound">xs₁</a> <a id="5063" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5067" href="Data.List.Effectful.html#5005" class="Bound">f₁</a><a id="5069" class="Symbol">)</a> <a id="5071" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Data.List.Effectful.html#4999" class="Bound">xs₂</a> <a id="5078" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5082" href="Data.List.Effectful.html#5008" class="Bound">f₂</a><a id="5084" class="Symbol">)</a>
  <a id="5088" href="Data.List.Effectful.html#4967" class="Function">cong</a> <a id="5093" class="Symbol">{</a><a id="5094" class="Argument">xs₁</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="Data.List.Effectful.html#5100" class="Bound">xs</a><a id="5102" class="Symbol">}</a> <a id="5104" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5109" href="Data.List.Effectful.html#5109" class="Bound">f₁≗f₂</a> <a id="5115" class="Symbol">=</a> <a id="5117" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5124" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="5141" href="Data.List.Effectful.html#5109" class="Bound">f₁≗f₂</a> <a id="5147" href="Data.List.Effectful.html#5100" class="Bound">xs</a><a id="5149" class="Symbol">)</a>

<a id="5152" class="Comment">------------------------------------------------------------------------</a>
<a id="5225" class="Comment">-- The applicative functor derived from the list monad.</a>

<a id="5282" class="Comment">-- Note that these proofs (almost) show that RawIMonad.rawIApplicative</a>
<a id="5353" class="Comment">-- is correctly defined. The proofs can be reused if proof components</a>
<a id="5423" class="Comment">-- are ever added to RawIMonad and RawIApplicative.</a>

<a id="5476" class="Keyword">module</a> <a id="Applicative"></a><a id="5483" href="Data.List.Effectful.html#5483" class="Module">Applicative</a> <a id="5495" class="Keyword">where</a>

  <a id="5504" class="Keyword">private</a>

    <a id="5517" class="Keyword">module</a> <a id="Applicative.MP"></a><a id="5524" href="Data.List.Effectful.html#5524" class="Module">MP</a> <a id="5527" class="Symbol">=</a> <a id="5529" href="Data.List.Effectful.html#3248" class="Module">MonadProperties</a>

    <a id="5550" class="Comment">-- A variant of flip map.</a>

    <a id="Applicative.pam"></a><a id="5581" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5585" class="Symbol">:</a> <a id="5587" class="Symbol">∀</a> <a id="5589" class="Symbol">{</a><a id="5590" href="Data.List.Effectful.html#5590" class="Bound">ℓ</a><a id="5591" class="Symbol">}</a> <a id="5593" class="Symbol">{</a><a id="5594" href="Data.List.Effectful.html#5594" class="Bound">A</a> <a id="5596" href="Data.List.Effectful.html#5596" class="Bound">B</a> <a id="5598" class="Symbol">:</a> <a id="5600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5604" href="Data.List.Effectful.html#5590" class="Bound">ℓ</a><a id="5605" class="Symbol">}</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5614" href="Data.List.Effectful.html#5594" class="Bound">A</a> <a id="5616" class="Symbol">→</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Data.List.Effectful.html#5594" class="Bound">A</a> <a id="5621" class="Symbol">→</a> <a id="5623" href="Data.List.Effectful.html#5596" class="Bound">B</a><a id="5624" class="Symbol">)</a> <a id="5626" class="Symbol">→</a> <a id="5628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5633" href="Data.List.Effectful.html#5596" class="Bound">B</a>
    <a id="5639" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5643" href="Data.List.Effectful.html#5643" class="Bound">xs</a> <a id="5646" href="Data.List.Effectful.html#5646" class="Bound">f</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Data.List.Effectful.html#5643" class="Bound">xs</a> <a id="5653" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5657" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5662" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5664" href="Data.List.Effectful.html#5646" class="Bound">f</a>

  <a id="5669" class="Comment">-- ∅ is a left zero for _⊛_.</a>

  <a id="Applicative.left-zero"></a><a id="5701" href="Data.List.Effectful.html#5701" class="Function">left-zero</a> <a id="5711" class="Symbol">:</a> <a id="5713" class="Symbol">∀</a> <a id="5715" class="Symbol">{</a><a id="5716" href="Data.List.Effectful.html#5716" class="Bound">ℓ</a><a id="5717" class="Symbol">}</a> <a id="5719" class="Symbol">{</a><a id="5720" href="Data.List.Effectful.html#5720" class="Bound">A</a> <a id="5722" href="Data.List.Effectful.html#5722" class="Bound">B</a> <a id="5724" class="Symbol">:</a> <a id="5726" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5730" href="Data.List.Effectful.html#5716" class="Bound">ℓ</a><a id="5731" class="Symbol">}</a> <a id="5733" class="Symbol">→</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Data.List.Effectful.html#5736" class="Bound">xs</a> <a id="5739" class="Symbol">:</a> <a id="5741" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5746" href="Data.List.Effectful.html#5720" class="Bound">A</a><a id="5747" class="Symbol">)</a> <a id="5749" class="Symbol">→</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5754" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="5756" href="Data.List.Effectful.html#5736" class="Bound">xs</a><a id="5758" class="Symbol">)</a> <a id="5760" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5762" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5764" class="Symbol">{</a><a id="5765" class="Argument">A</a> <a id="5767" class="Symbol">=</a> <a id="5769" href="Data.List.Effectful.html#5722" class="Bound">B</a><a id="5770" class="Symbol">}</a>
  <a id="5774" href="Data.List.Effectful.html#5701" class="Function">left-zero</a> <a id="5784" href="Data.List.Effectful.html#5784" class="Bound">xs</a> <a id="5787" class="Symbol">=</a> <a id="5789" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5799" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5801" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="5803" href="Data.List.Effectful.html#5784" class="Bound">xs</a>          <a id="5815" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="5823" class="Symbol">(</a><a id="5824" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5826" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5830" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5834" href="Data.List.Effectful.html#5784" class="Bound">xs</a><a id="5836" class="Symbol">)</a>  <a id="5839" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5842" href="Data.List.Effectful.html#3606" class="Function">MonadProperties.left-zero</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5873" href="Data.List.Effectful.html#5784" class="Bound">xs</a><a id="5875" class="Symbol">)</a> <a id="5877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5883" href="Effect.Empty.html#537" class="Function">∅</a>               <a id="5899" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5904" class="Comment">-- ∅ is a right zero for _⊛_.</a>

  <a id="Applicative.right-zero"></a><a id="5937" href="Data.List.Effectful.html#5937" class="Function">right-zero</a> <a id="5948" class="Symbol">:</a> <a id="5950" class="Symbol">∀</a> <a id="5952" class="Symbol">{</a><a id="5953" href="Data.List.Effectful.html#5953" class="Bound">ℓ</a><a id="5954" class="Symbol">}</a> <a id="5956" class="Symbol">{</a><a id="5957" href="Data.List.Effectful.html#5957" class="Bound">A</a> <a id="5959" href="Data.List.Effectful.html#5959" class="Bound">B</a> <a id="5961" class="Symbol">:</a> <a id="5963" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5967" href="Data.List.Effectful.html#5953" class="Bound">ℓ</a><a id="5968" class="Symbol">}</a> <a id="5970" class="Symbol">→</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Data.List.Effectful.html#5973" class="Bound">fs</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Data.List.Effectful.html#5957" class="Bound">A</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Data.List.Effectful.html#5959" class="Bound">B</a><a id="5989" class="Symbol">))</a> <a id="5992" class="Symbol">→</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.List.Effectful.html#5973" class="Bound">fs</a> <a id="5998" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6000" href="Effect.Empty.html#537" class="Function">∅</a><a id="6001" class="Symbol">)</a> <a id="6003" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6005" href="Effect.Empty.html#537" class="Function">∅</a>
  <a id="6009" href="Data.List.Effectful.html#5937" class="Function">right-zero</a> <a id="6020" class="Symbol">{</a><a id="6021" href="Data.List.Effectful.html#6021" class="Bound">ℓ</a><a id="6022" class="Symbol">}</a> <a id="6024" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6027" class="Symbol">=</a> <a id="6029" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6039" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6042" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6044" href="Effect.Empty.html#537" class="Function">∅</a>            <a id="6057" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="6065" class="Symbol">(</a><a id="6066" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6069" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6073" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="6077" href="Effect.Empty.html#537" class="Function">∅</a><a id="6078" class="Symbol">)</a>    <a id="6083" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6086" class="Symbol">(</a><a id="6087" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="6095" class="Symbol">(</a><a id="6096" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6101" class="Symbol">{</a><a id="6102" class="Argument">x</a> <a id="6104" class="Symbol">=</a> <a id="6106" href="Data.List.Effectful.html#6024" class="Bound">fs</a><a id="6108" class="Symbol">})</a> <a id="6111" class="Symbol">λ</a> <a id="6113" href="Data.List.Effectful.html#6113" class="Bound">f</a> <a id="6115" class="Symbol">→</a>
                          <a id="6143" href="Data.List.Effectful.html#3606" class="Function">MP.left-zero</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6162" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6164" href="Data.List.Effectful.html#6113" class="Bound">f</a><a id="6165" class="Symbol">))</a> <a id="6168" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6174" class="Symbol">(</a><a id="6175" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6178" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6182" class="Symbol">λ</a> <a id="6184" href="Data.List.Effectful.html#6184" class="Bound">_</a> <a id="6186" class="Symbol">→</a> <a id="6188" href="Effect.Empty.html#537" class="Function">∅</a><a id="6189" class="Symbol">)</a>  <a id="6192" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6195" href="Data.List.Effectful.html#3695" class="Function">MP.right-zero</a> <a id="6209" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6212" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6218" href="Effect.Empty.html#537" class="Function">∅</a>                 <a id="6236" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.unfold-&lt;$&gt;"></a><a id="6241" href="Data.List.Effectful.html#6241" class="Function">unfold-&lt;$&gt;</a> <a id="6252" class="Symbol">:</a> <a id="6254" class="Symbol">∀</a> <a id="6256" class="Symbol">{</a><a id="6257" href="Data.List.Effectful.html#6257" class="Bound">ℓ</a><a id="6258" class="Symbol">}</a> <a id="6260" class="Symbol">{</a><a id="6261" href="Data.List.Effectful.html#6261" class="Bound">A</a> <a id="6263" href="Data.List.Effectful.html#6263" class="Bound">B</a> <a id="6265" class="Symbol">:</a> <a id="6267" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6271" href="Data.List.Effectful.html#6257" class="Bound">ℓ</a><a id="6272" class="Symbol">}</a> <a id="6274" class="Symbol">→</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Data.List.Effectful.html#6277" class="Bound">f</a> <a id="6279" class="Symbol">:</a> <a id="6281" href="Data.List.Effectful.html#6261" class="Bound">A</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Data.List.Effectful.html#6263" class="Bound">B</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Data.List.Effectful.html#6289" class="Bound">as</a> <a id="6292" class="Symbol">:</a> <a id="6294" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6299" href="Data.List.Effectful.html#6261" class="Bound">A</a><a id="6300" class="Symbol">)</a> <a id="6302" class="Symbol">→</a>
               <a id="6319" class="Symbol">(</a><a id="6320" href="Data.List.Effectful.html#6277" class="Bound">f</a> <a id="6322" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="6326" href="Data.List.Effectful.html#6289" class="Bound">as</a><a id="6328" class="Symbol">)</a> <a id="6330" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6332" class="Symbol">(</a><a id="6333" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6338" href="Data.List.Effectful.html#6277" class="Bound">f</a> <a id="6340" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6342" href="Data.List.Effectful.html#6289" class="Bound">as</a><a id="6344" class="Symbol">)</a>
  <a id="6348" href="Data.List.Effectful.html#6241" class="Function">unfold-&lt;$&gt;</a> <a id="6359" href="Data.List.Effectful.html#6359" class="Bound">f</a> <a id="6361" href="Data.List.Effectful.html#6361" class="Bound">as</a> <a id="6364" class="Symbol">=</a> <a id="6366" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="6386" class="Symbol">(</a><a id="6387" href="Data.List.Effectful.html#6359" class="Bound">f</a> <a id="6389" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="6393" href="Data.List.Effectful.html#6361" class="Bound">as</a><a id="6395" class="Symbol">))</a>

  <a id="6401" class="Comment">-- _⊛_ unfolds to binds.</a>
  <a id="Applicative.unfold-⊛"></a><a id="6428" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="6437" class="Symbol">:</a> <a id="6439" class="Symbol">∀</a> <a id="6441" class="Symbol">{</a><a id="6442" href="Data.List.Effectful.html#6442" class="Bound">ℓ</a><a id="6443" class="Symbol">}</a> <a id="6445" class="Symbol">{</a><a id="6446" href="Data.List.Effectful.html#6446" class="Bound">A</a> <a id="6448" href="Data.List.Effectful.html#6448" class="Bound">B</a> <a id="6450" class="Symbol">:</a> <a id="6452" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6456" href="Data.List.Effectful.html#6442" class="Bound">ℓ</a><a id="6457" class="Symbol">}</a> <a id="6459" class="Symbol">→</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Data.List.Effectful.html#6462" class="Bound">fs</a> <a id="6465" class="Symbol">:</a> <a id="6467" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Data.List.Effectful.html#6446" class="Bound">A</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Data.List.Effectful.html#6448" class="Bound">B</a><a id="6478" class="Symbol">))</a> <a id="6481" class="Symbol">(</a><a id="6482" href="Data.List.Effectful.html#6482" class="Bound">as</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6492" href="Data.List.Effectful.html#6446" class="Bound">A</a><a id="6493" class="Symbol">)</a> <a id="6495" class="Symbol">→</a>
             <a id="6510" class="Symbol">(</a><a id="6511" href="Data.List.Effectful.html#6462" class="Bound">fs</a> <a id="6514" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6516" href="Data.List.Effectful.html#6482" class="Bound">as</a><a id="6518" class="Symbol">)</a> <a id="6520" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Data.List.Effectful.html#6462" class="Bound">fs</a> <a id="6526" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6530" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="6534" href="Data.List.Effectful.html#6482" class="Bound">as</a><a id="6536" class="Symbol">)</a>
  <a id="6540" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="6549" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6552" href="Data.List.Effectful.html#6552" class="Bound">as</a> <a id="6555" class="Symbol">=</a> <a id="6557" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6567" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6570" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6572" href="Data.List.Effectful.html#6552" class="Bound">as</a>
      <a id="6581" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6584" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="6599" class="Symbol">(λ</a> <a id="6602" href="Data.List.Effectful.html#6602" class="Bound">f</a> <a id="6604" class="Symbol">→</a> <a id="6606" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6613" class="Symbol">(</a><a id="6614" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6618" href="Data.List.Effectful.html#6602" class="Bound">f</a><a id="6619" class="Symbol">)</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a> <a id="6637" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6639" class="Symbol">))</a> <a id="6642" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6645" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6651" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6661" class="Symbol">(λ</a> <a id="6664" href="Data.List.Effectful.html#6664" class="Bound">f</a> <a id="6666" class="Symbol">→</a> <a id="6668" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6672" href="Data.List.Effectful.html#6664" class="Bound">f</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6685" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6690" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6692" class="Symbol">))</a> <a id="6695" href="Data.List.Effectful.html#6549" class="Bound">fs</a>
      <a id="6704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6707" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="6722" class="Symbol">(λ</a> <a id="6725" href="Data.List.Effectful.html#6725" class="Bound">f</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a> <a id="6743" href="Data.List.Effectful.html#6725" class="Bound">f</a> <a id="6745" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6750" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6752" class="Symbol">)</a> <a id="6754" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6757" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6763" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6773" class="Symbol">(λ</a> <a id="6776" href="Data.List.Effectful.html#6776" class="Bound">f</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6790" class="Symbol">(λ</a> <a id="6793" href="Data.List.Effectful.html#6793" class="Bound">x</a> <a id="6795" class="Symbol">→</a> <a id="6797" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Data.List.Effectful.html#6776" class="Bound">f</a> <a id="6805" href="Data.List.Effectful.html#6793" class="Bound">x</a><a id="6806" class="Symbol">))</a> <a id="6809" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6811" class="Symbol">)</a> <a id="6813" href="Data.List.Effectful.html#6549" class="Bound">fs</a>
      <a id="6822" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="6830" class="Symbol">(</a><a id="6831" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6834" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6838" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="6842" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6844" class="Symbol">)</a>
      <a id="6852" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6857" class="Comment">-- _⊛_ distributes over _∣_ from the right.</a>

  <a id="Applicative.right-distributive"></a><a id="6904" href="Data.List.Effectful.html#6904" class="Function">right-distributive</a> <a id="6923" class="Symbol">:</a> <a id="6925" class="Symbol">∀</a> <a id="6927" class="Symbol">{</a><a id="6928" href="Data.List.Effectful.html#6928" class="Bound">ℓ</a><a id="6929" class="Symbol">}</a> <a id="6931" class="Symbol">{</a><a id="6932" href="Data.List.Effectful.html#6932" class="Bound">A</a> <a id="6934" href="Data.List.Effectful.html#6934" class="Bound">B</a> <a id="6936" class="Symbol">:</a> <a id="6938" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6942" href="Data.List.Effectful.html#6928" class="Bound">ℓ</a><a id="6943" class="Symbol">}</a> <a id="6945" class="Symbol">(</a><a id="6946" href="Data.List.Effectful.html#6946" class="Bound">fs₁</a> <a id="6950" href="Data.List.Effectful.html#6950" class="Bound">fs₂</a> <a id="6954" class="Symbol">:</a> <a id="6956" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6961" class="Symbol">(</a><a id="6962" href="Data.List.Effectful.html#6932" class="Bound">A</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Data.List.Effectful.html#6934" class="Bound">B</a><a id="6967" class="Symbol">))</a> <a id="6970" href="Data.List.Effectful.html#6970" class="Bound">xs</a> <a id="6973" class="Symbol">→</a>
                       <a id="6998" class="Symbol">((</a><a id="7000" href="Data.List.Effectful.html#6946" class="Bound">fs₁</a> <a id="7004" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7006" href="Data.List.Effectful.html#6950" class="Bound">fs₂</a><a id="7009" class="Symbol">)</a> <a id="7011" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7013" href="Data.List.Effectful.html#6970" class="Bound">xs</a><a id="7015" class="Symbol">)</a> <a id="7017" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Data.List.Effectful.html#6946" class="Bound">fs₁</a> <a id="7024" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7026" href="Data.List.Effectful.html#6970" class="Bound">xs</a> <a id="7029" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7031" href="Data.List.Effectful.html#6950" class="Bound">fs₂</a> <a id="7035" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7037" href="Data.List.Effectful.html#6970" class="Bound">xs</a><a id="7039" class="Symbol">)</a>
  <a id="7043" href="Data.List.Effectful.html#6904" class="Function">right-distributive</a> <a id="7062" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7066" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7070" href="Data.List.Effectful.html#7070" class="Bound">xs</a> <a id="7073" class="Symbol">=</a> <a id="7075" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7085" class="Symbol">(</a><a id="7086" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7090" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7092" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a><a id="7095" class="Symbol">)</a> <a id="7097" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7099" href="Data.List.Effectful.html#7070" class="Bound">xs</a>                     <a id="7122" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7125" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7139" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7141" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a><a id="7144" class="Symbol">)</a> <a id="7146" href="Data.List.Effectful.html#7070" class="Bound">xs</a> <a id="7149" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7155" class="Symbol">(</a><a id="7156" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7160" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7162" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7166" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7170" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7174" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7176" class="Symbol">)</a>               <a id="7192" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7195" href="Data.List.Effectful.html#4042" class="Function">MonadProperties.right-distributive</a> <a id="7230" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7234" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7243" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7245" class="Symbol">)</a> <a id="7247" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7253" class="Symbol">(</a><a id="7254" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7258" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7262" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7266" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7268" class="Symbol">)</a> <a id="7270" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7277" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7281" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7285" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7287" class="Symbol">)</a>  <a id="7290" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7293" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">≡.cong₂</a> <a id="7301" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="7305" class="Symbol">(</a><a id="7306" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7315" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7319" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7321" class="Symbol">)</a> <a id="7323" class="Symbol">(</a><a id="7324" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7333" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7337" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7339" class="Symbol">)</a> <a id="7341" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="7347" class="Symbol">(</a><a id="7348" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7352" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7354" href="Data.List.Effectful.html#7070" class="Bound">xs</a> <a id="7357" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7359" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7363" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7365" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7367" class="Symbol">)</a>                <a id="7384" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7389" class="Comment">-- _⊛_ does not distribute over _∣_ from the left.</a>

  <a id="7443" class="Keyword">private</a>

    <a id="Applicative.not-left-distributive"></a><a id="7456" href="Data.List.Effectful.html#7456" class="Function">not-left-distributive</a> <a id="7478" class="Symbol">:</a>
      <a id="7486" class="Keyword">let</a> <a id="7490" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7493" class="Symbol">=</a> <a id="7495" href="Function.Base.html#704" class="Function">id</a> <a id="7498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7500" href="Function.Base.html#704" class="Function">id</a> <a id="7503" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7507" class="Symbol">;</a> <a id="7509" href="Data.List.Effectful.html#7509" class="Bound">xs₁</a> <a id="7513" class="Symbol">=</a> <a id="7515" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7520" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7522" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7524" class="Symbol">;</a> <a id="7526" href="Data.List.Effectful.html#7526" class="Bound">xs₂</a> <a id="7530" class="Symbol">=</a> <a id="7532" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7537" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7539" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7545" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7547" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7550" class="Keyword">in</a>
      <a id="7559" class="Symbol">(</a><a id="7560" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7563" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Data.List.Effectful.html#7509" class="Bound">xs₁</a> <a id="7570" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7572" href="Data.List.Effectful.html#7526" class="Bound">xs₂</a><a id="7575" class="Symbol">))</a> <a id="7578" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7584" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7586" href="Data.List.Effectful.html#7509" class="Bound">xs₁</a> <a id="7590" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7592" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7595" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7597" href="Data.List.Effectful.html#7526" class="Bound">xs₂</a><a id="7600" class="Symbol">)</a>
    <a id="7606" href="Data.List.Effectful.html#7456" class="Function">not-left-distributive</a> <a id="7628" class="Symbol">()</a>

  <a id="7634" class="Comment">-- Applicative functor laws.</a>

  <a id="Applicative.identity"></a><a id="7666" href="Data.List.Effectful.html#7666" class="Function">identity</a> <a id="7675" class="Symbol">:</a> <a id="7677" class="Symbol">∀</a> <a id="7679" class="Symbol">{</a><a id="7680" href="Data.List.Effectful.html#7680" class="Bound">a</a><a id="7681" class="Symbol">}</a> <a id="7683" class="Symbol">{</a><a id="7684" href="Data.List.Effectful.html#7684" class="Bound">A</a> <a id="7686" class="Symbol">:</a> <a id="7688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7692" href="Data.List.Effectful.html#7680" class="Bound">a</a><a id="7693" class="Symbol">}</a> <a id="7695" class="Symbol">(</a><a id="7696" href="Data.List.Effectful.html#7696" class="Bound">xs</a> <a id="7699" class="Symbol">:</a> <a id="7701" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7706" href="Data.List.Effectful.html#7684" class="Bound">A</a><a id="7707" class="Symbol">)</a> <a id="7709" class="Symbol">→</a> <a id="7711" class="Symbol">(</a><a id="7712" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7717" href="Function.Base.html#704" class="Function">id</a> <a id="7720" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7722" href="Data.List.Effectful.html#7696" class="Bound">xs</a><a id="7724" class="Symbol">)</a> <a id="7726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7728" href="Data.List.Effectful.html#7696" class="Bound">xs</a>
  <a id="7733" href="Data.List.Effectful.html#7666" class="Function">identity</a> <a id="7742" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7745" class="Symbol">=</a> <a id="7747" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7757" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7762" href="Function.Base.html#704" class="Function">id</a> <a id="7765" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7767" href="Data.List.Effectful.html#7742" class="Bound">xs</a>          <a id="7779" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7782" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7791" class="Symbol">(</a><a id="7792" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7797" href="Function.Base.html#704" class="Function">id</a><a id="7799" class="Symbol">)</a> <a id="7801" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7804" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7810" class="Symbol">(</a><a id="7811" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7816" href="Function.Base.html#704" class="Function">id</a> <a id="7819" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7823" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7827" href="Data.List.Effectful.html#7742" class="Bound">xs</a><a id="7829" class="Symbol">)</a>  <a id="7832" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7835" href="Data.List.Effectful.html#3273" class="Function">MonadProperties.left-identity</a> <a id="7865" href="Function.Base.html#704" class="Function">id</a> <a id="7868" class="Symbol">(</a><a id="7869" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7873" href="Data.List.Effectful.html#7742" class="Bound">xs</a><a id="7875" class="Symbol">)</a> <a id="7877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7883" class="Symbol">(</a><a id="7884" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7887" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7891" href="Effect.Applicative.html#1145" class="Function">pure</a><a id="7895" class="Symbol">)</a>         <a id="7905" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7908" href="Data.List.Effectful.html#3419" class="Function">MonadProperties.right-identity</a> <a id="7939" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7942" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7948" href="Data.List.Effectful.html#7742" class="Bound">xs</a>                    <a id="7970" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7975" class="Keyword">private</a>

    <a id="Applicative.pam-lemma"></a><a id="7988" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="7998" class="Symbol">:</a> <a id="8000" class="Symbol">∀</a> <a id="8002" class="Symbol">{</a><a id="8003" href="Data.List.Effectful.html#8003" class="Bound">ℓ</a><a id="8004" class="Symbol">}</a> <a id="8006" class="Symbol">{</a><a id="8007" href="Data.List.Effectful.html#8007" class="Bound">A</a> <a id="8009" href="Data.List.Effectful.html#8009" class="Bound">B</a> <a id="8011" href="Data.List.Effectful.html#8011" class="Bound">C</a> <a id="8013" class="Symbol">:</a> <a id="8015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8019" href="Data.List.Effectful.html#8003" class="Bound">ℓ</a><a id="8020" class="Symbol">}</a>
                <a id="8038" class="Symbol">(</a><a id="8039" href="Data.List.Effectful.html#8039" class="Bound">xs</a> <a id="8042" class="Symbol">:</a> <a id="8044" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8049" href="Data.List.Effectful.html#8007" class="Bound">A</a><a id="8050" class="Symbol">)</a> <a id="8052" class="Symbol">(</a><a id="8053" href="Data.List.Effectful.html#8053" class="Bound">f</a> <a id="8055" class="Symbol">:</a> <a id="8057" href="Data.List.Effectful.html#8007" class="Bound">A</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Data.List.Effectful.html#8009" class="Bound">B</a><a id="8062" class="Symbol">)</a> <a id="8064" class="Symbol">(</a><a id="8065" href="Data.List.Effectful.html#8065" class="Bound">fs</a> <a id="8068" class="Symbol">:</a> <a id="8070" href="Data.List.Effectful.html#8009" class="Bound">B</a> <a id="8072" class="Symbol">→</a> <a id="8074" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8079" href="Data.List.Effectful.html#8011" class="Bound">C</a><a id="8080" class="Symbol">)</a> <a id="8082" class="Symbol">→</a>
                <a id="8100" class="Symbol">(</a><a id="8101" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8105" href="Data.List.Effectful.html#8039" class="Bound">xs</a> <a id="8108" href="Data.List.Effectful.html#8053" class="Bound">f</a> <a id="8110" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8114" href="Data.List.Effectful.html#8065" class="Bound">fs</a><a id="8116" class="Symbol">)</a> <a id="8118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Data.List.Effectful.html#8039" class="Bound">xs</a> <a id="8124" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8128" class="Symbol">λ</a> <a id="8130" href="Data.List.Effectful.html#8130" class="Bound">x</a> <a id="8132" class="Symbol">→</a> <a id="8134" href="Data.List.Effectful.html#8065" class="Bound">fs</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Data.List.Effectful.html#8053" class="Bound">f</a> <a id="8140" href="Data.List.Effectful.html#8130" class="Bound">x</a><a id="8141" class="Symbol">))</a>
    <a id="8148" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="8158" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8161" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8163" href="Data.List.Effectful.html#8163" class="Bound">fs</a> <a id="8166" class="Symbol">=</a> <a id="8168" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8180" class="Symbol">(</a><a id="8181" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8185" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8188" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8190" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8194" href="Data.List.Effectful.html#8163" class="Bound">fs</a><a id="8196" class="Symbol">)</a>                 <a id="8214" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8217" href="Data.List.Effectful.html#4498" class="Function">MP.associative</a> <a id="8232" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8241" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8243" href="Data.List.Effectful.html#8161" class="Bound">f</a><a id="8244" class="Symbol">)</a> <a id="8246" href="Data.List.Effectful.html#8163" class="Bound">fs</a> <a id="8249" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="8257" class="Symbol">(</a><a id="8258" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8261" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8265" class="Symbol">λ</a> <a id="8267" href="Data.List.Effectful.html#8267" class="Bound">x</a> <a id="8269" class="Symbol">→</a> <a id="8271" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8279" href="Data.List.Effectful.html#8267" class="Bound">x</a><a id="8280" class="Symbol">)</a> <a id="8282" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8286" href="Data.List.Effectful.html#8163" class="Bound">fs</a><a id="8288" class="Symbol">)</a>  <a id="8291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8294" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8308" class="Symbol">{</a><a id="8309" class="Argument">x</a> <a id="8311" class="Symbol">=</a> <a id="8313" href="Data.List.Effectful.html#8158" class="Bound">xs</a><a id="8315" class="Symbol">})</a> <a id="8318" class="Symbol">(λ</a> <a id="8321" href="Data.List.Effectful.html#8321" class="Bound">x</a> <a id="8323" class="Symbol">→</a> <a id="8325" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="8342" class="Symbol">(</a><a id="8343" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8345" href="Data.List.Effectful.html#8321" class="Bound">x</a><a id="8346" class="Symbol">)</a> <a id="8348" href="Data.List.Effectful.html#8163" class="Bound">fs</a><a id="8350" class="Symbol">)</a> <a id="8352" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="8360" class="Symbol">(</a><a id="8361" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8364" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8368" class="Symbol">λ</a> <a id="8370" href="Data.List.Effectful.html#8370" class="Bound">x</a> <a id="8372" class="Symbol">→</a> <a id="8374" href="Data.List.Effectful.html#8163" class="Bound">fs</a> <a id="8377" class="Symbol">(</a><a id="8378" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8380" href="Data.List.Effectful.html#8370" class="Bound">x</a><a id="8381" class="Symbol">))</a>           <a id="8394" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.composition"></a><a id="8399" href="Data.List.Effectful.html#8399" class="Function">composition</a> <a id="8411" class="Symbol">:</a> <a id="8413" class="Symbol">∀</a> <a id="8415" class="Symbol">{</a><a id="8416" href="Data.List.Effectful.html#8416" class="Bound">ℓ</a><a id="8417" class="Symbol">}</a> <a id="8419" class="Symbol">{</a><a id="8420" href="Data.List.Effectful.html#8420" class="Bound">A</a> <a id="8422" href="Data.List.Effectful.html#8422" class="Bound">B</a> <a id="8424" href="Data.List.Effectful.html#8424" class="Bound">C</a> <a id="8426" class="Symbol">:</a> <a id="8428" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8432" href="Data.List.Effectful.html#8416" class="Bound">ℓ</a><a id="8433" class="Symbol">}</a>
                <a id="8451" class="Symbol">(</a><a id="8452" href="Data.List.Effectful.html#8452" class="Bound">fs</a> <a id="8455" class="Symbol">:</a> <a id="8457" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Data.List.Effectful.html#8422" class="Bound">B</a> <a id="8465" class="Symbol">→</a> <a id="8467" href="Data.List.Effectful.html#8424" class="Bound">C</a><a id="8468" class="Symbol">))</a> <a id="8471" class="Symbol">(</a><a id="8472" href="Data.List.Effectful.html#8472" class="Bound">gs</a> <a id="8475" class="Symbol">:</a> <a id="8477" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8482" class="Symbol">(</a><a id="8483" href="Data.List.Effectful.html#8420" class="Bound">A</a> <a id="8485" class="Symbol">→</a> <a id="8487" href="Data.List.Effectful.html#8422" class="Bound">B</a><a id="8488" class="Symbol">))</a> <a id="8491" href="Data.List.Effectful.html#8491" class="Bound">xs</a> <a id="8494" class="Symbol">→</a>
                <a id="8512" class="Symbol">(</a><a id="8513" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8518" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8523" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8525" href="Data.List.Effectful.html#8452" class="Bound">fs</a> <a id="8528" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8530" href="Data.List.Effectful.html#8472" class="Bound">gs</a> <a id="8533" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8535" href="Data.List.Effectful.html#8491" class="Bound">xs</a><a id="8537" class="Symbol">)</a> <a id="8539" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Data.List.Effectful.html#8452" class="Bound">fs</a> <a id="8545" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Data.List.Effectful.html#8472" class="Bound">gs</a> <a id="8551" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8553" href="Data.List.Effectful.html#8491" class="Bound">xs</a><a id="8555" class="Symbol">))</a>
  <a id="8560" href="Data.List.Effectful.html#8399" class="Function">composition</a> <a id="8572" class="Symbol">{</a><a id="8573" href="Data.List.Effectful.html#8573" class="Bound">ℓ</a><a id="8574" class="Symbol">}</a> <a id="8576" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8579" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8582" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="8585" class="Symbol">=</a> <a id="8587" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8597" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8602" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8607" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8609" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8612" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8614" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8617" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8619" href="Data.List.Effectful.html#8582" class="Bound">xs</a>
      <a id="8628" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8631" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="8640" class="Symbol">(</a><a id="8641" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8646" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8651" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8653" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8656" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8658" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="8660" class="Symbol">)</a> <a id="8662" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="8665" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8671" class="Symbol">(</a><a id="8672" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8677" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8682" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8684" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8687" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8689" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8692" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8696" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8700" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8702" class="Symbol">)</a>
      <a id="8710" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8713" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8720" class="Symbol">(</a><a id="8721" href="Effect.Monad.html#1053" class="Function Operator">_&gt;&gt;=</a> <a id="8726" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8730" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8732" class="Symbol">)</a> <a id="8734" class="Symbol">(</a><a id="8735" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="8744" class="Symbol">(</a><a id="8745" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8750" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8755" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8757" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="8759" class="Symbol">)</a> <a id="8761" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="8763" class="Symbol">)</a> <a id="8765" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8771" class="Symbol">(</a><a id="8772" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8777" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8782" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8784" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8787" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8791" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8795" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8798" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8802" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8806" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8808" class="Symbol">)</a>
      <a id="8816" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8819" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8826" class="Symbol">(λ</a> <a id="8829" href="Data.List.Effectful.html#8829" class="Bound">h</a> <a id="8831" class="Symbol">→</a> <a id="8833" href="Data.List.Effectful.html#8829" class="Bound">h</a> <a id="8835" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8839" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8843" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8846" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8850" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8854" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8856" class="Symbol">)</a> <a id="8858" class="Symbol">(</a><a id="8859" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="8868" class="Symbol">(</a><a id="8869" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8874" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="8878" class="Symbol">)</a> <a id="8880" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="8882" class="Symbol">)</a> <a id="8884" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8890" class="Symbol">(</a><a id="8891" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8896" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8901" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8905" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8909" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8912" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8916" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8920" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8923" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8927" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8931" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8933" class="Symbol">)</a>
      <a id="8941" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8944" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="8979" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8984" class="Symbol">(</a><a id="8985" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8989" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="8991" class="Symbol">))</a>
                 <a id="9011" class="Symbol">(λ</a> <a id="9014" href="Data.List.Effectful.html#9014" class="Bound">f</a> <a id="9016" class="Symbol">→</a> <a id="9018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9023" class="Symbol">{</a><a id="9024" class="Argument">x</a> <a id="9026" class="Symbol">=</a> <a id="9028" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9032" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9035" href="Data.List.Effectful.html#9014" class="Bound">f</a><a id="9036" class="Symbol">}))</a>
                 <a id="9057" class="Symbol">(λ</a> <a id="9060" href="Data.List.Effectful.html#9060" class="Bound">fg</a> <a id="9063" class="Symbol">→</a> <a id="9065" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9070" class="Symbol">{</a><a id="9071" class="Argument">x</a> <a id="9073" class="Symbol">=</a> <a id="9075" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9079" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9082" href="Data.List.Effectful.html#9060" class="Bound">fg</a><a id="9084" class="Symbol">})</a> <a id="9087" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9093" class="Symbol">(</a><a id="9094" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9098" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9101" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="9106" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9110" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9114" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9117" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9121" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9125" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9127" class="Symbol">)</a>
      <a id="9135" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9138" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="9157" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9160" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="9165" class="Symbol">(</a><a id="9166" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9170" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="9172" class="Symbol">))</a> <a id="9175" class="Symbol">(λ</a> <a id="9178" href="Data.List.Effectful.html#9178" class="Bound">_</a> <a id="9180" class="Symbol">→</a> <a id="9182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9186" class="Symbol">)</a> <a id="9188" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9194" class="Symbol">((</a><a id="9196" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9199" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9203" class="Symbol">λ</a> <a id="9205" href="Data.List.Effectful.html#9205" class="Bound">f</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9213" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9216" class="Symbol">(</a><a id="9217" href="Data.List.Effectful.html#9205" class="Bound">f</a> <a id="9219" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="9222" class="Symbol">))</a> <a id="9225" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9229" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9233" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9235" class="Symbol">)</a>
      <a id="9243" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9246" href="Data.List.Effectful.html#4498" class="Function">MP.associative</a> <a id="9261" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9264" class="Symbol">(λ</a> <a id="9267" href="Data.List.Effectful.html#9267" class="Bound">f</a> <a id="9269" class="Symbol">→</a> <a id="9271" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9275" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9278" class="Symbol">(</a><a id="9279" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="9284" href="Data.List.Effectful.html#9267" class="Bound">f</a><a id="9285" class="Symbol">))</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9293" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9295" class="Symbol">)</a> <a id="9297" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="9303" class="Symbol">(</a><a id="9304" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9307" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9311" class="Symbol">λ</a> <a id="9313" href="Data.List.Effectful.html#9313" class="Bound">f</a> <a id="9315" class="Symbol">→</a> <a id="9317" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9321" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9324" class="Symbol">(</a><a id="9325" href="Data.List.Effectful.html#9313" class="Bound">f</a> <a id="9327" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="9330" class="Symbol">)</a> <a id="9332" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9336" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9340" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9342" class="Symbol">)</a>
      <a id="9350" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9353" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9361" class="Symbol">(</a><a id="9362" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9367" class="Symbol">{</a><a id="9368" class="Argument">x</a> <a id="9370" class="Symbol">=</a> <a id="9372" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="9374" class="Symbol">})</a> <a id="9377" class="Symbol">(λ</a> <a id="9380" href="Data.List.Effectful.html#9380" class="Bound">f</a> <a id="9382" class="Symbol">→</a> <a id="9384" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="9394" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9397" class="Symbol">(</a><a id="9398" href="Data.List.Effectful.html#9380" class="Bound">f</a> <a id="9400" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="9403" class="Symbol">)</a> <a id="9405" class="Symbol">(</a><a id="9406" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9410" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9412" class="Symbol">))</a> <a id="9415" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9421" class="Symbol">(</a><a id="9422" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9425" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9429" class="Symbol">λ</a> <a id="9431" href="Data.List.Effectful.html#9431" class="Bound">f</a> <a id="9433" class="Symbol">→</a> <a id="9435" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9438" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9442" class="Symbol">λ</a> <a id="9444" href="Data.List.Effectful.html#9444" class="Bound">g</a> <a id="9446" class="Symbol">→</a> <a id="9448" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9452" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9455" class="Symbol">(</a><a id="9456" href="Data.List.Effectful.html#9431" class="Bound">f</a> <a id="9458" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9461" href="Data.List.Effectful.html#9444" class="Bound">g</a><a id="9462" class="Symbol">))</a>
      <a id="9471" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9474" class="Symbol">(</a><a id="9475" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9483" class="Symbol">(</a><a id="9484" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9489" class="Symbol">{</a><a id="9490" class="Argument">x</a> <a id="9492" class="Symbol">=</a> <a id="9494" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="9496" class="Symbol">})</a> <a id="9499" class="Symbol">λ</a> <a id="9501" href="Data.List.Effectful.html#9501" class="Bound">f</a> <a id="9503" class="Symbol">→</a>
         <a id="9514" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9522" class="Symbol">(</a><a id="9523" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9528" class="Symbol">{</a><a id="9529" class="Argument">x</a> <a id="9531" class="Symbol">=</a> <a id="9533" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="9535" class="Symbol">})</a> <a id="9538" class="Symbol">λ</a> <a id="9540" href="Data.List.Effectful.html#9540" class="Bound">g</a> <a id="9542" class="Symbol">→</a>
         <a id="9553" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="9559" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9561" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="9571" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9574" href="Data.List.Effectful.html#9540" class="Bound">g</a> <a id="9576" class="Symbol">(</a><a id="9577" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9582" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9584" href="Data.List.Effectful.html#9501" class="Bound">f</a><a id="9585" class="Symbol">))</a> <a id="9588" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9594" class="Symbol">(</a><a id="9595" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9598" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9602" class="Symbol">λ</a> <a id="9604" href="Data.List.Effectful.html#9604" class="Bound">f</a> <a id="9606" class="Symbol">→</a> <a id="9608" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9611" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9615" class="Symbol">λ</a> <a id="9617" href="Data.List.Effectful.html#9617" class="Bound">g</a> <a id="9619" class="Symbol">→</a> <a id="9621" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9625" class="Symbol">(</a><a id="9626" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9630" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9633" href="Data.List.Effectful.html#9617" class="Bound">g</a><a id="9634" class="Symbol">)</a> <a id="9636" href="Data.List.Effectful.html#9604" class="Bound">f</a><a id="9637" class="Symbol">)</a>
      <a id="9645" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9648" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9656" class="Symbol">(</a><a id="9657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9662" class="Symbol">{</a><a id="9663" class="Argument">x</a> <a id="9665" class="Symbol">=</a> <a id="9667" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="9669" class="Symbol">})</a> <a id="9672" class="Symbol">(λ</a> <a id="9675" href="Data.List.Effectful.html#9675" class="Bound">f</a> <a id="9677" class="Symbol">→</a> <a id="9679" href="Data.List.Effectful.html#4498" class="Function">MP.associative</a> <a id="9694" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9697" class="Symbol">(</a><a id="9698" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9702" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9704" class="Symbol">)</a> <a id="9706" class="Symbol">(</a><a id="9707" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9712" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9714" href="Data.List.Effectful.html#9675" class="Bound">f</a><a id="9715" class="Symbol">))</a> <a id="9718" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9724" class="Symbol">(</a><a id="9725" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9728" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9732" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9736" class="Symbol">(</a><a id="9737" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9740" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9744" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9748" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9750" class="Symbol">))</a>
      <a id="9759" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9762" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="9771" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9774" class="Symbol">(</a><a id="9775" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9778" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9782" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9786" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9788" class="Symbol">)</a> <a id="9790" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="9796" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9799" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9805" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9809" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9813" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9815" class="Symbol">)</a>
      <a id="9823" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9826" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9837" href="Effect.Applicative.html#1603" class="Function Operator">⊛_</a><a id="9839" class="Symbol">)</a> <a id="9841" class="Symbol">(</a><a id="9842" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="9851" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9854" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9856" class="Symbol">)</a> <a id="9858" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="9864" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9867" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9873" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9875" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9877" class="Symbol">)</a>
      <a id="9885" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.homomorphism"></a><a id="9890" href="Data.List.Effectful.html#9890" class="Function">homomorphism</a> <a id="9903" class="Symbol">:</a> <a id="9905" class="Symbol">∀</a> <a id="9907" class="Symbol">{</a><a id="9908" href="Data.List.Effectful.html#9908" class="Bound">ℓ</a><a id="9909" class="Symbol">}</a> <a id="9911" class="Symbol">{</a><a id="9912" href="Data.List.Effectful.html#9912" class="Bound">A</a> <a id="9914" href="Data.List.Effectful.html#9914" class="Bound">B</a> <a id="9916" class="Symbol">:</a> <a id="9918" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9922" href="Data.List.Effectful.html#9908" class="Bound">ℓ</a><a id="9923" class="Symbol">}</a> <a id="9925" class="Symbol">(</a><a id="9926" href="Data.List.Effectful.html#9926" class="Bound">f</a> <a id="9928" class="Symbol">:</a> <a id="9930" href="Data.List.Effectful.html#9912" class="Bound">A</a> <a id="9932" class="Symbol">→</a> <a id="9934" href="Data.List.Effectful.html#9914" class="Bound">B</a><a id="9935" class="Symbol">)</a> <a id="9937" href="Data.List.Effectful.html#9937" class="Bound">x</a> <a id="9939" class="Symbol">→</a>
                 <a id="9958" class="Symbol">(</a><a id="9959" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9964" href="Data.List.Effectful.html#9926" class="Bound">f</a> <a id="9966" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9968" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9973" href="Data.List.Effectful.html#9937" class="Bound">x</a><a id="9974" class="Symbol">)</a> <a id="9976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9978" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9983" class="Symbol">(</a><a id="9984" href="Data.List.Effectful.html#9926" class="Bound">f</a> <a id="9986" href="Data.List.Effectful.html#9937" class="Bound">x</a><a id="9987" class="Symbol">)</a>
  <a id="9991" href="Data.List.Effectful.html#9890" class="Function">homomorphism</a> <a id="10004" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10006" href="Data.List.Effectful.html#10006" class="Bound">x</a> <a id="10008" class="Symbol">=</a> <a id="10010" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10020" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10025" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10027" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10029" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10034" href="Data.List.Effectful.html#10006" class="Bound">x</a>            <a id="10047" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10055" class="Symbol">(</a><a id="10056" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10061" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10063" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10067" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10071" class="Symbol">(</a><a id="10072" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10077" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10078" class="Symbol">))</a>  <a id="10082" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10085" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10102" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10104" class="Symbol">(</a><a id="10105" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10109" class="Symbol">(</a><a id="10110" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10115" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10116" class="Symbol">))</a> <a id="10119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10125" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10129" class="Symbol">(</a><a id="10130" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10135" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10136" class="Symbol">)</a> <a id="10138" href="Data.List.Effectful.html#10004" class="Bound">f</a>             <a id="10152" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10155" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10172" href="Data.List.Effectful.html#10006" class="Bound">x</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10180" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10182" href="Data.List.Effectful.html#10004" class="Bound">f</a><a id="10183" class="Symbol">)</a> <a id="10185" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10191" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10196" class="Symbol">(</a><a id="10197" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10199" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10200" class="Symbol">)</a>                 <a id="10218" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.interchange"></a><a id="10223" href="Data.List.Effectful.html#10223" class="Function">interchange</a> <a id="10235" class="Symbol">:</a> <a id="10237" class="Symbol">∀</a> <a id="10239" class="Symbol">{</a><a id="10240" href="Data.List.Effectful.html#10240" class="Bound">ℓ</a><a id="10241" class="Symbol">}</a> <a id="10243" class="Symbol">{</a><a id="10244" href="Data.List.Effectful.html#10244" class="Bound">A</a> <a id="10246" href="Data.List.Effectful.html#10246" class="Bound">B</a> <a id="10248" class="Symbol">:</a> <a id="10250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10254" href="Data.List.Effectful.html#10240" class="Bound">ℓ</a><a id="10255" class="Symbol">}</a> <a id="10257" class="Symbol">(</a><a id="10258" href="Data.List.Effectful.html#10258" class="Bound">fs</a> <a id="10261" class="Symbol">:</a> <a id="10263" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10268" class="Symbol">(</a><a id="10269" href="Data.List.Effectful.html#10244" class="Bound">A</a> <a id="10271" class="Symbol">→</a> <a id="10273" href="Data.List.Effectful.html#10246" class="Bound">B</a><a id="10274" class="Symbol">))</a> <a id="10277" class="Symbol">{</a><a id="10278" href="Data.List.Effectful.html#10278" class="Bound">x</a><a id="10279" class="Symbol">}</a> <a id="10281" class="Symbol">→</a>
                <a id="10299" class="Symbol">(</a><a id="10300" href="Data.List.Effectful.html#10258" class="Bound">fs</a> <a id="10303" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10305" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10310" href="Data.List.Effectful.html#10278" class="Bound">x</a><a id="10311" class="Symbol">)</a> <a id="10313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10321" class="Symbol">(</a><a id="10322" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10326" href="Data.List.Effectful.html#10278" class="Bound">x</a><a id="10327" class="Symbol">)</a> <a id="10329" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10331" href="Data.List.Effectful.html#10258" class="Bound">fs</a><a id="10333" class="Symbol">)</a>
  <a id="10337" href="Data.List.Effectful.html#10223" class="Function">interchange</a> <a id="10349" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10352" class="Symbol">{</a><a id="10353" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10354" class="Symbol">}</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10368" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10371" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10373" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10378" href="Data.List.Effectful.html#10353" class="Bound">x</a>                <a id="10395" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10403" class="Symbol">(</a><a id="10404" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10407" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10411" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10421" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10422" class="Symbol">))</a>      <a id="10430" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10433" class="Symbol">(</a><a id="10434" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10448" class="Symbol">{</a><a id="10449" class="Argument">x</a> <a id="10451" class="Symbol">=</a> <a id="10453" href="Data.List.Effectful.html#10349" class="Bound">fs</a><a id="10455" class="Symbol">})</a> <a id="10458" class="Symbol">λ</a> <a id="10460" href="Data.List.Effectful.html#10460" class="Bound">f</a> <a id="10462" class="Symbol">→</a>
                                      <a id="10502" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10519" href="Data.List.Effectful.html#10353" class="Bound">x</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10527" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10529" href="Data.List.Effectful.html#10460" class="Bound">f</a><a id="10530" class="Symbol">))</a> <a id="10533" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10539" class="Symbol">(</a><a id="10540" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10543" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10547" class="Symbol">λ</a> <a id="10549" href="Data.List.Effectful.html#10549" class="Bound">f</a> <a id="10551" class="Symbol">→</a> <a id="10553" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10558" class="Symbol">(</a><a id="10559" href="Data.List.Effectful.html#10549" class="Bound">f</a> <a id="10561" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10562" class="Symbol">))</a>  <a id="10566" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10574" class="Symbol">(</a><a id="10575" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10579" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10582" class="Symbol">(</a><a id="10583" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10587" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10588" class="Symbol">))</a>           <a id="10601" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10604" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="10610" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10612" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10629" class="Symbol">(</a><a id="10630" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10634" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10635" class="Symbol">)</a> <a id="10637" class="Symbol">(</a><a id="10638" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10642" href="Data.List.Effectful.html#10349" class="Bound">fs</a><a id="10644" class="Symbol">)</a> <a id="10646" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10652" class="Symbol">(</a><a id="10653" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10658" class="Symbol">(</a><a id="10659" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10663" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10664" class="Symbol">)</a> <a id="10666" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10670" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10674" href="Data.List.Effectful.html#10349" class="Bound">fs</a><a id="10676" class="Symbol">)</a>  <a id="10679" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10682" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10697" class="Symbol">(</a><a id="10698" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10702" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10703" class="Symbol">))</a> <a id="10706" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10709" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10715" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10720" class="Symbol">(</a><a id="10721" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10725" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10726" class="Symbol">)</a> <a id="10728" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10730" href="Data.List.Effectful.html#10349" class="Bound">fs</a>          <a id="10742" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Data.List.Membership.DecPropositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.DecPropositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Decidable propositional membership over lists</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="314" class="Keyword">using</a> <a id="320" class="Symbol">(</a><a id="321" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="338" class="Symbol">)</a>

<a id="341" class="Keyword">module</a> <a id="348" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a>
  <a id="388" class="Symbol">{</a><a id="389" href="Data.List.Membership.DecPropositional.html#389" class="Bound">a</a><a id="390" class="Symbol">}</a> <a id="392" class="Symbol">{</a><a id="393" href="Data.List.Membership.DecPropositional.html#393" class="Bound">A</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="401" href="Data.List.Membership.DecPropositional.html#389" class="Bound">a</a><a id="402" class="Symbol">}</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.List.Membership.DecPropositional.html#405" class="Bound Operator">_≟_</a> <a id="409" class="Symbol">:</a> <a id="411" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="429" href="Data.List.Membership.DecPropositional.html#393" class="Bound">A</a><a id="430" class="Symbol">)</a> <a id="432" class="Keyword">where</a>

<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="516" class="Symbol">)</a>

<a id="519" class="Comment">------------------------------------------------------------------------</a>
<a id="592" class="Comment">-- Re-export contents of propositional membership</a>

<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="690" class="Symbol">{</a><a id="691" class="Argument">A</a> <a id="693" class="Symbol">=</a> <a id="695" href="Data.List.Membership.DecPropositional.html#393" class="Bound">A</a><a id="696" class="Symbol">}</a> <a id="698" class="Keyword">public</a>
<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Data.List.Membership.DecSetoid.html" class="Module">Data.List.Membership.DecSetoid</a> <a id="748" class="Symbol">(</a><a id="749" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="759" href="Data.List.Membership.DecPropositional.html#405" class="Bound Operator">_≟_</a><a id="762" class="Symbol">)</a> <a id="764" class="Keyword">public</a>
  <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a><a id="784" class="Symbol">;</a> <a id="786" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">_∉?_</a><a id="790" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.Membership.DecSetoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.DecSetoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Decidable setoid membership over lists</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="303" class="Keyword">using</a> <a id="309" class="Symbol">(</a><a id="310" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="319" class="Symbol">)</a>

<a id="322" class="Keyword">module</a> <a id="329" href="Data.List.Membership.DecSetoid.html" class="Module">Data.List.Membership.DecSetoid</a> <a id="360" class="Symbol">{</a><a id="361" href="Data.List.Membership.DecSetoid.html#361" class="Bound">a</a> <a id="363" href="Data.List.Membership.DecSetoid.html#363" class="Bound">ℓ</a><a id="364" class="Symbol">}</a> <a id="366" class="Symbol">(</a><a id="367" href="Data.List.Membership.DecSetoid.html#367" class="Bound">DS</a> <a id="370" class="Symbol">:</a> <a id="372" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="382" href="Data.List.Membership.DecSetoid.html#361" class="Bound">a</a> <a id="384" href="Data.List.Membership.DecSetoid.html#363" class="Bound">ℓ</a><a id="385" class="Symbol">)</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="435" class="Keyword">using</a> <a id="441" class="Symbol">(</a><a id="442" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a><a id="446" class="Symbol">)</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="488" class="Keyword">using</a> <a id="494" class="Symbol">(</a><a id="495" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="504" class="Symbol">)</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="554" class="Symbol">)</a>

<a id="557" class="Keyword">open</a> <a id="562" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="572" href="Data.List.Membership.DecSetoid.html#367" class="Bound">DS</a>

<a id="576" class="Comment">------------------------------------------------------------------------</a>
<a id="649" class="Comment">-- Re-export contents of propositional membership</a>

<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="740" class="Symbol">(</a><a id="741" href="Relation.Binary.Bundles.html#1958" class="Function">DecSetoid.setoid</a> <a id="758" href="Data.List.Membership.DecSetoid.html#367" class="Bound">DS</a><a id="760" class="Symbol">)</a> <a id="762" class="Keyword">public</a>

<a id="770" class="Comment">------------------------------------------------------------------------</a>
<a id="843" class="Comment">-- Other operations</a>

<a id="864" class="Keyword">infix</a> <a id="870" class="Number">4</a> <a id="872" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a> <a id="877" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">_∉?_</a>

<a id="_∈?_"></a><a id="883" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a> <a id="888" class="Symbol">:</a> <a id="890" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="900" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a>
<a id="904" href="Data.List.Membership.DecSetoid.html#904" class="Bound">x</a> <a id="906" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="909" href="Data.List.Membership.DecSetoid.html#909" class="Bound">xs</a> <a id="912" class="Symbol">=</a> <a id="914" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="919" class="Symbol">(</a><a id="920" href="Data.List.Membership.DecSetoid.html#904" class="Bound">x</a> <a id="922" href="Relation.Binary.Structures.html#1994" class="Function Operator">≟_</a><a id="924" class="Symbol">)</a> <a id="926" href="Data.List.Membership.DecSetoid.html#909" class="Bound">xs</a>

<a id="_∉?_"></a><a id="930" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">_∉?_</a> <a id="935" class="Symbol">:</a> <a id="937" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="947" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a>
<a id="951" href="Data.List.Membership.DecSetoid.html#951" class="Bound">x</a> <a id="953" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">∉?</a> <a id="956" href="Data.List.Membership.DecSetoid.html#956" class="Bound">xs</a> <a id="959" class="Symbol">=</a> <a id="961" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="964" class="Symbol">(</a><a id="965" href="Data.List.Membership.DecSetoid.html#951" class="Bound">x</a> <a id="967" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="970" href="Data.List.Membership.DecSetoid.html#956" class="Bound">xs</a><a id="972" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.Membership.Propositional.Properties.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Propositional.Properties.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core properties related to propositional list membership.</a>
<a id="167" class="Comment">------------------------------------------------------------------------</a>

<a id="241" class="Comment">-- This file is needed to break the cyclic dependency with the proof</a>
<a id="310" class="Comment">-- `Any-cong` in `Data.List.Relation.Unary.Any.Properties` which relies</a>
<a id="382" class="Comment">-- on `Any↔` defined in this file.</a>

<a id="418" class="Symbol">{-#</a> <a id="422" class="Keyword">OPTIONS</a> <a id="430" class="Pragma">--cubical-compatible</a> <a id="451" class="Pragma">--safe</a> <a id="458" class="Symbol">#-}</a>

<a id="463" class="Keyword">module</a> <a id="470" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a> <a id="521" class="Keyword">where</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="555" class="Keyword">using</a> <a id="561" class="Symbol">(</a><a id="562" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="566" class="Symbol">;</a> <a id="568" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="619" class="Keyword">using</a> <a id="625" class="Symbol">(</a><a id="626" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="629" class="Symbol">;</a> <a id="631" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a><a id="634" class="Symbol">;</a> <a id="636" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a><a id="640" class="Symbol">;</a> <a id="642" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a><a id="646" class="Symbol">)</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="689" class="Symbol">as</a> <a id="692" class="Module">Any</a> <a id="696" class="Keyword">using</a> <a id="702" class="Symbol">(</a><a id="703" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="706" class="Symbol">;</a> <a id="708" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="712" class="Symbol">;</a> <a id="714" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="719" class="Symbol">)</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="751" class="Symbol">as</a> <a id="754" class="Module">Product</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="772" class="Symbol">;</a> <a id="774" href="Data.Product.Base.html#852" class="Function">∃</a><a id="775" class="Symbol">;</a> <a id="777" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="780" class="Symbol">)</a>
<a id="782" class="Keyword">open</a> <a id="787" class="Keyword">import</a> <a id="794" href="Function.Base.html" class="Module">Function.Base</a> <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Function.Base.html#1657" class="Function">flip</a><a id="819" class="Symbol">;</a> <a id="821" href="Function.Base.html#704" class="Function">id</a><a id="823" class="Symbol">;</a> <a id="825" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="828" class="Symbol">)</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="859" class="Keyword">using</a> <a id="865" class="Symbol">(</a><a id="866" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="869" class="Symbol">;</a> <a id="871" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="876" class="Symbol">)</a>
<a id="878" class="Keyword">open</a> <a id="883" class="Keyword">import</a> <a id="890" href="Level.html" class="Module">Level</a> <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="908" class="Symbol">)</a>
<a id="910" class="Keyword">open</a> <a id="915" class="Keyword">import</a> <a id="922" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="977" class="Symbol">;</a> <a id="979" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="983" class="Symbol">;</a> <a id="985" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="990" class="Symbol">;</a> <a id="992" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="996" class="Symbol">;</a> <a id="998" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="1002" class="Symbol">)</a>
<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1031" class="Keyword">using</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1042" class="Symbol">;</a> <a id="1044" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="1047" class="Symbol">)</a>

<a id="1050" class="Keyword">private</a>
  <a id="1060" class="Keyword">variable</a>
    <a id="1073" href="Data.List.Membership.Propositional.Properties.Core.html#1073" class="Generalizable">a</a> <a id="1075" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a> <a id="1077" href="Data.List.Membership.Propositional.Properties.Core.html#1077" class="Generalizable">q</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1091" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1099" href="Data.List.Membership.Propositional.Properties.Core.html#1073" class="Generalizable">a</a>
    <a id="1105" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a>
    <a id="1115" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1125" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a>

<a id="1128" class="Comment">------------------------------------------------------------------------</a>
<a id="1201" class="Comment">-- Basics</a>

<a id="∉[]"></a><a id="1212" href="Data.List.Membership.Propositional.Properties.Core.html#1212" class="Function">∉[]</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1220" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="1222" class="InductiveConstructor">[]</a>
<a id="1225" href="Data.List.Membership.Propositional.Properties.Core.html#1212" class="Function">∉[]</a> <a id="1229" class="Symbol">()</a>

<a id="1233" class="Comment">------------------------------------------------------------------------</a>
<a id="1306" class="Comment">-- find satisfies a simple equality when the predicate is a</a>
<a id="1366" class="Comment">-- propositional equality.</a>

<a id="find-∈"></a><a id="1394" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1401" class="Symbol">:</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Data.List.Membership.Propositional.Properties.Core.html#1404" class="Bound">x∈xs</a> <a id="1409" class="Symbol">:</a> <a id="1411" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1413" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1415" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1426" href="Data.List.Membership.Propositional.Properties.Core.html#1404" class="Bound">x∈xs</a> <a id="1431" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1438" href="Data.List.Membership.Propositional.Properties.Core.html#1404" class="Bound">x∈xs</a> <a id="1443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1445" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1449" class="Symbol">)</a>
<a id="1451" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1464" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1468" class="Symbol">)</a>  <a id="1471" class="Symbol">=</a> <a id="1473" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1478" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1492" href="Data.List.Membership.Propositional.Properties.Core.html#1492" class="Bound">x∈xs</a><a id="1496" class="Symbol">)</a>
  <a id="1500" class="Symbol">=</a> <a id="1502" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1507" class="Symbol">(λ</a> <a id="1510" class="Keyword">where</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Data.List.Membership.Propositional.Properties.Core.html#1517" class="Bound">x</a> <a id="1519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1521" href="Data.List.Membership.Propositional.Properties.Core.html#1521" class="Bound">x∈xs</a> <a id="1526" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1528" href="Data.List.Membership.Propositional.Properties.Core.html#1528" class="Bound">eq</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Data.List.Membership.Propositional.Properties.Core.html#1517" class="Bound">x</a> <a id="1536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1538" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1544" href="Data.List.Membership.Propositional.Properties.Core.html#1521" class="Bound">x∈xs</a> <a id="1549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1551" href="Data.List.Membership.Propositional.Properties.Core.html#1528" class="Bound">eq</a><a id="1553" class="Symbol">)</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1563" href="Data.List.Membership.Propositional.Properties.Core.html#1492" class="Bound">x∈xs</a><a id="1567" class="Symbol">)</a>

<a id="1570" class="Comment">------------------------------------------------------------------------</a>
<a id="1643" class="Comment">-- Lemmas relating map and find.</a>

<a id="1677" class="Keyword">module</a> <a id="1684" href="Data.List.Membership.Propositional.Properties.Core.html#1684" class="Module">_</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1696" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="1698" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="1699" class="Symbol">}</a> <a id="1701" class="Keyword">where</a>

  <a id="1710" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1719" class="Symbol">:</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Data.List.Membership.Propositional.Properties.Core.html#1722" class="Bound">p</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1730" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="1732" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" class="Keyword">let</a> <a id="1742" href="Data.List.Membership.Propositional.Properties.Core.html#1742" class="Bound">x</a> <a id="1744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1746" href="Data.List.Membership.Propositional.Properties.Core.html#1746" class="Bound">x∈xs</a> <a id="1751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1753" href="Data.List.Membership.Propositional.Properties.Core.html#1753" class="Bound">px</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1763" href="Data.List.Membership.Propositional.Properties.Core.html#1722" class="Bound">p</a> <a id="1765" class="Keyword">in</a>
             <a id="1781" class="Symbol">{</a><a id="1782" href="Data.List.Membership.Propositional.Properties.Core.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">:</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Data.List.Membership.Propositional.Properties.Core.html#1742" class="Bound">x</a> <a id="1789" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="1791" class="Symbol">)</a> <a id="1793" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1795" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a><a id="1796" class="Symbol">}</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Data.List.Membership.Propositional.Properties.Core.html#1782" class="Bound">f</a> <a id="1802" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1809" href="Data.List.Membership.Propositional.Properties.Core.html#1753" class="Bound">px</a> <a id="1812" class="Symbol">→</a>
             <a id="1827" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="1835" href="Data.List.Membership.Propositional.Properties.Core.html#1782" class="Bound">f</a> <a id="1837" href="Data.List.Membership.Propositional.Properties.Core.html#1746" class="Bound">x∈xs</a> <a id="1842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1844" href="Data.List.Membership.Propositional.Properties.Core.html#1722" class="Bound">p</a>
  <a id="1848" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1864" href="Data.List.Membership.Propositional.Properties.Core.html#1864" class="Bound">p</a><a id="1865" class="Symbol">)</a> <a id="1867" href="Data.List.Membership.Propositional.Properties.Core.html#1867" class="Bound">hyp</a> <a id="1871" class="Symbol">=</a> <a id="1873" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1878" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1884" href="Data.List.Membership.Propositional.Properties.Core.html#1867" class="Bound">hyp</a>
  <a id="1890" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1906" href="Data.List.Membership.Propositional.Properties.Core.html#1906" class="Bound">p</a><a id="1907" class="Symbol">)</a> <a id="1909" href="Data.List.Membership.Propositional.Properties.Core.html#1909" class="Bound">hyp</a> <a id="1913" class="Symbol">=</a> <a id="1915" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1920" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1936" href="Data.List.Membership.Propositional.Properties.Core.html#1906" class="Bound">p</a> <a id="1938" href="Data.List.Membership.Propositional.Properties.Core.html#1909" class="Bound">hyp</a><a id="1941" class="Symbol">)</a>

  <a id="1946" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="1955" class="Symbol">:</a> <a id="1957" class="Symbol">∀</a> <a id="1959" class="Symbol">{</a><a id="1960" href="Data.List.Membership.Propositional.Properties.Core.html#1960" class="Bound">Q</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1969" href="Data.List.Membership.Propositional.Properties.Core.html#1696" class="Bound">A</a> <a id="1971" href="Data.List.Membership.Propositional.Properties.Core.html#1077" class="Generalizable">q</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Data.List.Membership.Propositional.Properties.Core.html#1975" class="Bound">xs</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Data.List.Membership.Propositional.Properties.Core.html#1980" class="Bound">p</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1988" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="1990" href="Data.List.Membership.Propositional.Properties.Core.html#1975" class="Bound">xs</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Data.List.Membership.Propositional.Properties.Core.html#1995" class="Bound">f</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="2001" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2003" href="Data.List.Membership.Propositional.Properties.Core.html#1960" class="Bound">Q</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">→</a>
             <a id="2021" class="Keyword">let</a> <a id="2025" href="Data.List.Membership.Propositional.Properties.Core.html#2025" class="Bound">x</a> <a id="2027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2029" href="Data.List.Membership.Propositional.Properties.Core.html#2029" class="Bound">x∈xs</a> <a id="2034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2036" href="Data.List.Membership.Propositional.Properties.Core.html#2036" class="Bound">px</a> <a id="2039" class="Symbol">=</a> <a id="2041" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2046" href="Data.List.Membership.Propositional.Properties.Core.html#1980" class="Bound">p</a> <a id="2048" class="Keyword">in</a>
             <a id="2064" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="2078" href="Data.List.Membership.Propositional.Properties.Core.html#1995" class="Bound">f</a> <a id="2080" href="Data.List.Membership.Propositional.Properties.Core.html#1980" class="Bound">p</a><a id="2081" class="Symbol">)</a> <a id="2083" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Data.List.Membership.Propositional.Properties.Core.html#2025" class="Bound">x</a> <a id="2088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2090" href="Data.List.Membership.Propositional.Properties.Core.html#2029" class="Bound">x∈xs</a> <a id="2095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2097" href="Data.List.Membership.Propositional.Properties.Core.html#1995" class="Bound">f</a> <a id="2099" href="Data.List.Membership.Propositional.Properties.Core.html#2036" class="Bound">px</a><a id="2101" class="Symbol">)</a>
  <a id="2105" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="2121" href="Data.List.Membership.Propositional.Properties.Core.html#2121" class="Bound">p</a><a id="2122" class="Symbol">)</a> <a id="2124" href="Data.List.Membership.Propositional.Properties.Core.html#2124" class="Bound">f</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2135" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2151" href="Data.List.Membership.Propositional.Properties.Core.html#2151" class="Bound">p</a><a id="2152" class="Symbol">)</a> <a id="2154" href="Data.List.Membership.Propositional.Properties.Core.html#2154" class="Bound">f</a>
    <a id="2160" class="Symbol">=</a> <a id="2162" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2167" class="Symbol">(λ</a> <a id="2170" class="Keyword">where</a> <a id="2176" class="Symbol">(</a><a id="2177" href="Data.List.Membership.Propositional.Properties.Core.html#2177" class="Bound">x</a> <a id="2179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2181" href="Data.List.Membership.Propositional.Properties.Core.html#2181" class="Bound">x∈xs</a> <a id="2186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2188" href="Data.List.Membership.Propositional.Properties.Core.html#2188" class="Bound">eq</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Data.List.Membership.Propositional.Properties.Core.html#2177" class="Bound">x</a> <a id="2196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2198" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2204" href="Data.List.Membership.Propositional.Properties.Core.html#2181" class="Bound">x∈xs</a> <a id="2209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2211" href="Data.List.Membership.Propositional.Properties.Core.html#2188" class="Bound">eq</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2225" href="Data.List.Membership.Propositional.Properties.Core.html#2151" class="Bound">p</a> <a id="2227" href="Data.List.Membership.Propositional.Properties.Core.html#2154" class="Bound">f</a><a id="2228" class="Symbol">)</a>

<a id="2231" class="Comment">------------------------------------------------------------------------</a>
<a id="2304" class="Comment">-- Any can be expressed using _∈_</a>

<a id="2339" class="Keyword">module</a> <a id="2346" href="Data.List.Membership.Propositional.Properties.Core.html#2346" class="Module">_</a> <a id="2348" class="Symbol">{</a><a id="2349" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2358" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="2360" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="2361" class="Symbol">}</a> <a id="2363" class="Keyword">where</a>

  <a id="2372" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2379" class="Symbol">:</a> <a id="2381" class="Symbol">(</a><a id="2382" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2384" class="Symbol">λ</a> <a id="2386" href="Data.List.Membership.Propositional.Properties.Core.html#2386" class="Bound">x</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Data.List.Membership.Propositional.Properties.Core.html#2386" class="Bound">x</a> <a id="2392" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2394" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="2397" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2399" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2401" href="Data.List.Membership.Propositional.Properties.Core.html#2386" class="Bound">x</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2410" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2412" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a>
  <a id="2417" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Data.List.Membership.Propositional.Properties.Core.html#2425" class="Bound">x</a> <a id="2427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2429" href="Data.List.Membership.Propositional.Properties.Core.html#2429" class="Bound">x∈xs</a> <a id="2434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2436" href="Data.List.Membership.Propositional.Properties.Core.html#2436" class="Bound">px</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="2447" href="Data.List.Membership.Propositional.Properties.Core.html#2429" class="Bound">x∈xs</a> <a id="2452" href="Data.List.Membership.Propositional.Properties.Core.html#2436" class="Bound">px</a>

  <a id="2458" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a> <a id="2470" class="Symbol">:</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Data.List.Membership.Propositional.Properties.Core.html#2473" class="Bound">p</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2481" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2483" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a><a id="2485" class="Symbol">)</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2502" href="Data.List.Membership.Propositional.Properties.Core.html#2473" class="Bound">p</a><a id="2503" class="Symbol">)</a> <a id="2505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2507" href="Data.List.Membership.Propositional.Properties.Core.html#2473" class="Bound">p</a>
  <a id="2511" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a> <a id="2523" href="Data.List.Membership.Propositional.Properties.Core.html#2523" class="Bound">p</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="2536" href="Data.List.Membership.Propositional.Properties.Core.html#2523" class="Bound">p</a> <a id="2538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2546" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a> <a id="2558" class="Symbol">:</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Data.List.Membership.Propositional.Properties.Core.html#2561" class="Bound">p</a> <a id="2563" class="Symbol">:</a> <a id="2565" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2567" class="Symbol">λ</a> <a id="2569" href="Data.List.Membership.Propositional.Properties.Core.html#2569" class="Bound">x</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Data.List.Membership.Propositional.Properties.Core.html#2569" class="Bound">x</a> <a id="2575" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2577" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="2580" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2582" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2584" href="Data.List.Membership.Propositional.Properties.Core.html#2569" class="Bound">x</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2602" href="Data.List.Membership.Propositional.Properties.Core.html#2561" class="Bound">p</a><a id="2603" class="Symbol">)</a> <a id="2605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2607" href="Data.List.Membership.Propositional.Properties.Core.html#2561" class="Bound">p</a>
  <a id="2611" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a> <a id="2623" href="Data.List.Membership.Propositional.Properties.Core.html#2623" class="Bound">p</a><a id="2624" class="Symbol">@(</a><a id="2626" href="Data.List.Membership.Propositional.Properties.Core.html#2626" class="Bound">x</a> <a id="2628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2630" href="Data.List.Membership.Propositional.Properties.Core.html#2630" class="Bound">x∈xs</a> <a id="2635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2637" href="Data.List.Membership.Propositional.Properties.Core.html#2637" class="Bound">px</a><a id="2639" class="Symbol">)</a>
    <a id="2645" class="Symbol">=</a> <a id="2647" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2663" href="Data.List.Membership.Propositional.Properties.Core.html#2630" class="Bound">x∈xs</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Function.Base.html#1657" class="Function">flip</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2680" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a><a id="2681" class="Symbol">)</a> <a id="2683" href="Data.List.Membership.Propositional.Properties.Core.html#2637" class="Bound">px</a><a id="2685" class="Symbol">))</a>
            <a id="2700" class="Symbol">(</a><a id="2701" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2706" class="Symbol">(λ</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Data.List.Membership.Propositional.Properties.Core.html#2710" class="Bound">x</a> <a id="2712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2714" href="Data.List.Membership.Propositional.Properties.Core.html#2714" class="Bound">x∈xs</a> <a id="2719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2721" href="Data.List.Membership.Propositional.Properties.Core.html#2721" class="Bound">eq</a><a id="2723" class="Symbol">)</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.List.Membership.Propositional.Properties.Core.html#2710" class="Bound">x</a> <a id="2729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2731" href="Data.List.Membership.Propositional.Properties.Core.html#2714" class="Bound">x∈xs</a> <a id="2736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2738" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2743" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2745" href="Data.List.Membership.Propositional.Properties.Core.html#2721" class="Bound">eq</a> <a id="2748" href="Data.List.Membership.Propositional.Properties.Core.html#2637" class="Bound">px</a><a id="2750" class="Symbol">)</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="2760" href="Data.List.Membership.Propositional.Properties.Core.html#2630" class="Bound">x∈xs</a><a id="2764" class="Symbol">))</a>

  <a id="2770" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="2775" class="Symbol">:</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2780" class="Symbol">λ</a> <a id="2782" href="Data.List.Membership.Propositional.Properties.Core.html#2782" class="Bound">x</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Data.List.Membership.Propositional.Properties.Core.html#2782" class="Bound">x</a> <a id="2788" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2790" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="2793" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2795" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2797" href="Data.List.Membership.Propositional.Properties.Core.html#2782" class="Bound">x</a><a id="2798" class="Symbol">)</a> <a id="2800" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2802" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2806" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2808" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a>
  <a id="2813" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="2818" class="Symbol">=</a> <a id="2820" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2826" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2833" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2838" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a> <a id="2850" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a>

<a id="2863" class="Comment">------------------------------------------------------------------------</a>
<a id="2936" class="Comment">-- Hence, find and lose are inverses (more or less).</a>

<a id="lose∘find"></a><a id="2990" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="3000" class="Symbol">:</a> <a id="3002" class="Symbol">∀</a> <a id="3004" class="Symbol">{</a><a id="3005" href="Data.List.Membership.Propositional.Properties.Core.html#3005" class="Bound">P</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3014" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="3016" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="3017" class="Symbol">}</a> <a id="3019" class="Symbol">{</a><a id="3020" href="Data.List.Membership.Propositional.Properties.Core.html#3020" class="Bound">xs</a><a id="3022" class="Symbol">}</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Data.List.Membership.Propositional.Properties.Core.html#3025" class="Bound">p</a> <a id="3027" class="Symbol">:</a> <a id="3029" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3033" href="Data.List.Membership.Propositional.Properties.Core.html#3005" class="Bound">P</a> <a id="3035" href="Data.List.Membership.Propositional.Properties.Core.html#3020" class="Bound">xs</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Symbol">→</a> <a id="3041" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="3054" href="Data.List.Membership.Propositional.Properties.Core.html#3025" class="Bound">p</a><a id="3055" class="Symbol">)</a> <a id="3057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3059" href="Data.List.Membership.Propositional.Properties.Core.html#3025" class="Bound">p</a>
<a id="3061" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a>

<a id="find∘lose"></a><a id="3086" href="Data.List.Membership.Propositional.Properties.Core.html#3086" class="Function">find∘lose</a> <a id="3096" class="Symbol">:</a> <a id="3098" class="Symbol">∀</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.List.Membership.Propositional.Properties.Core.html#3101" class="Bound">P</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3110" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="3112" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">{</a><a id="3116" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a> <a id="3118" href="Data.List.Membership.Propositional.Properties.Core.html#3118" class="Bound">xs</a><a id="3120" class="Symbol">}</a>
            <a id="3134" class="Symbol">(</a><a id="3135" href="Data.List.Membership.Propositional.Properties.Core.html#3135" class="Bound">x∈xs</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a> <a id="3144" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3146" href="Data.List.Membership.Propositional.Properties.Core.html#3118" class="Bound">xs</a><a id="3148" class="Symbol">)</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Data.List.Membership.Propositional.Properties.Core.html#3151" class="Bound">px</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="Data.List.Membership.Propositional.Properties.Core.html#3101" class="Bound">P</a> <a id="3158" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a><a id="3159" class="Symbol">)</a> <a id="3161" class="Symbol">→</a>
            <a id="3175" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="3186" class="Symbol">{</a><a id="3187" class="Argument">P</a> <a id="3189" class="Symbol">=</a> <a id="3191" href="Data.List.Membership.Propositional.Properties.Core.html#3101" class="Bound">P</a><a id="3192" class="Symbol">}</a> <a id="3194" href="Data.List.Membership.Propositional.Properties.Core.html#3135" class="Bound">x∈xs</a> <a id="3199" href="Data.List.Membership.Propositional.Properties.Core.html#3151" class="Bound">px</a><a id="3201" class="Symbol">)</a> <a id="3203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a> <a id="3208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3210" href="Data.List.Membership.Propositional.Properties.Core.html#3135" class="Bound">x∈xs</a> <a id="3215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3217" href="Data.List.Membership.Propositional.Properties.Core.html#3151" class="Bound">px</a><a id="3219" class="Symbol">)</a>
<a id="3221" href="Data.List.Membership.Propositional.Properties.Core.html#3086" class="Function">find∘lose</a> <a id="3231" href="Data.List.Membership.Propositional.Properties.Core.html#3231" class="Bound">P</a> <a id="3233" class="Symbol">{</a><a id="3234" href="Data.List.Membership.Propositional.Properties.Core.html#3234" class="Bound">x</a><a id="3235" class="Symbol">}</a> <a id="3237" href="Data.List.Membership.Propositional.Properties.Core.html#3237" class="Bound">x∈xs</a> <a id="3242" href="Data.List.Membership.Propositional.Properties.Core.html#3242" class="Bound">px</a> <a id="3245" class="Symbol">=</a> <a id="3247" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Data.List.Membership.Propositional.Properties.Core.html#3234" class="Bound">x</a> <a id="3262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3264" href="Data.List.Membership.Propositional.Properties.Core.html#3237" class="Bound">x∈xs</a> <a id="3269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3271" href="Data.List.Membership.Propositional.Properties.Core.html#3242" class="Bound">px</a><a id="3273" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.Membership.Propositional.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Propositional.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to propositional list membership</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="333" class="Keyword">where</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Algebra.Definitions.html#3969" class="Function">Selective</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="492" class="Symbol">as</a> <a id="495" class="Module">List</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Data.List.Effectful.html#1946" class="Function">monad</a><a id="544" class="Symbol">)</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
  <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="605" class="Symbol">;</a> <a id="607" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a><a id="610" class="Symbol">;</a> <a id="612" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a><a id="620" class="Symbol">;</a> <a id="622" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a><a id="626" class="Symbol">)</a>
<a id="628" class="Keyword">import</a> <a id="635" href="Data.List.Membership.Setoid.Properties.html" class="Module">Data.List.Membership.Setoid.Properties</a> <a id="674" class="Symbol">as</a> <a id="677" class="Module">Membership</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Data.List.Relation.Binary.Equality.Propositional.html" class="Module">Data.List.Relation.Binary.Equality.Propositional</a>
  <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a><a id="761" class="Symbol">;</a> <a id="763" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a><a id="766" class="Symbol">;</a> <a id="768" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="814" class="Symbol">as</a> <a id="817" class="Module">Any</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="831" class="Symbol">;</a> <a id="833" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="837" class="Symbol">;</a> <a id="839" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="844" class="Symbol">)</a>
<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a>
  <a id="900" class="Keyword">using</a> <a id="906" class="Symbol">(</a><a id="907" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a><a id="911" class="Symbol">;</a> <a id="913" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a><a id="920" class="Symbol">;</a> <a id="922" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a><a id="926" class="Symbol">;</a> <a id="928" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a><a id="930" class="Symbol">;</a> <a id="932" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a><a id="940" class="Symbol">;</a> <a id="942" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a><a id="945" class="Symbol">;</a> <a id="947" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a><a id="953" class="Symbol">)</a>
<a id="955" class="Keyword">open</a> <a id="960" class="Keyword">import</a> <a id="967" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="981" class="Keyword">using</a> <a id="987" class="Symbol">(</a><a id="988" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="989" class="Symbol">;</a> <a id="991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="994" class="Symbol">;</a> <a id="996" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="999" class="Symbol">;</a> <a id="1001" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="1004" class="Symbol">;</a> <a id="1006" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1009" class="Symbol">;</a> <a id="1011" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a><a id="1014" class="Symbol">)</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
  <a id="1050" class="Keyword">using</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a><a id="1070" class="Symbol">;</a> <a id="1072" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a><a id="1081" class="Symbol">;</a> <a id="1083" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a><a id="1092" class="Symbol">;</a> <a id="1094" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a><a id="1097" class="Symbol">)</a>
<a id="1099" class="Keyword">open</a> <a id="1104" class="Keyword">import</a> <a id="1111" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1137" class="Symbol">;</a> <a id="1139" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1141" class="Symbol">;</a> <a id="1143" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1146" class="Symbol">;</a> <a id="1148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1161" class="Symbol">;</a> <a id="1163" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Data.Product.Base.html#2362" class="Function">map₂</a><a id="1172" class="Symbol">)</a>
<a id="1174" class="Keyword">open</a> <a id="1179" class="Keyword">import</a> <a id="1186" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="1210" class="Keyword">using</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a><a id="1224" class="Symbol">)</a>
<a id="1226" class="Keyword">open</a> <a id="1231" class="Keyword">import</a> <a id="1238" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a> <a id="1287" class="Keyword">using</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a><a id="1302" class="Symbol">)</a>
<a id="1304" class="Keyword">import</a> <a id="1311" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="1357" class="Symbol">as</a> <a id="1360" class="Module">Σ</a>
<a id="1362" class="Keyword">open</a> <a id="1367" class="Keyword">import</a> <a id="1374" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1388" class="Symbol">as</a> <a id="1391" class="Module">Sum</a> <a id="1395" class="Keyword">using</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1405" class="Symbol">;</a> <a id="1407" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1411" class="Symbol">;</a> <a id="1413" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1417" class="Symbol">)</a>
<a id="1419" class="Keyword">open</a> <a id="1424" class="Keyword">import</a> <a id="1431" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="1444" class="Keyword">using</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="1459" class="Symbol">)</a>
<a id="1461" class="Keyword">open</a> <a id="1466" class="Keyword">import</a> <a id="1473" href="Function.Base.html" class="Module">Function.Base</a> <a id="1487" class="Keyword">using</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1497" class="Symbol">;</a> <a id="1499" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1503" class="Symbol">;</a> <a id="1505" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1508" class="Symbol">;</a> <a id="1510" href="Function.Base.html#704" class="Function">id</a><a id="1512" class="Symbol">;</a> <a id="1514" href="Function.Base.html#1657" class="Function">flip</a><a id="1518" class="Symbol">;</a> <a id="1520" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="1525" class="Symbol">;</a> <a id="1527" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="1530" class="Symbol">)</a>
<a id="1532" class="Keyword">open</a> <a id="1537" class="Keyword">import</a> <a id="1544" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1565" class="Keyword">using</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1581" class="Symbol">)</a>
<a id="1583" class="Keyword">import</a> <a id="1590" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="1621" class="Symbol">as</a> <a id="1624" class="Module">Related</a>
<a id="1632" class="Keyword">open</a> <a id="1637" class="Keyword">import</a> <a id="1644" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1661" class="Keyword">using</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1671" class="Symbol">;</a> <a id="1673" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1676" class="Symbol">;</a> <a id="1678" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="1687" class="Symbol">;</a> <a id="1689" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1692" class="Symbol">;</a> <a id="1694" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1697" class="Symbol">)</a>
<a id="1699" class="Keyword">open</a> <a id="1704" class="Keyword">import</a> <a id="1711" href="Function.Related.TypeIsomorphisms.html" class="Module">Function.Related.TypeIsomorphisms</a> <a id="1745" class="Keyword">using</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a><a id="1758" class="Symbol">;</a> <a id="1760" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a><a id="1765" class="Symbol">)</a>
<a id="1767" class="Keyword">open</a> <a id="1772" class="Keyword">import</a> <a id="1779" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1807" class="Keyword">using</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a><a id="1818" class="Symbol">)</a>
<a id="1820" class="Keyword">open</a> <a id="1825" class="Keyword">import</a> <a id="1832" href="Level.html" class="Module">Level</a> <a id="1838" class="Keyword">using</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1850" class="Symbol">)</a>
<a id="1852" class="Keyword">open</a> <a id="1857" class="Keyword">import</a> <a id="1864" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1885" class="Keyword">using</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1895" class="Symbol">)</a>
<a id="1897" class="Keyword">open</a> <a id="1902" class="Keyword">import</a> <a id="1909" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1937" class="Symbol">as</a> <a id="1940" class="Module">Binary</a> <a id="1947" class="Keyword">hiding</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1964" class="Symbol">)</a>
<a id="1966" class="Keyword">open</a> <a id="1971" class="Keyword">import</a> <a id="1978" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="2021" class="Symbol">as</a> <a id="2024" class="Module">≡</a>
  <a id="2028" class="Keyword">using</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2038" class="Symbol">;</a> <a id="2040" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2049" class="Symbol">;</a> <a id="2051" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2054" class="Symbol">;</a> <a id="2056" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="2061" class="Symbol">;</a> <a id="2063" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="2067" class="Symbol">;</a> <a id="2069" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="2074" class="Symbol">;</a> <a id="2076" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="2080" class="Symbol">;</a> <a id="2082" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="2085" class="Symbol">)</a>
<a id="2087" class="Keyword">open</a> <a id="2092" class="Keyword">import</a> <a id="2099" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="2148" class="Symbol">as</a> <a id="2151" class="Module">≡</a> <a id="2153" class="Keyword">using</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="2166" class="Symbol">)</a>
<a id="2168" class="Keyword">import</a> <a id="2175" href="Relation.Binary.Properties.DecTotalOrder.html" class="Module">Relation.Binary.Properties.DecTotalOrder</a> <a id="2216" class="Symbol">as</a> <a id="2219" class="Module">DTOProperties</a>
<a id="2233" class="Keyword">open</a> <a id="2238" class="Keyword">import</a> <a id="2245" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="2279" class="Keyword">using</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2289" class="Symbol">;</a> <a id="2291" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2294" class="Symbol">;</a> <a id="2296" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2298" class="Symbol">;</a> <a id="2300" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a><a id="2318" class="Symbol">)</a>
<a id="2320" class="Keyword">open</a> <a id="2325" class="Keyword">import</a> <a id="2332" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2363" class="Keyword">using</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2372" class="Symbol">;</a> <a id="2374" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2387" class="Symbol">)</a>
<a id="2389" class="Keyword">open</a> <a id="2394" class="Keyword">import</a> <a id="2401" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2427" class="Keyword">using</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2440" class="Symbol">)</a>
<a id="2442" class="Keyword">open</a> <a id="2447" class="Keyword">import</a> <a id="2454" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2469" class="Keyword">using</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a><a id="2481" class="Symbol">;</a> <a id="2483" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2492" class="Symbol">)</a>

<a id="2495" class="Keyword">private</a>
  <a id="2505" class="Keyword">open</a> <a id="2510" class="Keyword">module</a> <a id="ListMonad"></a><a id="2517" href="Data.List.Membership.Propositional.Properties.html#2517" class="Module">ListMonad</a> <a id="2527" class="Symbol">{</a><a id="2528" href="Data.List.Membership.Propositional.Properties.html#2528" class="Bound">ℓ</a><a id="2529" class="Symbol">}</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="2549" class="Symbol">{</a><a id="2550" class="Argument">ℓ</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Data.List.Membership.Propositional.Properties.html#2528" class="Bound">ℓ</a><a id="2555" class="Symbol">})</a>

  <a id="2561" class="Keyword">variable</a>
    <a id="2574" href="Data.List.Membership.Propositional.Properties.html#2574" class="Generalizable">ℓ</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2588" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="2590" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a> <a id="2592" href="Data.List.Membership.Propositional.Properties.html#2592" class="Generalizable">C</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2600" href="Data.List.Membership.Propositional.Properties.html#2574" class="Generalizable">ℓ</a>
    <a id="2606" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="2608" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="2610" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a>
    <a id="2620" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="2623" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2633" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a>
    <a id="2639" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="2643" class="Symbol">:</a> <a id="2645" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2656" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="2657" class="Symbol">)</a>

<a id="2660" class="Comment">------------------------------------------------------------------------</a>
<a id="2733" class="Comment">-- Publicly re-export properties from Core</a>

<a id="2777" class="Keyword">open</a> <a id="2782" class="Keyword">import</a> <a id="2789" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a> <a id="2840" class="Keyword">public</a>

<a id="2848" class="Comment">------------------------------------------------------------------------</a>
<a id="2921" class="Comment">-- Equality</a>

<a id="∈-resp-≋"></a><a id="2934" href="Data.List.Membership.Propositional.Properties.html#2934" class="Function">∈-resp-≋</a> <a id="2943" class="Symbol">:</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="2948" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="2950" class="Symbol">)</a> <a id="2952" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2961" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="2965" href="Data.List.Membership.Propositional.Properties.html#2934" class="Function">∈-resp-≋</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">Membership.∈-resp-≋</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3006" class="Symbol">_)</a>

<a id="∉-resp-≋"></a><a id="3010" href="Data.List.Membership.Propositional.Properties.html#3010" class="Function">∉-resp-≋</a> <a id="3019" class="Symbol">:</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="3024" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉_</a><a id="3026" class="Symbol">)</a> <a id="3028" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3037" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="3041" href="Data.List.Membership.Propositional.Properties.html#3010" class="Function">∉-resp-≋</a> <a id="3050" class="Symbol">=</a> <a id="3052" href="Data.List.Membership.Setoid.Properties.html#2669" class="Function">Membership.∉-resp-≋</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3082" class="Symbol">_)</a>

<a id="3086" class="Comment">------------------------------------------------------------------------</a>
<a id="3159" class="Comment">-- mapWith∈</a>

<a id="mapWith∈-cong"></a><a id="3172" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3186" class="Symbol">:</a> <a id="3188" class="Symbol">∀</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3194" class="Symbol">:</a> <a id="3196" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3201" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Symbol">→</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.List.Membership.Propositional.Properties.html#3207" class="Bound">f</a> <a id="3209" href="Data.List.Membership.Propositional.Properties.html#3209" class="Bound">g</a> <a id="3211" class="Symbol">:</a> <a id="3213" class="Symbol">∀</a> <a id="3215" class="Symbol">{</a><a id="3216" href="Data.List.Membership.Propositional.Properties.html#3216" class="Bound">x</a><a id="3217" class="Symbol">}</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Data.List.Membership.Propositional.Properties.html#3216" class="Bound">x</a> <a id="3223" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3225" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="3231" class="Symbol">)</a> <a id="3233" class="Symbol">→</a>
                <a id="3251" class="Symbol">(∀</a> <a id="3254" class="Symbol">{</a><a id="3255" href="Data.List.Membership.Propositional.Properties.html#3255" class="Bound">x</a><a id="3256" class="Symbol">}</a> <a id="3258" class="Symbol">→</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Data.List.Membership.Propositional.Properties.html#3261" class="Bound">x∈xs</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="Data.List.Membership.Propositional.Properties.html#3255" class="Bound">x</a> <a id="3270" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3272" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Data.List.Membership.Propositional.Properties.html#3207" class="Bound">f</a> <a id="3280" href="Data.List.Membership.Propositional.Properties.html#3261" class="Bound">x∈xs</a> <a id="3285" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3287" href="Data.List.Membership.Propositional.Properties.html#3209" class="Bound">g</a> <a id="3289" href="Data.List.Membership.Propositional.Properties.html#3261" class="Bound">x∈xs</a><a id="3293" class="Symbol">)</a> <a id="3295" class="Symbol">→</a>
                <a id="3313" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3322" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3325" href="Data.List.Membership.Propositional.Properties.html#3207" class="Bound">f</a> <a id="3327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3329" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3338" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3341" href="Data.List.Membership.Propositional.Properties.html#3209" class="Bound">g</a>
<a id="3343" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3357" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3366" href="Data.List.Membership.Propositional.Properties.html#3366" class="Bound">f</a> <a id="3368" href="Data.List.Membership.Propositional.Properties.html#3368" class="Bound">g</a> <a id="3370" href="Data.List.Membership.Propositional.Properties.html#3370" class="Bound">cong</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3382" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Data.List.Membership.Propositional.Properties.html#3397" class="Bound">x</a> <a id="3399" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3401" href="Data.List.Membership.Propositional.Properties.html#3401" class="Bound">xs</a><a id="3403" class="Symbol">)</a> <a id="3405" href="Data.List.Membership.Propositional.Properties.html#3405" class="Bound">f</a> <a id="3407" href="Data.List.Membership.Propositional.Properties.html#3407" class="Bound">g</a> <a id="3409" href="Data.List.Membership.Propositional.Properties.html#3409" class="Bound">cong</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Data.List.Membership.Propositional.Properties.html#3409" class="Bound">cong</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3438" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3442" class="Symbol">))</a>
  <a id="3447" class="Symbol">(</a><a id="3448" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3462" href="Data.List.Membership.Propositional.Properties.html#3401" class="Bound">xs</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Data.List.Membership.Propositional.Properties.html#3405" class="Bound">f</a> <a id="3468" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3470" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3475" class="Symbol">)</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Data.List.Membership.Propositional.Properties.html#3407" class="Bound">g</a> <a id="3480" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3482" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Data.List.Membership.Propositional.Properties.html#3409" class="Bound">cong</a> <a id="3495" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3497" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3502" class="Symbol">))</a>

<a id="mapWith∈≗map"></a><a id="3506" href="Data.List.Membership.Propositional.Properties.html#3506" class="Function">mapWith∈≗map</a> <a id="3519" class="Symbol">:</a> <a id="3521" class="Symbol">∀</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Data.List.Membership.Propositional.Properties.html#3524" class="Bound">f</a> <a id="3526" class="Symbol">:</a> <a id="3528" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="3530" class="Symbol">→</a> <a id="3532" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="3533" class="Symbol">)</a> <a id="3535" href="Data.List.Membership.Propositional.Properties.html#3535" class="Bound">xs</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3549" href="Data.List.Membership.Propositional.Properties.html#3535" class="Bound">xs</a> <a id="3552" class="Symbol">(λ</a> <a id="3555" class="Symbol">{</a><a id="3556" href="Data.List.Membership.Propositional.Properties.html#3556" class="Bound">x</a><a id="3557" class="Symbol">}</a> <a id="3559" href="Data.List.Membership.Propositional.Properties.html#3559" class="Bound">_</a> <a id="3561" class="Symbol">→</a> <a id="3563" href="Data.List.Membership.Propositional.Properties.html#3524" class="Bound">f</a> <a id="3565" href="Data.List.Membership.Propositional.Properties.html#3556" class="Bound">x</a><a id="3566" class="Symbol">)</a> <a id="3568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3570" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3574" href="Data.List.Membership.Propositional.Properties.html#3524" class="Bound">f</a> <a id="3576" href="Data.List.Membership.Propositional.Properties.html#3535" class="Bound">xs</a>
<a id="3579" href="Data.List.Membership.Propositional.Properties.html#3506" class="Function">mapWith∈≗map</a> <a id="3592" href="Data.List.Membership.Propositional.Properties.html#3592" class="Bound">f</a> <a id="3594" href="Data.List.Membership.Propositional.Properties.html#3594" class="Bound">xs</a> <a id="3597" class="Symbol">=</a>
  <a id="3601" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">Membership.mapWith∈≗map</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3640" class="Symbol">_)</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3653" class="Symbol">_)</a> <a id="3656" href="Data.List.Membership.Propositional.Properties.html#3592" class="Bound">f</a> <a id="3658" href="Data.List.Membership.Propositional.Properties.html#3594" class="Bound">xs</a><a id="3660" class="Symbol">)</a>

<a id="mapWith∈-id"></a><a id="3663" href="Data.List.Membership.Propositional.Properties.html#3663" class="Function">mapWith∈-id</a> <a id="3675" class="Symbol">:</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Data.List.Membership.Propositional.Properties.html#3678" class="Bound">xs</a> <a id="3681" class="Symbol">:</a> <a id="3683" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3688" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="3689" class="Symbol">)</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3702" href="Data.List.Membership.Propositional.Properties.html#3678" class="Bound">xs</a> <a id="3705" class="Symbol">(λ</a> <a id="3708" class="Symbol">{</a><a id="3709" href="Data.List.Membership.Propositional.Properties.html#3709" class="Bound">x</a><a id="3710" class="Symbol">}</a> <a id="3712" href="Data.List.Membership.Propositional.Properties.html#3712" class="Bound">_</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Data.List.Membership.Propositional.Properties.html#3709" class="Bound">x</a><a id="3717" class="Symbol">)</a> <a id="3719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3721" href="Data.List.Membership.Propositional.Properties.html#3678" class="Bound">xs</a>
<a id="3724" href="Data.List.Membership.Propositional.Properties.html#3663" class="Function">mapWith∈-id</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">Membership.mapWith∈-id</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3771" class="Symbol">_)</a>

<a id="map-mapWith∈"></a><a id="3775" href="Data.List.Membership.Propositional.Properties.html#3775" class="Function">map-mapWith∈</a> <a id="3788" class="Symbol">:</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3801" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Data.List.Membership.Propositional.Properties.html#3805" class="Bound">f</a> <a id="3807" class="Symbol">:</a> <a id="3809" class="Symbol">∀</a> <a id="3811" class="Symbol">{</a><a id="3812" href="Data.List.Membership.Propositional.Properties.html#3812" class="Bound">x</a><a id="3813" class="Symbol">}</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Data.List.Membership.Propositional.Properties.html#3812" class="Bound">x</a> <a id="3819" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3821" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="3827" class="Symbol">)</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Data.List.Membership.Propositional.Properties.html#3830" class="Bound">g</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="Data.List.Membership.Propositional.Properties.html#2592" class="Generalizable">C</a><a id="3839" class="Symbol">)</a> <a id="3841" class="Symbol">→</a>
               <a id="3858" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3862" href="Data.List.Membership.Propositional.Properties.html#3830" class="Bound">g</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3874" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3877" href="Data.List.Membership.Propositional.Properties.html#3805" class="Bound">f</a><a id="3878" class="Symbol">)</a> <a id="3880" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3882" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3891" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Data.List.Membership.Propositional.Properties.html#3830" class="Bound">g</a> <a id="3897" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3900" href="Data.List.Membership.Propositional.Properties.html#3805" class="Bound">f</a><a id="3901" class="Symbol">)</a>
<a id="3903" href="Data.List.Membership.Propositional.Properties.html#3775" class="Function">map-mapWith∈</a> <a id="3916" class="Symbol">=</a> <a id="3918" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">Membership.map-mapWith∈</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3952" class="Symbol">_)</a>

<a id="3956" class="Comment">------------------------------------------------------------------------</a>
<a id="4029" class="Comment">-- map</a>

<a id="4037" class="Keyword">module</a> <a id="4044" href="Data.List.Membership.Propositional.Properties.html#4044" class="Module">_</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="4056" class="Symbol">)</a> <a id="4058" class="Keyword">where</a>

  <a id="4067" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="4078" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4080" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4083" class="Symbol">→</a> <a id="4085" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4087" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="4089" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4091" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4095" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4097" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
  <a id="4102" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="4109" class="Symbol">=</a> <a id="4111" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">Membership.∈-map⁺</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4139" href="Data.List.Membership.Propositional.Properties.html#4051" class="Bound">A</a><a id="4140" class="Symbol">)</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4152" href="Data.List.Membership.Propositional.Properties.html#4055" class="Bound">B</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4161" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a><a id="4162" class="Symbol">)</a>

  <a id="4167" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="4174" class="Symbol">:</a> <a id="4176" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4178" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4180" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4184" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4186" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4189" class="Symbol">→</a> <a id="4191" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4193" class="Symbol">λ</a> <a id="4195" href="Data.List.Membership.Propositional.Properties.html#4195" class="Bound">x</a> <a id="4197" class="Symbol">→</a> <a id="4199" href="Data.List.Membership.Propositional.Properties.html#4195" class="Bound">x</a> <a id="4201" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4203" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4206" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4208" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4210" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4212" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4214" href="Data.List.Membership.Propositional.Properties.html#4195" class="Bound">x</a>
  <a id="4218" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="4225" class="Symbol">=</a> <a id="4227" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">Membership.∈-map⁻</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4255" href="Data.List.Membership.Propositional.Properties.html#4051" class="Bound">A</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4268" href="Data.List.Membership.Propositional.Properties.html#4055" class="Bound">B</a><a id="4269" class="Symbol">)</a>

  <a id="4274" href="Data.List.Membership.Propositional.Properties.html#4274" class="Function">map-∈↔</a> <a id="4281" class="Symbol">:</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4286" class="Symbol">λ</a> <a id="4288" href="Data.List.Membership.Propositional.Properties.html#4288" class="Bound">x</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Data.List.Membership.Propositional.Properties.html#4288" class="Bound">x</a> <a id="4294" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4296" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4299" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4301" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4305" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4307" href="Data.List.Membership.Propositional.Properties.html#4288" class="Bound">x</a><a id="4308" class="Symbol">)</a> <a id="4310" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4312" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4314" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4316" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4320" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4322" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
  <a id="4327" href="Data.List.Membership.Propositional.Properties.html#4274" class="Function">map-∈↔</a> <a id="4334" class="Symbol">{</a><a id="4335" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a><a id="4337" class="Symbol">}</a> <a id="4339" class="Symbol">{</a><a id="4340" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a><a id="4341" class="Symbol">}</a> <a id="4343" class="Symbol">=</a>
    <a id="4349" class="Symbol">(</a><a id="4350" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4352" class="Symbol">λ</a> <a id="4354" href="Data.List.Membership.Propositional.Properties.html#4354" class="Bound">x</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Data.List.Membership.Propositional.Properties.html#4354" class="Bound">x</a> <a id="4360" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4362" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a> <a id="4365" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4367" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a> <a id="4369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4371" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4373" href="Data.List.Membership.Propositional.Properties.html#4354" class="Bound">x</a><a id="4374" class="Symbol">)</a>   <a id="4378" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="4381" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="4386" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="4392" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4396" class="Symbol">(λ</a> <a id="4399" href="Data.List.Membership.Propositional.Properties.html#4399" class="Bound">x</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a> <a id="4405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4407" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4409" href="Data.List.Membership.Propositional.Properties.html#4399" class="Bound">x</a><a id="4410" class="Symbol">)</a> <a id="4412" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a>       <a id="4421" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="4424" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="4429" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="4435" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a> <a id="4437" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4439" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="4448" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4450" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a>            <a id="4464" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="4470" class="Keyword">where</a> <a id="4476" class="Keyword">open</a> <a id="4481" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="4510" class="Comment">------------------------------------------------------------------------</a>
<a id="4583" class="Comment">-- _++_</a>

<a id="4592" class="Keyword">module</a> <a id="4599" href="Data.List.Membership.Propositional.Properties.html#4599" class="Module">_</a> <a id="4601" class="Symbol">{</a><a id="4602" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4604" class="Symbol">:</a> <a id="4606" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="4607" class="Symbol">}</a> <a id="4609" class="Keyword">where</a>

  <a id="4618" href="Data.List.Membership.Propositional.Properties.html#4618" class="Function">∈-++⁺ˡ</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4629" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4631" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4638" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4640" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4643" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4646" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a>
  <a id="4651" href="Data.List.Membership.Propositional.Properties.html#4618" class="Function">∈-++⁺ˡ</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">Membership.∈-++⁺ˡ</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4688" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="4689" class="Symbol">)</a>

  <a id="4694" href="Data.List.Membership.Propositional.Properties.html#4694" class="Function">∈-++⁺ʳ</a> <a id="4701" class="Symbol">:</a> <a id="4703" class="Symbol">∀</a> <a id="4705" href="Data.List.Membership.Propositional.Properties.html#4705" class="Bound">xs</a> <a id="4708" class="Symbol">{</a><a id="4709" href="Data.List.Membership.Propositional.Properties.html#4709" class="Bound">ys</a><a id="4711" class="Symbol">}</a> <a id="4713" class="Symbol">→</a> <a id="4715" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4717" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4719" href="Data.List.Membership.Propositional.Properties.html#4709" class="Bound">ys</a> <a id="4722" class="Symbol">→</a> <a id="4724" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4726" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4728" href="Data.List.Membership.Propositional.Properties.html#4705" class="Bound">xs</a> <a id="4731" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4734" href="Data.List.Membership.Propositional.Properties.html#4709" class="Bound">ys</a>
  <a id="4739" href="Data.List.Membership.Propositional.Properties.html#4694" class="Function">∈-++⁺ʳ</a> <a id="4746" class="Symbol">=</a> <a id="4748" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">Membership.∈-++⁺ʳ</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4776" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="4777" class="Symbol">)</a>

  <a id="4782" href="Data.List.Membership.Propositional.Properties.html#4782" class="Function">∈-++⁻</a> <a id="4788" class="Symbol">:</a> <a id="4790" class="Symbol">∀</a> <a id="4792" href="Data.List.Membership.Propositional.Properties.html#4792" class="Bound">xs</a> <a id="4795" class="Symbol">{</a><a id="4796" href="Data.List.Membership.Propositional.Properties.html#4796" class="Bound">ys</a><a id="4798" class="Symbol">}</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4804" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4806" href="Data.List.Membership.Propositional.Properties.html#4792" class="Bound">xs</a> <a id="4809" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4812" href="Data.List.Membership.Propositional.Properties.html#4796" class="Bound">ys</a> <a id="4815" class="Symbol">→</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4820" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4822" href="Data.List.Membership.Propositional.Properties.html#4792" class="Bound">xs</a><a id="4824" class="Symbol">)</a> <a id="4826" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4831" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4833" href="Data.List.Membership.Propositional.Properties.html#4796" class="Bound">ys</a><a id="4835" class="Symbol">)</a>
  <a id="4839" href="Data.List.Membership.Propositional.Properties.html#4782" class="Function">∈-++⁻</a> <a id="4845" class="Symbol">=</a> <a id="4847" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">Membership.∈-++⁻</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4874" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="4875" class="Symbol">)</a>

  <a id="4880" href="Data.List.Membership.Propositional.Properties.html#4880" class="Function">++-∈⇔</a> <a id="4886" class="Symbol">:</a> <a id="4888" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4890" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4892" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4895" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4898" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a> <a id="4901" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4906" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4908" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4911" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4913" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4915" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4917" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a><a id="4919" class="Symbol">)</a>
  <a id="4923" href="Data.List.Membership.Propositional.Properties.html#4880" class="Function">++-∈⇔</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Data.List.Membership.Propositional.Properties.html#4782" class="Function">∈-++⁻</a> <a id="4942" class="Symbol">_)</a> <a id="4945" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="4951" href="Data.List.Membership.Propositional.Properties.html#4618" class="Function">∈-++⁺ˡ</a> <a id="4958" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4960" href="Data.List.Membership.Propositional.Properties.html#4694" class="Function">∈-++⁺ʳ</a> <a id="4967" class="Symbol">_</a> <a id="4969" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="4974" href="Data.List.Membership.Propositional.Properties.html#4974" class="Function">∈-insert</a> <a id="4983" class="Symbol">:</a> <a id="4985" class="Symbol">∀</a> <a id="4987" href="Data.List.Membership.Propositional.Properties.html#4987" class="Bound">xs</a> <a id="4990" class="Symbol">{</a><a id="4991" href="Data.List.Membership.Propositional.Properties.html#4991" class="Bound">ys</a><a id="4993" class="Symbol">}</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4999" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5001" href="Data.List.Membership.Propositional.Properties.html#4987" class="Bound">xs</a> <a id="5004" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5007" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5009" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="5011" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5013" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5016" href="Data.List.Membership.Propositional.Properties.html#4991" class="Bound">ys</a>
  <a id="5021" href="Data.List.Membership.Propositional.Properties.html#4974" class="Function">∈-insert</a> <a id="5030" href="Data.List.Membership.Propositional.Properties.html#5030" class="Bound">xs</a> <a id="5033" class="Symbol">=</a> <a id="5035" href="Data.List.Membership.Setoid.Properties.html#7887" class="Function">Membership.∈-insert</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5065" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="5066" class="Symbol">)</a> <a id="5068" href="Data.List.Membership.Propositional.Properties.html#5030" class="Bound">xs</a> <a id="5071" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="5079" href="Data.List.Membership.Propositional.Properties.html#5079" class="Function">∈-∃++</a> <a id="5085" class="Symbol">:</a> <a id="5087" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="5089" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5091" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="5094" class="Symbol">→</a> <a id="5096" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="5099" class="Symbol">λ</a> <a id="5101" href="Data.List.Membership.Propositional.Properties.html#5101" class="Bound">ys</a> <a id="5104" href="Data.List.Membership.Propositional.Properties.html#5104" class="Bound">zs</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="5112" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5114" href="Data.List.Membership.Propositional.Properties.html#5101" class="Bound">ys</a> <a id="5117" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5120" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5122" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="5124" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5126" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5129" href="Data.List.Membership.Propositional.Properties.html#5104" class="Bound">zs</a>
  <a id="5134" href="Data.List.Membership.Propositional.Properties.html#5079" class="Function">∈-∃++</a> <a id="5140" href="Data.List.Membership.Propositional.Properties.html#5140" class="Bound">v∈xs</a>
    <a id="5149" class="Keyword">with</a> <a id="5154" href="Data.List.Membership.Propositional.Properties.html#5154" class="Bound">ys</a> <a id="5157" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5159" href="Data.List.Membership.Propositional.Properties.html#5159" class="Bound">zs</a> <a id="5162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5164" class="Symbol">_</a> <a id="5166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5168" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5175" href="Data.List.Membership.Propositional.Properties.html#5175" class="Bound">eq</a> ← <a id="5180" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">Membership.∈-∃++</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5207" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="5208" class="Symbol">)</a> <a id="5210" href="Data.List.Membership.Propositional.Properties.html#5140" class="Bound">v∈xs</a>
    <a id="5219" class="Symbol">=</a> <a id="5221" href="Data.List.Membership.Propositional.Properties.html#5154" class="Bound">ys</a> <a id="5224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5226" href="Data.List.Membership.Propositional.Properties.html#5159" class="Bound">zs</a> <a id="5229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5231" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="5235" href="Data.List.Membership.Propositional.Properties.html#5175" class="Bound">eq</a>

<a id="5239" class="Comment">------------------------------------------------------------------------</a>
<a id="5312" class="Comment">-- concat</a>

<a id="5323" class="Keyword">module</a> <a id="5330" href="Data.List.Membership.Propositional.Properties.html#5330" class="Module">_</a> <a id="5332" class="Symbol">{</a><a id="5333" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5335" class="Symbol">:</a> <a id="5337" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Keyword">where</a>

  <a id="5349" href="Data.List.Membership.Propositional.Properties.html#5349" class="Function">∈-concat⁺</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5365" class="Symbol">(</a><a id="5366" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5368" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5380" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5382" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5389" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
  <a id="5395" href="Data.List.Membership.Propositional.Properties.html#5349" class="Function">∈-concat⁺</a> <a id="5405" class="Symbol">=</a> <a id="5407" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">Membership.∈-concat⁺</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5438" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5439" class="Symbol">)</a>

  <a id="5444" href="Data.List.Membership.Propositional.Properties.html#5444" class="Function">∈-concat⁻</a> <a id="5454" class="Symbol">:</a> <a id="5456" class="Symbol">∀</a> <a id="5458" href="Data.List.Membership.Propositional.Properties.html#5458" class="Bound">xss</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5466" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5468" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5475" href="Data.List.Membership.Propositional.Properties.html#5458" class="Bound">xss</a> <a id="5479" class="Symbol">→</a> <a id="5481" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5488" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="5490" class="Symbol">)</a> <a id="5492" href="Data.List.Membership.Propositional.Properties.html#5458" class="Bound">xss</a>
  <a id="5498" href="Data.List.Membership.Propositional.Properties.html#5444" class="Function">∈-concat⁻</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">Membership.∈-concat⁻</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5541" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5542" class="Symbol">)</a>

  <a id="5547" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="5558" class="Symbol">:</a> <a id="5560" class="Symbol">∀</a> <a id="5562" class="Symbol">{</a><a id="5563" href="Data.List.Membership.Propositional.Properties.html#5563" class="Bound">vs</a> <a id="5566" href="Data.List.Membership.Propositional.Properties.html#5566" class="Bound">xss</a><a id="5569" class="Symbol">}</a> <a id="5571" class="Symbol">→</a> <a id="5573" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5575" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5577" href="Data.List.Membership.Propositional.Properties.html#5563" class="Bound">vs</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Data.List.Membership.Propositional.Properties.html#5563" class="Bound">vs</a> <a id="5585" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5587" href="Data.List.Membership.Propositional.Properties.html#5566" class="Bound">xss</a> <a id="5591" class="Symbol">→</a> <a id="5593" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5595" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5597" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5604" href="Data.List.Membership.Propositional.Properties.html#5566" class="Bound">xss</a>
  <a id="5610" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="5621" href="Data.List.Membership.Propositional.Properties.html#5621" class="Bound">v∈vs</a> <a id="5626" href="Data.List.Membership.Propositional.Properties.html#5626" class="Bound">vs∈xss</a> <a id="5633" class="Symbol">=</a>
    <a id="5639" href="Data.List.Membership.Setoid.Properties.html#8683" class="Function">Membership.∈-concat⁺′</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5671" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5672" class="Symbol">)</a> <a id="5674" href="Data.List.Membership.Propositional.Properties.html#5621" class="Bound">v∈vs</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5688" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a> <a id="5692" href="Data.List.Membership.Propositional.Properties.html#5626" class="Bound">vs∈xss</a><a id="5698" class="Symbol">)</a>

  <a id="5703" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="5714" class="Symbol">:</a> <a id="5716" class="Symbol">∀</a> <a id="5718" href="Data.List.Membership.Propositional.Properties.html#5718" class="Bound">xss</a> <a id="5722" class="Symbol">→</a> <a id="5724" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5726" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5728" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5735" href="Data.List.Membership.Propositional.Properties.html#5718" class="Bound">xss</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5743" class="Symbol">λ</a> <a id="5745" href="Data.List.Membership.Propositional.Properties.html#5745" class="Bound">xs</a> <a id="5748" class="Symbol">→</a> <a id="5750" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5752" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5754" href="Data.List.Membership.Propositional.Properties.html#5745" class="Bound">xs</a> <a id="5757" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5759" href="Data.List.Membership.Propositional.Properties.html#5745" class="Bound">xs</a> <a id="5762" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5764" href="Data.List.Membership.Propositional.Properties.html#5718" class="Bound">xss</a>
  <a id="5770" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="5781" href="Data.List.Membership.Propositional.Properties.html#5781" class="Bound">xss</a> <a id="5785" href="Data.List.Membership.Propositional.Properties.html#5785" class="Bound">v∈c</a> <a id="5789" class="Symbol">=</a>
    <a id="5795" class="Keyword">let</a> <a id="5799" href="Data.List.Membership.Propositional.Properties.html#5799" class="Bound">xs</a> <a id="5802" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5804" href="Data.List.Membership.Propositional.Properties.html#5804" class="Bound">v∈xs</a> <a id="5809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5811" href="Data.List.Membership.Propositional.Properties.html#5811" class="Bound">xs∈xss</a> <a id="5818" class="Symbol">=</a> <a id="5820" href="Data.List.Membership.Setoid.Properties.html#8815" class="Function">Membership.∈-concat⁻′</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5852" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5853" class="Symbol">)</a> <a id="5855" href="Data.List.Membership.Propositional.Properties.html#5781" class="Bound">xss</a> <a id="5859" href="Data.List.Membership.Propositional.Properties.html#5785" class="Bound">v∈c</a>
    <a id="5867" class="Keyword">in</a> <a id="5870" href="Data.List.Membership.Propositional.Properties.html#5799" class="Bound">xs</a> <a id="5873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5875" href="Data.List.Membership.Propositional.Properties.html#5804" class="Bound">v∈xs</a> <a id="5880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5882" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5890" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="5894" href="Data.List.Membership.Propositional.Properties.html#5811" class="Bound">xs∈xss</a>

  <a id="5904" href="Data.List.Membership.Propositional.Properties.html#5904" class="Function">concat-∈↔</a> <a id="5914" class="Symbol">:</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5919" class="Symbol">λ</a> <a id="5921" href="Data.List.Membership.Propositional.Properties.html#5921" class="Bound">xs</a> <a id="5924" class="Symbol">→</a> <a id="5926" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5928" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5930" href="Data.List.Membership.Propositional.Properties.html#5921" class="Bound">xs</a> <a id="5933" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5935" href="Data.List.Membership.Propositional.Properties.html#5921" class="Bound">xs</a> <a id="5938" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5940" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a><a id="5943" class="Symbol">)</a> <a id="5945" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5947" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5949" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5951" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5958" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
  <a id="5964" href="Data.List.Membership.Propositional.Properties.html#5904" class="Function">concat-∈↔</a> <a id="5974" class="Symbol">{</a><a id="5975" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a><a id="5978" class="Symbol">}</a> <a id="5980" class="Symbol">=</a>
    <a id="5986" class="Symbol">(</a><a id="5987" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5989" class="Symbol">λ</a> <a id="5991" href="Data.List.Membership.Propositional.Properties.html#5991" class="Bound">xs</a> <a id="5994" class="Symbol">→</a> <a id="5996" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5998" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6000" href="Data.List.Membership.Propositional.Properties.html#5991" class="Bound">xs</a> <a id="6003" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6005" href="Data.List.Membership.Propositional.Properties.html#5991" class="Bound">xs</a> <a id="6008" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6010" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a><a id="6013" class="Symbol">)</a>  <a id="6016" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="6019" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="6026" class="Symbol">(</a><a id="6027" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="6032" class="Symbol">_)</a> <a id="6035" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6037" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="6044" class="Symbol">_</a> <a id="6046" class="Symbol">_</a> <a id="6048" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="6054" class="Symbol">(</a><a id="6055" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="6057" class="Symbol">λ</a> <a id="6059" href="Data.List.Membership.Propositional.Properties.html#6059" class="Bound">xs</a> <a id="6062" class="Symbol">→</a> <a id="6064" href="Data.List.Membership.Propositional.Properties.html#6059" class="Bound">xs</a> <a id="6067" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6069" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a> <a id="6073" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6075" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="6077" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6079" href="Data.List.Membership.Propositional.Properties.html#6059" class="Bound">xs</a><a id="6081" class="Symbol">)</a>  <a id="6084" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="6087" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="6092" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="6098" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6102" class="Symbol">(</a><a id="6103" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="6110" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="6112" class="Symbol">))</a> <a id="6115" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a>          <a id="6128" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="6131" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="6139" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="6145" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="6147" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6149" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="6156" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a>                <a id="6175" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="6181" class="Keyword">where</a> <a id="6187" class="Keyword">open</a> <a id="6192" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="6221" class="Comment">------------------------------------------------------------------------</a>
<a id="6294" class="Comment">-- concatMap</a>

<a id="6308" class="Keyword">module</a> <a id="6315" href="Data.List.Membership.Propositional.Properties.html#6315" class="Module">_</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="6324" class="Symbol">→</a> <a id="6326" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6331" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="6332" class="Symbol">)</a> <a id="6334" class="Symbol">{</a><a id="6335" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a> <a id="6338" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a><a id="6339" class="Symbol">}</a> <a id="6341" class="Keyword">where</a>

  <a id="6350" class="Keyword">private</a> <a id="6358" href="Data.List.Membership.Propositional.Properties.html#6358" class="Function">Sᴬ</a> <a id="6361" class="Symbol">=</a> <a id="6363" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6372" href="Data.List.Membership.Propositional.Properties.html#6322" class="Bound">A</a><a id="6373" class="Symbol">;</a> <a id="6375" href="Data.List.Membership.Propositional.Properties.html#6375" class="Function">Sᴮ</a> <a id="6378" class="Symbol">=</a> <a id="6380" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6389" href="Data.List.Membership.Propositional.Properties.html#6331" class="Bound">B</a>

  <a id="6394" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="6407" class="Symbol">:</a> <a id="6409" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6413" class="Symbol">((</a><a id="6415" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6417" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="6419" class="Symbol">)</a> <a id="6421" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6423" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a><a id="6424" class="Symbol">)</a> <a id="6426" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a> <a id="6429" class="Symbol">→</a> <a id="6431" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6433" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6435" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6445" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a> <a id="6447" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a>
  <a id="6452" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="6465" class="Symbol">=</a> <a id="6467" href="Data.List.Membership.Setoid.Properties.html#9222" class="Function">Membership.∈-concatMap⁺</a> <a id="6491" href="Data.List.Membership.Propositional.Properties.html#6358" class="Function">Sᴬ</a> <a id="6494" href="Data.List.Membership.Propositional.Properties.html#6375" class="Function">Sᴮ</a>

  <a id="6500" href="Data.List.Membership.Propositional.Properties.html#6500" class="Function">∈-concatMap⁻</a> <a id="6513" class="Symbol">:</a> <a id="6515" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6517" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6519" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6529" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a> <a id="6531" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a> <a id="6534" class="Symbol">→</a> <a id="6536" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6540" class="Symbol">((</a><a id="6542" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6544" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="6546" class="Symbol">)</a> <a id="6548" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6550" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a><a id="6551" class="Symbol">)</a> <a id="6553" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a>
  <a id="6558" href="Data.List.Membership.Propositional.Properties.html#6500" class="Function">∈-concatMap⁻</a> <a id="6571" class="Symbol">=</a> <a id="6573" href="Data.List.Membership.Setoid.Properties.html#9315" class="Function">Membership.∈-concatMap⁻</a> <a id="6597" href="Data.List.Membership.Propositional.Properties.html#6358" class="Function">Sᴬ</a> <a id="6600" href="Data.List.Membership.Propositional.Properties.html#6375" class="Function">Sᴮ</a>

<a id="6604" class="Comment">------------------------------------------------------------------------</a>
<a id="6677" class="Comment">-- cartesianProductWith</a>

<a id="6702" class="Keyword">module</a> <a id="6709" href="Data.List.Membership.Propositional.Properties.html#6709" class="Module">_</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="6714" class="Symbol">:</a> <a id="6716" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="6718" class="Symbol">→</a> <a id="6720" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a> <a id="6722" class="Symbol">→</a> <a id="6724" href="Data.List.Membership.Propositional.Properties.html#2592" class="Generalizable">C</a><a id="6725" class="Symbol">)</a> <a id="6727" class="Keyword">where</a>

  <a id="6736" href="Data.List.Membership.Propositional.Properties.html#6736" class="Function">∈-cartesianProductWith⁺</a> <a id="6760" class="Symbol">:</a> <a id="6762" class="Symbol">∀</a> <a id="6764" class="Symbol">{</a><a id="6765" href="Data.List.Membership.Propositional.Properties.html#6765" class="Bound">xs</a> <a id="6768" href="Data.List.Membership.Propositional.Properties.html#6768" class="Bound">ys</a> <a id="6771" href="Data.List.Membership.Propositional.Properties.html#6771" class="Bound">a</a> <a id="6773" href="Data.List.Membership.Propositional.Properties.html#6773" class="Bound">b</a><a id="6774" class="Symbol">}</a> <a id="6776" class="Symbol">→</a> <a id="6778" href="Data.List.Membership.Propositional.Properties.html#6771" class="Bound">a</a> <a id="6780" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6782" href="Data.List.Membership.Propositional.Properties.html#6765" class="Bound">xs</a> <a id="6785" class="Symbol">→</a> <a id="6787" href="Data.List.Membership.Propositional.Properties.html#6773" class="Bound">b</a> <a id="6789" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6791" href="Data.List.Membership.Propositional.Properties.html#6768" class="Bound">ys</a> <a id="6794" class="Symbol">→</a>
                            <a id="6824" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="6826" href="Data.List.Membership.Propositional.Properties.html#6771" class="Bound">a</a> <a id="6828" href="Data.List.Membership.Propositional.Properties.html#6773" class="Bound">b</a> <a id="6830" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6832" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="6853" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="6855" href="Data.List.Membership.Propositional.Properties.html#6765" class="Bound">xs</a> <a id="6858" href="Data.List.Membership.Propositional.Properties.html#6768" class="Bound">ys</a>
  <a id="6863" href="Data.List.Membership.Propositional.Properties.html#6736" class="Function">∈-cartesianProductWith⁺</a> <a id="6887" class="Symbol">=</a> <a id="6889" href="Data.List.Membership.Setoid.Properties.html#10151" class="Function">Membership.∈-cartesianProductWith⁺</a>
    <a id="6928" class="Symbol">(</a><a id="6929" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6938" href="Data.List.Membership.Propositional.Properties.html#6716" class="Bound">A</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6951" href="Data.List.Membership.Propositional.Properties.html#6720" class="Bound">B</a><a id="6952" class="Symbol">)</a> <a id="6954" class="Symbol">(</a><a id="6955" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6964" href="Data.List.Membership.Propositional.Properties.html#6724" class="Bound">C</a><a id="6965" class="Symbol">)</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6974" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a><a id="6975" class="Symbol">)</a>

  <a id="6980" href="Data.List.Membership.Propositional.Properties.html#6980" class="Function">∈-cartesianProductWith⁻</a> <a id="7004" class="Symbol">:</a> <a id="7006" class="Symbol">∀</a> <a id="7008" href="Data.List.Membership.Propositional.Properties.html#7008" class="Bound">xs</a> <a id="7011" href="Data.List.Membership.Propositional.Properties.html#7011" class="Bound">ys</a> <a id="7014" class="Symbol">{</a><a id="7015" href="Data.List.Membership.Propositional.Properties.html#7015" class="Bound">v</a><a id="7016" class="Symbol">}</a> <a id="7018" class="Symbol">→</a> <a id="7020" href="Data.List.Membership.Propositional.Properties.html#7015" class="Bound">v</a> <a id="7022" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7024" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="7045" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="7047" href="Data.List.Membership.Propositional.Properties.html#7008" class="Bound">xs</a> <a id="7050" href="Data.List.Membership.Propositional.Properties.html#7011" class="Bound">ys</a> <a id="7053" class="Symbol">→</a>
                            <a id="7083" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="7086" class="Symbol">λ</a> <a id="7088" href="Data.List.Membership.Propositional.Properties.html#7088" class="Bound">a</a> <a id="7090" href="Data.List.Membership.Propositional.Properties.html#7090" class="Bound">b</a> <a id="7092" class="Symbol">→</a> <a id="7094" href="Data.List.Membership.Propositional.Properties.html#7088" class="Bound">a</a> <a id="7096" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7098" href="Data.List.Membership.Propositional.Properties.html#7008" class="Bound">xs</a> <a id="7101" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7103" href="Data.List.Membership.Propositional.Properties.html#7090" class="Bound">b</a> <a id="7105" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7107" href="Data.List.Membership.Propositional.Properties.html#7011" class="Bound">ys</a> <a id="7110" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7112" href="Data.List.Membership.Propositional.Properties.html#7015" class="Bound">v</a> <a id="7114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7116" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="7118" href="Data.List.Membership.Propositional.Properties.html#7088" class="Bound">a</a> <a id="7120" href="Data.List.Membership.Propositional.Properties.html#7090" class="Bound">b</a>
  <a id="7124" href="Data.List.Membership.Propositional.Properties.html#6980" class="Function">∈-cartesianProductWith⁻</a> <a id="7148" class="Symbol">=</a> <a id="7150" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">Membership.∈-cartesianProductWith⁻</a>
    <a id="7189" class="Symbol">(</a><a id="7190" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7199" href="Data.List.Membership.Propositional.Properties.html#6716" class="Bound">A</a><a id="7200" class="Symbol">)</a> <a id="7202" class="Symbol">(</a><a id="7203" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7212" href="Data.List.Membership.Propositional.Properties.html#6720" class="Bound">B</a><a id="7213" class="Symbol">)</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7225" href="Data.List.Membership.Propositional.Properties.html#6724" class="Bound">C</a><a id="7226" class="Symbol">)</a> <a id="7228" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a>

<a id="7231" class="Comment">------------------------------------------------------------------------</a>
<a id="7304" class="Comment">-- cartesianProduct</a>

<a id="∈-cartesianProduct⁺"></a><a id="7325" href="Data.List.Membership.Propositional.Properties.html#7325" class="Function">∈-cartesianProduct⁺</a> <a id="7345" class="Symbol">:</a> <a id="7347" class="Symbol">∀</a> <a id="7349" class="Symbol">{</a><a id="7350" href="Data.List.Membership.Propositional.Properties.html#7350" class="Bound">x</a> <a id="7352" class="Symbol">:</a> <a id="7354" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="7355" class="Symbol">}</a> <a id="7357" class="Symbol">{</a><a id="7358" href="Data.List.Membership.Propositional.Properties.html#7358" class="Bound">y</a> <a id="7360" class="Symbol">:</a> <a id="7362" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="7363" class="Symbol">}</a> <a id="7365" class="Symbol">{</a><a id="7366" href="Data.List.Membership.Propositional.Properties.html#7366" class="Bound">xs</a> <a id="7369" href="Data.List.Membership.Propositional.Properties.html#7369" class="Bound">ys</a><a id="7371" class="Symbol">}</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Data.List.Membership.Propositional.Properties.html#7350" class="Bound">x</a> <a id="7377" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7379" href="Data.List.Membership.Propositional.Properties.html#7366" class="Bound">xs</a> <a id="7382" class="Symbol">→</a> <a id="7384" href="Data.List.Membership.Propositional.Properties.html#7358" class="Bound">y</a> <a id="7386" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7388" href="Data.List.Membership.Propositional.Properties.html#7369" class="Bound">ys</a> <a id="7391" class="Symbol">→</a>
                      <a id="7415" class="Symbol">(</a><a id="7416" href="Data.List.Membership.Propositional.Properties.html#7350" class="Bound">x</a> <a id="7418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7420" href="Data.List.Membership.Propositional.Properties.html#7358" class="Bound">y</a><a id="7421" class="Symbol">)</a> <a id="7423" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7425" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="7442" href="Data.List.Membership.Propositional.Properties.html#7366" class="Bound">xs</a> <a id="7445" href="Data.List.Membership.Propositional.Properties.html#7369" class="Bound">ys</a>
<a id="7448" href="Data.List.Membership.Propositional.Properties.html#7325" class="Function">∈-cartesianProduct⁺</a> <a id="7468" class="Symbol">=</a> <a id="7470" href="Data.List.Membership.Propositional.Properties.html#6736" class="Function">∈-cartesianProductWith⁺</a> <a id="7494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="∈-cartesianProduct⁻"></a><a id="7499" href="Data.List.Membership.Propositional.Properties.html#7499" class="Function">∈-cartesianProduct⁻</a> <a id="7519" class="Symbol">:</a> <a id="7521" class="Symbol">∀</a> <a id="7523" href="Data.List.Membership.Propositional.Properties.html#7523" class="Bound">xs</a> <a id="7526" href="Data.List.Membership.Propositional.Properties.html#7526" class="Bound">ys</a> <a id="7529" class="Symbol">{</a><a id="7530" href="Data.List.Membership.Propositional.Properties.html#7530" class="Bound">xy</a><a id="7532" class="Symbol">@(</a><a id="7534" href="Data.List.Membership.Propositional.Properties.html#7534" class="Bound">x</a> <a id="7536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7538" href="Data.List.Membership.Propositional.Properties.html#7538" class="Bound">y</a><a id="7539" class="Symbol">)</a> <a id="7541" class="Symbol">:</a> <a id="7543" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="7545" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7547" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="7548" class="Symbol">}</a> <a id="7550" class="Symbol">→</a>
                      <a id="7574" href="Data.List.Membership.Propositional.Properties.html#7530" class="Bound">xy</a> <a id="7577" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7579" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="7596" href="Data.List.Membership.Propositional.Properties.html#7523" class="Bound">xs</a> <a id="7599" href="Data.List.Membership.Propositional.Properties.html#7526" class="Bound">ys</a> <a id="7602" class="Symbol">→</a> <a id="7604" href="Data.List.Membership.Propositional.Properties.html#7534" class="Bound">x</a> <a id="7606" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7608" href="Data.List.Membership.Propositional.Properties.html#7523" class="Bound">xs</a> <a id="7611" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7613" href="Data.List.Membership.Propositional.Properties.html#7538" class="Bound">y</a> <a id="7615" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7617" href="Data.List.Membership.Propositional.Properties.html#7526" class="Bound">ys</a>
<a id="7620" href="Data.List.Membership.Propositional.Properties.html#7499" class="Function">∈-cartesianProduct⁻</a> <a id="7640" href="Data.List.Membership.Propositional.Properties.html#7640" class="Bound">xs</a> <a id="7643" href="Data.List.Membership.Propositional.Properties.html#7643" class="Bound">ys</a> <a id="7646" href="Data.List.Membership.Propositional.Properties.html#7646" class="Bound">xy∈p[xs,ys]</a>
  <a id="7660" class="Keyword">with</a> <a id="7665" class="Symbol">_</a> <a id="7667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7669" class="Symbol">_</a> <a id="7671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7673" href="Data.List.Membership.Propositional.Properties.html#7673" class="Bound">x∈xs</a> <a id="7678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7680" href="Data.List.Membership.Propositional.Properties.html#7680" class="Bound">y∈ys</a> <a id="7685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7687" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="7694" href="Data.List.Membership.Propositional.Properties.html#6980" class="Function">∈-cartesianProductWith⁻</a> <a id="7718" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="7722" href="Data.List.Membership.Propositional.Properties.html#7640" class="Bound">xs</a> <a id="7725" href="Data.List.Membership.Propositional.Properties.html#7643" class="Bound">ys</a> <a id="7728" href="Data.List.Membership.Propositional.Properties.html#7646" class="Bound">xy∈p[xs,ys]</a>
  <a id="7742" class="Symbol">=</a> <a id="7744" href="Data.List.Membership.Propositional.Properties.html#7673" class="Bound">x∈xs</a> <a id="7749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7751" href="Data.List.Membership.Propositional.Properties.html#7680" class="Bound">y∈ys</a>

<a id="7757" class="Comment">------------------------------------------------------------------------</a>
<a id="7830" class="Comment">-- applyUpTo</a>

<a id="7844" class="Keyword">module</a> <a id="7851" href="Data.List.Membership.Propositional.Properties.html#7851" class="Module">_</a> <a id="7853" class="Symbol">(</a><a id="7854" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="7856" class="Symbol">:</a> <a id="7858" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7860" class="Symbol">→</a> <a id="7862" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="7863" class="Symbol">)</a> <a id="7865" class="Keyword">where</a>

  <a id="7874" href="Data.List.Membership.Propositional.Properties.html#7874" class="Function">∈-applyUpTo⁺</a> <a id="7887" class="Symbol">:</a> <a id="7889" class="Symbol">∀</a> <a id="7891" class="Symbol">{</a><a id="7892" href="Data.List.Membership.Propositional.Properties.html#7892" class="Bound">i</a> <a id="7894" href="Data.List.Membership.Propositional.Properties.html#7894" class="Bound">n</a><a id="7895" class="Symbol">}</a> <a id="7897" class="Symbol">→</a> <a id="7899" href="Data.List.Membership.Propositional.Properties.html#7892" class="Bound">i</a> <a id="7901" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="7903" href="Data.List.Membership.Propositional.Properties.html#7894" class="Bound">n</a> <a id="7905" class="Symbol">→</a> <a id="7907" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="7909" href="Data.List.Membership.Propositional.Properties.html#7892" class="Bound">i</a> <a id="7911" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7913" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="7923" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="7925" href="Data.List.Membership.Propositional.Properties.html#7894" class="Bound">n</a>
  <a id="7929" href="Data.List.Membership.Propositional.Properties.html#7874" class="Function">∈-applyUpTo⁺</a> <a id="7942" class="Symbol">=</a> <a id="7944" href="Data.List.Membership.Setoid.Properties.html#11832" class="Function">Membership.∈-applyUpTo⁺</a> <a id="7968" class="Symbol">(</a><a id="7969" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7978" class="Symbol">_)</a> <a id="7981" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a>

  <a id="7986" href="Data.List.Membership.Propositional.Properties.html#7986" class="Function">∈-applyUpTo⁻</a> <a id="7999" class="Symbol">:</a> <a id="8001" class="Symbol">∀</a> <a id="8003" class="Symbol">{</a><a id="8004" href="Data.List.Membership.Propositional.Properties.html#8004" class="Bound">v</a> <a id="8006" href="Data.List.Membership.Propositional.Properties.html#8006" class="Bound">n</a><a id="8007" class="Symbol">}</a> <a id="8009" class="Symbol">→</a> <a id="8011" href="Data.List.Membership.Propositional.Properties.html#8004" class="Bound">v</a> <a id="8013" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8015" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="8025" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="8027" href="Data.List.Membership.Propositional.Properties.html#8006" class="Bound">n</a> <a id="8029" class="Symbol">→</a>
                 <a id="8048" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8050" class="Symbol">λ</a> <a id="8052" href="Data.List.Membership.Propositional.Properties.html#8052" class="Bound">i</a> <a id="8054" class="Symbol">→</a> <a id="8056" href="Data.List.Membership.Propositional.Properties.html#8052" class="Bound">i</a> <a id="8058" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8060" href="Data.List.Membership.Propositional.Properties.html#8006" class="Bound">n</a> <a id="8062" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8064" href="Data.List.Membership.Propositional.Properties.html#8004" class="Bound">v</a> <a id="8066" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8068" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="8070" href="Data.List.Membership.Propositional.Properties.html#8052" class="Bound">i</a>
  <a id="8074" href="Data.List.Membership.Propositional.Properties.html#7986" class="Function">∈-applyUpTo⁻</a> <a id="8087" class="Symbol">=</a> <a id="8089" href="Data.List.Membership.Setoid.Properties.html#11931" class="Function">Membership.∈-applyUpTo⁻</a> <a id="8113" class="Symbol">(</a><a id="8114" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8123" class="Symbol">_)</a> <a id="8126" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a>

<a id="8129" class="Comment">------------------------------------------------------------------------</a>
<a id="8202" class="Comment">-- upTo</a>

<a id="∈-upTo⁺"></a><a id="8211" href="Data.List.Membership.Propositional.Properties.html#8211" class="Function">∈-upTo⁺</a> <a id="8219" class="Symbol">:</a> <a id="8221" class="Symbol">∀</a> <a id="8223" class="Symbol">{</a><a id="8224" href="Data.List.Membership.Propositional.Properties.html#8224" class="Bound">n</a> <a id="8226" href="Data.List.Membership.Propositional.Properties.html#8226" class="Bound">i</a><a id="8227" class="Symbol">}</a> <a id="8229" class="Symbol">→</a> <a id="8231" href="Data.List.Membership.Propositional.Properties.html#8226" class="Bound">i</a> <a id="8233" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8235" href="Data.List.Membership.Propositional.Properties.html#8224" class="Bound">n</a> <a id="8237" class="Symbol">→</a> <a id="8239" href="Data.List.Membership.Propositional.Properties.html#8226" class="Bound">i</a> <a id="8241" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8243" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="8248" href="Data.List.Membership.Propositional.Properties.html#8224" class="Bound">n</a>
<a id="8250" href="Data.List.Membership.Propositional.Properties.html#8211" class="Function">∈-upTo⁺</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Data.List.Membership.Propositional.Properties.html#7874" class="Function">∈-applyUpTo⁺</a> <a id="8273" href="Function.Base.html#704" class="Function">id</a>

<a id="∈-upTo⁻"></a><a id="8277" href="Data.List.Membership.Propositional.Properties.html#8277" class="Function">∈-upTo⁻</a> <a id="8285" class="Symbol">:</a> <a id="8287" class="Symbol">∀</a> <a id="8289" class="Symbol">{</a><a id="8290" href="Data.List.Membership.Propositional.Properties.html#8290" class="Bound">n</a> <a id="8292" href="Data.List.Membership.Propositional.Properties.html#8292" class="Bound">i</a><a id="8293" class="Symbol">}</a> <a id="8295" class="Symbol">→</a> <a id="8297" href="Data.List.Membership.Propositional.Properties.html#8292" class="Bound">i</a> <a id="8299" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8301" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="8306" href="Data.List.Membership.Propositional.Properties.html#8290" class="Bound">n</a> <a id="8308" class="Symbol">→</a> <a id="8310" href="Data.List.Membership.Propositional.Properties.html#8292" class="Bound">i</a> <a id="8312" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8314" href="Data.List.Membership.Propositional.Properties.html#8290" class="Bound">n</a>
<a id="8316" href="Data.List.Membership.Propositional.Properties.html#8277" class="Function">∈-upTo⁻</a> <a id="8324" href="Data.List.Membership.Propositional.Properties.html#8324" class="Bound">p</a> <a id="8326" class="Keyword">with</a> <a id="8331" class="Symbol">_</a> <a id="8333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8335" href="Data.List.Membership.Propositional.Properties.html#8335" class="Bound">i&lt;n</a> <a id="8339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="8348" href="Data.List.Membership.Propositional.Properties.html#7986" class="Function">∈-applyUpTo⁻</a> <a id="8361" href="Function.Base.html#704" class="Function">id</a> <a id="8364" href="Data.List.Membership.Propositional.Properties.html#8324" class="Bound">p</a> <a id="8366" class="Symbol">=</a> <a id="8368" href="Data.List.Membership.Propositional.Properties.html#8335" class="Bound">i&lt;n</a>

<a id="8373" class="Comment">------------------------------------------------------------------------</a>
<a id="8446" class="Comment">-- applyDownFrom</a>

<a id="8464" class="Keyword">module</a> <a id="8471" href="Data.List.Membership.Propositional.Properties.html#8471" class="Module">_</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8476" class="Symbol">:</a> <a id="8478" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8480" class="Symbol">→</a> <a id="8482" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="8483" class="Symbol">)</a> <a id="8485" class="Keyword">where</a>

  <a id="8494" href="Data.List.Membership.Propositional.Properties.html#8494" class="Function">∈-applyDownFrom⁺</a> <a id="8511" class="Symbol">:</a> <a id="8513" class="Symbol">∀</a> <a id="8515" class="Symbol">{</a><a id="8516" href="Data.List.Membership.Propositional.Properties.html#8516" class="Bound">i</a> <a id="8518" href="Data.List.Membership.Propositional.Properties.html#8518" class="Bound">n</a><a id="8519" class="Symbol">}</a> <a id="8521" class="Symbol">→</a> <a id="8523" href="Data.List.Membership.Propositional.Properties.html#8516" class="Bound">i</a> <a id="8525" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8527" href="Data.List.Membership.Propositional.Properties.html#8518" class="Bound">n</a> <a id="8529" class="Symbol">→</a> <a id="8531" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8533" href="Data.List.Membership.Propositional.Properties.html#8516" class="Bound">i</a> <a id="8535" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8537" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="8551" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8553" href="Data.List.Membership.Propositional.Properties.html#8518" class="Bound">n</a>
  <a id="8557" href="Data.List.Membership.Propositional.Properties.html#8494" class="Function">∈-applyDownFrom⁺</a> <a id="8574" class="Symbol">=</a> <a id="8576" href="Data.List.Membership.Setoid.Properties.html#12147" class="Function">Membership.∈-applyDownFrom⁺</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8614" class="Symbol">_)</a> <a id="8617" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a>

  <a id="8622" href="Data.List.Membership.Propositional.Properties.html#8622" class="Function">∈-applyDownFrom⁻</a> <a id="8639" class="Symbol">:</a> <a id="8641" class="Symbol">∀</a> <a id="8643" class="Symbol">{</a><a id="8644" href="Data.List.Membership.Propositional.Properties.html#8644" class="Bound">v</a> <a id="8646" href="Data.List.Membership.Propositional.Properties.html#8646" class="Bound">n</a><a id="8647" class="Symbol">}</a> <a id="8649" class="Symbol">→</a> <a id="8651" href="Data.List.Membership.Propositional.Properties.html#8644" class="Bound">v</a> <a id="8653" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8655" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="8669" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8671" href="Data.List.Membership.Propositional.Properties.html#8646" class="Bound">n</a> <a id="8673" class="Symbol">→</a>
                     <a id="8696" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8698" class="Symbol">λ</a> <a id="8700" href="Data.List.Membership.Propositional.Properties.html#8700" class="Bound">i</a> <a id="8702" class="Symbol">→</a> <a id="8704" href="Data.List.Membership.Propositional.Properties.html#8700" class="Bound">i</a> <a id="8706" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8708" href="Data.List.Membership.Propositional.Properties.html#8646" class="Bound">n</a> <a id="8710" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8712" href="Data.List.Membership.Propositional.Properties.html#8644" class="Bound">v</a> <a id="8714" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8716" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8718" href="Data.List.Membership.Propositional.Properties.html#8700" class="Bound">i</a>
  <a id="8722" href="Data.List.Membership.Propositional.Properties.html#8622" class="Function">∈-applyDownFrom⁻</a> <a id="8739" class="Symbol">=</a> <a id="8741" href="Data.List.Membership.Setoid.Properties.html#12262" class="Function">Membership.∈-applyDownFrom⁻</a> <a id="8769" class="Symbol">(</a><a id="8770" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8779" class="Symbol">_)</a> <a id="8782" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a>

<a id="8785" class="Comment">------------------------------------------------------------------------</a>
<a id="8858" class="Comment">-- downFrom</a>

<a id="∈-downFrom⁺"></a><a id="8871" href="Data.List.Membership.Propositional.Properties.html#8871" class="Function">∈-downFrom⁺</a> <a id="8883" class="Symbol">:</a> <a id="8885" class="Symbol">∀</a> <a id="8887" class="Symbol">{</a><a id="8888" href="Data.List.Membership.Propositional.Properties.html#8888" class="Bound">n</a> <a id="8890" href="Data.List.Membership.Propositional.Properties.html#8890" class="Bound">i</a><a id="8891" class="Symbol">}</a> <a id="8893" class="Symbol">→</a> <a id="8895" href="Data.List.Membership.Propositional.Properties.html#8890" class="Bound">i</a> <a id="8897" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8899" href="Data.List.Membership.Propositional.Properties.html#8888" class="Bound">n</a> <a id="8901" class="Symbol">→</a> <a id="8903" href="Data.List.Membership.Propositional.Properties.html#8890" class="Bound">i</a> <a id="8905" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8907" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="8916" href="Data.List.Membership.Propositional.Properties.html#8888" class="Bound">n</a>
<a id="8918" href="Data.List.Membership.Propositional.Properties.html#8871" class="Function">∈-downFrom⁺</a> <a id="8930" href="Data.List.Membership.Propositional.Properties.html#8930" class="Bound">i&lt;n</a> <a id="8934" class="Symbol">=</a> <a id="8936" href="Data.List.Membership.Propositional.Properties.html#8494" class="Function">∈-applyDownFrom⁺</a> <a id="8953" href="Function.Base.html#704" class="Function">id</a> <a id="8956" href="Data.List.Membership.Propositional.Properties.html#8930" class="Bound">i&lt;n</a>

<a id="∈-downFrom⁻"></a><a id="8961" href="Data.List.Membership.Propositional.Properties.html#8961" class="Function">∈-downFrom⁻</a> <a id="8973" class="Symbol">:</a> <a id="8975" class="Symbol">∀</a> <a id="8977" class="Symbol">{</a><a id="8978" href="Data.List.Membership.Propositional.Properties.html#8978" class="Bound">n</a> <a id="8980" href="Data.List.Membership.Propositional.Properties.html#8980" class="Bound">i</a><a id="8981" class="Symbol">}</a> <a id="8983" class="Symbol">→</a> <a id="8985" href="Data.List.Membership.Propositional.Properties.html#8980" class="Bound">i</a> <a id="8987" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8989" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="8998" href="Data.List.Membership.Propositional.Properties.html#8978" class="Bound">n</a> <a id="9000" class="Symbol">→</a> <a id="9002" href="Data.List.Membership.Propositional.Properties.html#8980" class="Bound">i</a> <a id="9004" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9006" href="Data.List.Membership.Propositional.Properties.html#8978" class="Bound">n</a>
<a id="9008" href="Data.List.Membership.Propositional.Properties.html#8961" class="Function">∈-downFrom⁻</a> <a id="9020" href="Data.List.Membership.Propositional.Properties.html#9020" class="Bound">p</a> <a id="9022" class="Keyword">with</a> <a id="9027" class="Symbol">_</a> <a id="9029" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9031" href="Data.List.Membership.Propositional.Properties.html#9031" class="Bound">i&lt;n</a> <a id="9035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9037" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="9044" href="Data.List.Membership.Propositional.Properties.html#8622" class="Function">∈-applyDownFrom⁻</a> <a id="9061" href="Function.Base.html#704" class="Function">id</a> <a id="9064" href="Data.List.Membership.Propositional.Properties.html#9020" class="Bound">p</a> <a id="9066" class="Symbol">=</a> <a id="9068" href="Data.List.Membership.Propositional.Properties.html#9031" class="Bound">i&lt;n</a>

<a id="9073" class="Comment">------------------------------------------------------------------------</a>
<a id="9146" class="Comment">-- tabulate</a>

<a id="9159" class="Keyword">module</a> <a id="9166" href="Data.List.Membership.Propositional.Properties.html#9166" class="Module">_</a> <a id="9168" class="Symbol">{</a><a id="9169" href="Data.List.Membership.Propositional.Properties.html#9169" class="Bound">n</a><a id="9170" class="Symbol">}</a> <a id="9172" class="Symbol">{</a><a id="9173" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9181" href="Data.List.Membership.Propositional.Properties.html#9169" class="Bound">n</a> <a id="9183" class="Symbol">→</a> <a id="9185" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="9186" class="Symbol">}</a> <a id="9188" class="Keyword">where</a>

  <a id="9197" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a> <a id="9209" class="Symbol">:</a> <a id="9211" class="Symbol">∀</a> <a id="9213" href="Data.List.Membership.Propositional.Properties.html#9213" class="Bound">i</a> <a id="9215" class="Symbol">→</a> <a id="9217" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9219" href="Data.List.Membership.Propositional.Properties.html#9213" class="Bound">i</a> <a id="9221" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9223" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="9232" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a>
  <a id="9236" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a> <a id="9248" class="Symbol">=</a> <a id="9250" href="Data.List.Membership.Setoid.Properties.html#12617" class="Function">Membership.∈-tabulate⁺</a> <a id="9273" class="Symbol">(</a><a id="9274" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9283" class="Symbol">_)</a>

  <a id="9289" href="Data.List.Membership.Propositional.Properties.html#9289" class="Function">∈-tabulate⁻</a> <a id="9301" class="Symbol">:</a> <a id="9303" class="Symbol">∀</a> <a id="9305" class="Symbol">{</a><a id="9306" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">v</a><a id="9307" class="Symbol">}</a> <a id="9309" class="Symbol">→</a> <a id="9311" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">v</a> <a id="9313" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9315" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="9324" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9326" class="Symbol">→</a> <a id="9328" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="9330" class="Symbol">λ</a> <a id="9332" href="Data.List.Membership.Propositional.Properties.html#9332" class="Bound">i</a> <a id="9334" class="Symbol">→</a> <a id="9336" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">v</a> <a id="9338" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9340" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9342" href="Data.List.Membership.Propositional.Properties.html#9332" class="Bound">i</a>
  <a id="9346" href="Data.List.Membership.Propositional.Properties.html#9289" class="Function">∈-tabulate⁻</a> <a id="9358" class="Symbol">=</a> <a id="9360" href="Data.List.Membership.Setoid.Properties.html#12716" class="Function">Membership.∈-tabulate⁻</a> <a id="9383" class="Symbol">(</a><a id="9384" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9393" class="Symbol">_)</a>

<a id="9397" class="Comment">------------------------------------------------------------------------</a>
<a id="9470" class="Comment">-- filter</a>

<a id="9481" class="Keyword">module</a> <a id="9488" href="Data.List.Membership.Propositional.Properties.html#9488" class="Module">_</a> <a id="9490" class="Symbol">{</a><a id="9491" href="Data.List.Membership.Propositional.Properties.html#9491" class="Bound">p</a><a id="9492" class="Symbol">}</a> <a id="9494" class="Symbol">{</a><a id="9495" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a> <a id="9497" class="Symbol">:</a> <a id="9499" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="9501" class="Symbol">→</a> <a id="9503" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9507" href="Data.List.Membership.Propositional.Properties.html#9491" class="Bound">p</a><a id="9508" class="Symbol">}</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9526" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a><a id="9527" class="Symbol">)</a> <a id="9529" class="Keyword">where</a>

  <a id="9538" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="9548" class="Symbol">:</a> <a id="9550" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="9552" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9554" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="9557" class="Symbol">→</a> <a id="9559" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a> <a id="9561" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="9563" class="Symbol">→</a> <a id="9565" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="9567" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9569" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="9576" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9579" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
  <a id="9584" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="9594" class="Symbol">=</a> <a id="9596" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">Membership.∈-filter⁺</a> <a id="9617" class="Symbol">(</a><a id="9618" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9627" href="Data.List.Membership.Propositional.Properties.html#9499" class="Bound">A</a><a id="9628" class="Symbol">)</a> <a id="9630" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">≡.resp</a> <a id="9641" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a><a id="9642" class="Symbol">)</a>

  <a id="9647" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="9657" class="Symbol">:</a> <a id="9659" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a> <a id="9661" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9663" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="9670" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9673" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="9676" class="Symbol">→</a> <a id="9678" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a> <a id="9680" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9682" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="9685" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9687" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a> <a id="9689" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a>
  <a id="9693" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="9703" class="Symbol">=</a> <a id="9705" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">Membership.∈-filter⁻</a> <a id="9726" class="Symbol">(</a><a id="9727" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9736" href="Data.List.Membership.Propositional.Properties.html#9499" class="Bound">A</a><a id="9737" class="Symbol">)</a> <a id="9739" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9742" class="Symbol">(</a><a id="9743" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">≡.resp</a> <a id="9750" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a><a id="9751" class="Symbol">)</a>

<a id="9754" class="Comment">------------------------------------------------------------------------</a>
<a id="9827" class="Comment">-- map∘filter</a>

<a id="9842" class="Keyword">module</a> <a id="9849" href="Data.List.Membership.Propositional.Properties.html#9849" class="Module">_</a> <a id="9851" class="Symbol">(</a><a id="9852" href="Data.List.Membership.Propositional.Properties.html#9852" class="Bound">f</a> <a id="9854" class="Symbol">:</a> <a id="9856" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="9861" class="Symbol">)</a> <a id="9863" class="Symbol">{</a><a id="9864" href="Data.List.Membership.Propositional.Properties.html#9864" class="Bound">p</a><a id="9865" class="Symbol">}</a> <a id="9867" class="Symbol">{</a><a id="9868" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a> <a id="9870" class="Symbol">:</a> <a id="9872" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="9874" class="Symbol">→</a> <a id="9876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9880" href="Data.List.Membership.Propositional.Properties.html#9864" class="Bound">p</a><a id="9881" class="Symbol">}</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="9887" class="Symbol">:</a> <a id="9889" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9899" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a><a id="9900" class="Symbol">)</a> <a id="9902" class="Symbol">{</a><a id="9903" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="9905" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a> <a id="9908" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a><a id="9909" class="Symbol">}</a> <a id="9911" class="Keyword">where</a>

  <a id="9920" class="Keyword">private</a> <a id="9928" href="Data.List.Membership.Propositional.Properties.html#9928" class="Function">Sᴬ</a> <a id="9931" class="Symbol">=</a> <a id="9933" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9942" href="Data.List.Membership.Propositional.Properties.html#9856" class="Bound">A</a><a id="9943" class="Symbol">;</a> <a id="9945" href="Data.List.Membership.Propositional.Properties.html#9945" class="Function">Sᴮ</a> <a id="9948" class="Symbol">=</a> <a id="9950" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9959" href="Data.List.Membership.Propositional.Properties.html#9860" class="Bound">B</a><a id="9960" class="Symbol">;</a> <a id="9962" href="Data.List.Membership.Propositional.Properties.html#9962" class="Function">respP</a> <a id="9968" class="Symbol">=</a> <a id="9970" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">≡.resp</a> <a id="9977" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a>

  <a id="9982" href="Data.List.Membership.Propositional.Properties.html#9982" class="Function">∈-map∘filter⁻</a> <a id="9996" class="Symbol">:</a> <a id="9998" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10000" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10002" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10006" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10008" class="Symbol">(</a><a id="10009" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10016" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10019" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a><a id="10021" class="Symbol">)</a> <a id="10023" class="Symbol">→</a> <a id="10025" class="Symbol">(</a><a id="10026" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10029" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a> <a id="10031" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10033" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a> <a id="10035" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10037" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a> <a id="10040" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10042" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10044" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10046" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10048" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a> <a id="10050" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10052" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a> <a id="10054" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a><a id="10055" class="Symbol">)</a>
  <a id="10059" href="Data.List.Membership.Propositional.Properties.html#9982" class="Function">∈-map∘filter⁻</a> <a id="10073" class="Symbol">=</a> <a id="10075" href="Data.List.Membership.Setoid.Properties.html#14214" class="Function">Membership.∈-map∘filter⁻</a> <a id="10100" href="Data.List.Membership.Propositional.Properties.html#9928" class="Function">Sᴬ</a> <a id="10103" href="Data.List.Membership.Propositional.Properties.html#9945" class="Function">Sᴮ</a> <a id="10106" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10109" href="Data.List.Membership.Propositional.Properties.html#9962" class="Function">respP</a>

  <a id="10118" href="Data.List.Membership.Propositional.Properties.html#10118" class="Function">∈-map∘filter⁺</a> <a id="10132" class="Symbol">:</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10138" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a> <a id="10140" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10142" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a> <a id="10144" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10146" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a> <a id="10149" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10151" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10155" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10157" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a> <a id="10159" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10161" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a> <a id="10163" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a><a id="10164" class="Symbol">)</a> <a id="10166" class="Symbol">→</a> <a id="10168" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10170" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10172" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10176" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10178" class="Symbol">(</a><a id="10179" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10186" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10189" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a><a id="10191" class="Symbol">)</a>
  <a id="10195" href="Data.List.Membership.Propositional.Properties.html#10118" class="Function">∈-map∘filter⁺</a> <a id="10209" class="Symbol">=</a> <a id="10211" href="Data.List.Membership.Setoid.Properties.html#14438" class="Function">Membership.∈-map∘filter⁺</a> <a id="10236" href="Data.List.Membership.Propositional.Properties.html#9928" class="Function">Sᴬ</a> <a id="10239" href="Data.List.Membership.Propositional.Properties.html#9945" class="Function">Sᴮ</a> <a id="10242" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10245" href="Data.List.Membership.Propositional.Properties.html#9962" class="Function">respP</a> <a id="10251" class="Symbol">(</a><a id="10252" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10257" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a><a id="10258" class="Symbol">)</a>

<a id="10261" class="Comment">------------------------------------------------------------------------</a>
<a id="10334" class="Comment">-- derun and deduplicate</a>

<a id="10360" class="Keyword">module</a> <a id="10367" href="Data.List.Membership.Propositional.Properties.html#10367" class="Module">_</a> <a id="10369" class="Symbol">{</a><a id="10370" href="Data.List.Membership.Propositional.Properties.html#10370" class="Bound">r</a><a id="10371" class="Symbol">}</a> <a id="10373" class="Symbol">{</a><a id="10374" href="Data.List.Membership.Propositional.Properties.html#10374" class="Bound">R</a> <a id="10376" class="Symbol">:</a> <a id="10378" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10382" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="10384" href="Data.List.Membership.Propositional.Properties.html#10370" class="Bound">r</a><a id="10385" class="Symbol">}</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10391" class="Symbol">:</a> <a id="10393" href="Relation.Binary.Definitions.html#6907" class="Function">Binary.Decidable</a> <a id="10410" href="Data.List.Membership.Propositional.Properties.html#10374" class="Bound">R</a><a id="10411" class="Symbol">)</a> <a id="10413" class="Keyword">where</a>

  <a id="10422" href="Data.List.Membership.Propositional.Properties.html#10422" class="Function">∈-derun⁻</a> <a id="10431" class="Symbol">:</a> <a id="10433" class="Symbol">∀</a> <a id="10435" href="Data.List.Membership.Propositional.Properties.html#10435" class="Bound">xs</a> <a id="10438" class="Symbol">{</a><a id="10439" href="Data.List.Membership.Propositional.Properties.html#10439" class="Bound">z</a><a id="10440" class="Symbol">}</a> <a id="10442" class="Symbol">→</a> <a id="10444" href="Data.List.Membership.Propositional.Properties.html#10439" class="Bound">z</a> <a id="10446" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10448" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="10454" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10457" href="Data.List.Membership.Propositional.Properties.html#10435" class="Bound">xs</a> <a id="10460" class="Symbol">→</a> <a id="10462" href="Data.List.Membership.Propositional.Properties.html#10439" class="Bound">z</a> <a id="10464" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10466" href="Data.List.Membership.Propositional.Properties.html#10435" class="Bound">xs</a>
  <a id="10471" href="Data.List.Membership.Propositional.Properties.html#10422" class="Function">∈-derun⁻</a> <a id="10480" href="Data.List.Membership.Propositional.Properties.html#10480" class="Bound">xs</a> <a id="10483" href="Data.List.Membership.Propositional.Properties.html#10483" class="Bound">z∈derun[R,xs]</a> <a id="10497" class="Symbol">=</a> <a id="10499" href="Data.List.Membership.Setoid.Properties.html#15067" class="Function">Membership.∈-derun⁻</a> <a id="10519" class="Symbol">(</a><a id="10520" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10529" href="Data.List.Membership.Propositional.Properties.html#10382" class="Bound">A</a><a id="10530" class="Symbol">)</a> <a id="10532" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10535" href="Data.List.Membership.Propositional.Properties.html#10480" class="Bound">xs</a> <a id="10538" href="Data.List.Membership.Propositional.Properties.html#10483" class="Bound">z∈derun[R,xs]</a>

  <a id="10555" href="Data.List.Membership.Propositional.Properties.html#10555" class="Function">∈-deduplicate⁻</a> <a id="10570" class="Symbol">:</a> <a id="10572" class="Symbol">∀</a> <a id="10574" href="Data.List.Membership.Propositional.Properties.html#10574" class="Bound">xs</a> <a id="10577" class="Symbol">{</a><a id="10578" href="Data.List.Membership.Propositional.Properties.html#10578" class="Bound">z</a><a id="10579" class="Symbol">}</a> <a id="10581" class="Symbol">→</a> <a id="10583" href="Data.List.Membership.Propositional.Properties.html#10578" class="Bound">z</a> <a id="10585" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10587" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="10599" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10602" href="Data.List.Membership.Propositional.Properties.html#10574" class="Bound">xs</a> <a id="10605" class="Symbol">→</a> <a id="10607" href="Data.List.Membership.Propositional.Properties.html#10578" class="Bound">z</a> <a id="10609" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10611" href="Data.List.Membership.Propositional.Properties.html#10574" class="Bound">xs</a>
  <a id="10616" href="Data.List.Membership.Propositional.Properties.html#10555" class="Function">∈-deduplicate⁻</a> <a id="10631" href="Data.List.Membership.Propositional.Properties.html#10631" class="Bound">xs</a> <a id="10634" href="Data.List.Membership.Propositional.Properties.html#10634" class="Bound">z∈dedup[R,xs]</a> <a id="10648" class="Symbol">=</a> <a id="10650" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">Membership.∈-deduplicate⁻</a> <a id="10676" class="Symbol">(</a><a id="10677" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10686" href="Data.List.Membership.Propositional.Properties.html#10382" class="Bound">A</a><a id="10687" class="Symbol">)</a> <a id="10689" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10692" href="Data.List.Membership.Propositional.Properties.html#10631" class="Bound">xs</a> <a id="10695" href="Data.List.Membership.Propositional.Properties.html#10634" class="Bound">z∈dedup[R,xs]</a>

<a id="10710" class="Keyword">module</a> <a id="10717" href="Data.List.Membership.Propositional.Properties.html#10717" class="Module">_</a> <a id="10719" class="Symbol">(</a><a id="10720" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="10725" class="Symbol">:</a> <a id="10727" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="10745" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="10746" class="Symbol">)</a> <a id="10748" class="Keyword">where</a>

  <a id="10757" href="Data.List.Membership.Propositional.Properties.html#10757" class="Function">∈-derun⁺</a> <a id="10766" class="Symbol">:</a> <a id="10768" class="Symbol">∀</a> <a id="10770" class="Symbol">{</a><a id="10771" href="Data.List.Membership.Propositional.Properties.html#10771" class="Bound">xs</a> <a id="10774" href="Data.List.Membership.Propositional.Properties.html#10774" class="Bound">z</a><a id="10775" class="Symbol">}</a> <a id="10777" class="Symbol">→</a> <a id="10779" href="Data.List.Membership.Propositional.Properties.html#10774" class="Bound">z</a> <a id="10781" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10783" href="Data.List.Membership.Propositional.Properties.html#10771" class="Bound">xs</a> <a id="10786" class="Symbol">→</a> <a id="10788" href="Data.List.Membership.Propositional.Properties.html#10774" class="Bound">z</a> <a id="10790" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10792" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="10798" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="10803" href="Data.List.Membership.Propositional.Properties.html#10771" class="Bound">xs</a>
  <a id="10808" href="Data.List.Membership.Propositional.Properties.html#10757" class="Function">∈-derun⁺</a> <a id="10817" href="Data.List.Membership.Propositional.Properties.html#10817" class="Bound">z∈xs</a> <a id="10822" class="Symbol">=</a> <a id="10824" href="Data.List.Membership.Setoid.Properties.html#14944" class="Function">Membership.∈-derun⁺</a> <a id="10844" class="Symbol">(</a><a id="10845" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10854" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="10855" class="Symbol">)</a> <a id="10857" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Function.Base.html#1657" class="Function">flip</a> <a id="10868" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="10873" class="Symbol">)</a> <a id="10875" href="Data.List.Membership.Propositional.Properties.html#10817" class="Bound">z∈xs</a>

  <a id="10883" class="Keyword">private</a> <a id="10891" href="Data.List.Membership.Propositional.Properties.html#10891" class="Function">resp≈</a> <a id="10897" class="Symbol">=</a> <a id="10899" class="Symbol">λ</a> <a id="10901" class="Symbol">{</a><a id="10902" href="Data.List.Membership.Propositional.Properties.html#10902" class="Bound">c</a> <a id="10904" href="Data.List.Membership.Propositional.Properties.html#10904" class="Bound">b</a> <a id="10906" href="Data.List.Membership.Propositional.Properties.html#10906" class="Bound">a</a> <a id="10908" class="Symbol">:</a> <a id="10910" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="10911" class="Symbol">}</a> <a id="10913" class="Symbol">(</a><a id="10914" href="Data.List.Membership.Propositional.Properties.html#10914" class="Bound">c≡b</a> <a id="10918" class="Symbol">:</a> <a id="10920" href="Data.List.Membership.Propositional.Properties.html#10902" class="Bound">c</a> <a id="10922" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10924" href="Data.List.Membership.Propositional.Properties.html#10904" class="Bound">b</a><a id="10925" class="Symbol">)</a> <a id="10927" class="Symbol">(</a><a id="10928" href="Data.List.Membership.Propositional.Properties.html#10928" class="Bound">a≡b</a> <a id="10932" class="Symbol">:</a> <a id="10934" href="Data.List.Membership.Propositional.Properties.html#10906" class="Bound">a</a> <a id="10936" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10938" href="Data.List.Membership.Propositional.Properties.html#10904" class="Bound">b</a><a id="10939" class="Symbol">)</a> <a id="10941" class="Symbol">→</a> <a id="10943" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="10949" href="Data.List.Membership.Propositional.Properties.html#10928" class="Bound">a≡b</a> <a id="10953" class="Symbol">(</a><a id="10954" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10958" href="Data.List.Membership.Propositional.Properties.html#10914" class="Bound">c≡b</a><a id="10961" class="Symbol">)</a>

  <a id="10966" href="Data.List.Membership.Propositional.Properties.html#10966" class="Function">∈-deduplicate⁺</a> <a id="10981" class="Symbol">:</a> <a id="10983" class="Symbol">∀</a> <a id="10985" class="Symbol">{</a><a id="10986" href="Data.List.Membership.Propositional.Properties.html#10986" class="Bound">xs</a> <a id="10989" href="Data.List.Membership.Propositional.Properties.html#10989" class="Bound">z</a><a id="10990" class="Symbol">}</a> <a id="10992" class="Symbol">→</a> <a id="10994" href="Data.List.Membership.Propositional.Properties.html#10989" class="Bound">z</a> <a id="10996" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10998" href="Data.List.Membership.Propositional.Properties.html#10986" class="Bound">xs</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="Data.List.Membership.Propositional.Properties.html#10989" class="Bound">z</a> <a id="11005" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11007" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="11019" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11024" href="Data.List.Membership.Propositional.Properties.html#10986" class="Bound">xs</a>
  <a id="11029" href="Data.List.Membership.Propositional.Properties.html#10966" class="Function">∈-deduplicate⁺</a> <a id="11044" href="Data.List.Membership.Propositional.Properties.html#11044" class="Bound">z∈xs</a> <a id="11049" class="Symbol">=</a> <a id="11051" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">Membership.∈-deduplicate⁺</a> <a id="11077" class="Symbol">(</a><a id="11078" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="11087" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="11088" class="Symbol">)</a> <a id="11090" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11095" href="Data.List.Membership.Propositional.Properties.html#10891" class="Function">resp≈</a> <a id="11101" href="Data.List.Membership.Propositional.Properties.html#11044" class="Bound">z∈xs</a>

  <a id="11109" href="Data.List.Membership.Propositional.Properties.html#11109" class="Function">deduplicate-∈⇔</a> <a id="11124" class="Symbol">:</a> <a id="11126" class="Symbol">∀</a> <a id="11128" class="Symbol">{</a><a id="11129" href="Data.List.Membership.Propositional.Properties.html#11129" class="Bound">xs</a> <a id="11132" href="Data.List.Membership.Propositional.Properties.html#11132" class="Bound">z</a><a id="11133" class="Symbol">}</a> <a id="11135" class="Symbol">→</a> <a id="11137" href="Data.List.Membership.Propositional.Properties.html#11132" class="Bound">z</a> <a id="11139" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11141" href="Data.List.Membership.Propositional.Properties.html#11129" class="Bound">xs</a> <a id="11144" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11146" href="Data.List.Membership.Propositional.Properties.html#11132" class="Bound">z</a> <a id="11148" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11150" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="11162" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11167" href="Data.List.Membership.Propositional.Properties.html#11129" class="Bound">xs</a>
  <a id="11172" href="Data.List.Membership.Propositional.Properties.html#11109" class="Function">deduplicate-∈⇔</a> <a id="11187" class="Symbol">=</a> <a id="11189" href="Data.List.Membership.Setoid.Properties.html#15480" class="Function">Membership.deduplicate-∈⇔</a> <a id="11215" class="Symbol">(</a><a id="11216" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="11225" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="11226" class="Symbol">)</a> <a id="11228" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11233" href="Data.List.Membership.Propositional.Properties.html#10891" class="Function">resp≈</a>

<a id="11240" class="Comment">------------------------------------------------------------------------</a>
<a id="11313" class="Comment">-- _&gt;&gt;=_</a>

<a id="&gt;&gt;=-∈↔"></a><a id="11323" href="Data.List.Membership.Propositional.Properties.html#11323" class="Function">&gt;&gt;=-∈↔</a> <a id="11330" class="Symbol">:</a> <a id="11332" class="Symbol">∀</a> <a id="11334" class="Symbol">{</a><a id="11335" href="Data.List.Membership.Propositional.Properties.html#11335" class="Bound">xs</a><a id="11337" class="Symbol">}</a> <a id="11339" class="Symbol">{</a><a id="11340" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">f</a> <a id="11342" class="Symbol">:</a> <a id="11344" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="11346" class="Symbol">→</a> <a id="11348" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11353" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="11354" class="Symbol">}</a> <a id="11356" class="Symbol">{</a><a id="11357" href="Data.List.Membership.Propositional.Properties.html#11357" class="Bound">y</a><a id="11358" class="Symbol">}</a> <a id="11360" class="Symbol">→</a>
         <a id="11371" class="Symbol">(</a><a id="11372" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11374" class="Symbol">λ</a> <a id="11376" href="Data.List.Membership.Propositional.Properties.html#11376" class="Bound">x</a> <a id="11378" class="Symbol">→</a> <a id="11380" href="Data.List.Membership.Propositional.Properties.html#11376" class="Bound">x</a> <a id="11382" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11384" href="Data.List.Membership.Propositional.Properties.html#11335" class="Bound">xs</a> <a id="11387" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11389" href="Data.List.Membership.Propositional.Properties.html#11357" class="Bound">y</a> <a id="11391" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11393" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">f</a> <a id="11395" href="Data.List.Membership.Propositional.Properties.html#11376" class="Bound">x</a><a id="11396" class="Symbol">)</a> <a id="11398" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="11400" href="Data.List.Membership.Propositional.Properties.html#11357" class="Bound">y</a> <a id="11402" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11404" class="Symbol">(</a><a id="11405" href="Data.List.Membership.Propositional.Properties.html#11335" class="Bound">xs</a> <a id="11408" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="11412" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">f</a><a id="11413" class="Symbol">)</a>
<a id="11415" href="Data.List.Membership.Propositional.Properties.html#11323" class="Function">&gt;&gt;=-∈↔</a> <a id="11422" class="Symbol">{</a><a id="11423" class="Argument">xs</a> <a id="11426" class="Symbol">=</a> <a id="11428" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a><a id="11430" class="Symbol">}</a> <a id="11432" class="Symbol">{</a><a id="11433" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a><a id="11434" class="Symbol">}</a> <a id="11436" class="Symbol">{</a><a id="11437" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a><a id="11438" class="Symbol">}</a> <a id="11440" class="Symbol">=</a>
  <a id="11444" class="Symbol">(</a><a id="11445" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11447" class="Symbol">λ</a> <a id="11449" href="Data.List.Membership.Propositional.Properties.html#11449" class="Bound">x</a> <a id="11451" class="Symbol">→</a> <a id="11453" href="Data.List.Membership.Propositional.Properties.html#11449" class="Bound">x</a> <a id="11455" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11457" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a> <a id="11460" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11462" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a> <a id="11464" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11466" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a> <a id="11468" href="Data.List.Membership.Propositional.Properties.html#11449" class="Bound">x</a><a id="11469" class="Symbol">)</a>  <a id="11472" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11475" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="11480" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11484" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11488" class="Symbol">(</a><a id="11489" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11493" class="Symbol">(</a><a id="11494" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a> <a id="11496" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="11498" class="Symbol">)</a> <a id="11500" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11502" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a><a id="11503" class="Symbol">)</a> <a id="11505" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a>     <a id="11512" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11515" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="11520" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11524" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a> <a id="11526" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a> <a id="11532" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="11536" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a><a id="11537" class="Symbol">)</a>              <a id="11552" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="11556" class="Keyword">where</a> <a id="11562" class="Keyword">open</a> <a id="11567" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="11596" class="Comment">------------------------------------------------------------------------</a>
<a id="11669" class="Comment">-- _⊛_</a>

<a id="⊛-∈↔"></a><a id="11677" href="Data.List.Membership.Propositional.Properties.html#11677" class="Function">⊛-∈↔</a> <a id="11682" class="Symbol">:</a> <a id="11684" class="Symbol">∀</a> <a id="11686" class="Symbol">(</a><a id="11687" href="Data.List.Membership.Propositional.Properties.html#11687" class="Bound">fs</a> <a id="11690" class="Symbol">:</a> <a id="11692" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11697" class="Symbol">(</a><a id="11698" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="11700" class="Symbol">→</a> <a id="11702" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="11703" class="Symbol">))</a> <a id="11706" class="Symbol">{</a><a id="11707" href="Data.List.Membership.Propositional.Properties.html#11707" class="Bound">xs</a> <a id="11710" href="Data.List.Membership.Propositional.Properties.html#11710" class="Bound">y</a><a id="11711" class="Symbol">}</a> <a id="11713" class="Symbol">→</a>
       <a id="11722" class="Symbol">(</a><a id="11723" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="11726" class="Symbol">λ</a> <a id="11728" href="Data.List.Membership.Propositional.Properties.html#11728" class="Bound">f</a> <a id="11730" href="Data.List.Membership.Propositional.Properties.html#11730" class="Bound">x</a> <a id="11732" class="Symbol">→</a> <a id="11734" href="Data.List.Membership.Propositional.Properties.html#11728" class="Bound">f</a> <a id="11736" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11738" href="Data.List.Membership.Propositional.Properties.html#11687" class="Bound">fs</a> <a id="11741" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11743" href="Data.List.Membership.Propositional.Properties.html#11730" class="Bound">x</a> <a id="11745" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11747" href="Data.List.Membership.Propositional.Properties.html#11707" class="Bound">xs</a> <a id="11750" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11752" href="Data.List.Membership.Propositional.Properties.html#11710" class="Bound">y</a> <a id="11754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11756" href="Data.List.Membership.Propositional.Properties.html#11728" class="Bound">f</a> <a id="11758" href="Data.List.Membership.Propositional.Properties.html#11730" class="Bound">x</a><a id="11759" class="Symbol">)</a> <a id="11761" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="11763" href="Data.List.Membership.Propositional.Properties.html#11710" class="Bound">y</a> <a id="11765" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Data.List.Membership.Propositional.Properties.html#11687" class="Bound">fs</a> <a id="11771" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="11773" href="Data.List.Membership.Propositional.Properties.html#11707" class="Bound">xs</a><a id="11775" class="Symbol">)</a>
<a id="11777" href="Data.List.Membership.Propositional.Properties.html#11677" class="Function">⊛-∈↔</a> <a id="11782" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11785" class="Symbol">{</a><a id="11786" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="11788" class="Symbol">}</a> <a id="11790" class="Symbol">{</a><a id="11791" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a><a id="11792" class="Symbol">}</a> <a id="11794" class="Symbol">=</a>
  <a id="11798" class="Symbol">(</a><a id="11799" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="11802" class="Symbol">λ</a> <a id="11804" href="Data.List.Membership.Propositional.Properties.html#11804" class="Bound">f</a> <a id="11806" href="Data.List.Membership.Propositional.Properties.html#11806" class="Bound">x</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Data.List.Membership.Propositional.Properties.html#11804" class="Bound">f</a> <a id="11812" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11814" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11817" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11819" href="Data.List.Membership.Propositional.Properties.html#11806" class="Bound">x</a> <a id="11821" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11823" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a> <a id="11826" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11828" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="11830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11832" href="Data.List.Membership.Propositional.Properties.html#11804" class="Bound">f</a> <a id="11834" href="Data.List.Membership.Propositional.Properties.html#11806" class="Bound">x</a><a id="11835" class="Symbol">)</a>       <a id="11843" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11846" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="11853" class="Symbol">(</a><a id="11854" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="11859" class="Symbol">_)</a> <a id="11862" class="Symbol">(</a><a id="11863" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a> <a id="11869" class="Symbol">_)</a> <a id="11872" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11876" class="Symbol">(</a><a id="11877" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11879" class="Symbol">λ</a> <a id="11881" href="Data.List.Membership.Propositional.Properties.html#11881" class="Bound">f</a> <a id="11883" class="Symbol">→</a> <a id="11885" href="Data.List.Membership.Propositional.Properties.html#11881" class="Bound">f</a> <a id="11887" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11889" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11892" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11894" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11896" class="Symbol">λ</a> <a id="11898" href="Data.List.Membership.Propositional.Properties.html#11898" class="Bound">x</a> <a id="11900" class="Symbol">→</a> <a id="11902" href="Data.List.Membership.Propositional.Properties.html#11898" class="Bound">x</a> <a id="11904" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11906" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a> <a id="11909" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11911" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="11913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11915" href="Data.List.Membership.Propositional.Properties.html#11881" class="Bound">f</a> <a id="11917" href="Data.List.Membership.Propositional.Properties.html#11898" class="Bound">x</a><a id="11918" class="Symbol">)</a>  <a id="11921" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11924" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="11931" class="Symbol">(</a><a id="11932" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="11937" class="Symbol">_)</a> <a id="11940" class="Symbol">(</a><a id="11941" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="11946" class="Symbol">_</a> <a id="11948" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="11950" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="11959" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="11961" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a><a id="11965" class="Symbol">)</a> <a id="11967" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11971" class="Symbol">(</a><a id="11972" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11974" class="Symbol">λ</a> <a id="11976" href="Data.List.Membership.Propositional.Properties.html#11976" class="Bound">f</a> <a id="11978" class="Symbol">→</a> <a id="11980" href="Data.List.Membership.Propositional.Properties.html#11976" class="Bound">f</a> <a id="11982" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11984" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11987" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11989" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11993" class="Symbol">(</a><a id="11994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11998" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="12000" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12002" href="Data.List.Membership.Propositional.Properties.html#11976" class="Bound">f</a><a id="12003" class="Symbol">)</a> <a id="12005" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="12007" class="Symbol">)</a>        <a id="12016" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12019" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="12024" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12028" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12032" class="Symbol">(λ</a> <a id="12035" href="Data.List.Membership.Propositional.Properties.html#12035" class="Bound">f</a> <a id="12037" class="Symbol">→</a> <a id="12039" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12043" class="Symbol">(</a><a id="12044" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12048" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="12050" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12052" href="Data.List.Membership.Propositional.Properties.html#12035" class="Bound">f</a><a id="12053" class="Symbol">)</a> <a id="12055" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="12057" class="Symbol">)</a> <a id="12059" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a>            <a id="12073" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12076" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="12079" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12083" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="12085" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12087" class="Symbol">(</a><a id="12088" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="12091" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="12093" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="12095" class="Symbol">)</a>                                <a id="12128" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="12132" class="Keyword">where</a> <a id="12138" class="Keyword">open</a> <a id="12143" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="12172" class="Comment">------------------------------------------------------------------------</a>
<a id="12245" class="Comment">-- _⊗_</a>

<a id="⊗-∈↔"></a><a id="12253" href="Data.List.Membership.Propositional.Properties.html#12253" class="Function">⊗-∈↔</a> <a id="12258" class="Symbol">:</a> <a id="12260" class="Symbol">∀</a> <a id="12262" class="Symbol">{</a><a id="12263" href="Data.List.Membership.Propositional.Properties.html#12263" class="Bound">xs</a> <a id="12266" href="Data.List.Membership.Propositional.Properties.html#12266" class="Bound">ys</a><a id="12268" class="Symbol">}</a> <a id="12270" class="Symbol">{</a><a id="12271" href="Data.List.Membership.Propositional.Properties.html#12271" class="Bound">x</a> <a id="12273" class="Symbol">:</a> <a id="12275" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="12276" class="Symbol">}</a> <a id="12278" class="Symbol">{</a><a id="12279" href="Data.List.Membership.Propositional.Properties.html#12279" class="Bound">y</a> <a id="12281" class="Symbol">:</a> <a id="12283" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="12284" class="Symbol">}</a> <a id="12286" class="Symbol">→</a>
       <a id="12295" class="Symbol">(</a><a id="12296" href="Data.List.Membership.Propositional.Properties.html#12271" class="Bound">x</a> <a id="12298" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12300" href="Data.List.Membership.Propositional.Properties.html#12263" class="Bound">xs</a> <a id="12303" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12305" href="Data.List.Membership.Propositional.Properties.html#12279" class="Bound">y</a> <a id="12307" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12309" href="Data.List.Membership.Propositional.Properties.html#12266" class="Bound">ys</a><a id="12311" class="Symbol">)</a> <a id="12313" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12315" class="Symbol">(</a><a id="12316" href="Data.List.Membership.Propositional.Properties.html#12271" class="Bound">x</a> <a id="12318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12320" href="Data.List.Membership.Propositional.Properties.html#12279" class="Bound">y</a><a id="12321" class="Symbol">)</a> <a id="12323" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12325" class="Symbol">(</a><a id="12326" href="Data.List.Membership.Propositional.Properties.html#12263" class="Bound">xs</a> <a id="12329" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="12331" href="Data.List.Membership.Propositional.Properties.html#12266" class="Bound">ys</a><a id="12333" class="Symbol">)</a>
<a id="12335" href="Data.List.Membership.Propositional.Properties.html#12253" class="Function">⊗-∈↔</a> <a id="12340" class="Symbol">{</a><a id="12341" class="Argument">xs</a> <a id="12344" class="Symbol">=</a> <a id="12346" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a><a id="12348" class="Symbol">}</a> <a id="12350" class="Symbol">{</a><a id="12351" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12353" class="Symbol">}</a> <a id="12355" class="Symbol">{</a><a id="12356" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a><a id="12357" class="Symbol">}</a> <a id="12359" class="Symbol">{</a><a id="12360" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a><a id="12361" class="Symbol">}</a> <a id="12363" class="Symbol">=</a>
  <a id="12367" class="Symbol">(</a><a id="12368" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a> <a id="12370" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12372" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a> <a id="12375" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12377" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a> <a id="12379" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12381" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12383" class="Symbol">)</a>             <a id="12397" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12400" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a> <a id="12404" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12408" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12412" class="Symbol">(</a><a id="12413" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a> <a id="12415" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a> <a id="12418" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="12422" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a> <a id="12424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="12426" class="Symbol">)</a> <a id="12428" class="Symbol">(</a><a id="12429" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a> <a id="12432" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="12434" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12436" class="Symbol">)</a> <a id="12438" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12441" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="12450" class="Symbol">(λ</a> <a id="12453" href="Data.List.Membership.Propositional.Properties.html#12453" class="Bound">_</a> <a id="12455" class="Symbol">→</a> <a id="12457" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a><a id="12464" class="Symbol">)</a> <a id="12466" class="Symbol">(</a><a id="12467" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="12472" class="Symbol">_)</a> <a id="12475" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12479" class="Symbol">(</a><a id="12480" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a> <a id="12482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12484" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a><a id="12485" class="Symbol">)</a> <a id="12487" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12489" class="Symbol">(</a><a id="12490" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a> <a id="12493" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="12495" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12497" class="Symbol">)</a>           <a id="12509" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="12513" class="Keyword">where</a>
  <a id="12521" class="Keyword">open</a> <a id="12526" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="12555" class="Comment">------------------------------------------------------------------------</a>
<a id="12628" class="Comment">-- length</a>

<a id="∈-length"></a><a id="12639" href="Data.List.Membership.Propositional.Properties.html#12639" class="Function">∈-length</a> <a id="12648" class="Symbol">:</a> <a id="12650" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="12652" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12654" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="12657" class="Symbol">→</a> <a id="12659" class="Number">0</a> <a id="12661" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12663" href="Data.List.Base.html#4746" class="Function">length</a> <a id="12670" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
<a id="12673" href="Data.List.Membership.Propositional.Properties.html#12639" class="Function">∈-length</a> <a id="12682" class="Symbol">=</a> <a id="12684" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">Membership.∈-length</a> <a id="12704" class="Symbol">(</a><a id="12705" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12714" class="Symbol">_)</a>

<a id="12718" class="Comment">------------------------------------------------------------------------</a>
<a id="12791" class="Comment">-- lookup</a>

<a id="∈-lookup"></a><a id="12802" href="Data.List.Membership.Propositional.Properties.html#12802" class="Function">∈-lookup</a> <a id="12811" class="Symbol">:</a> <a id="12813" class="Symbol">∀</a> <a id="12815" href="Data.List.Membership.Propositional.Properties.html#12815" class="Bound">i</a> <a id="12817" class="Symbol">→</a> <a id="12819" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="12826" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="12829" href="Data.List.Membership.Propositional.Properties.html#12815" class="Bound">i</a> <a id="12831" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12833" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
<a id="12836" href="Data.List.Membership.Propositional.Properties.html#12802" class="Function">∈-lookup</a> <a id="12845" class="Symbol">{</a><a id="12846" class="Argument">xs</a> <a id="12849" class="Symbol">=</a> <a id="12851" href="Data.List.Membership.Propositional.Properties.html#12851" class="Bound">xs</a><a id="12853" class="Symbol">}</a> <a id="12855" href="Data.List.Membership.Propositional.Properties.html#12855" class="Bound">i</a> <a id="12857" class="Symbol">=</a> <a id="12859" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">Membership.∈-lookup</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12889" class="Symbol">_)</a> <a id="12892" href="Data.List.Membership.Propositional.Properties.html#12851" class="Bound">xs</a> <a id="12895" href="Data.List.Membership.Propositional.Properties.html#12855" class="Bound">i</a>

<a id="12898" class="Comment">------------------------------------------------------------------------</a>
<a id="12971" class="Comment">-- foldr</a>

<a id="12981" class="Keyword">module</a> <a id="12988" href="Data.List.Membership.Propositional.Properties.html#12988" class="Module">_</a> <a id="12990" class="Symbol">{</a><a id="12991" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="12995" class="Symbol">:</a> <a id="12997" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13001" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="13002" class="Symbol">}</a> <a id="13004" class="Keyword">where</a>

  <a id="13013" href="Data.List.Membership.Propositional.Properties.html#13013" class="Function">foldr-selective</a> <a id="13029" class="Symbol">:</a> <a id="13031" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="13041" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13045" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="13049" class="Symbol">→</a> <a id="13051" class="Symbol">∀</a> <a id="13053" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a> <a id="13055" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a> <a id="13058" class="Symbol">→</a>
                    <a id="13080" class="Symbol">(</a><a id="13081" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="13087" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="13091" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a> <a id="13093" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a> <a id="13096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13098" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a><a id="13099" class="Symbol">)</a> <a id="13101" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13103" class="Symbol">(</a><a id="13104" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="13110" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="13114" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a> <a id="13116" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a> <a id="13119" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13121" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a><a id="13123" class="Symbol">)</a>
  <a id="13127" href="Data.List.Membership.Propositional.Properties.html#13013" class="Function">foldr-selective</a> <a id="13143" class="Symbol">=</a> <a id="13145" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">Membership.foldr-selective</a> <a id="13172" class="Symbol">(</a><a id="13173" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="13182" href="Data.List.Membership.Propositional.Properties.html#13001" class="Bound">A</a><a id="13183" class="Symbol">)</a>

<a id="13186" class="Comment">------------------------------------------------------------------------</a>
<a id="13259" class="Comment">-- allFin</a>

<a id="∈-allFin"></a><a id="13270" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a> <a id="13279" class="Symbol">:</a> <a id="13281" class="Symbol">∀</a> <a id="13283" class="Symbol">{</a><a id="13284" href="Data.List.Membership.Propositional.Properties.html#13284" class="Bound">n</a><a id="13285" class="Symbol">}</a> <a id="13287" class="Symbol">(</a><a id="13288" href="Data.List.Membership.Propositional.Properties.html#13288" class="Bound">k</a> <a id="13290" class="Symbol">:</a> <a id="13292" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13296" href="Data.List.Membership.Propositional.Properties.html#13284" class="Bound">n</a><a id="13297" class="Symbol">)</a> <a id="13299" class="Symbol">→</a> <a id="13301" href="Data.List.Membership.Propositional.Properties.html#13288" class="Bound">k</a> <a id="13303" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13305" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="13312" href="Data.List.Membership.Propositional.Properties.html#13284" class="Bound">n</a>
<a id="13314" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a> <a id="13323" class="Symbol">=</a> <a id="13325" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a>

<a id="13338" class="Comment">------------------------------------------------------------------------</a>
<a id="13411" class="Comment">-- inits</a>

<a id="[]∈inits"></a><a id="13421" href="Data.List.Membership.Propositional.Properties.html#13421" class="Function">[]∈inits</a> <a id="13430" class="Symbol">:</a> <a id="13432" class="Symbol">(</a><a id="13433" href="Data.List.Membership.Propositional.Properties.html#13433" class="Bound">as</a> <a id="13436" class="Symbol">:</a> <a id="13438" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13443" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="13444" class="Symbol">)</a> <a id="13446" class="Symbol">→</a> <a id="13448" class="InductiveConstructor">[]</a> <a id="13451" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13453" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="13459" href="Data.List.Membership.Propositional.Properties.html#13433" class="Bound">as</a>
<a id="13462" href="Data.List.Membership.Propositional.Properties.html#13421" class="Function">[]∈inits</a> <a id="13471" class="Symbol">_</a> <a id="13473" class="Symbol">=</a> <a id="13475" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13480" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="13486" class="Comment">------------------------------------------------------------------------</a>
<a id="13559" class="Comment">-- Other properties</a>

<a id="13580" class="Comment">-- Only a finite number of distinct elements can be members of a</a>
<a id="13645" class="Comment">-- given list.</a>

<a id="finite"></a><a id="13661" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="13668" class="Symbol">:</a> <a id="13670" class="Symbol">(</a><a id="13671" href="Data.List.Membership.Propositional.Properties.html#13671" class="Bound">inj</a> <a id="13675" class="Symbol">:</a> <a id="13677" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13679" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="13681" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="13682" class="Symbol">)</a> <a id="13684" class="Symbol">→</a> <a id="13686" class="Symbol">∀</a> <a id="13688" href="Data.List.Membership.Propositional.Properties.html#13688" class="Bound">xs</a> <a id="13691" class="Symbol">→</a> <a id="13693" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="13695" class="Symbol">(∀</a> <a id="13698" href="Data.List.Membership.Propositional.Properties.html#13698" class="Bound">i</a> <a id="13700" class="Symbol">→</a> <a id="13702" href="Function.Bundles.html#2469" class="Field">Injection.to</a> <a id="13715" href="Data.List.Membership.Propositional.Properties.html#13671" class="Bound">inj</a> <a id="13719" href="Data.List.Membership.Propositional.Properties.html#13698" class="Bound">i</a> <a id="13721" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13723" href="Data.List.Membership.Propositional.Properties.html#13688" class="Bound">xs</a><a id="13725" class="Symbol">)</a>
<a id="13727" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="13734" href="Data.List.Membership.Propositional.Properties.html#13734" class="Bound">inj</a> <a id="13738" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13747" href="Data.List.Membership.Propositional.Properties.html#13747" class="Bound">fᵢ∈[]</a>   <a id="13755" class="Symbol">=</a> <a id="13757" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a> <a id="13764" class="Symbol">(</a><a id="13765" href="Data.List.Membership.Propositional.Properties.html#13747" class="Bound">fᵢ∈[]</a> <a id="13771" class="Number">0</a><a id="13772" class="Symbol">)</a>
<a id="13774" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="13781" href="Data.List.Membership.Propositional.Properties.html#13781" class="Bound">inj</a> <a id="13785" class="Symbol">(</a><a id="13786" href="Data.List.Membership.Propositional.Properties.html#13786" class="Bound">x</a> <a id="13788" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13790" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a><a id="13792" class="Symbol">)</a> <a id="13794" href="Data.List.Membership.Propositional.Properties.html#13794" class="Bound">fᵢ∈x∷xs</a> <a id="13802" class="Symbol">=</a> <a id="13804" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a> <a id="13823" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a>
  <a id="13832" class="Keyword">where</a>
  <a id="13840" class="Keyword">open</a> <a id="13845" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="13855" href="Data.List.Membership.Propositional.Properties.html#13781" class="Bound">inj</a> <a id="13859" class="Keyword">renaming</a> <a id="13868" class="Symbol">(</a><a id="13869" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="13879" class="Symbol">to</a> <a id="13882" class="Field">f-inj</a><a id="13887" class="Symbol">)</a>

  <a id="13892" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13894" class="Symbol">:</a> <a id="13896" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13898" class="Symbol">→</a> <a id="13900" class="Symbol">_</a>
  <a id="13904" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13906" class="Symbol">=</a> <a id="13908" href="Function.Bundles.html#2469" class="Function">to</a>

  <a id="13914" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="13920" class="Symbol">:</a> <a id="13922" class="Symbol">∀</a> <a id="13924" class="Symbol">{</a><a id="13925" href="Data.List.Membership.Propositional.Properties.html#13925" class="Bound">i</a><a id="13926" class="Symbol">}</a> <a id="13928" class="Symbol">→</a> <a id="13930" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13932" href="Data.List.Membership.Propositional.Properties.html#13925" class="Bound">i</a> <a id="13934" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13936" href="Data.List.Membership.Propositional.Properties.html#13786" class="Bound">x</a> <a id="13938" class="Symbol">→</a> <a id="13940" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13942" href="Data.List.Membership.Propositional.Properties.html#13925" class="Bound">i</a> <a id="13944" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13946" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a>
  <a id="13951" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="13957" class="Symbol">{</a><a id="13958" href="Data.List.Membership.Propositional.Properties.html#13958" class="Bound">i</a><a id="13959" class="Symbol">}</a> <a id="13961" href="Data.List.Membership.Propositional.Properties.html#13961" class="Bound">fᵢ≢x</a> <a id="13966" class="Keyword">with</a> <a id="13971" href="Data.List.Membership.Propositional.Properties.html#13794" class="Bound">fᵢ∈x∷xs</a> <a id="13979" href="Data.List.Membership.Propositional.Properties.html#13958" class="Bound">i</a>
  <a id="13983" class="Symbol">...</a> <a id="13987" class="Symbol">|</a> <a id="13989" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="13995" href="Data.List.Membership.Propositional.Properties.html#13995" class="Bound">fᵢ≡x</a>  <a id="14001" class="Symbol">=</a> <a id="14003" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14017" href="Data.List.Membership.Propositional.Properties.html#13995" class="Bound">fᵢ≡x</a> <a id="14022" class="Bound">fᵢ≢x</a>
  <a id="14029" class="Symbol">...</a> <a id="14033" class="Symbol">|</a> <a id="14035" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14041" href="Data.List.Membership.Propositional.Properties.html#14041" class="Bound">fᵢ∈xs</a> <a id="14047" class="Symbol">=</a> <a id="14049" href="Data.List.Membership.Propositional.Properties.html#14041" class="Bound">fᵢ∈xs</a>

  <a id="14058" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a> <a id="14065" class="Symbol">:</a> <a id="14067" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="14069" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="14073" class="Symbol">(</a><a id="14074" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="14076" class="Symbol">λ</a> <a id="14078" href="Data.List.Membership.Propositional.Properties.html#14078" class="Bound">i</a> <a id="14080" class="Symbol">→</a> <a id="14082" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14084" href="Data.List.Membership.Propositional.Properties.html#14078" class="Bound">i</a> <a id="14086" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14088" href="Data.List.Membership.Propositional.Properties.html#13786" class="Bound">x</a><a id="14089" class="Symbol">)</a>
  <a id="14093" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a> <a id="14100" class="Symbol">(</a><a id="14101" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14104" href="Data.List.Membership.Propositional.Properties.html#14104" class="Bound">fᵢ≢x</a><a id="14108" class="Symbol">)</a>        <a id="14117" class="Symbol">=</a> <a id="14119" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="14126" href="Data.List.Membership.Propositional.Properties.html#13781" class="Bound">inj</a>  <a id="14131" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a> <a id="14134" class="Symbol">(λ</a> <a id="14137" href="Data.List.Membership.Propositional.Properties.html#14137" class="Bound">i</a> <a id="14139" class="Symbol">→</a> <a id="14141" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="14147" class="Symbol">(</a><a id="14148" href="Data.List.Membership.Propositional.Properties.html#14104" class="Bound">fᵢ≢x</a> <a id="14153" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14155" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="14159" href="Data.List.Membership.Propositional.Properties.html#14137" class="Bound">i</a><a id="14160" class="Symbol">))</a>
  <a id="14165" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a> <a id="14172" class="Symbol">(</a><a id="14173" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14177" class="Symbol">(</a><a id="14178" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14182" href="Data.List.Membership.Propositional.Properties.html#14182" class="Bound">fᵢ≡x</a><a id="14186" class="Symbol">))</a> <a id="14189" class="Symbol">=</a> <a id="14191" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="14198" href="Data.List.Membership.Propositional.Properties.html#15006" class="Function">f′-inj</a> <a id="14205" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a> <a id="14208" href="Data.List.Membership.Propositional.Properties.html#14517" class="Function">f′ⱼ∈xs</a>
    <a id="14219" class="Keyword">where</a>
    <a id="14229" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a> <a id="14232" class="Symbol">:</a> <a id="14234" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14236" class="Symbol">→</a> <a id="14238" class="Symbol">_</a>
    <a id="14244" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a> <a id="14247" href="Data.List.Membership.Propositional.Properties.html#14247" class="Bound">j</a> <a id="14249" class="Keyword">with</a> <a id="14254" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14256" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14259" href="Data.List.Membership.Propositional.Properties.html#14247" class="Bound">j</a>
    <a id="14265" class="Symbol">...</a> <a id="14269" class="Symbol">|</a> <a id="14271" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14275" class="Symbol">_</a> <a id="14277" class="Symbol">=</a> <a id="14279" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14281" class="Symbol">(</a><a id="14282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14286" class="Bound">j</a><a id="14287" class="Symbol">)</a>
    <a id="14293" class="Symbol">...</a> <a id="14297" class="Symbol">|</a> <a id="14299" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14303" class="Symbol">_</a> <a id="14305" class="Symbol">=</a> <a id="14307" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14309" class="Bound">j</a>

    <a id="14316" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14327" class="Symbol">:</a> <a id="14329" class="Symbol">∀</a> <a id="14331" class="Symbol">{</a><a id="14332" href="Data.List.Membership.Propositional.Properties.html#14332" class="Bound">j</a><a id="14333" class="Symbol">}</a> <a id="14335" class="Symbol">→</a> <a id="14337" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14339" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14341" href="Data.List.Membership.Propositional.Properties.html#14332" class="Bound">j</a> <a id="14343" class="Symbol">→</a> <a id="14345" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14347" href="Data.List.Membership.Propositional.Properties.html#14332" class="Bound">j</a> <a id="14349" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14351" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a>
    <a id="14358" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14369" href="Data.List.Membership.Propositional.Properties.html#14369" class="Bound">i≢j</a> <a id="14373" class="Symbol">=</a> <a id="14375" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="14381" class="Symbol">(</a><a id="14382" href="Data.List.Membership.Propositional.Properties.html#14369" class="Bound">i≢j</a> <a id="14386" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14388" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14394" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14396" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="14402" href="Data.List.Membership.Propositional.Properties.html#14182" class="Bound">fᵢ≡x</a> <a id="14407" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14409" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="14412" class="Symbol">)</a>

    <a id="14419" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14425" class="Symbol">:</a> <a id="14427" class="Symbol">∀</a> <a id="14429" class="Symbol">{</a><a id="14430" href="Data.List.Membership.Propositional.Properties.html#14430" class="Bound">k</a> <a id="14432" href="Data.List.Membership.Propositional.Properties.html#14432" class="Bound">j</a><a id="14433" class="Symbol">}</a> <a id="14435" class="Symbol">→</a> <a id="14437" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14439" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14441" href="Data.List.Membership.Propositional.Properties.html#14432" class="Bound">j</a> <a id="14443" class="Symbol">→</a> <a id="14445" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14447" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="14449" href="Data.List.Membership.Propositional.Properties.html#14430" class="Bound">k</a> <a id="14451" class="Symbol">→</a> <a id="14453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14457" href="Data.List.Membership.Propositional.Properties.html#14432" class="Bound">j</a> <a id="14459" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14461" href="Data.List.Membership.Propositional.Properties.html#14430" class="Bound">k</a>
    <a id="14467" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14473" href="Data.List.Membership.Propositional.Properties.html#14473" class="Bound">i≤j</a> <a id="14477" href="Data.List.Membership.Propositional.Properties.html#14477" class="Bound">i≰1+j</a> <a id="14483" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14488" class="Symbol">=</a> <a id="14490" href="Data.List.Membership.Propositional.Properties.html#14477" class="Bound">i≰1+j</a> <a id="14496" class="Symbol">(</a><a id="14497" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="14507" href="Data.List.Membership.Propositional.Properties.html#14473" class="Bound">i≤j</a><a id="14510" class="Symbol">)</a>

    <a id="14517" href="Data.List.Membership.Propositional.Properties.html#14517" class="Function">f′ⱼ∈xs</a> <a id="14524" class="Symbol">:</a> <a id="14526" class="Symbol">∀</a> <a id="14528" href="Data.List.Membership.Propositional.Properties.html#14528" class="Bound">j</a> <a id="14530" class="Symbol">→</a> <a id="14532" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a> <a id="14535" href="Data.List.Membership.Propositional.Properties.html#14528" class="Bound">j</a> <a id="14537" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14539" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a>
    <a id="14546" href="Data.List.Membership.Propositional.Properties.html#14517" class="Function">f′ⱼ∈xs</a> <a id="14553" href="Data.List.Membership.Propositional.Properties.html#14553" class="Bound">j</a> <a id="14555" class="Keyword">with</a> <a id="14560" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14562" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14565" href="Data.List.Membership.Propositional.Properties.html#14553" class="Bound">j</a>
    <a id="14571" class="Symbol">...</a> <a id="14575" class="Symbol">|</a> <a id="14577" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14581" href="Data.List.Membership.Propositional.Properties.html#14581" class="Bound">i≤j</a> <a id="14585" class="Symbol">=</a> <a id="14587" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14598" class="Symbol">(</a><a id="14599" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="14603" class="Symbol">(</a><a id="14604" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14608" href="Data.List.Membership.Propositional.Properties.html#14581" class="Bound">i≤j</a><a id="14611" class="Symbol">))</a>
    <a id="14618" class="Symbol">...</a> <a id="14622" class="Symbol">|</a> <a id="14624" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14628" href="Data.List.Membership.Propositional.Properties.html#14628" class="Bound">i≰j</a> <a id="14632" class="Symbol">=</a> <a id="14634" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14645" class="Symbol">(</a><a id="14646" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="14650" class="Symbol">(</a><a id="14651" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="14655" href="Data.List.Membership.Propositional.Properties.html#14628" class="Bound">i≰j</a><a id="14658" class="Symbol">)</a> <a id="14660" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14662" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="14665" class="Symbol">)</a>

    <a id="14672" href="Data.List.Membership.Propositional.Properties.html#14672" class="Function">f′-injective′</a> <a id="14686" class="Symbol">:</a> <a id="14688" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="14698" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14702" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14706" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a>
    <a id="14713" href="Data.List.Membership.Propositional.Properties.html#14672" class="Function">f′-injective′</a> <a id="14727" class="Symbol">{</a><a id="14728" href="Data.List.Membership.Propositional.Properties.html#14728" class="Bound">j</a><a id="14729" class="Symbol">}</a> <a id="14731" class="Symbol">{</a><a id="14732" href="Data.List.Membership.Propositional.Properties.html#14732" class="Bound">k</a><a id="14733" class="Symbol">}</a> <a id="14735" href="Data.List.Membership.Propositional.Properties.html#14735" class="Bound">eq</a> <a id="14738" class="Keyword">with</a> <a id="14743" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14745" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14748" href="Data.List.Membership.Propositional.Properties.html#14728" class="Bound">j</a> <a id="14750" class="Symbol">|</a> <a id="14752" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14754" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14757" href="Data.List.Membership.Propositional.Properties.html#14732" class="Bound">k</a>
    <a id="14763" class="Symbol">...</a> <a id="14767" class="Symbol">|</a> <a id="14769" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14773" href="Data.List.Membership.Propositional.Properties.html#14773" class="Bound">i≤j</a> <a id="14777" class="Symbol">|</a> <a id="14779" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14783" href="Data.List.Membership.Propositional.Properties.html#14783" class="Bound">i≤k</a> <a id="14787" class="Symbol">=</a> <a id="14789" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="14803" class="Symbol">(</a><a id="14804" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14810" class="Bound">eq</a><a id="14812" class="Symbol">)</a>
    <a id="14818" class="Symbol">...</a> <a id="14822" class="Symbol">|</a> <a id="14824" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14828" href="Data.List.Membership.Propositional.Properties.html#14828" class="Bound">i≤j</a> <a id="14832" class="Symbol">|</a> <a id="14834" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14838" href="Data.List.Membership.Propositional.Properties.html#14838" class="Bound">i≰k</a> <a id="14842" class="Symbol">=</a> <a id="14844" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14858" class="Symbol">(</a><a id="14859" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14865" class="Bound">eq</a><a id="14867" class="Symbol">)</a> <a id="14869" class="Symbol">(</a><a id="14870" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14876" href="Data.List.Membership.Propositional.Properties.html#14828" class="Bound">i≤j</a> <a id="14880" href="Data.List.Membership.Propositional.Properties.html#14838" class="Bound">i≰k</a><a id="14883" class="Symbol">)</a>
    <a id="14889" class="Symbol">...</a> <a id="14893" class="Symbol">|</a> <a id="14895" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14899" href="Data.List.Membership.Propositional.Properties.html#14899" class="Bound">i≰j</a> <a id="14903" class="Symbol">|</a> <a id="14905" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14909" href="Data.List.Membership.Propositional.Properties.html#14909" class="Bound">i≤k</a> <a id="14913" class="Symbol">=</a> <a id="14915" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14929" class="Symbol">(</a><a id="14930" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14936" class="Bound">eq</a><a id="14938" class="Symbol">)</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14947" href="Data.List.Membership.Propositional.Properties.html#14909" class="Bound">i≤k</a> <a id="14951" href="Data.List.Membership.Propositional.Properties.html#14899" class="Bound">i≰j</a> <a id="14955" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14957" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="14960" class="Symbol">)</a>
    <a id="14966" class="Symbol">...</a> <a id="14970" class="Symbol">|</a> <a id="14972" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14976" href="Data.List.Membership.Propositional.Properties.html#14976" class="Bound">i≰j</a> <a id="14980" class="Symbol">|</a> <a id="14982" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14986" href="Data.List.Membership.Propositional.Properties.html#14986" class="Bound">i≰k</a> <a id="14990" class="Symbol">=</a> <a id="14992" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14998" class="Bound">eq</a>

    <a id="15006" href="Data.List.Membership.Propositional.Properties.html#15006" class="Function">f′-inj</a> <a id="15013" class="Symbol">:</a> <a id="15015" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15017" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="15019" class="Symbol">_</a>
    <a id="15025" href="Data.List.Membership.Propositional.Properties.html#15006" class="Function">f′-inj</a> <a id="15032" class="Symbol">=</a> <a id="15034" class="Keyword">record</a>
      <a id="15047" class="Symbol">{</a> <a id="15049" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="15059" class="Symbol">=</a> <a id="15061" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a>
      <a id="15070" class="Symbol">;</a> <a id="15072" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="15082" class="Symbol">=</a> <a id="15084" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="15091" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a>
      <a id="15100" class="Symbol">;</a> <a id="15102" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="15112" class="Symbol">=</a> <a id="15114" href="Data.List.Membership.Propositional.Properties.html#14672" class="Function">f′-injective′</a>
      <a id="15134" class="Symbol">}</a>

<a id="15137" class="Comment">------------------------------------------------------------------------</a>
<a id="15210" class="Comment">-- Different members</a>

<a id="there-injective-≢∈"></a><a id="15232" href="Data.List.Membership.Propositional.Properties.html#15232" class="Function">there-injective-≢∈</a> <a id="15251" class="Symbol">:</a> <a id="15253" class="Symbol">∀</a> <a id="15255" class="Symbol">{</a><a id="15256" href="Data.List.Membership.Propositional.Properties.html#15256" class="Bound">xs</a><a id="15258" class="Symbol">}</a> <a id="15260" class="Symbol">{</a><a id="15261" href="Data.List.Membership.Propositional.Properties.html#15261" class="Bound">x</a> <a id="15263" href="Data.List.Membership.Propositional.Properties.html#15263" class="Bound">y</a> <a id="15265" href="Data.List.Membership.Propositional.Properties.html#15265" class="Bound">z</a> <a id="15267" class="Symbol">:</a> <a id="15269" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="15270" class="Symbol">}</a> <a id="15272" class="Symbol">{</a><a id="15273" href="Data.List.Membership.Propositional.Properties.html#15273" class="Bound">x∈xs</a> <a id="15278" class="Symbol">:</a> <a id="15280" href="Data.List.Membership.Propositional.Properties.html#15261" class="Bound">x</a> <a id="15282" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15284" href="Data.List.Membership.Propositional.Properties.html#15256" class="Bound">xs</a><a id="15286" class="Symbol">}</a> <a id="15288" class="Symbol">{</a><a id="15289" href="Data.List.Membership.Propositional.Properties.html#15289" class="Bound">y∈xs</a> <a id="15294" class="Symbol">:</a> <a id="15296" href="Data.List.Membership.Propositional.Properties.html#15263" class="Bound">y</a> <a id="15298" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15300" href="Data.List.Membership.Propositional.Properties.html#15256" class="Bound">xs</a><a id="15302" class="Symbol">}</a> <a id="15304" class="Symbol">→</a>
                     <a id="15327" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15333" class="Symbol">{</a><a id="15334" class="Argument">x</a> <a id="15336" class="Symbol">=</a> <a id="15338" href="Data.List.Membership.Propositional.Properties.html#15265" class="Bound">z</a><a id="15339" class="Symbol">}</a> <a id="15341" href="Data.List.Membership.Propositional.Properties.html#15273" class="Bound">x∈xs</a> <a id="15346" href="Data.List.Membership.Propositional.html#948" class="Function Operator">≢∈</a> <a id="15349" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15355" href="Data.List.Membership.Propositional.Properties.html#15289" class="Bound">y∈xs</a> <a id="15360" class="Symbol">→</a>
                     <a id="15383" href="Data.List.Membership.Propositional.Properties.html#15273" class="Bound">x∈xs</a> <a id="15388" href="Data.List.Membership.Propositional.html#948" class="Function Operator">≢∈</a> <a id="15391" href="Data.List.Membership.Propositional.Properties.html#15289" class="Bound">y∈xs</a>
<a id="15396" href="Data.List.Membership.Propositional.Properties.html#15232" class="Function">there-injective-≢∈</a> <a id="15415" href="Data.List.Membership.Propositional.Properties.html#15415" class="Bound">neq</a> <a id="15419" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15424" href="Data.List.Membership.Propositional.Properties.html#15424" class="Bound">eq</a> <a id="15427" class="Symbol">=</a> <a id="15429" href="Data.List.Membership.Propositional.Properties.html#15415" class="Bound">neq</a> <a id="15433" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15438" class="Symbol">(</a><a id="15439" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="15446" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15452" href="Data.List.Membership.Propositional.Properties.html#15424" class="Bound">eq</a><a id="15454" class="Symbol">)</a>

<a id="15457" class="Comment">------------------------------------------------------------------------</a>
<a id="15530" class="Comment">-- AllPairs</a>

<a id="15543" class="Keyword">open</a> <a id="15548" class="Keyword">import</a> <a id="15555" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="15589" class="Keyword">using</a> <a id="15595" class="Symbol">(</a><a id="15596" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="15604" class="Symbol">;</a> <a id="15606" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="15608" class="Symbol">;</a> <a id="15610" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="15613" class="Symbol">)</a>
<a id="15615" class="Keyword">import</a> <a id="15622" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="15651" class="Symbol">as</a> <a id="15654" class="Module">All</a>

<a id="15659" class="Keyword">module</a> <a id="15666" href="Data.List.Membership.Propositional.Properties.html#15666" class="Module">_</a> <a id="15668" class="Symbol">{</a><a id="15669" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15671" class="Symbol">:</a> <a id="15673" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="15675" class="Symbol">→</a> <a id="15677" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="15679" class="Symbol">→</a> <a id="15681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15685" href="Data.List.Membership.Propositional.Properties.html#2574" class="Generalizable">ℓ</a><a id="15686" class="Symbol">}</a> <a id="15688" class="Keyword">where</a>
  <a id="15696" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15708" class="Symbol">:</a> <a id="15710" class="Symbol">∀</a> <a id="15712" class="Symbol">{</a><a id="15713" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15716" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15718" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a><a id="15719" class="Symbol">}</a> <a id="15721" class="Symbol">→</a> <a id="15723" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="15732" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15734" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15737" class="Symbol">→</a> <a id="15739" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15741" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15743" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15746" class="Symbol">→</a> <a id="15748" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15750" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15752" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15755" class="Symbol">→</a> <a id="15757" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15759" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15761" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15763" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="15765" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15767" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15769" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15771" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="15773" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15775" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15777" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a>
  <a id="15781" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15793" class="Symbol">(_</a> <a id="15796" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="15798" class="Symbol">_)</a>  <a id="15802" class="Symbol">(</a><a id="15803" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15812" class="Symbol">)</a> <a id="15814" class="Symbol">(</a><a id="15815" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15820" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15824" class="Symbol">)</a> <a id="15826" class="Symbol">=</a> <a id="15828" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="15833" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15840" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Data.List.Membership.Propositional.Properties.html#15853" class="Bound">p</a> <a id="15855" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="15857" class="Symbol">_)</a>  <a id="15861" class="Symbol">(</a><a id="15862" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15867" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15871" class="Symbol">)</a> <a id="15873" class="Symbol">(</a><a id="15874" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15880" href="Data.List.Membership.Propositional.Properties.html#15880" class="Bound">y∈</a><a id="15882" class="Symbol">)</a>  <a id="15885" class="Symbol">=</a> <a id="15887" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="15892" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15894" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="15899" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15901" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="15912" href="Data.List.Membership.Propositional.Properties.html#15853" class="Bound">p</a> <a id="15914" href="Data.List.Membership.Propositional.Properties.html#15880" class="Bound">y∈</a>
  <a id="15919" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15931" class="Symbol">(</a><a id="15932" href="Data.List.Membership.Propositional.Properties.html#15932" class="Bound">p</a> <a id="15934" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="15936" class="Symbol">_)</a>  <a id="15940" class="Symbol">(</a><a id="15941" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15947" href="Data.List.Membership.Propositional.Properties.html#15947" class="Bound">x∈</a><a id="15949" class="Symbol">)</a>  <a id="15952" class="Symbol">(</a><a id="15953" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15962" class="Symbol">)</a> <a id="15964" class="Symbol">=</a> <a id="15966" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="15971" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15973" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="15978" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15980" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="15991" href="Data.List.Membership.Propositional.Properties.html#15932" class="Bound">p</a> <a id="15993" href="Data.List.Membership.Propositional.Properties.html#15947" class="Bound">x∈</a>
  <a id="15998" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="16010" class="Symbol">(_</a> <a id="16013" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="16015" href="Data.List.Membership.Propositional.Properties.html#16015" class="Bound">ps</a><a id="16017" class="Symbol">)</a> <a id="16019" class="Symbol">(</a><a id="16020" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16026" href="Data.List.Membership.Propositional.Properties.html#16026" class="Bound">x∈</a><a id="16028" class="Symbol">)</a>  <a id="16031" class="Symbol">(</a><a id="16032" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16038" href="Data.List.Membership.Propositional.Properties.html#16038" class="Bound">y∈</a><a id="16040" class="Symbol">)</a>  <a id="16043" class="Symbol">=</a> <a id="16045" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="16057" href="Data.List.Membership.Propositional.Properties.html#16015" class="Bound">ps</a> <a id="16060" href="Data.List.Membership.Propositional.Properties.html#16026" class="Bound">x∈</a> <a id="16063" href="Data.List.Membership.Propositional.Properties.html#16038" class="Bound">y∈</a>

<a id="16067" class="Comment">------------------------------------------------------------------------</a>
<a id="16140" class="Comment">-- nested lists</a>

<a id="map∷⁻"></a><a id="16157" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16163" class="Symbol">:</a> <a id="16165" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16168" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16170" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16174" class="Symbol">(</a><a id="16175" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16177" class="InductiveConstructor Operator">∷_</a><a id="16179" class="Symbol">)</a> <a id="16181" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16185" class="Symbol">→</a> <a id="16187" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="16190" href="Data.List.Membership.Propositional.Properties.html#16190" class="Bound">ys</a> <a id="16193" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="16195" href="Data.List.Membership.Propositional.Properties.html#16190" class="Bound">ys</a> <a id="16198" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16200" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16204" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="16206" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16209" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16211" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16213" class="InductiveConstructor Operator">∷</a> <a id="16215" href="Data.List.Membership.Propositional.Properties.html#16190" class="Bound">ys</a>
<a id="16218" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16224" class="Symbol">=</a> <a id="16226" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="16233" class="Symbol">(_</a> <a id="16236" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="16238" class="Symbol">)</a>

<a id="[]∉map∷"></a><a id="16241" href="Data.List.Membership.Propositional.Properties.html#16241" class="Function">[]∉map∷</a> <a id="16249" class="Symbol">:</a> <a id="16251" class="Symbol">(</a><a id="16252" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16257" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="16259" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16261" class="InductiveConstructor">[]</a><a id="16263" class="Symbol">)</a> <a id="16265" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="16267" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16271" class="Symbol">(</a><a id="16272" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16274" class="InductiveConstructor Operator">∷_</a><a id="16276" class="Symbol">)</a> <a id="16278" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
<a id="16282" href="Data.List.Membership.Propositional.Properties.html#16241" class="Function">[]∉map∷</a> <a id="16290" href="Data.List.Membership.Propositional.Properties.html#16290" class="Bound">p</a> <a id="16292" class="Keyword">with</a> <a id="16297" class="Symbol">()</a> ← <a id="16302" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16308" href="Data.List.Membership.Propositional.Properties.html#16290" class="Bound">p</a>

<a id="map∷-decomp∈"></a><a id="16311" href="Data.List.Membership.Propositional.Properties.html#16311" class="Function">map∷-decomp∈</a> <a id="16324" class="Symbol">:</a> <a id="16326" class="Symbol">(</a><a id="16327" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16332" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="16334" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16336" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16338" class="InductiveConstructor Operator">∷</a> <a id="16340" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a><a id="16342" class="Symbol">)</a> <a id="16344" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16346" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16350" class="Symbol">(</a><a id="16351" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16353" class="InductiveConstructor Operator">∷_</a><a id="16355" class="Symbol">)</a> <a id="16357" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16361" class="Symbol">→</a> <a id="16363" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16365" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16367" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16369" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="16371" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16374" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16376" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
<a id="16380" href="Data.List.Membership.Propositional.Properties.html#16311" class="Function">map∷-decomp∈</a> <a id="16393" href="Data.List.Membership.Propositional.Properties.html#16393" class="Bound">p</a> <a id="16395" class="Keyword">with</a> <a id="16400" class="Symbol">_</a> <a id="16402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16404" href="Data.List.Membership.Propositional.Properties.html#16404" class="Bound">xs∈xss</a> <a id="16411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16413" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="16420" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16426" href="Data.List.Membership.Propositional.Properties.html#16393" class="Bound">p</a> <a id="16428" class="Symbol">=</a> <a id="16430" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16437" href="Data.List.Membership.Propositional.Properties.html#16404" class="Bound">xs∈xss</a>

<a id="∈-map∷⁻"></a><a id="16445" href="Data.List.Membership.Propositional.Properties.html#16445" class="Function">∈-map∷⁻</a> <a id="16453" class="Symbol">:</a> <a id="16455" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16458" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16460" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16467" class="InductiveConstructor Operator">∷_</a><a id="16469" class="Symbol">)</a> <a id="16471" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16475" class="Symbol">→</a> <a id="16477" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16479" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16481" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
<a id="16484" href="Data.List.Membership.Propositional.Properties.html#16445" class="Function">∈-map∷⁻</a> <a id="16492" href="Data.List.Membership.Propositional.Properties.html#16492" class="Bound">p</a> <a id="16494" class="Keyword">with</a> <a id="16499" class="Symbol">_</a> <a id="16501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16503" class="Symbol">_</a> <a id="16505" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="16514" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16520" href="Data.List.Membership.Propositional.Properties.html#16492" class="Bound">p</a> <a id="16522" class="Symbol">=</a> <a id="16524" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="16529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>


==> anc/html/Data.List.Membership.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Data.List.Any.Membership instantiated with propositional equality,</a>
<a id="176" class="Comment">-- along with some additional definitions.</a>
<a id="219" class="Comment">------------------------------------------------------------------------</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="380" class="Symbol">{</a><a id="381" href="Data.List.Membership.Propositional.html#381" class="Bound">a</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">{</a><a id="385" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a> <a id="387" class="Symbol">:</a> <a id="389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="393" href="Data.List.Membership.Propositional.html#381" class="Bound">a</a><a id="394" class="Symbol">}</a> <a id="396" class="Keyword">where</a>

<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="511" class="Keyword">using</a> <a id="517" class="Symbol">(</a><a id="518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="521" class="Symbol">;</a> <a id="523" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="526" class="Symbol">;</a> <a id="528" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="532" class="Symbol">)</a>
<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="608" class="Symbol">)</a>

<a id="611" class="Keyword">import</a> <a id="618" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="646" class="Symbol">as</a> <a id="649" class="Module">SetoidMembership</a>

<a id="667" class="Comment">------------------------------------------------------------------------</a>
<a id="740" class="Comment">-- Re-export contents of setoid membership</a>

<a id="784" class="Keyword">open</a> <a id="789" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="806" class="Symbol">(</a><a id="807" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="814" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="815" class="Symbol">)</a> <a id="817" class="Keyword">public</a> <a id="824" class="Keyword">hiding</a> <a id="831" class="Symbol">(</a><a id="832" href="Data.List.Membership.Setoid.html#1634" class="Function">lose</a><a id="836" class="Symbol">)</a>

<a id="839" class="Comment">------------------------------------------------------------------------</a>
<a id="912" class="Comment">-- Different members</a>

<a id="934" class="Keyword">infix</a> <a id="940" class="Number">4</a> <a id="942" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a>

<a id="_≢∈_"></a><a id="948" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" class="Symbol">{</a><a id="958" href="Data.List.Membership.Propositional.html#958" class="Bound">x</a> <a id="960" href="Data.List.Membership.Propositional.html#960" class="Bound">y</a> <a id="962" class="Symbol">:</a> <a id="964" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="965" class="Symbol">}</a> <a id="967" class="Symbol">{</a><a id="968" href="Data.List.Membership.Propositional.html#968" class="Bound">xs</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">→</a> <a id="974" href="Data.List.Membership.Propositional.html#958" class="Bound">x</a> <a id="976" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="978" href="Data.List.Membership.Propositional.html#968" class="Bound">xs</a> <a id="981" class="Symbol">→</a> <a id="983" href="Data.List.Membership.Propositional.html#960" class="Bound">y</a> <a id="985" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="987" href="Data.List.Membership.Propositional.html#968" class="Bound">xs</a> <a id="990" class="Symbol">→</a> <a id="992" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="996" class="Symbol">_</a>
<a id="998" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a> <a id="1003" href="Data.List.Membership.Propositional.html#1003" class="Bound">x∈xs</a> <a id="1008" href="Data.List.Membership.Propositional.html#1008" class="Bound">y∈xs</a> <a id="1013" class="Symbol">=</a> <a id="1015" class="Symbol">∀</a> <a id="1017" href="Data.List.Membership.Propositional.html#1017" class="Bound">x≡y</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="1032" class="Symbol">_)</a> <a id="1035" href="Data.List.Membership.Propositional.html#1017" class="Bound">x≡y</a> <a id="1039" href="Data.List.Membership.Propositional.html#1003" class="Bound">x∈xs</a> <a id="1044" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1046" href="Data.List.Membership.Propositional.html#1008" class="Bound">y∈xs</a>

<a id="1052" class="Comment">------------------------------------------------------------------------</a>
<a id="1125" class="Comment">-- Other operations</a>

<a id="lose"></a><a id="1146" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">∀</a> <a id="1155" class="Symbol">{</a><a id="1156" href="Data.List.Membership.Propositional.html#1156" class="Bound">p</a><a id="1157" class="Symbol">}</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Data.List.Membership.Propositional.html#1160" class="Bound">P</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a> <a id="1166" class="Symbol">→</a> <a id="1168" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1172" href="Data.List.Membership.Propositional.html#1156" class="Bound">p</a><a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Data.List.Membership.Propositional.html#1176" class="Bound">x</a> <a id="1178" href="Data.List.Membership.Propositional.html#1178" class="Bound">xs</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Data.List.Membership.Propositional.html#1176" class="Bound">x</a> <a id="1186" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1188" href="Data.List.Membership.Propositional.html#1178" class="Bound">xs</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Data.List.Membership.Propositional.html#1160" class="Bound">P</a> <a id="1195" href="Data.List.Membership.Propositional.html#1176" class="Bound">x</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1203" href="Data.List.Membership.Propositional.html#1160" class="Bound">P</a> <a id="1205" href="Data.List.Membership.Propositional.html#1178" class="Bound">xs</a>
<a id="1208" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="Data.List.Membership.Setoid.html#1634" class="Function">SetoidMembership.lose</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1245" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="1254" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Data.List.Membership.Setoid.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Setoid.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">-----------------------------------------------------------------------</a>
<a id="73" class="Comment">-- The Agda standard library</a>
<a id="102" class="Comment">--</a>
<a id="105" class="Comment">-- Properties related to setoid list membership</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Symbol">{-#</a> <a id="231" class="Keyword">OPTIONS</a> <a id="239" class="Pragma">--cubical-compatible</a> <a id="260" class="Pragma">--safe</a> <a id="267" class="Symbol">#-}</a>

<a id="272" class="Keyword">module</a> <a id="279" href="Data.List.Membership.Setoid.Properties.html" class="Module">Data.List.Membership.Setoid.Properties</a> <a id="318" class="Keyword">where</a>

<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Algebra.html" class="Module">Algebra</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="355" class="Symbol">;</a> <a id="357" href="Algebra.Definitions.html#3969" class="Function">Selective</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="406" class="Symbol">;</a> <a id="408" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="413" class="Symbol">)</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="441" class="Keyword">using</a> <a id="447" class="Symbol">(</a><a id="448" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="451" class="Symbol">;</a> <a id="453" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="457" class="Symbol">;</a> <a id="459" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="545" class="Keyword">hiding</a> <a id="552" class="Symbol">(</a><a id="553" href="Data.List.Base.html#13327" class="Function">find</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">import</a> <a id="566" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">Membership</a>
<a id="608" class="Keyword">import</a> <a id="615" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="657" class="Symbol">as</a> <a id="660" class="Module">Equality</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="710" class="Symbol">as</a> <a id="713" class="Module">All</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="727" class="Symbol">)</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">Any</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="787" class="Symbol">;</a> <a id="789" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="793" class="Symbol">;</a> <a id="795" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="800" class="Symbol">)</a>
<a id="802" class="Keyword">import</a> <a id="809" href="Data.List.Relation.Unary.All.Properties.Core.html" class="Module">Data.List.Relation.Unary.All.Properties.Core</a> <a id="854" class="Symbol">as</a> <a id="857" class="Module">All</a>
<a id="861" class="Keyword">import</a> <a id="868" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a> <a id="908" class="Symbol">as</a> <a id="911" class="Module">Any</a>
<a id="915" class="Keyword">import</a> <a id="922" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="961" class="Symbol">as</a> <a id="964" class="Module">Unique</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1017" class="Symbol">)</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1049" class="Symbol">as</a> <a id="1052" class="Module">Product</a> <a id="1060" class="Keyword">using</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1073" class="Symbol">;</a> <a id="1075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="1079" class="Symbol">;</a> <a id="1081" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1083" class="Symbol">;</a> <a id="1085" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1093" class="Symbol">)</a>
<a id="1095" class="Keyword">open</a> <a id="1100" class="Keyword">import</a> <a id="1107" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="1159" class="Keyword">using</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a><a id="1170" class="Symbol">)</a>
<a id="1172" class="Keyword">open</a> <a id="1177" class="Keyword">import</a> <a id="1184" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1198" class="Keyword">using</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1214" class="Symbol">;</a> <a id="1216" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1228" class="Symbol">)</a>
<a id="1230" class="Keyword">open</a> <a id="1235" class="Keyword">import</a> <a id="1242" href="Function.Base.html" class="Module">Function.Base</a> <a id="1256" class="Keyword">using</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1266" class="Symbol">;</a> <a id="1268" href="Function.Base.html#1657" class="Function">flip</a><a id="1272" class="Symbol">;</a> <a id="1274" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1277" class="Symbol">;</a> <a id="1279" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1283" class="Symbol">;</a> <a id="1285" href="Function.Base.html#704" class="Function">id</a><a id="1287" class="Symbol">)</a>
<a id="1289" class="Keyword">open</a> <a id="1294" class="Keyword">import</a> <a id="1301" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1318" class="Keyword">using</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1328" class="Symbol">;</a> <a id="1330" href="Function.Bundles.html#14546" class="Function">mk↔</a><a id="1333" class="Symbol">;</a> <a id="1335" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1338" class="Symbol">;</a> <a id="1340" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1343" class="Symbol">)</a>
<a id="1345" class="Keyword">open</a> <a id="1350" class="Keyword">import</a> <a id="1357" href="Level.html" class="Module">Level</a> <a id="1363" class="Keyword">using</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1375" class="Symbol">)</a>
<a id="1377" class="Keyword">open</a> <a id="1382" class="Keyword">import</a> <a id="1389" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1410" class="Keyword">using</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1420" class="Symbol">;</a> <a id="1422" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="1438" class="Symbol">;</a> <a id="1440" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1453" class="Symbol">)</a>
<a id="1455" class="Keyword">open</a> <a id="1460" class="Keyword">import</a> <a id="1467" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1495" class="Symbol">as</a> <a id="1498" class="Module">Binary</a> <a id="1505" class="Keyword">hiding</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1522" class="Symbol">)</a>
<a id="1524" class="Keyword">open</a> <a id="1529" class="Keyword">import</a> <a id="1536" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1560" class="Keyword">using</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1573" class="Symbol">)</a>
<a id="1575" class="Keyword">open</a> <a id="1580" class="Keyword">import</a> <a id="1587" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1630" class="Symbol">as</a> <a id="1633" class="Module">≡</a> <a id="1635" class="Keyword">using</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1645" class="Symbol">)</a>
<a id="1647" class="Keyword">open</a> <a id="1652" class="Keyword">import</a> <a id="1659" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1686" class="Keyword">using</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1697" class="Symbol">;</a> <a id="1699" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="1708" class="Symbol">;</a> <a id="1710" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1713" class="Symbol">;</a> <a id="1715" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1717" class="Symbol">)</a>
<a id="1719" class="Keyword">open</a> <a id="1724" class="Keyword">import</a> <a id="1731" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1762" class="Keyword">using</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1771" class="Symbol">;</a> <a id="1773" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1786" class="Symbol">)</a>
<a id="1788" class="Keyword">open</a> <a id="1793" class="Keyword">import</a> <a id="1800" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1826" class="Keyword">using</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="1839" class="Symbol">)</a>
<a id="1841" class="Keyword">open</a> <a id="1846" class="Keyword">import</a> <a id="1853" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1868" class="Symbol">as</a> <a id="1871" class="Module">Unary</a> <a id="1877" class="Keyword">using</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1893" class="Symbol">;</a> <a id="1895" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1899" class="Symbol">)</a>

<a id="1902" class="Keyword">open</a> <a id="1907" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1914" class="Keyword">using</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a><a id="1928" class="Symbol">)</a>

<a id="1931" class="Keyword">private</a>
  <a id="1941" class="Keyword">variable</a>
    <a id="1954" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="1956" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="1959" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="1962" href="Data.List.Membership.Setoid.Properties.html#1962" class="Generalizable">c₃</a> <a id="1965" href="Data.List.Membership.Setoid.Properties.html#1965" class="Generalizable">p</a> <a id="1967" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a> <a id="1969" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a> <a id="1972" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a> <a id="1975" href="Data.List.Membership.Setoid.Properties.html#1975" class="Generalizable">ℓ₃</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1987" class="Comment">------------------------------------------------------------------------</a>
<a id="2060" class="Comment">-- Basics</a>

<a id="2071" class="Keyword">module</a> <a id="2078" href="Data.List.Membership.Setoid.Properties.html#2078" class="Module">_</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Data.List.Membership.Setoid.Properties.html#2081" class="Bound">S</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2092" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="2094" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Keyword">where</a>

  <a id="2106" class="Keyword">open</a> <a id="2111" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="2122" href="Data.List.Membership.Setoid.Properties.html#2081" class="Bound">S</a>

  <a id="2127" href="Data.List.Membership.Setoid.Properties.html#2127" class="Function">∉[]</a> <a id="2131" class="Symbol">:</a> <a id="2133" class="Symbol">∀</a> <a id="2135" class="Symbol">{</a><a id="2136" href="Data.List.Membership.Setoid.Properties.html#2136" class="Bound">x</a><a id="2137" class="Symbol">}</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Data.List.Membership.Setoid.Properties.html#2136" class="Bound">x</a> <a id="2143" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="2145" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="2150" href="Data.List.Membership.Setoid.Properties.html#2127" class="Function">∉[]</a> <a id="2154" class="Symbol">()</a>

<a id="2158" class="Comment">------------------------------------------------------------------------</a>
<a id="2231" class="Comment">-- Equality properties</a>

<a id="2255" class="Keyword">module</a> <a id="2262" href="Data.List.Membership.Setoid.Properties.html#2262" class="Module">_</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2276" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="2278" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Keyword">where</a>

  <a id="2290" class="Keyword">open</a> <a id="2295" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2302" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a>
  <a id="2306" class="Keyword">open</a> <a id="2311" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="2320" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a>
  <a id="2324" class="Keyword">open</a> <a id="2329" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="2340" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a>

  <a id="2345" class="Comment">-- _∈_ respects the underlying equality</a>

  <a id="2388" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" class="Symbol">{</a><a id="2402" href="Data.List.Membership.Setoid.Properties.html#2402" class="Bound">xs</a><a id="2404" class="Symbol">}</a> <a id="2406" class="Symbol">→</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="2412" href="Data.List.Membership.Setoid.Properties.html#2402" class="Bound">xs</a><a id="2414" class="Symbol">)</a> <a id="2416" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2425" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="2431" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="2440" href="Data.List.Membership.Setoid.Properties.html#2440" class="Bound">x≈y</a> <a id="2444" href="Data.List.Membership.Setoid.Properties.html#2444" class="Bound">x∈xs</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2471" href="Data.List.Membership.Setoid.Properties.html#2440" class="Bound">x≈y</a><a id="2474" class="Symbol">))</a> <a id="2477" href="Data.List.Membership.Setoid.Properties.html#2444" class="Bound">x∈xs</a>

  <a id="2485" href="Data.List.Membership.Setoid.Properties.html#2485" class="Function">∉-resp-≈</a> <a id="2494" class="Symbol">:</a> <a id="2496" class="Symbol">∀</a> <a id="2498" class="Symbol">{</a><a id="2499" href="Data.List.Membership.Setoid.Properties.html#2499" class="Bound">xs</a><a id="2501" class="Symbol">}</a> <a id="2503" class="Symbol">→</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉</a> <a id="2509" href="Data.List.Membership.Setoid.Properties.html#2499" class="Bound">xs</a><a id="2511" class="Symbol">)</a> <a id="2513" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2522" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="2528" href="Data.List.Membership.Setoid.Properties.html#2485" class="Function">∉-resp-≈</a> <a id="2537" href="Data.List.Membership.Setoid.Properties.html#2537" class="Bound">v≈w</a> <a id="2541" href="Data.List.Membership.Setoid.Properties.html#2541" class="Bound">v∉xs</a> <a id="2546" href="Data.List.Membership.Setoid.Properties.html#2546" class="Bound">w∈xs</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Data.List.Membership.Setoid.Properties.html#2541" class="Bound">v∉xs</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2573" href="Data.List.Membership.Setoid.Properties.html#2537" class="Bound">v≈w</a><a id="2576" class="Symbol">)</a> <a id="2578" href="Data.List.Membership.Setoid.Properties.html#2546" class="Bound">w∈xs</a><a id="2582" class="Symbol">)</a>

  <a id="2587" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="2596" class="Symbol">:</a> <a id="2598" class="Symbol">∀</a> <a id="2600" class="Symbol">{</a><a id="2601" href="Data.List.Membership.Setoid.Properties.html#2601" class="Bound">x</a><a id="2602" class="Symbol">}</a> <a id="2604" class="Symbol">→</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Data.List.Membership.Setoid.Properties.html#2601" class="Bound">x</a> <a id="2609" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="2611" class="Symbol">)</a> <a id="2613" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2622" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
  <a id="2628" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="2637" class="Symbol">=</a> <a id="2639" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">Any.lift-resp</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Function.Base.html#1657" class="Function">flip</a> <a id="2659" href="Relation.Binary.Structures.html#1271" class="Function">trans</a><a id="2664" class="Symbol">)</a>

  <a id="2669" href="Data.List.Membership.Setoid.Properties.html#2669" class="Function">∉-resp-≋</a> <a id="2678" class="Symbol">:</a> <a id="2680" class="Symbol">∀</a> <a id="2682" class="Symbol">{</a><a id="2683" href="Data.List.Membership.Setoid.Properties.html#2683" class="Bound">x</a><a id="2684" class="Symbol">}</a> <a id="2686" class="Symbol">→</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Data.List.Membership.Setoid.Properties.html#2683" class="Bound">x</a> <a id="2691" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉_</a><a id="2693" class="Symbol">)</a> <a id="2695" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2704" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
  <a id="2710" href="Data.List.Membership.Setoid.Properties.html#2669" class="Function">∉-resp-≋</a> <a id="2719" href="Data.List.Membership.Setoid.Properties.html#2719" class="Bound">xs≋ys</a> <a id="2725" href="Data.List.Membership.Setoid.Properties.html#2725" class="Bound">v∉xs</a> <a id="2730" href="Data.List.Membership.Setoid.Properties.html#2730" class="Bound">v∈ys</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="Data.List.Membership.Setoid.Properties.html#2725" class="Bound">v∉xs</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Data.List.Relation.Binary.Equality.Setoid.html#1981" class="Function">≋-sym</a> <a id="2759" href="Data.List.Membership.Setoid.Properties.html#2719" class="Bound">xs≋ys</a><a id="2764" class="Symbol">)</a> <a id="2766" href="Data.List.Membership.Setoid.Properties.html#2730" class="Bound">v∈ys</a><a id="2770" class="Symbol">)</a>

  <a id="2775" class="Comment">-- x ∉_ is equivalent to All (x ≉_)</a>

  <a id="2814" href="Data.List.Membership.Setoid.Properties.html#2814" class="Function">∉⇒All[≉]</a> <a id="2823" class="Symbol">:</a> <a id="2825" class="Symbol">∀</a> <a id="2827" class="Symbol">{</a><a id="2828" href="Data.List.Membership.Setoid.Properties.html#2828" class="Bound">x</a> <a id="2830" href="Data.List.Membership.Setoid.Properties.html#2830" class="Bound">xs</a><a id="2832" class="Symbol">}</a> <a id="2834" class="Symbol">→</a> <a id="2836" href="Data.List.Membership.Setoid.Properties.html#2828" class="Bound">x</a> <a id="2838" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="2840" href="Data.List.Membership.Setoid.Properties.html#2830" class="Bound">xs</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Data.List.Membership.Setoid.Properties.html#2828" class="Bound">x</a> <a id="2852" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉_</a><a id="2854" class="Symbol">)</a> <a id="2856" href="Data.List.Membership.Setoid.Properties.html#2830" class="Bound">xs</a>
  <a id="2861" href="Data.List.Membership.Setoid.Properties.html#2814" class="Function">∉⇒All[≉]</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">All.¬Any⇒All¬</a> <a id="2886" class="Symbol">_</a>

  <a id="2891" href="Data.List.Membership.Setoid.Properties.html#2891" class="Function">All[≉]⇒∉</a> <a id="2900" class="Symbol">:</a> <a id="2902" class="Symbol">∀</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Data.List.Membership.Setoid.Properties.html#2905" class="Bound">x</a> <a id="2907" href="Data.List.Membership.Setoid.Properties.html#2907" class="Bound">xs</a><a id="2909" class="Symbol">}</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Data.List.Membership.Setoid.Properties.html#2905" class="Bound">x</a> <a id="2920" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉_</a><a id="2922" class="Symbol">)</a> <a id="2924" href="Data.List.Membership.Setoid.Properties.html#2907" class="Bound">xs</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Data.List.Membership.Setoid.Properties.html#2905" class="Bound">x</a> <a id="2931" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="2933" href="Data.List.Membership.Setoid.Properties.html#2907" class="Bound">xs</a>
  <a id="2938" href="Data.List.Membership.Setoid.Properties.html#2891" class="Function">All[≉]⇒∉</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All.All¬⇒¬Any</a>

  <a id="2966" class="Comment">-- index is injective in its first argument.</a>

  <a id="3014" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3030" class="Symbol">:</a> <a id="3032" class="Symbol">∀</a> <a id="3034" class="Symbol">{</a><a id="3035" href="Data.List.Membership.Setoid.Properties.html#3035" class="Bound">x₁</a> <a id="3038" href="Data.List.Membership.Setoid.Properties.html#3038" class="Bound">x₂</a> <a id="3041" href="Data.List.Membership.Setoid.Properties.html#3041" class="Bound">xs</a><a id="3043" class="Symbol">}</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Data.List.Membership.Setoid.Properties.html#3046" class="Bound">x₁∈xs</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Data.List.Membership.Setoid.Properties.html#3035" class="Bound">x₁</a> <a id="3057" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3059" href="Data.List.Membership.Setoid.Properties.html#3041" class="Bound">xs</a><a id="3061" class="Symbol">)</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Data.List.Membership.Setoid.Properties.html#3064" class="Bound">x₂∈xs</a> <a id="3070" class="Symbol">:</a> <a id="3072" href="Data.List.Membership.Setoid.Properties.html#3038" class="Bound">x₂</a> <a id="3075" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3077" href="Data.List.Membership.Setoid.Properties.html#3041" class="Bound">xs</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a>
                    <a id="3103" href="Data.List.Relation.Unary.Any.html#1814" class="Function">Any.index</a> <a id="3113" href="Data.List.Membership.Setoid.Properties.html#3046" class="Bound">x₁∈xs</a> <a id="3119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3121" href="Data.List.Relation.Unary.Any.html#1814" class="Function">Any.index</a> <a id="3131" href="Data.List.Membership.Setoid.Properties.html#3064" class="Bound">x₂∈xs</a> <a id="3137" class="Symbol">→</a> <a id="3139" href="Data.List.Membership.Setoid.Properties.html#3035" class="Bound">x₁</a> <a id="3142" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3144" href="Data.List.Membership.Setoid.Properties.html#3038" class="Bound">x₂</a>
  <a id="3149" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3171" href="Data.List.Membership.Setoid.Properties.html#3171" class="Bound">x₁≈x</a><a id="3175" class="Symbol">)</a>   <a id="3179" class="Symbol">(</a><a id="3180" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3185" href="Data.List.Membership.Setoid.Properties.html#3185" class="Bound">x₂≈x</a><a id="3189" class="Symbol">)</a>   <a id="3193" class="Symbol">_</a>  <a id="3196" class="Symbol">=</a> <a id="3198" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="3204" href="Data.List.Membership.Setoid.Properties.html#3171" class="Bound">x₁≈x</a> <a id="3209" class="Symbol">(</a><a id="3210" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3214" href="Data.List.Membership.Setoid.Properties.html#3185" class="Bound">x₂≈x</a><a id="3218" class="Symbol">)</a>
  <a id="3222" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3245" href="Data.List.Membership.Setoid.Properties.html#3245" class="Bound">x₁∈xs</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3259" href="Data.List.Membership.Setoid.Properties.html#3259" class="Bound">x₂∈xs</a><a id="3264" class="Symbol">)</a> <a id="3266" href="Data.List.Membership.Setoid.Properties.html#3266" class="Bound">eq</a> <a id="3269" class="Symbol">=</a> <a id="3271" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3287" href="Data.List.Membership.Setoid.Properties.html#3245" class="Bound">x₁∈xs</a> <a id="3293" href="Data.List.Membership.Setoid.Properties.html#3259" class="Bound">x₂∈xs</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3314" href="Data.List.Membership.Setoid.Properties.html#3266" class="Bound">eq</a><a id="3316" class="Symbol">)</a>

<a id="3319" class="Comment">------------------------------------------------------------------------</a>
<a id="3392" class="Comment">-- Irrelevance</a>

<a id="3408" class="Keyword">module</a> <a id="3415" href="Data.List.Membership.Setoid.Properties.html#3415" class="Module">_</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3429" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="3431" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Keyword">where</a>

  <a id="3443" class="Keyword">open</a> <a id="3448" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3455" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a>
  <a id="3459" class="Keyword">open</a> <a id="3464" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Unique</a> <a id="3471" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a>
  <a id="3475" class="Keyword">open</a> <a id="3480" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="3491" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a>

  <a id="3496" class="Keyword">private</a>
    <a id="3508" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="3514" class="Symbol">:</a> <a id="3516" class="Symbol">∀</a> <a id="3518" class="Symbol">{</a><a id="3519" href="Data.List.Membership.Setoid.Properties.html#3519" class="Bound">x</a> <a id="3521" href="Data.List.Membership.Setoid.Properties.html#3521" class="Bound">y</a> <a id="3523" href="Data.List.Membership.Setoid.Properties.html#3523" class="Bound">xs</a><a id="3525" class="Symbol">}</a> <a id="3527" class="Symbol">→</a> <a id="3529" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Data.List.Membership.Setoid.Properties.html#3521" class="Bound">y</a> <a id="3536" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉_</a><a id="3538" class="Symbol">)</a> <a id="3540" href="Data.List.Membership.Setoid.Properties.html#3523" class="Bound">xs</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Data.List.Membership.Setoid.Properties.html#3519" class="Bound">x</a> <a id="3547" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3549" href="Data.List.Membership.Setoid.Properties.html#3523" class="Bound">xs</a> <a id="3552" class="Symbol">→</a> <a id="3554" href="Data.List.Membership.Setoid.Properties.html#3519" class="Bound">x</a> <a id="3556" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="3558" href="Data.List.Membership.Setoid.Properties.html#3521" class="Bound">y</a>
    <a id="3564" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="3570" href="Data.List.Membership.Setoid.Properties.html#3570" class="Bound">≉s</a> <a id="3573" href="Data.List.Membership.Setoid.Properties.html#3573" class="Bound">x∈xs</a> <a id="3578" href="Data.List.Membership.Setoid.Properties.html#3578" class="Bound">x≈y</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Data.List.Membership.Setoid.Properties.html#2891" class="Function">All[≉]⇒∉</a> <a id="3593" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a> <a id="3595" href="Data.List.Membership.Setoid.Properties.html#3570" class="Bound">≉s</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="3608" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a> <a id="3610" href="Data.List.Membership.Setoid.Properties.html#3578" class="Bound">x≈y</a> <a id="3614" href="Data.List.Membership.Setoid.Properties.html#3573" class="Bound">x∈xs</a><a id="3618" class="Symbol">)</a>

  <a id="3623" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Relation.Binary.Definitions.html#6260" class="Function">Binary.Irrelevant</a> <a id="3661" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3665" class="Symbol">→</a> <a id="3667" class="Symbol">∀</a> <a id="3669" class="Symbol">{</a><a id="3670" href="Data.List.Membership.Setoid.Properties.html#3670" class="Bound">xs</a><a id="3672" class="Symbol">}</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a> <a id="3683" href="Data.List.Membership.Setoid.Properties.html#3670" class="Bound">xs</a> <a id="3686" class="Symbol">→</a> <a id="3688" href="Relation.Unary.html#3969" class="Function">Unary.Irrelevant</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="3709" href="Data.List.Membership.Setoid.Properties.html#3670" class="Bound">xs</a><a id="3711" class="Symbol">)</a>
  <a id="3715" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3733" href="Data.List.Membership.Setoid.Properties.html#3733" class="Bound">≈-irr</a> <a id="3739" class="Symbol">_</a>        <a id="3748" class="Symbol">(</a><a id="3749" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3754" href="Data.List.Membership.Setoid.Properties.html#3754" class="Bound">p</a><a id="3755" class="Symbol">)</a>  <a id="3758" class="Symbol">(</a><a id="3759" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3764" href="Data.List.Membership.Setoid.Properties.html#3764" class="Bound">q</a><a id="3765" class="Symbol">)</a>  <a id="3768" class="Symbol">=</a>
    <a id="3774" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3781" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Data.List.Membership.Setoid.Properties.html#3733" class="Bound">≈-irr</a> <a id="3793" href="Data.List.Membership.Setoid.Properties.html#3754" class="Bound">p</a> <a id="3795" href="Data.List.Membership.Setoid.Properties.html#3764" class="Bound">q</a><a id="3796" class="Symbol">)</a>
  <a id="3800" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3818" href="Data.List.Membership.Setoid.Properties.html#3818" class="Bound">≈-irr</a> <a id="3824" class="Symbol">(_</a>  <a id="3828" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3830" href="Data.List.Membership.Setoid.Properties.html#3830" class="Bound">u</a><a id="3831" class="Symbol">)</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3840" href="Data.List.Membership.Setoid.Properties.html#3840" class="Bound">p</a><a id="3841" class="Symbol">)</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3850" href="Data.List.Membership.Setoid.Properties.html#3850" class="Bound">q</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">=</a>
    <a id="3859" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3866" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3891" href="Data.List.Membership.Setoid.Properties.html#3818" class="Bound">≈-irr</a> <a id="3897" href="Data.List.Membership.Setoid.Properties.html#3830" class="Bound">u</a> <a id="3899" href="Data.List.Membership.Setoid.Properties.html#3840" class="Bound">p</a> <a id="3901" href="Data.List.Membership.Setoid.Properties.html#3850" class="Bound">q</a><a id="3902" class="Symbol">)</a>
  <a id="3906" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3924" href="Data.List.Membership.Setoid.Properties.html#3924" class="Bound">≈-irr</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Data.List.Membership.Setoid.Properties.html#3931" class="Bound">≉s</a> <a id="3934" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3936" class="Symbol">_)</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3945" href="Data.List.Membership.Setoid.Properties.html#3945" class="Bound">p</a><a id="3946" class="Symbol">)</a>  <a id="3949" class="Symbol">(</a><a id="3950" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3956" href="Data.List.Membership.Setoid.Properties.html#3956" class="Bound">q</a><a id="3957" class="Symbol">)</a> <a id="3959" class="Symbol">=</a>
    <a id="3965" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3979" href="Data.List.Membership.Setoid.Properties.html#3945" class="Bound">p</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="3988" href="Data.List.Membership.Setoid.Properties.html#3931" class="Bound">≉s</a> <a id="3991" href="Data.List.Membership.Setoid.Properties.html#3956" class="Bound">q</a><a id="3992" class="Symbol">)</a>
  <a id="3996" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="4014" href="Data.List.Membership.Setoid.Properties.html#4014" class="Bound">≈-irr</a> <a id="4020" class="Symbol">(</a><a id="4021" href="Data.List.Membership.Setoid.Properties.html#4021" class="Bound">≉s</a> <a id="4024" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4026" class="Symbol">_)</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4036" href="Data.List.Membership.Setoid.Properties.html#4036" class="Bound">p</a><a id="4037" class="Symbol">)</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4045" href="Data.List.Membership.Setoid.Properties.html#4045" class="Bound">q</a><a id="4046" class="Symbol">)</a>  <a id="4049" class="Symbol">=</a>
    <a id="4055" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="4069" href="Data.List.Membership.Setoid.Properties.html#4045" class="Bound">q</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="4078" href="Data.List.Membership.Setoid.Properties.html#4021" class="Bound">≉s</a> <a id="4081" href="Data.List.Membership.Setoid.Properties.html#4036" class="Bound">p</a><a id="4082" class="Symbol">)</a>

<a id="4085" class="Comment">------------------------------------------------------------------------</a>
<a id="4158" class="Comment">-- mapWith∈</a>

<a id="4171" class="Keyword">module</a> <a id="4178" href="Data.List.Membership.Setoid.Properties.html#4178" class="Module">_</a> <a id="4180" class="Symbol">(</a><a id="4181" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a> <a id="4184" class="Symbol">:</a> <a id="4186" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4193" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="4196" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Data.List.Membership.Setoid.Properties.html#4201" class="Bound">S₂</a> <a id="4204" class="Symbol">:</a> <a id="4206" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4213" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="4216" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="4218" class="Symbol">)</a> <a id="4220" class="Keyword">where</a>

  <a id="4229" class="Keyword">open</a> <a id="4234" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4241" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a> <a id="4244" class="Keyword">renaming</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4262" class="Symbol">to</a> <a id="4265" class="Field">A₁</a><a id="4267" class="Symbol">;</a> <a id="4269" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4273" class="Symbol">to</a> <a id="4276" class="Field Operator">_≈₁_</a><a id="4280" class="Symbol">;</a> <a id="4282" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4287" class="Symbol">to</a> <a id="4290" class="Function">refl₁</a><a id="4295" class="Symbol">)</a>
  <a id="4299" class="Keyword">open</a> <a id="4304" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4311" href="Data.List.Membership.Setoid.Properties.html#4201" class="Bound">S₂</a> <a id="4314" class="Keyword">renaming</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4332" class="Symbol">to</a> <a id="4335" class="Field">A₂</a><a id="4337" class="Symbol">;</a> <a id="4339" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4343" class="Symbol">to</a> <a id="4346" class="Field Operator">_≈₂_</a><a id="4350" class="Symbol">;</a> <a id="4352" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4357" class="Symbol">to</a> <a id="4360" class="Function">refl₂</a><a id="4365" class="Symbol">)</a>
  <a id="4369" class="Keyword">open</a> <a id="4374" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="4383" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a> <a id="4386" class="Keyword">using</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="4395" class="Symbol">;</a> <a id="4397" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="4400" class="Symbol">)</a> <a id="4402" class="Keyword">renaming</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="4416" class="Symbol">to</a> <a id="4419" class="Function Operator">_≋₁_</a><a id="4423" class="Symbol">)</a>
  <a id="4427" class="Keyword">open</a> <a id="4432" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="4441" href="Data.List.Membership.Setoid.Properties.html#4201" class="Bound">S₂</a> <a id="4444" class="Keyword">using</a> <a id="4450" class="Symbol">()</a> <a id="4453" class="Keyword">renaming</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="4467" class="Symbol">to</a> <a id="4470" class="Function Operator">_≋₂_</a><a id="4474" class="Symbol">)</a>
  <a id="4478" class="Keyword">open</a> <a id="4483" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="4494" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a>

  <a id="4500" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4514" class="Symbol">:</a> <a id="4516" class="Symbol">∀</a> <a id="4518" class="Symbol">{</a><a id="4519" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4522" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a><a id="4524" class="Symbol">}</a> <a id="4526" class="Symbol">→</a> <a id="4528" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4531" href="Data.List.Membership.Setoid.Properties.html#4419" class="Function Operator">≋₁</a> <a id="4534" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a> <a id="4537" class="Symbol">→</a>
                  <a id="4557" class="Symbol">(</a><a id="4558" href="Data.List.Membership.Setoid.Properties.html#4558" class="Bound">f</a> <a id="4560" class="Symbol">:</a> <a id="4562" class="Symbol">∀</a> <a id="4564" class="Symbol">{</a><a id="4565" href="Data.List.Membership.Setoid.Properties.html#4565" class="Bound">x</a><a id="4566" class="Symbol">}</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="Data.List.Membership.Setoid.Properties.html#4565" class="Bound">x</a> <a id="4572" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4574" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Data.List.Membership.Setoid.Properties.html#4335" class="Field">A₂</a><a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">→</a>
                  <a id="4603" class="Symbol">(</a><a id="4604" href="Data.List.Membership.Setoid.Properties.html#4604" class="Bound">g</a> <a id="4606" class="Symbol">:</a> <a id="4608" class="Symbol">∀</a> <a id="4610" class="Symbol">{</a><a id="4611" href="Data.List.Membership.Setoid.Properties.html#4611" class="Bound">y</a><a id="4612" class="Symbol">}</a> <a id="4614" class="Symbol">→</a> <a id="4616" href="Data.List.Membership.Setoid.Properties.html#4611" class="Bound">y</a> <a id="4618" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4620" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a> <a id="4623" class="Symbol">→</a> <a id="4625" href="Data.List.Membership.Setoid.Properties.html#4335" class="Field">A₂</a><a id="4627" class="Symbol">)</a> <a id="4629" class="Symbol">→</a>
                  <a id="4649" class="Symbol">(∀</a> <a id="4652" class="Symbol">{</a><a id="4653" href="Data.List.Membership.Setoid.Properties.html#4653" class="Bound">x</a> <a id="4655" href="Data.List.Membership.Setoid.Properties.html#4655" class="Bound">y</a><a id="4656" class="Symbol">}</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="Data.List.Membership.Setoid.Properties.html#4653" class="Bound">x</a> <a id="4662" href="Data.List.Membership.Setoid.Properties.html#4276" class="Function Operator">≈₁</a> <a id="4665" href="Data.List.Membership.Setoid.Properties.html#4655" class="Bound">y</a> <a id="4667" class="Symbol">→</a> <a id="4669" class="Symbol">(</a><a id="4670" href="Data.List.Membership.Setoid.Properties.html#4670" class="Bound">x∈xs</a> <a id="4675" class="Symbol">:</a> <a id="4677" href="Data.List.Membership.Setoid.Properties.html#4653" class="Bound">x</a> <a id="4679" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4681" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Data.List.Membership.Setoid.Properties.html#4686" class="Bound">y∈ys</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Data.List.Membership.Setoid.Properties.html#4655" class="Bound">y</a> <a id="4695" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4697" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a><a id="4699" class="Symbol">)</a> <a id="4701" class="Symbol">→</a>
                     <a id="4724" href="Data.List.Membership.Setoid.Properties.html#4558" class="Bound">f</a> <a id="4726" href="Data.List.Membership.Setoid.Properties.html#4670" class="Bound">x∈xs</a> <a id="4731" href="Data.List.Membership.Setoid.Properties.html#4346" class="Field Operator">≈₂</a> <a id="4734" href="Data.List.Membership.Setoid.Properties.html#4604" class="Bound">g</a> <a id="4736" href="Data.List.Membership.Setoid.Properties.html#4686" class="Bound">y∈ys</a><a id="4740" class="Symbol">)</a> <a id="4742" class="Symbol">→</a>
                  <a id="4762" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="4771" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4774" href="Data.List.Membership.Setoid.Properties.html#4558" class="Bound">f</a> <a id="4776" href="Data.List.Membership.Setoid.Properties.html#4470" class="Function Operator">≋₂</a> <a id="4779" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="4788" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a> <a id="4791" href="Data.List.Membership.Setoid.Properties.html#4604" class="Bound">g</a>
  <a id="4795" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4809" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="4823" href="Data.List.Membership.Setoid.Properties.html#4823" class="Bound">f</a> <a id="4825" href="Data.List.Membership.Setoid.Properties.html#4825" class="Bound">g</a> <a id="4827" href="Data.List.Membership.Setoid.Properties.html#4827" class="Bound">cong</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="4839" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Data.List.Membership.Setoid.Properties.html#4854" class="Bound">x≈y</a> <a id="4858" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4860" href="Data.List.Membership.Setoid.Properties.html#4860" class="Bound">xs≋ys</a><a id="4865" class="Symbol">)</a> <a id="4867" href="Data.List.Membership.Setoid.Properties.html#4867" class="Bound">f</a> <a id="4869" href="Data.List.Membership.Setoid.Properties.html#4869" class="Bound">g</a> <a id="4871" href="Data.List.Membership.Setoid.Properties.html#4871" class="Bound">cong</a> <a id="4876" class="Symbol">=</a>
    <a id="4882" href="Data.List.Membership.Setoid.Properties.html#4871" class="Bound">cong</a> <a id="4887" href="Data.List.Membership.Setoid.Properties.html#4854" class="Bound">x≈y</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4897" href="Data.List.Membership.Setoid.Properties.html#4290" class="Function">refl₁</a><a id="4902" class="Symbol">)</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4910" href="Data.List.Membership.Setoid.Properties.html#4290" class="Function">refl₁</a><a id="4915" class="Symbol">)</a> <a id="4917" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a>
    <a id="4923" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4937" href="Data.List.Membership.Setoid.Properties.html#4860" class="Bound">xs≋ys</a> <a id="4943" class="Symbol">(</a><a id="4944" href="Data.List.Membership.Setoid.Properties.html#4867" class="Bound">f</a> <a id="4946" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4948" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="4953" class="Symbol">)</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Data.List.Membership.Setoid.Properties.html#4869" class="Bound">g</a> <a id="4958" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4960" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="4965" class="Symbol">)</a>
      <a id="4973" class="Symbol">(λ</a> <a id="4976" href="Data.List.Membership.Setoid.Properties.html#4976" class="Bound">x≈y</a> <a id="4980" href="Data.List.Membership.Setoid.Properties.html#4980" class="Bound">x∈xs</a> <a id="4985" href="Data.List.Membership.Setoid.Properties.html#4985" class="Bound">y∈ys</a> <a id="4990" class="Symbol">→</a> <a id="4992" href="Data.List.Membership.Setoid.Properties.html#4871" class="Bound">cong</a> <a id="4997" href="Data.List.Membership.Setoid.Properties.html#4976" class="Bound">x≈y</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5008" href="Data.List.Membership.Setoid.Properties.html#4980" class="Bound">x∈xs</a><a id="5012" class="Symbol">)</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5021" href="Data.List.Membership.Setoid.Properties.html#4985" class="Bound">y∈ys</a><a id="5025" class="Symbol">))</a>

  <a id="5031" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5044" class="Symbol">:</a> <a id="5046" class="Symbol">∀</a> <a id="5048" href="Data.List.Membership.Setoid.Properties.html#5048" class="Bound">f</a> <a id="5050" href="Data.List.Membership.Setoid.Properties.html#5050" class="Bound">xs</a> <a id="5053" class="Symbol">→</a> <a id="5055" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5064" href="Data.List.Membership.Setoid.Properties.html#5050" class="Bound">xs</a> <a id="5067" class="Symbol">(λ</a> <a id="5070" class="Symbol">{</a><a id="5071" href="Data.List.Membership.Setoid.Properties.html#5071" class="Bound">x</a><a id="5072" class="Symbol">}</a> <a id="5074" href="Data.List.Membership.Setoid.Properties.html#5074" class="Symbol">_</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Data.List.Membership.Setoid.Properties.html#5048" class="Bound">f</a> <a id="5080" href="Data.List.Membership.Setoid.Properties.html#5071" class="Bound">x</a><a id="5081" class="Symbol">)</a> <a id="5083" href="Data.List.Membership.Setoid.Properties.html#4470" class="Function Operator">≋₂</a> <a id="5086" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5090" href="Data.List.Membership.Setoid.Properties.html#5048" class="Bound">f</a> <a id="5092" href="Data.List.Membership.Setoid.Properties.html#5050" class="Bound">xs</a>
  <a id="5097" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5110" href="Data.List.Membership.Setoid.Properties.html#5110" class="Bound">f</a> <a id="5112" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5121" class="Symbol">=</a> <a id="5123" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="5128" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5141" href="Data.List.Membership.Setoid.Properties.html#5141" class="Bound">f</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Data.List.Membership.Setoid.Properties.html#5144" class="Bound">x</a> <a id="5146" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5148" href="Data.List.Membership.Setoid.Properties.html#5148" class="Bound">xs</a><a id="5150" class="Symbol">)</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="Data.List.Membership.Setoid.Properties.html#4360" class="Function">refl₂</a> <a id="5160" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5162" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5175" href="Data.List.Membership.Setoid.Properties.html#5141" class="Bound">f</a> <a id="5177" href="Data.List.Membership.Setoid.Properties.html#5148" class="Bound">xs</a>


<a id="5182" class="Keyword">module</a> <a id="5189" href="Data.List.Membership.Setoid.Properties.html#5189" class="Module">_</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Data.List.Membership.Setoid.Properties.html#5192" class="Bound">S</a> <a id="5194" class="Symbol">:</a> <a id="5196" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5203" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="5205" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="5206" class="Symbol">)</a> <a id="5208" class="Keyword">where</a>

  <a id="5217" class="Keyword">open</a> <a id="5222" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5229" href="Data.List.Membership.Setoid.Properties.html#5192" class="Bound">S</a>
  <a id="5233" class="Keyword">open</a> <a id="5238" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="5249" href="Data.List.Membership.Setoid.Properties.html#5192" class="Bound">S</a>

  <a id="5254" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5270" class="Symbol">:</a> <a id="5272" class="Symbol">∀</a> <a id="5274" class="Symbol">{</a><a id="5275" href="Data.List.Membership.Setoid.Properties.html#5275" class="Bound">a</a><a id="5276" class="Symbol">}</a> <a id="5278" class="Symbol">{</a><a id="5279" href="Data.List.Membership.Setoid.Properties.html#5279" class="Bound">A</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5287" href="Data.List.Membership.Setoid.Properties.html#5275" class="Bound">a</a><a id="5288" class="Symbol">}</a> <a id="5290" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a> <a id="5293" class="Symbol">{</a><a id="5294" href="Data.List.Membership.Setoid.Properties.html#5294" class="Bound">f</a> <a id="5296" class="Symbol">:</a> <a id="5298" class="Symbol">∀</a> <a id="5300" class="Symbol">{</a><a id="5301" href="Data.List.Membership.Setoid.Properties.html#5301" class="Bound">x</a><a id="5302" class="Symbol">}</a> <a id="5304" class="Symbol">→</a> <a id="5306" href="Data.List.Membership.Setoid.Properties.html#5301" class="Bound">x</a> <a id="5308" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5310" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a> <a id="5313" class="Symbol">→</a> <a id="5315" href="Data.List.Membership.Setoid.Properties.html#5279" class="Bound">A</a><a id="5316" class="Symbol">}</a> <a id="5318" class="Symbol">→</a>
                    <a id="5340" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5357" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a> <a id="5360" href="Data.List.Membership.Setoid.Properties.html#5294" class="Bound">f</a><a id="5361" class="Symbol">)</a> <a id="5363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5365" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5372" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a>
  <a id="5377" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5393" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5402" class="Symbol">=</a> <a id="5404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="5413" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Data.List.Membership.Setoid.Properties.html#5430" class="Bound">x</a> <a id="5432" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5434" href="Data.List.Membership.Setoid.Properties.html#5434" class="Bound">xs</a><a id="5436" class="Symbol">)</a> <a id="5438" class="Symbol">=</a> <a id="5440" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5468" href="Data.List.Membership.Setoid.Properties.html#5434" class="Bound">xs</a><a id="5470" class="Symbol">)</a>

  <a id="5475" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">∀</a> <a id="5491" href="Data.List.Membership.Setoid.Properties.html#5491" class="Bound">xs</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5505" href="Data.List.Membership.Setoid.Properties.html#5491" class="Bound">xs</a> <a id="5508" class="Symbol">(λ</a> <a id="5511" class="Symbol">{</a><a id="5512" href="Data.List.Membership.Setoid.Properties.html#5512" class="Bound">x</a><a id="5513" class="Symbol">}</a> <a id="5515" href="Data.List.Membership.Setoid.Properties.html#5515" class="Symbol">_</a> <a id="5517" class="Symbol">→</a> <a id="5519" href="Data.List.Membership.Setoid.Properties.html#5512" class="Bound">x</a><a id="5520" class="Symbol">)</a> <a id="5522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5524" href="Data.List.Membership.Setoid.Properties.html#5491" class="Bound">xs</a>
  <a id="5529" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5541" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5550" class="Symbol">=</a> <a id="5552" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="5561" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Data.List.Membership.Setoid.Properties.html#5574" class="Bound">x</a> <a id="5576" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5578" href="Data.List.Membership.Setoid.Properties.html#5578" class="Bound">xs</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">=</a> <a id="5584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Data.List.Membership.Setoid.Properties.html#5574" class="Bound">x</a> <a id="5594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5596" class="Symbol">)</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5611" href="Data.List.Membership.Setoid.Properties.html#5578" class="Bound">xs</a><a id="5613" class="Symbol">)</a>

  <a id="5618" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5631" class="Symbol">:</a> <a id="5633" class="Symbol">∀</a> <a id="5635" class="Symbol">{</a><a id="5636" href="Data.List.Membership.Setoid.Properties.html#5636" class="Bound">a</a> <a id="5638" href="Data.List.Membership.Setoid.Properties.html#5638" class="Bound">b</a><a id="5639" class="Symbol">}</a> <a id="5641" class="Symbol">{</a><a id="5642" href="Data.List.Membership.Setoid.Properties.html#5642" class="Bound">A</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5650" href="Data.List.Membership.Setoid.Properties.html#5636" class="Bound">a</a><a id="5651" class="Symbol">}</a> <a id="5653" class="Symbol">{</a><a id="5654" href="Data.List.Membership.Setoid.Properties.html#5654" class="Bound">B</a> <a id="5656" class="Symbol">:</a> <a id="5658" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5662" href="Data.List.Membership.Setoid.Properties.html#5638" class="Bound">b</a><a id="5663" class="Symbol">}</a> <a id="5665" class="Symbol">→</a>
                 <a id="5684" class="Symbol">∀</a> <a id="5686" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Data.List.Membership.Setoid.Properties.html#5690" class="Bound">f</a> <a id="5692" class="Symbol">:</a> <a id="5694" class="Symbol">∀</a> <a id="5696" class="Symbol">{</a><a id="5697" href="Data.List.Membership.Setoid.Properties.html#5697" class="Bound">x</a><a id="5698" class="Symbol">}</a> <a id="5700" class="Symbol">→</a> <a id="5702" href="Data.List.Membership.Setoid.Properties.html#5697" class="Bound">x</a> <a id="5704" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5706" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5709" class="Symbol">→</a> <a id="5711" href="Data.List.Membership.Setoid.Properties.html#5642" class="Bound">A</a><a id="5712" class="Symbol">)</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Data.List.Membership.Setoid.Properties.html#5715" class="Bound">g</a> <a id="5717" class="Symbol">:</a> <a id="5719" href="Data.List.Membership.Setoid.Properties.html#5642" class="Bound">A</a> <a id="5721" class="Symbol">→</a> <a id="5723" href="Data.List.Membership.Setoid.Properties.html#5654" class="Bound">B</a><a id="5724" class="Symbol">)</a> <a id="5726" class="Symbol">→</a>
                 <a id="5745" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5749" href="Data.List.Membership.Setoid.Properties.html#5715" class="Bound">g</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5761" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5764" href="Data.List.Membership.Setoid.Properties.html#5690" class="Bound">f</a><a id="5765" class="Symbol">)</a> <a id="5767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5769" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5778" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Data.List.Membership.Setoid.Properties.html#5715" class="Bound">g</a> <a id="5784" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5787" href="Data.List.Membership.Setoid.Properties.html#5690" class="Bound">f</a><a id="5788" class="Symbol">)</a>
  <a id="5792" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5805" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5814" href="Data.List.Membership.Setoid.Properties.html#5814" class="Bound">f</a> <a id="5816" href="Data.List.Membership.Setoid.Properties.html#5816" class="Bound">g</a> <a id="5818" class="Symbol">=</a> <a id="5820" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="5829" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Data.List.Membership.Setoid.Properties.html#5843" class="Bound">x</a> <a id="5845" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5847" href="Data.List.Membership.Setoid.Properties.html#5847" class="Bound">xs</a><a id="5849" class="Symbol">)</a> <a id="5851" href="Data.List.Membership.Setoid.Properties.html#5851" class="Bound">f</a> <a id="5853" href="Data.List.Membership.Setoid.Properties.html#5853" class="Bound">g</a> <a id="5855" class="Symbol">=</a> <a id="5857" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5864" class="Symbol">(_</a> <a id="5867" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5869" class="Symbol">)</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5885" href="Data.List.Membership.Setoid.Properties.html#5847" class="Bound">xs</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Data.List.Membership.Setoid.Properties.html#5851" class="Bound">f</a> <a id="5891" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5893" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="5898" class="Symbol">)</a> <a id="5900" href="Data.List.Membership.Setoid.Properties.html#5853" class="Bound">g</a><a id="5901" class="Symbol">)</a>

<a id="5904" class="Comment">------------------------------------------------------------------------</a>
<a id="5977" class="Comment">-- map</a>

<a id="5985" class="Keyword">module</a> <a id="5992" href="Data.List.Membership.Setoid.Properties.html#5992" class="Module">_</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">S₁</a> <a id="5998" class="Symbol">:</a> <a id="6000" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6007" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="6010" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Data.List.Membership.Setoid.Properties.html#6015" class="Bound">S₂</a> <a id="6018" class="Symbol">:</a> <a id="6020" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6027" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="6030" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="6032" class="Symbol">)</a> <a id="6034" class="Keyword">where</a>

  <a id="6043" class="Keyword">open</a> <a id="6048" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6055" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">S₁</a> <a id="6058" class="Keyword">renaming</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="6072" class="Symbol">to</a> <a id="6075" class="Field Operator">_≈₁_</a><a id="6079" class="Symbol">)</a>
  <a id="6083" class="Keyword">open</a> <a id="6088" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6095" href="Data.List.Membership.Setoid.Properties.html#6015" class="Bound">S₂</a> <a id="6098" class="Keyword">renaming</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="6112" class="Symbol">to</a> <a id="6115" class="Field Operator">_≈₂_</a><a id="6119" class="Symbol">)</a>
  <a id="6123" class="Keyword">private</a> <a id="6131" class="Keyword">module</a> <a id="6138" href="Data.List.Membership.Setoid.Properties.html#6138" class="Module">M₁</a> <a id="6141" class="Symbol">=</a> <a id="6143" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="6154" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">S₁</a><a id="6156" class="Symbol">;</a> <a id="6158" class="Keyword">open</a> <a id="6163" href="Data.List.Membership.Setoid.Properties.html#6138" class="Module">M₁</a> <a id="6166" class="Keyword">using</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Keyword">renaming</a> <a id="6188" class="Symbol">(</a><a id="6189" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="6193" class="Symbol">to</a> <a id="6196" class="Function Operator">_∈₁_</a><a id="6200" class="Symbol">)</a>
  <a id="6204" class="Keyword">private</a> <a id="6212" class="Keyword">module</a> <a id="6219" href="Data.List.Membership.Setoid.Properties.html#6219" class="Module">M₂</a> <a id="6222" class="Symbol">=</a> <a id="6224" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="6235" href="Data.List.Membership.Setoid.Properties.html#6015" class="Bound">S₂</a><a id="6237" class="Symbol">;</a> <a id="6239" class="Keyword">open</a> <a id="6244" href="Data.List.Membership.Setoid.Properties.html#6219" class="Module">M₂</a> <a id="6247" class="Keyword">using</a> <a id="6253" class="Symbol">()</a> <a id="6256" class="Keyword">renaming</a> <a id="6265" class="Symbol">(</a><a id="6266" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="6270" class="Symbol">to</a> <a id="6273" class="Function Operator">_∈₂_</a><a id="6277" class="Symbol">)</a>

  <a id="6282" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="6289" class="Symbol">:</a> <a id="6291" class="Symbol">∀</a> <a id="6293" class="Symbol">{</a><a id="6294" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a><a id="6295" class="Symbol">}</a> <a id="6297" class="Symbol">→</a> <a id="6299" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a> <a id="6301" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6311" href="Data.List.Membership.Setoid.Properties.html#6075" class="Function Operator">_≈₁_</a> <a id="6316" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6318" href="Data.List.Membership.Setoid.Properties.html#6115" class="Field Operator">_≈₂_</a> <a id="6323" class="Symbol">→</a>
           <a id="6336" class="Symbol">∀</a> <a id="6338" class="Symbol">{</a><a id="6339" href="Data.List.Membership.Setoid.Properties.html#6339" class="Bound">v</a> <a id="6341" href="Data.List.Membership.Setoid.Properties.html#6341" class="Bound">xs</a><a id="6343" class="Symbol">}</a> <a id="6345" class="Symbol">→</a> <a id="6347" href="Data.List.Membership.Setoid.Properties.html#6339" class="Bound">v</a> <a id="6349" href="Data.List.Membership.Setoid.Properties.html#6196" class="Function Operator">∈₁</a> <a id="6352" href="Data.List.Membership.Setoid.Properties.html#6341" class="Bound">xs</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a> <a id="6359" href="Data.List.Membership.Setoid.Properties.html#6339" class="Bound">v</a> <a id="6361" href="Data.List.Membership.Setoid.Properties.html#6273" class="Function Operator">∈₂</a> <a id="6364" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6368" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a> <a id="6370" href="Data.List.Membership.Setoid.Properties.html#6341" class="Bound">xs</a>
  <a id="6375" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="6382" href="Data.List.Membership.Setoid.Properties.html#6382" class="Bound">pres</a> <a id="6387" href="Data.List.Membership.Setoid.Properties.html#6387" class="Bound">x∈xs</a> <a id="6392" class="Symbol">=</a> <a id="6394" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">Any.map⁺</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="6412" href="Data.List.Membership.Setoid.Properties.html#6382" class="Bound">pres</a> <a id="6417" href="Data.List.Membership.Setoid.Properties.html#6387" class="Bound">x∈xs</a><a id="6421" class="Symbol">)</a>

  <a id="6426" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="6433" class="Symbol">:</a> <a id="6435" class="Symbol">∀</a> <a id="6437" class="Symbol">{</a><a id="6438" href="Data.List.Membership.Setoid.Properties.html#6438" class="Bound">v</a> <a id="6440" href="Data.List.Membership.Setoid.Properties.html#6440" class="Bound">xs</a> <a id="6443" href="Data.List.Membership.Setoid.Properties.html#6443" class="Bound">f</a><a id="6444" class="Symbol">}</a> <a id="6446" class="Symbol">→</a> <a id="6448" href="Data.List.Membership.Setoid.Properties.html#6438" class="Bound">v</a> <a id="6450" href="Data.List.Membership.Setoid.Properties.html#6273" class="Function Operator">∈₂</a> <a id="6453" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6457" href="Data.List.Membership.Setoid.Properties.html#6443" class="Bound">f</a> <a id="6459" href="Data.List.Membership.Setoid.Properties.html#6440" class="Bound">xs</a> <a id="6462" class="Symbol">→</a>
           <a id="6475" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="6477" class="Symbol">λ</a> <a id="6479" href="Data.List.Membership.Setoid.Properties.html#6479" class="Bound">x</a> <a id="6481" class="Symbol">→</a> <a id="6483" href="Data.List.Membership.Setoid.Properties.html#6479" class="Bound">x</a> <a id="6485" href="Data.List.Membership.Setoid.Properties.html#6196" class="Function Operator">∈₁</a> <a id="6488" href="Data.List.Membership.Setoid.Properties.html#6440" class="Bound">xs</a> <a id="6491" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6493" href="Data.List.Membership.Setoid.Properties.html#6438" class="Bound">v</a> <a id="6495" href="Data.List.Membership.Setoid.Properties.html#6115" class="Field Operator">≈₂</a> <a id="6498" href="Data.List.Membership.Setoid.Properties.html#6443" class="Bound">f</a> <a id="6500" href="Data.List.Membership.Setoid.Properties.html#6479" class="Bound">x</a>
  <a id="6504" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="6511" href="Data.List.Membership.Setoid.Properties.html#6511" class="Bound">x∈map</a> <a id="6517" class="Symbol">=</a> <a id="6519" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">Any.map⁻</a> <a id="6534" href="Data.List.Membership.Setoid.Properties.html#6511" class="Bound">x∈map</a><a id="6539" class="Symbol">)</a>

  <a id="6544" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6551" class="Symbol">:</a> <a id="6553" class="Symbol">∀</a> <a id="6555" class="Symbol">{</a><a id="6556" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a><a id="6557" class="Symbol">}</a> <a id="6559" class="Symbol">(</a><a id="6560" href="Data.List.Membership.Setoid.Properties.html#6560" class="Bound">pres</a> <a id="6565" class="Symbol">:</a> <a id="6567" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a> <a id="6569" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6579" href="Data.List.Membership.Setoid.Properties.html#6075" class="Function Operator">_≈₁_</a> <a id="6584" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6586" href="Data.List.Membership.Setoid.Properties.html#6115" class="Field Operator">_≈₂_</a><a id="6590" class="Symbol">)</a> <a id="6592" class="Symbol">→</a>
           <a id="6605" class="Symbol">∀</a> <a id="6607" class="Symbol">{</a><a id="6608" href="Data.List.Membership.Setoid.Properties.html#6608" class="Bound">xs</a> <a id="6611" href="Data.List.Membership.Setoid.Properties.html#6611" class="Bound">x</a> <a id="6613" href="Data.List.Membership.Setoid.Properties.html#6613" class="Bound">v</a><a id="6614" class="Symbol">}</a> <a id="6616" class="Symbol">→</a> <a id="6618" class="Symbol">(</a><a id="6619" href="Data.List.Membership.Setoid.Properties.html#6619" class="Bound">x∈xs</a> <a id="6624" class="Symbol">:</a> <a id="6626" href="Data.List.Membership.Setoid.Properties.html#6611" class="Bound">x</a> <a id="6628" href="Data.List.Membership.Setoid.Properties.html#6196" class="Function Operator">∈₁</a> <a id="6631" href="Data.List.Membership.Setoid.Properties.html#6608" class="Bound">xs</a><a id="6633" class="Symbol">)</a> <a id="6635" class="Symbol">→</a>
           <a id="6648" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6652" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a> <a id="6654" class="Symbol">(</a><a id="6655" href="Data.List.Membership.Setoid.Properties.html#6619" class="Bound">x∈xs</a> <a id="6660" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">M₁.∷=</a> <a id="6666" href="Data.List.Membership.Setoid.Properties.html#6613" class="Bound">v</a><a id="6667" class="Symbol">)</a> <a id="6669" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6671" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="6678" href="Data.List.Membership.Setoid.Properties.html#6560" class="Bound">pres</a> <a id="6683" href="Data.List.Membership.Setoid.Properties.html#6619" class="Bound">x∈xs</a> <a id="6688" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">M₂.∷=</a> <a id="6694" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a> <a id="6696" href="Data.List.Membership.Setoid.Properties.html#6613" class="Bound">v</a>
  <a id="6700" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6707" href="Data.List.Membership.Setoid.Properties.html#6707" class="Bound">pres</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6718" href="Data.List.Membership.Setoid.Properties.html#6718" class="Bound">x≈y</a><a id="6721" class="Symbol">)</a>   <a id="6725" class="Symbol">=</a> <a id="6727" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="6736" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6743" href="Data.List.Membership.Setoid.Properties.html#6743" class="Bound">pres</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6755" href="Data.List.Membership.Setoid.Properties.html#6755" class="Bound">x∈xs</a><a id="6759" class="Symbol">)</a> <a id="6761" class="Symbol">=</a> <a id="6763" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6770" class="Symbol">(_</a> <a id="6773" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6775" class="Symbol">)</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6785" href="Data.List.Membership.Setoid.Properties.html#6743" class="Bound">pres</a> <a id="6790" href="Data.List.Membership.Setoid.Properties.html#6755" class="Bound">x∈xs</a><a id="6794" class="Symbol">)</a>

<a id="6797" class="Comment">------------------------------------------------------------------------</a>
<a id="6870" class="Comment">-- _++_</a>

<a id="6879" class="Keyword">module</a> <a id="6886" href="Data.List.Membership.Setoid.Properties.html#6886" class="Module">_</a> <a id="6888" class="Symbol">(</a><a id="6889" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a> <a id="6891" class="Symbol">:</a> <a id="6893" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6900" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="6902" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="6903" class="Symbol">)</a> <a id="6905" class="Keyword">where</a>

  <a id="6914" class="Keyword">open</a> <a id="6919" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="6930" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a> <a id="6932" class="Keyword">using</a> <a id="6938" class="Symbol">(</a><a id="6939" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="6942" class="Symbol">)</a>
  <a id="6946" class="Keyword">open</a> <a id="6951" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6958" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a>
  <a id="6962" class="Keyword">open</a> <a id="6967" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="6976" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a> <a id="6978" class="Keyword">using</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a><a id="6988" class="Symbol">;</a> <a id="6990" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="6993" class="Symbol">;</a> <a id="6995" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a><a id="7001" class="Symbol">)</a>

  <a id="7006" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7013" class="Symbol">:</a> <a id="7015" class="Symbol">∀</a> <a id="7017" class="Symbol">{</a><a id="7018" href="Data.List.Membership.Setoid.Properties.html#7018" class="Bound">v</a> <a id="7020" href="Data.List.Membership.Setoid.Properties.html#7020" class="Bound">xs</a> <a id="7023" href="Data.List.Membership.Setoid.Properties.html#7023" class="Bound">ys</a><a id="7025" class="Symbol">}</a> <a id="7027" class="Symbol">→</a> <a id="7029" href="Data.List.Membership.Setoid.Properties.html#7018" class="Bound">v</a> <a id="7031" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7033" href="Data.List.Membership.Setoid.Properties.html#7020" class="Bound">xs</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="Data.List.Membership.Setoid.Properties.html#7018" class="Bound">v</a> <a id="7040" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7042" href="Data.List.Membership.Setoid.Properties.html#7020" class="Bound">xs</a> <a id="7045" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7048" href="Data.List.Membership.Setoid.Properties.html#7023" class="Bound">ys</a>
  <a id="7053" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7060" class="Symbol">=</a> <a id="7062" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">Any.++⁺ˡ</a>

  <a id="7074" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7081" class="Symbol">:</a> <a id="7083" class="Symbol">∀</a> <a id="7085" class="Symbol">{</a><a id="7086" href="Data.List.Membership.Setoid.Properties.html#7086" class="Bound">v</a><a id="7087" class="Symbol">}</a> <a id="7089" href="Data.List.Membership.Setoid.Properties.html#7089" class="Bound">xs</a> <a id="7092" class="Symbol">{</a><a id="7093" href="Data.List.Membership.Setoid.Properties.html#7093" class="Bound">ys</a><a id="7095" class="Symbol">}</a> <a id="7097" class="Symbol">→</a> <a id="7099" href="Data.List.Membership.Setoid.Properties.html#7086" class="Bound">v</a> <a id="7101" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7103" href="Data.List.Membership.Setoid.Properties.html#7093" class="Bound">ys</a> <a id="7106" class="Symbol">→</a> <a id="7108" href="Data.List.Membership.Setoid.Properties.html#7086" class="Bound">v</a> <a id="7110" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7112" href="Data.List.Membership.Setoid.Properties.html#7089" class="Bound">xs</a> <a id="7115" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7118" href="Data.List.Membership.Setoid.Properties.html#7093" class="Bound">ys</a>
  <a id="7123" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7130" class="Symbol">=</a> <a id="7132" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">Any.++⁺ʳ</a>

  <a id="7144" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7150" class="Symbol">:</a> <a id="7152" class="Symbol">∀</a> <a id="7154" class="Symbol">{</a><a id="7155" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a><a id="7156" class="Symbol">}</a> <a id="7158" href="Data.List.Membership.Setoid.Properties.html#7158" class="Bound">xs</a> <a id="7161" class="Symbol">{</a><a id="7162" href="Data.List.Membership.Setoid.Properties.html#7162" class="Bound">ys</a><a id="7164" class="Symbol">}</a> <a id="7166" class="Symbol">→</a> <a id="7168" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a> <a id="7170" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7172" href="Data.List.Membership.Setoid.Properties.html#7158" class="Bound">xs</a> <a id="7175" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7178" href="Data.List.Membership.Setoid.Properties.html#7162" class="Bound">ys</a> <a id="7181" class="Symbol">→</a> <a id="7183" class="Symbol">(</a><a id="7184" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a> <a id="7186" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7188" href="Data.List.Membership.Setoid.Properties.html#7158" class="Bound">xs</a><a id="7190" class="Symbol">)</a> <a id="7192" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a> <a id="7197" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7199" href="Data.List.Membership.Setoid.Properties.html#7162" class="Bound">ys</a><a id="7201" class="Symbol">)</a>
  <a id="7205" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7211" class="Symbol">=</a> <a id="7213" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">Any.++⁻</a>

  <a id="7224" href="Data.List.Membership.Setoid.Properties.html#7224" class="Function">∈-++⁺∘++⁻</a> <a id="7234" class="Symbol">:</a> <a id="7236" class="Symbol">∀</a> <a id="7238" class="Symbol">{</a><a id="7239" href="Data.List.Membership.Setoid.Properties.html#7239" class="Bound">v</a><a id="7240" class="Symbol">}</a> <a id="7242" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7245" class="Symbol">{</a><a id="7246" href="Data.List.Membership.Setoid.Properties.html#7246" class="Bound">ys</a><a id="7248" class="Symbol">}</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Data.List.Membership.Setoid.Properties.html#7251" class="Bound">p</a> <a id="7253" class="Symbol">:</a> <a id="7255" href="Data.List.Membership.Setoid.Properties.html#7239" class="Bound">v</a> <a id="7257" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7259" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7262" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7265" href="Data.List.Membership.Setoid.Properties.html#7246" class="Bound">ys</a><a id="7267" class="Symbol">)</a> <a id="7269" class="Symbol">→</a>
              <a id="7285" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="7287" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7294" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="7296" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7303" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7306" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7316" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7319" href="Data.List.Membership.Setoid.Properties.html#7251" class="Bound">p</a><a id="7320" class="Symbol">)</a> <a id="7322" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7324" href="Data.List.Membership.Setoid.Properties.html#7251" class="Bound">p</a>
  <a id="7328" href="Data.List.Membership.Setoid.Properties.html#7224" class="Function">∈-++⁺∘++⁻</a> <a id="7338" class="Symbol">=</a> <a id="7340" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">Any.++⁺∘++⁻</a>

  <a id="7355" href="Data.List.Membership.Setoid.Properties.html#7355" class="Function">∈-++⁻∘++⁺</a> <a id="7365" class="Symbol">:</a> <a id="7367" class="Symbol">∀</a> <a id="7369" class="Symbol">{</a><a id="7370" href="Data.List.Membership.Setoid.Properties.html#7370" class="Bound">v</a><a id="7371" class="Symbol">}</a> <a id="7373" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7376" class="Symbol">{</a><a id="7377" href="Data.List.Membership.Setoid.Properties.html#7377" class="Bound">ys</a><a id="7379" class="Symbol">}</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Data.List.Membership.Setoid.Properties.html#7382" class="Bound">p</a> <a id="7384" class="Symbol">:</a> <a id="7386" href="Data.List.Membership.Setoid.Properties.html#7370" class="Bound">v</a> <a id="7388" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7390" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7393" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7395" href="Data.List.Membership.Setoid.Properties.html#7370" class="Bound">v</a> <a id="7397" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7399" href="Data.List.Membership.Setoid.Properties.html#7377" class="Bound">ys</a><a id="7401" class="Symbol">)</a> <a id="7403" class="Symbol">→</a>
              <a id="7419" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7425" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="7431" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7438" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="7440" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7447" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7450" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="7453" href="Data.List.Membership.Setoid.Properties.html#7382" class="Bound">p</a><a id="7454" class="Symbol">)</a> <a id="7456" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7458" href="Data.List.Membership.Setoid.Properties.html#7382" class="Bound">p</a>
  <a id="7462" href="Data.List.Membership.Setoid.Properties.html#7355" class="Function">∈-++⁻∘++⁺</a> <a id="7472" class="Symbol">=</a> <a id="7474" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">Any.++⁻∘++⁺</a>

  <a id="7489" href="Data.List.Membership.Setoid.Properties.html#7489" class="Function">∈-++↔</a> <a id="7495" class="Symbol">:</a> <a id="7497" class="Symbol">∀</a> <a id="7499" class="Symbol">{</a><a id="7500" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7502" href="Data.List.Membership.Setoid.Properties.html#7502" class="Bound">xs</a> <a id="7505" href="Data.List.Membership.Setoid.Properties.html#7505" class="Bound">ys</a><a id="7507" class="Symbol">}</a> <a id="7509" class="Symbol">→</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7514" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7516" href="Data.List.Membership.Setoid.Properties.html#7502" class="Bound">xs</a> <a id="7519" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7521" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7523" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7525" href="Data.List.Membership.Setoid.Properties.html#7505" class="Bound">ys</a><a id="7527" class="Symbol">)</a> <a id="7529" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="7531" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7533" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7535" href="Data.List.Membership.Setoid.Properties.html#7502" class="Bound">xs</a> <a id="7538" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7541" href="Data.List.Membership.Setoid.Properties.html#7505" class="Bound">ys</a>
  <a id="7546" href="Data.List.Membership.Setoid.Properties.html#7489" class="Function">∈-++↔</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">Any.++↔</a>

  <a id="7565" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7575" class="Symbol">:</a> <a id="7577" class="Symbol">∀</a> <a id="7579" class="Symbol">{</a><a id="7580" href="Data.List.Membership.Setoid.Properties.html#7580" class="Bound">v</a><a id="7581" class="Symbol">}</a> <a id="7583" href="Data.List.Membership.Setoid.Properties.html#7583" class="Bound">xs</a> <a id="7586" href="Data.List.Membership.Setoid.Properties.html#7586" class="Bound">ys</a> <a id="7589" class="Symbol">→</a> <a id="7591" href="Data.List.Membership.Setoid.Properties.html#7580" class="Bound">v</a> <a id="7593" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7595" href="Data.List.Membership.Setoid.Properties.html#7583" class="Bound">xs</a> <a id="7598" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7601" href="Data.List.Membership.Setoid.Properties.html#7586" class="Bound">ys</a> <a id="7604" class="Symbol">→</a> <a id="7606" href="Data.List.Membership.Setoid.Properties.html#7580" class="Bound">v</a> <a id="7608" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7610" href="Data.List.Membership.Setoid.Properties.html#7586" class="Bound">ys</a> <a id="7613" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7616" href="Data.List.Membership.Setoid.Properties.html#7583" class="Bound">xs</a>
  <a id="7621" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7631" class="Symbol">=</a> <a id="7633" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">Any.++-comm</a>

  <a id="7648" href="Data.List.Membership.Setoid.Properties.html#7648" class="Function">∈-++-comm∘++-comm</a> <a id="7666" class="Symbol">:</a> <a id="7668" class="Symbol">∀</a> <a id="7670" class="Symbol">{</a><a id="7671" href="Data.List.Membership.Setoid.Properties.html#7671" class="Bound">v</a><a id="7672" class="Symbol">}</a> <a id="7674" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7677" class="Symbol">{</a><a id="7678" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a><a id="7680" class="Symbol">}</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Data.List.Membership.Setoid.Properties.html#7683" class="Bound">p</a> <a id="7685" class="Symbol">:</a> <a id="7687" href="Data.List.Membership.Setoid.Properties.html#7671" class="Bound">v</a> <a id="7689" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7691" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7694" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7697" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a><a id="7699" class="Symbol">)</a> <a id="7701" class="Symbol">→</a>
                      <a id="7725" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7735" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a> <a id="7738" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7741" class="Symbol">(</a><a id="7742" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7752" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7755" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a> <a id="7758" href="Data.List.Membership.Setoid.Properties.html#7683" class="Bound">p</a><a id="7759" class="Symbol">)</a> <a id="7761" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7763" href="Data.List.Membership.Setoid.Properties.html#7683" class="Bound">p</a>
  <a id="7767" href="Data.List.Membership.Setoid.Properties.html#7648" class="Function">∈-++-comm∘++-comm</a> <a id="7785" class="Symbol">=</a> <a id="7787" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">Any.++-comm∘++-comm</a>

  <a id="7810" href="Data.List.Membership.Setoid.Properties.html#7810" class="Function">∈-++↔++</a> <a id="7818" class="Symbol">:</a> <a id="7820" class="Symbol">∀</a> <a id="7822" class="Symbol">{</a><a id="7823" href="Data.List.Membership.Setoid.Properties.html#7823" class="Bound">v</a><a id="7824" class="Symbol">}</a> <a id="7826" href="Data.List.Membership.Setoid.Properties.html#7826" class="Bound">xs</a> <a id="7829" href="Data.List.Membership.Setoid.Properties.html#7829" class="Bound">ys</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="Data.List.Membership.Setoid.Properties.html#7823" class="Bound">v</a> <a id="7836" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7838" href="Data.List.Membership.Setoid.Properties.html#7826" class="Bound">xs</a> <a id="7841" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7844" href="Data.List.Membership.Setoid.Properties.html#7829" class="Bound">ys</a> <a id="7847" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="7849" href="Data.List.Membership.Setoid.Properties.html#7823" class="Bound">v</a> <a id="7851" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7853" href="Data.List.Membership.Setoid.Properties.html#7829" class="Bound">ys</a> <a id="7856" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7859" href="Data.List.Membership.Setoid.Properties.html#7826" class="Bound">xs</a>
  <a id="7864" href="Data.List.Membership.Setoid.Properties.html#7810" class="Function">∈-++↔++</a> <a id="7872" class="Symbol">=</a> <a id="7874" href="Data.List.Relation.Unary.Any.Properties.html#14489" class="Function">Any.++↔++</a>

  <a id="7887" href="Data.List.Membership.Setoid.Properties.html#7887" class="Function">∈-insert</a> <a id="7896" class="Symbol">:</a> <a id="7898" class="Symbol">∀</a> <a id="7900" href="Data.List.Membership.Setoid.Properties.html#7900" class="Bound">xs</a> <a id="7903" class="Symbol">{</a><a id="7904" href="Data.List.Membership.Setoid.Properties.html#7904" class="Bound">ys</a> <a id="7907" href="Data.List.Membership.Setoid.Properties.html#7907" class="Bound">v</a> <a id="7909" href="Data.List.Membership.Setoid.Properties.html#7909" class="Bound">w</a><a id="7910" class="Symbol">}</a> <a id="7912" class="Symbol">→</a> <a id="7914" href="Data.List.Membership.Setoid.Properties.html#7907" class="Bound">v</a> <a id="7916" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7918" href="Data.List.Membership.Setoid.Properties.html#7909" class="Bound">w</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="Data.List.Membership.Setoid.Properties.html#7907" class="Bound">v</a> <a id="7924" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7926" href="Data.List.Membership.Setoid.Properties.html#7900" class="Bound">xs</a> <a id="7929" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7932" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="7934" href="Data.List.Membership.Setoid.Properties.html#7909" class="Bound">w</a> <a id="7936" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="7938" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7941" href="Data.List.Membership.Setoid.Properties.html#7904" class="Bound">ys</a>
  <a id="7946" href="Data.List.Membership.Setoid.Properties.html#7887" class="Function">∈-insert</a> <a id="7955" href="Data.List.Membership.Setoid.Properties.html#7955" class="Bound">xs</a> <a id="7958" class="Symbol">=</a> <a id="7960" href="Data.List.Relation.Unary.Any.Properties.html#14666" class="Function">Any.++-insert</a> <a id="7974" href="Data.List.Membership.Setoid.Properties.html#7955" class="Bound">xs</a>

  <a id="7980" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="7986" class="Symbol">:</a> <a id="7988" class="Symbol">∀</a> <a id="7990" class="Symbol">{</a><a id="7991" href="Data.List.Membership.Setoid.Properties.html#7991" class="Bound">v</a> <a id="7993" href="Data.List.Membership.Setoid.Properties.html#7993" class="Bound">xs</a><a id="7995" class="Symbol">}</a> <a id="7997" class="Symbol">→</a> <a id="7999" href="Data.List.Membership.Setoid.Properties.html#7991" class="Bound">v</a> <a id="8001" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8003" href="Data.List.Membership.Setoid.Properties.html#7993" class="Bound">xs</a> <a id="8006" class="Symbol">→</a> <a id="8008" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8011" class="Symbol">λ</a> <a id="8013" href="Data.List.Membership.Setoid.Properties.html#8013" class="Bound">ys</a> <a id="8016" href="Data.List.Membership.Setoid.Properties.html#8016" class="Bound">zs</a> <a id="8019" class="Symbol">→</a> <a id="8021" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8023" class="Symbol">λ</a> <a id="8025" href="Data.List.Membership.Setoid.Properties.html#8025" class="Bound">w</a> <a id="8027" class="Symbol">→</a>
          <a id="8039" href="Data.List.Membership.Setoid.Properties.html#7991" class="Bound">v</a> <a id="8041" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="8043" href="Data.List.Membership.Setoid.Properties.html#8025" class="Bound">w</a> <a id="8045" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8047" href="Data.List.Membership.Setoid.Properties.html#7993" class="Bound">xs</a> <a id="8050" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="8052" href="Data.List.Membership.Setoid.Properties.html#8013" class="Bound">ys</a> <a id="8055" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8058" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="8060" href="Data.List.Membership.Setoid.Properties.html#8025" class="Bound">w</a> <a id="8062" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="8064" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8067" href="Data.List.Membership.Setoid.Properties.html#8016" class="Bound">zs</a>
  <a id="8072" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="8078" class="Symbol">(</a><a id="8079" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="8084" href="Data.List.Membership.Setoid.Properties.html#8084" class="Bound">px</a><a id="8086" class="Symbol">)</a>        <a id="8095" class="Symbol">=</a> <a id="8097" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8102" class="Symbol">_</a> <a id="8104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8106" class="Symbol">_</a> <a id="8108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8110" href="Data.List.Membership.Setoid.Properties.html#8084" class="Bound">px</a> <a id="8113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8115" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a>
  <a id="8124" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="8130" class="Symbol">(</a><a id="8131" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="8137" class="Symbol">{</a><a id="8138" href="Data.List.Membership.Setoid.Properties.html#8138" class="Bound">d</a><a id="8139" class="Symbol">}</a> <a id="8141" href="Data.List.Membership.Setoid.Properties.html#8141" class="Bound">v∈xs</a><a id="8145" class="Symbol">)</a> <a id="8147" class="Symbol">=</a>
    <a id="8153" class="Keyword">let</a> <a id="8157" href="Data.List.Membership.Setoid.Properties.html#8157" class="Bound">hs</a> <a id="8160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8162" class="Symbol">_</a> <a id="8164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8166" class="Symbol">_</a> <a id="8168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8170" href="Data.List.Membership.Setoid.Properties.html#8170" class="Bound">v≈v′</a> <a id="8175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8177" href="Data.List.Membership.Setoid.Properties.html#8177" class="Bound">eq</a> <a id="8180" class="Symbol">=</a> <a id="8182" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="8188" href="Data.List.Membership.Setoid.Properties.html#8141" class="Bound">v∈xs</a>
    <a id="8197" class="Keyword">in</a> <a id="8200" href="Data.List.Membership.Setoid.Properties.html#8138" class="Bound">d</a> <a id="8202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8204" href="Data.List.Membership.Setoid.Properties.html#8157" class="Bound">hs</a> <a id="8207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8209" class="Symbol">_</a> <a id="8211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8213" class="Symbol">_</a> <a id="8215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8217" href="Data.List.Membership.Setoid.Properties.html#8170" class="Bound">v≈v′</a> <a id="8222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8224" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="8229" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8231" href="Data.List.Membership.Setoid.Properties.html#8177" class="Bound">eq</a>

<a id="8235" class="Comment">------------------------------------------------------------------------</a>
<a id="8308" class="Comment">-- concat</a>

<a id="8319" class="Keyword">module</a> <a id="8326" href="Data.List.Membership.Setoid.Properties.html#8326" class="Module">_</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8331" class="Symbol">:</a> <a id="8333" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8340" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="8342" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="8343" class="Symbol">)</a> <a id="8345" class="Keyword">where</a>

  <a id="8354" class="Keyword">open</a> <a id="8359" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="8366" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8368" class="Keyword">using</a> <a id="8374" class="Symbol">(</a><a id="8375" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="8378" class="Symbol">)</a>
  <a id="8382" class="Keyword">open</a> <a id="8387" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="8398" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8400" class="Keyword">using</a> <a id="8406" class="Symbol">(</a><a id="8407" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="8410" class="Symbol">)</a>
  <a id="8414" class="Keyword">open</a> <a id="8419" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="8428" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8430" class="Keyword">using</a> <a id="8436" class="Symbol">(</a><a id="8437" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a><a id="8445" class="Symbol">)</a>
  <a id="8449" class="Keyword">open</a> <a id="8454" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="8465" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="8474" class="Keyword">using</a> <a id="8480" class="Symbol">(</a><a id="8481" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a><a id="8485" class="Symbol">)</a> <a id="8487" class="Keyword">renaming</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="8501" class="Symbol">to</a> <a id="8504" class="Function Operator">_∈ₗ_</a><a id="8508" class="Symbol">)</a>

  <a id="8513" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">∈-concat⁺</a> <a id="8523" class="Symbol">:</a> <a id="8525" class="Symbol">∀</a> <a id="8527" class="Symbol">{</a><a id="8528" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">v</a> <a id="8530" href="Data.List.Membership.Setoid.Properties.html#8530" class="Bound">xss</a><a id="8533" class="Symbol">}</a> <a id="8535" class="Symbol">→</a> <a id="8537" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">v</a> <a id="8544" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="8546" class="Symbol">)</a> <a id="8548" href="Data.List.Membership.Setoid.Properties.html#8530" class="Bound">xss</a> <a id="8552" class="Symbol">→</a> <a id="8554" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">v</a> <a id="8556" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8558" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8565" href="Data.List.Membership.Setoid.Properties.html#8530" class="Bound">xss</a>
  <a id="8571" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">∈-concat⁺</a> <a id="8581" class="Symbol">=</a> <a id="8583" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">Any.concat⁺</a>

  <a id="8598" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">∈-concat⁻</a> <a id="8608" class="Symbol">:</a> <a id="8610" class="Symbol">∀</a> <a id="8612" class="Symbol">{</a><a id="8613" href="Data.List.Membership.Setoid.Properties.html#8613" class="Bound">v</a><a id="8614" class="Symbol">}</a> <a id="8616" href="Data.List.Membership.Setoid.Properties.html#8616" class="Bound">xss</a> <a id="8620" class="Symbol">→</a> <a id="8622" href="Data.List.Membership.Setoid.Properties.html#8613" class="Bound">v</a> <a id="8624" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8626" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8633" href="Data.List.Membership.Setoid.Properties.html#8616" class="Bound">xss</a> <a id="8637" class="Symbol">→</a> <a id="8639" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Data.List.Membership.Setoid.Properties.html#8613" class="Bound">v</a> <a id="8646" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="8648" class="Symbol">)</a> <a id="8650" href="Data.List.Membership.Setoid.Properties.html#8616" class="Bound">xss</a>
  <a id="8656" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">∈-concat⁻</a> <a id="8666" class="Symbol">=</a> <a id="8668" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">Any.concat⁻</a>

  <a id="8683" href="Data.List.Membership.Setoid.Properties.html#8683" class="Function">∈-concat⁺′</a> <a id="8694" class="Symbol">:</a> <a id="8696" class="Symbol">∀</a> <a id="8698" class="Symbol">{</a><a id="8699" href="Data.List.Membership.Setoid.Properties.html#8699" class="Bound">v</a> <a id="8701" href="Data.List.Membership.Setoid.Properties.html#8701" class="Bound">vs</a> <a id="8704" href="Data.List.Membership.Setoid.Properties.html#8704" class="Bound">xss</a><a id="8707" class="Symbol">}</a> <a id="8709" class="Symbol">→</a> <a id="8711" href="Data.List.Membership.Setoid.Properties.html#8699" class="Bound">v</a> <a id="8713" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8715" href="Data.List.Membership.Setoid.Properties.html#8701" class="Bound">vs</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="Data.List.Membership.Setoid.Properties.html#8701" class="Bound">vs</a> <a id="8723" href="Data.List.Membership.Setoid.Properties.html#8504" class="Function Operator">∈ₗ</a> <a id="8726" href="Data.List.Membership.Setoid.Properties.html#8704" class="Bound">xss</a> <a id="8730" class="Symbol">→</a> <a id="8732" href="Data.List.Membership.Setoid.Properties.html#8699" class="Bound">v</a> <a id="8734" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8736" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8743" href="Data.List.Membership.Setoid.Properties.html#8704" class="Bound">xss</a>
  <a id="8749" href="Data.List.Membership.Setoid.Properties.html#8683" class="Function">∈-concat⁺′</a> <a id="8760" href="Data.List.Membership.Setoid.Properties.html#8760" class="Bound">v∈vs</a> <a id="8765" class="Symbol">=</a> <a id="8767" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">∈-concat⁺</a> <a id="8777" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8779" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Function.Base.html#1657" class="Function">flip</a> <a id="8793" class="Symbol">(</a><a id="8794" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="8803" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a><a id="8804" class="Symbol">)</a> <a id="8806" href="Data.List.Membership.Setoid.Properties.html#8760" class="Bound">v∈vs</a><a id="8810" class="Symbol">)</a>

  <a id="8815" href="Data.List.Membership.Setoid.Properties.html#8815" class="Function">∈-concat⁻′</a> <a id="8826" class="Symbol">:</a> <a id="8828" class="Symbol">∀</a> <a id="8830" class="Symbol">{</a><a id="8831" href="Data.List.Membership.Setoid.Properties.html#8831" class="Bound">v</a><a id="8832" class="Symbol">}</a> <a id="8834" href="Data.List.Membership.Setoid.Properties.html#8834" class="Bound">xss</a> <a id="8838" class="Symbol">→</a> <a id="8840" href="Data.List.Membership.Setoid.Properties.html#8831" class="Bound">v</a> <a id="8842" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8844" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8851" href="Data.List.Membership.Setoid.Properties.html#8834" class="Bound">xss</a> <a id="8855" class="Symbol">→</a> <a id="8857" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8859" class="Symbol">λ</a> <a id="8861" href="Data.List.Membership.Setoid.Properties.html#8861" class="Bound">xs</a> <a id="8864" class="Symbol">→</a> <a id="8866" href="Data.List.Membership.Setoid.Properties.html#8831" class="Bound">v</a> <a id="8868" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8870" href="Data.List.Membership.Setoid.Properties.html#8861" class="Bound">xs</a> <a id="8873" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8875" href="Data.List.Membership.Setoid.Properties.html#8861" class="Bound">xs</a> <a id="8878" href="Data.List.Membership.Setoid.Properties.html#8504" class="Function Operator">∈ₗ</a> <a id="8881" href="Data.List.Membership.Setoid.Properties.html#8834" class="Bound">xss</a>
  <a id="8887" href="Data.List.Membership.Setoid.Properties.html#8815" class="Function">∈-concat⁻′</a> <a id="8898" href="Data.List.Membership.Setoid.Properties.html#8898" class="Bound">xss</a> <a id="8902" href="Data.List.Membership.Setoid.Properties.html#8902" class="Bound">v∈c[xss]</a> <a id="8911" class="Symbol">=</a>
    <a id="8917" class="Keyword">let</a> <a id="8921" href="Data.List.Membership.Setoid.Properties.html#8921" class="Bound">xs</a> <a id="8924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8926" href="Data.List.Membership.Setoid.Properties.html#8926" class="Bound">xs∈xss</a> <a id="8933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8935" href="Data.List.Membership.Setoid.Properties.html#8935" class="Bound">v∈xs</a> <a id="8940" class="Symbol">=</a> <a id="8942" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8947" class="Symbol">(</a><a id="8948" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">∈-concat⁻</a> <a id="8958" href="Data.List.Membership.Setoid.Properties.html#8898" class="Bound">xss</a> <a id="8962" href="Data.List.Membership.Setoid.Properties.html#8902" class="Bound">v∈c[xss]</a><a id="8970" class="Symbol">)</a> <a id="8972" class="Keyword">in</a> <a id="8975" href="Data.List.Membership.Setoid.Properties.html#8921" class="Bound">xs</a> <a id="8978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8980" href="Data.List.Membership.Setoid.Properties.html#8935" class="Bound">v∈xs</a> <a id="8985" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8987" href="Data.List.Membership.Setoid.Properties.html#8926" class="Bound">xs∈xss</a>

<a id="8995" class="Comment">------------------------------------------------------------------------</a>
<a id="9068" class="Comment">-- concatMap</a>

<a id="9082" class="Keyword">module</a> <a id="9089" href="Data.List.Membership.Setoid.Properties.html#9089" class="Module">_</a>
  <a id="9093" class="Symbol">(</a><a id="9094" href="Data.List.Membership.Setoid.Properties.html#9094" class="Bound">S₁</a> <a id="9097" class="Symbol">:</a> <a id="9099" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9106" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="9109" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="9111" class="Symbol">)</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Data.List.Membership.Setoid.Properties.html#9114" class="Bound">S₂</a> <a id="9117" class="Symbol">:</a> <a id="9119" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9126" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="9129" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="9131" class="Symbol">)</a>
  <a id="9135" class="Symbol">{</a><a id="9136" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a> <a id="9138" class="Symbol">:</a> <a id="9140" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="9148" href="Data.List.Membership.Setoid.Properties.html#9094" class="Bound">S₁</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="9167" href="Data.List.Membership.Setoid.Properties.html#9114" class="Bound">S₂</a><a id="9169" class="Symbol">)}</a> <a id="9172" class="Symbol">{</a><a id="9173" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a> <a id="9176" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a><a id="9177" class="Symbol">}</a> <a id="9179" class="Keyword">where</a>

  <a id="9188" class="Keyword">open</a> <a id="9193" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="9204" href="Data.List.Membership.Setoid.Properties.html#9114" class="Bound">S₂</a> <a id="9207" class="Keyword">using</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="9217" class="Symbol">)</a>

  <a id="9222" href="Data.List.Membership.Setoid.Properties.html#9222" class="Function">∈-concatMap⁺</a> <a id="9235" class="Symbol">:</a> <a id="9237" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="9241" class="Symbol">((</a><a id="9243" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9245" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="9247" class="Symbol">)</a> <a id="9249" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9251" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a><a id="9252" class="Symbol">)</a> <a id="9254" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a> <a id="9257" class="Symbol">→</a> <a id="9259" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9261" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9263" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="9273" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a> <a id="9275" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a>
  <a id="9280" href="Data.List.Membership.Setoid.Properties.html#9222" class="Function">∈-concatMap⁺</a> <a id="9293" class="Symbol">=</a> <a id="9295" href="Data.List.Relation.Unary.Any.Properties.html#16781" class="Function">Any.concatMap⁺</a> <a id="9310" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a>

  <a id="9315" href="Data.List.Membership.Setoid.Properties.html#9315" class="Function">∈-concatMap⁻</a> <a id="9328" class="Symbol">:</a> <a id="9330" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9332" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9334" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="9344" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a> <a id="9346" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a> <a id="9349" class="Symbol">→</a> <a id="9351" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="9355" class="Symbol">((</a><a id="9357" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9359" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="9361" class="Symbol">)</a> <a id="9363" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9365" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a><a id="9366" class="Symbol">)</a> <a id="9368" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a>
  <a id="9373" href="Data.List.Membership.Setoid.Properties.html#9315" class="Function">∈-concatMap⁻</a> <a id="9386" class="Symbol">=</a> <a id="9388" href="Data.List.Relation.Unary.Any.Properties.html#16871" class="Function">Any.concatMap⁻</a> <a id="9403" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a>

<a id="9406" class="Comment">------------------------------------------------------------------------</a>
<a id="9479" class="Comment">-- reverse</a>

<a id="9491" class="Keyword">module</a> <a id="9498" href="Data.List.Membership.Setoid.Properties.html#9498" class="Module">_</a> <a id="9500" class="Symbol">(</a><a id="9501" href="Data.List.Membership.Setoid.Properties.html#9501" class="Bound">S</a> <a id="9503" class="Symbol">:</a> <a id="9505" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9512" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="9514" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="9515" class="Symbol">)</a> <a id="9517" class="Keyword">where</a>

  <a id="9526" class="Keyword">open</a> <a id="9531" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="9542" href="Data.List.Membership.Setoid.Properties.html#9501" class="Bound">S</a> <a id="9544" class="Keyword">using</a> <a id="9550" class="Symbol">(</a><a id="9551" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="9554" class="Symbol">)</a>

  <a id="9559" href="Data.List.Membership.Setoid.Properties.html#9559" class="Function">reverse⁺</a> <a id="9568" class="Symbol">:</a> <a id="9570" class="Symbol">∀</a> <a id="9572" class="Symbol">{</a><a id="9573" href="Data.List.Membership.Setoid.Properties.html#9573" class="Bound">x</a> <a id="9575" href="Data.List.Membership.Setoid.Properties.html#9575" class="Bound">xs</a><a id="9577" class="Symbol">}</a> <a id="9579" class="Symbol">→</a> <a id="9581" href="Data.List.Membership.Setoid.Properties.html#9573" class="Bound">x</a> <a id="9583" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9585" href="Data.List.Membership.Setoid.Properties.html#9575" class="Bound">xs</a> <a id="9588" class="Symbol">→</a> <a id="9590" href="Data.List.Membership.Setoid.Properties.html#9573" class="Bound">x</a> <a id="9592" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9594" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="9602" href="Data.List.Membership.Setoid.Properties.html#9575" class="Bound">xs</a>
  <a id="9607" href="Data.List.Membership.Setoid.Properties.html#9559" class="Function">reverse⁺</a> <a id="9616" class="Symbol">=</a> <a id="9618" href="Data.List.Relation.Unary.Any.Properties.html#24473" class="Function">Any.reverse⁺</a>

  <a id="9634" href="Data.List.Membership.Setoid.Properties.html#9634" class="Function">reverse⁻</a> <a id="9643" class="Symbol">:</a> <a id="9645" class="Symbol">∀</a> <a id="9647" class="Symbol">{</a><a id="9648" href="Data.List.Membership.Setoid.Properties.html#9648" class="Bound">x</a> <a id="9650" href="Data.List.Membership.Setoid.Properties.html#9650" class="Bound">xs</a><a id="9652" class="Symbol">}</a> <a id="9654" class="Symbol">→</a> <a id="9656" href="Data.List.Membership.Setoid.Properties.html#9648" class="Bound">x</a> <a id="9658" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9660" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="9668" href="Data.List.Membership.Setoid.Properties.html#9650" class="Bound">xs</a> <a id="9671" class="Symbol">→</a> <a id="9673" href="Data.List.Membership.Setoid.Properties.html#9648" class="Bound">x</a> <a id="9675" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9677" href="Data.List.Membership.Setoid.Properties.html#9650" class="Bound">xs</a>
  <a id="9682" href="Data.List.Membership.Setoid.Properties.html#9634" class="Function">reverse⁻</a> <a id="9691" class="Symbol">=</a> <a id="9693" href="Data.List.Relation.Unary.Any.Properties.html#24556" class="Function">Any.reverse⁻</a>

<a id="9707" class="Comment">------------------------------------------------------------------------</a>
<a id="9780" class="Comment">-- cartesianProductWith</a>

<a id="9805" class="Keyword">module</a> <a id="9812" href="Data.List.Membership.Setoid.Properties.html#9812" class="Module">_</a> <a id="9814" class="Symbol">(</a><a id="9815" href="Data.List.Membership.Setoid.Properties.html#9815" class="Bound">S₁</a> <a id="9818" class="Symbol">:</a> <a id="9820" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9827" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="9830" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="9832" class="Symbol">)</a> <a id="9834" class="Symbol">(</a><a id="9835" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="9838" class="Symbol">:</a> <a id="9840" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9847" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="9850" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="9852" class="Symbol">)</a> <a id="9854" class="Symbol">(</a><a id="9855" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="9858" class="Symbol">:</a> <a id="9860" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9867" href="Data.List.Membership.Setoid.Properties.html#1962" class="Generalizable">c₃</a> <a id="9870" href="Data.List.Membership.Setoid.Properties.html#1975" class="Generalizable">ℓ₃</a><a id="9872" class="Symbol">)</a> <a id="9874" class="Keyword">where</a>

  <a id="9883" class="Keyword">open</a> <a id="9888" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="9895" href="Data.List.Membership.Setoid.Properties.html#9815" class="Bound">S₁</a> <a id="9898" class="Keyword">renaming</a> <a id="9907" class="Symbol">(</a><a id="9908" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="9912" class="Symbol">to</a> <a id="9915" class="Field Operator">_≈₁_</a><a id="9919" class="Symbol">;</a> <a id="9921" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="9926" class="Symbol">to</a> <a id="9929" class="Function">refl₁</a><a id="9934" class="Symbol">)</a>
  <a id="9938" class="Keyword">open</a> <a id="9943" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="9950" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="9953" class="Keyword">renaming</a> <a id="9962" class="Symbol">(</a><a id="9963" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="9967" class="Symbol">to</a> <a id="9970" class="Field Operator">_≈₂_</a><a id="9974" class="Symbol">)</a>
  <a id="9978" class="Keyword">open</a> <a id="9983" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="9990" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="9993" class="Keyword">renaming</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="10007" class="Symbol">to</a> <a id="10010" class="Field Operator">_≈₃_</a><a id="10014" class="Symbol">)</a>
  <a id="10018" class="Keyword">open</a> <a id="10023" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10034" href="Data.List.Membership.Setoid.Properties.html#9815" class="Bound">S₁</a> <a id="10037" class="Keyword">renaming</a> <a id="10046" class="Symbol">(</a><a id="10047" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="10051" class="Symbol">to</a> <a id="10054" class="Function Operator">_∈₁_</a><a id="10058" class="Symbol">)</a>
  <a id="10062" class="Keyword">open</a> <a id="10067" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10078" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="10081" class="Keyword">renaming</a> <a id="10090" class="Symbol">(</a><a id="10091" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="10095" class="Symbol">to</a> <a id="10098" class="Function Operator">_∈₂_</a><a id="10102" class="Symbol">)</a>
  <a id="10106" class="Keyword">open</a> <a id="10111" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10122" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="10125" class="Keyword">renaming</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="10139" class="Symbol">to</a> <a id="10142" class="Function Operator">_∈₃_</a><a id="10146" class="Symbol">)</a>

  <a id="10151" href="Data.List.Membership.Setoid.Properties.html#10151" class="Function">∈-cartesianProductWith⁺</a> <a id="10175" class="Symbol">:</a> <a id="10177" class="Symbol">∀</a> <a id="10179" class="Symbol">{</a><a id="10180" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a><a id="10181" class="Symbol">}</a> <a id="10183" class="Symbol">→</a> <a id="10185" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a> <a id="10187" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="10198" href="Data.List.Membership.Setoid.Properties.html#9915" class="Function Operator">_≈₁_</a> <a id="10203" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="10205" href="Data.List.Membership.Setoid.Properties.html#9970" class="Function Operator">_≈₂_</a> <a id="10210" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="10212" href="Data.List.Membership.Setoid.Properties.html#10010" class="Field Operator">_≈₃_</a> <a id="10217" class="Symbol">→</a>
                            <a id="10247" class="Symbol">∀</a> <a id="10249" class="Symbol">{</a><a id="10250" href="Data.List.Membership.Setoid.Properties.html#10250" class="Bound">xs</a> <a id="10253" href="Data.List.Membership.Setoid.Properties.html#10253" class="Bound">ys</a> <a id="10256" href="Data.List.Membership.Setoid.Properties.html#10256" class="Bound">a</a> <a id="10258" href="Data.List.Membership.Setoid.Properties.html#10258" class="Bound">b</a><a id="10259" class="Symbol">}</a> <a id="10261" class="Symbol">→</a> <a id="10263" href="Data.List.Membership.Setoid.Properties.html#10256" class="Bound">a</a> <a id="10265" href="Data.List.Membership.Setoid.Properties.html#10054" class="Function Operator">∈₁</a> <a id="10268" href="Data.List.Membership.Setoid.Properties.html#10250" class="Bound">xs</a> <a id="10271" class="Symbol">→</a> <a id="10273" href="Data.List.Membership.Setoid.Properties.html#10258" class="Bound">b</a> <a id="10275" href="Data.List.Membership.Setoid.Properties.html#10098" class="Function Operator">∈₂</a> <a id="10278" href="Data.List.Membership.Setoid.Properties.html#10253" class="Bound">ys</a> <a id="10281" class="Symbol">→</a>
                            <a id="10311" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a> <a id="10313" href="Data.List.Membership.Setoid.Properties.html#10256" class="Bound">a</a> <a id="10315" href="Data.List.Membership.Setoid.Properties.html#10258" class="Bound">b</a> <a id="10317" href="Data.List.Membership.Setoid.Properties.html#10142" class="Function Operator">∈₃</a> <a id="10320" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="10341" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a> <a id="10343" href="Data.List.Membership.Setoid.Properties.html#10250" class="Bound">xs</a> <a id="10346" href="Data.List.Membership.Setoid.Properties.html#10253" class="Bound">ys</a>
  <a id="10351" href="Data.List.Membership.Setoid.Properties.html#10151" class="Function">∈-cartesianProductWith⁺</a> <a id="10375" href="Data.List.Membership.Setoid.Properties.html#10375" class="Bound">pres</a> <a id="10380" class="Symbol">=</a> <a id="10382" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">Any.cartesianProductWith⁺</a> <a id="10408" class="Symbol">_</a> <a id="10410" href="Data.List.Membership.Setoid.Properties.html#10375" class="Bound">pres</a>

  <a id="10418" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">∈-cartesianProductWith⁻</a> <a id="10442" class="Symbol">:</a> <a id="10444" class="Symbol">∀</a> <a id="10446" href="Data.List.Membership.Setoid.Properties.html#10446" class="Bound">f</a> <a id="10448" href="Data.List.Membership.Setoid.Properties.html#10448" class="Bound">xs</a> <a id="10451" href="Data.List.Membership.Setoid.Properties.html#10451" class="Bound">ys</a> <a id="10454" class="Symbol">{</a><a id="10455" href="Data.List.Membership.Setoid.Properties.html#10455" class="Bound">v</a><a id="10456" class="Symbol">}</a> <a id="10458" class="Symbol">→</a> <a id="10460" href="Data.List.Membership.Setoid.Properties.html#10455" class="Bound">v</a> <a id="10462" href="Data.List.Membership.Setoid.Properties.html#10142" class="Function Operator">∈₃</a> <a id="10465" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="10486" href="Data.List.Membership.Setoid.Properties.html#10446" class="Bound">f</a> <a id="10488" href="Data.List.Membership.Setoid.Properties.html#10448" class="Bound">xs</a> <a id="10491" href="Data.List.Membership.Setoid.Properties.html#10451" class="Bound">ys</a> <a id="10494" class="Symbol">→</a>
                            <a id="10524" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="10527" class="Symbol">λ</a> <a id="10529" href="Data.List.Membership.Setoid.Properties.html#10529" class="Bound">a</a> <a id="10531" href="Data.List.Membership.Setoid.Properties.html#10531" class="Bound">b</a> <a id="10533" class="Symbol">→</a> <a id="10535" href="Data.List.Membership.Setoid.Properties.html#10529" class="Bound">a</a> <a id="10537" href="Data.List.Membership.Setoid.Properties.html#10054" class="Function Operator">∈₁</a> <a id="10540" href="Data.List.Membership.Setoid.Properties.html#10448" class="Bound">xs</a> <a id="10543" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10545" href="Data.List.Membership.Setoid.Properties.html#10531" class="Bound">b</a> <a id="10547" href="Data.List.Membership.Setoid.Properties.html#10098" class="Function Operator">∈₂</a> <a id="10550" href="Data.List.Membership.Setoid.Properties.html#10451" class="Bound">ys</a> <a id="10553" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10555" href="Data.List.Membership.Setoid.Properties.html#10455" class="Bound">v</a> <a id="10557" href="Data.List.Membership.Setoid.Properties.html#10010" class="Field Operator">≈₃</a> <a id="10560" href="Data.List.Membership.Setoid.Properties.html#10446" class="Bound">f</a> <a id="10562" href="Data.List.Membership.Setoid.Properties.html#10529" class="Bound">a</a> <a id="10564" href="Data.List.Membership.Setoid.Properties.html#10531" class="Bound">b</a>
  <a id="10568" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">∈-cartesianProductWith⁻</a> <a id="10592" href="Data.List.Membership.Setoid.Properties.html#10592" class="Bound">f</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Data.List.Membership.Setoid.Properties.html#10595" class="Bound">x</a> <a id="10597" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10599" href="Data.List.Membership.Setoid.Properties.html#10599" class="Bound">xs</a><a id="10601" class="Symbol">)</a> <a id="10603" href="Data.List.Membership.Setoid.Properties.html#10603" class="Bound">ys</a> <a id="10606" href="Data.List.Membership.Setoid.Properties.html#10606" class="Bound">v∈c</a> <a id="10610" class="Keyword">with</a> <a id="10615" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="10621" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10629" class="Symbol">(</a><a id="10630" href="Data.List.Membership.Setoid.Properties.html#10592" class="Bound">f</a> <a id="10632" href="Data.List.Membership.Setoid.Properties.html#10595" class="Bound">x</a><a id="10633" class="Symbol">)</a> <a id="10635" href="Data.List.Membership.Setoid.Properties.html#10603" class="Bound">ys</a><a id="10637" class="Symbol">)</a> <a id="10639" href="Data.List.Membership.Setoid.Properties.html#10606" class="Bound">v∈c</a>
  <a id="10645" class="Symbol">...</a> <a id="10649" class="Symbol">|</a> <a id="10651" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10656" href="Data.List.Membership.Setoid.Properties.html#10656" class="Bound">v∈map</a> <a id="10662" class="Symbol">=</a>
    <a id="10668" class="Keyword">let</a> <a id="10672" href="Data.List.Membership.Setoid.Properties.html#10672" class="Bound">b</a> <a id="10674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10676" href="Data.List.Membership.Setoid.Properties.html#10676" class="Bound">b∈ys</a> <a id="10681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10683" href="Data.List.Membership.Setoid.Properties.html#10683" class="Bound">v≈fxb</a> <a id="10689" class="Symbol">=</a> <a id="10691" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="10698" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="10701" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="10704" href="Data.List.Membership.Setoid.Properties.html#10656" class="Bound">v∈map</a>
    <a id="10714" class="Keyword">in</a> <a id="10717" class="Bound">x</a> <a id="10719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10721" href="Data.List.Membership.Setoid.Properties.html#10672" class="Bound">b</a> <a id="10723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10725" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10730" href="Data.List.Membership.Setoid.Properties.html#9929" class="Function">refl₁</a> <a id="10736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10738" href="Data.List.Membership.Setoid.Properties.html#10676" class="Bound">b∈ys</a> <a id="10743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10745" href="Data.List.Membership.Setoid.Properties.html#10683" class="Bound">v≈fxb</a>
  <a id="10753" class="Symbol">...</a> <a id="10757" class="Symbol">|</a> <a id="10759" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10764" href="Data.List.Membership.Setoid.Properties.html#10764" class="Bound">v∈com</a> <a id="10770" class="Symbol">=</a>
    <a id="10776" class="Keyword">let</a> <a id="10780" href="Data.List.Membership.Setoid.Properties.html#10780" class="Bound">a</a> <a id="10782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10784" href="Data.List.Membership.Setoid.Properties.html#10784" class="Bound">b</a> <a id="10786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10788" href="Data.List.Membership.Setoid.Properties.html#10788" class="Bound">a∈xs</a> <a id="10793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10795" href="Data.List.Membership.Setoid.Properties.html#10795" class="Bound">b∈ys</a> <a id="10800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10802" href="Data.List.Membership.Setoid.Properties.html#10802" class="Bound">v≈fab</a> <a id="10808" class="Symbol">=</a> <a id="10810" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">∈-cartesianProductWith⁻</a> <a id="10834" class="Bound">f</a> <a id="10836" class="Bound">xs</a> <a id="10839" class="Bound">ys</a> <a id="10842" href="Data.List.Membership.Setoid.Properties.html#10764" class="Bound">v∈com</a>
    <a id="10852" class="Keyword">in</a>  <a id="10856" href="Data.List.Membership.Setoid.Properties.html#10780" class="Bound">a</a> <a id="10858" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10860" href="Data.List.Membership.Setoid.Properties.html#10784" class="Bound">b</a> <a id="10862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10864" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10870" href="Data.List.Membership.Setoid.Properties.html#10788" class="Bound">a∈xs</a> <a id="10875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10877" href="Data.List.Membership.Setoid.Properties.html#10795" class="Bound">b∈ys</a> <a id="10882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10884" href="Data.List.Membership.Setoid.Properties.html#10802" class="Bound">v≈fab</a>

<a id="10891" class="Comment">------------------------------------------------------------------------</a>
<a id="10964" class="Comment">-- cartesianProduct</a>

<a id="10985" class="Keyword">module</a> <a id="10992" href="Data.List.Membership.Setoid.Properties.html#10992" class="Module">_</a> <a id="10994" class="Symbol">(</a><a id="10995" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="10998" class="Symbol">:</a> <a id="11000" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11007" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="11010" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="11012" class="Symbol">)</a> <a id="11014" class="Symbol">(</a><a id="11015" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a> <a id="11018" class="Symbol">:</a> <a id="11020" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11027" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="11030" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="11032" class="Symbol">)</a> <a id="11034" class="Keyword">where</a>

  <a id="11043" class="Keyword">open</a> <a id="11048" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="11055" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="11058" class="Keyword">renaming</a> <a id="11067" class="Symbol">(</a><a id="11068" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="11076" class="Symbol">to</a> <a id="11079" class="Field">A</a><a id="11080" class="Symbol">)</a>
  <a id="11084" class="Keyword">open</a> <a id="11089" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="11096" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a> <a id="11099" class="Keyword">renaming</a> <a id="11108" class="Symbol">(</a><a id="11109" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="11117" class="Symbol">to</a> <a id="11120" class="Field">B</a><a id="11121" class="Symbol">)</a>
  <a id="11125" class="Keyword">open</a> <a id="11130" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11141" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="11144" class="Keyword">renaming</a> <a id="11153" class="Symbol">(</a><a id="11154" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="11158" class="Symbol">to</a> <a id="11161" class="Function Operator">_∈₁_</a><a id="11165" class="Symbol">)</a>
  <a id="11169" class="Keyword">open</a> <a id="11174" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11185" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a> <a id="11188" class="Keyword">renaming</a> <a id="11197" class="Symbol">(</a><a id="11198" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="11202" class="Symbol">to</a> <a id="11205" class="Function Operator">_∈₂_</a><a id="11209" class="Symbol">)</a>
  <a id="11213" class="Keyword">open</a> <a id="11218" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11229" class="Symbol">(</a><a id="11230" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="11233" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="11236" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a><a id="11238" class="Symbol">)</a> <a id="11240" class="Keyword">renaming</a> <a id="11249" class="Symbol">(</a><a id="11250" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="11254" class="Symbol">to</a> <a id="11257" class="Function Operator">_∈₁₂_</a><a id="11262" class="Symbol">)</a>

  <a id="11267" href="Data.List.Membership.Setoid.Properties.html#11267" class="Function">∈-cartesianProduct⁺</a> <a id="11287" class="Symbol">:</a> <a id="11289" class="Symbol">∀</a> <a id="11291" class="Symbol">{</a><a id="11292" href="Data.List.Membership.Setoid.Properties.html#11292" class="Bound">x</a> <a id="11294" href="Data.List.Membership.Setoid.Properties.html#11294" class="Bound">y</a> <a id="11296" href="Data.List.Membership.Setoid.Properties.html#11296" class="Bound">xs</a> <a id="11299" href="Data.List.Membership.Setoid.Properties.html#11299" class="Bound">ys</a><a id="11301" class="Symbol">}</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Data.List.Membership.Setoid.Properties.html#11292" class="Bound">x</a> <a id="11307" href="Data.List.Membership.Setoid.Properties.html#11161" class="Function Operator">∈₁</a> <a id="11310" href="Data.List.Membership.Setoid.Properties.html#11296" class="Bound">xs</a> <a id="11313" class="Symbol">→</a> <a id="11315" href="Data.List.Membership.Setoid.Properties.html#11294" class="Bound">y</a> <a id="11317" href="Data.List.Membership.Setoid.Properties.html#11205" class="Function Operator">∈₂</a> <a id="11320" href="Data.List.Membership.Setoid.Properties.html#11299" class="Bound">ys</a> <a id="11323" class="Symbol">→</a>
                        <a id="11349" class="Symbol">(</a><a id="11350" href="Data.List.Membership.Setoid.Properties.html#11292" class="Bound">x</a> <a id="11352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11354" href="Data.List.Membership.Setoid.Properties.html#11294" class="Bound">y</a><a id="11355" class="Symbol">)</a> <a id="11357" href="Data.List.Membership.Setoid.Properties.html#11257" class="Function Operator">∈₁₂</a> <a id="11361" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="11378" href="Data.List.Membership.Setoid.Properties.html#11296" class="Bound">xs</a> <a id="11381" href="Data.List.Membership.Setoid.Properties.html#11299" class="Bound">ys</a>
  <a id="11386" href="Data.List.Membership.Setoid.Properties.html#11267" class="Function">∈-cartesianProduct⁺</a> <a id="11406" class="Symbol">=</a> <a id="11408" href="Data.List.Relation.Unary.Any.Properties.html#18019" class="Function">Any.cartesianProduct⁺</a>

  <a id="11433" href="Data.List.Membership.Setoid.Properties.html#11433" class="Function">∈-cartesianProduct⁻</a> <a id="11453" class="Symbol">:</a> <a id="11455" class="Symbol">∀</a> <a id="11457" href="Data.List.Membership.Setoid.Properties.html#11457" class="Bound">xs</a> <a id="11460" href="Data.List.Membership.Setoid.Properties.html#11460" class="Bound">ys</a> <a id="11463" class="Symbol">{</a><a id="11464" href="Data.List.Membership.Setoid.Properties.html#11464" class="Bound">xy</a><a id="11466" class="Symbol">@(</a><a id="11468" href="Data.List.Membership.Setoid.Properties.html#11468" class="Bound">x</a> <a id="11470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11472" href="Data.List.Membership.Setoid.Properties.html#11472" class="Bound">y</a><a id="11473" class="Symbol">)</a> <a id="11475" class="Symbol">:</a> <a id="11477" href="Data.List.Membership.Setoid.Properties.html#11079" class="Function">A</a> <a id="11479" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11481" href="Data.List.Membership.Setoid.Properties.html#11120" class="Field">B</a><a id="11482" class="Symbol">}</a> <a id="11484" class="Symbol">→</a>
                        <a id="11510" href="Data.List.Membership.Setoid.Properties.html#11464" class="Bound">xy</a> <a id="11513" href="Data.List.Membership.Setoid.Properties.html#11257" class="Function Operator">∈₁₂</a> <a id="11517" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="11534" href="Data.List.Membership.Setoid.Properties.html#11457" class="Bound">xs</a> <a id="11537" href="Data.List.Membership.Setoid.Properties.html#11460" class="Bound">ys</a> <a id="11540" class="Symbol">→</a>
                        <a id="11566" href="Data.List.Membership.Setoid.Properties.html#11468" class="Bound">x</a> <a id="11568" href="Data.List.Membership.Setoid.Properties.html#11161" class="Function Operator">∈₁</a> <a id="11571" href="Data.List.Membership.Setoid.Properties.html#11457" class="Bound">xs</a> <a id="11574" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11576" href="Data.List.Membership.Setoid.Properties.html#11472" class="Bound">y</a> <a id="11578" href="Data.List.Membership.Setoid.Properties.html#11205" class="Function Operator">∈₂</a> <a id="11581" href="Data.List.Membership.Setoid.Properties.html#11460" class="Bound">ys</a>
  <a id="11586" href="Data.List.Membership.Setoid.Properties.html#11433" class="Function">∈-cartesianProduct⁻</a> <a id="11606" href="Data.List.Membership.Setoid.Properties.html#11606" class="Bound">xs</a> <a id="11609" href="Data.List.Membership.Setoid.Properties.html#11609" class="Bound">ys</a> <a id="11612" class="Symbol">=</a> <a id="11614" href="Data.List.Relation.Unary.Any.Properties.html#18171" class="Function">Any.cartesianProduct⁻</a> <a id="11636" href="Data.List.Membership.Setoid.Properties.html#11606" class="Bound">xs</a> <a id="11639" href="Data.List.Membership.Setoid.Properties.html#11609" class="Bound">ys</a>

<a id="11643" class="Comment">------------------------------------------------------------------------</a>
<a id="11716" class="Comment">-- applyUpTo</a>

<a id="11730" class="Keyword">module</a> <a id="11737" href="Data.List.Membership.Setoid.Properties.html#11737" class="Module">_</a> <a id="11739" class="Symbol">(</a><a id="11740" href="Data.List.Membership.Setoid.Properties.html#11740" class="Bound">S</a> <a id="11742" class="Symbol">:</a> <a id="11744" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11751" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="11753" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="11754" class="Symbol">)</a> <a id="11756" class="Keyword">where</a>

  <a id="11765" class="Keyword">open</a> <a id="11770" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="11777" href="Data.List.Membership.Setoid.Properties.html#11740" class="Bound">S</a> <a id="11779" class="Keyword">using</a> <a id="11785" class="Symbol">(</a><a id="11786" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="11789" class="Symbol">;</a> <a id="11791" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="11795" class="Symbol">)</a>
  <a id="11799" class="Keyword">open</a> <a id="11804" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11815" href="Data.List.Membership.Setoid.Properties.html#11740" class="Bound">S</a> <a id="11817" class="Keyword">using</a> <a id="11823" class="Symbol">(</a><a id="11824" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="11827" class="Symbol">)</a>

  <a id="11832" href="Data.List.Membership.Setoid.Properties.html#11832" class="Function">∈-applyUpTo⁺</a> <a id="11845" class="Symbol">:</a> <a id="11847" class="Symbol">∀</a> <a id="11849" href="Data.List.Membership.Setoid.Properties.html#11849" class="Bound">f</a> <a id="11851" class="Symbol">{</a><a id="11852" href="Data.List.Membership.Setoid.Properties.html#11852" class="Bound">i</a> <a id="11854" href="Data.List.Membership.Setoid.Properties.html#11854" class="Bound">n</a><a id="11855" class="Symbol">}</a> <a id="11857" class="Symbol">→</a> <a id="11859" href="Data.List.Membership.Setoid.Properties.html#11852" class="Bound">i</a> <a id="11861" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="11863" href="Data.List.Membership.Setoid.Properties.html#11854" class="Bound">n</a> <a id="11865" class="Symbol">→</a> <a id="11867" href="Data.List.Membership.Setoid.Properties.html#11849" class="Bound">f</a> <a id="11869" href="Data.List.Membership.Setoid.Properties.html#11852" class="Bound">i</a> <a id="11871" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11873" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="11883" href="Data.List.Membership.Setoid.Properties.html#11849" class="Bound">f</a> <a id="11885" href="Data.List.Membership.Setoid.Properties.html#11854" class="Bound">n</a>
  <a id="11889" href="Data.List.Membership.Setoid.Properties.html#11832" class="Function">∈-applyUpTo⁺</a> <a id="11902" href="Data.List.Membership.Setoid.Properties.html#11902" class="Bound">f</a> <a id="11904" class="Symbol">=</a> <a id="11906" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">Any.applyUpTo⁺</a> <a id="11921" href="Data.List.Membership.Setoid.Properties.html#11902" class="Bound">f</a> <a id="11923" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="11931" href="Data.List.Membership.Setoid.Properties.html#11931" class="Function">∈-applyUpTo⁻</a> <a id="11944" class="Symbol">:</a> <a id="11946" class="Symbol">∀</a> <a id="11948" class="Symbol">{</a><a id="11949" href="Data.List.Membership.Setoid.Properties.html#11949" class="Bound">v</a><a id="11950" class="Symbol">}</a> <a id="11952" href="Data.List.Membership.Setoid.Properties.html#11952" class="Bound">f</a> <a id="11954" class="Symbol">{</a><a id="11955" href="Data.List.Membership.Setoid.Properties.html#11955" class="Bound">n</a><a id="11956" class="Symbol">}</a> <a id="11958" class="Symbol">→</a> <a id="11960" href="Data.List.Membership.Setoid.Properties.html#11949" class="Bound">v</a> <a id="11962" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11964" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="11974" href="Data.List.Membership.Setoid.Properties.html#11952" class="Bound">f</a> <a id="11976" href="Data.List.Membership.Setoid.Properties.html#11955" class="Bound">n</a> <a id="11978" class="Symbol">→</a>
                 <a id="11997" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11999" class="Symbol">λ</a> <a id="12001" href="Data.List.Membership.Setoid.Properties.html#12001" class="Bound">i</a> <a id="12003" class="Symbol">→</a> <a id="12005" href="Data.List.Membership.Setoid.Properties.html#12001" class="Bound">i</a> <a id="12007" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12009" href="Data.List.Membership.Setoid.Properties.html#11955" class="Bound">n</a> <a id="12011" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12013" href="Data.List.Membership.Setoid.Properties.html#11949" class="Bound">v</a> <a id="12015" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="12017" href="Data.List.Membership.Setoid.Properties.html#11952" class="Bound">f</a> <a id="12019" href="Data.List.Membership.Setoid.Properties.html#12001" class="Bound">i</a>
  <a id="12023" href="Data.List.Membership.Setoid.Properties.html#11931" class="Function">∈-applyUpTo⁻</a> <a id="12036" class="Symbol">=</a> <a id="12038" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">Any.applyUpTo⁻</a>

<a id="12054" class="Comment">------------------------------------------------------------------------</a>
<a id="12127" class="Comment">-- applyDownFrom</a>

  <a id="12147" href="Data.List.Membership.Setoid.Properties.html#12147" class="Function">∈-applyDownFrom⁺</a> <a id="12164" class="Symbol">:</a> <a id="12166" class="Symbol">∀</a> <a id="12168" href="Data.List.Membership.Setoid.Properties.html#12168" class="Bound">f</a> <a id="12170" class="Symbol">{</a><a id="12171" href="Data.List.Membership.Setoid.Properties.html#12171" class="Bound">i</a> <a id="12173" href="Data.List.Membership.Setoid.Properties.html#12173" class="Bound">n</a><a id="12174" class="Symbol">}</a> <a id="12176" class="Symbol">→</a> <a id="12178" href="Data.List.Membership.Setoid.Properties.html#12171" class="Bound">i</a> <a id="12180" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12182" href="Data.List.Membership.Setoid.Properties.html#12173" class="Bound">n</a> <a id="12184" class="Symbol">→</a> <a id="12186" href="Data.List.Membership.Setoid.Properties.html#12168" class="Bound">f</a> <a id="12188" href="Data.List.Membership.Setoid.Properties.html#12171" class="Bound">i</a> <a id="12190" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12192" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="12206" href="Data.List.Membership.Setoid.Properties.html#12168" class="Bound">f</a> <a id="12208" href="Data.List.Membership.Setoid.Properties.html#12173" class="Bound">n</a>
  <a id="12212" href="Data.List.Membership.Setoid.Properties.html#12147" class="Function">∈-applyDownFrom⁺</a> <a id="12229" href="Data.List.Membership.Setoid.Properties.html#12229" class="Bound">f</a> <a id="12231" class="Symbol">=</a> <a id="12233" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">Any.applyDownFrom⁺</a> <a id="12252" href="Data.List.Membership.Setoid.Properties.html#12229" class="Bound">f</a> <a id="12254" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="12262" href="Data.List.Membership.Setoid.Properties.html#12262" class="Function">∈-applyDownFrom⁻</a> <a id="12279" class="Symbol">:</a> <a id="12281" class="Symbol">∀</a> <a id="12283" class="Symbol">{</a><a id="12284" href="Data.List.Membership.Setoid.Properties.html#12284" class="Bound">v</a><a id="12285" class="Symbol">}</a> <a id="12287" href="Data.List.Membership.Setoid.Properties.html#12287" class="Bound">f</a> <a id="12289" class="Symbol">{</a><a id="12290" href="Data.List.Membership.Setoid.Properties.html#12290" class="Bound">n</a><a id="12291" class="Symbol">}</a> <a id="12293" class="Symbol">→</a> <a id="12295" href="Data.List.Membership.Setoid.Properties.html#12284" class="Bound">v</a> <a id="12297" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12299" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="12313" href="Data.List.Membership.Setoid.Properties.html#12287" class="Bound">f</a> <a id="12315" href="Data.List.Membership.Setoid.Properties.html#12290" class="Bound">n</a> <a id="12317" class="Symbol">→</a>
                     <a id="12340" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="12342" class="Symbol">λ</a> <a id="12344" href="Data.List.Membership.Setoid.Properties.html#12344" class="Bound">i</a> <a id="12346" class="Symbol">→</a> <a id="12348" href="Data.List.Membership.Setoid.Properties.html#12344" class="Bound">i</a> <a id="12350" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12352" href="Data.List.Membership.Setoid.Properties.html#12290" class="Bound">n</a> <a id="12354" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12356" href="Data.List.Membership.Setoid.Properties.html#12284" class="Bound">v</a> <a id="12358" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="12360" href="Data.List.Membership.Setoid.Properties.html#12287" class="Bound">f</a> <a id="12362" href="Data.List.Membership.Setoid.Properties.html#12344" class="Bound">i</a>
  <a id="12366" href="Data.List.Membership.Setoid.Properties.html#12262" class="Function">∈-applyDownFrom⁻</a> <a id="12383" class="Symbol">=</a> <a id="12385" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">Any.applyDownFrom⁻</a>

<a id="12405" class="Comment">------------------------------------------------------------------------</a>
<a id="12478" class="Comment">-- tabulate</a>

<a id="12491" class="Keyword">module</a> <a id="12498" href="Data.List.Membership.Setoid.Properties.html#12498" class="Module">_</a> <a id="12500" class="Symbol">(</a><a id="12501" href="Data.List.Membership.Setoid.Properties.html#12501" class="Bound">S</a> <a id="12503" class="Symbol">:</a> <a id="12505" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="12512" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="12514" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="12515" class="Symbol">)</a> <a id="12517" class="Keyword">where</a>

  <a id="12526" class="Keyword">open</a> <a id="12531" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="12538" href="Data.List.Membership.Setoid.Properties.html#12501" class="Bound">S</a> <a id="12540" class="Keyword">using</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="12550" class="Symbol">;</a> <a id="12552" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="12556" class="Symbol">)</a> <a id="12558" class="Keyword">renaming</a> <a id="12567" class="Symbol">(</a><a id="12568" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="12576" class="Symbol">to</a> <a id="12579" class="Field">A</a><a id="12580" class="Symbol">)</a>
  <a id="12584" class="Keyword">open</a> <a id="12589" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="12600" href="Data.List.Membership.Setoid.Properties.html#12501" class="Bound">S</a> <a id="12602" class="Keyword">using</a> <a id="12608" class="Symbol">(</a><a id="12609" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="12612" class="Symbol">)</a>

  <a id="12617" href="Data.List.Membership.Setoid.Properties.html#12617" class="Function">∈-tabulate⁺</a> <a id="12629" class="Symbol">:</a> <a id="12631" class="Symbol">∀</a> <a id="12633" class="Symbol">{</a><a id="12634" href="Data.List.Membership.Setoid.Properties.html#12634" class="Bound">n</a><a id="12635" class="Symbol">}</a> <a id="12637" class="Symbol">{</a><a id="12638" href="Data.List.Membership.Setoid.Properties.html#12638" class="Bound">f</a> <a id="12640" class="Symbol">:</a> <a id="12642" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="12646" href="Data.List.Membership.Setoid.Properties.html#12634" class="Bound">n</a> <a id="12648" class="Symbol">→</a> <a id="12650" href="Data.List.Membership.Setoid.Properties.html#12579" class="Field">A</a><a id="12651" class="Symbol">}</a> <a id="12653" href="Data.List.Membership.Setoid.Properties.html#12653" class="Bound">i</a> <a id="12655" class="Symbol">→</a> <a id="12657" href="Data.List.Membership.Setoid.Properties.html#12638" class="Bound">f</a> <a id="12659" href="Data.List.Membership.Setoid.Properties.html#12653" class="Bound">i</a> <a id="12661" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12663" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="12672" href="Data.List.Membership.Setoid.Properties.html#12638" class="Bound">f</a>
  <a id="12676" href="Data.List.Membership.Setoid.Properties.html#12617" class="Function">∈-tabulate⁺</a> <a id="12688" href="Data.List.Membership.Setoid.Properties.html#12688" class="Bound">i</a> <a id="12690" class="Symbol">=</a> <a id="12692" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">Any.tabulate⁺</a> <a id="12706" href="Data.List.Membership.Setoid.Properties.html#12688" class="Bound">i</a> <a id="12708" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="12716" href="Data.List.Membership.Setoid.Properties.html#12716" class="Function">∈-tabulate⁻</a> <a id="12728" class="Symbol">:</a> <a id="12730" class="Symbol">∀</a> <a id="12732" class="Symbol">{</a><a id="12733" href="Data.List.Membership.Setoid.Properties.html#12733" class="Bound">n</a><a id="12734" class="Symbol">}</a> <a id="12736" class="Symbol">{</a><a id="12737" href="Data.List.Membership.Setoid.Properties.html#12737" class="Bound">f</a> <a id="12739" class="Symbol">:</a> <a id="12741" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="12745" href="Data.List.Membership.Setoid.Properties.html#12733" class="Bound">n</a> <a id="12747" class="Symbol">→</a> <a id="12749" href="Data.List.Membership.Setoid.Properties.html#12579" class="Field">A</a><a id="12750" class="Symbol">}</a> <a id="12752" class="Symbol">{</a><a id="12753" href="Data.List.Membership.Setoid.Properties.html#12753" class="Bound">v</a><a id="12754" class="Symbol">}</a> <a id="12756" class="Symbol">→</a>
                <a id="12774" href="Data.List.Membership.Setoid.Properties.html#12753" class="Bound">v</a> <a id="12776" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12778" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="12787" href="Data.List.Membership.Setoid.Properties.html#12737" class="Bound">f</a> <a id="12789" class="Symbol">→</a> <a id="12791" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="12793" class="Symbol">λ</a> <a id="12795" href="Data.List.Membership.Setoid.Properties.html#12795" class="Bound">i</a> <a id="12797" class="Symbol">→</a> <a id="12799" href="Data.List.Membership.Setoid.Properties.html#12753" class="Bound">v</a> <a id="12801" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="12803" href="Data.List.Membership.Setoid.Properties.html#12737" class="Bound">f</a> <a id="12805" href="Data.List.Membership.Setoid.Properties.html#12795" class="Bound">i</a>
  <a id="12809" href="Data.List.Membership.Setoid.Properties.html#12716" class="Function">∈-tabulate⁻</a> <a id="12821" class="Symbol">=</a> <a id="12823" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">Any.tabulate⁻</a>

<a id="12838" class="Comment">------------------------------------------------------------------------</a>
<a id="12911" class="Comment">-- filter</a>

<a id="12922" class="Keyword">module</a> <a id="12929" href="Data.List.Membership.Setoid.Properties.html#12929" class="Module">_</a> <a id="12931" class="Symbol">(</a><a id="12932" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a> <a id="12934" class="Symbol">:</a> <a id="12936" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="12943" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="12945" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="12946" class="Symbol">)</a> <a id="12948" class="Symbol">{</a><a id="12949" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="12951" class="Symbol">:</a> <a id="12953" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="12958" class="Symbol">(</a><a id="12959" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="12967" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a><a id="12968" class="Symbol">)</a> <a id="12970" href="Data.List.Membership.Setoid.Properties.html#1965" class="Generalizable">p</a><a id="12971" class="Symbol">}</a>
         <a id="12982" class="Symbol">(</a><a id="12983" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="12986" class="Symbol">:</a> <a id="12988" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="12998" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a><a id="12999" class="Symbol">)</a> <a id="13001" class="Symbol">(</a><a id="13002" href="Data.List.Membership.Setoid.Properties.html#13002" class="Bound">resp</a> <a id="13007" class="Symbol">:</a> <a id="13009" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="13011" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="13020" class="Symbol">(</a><a id="13021" href="Relation.Binary.Bundles.html#1324" class="Field Operator">Setoid._≈_</a> <a id="13032" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a><a id="13033" class="Symbol">))</a> <a id="13036" class="Keyword">where</a>

  <a id="13045" class="Keyword">open</a> <a id="13050" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="13057" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a> <a id="13059" class="Keyword">using</a> <a id="13065" class="Symbol">(</a><a id="13066" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="13069" class="Symbol">;</a> <a id="13071" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="13074" class="Symbol">)</a>
  <a id="13078" class="Keyword">open</a> <a id="13083" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="13094" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a> <a id="13096" class="Keyword">using</a> <a id="13102" class="Symbol">(</a><a id="13103" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="13106" class="Symbol">)</a>

  <a id="13111" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13121" class="Symbol">:</a> <a id="13123" class="Symbol">∀</a> <a id="13125" class="Symbol">{</a><a id="13126" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13128" href="Data.List.Membership.Setoid.Properties.html#13128" class="Bound">xs</a><a id="13130" class="Symbol">}</a> <a id="13132" class="Symbol">→</a> <a id="13134" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13136" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13138" href="Data.List.Membership.Setoid.Properties.html#13128" class="Bound">xs</a> <a id="13141" class="Symbol">→</a> <a id="13143" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="13145" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13147" class="Symbol">→</a> <a id="13149" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13151" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13153" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="13160" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13163" href="Data.List.Membership.Setoid.Properties.html#13128" class="Bound">xs</a>
  <a id="13168" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13178" class="Symbol">{</a><a id="13179" class="Argument">xs</a> <a id="13182" class="Symbol">=</a> <a id="13184" href="Data.List.Membership.Setoid.Properties.html#13184" class="Bound">x</a> <a id="13186" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13188" class="Symbol">_}</a> <a id="13191" class="Symbol">(</a><a id="13192" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13197" href="Data.List.Membership.Setoid.Properties.html#13197" class="Bound">v≈x</a><a id="13200" class="Symbol">)</a> <a id="13202" href="Data.List.Membership.Setoid.Properties.html#13202" class="Bound">Pv</a> <a id="13205" class="Keyword">with</a> <a id="13210" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13213" href="Data.List.Membership.Setoid.Properties.html#13184" class="Bound">x</a>
  <a id="13217" class="Symbol">...</a> <a id="13221" class="Symbol">|</a>  <a id="13224" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13229" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="13239" class="Symbol">_</a>   <a id="13243" class="Symbol">=</a> <a id="13245" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13250" class="Bound">v≈x</a>
  <a id="13256" class="Symbol">...</a> <a id="13260" class="Symbol">|</a> <a id="13262" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13268" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="13276" href="Data.List.Membership.Setoid.Properties.html#13276" class="Bound">[¬Px]</a> <a id="13282" class="Symbol">=</a> <a id="13284" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="13298" class="Symbol">(</a><a id="13299" href="Data.List.Membership.Setoid.Properties.html#13002" class="Bound">resp</a> <a id="13304" class="Bound">v≈x</a> <a id="13308" class="Bound">Pv</a><a id="13310" class="Symbol">)</a> <a id="13312" class="Symbol">(</a><a id="13313" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="13320" href="Data.List.Membership.Setoid.Properties.html#13276" class="Bound">[¬Px]</a><a id="13325" class="Symbol">)</a>
  <a id="13329" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13339" class="Symbol">{</a><a id="13340" class="Argument">xs</a> <a id="13343" class="Symbol">=</a> <a id="13345" href="Data.List.Membership.Setoid.Properties.html#13345" class="Bound">x</a> <a id="13347" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13349" class="Symbol">_}</a> <a id="13352" class="Symbol">(</a><a id="13353" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13359" href="Data.List.Membership.Setoid.Properties.html#13359" class="Bound">v∈xs</a><a id="13363" class="Symbol">)</a> <a id="13365" href="Data.List.Membership.Setoid.Properties.html#13365" class="Bound">Pv</a> <a id="13368" class="Keyword">with</a> <a id="13373" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13382" href="Data.List.Membership.Setoid.Properties.html#13345" class="Bound">x</a><a id="13383" class="Symbol">)</a>
  <a id="13387" class="Symbol">...</a> <a id="13391" class="Symbol">|</a> <a id="13393" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13399" class="Symbol">=</a> <a id="13401" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13407" class="Symbol">(</a><a id="13408" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13418" class="Bound">v∈xs</a> <a id="13423" class="Bound">Pv</a><a id="13425" class="Symbol">)</a>
  <a id="13429" class="Symbol">...</a> <a id="13433" class="Symbol">|</a> <a id="13435" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13441" class="Symbol">=</a> <a id="13443" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13453" class="Bound">v∈xs</a> <a id="13458" class="Bound">Pv</a>

  <a id="13464" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13474" class="Symbol">:</a> <a id="13476" class="Symbol">∀</a> <a id="13478" class="Symbol">{</a><a id="13479" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a> <a id="13481" href="Data.List.Membership.Setoid.Properties.html#13481" class="Bound">xs</a><a id="13483" class="Symbol">}</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a> <a id="13489" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13491" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="13498" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13501" href="Data.List.Membership.Setoid.Properties.html#13481" class="Bound">xs</a> <a id="13504" class="Symbol">→</a> <a id="13506" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a> <a id="13508" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13510" href="Data.List.Membership.Setoid.Properties.html#13481" class="Bound">xs</a> <a id="13513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="13515" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="13517" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a>
  <a id="13521" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13531" class="Symbol">{</a><a id="13532" class="Argument">xs</a> <a id="13535" class="Symbol">=</a> <a id="13537" href="Data.List.Membership.Setoid.Properties.html#13537" class="Bound">x</a> <a id="13539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13541" href="Data.List.Membership.Setoid.Properties.html#13541" class="Bound">xs</a><a id="13543" class="Symbol">}</a> <a id="13545" href="Data.List.Membership.Setoid.Properties.html#13545" class="Bound">v∈f[x∷xs]</a> <a id="13555" class="Keyword">with</a> <a id="13560" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13563" href="Data.List.Membership.Setoid.Properties.html#13537" class="Bound">x</a>
  <a id="13567" class="Symbol">...</a> <a id="13571" class="Symbol">|</a> <a id="13573" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13579" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="13588" class="Symbol">_</a>   <a id="13592" class="Symbol">=</a> <a id="13594" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="13606" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13612" href="Function.Base.html#704" class="Function">id</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13626" class="Bound">v∈f[x∷xs]</a><a id="13635" class="Symbol">)</a>
  <a id="13639" class="Symbol">...</a> <a id="13643" class="Symbol">|</a>  <a id="13646" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13651" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="13659" href="Data.List.Membership.Setoid.Properties.html#13659" class="Bound">[Px]</a> <a id="13664" class="Keyword">with</a> <a id="13669" class="Bound">v∈f[x∷xs]</a>
  <a id="13681" class="Symbol">...</a>   <a id="13687" class="Symbol">|</a> <a id="13689" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="13695" href="Data.List.Membership.Setoid.Properties.html#13695" class="Bound">v≈x</a>   <a id="13701" class="Symbol">=</a> <a id="13703" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13708" href="Data.List.Membership.Setoid.Properties.html#13695" class="Bound">v≈x</a> <a id="13712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13714" href="Data.List.Membership.Setoid.Properties.html#13002" class="Bound">resp</a> <a id="13719" class="Symbol">(</a><a id="13720" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="13724" href="Data.List.Membership.Setoid.Properties.html#13695" class="Bound">v≈x</a><a id="13727" class="Symbol">)</a> <a id="13729" class="Symbol">(</a><a id="13730" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="13737" class="Bound">[Px]</a><a id="13741" class="Symbol">)</a>
  <a id="13745" class="Symbol">...</a>   <a id="13751" class="Symbol">|</a> <a id="13753" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13759" href="Data.List.Membership.Setoid.Properties.html#13759" class="Bound">v∈fxs</a> <a id="13765" class="Symbol">=</a> <a id="13767" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="13779" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13785" href="Function.Base.html#704" class="Function">id</a> <a id="13788" class="Symbol">(</a><a id="13789" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13799" href="Data.List.Membership.Setoid.Properties.html#13759" class="Bound">v∈fxs</a><a id="13804" class="Symbol">)</a>

<a id="13807" class="Comment">------------------------------------------------------------------------</a>
<a id="13880" class="Comment">-- map∘filter</a>

<a id="13895" class="Keyword">module</a> <a id="13902" href="Data.List.Membership.Setoid.Properties.html#13902" class="Module">_</a>
  <a id="13906" class="Symbol">(</a><a id="13907" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="13910" class="Symbol">:</a> <a id="13912" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="13919" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="13922" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="13924" class="Symbol">)</a> <a id="13926" class="Symbol">(</a><a id="13927" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="13930" class="Symbol">:</a> <a id="13932" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="13939" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="13942" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="13944" class="Symbol">)</a>
  <a id="13948" class="Symbol">{</a><a id="13949" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="13951" class="Symbol">:</a> <a id="13953" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13958" class="Symbol">_</a> <a id="13960" href="Data.List.Membership.Setoid.Properties.html#1965" class="Generalizable">p</a><a id="13961" class="Symbol">}</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="13967" class="Symbol">:</a> <a id="13969" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13979" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a><a id="13980" class="Symbol">)</a> <a id="13982" class="Symbol">(</a><a id="13983" href="Data.List.Membership.Setoid.Properties.html#13983" class="Bound">resp</a> <a id="13988" class="Symbol">:</a> <a id="13990" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="13992" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="14001" class="Symbol">_)</a>
  <a id="14006" class="Symbol">{</a><a id="14007" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14009" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a> <a id="14012" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a><a id="14013" class="Symbol">}</a> <a id="14015" class="Keyword">where</a>

  <a id="14024" class="Keyword">open</a> <a id="14029" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>     <a id="14040" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14043" class="Keyword">renaming</a> <a id="14052" class="Symbol">(</a><a id="14053" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="14057" class="Symbol">to</a> <a id="14060" class="Field Operator">_≈₁_</a><a id="14064" class="Symbol">)</a>
  <a id="14068" class="Keyword">open</a> <a id="14073" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>     <a id="14084" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14087" class="Keyword">renaming</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="14101" class="Symbol">to</a> <a id="14104" class="Field Operator">_≈₂_</a><a id="14108" class="Symbol">;</a> <a id="14110" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="14114" class="Symbol">to</a> <a id="14117" class="Function">sym₂</a><a id="14121" class="Symbol">)</a>
  <a id="14125" class="Keyword">open</a> <a id="14130" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14141" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14144" class="Keyword">renaming</a> <a id="14153" class="Symbol">(</a><a id="14154" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="14158" class="Symbol">to</a> <a id="14161" class="Function Operator">_∈₁_</a><a id="14165" class="Symbol">)</a>
  <a id="14169" class="Keyword">open</a> <a id="14174" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14185" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14188" class="Keyword">renaming</a> <a id="14197" class="Symbol">(</a><a id="14198" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="14202" class="Symbol">to</a> <a id="14205" class="Function Operator">_∈₂_</a><a id="14209" class="Symbol">)</a>

  <a id="14214" href="Data.List.Membership.Setoid.Properties.html#14214" class="Function">∈-map∘filter⁻</a> <a id="14228" class="Symbol">:</a> <a id="14230" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14232" href="Data.List.Membership.Setoid.Properties.html#14205" class="Function Operator">∈₂</a> <a id="14235" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14239" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14241" class="Symbol">(</a><a id="14242" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="14249" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14252" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a><a id="14254" class="Symbol">)</a> <a id="14256" class="Symbol">→</a>
                  <a id="14276" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="14279" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a> <a id="14281" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="14283" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a> <a id="14285" href="Data.List.Membership.Setoid.Properties.html#14161" class="Function Operator">∈₁</a> <a id="14288" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a> <a id="14291" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14293" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14295" href="Data.List.Membership.Setoid.Properties.html#14104" class="Function Operator">≈₂</a> <a id="14298" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14300" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a> <a id="14302" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14304" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="14306" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a>
  <a id="14310" href="Data.List.Membership.Setoid.Properties.html#14214" class="Function">∈-map∘filter⁻</a> <a id="14324" href="Data.List.Membership.Setoid.Properties.html#14324" class="Bound">h</a> <a id="14326" class="Symbol">=</a>
    <a id="14332" class="Keyword">let</a> <a id="14336" href="Data.List.Membership.Setoid.Properties.html#14336" class="Bound">x</a> <a id="14338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14340" href="Data.List.Membership.Setoid.Properties.html#14340" class="Bound">x∈</a> <a id="14343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14345" href="Data.List.Membership.Setoid.Properties.html#14345" class="Bound">y≈</a> <a id="14348" class="Symbol">=</a> <a id="14350" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="14357" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14360" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14363" href="Data.List.Membership.Setoid.Properties.html#14324" class="Bound">h</a>
        <a id="14373" href="Data.List.Membership.Setoid.Properties.html#14373" class="Bound">y∈</a> <a id="14376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14378" href="Data.List.Membership.Setoid.Properties.html#14378" class="Bound">Py</a>     <a id="14385" class="Symbol">=</a> <a id="14387" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="14397" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14400" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14403" href="Data.List.Membership.Setoid.Properties.html#13983" class="Bound">resp</a> <a id="14408" href="Data.List.Membership.Setoid.Properties.html#14340" class="Bound">x∈</a>
    <a id="14415" class="Keyword">in</a> <a id="14418" href="Data.List.Membership.Setoid.Properties.html#14336" class="Bound">x</a> <a id="14420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14422" href="Data.List.Membership.Setoid.Properties.html#14373" class="Bound">y∈</a> <a id="14425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14427" href="Data.List.Membership.Setoid.Properties.html#14345" class="Bound">y≈</a> <a id="14430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14432" href="Data.List.Membership.Setoid.Properties.html#14378" class="Bound">Py</a>

  <a id="14438" href="Data.List.Membership.Setoid.Properties.html#14438" class="Function">∈-map∘filter⁺</a> <a id="14452" class="Symbol">:</a> <a id="14454" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14456" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="14466" href="Data.List.Membership.Setoid.Properties.html#14060" class="Function Operator">_≈₁_</a> <a id="14471" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="14473" href="Data.List.Membership.Setoid.Properties.html#14104" class="Function Operator">_≈₂_</a> <a id="14478" class="Symbol">→</a>
                  <a id="14498" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="14501" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14503" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="14505" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14507" href="Data.List.Membership.Setoid.Properties.html#14161" class="Function Operator">∈₁</a> <a id="14510" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a> <a id="14513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14515" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14517" href="Data.List.Membership.Setoid.Properties.html#14104" class="Function Operator">≈₂</a> <a id="14520" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14522" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14524" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14526" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="14528" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14530" class="Symbol">→</a>
                  <a id="14550" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14552" href="Data.List.Membership.Setoid.Properties.html#14205" class="Function Operator">∈₂</a> <a id="14555" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14559" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="14569" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14572" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a><a id="14574" class="Symbol">)</a>
  <a id="14578" href="Data.List.Membership.Setoid.Properties.html#14438" class="Function">∈-map∘filter⁺</a> <a id="14592" href="Data.List.Membership.Setoid.Properties.html#14592" class="Bound">pres</a> <a id="14597" class="Symbol">(</a><a id="14598" href="Data.List.Membership.Setoid.Properties.html#14598" class="Bound">x</a> <a id="14600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14602" href="Data.List.Membership.Setoid.Properties.html#14602" class="Bound">x∈</a> <a id="14605" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14607" href="Data.List.Membership.Setoid.Properties.html#14607" class="Bound">y≈</a> <a id="14610" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14612" href="Data.List.Membership.Setoid.Properties.html#14612" class="Bound">Px</a><a id="14614" class="Symbol">)</a>
    <a id="14620" class="Symbol">=</a> <a id="14622" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="14631" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14634" class="Symbol">(</a><a id="14635" href="Data.List.Membership.Setoid.Properties.html#14117" class="Function">sym₂</a> <a id="14640" href="Data.List.Membership.Setoid.Properties.html#14607" class="Bound">y≈</a><a id="14642" class="Symbol">)</a>
    <a id="14648" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14650" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="14657" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14660" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14663" href="Data.List.Membership.Setoid.Properties.html#14592" class="Bound">pres</a> <a id="14668" class="Symbol">(</a><a id="14669" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="14679" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14682" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14685" href="Data.List.Membership.Setoid.Properties.html#13983" class="Bound">resp</a> <a id="14690" href="Data.List.Membership.Setoid.Properties.html#14602" class="Bound">x∈</a> <a id="14693" href="Data.List.Membership.Setoid.Properties.html#14612" class="Bound">Px</a><a id="14695" class="Symbol">)</a>

<a id="14698" class="Comment">------------------------------------------------------------------------</a>
<a id="14771" class="Comment">-- derun and deduplicate</a>

<a id="14797" class="Keyword">module</a> <a id="14804" href="Data.List.Membership.Setoid.Properties.html#14804" class="Module">_</a> <a id="14806" class="Symbol">(</a><a id="14807" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a> <a id="14809" class="Symbol">:</a> <a id="14811" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="14818" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="14820" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="14821" class="Symbol">)</a> <a id="14823" class="Symbol">{</a><a id="14824" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a> <a id="14826" class="Symbol">:</a> <a id="14828" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="14832" class="Symbol">(</a><a id="14833" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="14841" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a><a id="14842" class="Symbol">)</a> <a id="14844" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="14846" class="Symbol">}</a> <a id="14848" class="Symbol">(</a><a id="14849" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="14852" class="Symbol">:</a> <a id="14854" href="Relation.Binary.Definitions.html#6907" class="Function">Binary.Decidable</a> <a id="14871" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a><a id="14872" class="Symbol">)</a> <a id="14874" class="Keyword">where</a>

  <a id="14883" class="Keyword">open</a> <a id="14888" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="14895" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a> <a id="14897" class="Keyword">using</a> <a id="14903" class="Symbol">(</a><a id="14904" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="14907" class="Symbol">)</a>
  <a id="14911" class="Keyword">open</a> <a id="14916" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14927" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a> <a id="14929" class="Keyword">using</a> <a id="14935" class="Symbol">(</a><a id="14936" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="14939" class="Symbol">)</a>

  <a id="14944" href="Data.List.Membership.Setoid.Properties.html#14944" class="Function">∈-derun⁺</a> <a id="14953" class="Symbol">:</a> <a id="14955" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="14959" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="14969" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a> <a id="14971" class="Symbol">→</a> <a id="14973" class="Symbol">∀</a> <a id="14975" class="Symbol">{</a><a id="14976" href="Data.List.Membership.Setoid.Properties.html#14976" class="Bound">xs</a> <a id="14979" href="Data.List.Membership.Setoid.Properties.html#14979" class="Bound">z</a><a id="14980" class="Symbol">}</a> <a id="14982" class="Symbol">→</a> <a id="14984" href="Data.List.Membership.Setoid.Properties.html#14979" class="Bound">z</a> <a id="14986" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14988" href="Data.List.Membership.Setoid.Properties.html#14976" class="Bound">xs</a> <a id="14991" class="Symbol">→</a> <a id="14993" href="Data.List.Membership.Setoid.Properties.html#14979" class="Bound">z</a> <a id="14995" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14997" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="15003" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15006" href="Data.List.Membership.Setoid.Properties.html#14976" class="Bound">xs</a>
  <a id="15011" href="Data.List.Membership.Setoid.Properties.html#14944" class="Function">∈-derun⁺</a> <a id="15020" href="Data.List.Membership.Setoid.Properties.html#15020" class="Bound">≈-resp-R</a> <a id="15029" href="Data.List.Membership.Setoid.Properties.html#15029" class="Bound">z∈xs</a> <a id="15034" class="Symbol">=</a> <a id="15036" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">Any.derun⁺</a> <a id="15047" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15050" href="Data.List.Membership.Setoid.Properties.html#15020" class="Bound">≈-resp-R</a> <a id="15059" href="Data.List.Membership.Setoid.Properties.html#15029" class="Bound">z∈xs</a>

  <a id="15067" href="Data.List.Membership.Setoid.Properties.html#15067" class="Function">∈-derun⁻</a> <a id="15076" class="Symbol">:</a> <a id="15078" class="Symbol">∀</a> <a id="15080" href="Data.List.Membership.Setoid.Properties.html#15080" class="Bound">xs</a> <a id="15083" class="Symbol">{</a><a id="15084" href="Data.List.Membership.Setoid.Properties.html#15084" class="Bound">z</a><a id="15085" class="Symbol">}</a> <a id="15087" class="Symbol">→</a> <a id="15089" href="Data.List.Membership.Setoid.Properties.html#15084" class="Bound">z</a> <a id="15091" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15093" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="15099" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15102" href="Data.List.Membership.Setoid.Properties.html#15080" class="Bound">xs</a> <a id="15105" class="Symbol">→</a> <a id="15107" href="Data.List.Membership.Setoid.Properties.html#15084" class="Bound">z</a> <a id="15109" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15111" href="Data.List.Membership.Setoid.Properties.html#15080" class="Bound">xs</a>
  <a id="15116" href="Data.List.Membership.Setoid.Properties.html#15067" class="Function">∈-derun⁻</a> <a id="15125" href="Data.List.Membership.Setoid.Properties.html#15125" class="Bound">xs</a> <a id="15128" href="Data.List.Membership.Setoid.Properties.html#15128" class="Bound">z∈derun[R,xs]</a> <a id="15142" class="Symbol">=</a> <a id="15144" href="Data.List.Relation.Unary.Any.Properties.html#21948" class="Function">Any.derun⁻</a> <a id="15155" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15158" href="Data.List.Membership.Setoid.Properties.html#15128" class="Bound">z∈derun[R,xs]</a>

  <a id="15175" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">∈-deduplicate⁺</a> <a id="15190" class="Symbol">:</a> <a id="15192" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="15196" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="15206" class="Symbol">(</a><a id="15207" href="Function.Base.html#1657" class="Function">flip</a> <a id="15212" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a><a id="15213" class="Symbol">)</a> <a id="15215" class="Symbol">→</a> <a id="15217" class="Symbol">∀</a> <a id="15219" class="Symbol">{</a><a id="15220" href="Data.List.Membership.Setoid.Properties.html#15220" class="Bound">xs</a> <a id="15223" href="Data.List.Membership.Setoid.Properties.html#15223" class="Bound">z</a><a id="15224" class="Symbol">}</a> <a id="15226" class="Symbol">→</a>
                   <a id="15247" href="Data.List.Membership.Setoid.Properties.html#15223" class="Bound">z</a> <a id="15249" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15251" href="Data.List.Membership.Setoid.Properties.html#15220" class="Bound">xs</a> <a id="15254" class="Symbol">→</a> <a id="15256" href="Data.List.Membership.Setoid.Properties.html#15223" class="Bound">z</a> <a id="15258" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15260" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="15272" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15275" href="Data.List.Membership.Setoid.Properties.html#15220" class="Bound">xs</a>
  <a id="15280" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">∈-deduplicate⁺</a> <a id="15295" href="Data.List.Membership.Setoid.Properties.html#15295" class="Bound">≈-resp-R</a> <a id="15304" href="Data.List.Membership.Setoid.Properties.html#15304" class="Bound">z∈xs</a> <a id="15309" class="Symbol">=</a> <a id="15311" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">Any.deduplicate⁺</a> <a id="15328" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15331" href="Data.List.Membership.Setoid.Properties.html#15295" class="Bound">≈-resp-R</a> <a id="15340" href="Data.List.Membership.Setoid.Properties.html#15304" class="Bound">z∈xs</a>

  <a id="15348" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">∈-deduplicate⁻</a> <a id="15363" class="Symbol">:</a> <a id="15365" class="Symbol">∀</a> <a id="15367" href="Data.List.Membership.Setoid.Properties.html#15367" class="Bound">xs</a> <a id="15370" class="Symbol">{</a><a id="15371" href="Data.List.Membership.Setoid.Properties.html#15371" class="Bound">z</a><a id="15372" class="Symbol">}</a> <a id="15374" class="Symbol">→</a> <a id="15376" href="Data.List.Membership.Setoid.Properties.html#15371" class="Bound">z</a> <a id="15378" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15380" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="15392" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15395" href="Data.List.Membership.Setoid.Properties.html#15367" class="Bound">xs</a> <a id="15398" class="Symbol">→</a> <a id="15400" href="Data.List.Membership.Setoid.Properties.html#15371" class="Bound">z</a> <a id="15402" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15404" href="Data.List.Membership.Setoid.Properties.html#15367" class="Bound">xs</a>
  <a id="15409" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">∈-deduplicate⁻</a> <a id="15424" href="Data.List.Membership.Setoid.Properties.html#15424" class="Bound">xs</a> <a id="15427" href="Data.List.Membership.Setoid.Properties.html#15427" class="Bound">z∈dedup[R,xs]</a> <a id="15441" class="Symbol">=</a> <a id="15443" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">Any.deduplicate⁻</a> <a id="15460" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15463" href="Data.List.Membership.Setoid.Properties.html#15427" class="Bound">z∈dedup[R,xs]</a>

  <a id="15480" href="Data.List.Membership.Setoid.Properties.html#15480" class="Function">deduplicate-∈⇔</a> <a id="15495" class="Symbol">:</a> <a id="15497" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="15501" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="15511" class="Symbol">(</a><a id="15512" href="Function.Base.html#1657" class="Function">flip</a> <a id="15517" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a><a id="15518" class="Symbol">)</a> <a id="15520" class="Symbol">→</a> <a id="15522" class="Symbol">∀</a> <a id="15524" class="Symbol">{</a><a id="15525" href="Data.List.Membership.Setoid.Properties.html#15525" class="Bound">xs</a> <a id="15528" href="Data.List.Membership.Setoid.Properties.html#15528" class="Bound">z</a><a id="15529" class="Symbol">}</a> <a id="15531" class="Symbol">→</a>
                   <a id="15552" href="Data.List.Membership.Setoid.Properties.html#15528" class="Bound">z</a> <a id="15554" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15556" href="Data.List.Membership.Setoid.Properties.html#15525" class="Bound">xs</a> <a id="15559" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="15561" href="Data.List.Membership.Setoid.Properties.html#15528" class="Bound">z</a> <a id="15563" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15565" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="15577" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15580" href="Data.List.Membership.Setoid.Properties.html#15525" class="Bound">xs</a>
  <a id="15585" href="Data.List.Membership.Setoid.Properties.html#15480" class="Function">deduplicate-∈⇔</a> <a id="15600" href="Data.List.Membership.Setoid.Properties.html#15600" class="Bound">p</a> <a id="15602" class="Symbol">=</a> <a id="15604" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="15608" class="Symbol">(</a><a id="15609" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">∈-deduplicate⁺</a> <a id="15624" href="Data.List.Membership.Setoid.Properties.html#15600" class="Bound">p</a><a id="15625" class="Symbol">)</a> <a id="15627" class="Symbol">(</a><a id="15628" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">∈-deduplicate⁻</a> <a id="15643" class="Symbol">_)</a>

<a id="15647" class="Comment">------------------------------------------------------------------------</a>
<a id="15720" class="Comment">-- length</a>

<a id="15731" class="Keyword">module</a> <a id="15738" href="Data.List.Membership.Setoid.Properties.html#15738" class="Module">_</a> <a id="15740" class="Symbol">(</a><a id="15741" href="Data.List.Membership.Setoid.Properties.html#15741" class="Bound">S</a> <a id="15743" class="Symbol">:</a> <a id="15745" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15752" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="15754" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="15755" class="Symbol">)</a> <a id="15757" class="Keyword">where</a>

  <a id="15766" class="Keyword">open</a> <a id="15771" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="15782" href="Data.List.Membership.Setoid.Properties.html#15741" class="Bound">S</a> <a id="15784" class="Keyword">using</a> <a id="15790" class="Symbol">(</a><a id="15791" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="15794" class="Symbol">)</a>

  <a id="15799" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">∈-length</a> <a id="15808" class="Symbol">:</a> <a id="15810" class="Symbol">∀</a> <a id="15812" class="Symbol">{</a><a id="15813" href="Data.List.Membership.Setoid.Properties.html#15813" class="Bound">x</a> <a id="15815" href="Data.List.Membership.Setoid.Properties.html#15815" class="Bound">xs</a><a id="15817" class="Symbol">}</a> <a id="15819" class="Symbol">→</a> <a id="15821" href="Data.List.Membership.Setoid.Properties.html#15813" class="Bound">x</a> <a id="15823" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15825" href="Data.List.Membership.Setoid.Properties.html#15815" class="Bound">xs</a> <a id="15828" class="Symbol">→</a> <a id="15830" class="Number">0</a> <a id="15832" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="15834" href="Data.List.Base.html#4746" class="Function">length</a> <a id="15841" href="Data.List.Membership.Setoid.Properties.html#15815" class="Bound">xs</a>
  <a id="15846" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">∈-length</a> <a id="15855" class="Symbol">(</a><a id="15856" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15861" href="Data.List.Membership.Setoid.Properties.html#15861" class="Bound">px</a><a id="15863" class="Symbol">)</a>    <a id="15868" class="Symbol">=</a> <a id="15870" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
  <a id="15876" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">∈-length</a> <a id="15885" class="Symbol">(</a><a id="15886" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15892" href="Data.List.Membership.Setoid.Properties.html#15892" class="Bound">x∈xs</a><a id="15896" class="Symbol">)</a> <a id="15898" class="Symbol">=</a> <a id="15900" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>

<a id="15905" class="Comment">------------------------------------------------------------------------</a>
<a id="15978" class="Comment">-- lookup</a>

<a id="15989" class="Keyword">module</a> <a id="15996" href="Data.List.Membership.Setoid.Properties.html#15996" class="Module">_</a> <a id="15998" class="Symbol">(</a><a id="15999" href="Data.List.Membership.Setoid.Properties.html#15999" class="Bound">S</a> <a id="16001" class="Symbol">:</a> <a id="16003" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="16010" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="16012" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="16013" class="Symbol">)</a> <a id="16015" class="Keyword">where</a>

  <a id="16024" class="Keyword">open</a> <a id="16029" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="16036" href="Data.List.Membership.Setoid.Properties.html#15999" class="Bound">S</a> <a id="16038" class="Keyword">using</a> <a id="16044" class="Symbol">(</a><a id="16045" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="16049" class="Symbol">)</a>
  <a id="16053" class="Keyword">open</a> <a id="16058" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="16069" href="Data.List.Membership.Setoid.Properties.html#15999" class="Bound">S</a> <a id="16071" class="Keyword">using</a> <a id="16077" class="Symbol">(</a><a id="16078" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="16081" class="Symbol">)</a>

  <a id="16086" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16095" class="Symbol">:</a> <a id="16097" class="Symbol">∀</a> <a id="16099" href="Data.List.Membership.Setoid.Properties.html#16099" class="Bound">xs</a> <a id="16102" href="Data.List.Membership.Setoid.Properties.html#16102" class="Bound">i</a> <a id="16104" class="Symbol">→</a> <a id="16106" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="16113" href="Data.List.Membership.Setoid.Properties.html#16099" class="Bound">xs</a> <a id="16116" href="Data.List.Membership.Setoid.Properties.html#16102" class="Bound">i</a> <a id="16118" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16120" href="Data.List.Membership.Setoid.Properties.html#16099" class="Bound">xs</a>
  <a id="16125" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16134" class="Symbol">(</a><a id="16135" href="Data.List.Membership.Setoid.Properties.html#16135" class="Bound">x</a> <a id="16137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16139" href="Data.List.Membership.Setoid.Properties.html#16139" class="Bound">xs</a><a id="16141" class="Symbol">)</a> <a id="16143" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="16151" class="Symbol">=</a> <a id="16153" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="16158" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="16165" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16174" class="Symbol">(</a><a id="16175" href="Data.List.Membership.Setoid.Properties.html#16175" class="Bound">x</a> <a id="16177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16179" href="Data.List.Membership.Setoid.Properties.html#16179" class="Bound">xs</a><a id="16181" class="Symbol">)</a> <a id="16183" class="Symbol">(</a><a id="16184" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16188" href="Data.List.Membership.Setoid.Properties.html#16188" class="Bound">i</a><a id="16189" class="Symbol">)</a> <a id="16191" class="Symbol">=</a> <a id="16193" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16199" class="Symbol">(</a><a id="16200" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16209" href="Data.List.Membership.Setoid.Properties.html#16179" class="Bound">xs</a> <a id="16212" href="Data.List.Membership.Setoid.Properties.html#16188" class="Bound">i</a><a id="16213" class="Symbol">)</a>

<a id="16216" class="Comment">------------------------------------------------------------------------</a>
<a id="16289" class="Comment">-- foldr</a>

<a id="16299" class="Keyword">module</a> <a id="16306" href="Data.List.Membership.Setoid.Properties.html#16306" class="Module">_</a> <a id="16308" class="Symbol">(</a><a id="16309" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16311" class="Symbol">:</a> <a id="16313" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="16320" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="16322" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="16323" class="Symbol">)</a> <a id="16325" class="Symbol">{</a><a id="16326" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16330" class="Symbol">:</a> <a id="16332" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16336" class="Symbol">(</a><a id="16337" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="16345" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a><a id="16346" class="Symbol">)}</a> <a id="16349" class="Keyword">where</a>

  <a id="16358" class="Keyword">open</a> <a id="16363" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="16370" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16372" class="Keyword">using</a> <a id="16378" class="Symbol">(</a><a id="16379" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="16382" class="Symbol">;</a> <a id="16384" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="16388" class="Symbol">;</a> <a id="16390" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="16393" class="Symbol">;</a> <a id="16395" href="Relation.Binary.Structures.html#1271" class="Function">trans</a><a id="16400" class="Symbol">)</a>
  <a id="16404" class="Keyword">open</a> <a id="16409" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="16420" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16422" class="Keyword">using</a> <a id="16428" class="Symbol">(</a><a id="16429" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="16432" class="Symbol">)</a>

  <a id="16437" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16453" class="Symbol">:</a> <a id="16455" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="16465" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="16469" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16473" class="Symbol">→</a> <a id="16475" class="Symbol">∀</a> <a id="16477" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a> <a id="16479" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a> <a id="16482" class="Symbol">→</a>
                    <a id="16504" class="Symbol">(</a><a id="16505" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16511" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16515" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a> <a id="16517" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a> <a id="16520" href="Relation.Binary.Bundles.html#1324" class="Function Operator">≈</a> <a id="16522" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a><a id="16523" class="Symbol">)</a> <a id="16525" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="16527" class="Symbol">(</a><a id="16528" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16534" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16538" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a> <a id="16540" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a> <a id="16543" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16545" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a><a id="16547" class="Symbol">)</a>
  <a id="16551" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16567" href="Data.List.Membership.Setoid.Properties.html#16567" class="Bound">•-sel</a> <a id="16573" href="Data.List.Membership.Setoid.Properties.html#16573" class="Bound">i</a> <a id="16575" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="16578" class="Symbol">=</a> <a id="16580" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16585" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="16592" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16608" href="Data.List.Membership.Setoid.Properties.html#16608" class="Bound">•-sel</a> <a id="16614" href="Data.List.Membership.Setoid.Properties.html#16614" class="Bound">i</a> <a id="16616" class="Symbol">(</a><a id="16617" href="Data.List.Membership.Setoid.Properties.html#16617" class="Bound">x</a> <a id="16619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16621" href="Data.List.Membership.Setoid.Properties.html#16621" class="Bound">xs</a><a id="16623" class="Symbol">)</a> <a id="16625" class="Keyword">with</a> <a id="16630" href="Data.List.Membership.Setoid.Properties.html#16608" class="Bound">•-sel</a> <a id="16636" href="Data.List.Membership.Setoid.Properties.html#16617" class="Bound">x</a> <a id="16638" class="Symbol">(</a><a id="16639" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16645" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16649" href="Data.List.Membership.Setoid.Properties.html#16614" class="Bound">i</a> <a id="16651" href="Data.List.Membership.Setoid.Properties.html#16621" class="Bound">xs</a><a id="16653" class="Symbol">)</a>
  <a id="16657" class="Symbol">...</a> <a id="16661" class="Symbol">|</a> <a id="16663" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16668" href="Data.List.Membership.Setoid.Properties.html#16668" class="Bound">x•f≈x</a> <a id="16674" class="Symbol">=</a> <a id="16676" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16681" class="Symbol">(</a><a id="16682" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="16687" href="Data.List.Membership.Setoid.Properties.html#16668" class="Bound">x•f≈x</a><a id="16692" class="Symbol">)</a>
  <a id="16696" class="Symbol">...</a> <a id="16700" class="Symbol">|</a> <a id="16702" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16707" href="Data.List.Membership.Setoid.Properties.html#16707" class="Bound">x•f≈f</a> <a id="16713" class="Keyword">with</a> <a id="16718" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16734" class="Bound">•-sel</a> <a id="16740" class="Bound">i</a> <a id="16742" class="Bound">xs</a>
  <a id="16747" class="Symbol">...</a>   <a id="16753" class="Symbol">|</a> <a id="16755" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16760" href="Data.List.Membership.Setoid.Properties.html#16760" class="Bound">f≈i</a>  <a id="16765" class="Symbol">=</a> <a id="16767" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16772" class="Symbol">(</a><a id="16773" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="16779" class="Bound">x•f≈f</a> <a id="16785" href="Data.List.Membership.Setoid.Properties.html#16760" class="Bound">f≈i</a><a id="16788" class="Symbol">)</a>
  <a id="16792" class="Symbol">...</a>   <a id="16798" class="Symbol">|</a> <a id="16800" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16805" href="Data.List.Membership.Setoid.Properties.html#16805" class="Bound">f∈xs</a> <a id="16810" class="Symbol">=</a> <a id="16812" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16817" class="Symbol">(</a><a id="16818" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="16827" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16829" class="Symbol">(</a><a id="16830" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="16834" class="Bound">x•f≈f</a><a id="16839" class="Symbol">)</a> <a id="16841" class="Symbol">(</a><a id="16842" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16848" href="Data.List.Membership.Setoid.Properties.html#16805" class="Bound">f∈xs</a><a id="16852" class="Symbol">))</a>

<a id="16856" class="Comment">------------------------------------------------------------------------</a>
<a id="16929" class="Comment">-- _∷=_</a>

<a id="16938" class="Keyword">module</a> <a id="16945" href="Data.List.Membership.Setoid.Properties.html#16945" class="Module">_</a> <a id="16947" class="Symbol">(</a><a id="16948" href="Data.List.Membership.Setoid.Properties.html#16948" class="Bound">S</a> <a id="16950" class="Symbol">:</a> <a id="16952" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="16959" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="16961" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="16962" class="Symbol">)</a> <a id="16964" class="Keyword">where</a>

  <a id="16973" class="Keyword">open</a> <a id="16978" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="16985" href="Data.List.Membership.Setoid.Properties.html#16948" class="Bound">S</a>
  <a id="16989" class="Keyword">open</a> <a id="16994" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="17005" href="Data.List.Membership.Setoid.Properties.html#16948" class="Bound">S</a>

  <a id="17010" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17024" class="Symbol">:</a> <a id="17026" class="Symbol">∀</a> <a id="17028" class="Symbol">{</a><a id="17029" href="Data.List.Membership.Setoid.Properties.html#17029" class="Bound">xs</a> <a id="17032" href="Data.List.Membership.Setoid.Properties.html#17032" class="Bound">x</a> <a id="17034" href="Data.List.Membership.Setoid.Properties.html#17034" class="Bound">v</a><a id="17035" class="Symbol">}</a> <a id="17037" class="Symbol">(</a><a id="17038" href="Data.List.Membership.Setoid.Properties.html#17038" class="Bound">x∈xs</a> <a id="17043" class="Symbol">:</a> <a id="17045" href="Data.List.Membership.Setoid.Properties.html#17032" class="Bound">x</a> <a id="17047" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17049" href="Data.List.Membership.Setoid.Properties.html#17029" class="Bound">xs</a><a id="17051" class="Symbol">)</a> <a id="17053" class="Symbol">→</a> <a id="17055" href="Data.List.Membership.Setoid.Properties.html#17034" class="Bound">v</a> <a id="17057" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17059" class="Symbol">(</a><a id="17060" href="Data.List.Membership.Setoid.Properties.html#17038" class="Bound">x∈xs</a> <a id="17065" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">∷=</a> <a id="17068" href="Data.List.Membership.Setoid.Properties.html#17034" class="Bound">v</a><a id="17069" class="Symbol">)</a>
  <a id="17073" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17087" class="Symbol">(</a><a id="17088" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17094" href="Data.List.Membership.Setoid.Properties.html#17094" class="Bound">px</a><a id="17096" class="Symbol">)</a>  <a id="17099" class="Symbol">=</a> <a id="17101" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17106" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="17113" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17127" class="Symbol">(</a><a id="17128" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17134" href="Data.List.Membership.Setoid.Properties.html#17134" class="Bound">pxs</a><a id="17137" class="Symbol">)</a> <a id="17139" class="Symbol">=</a> <a id="17141" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17147" class="Symbol">(</a><a id="17148" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17162" href="Data.List.Membership.Setoid.Properties.html#17134" class="Bound">pxs</a><a id="17165" class="Symbol">)</a>

  <a id="17170" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17186" class="Symbol">:</a> <a id="17188" class="Symbol">∀</a> <a id="17190" class="Symbol">{</a><a id="17191" href="Data.List.Membership.Setoid.Properties.html#17191" class="Bound">xs</a> <a id="17194" href="Data.List.Membership.Setoid.Properties.html#17194" class="Bound">x</a> <a id="17196" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a> <a id="17198" href="Data.List.Membership.Setoid.Properties.html#17198" class="Bound">v</a><a id="17199" class="Symbol">}</a> <a id="17201" class="Symbol">(</a><a id="17202" href="Data.List.Membership.Setoid.Properties.html#17202" class="Bound">x∈xs</a> <a id="17207" class="Symbol">:</a> <a id="17209" href="Data.List.Membership.Setoid.Properties.html#17194" class="Bound">x</a> <a id="17211" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17213" href="Data.List.Membership.Setoid.Properties.html#17191" class="Bound">xs</a><a id="17215" class="Symbol">)</a> <a id="17217" class="Symbol">→</a> <a id="17219" class="Symbol">(</a><a id="17220" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="17222" href="Data.List.Membership.Setoid.Properties.html#17194" class="Bound">x</a> <a id="17224" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="17226" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a><a id="17227" class="Symbol">)</a> <a id="17229" class="Symbol">→</a> <a id="17231" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a> <a id="17233" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17235" href="Data.List.Membership.Setoid.Properties.html#17191" class="Bound">xs</a> <a id="17238" class="Symbol">→</a> <a id="17240" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a> <a id="17242" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17244" class="Symbol">(</a><a id="17245" href="Data.List.Membership.Setoid.Properties.html#17202" class="Bound">x∈xs</a> <a id="17250" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">∷=</a> <a id="17253" href="Data.List.Membership.Setoid.Properties.html#17198" class="Bound">v</a><a id="17254" class="Symbol">)</a>
  <a id="17258" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17274" class="Symbol">(</a><a id="17275" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17281" href="Data.List.Membership.Setoid.Properties.html#17281" class="Bound">x≈z</a><a id="17284" class="Symbol">)</a>  <a id="17287" href="Data.List.Membership.Setoid.Properties.html#17287" class="Bound">x≉y</a> <a id="17291" class="Symbol">(</a><a id="17292" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17298" href="Data.List.Membership.Setoid.Properties.html#17298" class="Bound">y≈z</a><a id="17301" class="Symbol">)</a>  <a id="17304" class="Symbol">=</a> <a id="17306" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17320" class="Symbol">(</a><a id="17321" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="17327" href="Data.List.Membership.Setoid.Properties.html#17281" class="Bound">x≈z</a> <a id="17331" class="Symbol">(</a><a id="17332" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="17336" href="Data.List.Membership.Setoid.Properties.html#17298" class="Bound">y≈z</a><a id="17339" class="Symbol">))</a> <a id="17342" href="Data.List.Membership.Setoid.Properties.html#17287" class="Bound">x≉y</a>
  <a id="17348" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17364" class="Symbol">(</a><a id="17365" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17371" href="Data.List.Membership.Setoid.Properties.html#17371" class="Bound">x≈z</a><a id="17374" class="Symbol">)</a>  <a id="17377" href="Data.List.Membership.Setoid.Properties.html#17377" class="Bound">x≉y</a> <a id="17381" class="Symbol">(</a><a id="17382" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17388" href="Data.List.Membership.Setoid.Properties.html#17388" class="Bound">y∈xs</a><a id="17392" class="Symbol">)</a> <a id="17394" class="Symbol">=</a> <a id="17396" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17402" href="Data.List.Membership.Setoid.Properties.html#17388" class="Bound">y∈xs</a>
  <a id="17409" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17425" class="Symbol">(</a><a id="17426" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17432" href="Data.List.Membership.Setoid.Properties.html#17432" class="Bound">x∈xs</a><a id="17436" class="Symbol">)</a> <a id="17438" href="Data.List.Membership.Setoid.Properties.html#17438" class="Bound">x≉y</a> <a id="17442" class="Symbol">(</a><a id="17443" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17449" href="Data.List.Membership.Setoid.Properties.html#17449" class="Bound">y≈z</a><a id="17452" class="Symbol">)</a>  <a id="17455" class="Symbol">=</a> <a id="17457" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17462" href="Data.List.Membership.Setoid.Properties.html#17449" class="Bound">y≈z</a>
  <a id="17468" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17484" class="Symbol">(</a><a id="17485" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17491" href="Data.List.Membership.Setoid.Properties.html#17491" class="Bound">x∈xs</a><a id="17495" class="Symbol">)</a> <a id="17497" href="Data.List.Membership.Setoid.Properties.html#17497" class="Bound">x≉y</a> <a id="17501" class="Symbol">(</a><a id="17502" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17508" href="Data.List.Membership.Setoid.Properties.html#17508" class="Bound">y∈xs</a><a id="17512" class="Symbol">)</a> <a id="17514" class="Symbol">=</a> <a id="17516" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17522" class="Symbol">(</a><a id="17523" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17539" href="Data.List.Membership.Setoid.Properties.html#17491" class="Bound">x∈xs</a> <a id="17544" href="Data.List.Membership.Setoid.Properties.html#17497" class="Bound">x≉y</a> <a id="17548" href="Data.List.Membership.Setoid.Properties.html#17508" class="Bound">y∈xs</a><a id="17552" class="Symbol">)</a>

  <a id="17557" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17563" class="Symbol">:</a> <a id="17565" class="Symbol">∀</a> <a id="17567" class="Symbol">{</a><a id="17568" href="Data.List.Membership.Setoid.Properties.html#17568" class="Bound">xs</a> <a id="17571" href="Data.List.Membership.Setoid.Properties.html#17571" class="Bound">x</a> <a id="17573" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17575" href="Data.List.Membership.Setoid.Properties.html#17575" class="Bound">v</a><a id="17576" class="Symbol">}</a> <a id="17578" class="Symbol">(</a><a id="17579" href="Data.List.Membership.Setoid.Properties.html#17579" class="Bound">x∈xs</a> <a id="17584" class="Symbol">:</a> <a id="17586" href="Data.List.Membership.Setoid.Properties.html#17571" class="Bound">x</a> <a id="17588" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17590" href="Data.List.Membership.Setoid.Properties.html#17568" class="Bound">xs</a><a id="17592" class="Symbol">)</a> <a id="17594" class="Symbol">→</a> <a id="17596" class="Symbol">(</a><a id="17597" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="17599" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17601" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="17603" href="Data.List.Membership.Setoid.Properties.html#17575" class="Bound">v</a><a id="17604" class="Symbol">)</a> <a id="17606" class="Symbol">→</a> <a id="17608" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17610" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17612" class="Symbol">(</a><a id="17613" href="Data.List.Membership.Setoid.Properties.html#17579" class="Bound">x∈xs</a> <a id="17618" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">∷=</a> <a id="17621" href="Data.List.Membership.Setoid.Properties.html#17575" class="Bound">v</a><a id="17622" class="Symbol">)</a> <a id="17624" class="Symbol">→</a> <a id="17626" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17628" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17630" href="Data.List.Membership.Setoid.Properties.html#17568" class="Bound">xs</a>
  <a id="17635" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17641" class="Symbol">(</a><a id="17642" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17647" href="Data.List.Membership.Setoid.Properties.html#17647" class="Bound">x≈z</a><a id="17650" class="Symbol">)</a>   <a id="17654" href="Data.List.Membership.Setoid.Properties.html#17654" class="Bound">y≉v</a> <a id="17658" class="Symbol">(</a><a id="17659" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17664" href="Data.List.Membership.Setoid.Properties.html#17664" class="Bound">y≈v</a><a id="17667" class="Symbol">)</a> <a id="17669" class="Symbol">=</a> <a id="17671" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17685" href="Data.List.Membership.Setoid.Properties.html#17664" class="Bound">y≈v</a> <a id="17689" href="Data.List.Membership.Setoid.Properties.html#17654" class="Bound">y≉v</a>
  <a id="17695" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17701" class="Symbol">(</a><a id="17702" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17707" href="Data.List.Membership.Setoid.Properties.html#17707" class="Bound">x≈z</a><a id="17710" class="Symbol">)</a>   <a id="17714" href="Data.List.Membership.Setoid.Properties.html#17714" class="Bound">y≉v</a> <a id="17718" class="Symbol">(</a><a id="17719" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17725" href="Data.List.Membership.Setoid.Properties.html#17725" class="Bound">y∈</a><a id="17727" class="Symbol">)</a> <a id="17729" class="Symbol">=</a> <a id="17731" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17737" href="Data.List.Membership.Setoid.Properties.html#17725" class="Bound">y∈</a>
  <a id="17742" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17748" class="Symbol">(</a><a id="17749" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17755" href="Data.List.Membership.Setoid.Properties.html#17755" class="Bound">x∈xs</a><a id="17759" class="Symbol">)</a> <a id="17761" href="Data.List.Membership.Setoid.Properties.html#17761" class="Bound">y≉v</a> <a id="17765" class="Symbol">(</a><a id="17766" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17771" href="Data.List.Membership.Setoid.Properties.html#17771" class="Bound">y≈z</a><a id="17774" class="Symbol">)</a> <a id="17776" class="Symbol">=</a> <a id="17778" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17783" href="Data.List.Membership.Setoid.Properties.html#17771" class="Bound">y≈z</a>
  <a id="17789" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17795" class="Symbol">(</a><a id="17796" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17802" href="Data.List.Membership.Setoid.Properties.html#17802" class="Bound">x∈xs</a><a id="17806" class="Symbol">)</a> <a id="17808" href="Data.List.Membership.Setoid.Properties.html#17808" class="Bound">y≉v</a> <a id="17812" class="Symbol">(</a><a id="17813" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17819" href="Data.List.Membership.Setoid.Properties.html#17819" class="Bound">y∈</a><a id="17821" class="Symbol">)</a> <a id="17823" class="Symbol">=</a> <a id="17825" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17831" class="Symbol">(</a><a id="17832" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17838" href="Data.List.Membership.Setoid.Properties.html#17802" class="Bound">x∈xs</a> <a id="17843" href="Data.List.Membership.Setoid.Properties.html#17808" class="Bound">y≉v</a> <a id="17847" href="Data.List.Membership.Setoid.Properties.html#17819" class="Bound">y∈</a><a id="17849" class="Symbol">)</a>

<a id="17852" class="Comment">------------------------------------------------------------------------</a>
<a id="17925" class="Comment">-- Any/All symmetry wrt _∈_/_∉_</a>

<a id="17958" class="Keyword">module</a> <a id="17965" href="Data.List.Membership.Setoid.Properties.html#17965" class="Module">_</a> <a id="17967" class="Symbol">(</a><a id="17968" href="Data.List.Membership.Setoid.Properties.html#17968" class="Bound">S</a> <a id="17970" class="Symbol">:</a> <a id="17972" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="17979" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="17981" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="17982" class="Symbol">)</a> <a id="17984" class="Keyword">where</a>

  <a id="17993" class="Keyword">open</a> <a id="17998" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="18005" href="Data.List.Membership.Setoid.Properties.html#17968" class="Bound">S</a> <a id="18007" class="Keyword">using</a> <a id="18013" class="Symbol">(</a><a id="18014" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="18017" class="Symbol">)</a>
  <a id="18021" class="Keyword">open</a> <a id="18026" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="18037" href="Data.List.Membership.Setoid.Properties.html#17968" class="Bound">S</a>

  <a id="18042" href="Data.List.Membership.Setoid.Properties.html#18042" class="Function">Any-∈-swap</a> <a id="18053" class="Symbol">:</a>  <a id="18056" class="Symbol">∀</a> <a id="18058" class="Symbol">{</a><a id="18059" href="Data.List.Membership.Setoid.Properties.html#18059" class="Bound">xs</a> <a id="18062" href="Data.List.Membership.Setoid.Properties.html#18062" class="Bound">ys</a><a id="18064" class="Symbol">}</a> <a id="18066" class="Symbol">→</a> <a id="18068" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18072" class="Symbol">(</a><a id="18073" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="18076" href="Data.List.Membership.Setoid.Properties.html#18062" class="Bound">ys</a><a id="18078" class="Symbol">)</a> <a id="18080" href="Data.List.Membership.Setoid.Properties.html#18059" class="Bound">xs</a> <a id="18083" class="Symbol">→</a> <a id="18085" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18089" class="Symbol">(</a><a id="18090" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="18093" href="Data.List.Membership.Setoid.Properties.html#18059" class="Bound">xs</a><a id="18095" class="Symbol">)</a> <a id="18097" href="Data.List.Membership.Setoid.Properties.html#18062" class="Bound">ys</a>
  <a id="18102" href="Data.List.Membership.Setoid.Properties.html#18042" class="Function">Any-∈-swap</a> <a id="18113" class="Symbol">=</a> <a id="18115" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">Any.swap</a> <a id="18124" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18126" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="18134" class="Symbol">(</a><a id="18135" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="18143" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="18146" class="Symbol">)</a>

  <a id="18151" href="Data.List.Membership.Setoid.Properties.html#18151" class="Function">All-∉-swap</a> <a id="18162" class="Symbol">:</a>  <a id="18165" class="Symbol">∀</a> <a id="18167" class="Symbol">{</a><a id="18168" href="Data.List.Membership.Setoid.Properties.html#18168" class="Bound">xs</a> <a id="18171" href="Data.List.Membership.Setoid.Properties.html#18171" class="Bound">ys</a><a id="18173" class="Symbol">}</a> <a id="18175" class="Symbol">→</a> <a id="18177" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18181" class="Symbol">(</a><a id="18182" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉</a> <a id="18185" href="Data.List.Membership.Setoid.Properties.html#18171" class="Bound">ys</a><a id="18187" class="Symbol">)</a> <a id="18189" href="Data.List.Membership.Setoid.Properties.html#18168" class="Bound">xs</a> <a id="18192" class="Symbol">→</a> <a id="18194" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18198" class="Symbol">(</a><a id="18199" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉</a> <a id="18202" href="Data.List.Membership.Setoid.Properties.html#18168" class="Bound">xs</a><a id="18204" class="Symbol">)</a> <a id="18206" href="Data.List.Membership.Setoid.Properties.html#18171" class="Bound">ys</a>
  <a id="18211" href="Data.List.Membership.Setoid.Properties.html#18151" class="Function">All-∉-swap</a> <a id="18222" href="Data.List.Membership.Setoid.Properties.html#18222" class="Bound">p</a> <a id="18224" class="Symbol">=</a> <a id="18226" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">All.¬Any⇒All¬</a> <a id="18240" class="Symbol">_</a> <a id="18242" class="Symbol">((</a><a id="18244" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All.All¬⇒¬Any</a> <a id="18258" href="Data.List.Membership.Setoid.Properties.html#18222" class="Bound">p</a><a id="18259" class="Symbol">)</a> <a id="18261" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18263" href="Data.List.Membership.Setoid.Properties.html#18042" class="Function">Any-∈-swap</a><a id="18273" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.Membership.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List membership and some related definitions</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="322" class="Symbol">)</a>

<a id="325" class="Keyword">module</a> <a id="332" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="360" class="Symbol">{</a><a id="361" href="Data.List.Membership.Setoid.html#361" class="Bound">c</a> <a id="363" href="Data.List.Membership.Setoid.html#363" class="Bound">ℓ</a><a id="364" class="Symbol">}</a> <a id="366" class="Symbol">(</a><a id="367" href="Data.List.Membership.Setoid.html#367" class="Bound">S</a> <a id="369" class="Symbol">:</a> <a id="371" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="378" href="Data.List.Membership.Setoid.html#361" class="Bound">c</a> <a id="380" href="Data.List.Membership.Setoid.html#363" class="Bound">ℓ</a><a id="381" class="Symbol">)</a> <a id="383" class="Keyword">where</a>

<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="432" class="Symbol">;</a> <a id="434" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">Any</a>
  <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="499" class="Symbol">;</a> <a id="501" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a><a id="504" class="Symbol">;</a> <a id="506" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="510" class="Symbol">;</a> <a id="512" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="549" class="Symbol">as</a> <a id="552" class="Module">Product</a> <a id="560" class="Keyword">using</a> <a id="566" class="Symbol">(</a><a id="567" href="Data.Product.Base.html#852" class="Function">∃</a><a id="568" class="Symbol">;</a> <a id="570" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="573" class="Symbol">;</a> <a id="575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Function.Base.html" class="Module">Function.Base</a> <a id="606" class="Keyword">using</a> <a id="612" class="Symbol">(</a><a id="613" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="616" class="Symbol">;</a> <a id="618" href="Function.Base.html#1657" class="Function">flip</a><a id="622" class="Symbol">;</a> <a id="624" href="Function.Base.html#725" class="Function">const</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="766" class="Keyword">using</a> <a id="772" class="Symbol">(</a><a id="773" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="777" class="Symbol">)</a>

<a id="780" class="Keyword">open</a> <a id="785" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="792" href="Data.List.Membership.Setoid.html#367" class="Bound">S</a> <a id="794" class="Keyword">renaming</a> <a id="803" class="Symbol">(</a><a id="804" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="812" class="Symbol">to</a> <a id="815" class="Field">A</a><a id="816" class="Symbol">)</a>

<a id="819" class="Comment">------------------------------------------------------------------------</a>
<a id="892" class="Comment">-- Definitions</a>

<a id="908" class="Keyword">infix</a> <a id="914" class="Number">4</a> <a id="916" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="920" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="925" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="929" class="Symbol">:</a> <a id="931" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="940" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="942" class="Symbol">→</a> <a id="944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="948" class="Symbol">_</a>
<a id="950" href="Data.List.Membership.Setoid.html#950" class="Bound">x</a> <a id="952" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="954" href="Data.List.Membership.Setoid.html#954" class="Bound">xs</a> <a id="957" class="Symbol">=</a> <a id="959" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="963" class="Symbol">(</a><a id="964" href="Data.List.Membership.Setoid.html#950" class="Bound">x</a> <a id="966" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈_</a><a id="968" class="Symbol">)</a> <a id="970" href="Data.List.Membership.Setoid.html#954" class="Bound">xs</a>

<a id="_∉_"></a><a id="974" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a> <a id="978" class="Symbol">:</a> <a id="980" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="982" class="Symbol">→</a> <a id="984" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="989" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="991" class="Symbol">→</a> <a id="993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="997" class="Symbol">_</a>
<a id="999" href="Data.List.Membership.Setoid.html#999" class="Bound">x</a> <a id="1001" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="1003" href="Data.List.Membership.Setoid.html#1003" class="Bound">xs</a> <a id="1006" class="Symbol">=</a> <a id="1008" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1010" href="Data.List.Membership.Setoid.html#999" class="Bound">x</a> <a id="1012" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1014" href="Data.List.Membership.Setoid.html#1003" class="Bound">xs</a>

<a id="1018" class="Comment">------------------------------------------------------------------------</a>
<a id="1091" class="Comment">-- Operations</a>

<a id="_∷=_"></a><a id="1106" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">_∷=_</a> <a id="1111" class="Symbol">=</a> <a id="1113" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">Any._∷=_</a> <a id="1122" class="Symbol">{</a><a id="1123" class="Argument">A</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Data.List.Membership.Setoid.html#815" class="Field">A</a><a id="1128" class="Symbol">}</a>
<a id="_─_"></a><a id="1130" href="Data.List.Membership.Setoid.html#1130" class="Function Operator">_─_</a> <a id="1134" class="Symbol">=</a> <a id="1136" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">Any._─_</a> <a id="1144" class="Symbol">{</a><a id="1145" class="Argument">A</a> <a id="1147" class="Symbol">=</a> <a id="1149" href="Data.List.Membership.Setoid.html#815" class="Field">A</a><a id="1150" class="Symbol">}</a>

<a id="mapWith∈"></a><a id="1153" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1162" class="Symbol">:</a> <a id="1164" class="Symbol">∀</a> <a id="1166" class="Symbol">{</a><a id="1167" href="Data.List.Membership.Setoid.html#1167" class="Bound">b</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Data.List.Membership.Setoid.html#1171" class="Bound">B</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1179" href="Data.List.Membership.Setoid.html#1167" class="Bound">b</a><a id="1180" class="Symbol">}</a>
           <a id="1193" class="Symbol">(</a><a id="1194" href="Data.List.Membership.Setoid.html#1194" class="Bound">xs</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1204" href="Data.List.Membership.Setoid.html#815" class="Field">A</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">→</a> <a id="1209" class="Symbol">(∀</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Data.List.Membership.Setoid.html#1213" class="Bound">x</a><a id="1214" class="Symbol">}</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Data.List.Membership.Setoid.html#1213" class="Bound">x</a> <a id="1220" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1222" href="Data.List.Membership.Setoid.html#1194" class="Bound">xs</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Data.List.Membership.Setoid.html#1171" class="Bound">B</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1237" href="Data.List.Membership.Setoid.html#1171" class="Bound">B</a>
<a id="1239" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1248" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1257" href="Data.List.Membership.Setoid.html#1257" class="Bound">f</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1264" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Data.List.Membership.Setoid.html#1274" class="Bound">x</a> <a id="1276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1278" href="Data.List.Membership.Setoid.html#1278" class="Bound">xs</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Data.List.Membership.Setoid.html#1282" class="Bound">f</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Data.List.Membership.Setoid.html#1282" class="Bound">f</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1294" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1298" class="Symbol">)</a> <a id="1300" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1302" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1311" href="Data.List.Membership.Setoid.html#1278" class="Bound">xs</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Data.List.Membership.Setoid.html#1282" class="Bound">f</a> <a id="1317" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1319" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1324" class="Symbol">)</a>

<a id="1327" class="Comment">------------------------------------------------------------------------</a>
<a id="1400" class="Comment">-- Finding and losing witnesses</a>

<a id="1433" class="Keyword">module</a> <a id="1440" href="Data.List.Membership.Setoid.html#1440" class="Module">_</a> <a id="1442" class="Symbol">{</a><a id="1443" href="Data.List.Membership.Setoid.html#1443" class="Bound">p</a><a id="1444" class="Symbol">}</a> <a id="1446" class="Symbol">{</a><a id="1447" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1456" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="1458" href="Data.List.Membership.Setoid.html#1443" class="Bound">p</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Keyword">where</a>

  <a id="1470" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1475" class="Symbol">:</a> <a id="1477" class="Symbol">∀</a> <a id="1479" class="Symbol">{</a><a id="1480" href="Data.List.Membership.Setoid.html#1480" class="Bound">xs</a><a id="1482" class="Symbol">}</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1490" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1492" href="Data.List.Membership.Setoid.html#1480" class="Bound">xs</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1499" class="Symbol">λ</a> <a id="1501" href="Data.List.Membership.Setoid.html#1501" class="Bound">x</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Data.List.Membership.Setoid.html#1501" class="Bound">x</a> <a id="1507" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1509" href="Data.List.Membership.Setoid.html#1480" class="Bound">xs</a> <a id="1512" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1514" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1516" href="Data.List.Membership.Setoid.html#1501" class="Bound">x</a>
  <a id="1520" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1531" href="Data.List.Membership.Setoid.html#1531" class="Bound">px</a><a id="1533" class="Symbol">)</a>   <a id="1537" class="Symbol">=</a> <a id="1539" class="Symbol">_</a> <a id="1541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1543" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1548" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1555" href="Data.List.Membership.Setoid.html#1531" class="Bound">px</a>
  <a id="1560" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1572" href="Data.List.Membership.Setoid.html#1572" class="Bound">pxs</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">=</a> <a id="1579" class="Keyword">let</a> <a id="1583" href="Data.List.Membership.Setoid.html#1583" class="Bound">x</a> <a id="1585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1587" href="Data.List.Membership.Setoid.html#1587" class="Bound">x∈xs</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="Data.List.Membership.Setoid.html#1594" class="Bound">px</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1604" href="Data.List.Membership.Setoid.html#1572" class="Bound">pxs</a> <a id="1608" class="Keyword">in</a> <a id="1611" href="Data.List.Membership.Setoid.html#1583" class="Bound">x</a> <a id="1613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1615" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1621" href="Data.List.Membership.Setoid.html#1587" class="Bound">x∈xs</a> <a id="1626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1628" href="Data.List.Membership.Setoid.html#1594" class="Bound">px</a>

  <a id="1634" href="Data.List.Membership.Setoid.html#1634" class="Function">lose</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1643" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1652" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1656" class="Symbol">→</a>  <a id="1659" class="Symbol">∀</a> <a id="1661" class="Symbol">{</a><a id="1662" href="Data.List.Membership.Setoid.html#1662" class="Bound">x</a> <a id="1664" href="Data.List.Membership.Setoid.html#1664" class="Bound">xs</a><a id="1666" class="Symbol">}</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Data.List.Membership.Setoid.html#1662" class="Bound">x</a> <a id="1672" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1674" href="Data.List.Membership.Setoid.html#1664" class="Bound">xs</a> <a id="1677" class="Symbol">→</a> <a id="1679" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1681" href="Data.List.Membership.Setoid.html#1662" class="Bound">x</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1689" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1691" href="Data.List.Membership.Setoid.html#1664" class="Bound">xs</a>
  <a id="1696" href="Data.List.Membership.Setoid.html#1634" class="Function">lose</a> <a id="1701" href="Data.List.Membership.Setoid.html#1701" class="Bound">resp</a> <a id="1706" href="Data.List.Membership.Setoid.html#1706" class="Bound">x∈xs</a> <a id="1711" href="Data.List.Membership.Setoid.html#1711" class="Bound">px</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Function.Base.html#1657" class="Function">flip</a> <a id="1726" href="Data.List.Membership.Setoid.html#1701" class="Bound">resp</a> <a id="1731" href="Data.List.Membership.Setoid.html#1711" class="Bound">px</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Data.List.Membership.Setoid.html#1706" class="Bound">x∈xs</a>
</pre></body></html>


==> anc/html/Data.List.NonEmpty.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.NonEmpty.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-empty lists: base type and operations</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Level.html" class="Module">Level</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="338" class="Symbol">)</a>
<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="378" class="Symbol">;</a> <a id="380" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="385" class="Symbol">;</a> <a id="387" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="391" class="Symbol">)</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="420" class="Symbol">as</a> <a id="423" class="Module">List</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="439" class="Symbol">;</a> <a id="441" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="443" class="Symbol">;</a> <a id="445" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="491" class="Symbol">;</a> <a id="493" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="500" class="Symbol">;</a> <a id="502" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="534" class="Symbol">as</a> <a id="537" class="Module">ℕ</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="547" class="Symbol">;</a> <a id="549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="552" class="Symbol">;</a> <a id="554" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="558" class="Symbol">;</a> <a id="560" href="Data.Nat.Base.html#5272" class="Function">pred</a><a id="564" class="Symbol">)</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="596" class="Symbol">as</a> <a id="599" class="Module">Prod</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Data.Product.Base.html#852" class="Function">∃</a><a id="612" class="Symbol">;</a> <a id="614" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="624" class="Symbol">;</a> <a id="626" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="631" class="Symbol">;</a> <a id="633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="636" class="Symbol">;</a> <a id="638" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="669" class="Symbol">as</a> <a id="672" class="Module">Sum</a> <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="686" class="Symbol">;</a> <a id="688" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="692" class="Symbol">;</a> <a id="694" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="728" class="Symbol">as</a> <a id="731" class="Module">These</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">(</a><a id="744" href="Data.These.Base.html#573" class="Datatype">These</a><a id="749" class="Symbol">;</a> <a id="751" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="755" class="Symbol">;</a> <a id="757" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="761" class="Symbol">;</a> <a id="763" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="768" class="Symbol">)</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="796" class="Symbol">as</a> <a id="799" class="Module">Vec</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="813" class="Symbol">;</a> <a id="815" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="817" class="Symbol">;</a> <a id="819" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="822" class="Symbol">)</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Function.Base.html" class="Module">Function.Base</a> <a id="850" class="Keyword">using</a> <a id="856" class="Symbol">(</a><a id="857" href="Function.Base.html#704" class="Function">id</a><a id="859" class="Symbol">;</a> <a id="861" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="865" class="Symbol">;</a> <a id="867" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="870" class="Symbol">;</a> <a id="872" href="Function.Base.html#725" class="Function">const</a><a id="877" class="Symbol">)</a>
<a id="879" class="Keyword">open</a> <a id="884" class="Keyword">import</a> <a id="891" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="936" class="Keyword">using</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="946" class="Symbol">;</a> <a id="948" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="951" class="Symbol">;</a> <a id="953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="957" class="Symbol">)</a>
<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="986" class="Keyword">using</a> <a id="992" class="Symbol">(</a><a id="993" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="997" class="Symbol">;</a> <a id="999" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1008" class="Symbol">;</a> <a id="1010" href="Relation.Unary.html#1686" class="Function">U</a><a id="1011" class="Symbol">;</a> <a id="1013" href="Relation.Unary.html#1504" class="Function">∅</a><a id="1014" class="Symbol">)</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="1054" class="Keyword">using</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Unary.Properties.html#1354" class="Function">U?</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a><a id="1067" class="Symbol">)</a>
<a id="1069" class="Keyword">open</a> <a id="1074" class="Keyword">import</a> <a id="1081" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1108" class="Keyword">using</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1119" class="Symbol">)</a>

<a id="1122" class="Keyword">private</a>
  <a id="1132" class="Keyword">variable</a>
    <a id="1145" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a> <a id="1147" href="Data.List.NonEmpty.Base.html#1147" class="Generalizable">p</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1161" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1163" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="1165" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1173" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a>

<a id="1176" class="Comment">------------------------------------------------------------------------</a>
<a id="1249" class="Comment">-- Definition</a>

<a id="1264" class="Keyword">infixr</a> <a id="1271" class="Number">5</a> <a id="1273" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a>

<a id="1278" class="Keyword">record</a> <a id="List⁺"></a><a id="1285" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Data.List.NonEmpty.Base.html#1292" class="Bound">A</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1300" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1309" href="Data.List.NonEmpty.Base.html#1300" class="Bound">a</a> <a id="1311" class="Keyword">where</a>
  <a id="1319" class="Keyword">constructor</a> <a id="_∷_"></a><a id="1331" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a>
  <a id="1337" class="Keyword">field</a>
    <a id="List⁺.head"></a><a id="1347" href="Data.List.NonEmpty.Base.html#1347" class="Field">head</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Data.List.NonEmpty.Base.html#1292" class="Bound">A</a>
    <a id="List⁺.tail"></a><a id="1360" href="Data.List.NonEmpty.Base.html#1360" class="Field">tail</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1372" href="Data.List.NonEmpty.Base.html#1292" class="Bound">A</a>

<a id="1375" class="Keyword">open</a> <a id="1380" href="Data.List.NonEmpty.Base.html#1285" class="Module">List⁺</a> <a id="1386" class="Keyword">public</a>

<a id="1394" class="Comment">------------------------------------------------------------------------</a>
<a id="1467" class="Comment">-- Basic combinators</a>

<a id="uncons"></a><a id="1489" href="Data.List.NonEmpty.Base.html#1489" class="Function">uncons</a> <a id="1496" class="Symbol">:</a> <a id="1498" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1504" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1506" class="Symbol">→</a> <a id="1508" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1510" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1512" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1517" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1519" href="Data.List.NonEmpty.Base.html#1489" class="Function">uncons</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Data.List.NonEmpty.Base.html#1527" class="Bound">hd</a> <a id="1530" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1532" href="Data.List.NonEmpty.Base.html#1532" class="Bound">tl</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Data.List.NonEmpty.Base.html#1527" class="Bound">hd</a> <a id="1541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1543" href="Data.List.NonEmpty.Base.html#1532" class="Bound">tl</a>

<a id="[_]"></a><a id="1547" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1563" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1565" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="1567" href="Data.List.NonEmpty.Base.html#1567" class="Bound">x</a> <a id="1569" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Data.List.NonEmpty.Base.html#1567" class="Bound">x</a> <a id="1575" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1577" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="1581" class="Keyword">infixr</a> <a id="1588" class="Number">5</a> <a id="1590" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a>

<a id="_∷⁺_"></a><a id="1596" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1613" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1623" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1625" href="Data.List.NonEmpty.Base.html#1625" class="Bound">x</a> <a id="1627" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="1630" href="Data.List.NonEmpty.Base.html#1630" class="Bound">y</a> <a id="1632" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1634" href="Data.List.NonEmpty.Base.html#1634" class="Bound">xs</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Data.List.NonEmpty.Base.html#1625" class="Bound">x</a> <a id="1641" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1643" href="Data.List.NonEmpty.Base.html#1630" class="Bound">y</a> <a id="1645" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1647" href="Data.List.NonEmpty.Base.html#1634" class="Bound">xs</a>

<a id="length"></a><a id="1651" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1666" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1672" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Data.List.NonEmpty.Base.html#1680" class="Bound">x</a> <a id="1682" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1684" href="Data.List.NonEmpty.Base.html#1684" class="Bound">xs</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">=</a> <a id="1690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="1707" href="Data.List.NonEmpty.Base.html#1684" class="Bound">xs</a><a id="1709" class="Symbol">)</a>

<a id="1712" class="Comment">------------------------------------------------------------------------</a>
<a id="1785" class="Comment">-- Conversion</a>

<a id="toList"></a><a id="1800" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1815" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1824" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1826" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Data.List.NonEmpty.Base.html#1834" class="Bound">x</a> <a id="1836" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1838" href="Data.List.NonEmpty.Base.html#1838" class="Bound">xs</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.List.NonEmpty.Base.html#1834" class="Bound">x</a> <a id="1846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1848" href="Data.List.NonEmpty.Base.html#1838" class="Bound">xs</a>

<a id="fromList"></a><a id="1852" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1868" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1870" class="Symbol">→</a> <a id="1872" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1885" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="1886" class="Symbol">)</a>
<a id="1888" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a> <a id="1897" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1906" class="Symbol">=</a> <a id="1908" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="1916" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Data.List.NonEmpty.Base.html#1926" class="Bound">x</a> <a id="1928" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1930" href="Data.List.NonEmpty.Base.html#1930" class="Bound">xs</a><a id="1932" class="Symbol">)</a> <a id="1934" class="Symbol">=</a> <a id="1936" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Data.List.NonEmpty.Base.html#1926" class="Bound">x</a> <a id="1944" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1946" href="Data.List.NonEmpty.Base.html#1930" class="Bound">xs</a><a id="1948" class="Symbol">)</a>

<a id="fromVec"></a><a id="1951" href="Data.List.NonEmpty.Base.html#1951" class="Function">fromVec</a> <a id="1959" class="Symbol">:</a> <a id="1961" class="Symbol">∀</a> <a id="1963" class="Symbol">{</a><a id="1964" href="Data.List.NonEmpty.Base.html#1964" class="Bound">n</a><a id="1965" class="Symbol">}</a> <a id="1967" class="Symbol">→</a> <a id="1969" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1973" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1980" href="Data.List.NonEmpty.Base.html#1964" class="Bound">n</a><a id="1981" class="Symbol">)</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1991" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1993" href="Data.List.NonEmpty.Base.html#1951" class="Function">fromVec</a> <a id="2001" class="Symbol">(</a><a id="2002" href="Data.List.NonEmpty.Base.html#2002" class="Bound">x</a> <a id="2004" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2006" href="Data.List.NonEmpty.Base.html#2006" class="Bound">xs</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Data.List.NonEmpty.Base.html#2002" class="Bound">x</a> <a id="2014" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2016" href="Data.Vec.Base.html#8402" class="Function">Vec.toList</a> <a id="2027" href="Data.List.NonEmpty.Base.html#2006" class="Bound">xs</a>

<a id="toVec"></a><a id="2031" href="Data.List.NonEmpty.Base.html#2031" class="Function">toVec</a> <a id="2037" class="Symbol">:</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Data.List.NonEmpty.Base.html#2040" class="Bound">xs</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2051" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="2052" class="Symbol">)</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2060" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="2070" href="Data.List.NonEmpty.Base.html#2040" class="Bound">xs</a><a id="2072" class="Symbol">)</a>
<a id="2074" href="Data.List.NonEmpty.Base.html#2031" class="Function">toVec</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Data.List.NonEmpty.Base.html#2081" class="Bound">x</a> <a id="2083" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2085" href="Data.List.NonEmpty.Base.html#2085" class="Bound">xs</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Data.List.NonEmpty.Base.html#2081" class="Bound">x</a> <a id="2093" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2095" href="Data.Vec.Base.html#8496" class="Function">Vec.fromList</a> <a id="2108" href="Data.List.NonEmpty.Base.html#2085" class="Bound">xs</a>

<a id="lift"></a><a id="2112" href="Data.List.NonEmpty.Base.html#2112" class="Function">lift</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">(∀</a> <a id="2122" class="Symbol">{</a><a id="2123" href="Data.List.NonEmpty.Base.html#2123" class="Bound">m</a><a id="2124" class="Symbol">}</a> <a id="2126" class="Symbol">→</a> <a id="2128" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2132" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2139" href="Data.List.NonEmpty.Base.html#2123" class="Bound">m</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2146" class="Symbol">λ</a> <a id="2148" href="Data.List.NonEmpty.Base.html#2148" class="Bound">n</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2156" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2163" href="Data.List.NonEmpty.Base.html#2148" class="Bound">n</a><a id="2164" class="Symbol">))</a> <a id="2167" class="Symbol">→</a>
       <a id="2176" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2182" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2192" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="2194" href="Data.List.NonEmpty.Base.html#2112" class="Function">lift</a> <a id="2199" href="Data.List.NonEmpty.Base.html#2199" class="Bound">f</a> <a id="2201" href="Data.List.NonEmpty.Base.html#2201" class="Bound">xs</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Data.List.NonEmpty.Base.html#1951" class="Function">fromVec</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Data.List.NonEmpty.Base.html#2199" class="Bound">f</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Data.List.NonEmpty.Base.html#2031" class="Function">toVec</a> <a id="2231" href="Data.List.NonEmpty.Base.html#2201" class="Bound">xs</a><a id="2233" class="Symbol">)))</a>

<a id="2238" class="Comment">------------------------------------------------------------------------</a>
<a id="2311" class="Comment">-- Other operations</a>

<a id="map"></a><a id="2332" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="2336" class="Symbol">:</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="2344" class="Symbol">)</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2354" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2364" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="2366" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="2370" href="Data.List.NonEmpty.Base.html#2370" class="Bound">f</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Data.List.NonEmpty.Base.html#2373" class="Bound">x</a> <a id="2375" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2377" href="Data.List.NonEmpty.Base.html#2377" class="Bound">xs</a><a id="2379" class="Symbol">)</a> <a id="2381" class="Symbol">=</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Data.List.NonEmpty.Base.html#2370" class="Bound">f</a> <a id="2386" href="Data.List.NonEmpty.Base.html#2373" class="Bound">x</a> <a id="2388" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2390" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2399" href="Data.List.NonEmpty.Base.html#2370" class="Bound">f</a> <a id="2401" href="Data.List.NonEmpty.Base.html#2377" class="Bound">xs</a><a id="2403" class="Symbol">)</a>

<a id="replicate"></a><a id="2406" href="Data.List.NonEmpty.Base.html#2406" class="Function">replicate</a> <a id="2416" class="Symbol">:</a> <a id="2418" class="Symbol">∀</a> <a id="2420" href="Data.List.NonEmpty.Base.html#2420" class="Bound">n</a> <a id="2422" class="Symbol">→</a> <a id="2424" href="Data.List.NonEmpty.Base.html#2420" class="Bound">n</a> <a id="2426" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="2428" class="Number">0</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2442" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="2444" href="Data.List.NonEmpty.Base.html#2406" class="Function">replicate</a> <a id="2454" href="Data.List.NonEmpty.Base.html#2454" class="Bound">n</a> <a id="2456" href="Data.List.NonEmpty.Base.html#2456" class="Bound">n≢0</a> <a id="2460" href="Data.List.NonEmpty.Base.html#2460" class="Bound">a</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="Data.List.NonEmpty.Base.html#2460" class="Bound">a</a> <a id="2466" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2468" href="Data.List.Base.html#5021" class="Function">List.replicate</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="2489" href="Data.List.NonEmpty.Base.html#2454" class="Bound">n</a><a id="2490" class="Symbol">)</a> <a id="2492" href="Data.List.NonEmpty.Base.html#2460" class="Bound">a</a>

<a id="2495" class="Comment">-- when dropping more than the size of the length of the list, the</a>
<a id="2562" class="Comment">-- last element remains</a>
<a id="drop+"></a><a id="2586" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2604" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2614" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="2616" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2622" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2630" href="Data.List.NonEmpty.Base.html#2630" class="Bound">xs</a>           <a id="2643" class="Symbol">=</a> <a id="2645" href="Data.List.NonEmpty.Base.html#2630" class="Bound">xs</a>
<a id="2648" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2659" href="Data.List.NonEmpty.Base.html#2659" class="Bound">n</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Data.List.NonEmpty.Base.html#2663" class="Bound">x</a> <a id="2665" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2667" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2669" class="Symbol">)</a>     <a id="2675" class="Symbol">=</a> <a id="2677" href="Data.List.NonEmpty.Base.html#2663" class="Bound">x</a> <a id="2679" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2681" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2684" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2695" href="Data.List.NonEmpty.Base.html#2695" class="Bound">n</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Data.List.NonEmpty.Base.html#2699" class="Bound">x</a> <a id="2701" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2703" href="Data.List.NonEmpty.Base.html#2703" class="Bound">y</a> <a id="2705" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2707" href="Data.List.NonEmpty.Base.html#2707" class="Bound">xs</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">=</a> <a id="2713" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2719" href="Data.List.NonEmpty.Base.html#2695" class="Bound">n</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Data.List.NonEmpty.Base.html#2703" class="Bound">y</a> <a id="2724" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2726" href="Data.List.NonEmpty.Base.html#2707" class="Bound">xs</a><a id="2728" class="Symbol">)</a>

<a id="2731" class="Comment">-- Right fold. Note that s is only applied to the last element (see</a>
<a id="2799" class="Comment">-- the examples below).</a>

<a id="foldr"></a><a id="2824" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="2830" class="Symbol">:</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="2852" class="Symbol">)</a> <a id="2854" class="Symbol">→</a> <a id="2856" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2862" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2864" class="Symbol">→</a> <a id="2866" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="2868" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="2874" class="Symbol">{</a><a id="2875" class="Argument">A</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="Data.List.NonEmpty.Base.html#2879" class="Bound">A</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">{</a><a id="2883" class="Argument">B</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Data.List.NonEmpty.Base.html#2887" class="Bound">B</a><a id="2888" class="Symbol">}</a> <a id="2890" href="Data.List.NonEmpty.Base.html#2890" class="Bound">c</a> <a id="2892" href="Data.List.NonEmpty.Base.html#2892" class="Bound">s</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Data.List.NonEmpty.Base.html#2895" class="Bound">x</a> <a id="2897" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2899" href="Data.List.NonEmpty.Base.html#2899" class="Bound">xs</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2912" href="Data.List.NonEmpty.Base.html#2895" class="Bound">x</a> <a id="2914" href="Data.List.NonEmpty.Base.html#2899" class="Bound">xs</a>
  <a id="2919" class="Keyword">where</a>
  <a id="2927" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Data.List.NonEmpty.Base.html#2879" class="Bound">A</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2945" href="Data.List.NonEmpty.Base.html#2879" class="Bound">A</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Data.List.NonEmpty.Base.html#2887" class="Bound">B</a>
  <a id="2953" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2960" href="Data.List.NonEmpty.Base.html#2960" class="Bound">x</a> <a id="2962" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2971" class="Symbol">=</a> <a id="2973" href="Data.List.NonEmpty.Base.html#2892" class="Bound">s</a> <a id="2975" href="Data.List.NonEmpty.Base.html#2960" class="Bound">x</a>
  <a id="2979" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2986" href="Data.List.NonEmpty.Base.html#2986" class="Bound">x</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Data.List.NonEmpty.Base.html#2989" class="Bound">y</a> <a id="2991" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2993" href="Data.List.NonEmpty.Base.html#2993" class="Bound">xs</a><a id="2995" class="Symbol">)</a> <a id="2997" class="Symbol">=</a> <a id="2999" href="Data.List.NonEmpty.Base.html#2890" class="Bound">c</a> <a id="3001" href="Data.List.NonEmpty.Base.html#2986" class="Bound">x</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="3011" href="Data.List.NonEmpty.Base.html#2989" class="Bound">y</a> <a id="3013" href="Data.List.NonEmpty.Base.html#2993" class="Bound">xs</a><a id="3015" class="Symbol">)</a>

<a id="3018" class="Comment">-- Right fold.</a>

<a id="foldr₁"></a><a id="3034" href="Data.List.NonEmpty.Base.html#3034" class="Function">foldr₁</a> <a id="3041" class="Symbol">:</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3050" class="Symbol">→</a> <a id="3052" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">→</a> <a id="3057" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3063" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3069" href="Data.List.NonEmpty.Base.html#3034" class="Function">foldr₁</a> <a id="3076" href="Data.List.NonEmpty.Base.html#3076" class="Bound">f</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="3086" href="Data.List.NonEmpty.Base.html#3076" class="Bound">f</a> <a id="3088" href="Function.Base.html#704" class="Function">id</a>

<a id="3092" class="Comment">-- Left fold. Note that s is only applied to the first element (see</a>
<a id="3160" class="Comment">-- the examples below).</a>

<a id="foldl"></a><a id="3185" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="3191" class="Symbol">:</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="3196" class="Symbol">→</a> <a id="3198" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Symbol">→</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3210" class="Symbol">→</a> <a id="3212" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3223" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3225" class="Symbol">→</a> <a id="3227" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="3229" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="3235" href="Data.List.NonEmpty.Base.html#3235" class="Bound">c</a> <a id="3237" href="Data.List.NonEmpty.Base.html#3237" class="Bound">s</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Data.List.NonEmpty.Base.html#3240" class="Bound">x</a> <a id="3242" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3244" href="Data.List.NonEmpty.Base.html#3244" class="Bound">xs</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Symbol">=</a> <a id="3250" href="Data.List.Base.html#4227" class="Function">List.foldl</a> <a id="3261" href="Data.List.NonEmpty.Base.html#3235" class="Bound">c</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Data.List.NonEmpty.Base.html#3237" class="Bound">s</a> <a id="3266" href="Data.List.NonEmpty.Base.html#3240" class="Bound">x</a><a id="3267" class="Symbol">)</a> <a id="3269" href="Data.List.NonEmpty.Base.html#3244" class="Bound">xs</a>

<a id="3273" class="Comment">-- Left fold.</a>

<a id="foldl₁"></a><a id="3288" href="Data.List.NonEmpty.Base.html#3288" class="Function">foldl₁</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3300" class="Symbol">→</a> <a id="3302" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3307" class="Symbol">)</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3317" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3323" href="Data.List.NonEmpty.Base.html#3288" class="Function">foldl₁</a> <a id="3330" href="Data.List.NonEmpty.Base.html#3330" class="Bound">f</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="3340" href="Data.List.NonEmpty.Base.html#3330" class="Bound">f</a> <a id="3342" href="Function.Base.html#704" class="Function">id</a>

<a id="3346" class="Comment">-- Append (several variants).</a>

<a id="3377" class="Keyword">infixr</a> <a id="3384" class="Number">5</a> <a id="3386" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a> <a id="3393" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a> <a id="3399" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">_⁺++_</a>

<a id="_⁺++⁺_"></a><a id="3406" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a> <a id="3413" class="Symbol">:</a> <a id="3415" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3421" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3423" class="Symbol">→</a> <a id="3425" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3431" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3433" class="Symbol">→</a> <a id="3435" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3441" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3443" class="Symbol">(</a><a id="3444" href="Data.List.NonEmpty.Base.html#3444" class="Bound">x</a> <a id="3446" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3448" href="Data.List.NonEmpty.Base.html#3448" class="Bound">xs</a><a id="3450" class="Symbol">)</a> <a id="3452" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Data.List.NonEmpty.Base.html#3458" class="Bound">y</a> <a id="3460" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3462" href="Data.List.NonEmpty.Base.html#3462" class="Bound">ys</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">=</a> <a id="3468" href="Data.List.NonEmpty.Base.html#3444" class="Bound">x</a> <a id="3470" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.List.NonEmpty.Base.html#3448" class="Bound">xs</a> <a id="3476" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="3484" href="Data.List.NonEmpty.Base.html#3458" class="Bound">y</a> <a id="3486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3488" href="Data.List.NonEmpty.Base.html#3462" class="Bound">ys</a><a id="3490" class="Symbol">)</a>

<a id="_⁺++_"></a><a id="3493" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">_⁺++_</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3507" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3509" class="Symbol">→</a> <a id="3511" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3516" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3526" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3528" class="Symbol">(</a><a id="3529" href="Data.List.NonEmpty.Base.html#3529" class="Bound">x</a> <a id="3531" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3533" href="Data.List.NonEmpty.Base.html#3533" class="Bound">xs</a><a id="3535" class="Symbol">)</a> <a id="3537" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">⁺++</a> <a id="3541" href="Data.List.NonEmpty.Base.html#3541" class="Bound">ys</a> <a id="3544" class="Symbol">=</a> <a id="3546" href="Data.List.NonEmpty.Base.html#3529" class="Bound">x</a> <a id="3548" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Data.List.NonEmpty.Base.html#3533" class="Bound">xs</a> <a id="3554" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="3562" href="Data.List.NonEmpty.Base.html#3541" class="Bound">ys</a><a id="3564" class="Symbol">)</a>

<a id="_++⁺_"></a><a id="3567" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3580" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3590" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3600" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3602" href="Data.List.NonEmpty.Base.html#3602" class="Bound">xs</a> <a id="3605" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3609" href="Data.List.NonEmpty.Base.html#3609" class="Bound">ys</a> <a id="3612" class="Symbol">=</a> <a id="3614" href="Data.List.Base.html#4126" class="Function">List.foldr</a> <a id="3625" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a> <a id="3630" href="Data.List.NonEmpty.Base.html#3609" class="Bound">ys</a> <a id="3633" href="Data.List.NonEmpty.Base.html#3602" class="Bound">xs</a>

<a id="concat"></a><a id="3637" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3659" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">→</a> <a id="3664" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3670" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3672" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Data.List.NonEmpty.Base.html#3680" class="Bound">xs</a> <a id="3683" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3685" href="Data.List.NonEmpty.Base.html#3685" class="Bound">xss</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Data.List.NonEmpty.Base.html#3680" class="Bound">xs</a> <a id="3695" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">⁺++</a> <a id="3699" href="Data.List.Base.html#4328" class="Function">List.concat</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3721" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="3728" href="Data.List.NonEmpty.Base.html#3685" class="Bound">xss</a><a id="3731" class="Symbol">)</a>

<a id="concatMap"></a><a id="3734" href="Data.List.NonEmpty.Base.html#3734" class="Function">concatMap</a> <a id="3744" class="Symbol">:</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3757" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">→</a> <a id="3762" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3768" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3778" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="3780" href="Data.List.NonEmpty.Base.html#3734" class="Function">concatMap</a> <a id="3790" href="Data.List.NonEmpty.Base.html#3790" class="Bound">f</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="3801" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3804" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="3808" href="Data.List.NonEmpty.Base.html#3790" class="Bound">f</a>

<a id="ap"></a><a id="3811" href="Data.List.NonEmpty.Base.html#3811" class="Function">ap</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3825" class="Symbol">→</a> <a id="3827" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">→</a> <a id="3832" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3838" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3840" class="Symbol">→</a> <a id="3842" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3848" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="3850" href="Data.List.NonEmpty.Base.html#3811" class="Function">ap</a> <a id="3853" href="Data.List.NonEmpty.Base.html#3853" class="Bound">fs</a> <a id="3856" href="Data.List.NonEmpty.Base.html#3856" class="Bound">as</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Data.List.NonEmpty.Base.html#3734" class="Function">concatMap</a> <a id="3871" class="Symbol">(λ</a> <a id="3874" href="Data.List.NonEmpty.Base.html#3874" class="Bound">f</a> <a id="3876" class="Symbol">→</a> <a id="3878" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="3882" href="Data.List.NonEmpty.Base.html#3874" class="Bound">f</a> <a id="3884" href="Data.List.NonEmpty.Base.html#3856" class="Bound">as</a><a id="3886" class="Symbol">)</a> <a id="3888" href="Data.List.NonEmpty.Base.html#3853" class="Bound">fs</a>

<a id="3892" class="Comment">-- Inits</a>

<a id="inits"></a><a id="3902" href="Data.List.NonEmpty.Base.html#3902" class="Function">inits</a> <a id="3908" class="Symbol">:</a> <a id="3910" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3915" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3931" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3932" class="Symbol">)</a>
<a id="3934" href="Data.List.NonEmpty.Base.html#3902" class="Function">inits</a> <a id="3940" href="Data.List.NonEmpty.Base.html#3940" class="Bound">xs</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3948" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3950" href="Data.List.Base.html#5311" class="Function">List.Inits.tail</a> <a id="3966" href="Data.List.NonEmpty.Base.html#3940" class="Bound">xs</a>

<a id="3970" class="Comment">-- Tails</a>

<a id="tails"></a><a id="3980" href="Data.List.NonEmpty.Base.html#3980" class="Function">tails</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3993" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4009" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="4010" class="Symbol">)</a>
<a id="4012" href="Data.List.NonEmpty.Base.html#3980" class="Function">tails</a> <a id="4018" href="Data.List.NonEmpty.Base.html#4018" class="Bound">xs</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Data.List.NonEmpty.Base.html#4018" class="Bound">xs</a> <a id="4026" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4028" href="Data.List.Base.html#5506" class="Function">List.Tails.tail</a> <a id="4044" href="Data.List.NonEmpty.Base.html#4018" class="Bound">xs</a>

<a id="4048" class="Comment">-- Reverse</a>

<a id="reverse"></a><a id="4060" href="Data.List.NonEmpty.Base.html#4060" class="Function">reverse</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4076" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4078" class="Symbol">→</a> <a id="4080" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4086" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="4088" href="Data.List.NonEmpty.Base.html#4060" class="Function">reverse</a> <a id="4096" class="Symbol">=</a> <a id="4098" href="Data.List.NonEmpty.Base.html#2112" class="Function">lift</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="4108" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4111" href="Data.Vec.Base.html#8862" class="Function">Vec.reverse</a><a id="4122" class="Symbol">)</a>

<a id="4125" class="Comment">-- Align and Zip</a>

<a id="alignWith"></a><a id="4143" href="Data.List.NonEmpty.Base.html#4143" class="Function">alignWith</a> <a id="4153" class="Symbol">:</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4162" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4164" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4166" class="Symbol">→</a> <a id="4168" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4169" class="Symbol">)</a> <a id="4171" class="Symbol">→</a> <a id="4173" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4179" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4181" class="Symbol">→</a> <a id="4183" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4189" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4191" class="Symbol">→</a> <a id="4193" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4199" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a>
<a id="4201" href="Data.List.NonEmpty.Base.html#4143" class="Function">alignWith</a> <a id="4211" href="Data.List.NonEmpty.Base.html#4211" class="Bound">f</a> <a id="4213" class="Symbol">(</a><a id="4214" href="Data.List.NonEmpty.Base.html#4214" class="Bound">a</a> <a id="4216" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4218" href="Data.List.NonEmpty.Base.html#4218" class="Bound">as</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Data.List.NonEmpty.Base.html#4223" class="Bound">b</a> <a id="4225" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4227" href="Data.List.NonEmpty.Base.html#4227" class="Bound">bs</a><a id="4229" class="Symbol">)</a> <a id="4231" class="Symbol">=</a> <a id="4233" href="Data.List.NonEmpty.Base.html#4211" class="Bound">f</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="4242" href="Data.List.NonEmpty.Base.html#4214" class="Bound">a</a> <a id="4244" href="Data.List.NonEmpty.Base.html#4223" class="Bound">b</a><a id="4245" class="Symbol">)</a> <a id="4247" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4249" href="Data.List.Base.html#2488" class="Function">List.alignWith</a> <a id="4264" href="Data.List.NonEmpty.Base.html#4211" class="Bound">f</a> <a id="4266" href="Data.List.NonEmpty.Base.html#4218" class="Bound">as</a> <a id="4269" href="Data.List.NonEmpty.Base.html#4227" class="Bound">bs</a>

<a id="zipWith"></a><a id="4273" href="Data.List.NonEmpty.Base.html#4273" class="Function">zipWith</a> <a id="4281" class="Symbol">:</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4286" class="Symbol">→</a> <a id="4288" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4303" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4313" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4315" class="Symbol">→</a> <a id="4317" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4323" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a>
<a id="4325" href="Data.List.NonEmpty.Base.html#4273" class="Function">zipWith</a> <a id="4333" href="Data.List.NonEmpty.Base.html#4333" class="Bound">f</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Data.List.NonEmpty.Base.html#4336" class="Bound">a</a> <a id="4338" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4340" href="Data.List.NonEmpty.Base.html#4340" class="Bound">as</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Data.List.NonEmpty.Base.html#4345" class="Bound">b</a> <a id="4347" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4349" href="Data.List.NonEmpty.Base.html#4349" class="Bound">bs</a><a id="4351" class="Symbol">)</a> <a id="4353" class="Symbol">=</a> <a id="4355" href="Data.List.NonEmpty.Base.html#4333" class="Bound">f</a> <a id="4357" href="Data.List.NonEmpty.Base.html#4336" class="Bound">a</a> <a id="4359" href="Data.List.NonEmpty.Base.html#4345" class="Bound">b</a> <a id="4361" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4363" href="Data.List.Base.html#2712" class="Function">List.zipWith</a> <a id="4376" href="Data.List.NonEmpty.Base.html#4333" class="Bound">f</a> <a id="4378" href="Data.List.NonEmpty.Base.html#4340" class="Bound">as</a> <a id="4381" href="Data.List.NonEmpty.Base.html#4349" class="Bound">bs</a>

<a id="unalignWith"></a><a id="4385" href="Data.List.NonEmpty.Base.html#4385" class="Function">unalignWith</a> <a id="4397" class="Symbol">:</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4410" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4412" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4413" class="Symbol">)</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4423" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4425" class="Symbol">→</a> <a id="4427" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4440" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4450" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4451" class="Symbol">)</a>
<a id="4453" href="Data.List.NonEmpty.Base.html#4385" class="Function">unalignWith</a> <a id="4465" href="Data.List.NonEmpty.Base.html#4465" class="Bound">f</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Data.These.Base.html#1512" class="Function">These.alignWith</a> <a id="4492" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4498" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4504" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4507" href="Data.List.NonEmpty.Base.html#4465" class="Bound">f</a><a id="4508" class="Symbol">)</a>
                    <a id="4530" class="Symbol">(</a><a id="4531" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="4541" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="4545" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="4549" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4552" href="Data.List.NonEmpty.Base.html#4465" class="Bound">f</a><a id="4553" class="Symbol">)</a>

  <a id="4558" class="Keyword">where</a> <a id="4564" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4570" class="Symbol">:</a> <a id="4572" class="Symbol">∀</a> <a id="4574" class="Symbol">{</a><a id="4575" href="Data.List.NonEmpty.Base.html#4575" class="Bound">e</a><a id="4576" class="Symbol">}</a> <a id="4578" class="Symbol">{</a><a id="4579" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4587" href="Data.List.NonEmpty.Base.html#4575" class="Bound">e</a><a id="4588" class="Symbol">}</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4598" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a> <a id="4600" class="Symbol">(</a><a id="4601" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4607" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a><a id="4608" class="Symbol">)</a> <a id="4610" class="Symbol">→</a> <a id="4612" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4618" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a>
        <a id="4628" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4634" class="Symbol">=</a> <a id="4636" href="Data.These.Base.html#1170" class="Function">These.fold</a> <a id="4647" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="4651" href="Function.Base.html#704" class="Function">id</a> <a id="4654" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a>

<a id="unzipWith"></a><a id="4660" href="Data.List.NonEmpty.Base.html#4660" class="Function">unzipWith</a> <a id="4670" class="Symbol">:</a> <a id="4672" class="Symbol">(</a><a id="4673" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4675" class="Symbol">→</a> <a id="4677" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4679" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4681" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4682" class="Symbol">)</a> <a id="4684" class="Symbol">→</a> <a id="4686" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4692" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4694" class="Symbol">→</a> <a id="4696" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4702" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4704" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4706" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4712" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a>
<a id="4714" href="Data.List.NonEmpty.Base.html#4660" class="Function">unzipWith</a> <a id="4724" href="Data.List.NonEmpty.Base.html#4724" class="Bound">f</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Data.List.NonEmpty.Base.html#4727" class="Bound">a</a> <a id="4729" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4731" href="Data.List.NonEmpty.Base.html#4731" class="Bound">as</a><a id="4733" class="Symbol">)</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="4746" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a> <a id="4750" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Data.List.NonEmpty.Base.html#4724" class="Bound">f</a> <a id="4757" href="Data.List.NonEmpty.Base.html#4727" class="Bound">a</a><a id="4758" class="Symbol">)</a> <a id="4760" class="Symbol">(</a><a id="4761" href="Data.List.Base.html#3149" class="Function">List.unzipWith</a> <a id="4776" href="Data.List.NonEmpty.Base.html#4724" class="Bound">f</a> <a id="4778" href="Data.List.NonEmpty.Base.html#4731" class="Bound">as</a><a id="4780" class="Symbol">)</a>

<a id="align"></a><a id="4783" href="Data.List.NonEmpty.Base.html#4783" class="Function">align</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4797" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4799" class="Symbol">→</a> <a id="4801" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4807" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4809" class="Symbol">→</a> <a id="4811" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4824" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4826" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4827" class="Symbol">)</a>
<a id="4829" href="Data.List.NonEmpty.Base.html#4783" class="Function">align</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="Data.List.NonEmpty.Base.html#4143" class="Function">alignWith</a> <a id="4847" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="4851" href="Data.List.NonEmpty.Base.html#4851" class="Function">zip</a> <a id="4855" class="Symbol">:</a> <a id="4857" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4863" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4865" class="Symbol">→</a> <a id="4867" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4873" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4886" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4888" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4889" class="Symbol">)</a>
<a id="4891" href="Data.List.NonEmpty.Base.html#4851" class="Function">zip</a> <a id="4895" class="Symbol">=</a> <a id="4897" href="Data.List.NonEmpty.Base.html#4273" class="Function">zipWith</a> <a id="4905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unalign"></a><a id="4910" href="Data.List.NonEmpty.Base.html#4910" class="Function">unalign</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4933" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4935" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4936" class="Symbol">)</a> <a id="4938" class="Symbol">→</a> <a id="4940" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4953" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="4954" class="Symbol">)</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4963" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4964" class="Symbol">)</a>
<a id="4966" href="Data.List.NonEmpty.Base.html#4910" class="Function">unalign</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Data.List.NonEmpty.Base.html#4385" class="Function">unalignWith</a> <a id="4988" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="4992" href="Data.List.NonEmpty.Base.html#4992" class="Function">unzip</a> <a id="4998" class="Symbol">:</a> <a id="5000" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5006" class="Symbol">(</a><a id="5007" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5009" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5011" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="5012" class="Symbol">)</a> <a id="5014" class="Symbol">→</a> <a id="5016" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5022" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5024" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5026" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5032" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="5034" href="Data.List.NonEmpty.Base.html#4992" class="Function">unzip</a> <a id="5040" class="Symbol">=</a> <a id="5042" href="Data.List.NonEmpty.Base.html#4660" class="Function">unzipWith</a> <a id="5052" href="Function.Base.html#704" class="Function">id</a>

<a id="5056" class="Comment">-- Snoc.</a>

<a id="5066" class="Keyword">infixl</a> <a id="5073" class="Number">5</a> <a id="5075" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">_∷ʳ_</a> <a id="5080" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">_⁺∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="5087" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">_∷ʳ_</a> <a id="5092" class="Symbol">:</a> <a id="5094" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5099" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5101" class="Symbol">→</a> <a id="5103" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5105" class="Symbol">→</a> <a id="5107" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5113" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="5115" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5124" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5127" href="Data.List.NonEmpty.Base.html#5127" class="Bound">y</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="5133" href="Data.List.NonEmpty.Base.html#5127" class="Bound">y</a> <a id="5135" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
<a id="5137" class="Symbol">(</a><a id="5138" href="Data.List.NonEmpty.Base.html#5138" class="Bound">x</a> <a id="5140" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5142" href="Data.List.NonEmpty.Base.html#5142" class="Bound">xs</a><a id="5144" class="Symbol">)</a> <a id="5146" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5149" href="Data.List.NonEmpty.Base.html#5149" class="Bound">y</a> <a id="5151" class="Symbol">=</a> <a id="5153" href="Data.List.NonEmpty.Base.html#5138" class="Bound">x</a> <a id="5155" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Data.List.NonEmpty.Base.html#5142" class="Bound">xs</a> <a id="5161" href="Data.List.Base.html#7153" class="Function Operator">List.∷ʳ</a> <a id="5169" href="Data.List.NonEmpty.Base.html#5149" class="Bound">y</a><a id="5170" class="Symbol">)</a>

<a id="_⁺∷ʳ_"></a><a id="5173" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">_⁺∷ʳ_</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5187" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5193" class="Symbol">→</a> <a id="5195" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5201" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="5203" href="Data.List.NonEmpty.Base.html#5203" class="Bound">xs</a> <a id="5206" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">⁺∷ʳ</a> <a id="5210" href="Data.List.NonEmpty.Base.html#5210" class="Bound">x</a> <a id="5212" class="Symbol">=</a> <a id="5214" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5221" href="Data.List.NonEmpty.Base.html#5203" class="Bound">xs</a> <a id="5224" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5227" href="Data.List.NonEmpty.Base.html#5210" class="Bound">x</a>

<a id="5230" class="Comment">-- A snoc-view of non-empty lists.</a>

<a id="5266" class="Keyword">infixl</a> <a id="5273" class="Number">5</a> <a id="5275" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">_∷ʳ′_</a>

<a id="5282" class="Keyword">data</a> <a id="SnocView"></a><a id="5287" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5296" class="Symbol">{</a><a id="5297" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a> <a id="5299" class="Symbol">:</a> <a id="5301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5305" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a><a id="5306" class="Symbol">}</a> <a id="5308" class="Symbol">:</a> <a id="5310" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5316" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5324" href="Data.List.NonEmpty.Base.html#5305" class="Bound">a</a> <a id="5326" class="Keyword">where</a>
  <a id="SnocView._∷ʳ′_"></a><a id="5334" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">_∷ʳ′_</a> <a id="5340" class="Symbol">:</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Data.List.NonEmpty.Base.html#5343" class="Bound">xs</a> <a id="5346" class="Symbol">:</a> <a id="5348" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5353" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a><a id="5354" class="Symbol">)</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Data.List.NonEmpty.Base.html#5357" class="Bound">x</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a><a id="5362" class="Symbol">)</a> <a id="5364" class="Symbol">→</a> <a id="5366" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Data.List.NonEmpty.Base.html#5343" class="Bound">xs</a> <a id="5379" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5382" href="Data.List.NonEmpty.Base.html#5357" class="Bound">x</a><a id="5383" class="Symbol">)</a>

<a id="snocView"></a><a id="5386" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5395" class="Symbol">:</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Data.List.NonEmpty.Base.html#5398" class="Bound">xs</a> <a id="5401" class="Symbol">:</a> <a id="5403" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5409" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="5410" class="Symbol">)</a> <a id="5412" class="Symbol">→</a> <a id="5414" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5423" href="Data.List.NonEmpty.Base.html#5398" class="Bound">xs</a>
<a id="5426" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5435" class="Symbol">(</a><a id="5436" href="Data.List.NonEmpty.Base.html#5436" class="Bound">x</a> <a id="5438" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5440" href="Data.List.NonEmpty.Base.html#5440" class="Bound">xs</a><a id="5442" class="Symbol">)</a>              <a id="5457" class="Keyword">with</a> <a id="5462" href="Data.List.Base.html#7375" class="Function">List.initLast</a> <a id="5476" href="Data.List.NonEmpty.Base.html#5440" class="Bound">xs</a>
<a id="5479" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Data.List.NonEmpty.Base.html#5489" class="Bound">x</a> <a id="5491" class="InductiveConstructor Operator">∷</a> <a id="5493" class="DottedPattern Symbol">.</a><a id="5494" href="Agda.Builtin.List.html#184" class="DottedPattern InductiveConstructor">[]</a><a id="5496" class="Symbol">)</a>             <a id="5510" class="Symbol">|</a> <a id="5512" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>            <a id="5526" class="Symbol">=</a> <a id="5528" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5537" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5541" href="Data.List.NonEmpty.Base.html#5489" class="Bound">x</a>
<a id="5543" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Data.List.NonEmpty.Base.html#5553" class="Bound">x</a> <a id="5555" class="InductiveConstructor Operator">∷</a> <a id="5557" class="DottedPattern Symbol">.(</a><a id="5559" href="Data.List.NonEmpty.Base.html#5576" class="DottedPattern Bound">xs</a> <a id="5562" href="Data.List.Base.html#7153" class="DottedPattern Function Operator">List.∷ʳ</a> <a id="5570" href="Data.List.NonEmpty.Base.html#5588" class="DottedPattern Bound">y</a><a id="5571" class="DottedPattern Symbol">)</a><a id="5572" class="Symbol">)</a> <a id="5574" class="Symbol">|</a> <a id="5576" href="Data.List.NonEmpty.Base.html#5576" class="Bound">xs</a> <a id="5579" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">List.∷ʳ′</a> <a id="5588" href="Data.List.NonEmpty.Base.html#5588" class="Bound">y</a> <a id="5590" class="Symbol">=</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Data.List.NonEmpty.Base.html#5553" class="Bound">x</a> <a id="5595" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5597" href="Data.List.NonEmpty.Base.html#5576" class="Bound">xs</a><a id="5599" class="Symbol">)</a> <a id="5601" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5605" href="Data.List.NonEmpty.Base.html#5588" class="Bound">y</a>

<a id="5608" class="Comment">-- The last element in the list.</a>

<a id="5642" class="Keyword">private</a>
  <a id="last′"></a><a id="5652" href="Data.List.NonEmpty.Base.html#5652" class="Function">last′</a> <a id="5658" class="Symbol">:</a> <a id="5660" class="Symbol">∀</a> <a id="5662" class="Symbol">{</a><a id="5663" href="Data.List.NonEmpty.Base.html#5663" class="Bound">l</a><a id="5664" class="Symbol">}</a> <a id="5666" class="Symbol">→</a> <a id="5668" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5677" class="Symbol">{</a><a id="5678" class="Argument">A</a> <a id="5680" class="Symbol">=</a> <a id="5682" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="5683" class="Symbol">}</a> <a id="5685" href="Data.List.NonEmpty.Base.html#5663" class="Bound">l</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
  <a id="5693" href="Data.List.NonEmpty.Base.html#5652" class="Function">last′</a> <a id="5699" class="Symbol">(_</a> <a id="5702" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5706" href="Data.List.NonEmpty.Base.html#5706" class="Bound">y</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">=</a> <a id="5711" href="Data.List.NonEmpty.Base.html#5706" class="Bound">y</a>

<a id="last"></a><a id="5714" href="Data.List.NonEmpty.Base.html#5714" class="Function">last</a> <a id="5719" class="Symbol">:</a> <a id="5721" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5727" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5729" class="Symbol">→</a> <a id="5731" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="5733" href="Data.List.NonEmpty.Base.html#5714" class="Function">last</a> <a id="5738" class="Symbol">=</a> <a id="5740" href="Data.List.NonEmpty.Base.html#5652" class="Function">last′</a> <a id="5746" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5748" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a>

<a id="5758" class="Comment">-- Groups all contiguous elements for which the predicate returns the</a>
<a id="5828" class="Comment">-- same result into lists. The left sums are the ones for which the</a>
<a id="5896" class="Comment">-- predicate holds, the right ones are the ones for which it doesn&#39;t.</a>
<a id="groupSeqsᵇ"></a><a id="5966" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="5977" class="Symbol">:</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5988" class="Symbol">)</a> <a id="5990" class="Symbol">→</a> <a id="5992" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5997" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5999" class="Symbol">→</a> <a id="6001" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6006" class="Symbol">(</a><a id="6007" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6013" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6015" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6017" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6023" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6024" class="Symbol">)</a>
<a id="6026" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6037" href="Data.List.NonEmpty.Base.html#6037" class="Bound">p</a> <a id="6039" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6048" class="Symbol">=</a> <a id="6050" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6053" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6064" href="Data.List.NonEmpty.Base.html#6064" class="Bound">p</a> <a id="6066" class="Symbol">(</a><a id="6067" href="Data.List.NonEmpty.Base.html#6067" class="Bound">x</a> <a id="6069" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6071" href="Data.List.NonEmpty.Base.html#6071" class="Bound">xs</a><a id="6073" class="Symbol">)</a> <a id="6075" class="Keyword">with</a> <a id="6080" href="Data.List.NonEmpty.Base.html#6064" class="Bound">p</a> <a id="6082" href="Data.List.NonEmpty.Base.html#6067" class="Bound">x</a> <a id="6084" class="Symbol">|</a> <a id="6086" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6097" href="Data.List.NonEmpty.Base.html#6064" class="Bound">p</a> <a id="6099" href="Data.List.NonEmpty.Base.html#6071" class="Bound">xs</a>
<a id="6102" class="Symbol">...</a> <a id="6106" class="Symbol">|</a> <a id="6108" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6114" class="Symbol">|</a> <a id="6116" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6121" href="Data.List.NonEmpty.Base.html#6121" class="Bound">xs′</a> <a id="6125" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6127" href="Data.List.NonEmpty.Base.html#6127" class="Bound">xss</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6138" class="Symbol">(</a><a id="6139" class="Bound">x</a> <a id="6141" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="6144" href="Data.List.NonEmpty.Base.html#6121" class="Bound">xs′</a><a id="6147" class="Symbol">)</a> <a id="6149" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6151" href="Data.List.NonEmpty.Base.html#6127" class="Bound">xss</a>
<a id="6155" class="CatchallClause Symbol">...</a><a id="6158" class="CatchallClause"> </a><a id="6159" class="CatchallClause Symbol">|</a><a id="6160" class="CatchallClause"> </a><a id="6161" href="Agda.Builtin.Bool.html#198" class="CatchallClause InductiveConstructor">true</a><a id="6165" class="CatchallClause">  </a><a id="6167" class="CatchallClause Symbol">|</a><a id="6168" class="CatchallClause"> </a><a id="6169" href="Data.List.NonEmpty.Base.html#6169" class="CatchallClause Bound">xss</a>            <a id="6184" class="Symbol">=</a> <a id="6186" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6191" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="6193" class="Bound">x</a> <a id="6195" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>      <a id="6202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6204" href="Data.List.NonEmpty.Base.html#6169" class="Bound">xss</a>
<a id="6208" class="Symbol">...</a> <a id="6212" class="Symbol">|</a> <a id="6214" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6220" class="Symbol">|</a> <a id="6222" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6227" href="Data.List.NonEmpty.Base.html#6227" class="Bound">xs′</a> <a id="6231" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6233" href="Data.List.NonEmpty.Base.html#6233" class="Bound">xss</a> <a id="6237" class="Symbol">=</a> <a id="6239" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6244" class="Symbol">(</a><a id="6245" class="Bound">x</a> <a id="6247" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="6250" href="Data.List.NonEmpty.Base.html#6227" class="Bound">xs′</a><a id="6253" class="Symbol">)</a> <a id="6255" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6257" href="Data.List.NonEmpty.Base.html#6233" class="Bound">xss</a>
<a id="6261" class="CatchallClause Symbol">...</a><a id="6264" class="CatchallClause"> </a><a id="6265" class="CatchallClause Symbol">|</a><a id="6266" class="CatchallClause"> </a><a id="6267" href="Agda.Builtin.Bool.html#192" class="CatchallClause InductiveConstructor">false</a><a id="6272" class="CatchallClause"> </a><a id="6273" class="CatchallClause Symbol">|</a><a id="6274" class="CatchallClause"> </a><a id="6275" href="Data.List.NonEmpty.Base.html#6275" class="CatchallClause Bound">xss</a>            <a id="6290" class="Symbol">=</a> <a id="6292" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6297" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="6299" class="Bound">x</a> <a id="6301" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>      <a id="6308" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6310" href="Data.List.NonEmpty.Base.html#6275" class="Bound">xss</a>

<a id="6315" class="Comment">-- Groups all contiguous elements /not/ satisfying the predicate into</a>
<a id="6385" class="Comment">-- lists. Elements satisfying the predicate are dropped.</a>
<a id="wordsByᵇ"></a><a id="6442" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="6451" class="Symbol">:</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6456" class="Symbol">→</a> <a id="6458" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">→</a> <a id="6466" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6471" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6473" class="Symbol">→</a> <a id="6475" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6487" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6488" class="Symbol">)</a>
<a id="6490" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="6499" href="Data.List.NonEmpty.Base.html#6499" class="Bound">p</a> <a id="6501" class="Symbol">=</a> <a id="6503" href="Data.List.Base.html#4606" class="Function">List.mapMaybe</a> <a id="6517" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="6523" href="Function.Base.html#725" class="Function">const</a> <a id="6529" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="6537" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="6539" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6544" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="6546" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6548" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6559" href="Data.List.NonEmpty.Base.html#6499" class="Bound">p</a>

<a id="groupSeqs"></a><a id="6562" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">{</a><a id="6575" href="Data.List.NonEmpty.Base.html#6575" class="Bound">P</a> <a id="6577" class="Symbol">:</a> <a id="6579" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6584" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6586" href="Data.List.NonEmpty.Base.html#1147" class="Generalizable">p</a><a id="6587" class="Symbol">}</a> <a id="6589" class="Symbol">→</a> <a id="6591" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6601" href="Data.List.NonEmpty.Base.html#6575" class="Bound">P</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6610" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6612" class="Symbol">→</a> <a id="6614" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6626" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6628" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6630" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6636" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6637" class="Symbol">)</a>
<a id="6639" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="6649" href="Data.List.NonEmpty.Base.html#6649" class="Bound">P?</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6671" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6673" href="Data.List.NonEmpty.Base.html#6649" class="Bound">P?</a><a id="6675" class="Symbol">)</a>

<a id="wordsBy"></a><a id="6678" href="Data.List.NonEmpty.Base.html#6678" class="Function">wordsBy</a> <a id="6686" class="Symbol">:</a> <a id="6688" class="Symbol">{</a><a id="6689" href="Data.List.NonEmpty.Base.html#6689" class="Bound">P</a> <a id="6691" class="Symbol">:</a> <a id="6693" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6698" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6700" href="Data.List.NonEmpty.Base.html#1147" class="Generalizable">p</a><a id="6701" class="Symbol">}</a> <a id="6703" class="Symbol">→</a> <a id="6705" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6715" href="Data.List.NonEmpty.Base.html#6689" class="Bound">P</a> <a id="6717" class="Symbol">→</a> <a id="6719" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6724" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6726" class="Symbol">→</a> <a id="6728" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6740" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6741" class="Symbol">)</a>
<a id="6743" href="Data.List.NonEmpty.Base.html#6678" class="Function">wordsBy</a> <a id="6751" href="Data.List.NonEmpty.Base.html#6751" class="Bound">P?</a> <a id="6754" class="Symbol">=</a> <a id="6756" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6771" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6773" href="Data.List.NonEmpty.Base.html#6751" class="Bound">P?</a><a id="6775" class="Symbol">)</a>

<a id="6778" class="Comment">-- Inverse operation for groupSequences.</a>
<a id="ungroupSeqs"></a><a id="6819" href="Data.List.NonEmpty.Base.html#6819" class="Function">ungroupSeqs</a> <a id="6831" class="Symbol">:</a> <a id="6833" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6845" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6847" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6849" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6855" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6856" class="Symbol">)</a> <a id="6858" class="Symbol">→</a> <a id="6860" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6865" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="6867" href="Data.List.NonEmpty.Base.html#6819" class="Function">ungroupSeqs</a> <a id="6879" class="Symbol">=</a> <a id="6881" href="Data.List.Base.html#4328" class="Function">List.concat</a> <a id="6893" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6895" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="6904" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="6910" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6917" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="6919" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6926" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="6929" class="Comment">------------------------------------------------------------------------</a>
<a id="7002" class="Comment">-- Examples</a>

<a id="7015" class="Comment">-- Note that these examples are simple unit tests, because the type</a>
<a id="7083" class="Comment">-- checker verifies them.</a>

<a id="7110" class="Keyword">private</a>
 <a id="7119" class="Keyword">module</a> <a id="Examples"></a><a id="7126" href="Data.List.NonEmpty.Base.html#7126" class="Module">Examples</a> <a id="7135" class="Symbol">{</a><a id="7136" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7138" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a> <a id="7140" class="Symbol">:</a> <a id="7142" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7145" class="Symbol">}</a>
                 <a id="7164" class="Symbol">(</a><a id="7165" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">_⊕_</a> <a id="7169" class="Symbol">:</a> <a id="7171" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7173" class="Symbol">→</a> <a id="7175" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a> <a id="7177" class="Symbol">→</a> <a id="7179" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a><a id="7180" class="Symbol">)</a>
                 <a id="7199" class="Symbol">(</a><a id="7200" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">_⊗_</a> <a id="7204" class="Symbol">:</a> <a id="7206" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a> <a id="7208" class="Symbol">→</a> <a id="7210" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7212" class="Symbol">→</a> <a id="7214" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a><a id="7215" class="Symbol">)</a>
                 <a id="7234" class="Symbol">(</a><a id="7235" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">_⊙_</a> <a id="7239" class="Symbol">:</a> <a id="7241" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7247" class="Symbol">→</a> <a id="7249" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a><a id="7250" class="Symbol">)</a>
                 <a id="7269" class="Symbol">(</a><a id="7270" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7272" class="Symbol">:</a> <a id="7274" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7276" class="Symbol">→</a> <a id="7278" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a><a id="7279" class="Symbol">)</a>
                 <a id="7298" class="Symbol">(</a><a id="7299" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7301" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7303" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a><a id="7308" class="Symbol">)</a>
                 <a id="7327" class="Keyword">where</a>

  <a id="Examples.hd"></a><a id="7336" href="Data.List.NonEmpty.Base.html#7336" class="Function">hd</a> <a id="7339" class="Symbol">:</a> <a id="7341" href="Data.List.NonEmpty.Base.html#1347" class="Field">head</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7349" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7352" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7354" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7357" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7359" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7361" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7362" class="Symbol">)</a> <a id="7364" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7366" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a>
  <a id="7370" href="Data.List.NonEmpty.Base.html#7336" class="Function">hd</a> <a id="7373" class="Symbol">=</a> <a id="7375" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.tl"></a><a id="7383" href="Data.List.NonEmpty.Base.html#7383" class="Function">tl</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Data.List.NonEmpty.Base.html#1360" class="Field">tail</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7396" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7399" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7401" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7404" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7406" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7408" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7409" class="Symbol">)</a> <a id="7411" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7413" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7415" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7417" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7419" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7421" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7426" href="Data.List.NonEmpty.Base.html#7383" class="Function">tl</a> <a id="7429" class="Symbol">=</a> <a id="7431" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.mp"></a><a id="7439" href="Data.List.NonEmpty.Base.html#7439" class="Function">mp</a> <a id="7442" class="Symbol">:</a> <a id="7444" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="7448" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7450" class="Symbol">(</a><a id="7451" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7453" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7456" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7458" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7461" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7463" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7465" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7466" class="Symbol">)</a> <a id="7468" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7470" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7472" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7474" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7477" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7479" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7481" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7484" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7486" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7488" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7490" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="7494" href="Data.List.NonEmpty.Base.html#7439" class="Function">mp</a> <a id="7497" class="Symbol">=</a> <a id="7499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.right"></a><a id="7507" href="Data.List.NonEmpty.Base.html#7507" class="Function">right</a> <a id="7513" class="Symbol">:</a> <a id="7515" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="7521" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">_⊕_</a> <a id="7525" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7527" class="Symbol">(</a><a id="7528" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7530" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7533" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7535" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7538" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7540" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7542" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7543" class="Symbol">)</a> <a id="7545" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7547" class="Symbol">(</a><a id="7548" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7550" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">⊕</a> <a id="7552" class="Symbol">(</a><a id="7553" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7555" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">⊕</a> <a id="7557" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7559" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7560" class="Symbol">))</a>
  <a id="7565" href="Data.List.NonEmpty.Base.html#7507" class="Function">right</a> <a id="7571" class="Symbol">=</a> <a id="7573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.right₁"></a><a id="7581" href="Data.List.NonEmpty.Base.html#7581" class="Function">right₁</a> <a id="7588" class="Symbol">:</a> <a id="7590" href="Data.List.NonEmpty.Base.html#3034" class="Function">foldr₁</a> <a id="7597" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">_⊙_</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7604" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7607" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7609" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7612" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7614" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7616" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7617" class="Symbol">)</a> <a id="7619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7621" class="Symbol">(</a><a id="7622" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7624" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7629" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7631" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7632" class="Symbol">))</a>
  <a id="7637" href="Data.List.NonEmpty.Base.html#7581" class="Function">right₁</a> <a id="7644" class="Symbol">=</a> <a id="7646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.left"></a><a id="7654" href="Data.List.NonEmpty.Base.html#7654" class="Function">left</a> <a id="7659" class="Symbol">:</a> <a id="7661" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="7667" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">_⊗_</a> <a id="7671" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7673" class="Symbol">(</a><a id="7674" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7676" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7679" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7681" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7684" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7686" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7688" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7689" class="Symbol">)</a> <a id="7691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7693" class="Symbol">((</a><a id="7695" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7697" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7699" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">⊗</a> <a id="7701" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a><a id="7702" class="Symbol">)</a> <a id="7704" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">⊗</a> <a id="7706" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7707" class="Symbol">)</a>
  <a id="7711" href="Data.List.NonEmpty.Base.html#7654" class="Function">left</a> <a id="7716" class="Symbol">=</a> <a id="7718" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.left₁"></a><a id="7726" href="Data.List.NonEmpty.Base.html#7726" class="Function">left₁</a> <a id="7732" class="Symbol">:</a> <a id="7734" href="Data.List.NonEmpty.Base.html#3288" class="Function">foldl₁</a> <a id="7741" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">_⊙_</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7748" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7751" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7753" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7756" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7758" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7760" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7761" class="Symbol">)</a> <a id="7763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7765" class="Symbol">((</a><a id="7767" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7769" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7771" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a><a id="7772" class="Symbol">)</a> <a id="7774" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7776" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7777" class="Symbol">)</a>
  <a id="7781" href="Data.List.NonEmpty.Base.html#7726" class="Function">left₁</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.⁺app⁺"></a><a id="7797" href="Data.List.NonEmpty.Base.html#7797" class="Function">⁺app⁺</a> <a id="7803" class="Symbol">:</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7808" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7811" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7813" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7816" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7818" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7820" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7821" class="Symbol">)</a> <a id="7823" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="7828" class="Symbol">(</a><a id="7829" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7831" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7834" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7836" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7838" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7839" class="Symbol">)</a> <a id="7841" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
          <a id="7853" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7855" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7858" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7860" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7863" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7865" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7868" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7870" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7873" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7875" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7877" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="7881" href="Data.List.NonEmpty.Base.html#7797" class="Function">⁺app⁺</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.⁺app"></a><a id="7897" href="Data.List.NonEmpty.Base.html#7897" class="Function">⁺app</a> <a id="7902" class="Symbol">:</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7907" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7910" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7912" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7915" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7917" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7919" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7920" class="Symbol">)</a> <a id="7922" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">⁺++</a> <a id="7926" class="Symbol">(</a><a id="7927" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7931" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7933" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7935" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7937" class="Symbol">)</a> <a id="7939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
          <a id="7951" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7953" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7956" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7958" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7961" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7963" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7966" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7968" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7971" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7973" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7975" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="7979" href="Data.List.NonEmpty.Base.html#7897" class="Function">⁺app</a> <a id="7984" class="Symbol">=</a> <a id="7986" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.app⁺"></a><a id="7994" href="Data.List.NonEmpty.Base.html#7994" class="Function">app⁺</a> <a id="7999" class="Symbol">:</a> <a id="8001" class="Symbol">(</a><a id="8002" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8004" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8006" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8008" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8010" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8012" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8016" class="Symbol">)</a> <a id="8018" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="8022" class="Symbol">(</a><a id="8023" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8025" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8028" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8030" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8032" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
          <a id="8047" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8049" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8052" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8054" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8057" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8059" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8062" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8064" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8067" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8069" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8071" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8075" href="Data.List.NonEmpty.Base.html#7994" class="Function">app⁺</a> <a id="8080" class="Symbol">=</a> <a id="8082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.conc"></a><a id="8090" href="Data.List.NonEmpty.Base.html#8090" class="Function">conc</a> <a id="8095" class="Symbol">:</a> <a id="8097" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="8104" class="Symbol">((</a><a id="8106" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8108" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8111" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8113" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8116" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8118" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8120" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8121" class="Symbol">)</a> <a id="8123" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8126" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8128" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8130" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8133" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8135" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8137" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8139" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8140" class="Symbol">)</a> <a id="8142" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
         <a id="8153" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8155" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8158" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8160" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8163" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8165" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8168" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8170" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8173" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8175" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8177" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8181" href="Data.List.NonEmpty.Base.html#8090" class="Function">conc</a> <a id="8186" class="Symbol">=</a> <a id="8188" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.rev"></a><a id="8196" href="Data.List.NonEmpty.Base.html#8196" class="Function">rev</a> <a id="8200" class="Symbol">:</a> <a id="8202" href="Data.List.NonEmpty.Base.html#4060" class="Function">reverse</a> <a id="8210" class="Symbol">(</a><a id="8211" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8213" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8216" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8218" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8221" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8223" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8225" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8226" class="Symbol">)</a> <a id="8228" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8230" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8232" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8235" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8237" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8240" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8242" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8244" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8248" href="Data.List.NonEmpty.Base.html#8196" class="Function">rev</a> <a id="8252" class="Symbol">=</a> <a id="8254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.snoc"></a><a id="8262" href="Data.List.NonEmpty.Base.html#8262" class="Function">snoc</a> <a id="8267" class="Symbol">:</a> <a id="8269" class="Symbol">(</a><a id="8270" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8272" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8274" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8278" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8280" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8282" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8284" class="Symbol">)</a> <a id="8286" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="8289" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8291" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8293" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8295" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8298" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8300" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8303" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8305" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8308" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8310" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8312" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8316" href="Data.List.NonEmpty.Base.html#8262" class="Function">snoc</a> <a id="8321" class="Symbol">=</a> <a id="8323" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.snoc⁺"></a><a id="8331" href="Data.List.NonEmpty.Base.html#8331" class="Function">snoc⁺</a> <a id="8337" class="Symbol">:</a> <a id="8339" class="Symbol">(</a><a id="8340" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8342" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8345" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8347" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8350" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8352" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8354" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8355" class="Symbol">)</a> <a id="8357" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">⁺∷ʳ</a> <a id="8361" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8365" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8367" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8370" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8372" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8375" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8377" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8380" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8382" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8384" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8388" href="Data.List.NonEmpty.Base.html#8331" class="Function">snoc⁺</a> <a id="8394" class="Symbol">=</a> <a id="8396" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.groupSeqs-true"></a><a id="8404" href="Data.List.NonEmpty.Base.html#8404" class="Function">groupSeqs-true</a> <a id="8419" class="Symbol">:</a> <a id="8421" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="8431" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8437" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8439" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8441" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8443" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8445" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8447" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8449" class="Symbol">)</a> <a id="8451" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
               <a id="8468" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8476" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8479" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8481" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8484" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8486" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8488" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8489" class="Symbol">)</a> <a id="8491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8493" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8498" href="Data.List.NonEmpty.Base.html#8404" class="Function">groupSeqs-true</a> <a id="8513" class="Symbol">=</a> <a id="8515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.groupSeqs-false"></a><a id="8523" href="Data.List.NonEmpty.Base.html#8523" class="Function">groupSeqs-false</a> <a id="8539" class="Symbol">:</a> <a id="8541" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="8551" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a> <a id="8554" class="Symbol">(</a><a id="8555" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8557" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8559" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8561" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8563" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8565" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8567" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8569" class="Symbol">)</a> <a id="8571" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                <a id="8589" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8594" class="Symbol">(</a><a id="8595" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8597" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8600" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8602" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8605" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8607" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8609" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8610" class="Symbol">)</a> <a id="8612" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8614" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8619" href="Data.List.NonEmpty.Base.html#8523" class="Function">groupSeqs-false</a> <a id="8635" class="Symbol">=</a> <a id="8637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.groupSeqs-≡1"></a><a id="8645" href="Data.List.NonEmpty.Base.html#8645" class="Function">groupSeqs-≡1</a> <a id="8658" class="Symbol">:</a> <a id="8660" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ._≡ᵇ</a> <a id="8678" class="Number">1</a><a id="8679" class="Symbol">)</a> <a id="8681" class="Symbol">(</a><a id="8682" class="Number">1</a> <a id="8684" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8686" class="Number">2</a> <a id="8688" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8690" class="Number">3</a> <a id="8692" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8694" class="Number">1</a> <a id="8696" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8698" class="Number">1</a> <a id="8700" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8702" class="Number">2</a> <a id="8704" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8706" class="Number">1</a> <a id="8708" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8710" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8712" class="Symbol">)</a> <a id="8714" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                 <a id="8733" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8738" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8740" class="Number">1</a> <a id="8742" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8744" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8763" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8768" class="Symbol">(</a><a id="8769" class="Number">2</a> <a id="8771" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8774" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8776" class="Number">3</a> <a id="8778" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8779" class="Symbol">)</a> <a id="8781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8800" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8805" class="Symbol">(</a><a id="8806" class="Number">1</a> <a id="8808" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8811" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8813" class="Number">1</a> <a id="8815" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8816" class="Symbol">)</a> <a id="8818" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8837" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8842" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8844" class="Number">2</a> <a id="8846" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8848" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8867" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8872" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8874" class="Number">1</a> <a id="8876" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8878" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8897" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8902" href="Data.List.NonEmpty.Base.html#8645" class="Function">groupSeqs-≡1</a> <a id="8915" class="Symbol">=</a> <a id="8917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.wordsBy-true"></a><a id="8925" href="Data.List.NonEmpty.Base.html#8925" class="Function">wordsBy-true</a> <a id="8938" class="Symbol">:</a> <a id="8940" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Function.Base.html#725" class="Function">const</a> <a id="8956" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8960" class="Symbol">)</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8965" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8967" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8969" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8971" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8973" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8975" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8977" class="Symbol">)</a> <a id="8979" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8981" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8986" href="Data.List.NonEmpty.Base.html#8925" class="Function">wordsBy-true</a> <a id="8999" class="Symbol">=</a> <a id="9001" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.wordsBy-false"></a><a id="9009" href="Data.List.NonEmpty.Base.html#9009" class="Function">wordsBy-false</a> <a id="9023" class="Symbol">:</a> <a id="9025" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="9034" class="Symbol">(</a><a id="9035" href="Function.Base.html#725" class="Function">const</a> <a id="9041" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9046" class="Symbol">)</a> <a id="9048" class="Symbol">(</a><a id="9049" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="9051" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9053" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="9055" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9057" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="9059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9061" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9063" class="Symbol">)</a> <a id="9065" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="9085" class="Symbol">(</a><a id="9086" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="9088" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="9091" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="9093" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="9096" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="9098" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="9100" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="9101" class="Symbol">)</a> <a id="9103" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9105" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9110" href="Data.List.NonEmpty.Base.html#9009" class="Function">wordsBy-false</a> <a id="9124" class="Symbol">=</a> <a id="9126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.wordsBy-≡1"></a><a id="9134" href="Data.List.NonEmpty.Base.html#9134" class="Function">wordsBy-≡1</a> <a id="9145" class="Symbol">:</a> <a id="9147" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ._≡ᵇ</a> <a id="9163" class="Number">1</a><a id="9164" class="Symbol">)</a> <a id="9166" class="Symbol">(</a><a id="9167" class="Number">1</a> <a id="9169" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9171" class="Number">2</a> <a id="9173" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9175" class="Number">3</a> <a id="9177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9179" class="Number">1</a> <a id="9181" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9183" class="Number">1</a> <a id="9185" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9187" class="Number">2</a> <a id="9189" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9191" class="Number">1</a> <a id="9193" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9195" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9197" class="Symbol">)</a> <a id="9199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
               <a id="9216" class="Symbol">(</a><a id="9217" class="Number">2</a> <a id="9219" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="9222" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="9224" class="Number">3</a> <a id="9226" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="9227" class="Symbol">)</a> <a id="9229" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
               <a id="9246" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="9248" class="Number">2</a> <a id="9250" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="9252" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
               <a id="9269" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9274" href="Data.List.NonEmpty.Base.html#9134" class="Function">wordsBy-≡1</a> <a id="9285" class="Symbol">=</a> <a id="9287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>


==> anc/html/Data.List.NonEmpty.Effectful.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.NonEmpty.Effectful</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An effectful view of List⁺</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Symbol">{-#</a> <a id="214" class="Keyword">OPTIONS</a> <a id="222" class="Pragma">--cubical-compatible</a> <a id="243" class="Pragma">--safe</a> <a id="250" class="Symbol">#-}</a>

<a id="255" class="Keyword">module</a> <a id="262" href="Data.List.NonEmpty.Effectful.html" class="Module">Data.List.NonEmpty.Effectful</a> <a id="291" class="Keyword">where</a>

<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="325" class="Keyword">using</a> <a id="331" class="Symbol">(</a><a id="332" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="336" class="Symbol">;</a> <a id="338" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="340" class="Symbol">;</a> <a id="342" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">import</a> <a id="354" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="374" class="Symbol">as</a> <a id="377" class="Module">List</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="448" class="Keyword">using</a> <a id="454" class="Symbol">(</a><a id="455" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Effect.Comonad.html" class="Module">Effect.Comonad</a> <a id="633" class="Keyword">using</a> <a id="639" class="Symbol">(</a><a id="640" href="Effect.Comonad.html#504" class="Record">RawComonad</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Function.Base.html" class="Module">Function.Base</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Function.Base.html#1657" class="Function">flip</a><a id="689" class="Symbol">;</a> <a id="691" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="695" class="Symbol">;</a> <a id="697" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="700" class="Symbol">)</a>

<a id="703" class="Comment">------------------------------------------------------------------------</a>
<a id="776" class="Comment">-- List⁺ applicative functor</a>

<a id="functor"></a><a id="806" href="Data.List.NonEmpty.Effectful.html#806" class="Function">functor</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">∀</a> <a id="818" class="Symbol">{</a><a id="819" href="Data.List.NonEmpty.Effectful.html#819" class="Bound">f</a><a id="820" class="Symbol">}</a> <a id="822" class="Symbol">→</a> <a id="824" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="835" class="Symbol">{</a><a id="836" href="Data.List.NonEmpty.Effectful.html#819" class="Bound">f</a><a id="837" class="Symbol">}</a> <a id="839" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a>
<a id="845" href="Data.List.NonEmpty.Effectful.html#806" class="Function">functor</a> <a id="853" class="Symbol">=</a> <a id="855" class="Keyword">record</a>
  <a id="864" class="Symbol">{</a> <a id="866" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="872" class="Symbol">=</a> <a id="874" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a>
  <a id="880" class="Symbol">}</a>

<a id="applicative"></a><a id="883" href="Data.List.NonEmpty.Effectful.html#883" class="Function">applicative</a> <a id="895" class="Symbol">:</a> <a id="897" class="Symbol">∀</a> <a id="899" class="Symbol">{</a><a id="900" href="Data.List.NonEmpty.Effectful.html#900" class="Bound">f</a><a id="901" class="Symbol">}</a> <a id="903" class="Symbol">→</a> <a id="905" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="920" class="Symbol">{</a><a id="921" href="Data.List.NonEmpty.Effectful.html#900" class="Bound">f</a><a id="922" class="Symbol">}</a> <a id="924" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a>
<a id="930" href="Data.List.NonEmpty.Effectful.html#883" class="Function">applicative</a> <a id="942" class="Symbol">=</a> <a id="944" class="Keyword">record</a>
  <a id="953" class="Symbol">{</a> <a id="955" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="966" class="Symbol">=</a> <a id="968" href="Data.List.NonEmpty.Effectful.html#806" class="Function">functor</a>
  <a id="978" class="Symbol">;</a> <a id="980" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="985" class="Symbol">=</a> <a id="987" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a>
  <a id="993" class="Symbol">;</a> <a id="995" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a>  <a id="1002" class="Symbol">=</a> <a id="1004" href="Data.List.NonEmpty.Base.html#3811" class="Function">ap</a>
  <a id="1009" class="Symbol">}</a>

<a id="1012" class="Comment">------------------------------------------------------------------------</a>
<a id="1085" class="Comment">-- List⁺ monad</a>

<a id="monad"></a><a id="1101" href="Data.List.NonEmpty.Effectful.html#1101" class="Function">monad</a> <a id="1107" class="Symbol">:</a> <a id="1109" class="Symbol">∀</a> <a id="1111" class="Symbol">{</a><a id="1112" href="Data.List.NonEmpty.Effectful.html#1112" class="Bound">f</a><a id="1113" class="Symbol">}</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1126" class="Symbol">{</a><a id="1127" href="Data.List.NonEmpty.Effectful.html#1112" class="Bound">f</a><a id="1128" class="Symbol">}</a> <a id="1130" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a>
<a id="1136" href="Data.List.NonEmpty.Effectful.html#1101" class="Function">monad</a> <a id="1142" class="Symbol">=</a> <a id="1144" class="Keyword">record</a>
  <a id="1153" class="Symbol">{</a> <a id="1155" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Data.List.NonEmpty.Effectful.html#883" class="Function">applicative</a>
  <a id="1186" class="Symbol">;</a> <a id="1188" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a>  <a id="1195" class="Symbol">=</a> <a id="1197" href="Function.Base.html#1657" class="Function">flip</a> <a id="1202" href="Data.List.NonEmpty.Base.html#3734" class="Function">concatMap</a>
  <a id="1214" class="Symbol">}</a>

<a id="1217" class="Comment">------------------------------------------------------------------------</a>
<a id="1290" class="Comment">-- List⁺ comonad</a>

<a id="comonad"></a><a id="1308" href="Data.List.NonEmpty.Effectful.html#1308" class="Function">comonad</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">∀</a> <a id="1320" class="Symbol">{</a><a id="1321" href="Data.List.NonEmpty.Effectful.html#1321" class="Bound">f</a><a id="1322" class="Symbol">}</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Effect.Comonad.html#504" class="Record">RawComonad</a> <a id="1337" class="Symbol">{</a><a id="1338" href="Data.List.NonEmpty.Effectful.html#1321" class="Bound">f</a><a id="1339" class="Symbol">}</a> <a id="1341" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a>
<a id="1347" href="Data.List.NonEmpty.Effectful.html#1308" class="Function">comonad</a> <a id="1355" class="Symbol">=</a> <a id="1357" class="Keyword">record</a>
  <a id="1366" class="Symbol">{</a> <a id="1368" href="Effect.Comonad.html#615" class="Field">extract</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="Data.List.NonEmpty.Base.html#1347" class="Field">head</a>
  <a id="1385" class="Symbol">;</a> <a id="1387" href="Effect.Comonad.html#637" class="Field">extend</a>  <a id="1395" class="Symbol">=</a> <a id="1397" class="Symbol">λ</a> <a id="1399" href="Data.List.NonEmpty.Effectful.html#1399" class="Bound">f</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Data.List.NonEmpty.Effectful.html#1445" class="Function">extend</a> <a id="1419" href="Data.List.NonEmpty.Effectful.html#1399" class="Bound">f</a><a id="1420" class="Symbol">)</a> <a id="1422" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1425" href="Data.List.NonEmpty.Base.html#1489" class="Function">uncons</a>
  <a id="1434" class="Symbol">}</a> <a id="1436" class="Keyword">where</a>

  <a id="1445" href="Data.List.NonEmpty.Effectful.html#1445" class="Function">extend</a> <a id="1452" class="Symbol">:</a> <a id="1454" class="Symbol">∀</a> <a id="1456" class="Symbol">{</a><a id="1457" href="Data.List.NonEmpty.Effectful.html#1457" class="Bound">A</a> <a id="1459" href="Data.List.NonEmpty.Effectful.html#1459" class="Bound">B</a><a id="1460" class="Symbol">}</a> <a id="1462" class="Symbol">→</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1471" href="Data.List.NonEmpty.Effectful.html#1457" class="Bound">A</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Data.List.NonEmpty.Effectful.html#1459" class="Bound">B</a><a id="1476" class="Symbol">)</a> <a id="1478" class="Symbol">→</a> <a id="1480" href="Data.List.NonEmpty.Effectful.html#1457" class="Bound">A</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1489" href="Data.List.NonEmpty.Effectful.html#1457" class="Bound">A</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1499" href="Data.List.NonEmpty.Effectful.html#1459" class="Bound">B</a>
  <a id="1503" href="Data.List.NonEmpty.Effectful.html#1445" class="Function">extend</a> <a id="1510" href="Data.List.NonEmpty.Effectful.html#1510" class="Bound">f</a> <a id="1512" href="Data.List.NonEmpty.Effectful.html#1512" class="Bound">x</a> <a id="1514" href="Data.List.NonEmpty.Effectful.html#1514" class="Bound">xs</a><a id="1516" class="Symbol">@</a><a id="1517" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1526" class="Symbol">=</a> <a id="1528" href="Data.List.NonEmpty.Effectful.html#1510" class="Bound">f</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Data.List.NonEmpty.Effectful.html#1512" class="Bound">x</a> <a id="1533" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1535" href="Data.List.NonEmpty.Effectful.html#1514" class="Bound">xs</a><a id="1537" class="Symbol">)</a> <a id="1539" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1541" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1546" href="Data.List.NonEmpty.Effectful.html#1445" class="Function">extend</a> <a id="1553" href="Data.List.NonEmpty.Effectful.html#1553" class="Bound">f</a> <a id="1555" href="Data.List.NonEmpty.Effectful.html#1555" class="Bound">x</a> <a id="1557" href="Data.List.NonEmpty.Effectful.html#1557" class="Bound">xs</a><a id="1559" class="Symbol">@(</a><a id="1561" href="Data.List.NonEmpty.Effectful.html#1561" class="Bound">y</a> <a id="1563" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1565" href="Data.List.NonEmpty.Effectful.html#1565" class="Bound">ys</a><a id="1567" class="Symbol">)</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Data.List.NonEmpty.Effectful.html#1553" class="Bound">f</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Data.List.NonEmpty.Effectful.html#1555" class="Bound">x</a> <a id="1576" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1578" href="Data.List.NonEmpty.Effectful.html#1557" class="Bound">xs</a><a id="1580" class="Symbol">)</a> <a id="1582" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="1585" href="Data.List.NonEmpty.Effectful.html#1445" class="Function">extend</a> <a id="1592" href="Data.List.NonEmpty.Effectful.html#1553" class="Bound">f</a> <a id="1594" href="Data.List.NonEmpty.Effectful.html#1561" class="Bound">y</a> <a id="1596" href="Data.List.NonEmpty.Effectful.html#1565" class="Bound">ys</a>


<a id="1601" class="Comment">------------------------------------------------------------------------</a>
<a id="1674" class="Comment">-- Get access to other monadic functions</a>

<a id="1716" class="Keyword">module</a> <a id="TraversableA"></a><a id="1723" href="Data.List.NonEmpty.Effectful.html#1723" class="Module">TraversableA</a> <a id="1736" class="Symbol">{</a><a id="1737" href="Data.List.NonEmpty.Effectful.html#1737" class="Bound">f</a> <a id="1739" href="Data.List.NonEmpty.Effectful.html#1739" class="Bound">g</a> <a id="1741" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Data.List.NonEmpty.Effectful.html#1745" class="Bound">App</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1766" class="Symbol">{</a><a id="1767" href="Data.List.NonEmpty.Effectful.html#1737" class="Bound">f</a><a id="1768" class="Symbol">}</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Data.List.NonEmpty.Effectful.html#1739" class="Bound">g</a><a id="1772" class="Symbol">}</a> <a id="1774" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a><a id="1775" class="Symbol">)</a> <a id="1777" class="Keyword">where</a>

  <a id="1786" class="Keyword">open</a> <a id="1791" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="1806" href="Data.List.NonEmpty.Effectful.html#1745" class="Bound">App</a>

  <a id="TraversableA.sequenceA"></a><a id="1813" href="Data.List.NonEmpty.Effectful.html#1813" class="Function">sequenceA</a> <a id="1823" class="Symbol">:</a> <a id="1825" class="Symbol">∀</a> <a id="1827" class="Symbol">{</a><a id="1828" href="Data.List.NonEmpty.Effectful.html#1828" class="Bound">A</a><a id="1829" class="Symbol">}</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a> <a id="1842" href="Data.List.NonEmpty.Effectful.html#1828" class="Bound">A</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1856" href="Data.List.NonEmpty.Effectful.html#1828" class="Bound">A</a><a id="1857" class="Symbol">)</a>
  <a id="1861" href="Data.List.NonEmpty.Effectful.html#1813" class="Function">sequenceA</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.List.NonEmpty.Effectful.html#1872" class="Bound">x</a> <a id="1874" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1876" href="Data.List.NonEmpty.Effectful.html#1876" class="Bound">xs</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a> <a id="1886" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1890" href="Data.List.NonEmpty.Effectful.html#1872" class="Bound">x</a> <a id="1892" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="1894" href="Data.List.Effectful.html#2554" class="Function">List.TraversableA.sequenceA</a> <a id="1922" href="Data.List.NonEmpty.Effectful.html#1745" class="Bound">App</a> <a id="1926" href="Data.List.NonEmpty.Effectful.html#1876" class="Bound">xs</a>

  <a id="TraversableA.mapA"></a><a id="1932" href="Data.List.NonEmpty.Effectful.html#1932" class="Function">mapA</a> <a id="1937" class="Symbol">:</a> <a id="1939" class="Symbol">∀</a> <a id="1941" class="Symbol">{</a><a id="1942" href="Data.List.NonEmpty.Effectful.html#1942" class="Bound">a</a><a id="1943" class="Symbol">}</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Data.List.NonEmpty.Effectful.html#1946" class="Bound">A</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1954" href="Data.List.NonEmpty.Effectful.html#1942" class="Bound">a</a><a id="1955" class="Symbol">}</a> <a id="1957" class="Symbol">{</a><a id="1958" href="Data.List.NonEmpty.Effectful.html#1958" class="Bound">B</a><a id="1959" class="Symbol">}</a> <a id="1961" class="Symbol">→</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Data.List.NonEmpty.Effectful.html#1946" class="Bound">A</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a> <a id="1970" href="Data.List.NonEmpty.Effectful.html#1958" class="Bound">B</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">→</a> <a id="1975" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1981" href="Data.List.NonEmpty.Effectful.html#1946" class="Bound">A</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1994" href="Data.List.NonEmpty.Effectful.html#1958" class="Bound">B</a><a id="1995" class="Symbol">)</a>
  <a id="1999" href="Data.List.NonEmpty.Effectful.html#1932" class="Function">mapA</a> <a id="2004" href="Data.List.NonEmpty.Effectful.html#2004" class="Bound">f</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Data.List.NonEmpty.Effectful.html#1813" class="Function">sequenceA</a> <a id="2018" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2020" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="2024" href="Data.List.NonEmpty.Effectful.html#2004" class="Bound">f</a>

  <a id="TraversableA.forA"></a><a id="2029" href="Data.List.NonEmpty.Effectful.html#2029" class="Function">forA</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">∀</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Data.List.NonEmpty.Effectful.html#2039" class="Bound">a</a><a id="2040" class="Symbol">}</a> <a id="2042" class="Symbol">{</a><a id="2043" href="Data.List.NonEmpty.Effectful.html#2043" class="Bound">A</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2051" href="Data.List.NonEmpty.Effectful.html#2039" class="Bound">a</a><a id="2052" class="Symbol">}</a> <a id="2054" class="Symbol">{</a><a id="2055" href="Data.List.NonEmpty.Effectful.html#2055" class="Bound">B</a><a id="2056" class="Symbol">}</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2066" href="Data.List.NonEmpty.Effectful.html#2043" class="Bound">A</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Data.List.NonEmpty.Effectful.html#2043" class="Bound">A</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a> <a id="2077" href="Data.List.NonEmpty.Effectful.html#2055" class="Bound">B</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Data.List.NonEmpty.Effectful.html#1741" class="Bound">F</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2091" href="Data.List.NonEmpty.Effectful.html#2055" class="Bound">B</a><a id="2092" class="Symbol">)</a>
  <a id="2096" href="Data.List.NonEmpty.Effectful.html#2029" class="Function">forA</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Function.Base.html#1657" class="Function">flip</a> <a id="2108" href="Data.List.NonEmpty.Effectful.html#1932" class="Function">mapA</a>

<a id="2114" class="Keyword">module</a> <a id="TraversableM"></a><a id="2121" href="Data.List.NonEmpty.Effectful.html#2121" class="Module">TraversableM</a> <a id="2134" class="Symbol">{</a><a id="2135" href="Data.List.NonEmpty.Effectful.html#2135" class="Bound">m</a> <a id="2137" href="Data.List.NonEmpty.Effectful.html#2137" class="Bound">n</a> <a id="2139" href="Data.List.NonEmpty.Effectful.html#2139" class="Bound">M</a><a id="2140" class="Symbol">}</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Data.List.NonEmpty.Effectful.html#2143" class="Bound">Mon</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2158" class="Symbol">{</a><a id="2159" href="Data.List.NonEmpty.Effectful.html#2135" class="Bound">m</a><a id="2160" class="Symbol">}</a> <a id="2162" class="Symbol">{</a><a id="2163" href="Data.List.NonEmpty.Effectful.html#2137" class="Bound">n</a><a id="2164" class="Symbol">}</a> <a id="2166" href="Data.List.NonEmpty.Effectful.html#2139" class="Bound">M</a><a id="2167" class="Symbol">)</a> <a id="2169" class="Keyword">where</a>

  <a id="2178" class="Keyword">open</a> <a id="2183" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2192" href="Data.List.NonEmpty.Effectful.html#2143" class="Bound">Mon</a>

  <a id="2199" class="Keyword">open</a> <a id="2204" href="Data.List.NonEmpty.Effectful.html#1723" class="Module">TraversableA</a> <a id="2217" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="2232" class="Keyword">public</a>
    <a id="2243" class="Keyword">renaming</a>
    <a id="2256" class="Symbol">(</a> <a id="2258" href="Data.List.NonEmpty.Effectful.html#1813" class="Function">sequenceA</a> <a id="2268" class="Symbol">to</a> <a id="2271" class="Function">sequenceM</a>
    <a id="2285" class="Symbol">;</a> <a id="2287" href="Data.List.NonEmpty.Effectful.html#1932" class="Function">mapA</a>      <a id="2297" class="Symbol">to</a> <a id="2300" class="Function">mapM</a>
    <a id="2309" class="Symbol">;</a> <a id="2311" href="Data.List.NonEmpty.Effectful.html#2029" class="Function">forA</a>      <a id="2321" class="Symbol">to</a> <a id="2324" class="Function">forM</a>
    <a id="2333" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.NonEmpty.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.NonEmpty.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of non-empty lists</a>
<a id="139" class="Comment">------------------------------------------------------------------------</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">OPTIONS</a> <a id="225" class="Pragma">--cubical-compatible</a> <a id="246" class="Pragma">--safe</a> <a id="253" class="Symbol">#-}</a>

<a id="258" class="Keyword">module</a> <a id="265" href="Data.List.NonEmpty.Properties.html" class="Module">Data.List.NonEmpty.Properties</a> <a id="295" class="Keyword">where</a>

<a id="302" class="Keyword">import</a> <a id="309" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="329" class="Symbol">as</a> <a id="332" class="Module">AlgebraicDefinitions</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="393" class="Symbol">)</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="431" class="Symbol">;</a> <a id="433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="441" class="Symbol">;</a> <a id="443" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="446" class="Symbol">)</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Data.Maybe.Properties.html" class="Module">Data.Maybe.Properties</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="586" class="Keyword">using</a> <a id="592" class="Symbol">(</a><a id="593" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="597" class="Symbol">;</a> <a id="599" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="603" class="Symbol">;</a> <a id="605" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="610" class="Symbol">)</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="639" class="Symbol">as</a> <a id="642" class="Module">List</a> <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="658" class="Symbol">;</a> <a id="660" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="662" class="Symbol">;</a> <a id="664" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="667" class="Symbol">;</a> <a id="669" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="707" class="Keyword">using</a> <a id="713" class="Symbol">()</a> <a id="716" class="Keyword">renaming</a> <a id="725" class="Symbol">(</a><a id="726" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="732" class="Symbol">to</a> <a id="735" class="Function">listMonad</a><a id="744" class="Symbol">)</a>
<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Data.List.Properties.html#4960" class="Function">length-++</a><a id="795" class="Symbol">;</a> <a id="797" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a><a id="811" class="Symbol">;</a> <a id="813" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a><a id="825" class="Symbol">;</a> <a id="827" href="Data.List.Properties.html#8395" class="Function">length-++-≤ʳ</a><a id="839" class="Symbol">;</a> <a id="841" href="Data.List.Properties.html#5197" class="Function">++-assoc</a><a id="849" class="Symbol">;</a> <a id="851" href="Data.List.Properties.html#3824" class="Function">map-++</a><a id="857" class="Symbol">)</a>
<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Data.List.NonEmpty.Effectful.html" class="Module">Data.List.NonEmpty.Effectful</a> <a id="900" class="Keyword">using</a> <a id="906" class="Symbol">()</a> <a id="909" class="Keyword">renaming</a> <a id="918" class="Symbol">(</a><a id="919" href="Data.List.NonEmpty.Effectful.html#1101" class="Function">monad</a> <a id="925" class="Symbol">to</a> <a id="928" class="Function">list⁺Monad</a><a id="938" class="Symbol">)</a>
<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="971" class="Symbol">as</a> <a id="974" class="Module">List⁺</a>
  <a id="982" class="Keyword">using</a> <a id="988" class="Symbol">(</a><a id="989" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="994" class="Symbol">;</a> <a id="996" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a><a id="999" class="Symbol">;</a> <a id="1001" href="Data.List.NonEmpty.Base.html#1360" class="Field">tail</a><a id="1005" class="Symbol">;</a> <a id="1007" href="Data.List.NonEmpty.Base.html#1347" class="Field">head</a><a id="1011" class="Symbol">;</a> <a id="1013" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a><a id="1019" class="Symbol">;</a> <a id="1021" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">_⁺++_</a><a id="1026" class="Symbol">;</a> <a id="1028" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a><a id="1034" class="Symbol">;</a> <a id="1036" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a><a id="1041" class="Symbol">;</a> <a id="1043" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a><a id="1049" class="Symbol">;</a> <a id="1051" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a><a id="1059" class="Symbol">;</a>
    <a id="1065" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a><a id="1070" class="Symbol">;</a> <a id="1072" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a><a id="1075" class="Symbol">;</a> <a id="1077" href="Data.List.NonEmpty.Base.html#3902" class="Function">inits</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Data.List.NonEmpty.Base.html#3980" class="Function">tails</a><a id="1089" class="Symbol">;</a> <a id="1091" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a><a id="1100" class="Symbol">;</a> <a id="1102" href="Data.List.NonEmpty.Base.html#6819" class="Function">ungroupSeqs</a><a id="1113" class="Symbol">)</a>
<a id="1115" class="Keyword">open</a> <a id="1120" class="Keyword">import</a> <a id="1127" href="Data.List.NonEmpty.Relation.Unary.All.html" class="Module">Data.List.NonEmpty.Relation.Unary.All</a> <a id="1165" class="Keyword">using</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Data.List.NonEmpty.Relation.Unary.All.html#940" class="Datatype">All</a><a id="1175" class="Symbol">;</a> <a id="1177" href="Data.List.NonEmpty.Relation.Unary.All.html#1157" class="Function">toList⁺</a><a id="1184" class="Symbol">;</a> <a id="1186" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">_∷_</a><a id="1189" class="Symbol">)</a>
<a id="1191" class="Keyword">open</a> <a id="1196" class="Keyword">import</a> <a id="1203" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="1232" class="Keyword">using</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="1241" class="Symbol">;</a> <a id="1243" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Keyword">renaming</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1262" class="Symbol">to</a> <a id="1265" class="Datatype">ListAll</a><a id="1272" class="Symbol">)</a>
<a id="1274" class="Keyword">import</a> <a id="1281" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="1302" class="Symbol">as</a> <a id="1305" class="Module">List</a>
<a id="1310" class="Keyword">open</a> <a id="1315" class="Keyword">import</a> <a id="1322" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1340" class="Keyword">using</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1350" class="Symbol">)</a>
<a id="1352" class="Keyword">open</a> <a id="1357" class="Keyword">import</a> <a id="1364" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1389" class="Symbol">;</a> <a id="1391" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1395" class="Symbol">)</a>
<a id="1397" class="Keyword">open</a> <a id="1402" class="Keyword">import</a> <a id="1409" href="Data.Sum.Relation.Unary.All.html" class="Module">Data.Sum.Relation.Unary.All</a> <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a><a id="1448" class="Symbol">;</a> <a id="1450" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a><a id="1454" class="Symbol">)</a>
<a id="1456" class="Keyword">import</a> <a id="1463" href="Data.Sum.Relation.Unary.All.html" class="Module">Data.Sum.Relation.Unary.All</a> <a id="1491" class="Symbol">as</a> <a id="1494" class="Module">Sum</a> <a id="1498" class="Keyword">using</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Data.Sum.Relation.Unary.All.html#626" class="Datatype">All</a><a id="1508" class="Symbol">;</a> <a id="1510" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a><a id="1514" class="Symbol">;</a> <a id="1516" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a><a id="1520" class="Symbol">)</a>
<a id="1522" class="Keyword">open</a> <a id="1527" class="Keyword">import</a> <a id="1534" href="Level.html" class="Module">Level</a> <a id="1540" class="Keyword">using</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1552" class="Symbol">)</a>
<a id="1554" class="Keyword">open</a> <a id="1559" class="Keyword">import</a> <a id="1566" href="Function.Base.html" class="Module">Function.Base</a> <a id="1580" class="Keyword">using</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Function.Base.html#704" class="Function">id</a><a id="1589" class="Symbol">;</a> <a id="1591" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1594" class="Symbol">;</a> <a id="1596" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1599" class="Symbol">)</a>
<a id="1601" class="Keyword">open</a> <a id="1606" class="Keyword">import</a> <a id="1613" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1658" class="Keyword">using</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1668" class="Symbol">;</a> <a id="1670" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1674" class="Symbol">;</a> <a id="1676" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1680" class="Symbol">;</a> <a id="1682" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1687" class="Symbol">;</a> <a id="1689" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="1692" class="Symbol">)</a>
<a id="1694" class="Keyword">open</a> <a id="1699" class="Keyword">import</a> <a id="1706" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1757" class="Keyword">using</a> <a id="1763" class="Symbol">(</a><a id="1764" class="Keyword">module</a> <a id="1771" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1782" class="Symbol">)</a>
<a id="1784" class="Keyword">open</a> <a id="1789" class="Keyword">import</a> <a id="1796" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1811" class="Keyword">using</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1822" class="Symbol">;</a> <a id="1824" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1833" class="Symbol">;</a> <a id="1835" href="Relation.Unary.html#4988" class="Function">∁</a><a id="1836" class="Symbol">)</a>
<a id="1838" class="Keyword">open</a> <a id="1843" class="Keyword">import</a> <a id="1850" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1867" class="Keyword">using</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1876" class="Symbol">;</a> <a id="1878" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1882" class="Symbol">;</a> <a id="1884" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1887" class="Symbol">;</a> <a id="1889" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1891" class="Symbol">)</a>

<a id="1894" class="Keyword">open</a> <a id="1899" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="1912" class="Keyword">private</a>
  <a id="1922" class="Keyword">variable</a>
    <a id="1935" href="Data.List.NonEmpty.Properties.html#1935" class="Generalizable">a</a> <a id="1937" href="Data.List.NonEmpty.Properties.html#1937" class="Generalizable">p</a> <a id="1939" class="Symbol">:</a> <a id="1941" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1951" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="1953" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a> <a id="1955" href="Data.List.NonEmpty.Properties.html#1955" class="Generalizable">C</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1963" href="Data.List.NonEmpty.Properties.html#1935" class="Generalizable">a</a>

  <a id="1968" class="Keyword">open</a> <a id="1973" class="Keyword">module</a> <a id="LMo"></a><a id="1980" href="Data.List.NonEmpty.Properties.html#1980" class="Module">LMo</a> <a id="1984" class="Symbol">{</a><a id="1985" href="Data.List.NonEmpty.Properties.html#1985" class="Bound">a</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="1999" class="Symbol">{</a><a id="2000" class="Argument">f</a> <a id="2002" class="Symbol">=</a> <a id="2004" href="Data.List.NonEmpty.Properties.html#1985" class="Bound">a</a><a id="2005" class="Symbol">}</a> <a id="2007" href="Data.List.NonEmpty.Properties.html#735" class="Function">listMonad</a>
    <a id="2021" class="Keyword">using</a> <a id="2027" class="Symbol">()</a> <a id="2030" class="Keyword">renaming</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Effect.Monad.html#1053" class="Function Operator">_&gt;&gt;=_</a> <a id="2046" class="Symbol">to</a> <a id="2049" class="Function Operator">_⋆&gt;&gt;=_</a><a id="2055" class="Symbol">)</a>
  <a id="2059" class="Keyword">open</a> <a id="2064" class="Keyword">module</a> <a id="L⁺Mo"></a><a id="2071" href="Data.List.NonEmpty.Properties.html#2071" class="Module">L⁺Mo</a> <a id="2076" class="Symbol">{</a><a id="2077" href="Data.List.NonEmpty.Properties.html#2077" class="Bound">a</a><a id="2078" class="Symbol">}</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2091" class="Symbol">{</a><a id="2092" class="Argument">f</a> <a id="2094" class="Symbol">=</a> <a id="2096" href="Data.List.NonEmpty.Properties.html#2077" class="Bound">a</a><a id="2097" class="Symbol">}</a> <a id="2099" href="Data.List.NonEmpty.Properties.html#928" class="Function">list⁺Monad</a>

<a id="2111" class="Comment">------------------------------------------------------------------------</a>
<a id="2184" class="Comment">-- toList</a>

<a id="η"></a><a id="2195" href="Data.List.NonEmpty.Properties.html#2195" class="Function">η</a> <a id="2197" class="Symbol">:</a> <a id="2199" class="Symbol">∀</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Data.List.NonEmpty.Properties.html#2202" class="Bound">xs</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2213" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Data.List.NonEmpty.Base.html#1347" class="Field">head</a> <a id="2223" href="Data.List.NonEmpty.Properties.html#2202" class="Bound">xs</a> <a id="2226" class="InductiveConstructor Operator">∷</a> <a id="2228" href="Data.List.NonEmpty.Base.html#1360" class="Field">tail</a> <a id="2233" href="Data.List.NonEmpty.Properties.html#2202" class="Bound">xs</a> <a id="2236" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2238" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2245" href="Data.List.NonEmpty.Properties.html#2202" class="Bound">xs</a>
<a id="2248" href="Data.List.NonEmpty.Properties.html#2195" class="Function">η</a> <a id="2250" class="Symbol">_</a> <a id="2252" class="Symbol">=</a> <a id="2254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="toList-fromList"></a><a id="2260" href="Data.List.NonEmpty.Properties.html#2260" class="Function">toList-fromList</a> <a id="2276" class="Symbol">:</a> <a id="2278" class="Symbol">∀</a> <a id="2280" href="Data.List.NonEmpty.Properties.html#2280" class="Bound">x</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Data.List.NonEmpty.Properties.html#2283" class="Bound">xs</a> <a id="2286" class="Symbol">:</a> <a id="2288" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2293" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Data.List.NonEmpty.Properties.html#2280" class="Bound">x</a> <a id="2300" class="InductiveConstructor Operator">∷</a> <a id="2302" href="Data.List.NonEmpty.Properties.html#2283" class="Bound">xs</a> <a id="2305" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2307" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Data.List.NonEmpty.Properties.html#2280" class="Bound">x</a> <a id="2317" class="InductiveConstructor Operator">∷</a> <a id="2319" href="Data.List.NonEmpty.Properties.html#2283" class="Bound">xs</a><a id="2321" class="Symbol">)</a>
<a id="2323" href="Data.List.NonEmpty.Properties.html#2260" class="Function">toList-fromList</a> <a id="2339" class="Symbol">_</a> <a id="2341" class="Symbol">_</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="toList-⁺++"></a><a id="2351" href="Data.List.NonEmpty.Properties.html#2351" class="Function">toList-⁺++</a> <a id="2362" class="Symbol">:</a> <a id="2364" class="Symbol">∀</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Data.List.NonEmpty.Properties.html#2367" class="Bound">xs</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2378" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="2379" class="Symbol">)</a> <a id="2381" href="Data.List.NonEmpty.Properties.html#2381" class="Bound">ys</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2393" href="Data.List.NonEmpty.Properties.html#2367" class="Bound">xs</a> <a id="2396" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2399" href="Data.List.NonEmpty.Properties.html#2381" class="Bound">ys</a> <a id="2402" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2404" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Data.List.NonEmpty.Properties.html#2367" class="Bound">xs</a> <a id="2415" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">⁺++</a> <a id="2419" href="Data.List.NonEmpty.Properties.html#2381" class="Bound">ys</a><a id="2421" class="Symbol">)</a>
<a id="2423" href="Data.List.NonEmpty.Properties.html#2351" class="Function">toList-⁺++</a> <a id="2434" class="Symbol">_</a> <a id="2436" class="Symbol">_</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="toList-⁺++⁺"></a><a id="2446" href="Data.List.NonEmpty.Properties.html#2446" class="Function">toList-⁺++⁺</a> <a id="2458" class="Symbol">:</a> <a id="2460" class="Symbol">∀</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Data.List.NonEmpty.Properties.html#2463" class="Bound">xs</a> <a id="2466" href="Data.List.NonEmpty.Properties.html#2466" class="Bound">ys</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2477" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">→</a>
              <a id="2496" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2503" href="Data.List.NonEmpty.Properties.html#2463" class="Bound">xs</a> <a id="2506" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2509" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2516" href="Data.List.NonEmpty.Properties.html#2466" class="Bound">ys</a> <a id="2519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2521" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Data.List.NonEmpty.Properties.html#2463" class="Bound">xs</a> <a id="2532" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="2537" href="Data.List.NonEmpty.Properties.html#2466" class="Bound">ys</a><a id="2539" class="Symbol">)</a>
<a id="2541" href="Data.List.NonEmpty.Properties.html#2446" class="Function">toList-⁺++⁺</a> <a id="2553" class="Symbol">_</a> <a id="2555" class="Symbol">_</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="toList-&gt;&gt;="></a><a id="2565" href="Data.List.NonEmpty.Properties.html#2565" class="Function">toList-&gt;&gt;=</a> <a id="2576" class="Symbol">:</a> <a id="2578" class="Symbol">∀</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Data.List.NonEmpty.Properties.html#2581" class="Bound">f</a> <a id="2583" class="Symbol">:</a> <a id="2585" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2595" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Data.List.NonEmpty.Properties.html#2599" class="Bound">xs</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2610" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a>
             <a id="2628" class="Symbol">(</a><a id="2629" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2636" href="Data.List.NonEmpty.Properties.html#2599" class="Bound">xs</a> <a id="2639" href="Data.List.NonEmpty.Properties.html#2049" class="Function Operator">⋆&gt;&gt;=</a> <a id="2644" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2651" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2653" href="Data.List.NonEmpty.Properties.html#2581" class="Bound">f</a><a id="2654" class="Symbol">)</a> <a id="2656" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2658" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Data.List.NonEmpty.Properties.html#2599" class="Bound">xs</a> <a id="2669" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="2673" href="Data.List.NonEmpty.Properties.html#2581" class="Bound">f</a><a id="2674" class="Symbol">)</a>
<a id="2676" href="Data.List.NonEmpty.Properties.html#2565" class="Function">toList-&gt;&gt;=</a> <a id="2687" href="Data.List.NonEmpty.Properties.html#2687" class="Bound">f</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Data.List.NonEmpty.Properties.html#2690" class="Bound">x</a> <a id="2692" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2694" href="Data.List.NonEmpty.Properties.html#2694" class="Bound">xs</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2708" href="Data.List.Base.html#4328" class="Function">List.concat</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2738" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2740" href="Data.List.NonEmpty.Properties.html#2687" class="Bound">f</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.List.NonEmpty.Properties.html#2690" class="Bound">x</a> <a id="2746" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2748" href="Data.List.NonEmpty.Properties.html#2694" class="Bound">xs</a><a id="2750" class="Symbol">))</a>
    <a id="2757" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2760" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2765" href="Data.List.Base.html#4328" class="Function">List.concat</a> <a id="2777" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2779" href="Data.List.Properties.html#4495" class="Function">List.map-∘</a> <a id="2790" class="Symbol">{</a><a id="2791" class="Argument">g</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a><a id="2801" class="Symbol">}</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Data.List.NonEmpty.Properties.html#2690" class="Bound">x</a> <a id="2806" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2808" href="Data.List.NonEmpty.Properties.html#2694" class="Bound">xs</a><a id="2810" class="Symbol">)</a> <a id="2812" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2816" href="Data.List.Base.html#4328" class="Function">List.concat</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2838" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2855" href="Data.List.NonEmpty.Properties.html#2687" class="Bound">f</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Data.List.NonEmpty.Properties.html#2690" class="Bound">x</a> <a id="2860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2862" href="Data.List.NonEmpty.Properties.html#2694" class="Bound">xs</a><a id="2864" class="Symbol">)))</a>
    <a id="2872" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2875" class="Comment">-- turning equalities of lists that are not empty to equalities on non-empty lists ...</a>
<a id="∷→∷⁺"></a><a id="2962" href="Data.List.NonEmpty.Properties.html#2962" class="Function">∷→∷⁺</a> <a id="2967" class="Symbol">:</a> <a id="2969" class="Symbol">∀</a> <a id="2971" class="Symbol">{</a><a id="2972" href="Data.List.NonEmpty.Properties.html#2972" class="Bound">x</a> <a id="2974" href="Data.List.NonEmpty.Properties.html#2974" class="Bound">y</a> <a id="2976" class="Symbol">:</a> <a id="2978" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="2979" class="Symbol">}</a> <a id="2981" class="Symbol">{</a><a id="2982" href="Data.List.NonEmpty.Properties.html#2982" class="Bound">xs</a> <a id="2985" href="Data.List.NonEmpty.Properties.html#2985" class="Bound">ys</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2995" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="2996" class="Symbol">}</a> <a id="2998" class="Symbol">→</a>
      <a id="3006" class="Symbol">(</a><a id="3007" href="Data.List.NonEmpty.Properties.html#2972" class="Bound">x</a> <a id="3009" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3016" href="Data.List.NonEmpty.Properties.html#2982" class="Bound">xs</a><a id="3018" class="Symbol">)</a> <a id="3020" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Data.List.NonEmpty.Properties.html#2974" class="Bound">y</a> <a id="3025" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3032" href="Data.List.NonEmpty.Properties.html#2985" class="Bound">ys</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">→</a>
      <a id="3044" class="Symbol">(</a><a id="3045" href="Data.List.NonEmpty.Properties.html#2972" class="Bound">x</a> <a id="3047" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="3055" href="Data.List.NonEmpty.Properties.html#2982" class="Bound">xs</a><a id="3057" class="Symbol">)</a> <a id="3059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Data.List.NonEmpty.Properties.html#2974" class="Bound">y</a> <a id="3064" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="3072" href="Data.List.NonEmpty.Properties.html#2985" class="Bound">ys</a><a id="3074" class="Symbol">)</a>
<a id="3076" href="Data.List.NonEmpty.Properties.html#2962" class="Function">∷→∷⁺</a> <a id="3081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3094" class="Comment">-- ... and vice versa</a>
<a id="∷⁺→∷"></a><a id="3116" href="Data.List.NonEmpty.Properties.html#3116" class="Function">∷⁺→∷</a> <a id="3121" class="Symbol">:</a> <a id="3123" class="Symbol">∀</a> <a id="3125" class="Symbol">{</a><a id="3126" href="Data.List.NonEmpty.Properties.html#3126" class="Bound">x</a> <a id="3128" href="Data.List.NonEmpty.Properties.html#3128" class="Bound">y</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="3133" class="Symbol">}</a> <a id="3135" class="Symbol">{</a><a id="3136" href="Data.List.NonEmpty.Properties.html#3136" class="Bound">xs</a> <a id="3139" href="Data.List.NonEmpty.Properties.html#3139" class="Bound">ys</a> <a id="3142" class="Symbol">:</a> <a id="3144" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3149" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="3150" class="Symbol">}</a> <a id="3152" class="Symbol">→</a>
      <a id="3160" class="Symbol">(</a><a id="3161" href="Data.List.NonEmpty.Properties.html#3126" class="Bound">x</a> <a id="3163" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="3171" href="Data.List.NonEmpty.Properties.html#3136" class="Bound">xs</a><a id="3173" class="Symbol">)</a> <a id="3175" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Data.List.NonEmpty.Properties.html#3128" class="Bound">y</a> <a id="3180" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="3188" href="Data.List.NonEmpty.Properties.html#3139" class="Bound">ys</a><a id="3190" class="Symbol">)</a> <a id="3192" class="Symbol">→</a>
      <a id="3200" class="Symbol">(</a><a id="3201" href="Data.List.NonEmpty.Properties.html#3126" class="Bound">x</a> <a id="3203" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3210" href="Data.List.NonEmpty.Properties.html#3136" class="Bound">xs</a><a id="3212" class="Symbol">)</a> <a id="3214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Data.List.NonEmpty.Properties.html#3128" class="Bound">y</a> <a id="3219" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3226" href="Data.List.NonEmpty.Properties.html#3139" class="Bound">ys</a><a id="3228" class="Symbol">)</a>
<a id="3230" href="Data.List.NonEmpty.Properties.html#3116" class="Function">∷⁺→∷</a> <a id="3235" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3240" class="Symbol">=</a> <a id="3242" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3248" class="Comment">------------------------------------------------------------------------</a>
<a id="3321" class="Comment">-- _⁺++⁺_</a>

<a id="length-⁺++⁺"></a><a id="3332" href="Data.List.NonEmpty.Properties.html#3332" class="Function">length-⁺++⁺</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Data.List.NonEmpty.Properties.html#3347" class="Bound">xs</a> <a id="3350" href="Data.List.NonEmpty.Properties.html#3350" class="Bound">ys</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3361" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="3362" class="Symbol">)</a> <a id="3364" class="Symbol">→</a>
              <a id="3380" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3387" class="Symbol">(</a><a id="3388" href="Data.List.NonEmpty.Properties.html#3347" class="Bound">xs</a> <a id="3391" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3396" href="Data.List.NonEmpty.Properties.html#3350" class="Bound">ys</a><a id="3398" class="Symbol">)</a> <a id="3400" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3402" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3409" href="Data.List.NonEmpty.Properties.html#3347" class="Bound">xs</a> <a id="3412" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3414" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3421" href="Data.List.NonEmpty.Properties.html#3350" class="Bound">ys</a>
<a id="3424" href="Data.List.NonEmpty.Properties.html#3332" class="Function">length-⁺++⁺</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Data.List.NonEmpty.Properties.html#3437" class="Bound">x</a> <a id="3439" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3441" href="Data.List.NonEmpty.Properties.html#3441" class="Bound">xs</a><a id="3443" class="Symbol">)</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Data.List.NonEmpty.Properties.html#3446" class="Bound">y</a> <a id="3448" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3450" href="Data.List.NonEmpty.Properties.html#3450" class="Bound">ys</a><a id="3452" class="Symbol">)</a> <a id="3454" class="Symbol">=</a> <a id="3456" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Data.List.NonEmpty.Properties.html#3437" class="Bound">x</a> <a id="3469" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3471" href="Data.List.NonEmpty.Properties.html#3441" class="Bound">xs</a><a id="3473" class="Symbol">)</a>

<a id="length-⁺++⁺-comm"></a><a id="3476" href="Data.List.NonEmpty.Properties.html#3476" class="Function">length-⁺++⁺-comm</a> <a id="3493" class="Symbol">:</a> <a id="3495" class="Symbol">∀</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Data.List.NonEmpty.Properties.html#3498" class="Bound">xs</a> <a id="3501" href="Data.List.NonEmpty.Properties.html#3501" class="Bound">ys</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3512" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">→</a>
                   <a id="3536" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Data.List.NonEmpty.Properties.html#3498" class="Bound">xs</a> <a id="3547" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3552" href="Data.List.NonEmpty.Properties.html#3501" class="Bound">ys</a><a id="3554" class="Symbol">)</a> <a id="3556" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3558" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Data.List.NonEmpty.Properties.html#3501" class="Bound">ys</a> <a id="3569" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3574" href="Data.List.NonEmpty.Properties.html#3498" class="Bound">xs</a><a id="3576" class="Symbol">)</a>
<a id="3578" href="Data.List.NonEmpty.Properties.html#3476" class="Function">length-⁺++⁺-comm</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Data.List.NonEmpty.Properties.html#3596" class="Bound">x</a> <a id="3598" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3600" href="Data.List.NonEmpty.Properties.html#3600" class="Bound">xs</a><a id="3602" class="Symbol">)</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Data.List.NonEmpty.Properties.html#3605" class="Bound">y</a> <a id="3607" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3609" href="Data.List.NonEmpty.Properties.html#3609" class="Bound">ys</a><a id="3611" class="Symbol">)</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Data.List.NonEmpty.Properties.html#3596" class="Bound">x</a> <a id="3633" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3635" href="Data.List.NonEmpty.Properties.html#3600" class="Bound">xs</a><a id="3637" class="Symbol">)</a> <a id="3639" class="Symbol">(</a><a id="3640" href="Data.List.NonEmpty.Properties.html#3605" class="Bound">y</a> <a id="3642" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3644" href="Data.List.NonEmpty.Properties.html#3609" class="Bound">ys</a><a id="3646" class="Symbol">)</a>

<a id="length-⁺++⁺-≤ˡ"></a><a id="3649" href="Data.List.NonEmpty.Properties.html#3649" class="Function">length-⁺++⁺-≤ˡ</a> <a id="3664" class="Symbol">:</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Data.List.NonEmpty.Properties.html#3667" class="Bound">xs</a> <a id="3670" href="Data.List.NonEmpty.Properties.html#3670" class="Bound">ys</a> <a id="3673" class="Symbol">:</a> <a id="3675" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3681" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="3682" class="Symbol">)</a> <a id="3684" class="Symbol">→</a>
                <a id="3702" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3709" href="Data.List.NonEmpty.Properties.html#3667" class="Bound">xs</a> <a id="3712" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3714" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Data.List.NonEmpty.Properties.html#3667" class="Bound">xs</a> <a id="3725" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3730" href="Data.List.NonEmpty.Properties.html#3670" class="Bound">ys</a><a id="3732" class="Symbol">)</a>
<a id="3734" href="Data.List.NonEmpty.Properties.html#3649" class="Function">length-⁺++⁺-≤ˡ</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Data.List.NonEmpty.Properties.html#3750" class="Bound">x</a> <a id="3752" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3754" href="Data.List.NonEmpty.Properties.html#3754" class="Bound">xs</a><a id="3756" class="Symbol">)</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Data.List.NonEmpty.Properties.html#3759" class="Bound">y</a> <a id="3761" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3763" href="Data.List.NonEmpty.Properties.html#3763" class="Bound">ys</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">=</a> <a id="3769" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="3787" href="Data.List.NonEmpty.Properties.html#3754" class="Bound">xs</a><a id="3789" class="Symbol">)</a>

<a id="length-⁺++⁺-≤ʳ"></a><a id="3792" href="Data.List.NonEmpty.Properties.html#3792" class="Function">length-⁺++⁺-≤ʳ</a> <a id="3807" class="Symbol">:</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Data.List.NonEmpty.Properties.html#3810" class="Bound">xs</a> <a id="3813" href="Data.List.NonEmpty.Properties.html#3813" class="Bound">ys</a> <a id="3816" class="Symbol">:</a> <a id="3818" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3824" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="3825" class="Symbol">)</a> <a id="3827" class="Symbol">→</a>
                <a id="3845" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3852" href="Data.List.NonEmpty.Properties.html#3813" class="Bound">ys</a> <a id="3855" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3857" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Data.List.NonEmpty.Properties.html#3810" class="Bound">xs</a> <a id="3868" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3873" href="Data.List.NonEmpty.Properties.html#3813" class="Bound">ys</a><a id="3875" class="Symbol">)</a>
<a id="3877" href="Data.List.NonEmpty.Properties.html#3792" class="Function">length-⁺++⁺-≤ʳ</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Data.List.NonEmpty.Properties.html#3893" class="Bound">x</a> <a id="3895" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3897" href="Data.List.NonEmpty.Properties.html#3897" class="Bound">xs</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Data.List.NonEmpty.Properties.html#3902" class="Bound">y</a> <a id="3904" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3906" href="Data.List.NonEmpty.Properties.html#3906" class="Bound">ys</a><a id="3908" class="Symbol">)</a> <a id="3910" class="Symbol">=</a> <a id="3912" href="Data.List.Properties.html#8395" class="Function">length-++-≤ʳ</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Data.List.NonEmpty.Properties.html#3902" class="Bound">y</a> <a id="3928" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3930" href="Data.List.NonEmpty.Properties.html#3906" class="Bound">ys</a><a id="3932" class="Symbol">)</a> <a id="3934" class="Symbol">{</a><a id="3935" href="Data.List.NonEmpty.Properties.html#3893" class="Bound">x</a> <a id="3937" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3939" href="Data.List.NonEmpty.Properties.html#3897" class="Bound">xs</a><a id="3941" class="Symbol">}</a>

<a id="map-⁺++⁺"></a><a id="3944" href="Data.List.NonEmpty.Properties.html#3944" class="Function">map-⁺++⁺</a> <a id="3953" class="Symbol">:</a> <a id="3955" class="Symbol">∀</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Data.List.NonEmpty.Properties.html#3958" class="Bound">f</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="3964" class="Symbol">→</a> <a id="3966" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a><a id="3967" class="Symbol">)</a> <a id="3969" href="Data.List.NonEmpty.Properties.html#3969" class="Bound">xs</a> <a id="3972" href="Data.List.NonEmpty.Properties.html#3972" class="Bound">ys</a> <a id="3975" class="Symbol">→</a>
           <a id="3988" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="3992" href="Data.List.NonEmpty.Properties.html#3958" class="Bound">f</a> <a id="3994" class="Symbol">(</a><a id="3995" href="Data.List.NonEmpty.Properties.html#3969" class="Bound">xs</a> <a id="3998" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4003" href="Data.List.NonEmpty.Properties.html#3972" class="Bound">ys</a><a id="4005" class="Symbol">)</a> <a id="4007" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4009" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="4013" href="Data.List.NonEmpty.Properties.html#3958" class="Bound">f</a> <a id="4015" href="Data.List.NonEmpty.Properties.html#3969" class="Bound">xs</a> <a id="4018" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4023" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="4027" href="Data.List.NonEmpty.Properties.html#3958" class="Bound">f</a> <a id="4029" href="Data.List.NonEmpty.Properties.html#3972" class="Bound">ys</a>
<a id="4032" href="Data.List.NonEmpty.Properties.html#3944" class="Function">map-⁺++⁺</a> <a id="4041" href="Data.List.NonEmpty.Properties.html#4041" class="Bound">f</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Data.List.NonEmpty.Properties.html#4044" class="Bound">x</a> <a id="4046" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4048" href="Data.List.NonEmpty.Properties.html#4048" class="Bound">xs</a><a id="4050" class="Symbol">)</a> <a id="4052" class="Symbol">(</a><a id="4053" href="Data.List.NonEmpty.Properties.html#4053" class="Bound">y</a> <a id="4055" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4057" href="Data.List.NonEmpty.Properties.html#4057" class="Bound">ys</a><a id="4059" class="Symbol">)</a> <a id="4061" class="Symbol">=</a> <a id="4063" href="Data.List.NonEmpty.Properties.html#2962" class="Function">∷→∷⁺</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="4076" href="Data.List.NonEmpty.Properties.html#4041" class="Bound">f</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Data.List.NonEmpty.Properties.html#4044" class="Bound">x</a> <a id="4081" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4083" href="Data.List.NonEmpty.Properties.html#4048" class="Bound">xs</a><a id="4085" class="Symbol">)</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Data.List.NonEmpty.Properties.html#4053" class="Bound">y</a> <a id="4090" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4092" href="Data.List.NonEmpty.Properties.html#4057" class="Bound">ys</a><a id="4094" class="Symbol">))</a>

<a id="4098" class="Keyword">module</a> <a id="4105" href="Data.List.NonEmpty.Properties.html#4105" class="Module">_</a> <a id="4107" class="Symbol">{</a><a id="4108" href="Data.List.NonEmpty.Properties.html#4108" class="Bound">A</a> <a id="4110" class="Symbol">:</a> <a id="4112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4116" href="Data.List.NonEmpty.Properties.html#1935" class="Generalizable">a</a><a id="4117" class="Symbol">}</a> <a id="4119" class="Keyword">where</a>
  <a id="4127" class="Keyword">open</a> <a id="4132" href="Algebra.Definitions.html" class="Module">AlgebraicDefinitions</a> <a id="4153" class="Symbol">{</a><a id="4154" class="Argument">A</a> <a id="4156" class="Symbol">=</a> <a id="4158" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4164" href="Data.List.NonEmpty.Properties.html#4108" class="Bound">A</a><a id="4165" class="Symbol">}</a> <a id="4167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="4174" href="Data.List.NonEmpty.Properties.html#4174" class="Function">⁺++⁺-assoc</a> <a id="4185" class="Symbol">:</a> <a id="4187" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4199" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a>
  <a id="4208" href="Data.List.NonEmpty.Properties.html#4174" class="Function">⁺++⁺-assoc</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Data.List.NonEmpty.Properties.html#4220" class="Bound">x</a> <a id="4222" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4224" href="Data.List.NonEmpty.Properties.html#4224" class="Bound">xs</a><a id="4226" class="Symbol">)</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Data.List.NonEmpty.Properties.html#4229" class="Bound">y</a> <a id="4231" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4233" href="Data.List.NonEmpty.Properties.html#4233" class="Bound">ys</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Data.List.NonEmpty.Properties.html#4238" class="Bound">z</a> <a id="4240" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4242" href="Data.List.NonEmpty.Properties.html#4242" class="Bound">zs</a><a id="4244" class="Symbol">)</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Data.List.NonEmpty.Properties.html#4220" class="Bound">x</a> <a id="4256" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷_</a><a id="4258" class="Symbol">)</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="4270" href="Data.List.NonEmpty.Properties.html#4224" class="Bound">xs</a> <a id="4273" class="Symbol">(</a><a id="4274" href="Data.List.NonEmpty.Properties.html#4229" class="Bound">y</a> <a id="4276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4278" href="Data.List.NonEmpty.Properties.html#4233" class="Bound">ys</a><a id="4280" class="Symbol">)</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Data.List.NonEmpty.Properties.html#4238" class="Bound">z</a> <a id="4285" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4287" href="Data.List.NonEmpty.Properties.html#4242" class="Bound">zs</a><a id="4289" class="Symbol">))</a>

  <a id="4295" href="Data.List.NonEmpty.Properties.html#4295" class="Function">⁺++⁺-cancelˡ</a> <a id="4308" class="Symbol">:</a> <a id="4310" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4327" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a>
  <a id="4336" href="Data.List.NonEmpty.Properties.html#4295" class="Function">⁺++⁺-cancelˡ</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Data.List.NonEmpty.Properties.html#4350" class="Bound">x</a> <a id="4352" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4354" href="Data.List.NonEmpty.Properties.html#4354" class="Bound">xs</a><a id="4356" class="Symbol">)</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Data.List.NonEmpty.Properties.html#4359" class="Bound">y</a> <a id="4361" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4363" href="Data.List.NonEmpty.Properties.html#4363" class="Bound">ys</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Data.List.NonEmpty.Properties.html#4368" class="Bound">z</a> <a id="4370" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4372" href="Data.List.NonEmpty.Properties.html#4372" class="Bound">zs</a><a id="4374" class="Symbol">)</a> <a id="4376" href="Data.List.NonEmpty.Properties.html#4376" class="Bound">eq</a> <a id="4379" class="Symbol">=</a> <a id="4381" href="Data.List.NonEmpty.Properties.html#2962" class="Function">∷→∷⁺</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Data.List.Properties.html#6262" class="Function">List.++-cancelˡ</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Data.List.NonEmpty.Properties.html#4350" class="Bound">x</a> <a id="4406" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4408" href="Data.List.NonEmpty.Properties.html#4354" class="Bound">xs</a><a id="4410" class="Symbol">)</a> <a id="4412" class="Symbol">(</a><a id="4413" href="Data.List.NonEmpty.Properties.html#4359" class="Bound">y</a> <a id="4415" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4417" href="Data.List.NonEmpty.Properties.html#4363" class="Bound">ys</a><a id="4419" class="Symbol">)</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Data.List.NonEmpty.Properties.html#4368" class="Bound">z</a> <a id="4424" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4426" href="Data.List.NonEmpty.Properties.html#4372" class="Bound">zs</a><a id="4428" class="Symbol">)</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Data.List.NonEmpty.Properties.html#3116" class="Function">∷⁺→∷</a> <a id="4436" href="Data.List.NonEmpty.Properties.html#4376" class="Bound">eq</a><a id="4438" class="Symbol">))</a>

  <a id="4444" href="Data.List.NonEmpty.Properties.html#4444" class="Function">⁺++⁺-cancelʳ</a> <a id="4457" class="Symbol">:</a> <a id="4459" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4477" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a>
  <a id="4486" href="Data.List.NonEmpty.Properties.html#4444" class="Function">⁺++⁺-cancelʳ</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Data.List.NonEmpty.Properties.html#4500" class="Bound">x</a> <a id="4502" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4504" href="Data.List.NonEmpty.Properties.html#4504" class="Bound">xs</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Data.List.NonEmpty.Properties.html#4509" class="Bound">y</a> <a id="4511" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4513" href="Data.List.NonEmpty.Properties.html#4513" class="Bound">ys</a><a id="4515" class="Symbol">)</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Data.List.NonEmpty.Properties.html#4518" class="Bound">z</a> <a id="4520" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4522" href="Data.List.NonEmpty.Properties.html#4522" class="Bound">zs</a><a id="4524" class="Symbol">)</a> <a id="4526" href="Data.List.NonEmpty.Properties.html#4526" class="Bound">eq</a> <a id="4529" class="Symbol">=</a> <a id="4531" href="Data.List.NonEmpty.Properties.html#2962" class="Function">∷→∷⁺</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Data.List.Properties.html#6449" class="Function">List.++-cancelʳ</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Data.List.NonEmpty.Properties.html#4500" class="Bound">x</a> <a id="4556" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4558" href="Data.List.NonEmpty.Properties.html#4504" class="Bound">xs</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">(</a><a id="4563" href="Data.List.NonEmpty.Properties.html#4509" class="Bound">y</a> <a id="4565" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4567" href="Data.List.NonEmpty.Properties.html#4513" class="Bound">ys</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Data.List.NonEmpty.Properties.html#4518" class="Bound">z</a> <a id="4574" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4576" href="Data.List.NonEmpty.Properties.html#4522" class="Bound">zs</a><a id="4578" class="Symbol">)</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Data.List.NonEmpty.Properties.html#3116" class="Function">∷⁺→∷</a> <a id="4586" href="Data.List.NonEmpty.Properties.html#4526" class="Bound">eq</a><a id="4588" class="Symbol">))</a>

  <a id="4594" href="Data.List.NonEmpty.Properties.html#4594" class="Function">⁺++⁺-cancel</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="4621" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a>
  <a id="4630" href="Data.List.NonEmpty.Properties.html#4594" class="Function">⁺++⁺-cancel</a> <a id="4642" class="Symbol">=</a> <a id="4644" href="Data.List.NonEmpty.Properties.html#4295" class="Function">⁺++⁺-cancelˡ</a> <a id="4657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4659" href="Data.List.NonEmpty.Properties.html#4444" class="Function">⁺++⁺-cancelʳ</a>

<a id="4673" class="Comment">------------------------------------------------------------------------</a>
<a id="4746" class="Comment">-- _++⁺_</a>

<a id="length-++⁺"></a><a id="4756" href="Data.List.NonEmpty.Properties.html#4756" class="Function">length-++⁺</a> <a id="4767" class="Symbol">:</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Data.List.NonEmpty.Properties.html#4770" class="Bound">xs</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4780" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">(</a><a id="4784" href="Data.List.NonEmpty.Properties.html#4784" class="Bound">ys</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4795" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">→</a>
             <a id="4813" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Data.List.NonEmpty.Properties.html#4770" class="Bound">xs</a> <a id="4824" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4828" href="Data.List.NonEmpty.Properties.html#4784" class="Bound">ys</a><a id="4830" class="Symbol">)</a> <a id="4832" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4834" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="4846" href="Data.List.NonEmpty.Properties.html#4770" class="Bound">xs</a> <a id="4849" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4851" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="4858" href="Data.List.NonEmpty.Properties.html#4784" class="Bound">ys</a>
<a id="4861" href="Data.List.NonEmpty.Properties.html#4756" class="Function">length-++⁺</a> <a id="4872" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4875" href="Data.List.NonEmpty.Properties.html#4875" class="Bound">ys</a>                                <a id="4909" class="Symbol">=</a> <a id="4911" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4916" href="Data.List.NonEmpty.Properties.html#4756" class="Function">length-++⁺</a> <a id="4927" class="Symbol">(</a><a id="4928" href="Data.List.NonEmpty.Properties.html#4928" class="Bound">x</a> <a id="4930" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4932" href="Data.List.NonEmpty.Properties.html#4932" class="Bound">xs</a><a id="4934" class="Symbol">)</a> <a id="4936" href="Data.List.NonEmpty.Properties.html#4936" class="Bound">ys</a> <a id="4939" class="Keyword">rewrite</a> <a id="4947" href="Data.List.NonEmpty.Properties.html#4756" class="Function">length-++⁺</a> <a id="4958" href="Data.List.NonEmpty.Properties.html#4932" class="Bound">xs</a> <a id="4961" href="Data.List.NonEmpty.Properties.html#4936" class="Bound">ys</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="length-++⁺-tail"></a><a id="4972" href="Data.List.NonEmpty.Properties.html#4972" class="Function">length-++⁺-tail</a> <a id="4988" class="Symbol">:</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Data.List.NonEmpty.Properties.html#4991" class="Bound">xs</a> <a id="4994" class="Symbol">:</a> <a id="4996" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5001" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="5002" class="Symbol">)</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Data.List.NonEmpty.Properties.html#5005" class="Bound">ys</a> <a id="5008" class="Symbol">:</a> <a id="5010" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5016" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="5017" class="Symbol">)</a> <a id="5019" class="Symbol">→</a>
                  <a id="5039" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Data.List.NonEmpty.Properties.html#4991" class="Bound">xs</a> <a id="5050" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5054" href="Data.List.NonEmpty.Properties.html#5005" class="Bound">ys</a><a id="5056" class="Symbol">)</a> <a id="5058" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5064" class="Symbol">(</a><a id="5065" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="5077" href="Data.List.NonEmpty.Properties.html#4991" class="Bound">xs</a> <a id="5080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5082" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Data.List.NonEmpty.Base.html#1360" class="Field">List⁺.tail</a> <a id="5106" href="Data.List.NonEmpty.Properties.html#5005" class="Bound">ys</a><a id="5108" class="Symbol">))</a>
<a id="5111" href="Data.List.NonEmpty.Properties.html#4972" class="Function">length-++⁺-tail</a> <a id="5127" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5130" href="Data.List.NonEmpty.Properties.html#5130" class="Bound">ys</a>                                     <a id="5169" class="Symbol">=</a> <a id="5171" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5176" href="Data.List.NonEmpty.Properties.html#4972" class="Function">length-++⁺-tail</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Data.List.NonEmpty.Properties.html#5193" class="Bound">x</a> <a id="5195" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5197" href="Data.List.NonEmpty.Properties.html#5197" class="Bound">xs</a><a id="5199" class="Symbol">)</a> <a id="5201" href="Data.List.NonEmpty.Properties.html#5201" class="Bound">ys</a> <a id="5204" class="Keyword">rewrite</a> <a id="5212" href="Data.List.NonEmpty.Properties.html#4972" class="Function">length-++⁺-tail</a> <a id="5228" href="Data.List.NonEmpty.Properties.html#5197" class="Bound">xs</a> <a id="5231" href="Data.List.NonEmpty.Properties.html#5201" class="Bound">ys</a> <a id="5234" class="Symbol">=</a> <a id="5236" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="++-++⁺"></a><a id="5242" href="Data.List.NonEmpty.Properties.html#5242" class="Function">++-++⁺</a> <a id="5249" class="Symbol">:</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Data.List.NonEmpty.Properties.html#5252" class="Bound">xs</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5262" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="5263" class="Symbol">)</a> <a id="5265" class="Symbol">→</a> <a id="5267" class="Symbol">∀</a> <a id="5269" class="Symbol">{</a><a id="5270" href="Data.List.NonEmpty.Properties.html#5270" class="Bound">ys</a> <a id="5273" href="Data.List.NonEmpty.Properties.html#5273" class="Bound">zs</a><a id="5275" class="Symbol">}</a> <a id="5277" class="Symbol">→</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Data.List.NonEmpty.Properties.html#5252" class="Bound">xs</a> <a id="5283" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5286" href="Data.List.NonEmpty.Properties.html#5270" class="Bound">ys</a><a id="5288" class="Symbol">)</a> <a id="5290" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5294" href="Data.List.NonEmpty.Properties.html#5273" class="Bound">zs</a> <a id="5297" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5299" href="Data.List.NonEmpty.Properties.html#5252" class="Bound">xs</a> <a id="5302" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5306" href="Data.List.NonEmpty.Properties.html#5270" class="Bound">ys</a> <a id="5309" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5313" href="Data.List.NonEmpty.Properties.html#5273" class="Bound">zs</a>
<a id="5316" href="Data.List.NonEmpty.Properties.html#5242" class="Function">++-++⁺</a> <a id="5323" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="5331" class="Symbol">=</a> <a id="5333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5338" href="Data.List.NonEmpty.Properties.html#5242" class="Function">++-++⁺</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Data.List.NonEmpty.Properties.html#5346" class="Bound">x</a> <a id="5348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5350" href="Data.List.NonEmpty.Properties.html#5350" class="Bound">l</a><a id="5351" class="Symbol">)</a> <a id="5353" class="Symbol">=</a> <a id="5355" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Data.List.NonEmpty.Properties.html#5346" class="Bound">x</a> <a id="5363" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷_</a><a id="5365" class="Symbol">)</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5373" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Data.List.NonEmpty.Properties.html#5242" class="Function">++-++⁺</a> <a id="5388" href="Data.List.NonEmpty.Properties.html#5350" class="Bound">l</a><a id="5389" class="Symbol">))</a>

<a id="++⁺-cancelˡ′"></a><a id="5393" href="Data.List.NonEmpty.Properties.html#5393" class="Function">++⁺-cancelˡ′</a> <a id="5406" class="Symbol">:</a> <a id="5408" class="Symbol">∀</a> <a id="5410" href="Data.List.NonEmpty.Properties.html#5410" class="Bound">xs</a> <a id="5413" href="Data.List.NonEmpty.Properties.html#5413" class="Bound">ys</a> <a id="5416" class="Symbol">{</a><a id="5417" href="Data.List.NonEmpty.Properties.html#5417" class="Bound">zs</a> <a id="5420" href="Data.List.NonEmpty.Properties.html#5420" class="Bound">zs′</a> <a id="5424" class="Symbol">:</a> <a id="5426" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5432" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="5433" class="Symbol">}</a> <a id="5435" class="Symbol">→</a>
               <a id="5452" href="Data.List.NonEmpty.Properties.html#5410" class="Bound">xs</a> <a id="5455" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5459" href="Data.List.NonEmpty.Properties.html#5417" class="Bound">zs</a> <a id="5462" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5464" href="Data.List.NonEmpty.Properties.html#5413" class="Bound">ys</a> <a id="5467" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5471" href="Data.List.NonEmpty.Properties.html#5420" class="Bound">zs′</a> <a id="5475" class="Symbol">→</a>
               <a id="5492" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="5504" href="Data.List.NonEmpty.Properties.html#5410" class="Bound">xs</a> <a id="5507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5509" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="5521" href="Data.List.NonEmpty.Properties.html#5413" class="Bound">ys</a> <a id="5524" class="Symbol">→</a> <a id="5526" href="Data.List.NonEmpty.Properties.html#5417" class="Bound">zs</a> <a id="5529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5531" href="Data.List.NonEmpty.Properties.html#5420" class="Bound">zs′</a>
<a id="5535" href="Data.List.NonEmpty.Properties.html#5393" class="Function">++⁺-cancelˡ′</a> <a id="5548" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5554" href="Data.List.NonEmpty.Properties.html#5554" class="Bound">eq</a> <a id="5557" href="Data.List.NonEmpty.Properties.html#5557" class="Bound">eqxs</a>            <a id="5573" class="Symbol">=</a> <a id="5575" href="Data.List.NonEmpty.Properties.html#5554" class="Bound">eq</a>
<a id="5578" href="Data.List.NonEmpty.Properties.html#5393" class="Function">++⁺-cancelˡ′</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Data.List.NonEmpty.Properties.html#5592" class="Bound">x</a> <a id="5594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5596" href="Data.List.NonEmpty.Properties.html#5596" class="Bound">xs</a><a id="5598" class="Symbol">)</a> <a id="5600" class="Symbol">(</a><a id="5601" href="Data.List.NonEmpty.Properties.html#5601" class="Bound">y</a> <a id="5603" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5605" href="Data.List.NonEmpty.Properties.html#5605" class="Bound">ys</a><a id="5607" class="Symbol">)</a> <a id="5609" href="Data.List.NonEmpty.Properties.html#5609" class="Bound">eq</a> <a id="5612" href="Data.List.NonEmpty.Properties.html#5612" class="Bound">eql</a> <a id="5616" class="Symbol">=</a> <a id="5618" href="Data.List.NonEmpty.Properties.html#5393" class="Function">++⁺-cancelˡ′</a> <a id="5631" href="Data.List.NonEmpty.Properties.html#5596" class="Bound">xs</a> <a id="5634" href="Data.List.NonEmpty.Properties.html#5605" class="Bound">ys</a>
  <a id="5639" class="Symbol">(</a><a id="5640" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="5655" class="Symbol">(</a><a id="5656" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5661" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5676" href="Data.List.NonEmpty.Base.html#1360" class="Field">List⁺.tail</a> <a id="5687" href="Data.List.NonEmpty.Properties.html#5609" class="Bound">eq</a><a id="5689" class="Symbol">)))</a>
  <a id="5695" class="Symbol">(</a><a id="5696" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="5710" href="Data.List.NonEmpty.Properties.html#5612" class="Bound">eql</a><a id="5713" class="Symbol">)</a>

<a id="++⁺-cancelˡ"></a><a id="5716" href="Data.List.NonEmpty.Properties.html#5716" class="Function">++⁺-cancelˡ</a> <a id="5728" class="Symbol">:</a> <a id="5730" class="Symbol">∀</a> <a id="5732" href="Data.List.NonEmpty.Properties.html#5732" class="Bound">xs</a> <a id="5735" class="Symbol">{</a><a id="5736" href="Data.List.NonEmpty.Properties.html#5736" class="Bound">ys</a> <a id="5739" href="Data.List.NonEmpty.Properties.html#5739" class="Bound">zs</a> <a id="5742" class="Symbol">:</a> <a id="5744" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5750" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="5751" class="Symbol">}</a> <a id="5753" class="Symbol">→</a> <a id="5755" href="Data.List.NonEmpty.Properties.html#5732" class="Bound">xs</a> <a id="5758" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5762" href="Data.List.NonEmpty.Properties.html#5736" class="Bound">ys</a> <a id="5765" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5767" href="Data.List.NonEmpty.Properties.html#5732" class="Bound">xs</a> <a id="5770" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5774" href="Data.List.NonEmpty.Properties.html#5739" class="Bound">zs</a> <a id="5777" class="Symbol">→</a> <a id="5779" href="Data.List.NonEmpty.Properties.html#5736" class="Bound">ys</a> <a id="5782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5784" href="Data.List.NonEmpty.Properties.html#5739" class="Bound">zs</a>
<a id="5787" href="Data.List.NonEmpty.Properties.html#5716" class="Function">++⁺-cancelˡ</a> <a id="5799" href="Data.List.NonEmpty.Properties.html#5799" class="Bound">xs</a> <a id="5802" href="Data.List.NonEmpty.Properties.html#5802" class="Bound">eq</a> <a id="5805" class="Symbol">=</a> <a id="5807" href="Data.List.NonEmpty.Properties.html#5393" class="Function">++⁺-cancelˡ′</a> <a id="5820" href="Data.List.NonEmpty.Properties.html#5799" class="Bound">xs</a> <a id="5823" href="Data.List.NonEmpty.Properties.html#5799" class="Bound">xs</a> <a id="5826" href="Data.List.NonEmpty.Properties.html#5802" class="Bound">eq</a> <a id="5829" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="drop-+-++⁺"></a><a id="5835" href="Data.List.NonEmpty.Properties.html#5835" class="Function">drop-+-++⁺</a> <a id="5846" class="Symbol">:</a> <a id="5848" class="Symbol">∀</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Data.List.NonEmpty.Properties.html#5851" class="Bound">xs</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5861" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="5862" class="Symbol">)</a> <a id="5864" href="Data.List.NonEmpty.Properties.html#5864" class="Bound">ys</a> <a id="5867" class="Symbol">→</a> <a id="5869" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="5875" class="Symbol">(</a><a id="5876" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="5888" href="Data.List.NonEmpty.Properties.html#5851" class="Bound">xs</a><a id="5890" class="Symbol">)</a> <a id="5892" class="Symbol">(</a><a id="5893" href="Data.List.NonEmpty.Properties.html#5851" class="Bound">xs</a> <a id="5896" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5900" href="Data.List.NonEmpty.Properties.html#5864" class="Bound">ys</a><a id="5902" class="Symbol">)</a> <a id="5904" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5906" href="Data.List.NonEmpty.Properties.html#5864" class="Bound">ys</a>
<a id="5909" href="Data.List.NonEmpty.Properties.html#5835" class="Function">drop-+-++⁺</a> <a id="5920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5929" href="Data.List.NonEmpty.Properties.html#5929" class="Bound">ys</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5939" href="Data.List.NonEmpty.Properties.html#5835" class="Function">drop-+-++⁺</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Data.List.NonEmpty.Properties.html#5951" class="Bound">x</a> <a id="5953" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5955" href="Data.List.NonEmpty.Properties.html#5955" class="Bound">xs</a><a id="5957" class="Symbol">)</a> <a id="5959" href="Data.List.NonEmpty.Properties.html#5959" class="Bound">ys</a> <a id="5962" class="Symbol">=</a> <a id="5964" href="Data.List.NonEmpty.Properties.html#5835" class="Function">drop-+-++⁺</a> <a id="5975" href="Data.List.NonEmpty.Properties.html#5955" class="Bound">xs</a> <a id="5978" href="Data.List.NonEmpty.Properties.html#5959" class="Bound">ys</a>

<a id="map-++⁺"></a><a id="5982" href="Data.List.NonEmpty.Properties.html#5982" class="Function">map-++⁺</a> <a id="5990" class="Symbol">:</a> <a id="5992" class="Symbol">∀</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.List.NonEmpty.Properties.html#5995" class="Bound">f</a> <a id="5997" class="Symbol">:</a> <a id="5999" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="6001" class="Symbol">→</a> <a id="6003" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a><a id="6004" class="Symbol">)</a> <a id="6006" href="Data.List.NonEmpty.Properties.html#6006" class="Bound">xs</a> <a id="6009" href="Data.List.NonEmpty.Properties.html#6009" class="Bound">ys</a> <a id="6012" class="Symbol">→</a>
                  <a id="6032" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6036" href="Data.List.NonEmpty.Properties.html#5995" class="Bound">f</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Data.List.NonEmpty.Properties.html#6006" class="Bound">xs</a> <a id="6042" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6046" href="Data.List.NonEmpty.Properties.html#6009" class="Bound">ys</a><a id="6048" class="Symbol">)</a> <a id="6050" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6052" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="6061" href="Data.List.NonEmpty.Properties.html#5995" class="Bound">f</a> <a id="6063" href="Data.List.NonEmpty.Properties.html#6006" class="Bound">xs</a> <a id="6066" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6070" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6074" href="Data.List.NonEmpty.Properties.html#5995" class="Bound">f</a> <a id="6076" href="Data.List.NonEmpty.Properties.html#6009" class="Bound">ys</a>
<a id="6079" href="Data.List.NonEmpty.Properties.html#5982" class="Function">map-++⁺</a> <a id="6087" href="Data.List.NonEmpty.Properties.html#6087" class="Bound">f</a> <a id="6089" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6092" href="Data.List.NonEmpty.Properties.html#6092" class="Bound">ys</a>       <a id="6101" class="Symbol">=</a> <a id="6103" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6108" href="Data.List.NonEmpty.Properties.html#5982" class="Function">map-++⁺</a> <a id="6116" href="Data.List.NonEmpty.Properties.html#6116" class="Bound">f</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Data.List.NonEmpty.Properties.html#6119" class="Bound">x</a> <a id="6121" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6123" href="Data.List.NonEmpty.Properties.html#6123" class="Bound">xs</a><a id="6125" class="Symbol">)</a> <a id="6127" href="Data.List.NonEmpty.Properties.html#6127" class="Bound">ys</a> <a id="6130" class="Symbol">=</a> <a id="6132" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6137" class="Symbol">(λ</a> <a id="6140" href="Data.List.NonEmpty.Properties.html#6140" class="Bound">zs</a> <a id="6143" class="Symbol">→</a> <a id="6145" href="Data.List.NonEmpty.Properties.html#6116" class="Bound">f</a> <a id="6147" href="Data.List.NonEmpty.Properties.html#6119" class="Bound">x</a> <a id="6149" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="6151" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6158" href="Data.List.NonEmpty.Properties.html#6140" class="Bound">zs</a><a id="6160" class="Symbol">)</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Data.List.NonEmpty.Properties.html#5982" class="Function">map-++⁺</a> <a id="6171" href="Data.List.NonEmpty.Properties.html#6116" class="Bound">f</a> <a id="6173" href="Data.List.NonEmpty.Properties.html#6123" class="Bound">xs</a> <a id="6176" href="Data.List.NonEmpty.Properties.html#6127" class="Bound">ys</a><a id="6178" class="Symbol">)</a>

<a id="6181" class="Comment">------------------------------------------------------------------------</a>
<a id="6254" class="Comment">-- map</a>

<a id="length-map"></a><a id="6262" href="Data.List.NonEmpty.Properties.html#6262" class="Function">length-map</a> <a id="6273" class="Symbol">:</a> <a id="6275" class="Symbol">∀</a> <a id="6277" class="Symbol">(</a><a id="6278" href="Data.List.NonEmpty.Properties.html#6278" class="Bound">f</a> <a id="6280" class="Symbol">:</a> <a id="6282" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="6284" class="Symbol">→</a> <a id="6286" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a><a id="6287" class="Symbol">)</a> <a id="6289" href="Data.List.NonEmpty.Properties.html#6289" class="Bound">xs</a> <a id="6292" class="Symbol">→</a> <a id="6294" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6306" href="Data.List.NonEmpty.Properties.html#6278" class="Bound">f</a> <a id="6308" href="Data.List.NonEmpty.Properties.html#6289" class="Bound">xs</a><a id="6310" class="Symbol">)</a> <a id="6312" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6314" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="6321" href="Data.List.NonEmpty.Properties.html#6289" class="Bound">xs</a>
<a id="6324" href="Data.List.NonEmpty.Properties.html#6262" class="Function">length-map</a> <a id="6335" href="Data.List.NonEmpty.Properties.html#6335" class="Bound">f</a> <a id="6337" class="Symbol">(_</a> <a id="6340" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="6342" href="Data.List.NonEmpty.Properties.html#6342" class="Bound">xs</a><a id="6344" class="Symbol">)</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6357" class="Symbol">(</a><a id="6358" href="Data.List.Properties.html#4352" class="Function">List.length-map</a> <a id="6374" href="Data.List.NonEmpty.Properties.html#6335" class="Bound">f</a> <a id="6376" href="Data.List.NonEmpty.Properties.html#6342" class="Bound">xs</a><a id="6378" class="Symbol">)</a>

<a id="map-cong"></a><a id="6381" href="Data.List.NonEmpty.Properties.html#6381" class="Function">map-cong</a> <a id="6390" class="Symbol">:</a> <a id="6392" class="Symbol">∀</a> <a id="6394" class="Symbol">{</a><a id="6395" href="Data.List.NonEmpty.Properties.html#6395" class="Bound">f</a> <a id="6397" href="Data.List.NonEmpty.Properties.html#6397" class="Bound">g</a> <a id="6399" class="Symbol">:</a> <a id="6401" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="6403" class="Symbol">→</a> <a id="6405" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a><a id="6406" class="Symbol">}</a> <a id="6408" class="Symbol">→</a> <a id="6410" href="Data.List.NonEmpty.Properties.html#6395" class="Bound">f</a> <a id="6412" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="6414" href="Data.List.NonEmpty.Properties.html#6397" class="Bound">g</a> <a id="6416" class="Symbol">→</a> <a id="6418" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6422" href="Data.List.NonEmpty.Properties.html#6395" class="Bound">f</a> <a id="6424" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="6426" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6430" href="Data.List.NonEmpty.Properties.html#6397" class="Bound">g</a>
<a id="6432" href="Data.List.NonEmpty.Properties.html#6381" class="Function">map-cong</a> <a id="6441" href="Data.List.NonEmpty.Properties.html#6441" class="Bound">f≗g</a> <a id="6445" class="Symbol">(</a><a id="6446" href="Data.List.NonEmpty.Properties.html#6446" class="Bound">x</a> <a id="6448" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="6450" href="Data.List.NonEmpty.Properties.html#6450" class="Bound">xs</a><a id="6452" class="Symbol">)</a> <a id="6454" class="Symbol">=</a> <a id="6456" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6462" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Data.List.NonEmpty.Properties.html#6441" class="Bound">f≗g</a> <a id="6471" href="Data.List.NonEmpty.Properties.html#6446" class="Bound">x</a><a id="6472" class="Symbol">)</a> <a id="6474" class="Symbol">(</a><a id="6475" href="Data.List.Properties.html#3995" class="Function">List.map-cong</a> <a id="6489" href="Data.List.NonEmpty.Properties.html#6441" class="Bound">f≗g</a> <a id="6493" href="Data.List.NonEmpty.Properties.html#6450" class="Bound">xs</a><a id="6495" class="Symbol">)</a>

<a id="map-∘"></a><a id="6498" href="Data.List.NonEmpty.Properties.html#6498" class="Function">map-∘</a> <a id="6504" class="Symbol">:</a> <a id="6506" class="Symbol">{</a><a id="6507" href="Data.List.NonEmpty.Properties.html#6507" class="Bound">g</a> <a id="6509" class="Symbol">:</a> <a id="6511" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a> <a id="6513" class="Symbol">→</a> <a id="6515" href="Data.List.NonEmpty.Properties.html#1955" class="Generalizable">C</a><a id="6516" class="Symbol">}</a> <a id="6518" class="Symbol">{</a><a id="6519" href="Data.List.NonEmpty.Properties.html#6519" class="Bound">f</a> <a id="6521" class="Symbol">:</a> <a id="6523" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="6525" class="Symbol">→</a> <a id="6527" href="Data.List.NonEmpty.Properties.html#1953" class="Generalizable">B</a><a id="6528" class="Symbol">}</a> <a id="6530" class="Symbol">→</a> <a id="6532" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6536" class="Symbol">(</a><a id="6537" href="Data.List.NonEmpty.Properties.html#6507" class="Bound">g</a> <a id="6539" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6541" href="Data.List.NonEmpty.Properties.html#6519" class="Bound">f</a><a id="6542" class="Symbol">)</a> <a id="6544" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="6546" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6550" href="Data.List.NonEmpty.Properties.html#6507" class="Bound">g</a> <a id="6552" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6554" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6558" href="Data.List.NonEmpty.Properties.html#6519" class="Bound">f</a>
<a id="6560" href="Data.List.NonEmpty.Properties.html#6498" class="Function">map-∘</a> <a id="6566" class="Symbol">(</a><a id="6567" href="Data.List.NonEmpty.Properties.html#6567" class="Bound">x</a> <a id="6569" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="6571" href="Data.List.NonEmpty.Properties.html#6571" class="Bound">xs</a><a id="6573" class="Symbol">)</a> <a id="6575" class="Symbol">=</a> <a id="6577" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6582" class="Symbol">(_</a> <a id="6585" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷_</a><a id="6587" class="Symbol">)</a> <a id="6589" class="Symbol">(</a><a id="6590" href="Data.List.Properties.html#4495" class="Function">List.map-∘</a> <a id="6601" href="Data.List.NonEmpty.Properties.html#6571" class="Bound">xs</a><a id="6603" class="Symbol">)</a>

<a id="map-id"></a><a id="6606" href="Data.List.NonEmpty.Properties.html#6606" class="Function">map-id</a> <a id="6613" class="Symbol">:</a> <a id="6615" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="6619" href="Function.Base.html#704" class="Function">id</a> <a id="6622" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="6624" href="Function.Base.html#704" class="Function">id</a> <a id="6627" class="Symbol">{</a><a id="6628" class="Argument">A</a> <a id="6630" class="Symbol">=</a> <a id="6632" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6638" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="6639" class="Symbol">}</a>
<a id="6641" href="Data.List.NonEmpty.Properties.html#6606" class="Function">map-id</a> <a id="6648" class="Symbol">(</a><a id="6649" href="Data.List.NonEmpty.Properties.html#6649" class="Bound">x</a> <a id="6651" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="6653" href="Data.List.NonEmpty.Properties.html#6653" class="Bound">xs</a><a id="6655" class="Symbol">)</a> <a id="6657" class="Symbol">=</a> <a id="6659" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Data.List.NonEmpty.Properties.html#6649" class="Bound">x</a> <a id="6667" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷_</a><a id="6669" class="Symbol">)</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Data.List.Properties.html#3553" class="Function">List.map-id</a> <a id="6684" href="Data.List.NonEmpty.Properties.html#6653" class="Bound">xs</a><a id="6686" class="Symbol">)</a>

<a id="6689" class="Comment">------------------------------------------------------------------------</a>
<a id="6762" class="Comment">-- inits</a>

<a id="toList-inits"></a><a id="6772" href="Data.List.NonEmpty.Properties.html#6772" class="Function">toList-inits</a> <a id="6785" class="Symbol">:</a> <a id="6787" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6794" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6796" href="Data.List.NonEmpty.Base.html#3902" class="Function">inits</a> <a id="6802" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="6804" href="Data.List.Base.html#5219" class="Function">List.inits</a> <a id="6815" class="Symbol">{</a><a id="6816" class="Argument">A</a> <a id="6818" class="Symbol">=</a> <a id="6820" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="6821" class="Symbol">}</a>
<a id="6823" href="Data.List.NonEmpty.Properties.html#6772" class="Function">toList-inits</a> <a id="6836" class="Symbol">_</a> <a id="6838" class="Symbol">=</a> <a id="6840" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="6846" class="Comment">------------------------------------------------------------------------</a>
<a id="6919" class="Comment">-- tails</a>

<a id="toList-tails"></a><a id="6929" href="Data.List.NonEmpty.Properties.html#6929" class="Function">toList-tails</a> <a id="6942" class="Symbol">:</a> <a id="6944" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6951" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6953" href="Data.List.NonEmpty.Base.html#3980" class="Function">tails</a> <a id="6959" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="6961" href="Data.List.Base.html#5414" class="Function">List.tails</a> <a id="6972" class="Symbol">{</a><a id="6973" class="Argument">A</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a><a id="6978" class="Symbol">}</a>
<a id="6980" href="Data.List.NonEmpty.Properties.html#6929" class="Function">toList-tails</a> <a id="6993" class="Symbol">_</a> <a id="6995" class="Symbol">=</a> <a id="6997" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="7003" class="Comment">------------------------------------------------------------------------</a>
<a id="7076" class="Comment">-- groupSeqs</a>

<a id="7090" class="Comment">-- Groups all contiguous elements for which the predicate returns the</a>
<a id="7160" class="Comment">-- same result into lists.</a>

<a id="7188" class="Keyword">module</a> <a id="7195" href="Data.List.NonEmpty.Properties.html#7195" class="Module">_</a> <a id="7197" class="Symbol">{</a><a id="7198" href="Data.List.NonEmpty.Properties.html#7198" class="Bound">P</a> <a id="7200" class="Symbol">:</a> <a id="7202" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7207" href="Data.List.NonEmpty.Properties.html#1951" class="Generalizable">A</a> <a id="7209" href="Data.List.NonEmpty.Properties.html#1937" class="Generalizable">p</a><a id="7210" class="Symbol">}</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Data.List.NonEmpty.Properties.html#7213" class="Bound">P?</a> <a id="7216" class="Symbol">:</a> <a id="7218" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7228" href="Data.List.NonEmpty.Properties.html#7198" class="Bound">P</a><a id="7229" class="Symbol">)</a> <a id="7231" class="Keyword">where</a>

  <a id="7240" href="Data.List.NonEmpty.Properties.html#7240" class="Function">groupSeqs-groups</a> <a id="7257" class="Symbol">:</a> <a id="7259" class="Symbol">∀</a> <a id="7261" href="Data.List.NonEmpty.Properties.html#7261" class="Bound">xs</a> <a id="7264" class="Symbol">→</a> <a id="7266" href="Data.List.NonEmpty.Properties.html#1265" class="Datatype">ListAll</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Data.Sum.Relation.Unary.All.html#626" class="Datatype">Sum.All</a> <a id="7283" class="Symbol">(</a><a id="7284" href="Data.List.NonEmpty.Relation.Unary.All.html#940" class="Datatype">All</a> <a id="7288" href="Data.List.NonEmpty.Properties.html#7198" class="Bound">P</a><a id="7289" class="Symbol">)</a> <a id="7291" class="Symbol">(</a><a id="7292" href="Data.List.NonEmpty.Relation.Unary.All.html#940" class="Datatype">All</a> <a id="7296" class="Symbol">(</a><a id="7297" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="7299" href="Data.List.NonEmpty.Properties.html#7198" class="Bound">P</a><a id="7300" class="Symbol">)))</a> <a id="7304" class="Symbol">(</a><a id="7305" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="7315" href="Data.List.NonEmpty.Properties.html#7213" class="Bound">P?</a> <a id="7318" href="Data.List.NonEmpty.Properties.html#7261" class="Bound">xs</a><a id="7320" class="Symbol">)</a>
  <a id="7324" href="Data.List.NonEmpty.Properties.html#7240" class="Function">groupSeqs-groups</a> <a id="7341" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7350" class="Symbol">=</a> <a id="7352" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="7357" href="Data.List.NonEmpty.Properties.html#7240" class="Function">groupSeqs-groups</a> <a id="7374" class="Symbol">(</a><a id="7375" href="Data.List.NonEmpty.Properties.html#7375" class="Bound">x</a> <a id="7377" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7379" href="Data.List.NonEmpty.Properties.html#7379" class="Bound">xs</a><a id="7381" class="Symbol">)</a> <a id="7383" class="Keyword">with</a> <a id="7388" href="Data.List.NonEmpty.Properties.html#7213" class="Bound">P?</a> <a id="7391" href="Data.List.NonEmpty.Properties.html#7375" class="Bound">x</a> <a id="7393" class="Symbol">|</a> <a id="7395" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="7405" href="Data.List.NonEmpty.Properties.html#7213" class="Bound">P?</a> <a id="7408" href="Data.List.NonEmpty.Properties.html#7379" class="Bound">xs</a> <a id="7411" class="Symbol">|</a> <a id="7413" href="Data.List.NonEmpty.Properties.html#7240" class="Function">groupSeqs-groups</a> <a id="7430" href="Data.List.NonEmpty.Properties.html#7379" class="Bound">xs</a>
  <a id="7435" class="Symbol">...</a> <a id="7439" class="Symbol">|</a> <a id="7441" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7445" href="Data.List.NonEmpty.Properties.html#7445" class="Bound">px</a> <a id="7448" class="Symbol">|</a> <a id="7450" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="7465" class="Symbol">|</a> <a id="7467" href="Data.List.NonEmpty.Properties.html#7467" class="Bound">hyp</a>             <a id="7483" class="Symbol">=</a> <a id="7485" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Data.List.NonEmpty.Properties.html#7445" class="Bound">px</a>  <a id="7495" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">∷</a> <a id="7497" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="7499" class="Symbol">)</a> <a id="7501" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7503" href="Data.List.NonEmpty.Properties.html#7467" class="Bound">hyp</a>
  <a id="7509" class="Symbol">...</a> <a id="7513" class="Symbol">|</a> <a id="7515" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7519" href="Data.List.NonEmpty.Properties.html#7519" class="Bound">px</a> <a id="7522" class="Symbol">|</a> <a id="7524" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7529" href="Data.List.NonEmpty.Properties.html#7529" class="Bound">xs′</a> <a id="7533" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7535" href="Data.List.NonEmpty.Properties.html#7535" class="Bound">xss</a> <a id="7539" class="Symbol">|</a> <a id="7541" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="7546" href="Data.List.NonEmpty.Properties.html#7546" class="Bound">pxs</a> <a id="7550" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7552" href="Data.List.NonEmpty.Properties.html#7552" class="Bound">pxss</a> <a id="7557" class="Symbol">=</a> <a id="7559" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Data.List.NonEmpty.Properties.html#7519" class="Bound">px</a>  <a id="7569" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">∷</a> <a id="7571" href="Data.List.NonEmpty.Relation.Unary.All.html#1157" class="Function">toList⁺</a> <a id="7579" href="Data.List.NonEmpty.Properties.html#7546" class="Bound">pxs</a><a id="7582" class="Symbol">)</a> <a id="7584" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7586" href="Data.List.NonEmpty.Properties.html#7552" class="Bound">pxss</a>
  <a id="7593" class="Symbol">...</a> <a id="7597" class="Symbol">|</a> <a id="7599" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7603" href="Data.List.NonEmpty.Properties.html#7603" class="Bound">px</a> <a id="7606" class="Symbol">|</a> <a id="7608" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7613" href="Data.List.NonEmpty.Properties.html#7613" class="Bound">xs′</a> <a id="7617" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7619" href="Data.List.NonEmpty.Properties.html#7619" class="Bound">xss</a> <a id="7623" class="Symbol">|</a> <a id="7625" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="7630" href="Data.List.NonEmpty.Properties.html#7630" class="Bound">pxs</a> <a id="7634" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7636" href="Data.List.NonEmpty.Properties.html#7636" class="Bound">pxss</a> <a id="7641" class="Symbol">=</a> <a id="7643" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Data.List.NonEmpty.Properties.html#7603" class="Bound">px</a>  <a id="7653" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">∷</a> <a id="7655" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="7657" class="Symbol">)</a> <a id="7659" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7661" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="7666" href="Data.List.NonEmpty.Properties.html#7630" class="Bound">pxs</a> <a id="7670" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7672" href="Data.List.NonEmpty.Properties.html#7636" class="Bound">pxss</a>
  <a id="7679" class="Symbol">...</a> <a id="7683" class="Symbol">|</a> <a id="7685" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7688" href="Data.List.NonEmpty.Properties.html#7688" class="Bound">¬px</a> <a id="7692" class="Symbol">|</a> <a id="7694" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="7709" class="Symbol">|</a> <a id="7711" href="Data.List.NonEmpty.Properties.html#7711" class="Bound">hyp</a>             <a id="7727" class="Symbol">=</a> <a id="7729" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Data.List.NonEmpty.Properties.html#7688" class="Bound">¬px</a> <a id="7739" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">∷</a> <a id="7741" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="7743" class="Symbol">)</a> <a id="7745" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7747" href="Data.List.NonEmpty.Properties.html#7711" class="Bound">hyp</a>
  <a id="7753" class="Symbol">...</a> <a id="7757" class="Symbol">|</a> <a id="7759" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7762" href="Data.List.NonEmpty.Properties.html#7762" class="Bound">¬px</a> <a id="7766" class="Symbol">|</a> <a id="7768" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7773" href="Data.List.NonEmpty.Properties.html#7773" class="Bound">xs′</a> <a id="7777" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7779" href="Data.List.NonEmpty.Properties.html#7779" class="Bound">xss</a> <a id="7783" class="Symbol">|</a> <a id="7785" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="7790" href="Data.List.NonEmpty.Properties.html#7790" class="Bound">pxs</a> <a id="7794" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7796" href="Data.List.NonEmpty.Properties.html#7796" class="Bound">pxss</a> <a id="7801" class="Symbol">=</a> <a id="7803" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="7808" class="Symbol">(</a><a id="7809" href="Data.List.NonEmpty.Properties.html#7762" class="Bound">¬px</a> <a id="7813" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">∷</a> <a id="7815" href="Data.List.NonEmpty.Relation.Unary.All.html#1157" class="Function">toList⁺</a> <a id="7823" href="Data.List.NonEmpty.Properties.html#7790" class="Bound">pxs</a><a id="7826" class="Symbol">)</a> <a id="7828" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7830" href="Data.List.NonEmpty.Properties.html#7796" class="Bound">pxss</a>
  <a id="7837" class="Symbol">...</a> <a id="7841" class="Symbol">|</a> <a id="7843" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7846" href="Data.List.NonEmpty.Properties.html#7846" class="Bound">¬px</a> <a id="7850" class="Symbol">|</a> <a id="7852" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7857" href="Data.List.NonEmpty.Properties.html#7857" class="Bound">xs′</a> <a id="7861" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7863" href="Data.List.NonEmpty.Properties.html#7863" class="Bound">xss</a> <a id="7867" class="Symbol">|</a> <a id="7869" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="7874" href="Data.List.NonEmpty.Properties.html#7874" class="Bound">pxs</a> <a id="7878" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7880" href="Data.List.NonEmpty.Properties.html#7880" class="Bound">pxss</a> <a id="7885" class="Symbol">=</a> <a id="7887" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Data.List.NonEmpty.Properties.html#7846" class="Bound">¬px</a> <a id="7897" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">∷</a> <a id="7899" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="7901" class="Symbol">)</a> <a id="7903" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7905" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="7910" href="Data.List.NonEmpty.Properties.html#7874" class="Bound">pxs</a> <a id="7914" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="7916" href="Data.List.NonEmpty.Properties.html#7880" class="Bound">pxss</a>

  <a id="7924" href="Data.List.NonEmpty.Properties.html#7924" class="Function">ungroupSeqs-groupSeqs</a> <a id="7946" class="Symbol">:</a> <a id="7948" class="Symbol">∀</a> <a id="7950" href="Data.List.NonEmpty.Properties.html#7950" class="Bound">xs</a> <a id="7953" class="Symbol">→</a> <a id="7955" href="Data.List.NonEmpty.Base.html#6819" class="Function">ungroupSeqs</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="7978" href="Data.List.NonEmpty.Properties.html#7213" class="Bound">P?</a> <a id="7981" href="Data.List.NonEmpty.Properties.html#7950" class="Bound">xs</a><a id="7983" class="Symbol">)</a> <a id="7985" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7987" href="Data.List.NonEmpty.Properties.html#7950" class="Bound">xs</a>
  <a id="7992" href="Data.List.NonEmpty.Properties.html#7924" class="Function">ungroupSeqs-groupSeqs</a> <a id="8014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8023" class="Symbol">=</a> <a id="8025" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="8032" href="Data.List.NonEmpty.Properties.html#7924" class="Function">ungroupSeqs-groupSeqs</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Data.List.NonEmpty.Properties.html#8055" class="Bound">x</a> <a id="8057" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8059" href="Data.List.NonEmpty.Properties.html#8059" class="Bound">xs</a><a id="8061" class="Symbol">)</a>
    <a id="8067" class="Keyword">with</a> <a id="8072" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="8077" class="Symbol">(</a><a id="8078" href="Data.List.NonEmpty.Properties.html#7213" class="Bound">P?</a> <a id="8081" href="Data.List.NonEmpty.Properties.html#8055" class="Bound">x</a><a id="8082" class="Symbol">)</a> <a id="8084" class="Symbol">|</a> <a id="8086" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="8096" href="Data.List.NonEmpty.Properties.html#7213" class="Bound">P?</a> <a id="8099" href="Data.List.NonEmpty.Properties.html#8059" class="Bound">xs</a> <a id="8102" class="Symbol">|</a> <a id="8104" href="Data.List.NonEmpty.Properties.html#7924" class="Function">ungroupSeqs-groupSeqs</a> <a id="8126" href="Data.List.NonEmpty.Properties.html#8059" class="Bound">xs</a>
  <a id="8131" class="Symbol">...</a> <a id="8135" class="Symbol">|</a> <a id="8137" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8143" class="Symbol">|</a> <a id="8145" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="8156" class="Symbol">|</a> <a id="8158" href="Data.List.NonEmpty.Properties.html#8158" class="Bound">hyp</a> <a id="8162" class="Symbol">=</a> <a id="8164" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8169" class="Symbol">(</a><a id="8170" class="Bound">x</a> <a id="8172" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8174" class="Symbol">)</a> <a id="8176" href="Data.List.NonEmpty.Properties.html#8158" class="Bound">hyp</a>
  <a id="8182" class="Symbol">...</a> <a id="8186" class="Symbol">|</a> <a id="8188" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8194" class="Symbol">|</a> <a id="8196" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8201" class="Symbol">_</a> <a id="8203" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8205" class="Symbol">_</a> <a id="8207" class="Symbol">|</a> <a id="8209" href="Data.List.NonEmpty.Properties.html#8209" class="Bound">hyp</a> <a id="8213" class="Symbol">=</a> <a id="8215" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8220" class="Symbol">(</a><a id="8221" class="Bound">x</a> <a id="8223" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8225" class="Symbol">)</a> <a id="8227" href="Data.List.NonEmpty.Properties.html#8209" class="Bound">hyp</a>
  <a id="8233" class="Symbol">...</a> <a id="8237" class="Symbol">|</a> <a id="8239" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8245" class="Symbol">|</a> <a id="8247" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8252" class="Symbol">_</a> <a id="8254" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8256" class="Symbol">_</a> <a id="8258" class="Symbol">|</a> <a id="8260" href="Data.List.NonEmpty.Properties.html#8260" class="Bound">hyp</a> <a id="8264" class="Symbol">=</a> <a id="8266" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8271" class="Symbol">(</a><a id="8272" class="Bound">x</a> <a id="8274" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8276" class="Symbol">)</a> <a id="8278" href="Data.List.NonEmpty.Properties.html#8260" class="Bound">hyp</a>
  <a id="8284" class="Symbol">...</a> <a id="8288" class="Symbol">|</a> <a id="8290" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8296" class="Symbol">|</a> <a id="8298" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="8309" class="Symbol">|</a> <a id="8311" href="Data.List.NonEmpty.Properties.html#8311" class="Bound">hyp</a> <a id="8315" class="Symbol">=</a> <a id="8317" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8322" class="Symbol">(</a><a id="8323" class="Bound">x</a> <a id="8325" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8327" class="Symbol">)</a> <a id="8329" href="Data.List.NonEmpty.Properties.html#8311" class="Bound">hyp</a>
  <a id="8335" class="Symbol">...</a> <a id="8339" class="Symbol">|</a> <a id="8341" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8347" class="Symbol">|</a> <a id="8349" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8354" class="Symbol">_</a> <a id="8356" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8358" class="Symbol">_</a> <a id="8360" class="Symbol">|</a> <a id="8362" href="Data.List.NonEmpty.Properties.html#8362" class="Bound">hyp</a> <a id="8366" class="Symbol">=</a> <a id="8368" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8373" class="Symbol">(</a><a id="8374" class="Bound">x</a> <a id="8376" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8378" class="Symbol">)</a> <a id="8380" href="Data.List.NonEmpty.Properties.html#8362" class="Bound">hyp</a>
  <a id="8386" class="Symbol">...</a> <a id="8390" class="Symbol">|</a> <a id="8392" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8398" class="Symbol">|</a> <a id="8400" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8405" class="Symbol">_</a> <a id="8407" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8409" class="Symbol">_</a> <a id="8411" class="Symbol">|</a> <a id="8413" href="Data.List.NonEmpty.Properties.html#8413" class="Bound">hyp</a> <a id="8417" class="Symbol">=</a> <a id="8419" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8424" class="Symbol">(</a><a id="8425" class="Bound">x</a> <a id="8427" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8429" class="Symbol">)</a> <a id="8431" href="Data.List.NonEmpty.Properties.html#8413" class="Bound">hyp</a>

<a id="8436" class="Comment">------------------------------------------------------------------------</a>
<a id="8509" class="Comment">-- DEPRECATED</a>
<a id="8523" class="Comment">------------------------------------------------------------------------</a>
<a id="8596" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="8667" class="Comment">-- not guaranteed.</a>

<a id="8687" class="Comment">-- Version 2.0</a>

<a id="map-compose"></a><a id="8703" href="Data.List.NonEmpty.Properties.html#8703" class="Function">map-compose</a> <a id="8715" class="Symbol">=</a> <a id="8717" href="Data.List.NonEmpty.Properties.html#6498" class="Function">map-∘</a>
<a id="8723" class="Symbol">{-#</a> <a id="8727" class="Keyword">WARNING_ON_USAGE</a> <a id="8744" class="Pragma">map-compose</a>
<a id="8756" class="String">&quot;Warning: map-compose was deprecated in v2.0.
Please use map-∘ instead.&quot;</a>
<a id="8829" class="Symbol">#-}</a>

<a id="map-++⁺-commute"></a><a id="8834" href="Data.List.NonEmpty.Properties.html#8834" class="Function">map-++⁺-commute</a> <a id="8850" class="Symbol">=</a> <a id="8852" href="Data.List.NonEmpty.Properties.html#5982" class="Function">map-++⁺</a>
<a id="8860" class="Symbol">{-#</a> <a id="8864" class="Keyword">WARNING_ON_USAGE</a> <a id="8881" class="Pragma">map-++⁺-commute</a>
<a id="8897" class="String">&quot;Warning: map-++⁺-commute was deprecated in v2.0.
Please use map-++⁺ instead.&quot;</a>
<a id="8976" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.List.NonEmpty.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.NonEmpty.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-empty lists where all elements satisfy a given property</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.List.NonEmpty.Relation.Unary.All.html" class="Module">Data.List.NonEmpty.Relation.Unary.All</a> <a id="333" class="Keyword">where</a>

<a id="340" class="Keyword">import</a> <a id="347" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="376" class="Symbol">as</a> <a id="379" class="Module">List</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="434" class="Symbol">;</a> <a id="436" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="477" class="Symbol">;</a> <a id="479" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="482" class="Symbol">)</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="532" class="Symbol">;</a> <a id="534" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a><a id="537" class="Symbol">;</a> <a id="539" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Level.html" class="Module">Level</a> <a id="565" class="Keyword">using</a> <a id="571" class="Symbol">(</a><a id="572" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="577" class="Symbol">;</a> <a id="579" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="611" class="Keyword">using</a> <a id="617" class="Symbol">(</a><a id="618" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="622" class="Symbol">)</a>

<a id="625" class="Keyword">private</a>
  <a id="635" class="Keyword">variable</a>
    <a id="648" href="Data.List.NonEmpty.Relation.Unary.All.html#648" class="Generalizable">a</a> <a id="650" href="Data.List.NonEmpty.Relation.Unary.All.html#650" class="Generalizable">p</a> <a id="652" class="Symbol">:</a> <a id="654" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="664" href="Data.List.NonEmpty.Relation.Unary.All.html#664" class="Generalizable">A</a> <a id="666" class="Symbol">:</a> <a id="668" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="672" href="Data.List.NonEmpty.Relation.Unary.All.html#648" class="Generalizable">a</a>
    <a id="678" href="Data.List.NonEmpty.Relation.Unary.All.html#678" class="Generalizable">P</a> <a id="680" class="Symbol">:</a> <a id="682" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="687" href="Data.List.NonEmpty.Relation.Unary.All.html#664" class="Generalizable">A</a> <a id="689" href="Data.List.NonEmpty.Relation.Unary.All.html#650" class="Generalizable">p</a>

<a id="692" class="Comment">------------------------------------------------------------------------</a>
<a id="765" class="Comment">-- Definition</a>

<a id="780" class="Comment">-- Given a predicate P, then All P xs means that every element in xs</a>
<a id="849" class="Comment">-- satisfies P. See `Relation.Unary` for an explanation of predicates.</a>

<a id="921" class="Keyword">infixr</a> <a id="928" class="Number">5</a> <a id="930" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">_∷_</a>

<a id="935" class="Keyword">data</a> <a id="All"></a><a id="940" href="Data.List.NonEmpty.Relation.Unary.All.html#940" class="Datatype">All</a> <a id="944" class="Symbol">{</a><a id="945" href="Data.List.NonEmpty.Relation.Unary.All.html#945" class="Bound">A</a> <a id="947" class="Symbol">:</a> <a id="949" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="953" href="Data.List.NonEmpty.Relation.Unary.All.html#648" class="Generalizable">a</a><a id="954" class="Symbol">}</a> <a id="956" class="Symbol">(</a><a id="957" href="Data.List.NonEmpty.Relation.Unary.All.html#957" class="Bound">P</a> <a id="959" class="Symbol">:</a> <a id="961" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="966" href="Data.List.NonEmpty.Relation.Unary.All.html#945" class="Bound">A</a> <a id="968" href="Data.List.NonEmpty.Relation.Unary.All.html#650" class="Generalizable">p</a><a id="969" class="Symbol">)</a> <a id="971" class="Symbol">:</a> <a id="973" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="978" class="Symbol">(</a><a id="979" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="985" href="Data.List.NonEmpty.Relation.Unary.All.html#945" class="Bound">A</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">(</a><a id="989" href="Data.List.NonEmpty.Relation.Unary.All.html#953" class="Bound">a</a> <a id="991" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="993" href="Data.List.NonEmpty.Relation.Unary.All.html#968" class="Bound">p</a><a id="994" class="Symbol">)</a> <a id="996" class="Keyword">where</a>
  <a id="All._∷_"></a><a id="1004" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">_∷_</a> <a id="1008" class="Symbol">:</a> <a id="1010" class="Symbol">∀</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Data.List.NonEmpty.Relation.Unary.All.html#1013" class="Bound">x</a> <a id="1015" href="Data.List.NonEmpty.Relation.Unary.All.html#1015" class="Bound">xs</a><a id="1017" class="Symbol">}</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Data.List.NonEmpty.Relation.Unary.All.html#1020" class="Bound">px</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Data.List.NonEmpty.Relation.Unary.All.html#957" class="Bound">P</a> <a id="1027" href="Data.List.NonEmpty.Relation.Unary.All.html#1013" class="Bound">x</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Data.List.NonEmpty.Relation.Unary.All.html#1031" class="Bound">pxs</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">List.All</a> <a id="1046" href="Data.List.NonEmpty.Relation.Unary.All.html#957" class="Bound">P</a> <a id="1048" href="Data.List.NonEmpty.Relation.Unary.All.html#1015" class="Bound">xs</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Symbol">→</a> <a id="1054" href="Data.List.NonEmpty.Relation.Unary.All.html#940" class="Datatype">All</a> <a id="1058" href="Data.List.NonEmpty.Relation.Unary.All.html#957" class="Bound">P</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Data.List.NonEmpty.Relation.Unary.All.html#1013" class="Bound">x</a> <a id="1063" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1065" href="Data.List.NonEmpty.Relation.Unary.All.html#1015" class="Bound">xs</a><a id="1067" class="Symbol">)</a>

<a id="1070" class="Comment">------------------------------------------------------------------------</a>
<a id="1143" class="Comment">-- Functions</a>

<a id="toList⁺"></a><a id="1157" href="Data.List.NonEmpty.Relation.Unary.All.html#1157" class="Function">toList⁺</a> <a id="1165" class="Symbol">:</a> <a id="1167" class="Symbol">∀</a> <a id="1169" class="Symbol">{</a><a id="1170" href="Data.List.NonEmpty.Relation.Unary.All.html#1170" class="Bound">xs</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1181" href="Data.List.NonEmpty.Relation.Unary.All.html#664" class="Generalizable">A</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="Data.List.NonEmpty.Relation.Unary.All.html#940" class="Datatype">All</a> <a id="1190" href="Data.List.NonEmpty.Relation.Unary.All.html#678" class="Generalizable">P</a> <a id="1192" href="Data.List.NonEmpty.Relation.Unary.All.html#1170" class="Bound">xs</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">List.All</a> <a id="1206" href="Data.List.NonEmpty.Relation.Unary.All.html#678" class="Generalizable">P</a> <a id="1208" class="Symbol">(</a><a id="1209" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="1216" href="Data.List.NonEmpty.Relation.Unary.All.html#1170" class="Bound">xs</a><a id="1218" class="Symbol">)</a>
<a id="1220" href="Data.List.NonEmpty.Relation.Unary.All.html#1157" class="Function">toList⁺</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Data.List.NonEmpty.Relation.Unary.All.html#1229" class="Bound">px</a> <a id="1232" href="Data.List.NonEmpty.Relation.Unary.All.html#1004" class="InductiveConstructor Operator">∷</a> <a id="1234" href="Data.List.NonEmpty.Relation.Unary.All.html#1234" class="Bound">pxs</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Data.List.NonEmpty.Relation.Unary.All.html#1229" class="Bound">px</a> <a id="1244" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="1246" href="Data.List.NonEmpty.Relation.Unary.All.html#1234" class="Bound">pxs</a>
</pre></body></html>


==> anc/html/Data.List.NonEmpty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.NonEmpty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-empty lists</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Level.html" class="Module">Level</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="307" class="Symbol">)</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="336" class="Symbol">as</a> <a id="339" class="Module">List</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="355" class="Symbol">)</a>

<a id="358" class="Comment">------------------------------------------------------------------------</a>
<a id="431" class="Comment">-- Re-export basic type and operations</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="507" class="Keyword">public</a>


<a id="516" class="Comment">------------------------------------------------------------------------</a>
<a id="589" class="Comment">-- DEPRECATED</a>
<a id="603" class="Comment">------------------------------------------------------------------------</a>
<a id="676" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="747" class="Comment">-- not guaranteed.</a>

<a id="767" class="Keyword">private</a>
  <a id="777" class="Keyword">variable</a>
    <a id="790" href="Data.List.NonEmpty.html#790" class="Generalizable">a</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="804" href="Data.List.NonEmpty.html#804" class="Generalizable">A</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Data.List.NonEmpty.html#790" class="Generalizable">a</a>

<a id="815" class="Comment">-- Version 1.4</a>

<a id="831" class="Keyword">infixl</a> <a id="838" class="Number">5</a> <a id="840" href="Data.List.NonEmpty.html#847" class="Function Operator">_∷ʳ&#39;_</a>

<a id="_∷ʳ&#39;_"></a><a id="847" href="Data.List.NonEmpty.html#847" class="Function Operator">_∷ʳ&#39;_</a> <a id="853" class="Symbol">:</a> <a id="855" class="Symbol">(</a><a id="856" href="Data.List.NonEmpty.html#856" class="Bound">xs</a> <a id="859" class="Symbol">:</a> <a id="861" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="866" href="Data.List.NonEmpty.html#804" class="Generalizable">A</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.List.NonEmpty.html#870" class="Bound">x</a> <a id="872" class="Symbol">:</a> <a id="874" href="Data.List.NonEmpty.html#804" class="Generalizable">A</a><a id="875" class="Symbol">)</a> <a id="877" class="Symbol">→</a> <a id="879" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="888" class="Symbol">(</a><a id="889" href="Data.List.NonEmpty.html#856" class="Bound">xs</a> <a id="892" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="895" href="Data.List.NonEmpty.html#870" class="Bound">x</a><a id="896" class="Symbol">)</a>
<a id="898" href="Data.List.NonEmpty.html#847" class="Function Operator">_∷ʳ&#39;_</a> <a id="904" class="Symbol">=</a> <a id="906" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">SnocView._∷ʳ′_</a>
<a id="921" class="Symbol">{-#</a> <a id="925" class="Keyword">WARNING_ON_USAGE</a> <a id="942" class="Pragma">_∷ʳ&#39;_</a>
<a id="948" class="String">&quot;Warning: _∷ʳ&#39;_ (ending in an apostrophe) was deprecated in v1.4.
Please use _∷ʳ′_ (ending in a prime) instead.&quot;</a>
<a id="1061" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.List.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List-related properties</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Comment">-- Note that the lemmas below could be generalised to work with other</a>
<a id="277" class="Comment">-- equalities than _≡_.</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>
<a id="346" class="Symbol">{-#</a> <a id="350" class="Keyword">OPTIONS</a> <a id="358" class="Pragma">--warning=noUserWarning</a> <a id="382" class="Symbol">#-}</a> <a id="386" class="Comment">-- for deprecated scans</a>

<a id="411" class="Keyword">module</a> <a id="418" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="439" class="Keyword">where</a>

<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="490" class="Symbol">;</a> <a id="492" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="498" class="Symbol">)</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
 <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a><a id="577" class="Symbol">;</a> <a id="579" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a><a id="600" class="Symbol">)</a>
<a id="602" class="Keyword">open</a> <a id="607" class="Keyword">import</a> <a id="614" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="634" class="Symbol">as</a> <a id="637" class="Module">AlgebraicDefinitions</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a><a id="676" class="Symbol">;</a> <a id="678" href="Algebra.Definitions.html#4281" class="Function">Involutive</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a><a id="756" class="Symbol">;</a> <a id="758" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a><a id="778" class="Symbol">)</a>
<a id="780" class="Keyword">import</a> <a id="787" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="806" class="Symbol">as</a> <a id="809" class="Module">AlgebraicStructures</a>
<a id="829" class="Keyword">open</a> <a id="834" class="Keyword">import</a> <a id="841" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="867" class="Symbol">;</a> <a id="869" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="874" class="Symbol">;</a> <a id="876" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="880" class="Symbol">;</a> <a id="882" href="Data.Bool.Base.html#951" class="Function">not</a><a id="885" class="Symbol">;</a> <a id="887" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="900" class="Symbol">)</a>
<a id="902" class="Keyword">open</a> <a id="907" class="Keyword">import</a> <a id="914" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="928" class="Keyword">using</a> <a id="934" class="Symbol">(</a><a id="935" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="938" class="Symbol">;</a> <a id="940" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="944" class="Symbol">;</a> <a id="946" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="949" class="Symbol">;</a> <a id="951" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="955" class="Symbol">;</a> <a id="957" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="960" class="Symbol">)</a>
<a id="962" class="Keyword">open</a> <a id="967" class="Keyword">import</a> <a id="974" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="989" class="Symbol">as</a> <a id="992" class="Module">List</a>
<a id="997" class="Keyword">open</a> <a id="1002" class="Keyword">import</a> <a id="1009" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="1038" class="Keyword">using</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="1048" class="Symbol">;</a> <a id="1050" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="1057" class="Symbol">)</a>
<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">import</a> <a id="1071" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1100" class="Keyword">using</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="1110" class="Symbol">;</a> <a id="1112" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1116" class="Symbol">;</a> <a id="1118" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1123" class="Symbol">)</a>
<a id="1125" class="Keyword">open</a> <a id="1130" class="Keyword">import</a> <a id="1137" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1153" class="Symbol">as</a> <a id="1156" class="Module">Maybe</a> <a id="1162" class="Keyword">using</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1174" class="Symbol">;</a> <a id="1176" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1180" class="Symbol">;</a> <a id="1182" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1189" class="Symbol">)</a>
<a id="1191" class="Keyword">open</a> <a id="1196" class="Keyword">import</a> <a id="1203" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="1233" class="Keyword">using</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Keyword">renaming</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1260" class="Symbol">to</a> <a id="1263" class="Datatype">MAny</a><a id="1267" class="Symbol">)</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="1295" class="Keyword">open</a> <a id="1300" class="Keyword">import</a> <a id="1307" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1327" class="Keyword">open</a> <a id="1332" class="Keyword">import</a> <a id="1339" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1357" class="Symbol">as</a> <a id="1360" class="Module">Product</a>
  <a id="1370" class="Keyword">using</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1380" class="Symbol">;</a> <a id="1382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1385" class="Symbol">;</a> <a id="1387" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1394" class="Symbol">;</a> <a id="1396" href="Data.Product.Base.html#4571" class="Function">uncurry′</a><a id="1404" class="Symbol">;</a> <a id="1406" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1411" class="Symbol">;</a> <a id="1413" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1418" class="Symbol">;</a> <a id="1420" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1425" class="Symbol">)</a>
<a id="1427" class="Keyword">import</a> <a id="1434" href="Data.Product.Relation.Unary.All.html" class="Module">Data.Product.Relation.Unary.All</a> <a id="1466" class="Symbol">as</a> <a id="1469" class="Module">Product</a> <a id="1477" class="Keyword">using</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a><a id="1487" class="Symbol">)</a>
<a id="1489" class="Keyword">open</a> <a id="1494" class="Keyword">import</a> <a id="1501" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="1510" class="Keyword">using</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1520" class="Symbol">;</a> <a id="1522" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1526" class="Symbol">;</a> <a id="1528" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1532" class="Symbol">;</a> <a id="1534" href="Data.Sum.html#787" class="Function">isInj₁</a><a id="1540" class="Symbol">;</a> <a id="1542" href="Data.Sum.html#870" class="Function">isInj₂</a><a id="1548" class="Symbol">)</a>
<a id="1550" class="Keyword">open</a> <a id="1555" class="Keyword">import</a> <a id="1562" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="1578" class="Symbol">as</a> <a id="1581" class="Module">These</a> <a id="1587" class="Keyword">using</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Data.These.Base.html#573" class="Datatype">These</a><a id="1599" class="Symbol">;</a> <a id="1601" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="1605" class="Symbol">;</a> <a id="1607" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="1611" class="Symbol">;</a> <a id="1613" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="1618" class="Symbol">)</a>
<a id="1620" class="Keyword">open</a> <a id="1625" class="Keyword">import</a> <a id="1632" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="1652" class="Keyword">using</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a><a id="1667" class="Symbol">)</a>
<a id="1669" class="Keyword">open</a> <a id="1674" class="Keyword">import</a> <a id="1681" href="Function.Base.html" class="Module">Function.Base</a> <a id="1695" class="Keyword">using</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Function.Base.html#704" class="Function">id</a><a id="1704" class="Symbol">;</a> <a id="1706" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1709" class="Symbol">;</a> <a id="1711" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1715" class="Symbol">;</a> <a id="1717" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="1720" class="Symbol">;</a> <a id="1722" href="Function.Base.html#5445" class="Function Operator">_-⟨_∣</a><a id="1727" class="Symbol">;</a> <a id="1729" href="Function.Base.html#5564" class="Function Operator">∣_⟩-_</a><a id="1734" class="Symbol">;</a> <a id="1736" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1739" class="Symbol">;</a> <a id="1741" href="Function.Base.html#725" class="Function">const</a><a id="1746" class="Symbol">;</a> <a id="1748" href="Function.Base.html#1657" class="Function">flip</a><a id="1752" class="Symbol">)</a>
<a id="1754" class="Keyword">open</a> <a id="1759" class="Keyword">import</a> <a id="1766" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1787" class="Keyword">using</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1803" class="Symbol">)</a>
<a id="1805" class="Keyword">open</a> <a id="1810" class="Keyword">import</a> <a id="1817" href="Level.html" class="Module">Level</a> <a id="1823" class="Keyword">using</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1835" class="Symbol">)</a>
<a id="1837" class="Keyword">open</a> <a id="1842" class="Keyword">import</a> <a id="1849" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1877" class="Symbol">as</a> <a id="1880" class="Module">B</a> <a id="1882" class="Keyword">using</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1906" class="Symbol">)</a>
<a id="1908" class="Keyword">import</a> <a id="1915" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1948" class="Symbol">as</a> <a id="1951" class="Module">≈-Reasoning</a>
<a id="1963" class="Keyword">open</a> <a id="1968" class="Keyword">import</a> <a id="1975" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="2018" class="Symbol">as</a> <a id="2021" class="Module">≡</a>
<a id="2023" class="Keyword">open</a> <a id="2028" class="Keyword">import</a> <a id="2035" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="2084" class="Symbol">as</a> <a id="2087" class="Module">≡</a>
<a id="2089" class="Keyword">open</a> <a id="2094" class="Keyword">import</a> <a id="2101" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="2122" class="Keyword">using</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="2132" class="Symbol">)</a>
<a id="2134" class="Keyword">open</a> <a id="2139" class="Keyword">import</a> <a id="2146" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2172" class="Keyword">using</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2185" class="Symbol">)</a>
<a id="2187" class="Keyword">open</a> <a id="2192" class="Keyword">import</a> <a id="2199" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="2231" class="Keyword">using</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2241" class="Symbol">;</a> <a id="2243" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2246" class="Symbol">;</a> <a id="2248" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2250" class="Symbol">;</a> <a id="2252" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2261" class="Symbol">;</a> <a id="2263" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="2267" class="Symbol">)</a>
<a id="2269" class="Keyword">open</a> <a id="2274" class="Keyword">import</a> <a id="2281" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2312" class="Keyword">using</a> <a id="2318" class="Symbol">(</a><a id="2319" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2332" class="Symbol">;</a> <a id="2334" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2336" class="Symbol">)</a>
<a id="2338" class="Keyword">open</a> <a id="2343" class="Keyword">import</a> <a id="2350" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2377" class="Symbol">as</a> <a id="2380" class="Module">Decidable</a>
  <a id="2392" class="Keyword">using</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a><a id="2404" class="Symbol">;</a> <a id="2406" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="2410" class="Symbol">;</a> <a id="2412" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊_⌋</a><a id="2415" class="Symbol">;</a> <a id="2417" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="2419" class="Symbol">;</a> <a id="2421" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="2428" class="Symbol">;</a> <a id="2430" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a><a id="2438" class="Symbol">;</a> <a id="2440" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a><a id="2449" class="Symbol">)</a>
<a id="2451" class="Keyword">open</a> <a id="2456" class="Keyword">import</a> <a id="2463" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2478" class="Keyword">using</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2489" class="Symbol">;</a> <a id="2491" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2500" class="Symbol">;</a> <a id="2502" href="Relation.Unary.html#4988" class="Function">∁</a><a id="2503" class="Symbol">;</a> <a id="2505" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a><a id="2508" class="Symbol">)</a>
<a id="2510" class="Keyword">open</a> <a id="2515" class="Keyword">import</a> <a id="2522" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2548" class="Keyword">using</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a><a id="2557" class="Symbol">)</a>
<a id="2559" class="Keyword">import</a> <a id="2566" href="Data.Nat.GeneralisedArithmetic.html" class="Module">Data.Nat.GeneralisedArithmetic</a> <a id="2597" class="Symbol">as</a> <a id="2600" class="Module">ℕ</a>

<a id="2603" class="Keyword">open</a> <a id="2608" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2621" class="Keyword">private</a>
  <a id="2631" class="Keyword">variable</a>
    <a id="2644" href="Data.List.Properties.html#2644" class="Generalizable">a</a> <a id="2646" href="Data.List.Properties.html#2646" class="Generalizable">b</a> <a id="2648" href="Data.List.Properties.html#2648" class="Generalizable">c</a> <a id="2650" href="Data.List.Properties.html#2650" class="Generalizable">d</a> <a id="2652" href="Data.List.Properties.html#2652" class="Generalizable">e</a> <a id="2654" href="Data.List.Properties.html#2654" class="Generalizable">p</a> <a id="2656" href="Data.List.Properties.html#2656" class="Generalizable">q</a> <a id="2658" href="Data.List.Properties.html#2658" class="Generalizable">ℓ</a> <a id="2660" class="Symbol">:</a> <a id="2662" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2672" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2680" href="Data.List.Properties.html#2644" class="Generalizable">a</a>
    <a id="2686" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2694" href="Data.List.Properties.html#2646" class="Generalizable">b</a>
    <a id="2700" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2708" href="Data.List.Properties.html#2648" class="Generalizable">c</a>
    <a id="2714" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2722" href="Data.List.Properties.html#2650" class="Generalizable">d</a>
    <a id="2728" href="Data.List.Properties.html#2728" class="Generalizable">E</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2736" href="Data.List.Properties.html#2652" class="Generalizable">e</a>
    <a id="2742" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2744" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2746" href="Data.List.Properties.html#2746" class="Generalizable">z</a> <a id="2748" href="Data.List.Properties.html#2748" class="Generalizable">w</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Data.List.Properties.html#2672" class="Generalizable">A</a>
    <a id="2758" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2761" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="2764" href="Data.List.Properties.html#2764" class="Generalizable">zs</a> <a id="2767" href="Data.List.Properties.html#2767" class="Generalizable">ws</a> <a id="2770" class="Symbol">:</a> <a id="2772" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2777" href="Data.List.Properties.html#2672" class="Generalizable">A</a>

<a id="2780" class="Comment">------------------------------------------------------------------------</a>
<a id="2853" class="Comment">-- _∷_</a>

<a id="∷-injective"></a><a id="2861" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="2873" class="Symbol">:</a> <a id="2875" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2877" class="InductiveConstructor Operator">∷</a> <a id="2879" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2882" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2884" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2886" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2893" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="2896" class="Symbol">→</a> <a id="2898" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2904" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2906" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2909" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2911" href="Data.List.Properties.html#2761" class="Generalizable">ys</a>
<a id="2914" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="2926" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2940" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-injectiveˡ"></a><a id="2946" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2963" class="InductiveConstructor Operator">∷</a> <a id="2965" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2968" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2970" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2972" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2979" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2986" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2988" href="Data.List.Properties.html#2744" class="Generalizable">y</a>
<a id="2990" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="3003" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-injectiveʳ"></a><a id="3016" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="3029" class="Symbol">:</a> <a id="3031" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="3033" class="InductiveConstructor Operator">∷</a> <a id="3035" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3038" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3040" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="3042" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3049" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="3052" class="Symbol">→</a> <a id="3054" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3059" href="Data.List.Properties.html#2761" class="Generalizable">ys</a>
<a id="3062" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="3075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3080" class="Symbol">=</a> <a id="3082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-dec"></a><a id="3088" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="3094" class="Symbol">:</a> <a id="3096" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="3103" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3105" href="Data.List.Properties.html#2744" class="Generalizable">y</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">→</a> <a id="3110" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3120" href="Data.List.Properties.html#2761" class="Generalizable">ys</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="3133" class="InductiveConstructor Operator">∷</a> <a id="3135" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3138" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3140" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="3142" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3149" href="Data.List.Properties.html#2761" class="Generalizable">ys</a><a id="3151" class="Symbol">)</a>
<a id="3153" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="3159" href="Data.List.Properties.html#3159" class="Bound">x≟y</a> <a id="3163" href="Data.List.Properties.html#3163" class="Bound">xs≟ys</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Decidable.map′</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="3205" class="Symbol">))</a> <a id="3208" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Data.List.Properties.html#3159" class="Bound">x≟y</a> <a id="3225" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3231" href="Data.List.Properties.html#3163" class="Bound">xs≟ys</a><a id="3236" class="Symbol">)</a>

<a id="≡-dec"></a><a id="3239" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3245" class="Symbol">:</a> <a id="3247" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3265" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="3267" class="Symbol">→</a> <a id="3269" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3293" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="3294" class="Symbol">)</a>
<a id="3296" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3302" href="Data.List.Properties.html#3302" class="Bound Operator">_≟_</a> <a id="3306" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3315" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3324" class="Symbol">=</a> <a id="3326" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3335" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3341" href="Data.List.Properties.html#3341" class="Bound Operator">_≟_</a> <a id="3345" class="Symbol">(</a><a id="3346" href="Data.List.Properties.html#3346" class="Bound">x</a> <a id="3348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3350" href="Data.List.Properties.html#3350" class="Bound">xs</a><a id="3352" class="Symbol">)</a> <a id="3354" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3363" class="Symbol">=</a> <a id="3365" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3368" class="Symbol">λ()</a>
<a id="3372" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3378" href="Data.List.Properties.html#3378" class="Bound Operator">_≟_</a> <a id="3382" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3391" class="Symbol">(</a><a id="3392" href="Data.List.Properties.html#3392" class="Bound">y</a> <a id="3394" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3396" href="Data.List.Properties.html#3396" class="Bound">ys</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3405" class="Symbol">λ()</a>
<a id="3409" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3415" href="Data.List.Properties.html#3415" class="Bound Operator">_≟_</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Data.List.Properties.html#3420" class="Bound">x</a> <a id="3422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3424" href="Data.List.Properties.html#3424" class="Bound">xs</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Data.List.Properties.html#3429" class="Bound">y</a> <a id="3431" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3433" href="Data.List.Properties.html#3433" class="Bound">ys</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Data.List.Properties.html#3420" class="Bound">x</a> <a id="3448" href="Data.List.Properties.html#3415" class="Bound Operator">≟</a> <a id="3450" href="Data.List.Properties.html#3429" class="Bound">y</a><a id="3451" class="Symbol">)</a> <a id="3453" class="Symbol">(</a><a id="3454" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3460" href="Data.List.Properties.html#3415" class="Bound Operator">_≟_</a> <a id="3464" href="Data.List.Properties.html#3424" class="Bound">xs</a> <a id="3467" href="Data.List.Properties.html#3433" class="Bound">ys</a><a id="3469" class="Symbol">)</a>

<a id="3472" class="Comment">------------------------------------------------------------------------</a>
<a id="3545" class="Comment">-- map</a>

<a id="map-id"></a><a id="3553" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3560" class="Symbol">:</a> <a id="3562" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3566" href="Function.Base.html#704" class="Function">id</a> <a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3571" href="Function.Base.html#704" class="Function">id</a> <a id="3574" class="Symbol">{</a><a id="3575" class="Argument">A</a> <a id="3577" class="Symbol">=</a> <a id="3579" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3584" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="3585" class="Symbol">}</a>
<a id="3587" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3594" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3603" class="Symbol">=</a> <a id="3605" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3610" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Data.List.Properties.html#3618" class="Bound">x</a> <a id="3620" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3622" href="Data.List.Properties.html#3622" class="Bound">xs</a><a id="3624" class="Symbol">)</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Data.List.Properties.html#3618" class="Bound">x</a> <a id="3636" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3638" class="Symbol">)</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3648" href="Data.List.Properties.html#3622" class="Bound">xs</a><a id="3650" class="Symbol">)</a>

<a id="map-id-local"></a><a id="3653" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3666" class="Symbol">:</a> <a id="3668" class="Symbol">∀</a> <a id="3670" class="Symbol">{</a><a id="3671" href="Data.List.Properties.html#3671" class="Bound">f</a> <a id="3673" class="Symbol">:</a> <a id="3675" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="3680" class="Symbol">}</a> <a id="3682" class="Symbol">{</a><a id="3683" href="Data.List.Properties.html#3683" class="Bound">xs</a><a id="3685" class="Symbol">}</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3693" class="Symbol">(λ</a> <a id="3696" href="Data.List.Properties.html#3696" class="Bound">x</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="Data.List.Properties.html#3671" class="Bound">f</a> <a id="3702" href="Data.List.Properties.html#3696" class="Bound">x</a> <a id="3704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3706" href="Data.List.Properties.html#3696" class="Bound">x</a><a id="3707" class="Symbol">)</a> <a id="3709" href="Data.List.Properties.html#3683" class="Bound">xs</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3718" href="Data.List.Properties.html#3671" class="Bound">f</a> <a id="3720" href="Data.List.Properties.html#3683" class="Bound">xs</a> <a id="3723" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3725" href="Data.List.Properties.html#3683" class="Bound">xs</a>
<a id="3728" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3741" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="3754" class="Symbol">=</a> <a id="3756" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3761" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Data.List.Properties.html#3775" class="Bound">fx≡x</a> <a id="3780" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3782" href="Data.List.Properties.html#3782" class="Bound">pxs</a><a id="3785" class="Symbol">)</a> <a id="3787" class="Symbol">=</a> <a id="3789" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3795" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3799" href="Data.List.Properties.html#3775" class="Bound">fx≡x</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3818" href="Data.List.Properties.html#3782" class="Bound">pxs</a><a id="3821" class="Symbol">)</a>

<a id="map-++"></a><a id="3824" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3831" class="Symbol">:</a> <a id="3833" class="Symbol">∀</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="3842" class="Symbol">→</a> <a id="3844" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="3845" class="Symbol">)</a> <a id="3847" href="Data.List.Properties.html#3847" class="Bound">xs</a> <a id="3850" href="Data.List.Properties.html#3850" class="Bound">ys</a> <a id="3853" class="Symbol">→</a>
                 <a id="3872" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3876" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Data.List.Properties.html#3847" class="Bound">xs</a> <a id="3882" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3885" href="Data.List.Properties.html#3850" class="Bound">ys</a><a id="3887" class="Symbol">)</a> <a id="3889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3891" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3895" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3897" href="Data.List.Properties.html#3847" class="Bound">xs</a> <a id="3900" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3903" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3907" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3909" href="Data.List.Properties.html#3850" class="Bound">ys</a>
<a id="3912" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3919" href="Data.List.Properties.html#3919" class="Bound">f</a> <a id="3921" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3930" href="Data.List.Properties.html#3930" class="Bound">ys</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3940" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3947" href="Data.List.Properties.html#3947" class="Bound">f</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Data.List.Properties.html#3950" class="Bound">x</a> <a id="3952" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3954" href="Data.List.Properties.html#3954" class="Bound">xs</a><a id="3956" class="Symbol">)</a> <a id="3958" href="Data.List.Properties.html#3958" class="Bound">ys</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Data.List.Properties.html#3947" class="Bound">f</a> <a id="3971" href="Data.List.Properties.html#3950" class="Bound">x</a> <a id="3973" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3975" class="Symbol">)</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3985" href="Data.List.Properties.html#3947" class="Bound">f</a> <a id="3987" href="Data.List.Properties.html#3954" class="Bound">xs</a> <a id="3990" href="Data.List.Properties.html#3958" class="Bound">ys</a><a id="3992" class="Symbol">)</a>

<a id="map-cong"></a><a id="3995" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4004" class="Symbol">:</a> <a id="4006" class="Symbol">∀</a> <a id="4008" class="Symbol">{</a><a id="4009" href="Data.List.Properties.html#4009" class="Bound">f</a> <a id="4011" href="Data.List.Properties.html#4011" class="Bound">g</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4017" class="Symbol">→</a> <a id="4019" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4020" class="Symbol">}</a> <a id="4022" class="Symbol">→</a> <a id="4024" href="Data.List.Properties.html#4009" class="Bound">f</a> <a id="4026" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="4028" href="Data.List.Properties.html#4011" class="Bound">g</a> <a id="4030" class="Symbol">→</a> <a id="4032" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4036" href="Data.List.Properties.html#4009" class="Bound">f</a> <a id="4038" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="4040" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4044" href="Data.List.Properties.html#4011" class="Bound">g</a>
<a id="4046" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4055" href="Data.List.Properties.html#4055" class="Bound">f≗g</a> <a id="4059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4068" class="Symbol">=</a> <a id="4070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4075" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4084" href="Data.List.Properties.html#4084" class="Bound">f≗g</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Data.List.Properties.html#4089" class="Bound">x</a> <a id="4091" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4093" href="Data.List.Properties.html#4093" class="Bound">xs</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">=</a> <a id="4099" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4105" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Data.List.Properties.html#4084" class="Bound">f≗g</a> <a id="4114" href="Data.List.Properties.html#4089" class="Bound">x</a><a id="4115" class="Symbol">)</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4127" href="Data.List.Properties.html#4084" class="Bound">f≗g</a> <a id="4131" href="Data.List.Properties.html#4093" class="Bound">xs</a><a id="4133" class="Symbol">)</a>

<a id="map-cong-local"></a><a id="4136" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4151" class="Symbol">:</a> <a id="4153" class="Symbol">∀</a> <a id="4155" class="Symbol">{</a><a id="4156" href="Data.List.Properties.html#4156" class="Bound">f</a> <a id="4158" href="Data.List.Properties.html#4158" class="Bound">g</a> <a id="4160" class="Symbol">:</a> <a id="4162" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4164" class="Symbol">→</a> <a id="4166" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4167" class="Symbol">}</a> <a id="4169" class="Symbol">{</a><a id="4170" href="Data.List.Properties.html#4170" class="Bound">xs</a><a id="4172" class="Symbol">}</a> <a id="4174" class="Symbol">→</a>
            <a id="4188" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4192" class="Symbol">(λ</a> <a id="4195" href="Data.List.Properties.html#4195" class="Bound">x</a> <a id="4197" class="Symbol">→</a> <a id="4199" href="Data.List.Properties.html#4156" class="Bound">f</a> <a id="4201" href="Data.List.Properties.html#4195" class="Bound">x</a> <a id="4203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4205" href="Data.List.Properties.html#4158" class="Bound">g</a> <a id="4207" href="Data.List.Properties.html#4195" class="Bound">x</a><a id="4208" class="Symbol">)</a> <a id="4210" href="Data.List.Properties.html#4170" class="Bound">xs</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4219" href="Data.List.Properties.html#4156" class="Bound">f</a> <a id="4221" href="Data.List.Properties.html#4170" class="Bound">xs</a> <a id="4224" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4226" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4230" href="Data.List.Properties.html#4158" class="Bound">g</a> <a id="4232" href="Data.List.Properties.html#4170" class="Bound">xs</a>
<a id="4235" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4250" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>                <a id="4268" class="Symbol">=</a> <a id="4270" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4275" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Data.List.Properties.html#4291" class="Bound">fx≡gx</a> <a id="4297" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4299" href="Data.List.Properties.html#4299" class="Bound">fxs≡gxs</a><a id="4306" class="Symbol">)</a> <a id="4308" class="Symbol">=</a> <a id="4310" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4316" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4320" href="Data.List.Properties.html#4291" class="Bound">fx≡gx</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4342" href="Data.List.Properties.html#4299" class="Bound">fxs≡gxs</a><a id="4349" class="Symbol">)</a>

<a id="length-map"></a><a id="4352" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4363" class="Symbol">:</a> <a id="4365" class="Symbol">∀</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Data.List.Properties.html#4368" class="Bound">f</a> <a id="4370" class="Symbol">:</a> <a id="4372" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4374" class="Symbol">→</a> <a id="4376" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4377" class="Symbol">)</a> <a id="4379" href="Data.List.Properties.html#4379" class="Bound">xs</a> <a id="4382" class="Symbol">→</a> <a id="4384" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4396" href="Data.List.Properties.html#4368" class="Bound">f</a> <a id="4398" href="Data.List.Properties.html#4379" class="Bound">xs</a><a id="4400" class="Symbol">)</a> <a id="4402" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4404" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4411" href="Data.List.Properties.html#4379" class="Bound">xs</a>
<a id="4414" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4425" href="Data.List.Properties.html#4425" class="Bound">f</a> <a id="4427" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4436" class="Symbol">=</a> <a id="4438" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4443" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4454" href="Data.List.Properties.html#4454" class="Bound">f</a> <a id="4456" class="Symbol">(</a><a id="4457" href="Data.List.Properties.html#4457" class="Bound">x</a> <a id="4459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4461" href="Data.List.Properties.html#4461" class="Bound">xs</a><a id="4463" class="Symbol">)</a> <a id="4465" class="Symbol">=</a> <a id="4467" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4472" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4488" href="Data.List.Properties.html#4454" class="Bound">f</a> <a id="4490" href="Data.List.Properties.html#4461" class="Bound">xs</a><a id="4492" class="Symbol">)</a>

<a id="map-∘"></a><a id="4495" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Data.List.Properties.html#4504" class="Bound">g</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="4510" class="Symbol">→</a> <a id="4512" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="4513" class="Symbol">}</a> <a id="4515" class="Symbol">{</a><a id="4516" href="Data.List.Properties.html#4516" class="Bound">f</a> <a id="4518" class="Symbol">:</a> <a id="4520" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4522" class="Symbol">→</a> <a id="4524" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4525" class="Symbol">}</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Data.List.Properties.html#4504" class="Bound">g</a> <a id="4536" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4538" href="Data.List.Properties.html#4516" class="Bound">f</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="4543" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4547" href="Data.List.Properties.html#4504" class="Bound">g</a> <a id="4549" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4551" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4555" href="Data.List.Properties.html#4516" class="Bound">f</a>
<a id="4557" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4563" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4572" class="Symbol">=</a> <a id="4574" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4579" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Data.List.Properties.html#4586" class="Bound">x</a> <a id="4588" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4590" href="Data.List.Properties.html#4590" class="Bound">xs</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">=</a> <a id="4596" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4601" class="Symbol">(_</a> <a id="4604" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="4606" class="Symbol">)</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4615" href="Data.List.Properties.html#4590" class="Bound">xs</a><a id="4617" class="Symbol">)</a>

<a id="map-injective"></a><a id="4620" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4634" class="Symbol">:</a> <a id="4636" class="Symbol">∀</a> <a id="4638" class="Symbol">{</a><a id="4639" href="Data.List.Properties.html#4639" class="Bound">f</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4648" class="Symbol">}</a> <a id="4650" class="Symbol">→</a> <a id="4652" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4670" href="Data.List.Properties.html#4639" class="Bound">f</a> <a id="4672" class="Symbol">→</a> <a id="4674" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4684" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4692" class="Symbol">(</a><a id="4693" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4697" href="Data.List.Properties.html#4639" class="Bound">f</a><a id="4698" class="Symbol">)</a>
<a id="4700" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4714" href="Data.List.Properties.html#4714" class="Bound">finj</a> <a id="4719" class="Symbol">{</a><a id="4720" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4722" class="Symbol">}</a> <a id="4724" class="Symbol">{</a><a id="4725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4727" class="Symbol">}</a> <a id="4729" href="Data.List.Properties.html#4729" class="Bound">eq</a> <a id="4732" class="Symbol">=</a> <a id="4734" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4739" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4753" href="Data.List.Properties.html#4753" class="Bound">finj</a> <a id="4758" class="Symbol">{</a><a id="4759" href="Data.List.Properties.html#4759" class="Bound">x</a> <a id="4761" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4763" href="Data.List.Properties.html#4763" class="Bound">xs</a><a id="4765" class="Symbol">}</a> <a id="4767" class="Symbol">{</a><a id="4768" href="Data.List.Properties.html#4768" class="Bound">y</a> <a id="4770" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4772" href="Data.List.Properties.html#4772" class="Bound">ys</a><a id="4774" class="Symbol">}</a> <a id="4776" href="Data.List.Properties.html#4776" class="Bound">eq</a> <a id="4779" class="Symbol">=</a>
  <a id="4783" class="Keyword">let</a> <a id="4787" href="Data.List.Properties.html#4787" class="Bound">fx≡fy</a> <a id="4793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4795" href="Data.List.Properties.html#4795" class="Bound">fxs≡fys</a> <a id="4803" class="Symbol">=</a> <a id="4805" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="4817" href="Data.List.Properties.html#4776" class="Bound">eq</a> <a id="4820" class="Keyword">in</a>
  <a id="4825" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4831" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Data.List.Properties.html#4753" class="Bound">finj</a> <a id="4841" href="Data.List.Properties.html#4787" class="Bound">fx≡fy</a><a id="4846" class="Symbol">)</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4863" href="Data.List.Properties.html#4753" class="Bound">finj</a> <a id="4868" href="Data.List.Properties.html#4795" class="Bound">fxs≡fys</a><a id="4875" class="Symbol">)</a>

<a id="4878" class="Comment">------------------------------------------------------------------------</a>
<a id="4951" class="Comment">-- _++_</a>

<a id="length-++"></a><a id="4960" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">∀</a> <a id="4974" class="Symbol">(</a><a id="4975" href="Data.List.Properties.html#4975" class="Bound">xs</a> <a id="4978" class="Symbol">:</a> <a id="4980" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4985" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">{</a><a id="4989" href="Data.List.Properties.html#4989" class="Bound">ys</a><a id="4991" class="Symbol">}</a> <a id="4993" class="Symbol">→</a>
            <a id="5007" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Data.List.Properties.html#4975" class="Bound">xs</a> <a id="5018" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5021" href="Data.List.Properties.html#4989" class="Bound">ys</a><a id="5023" class="Symbol">)</a> <a id="5025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5027" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5034" href="Data.List.Properties.html#4975" class="Bound">xs</a> <a id="5037" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5039" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5046" href="Data.List.Properties.html#4989" class="Bound">ys</a>
<a id="5049" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="5059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5068" class="Symbol">=</a> <a id="5070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5075" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Data.List.Properties.html#5086" class="Bound">x</a> <a id="5088" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5090" href="Data.List.Properties.html#5090" class="Bound">xs</a><a id="5092" class="Symbol">)</a> <a id="5094" class="Symbol">=</a> <a id="5096" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5101" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="5116" href="Data.List.Properties.html#5090" class="Bound">xs</a><a id="5118" class="Symbol">)</a>

<a id="5121" class="Keyword">module</a> <a id="5128" href="Data.List.Properties.html#5128" class="Module">_</a> <a id="5130" class="Symbol">{</a><a id="5131" href="Data.List.Properties.html#5131" class="Bound">A</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5139" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="5140" class="Symbol">}</a> <a id="5142" class="Keyword">where</a>

  <a id="5151" class="Keyword">open</a> <a id="5156" href="Algebra.Definitions.html" class="Module">AlgebraicDefinitions</a> <a id="5177" class="Symbol">{</a><a id="5178" class="Argument">A</a> <a id="5180" class="Symbol">=</a> <a id="5182" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5187" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="5188" class="Symbol">}</a> <a id="5190" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="5197" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5206" class="Symbol">:</a> <a id="5208" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="5220" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5227" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5236" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5245" href="Data.List.Properties.html#5245" class="Bound">ys</a> <a id="5248" href="Data.List.Properties.html#5248" class="Bound">zs</a> <a id="5251" class="Symbol">=</a> <a id="5253" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5260" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5269" class="Symbol">(</a><a id="5270" href="Data.List.Properties.html#5270" class="Bound">x</a> <a id="5272" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5274" href="Data.List.Properties.html#5274" class="Bound">xs</a><a id="5276" class="Symbol">)</a> <a id="5278" href="Data.List.Properties.html#5278" class="Bound">ys</a> <a id="5281" href="Data.List.Properties.html#5281" class="Bound">zs</a> <a id="5284" class="Symbol">=</a> <a id="5286" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Data.List.Properties.html#5270" class="Bound">x</a> <a id="5294" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5296" class="Symbol">)</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5308" href="Data.List.Properties.html#5274" class="Bound">xs</a> <a id="5311" href="Data.List.Properties.html#5278" class="Bound">ys</a> <a id="5314" href="Data.List.Properties.html#5281" class="Bound">zs</a><a id="5316" class="Symbol">)</a>

  <a id="5321" href="Data.List.Properties.html#5321" class="Function">++-identityˡ</a> <a id="5334" class="Symbol">:</a> <a id="5336" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="5349" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5352" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5359" href="Data.List.Properties.html#5321" class="Function">++-identityˡ</a> <a id="5372" href="Data.List.Properties.html#5372" class="Bound">xs</a> <a id="5375" class="Symbol">=</a> <a id="5377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="5385" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="5414" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5417" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5424" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5437" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5446" class="Symbol">=</a> <a id="5448" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5455" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Data.List.Properties.html#5469" class="Bound">x</a> <a id="5471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5473" href="Data.List.Properties.html#5473" class="Bound">xs</a><a id="5475" class="Symbol">)</a> <a id="5477" class="Symbol">=</a> <a id="5479" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Data.List.Properties.html#5469" class="Bound">x</a> <a id="5487" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5489" class="Symbol">)</a> <a id="5491" class="Symbol">(</a><a id="5492" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5505" href="Data.List.Properties.html#5473" class="Bound">xs</a><a id="5507" class="Symbol">)</a>

  <a id="5512" href="Data.List.Properties.html#5512" class="Function">++-identity</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="5535" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5538" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5545" href="Data.List.Properties.html#5512" class="Function">++-identity</a> <a id="5557" class="Symbol">=</a> <a id="5559" href="Data.List.Properties.html#5321" class="Function">++-identityˡ</a> <a id="5572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5574" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a>

  <a id="5590" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5610" class="Symbol">:</a> <a id="5612" class="Symbol">∀</a> <a id="5614" class="Symbol">(</a><a id="5615" href="Data.List.Properties.html#5615" class="Bound">xs</a> <a id="5618" class="Symbol">:</a> <a id="5620" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5625" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="5626" class="Symbol">)</a> <a id="5628" class="Symbol">{</a><a id="5629" href="Data.List.Properties.html#5629" class="Bound">ys</a><a id="5631" class="Symbol">}</a> <a id="5633" class="Symbol">→</a> <a id="5635" href="Data.List.Properties.html#5615" class="Bound">xs</a> <a id="5638" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5640" href="Data.List.Properties.html#5615" class="Bound">xs</a> <a id="5643" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5646" href="Data.List.Properties.html#5629" class="Bound">ys</a> <a id="5649" class="Symbol">→</a> <a id="5651" href="Data.List.Properties.html#5629" class="Bound">ys</a> <a id="5654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5656" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="5661" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5681" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5690" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5695" class="Symbol">=</a> <a id="5697" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5704" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Data.List.Properties.html#5725" class="Bound">x</a> <a id="5727" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5729" href="Data.List.Properties.html#5729" class="Bound">xs</a><a id="5731" class="Symbol">)</a> <a id="5733" href="Data.List.Properties.html#5733" class="Bound">eq</a>   <a id="5738" class="Symbol">=</a>
    <a id="5744" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5764" href="Data.List.Properties.html#5729" class="Bound">xs</a> <a id="5767" class="Symbol">(</a><a id="5768" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="5781" href="Data.List.Properties.html#5733" class="Bound">eq</a><a id="5783" class="Symbol">)</a>

  <a id="5788" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">∀</a> <a id="5812" class="Symbol">{</a><a id="5813" href="Data.List.Properties.html#5813" class="Bound">xs</a><a id="5815" class="Symbol">}</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Data.List.Properties.html#5818" class="Bound">ys</a> <a id="5821" class="Symbol">:</a> <a id="5823" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5828" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a> <a id="5833" href="Data.List.Properties.html#5813" class="Bound">xs</a> <a id="5836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5838" href="Data.List.Properties.html#5818" class="Bound">ys</a> <a id="5841" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5844" href="Data.List.Properties.html#5813" class="Bound">xs</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="Data.List.Properties.html#5818" class="Bound">ys</a> <a id="5852" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5854" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="5859" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a>               <a id="5893" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5902" class="Symbol">_</a>  <a id="5905" class="Symbol">=</a> <a id="5907" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5914" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="5934" class="Symbol">{</a><a id="5935" class="Argument">xs</a> <a id="5938" class="Symbol">=</a> <a id="5940" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="5942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5944" href="Data.List.Properties.html#5944" class="Bound">xs</a><a id="5946" class="Symbol">}</a> <a id="5948" class="Symbol">(</a><a id="5949" href="Data.List.Properties.html#5949" class="Bound">y</a> <a id="5951" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5953" href="Data.List.Properties.html#5953" class="Bound">ys</a><a id="5955" class="Symbol">)</a> <a id="5957" href="Data.List.Properties.html#5957" class="Bound">eq</a>
    <a id="5964" class="Keyword">with</a> <a id="5969" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="5989" class="Symbol">(</a><a id="5990" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="5993" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5996" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5998" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6000" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="6001" class="Symbol">)</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
         <a id="6019" href="Data.List.Properties.html#5944" class="Bound">xs</a>                  <a id="6039" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6042" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="6055" href="Data.List.Properties.html#5957" class="Bound">eq</a> <a id="6058" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="6069" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="6072" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6075" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6077" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6079" href="Data.List.Properties.html#5944" class="Bound">xs</a>        <a id="6089" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6092" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="6101" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="6104" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="6106" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6108" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="6110" href="Data.List.Properties.html#5944" class="Bound">xs</a> <a id="6113" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
         <a id="6124" class="Symbol">(</a><a id="6125" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="6128" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6131" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="6133" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6135" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="6136" class="Symbol">)</a> <a id="6138" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6141" href="Data.List.Properties.html#5944" class="Bound">xs</a> <a id="6144" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="6145" class="Symbol">)</a>
  <a id="6149" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="6169" class="Symbol">{</a><a id="6170" class="Argument">xs</a> <a id="6173" class="Symbol">=</a> <a id="6175" href="Data.List.Properties.html#6175" class="Bound">x</a> <a id="6177" class="InductiveConstructor Operator">∷</a> <a id="6179" href="Data.List.Properties.html#6179" class="Bound">xs</a><a id="6181" class="Symbol">}</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Data.List.Properties.html#6184" class="Bound">y</a> <a id="6186" class="InductiveConstructor Operator">∷</a> <a id="6188" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>   <a id="6193" class="Symbol">)</a> <a id="6195" href="Data.List.Properties.html#6195" class="Bound">eq</a> <a id="6198" class="Symbol">|</a> <a id="6200" class="Symbol">()</a>
  <a id="6205" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="6225" class="Symbol">{</a><a id="6226" class="Argument">xs</a> <a id="6229" class="Symbol">=</a> <a id="6231" href="Data.List.Properties.html#6231" class="Bound">x</a> <a id="6233" class="InductiveConstructor Operator">∷</a> <a id="6235" href="Data.List.Properties.html#6235" class="Bound">xs</a><a id="6237" class="Symbol">}</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Data.List.Properties.html#6240" class="Bound">y</a> <a id="6242" class="InductiveConstructor Operator">∷</a> <a id="6244" class="Symbol">_</a> <a id="6246" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6248" class="Symbol">_)</a> <a id="6251" href="Data.List.Properties.html#6251" class="Bound">eq</a> <a id="6254" class="Symbol">|</a> <a id="6256" class="Symbol">()</a>

  <a id="6262" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6273" class="Symbol">:</a> <a id="6275" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="6292" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="6299" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6310" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6319" class="Symbol">_</a> <a id="6321" class="Symbol">_</a> <a id="6323" href="Data.List.Properties.html#6323" class="Bound">ys≡zs</a>             <a id="6341" class="Symbol">=</a> <a id="6343" href="Data.List.Properties.html#6323" class="Bound">ys≡zs</a>
  <a id="6351" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Data.List.Properties.html#6363" class="Bound">x</a> <a id="6365" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6367" href="Data.List.Properties.html#6367" class="Bound">xs</a><a id="6369" class="Symbol">)</a> <a id="6371" class="Symbol">_</a> <a id="6373" class="Symbol">_</a> <a id="6375" href="Data.List.Properties.html#6375" class="Bound">x∷xs++ys≡x∷xs++zs</a> <a id="6393" class="Symbol">=</a> <a id="6395" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6406" href="Data.List.Properties.html#6367" class="Bound">xs</a> <a id="6409" class="Symbol">_</a> <a id="6411" class="Symbol">_</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="6427" href="Data.List.Properties.html#6375" class="Bound">x∷xs++ys≡x∷xs++zs</a><a id="6444" class="Symbol">)</a>

  <a id="6449" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6460" class="Symbol">:</a> <a id="6462" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="6480" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="6487" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6498" class="Symbol">_</a>  <a id="6501" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6510" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6519" class="Symbol">_</a>             <a id="6533" class="Symbol">=</a> <a id="6535" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="6542" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6553" href="Data.List.Properties.html#6553" class="Bound">xs</a> <a id="6556" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6565" class="Symbol">(</a><a id="6566" href="Data.List.Properties.html#6566" class="Bound">z</a> <a id="6568" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6570" href="Data.List.Properties.html#6570" class="Bound">zs</a><a id="6572" class="Symbol">)</a> <a id="6574" href="Data.List.Properties.html#6574" class="Bound">eq</a> <a id="6577" class="Symbol">=</a>
    <a id="6583" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6610" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6617" href="Data.List.Properties.html#6574" class="Bound">eq</a><a id="6619" class="Symbol">)</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6632" class="Symbol">(</a><a id="6633" href="Data.List.Properties.html#6566" class="Bound">z</a> <a id="6635" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6637" href="Data.List.Properties.html#6570" class="Bound">zs</a><a id="6639" class="Symbol">)))</a> <a id="6643" class="Symbol">(</a><a id="6644" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6652" class="Symbol">(</a><a id="6653" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6660" href="Data.List.Properties.html#6553" class="Bound">xs</a><a id="6662" class="Symbol">))</a>
  <a id="6667" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6678" href="Data.List.Properties.html#6678" class="Bound">xs</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Data.List.Properties.html#6682" class="Bound">y</a> <a id="6684" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6686" href="Data.List.Properties.html#6686" class="Bound">ys</a><a id="6688" class="Symbol">)</a> <a id="6690" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6699" href="Data.List.Properties.html#6699" class="Bound">eq</a> <a id="6702" class="Symbol">=</a>
    <a id="6708" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6722" class="Symbol">(</a><a id="6723" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6729" class="Symbol">(</a><a id="6730" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6745" class="Symbol">(</a><a id="6746" href="Data.List.Properties.html#6682" class="Bound">y</a> <a id="6748" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6750" href="Data.List.Properties.html#6686" class="Bound">ys</a><a id="6752" class="Symbol">)))</a> <a id="6756" class="Symbol">(</a><a id="6757" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6762" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6769" href="Data.List.Properties.html#6699" class="Bound">eq</a><a id="6771" class="Symbol">))</a> <a id="6774" class="Symbol">(</a><a id="6775" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6791" href="Data.List.Properties.html#6678" class="Bound">xs</a><a id="6793" class="Symbol">)</a> <a id="6795" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6797" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="6800" class="Symbol">)</a>
  <a id="6804" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6815" class="Symbol">_</a>  <a id="6818" class="Symbol">(</a><a id="6819" href="Data.List.Properties.html#6819" class="Bound">y</a> <a id="6821" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6823" href="Data.List.Properties.html#6823" class="Bound">ys</a><a id="6825" class="Symbol">)</a> <a id="6827" class="Symbol">(</a><a id="6828" href="Data.List.Properties.html#6828" class="Bound">z</a> <a id="6830" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6832" href="Data.List.Properties.html#6832" class="Bound">zs</a><a id="6834" class="Symbol">)</a> <a id="6836" href="Data.List.Properties.html#6836" class="Bound">eq</a> <a id="6839" class="Symbol">=</a>
    <a id="6845" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6851" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="6855" class="Symbol">(</a><a id="6856" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="6869" href="Data.List.Properties.html#6836" class="Bound">eq</a><a id="6871" class="Symbol">)</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6885" class="Symbol">_</a> <a id="6887" href="Data.List.Properties.html#6823" class="Bound">ys</a> <a id="6890" href="Data.List.Properties.html#6832" class="Bound">zs</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="6907" href="Data.List.Properties.html#6836" class="Bound">eq</a><a id="6909" class="Symbol">))</a>

  <a id="6915" href="Data.List.Properties.html#6915" class="Function">++-cancel</a> <a id="6925" class="Symbol">:</a> <a id="6927" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="6940" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="6947" href="Data.List.Properties.html#6915" class="Function">++-cancel</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6970" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6972" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a>

  <a id="6986" href="Data.List.Properties.html#6986" class="Function">++-conicalˡ</a> <a id="6998" class="Symbol">:</a> <a id="7000" class="Symbol">∀</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Data.List.Properties.html#7003" class="Bound">xs</a> <a id="7006" href="Data.List.Properties.html#7006" class="Bound">ys</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7016" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="7017" class="Symbol">)</a> <a id="7019" class="Symbol">→</a> <a id="7021" href="Data.List.Properties.html#7003" class="Bound">xs</a> <a id="7024" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7027" href="Data.List.Properties.html#7006" class="Bound">ys</a> <a id="7030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7032" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7035" class="Symbol">→</a> <a id="7037" href="Data.List.Properties.html#7003" class="Bound">xs</a> <a id="7040" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7042" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7047" href="Data.List.Properties.html#6986" class="Function">++-conicalˡ</a> <a id="7059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7068" class="Symbol">_</a> <a id="7070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7075" class="Symbol">=</a> <a id="7077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7085" href="Data.List.Properties.html#7085" class="Function">++-conicalʳ</a> <a id="7097" class="Symbol">:</a> <a id="7099" class="Symbol">∀</a> <a id="7101" class="Symbol">(</a><a id="7102" href="Data.List.Properties.html#7102" class="Bound">xs</a> <a id="7105" href="Data.List.Properties.html#7105" class="Bound">ys</a> <a id="7108" class="Symbol">:</a> <a id="7110" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7115" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="7116" class="Symbol">)</a> <a id="7118" class="Symbol">→</a> <a id="7120" href="Data.List.Properties.html#7102" class="Bound">xs</a> <a id="7123" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7126" href="Data.List.Properties.html#7105" class="Bound">ys</a> <a id="7129" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7131" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7134" class="Symbol">→</a> <a id="7136" href="Data.List.Properties.html#7105" class="Bound">ys</a> <a id="7139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7141" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7146" href="Data.List.Properties.html#7085" class="Function">++-conicalʳ</a> <a id="7158" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7167" class="Symbol">_</a> <a id="7169" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7174" class="Symbol">=</a> <a id="7176" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7184" href="Data.List.Properties.html#7184" class="Function">++-conical</a> <a id="7195" class="Symbol">:</a> <a id="7197" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="7205" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7208" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="7215" href="Data.List.Properties.html#7184" class="Function">++-conical</a> <a id="7226" class="Symbol">=</a> <a id="7228" href="Data.List.Properties.html#6986" class="Function">++-conicalˡ</a> <a id="7240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7242" href="Data.List.Properties.html#7085" class="Function">++-conicalʳ</a>

<a id="length-++-sucˡ"></a><a id="7255" href="Data.List.Properties.html#7255" class="Function">length-++-sucˡ</a> <a id="7270" class="Symbol">:</a> <a id="7272" class="Symbol">∀</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Data.List.Properties.html#7275" class="Bound">x</a> <a id="7277" class="Symbol">:</a> <a id="7279" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7280" class="Symbol">)</a> <a id="7282" class="Symbol">(</a><a id="7283" href="Data.List.Properties.html#7283" class="Bound">xs</a> <a id="7286" href="Data.List.Properties.html#7286" class="Bound">ys</a> <a id="7289" class="Symbol">:</a> <a id="7291" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7296" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7297" class="Symbol">)</a> <a id="7299" class="Symbol">→</a>
                 <a id="7318" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7325" class="Symbol">(</a><a id="7326" href="Data.List.Properties.html#7275" class="Bound">x</a> <a id="7328" class="InductiveConstructor Operator">∷</a> <a id="7330" href="Data.List.Properties.html#7283" class="Bound">xs</a> <a id="7333" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7336" href="Data.List.Properties.html#7286" class="Bound">ys</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7342" class="InductiveConstructor">suc</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Data.List.Properties.html#7283" class="Bound">xs</a> <a id="7358" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7361" href="Data.List.Properties.html#7286" class="Bound">ys</a><a id="7363" class="Symbol">))</a>
<a id="7366" href="Data.List.Properties.html#7255" class="Function">length-++-sucˡ</a> <a id="7381" class="Symbol">_</a> <a id="7383" class="Symbol">_</a> <a id="7385" class="Symbol">_</a> <a id="7387" class="Symbol">=</a> <a id="7389" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="length-++-sucʳ"></a><a id="7395" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7410" class="Symbol">:</a> <a id="7412" class="Symbol">∀</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Data.List.Properties.html#7415" class="Bound">xs</a> <a id="7418" class="Symbol">:</a> <a id="7420" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7425" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Data.List.Properties.html#7429" class="Bound">y</a> <a id="7431" class="Symbol">:</a> <a id="7433" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7434" class="Symbol">)</a> <a id="7436" class="Symbol">(</a><a id="7437" href="Data.List.Properties.html#7437" class="Bound">ys</a> <a id="7440" class="Symbol">:</a> <a id="7442" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7447" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7448" class="Symbol">)</a> <a id="7450" class="Symbol">→</a>
                 <a id="7469" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Data.List.Properties.html#7415" class="Bound">xs</a> <a id="7480" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7483" href="Data.List.Properties.html#7429" class="Bound">y</a> <a id="7485" class="InductiveConstructor Operator">∷</a> <a id="7487" href="Data.List.Properties.html#7437" class="Bound">ys</a><a id="7489" class="Symbol">)</a> <a id="7491" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7493" class="InductiveConstructor">suc</a> <a id="7497" class="Symbol">(</a><a id="7498" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7505" class="Symbol">(</a><a id="7506" href="Data.List.Properties.html#7415" class="Bound">xs</a> <a id="7509" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7512" href="Data.List.Properties.html#7437" class="Bound">ys</a><a id="7514" class="Symbol">))</a>
<a id="7517" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7532" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7541" class="Symbol">_</a> <a id="7543" class="Symbol">_</a>  <a id="7546" class="Symbol">=</a> <a id="7548" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7553" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7568" class="Symbol">(_</a> <a id="7571" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7573" href="Data.List.Properties.html#7573" class="Bound">xs</a><a id="7575" class="Symbol">)</a> <a id="7577" href="Data.List.Properties.html#7577" class="Bound">y</a> <a id="7579" href="Data.List.Properties.html#7579" class="Bound">ys</a> <a id="7582" class="Symbol">=</a> <a id="7584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7609" href="Data.List.Properties.html#7573" class="Bound">xs</a> <a id="7612" href="Data.List.Properties.html#7577" class="Bound">y</a> <a id="7614" href="Data.List.Properties.html#7579" class="Bound">ys</a><a id="7616" class="Symbol">)</a>

<a id="length-++-comm"></a><a id="7619" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7634" class="Symbol">:</a> <a id="7636" class="Symbol">∀</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Data.List.Properties.html#7639" class="Bound">xs</a> <a id="7642" href="Data.List.Properties.html#7642" class="Bound">ys</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7652" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7653" class="Symbol">)</a> <a id="7655" class="Symbol">→</a>
                 <a id="7674" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7681" class="Symbol">(</a><a id="7682" href="Data.List.Properties.html#7639" class="Bound">xs</a> <a id="7685" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7688" href="Data.List.Properties.html#7642" class="Bound">ys</a><a id="7690" class="Symbol">)</a> <a id="7692" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7694" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Data.List.Properties.html#7642" class="Bound">ys</a> <a id="7705" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7708" href="Data.List.Properties.html#7639" class="Bound">xs</a><a id="7710" class="Symbol">)</a>
<a id="7712" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7727" href="Data.List.Properties.html#7727" class="Bound">xs</a>       <a id="7736" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7745" class="Symbol">=</a> <a id="7747" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7752" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="7773" href="Data.List.Properties.html#7727" class="Bound">xs</a><a id="7775" class="Symbol">)</a>
<a id="7777" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7792" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7801" class="Symbol">(</a><a id="7802" href="Data.List.Properties.html#7802" class="Bound">y</a> <a id="7804" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7806" href="Data.List.Properties.html#7806" class="Bound">ys</a><a id="7808" class="Symbol">)</a> <a id="7810" class="Symbol">=</a> <a id="7812" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7816" class="Symbol">(</a><a id="7817" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7822" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7829" class="Symbol">(</a><a id="7830" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="7843" class="Symbol">(</a><a id="7844" href="Data.List.Properties.html#7802" class="Bound">y</a> <a id="7846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7848" href="Data.List.Properties.html#7806" class="Bound">ys</a><a id="7850" class="Symbol">)))</a>
<a id="7854" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7869" class="Symbol">(</a><a id="7870" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="7872" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7874" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="7876" class="Symbol">)</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="7881" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7883" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="7885" class="Symbol">)</a> <a id="7887" class="Symbol">=</a>
  <a id="7891" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7901" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7908" class="Symbol">(</a><a id="7909" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="7911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7913" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="7916" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7919" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="7921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7923" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="7925" class="Symbol">)</a>
  <a id="7929" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="7937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="7953" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7956" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="7958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7960" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="7962" class="Symbol">))</a>
  <a id="7967" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7970" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7979" class="Symbol">(</a><a id="7980" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7995" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="7998" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="8000" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="8002" class="Symbol">)</a> <a id="8004" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8014" class="Symbol">(</a><a id="8015" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8019" class="Symbol">(</a><a id="8020" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="8031" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8034" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="8036" class="Symbol">)))</a>
  <a id="8042" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8045" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8064" class="Symbol">(</a><a id="8065" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="8080" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="8083" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="8085" class="Symbol">))</a> <a id="8088" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8098" class="Symbol">(</a><a id="8099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8103" class="Symbol">(</a><a id="8104" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8111" class="Symbol">(</a><a id="8112" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8115" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8118" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8120" class="Symbol">)))</a>
  <a id="8126" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8129" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8134" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8138" class="Symbol">(</a><a id="8139" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="8154" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8157" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="8159" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8161" class="Symbol">)</a> <a id="8163" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="8169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8173" class="Symbol">(</a><a id="8174" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8181" class="Symbol">(</a><a id="8182" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8185" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8188" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="8190" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8192" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8194" class="Symbol">))</a>
  <a id="8199" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="8207" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8214" class="Symbol">(</a><a id="8215" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="8217" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8219" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8222" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8225" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="8227" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8229" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8231" class="Symbol">)</a>
  <a id="8235" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="length-++-≤ˡ"></a><a id="8238" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8251" class="Symbol">:</a> <a id="8253" class="Symbol">∀</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Data.List.Properties.html#8256" class="Bound">xs</a> <a id="8259" class="Symbol">:</a> <a id="8261" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8266" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="8267" class="Symbol">)</a> <a id="8269" class="Symbol">{</a><a id="8270" href="Data.List.Properties.html#8270" class="Bound">ys</a><a id="8272" class="Symbol">}</a> <a id="8274" class="Symbol">→</a>
              <a id="8290" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8297" href="Data.List.Properties.html#8256" class="Bound">xs</a> <a id="8300" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8302" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Data.List.Properties.html#8256" class="Bound">xs</a> <a id="8313" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8316" href="Data.List.Properties.html#8270" class="Bound">ys</a><a id="8318" class="Symbol">)</a>
<a id="8320" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8333" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8342" class="Symbol">=</a> <a id="8344" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="8348" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8361" class="Symbol">(</a><a id="8362" href="Data.List.Properties.html#8362" class="Bound">x</a> <a id="8364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8366" href="Data.List.Properties.html#8366" class="Bound">xs</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Symbol">=</a> <a id="8372" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8376" class="Symbol">(</a><a id="8377" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8390" href="Data.List.Properties.html#8366" class="Bound">xs</a><a id="8392" class="Symbol">)</a>

<a id="length-++-≤ʳ"></a><a id="8395" href="Data.List.Properties.html#8395" class="Function">length-++-≤ʳ</a> <a id="8408" class="Symbol">:</a> <a id="8410" class="Symbol">∀</a> <a id="8412" class="Symbol">(</a><a id="8413" href="Data.List.Properties.html#8413" class="Bound">ys</a> <a id="8416" class="Symbol">:</a> <a id="8418" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8423" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="8424" class="Symbol">)</a> <a id="8426" class="Symbol">{</a><a id="8427" href="Data.List.Properties.html#8427" class="Bound">xs</a><a id="8429" class="Symbol">}</a> <a id="8431" class="Symbol">→</a>
              <a id="8447" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8454" href="Data.List.Properties.html#8413" class="Bound">ys</a> <a id="8457" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8459" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8466" class="Symbol">(</a><a id="8467" href="Data.List.Properties.html#8427" class="Bound">xs</a> <a id="8470" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8473" href="Data.List.Properties.html#8413" class="Bound">ys</a><a id="8475" class="Symbol">)</a>
<a id="8477" href="Data.List.Properties.html#8395" class="Function">length-++-≤ʳ</a> <a id="8490" href="Data.List.Properties.html#8490" class="Bound">ys</a> <a id="8493" class="Symbol">{</a><a id="8494" href="Data.List.Properties.html#8494" class="Bound">xs</a><a id="8496" class="Symbol">}</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8522" href="Data.List.Properties.html#8490" class="Bound">ys</a><a id="8524" class="Symbol">)</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="8539" class="Symbol">(</a><a id="8540" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="8555" href="Data.List.Properties.html#8490" class="Bound">ys</a> <a id="8558" href="Data.List.Properties.html#8494" class="Bound">xs</a><a id="8560" class="Symbol">))</a>

<a id="8564" class="Keyword">module</a> <a id="8571" href="Data.List.Properties.html#8571" class="Module">_</a> <a id="8573" class="Symbol">{</a><a id="8574" href="Data.List.Properties.html#8574" class="Bound">A</a> <a id="8576" class="Symbol">:</a> <a id="8578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8582" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="8583" class="Symbol">}</a> <a id="8585" class="Keyword">where</a>

  <a id="8594" class="Keyword">open</a> <a id="8599" href="Algebra.Structures.html" class="Module">AlgebraicStructures</a>  <a id="8620" class="Symbol">{</a><a id="8621" class="Argument">A</a> <a id="8623" class="Symbol">=</a> <a id="8625" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8630" href="Data.List.Properties.html#8574" class="Bound">A</a><a id="8631" class="Symbol">}</a> <a id="8633" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="8640" href="Data.List.Properties.html#8640" class="Function">++-isMagma</a> <a id="8651" class="Symbol">:</a> <a id="8653" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="8661" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="8668" href="Data.List.Properties.html#8640" class="Function">++-isMagma</a> <a id="8679" class="Symbol">=</a> <a id="8681" class="Keyword">record</a>
    <a id="8692" class="Symbol">{</a> <a id="8694" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="8708" class="Symbol">=</a> <a id="8710" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
    <a id="8728" class="Symbol">;</a> <a id="8730" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="8744" class="Symbol">=</a> <a id="8746" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="8752" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="8761" class="Symbol">}</a>

  <a id="8766" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a> <a id="8781" class="Symbol">:</a> <a id="8783" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="8795" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="8802" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a> <a id="8817" class="Symbol">=</a> <a id="8819" class="Keyword">record</a>
    <a id="8830" class="Symbol">{</a> <a id="8832" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="8840" class="Symbol">=</a> <a id="8842" href="Data.List.Properties.html#8640" class="Function">++-isMagma</a>
    <a id="8857" class="Symbol">;</a> <a id="8859" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="8867" class="Symbol">=</a> <a id="8869" href="Data.List.Properties.html#5197" class="Function">++-assoc</a>
    <a id="8882" class="Symbol">}</a>

  <a id="8887" href="Data.List.Properties.html#8887" class="Function">++-isMonoid</a> <a id="8899" class="Symbol">:</a> <a id="8901" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="8910" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="8915" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8920" href="Data.List.Properties.html#8887" class="Function">++-isMonoid</a> <a id="8932" class="Symbol">=</a> <a id="8934" class="Keyword">record</a>
    <a id="8945" class="Symbol">{</a> <a id="8947" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="8959" class="Symbol">=</a> <a id="8961" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a>
    <a id="8980" class="Symbol">;</a> <a id="8982" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="8994" class="Symbol">=</a> <a id="8996" href="Data.List.Properties.html#5512" class="Function">++-identity</a>
    <a id="9012" class="Symbol">}</a>

<a id="9015" class="Keyword">module</a> <a id="9022" href="Data.List.Properties.html#9022" class="Module">_</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Data.List.Properties.html#9025" class="Bound">A</a> <a id="9027" class="Symbol">:</a> <a id="9029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9033" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="9034" class="Symbol">)</a> <a id="9036" class="Keyword">where</a>

  <a id="9045" href="Data.List.Properties.html#9045" class="Function">++-semigroup</a> <a id="9058" class="Symbol">:</a> <a id="9060" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="9070" href="Data.List.Properties.html#9033" class="Bound">a</a> <a id="9072" href="Data.List.Properties.html#9033" class="Bound">a</a>
  <a id="9076" href="Data.List.Properties.html#9045" class="Function">++-semigroup</a> <a id="9089" class="Symbol">=</a> <a id="9091" class="Keyword">record</a>
    <a id="9102" class="Symbol">{</a> <a id="9104" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>     <a id="9116" class="Symbol">=</a> <a id="9118" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9123" href="Data.List.Properties.html#9025" class="Bound">A</a>
    <a id="9129" class="Symbol">;</a> <a id="9131" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="9143" class="Symbol">=</a> <a id="9145" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a>
    <a id="9164" class="Symbol">}</a>

  <a id="9169" href="Data.List.Properties.html#9169" class="Function">++-monoid</a> <a id="9179" class="Symbol">:</a> <a id="9181" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="9188" href="Data.List.Properties.html#9033" class="Bound">a</a> <a id="9190" href="Data.List.Properties.html#9033" class="Bound">a</a>
  <a id="9194" href="Data.List.Properties.html#9169" class="Function">++-monoid</a> <a id="9204" class="Symbol">=</a> <a id="9206" class="Keyword">record</a>
    <a id="9217" class="Symbol">{</a> <a id="9219" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>  <a id="9228" class="Symbol">=</a> <a id="9230" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9235" href="Data.List.Properties.html#9025" class="Bound">A</a>
    <a id="9241" class="Symbol">;</a> <a id="9243" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="9252" class="Symbol">=</a> <a id="9254" href="Data.List.Properties.html#8887" class="Function">++-isMonoid</a>
    <a id="9270" class="Symbol">}</a>

<a id="9273" class="Keyword">module</a> <a id="9280" href="Data.List.Properties.html#9280" class="Module">_</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Data.List.Properties.html#9283" class="Bound">A</a> <a id="9285" class="Symbol">:</a> <a id="9287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9291" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="9292" class="Symbol">)</a> <a id="9294" class="Keyword">where</a>

  <a id="9303" href="Data.List.Properties.html#9303" class="Function">length-isMagmaHomomorphism</a> <a id="9330" class="Symbol">:</a> <a id="9332" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="9352" class="Symbol">(</a><a id="9353" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="9365" href="Data.List.Properties.html#9283" class="Bound">A</a><a id="9366" class="Symbol">)</a> <a id="9368" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a> <a id="9379" href="Data.List.Base.html#4746" class="Function">length</a>
  <a id="9388" href="Data.List.Properties.html#9303" class="Function">length-isMagmaHomomorphism</a> <a id="9415" class="Symbol">=</a> <a id="9417" class="Keyword">record</a>
    <a id="9428" class="Symbol">{</a> <a id="9430" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="9448" class="Symbol">=</a> <a id="9450" class="Keyword">record</a>
      <a id="9463" class="Symbol">{</a> <a id="9465" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9477" href="Data.List.Base.html#4746" class="Function">length</a>
      <a id="9490" class="Symbol">}</a>
    <a id="9496" class="Symbol">;</a> <a id="9498" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="9503" class="Symbol">=</a> <a id="9505" class="Symbol">λ</a> <a id="9507" href="Data.List.Properties.html#9507" class="Bound">xs</a> <a id="9510" href="Data.List.Properties.html#9510" class="Bound">ys</a> <a id="9513" class="Symbol">→</a> <a id="9515" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="9525" href="Data.List.Properties.html#9507" class="Bound">xs</a> <a id="9528" class="Symbol">{</a><a id="9529" href="Data.List.Properties.html#9510" class="Bound">ys</a><a id="9531" class="Symbol">}</a>
    <a id="9537" class="Symbol">}</a>

  <a id="9542" href="Data.List.Properties.html#9542" class="Function">length-isMonoidHomomorphism</a> <a id="9570" class="Symbol">:</a> <a id="9572" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="9593" class="Symbol">(</a><a id="9594" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="9610" href="Data.List.Properties.html#9283" class="Bound">A</a><a id="9611" class="Symbol">)</a> <a id="9613" href="Data.Nat.Base.html#4549" class="Function">+-0-rawMonoid</a> <a id="9627" href="Data.List.Base.html#4746" class="Function">length</a>
  <a id="9636" href="Data.List.Properties.html#9542" class="Function">length-isMonoidHomomorphism</a> <a id="9664" class="Symbol">=</a> <a id="9666" class="Keyword">record</a>
    <a id="9677" class="Symbol">{</a> <a id="9679" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="9699" class="Symbol">=</a> <a id="9701" href="Data.List.Properties.html#9303" class="Function">length-isMagmaHomomorphism</a>
    <a id="9732" class="Symbol">;</a> <a id="9734" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a> <a id="9741" class="Symbol">=</a> <a id="9743" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="9752" class="Symbol">}</a>

<a id="9755" class="Comment">------------------------------------------------------------------------</a>
<a id="9828" class="Comment">-- cartesianProductWith</a>

<a id="9853" class="Keyword">module</a> <a id="9860" href="Data.List.Properties.html#9860" class="Module">_</a> <a id="9862" class="Symbol">(</a><a id="9863" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="9865" class="Symbol">:</a> <a id="9867" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="9869" class="Symbol">→</a> <a id="9871" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="9873" class="Symbol">→</a> <a id="9875" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Keyword">where</a>

  <a id="9887" class="Keyword">private</a>
    <a id="9899" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="9904" class="Symbol">=</a> <a id="9906" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="9927" href="Data.List.Properties.html#9863" class="Bound">f</a>

  <a id="9932" href="Data.List.Properties.html#9932" class="Function">cartesianProductWith-zeroˡ</a> <a id="9959" class="Symbol">:</a> <a id="9961" class="Symbol">∀</a> <a id="9963" href="Data.List.Properties.html#9963" class="Bound">ys</a> <a id="9966" class="Symbol">→</a> <a id="9968" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="9973" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9976" href="Data.List.Properties.html#9963" class="Bound">ys</a> <a id="9979" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9981" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9986" href="Data.List.Properties.html#9932" class="Function">cartesianProductWith-zeroˡ</a> <a id="10013" class="Symbol">_</a> <a id="10015" class="Symbol">=</a> <a id="10017" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="10025" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10052" class="Symbol">:</a> <a id="10054" class="Symbol">∀</a> <a id="10056" href="Data.List.Properties.html#10056" class="Bound">xs</a> <a id="10059" class="Symbol">→</a> <a id="10061" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10066" href="Data.List.Properties.html#10056" class="Bound">xs</a> <a id="10069" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10072" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10074" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="10079" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10106" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10115" class="Symbol">=</a> <a id="10117" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="10124" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10151" class="Symbol">(</a><a id="10152" href="Data.List.Properties.html#10152" class="Bound">x</a> <a id="10154" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10156" href="Data.List.Properties.html#10156" class="Bound">xs</a><a id="10158" class="Symbol">)</a> <a id="10160" class="Symbol">=</a> <a id="10162" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10189" href="Data.List.Properties.html#10156" class="Bound">xs</a>

  <a id="10195" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10228" class="Symbol">:</a> <a id="10230" class="Symbol">∀</a> <a id="10232" href="Data.List.Properties.html#10232" class="Bound">xs</a> <a id="10235" href="Data.List.Properties.html#10235" class="Bound">ys</a> <a id="10238" href="Data.List.Properties.html#10238" class="Bound">zs</a> <a id="10241" class="Symbol">→</a> <a id="10243" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10248" class="Symbol">(</a><a id="10249" href="Data.List.Properties.html#10232" class="Bound">xs</a> <a id="10252" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10255" href="Data.List.Properties.html#10235" class="Bound">ys</a><a id="10257" class="Symbol">)</a> <a id="10259" href="Data.List.Properties.html#10238" class="Bound">zs</a> <a id="10262" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10264" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10269" href="Data.List.Properties.html#10232" class="Bound">xs</a> <a id="10272" href="Data.List.Properties.html#10238" class="Bound">zs</a> <a id="10275" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10278" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10283" href="Data.List.Properties.html#10235" class="Bound">ys</a> <a id="10286" href="Data.List.Properties.html#10238" class="Bound">zs</a>
  <a id="10291" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10324" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10333" href="Data.List.Properties.html#10333" class="Bound">ys</a> <a id="10336" href="Data.List.Properties.html#10336" class="Bound">zs</a> <a id="10339" class="Symbol">=</a> <a id="10341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="10348" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Data.List.Properties.html#10382" class="Bound">x</a> <a id="10384" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10386" href="Data.List.Properties.html#10386" class="Bound">xs</a><a id="10388" class="Symbol">)</a> <a id="10390" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10393" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10396" class="Symbol">=</a> <a id="10398" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10408" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10413" class="Symbol">(</a><a id="10414" href="Data.List.Properties.html#10382" class="Bound">x</a> <a id="10416" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10418" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10421" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10424" href="Data.List.Properties.html#10390" class="Bound">ys</a><a id="10426" class="Symbol">)</a> <a id="10428" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10431" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10439" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10443" class="Symbol">(</a><a id="10444" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10446" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10447" class="Symbol">)</a> <a id="10449" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10452" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10455" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10464" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10467" href="Data.List.Properties.html#10390" class="Bound">ys</a><a id="10469" class="Symbol">)</a> <a id="10471" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10474" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10477" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10487" class="Symbol">(</a><a id="10488" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10490" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10491" class="Symbol">)</a> <a id="10493" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10496" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="10499" class="Symbol">)</a> <a id="10501" class="Symbol">(</a><a id="10502" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10535" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10538" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10541" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10543" class="Symbol">)</a> <a id="10545" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10551" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10558" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10559" class="Symbol">)</a> <a id="10561" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10564" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10567" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10572" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10575" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10578" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10581" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10586" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10589" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10592" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10595" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10609" class="Symbol">(</a><a id="10610" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10612" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10613" class="Symbol">)</a> <a id="10615" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10617" class="Symbol">)</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10625" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10628" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10630" class="Symbol">)</a> <a id="10632" class="Symbol">(</a><a id="10633" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10638" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10641" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10643" class="Symbol">)</a> <a id="10645" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10651" class="Symbol">(</a><a id="10652" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10656" class="Symbol">(</a><a id="10657" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10659" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10660" class="Symbol">)</a> <a id="10662" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10665" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10668" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10673" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10676" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10678" class="Symbol">)</a> <a id="10680" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10683" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10688" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10691" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10694" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10702" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10707" class="Symbol">(</a><a id="10708" href="Data.List.Properties.html#10382" class="Bound">x</a> <a id="10710" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10712" href="Data.List.Properties.html#10386" class="Bound">xs</a><a id="10714" class="Symbol">)</a> <a id="10716" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10719" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10722" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10727" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10730" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10733" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10736" class="Comment">------------------------------------------------------------------------</a>
<a id="10809" class="Comment">-- alignWith</a>

<a id="10823" class="Keyword">module</a> <a id="10830" href="Data.List.Properties.html#10830" class="Module">_</a> <a id="10832" class="Symbol">{</a><a id="10833" href="Data.List.Properties.html#10833" class="Bound">f</a> <a id="10835" href="Data.List.Properties.html#10835" class="Bound">g</a> <a id="10837" class="Symbol">:</a> <a id="10839" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="10845" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="10847" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="10849" class="Symbol">→</a> <a id="10851" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="10852" class="Symbol">}</a> <a id="10854" class="Keyword">where</a>

  <a id="10863" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="10878" class="Symbol">:</a> <a id="10880" href="Data.List.Properties.html#10833" class="Bound">f</a> <a id="10882" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="10884" href="Data.List.Properties.html#10835" class="Bound">g</a> <a id="10886" class="Symbol">→</a> <a id="10888" class="Symbol">∀</a> <a id="10890" href="Data.List.Properties.html#10890" class="Bound">as</a> <a id="10893" class="Symbol">→</a> <a id="10895" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="10905" href="Data.List.Properties.html#10833" class="Bound">f</a> <a id="10907" href="Data.List.Properties.html#10890" class="Bound">as</a> <a id="10910" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="10912" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="10922" href="Data.List.Properties.html#10835" class="Bound">g</a> <a id="10924" href="Data.List.Properties.html#10890" class="Bound">as</a>
  <a id="10929" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="10944" href="Data.List.Properties.html#10944" class="Bound">f≗g</a> <a id="10948" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="10959" href="Data.List.Properties.html#10959" class="Bound">bs</a>       <a id="10968" class="Symbol">=</a> <a id="10970" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="10979" class="Symbol">(</a><a id="10980" href="Data.List.Properties.html#10944" class="Bound">f≗g</a> <a id="10984" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10986" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="10990" class="Symbol">)</a> <a id="10992" href="Data.List.Properties.html#10959" class="Bound">bs</a>
  <a id="10997" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="11012" href="Data.List.Properties.html#11012" class="Bound">f≗g</a> <a id="11016" href="Data.List.Properties.html#11016" class="Bound">as</a><a id="11018" class="Symbol">@(_</a> <a id="11022" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11024" class="Symbol">_)</a> <a id="11027" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11036" class="Symbol">=</a> <a id="11038" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="11047" class="Symbol">(</a><a id="11048" href="Data.List.Properties.html#11012" class="Bound">f≗g</a> <a id="11052" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11054" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="11058" class="Symbol">)</a> <a id="11060" href="Data.List.Properties.html#11016" class="Bound">as</a>
  <a id="11065" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="11080" href="Data.List.Properties.html#11080" class="Bound">f≗g</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Data.List.Properties.html#11085" class="Bound">a</a> <a id="11087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11089" href="Data.List.Properties.html#11089" class="Bound">as</a><a id="11091" class="Symbol">)</a>   <a id="11095" class="Symbol">(</a><a id="11096" href="Data.List.Properties.html#11096" class="Bound">b</a> <a id="11098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11100" href="Data.List.Properties.html#11100" class="Bound">bs</a><a id="11102" class="Symbol">)</a> <a id="11104" class="Symbol">=</a>
    <a id="11110" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11116" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="11120" class="Symbol">(</a><a id="11121" href="Data.List.Properties.html#11080" class="Bound">f≗g</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="11132" href="Data.List.Properties.html#11085" class="Bound">a</a> <a id="11134" href="Data.List.Properties.html#11096" class="Bound">b</a><a id="11135" class="Symbol">))</a> <a id="11138" class="Symbol">(</a><a id="11139" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="11154" href="Data.List.Properties.html#11080" class="Bound">f≗g</a> <a id="11158" href="Data.List.Properties.html#11089" class="Bound">as</a> <a id="11161" href="Data.List.Properties.html#11100" class="Bound">bs</a><a id="11163" class="Symbol">)</a>

<a id="11166" class="Keyword">module</a> <a id="11173" href="Data.List.Properties.html#11173" class="Module">_</a> <a id="11175" class="Symbol">{</a><a id="11176" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11178" class="Symbol">:</a> <a id="11180" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="11186" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="11188" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="11190" class="Symbol">→</a> <a id="11192" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="11193" class="Symbol">}</a> <a id="11195" class="Keyword">where</a>

  <a id="11204" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11221" class="Symbol">:</a> <a id="11223" class="Symbol">∀</a> <a id="11225" href="Data.List.Properties.html#11225" class="Bound">xs</a> <a id="11228" href="Data.List.Properties.html#11228" class="Bound">ys</a> <a id="11231" class="Symbol">→</a>
                   <a id="11252" href="Data.List.Base.html#4746" class="Function">length</a> <a id="11259" class="Symbol">(</a><a id="11260" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11270" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11272" href="Data.List.Properties.html#11225" class="Bound">xs</a> <a id="11275" href="Data.List.Properties.html#11228" class="Bound">ys</a><a id="11277" class="Symbol">)</a> <a id="11279" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11281" href="Data.List.Base.html#4746" class="Function">length</a> <a id="11288" href="Data.List.Properties.html#11225" class="Bound">xs</a> <a id="11291" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="11293" href="Data.List.Base.html#4746" class="Function">length</a> <a id="11300" href="Data.List.Properties.html#11228" class="Bound">ys</a>
  <a id="11305" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11333" href="Data.List.Properties.html#11333" class="Bound">ys</a>       <a id="11342" class="Symbol">=</a> <a id="11344" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="11355" class="Symbol">(</a><a id="11356" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11358" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11361" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="11365" class="Symbol">)</a> <a id="11367" href="Data.List.Properties.html#11333" class="Bound">ys</a>
  <a id="11372" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11389" href="Data.List.Properties.html#11389" class="Bound">xs</a><a id="11391" class="Symbol">@(_</a> <a id="11395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11397" class="Symbol">_)</a> <a id="11400" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11409" class="Symbol">=</a> <a id="11411" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="11422" class="Symbol">(</a><a id="11423" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11425" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11428" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="11432" class="Symbol">)</a> <a id="11434" href="Data.List.Properties.html#11389" class="Bound">xs</a>
  <a id="11439" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Data.List.Properties.html#11457" class="Bound">x</a> <a id="11459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11461" href="Data.List.Properties.html#11461" class="Bound">xs</a><a id="11463" class="Symbol">)</a>   <a id="11467" class="Symbol">(</a><a id="11468" href="Data.List.Properties.html#11468" class="Bound">y</a> <a id="11470" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11472" href="Data.List.Properties.html#11472" class="Bound">ys</a><a id="11474" class="Symbol">)</a> <a id="11476" class="Symbol">=</a> <a id="11478" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11483" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11487" class="Symbol">(</a><a id="11488" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11505" href="Data.List.Properties.html#11461" class="Bound">xs</a> <a id="11508" href="Data.List.Properties.html#11472" class="Bound">ys</a><a id="11510" class="Symbol">)</a>

  <a id="11515" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11529" class="Symbol">:</a> <a id="11531" class="Symbol">(</a><a id="11532" href="Data.List.Properties.html#11532" class="Bound">g</a> <a id="11534" class="Symbol">:</a> <a id="11536" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="11538" class="Symbol">→</a> <a id="11540" href="Data.List.Properties.html#11186" class="Bound">A</a><a id="11541" class="Symbol">)</a> <a id="11543" class="Symbol">(</a><a id="11544" href="Data.List.Properties.html#11544" class="Bound">h</a> <a id="11546" class="Symbol">:</a> <a id="11548" href="Data.List.Properties.html#2728" class="Generalizable">E</a> <a id="11550" class="Symbol">→</a> <a id="11552" href="Data.List.Properties.html#11188" class="Bound">B</a><a id="11553" class="Symbol">)</a> <a id="11555" class="Symbol">→</a>
                  <a id="11575" class="Symbol">∀</a> <a id="11577" href="Data.List.Properties.html#11577" class="Bound">xs</a> <a id="11580" href="Data.List.Properties.html#11580" class="Bound">ys</a> <a id="11583" class="Symbol">→</a> <a id="11585" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11595" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11597" class="Symbol">(</a><a id="11598" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11602" href="Data.List.Properties.html#11532" class="Bound">g</a> <a id="11604" href="Data.List.Properties.html#11577" class="Bound">xs</a><a id="11606" class="Symbol">)</a> <a id="11608" class="Symbol">(</a><a id="11609" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11613" href="Data.List.Properties.html#11544" class="Bound">h</a> <a id="11615" href="Data.List.Properties.html#11580" class="Bound">ys</a><a id="11617" class="Symbol">)</a> <a id="11619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                            <a id="11649" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11659" class="Symbol">(</a><a id="11660" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11662" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11665" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="11675" href="Data.List.Properties.html#11532" class="Bound">g</a> <a id="11677" href="Data.List.Properties.html#11544" class="Bound">h</a><a id="11678" class="Symbol">)</a> <a id="11680" href="Data.List.Properties.html#11577" class="Bound">xs</a> <a id="11683" href="Data.List.Properties.html#11580" class="Bound">ys</a>
  <a id="11688" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11702" href="Data.List.Properties.html#11702" class="Bound">g</a> <a id="11704" href="Data.List.Properties.html#11704" class="Bound">h</a> <a id="11706" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11717" href="Data.List.Properties.html#11717" class="Bound">ys</a>     <a id="11724" class="Symbol">=</a> <a id="11726" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11730" class="Symbol">(</a><a id="11731" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="11737" href="Data.List.Properties.html#11717" class="Bound">ys</a><a id="11739" class="Symbol">)</a>
  <a id="11743" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11757" href="Data.List.Properties.html#11757" class="Bound">g</a> <a id="11759" href="Data.List.Properties.html#11759" class="Bound">h</a> <a id="11761" href="Data.List.Properties.html#11761" class="Bound">xs</a><a id="11763" class="Symbol">@(_</a> <a id="11767" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11769" class="Symbol">_)</a> <a id="11772" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="11779" class="Symbol">=</a> <a id="11781" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11785" class="Symbol">(</a><a id="11786" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="11792" href="Data.List.Properties.html#11761" class="Bound">xs</a><a id="11794" class="Symbol">)</a>
  <a id="11798" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11812" href="Data.List.Properties.html#11812" class="Bound">g</a> <a id="11814" href="Data.List.Properties.html#11814" class="Bound">h</a> <a id="11816" class="Symbol">(</a><a id="11817" href="Data.List.Properties.html#11817" class="Bound">x</a> <a id="11819" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11821" href="Data.List.Properties.html#11821" class="Bound">xs</a><a id="11823" class="Symbol">)</a> <a id="11825" class="Symbol">(</a><a id="11826" href="Data.List.Properties.html#11826" class="Bound">y</a> <a id="11828" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11830" href="Data.List.Properties.html#11830" class="Bound">ys</a><a id="11832" class="Symbol">)</a> <a id="11834" class="Symbol">=</a>
    <a id="11840" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="11850" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11855" class="Symbol">(</a><a id="11856" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11870" href="Data.List.Properties.html#11812" class="Bound">g</a> <a id="11872" href="Data.List.Properties.html#11814" class="Bound">h</a> <a id="11874" href="Data.List.Properties.html#11821" class="Bound">xs</a> <a id="11877" href="Data.List.Properties.html#11830" class="Bound">ys</a><a id="11879" class="Symbol">)</a>

  <a id="11884" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="11898" class="Symbol">:</a> <a id="11900" class="Symbol">∀</a> <a id="11902" class="Symbol">(</a><a id="11903" href="Data.List.Properties.html#11903" class="Bound">g</a> <a id="11905" class="Symbol">:</a> <a id="11907" href="Data.List.Properties.html#11192" class="Bound">C</a> <a id="11909" class="Symbol">→</a> <a id="11911" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="11912" class="Symbol">)</a> <a id="11914" class="Symbol">→</a> <a id="11916" class="Symbol">∀</a> <a id="11918" href="Data.List.Properties.html#11918" class="Bound">xs</a> <a id="11921" href="Data.List.Properties.html#11921" class="Bound">ys</a> <a id="11924" class="Symbol">→</a>
                  <a id="11944" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11948" href="Data.List.Properties.html#11903" class="Bound">g</a> <a id="11950" class="Symbol">(</a><a id="11951" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11961" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11963" href="Data.List.Properties.html#11918" class="Bound">xs</a> <a id="11966" href="Data.List.Properties.html#11921" class="Bound">ys</a><a id="11968" class="Symbol">)</a> <a id="11970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="11990" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12000" class="Symbol">(</a><a id="12001" href="Data.List.Properties.html#11903" class="Bound">g</a> <a id="12003" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="12006" href="Data.List.Properties.html#11176" class="Bound">f</a><a id="12007" class="Symbol">)</a> <a id="12009" href="Data.List.Properties.html#11918" class="Bound">xs</a> <a id="12012" href="Data.List.Properties.html#11921" class="Bound">ys</a>
  <a id="12017" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12031" href="Data.List.Properties.html#12031" class="Bound">g</a> <a id="12033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="12044" href="Data.List.Properties.html#12044" class="Bound">ys</a>     <a id="12051" class="Symbol">=</a> <a id="12053" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12057" class="Symbol">(</a><a id="12058" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="12064" href="Data.List.Properties.html#12044" class="Bound">ys</a><a id="12066" class="Symbol">)</a>
  <a id="12070" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12084" href="Data.List.Properties.html#12084" class="Bound">g</a> <a id="12086" href="Data.List.Properties.html#12086" class="Bound">xs</a><a id="12088" class="Symbol">@(_</a> <a id="12092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12094" class="Symbol">_)</a> <a id="12097" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="12104" class="Symbol">=</a> <a id="12106" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12110" class="Symbol">(</a><a id="12111" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="12117" href="Data.List.Properties.html#12086" class="Bound">xs</a><a id="12119" class="Symbol">)</a>
  <a id="12123" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12137" href="Data.List.Properties.html#12137" class="Bound">g</a> <a id="12139" class="Symbol">(</a><a id="12140" href="Data.List.Properties.html#12140" class="Bound">x</a> <a id="12142" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12144" href="Data.List.Properties.html#12144" class="Bound">xs</a><a id="12146" class="Symbol">)</a> <a id="12148" class="Symbol">(</a><a id="12149" href="Data.List.Properties.html#12149" class="Bound">y</a> <a id="12151" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12153" href="Data.List.Properties.html#12153" class="Bound">ys</a><a id="12155" class="Symbol">)</a> <a id="12157" class="Symbol">=</a>
    <a id="12163" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="12169" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="12173" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12178" class="Symbol">(</a><a id="12179" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12193" href="Data.List.Properties.html#12137" class="Bound">g</a> <a id="12195" href="Data.List.Properties.html#12144" class="Bound">xs</a> <a id="12198" href="Data.List.Properties.html#12153" class="Bound">ys</a><a id="12200" class="Symbol">)</a>

  <a id="12205" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12220" class="Symbol">:</a> <a id="12222" class="Symbol">∀</a> <a id="12224" href="Data.List.Properties.html#12224" class="Bound">xs</a> <a id="12227" href="Data.List.Properties.html#12227" class="Bound">ys</a> <a id="12230" class="Symbol">→</a>
                 <a id="12249" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12259" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="12261" href="Data.List.Properties.html#12224" class="Bound">xs</a> <a id="12264" href="Data.List.Properties.html#12227" class="Bound">ys</a> <a id="12267" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12269" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12279" class="Symbol">(</a><a id="12280" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="12282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12284" href="Data.These.Base.html#1437" class="Function">These.swap</a><a id="12294" class="Symbol">)</a> <a id="12296" href="Data.List.Properties.html#12227" class="Bound">ys</a> <a id="12299" href="Data.List.Properties.html#12224" class="Bound">xs</a>
  <a id="12304" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12319" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12328" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12337" class="Symbol">=</a> <a id="12339" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12346" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12361" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12370" class="Symbol">(</a><a id="12371" href="Data.List.Properties.html#12371" class="Bound">y</a> <a id="12373" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12375" href="Data.List.Properties.html#12375" class="Bound">ys</a><a id="12377" class="Symbol">)</a> <a id="12379" class="Symbol">=</a> <a id="12381" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12388" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12403" class="Symbol">(</a><a id="12404" href="Data.List.Properties.html#12404" class="Bound">x</a> <a id="12406" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12408" href="Data.List.Properties.html#12408" class="Bound">xs</a><a id="12410" class="Symbol">)</a> <a id="12412" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12421" class="Symbol">=</a> <a id="12423" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12430" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12445" class="Symbol">(</a><a id="12446" href="Data.List.Properties.html#12446" class="Bound">x</a> <a id="12448" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12450" href="Data.List.Properties.html#12450" class="Bound">xs</a><a id="12452" class="Symbol">)</a> <a id="12454" class="Symbol">(</a><a id="12455" href="Data.List.Properties.html#12455" class="Bound">y</a> <a id="12457" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12459" href="Data.List.Properties.html#12459" class="Bound">ys</a><a id="12461" class="Symbol">)</a> <a id="12463" class="Symbol">=</a> <a id="12465" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12470" class="Symbol">(_</a> <a id="12473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="12475" class="Symbol">)</a> <a id="12477" class="Symbol">(</a><a id="12478" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12493" href="Data.List.Properties.html#12450" class="Bound">xs</a> <a id="12496" href="Data.List.Properties.html#12459" class="Bound">ys</a><a id="12498" class="Symbol">)</a>

<a id="12501" class="Keyword">module</a> <a id="12508" href="Data.List.Properties.html#12508" class="Module">_</a> <a id="12510" class="Symbol">{</a><a id="12511" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12513" class="Symbol">:</a> <a id="12515" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="12521" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="12523" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="12525" class="Symbol">→</a> <a id="12527" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="12528" class="Symbol">}</a> <a id="12530" class="Keyword">where</a>

  <a id="12539" href="Data.List.Properties.html#12539" class="Function">alignWith-comm</a> <a id="12554" class="Symbol">:</a> <a id="12556" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12558" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12560" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="12571" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="12573" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12575" class="Symbol">→</a>
                 <a id="12594" class="Symbol">∀</a> <a id="12596" href="Data.List.Properties.html#12596" class="Bound">xs</a> <a id="12599" href="Data.List.Properties.html#12599" class="Bound">ys</a> <a id="12602" class="Symbol">→</a> <a id="12604" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12614" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12616" href="Data.List.Properties.html#12596" class="Bound">xs</a> <a id="12619" href="Data.List.Properties.html#12599" class="Bound">ys</a> <a id="12622" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12624" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12634" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12636" href="Data.List.Properties.html#12599" class="Bound">ys</a> <a id="12639" href="Data.List.Properties.html#12596" class="Bound">xs</a>
  <a id="12644" href="Data.List.Properties.html#12539" class="Function">alignWith-comm</a> <a id="12659" href="Data.List.Properties.html#12659" class="Bound">f-comm</a> <a id="12666" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12669" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12672" class="Symbol">=</a> <a id="12674" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="12684" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12694" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12696" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12699" href="Data.List.Properties.html#12669" class="Bound">ys</a>                <a id="12717" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12720" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12735" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12738" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12741" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12747" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12757" class="Symbol">(</a><a id="12758" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12760" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12762" href="Data.These.Base.html#1437" class="Function">These.swap</a><a id="12772" class="Symbol">)</a> <a id="12774" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12777" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12780" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12783" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="12798" href="Data.List.Properties.html#12659" class="Bound">f-comm</a> <a id="12805" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12808" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12811" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12817" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12827" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12829" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12832" href="Data.List.Properties.html#12666" class="Bound">xs</a>                <a id="12850" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="12853" class="Comment">------------------------------------------------------------------------</a>
<a id="12926" class="Comment">-- align</a>

<a id="align-map"></a><a id="12936" href="Data.List.Properties.html#12936" class="Function">align-map</a> <a id="12946" class="Symbol">:</a> <a id="12948" class="Symbol">∀</a> <a id="12950" class="Symbol">(</a><a id="12951" href="Data.List.Properties.html#12951" class="Bound">f</a> <a id="12953" class="Symbol">:</a> <a id="12955" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="12957" class="Symbol">→</a> <a id="12959" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="12960" class="Symbol">)</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Data.List.Properties.html#12963" class="Bound">g</a> <a id="12965" class="Symbol">:</a> <a id="12967" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="12969" class="Symbol">→</a> <a id="12971" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="12972" class="Symbol">)</a> <a id="12974" class="Symbol">→</a>
            <a id="12988" class="Symbol">∀</a> <a id="12990" href="Data.List.Properties.html#12990" class="Bound">xs</a> <a id="12993" href="Data.List.Properties.html#12993" class="Bound">ys</a> <a id="12996" class="Symbol">→</a> <a id="12998" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13004" class="Symbol">(</a><a id="13005" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13009" href="Data.List.Properties.html#12951" class="Bound">f</a> <a id="13011" href="Data.List.Properties.html#12990" class="Bound">xs</a><a id="13013" class="Symbol">)</a> <a id="13015" class="Symbol">(</a><a id="13016" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13020" href="Data.List.Properties.html#12963" class="Bound">g</a> <a id="13022" href="Data.List.Properties.html#12993" class="Bound">ys</a><a id="13024" class="Symbol">)</a> <a id="13026" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                      <a id="13050" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13054" class="Symbol">(</a><a id="13055" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13065" href="Data.List.Properties.html#12951" class="Bound">f</a> <a id="13067" href="Data.List.Properties.html#12963" class="Bound">g</a><a id="13068" class="Symbol">)</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13077" href="Data.List.Properties.html#12990" class="Bound">xs</a> <a id="13080" href="Data.List.Properties.html#12993" class="Bound">ys</a><a id="13082" class="Symbol">)</a>
<a id="13084" href="Data.List.Properties.html#12936" class="Function">align-map</a> <a id="13094" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13096" href="Data.List.Properties.html#13096" class="Bound">g</a> <a id="13098" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13101" href="Data.List.Properties.html#13101" class="Bound">ys</a> <a id="13104" class="Symbol">=</a> <a id="13106" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="13114" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13120" class="Symbol">(</a><a id="13121" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13125" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13127" href="Data.List.Properties.html#13098" class="Bound">xs</a><a id="13129" class="Symbol">)</a> <a id="13131" class="Symbol">(</a><a id="13132" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13136" href="Data.List.Properties.html#13096" class="Bound">g</a> <a id="13138" href="Data.List.Properties.html#13101" class="Bound">ys</a><a id="13140" class="Symbol">)</a>       <a id="13148" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13151" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="13165" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13167" href="Data.List.Properties.html#13096" class="Bound">g</a> <a id="13169" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13172" href="Data.List.Properties.html#13101" class="Bound">ys</a> <a id="13175" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13179" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="13189" class="Symbol">(</a><a id="13190" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13200" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13202" href="Data.List.Properties.html#13096" class="Bound">g</a><a id="13203" class="Symbol">)</a> <a id="13205" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13208" href="Data.List.Properties.html#13101" class="Bound">ys</a>   <a id="13213" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13216" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="13220" class="Symbol">(</a><a id="13221" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="13235" class="Symbol">(</a><a id="13236" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13246" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13248" href="Data.List.Properties.html#13096" class="Bound">g</a><a id="13249" class="Symbol">)</a> <a id="13251" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13254" href="Data.List.Properties.html#13101" class="Bound">ys</a><a id="13256" class="Symbol">)</a> <a id="13258" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13262" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13266" class="Symbol">(</a><a id="13267" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13277" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13279" href="Data.List.Properties.html#13096" class="Bound">g</a><a id="13280" class="Symbol">)</a> <a id="13282" class="Symbol">(</a><a id="13283" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13289" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13292" href="Data.List.Properties.html#13101" class="Bound">ys</a><a id="13294" class="Symbol">)</a> <a id="13296" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="align-flip"></a><a id="13299" href="Data.List.Properties.html#13299" class="Function">align-flip</a> <a id="13310" class="Symbol">:</a> <a id="13312" class="Symbol">∀</a> <a id="13314" class="Symbol">(</a><a id="13315" href="Data.List.Properties.html#13315" class="Bound">xs</a> <a id="13318" class="Symbol">:</a> <a id="13320" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13325" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="13326" class="Symbol">)</a> <a id="13328" class="Symbol">(</a><a id="13329" href="Data.List.Properties.html#13329" class="Bound">ys</a> <a id="13332" class="Symbol">:</a> <a id="13334" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13339" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="13340" class="Symbol">)</a> <a id="13342" class="Symbol">→</a>
             <a id="13357" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13363" href="Data.List.Properties.html#13315" class="Bound">xs</a> <a id="13366" href="Data.List.Properties.html#13329" class="Bound">ys</a> <a id="13369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13371" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13375" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13386" class="Symbol">(</a><a id="13387" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13393" href="Data.List.Properties.html#13329" class="Bound">ys</a> <a id="13396" href="Data.List.Properties.html#13315" class="Bound">xs</a><a id="13398" class="Symbol">)</a>
<a id="13400" href="Data.List.Properties.html#13299" class="Function">align-flip</a> <a id="13411" href="Data.List.Properties.html#13411" class="Bound">xs</a> <a id="13414" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13417" class="Symbol">=</a> <a id="13419" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="13427" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13433" href="Data.List.Properties.html#13411" class="Bound">xs</a> <a id="13436" href="Data.List.Properties.html#13414" class="Bound">ys</a>                  <a id="13456" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13459" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="13474" href="Data.List.Properties.html#13411" class="Bound">xs</a> <a id="13477" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13480" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13484" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="13494" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13505" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13508" href="Data.List.Properties.html#13411" class="Bound">xs</a>   <a id="13513" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13516" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="13520" class="Symbol">(</a><a id="13521" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="13535" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13546" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13549" href="Data.List.Properties.html#13411" class="Bound">xs</a><a id="13551" class="Symbol">)</a> <a id="13553" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13557" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13561" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13572" class="Symbol">(</a><a id="13573" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13579" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13582" href="Data.List.Properties.html#13411" class="Bound">xs</a><a id="13584" class="Symbol">)</a> <a id="13586" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="13589" class="Comment">------------------------------------------------------------------------</a>
<a id="13662" class="Comment">-- zipWith</a>

<a id="13674" class="Keyword">module</a> <a id="13681" href="Data.List.Properties.html#13681" class="Module">_</a> <a id="13683" class="Symbol">{</a><a id="13684" href="Data.List.Properties.html#13684" class="Bound">f</a> <a id="13686" href="Data.List.Properties.html#13686" class="Bound">g</a> <a id="13688" class="Symbol">:</a> <a id="13690" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="13692" class="Symbol">→</a> <a id="13694" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="13696" class="Symbol">→</a> <a id="13698" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="13699" class="Symbol">}</a> <a id="13701" class="Keyword">where</a>

  <a id="13710" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13723" class="Symbol">:</a> <a id="13725" class="Symbol">(∀</a> <a id="13728" href="Data.List.Properties.html#13728" class="Bound">a</a> <a id="13730" href="Data.List.Properties.html#13730" class="Bound">b</a> <a id="13732" class="Symbol">→</a> <a id="13734" href="Data.List.Properties.html#13684" class="Bound">f</a> <a id="13736" href="Data.List.Properties.html#13728" class="Bound">a</a> <a id="13738" href="Data.List.Properties.html#13730" class="Bound">b</a> <a id="13740" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13742" href="Data.List.Properties.html#13686" class="Bound">g</a> <a id="13744" href="Data.List.Properties.html#13728" class="Bound">a</a> <a id="13746" href="Data.List.Properties.html#13730" class="Bound">b</a><a id="13747" class="Symbol">)</a> <a id="13749" class="Symbol">→</a> <a id="13751" class="Symbol">∀</a> <a id="13753" href="Data.List.Properties.html#13753" class="Bound">as</a> <a id="13756" class="Symbol">→</a> <a id="13758" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="13766" href="Data.List.Properties.html#13684" class="Bound">f</a> <a id="13768" href="Data.List.Properties.html#13753" class="Bound">as</a> <a id="13771" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="13773" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="13781" href="Data.List.Properties.html#13686" class="Bound">g</a> <a id="13783" href="Data.List.Properties.html#13753" class="Bound">as</a>
  <a id="13788" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13801" href="Data.List.Properties.html#13801" class="Bound">f≗g</a> <a id="13805" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="13816" href="Data.List.Properties.html#13816" class="Bound">bs</a>       <a id="13825" class="Symbol">=</a> <a id="13827" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13834" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13847" href="Data.List.Properties.html#13847" class="Bound">f≗g</a> <a id="13851" href="Data.List.Properties.html#13851" class="Bound">as</a><a id="13853" class="Symbol">@(_</a> <a id="13857" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13859" class="Symbol">_)</a> <a id="13862" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13871" class="Symbol">=</a> <a id="13873" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13880" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13893" href="Data.List.Properties.html#13893" class="Bound">f≗g</a> <a id="13897" class="Symbol">(</a><a id="13898" href="Data.List.Properties.html#13898" class="Bound">a</a> <a id="13900" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13902" href="Data.List.Properties.html#13902" class="Bound">as</a><a id="13904" class="Symbol">)</a>   <a id="13908" class="Symbol">(</a><a id="13909" href="Data.List.Properties.html#13909" class="Bound">b</a> <a id="13911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13913" href="Data.List.Properties.html#13913" class="Bound">bs</a><a id="13915" class="Symbol">)</a> <a id="13917" class="Symbol">=</a>
    <a id="13923" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="13929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="13933" class="Symbol">(</a><a id="13934" href="Data.List.Properties.html#13893" class="Bound">f≗g</a> <a id="13938" href="Data.List.Properties.html#13898" class="Bound">a</a> <a id="13940" href="Data.List.Properties.html#13909" class="Bound">b</a><a id="13941" class="Symbol">)</a> <a id="13943" class="Symbol">(</a><a id="13944" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13957" href="Data.List.Properties.html#13893" class="Bound">f≗g</a> <a id="13961" href="Data.List.Properties.html#13902" class="Bound">as</a> <a id="13964" href="Data.List.Properties.html#13913" class="Bound">bs</a><a id="13966" class="Symbol">)</a>

<a id="13969" class="Keyword">module</a> <a id="13976" href="Data.List.Properties.html#13976" class="Module">_</a> <a id="13978" class="Symbol">(</a><a id="13979" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="13981" class="Symbol">:</a> <a id="13983" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="13985" class="Symbol">→</a> <a id="13987" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="13989" class="Symbol">→</a> <a id="13991" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="13992" class="Symbol">)</a> <a id="13994" class="Keyword">where</a>

  <a id="14003" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a> <a id="14017" class="Symbol">:</a> <a id="14019" class="Symbol">∀</a> <a id="14021" href="Data.List.Properties.html#14021" class="Bound">xs</a> <a id="14024" class="Symbol">→</a> <a id="14026" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14034" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14036" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14039" href="Data.List.Properties.html#14021" class="Bound">xs</a> <a id="14042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14044" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="14049" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a> <a id="14063" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14072" class="Symbol">=</a> <a id="14074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14081" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a> <a id="14095" class="Symbol">(</a><a id="14096" href="Data.List.Properties.html#14096" class="Bound">x</a> <a id="14098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14100" href="Data.List.Properties.html#14100" class="Bound">xs</a><a id="14102" class="Symbol">)</a> <a id="14104" class="Symbol">=</a> <a id="14106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="14114" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a> <a id="14128" class="Symbol">:</a> <a id="14130" class="Symbol">∀</a> <a id="14132" href="Data.List.Properties.html#14132" class="Bound">xs</a> <a id="14135" class="Symbol">→</a> <a id="14137" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14145" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14147" href="Data.List.Properties.html#14132" class="Bound">xs</a> <a id="14150" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14155" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="14160" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a> <a id="14174" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14183" class="Symbol">=</a> <a id="14185" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14192" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a> <a id="14206" class="Symbol">(</a><a id="14207" href="Data.List.Properties.html#14207" class="Bound">x</a> <a id="14209" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14211" href="Data.List.Properties.html#14211" class="Bound">xs</a><a id="14213" class="Symbol">)</a> <a id="14215" class="Symbol">=</a> <a id="14217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="14225" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14240" class="Symbol">:</a> <a id="14242" class="Symbol">∀</a> <a id="14244" href="Data.List.Properties.html#14244" class="Bound">xs</a> <a id="14247" href="Data.List.Properties.html#14247" class="Bound">ys</a> <a id="14250" class="Symbol">→</a>
                   <a id="14271" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14278" class="Symbol">(</a><a id="14279" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14287" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14289" href="Data.List.Properties.html#14244" class="Bound">xs</a> <a id="14292" href="Data.List.Properties.html#14247" class="Bound">ys</a><a id="14294" class="Symbol">)</a> <a id="14296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14298" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14305" href="Data.List.Properties.html#14244" class="Bound">xs</a> <a id="14308" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="14310" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14317" href="Data.List.Properties.html#14247" class="Bound">ys</a>
  <a id="14322" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14337" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14346" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14355" class="Symbol">=</a> <a id="14357" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14364" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14379" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14388" class="Symbol">(</a><a id="14389" href="Data.List.Properties.html#14389" class="Bound">y</a> <a id="14391" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14393" href="Data.List.Properties.html#14393" class="Bound">ys</a><a id="14395" class="Symbol">)</a> <a id="14397" class="Symbol">=</a> <a id="14399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14406" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14421" class="Symbol">(</a><a id="14422" href="Data.List.Properties.html#14422" class="Bound">x</a> <a id="14424" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14426" href="Data.List.Properties.html#14426" class="Bound">xs</a><a id="14428" class="Symbol">)</a> <a id="14430" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14439" class="Symbol">=</a> <a id="14441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14448" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14463" class="Symbol">(</a><a id="14464" href="Data.List.Properties.html#14464" class="Bound">x</a> <a id="14466" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14468" href="Data.List.Properties.html#14468" class="Bound">xs</a><a id="14470" class="Symbol">)</a> <a id="14472" class="Symbol">(</a><a id="14473" href="Data.List.Properties.html#14473" class="Bound">y</a> <a id="14475" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14477" href="Data.List.Properties.html#14477" class="Bound">ys</a><a id="14479" class="Symbol">)</a> <a id="14481" class="Symbol">=</a> <a id="14483" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14492" class="Symbol">(</a><a id="14493" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14508" href="Data.List.Properties.html#14468" class="Bound">xs</a> <a id="14511" href="Data.List.Properties.html#14477" class="Bound">ys</a><a id="14513" class="Symbol">)</a>

  <a id="14518" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14530" class="Symbol">:</a> <a id="14532" class="Symbol">∀</a> <a id="14534" class="Symbol">(</a><a id="14535" href="Data.List.Properties.html#14535" class="Bound">g</a> <a id="14537" class="Symbol">:</a> <a id="14539" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="14541" class="Symbol">→</a> <a id="14543" href="Data.List.Properties.html#13983" class="Bound">A</a><a id="14544" class="Symbol">)</a> <a id="14546" class="Symbol">(</a><a id="14547" href="Data.List.Properties.html#14547" class="Bound">h</a> <a id="14549" class="Symbol">:</a> <a id="14551" href="Data.List.Properties.html#2728" class="Generalizable">E</a> <a id="14553" class="Symbol">→</a> <a id="14555" href="Data.List.Properties.html#13987" class="Bound">B</a><a id="14556" class="Symbol">)</a> <a id="14558" class="Symbol">→</a>
                <a id="14576" class="Symbol">∀</a> <a id="14578" href="Data.List.Properties.html#14578" class="Bound">xs</a> <a id="14581" href="Data.List.Properties.html#14581" class="Bound">ys</a> <a id="14584" class="Symbol">→</a> <a id="14586" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14594" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14596" class="Symbol">(</a><a id="14597" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14601" href="Data.List.Properties.html#14535" class="Bound">g</a> <a id="14603" href="Data.List.Properties.html#14578" class="Bound">xs</a><a id="14605" class="Symbol">)</a> <a id="14607" class="Symbol">(</a><a id="14608" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14612" href="Data.List.Properties.html#14547" class="Bound">h</a> <a id="14614" href="Data.List.Properties.html#14581" class="Bound">ys</a><a id="14616" class="Symbol">)</a> <a id="14618" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                          <a id="14646" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14654" class="Symbol">(λ</a> <a id="14657" href="Data.List.Properties.html#14657" class="Bound">x</a> <a id="14659" href="Data.List.Properties.html#14659" class="Bound">y</a> <a id="14661" class="Symbol">→</a> <a id="14663" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14665" class="Symbol">(</a><a id="14666" href="Data.List.Properties.html#14535" class="Bound">g</a> <a id="14668" href="Data.List.Properties.html#14657" class="Bound">x</a><a id="14669" class="Symbol">)</a> <a id="14671" class="Symbol">(</a><a id="14672" href="Data.List.Properties.html#14547" class="Bound">h</a> <a id="14674" href="Data.List.Properties.html#14659" class="Bound">y</a><a id="14675" class="Symbol">))</a> <a id="14678" href="Data.List.Properties.html#14578" class="Bound">xs</a> <a id="14681" href="Data.List.Properties.html#14581" class="Bound">ys</a>
  <a id="14686" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14698" href="Data.List.Properties.html#14698" class="Bound">g</a> <a id="14700" href="Data.List.Properties.html#14700" class="Bound">h</a> <a id="14702" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14711" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14720" class="Symbol">=</a> <a id="14722" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14729" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14741" href="Data.List.Properties.html#14741" class="Bound">g</a> <a id="14743" href="Data.List.Properties.html#14743" class="Bound">h</a> <a id="14745" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14754" class="Symbol">(</a><a id="14755" href="Data.List.Properties.html#14755" class="Bound">y</a> <a id="14757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14759" href="Data.List.Properties.html#14759" class="Bound">ys</a><a id="14761" class="Symbol">)</a> <a id="14763" class="Symbol">=</a> <a id="14765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14772" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14784" href="Data.List.Properties.html#14784" class="Bound">g</a> <a id="14786" href="Data.List.Properties.html#14786" class="Bound">h</a> <a id="14788" class="Symbol">(</a><a id="14789" href="Data.List.Properties.html#14789" class="Bound">x</a> <a id="14791" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14793" href="Data.List.Properties.html#14793" class="Bound">xs</a><a id="14795" class="Symbol">)</a> <a id="14797" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14806" class="Symbol">=</a> <a id="14808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14815" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14827" href="Data.List.Properties.html#14827" class="Bound">g</a> <a id="14829" href="Data.List.Properties.html#14829" class="Bound">h</a> <a id="14831" class="Symbol">(</a><a id="14832" href="Data.List.Properties.html#14832" class="Bound">x</a> <a id="14834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14836" href="Data.List.Properties.html#14836" class="Bound">xs</a><a id="14838" class="Symbol">)</a> <a id="14840" class="Symbol">(</a><a id="14841" href="Data.List.Properties.html#14841" class="Bound">y</a> <a id="14843" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14845" href="Data.List.Properties.html#14845" class="Bound">ys</a><a id="14847" class="Symbol">)</a> <a id="14849" class="Symbol">=</a>
    <a id="14855" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="14861" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="14865" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14870" class="Symbol">(</a><a id="14871" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14883" href="Data.List.Properties.html#14827" class="Bound">g</a> <a id="14885" href="Data.List.Properties.html#14829" class="Bound">h</a> <a id="14887" href="Data.List.Properties.html#14836" class="Bound">xs</a> <a id="14890" href="Data.List.Properties.html#14845" class="Bound">ys</a><a id="14892" class="Symbol">)</a>

  <a id="14897" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="14909" class="Symbol">:</a> <a id="14911" class="Symbol">∀</a> <a id="14913" class="Symbol">(</a><a id="14914" href="Data.List.Properties.html#14914" class="Bound">g</a> <a id="14916" class="Symbol">:</a> <a id="14918" href="Data.List.Properties.html#13991" class="Bound">C</a> <a id="14920" class="Symbol">→</a> <a id="14922" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="14923" class="Symbol">)</a> <a id="14925" class="Symbol">→</a> <a id="14927" class="Symbol">∀</a> <a id="14929" href="Data.List.Properties.html#14929" class="Bound">xs</a> <a id="14932" href="Data.List.Properties.html#14932" class="Bound">ys</a> <a id="14935" class="Symbol">→</a>
                <a id="14953" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14957" href="Data.List.Properties.html#14914" class="Bound">g</a> <a id="14959" class="Symbol">(</a><a id="14960" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14968" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14970" href="Data.List.Properties.html#14929" class="Bound">xs</a> <a id="14973" href="Data.List.Properties.html#14932" class="Bound">ys</a><a id="14975" class="Symbol">)</a> <a id="14977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                <a id="14995" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15003" class="Symbol">(λ</a> <a id="15006" href="Data.List.Properties.html#15006" class="Bound">x</a> <a id="15008" href="Data.List.Properties.html#15008" class="Bound">y</a> <a id="15010" class="Symbol">→</a> <a id="15012" href="Data.List.Properties.html#14914" class="Bound">g</a> <a id="15014" class="Symbol">(</a><a id="15015" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="15017" href="Data.List.Properties.html#15006" class="Bound">x</a> <a id="15019" href="Data.List.Properties.html#15008" class="Bound">y</a><a id="15020" class="Symbol">))</a> <a id="15023" href="Data.List.Properties.html#14929" class="Bound">xs</a> <a id="15026" href="Data.List.Properties.html#14932" class="Bound">ys</a>
  <a id="15031" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15043" href="Data.List.Properties.html#15043" class="Bound">g</a> <a id="15045" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15054" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15063" class="Symbol">=</a> <a id="15065" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15072" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15084" href="Data.List.Properties.html#15084" class="Bound">g</a> <a id="15086" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15095" class="Symbol">(</a><a id="15096" href="Data.List.Properties.html#15096" class="Bound">y</a> <a id="15098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15100" href="Data.List.Properties.html#15100" class="Bound">ys</a><a id="15102" class="Symbol">)</a> <a id="15104" class="Symbol">=</a> <a id="15106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15113" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15125" href="Data.List.Properties.html#15125" class="Bound">g</a> <a id="15127" class="Symbol">(</a><a id="15128" href="Data.List.Properties.html#15128" class="Bound">x</a> <a id="15130" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15132" href="Data.List.Properties.html#15132" class="Bound">xs</a><a id="15134" class="Symbol">)</a> <a id="15136" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15145" class="Symbol">=</a> <a id="15147" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15154" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15166" href="Data.List.Properties.html#15166" class="Bound">g</a> <a id="15168" class="Symbol">(</a><a id="15169" href="Data.List.Properties.html#15169" class="Bound">x</a> <a id="15171" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15173" href="Data.List.Properties.html#15173" class="Bound">xs</a><a id="15175" class="Symbol">)</a> <a id="15177" class="Symbol">(</a><a id="15178" href="Data.List.Properties.html#15178" class="Bound">y</a> <a id="15180" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15182" href="Data.List.Properties.html#15182" class="Bound">ys</a><a id="15184" class="Symbol">)</a> <a id="15186" class="Symbol">=</a>
    <a id="15192" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="15198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="15202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15207" class="Symbol">(</a><a id="15208" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15220" href="Data.List.Properties.html#15166" class="Bound">g</a> <a id="15222" href="Data.List.Properties.html#15173" class="Bound">xs</a> <a id="15225" href="Data.List.Properties.html#15182" class="Bound">ys</a><a id="15227" class="Symbol">)</a>

  <a id="15232" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15245" class="Symbol">:</a> <a id="15247" class="Symbol">∀</a> <a id="15249" href="Data.List.Properties.html#15249" class="Bound">xs</a> <a id="15252" href="Data.List.Properties.html#15252" class="Bound">ys</a> <a id="15255" class="Symbol">→</a> <a id="15257" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15265" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="15267" href="Data.List.Properties.html#15249" class="Bound">xs</a> <a id="15270" href="Data.List.Properties.html#15252" class="Bound">ys</a> <a id="15273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15275" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15283" class="Symbol">(</a><a id="15284" href="Function.Base.html#1657" class="Function">flip</a> <a id="15289" href="Data.List.Properties.html#13979" class="Bound">f</a><a id="15290" class="Symbol">)</a> <a id="15292" href="Data.List.Properties.html#15252" class="Bound">ys</a> <a id="15295" href="Data.List.Properties.html#15249" class="Bound">xs</a>
  <a id="15300" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15313" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15331" class="Symbol">=</a> <a id="15333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15340" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15353" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15362" class="Symbol">(</a><a id="15363" href="Data.List.Properties.html#15363" class="Bound">x</a> <a id="15365" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15367" href="Data.List.Properties.html#15367" class="Bound">ys</a><a id="15369" class="Symbol">)</a> <a id="15371" class="Symbol">=</a> <a id="15373" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15380" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15393" class="Symbol">(</a><a id="15394" href="Data.List.Properties.html#15394" class="Bound">x</a> <a id="15396" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15398" href="Data.List.Properties.html#15398" class="Bound">xs</a><a id="15400" class="Symbol">)</a> <a id="15402" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15411" class="Symbol">=</a> <a id="15413" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15420" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15433" class="Symbol">(</a><a id="15434" href="Data.List.Properties.html#15434" class="Bound">x</a> <a id="15436" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15438" href="Data.List.Properties.html#15438" class="Bound">xs</a><a id="15440" class="Symbol">)</a> <a id="15442" class="Symbol">(</a><a id="15443" href="Data.List.Properties.html#15443" class="Bound">y</a> <a id="15445" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15447" href="Data.List.Properties.html#15447" class="Bound">ys</a><a id="15449" class="Symbol">)</a> <a id="15451" class="Symbol">=</a> <a id="15453" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15458" class="Symbol">(</a><a id="15459" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="15461" href="Data.List.Properties.html#15434" class="Bound">x</a> <a id="15463" href="Data.List.Properties.html#15443" class="Bound">y</a> <a id="15465" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="15467" class="Symbol">)</a> <a id="15469" class="Symbol">(</a><a id="15470" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15483" href="Data.List.Properties.html#15438" class="Bound">xs</a> <a id="15486" href="Data.List.Properties.html#15447" class="Bound">ys</a><a id="15488" class="Symbol">)</a>

<a id="15491" class="Keyword">module</a> <a id="15498" href="Data.List.Properties.html#15498" class="Module">_</a> <a id="15500" class="Symbol">(</a><a id="15501" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15503" class="Symbol">:</a> <a id="15505" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="15507" class="Symbol">→</a> <a id="15509" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="15511" class="Symbol">→</a> <a id="15513" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="15514" class="Symbol">)</a> <a id="15516" class="Keyword">where</a>

  <a id="15525" href="Data.List.Properties.html#15525" class="Function">zipWith-comm</a> <a id="15538" class="Symbol">:</a> <a id="15540" class="Symbol">(∀</a> <a id="15543" href="Data.List.Properties.html#15543" class="Bound">x</a> <a id="15545" href="Data.List.Properties.html#15545" class="Bound">y</a> <a id="15547" class="Symbol">→</a> <a id="15549" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15551" href="Data.List.Properties.html#15543" class="Bound">x</a> <a id="15553" href="Data.List.Properties.html#15545" class="Bound">y</a> <a id="15555" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15557" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15559" href="Data.List.Properties.html#15545" class="Bound">y</a> <a id="15561" href="Data.List.Properties.html#15543" class="Bound">x</a><a id="15562" class="Symbol">)</a> <a id="15564" class="Symbol">→</a>
                 <a id="15583" class="Symbol">∀</a> <a id="15585" href="Data.List.Properties.html#15585" class="Bound">xs</a> <a id="15588" href="Data.List.Properties.html#15588" class="Bound">ys</a> <a id="15591" class="Symbol">→</a> <a id="15593" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15601" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15603" href="Data.List.Properties.html#15585" class="Bound">xs</a> <a id="15606" href="Data.List.Properties.html#15588" class="Bound">ys</a> <a id="15609" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15611" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15619" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15621" href="Data.List.Properties.html#15588" class="Bound">ys</a> <a id="15624" href="Data.List.Properties.html#15585" class="Bound">xs</a>
  <a id="15629" href="Data.List.Properties.html#15525" class="Function">zipWith-comm</a> <a id="15642" href="Data.List.Properties.html#15642" class="Bound">f-comm</a> <a id="15649" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15652" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15655" class="Symbol">=</a> <a id="15657" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="15667" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15675" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15677" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15680" href="Data.List.Properties.html#15652" class="Bound">ys</a>        <a id="15690" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15693" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15706" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15708" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15711" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15714" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15720" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15728" class="Symbol">(</a><a id="15729" href="Function.Base.html#1657" class="Function">flip</a> <a id="15734" href="Data.List.Properties.html#15501" class="Bound">f</a><a id="15735" class="Symbol">)</a> <a id="15737" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15740" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15743" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15746" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="15759" class="Symbol">(</a><a id="15760" href="Function.Base.html#1657" class="Function">flip</a> <a id="15765" href="Data.List.Properties.html#15642" class="Bound">f-comm</a><a id="15771" class="Symbol">)</a> <a id="15773" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15776" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15779" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15785" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15793" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15795" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15798" href="Data.List.Properties.html#15649" class="Bound">xs</a>        <a id="15808" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="15811" class="Comment">------------------------------------------------------------------------</a>
<a id="15884" class="Comment">-- zip</a>

<a id="zip-map"></a><a id="15892" href="Data.List.Properties.html#15892" class="Function">zip-map</a> <a id="15900" class="Symbol">:</a> <a id="15902" class="Symbol">∀</a> <a id="15904" class="Symbol">(</a><a id="15905" href="Data.List.Properties.html#15905" class="Bound">f</a> <a id="15907" class="Symbol">:</a> <a id="15909" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="15911" class="Symbol">→</a> <a id="15913" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="15914" class="Symbol">)</a> <a id="15916" class="Symbol">(</a><a id="15917" href="Data.List.Properties.html#15917" class="Bound">g</a> <a id="15919" class="Symbol">:</a> <a id="15921" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="15923" class="Symbol">→</a> <a id="15925" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="15926" class="Symbol">)</a> <a id="15928" class="Symbol">→</a>
          <a id="15940" class="Symbol">∀</a> <a id="15942" href="Data.List.Properties.html#15942" class="Bound">xs</a> <a id="15945" href="Data.List.Properties.html#15945" class="Bound">ys</a> <a id="15948" class="Symbol">→</a> <a id="15950" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="15954" class="Symbol">(</a><a id="15955" href="Data.List.Base.html#1612" class="Function">map</a> <a id="15959" href="Data.List.Properties.html#15905" class="Bound">f</a> <a id="15961" href="Data.List.Properties.html#15942" class="Bound">xs</a><a id="15963" class="Symbol">)</a> <a id="15965" class="Symbol">(</a><a id="15966" href="Data.List.Base.html#1612" class="Function">map</a> <a id="15970" href="Data.List.Properties.html#15917" class="Bound">g</a> <a id="15972" href="Data.List.Properties.html#15945" class="Bound">ys</a><a id="15974" class="Symbol">)</a> <a id="15976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                    <a id="15998" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16002" class="Symbol">(</a><a id="16003" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="16015" href="Data.List.Properties.html#15905" class="Bound">f</a> <a id="16017" href="Data.List.Properties.html#15917" class="Bound">g</a><a id="16018" class="Symbol">)</a> <a id="16020" class="Symbol">(</a><a id="16021" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16025" href="Data.List.Properties.html#15942" class="Bound">xs</a> <a id="16028" href="Data.List.Properties.html#15945" class="Bound">ys</a><a id="16030" class="Symbol">)</a>
<a id="16032" href="Data.List.Properties.html#15892" class="Function">zip-map</a> <a id="16040" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16042" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16044" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16047" href="Data.List.Properties.html#16047" class="Bound">ys</a> <a id="16050" class="Symbol">=</a> <a id="16052" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="16060" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16064" class="Symbol">(</a><a id="16065" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16069" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16071" href="Data.List.Properties.html#16044" class="Bound">xs</a><a id="16073" class="Symbol">)</a> <a id="16075" class="Symbol">(</a><a id="16076" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16080" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16082" href="Data.List.Properties.html#16047" class="Bound">ys</a><a id="16084" class="Symbol">)</a>         <a id="16094" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16097" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="16109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16113" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16115" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16117" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16120" href="Data.List.Properties.html#16047" class="Bound">ys</a> <a id="16123" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16127" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="16135" class="Symbol">(λ</a> <a id="16138" href="Data.List.Properties.html#16138" class="Bound">x</a> <a id="16140" href="Data.List.Properties.html#16140" class="Bound">y</a> <a id="16142" class="Symbol">→</a> <a id="16144" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16146" href="Data.List.Properties.html#16138" class="Bound">x</a> <a id="16148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16150" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16152" href="Data.List.Properties.html#16140" class="Bound">y</a><a id="16153" class="Symbol">)</a> <a id="16155" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16158" href="Data.List.Properties.html#16047" class="Bound">ys</a> <a id="16161" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16164" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16168" class="Symbol">(</a><a id="16169" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="16181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16185" class="Symbol">(</a><a id="16186" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="16198" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16200" href="Data.List.Properties.html#16042" class="Bound">g</a><a id="16201" class="Symbol">)</a> <a id="16203" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16206" href="Data.List.Properties.html#16047" class="Bound">ys</a><a id="16208" class="Symbol">)</a> <a id="16210" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16214" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16218" class="Symbol">(</a><a id="16219" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="16231" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16233" href="Data.List.Properties.html#16042" class="Bound">g</a><a id="16234" class="Symbol">)</a> <a id="16236" class="Symbol">(</a><a id="16237" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16241" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16244" href="Data.List.Properties.html#16047" class="Bound">ys</a><a id="16246" class="Symbol">)</a> <a id="16248" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="zip-flip"></a><a id="16251" href="Data.List.Properties.html#16251" class="Function">zip-flip</a> <a id="16260" class="Symbol">:</a> <a id="16262" class="Symbol">∀</a> <a id="16264" class="Symbol">(</a><a id="16265" href="Data.List.Properties.html#16265" class="Bound">xs</a> <a id="16268" class="Symbol">:</a> <a id="16270" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16275" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="16276" class="Symbol">)</a> <a id="16278" class="Symbol">(</a><a id="16279" href="Data.List.Properties.html#16279" class="Bound">ys</a> <a id="16282" class="Symbol">:</a> <a id="16284" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16289" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="16290" class="Symbol">)</a> <a id="16292" class="Symbol">→</a>
           <a id="16305" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16309" href="Data.List.Properties.html#16265" class="Bound">xs</a> <a id="16312" href="Data.List.Properties.html#16279" class="Bound">ys</a> <a id="16315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16317" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16321" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="16334" class="Symbol">(</a><a id="16335" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16339" href="Data.List.Properties.html#16279" class="Bound">ys</a> <a id="16342" href="Data.List.Properties.html#16265" class="Bound">xs</a><a id="16344" class="Symbol">)</a>
<a id="16346" href="Data.List.Properties.html#16251" class="Function">zip-flip</a> <a id="16355" href="Data.List.Properties.html#16355" class="Bound">xs</a> <a id="16358" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16361" class="Symbol">=</a> <a id="16363" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="16371" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16375" href="Data.List.Properties.html#16355" class="Bound">xs</a> <a id="16378" href="Data.List.Properties.html#16358" class="Bound">ys</a>                    <a id="16400" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16403" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="16416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16420" href="Data.List.Properties.html#16355" class="Bound">xs</a> <a id="16423" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16426" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16430" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="16438" class="Symbol">(</a><a id="16439" href="Function.Base.html#1657" class="Function">flip</a> <a id="16444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="16447" class="Symbol">)</a> <a id="16449" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16452" href="Data.List.Properties.html#16355" class="Bound">xs</a>     <a id="16459" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16462" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16466" class="Symbol">(</a><a id="16467" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="16479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16483" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="16496" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16499" href="Data.List.Properties.html#16355" class="Bound">xs</a><a id="16501" class="Symbol">)</a> <a id="16503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16507" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16511" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="16524" class="Symbol">(</a><a id="16525" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16529" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16532" href="Data.List.Properties.html#16355" class="Bound">xs</a><a id="16534" class="Symbol">)</a> <a id="16536" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="16539" class="Comment">------------------------------------------------------------------------</a>
<a id="16612" class="Comment">-- unalignWith</a>

<a id="unalignWith-this"></a><a id="16628" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16645" class="Symbol">:</a> <a id="16647" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="16659" class="Symbol">((</a><a id="16661" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="16663" class="Symbol">→</a> <a id="16665" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="16671" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="16673" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="16674" class="Symbol">)</a> <a id="16676" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16678" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="16682" class="Symbol">)</a> <a id="16684" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="16686" class="Symbol">(</a><a id="16687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="16690" class="InductiveConstructor">[]</a><a id="16692" class="Symbol">)</a>
<a id="16694" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16711" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16720" class="Symbol">=</a> <a id="16722" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16727" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16744" class="Symbol">(</a><a id="16745" href="Data.List.Properties.html#16745" class="Bound">a</a> <a id="16747" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16749" href="Data.List.Properties.html#16749" class="Bound">as</a><a id="16751" class="Symbol">)</a> <a id="16753" class="Symbol">=</a> <a id="16755" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16760" class="Symbol">(</a><a id="16761" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="16774" class="Symbol">(</a><a id="16775" href="Data.List.Properties.html#16745" class="Bound">a</a> <a id="16777" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="16779" class="Symbol">))</a> <a id="16782" class="Symbol">(</a><a id="16783" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16800" href="Data.List.Properties.html#16749" class="Bound">as</a><a id="16802" class="Symbol">)</a>

<a id="unalignWith-that"></a><a id="16805" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16822" class="Symbol">:</a> <a id="16824" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="16836" class="Symbol">((</a><a id="16838" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="16840" class="Symbol">→</a> <a id="16842" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="16848" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="16850" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="16851" class="Symbol">)</a> <a id="16853" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16855" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="16859" class="Symbol">)</a> <a id="16861" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="16863" class="Symbol">(</a><a id="16864" class="InductiveConstructor">[]</a> <a id="16867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="16869" class="Symbol">)</a>
<a id="16871" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16888" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16897" class="Symbol">=</a> <a id="16899" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16904" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16921" class="Symbol">(</a><a id="16922" href="Data.List.Properties.html#16922" class="Bound">b</a> <a id="16924" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16926" href="Data.List.Properties.html#16926" class="Bound">bs</a><a id="16928" class="Symbol">)</a> <a id="16930" class="Symbol">=</a> <a id="16932" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16937" class="Symbol">(</a><a id="16938" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="16951" class="Symbol">(</a><a id="16952" href="Data.List.Properties.html#16922" class="Bound">b</a> <a id="16954" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="16956" class="Symbol">))</a> <a id="16959" class="Symbol">(</a><a id="16960" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16977" href="Data.List.Properties.html#16926" class="Bound">bs</a><a id="16979" class="Symbol">)</a>

<a id="16982" class="Keyword">module</a> <a id="16989" href="Data.List.Properties.html#16989" class="Module">_</a> <a id="16991" class="Symbol">{</a><a id="16992" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="16994" href="Data.List.Properties.html#16994" class="Bound">g</a> <a id="16996" class="Symbol">:</a> <a id="16998" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="17000" class="Symbol">→</a> <a id="17002" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="17008" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="17010" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="17011" class="Symbol">}</a> <a id="17013" class="Keyword">where</a>

  <a id="17022" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17039" class="Symbol">:</a> <a id="17041" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="17043" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="17045" href="Data.List.Properties.html#16994" class="Bound">g</a> <a id="17047" class="Symbol">→</a> <a id="17049" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17061" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="17063" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="17065" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17077" href="Data.List.Properties.html#16994" class="Bound">g</a>
  <a id="17081" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17098" href="Data.List.Properties.html#17098" class="Bound">f≗g</a> <a id="17102" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="17111" class="Symbol">=</a> <a id="17113" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="17120" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17137" href="Data.List.Properties.html#17137" class="Bound">f≗g</a> <a id="17141" class="Symbol">(</a><a id="17142" href="Data.List.Properties.html#17142" class="Bound">c</a> <a id="17144" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17146" href="Data.List.Properties.html#17146" class="Bound">cs</a><a id="17148" class="Symbol">)</a> <a id="17150" class="Keyword">with</a> <a id="17155" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="17157" href="Data.List.Properties.html#17142" class="Bound">c</a> <a id="17159" class="Symbol">|</a> <a id="17161" href="Data.List.Properties.html#16994" class="Bound">g</a> <a id="17163" href="Data.List.Properties.html#17142" class="Bound">c</a> <a id="17165" class="Symbol">|</a> <a id="17167" href="Data.List.Properties.html#17137" class="Bound">f≗g</a> <a id="17171" href="Data.List.Properties.html#17142" class="Bound">c</a>
  <a id="17175" class="Symbol">...</a> <a id="17179" class="Symbol">|</a> <a id="17181" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="17186" href="Data.List.Properties.html#17186" class="Bound">a</a>    <a id="17191" class="Symbol">|</a> <a id="17193" class="DottedPattern Symbol">._</a> <a id="17196" class="Symbol">|</a> <a id="17198" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17203" class="Symbol">=</a> <a id="17205" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17210" class="Symbol">(</a><a id="17211" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="17224" class="Symbol">(</a><a id="17225" href="Data.List.Properties.html#17186" class="Bound">a</a> <a id="17227" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17229" class="Symbol">))</a> <a id="17232" class="Symbol">(</a><a id="17233" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17250" class="Bound">f≗g</a> <a id="17254" class="Bound">cs</a><a id="17256" class="Symbol">)</a>
  <a id="17260" class="Symbol">...</a> <a id="17264" class="Symbol">|</a> <a id="17266" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="17271" href="Data.List.Properties.html#17271" class="Bound">b</a>    <a id="17276" class="Symbol">|</a> <a id="17278" class="DottedPattern Symbol">._</a> <a id="17281" class="Symbol">|</a> <a id="17283" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17288" class="Symbol">=</a> <a id="17290" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17295" class="Symbol">(</a><a id="17296" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="17309" class="Symbol">(</a><a id="17310" href="Data.List.Properties.html#17271" class="Bound">b</a> <a id="17312" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17314" class="Symbol">))</a> <a id="17317" class="Symbol">(</a><a id="17318" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17335" class="Bound">f≗g</a> <a id="17339" class="Bound">cs</a><a id="17341" class="Symbol">)</a>
  <a id="17345" class="Symbol">...</a> <a id="17349" class="Symbol">|</a> <a id="17351" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="17357" href="Data.List.Properties.html#17357" class="Bound">a</a> <a id="17359" href="Data.List.Properties.html#17359" class="Bound">b</a> <a id="17361" class="Symbol">|</a> <a id="17363" class="DottedPattern Symbol">._</a> <a id="17366" class="Symbol">|</a> <a id="17368" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17373" class="Symbol">=</a> <a id="17375" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17380" class="Symbol">(</a><a id="17381" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="17393" class="Symbol">(</a><a id="17394" href="Data.List.Properties.html#17357" class="Bound">a</a> <a id="17396" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17398" class="Symbol">)</a> <a id="17400" class="Symbol">(</a><a id="17401" href="Data.List.Properties.html#17359" class="Bound">b</a> <a id="17403" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17405" class="Symbol">))</a> <a id="17408" class="Symbol">(</a><a id="17409" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17426" class="Bound">f≗g</a> <a id="17430" class="Bound">cs</a><a id="17432" class="Symbol">)</a>

<a id="17435" class="Keyword">module</a> <a id="17442" href="Data.List.Properties.html#17442" class="Module">_</a> <a id="17444" class="Symbol">(</a><a id="17445" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17447" class="Symbol">:</a> <a id="17449" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="17451" class="Symbol">→</a> <a id="17453" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="17459" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="17461" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="17462" class="Symbol">)</a> <a id="17464" class="Keyword">where</a>

  <a id="17473" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17489" class="Symbol">:</a> <a id="17491" class="Symbol">(</a><a id="17492" href="Data.List.Properties.html#17492" class="Bound">g</a> <a id="17494" class="Symbol">:</a> <a id="17496" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="17498" class="Symbol">→</a> <a id="17500" href="Data.List.Properties.html#17449" class="Bound">C</a><a id="17501" class="Symbol">)</a> <a id="17503" class="Symbol">→</a> <a id="17505" class="Symbol">∀</a> <a id="17507" href="Data.List.Properties.html#17507" class="Bound">ds</a> <a id="17510" class="Symbol">→</a>
                    <a id="17532" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17544" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17546" class="Symbol">(</a><a id="17547" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17551" href="Data.List.Properties.html#17492" class="Bound">g</a> <a id="17553" href="Data.List.Properties.html#17507" class="Bound">ds</a><a id="17555" class="Symbol">)</a> <a id="17557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17559" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17571" class="Symbol">(</a><a id="17572" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17574" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="17577" href="Data.List.Properties.html#17492" class="Bound">g</a><a id="17578" class="Symbol">)</a> <a id="17580" href="Data.List.Properties.html#17507" class="Bound">ds</a>
  <a id="17585" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17601" href="Data.List.Properties.html#17601" class="Bound">g</a> <a id="17603" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="17612" class="Symbol">=</a> <a id="17614" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="17621" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17637" href="Data.List.Properties.html#17637" class="Bound">g</a> <a id="17639" class="Symbol">(</a><a id="17640" href="Data.List.Properties.html#17640" class="Bound">d</a> <a id="17642" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17644" href="Data.List.Properties.html#17644" class="Bound">ds</a><a id="17646" class="Symbol">)</a> <a id="17648" class="Keyword">with</a> <a id="17653" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17655" class="Symbol">(</a><a id="17656" href="Data.List.Properties.html#17637" class="Bound">g</a> <a id="17658" href="Data.List.Properties.html#17640" class="Bound">d</a><a id="17659" class="Symbol">)</a>
  <a id="17663" class="Symbol">...</a> <a id="17667" class="Symbol">|</a> <a id="17669" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="17674" href="Data.List.Properties.html#17674" class="Bound">a</a>    <a id="17679" class="Symbol">=</a> <a id="17681" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17686" class="Symbol">(</a><a id="17687" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="17700" class="Symbol">(</a><a id="17701" href="Data.List.Properties.html#17674" class="Bound">a</a> <a id="17703" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17705" class="Symbol">))</a> <a id="17708" class="Symbol">(</a><a id="17709" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17725" class="Bound">g</a> <a id="17727" class="Bound">ds</a><a id="17729" class="Symbol">)</a>
  <a id="17733" class="Symbol">...</a> <a id="17737" class="Symbol">|</a> <a id="17739" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="17744" href="Data.List.Properties.html#17744" class="Bound">b</a>    <a id="17749" class="Symbol">=</a> <a id="17751" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17756" class="Symbol">(</a><a id="17757" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="17770" class="Symbol">(</a><a id="17771" href="Data.List.Properties.html#17744" class="Bound">b</a> <a id="17773" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17775" class="Symbol">))</a> <a id="17778" class="Symbol">(</a><a id="17779" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17795" class="Bound">g</a> <a id="17797" class="Bound">ds</a><a id="17799" class="Symbol">)</a>
  <a id="17803" class="Symbol">...</a> <a id="17807" class="Symbol">|</a> <a id="17809" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="17815" href="Data.List.Properties.html#17815" class="Bound">a</a> <a id="17817" href="Data.List.Properties.html#17817" class="Bound">b</a> <a id="17819" class="Symbol">=</a> <a id="17821" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17826" class="Symbol">(</a><a id="17827" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="17839" class="Symbol">(</a><a id="17840" href="Data.List.Properties.html#17815" class="Bound">a</a> <a id="17842" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17844" class="Symbol">)</a> <a id="17846" class="Symbol">(</a><a id="17847" href="Data.List.Properties.html#17817" class="Bound">b</a> <a id="17849" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17851" class="Symbol">))</a> <a id="17854" class="Symbol">(</a><a id="17855" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17871" class="Bound">g</a> <a id="17873" class="Bound">ds</a><a id="17875" class="Symbol">)</a>

  <a id="17880" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="17896" class="Symbol">:</a> <a id="17898" class="Symbol">(</a><a id="17899" href="Data.List.Properties.html#17899" class="Bound">g</a> <a id="17901" class="Symbol">:</a> <a id="17903" href="Data.List.Properties.html#17459" class="Bound">A</a> <a id="17905" class="Symbol">→</a> <a id="17907" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="17908" class="Symbol">)</a> <a id="17910" class="Symbol">(</a><a id="17911" href="Data.List.Properties.html#17911" class="Bound">h</a> <a id="17913" class="Symbol">:</a> <a id="17915" href="Data.List.Properties.html#17461" class="Bound">B</a> <a id="17917" class="Symbol">→</a> <a id="17919" href="Data.List.Properties.html#2728" class="Generalizable">E</a><a id="17920" class="Symbol">)</a> <a id="17922" class="Symbol">→</a>
    <a id="17928" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="17940" class="Symbol">(</a><a id="17941" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17945" href="Data.List.Properties.html#17899" class="Bound">g</a><a id="17946" class="Symbol">)</a> <a id="17948" class="Symbol">(</a><a id="17949" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17953" href="Data.List.Properties.html#17911" class="Bound">h</a><a id="17954" class="Symbol">)</a> <a id="17956" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="17959" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17971" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17973" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="17975" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17987" class="Symbol">(</a><a id="17988" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="17998" href="Data.List.Properties.html#17899" class="Bound">g</a> <a id="18000" href="Data.List.Properties.html#17911" class="Bound">h</a> <a id="18002" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18005" href="Data.List.Properties.html#17445" class="Bound">f</a><a id="18006" class="Symbol">)</a>
  <a id="18010" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18026" href="Data.List.Properties.html#18026" class="Bound">g</a> <a id="18028" href="Data.List.Properties.html#18028" class="Bound">h</a> <a id="18030" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="18039" class="Symbol">=</a> <a id="18041" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="18048" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18064" href="Data.List.Properties.html#18064" class="Bound">g</a> <a id="18066" href="Data.List.Properties.html#18066" class="Bound">h</a> <a id="18068" class="Symbol">(</a><a id="18069" href="Data.List.Properties.html#18069" class="Bound">c</a> <a id="18071" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18073" href="Data.List.Properties.html#18073" class="Bound">cs</a><a id="18075" class="Symbol">)</a> <a id="18077" class="Keyword">with</a> <a id="18082" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18084" href="Data.List.Properties.html#18069" class="Bound">c</a>
  <a id="18088" class="Symbol">...</a> <a id="18092" class="Symbol">|</a> <a id="18094" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="18099" href="Data.List.Properties.html#18099" class="Bound">a</a>    <a id="18104" class="Symbol">=</a> <a id="18106" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18111" class="Symbol">(</a><a id="18112" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="18125" class="Symbol">(</a><a id="18126" class="Bound">g</a> <a id="18128" href="Data.List.Properties.html#18099" class="Bound">a</a> <a id="18130" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18132" class="Symbol">))</a> <a id="18135" class="Symbol">(</a><a id="18136" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18152" class="Bound">g</a> <a id="18154" class="Bound">h</a> <a id="18156" class="Bound">cs</a><a id="18158" class="Symbol">)</a>
  <a id="18162" class="Symbol">...</a> <a id="18166" class="Symbol">|</a> <a id="18168" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="18173" href="Data.List.Properties.html#18173" class="Bound">b</a>    <a id="18178" class="Symbol">=</a> <a id="18180" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18185" class="Symbol">(</a><a id="18186" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="18199" class="Symbol">(</a><a id="18200" class="Bound">h</a> <a id="18202" href="Data.List.Properties.html#18173" class="Bound">b</a> <a id="18204" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18206" class="Symbol">))</a> <a id="18209" class="Symbol">(</a><a id="18210" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18226" class="Bound">g</a> <a id="18228" class="Bound">h</a> <a id="18230" class="Bound">cs</a><a id="18232" class="Symbol">)</a>
  <a id="18236" class="Symbol">...</a> <a id="18240" class="Symbol">|</a> <a id="18242" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="18248" href="Data.List.Properties.html#18248" class="Bound">a</a> <a id="18250" href="Data.List.Properties.html#18250" class="Bound">b</a> <a id="18252" class="Symbol">=</a> <a id="18254" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18259" class="Symbol">(</a><a id="18260" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="18272" class="Symbol">(</a><a id="18273" class="Bound">g</a> <a id="18275" href="Data.List.Properties.html#18248" class="Bound">a</a> <a id="18277" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18279" class="Symbol">)</a> <a id="18281" class="Symbol">(</a><a id="18282" class="Bound">h</a> <a id="18284" href="Data.List.Properties.html#18250" class="Bound">b</a> <a id="18286" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18288" class="Symbol">))</a> <a id="18291" class="Symbol">(</a><a id="18292" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18308" class="Bound">g</a> <a id="18310" class="Bound">h</a> <a id="18312" class="Bound">cs</a><a id="18314" class="Symbol">)</a>

  <a id="18319" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="18341" class="Symbol">:</a> <a id="18343" class="Symbol">(</a><a id="18344" href="Data.List.Properties.html#18344" class="Bound">g</a> <a id="18346" class="Symbol">:</a> <a id="18348" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="18354" href="Data.List.Properties.html#17459" class="Bound">A</a> <a id="18356" href="Data.List.Properties.html#17461" class="Bound">B</a> <a id="18358" class="Symbol">→</a> <a id="18360" href="Data.List.Properties.html#17449" class="Bound">C</a><a id="18361" class="Symbol">)</a> <a id="18363" class="Symbol">→</a> <a id="18365" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18367" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18370" href="Data.List.Properties.html#18344" class="Bound">g</a> <a id="18372" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="18374" href="Function.Base.html#704" class="Function">id</a> <a id="18377" class="Symbol">→</a> <a id="18379" class="Symbol">∀</a> <a id="18381" href="Data.List.Properties.html#18381" class="Bound">as</a> <a id="18384" href="Data.List.Properties.html#18384" class="Bound">bs</a> <a id="18387" class="Symbol">→</a>
                          <a id="18415" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18427" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18429" class="Symbol">(</a><a id="18430" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="18440" href="Data.List.Properties.html#18344" class="Bound">g</a> <a id="18442" href="Data.List.Properties.html#18381" class="Bound">as</a> <a id="18445" href="Data.List.Properties.html#18384" class="Bound">bs</a><a id="18447" class="Symbol">)</a> <a id="18449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18451" class="Symbol">(</a><a id="18452" href="Data.List.Properties.html#18381" class="Bound">as</a> <a id="18455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18457" href="Data.List.Properties.html#18384" class="Bound">bs</a><a id="18459" class="Symbol">)</a>
  <a id="18463" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="18485" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18487" href="Data.List.Properties.html#18487" class="Bound">g∘f≗id</a> <a id="18494" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="18505" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18508" class="Symbol">=</a> <a id="18510" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="18520" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18532" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18534" class="Symbol">(</a><a id="18535" href="Data.List.Base.html#1612" class="Function">map</a> <a id="18539" class="Symbol">(</a><a id="18540" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18542" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18545" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18549" class="Symbol">)</a> <a id="18551" href="Data.List.Properties.html#18505" class="Bound">bs</a><a id="18553" class="Symbol">)</a> <a id="18555" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18558" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="18574" class="Symbol">(</a><a id="18575" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18577" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18580" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18584" class="Symbol">)</a> <a id="18586" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18589" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18595" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18607" class="Symbol">(</a><a id="18608" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18610" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18613" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18615" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18618" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18622" class="Symbol">)</a> <a id="18624" href="Data.List.Properties.html#18505" class="Bound">bs</a>    <a id="18630" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18633" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="18650" class="Symbol">(</a><a id="18651" href="Data.List.Properties.html#18487" class="Bound">g∘f≗id</a> <a id="18658" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18660" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18664" class="Symbol">)</a> <a id="18666" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18669" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18675" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18687" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="18692" href="Data.List.Properties.html#18505" class="Bound">bs</a>                <a id="18710" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18713" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="18730" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18733" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18739" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18744" href="Data.List.Properties.html#18505" class="Bound">bs</a>                            <a id="18774" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="18778" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="18800" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18802" href="Data.List.Properties.html#18802" class="Bound">g∘f≗id</a> <a id="18809" href="Data.List.Properties.html#18809" class="Bound">as</a><a id="18811" class="Symbol">@(_</a> <a id="18815" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18817" class="Symbol">_)</a> <a id="18820" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18823" class="Symbol">=</a> <a id="18825" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="18835" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18847" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18849" class="Symbol">(</a><a id="18850" href="Data.List.Base.html#1612" class="Function">map</a> <a id="18854" class="Symbol">(</a><a id="18855" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18857" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18860" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18864" class="Symbol">)</a> <a id="18866" href="Data.List.Properties.html#18809" class="Bound">as</a><a id="18868" class="Symbol">)</a> <a id="18870" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18873" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="18889" class="Symbol">(</a><a id="18890" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18892" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18895" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18899" class="Symbol">)</a> <a id="18901" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="18904" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18910" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18922" class="Symbol">(</a><a id="18923" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18925" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18928" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18930" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18933" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18937" class="Symbol">)</a> <a id="18939" href="Data.List.Properties.html#18809" class="Bound">as</a>    <a id="18945" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18948" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="18965" class="Symbol">(</a><a id="18966" href="Data.List.Properties.html#18802" class="Bound">g∘f≗id</a> <a id="18973" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18975" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18979" class="Symbol">)</a> <a id="18981" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="18984" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18990" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="19002" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="19007" href="Data.List.Properties.html#18809" class="Bound">as</a>                <a id="19025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="19028" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="19045" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="19048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="19054" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="19057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                            <a id="19089" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="19093" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="19115" href="Data.List.Properties.html#19115" class="Bound">g</a> <a id="19117" href="Data.List.Properties.html#19117" class="Bound">g∘f≗id</a> <a id="19124" class="Symbol">(</a><a id="19125" href="Data.List.Properties.html#19125" class="Bound">a</a> <a id="19127" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19129" href="Data.List.Properties.html#19129" class="Bound">as</a><a id="19131" class="Symbol">)</a>   <a id="19135" class="Symbol">(</a><a id="19136" href="Data.List.Properties.html#19136" class="Bound">b</a> <a id="19138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19140" href="Data.List.Properties.html#19140" class="Bound">bs</a><a id="19142" class="Symbol">)</a>
    <a id="19148" class="Keyword">rewrite</a> <a id="19156" href="Data.List.Properties.html#19117" class="Bound">g∘f≗id</a> <a id="19163" class="Symbol">(</a><a id="19164" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="19170" href="Data.List.Properties.html#19125" class="Bound">a</a> <a id="19172" href="Data.List.Properties.html#19136" class="Bound">b</a><a id="19173" class="Symbol">)</a> <a id="19175" class="Symbol">=</a>
    <a id="19181" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19186" class="Symbol">(</a><a id="19187" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="19199" class="Symbol">(</a><a id="19200" href="Data.List.Properties.html#19125" class="Bound">a</a> <a id="19202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="19204" class="Symbol">)</a> <a id="19206" class="Symbol">(</a><a id="19207" href="Data.List.Properties.html#19136" class="Bound">b</a> <a id="19209" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="19211" class="Symbol">))</a> <a id="19214" class="Symbol">(</a><a id="19215" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="19237" href="Data.List.Properties.html#19115" class="Bound">g</a> <a id="19239" href="Data.List.Properties.html#19117" class="Bound">g∘f≗id</a> <a id="19246" href="Data.List.Properties.html#19129" class="Bound">as</a> <a id="19249" href="Data.List.Properties.html#19140" class="Bound">bs</a><a id="19251" class="Symbol">)</a>

<a id="19254" class="Comment">------------------------------------------------------------------------</a>
<a id="19327" class="Comment">-- unzipWith</a>

<a id="19341" class="Keyword">module</a> <a id="19348" href="Data.List.Properties.html#19348" class="Module">_</a> <a id="19350" class="Symbol">{</a><a id="19351" href="Data.List.Properties.html#19351" class="Bound">f</a> <a id="19353" href="Data.List.Properties.html#19353" class="Bound">g</a> <a id="19355" class="Symbol">:</a> <a id="19357" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="19359" class="Symbol">→</a> <a id="19361" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="19363" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="19365" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="19366" class="Symbol">}</a> <a id="19368" class="Keyword">where</a>

  <a id="19377" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19392" class="Symbol">:</a> <a id="19394" href="Data.List.Properties.html#19351" class="Bound">f</a> <a id="19396" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="19398" href="Data.List.Properties.html#19353" class="Bound">g</a> <a id="19400" class="Symbol">→</a> <a id="19402" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19412" href="Data.List.Properties.html#19351" class="Bound">f</a> <a id="19414" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="19416" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19426" href="Data.List.Properties.html#19353" class="Bound">g</a>
  <a id="19430" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19445" href="Data.List.Properties.html#19445" class="Bound">f≗g</a> <a id="19449" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="19452" class="Symbol">=</a> <a id="19454" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="19461" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19476" href="Data.List.Properties.html#19476" class="Bound">f≗g</a> <a id="19480" class="Symbol">(</a><a id="19481" href="Data.List.Properties.html#19481" class="Bound">x</a> <a id="19483" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19485" href="Data.List.Properties.html#19485" class="Bound">xs</a><a id="19487" class="Symbol">)</a> <a id="19489" class="Symbol">=</a>
    <a id="19495" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="19501" class="Symbol">(</a><a id="19502" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="19514" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="19518" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="19521" class="Symbol">)</a> <a id="19523" class="Symbol">(</a><a id="19524" href="Data.List.Properties.html#19476" class="Bound">f≗g</a> <a id="19528" href="Data.List.Properties.html#19481" class="Bound">x</a><a id="19529" class="Symbol">)</a> <a id="19531" class="Symbol">(</a><a id="19532" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19547" href="Data.List.Properties.html#19476" class="Bound">f≗g</a> <a id="19551" href="Data.List.Properties.html#19485" class="Bound">xs</a><a id="19553" class="Symbol">)</a>

<a id="19556" class="Keyword">module</a> <a id="19563" href="Data.List.Properties.html#19563" class="Module">_</a> <a id="19565" class="Symbol">(</a><a id="19566" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="19568" class="Symbol">:</a> <a id="19570" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="19572" class="Symbol">→</a> <a id="19574" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="19576" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="19578" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="19579" class="Symbol">)</a> <a id="19581" class="Keyword">where</a>

  <a id="19590" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19608" class="Symbol">:</a> <a id="19610" class="Symbol">∀</a> <a id="19612" href="Data.List.Properties.html#19612" class="Bound">xys</a> <a id="19616" class="Symbol">→</a>
                     <a id="19639" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19646" class="Symbol">(</a><a id="19647" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="19653" class="Symbol">(</a><a id="19654" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19664" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="19666" href="Data.List.Properties.html#19612" class="Bound">xys</a><a id="19669" class="Symbol">))</a> <a id="19672" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19674" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19681" href="Data.List.Properties.html#19612" class="Bound">xys</a>
  <a id="19687" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19705" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>        <a id="19715" class="Symbol">=</a> <a id="19717" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="19724" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19742" class="Symbol">(</a><a id="19743" href="Data.List.Properties.html#19743" class="Bound">x</a> <a id="19745" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19747" href="Data.List.Properties.html#19747" class="Bound">xys</a><a id="19750" class="Symbol">)</a> <a id="19752" class="Symbol">=</a> <a id="19754" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19759" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19763" class="Symbol">(</a><a id="19764" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19782" href="Data.List.Properties.html#19747" class="Bound">xys</a><a id="19785" class="Symbol">)</a>

  <a id="19790" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19808" class="Symbol">:</a> <a id="19810" class="Symbol">∀</a> <a id="19812" href="Data.List.Properties.html#19812" class="Bound">xys</a> <a id="19816" class="Symbol">→</a>
                     <a id="19839" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19846" class="Symbol">(</a><a id="19847" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="19853" class="Symbol">(</a><a id="19854" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19864" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="19866" href="Data.List.Properties.html#19812" class="Bound">xys</a><a id="19869" class="Symbol">))</a> <a id="19872" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19874" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19881" href="Data.List.Properties.html#19812" class="Bound">xys</a>
  <a id="19887" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19905" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>        <a id="19915" class="Symbol">=</a> <a id="19917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="19924" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19942" class="Symbol">(</a><a id="19943" href="Data.List.Properties.html#19943" class="Bound">x</a> <a id="19945" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19947" href="Data.List.Properties.html#19947" class="Bound">xys</a><a id="19950" class="Symbol">)</a> <a id="19952" class="Symbol">=</a> <a id="19954" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19963" class="Symbol">(</a><a id="19964" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19982" href="Data.List.Properties.html#19947" class="Bound">xys</a><a id="19985" class="Symbol">)</a>

  <a id="19990" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20008" class="Symbol">:</a> <a id="20010" class="Symbol">(</a><a id="20011" href="Data.List.Properties.html#20011" class="Bound">g</a> <a id="20013" class="Symbol">:</a> <a id="20015" href="Data.List.Properties.html#19574" class="Bound">B</a> <a id="20017" class="Symbol">→</a> <a id="20019" href="Data.List.Properties.html#19578" class="Bound">C</a> <a id="20021" class="Symbol">→</a> <a id="20023" href="Data.List.Properties.html#19570" class="Bound">A</a><a id="20024" class="Symbol">)</a> <a id="20026" class="Symbol">→</a> <a id="20028" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="20037" href="Data.List.Properties.html#20011" class="Bound">g</a> <a id="20039" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20041" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20043" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20045" href="Function.Base.html#704" class="Function">id</a> <a id="20048" class="Symbol">→</a>
                      <a id="20072" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="20081" class="Symbol">(</a><a id="20082" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="20090" href="Data.List.Properties.html#20011" class="Bound">g</a><a id="20091" class="Symbol">)</a> <a id="20093" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20095" class="Symbol">(</a><a id="20096" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20106" href="Data.List.Properties.html#19566" class="Bound">f</a><a id="20107" class="Symbol">)</a>  <a id="20110" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20112" href="Function.Base.html#704" class="Function">id</a>
  <a id="20117" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20135" href="Data.List.Properties.html#20135" class="Bound">g</a> <a id="20137" href="Data.List.Properties.html#20137" class="Bound">g∘f≗id</a> <a id="20144" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20153" class="Symbol">=</a> <a id="20155" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="20162" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20180" href="Data.List.Properties.html#20180" class="Bound">g</a> <a id="20182" href="Data.List.Properties.html#20182" class="Bound">g∘f≗id</a> <a id="20189" class="Symbol">(</a><a id="20190" href="Data.List.Properties.html#20190" class="Bound">x</a> <a id="20192" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20194" href="Data.List.Properties.html#20194" class="Bound">xs</a><a id="20196" class="Symbol">)</a> <a id="20198" class="Symbol">=</a>
    <a id="20204" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="20210" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20214" class="Symbol">(</a><a id="20215" href="Data.List.Properties.html#20182" class="Bound">g∘f≗id</a> <a id="20222" href="Data.List.Properties.html#20190" class="Bound">x</a><a id="20223" class="Symbol">)</a> <a id="20225" class="Symbol">(</a><a id="20226" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20244" href="Data.List.Properties.html#20180" class="Bound">g</a> <a id="20246" href="Data.List.Properties.html#20182" class="Bound">g∘f≗id</a> <a id="20253" href="Data.List.Properties.html#20194" class="Bound">xs</a><a id="20255" class="Symbol">)</a>

  <a id="20260" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20278" class="Symbol">:</a> <a id="20280" class="Symbol">(</a><a id="20281" href="Data.List.Properties.html#20281" class="Bound">g</a> <a id="20283" class="Symbol">:</a> <a id="20285" href="Data.List.Properties.html#19574" class="Bound">B</a> <a id="20287" class="Symbol">→</a> <a id="20289" href="Data.List.Properties.html#19578" class="Bound">C</a> <a id="20291" class="Symbol">→</a> <a id="20293" href="Data.List.Properties.html#19570" class="Bound">A</a><a id="20294" class="Symbol">)</a> <a id="20296" class="Symbol">→</a> <a id="20298" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20300" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20302" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="20311" href="Data.List.Properties.html#20281" class="Bound">g</a> <a id="20313" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20315" href="Function.Base.html#704" class="Function">id</a> <a id="20318" class="Symbol">→</a>
                      <a id="20342" class="Symbol">∀</a> <a id="20344" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20347" href="Data.List.Properties.html#20347" class="Bound">ys</a> <a id="20350" class="Symbol">→</a> <a id="20352" href="Data.List.Base.html#4746" class="Function">length</a> <a id="20359" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20362" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20364" href="Data.List.Base.html#4746" class="Function">length</a> <a id="20371" href="Data.List.Properties.html#20347" class="Bound">ys</a> <a id="20374" class="Symbol">→</a>
                      <a id="20398" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20408" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20410" class="Symbol">(</a><a id="20411" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="20419" href="Data.List.Properties.html#20281" class="Bound">g</a> <a id="20421" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20424" href="Data.List.Properties.html#20347" class="Bound">ys</a><a id="20426" class="Symbol">)</a> <a id="20428" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20430" class="Symbol">(</a><a id="20431" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20436" href="Data.List.Properties.html#20347" class="Bound">ys</a><a id="20438" class="Symbol">)</a>
  <a id="20442" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20460" href="Data.List.Properties.html#20460" class="Bound">g</a> <a id="20462" href="Data.List.Properties.html#20462" class="Bound">f∘g≗id</a> <a id="20469" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20478" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20487" href="Data.List.Properties.html#20487" class="Bound">l≡l</a> <a id="20491" class="Symbol">=</a> <a id="20493" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="20500" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20518" href="Data.List.Properties.html#20518" class="Bound">g</a> <a id="20520" href="Data.List.Properties.html#20520" class="Bound">f∘g≗id</a> <a id="20527" class="Symbol">(</a><a id="20528" href="Data.List.Properties.html#20528" class="Bound">x</a> <a id="20530" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20532" href="Data.List.Properties.html#20532" class="Bound">xs</a><a id="20534" class="Symbol">)</a> <a id="20536" class="Symbol">(</a><a id="20537" href="Data.List.Properties.html#20537" class="Bound">y</a> <a id="20539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20541" href="Data.List.Properties.html#20541" class="Bound">ys</a><a id="20543" class="Symbol">)</a> <a id="20545" href="Data.List.Properties.html#20545" class="Bound">l≡l</a>  <a id="20550" class="Symbol">=</a>
    <a id="20556" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="20562" class="Symbol">(</a><a id="20563" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="20575" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20579" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="20582" class="Symbol">)</a> <a id="20584" class="Symbol">(</a><a id="20585" href="Data.List.Properties.html#20520" class="Bound">f∘g≗id</a> <a id="20592" class="Symbol">(</a><a id="20593" href="Data.List.Properties.html#20528" class="Bound">x</a> <a id="20595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20597" href="Data.List.Properties.html#20537" class="Bound">y</a><a id="20598" class="Symbol">))</a>
          <a id="20611" class="Symbol">(</a><a id="20612" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20630" href="Data.List.Properties.html#20518" class="Bound">g</a> <a id="20632" href="Data.List.Properties.html#20520" class="Bound">f∘g≗id</a> <a id="20639" href="Data.List.Properties.html#20532" class="Bound">xs</a> <a id="20642" href="Data.List.Properties.html#20541" class="Bound">ys</a> <a id="20645" class="Symbol">(</a><a id="20646" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="20660" href="Data.List.Properties.html#20545" class="Bound">l≡l</a><a id="20663" class="Symbol">))</a>

  <a id="20669" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20683" class="Symbol">:</a> <a id="20685" class="Symbol">(</a><a id="20686" href="Data.List.Properties.html#20686" class="Bound">g</a> <a id="20688" class="Symbol">:</a> <a id="20690" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="20692" class="Symbol">→</a> <a id="20694" href="Data.List.Properties.html#19570" class="Bound">A</a><a id="20695" class="Symbol">)</a> <a id="20697" class="Symbol">→</a> <a id="20699" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20709" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20711" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20713" href="Data.List.Base.html#1612" class="Function">map</a> <a id="20717" href="Data.List.Properties.html#20686" class="Bound">g</a> <a id="20719" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20721" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20731" class="Symbol">(</a><a id="20732" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20734" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20736" href="Data.List.Properties.html#20686" class="Bound">g</a><a id="20737" class="Symbol">)</a>
  <a id="20741" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20755" href="Data.List.Properties.html#20755" class="Bound">g</a> <a id="20757" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20766" class="Symbol">=</a> <a id="20768" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="20775" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20789" href="Data.List.Properties.html#20789" class="Bound">g</a> <a id="20791" class="Symbol">(</a><a id="20792" href="Data.List.Properties.html#20792" class="Bound">x</a> <a id="20794" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20796" href="Data.List.Properties.html#20796" class="Bound">xs</a><a id="20798" class="Symbol">)</a> <a id="20800" class="Symbol">=</a>
    <a id="20806" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20811" class="Symbol">(</a><a id="20812" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="20824" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20828" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20832" class="Symbol">(</a><a id="20833" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20835" class="Symbol">(</a><a id="20836" href="Data.List.Properties.html#20789" class="Bound">g</a> <a id="20838" href="Data.List.Properties.html#20792" class="Bound">x</a><a id="20839" class="Symbol">)))</a> <a id="20843" class="Symbol">(</a><a id="20844" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20858" href="Data.List.Properties.html#20789" class="Bound">g</a> <a id="20860" href="Data.List.Properties.html#20796" class="Bound">xs</a><a id="20862" class="Symbol">)</a>

  <a id="20867" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="20881" class="Symbol">:</a> <a id="20883" class="Symbol">(</a><a id="20884" href="Data.List.Properties.html#20884" class="Bound">g</a> <a id="20886" class="Symbol">:</a> <a id="20888" href="Data.List.Properties.html#19574" class="Bound">B</a> <a id="20890" class="Symbol">→</a> <a id="20892" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="20893" class="Symbol">)</a> <a id="20895" class="Symbol">(</a><a id="20896" href="Data.List.Properties.html#20896" class="Bound">h</a> <a id="20898" class="Symbol">:</a> <a id="20900" href="Data.List.Properties.html#19578" class="Bound">C</a> <a id="20902" class="Symbol">→</a> <a id="20904" href="Data.List.Properties.html#2728" class="Generalizable">E</a><a id="20905" class="Symbol">)</a> <a id="20907" class="Symbol">→</a>
                  <a id="20927" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="20939" class="Symbol">(</a><a id="20940" href="Data.List.Base.html#1612" class="Function">map</a> <a id="20944" href="Data.List.Properties.html#20884" class="Bound">g</a><a id="20945" class="Symbol">)</a> <a id="20947" class="Symbol">(</a><a id="20948" href="Data.List.Base.html#1612" class="Function">map</a> <a id="20952" href="Data.List.Properties.html#20896" class="Bound">h</a><a id="20953" class="Symbol">)</a> <a id="20955" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20957" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20967" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20969" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
                  <a id="20989" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20999" class="Symbol">(</a><a id="21000" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21012" href="Data.List.Properties.html#20884" class="Bound">g</a> <a id="21014" href="Data.List.Properties.html#20896" class="Bound">h</a> <a id="21016" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21018" href="Data.List.Properties.html#19566" class="Bound">f</a><a id="21019" class="Symbol">)</a>
  <a id="21023" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="21037" href="Data.List.Properties.html#21037" class="Bound">g</a> <a id="21039" href="Data.List.Properties.html#21039" class="Bound">h</a> <a id="21041" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="21050" class="Symbol">=</a> <a id="21052" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="21059" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="21073" href="Data.List.Properties.html#21073" class="Bound">g</a> <a id="21075" href="Data.List.Properties.html#21075" class="Bound">h</a> <a id="21077" class="Symbol">(</a><a id="21078" href="Data.List.Properties.html#21078" class="Bound">x</a> <a id="21080" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21082" href="Data.List.Properties.html#21082" class="Bound">xs</a><a id="21084" class="Symbol">)</a> <a id="21086" class="Symbol">=</a>
    <a id="21092" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21097" class="Symbol">(</a><a id="21098" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21110" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21114" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21118" class="Symbol">_)</a> <a id="21121" class="Symbol">(</a><a id="21122" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="21136" href="Data.List.Properties.html#21073" class="Bound">g</a> <a id="21138" href="Data.List.Properties.html#21075" class="Bound">h</a> <a id="21140" href="Data.List.Properties.html#21082" class="Bound">xs</a><a id="21142" class="Symbol">)</a>

  <a id="21147" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21162" class="Symbol">:</a> <a id="21164" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21174" class="Symbol">(</a><a id="21175" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="21188" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21190" href="Data.List.Properties.html#19566" class="Bound">f</a><a id="21191" class="Symbol">)</a> <a id="21193" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
                   <a id="21214" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="21227" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21229" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21239" href="Data.List.Properties.html#19566" class="Bound">f</a>
  <a id="21243" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21258" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="21267" class="Symbol">=</a> <a id="21269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="21276" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21291" class="Symbol">(</a><a id="21292" href="Data.List.Properties.html#21292" class="Bound">x</a> <a id="21294" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21296" href="Data.List.Properties.html#21296" class="Bound">xs</a><a id="21298" class="Symbol">)</a> <a id="21300" class="Symbol">=</a>
    <a id="21306" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21311" class="Symbol">(</a><a id="21312" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21324" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21328" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21332" class="Symbol">_)</a> <a id="21335" class="Symbol">(</a><a id="21336" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21351" href="Data.List.Properties.html#21296" class="Bound">xs</a><a id="21353" class="Symbol">)</a>

  <a id="21358" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21371" class="Symbol">:</a> <a id="21373" class="Symbol">∀</a> <a id="21375" href="Data.List.Properties.html#21375" class="Bound">xs</a> <a id="21378" href="Data.List.Properties.html#21378" class="Bound">ys</a> <a id="21381" class="Symbol">→</a>
                 <a id="21400" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21410" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21412" class="Symbol">(</a><a id="21413" href="Data.List.Properties.html#21375" class="Bound">xs</a> <a id="21416" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="21419" href="Data.List.Properties.html#21378" class="Bound">ys</a><a id="21421" class="Symbol">)</a> <a id="21423" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                 <a id="21442" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21454" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="21459" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="21464" class="Symbol">(</a><a id="21465" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21475" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21477" href="Data.List.Properties.html#21375" class="Bound">xs</a><a id="21479" class="Symbol">)</a> <a id="21481" class="Symbol">(</a><a id="21482" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21492" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21494" href="Data.List.Properties.html#21378" class="Bound">ys</a><a id="21496" class="Symbol">)</a>
  <a id="21500" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21513" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="21522" href="Data.List.Properties.html#21522" class="Bound">ys</a> <a id="21525" class="Symbol">=</a> <a id="21527" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="21534" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21547" class="Symbol">(</a><a id="21548" href="Data.List.Properties.html#21548" class="Bound">x</a> <a id="21550" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21552" href="Data.List.Properties.html#21552" class="Bound">xs</a><a id="21554" class="Symbol">)</a> <a id="21556" href="Data.List.Properties.html#21556" class="Bound">ys</a> <a id="21559" class="Symbol">=</a>
    <a id="21565" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21570" class="Symbol">(</a><a id="21571" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21583" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21587" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21591" class="Symbol">(</a><a id="21592" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21594" href="Data.List.Properties.html#21548" class="Bound">x</a><a id="21595" class="Symbol">))</a> <a id="21598" class="Symbol">(</a><a id="21599" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21612" href="Data.List.Properties.html#21552" class="Bound">xs</a> <a id="21615" href="Data.List.Properties.html#21556" class="Bound">ys</a><a id="21617" class="Symbol">)</a>

<a id="21620" class="Comment">------------------------------------------------------------------------</a>
<a id="21693" class="Comment">-- unzip</a>

<a id="unzip-map"></a><a id="21703" href="Data.List.Properties.html#21703" class="Function">unzip-map</a> <a id="21713" class="Symbol">:</a> <a id="21715" class="Symbol">∀</a> <a id="21717" class="Symbol">(</a><a id="21718" href="Data.List.Properties.html#21718" class="Bound">f</a> <a id="21720" class="Symbol">:</a> <a id="21722" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="21724" class="Symbol">→</a> <a id="21726" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="21727" class="Symbol">)</a> <a id="21729" class="Symbol">(</a><a id="21730" href="Data.List.Properties.html#21730" class="Bound">g</a> <a id="21732" class="Symbol">:</a> <a id="21734" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="21736" class="Symbol">→</a> <a id="21738" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="21739" class="Symbol">)</a> <a id="21741" class="Symbol">→</a>
            <a id="21755" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="21761" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21763" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21767" class="Symbol">(</a><a id="21768" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21780" href="Data.List.Properties.html#21718" class="Bound">f</a> <a id="21782" href="Data.List.Properties.html#21730" class="Bound">g</a><a id="21783" class="Symbol">)</a> <a id="21785" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
            <a id="21799" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21811" class="Symbol">(</a><a id="21812" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21816" href="Data.List.Properties.html#21718" class="Bound">f</a><a id="21817" class="Symbol">)</a> <a id="21819" class="Symbol">(</a><a id="21820" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21824" href="Data.List.Properties.html#21730" class="Bound">g</a><a id="21825" class="Symbol">)</a> <a id="21827" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21829" href="Data.List.Base.html#3613" class="Function">unzip</a>
<a id="21835" href="Data.List.Properties.html#21703" class="Function">unzip-map</a> <a id="21845" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21847" href="Data.List.Properties.html#21847" class="Bound">g</a> <a id="21849" href="Data.List.Properties.html#21849" class="Bound">xs</a> <a id="21852" class="Symbol">=</a> <a id="21854" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="21862" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="21868" class="Symbol">(</a><a id="21869" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21873" class="Symbol">(</a><a id="21874" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21886" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21888" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="21889" class="Symbol">)</a> <a id="21891" href="Data.List.Properties.html#21849" class="Bound">xs</a><a id="21893" class="Symbol">)</a>       <a id="21901" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21904" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="21918" href="Function.Base.html#704" class="Function">id</a> <a id="21921" class="Symbol">(</a><a id="21922" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21934" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21936" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="21937" class="Symbol">)</a> <a id="21939" href="Data.List.Properties.html#21849" class="Bound">xs</a> <a id="21942" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21946" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21956" class="Symbol">(</a><a id="21957" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21969" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21971" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="21972" class="Symbol">)</a> <a id="21974" href="Data.List.Properties.html#21849" class="Bound">xs</a>         <a id="21985" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21988" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="21992" class="Symbol">(</a><a id="21993" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="22007" href="Function.Base.html#704" class="Function">id</a> <a id="22010" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="22012" href="Data.List.Properties.html#21847" class="Bound">g</a> <a id="22014" href="Data.List.Properties.html#21849" class="Bound">xs</a><a id="22016" class="Symbol">)</a> <a id="22018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22022" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="22034" class="Symbol">(</a><a id="22035" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22039" href="Data.List.Properties.html#21845" class="Bound">f</a><a id="22040" class="Symbol">)</a> <a id="22042" class="Symbol">(</a><a id="22043" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22047" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="22048" class="Symbol">)</a> <a id="22050" class="Symbol">(</a><a id="22051" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22057" href="Data.List.Properties.html#21849" class="Bound">xs</a><a id="22059" class="Symbol">)</a> <a id="22061" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="unzip-swap"></a><a id="22064" href="Data.List.Properties.html#22064" class="Function">unzip-swap</a> <a id="22075" class="Symbol">:</a> <a id="22077" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22083" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22085" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22089" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22102" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="22104" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22117" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22119" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22125" class="Symbol">{</a><a id="22126" class="Argument">A</a> <a id="22128" class="Symbol">=</a> <a id="22130" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="22131" class="Symbol">}</a> <a id="22133" class="Symbol">{</a><a id="22134" class="Argument">B</a> <a id="22136" class="Symbol">=</a> <a id="22138" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22139" class="Symbol">}</a>
<a id="22141" href="Data.List.Properties.html#22064" class="Function">unzip-swap</a> <a id="22152" href="Data.List.Properties.html#22152" class="Bound">xs</a> <a id="22155" class="Symbol">=</a> <a id="22157" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="22165" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22171" class="Symbol">(</a><a id="22172" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22176" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22189" href="Data.List.Properties.html#22152" class="Bound">xs</a><a id="22191" class="Symbol">)</a> <a id="22193" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22196" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="22210" href="Function.Base.html#704" class="Function">id</a> <a id="22213" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22226" href="Data.List.Properties.html#22152" class="Bound">xs</a> <a id="22229" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22233" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="22243" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22256" href="Data.List.Properties.html#22152" class="Bound">xs</a>   <a id="22261" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22264" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="22279" href="Function.Base.html#704" class="Function">id</a> <a id="22282" href="Data.List.Properties.html#22152" class="Bound">xs</a> <a id="22285" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22289" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22302" class="Symbol">(</a><a id="22303" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22309" href="Data.List.Properties.html#22152" class="Bound">xs</a><a id="22311" class="Symbol">)</a>     <a id="22317" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="zip-unzip"></a><a id="22320" href="Data.List.Properties.html#22320" class="Function">zip-unzip</a> <a id="22330" class="Symbol">:</a> <a id="22332" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="22341" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="22345" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22347" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22353" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="22355" href="Function.Base.html#704" class="Function">id</a> <a id="22358" class="Symbol">{</a><a id="22359" class="Argument">A</a> <a id="22361" class="Symbol">=</a> <a id="22363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22368" class="Symbol">(</a><a id="22369" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="22371" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="22373" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22374" class="Symbol">)}</a>
<a id="22377" href="Data.List.Properties.html#22320" class="Function">zip-unzip</a> <a id="22387" class="Symbol">=</a> <a id="22389" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="22407" href="Function.Base.html#704" class="Function">id</a> <a id="22410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="22414" class="Symbol">λ</a> <a id="22416" href="Data.List.Properties.html#22416" class="Bound">_</a> <a id="22418" class="Symbol">→</a> <a id="22420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="unzip-zip"></a><a id="22426" href="Data.List.Properties.html#22426" class="Function">unzip-zip</a> <a id="22436" class="Symbol">:</a> <a id="22438" class="Symbol">∀</a> <a id="22440" class="Symbol">(</a><a id="22441" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22444" class="Symbol">:</a> <a id="22446" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22451" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="22452" class="Symbol">)</a> <a id="22454" class="Symbol">(</a><a id="22455" href="Data.List.Properties.html#22455" class="Bound">ys</a> <a id="22458" class="Symbol">:</a> <a id="22460" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22465" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22466" class="Symbol">)</a> <a id="22468" class="Symbol">→</a>
            <a id="22482" href="Data.List.Base.html#4746" class="Function">length</a> <a id="22489" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22492" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22494" href="Data.List.Base.html#4746" class="Function">length</a> <a id="22501" href="Data.List.Properties.html#22455" class="Bound">ys</a> <a id="22504" class="Symbol">→</a> <a id="22506" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22512" class="Symbol">(</a><a id="22513" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="22517" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22520" href="Data.List.Properties.html#22455" class="Bound">ys</a><a id="22522" class="Symbol">)</a> <a id="22524" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22526" class="Symbol">(</a><a id="22527" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22532" href="Data.List.Properties.html#22455" class="Bound">ys</a><a id="22534" class="Symbol">)</a>
<a id="22536" href="Data.List.Properties.html#22426" class="Function">unzip-zip</a> <a id="22546" class="Symbol">=</a> <a id="22548" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="22566" href="Function.Base.html#704" class="Function">id</a> <a id="22569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="22573" class="Symbol">λ</a> <a id="22575" href="Data.List.Properties.html#22575" class="Bound">_</a> <a id="22577" class="Symbol">→</a> <a id="22579" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="22585" class="Comment">------------------------------------------------------------------------</a>
<a id="22658" class="Comment">-- foldr</a>

<a id="foldr-universal"></a><a id="22668" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22684" class="Symbol">:</a> <a id="22686" class="Symbol">∀</a> <a id="22688" class="Symbol">(</a><a id="22689" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22691" class="Symbol">:</a> <a id="22693" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22698" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="22700" class="Symbol">→</a> <a id="22702" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22703" class="Symbol">)</a> <a id="22705" href="Data.List.Properties.html#22705" class="Bound">f</a> <a id="22707" href="Data.List.Properties.html#22707" class="Bound">e</a> <a id="22709" class="Symbol">→</a> <a id="22711" class="Symbol">(</a><a id="22712" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22714" class="InductiveConstructor">[]</a> <a id="22717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22719" href="Data.List.Properties.html#22707" class="Bound">e</a><a id="22720" class="Symbol">)</a> <a id="22722" class="Symbol">→</a>
                  <a id="22742" class="Symbol">(∀</a> <a id="22745" href="Data.List.Properties.html#22745" class="Bound">x</a> <a id="22747" href="Data.List.Properties.html#22747" class="Bound">xs</a> <a id="22750" class="Symbol">→</a> <a id="22752" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22754" class="Symbol">(</a><a id="22755" href="Data.List.Properties.html#22745" class="Bound">x</a> <a id="22757" class="InductiveConstructor Operator">∷</a> <a id="22759" href="Data.List.Properties.html#22747" class="Bound">xs</a><a id="22761" class="Symbol">)</a> <a id="22763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22765" href="Data.List.Properties.html#22705" class="Bound">f</a> <a id="22767" href="Data.List.Properties.html#22745" class="Bound">x</a> <a id="22769" class="Symbol">(</a><a id="22770" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22772" href="Data.List.Properties.html#22747" class="Bound">xs</a><a id="22774" class="Symbol">))</a> <a id="22777" class="Symbol">→</a>
                  <a id="22797" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22799" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="22801" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="22807" href="Data.List.Properties.html#22705" class="Bound">f</a> <a id="22809" href="Data.List.Properties.html#22707" class="Bound">e</a>
<a id="22811" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22827" href="Data.List.Properties.html#22827" class="Bound">h</a> <a id="22829" href="Data.List.Properties.html#22829" class="Bound">f</a> <a id="22831" href="Data.List.Properties.html#22831" class="Bound">e</a> <a id="22833" href="Data.List.Properties.html#22833" class="Bound">base</a> <a id="22838" href="Data.List.Properties.html#22838" class="Bound">step</a> <a id="22843" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="22852" class="Symbol">=</a> <a id="22854" href="Data.List.Properties.html#22833" class="Bound">base</a>
<a id="22859" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22875" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="22877" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="22879" href="Data.List.Properties.html#22879" class="Bound">e</a> <a id="22881" href="Data.List.Properties.html#22881" class="Bound">base</a> <a id="22886" href="Data.List.Properties.html#22886" class="Bound">step</a> <a id="22891" class="Symbol">(</a><a id="22892" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22894" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22896" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="22898" class="Symbol">)</a> <a id="22900" class="Symbol">=</a> <a id="22902" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="22910" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="22912" class="Symbol">(</a><a id="22913" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22915" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22917" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="22919" class="Symbol">)</a>          <a id="22930" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22933" href="Data.List.Properties.html#22886" class="Bound">step</a> <a id="22938" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22940" href="Data.List.Properties.html#22896" class="Bound">xs</a> <a id="22943" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22947" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="22949" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22951" class="Symbol">(</a><a id="22952" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="22954" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="22956" class="Symbol">)</a>          <a id="22967" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22970" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22975" class="Symbol">(</a><a id="22976" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="22978" href="Data.List.Properties.html#22892" class="Bound">x</a><a id="22979" class="Symbol">)</a> <a id="22981" class="Symbol">(</a><a id="22982" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22998" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="23000" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="23002" href="Data.List.Properties.html#22879" class="Bound">e</a> <a id="23004" href="Data.List.Properties.html#22881" class="Bound">base</a> <a id="23009" href="Data.List.Properties.html#22886" class="Bound">step</a> <a id="23014" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="23016" class="Symbol">)</a> <a id="23018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23022" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="23024" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="23026" class="Symbol">(</a><a id="23027" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23033" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="23035" href="Data.List.Properties.html#22879" class="Bound">e</a> <a id="23037" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="23039" class="Symbol">)</a>  <a id="23042" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="foldr-cong"></a><a id="23045" href="Data.List.Properties.html#23045" class="Function">foldr-cong</a> <a id="23056" class="Symbol">:</a> <a id="23058" class="Symbol">∀</a> <a id="23060" class="Symbol">{</a><a id="23061" href="Data.List.Properties.html#23061" class="Bound">f</a> <a id="23063" href="Data.List.Properties.html#23063" class="Bound">g</a> <a id="23065" class="Symbol">:</a> <a id="23067" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23069" class="Symbol">→</a> <a id="23071" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23073" class="Symbol">→</a> <a id="23075" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23076" class="Symbol">}</a> <a id="23078" class="Symbol">{</a><a id="23079" href="Data.List.Properties.html#23079" class="Bound">d</a> <a id="23081" href="Data.List.Properties.html#23081" class="Bound">e</a> <a id="23083" class="Symbol">:</a> <a id="23085" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23086" class="Symbol">}</a> <a id="23088" class="Symbol">→</a>
             <a id="23103" class="Symbol">(∀</a> <a id="23106" href="Data.List.Properties.html#23106" class="Bound">x</a> <a id="23108" href="Data.List.Properties.html#23108" class="Bound">y</a> <a id="23110" class="Symbol">→</a> <a id="23112" href="Data.List.Properties.html#23061" class="Bound">f</a> <a id="23114" href="Data.List.Properties.html#23106" class="Bound">x</a> <a id="23116" href="Data.List.Properties.html#23108" class="Bound">y</a> <a id="23118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23120" href="Data.List.Properties.html#23063" class="Bound">g</a> <a id="23122" href="Data.List.Properties.html#23106" class="Bound">x</a> <a id="23124" href="Data.List.Properties.html#23108" class="Bound">y</a><a id="23125" class="Symbol">)</a> <a id="23127" class="Symbol">→</a> <a id="23129" href="Data.List.Properties.html#23079" class="Bound">d</a> <a id="23131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23133" href="Data.List.Properties.html#23081" class="Bound">e</a> <a id="23135" class="Symbol">→</a>
             <a id="23150" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23156" href="Data.List.Properties.html#23061" class="Bound">f</a> <a id="23158" href="Data.List.Properties.html#23079" class="Bound">d</a> <a id="23160" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="23162" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23168" href="Data.List.Properties.html#23063" class="Bound">g</a> <a id="23170" href="Data.List.Properties.html#23081" class="Bound">e</a>
<a id="23172" href="Data.List.Properties.html#23045" class="Function">foldr-cong</a> <a id="23183" href="Data.List.Properties.html#23183" class="Bound">f≗g</a> <a id="23187" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="23192" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="23200" class="Symbol">=</a> <a id="23202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23207" href="Data.List.Properties.html#23045" class="CatchallClause Function">foldr-cong</a><a id="23217" class="CatchallClause"> </a><a id="23218" href="Data.List.Properties.html#23218" class="CatchallClause Bound">f≗g</a><a id="23221" class="CatchallClause"> </a><a id="23222" href="Data.List.Properties.html#23222" class="CatchallClause Bound">d≡e</a><a id="23225" class="CatchallClause"> </a><a id="23226" class="CatchallClause Symbol">(</a><a id="23227" href="Data.List.Properties.html#23227" class="CatchallClause Bound">x</a><a id="23228" class="CatchallClause"> </a><a id="23229" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="23230" class="CatchallClause"> </a><a id="23231" href="Data.List.Properties.html#23231" class="CatchallClause Bound">xs</a><a id="23233" class="CatchallClause Symbol">)</a> <a id="23235" class="Keyword">rewrite</a> <a id="23243" href="Data.List.Properties.html#23045" class="Function">foldr-cong</a> <a id="23254" href="Data.List.Properties.html#23218" class="Bound">f≗g</a> <a id="23258" href="Data.List.Properties.html#23222" class="Bound">d≡e</a> <a id="23262" href="Data.List.Properties.html#23231" class="Bound">xs</a> <a id="23265" class="Symbol">=</a> <a id="23267" href="Data.List.Properties.html#23218" class="Bound">f≗g</a> <a id="23271" href="Data.List.Properties.html#23227" class="Bound">x</a> <a id="23273" class="Symbol">_</a>

<a id="foldr-fusion"></a><a id="23276" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="23289" class="Symbol">:</a> <a id="23291" class="Symbol">∀</a> <a id="23293" class="Symbol">(</a><a id="23294" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23296" class="Symbol">:</a> <a id="23298" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23300" class="Symbol">→</a> <a id="23302" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="23303" class="Symbol">)</a> <a id="23305" class="Symbol">{</a><a id="23306" href="Data.List.Properties.html#23306" class="Bound">f</a> <a id="23308" class="Symbol">:</a> <a id="23310" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23312" class="Symbol">→</a> <a id="23314" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23316" class="Symbol">→</a> <a id="23318" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23319" class="Symbol">}</a> <a id="23321" class="Symbol">{</a><a id="23322" href="Data.List.Properties.html#23322" class="Bound">g</a> <a id="23324" class="Symbol">:</a> <a id="23326" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23328" class="Symbol">→</a> <a id="23330" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="23332" class="Symbol">→</a> <a id="23334" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="23335" class="Symbol">}</a> <a id="23337" class="Symbol">(</a><a id="23338" href="Data.List.Properties.html#23338" class="Bound">e</a> <a id="23340" class="Symbol">:</a> <a id="23342" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23343" class="Symbol">)</a> <a id="23345" class="Symbol">→</a>
               <a id="23362" class="Symbol">(∀</a> <a id="23365" href="Data.List.Properties.html#23365" class="Bound">x</a> <a id="23367" href="Data.List.Properties.html#23367" class="Bound">y</a> <a id="23369" class="Symbol">→</a> <a id="23371" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23373" class="Symbol">(</a><a id="23374" href="Data.List.Properties.html#23306" class="Bound">f</a> <a id="23376" href="Data.List.Properties.html#23365" class="Bound">x</a> <a id="23378" href="Data.List.Properties.html#23367" class="Bound">y</a><a id="23379" class="Symbol">)</a> <a id="23381" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23383" href="Data.List.Properties.html#23322" class="Bound">g</a> <a id="23385" href="Data.List.Properties.html#23365" class="Bound">x</a> <a id="23387" class="Symbol">(</a><a id="23388" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23390" href="Data.List.Properties.html#23367" class="Bound">y</a><a id="23391" class="Symbol">))</a> <a id="23394" class="Symbol">→</a>
               <a id="23411" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23413" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23415" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23421" href="Data.List.Properties.html#23306" class="Bound">f</a> <a id="23423" href="Data.List.Properties.html#23338" class="Bound">e</a> <a id="23425" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="23427" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23433" href="Data.List.Properties.html#23322" class="Bound">g</a> <a id="23435" class="Symbol">(</a><a id="23436" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23438" href="Data.List.Properties.html#23338" class="Bound">e</a><a id="23439" class="Symbol">)</a>
<a id="23441" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="23454" href="Data.List.Properties.html#23454" class="Bound">h</a> <a id="23456" class="Symbol">{</a><a id="23457" href="Data.List.Properties.html#23457" class="Bound">f</a><a id="23458" class="Symbol">}</a> <a id="23460" class="Symbol">{</a><a id="23461" href="Data.List.Properties.html#23461" class="Bound">g</a><a id="23462" class="Symbol">}</a> <a id="23464" href="Data.List.Properties.html#23464" class="Bound">e</a> <a id="23466" href="Data.List.Properties.html#23466" class="Bound">fuse</a> <a id="23471" class="Symbol">=</a>
  <a id="23475" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="23491" class="Symbol">(</a><a id="23492" href="Data.List.Properties.html#23454" class="Bound">h</a> <a id="23494" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23496" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23502" href="Data.List.Properties.html#23457" class="Bound">f</a> <a id="23504" href="Data.List.Properties.html#23464" class="Bound">e</a><a id="23505" class="Symbol">)</a> <a id="23507" href="Data.List.Properties.html#23461" class="Bound">g</a> <a id="23509" class="Symbol">(</a><a id="23510" href="Data.List.Properties.html#23454" class="Bound">h</a> <a id="23512" href="Data.List.Properties.html#23464" class="Bound">e</a><a id="23513" class="Symbol">)</a> <a id="23515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
                  <a id="23538" class="Symbol">(λ</a> <a id="23541" href="Data.List.Properties.html#23541" class="Bound">x</a> <a id="23543" href="Data.List.Properties.html#23543" class="Bound">xs</a> <a id="23546" class="Symbol">→</a> <a id="23548" href="Data.List.Properties.html#23466" class="Bound">fuse</a> <a id="23553" href="Data.List.Properties.html#23541" class="Bound">x</a> <a id="23555" class="Symbol">(</a><a id="23556" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23562" href="Data.List.Properties.html#23457" class="Bound">f</a> <a id="23564" href="Data.List.Properties.html#23464" class="Bound">e</a> <a id="23566" href="Data.List.Properties.html#23543" class="Bound">xs</a><a id="23568" class="Symbol">))</a>

<a id="id-is-foldr"></a><a id="23572" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="23584" class="Symbol">:</a> <a id="23586" href="Function.Base.html#704" class="Function">id</a> <a id="23589" class="Symbol">{</a><a id="23590" class="Argument">A</a> <a id="23592" class="Symbol">=</a> <a id="23594" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23599" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="23600" class="Symbol">}</a> <a id="23602" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="23604" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23610" class="InductiveConstructor Operator">_∷_</a> <a id="23614" class="InductiveConstructor">[]</a>
<a id="23617" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="23629" class="Symbol">=</a> <a id="23631" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="23647" href="Function.Base.html#704" class="Function">id</a> <a id="23650" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23654" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="23662" class="Symbol">(λ</a> <a id="23665" href="Data.List.Properties.html#23665" class="Bound">_</a> <a id="23667" href="Data.List.Properties.html#23667" class="Bound">_</a> <a id="23669" class="Symbol">→</a> <a id="23671" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="23675" class="Symbol">)</a>

<a id="++-is-foldr"></a><a id="23678" href="Data.List.Properties.html#23678" class="Function">++-is-foldr</a> <a id="23690" class="Symbol">:</a> <a id="23692" class="Symbol">(</a><a id="23693" href="Data.List.Properties.html#23693" class="Bound">xs</a> <a id="23696" href="Data.List.Properties.html#23696" class="Bound">ys</a> <a id="23699" class="Symbol">:</a> <a id="23701" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23706" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="23707" class="Symbol">)</a> <a id="23709" class="Symbol">→</a> <a id="23711" href="Data.List.Properties.html#23693" class="Bound">xs</a> <a id="23714" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23717" href="Data.List.Properties.html#23696" class="Bound">ys</a> <a id="23720" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23722" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23728" class="InductiveConstructor Operator">_∷_</a> <a id="23732" href="Data.List.Properties.html#23696" class="Bound">ys</a> <a id="23735" href="Data.List.Properties.html#23693" class="Bound">xs</a>
<a id="23738" href="Data.List.Properties.html#23678" class="Function">++-is-foldr</a> <a id="23750" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23753" href="Data.List.Properties.html#23753" class="Bound">ys</a> <a id="23756" class="Symbol">=</a> <a id="23758" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="23766" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23769" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23772" href="Data.List.Properties.html#23753" class="Bound">ys</a>                <a id="23790" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23793" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23798" class="Symbol">(</a><a id="23799" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="23803" href="Data.List.Properties.html#23753" class="Bound">ys</a><a id="23805" class="Symbol">)</a> <a id="23807" class="Symbol">(</a><a id="23808" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="23820" href="Data.List.Properties.html#23750" class="Bound">xs</a><a id="23822" class="Symbol">)</a> <a id="23824" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23828" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23838" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23841" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23844" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23847" href="Data.List.Properties.html#23753" class="Bound">ys</a>   <a id="23852" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23855" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="23868" class="Symbol">(</a><a id="23869" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="23873" href="Data.List.Properties.html#23753" class="Bound">ys</a><a id="23875" class="Symbol">)</a> <a id="23877" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23880" class="Symbol">(λ</a> <a id="23883" href="Data.List.Properties.html#23883" class="Bound">_</a> <a id="23885" href="Data.List.Properties.html#23885" class="Bound">_</a> <a id="23887" class="Symbol">→</a> <a id="23889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="23893" class="Symbol">)</a> <a id="23895" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23898" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23902" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23908" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23912" class="Symbol">(</a><a id="23913" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23916" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23919" href="Data.List.Properties.html#23753" class="Bound">ys</a><a id="23921" class="Symbol">)</a> <a id="23923" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23926" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23932" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23938" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23942" href="Data.List.Properties.html#23753" class="Bound">ys</a> <a id="23945" href="Data.List.Properties.html#23750" class="Bound">xs</a>         <a id="23956" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="foldr-++"></a><a id="23959" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="23968" class="Symbol">:</a> <a id="23970" class="Symbol">∀</a> <a id="23972" class="Symbol">(</a><a id="23973" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="23975" class="Symbol">:</a> <a id="23977" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23979" class="Symbol">→</a> <a id="23981" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23983" class="Symbol">→</a> <a id="23985" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23986" class="Symbol">)</a> <a id="23988" href="Data.List.Properties.html#23988" class="Bound">x</a> <a id="23990" href="Data.List.Properties.html#23990" class="Bound">ys</a> <a id="23993" href="Data.List.Properties.html#23993" class="Bound">zs</a> <a id="23996" class="Symbol">→</a>
           <a id="24009" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24015" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="24017" href="Data.List.Properties.html#23988" class="Bound">x</a> <a id="24019" class="Symbol">(</a><a id="24020" href="Data.List.Properties.html#23990" class="Bound">ys</a> <a id="24023" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="24026" href="Data.List.Properties.html#23993" class="Bound">zs</a><a id="24028" class="Symbol">)</a> <a id="24030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24032" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24038" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="24040" class="Symbol">(</a><a id="24041" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24047" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="24049" href="Data.List.Properties.html#23988" class="Bound">x</a> <a id="24051" href="Data.List.Properties.html#23993" class="Bound">zs</a><a id="24053" class="Symbol">)</a> <a id="24055" href="Data.List.Properties.html#23990" class="Bound">ys</a>
<a id="24058" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="24067" href="Data.List.Properties.html#24067" class="Bound">f</a> <a id="24069" href="Data.List.Properties.html#24069" class="Bound">x</a> <a id="24071" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24080" href="Data.List.Properties.html#24080" class="Bound">zs</a> <a id="24083" class="Symbol">=</a> <a id="24085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24090" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="24099" href="Data.List.Properties.html#24099" class="Bound">f</a> <a id="24101" href="Data.List.Properties.html#24101" class="Bound">x</a> <a id="24103" class="Symbol">(</a><a id="24104" href="Data.List.Properties.html#24104" class="Bound">y</a> <a id="24106" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24108" href="Data.List.Properties.html#24108" class="Bound">ys</a><a id="24110" class="Symbol">)</a> <a id="24112" href="Data.List.Properties.html#24112" class="Bound">zs</a> <a id="24115" class="Symbol">=</a> <a id="24117" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24122" class="Symbol">(</a><a id="24123" href="Data.List.Properties.html#24099" class="Bound">f</a> <a id="24125" href="Data.List.Properties.html#24104" class="Bound">y</a><a id="24126" class="Symbol">)</a> <a id="24128" class="Symbol">(</a><a id="24129" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="24138" href="Data.List.Properties.html#24099" class="Bound">f</a> <a id="24140" href="Data.List.Properties.html#24101" class="Bound">x</a> <a id="24142" href="Data.List.Properties.html#24108" class="Bound">ys</a> <a id="24145" href="Data.List.Properties.html#24112" class="Bound">zs</a><a id="24147" class="Symbol">)</a>

<a id="map-is-foldr"></a><a id="24150" href="Data.List.Properties.html#24150" class="Function">map-is-foldr</a> <a id="24163" class="Symbol">:</a> <a id="24165" class="Symbol">{</a><a id="24166" href="Data.List.Properties.html#24166" class="Bound">f</a> <a id="24168" class="Symbol">:</a> <a id="24170" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24172" class="Symbol">→</a> <a id="24174" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="24175" class="Symbol">}</a> <a id="24177" class="Symbol">→</a> <a id="24179" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24183" href="Data.List.Properties.html#24166" class="Bound">f</a> <a id="24185" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="24187" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24193" class="Symbol">(λ</a> <a id="24196" href="Data.List.Properties.html#24196" class="Bound">x</a> <a id="24198" href="Data.List.Properties.html#24198" class="Bound">ys</a> <a id="24201" class="Symbol">→</a> <a id="24203" href="Data.List.Properties.html#24166" class="Bound">f</a> <a id="24205" href="Data.List.Properties.html#24196" class="Bound">x</a> <a id="24207" class="InductiveConstructor Operator">∷</a> <a id="24209" href="Data.List.Properties.html#24198" class="Bound">ys</a><a id="24211" class="Symbol">)</a> <a id="24213" class="InductiveConstructor">[]</a>
<a id="24216" href="Data.List.Properties.html#24150" class="Function">map-is-foldr</a> <a id="24229" class="Symbol">{</a><a id="24230" class="Argument">f</a> <a id="24232" class="Symbol">=</a> <a id="24234" href="Data.List.Properties.html#24234" class="Bound">f</a><a id="24235" class="Symbol">}</a> <a id="24237" href="Data.List.Properties.html#24237" class="Bound">xs</a> <a id="24240" class="Symbol">=</a> <a id="24242" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="24250" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24254" href="Data.List.Properties.html#24234" class="Bound">f</a> <a id="24256" href="Data.List.Properties.html#24237" class="Bound">xs</a>                        <a id="24282" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24285" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24290" class="Symbol">(</a><a id="24291" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24295" href="Data.List.Properties.html#24234" class="Bound">f</a><a id="24296" class="Symbol">)</a> <a id="24298" class="Symbol">(</a><a id="24299" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="24311" href="Data.List.Properties.html#24237" class="Bound">xs</a><a id="24313" class="Symbol">)</a> <a id="24315" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24319" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24323" href="Data.List.Properties.html#24234" class="Bound">f</a> <a id="24325" class="Symbol">(</a><a id="24326" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24332" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="24336" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24339" href="Data.List.Properties.html#24237" class="Bound">xs</a><a id="24341" class="Symbol">)</a>         <a id="24351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24354" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="24367" class="Symbol">(</a><a id="24368" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24372" href="Data.List.Properties.html#24234" class="Bound">f</a><a id="24373" class="Symbol">)</a> <a id="24375" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24378" class="Symbol">(λ</a> <a id="24381" href="Data.List.Properties.html#24381" class="Bound">_</a> <a id="24383" href="Data.List.Properties.html#24383" class="Bound">_</a> <a id="24385" class="Symbol">→</a> <a id="24387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="24391" class="Symbol">)</a> <a id="24393" href="Data.List.Properties.html#24237" class="Bound">xs</a> <a id="24396" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24400" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24406" class="Symbol">(λ</a> <a id="24409" href="Data.List.Properties.html#24409" class="Bound">x</a> <a id="24411" href="Data.List.Properties.html#24411" class="Bound">ys</a> <a id="24414" class="Symbol">→</a> <a id="24416" href="Data.List.Properties.html#24234" class="Bound">f</a> <a id="24418" href="Data.List.Properties.html#24409" class="Bound">x</a> <a id="24420" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24422" href="Data.List.Properties.html#24411" class="Bound">ys</a><a id="24424" class="Symbol">)</a> <a id="24426" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24429" href="Data.List.Properties.html#24237" class="Bound">xs</a> <a id="24432" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="foldr-∷ʳ"></a><a id="24435" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24444" class="Symbol">:</a> <a id="24446" class="Symbol">∀</a> <a id="24448" class="Symbol">(</a><a id="24449" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24451" class="Symbol">:</a> <a id="24453" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24455" class="Symbol">→</a> <a id="24457" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="24459" class="Symbol">→</a> <a id="24461" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="24462" class="Symbol">)</a> <a id="24464" href="Data.List.Properties.html#24464" class="Bound">x</a> <a id="24466" href="Data.List.Properties.html#24466" class="Bound">y</a> <a id="24468" href="Data.List.Properties.html#24468" class="Bound">ys</a> <a id="24471" class="Symbol">→</a>
           <a id="24484" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24490" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24492" href="Data.List.Properties.html#24464" class="Bound">x</a> <a id="24494" class="Symbol">(</a><a id="24495" href="Data.List.Properties.html#24468" class="Bound">ys</a> <a id="24498" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="24501" href="Data.List.Properties.html#24466" class="Bound">y</a><a id="24502" class="Symbol">)</a> <a id="24504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24506" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24512" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24514" class="Symbol">(</a><a id="24515" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24517" href="Data.List.Properties.html#24466" class="Bound">y</a> <a id="24519" href="Data.List.Properties.html#24464" class="Bound">x</a><a id="24520" class="Symbol">)</a> <a id="24522" href="Data.List.Properties.html#24468" class="Bound">ys</a>
<a id="24525" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24534" href="Data.List.Properties.html#24534" class="Bound">f</a> <a id="24536" href="Data.List.Properties.html#24536" class="Bound">x</a> <a id="24538" href="Data.List.Properties.html#24538" class="Bound">y</a> <a id="24540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24549" class="Symbol">=</a> <a id="24551" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24556" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24565" href="Data.List.Properties.html#24565" class="Bound">f</a> <a id="24567" href="Data.List.Properties.html#24567" class="Bound">x</a> <a id="24569" href="Data.List.Properties.html#24569" class="Bound">y</a> <a id="24571" class="Symbol">(</a><a id="24572" href="Data.List.Properties.html#24572" class="Bound">z</a> <a id="24574" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24576" href="Data.List.Properties.html#24576" class="Bound">ys</a><a id="24578" class="Symbol">)</a> <a id="24580" class="Symbol">=</a> <a id="24582" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24587" class="Symbol">(</a><a id="24588" href="Data.List.Properties.html#24565" class="Bound">f</a> <a id="24590" href="Data.List.Properties.html#24572" class="Bound">z</a><a id="24591" class="Symbol">)</a> <a id="24593" class="Symbol">(</a><a id="24594" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24603" href="Data.List.Properties.html#24565" class="Bound">f</a> <a id="24605" href="Data.List.Properties.html#24567" class="Bound">x</a> <a id="24607" href="Data.List.Properties.html#24569" class="Bound">y</a> <a id="24609" href="Data.List.Properties.html#24576" class="Bound">ys</a><a id="24611" class="Symbol">)</a>

<a id="foldr-map"></a><a id="24614" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24624" class="Symbol">:</a> <a id="24626" class="Symbol">∀</a> <a id="24628" class="Symbol">(</a><a id="24629" href="Data.List.Properties.html#24629" class="Bound">f</a> <a id="24631" class="Symbol">:</a> <a id="24633" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24635" class="Symbol">→</a> <a id="24637" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="24639" class="Symbol">→</a> <a id="24641" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="24642" class="Symbol">)</a> <a id="24644" class="Symbol">(</a><a id="24645" href="Data.List.Properties.html#24645" class="Bound">g</a> <a id="24647" class="Symbol">:</a> <a id="24649" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="24651" class="Symbol">→</a> <a id="24653" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="24654" class="Symbol">)</a> <a id="24656" href="Data.List.Properties.html#24656" class="Bound">x</a> <a id="24658" href="Data.List.Properties.html#24658" class="Bound">xs</a> <a id="24661" class="Symbol">→</a> <a id="24663" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24669" href="Data.List.Properties.html#24629" class="Bound">f</a> <a id="24671" href="Data.List.Properties.html#24656" class="Bound">x</a> <a id="24673" class="Symbol">(</a><a id="24674" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24678" href="Data.List.Properties.html#24645" class="Bound">g</a> <a id="24680" href="Data.List.Properties.html#24658" class="Bound">xs</a><a id="24682" class="Symbol">)</a> <a id="24684" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24686" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24692" class="Symbol">(</a><a id="24693" href="Data.List.Properties.html#24645" class="Bound">g</a> <a id="24695" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="24698" href="Data.List.Properties.html#24629" class="Bound">f</a> <a id="24700" href="Function.Base.html#5445" class="Function Operator">∣</a><a id="24701" class="Symbol">)</a> <a id="24703" href="Data.List.Properties.html#24656" class="Bound">x</a> <a id="24705" href="Data.List.Properties.html#24658" class="Bound">xs</a>
<a id="24708" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24718" href="Data.List.Properties.html#24718" class="Bound">f</a> <a id="24720" href="Data.List.Properties.html#24720" class="Bound">g</a> <a id="24722" href="Data.List.Properties.html#24722" class="Bound">x</a> <a id="24724" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24733" class="Symbol">=</a> <a id="24735" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24740" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24750" href="Data.List.Properties.html#24750" class="Bound">f</a> <a id="24752" href="Data.List.Properties.html#24752" class="Bound">g</a> <a id="24754" href="Data.List.Properties.html#24754" class="Bound">x</a> <a id="24756" class="Symbol">(</a><a id="24757" href="Data.List.Properties.html#24757" class="Bound">y</a> <a id="24759" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24761" href="Data.List.Properties.html#24761" class="Bound">xs</a><a id="24763" class="Symbol">)</a> <a id="24765" class="Symbol">=</a> <a id="24767" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24772" class="Symbol">(</a><a id="24773" href="Data.List.Properties.html#24750" class="Bound">f</a> <a id="24775" class="Symbol">(</a><a id="24776" href="Data.List.Properties.html#24752" class="Bound">g</a> <a id="24778" href="Data.List.Properties.html#24757" class="Bound">y</a><a id="24779" class="Symbol">))</a> <a id="24782" class="Symbol">(</a><a id="24783" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24793" href="Data.List.Properties.html#24750" class="Bound">f</a> <a id="24795" href="Data.List.Properties.html#24752" class="Bound">g</a> <a id="24797" href="Data.List.Properties.html#24754" class="Bound">x</a> <a id="24799" href="Data.List.Properties.html#24761" class="Bound">xs</a><a id="24801" class="Symbol">)</a>

<a id="24804" class="Comment">-- Interaction with predicates</a>

<a id="24836" class="Keyword">module</a> <a id="24843" href="Data.List.Properties.html#24843" class="Module">_</a> <a id="24845" class="Symbol">{</a><a id="24846" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24848" class="Symbol">:</a> <a id="24850" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="24855" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24857" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="24858" class="Symbol">}</a> <a id="24860" class="Symbol">{</a><a id="24861" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="24863" class="Symbol">:</a> <a id="24865" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24867" class="Symbol">→</a> <a id="24869" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24871" class="Symbol">→</a> <a id="24873" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="24874" class="Symbol">}</a> <a id="24876" class="Keyword">where</a>

  <a id="24885" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="24899" class="Symbol">:</a> <a id="24901" class="Symbol">(∀</a> <a id="24904" href="Data.List.Properties.html#24904" class="Bound">x</a> <a id="24906" href="Data.List.Properties.html#24906" class="Bound">y</a> <a id="24908" class="Symbol">→</a> <a id="24910" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24912" class="Symbol">(</a><a id="24913" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="24915" href="Data.List.Properties.html#24904" class="Bound">x</a> <a id="24917" href="Data.List.Properties.html#24906" class="Bound">y</a><a id="24918" class="Symbol">)</a> <a id="24920" class="Symbol">→</a> <a id="24922" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24924" href="Data.List.Properties.html#24904" class="Bound">x</a> <a id="24926" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="24928" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24930" href="Data.List.Properties.html#24906" class="Bound">y</a><a id="24931" class="Symbol">)</a> <a id="24933" class="Symbol">→</a>
                  <a id="24953" class="Symbol">∀</a> <a id="24955" href="Data.List.Properties.html#24955" class="Bound">e</a> <a id="24957" href="Data.List.Properties.html#24957" class="Bound">xs</a> <a id="24960" class="Symbol">→</a> <a id="24962" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24964" class="Symbol">(</a><a id="24965" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24971" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="24973" href="Data.List.Properties.html#24955" class="Bound">e</a> <a id="24975" href="Data.List.Properties.html#24957" class="Bound">xs</a><a id="24977" class="Symbol">)</a> <a id="24979" class="Symbol">→</a> <a id="24981" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24985" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24987" href="Data.List.Properties.html#24957" class="Bound">xs</a>
  <a id="24992" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="25006" class="Symbol">_</a>      <a id="25013" class="Symbol">_</a> <a id="25015" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="25024" class="Symbol">_</a>     <a id="25030" class="Symbol">=</a> <a id="25032" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="25037" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="25051" href="Data.List.Properties.html#25051" class="Bound">forces</a> <a id="25058" class="Symbol">_</a> <a id="25060" class="Symbol">(</a><a id="25061" href="Data.List.Properties.html#25061" class="Bound">x</a> <a id="25063" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25065" href="Data.List.Properties.html#25065" class="Bound">xs</a><a id="25067" class="Symbol">)</a> <a id="25069" href="Data.List.Properties.html#25069" class="Bound">Pfold</a> <a id="25075" class="Symbol">=</a>
    <a id="25081" class="Keyword">let</a> <a id="25085" href="Data.List.Properties.html#25085" class="Bound">px</a> <a id="25088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25090" href="Data.List.Properties.html#25090" class="Bound">pfxs</a> <a id="25095" class="Symbol">=</a> <a id="25097" href="Data.List.Properties.html#25051" class="Bound">forces</a> <a id="25104" class="Symbol">_</a> <a id="25106" class="Symbol">_</a> <a id="25108" href="Data.List.Properties.html#25069" class="Bound">Pfold</a> <a id="25114" class="Keyword">in</a> <a id="25117" href="Data.List.Properties.html#25085" class="Bound">px</a> <a id="25120" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25122" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="25136" href="Data.List.Properties.html#25051" class="Bound">forces</a> <a id="25143" class="Symbol">_</a> <a id="25145" href="Data.List.Properties.html#25065" class="Bound">xs</a> <a id="25148" href="Data.List.Properties.html#25090" class="Bound">pfxs</a>

  <a id="25156" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25173" class="Symbol">:</a> <a id="25175" class="Symbol">(∀</a> <a id="25178" class="Symbol">{</a><a id="25179" href="Data.List.Properties.html#25179" class="Bound">x</a> <a id="25181" href="Data.List.Properties.html#25181" class="Bound">y</a><a id="25182" class="Symbol">}</a> <a id="25184" class="Symbol">→</a> <a id="25186" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25188" href="Data.List.Properties.html#25179" class="Bound">x</a> <a id="25190" class="Symbol">→</a> <a id="25192" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25194" href="Data.List.Properties.html#25181" class="Bound">y</a> <a id="25196" class="Symbol">→</a> <a id="25198" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25200" class="Symbol">(</a><a id="25201" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25203" href="Data.List.Properties.html#25179" class="Bound">x</a> <a id="25205" href="Data.List.Properties.html#25181" class="Bound">y</a><a id="25206" class="Symbol">))</a> <a id="25209" class="Symbol">→</a>
                     <a id="25232" class="Symbol">∀</a> <a id="25234" class="Symbol">{</a><a id="25235" href="Data.List.Properties.html#25235" class="Bound">e</a> <a id="25237" href="Data.List.Properties.html#25237" class="Bound">xs</a><a id="25239" class="Symbol">}</a> <a id="25241" class="Symbol">→</a> <a id="25243" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25245" href="Data.List.Properties.html#25235" class="Bound">e</a> <a id="25247" class="Symbol">→</a> <a id="25249" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="25253" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25255" href="Data.List.Properties.html#25237" class="Bound">xs</a> <a id="25258" class="Symbol">→</a> <a id="25260" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25262" class="Symbol">(</a><a id="25263" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="25269" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25271" href="Data.List.Properties.html#25235" class="Bound">e</a> <a id="25273" href="Data.List.Properties.html#25237" class="Bound">xs</a><a id="25275" class="Symbol">)</a>
  <a id="25279" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25296" class="Symbol">_</a>    <a id="25301" href="Data.List.Properties.html#25301" class="Bound">Pe</a> <a id="25304" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="25315" class="Symbol">=</a> <a id="25317" href="Data.List.Properties.html#25301" class="Bound">Pe</a>
  <a id="25322" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25339" href="Data.List.Properties.html#25339" class="Bound">pres</a> <a id="25344" href="Data.List.Properties.html#25344" class="Bound">Pe</a> <a id="25347" class="Symbol">(</a><a id="25348" href="Data.List.Properties.html#25348" class="Bound">px</a> <a id="25351" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25353" href="Data.List.Properties.html#25353" class="Bound">pxs</a><a id="25356" class="Symbol">)</a> <a id="25358" class="Symbol">=</a> <a id="25360" href="Data.List.Properties.html#25339" class="Bound">pres</a> <a id="25365" href="Data.List.Properties.html#25348" class="Bound">px</a> <a id="25368" class="Symbol">(</a><a id="25369" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25386" href="Data.List.Properties.html#25339" class="Bound">pres</a> <a id="25391" href="Data.List.Properties.html#25344" class="Bound">Pe</a> <a id="25394" href="Data.List.Properties.html#25353" class="Bound">pxs</a><a id="25397" class="Symbol">)</a>

  <a id="25402" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25419" class="Symbol">:</a> <a id="25421" class="Symbol">(∀</a> <a id="25424" href="Data.List.Properties.html#25424" class="Bound">x</a> <a id="25426" class="Symbol">{</a><a id="25427" href="Data.List.Properties.html#25427" class="Bound">y</a><a id="25428" class="Symbol">}</a> <a id="25430" class="Symbol">→</a> <a id="25432" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25434" href="Data.List.Properties.html#25427" class="Bound">y</a> <a id="25436" class="Symbol">→</a> <a id="25438" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25440" class="Symbol">(</a><a id="25441" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25443" href="Data.List.Properties.html#25424" class="Bound">x</a> <a id="25445" href="Data.List.Properties.html#25427" class="Bound">y</a><a id="25446" class="Symbol">))</a> <a id="25449" class="Symbol">→</a>
                     <a id="25472" class="Symbol">∀</a> <a id="25474" class="Symbol">{</a><a id="25475" href="Data.List.Properties.html#25475" class="Bound">e</a><a id="25476" class="Symbol">}</a> <a id="25478" class="Symbol">→</a> <a id="25480" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25482" href="Data.List.Properties.html#25475" class="Bound">e</a> <a id="25484" class="Symbol">→</a> <a id="25486" class="Symbol">∀</a> <a id="25488" href="Data.List.Properties.html#25488" class="Bound">xs</a> <a id="25491" class="Symbol">→</a> <a id="25493" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25495" class="Symbol">(</a><a id="25496" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="25502" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25504" href="Data.List.Properties.html#25475" class="Bound">e</a> <a id="25506" href="Data.List.Properties.html#25488" class="Bound">xs</a><a id="25508" class="Symbol">)</a>
  <a id="25512" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25529" href="Data.List.Properties.html#25529" class="Bound">pres</a> <a id="25534" href="Data.List.Properties.html#25534" class="Bound">Pe</a> <a id="25537" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="25546" class="Symbol">=</a> <a id="25548" href="Data.List.Properties.html#25534" class="Bound">Pe</a>
  <a id="25553" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25570" href="Data.List.Properties.html#25570" class="Bound">pres</a> <a id="25575" href="Data.List.Properties.html#25575" class="Bound">Pe</a> <a id="25578" class="Symbol">(_</a> <a id="25581" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25583" href="Data.List.Properties.html#25583" class="Bound">xs</a><a id="25585" class="Symbol">)</a> <a id="25587" class="Symbol">=</a> <a id="25589" href="Data.List.Properties.html#25570" class="Bound">pres</a> <a id="25594" class="Symbol">_</a> <a id="25596" class="Symbol">(</a><a id="25597" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25614" href="Data.List.Properties.html#25570" class="Bound">pres</a> <a id="25619" href="Data.List.Properties.html#25575" class="Bound">Pe</a> <a id="25622" href="Data.List.Properties.html#25583" class="Bound">xs</a><a id="25624" class="Symbol">)</a>

  <a id="25629" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25646" class="Symbol">:</a> <a id="25648" class="Symbol">(∀</a> <a id="25651" href="Data.List.Properties.html#25651" class="Bound">x</a> <a id="25653" href="Data.List.Properties.html#25653" class="Bound">y</a> <a id="25655" class="Symbol">→</a> <a id="25657" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25659" href="Data.List.Properties.html#25651" class="Bound">x</a> <a id="25661" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25663" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25665" href="Data.List.Properties.html#25653" class="Bound">y</a> <a id="25667" class="Symbol">→</a> <a id="25669" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25671" class="Symbol">(</a><a id="25672" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25674" href="Data.List.Properties.html#25651" class="Bound">x</a> <a id="25676" href="Data.List.Properties.html#25653" class="Bound">y</a><a id="25677" class="Symbol">))</a> <a id="25680" class="Symbol">→</a>
                     <a id="25703" class="Symbol">∀</a> <a id="25705" href="Data.List.Properties.html#25705" class="Bound">e</a> <a id="25707" href="Data.List.Properties.html#25707" class="Bound">xs</a> <a id="25710" class="Symbol">→</a> <a id="25712" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25714" href="Data.List.Properties.html#25705" class="Bound">e</a> <a id="25716" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25718" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25722" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25724" href="Data.List.Properties.html#25707" class="Bound">xs</a> <a id="25727" class="Symbol">→</a> <a id="25729" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25731" class="Symbol">(</a><a id="25732" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="25738" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25740" href="Data.List.Properties.html#25705" class="Bound">e</a> <a id="25742" href="Data.List.Properties.html#25707" class="Bound">xs</a><a id="25744" class="Symbol">)</a>
  <a id="25748" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25765" href="Data.List.Properties.html#25765" class="Bound">pres</a> <a id="25770" href="Data.List.Properties.html#25770" class="Bound">e</a> <a id="25772" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="25781" class="Symbol">(</a><a id="25782" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25787" href="Data.List.Properties.html#25787" class="Bound">Pe</a><a id="25789" class="Symbol">)</a>          <a id="25800" class="Symbol">=</a> <a id="25802" href="Data.List.Properties.html#25787" class="Bound">Pe</a>
  <a id="25807" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25824" href="Data.List.Properties.html#25824" class="Bound">pres</a> <a id="25829" href="Data.List.Properties.html#25829" class="Bound">e</a> <a id="25831" class="Symbol">(</a><a id="25832" href="Data.List.Properties.html#25832" class="Bound">x</a> <a id="25834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25836" href="Data.List.Properties.html#25836" class="Bound">xs</a><a id="25838" class="Symbol">)</a> <a id="25840" class="Symbol">(</a><a id="25841" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25846" href="Data.List.Properties.html#25846" class="Bound">Pe</a><a id="25848" class="Symbol">)</a>          <a id="25859" class="Symbol">=</a>
    <a id="25865" href="Data.List.Properties.html#25824" class="Bound">pres</a> <a id="25870" class="Symbol">_</a> <a id="25872" class="Symbol">_</a> <a id="25874" class="Symbol">(</a><a id="25875" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25880" class="Symbol">(</a><a id="25881" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25898" href="Data.List.Properties.html#25824" class="Bound">pres</a> <a id="25903" href="Data.List.Properties.html#25829" class="Bound">e</a> <a id="25905" href="Data.List.Properties.html#25836" class="Bound">xs</a> <a id="25908" class="Symbol">(</a><a id="25909" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25914" href="Data.List.Properties.html#25846" class="Bound">Pe</a><a id="25916" class="Symbol">)))</a>
  <a id="25922" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25939" href="Data.List.Properties.html#25939" class="Bound">pres</a> <a id="25944" href="Data.List.Properties.html#25944" class="Bound">e</a> <a id="25946" class="Symbol">(</a><a id="25947" href="Data.List.Properties.html#25947" class="Bound">x</a> <a id="25949" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25951" href="Data.List.Properties.html#25951" class="Bound">xs</a><a id="25953" class="Symbol">)</a> <a id="25955" class="Symbol">(</a><a id="25956" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25961" class="Symbol">(</a><a id="25962" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="25967" href="Data.List.Properties.html#25967" class="Bound">px</a><a id="25969" class="Symbol">))</a>   <a id="25974" class="Symbol">=</a> <a id="25976" href="Data.List.Properties.html#25939" class="Bound">pres</a> <a id="25981" class="Symbol">_</a> <a id="25983" class="Symbol">_</a> <a id="25985" class="Symbol">(</a><a id="25986" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25991" href="Data.List.Properties.html#25967" class="Bound">px</a><a id="25993" class="Symbol">)</a>
  <a id="25997" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="26014" href="Data.List.Properties.html#26014" class="Bound">pres</a> <a id="26019" href="Data.List.Properties.html#26019" class="Bound">e</a> <a id="26021" class="Symbol">(</a><a id="26022" href="Data.List.Properties.html#26022" class="Bound">x</a> <a id="26024" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26026" href="Data.List.Properties.html#26026" class="Bound">xs</a><a id="26028" class="Symbol">)</a> <a id="26030" class="Symbol">(</a><a id="26031" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26036" class="Symbol">(</a><a id="26037" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="26043" href="Data.List.Properties.html#26043" class="Bound">pxs</a><a id="26046" class="Symbol">))</a> <a id="26049" class="Symbol">=</a>
    <a id="26055" href="Data.List.Properties.html#26014" class="Bound">pres</a> <a id="26060" class="Symbol">_</a> <a id="26062" class="Symbol">_</a> <a id="26064" class="Symbol">(</a><a id="26065" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26070" class="Symbol">(</a><a id="26071" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="26088" href="Data.List.Properties.html#26014" class="Bound">pres</a> <a id="26093" href="Data.List.Properties.html#26019" class="Bound">e</a> <a id="26095" href="Data.List.Properties.html#26026" class="Bound">xs</a> <a id="26098" class="Symbol">(</a><a id="26099" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26104" href="Data.List.Properties.html#26043" class="Bound">pxs</a><a id="26107" class="Symbol">)))</a>

<a id="26112" class="Comment">------------------------------------------------------------------------</a>
<a id="26185" class="Comment">-- foldl</a>

<a id="foldl-cong"></a><a id="26195" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26206" class="Symbol">:</a> <a id="26208" class="Symbol">∀</a> <a id="26210" class="Symbol">{</a><a id="26211" href="Data.List.Properties.html#26211" class="Bound">f</a> <a id="26213" href="Data.List.Properties.html#26213" class="Bound">g</a> <a id="26215" class="Symbol">:</a> <a id="26217" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26219" class="Symbol">→</a> <a id="26221" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26223" class="Symbol">→</a> <a id="26225" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="26226" class="Symbol">}</a> <a id="26228" class="Symbol">→</a> <a id="26230" class="Symbol">(∀</a> <a id="26233" href="Data.List.Properties.html#26233" class="Bound">x</a> <a id="26235" href="Data.List.Properties.html#26235" class="Bound">y</a> <a id="26237" class="Symbol">→</a> <a id="26239" href="Data.List.Properties.html#26211" class="Bound">f</a> <a id="26241" href="Data.List.Properties.html#26233" class="Bound">x</a> <a id="26243" href="Data.List.Properties.html#26235" class="Bound">y</a> <a id="26245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26247" href="Data.List.Properties.html#26213" class="Bound">g</a> <a id="26249" href="Data.List.Properties.html#26233" class="Bound">x</a> <a id="26251" href="Data.List.Properties.html#26235" class="Bound">y</a><a id="26252" class="Symbol">)</a> <a id="26254" class="Symbol">→</a>
             <a id="26269" class="Symbol">∀</a> <a id="26271" href="Data.List.Properties.html#26271" class="Bound">x</a> <a id="26273" class="Symbol">→</a> <a id="26275" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26281" href="Data.List.Properties.html#26211" class="Bound">f</a> <a id="26283" href="Data.List.Properties.html#26271" class="Bound">x</a> <a id="26285" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="26287" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26293" href="Data.List.Properties.html#26213" class="Bound">g</a> <a id="26295" href="Data.List.Properties.html#26271" class="Bound">x</a>
<a id="26297" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26308" href="Data.List.Properties.html#26308" class="Bound">f≗g</a> <a id="26312" href="Data.List.Properties.html#26312" class="Bound">x</a> <a id="26314" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26323" class="Symbol">=</a> <a id="26325" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26330" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26341" href="Data.List.Properties.html#26341" class="Bound">f≗g</a> <a id="26345" href="Data.List.Properties.html#26345" class="Bound">x</a> <a id="26347" class="Symbol">(</a><a id="26348" href="Data.List.Properties.html#26348" class="Bound">y</a> <a id="26350" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26352" href="Data.List.Properties.html#26352" class="Bound">xs</a><a id="26354" class="Symbol">)</a> <a id="26356" class="Keyword">rewrite</a> <a id="26364" href="Data.List.Properties.html#26341" class="Bound">f≗g</a> <a id="26368" href="Data.List.Properties.html#26345" class="Bound">x</a> <a id="26370" href="Data.List.Properties.html#26348" class="Bound">y</a> <a id="26372" class="Symbol">=</a> <a id="26374" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26385" href="Data.List.Properties.html#26341" class="Bound">f≗g</a> <a id="26389" class="Symbol">_</a> <a id="26391" href="Data.List.Properties.html#26352" class="Bound">xs</a>

<a id="foldl-++"></a><a id="26395" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26404" class="Symbol">:</a> <a id="26406" class="Symbol">∀</a> <a id="26408" class="Symbol">(</a><a id="26409" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26411" class="Symbol">:</a> <a id="26413" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26415" class="Symbol">→</a> <a id="26417" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26419" class="Symbol">→</a> <a id="26421" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="26422" class="Symbol">)</a> <a id="26424" href="Data.List.Properties.html#26424" class="Bound">x</a> <a id="26426" href="Data.List.Properties.html#26426" class="Bound">ys</a> <a id="26429" href="Data.List.Properties.html#26429" class="Bound">zs</a> <a id="26432" class="Symbol">→</a>
           <a id="26445" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26451" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26453" href="Data.List.Properties.html#26424" class="Bound">x</a> <a id="26455" class="Symbol">(</a><a id="26456" href="Data.List.Properties.html#26426" class="Bound">ys</a> <a id="26459" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="26462" href="Data.List.Properties.html#26429" class="Bound">zs</a><a id="26464" class="Symbol">)</a> <a id="26466" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26468" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26474" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26476" class="Symbol">(</a><a id="26477" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26483" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26485" href="Data.List.Properties.html#26424" class="Bound">x</a> <a id="26487" href="Data.List.Properties.html#26426" class="Bound">ys</a><a id="26489" class="Symbol">)</a> <a id="26491" href="Data.List.Properties.html#26429" class="Bound">zs</a>
<a id="26494" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26503" href="Data.List.Properties.html#26503" class="Bound">f</a> <a id="26505" href="Data.List.Properties.html#26505" class="Bound">x</a> <a id="26507" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26516" href="Data.List.Properties.html#26516" class="Bound">zs</a> <a id="26519" class="Symbol">=</a> <a id="26521" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26526" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26535" href="Data.List.Properties.html#26535" class="Bound">f</a> <a id="26537" href="Data.List.Properties.html#26537" class="Bound">x</a> <a id="26539" class="Symbol">(</a><a id="26540" href="Data.List.Properties.html#26540" class="Bound">y</a> <a id="26542" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26544" href="Data.List.Properties.html#26544" class="Bound">ys</a><a id="26546" class="Symbol">)</a> <a id="26548" href="Data.List.Properties.html#26548" class="Bound">zs</a> <a id="26551" class="Symbol">=</a> <a id="26553" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26562" href="Data.List.Properties.html#26535" class="Bound">f</a> <a id="26564" class="Symbol">(</a><a id="26565" href="Data.List.Properties.html#26535" class="Bound">f</a> <a id="26567" href="Data.List.Properties.html#26537" class="Bound">x</a> <a id="26569" href="Data.List.Properties.html#26540" class="Bound">y</a><a id="26570" class="Symbol">)</a> <a id="26572" href="Data.List.Properties.html#26544" class="Bound">ys</a> <a id="26575" href="Data.List.Properties.html#26548" class="Bound">zs</a>

<a id="foldl-∷ʳ"></a><a id="26579" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26588" class="Symbol">:</a> <a id="26590" class="Symbol">∀</a> <a id="26592" class="Symbol">(</a><a id="26593" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26595" class="Symbol">:</a> <a id="26597" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26599" class="Symbol">→</a> <a id="26601" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26603" class="Symbol">→</a> <a id="26605" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="26606" class="Symbol">)</a> <a id="26608" href="Data.List.Properties.html#26608" class="Bound">x</a> <a id="26610" href="Data.List.Properties.html#26610" class="Bound">y</a> <a id="26612" href="Data.List.Properties.html#26612" class="Bound">ys</a> <a id="26615" class="Symbol">→</a>
           <a id="26628" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26634" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26636" href="Data.List.Properties.html#26608" class="Bound">x</a> <a id="26638" class="Symbol">(</a><a id="26639" href="Data.List.Properties.html#26612" class="Bound">ys</a> <a id="26642" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="26645" href="Data.List.Properties.html#26610" class="Bound">y</a><a id="26646" class="Symbol">)</a> <a id="26648" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26650" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26652" class="Symbol">(</a><a id="26653" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26659" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26661" href="Data.List.Properties.html#26608" class="Bound">x</a> <a id="26663" href="Data.List.Properties.html#26612" class="Bound">ys</a><a id="26665" class="Symbol">)</a> <a id="26667" href="Data.List.Properties.html#26610" class="Bound">y</a>
<a id="26669" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26678" href="Data.List.Properties.html#26678" class="Bound">f</a> <a id="26680" href="Data.List.Properties.html#26680" class="Bound">x</a> <a id="26682" href="Data.List.Properties.html#26682" class="Bound">y</a> <a id="26684" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26693" class="Symbol">=</a> <a id="26695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26700" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26709" href="Data.List.Properties.html#26709" class="Bound">f</a> <a id="26711" href="Data.List.Properties.html#26711" class="Bound">x</a> <a id="26713" href="Data.List.Properties.html#26713" class="Bound">y</a> <a id="26715" class="Symbol">(</a><a id="26716" href="Data.List.Properties.html#26716" class="Bound">z</a> <a id="26718" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26720" href="Data.List.Properties.html#26720" class="Bound">ys</a><a id="26722" class="Symbol">)</a> <a id="26724" class="Symbol">=</a> <a id="26726" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26735" href="Data.List.Properties.html#26709" class="Bound">f</a> <a id="26737" class="Symbol">(</a><a id="26738" href="Data.List.Properties.html#26709" class="Bound">f</a> <a id="26740" href="Data.List.Properties.html#26711" class="Bound">x</a> <a id="26742" href="Data.List.Properties.html#26716" class="Bound">z</a><a id="26743" class="Symbol">)</a> <a id="26745" href="Data.List.Properties.html#26713" class="Bound">y</a> <a id="26747" href="Data.List.Properties.html#26720" class="Bound">ys</a>

<a id="foldl-map"></a><a id="26751" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26761" class="Symbol">:</a> <a id="26763" class="Symbol">∀</a> <a id="26765" class="Symbol">(</a><a id="26766" href="Data.List.Properties.html#26766" class="Bound">f</a> <a id="26768" class="Symbol">:</a> <a id="26770" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26772" class="Symbol">→</a> <a id="26774" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26776" class="Symbol">→</a> <a id="26778" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="26779" class="Symbol">)</a> <a id="26781" class="Symbol">(</a><a id="26782" href="Data.List.Properties.html#26782" class="Bound">g</a> <a id="26784" class="Symbol">:</a> <a id="26786" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="26788" class="Symbol">→</a> <a id="26790" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="26791" class="Symbol">)</a> <a id="26793" href="Data.List.Properties.html#26793" class="Bound">x</a> <a id="26795" href="Data.List.Properties.html#26795" class="Bound">xs</a> <a id="26798" class="Symbol">→</a> <a id="26800" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26806" href="Data.List.Properties.html#26766" class="Bound">f</a> <a id="26808" href="Data.List.Properties.html#26793" class="Bound">x</a> <a id="26810" class="Symbol">(</a><a id="26811" href="Data.List.Base.html#1612" class="Function">map</a> <a id="26815" href="Data.List.Properties.html#26782" class="Bound">g</a> <a id="26817" href="Data.List.Properties.html#26795" class="Bound">xs</a><a id="26819" class="Symbol">)</a> <a id="26821" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26823" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26829" class="Symbol">(</a><a id="26830" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="26832" href="Data.List.Properties.html#26766" class="Bound">f</a> <a id="26834" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="26837" href="Data.List.Properties.html#26782" class="Bound">g</a><a id="26838" class="Symbol">)</a> <a id="26840" href="Data.List.Properties.html#26793" class="Bound">x</a> <a id="26842" href="Data.List.Properties.html#26795" class="Bound">xs</a>
<a id="26845" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26855" href="Data.List.Properties.html#26855" class="Bound">f</a> <a id="26857" href="Data.List.Properties.html#26857" class="Bound">g</a> <a id="26859" href="Data.List.Properties.html#26859" class="Bound">x</a> <a id="26861" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26870" class="Symbol">=</a> <a id="26872" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26877" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26887" href="Data.List.Properties.html#26887" class="Bound">f</a> <a id="26889" href="Data.List.Properties.html#26889" class="Bound">g</a> <a id="26891" href="Data.List.Properties.html#26891" class="Bound">x</a> <a id="26893" class="Symbol">(</a><a id="26894" href="Data.List.Properties.html#26894" class="Bound">y</a> <a id="26896" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26898" href="Data.List.Properties.html#26898" class="Bound">xs</a><a id="26900" class="Symbol">)</a> <a id="26902" class="Symbol">=</a> <a id="26904" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26914" href="Data.List.Properties.html#26887" class="Bound">f</a> <a id="26916" href="Data.List.Properties.html#26889" class="Bound">g</a> <a id="26918" class="Symbol">(</a><a id="26919" href="Data.List.Properties.html#26887" class="Bound">f</a> <a id="26921" href="Data.List.Properties.html#26891" class="Bound">x</a> <a id="26923" class="Symbol">(</a><a id="26924" href="Data.List.Properties.html#26889" class="Bound">g</a> <a id="26926" href="Data.List.Properties.html#26894" class="Bound">y</a><a id="26927" class="Symbol">))</a> <a id="26930" href="Data.List.Properties.html#26898" class="Bound">xs</a>

<a id="26934" class="Comment">------------------------------------------------------------------------</a>
<a id="27007" class="Comment">-- concat</a>

<a id="concat-map"></a><a id="27018" href="Data.List.Properties.html#27018" class="Function">concat-map</a> <a id="27029" class="Symbol">:</a> <a id="27031" class="Symbol">∀</a> <a id="27033" class="Symbol">{</a><a id="27034" href="Data.List.Properties.html#27034" class="Bound">f</a> <a id="27036" class="Symbol">:</a> <a id="27038" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="27040" class="Symbol">→</a> <a id="27042" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="27043" class="Symbol">}</a> <a id="27045" class="Symbol">→</a> <a id="27047" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27054" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27056" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27060" class="Symbol">(</a><a id="27061" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27065" href="Data.List.Properties.html#27034" class="Bound">f</a><a id="27066" class="Symbol">)</a> <a id="27068" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="27070" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27074" href="Data.List.Properties.html#27034" class="Bound">f</a> <a id="27076" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27078" href="Data.List.Base.html#4328" class="Function">concat</a>
<a id="27085" href="Data.List.Properties.html#27018" class="Function">concat-map</a> <a id="27096" class="Symbol">{</a><a id="27097" class="Argument">f</a> <a id="27099" class="Symbol">=</a> <a id="27101" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27102" class="Symbol">}</a> <a id="27104" href="Data.List.Properties.html#27104" class="Bound">xss</a> <a id="27108" class="Symbol">=</a> <a id="27110" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27118" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27125" class="Symbol">(</a><a id="27126" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27130" class="Symbol">(</a><a id="27131" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27135" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27136" class="Symbol">)</a> <a id="27138" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27141" class="Symbol">)</a>                   <a id="27161" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27164" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27169" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27176" class="Symbol">(</a><a id="27177" href="Data.List.Properties.html#24150" class="Function">map-is-foldr</a> <a id="27190" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27193" class="Symbol">)</a> <a id="27195" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27199" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27206" class="Symbol">(</a><a id="27207" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="27213" class="Symbol">(λ</a> <a id="27216" href="Data.List.Properties.html#27216" class="Bound">xs</a> <a id="27219" class="Symbol">→</a> <a id="27221" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27225" href="Data.List.Properties.html#27101" class="Bound">f</a> <a id="27227" href="Data.List.Properties.html#27216" class="Bound">xs</a> <a id="27230" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="27232" class="Symbol">)</a> <a id="27234" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27237" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27240" class="Symbol">)</a> <a id="27242" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27245" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="27258" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27265" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27268" class="Symbol">(λ</a> <a id="27271" href="Data.List.Properties.html#27271" class="Bound">_</a> <a id="27273" href="Data.List.Properties.html#27273" class="Bound">_</a> <a id="27275" class="Symbol">→</a> <a id="27277" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="27281" class="Symbol">)</a> <a id="27283" href="Data.List.Properties.html#27104" class="Bound">xss</a> <a id="27287" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27291" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="27297" class="Symbol">(λ</a> <a id="27300" href="Data.List.Properties.html#27300" class="Bound">ys</a> <a id="27303" class="Symbol">→</a> <a id="27305" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27309" href="Data.List.Properties.html#27101" class="Bound">f</a> <a id="27311" href="Data.List.Properties.html#27300" class="Bound">ys</a> <a id="27314" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="27317" class="Symbol">)</a> <a id="27319" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27322" href="Data.List.Properties.html#27104" class="Bound">xss</a>         <a id="27334" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27337" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="27341" class="Symbol">(</a><a id="27342" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="27355" class="Symbol">(</a><a id="27356" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27360" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27361" class="Symbol">)</a> <a id="27363" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27366" class="Symbol">(</a><a id="27367" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="27374" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27375" class="Symbol">)</a> <a id="27377" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27380" class="Symbol">)</a> <a id="27382" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27386" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27390" href="Data.List.Properties.html#27101" class="Bound">f</a> <a id="27392" class="Symbol">(</a><a id="27393" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27400" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27403" class="Symbol">)</a>                         <a id="27429" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="concat-++"></a><a id="27432" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27442" class="Symbol">:</a> <a id="27444" class="Symbol">(</a><a id="27445" href="Data.List.Properties.html#27445" class="Bound">xss</a> <a id="27449" href="Data.List.Properties.html#27449" class="Bound">yss</a> <a id="27453" class="Symbol">:</a> <a id="27455" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27460" class="Symbol">(</a><a id="27461" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27466" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="27467" class="Symbol">))</a> <a id="27470" class="Symbol">→</a> <a id="27472" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27479" href="Data.List.Properties.html#27445" class="Bound">xss</a> <a id="27483" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="27486" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27493" href="Data.List.Properties.html#27449" class="Bound">yss</a> <a id="27497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27499" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27506" class="Symbol">(</a><a id="27507" href="Data.List.Properties.html#27445" class="Bound">xss</a> <a id="27511" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="27514" href="Data.List.Properties.html#27449" class="Bound">yss</a><a id="27517" class="Symbol">)</a>
<a id="27519" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27529" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27532" href="Data.List.Properties.html#27532" class="Bound">yss</a> <a id="27536" class="Symbol">=</a> <a id="27538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27543" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27553" class="Symbol">(</a><a id="27554" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27557" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27559" href="Data.List.Properties.html#27559" class="Bound">xss</a><a id="27562" class="Symbol">)</a> <a id="27564" href="Data.List.Properties.html#27564" class="Bound">yss</a> <a id="27568" class="Symbol">=</a> <a id="27570" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27580" href="Data.List.Properties.html#27559" class="Bound">xss</a> <a id="27584" href="Data.List.Properties.html#27564" class="Bound">yss</a>
<a id="27588" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27598" class="Symbol">((</a><a id="27600" href="Data.List.Properties.html#27600" class="Bound">x</a> <a id="27602" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27604" href="Data.List.Properties.html#27604" class="Bound">xs</a><a id="27606" class="Symbol">)</a> <a id="27608" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27610" href="Data.List.Properties.html#27610" class="Bound">xss</a><a id="27613" class="Symbol">)</a> <a id="27615" href="Data.List.Properties.html#27615" class="Bound">yss</a> <a id="27619" class="Symbol">=</a> <a id="27621" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27626" class="Symbol">(</a><a id="27627" href="Data.List.Properties.html#27600" class="Bound">x</a> <a id="27629" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="27631" class="Symbol">)</a> <a id="27633" class="Symbol">(</a><a id="27634" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27644" class="Symbol">(</a><a id="27645" href="Data.List.Properties.html#27604" class="Bound">xs</a> <a id="27648" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27650" href="Data.List.Properties.html#27610" class="Bound">xss</a><a id="27653" class="Symbol">)</a> <a id="27655" href="Data.List.Properties.html#27615" class="Bound">yss</a><a id="27658" class="Symbol">)</a>

<a id="concat-concat"></a><a id="27661" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27675" class="Symbol">:</a> <a id="27677" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27684" class="Symbol">{</a><a id="27685" class="Argument">A</a> <a id="27687" class="Symbol">=</a> <a id="27689" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="27690" class="Symbol">}</a> <a id="27692" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27694" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27698" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27705" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="27707" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27714" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27716" href="Data.List.Base.html#4328" class="Function">concat</a>
<a id="27723" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27737" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27740" class="Symbol">=</a> <a id="27742" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27747" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27761" class="Symbol">(</a><a id="27762" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27766" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27768" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27772" class="Symbol">)</a> <a id="27774" class="Symbol">=</a> <a id="27776" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27784" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27791" class="Symbol">(</a><a id="27792" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27796" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27803" class="Symbol">(</a><a id="27804" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27808" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27810" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27814" class="Symbol">))</a>   <a id="27819" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27822" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27827" class="Symbol">(</a><a id="27828" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27835" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27839" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="27842" class="Symbol">)</a> <a id="27844" class="Symbol">(</a><a id="27845" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27859" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27863" class="Symbol">)</a> <a id="27865" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27869" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27876" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27880" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="27883" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27890" class="Symbol">(</a><a id="27891" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27898" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27902" class="Symbol">)</a> <a id="27904" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27907" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27917" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27921" class="Symbol">(</a><a id="27922" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27929" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27933" class="Symbol">)</a> <a id="27935" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27939" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27946" class="Symbol">(</a><a id="27947" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27954" class="Symbol">(</a><a id="27955" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27959" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27961" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27965" class="Symbol">))</a>       <a id="27974" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="concat-map-[_]"></a><a id="27977" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[_]</a> <a id="27992" class="Symbol">:</a> <a id="27994" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28001" class="Symbol">{</a><a id="28002" class="Argument">A</a> <a id="28004" class="Symbol">=</a> <a id="28006" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="28007" class="Symbol">}</a> <a id="28009" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28011" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28015" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="28019" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28021" href="Function.Base.html#704" class="Function">id</a>
<a id="28024" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[</a> <a id="28037" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="28040" href="Data.List.Properties.html#27977" class="Function Operator">]</a>     <a id="28046" class="Symbol">=</a> <a id="28048" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28053" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[</a> <a id="28066" href="Data.List.Properties.html#28066" class="Bound">x</a> <a id="28068" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28070" href="Data.List.Properties.html#28070" class="Bound">xs</a> <a id="28073" href="Data.List.Properties.html#27977" class="Function Operator">]</a> <a id="28075" class="Symbol">=</a> <a id="28077" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28082" class="Symbol">(</a><a id="28083" href="Data.List.Properties.html#28066" class="Bound">x</a> <a id="28085" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="28087" class="Symbol">)</a> <a id="28089" class="Symbol">(</a><a id="28090" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[</a> <a id="28103" href="Data.List.Properties.html#28070" class="Bound">xs</a> <a id="28106" href="Data.List.Properties.html#27977" class="Function Operator">]</a><a id="28107" class="Symbol">)</a>

<a id="concat-[_]"></a><a id="28110" href="Data.List.Properties.html#28110" class="Function Operator">concat-[_]</a> <a id="28121" class="Symbol">:</a> <a id="28123" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28130" class="Symbol">{</a><a id="28131" class="Argument">A</a> <a id="28133" class="Symbol">=</a> <a id="28135" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="28136" class="Symbol">}</a> <a id="28138" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28140" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="28144" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28146" href="Function.Base.html#704" class="Function">id</a>
<a id="28149" href="Data.List.Properties.html#28110" class="Function Operator">concat-[</a> <a id="28158" href="Data.List.Properties.html#28158" class="Bound">xs</a> <a id="28161" href="Data.List.Properties.html#28110" class="Function Operator">]</a> <a id="28163" class="Symbol">=</a> <a id="28165" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="28178" href="Data.List.Properties.html#28158" class="Bound">xs</a>

<a id="28182" class="Comment">------------------------------------------------------------------------</a>
<a id="28255" class="Comment">-- concatMap</a>

<a id="concatMap-cong"></a><a id="28269" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="28284" class="Symbol">:</a> <a id="28286" class="Symbol">∀</a> <a id="28288" class="Symbol">{</a><a id="28289" href="Data.List.Properties.html#28289" class="Bound">f</a> <a id="28291" href="Data.List.Properties.html#28291" class="Bound">g</a> <a id="28293" class="Symbol">:</a> <a id="28295" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="28297" class="Symbol">→</a> <a id="28299" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28304" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="28305" class="Symbol">}</a> <a id="28307" class="Symbol">→</a> <a id="28309" href="Data.List.Properties.html#28289" class="Bound">f</a> <a id="28311" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28313" href="Data.List.Properties.html#28291" class="Bound">g</a> <a id="28315" class="Symbol">→</a> <a id="28317" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28327" href="Data.List.Properties.html#28289" class="Bound">f</a> <a id="28329" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28331" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28341" href="Data.List.Properties.html#28291" class="Bound">g</a>
<a id="28343" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="28358" href="Data.List.Properties.html#28358" class="Bound">eq</a> <a id="28361" class="Symbol">=</a> <a id="28363" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28368" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28375" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28377" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="28386" href="Data.List.Properties.html#28358" class="Bound">eq</a>

<a id="concatMap-pure"></a><a id="28390" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a> <a id="28405" class="Symbol">:</a> <a id="28407" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28417" class="Symbol">{</a><a id="28418" class="Argument">A</a> <a id="28420" class="Symbol">=</a> <a id="28422" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="28423" class="Symbol">}</a> <a id="28425" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="28429" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28431" href="Function.Base.html#704" class="Function">id</a>
<a id="28434" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a> <a id="28449" class="Symbol">=</a> <a id="28451" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[_]</a>

<a id="concatMap-map"></a><a id="28467" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="28481" class="Symbol">:</a> <a id="28483" class="Symbol">(</a><a id="28484" href="Data.List.Properties.html#28484" class="Bound">g</a> <a id="28486" class="Symbol">:</a> <a id="28488" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="28490" class="Symbol">→</a> <a id="28492" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28497" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="28498" class="Symbol">)</a> <a id="28500" class="Symbol">→</a> <a id="28502" class="Symbol">(</a><a id="28503" href="Data.List.Properties.html#28503" class="Bound">f</a> <a id="28505" class="Symbol">:</a> <a id="28507" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="28509" class="Symbol">→</a> <a id="28511" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="28512" class="Symbol">)</a> <a id="28514" class="Symbol">→</a>
                <a id="28532" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28542" href="Data.List.Properties.html#28484" class="Bound">g</a> <a id="28544" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28547" class="Symbol">(</a><a id="28548" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28552" href="Data.List.Properties.html#28503" class="Bound">f</a><a id="28553" class="Symbol">)</a> <a id="28555" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28557" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28567" class="Symbol">(</a><a id="28568" href="Data.List.Properties.html#28484" class="Bound">g</a> <a id="28570" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28573" href="Data.List.Properties.html#28503" class="Bound">f</a><a id="28574" class="Symbol">)</a>
<a id="28576" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="28590" href="Data.List.Properties.html#28590" class="Bound">g</a> <a id="28592" href="Data.List.Properties.html#28592" class="Bound">f</a> <a id="28594" class="Symbol">=</a> <a id="28596" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28601" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28608" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28610" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="28614" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28616" href="Data.List.Properties.html#4495" class="Function">map-∘</a>

<a id="map-concatMap"></a><a id="28623" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a> <a id="28637" class="Symbol">:</a> <a id="28639" class="Symbol">(</a><a id="28640" href="Data.List.Properties.html#28640" class="Bound">f</a> <a id="28642" class="Symbol">:</a> <a id="28644" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="28646" class="Symbol">→</a> <a id="28648" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="28649" class="Symbol">)</a> <a id="28651" class="Symbol">(</a><a id="28652" href="Data.List.Properties.html#28652" class="Bound">g</a> <a id="28654" class="Symbol">:</a> <a id="28656" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="28658" class="Symbol">→</a> <a id="28660" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28665" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="28666" class="Symbol">)</a> <a id="28668" class="Symbol">→</a>
                <a id="28686" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28690" href="Data.List.Properties.html#28640" class="Bound">f</a> <a id="28692" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28695" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28705" href="Data.List.Properties.html#28652" class="Bound">g</a> <a id="28707" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28709" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28719" class="Symbol">(</a><a id="28720" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28724" href="Data.List.Properties.html#28640" class="Bound">f</a> <a id="28726" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28729" href="Data.List.Properties.html#28652" class="Bound">g</a><a id="28730" class="Symbol">)</a>
<a id="28732" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a> <a id="28746" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28748" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28750" href="Data.List.Properties.html#28750" class="Bound">xs</a> <a id="28753" class="Symbol">=</a> <a id="28755" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28763" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28767" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28769" class="Symbol">(</a><a id="28770" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28780" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28782" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28784" class="Symbol">)</a>
    <a id="28790" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="28796" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28800" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28802" class="Symbol">(</a><a id="28803" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28810" class="Symbol">(</a><a id="28811" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28815" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28817" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28819" class="Symbol">))</a>
    <a id="28826" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="28829" href="Data.List.Properties.html#27018" class="Function">concat-map</a> <a id="28840" class="Symbol">(</a><a id="28841" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28845" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28847" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28849" class="Symbol">)</a> <a id="28851" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="28855" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28862" class="Symbol">(</a><a id="28863" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28867" class="Symbol">(</a><a id="28868" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28872" href="Data.List.Properties.html#28746" class="Bound">f</a><a id="28873" class="Symbol">)</a> <a id="28875" class="Symbol">(</a><a id="28876" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28880" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28882" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28884" class="Symbol">))</a>
    <a id="28891" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28894" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="28908" class="Symbol">(</a><a id="28909" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28913" href="Data.List.Properties.html#28746" class="Bound">f</a><a id="28914" class="Symbol">)</a> <a id="28916" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28918" href="Data.List.Properties.html#28750" class="Bound">xs</a> <a id="28921" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28925" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28932" class="Symbol">(</a><a id="28933" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28937" class="Symbol">(</a><a id="28938" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28942" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28944" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28947" href="Data.List.Properties.html#28748" class="Bound">g</a><a id="28948" class="Symbol">)</a> <a id="28950" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28952" class="Symbol">)</a>
    <a id="28958" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="28964" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28974" class="Symbol">(</a><a id="28975" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28979" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28981" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28984" href="Data.List.Properties.html#28748" class="Bound">g</a><a id="28985" class="Symbol">)</a> <a id="28987" href="Data.List.Properties.html#28750" class="Bound">xs</a>
    <a id="28994" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="concatMap-++"></a><a id="28997" href="Data.List.Properties.html#28997" class="Function">concatMap-++</a> <a id="29010" class="Symbol">:</a> <a id="29012" class="Symbol">∀</a> <a id="29014" class="Symbol">(</a><a id="29015" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29017" class="Symbol">:</a> <a id="29019" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="29021" class="Symbol">→</a> <a id="29023" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="29028" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="29029" class="Symbol">)</a> <a id="29031" href="Data.List.Properties.html#29031" class="Bound">xs</a> <a id="29034" href="Data.List.Properties.html#29034" class="Bound">ys</a> <a id="29037" class="Symbol">→</a>
               <a id="29054" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29064" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29066" class="Symbol">(</a><a id="29067" href="Data.List.Properties.html#29031" class="Bound">xs</a> <a id="29070" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29073" href="Data.List.Properties.html#29034" class="Bound">ys</a><a id="29075" class="Symbol">)</a> <a id="29077" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29079" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29089" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29091" href="Data.List.Properties.html#29031" class="Bound">xs</a> <a id="29094" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29097" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29107" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29109" href="Data.List.Properties.html#29034" class="Bound">ys</a>
<a id="29112" href="Data.List.Properties.html#28997" class="Function">concatMap-++</a> <a id="29125" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29127" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29130" href="Data.List.Properties.html#29130" class="Bound">ys</a> <a id="29133" class="Symbol">=</a> <a id="29135" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="29143" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29153" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29155" class="Symbol">(</a><a id="29156" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29159" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29162" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29164" class="Symbol">)</a>           <a id="29176" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="29182" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="29189" class="Symbol">(</a><a id="29190" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29194" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29196" class="Symbol">(</a><a id="29197" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29200" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29203" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29205" class="Symbol">))</a>        <a id="29215" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29218" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29223" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="29230" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29232" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="29239" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29241" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29244" href="Data.List.Properties.html#29130" class="Bound">ys</a> <a id="29247" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="29251" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="29258" class="Symbol">(</a><a id="29259" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29263" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29265" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29268" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29271" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29275" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29277" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29279" class="Symbol">)</a>    <a id="29284" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="29287" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="29297" class="Symbol">(</a><a id="29298" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29302" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29304" href="Data.List.Properties.html#29127" class="Bound">xs</a><a id="29306" class="Symbol">)</a> <a id="29308" class="Symbol">(</a><a id="29309" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29313" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29315" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29317" class="Symbol">)</a> <a id="29319" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="29323" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29333" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29335" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29338" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29341" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29351" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29353" href="Data.List.Properties.html#29130" class="Bound">ys</a> <a id="29356" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29358" class="Keyword">where</a> <a id="29364" class="Keyword">open</a> <a id="29369" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="29382" class="Comment">------------------------------------------------------------------------</a>
<a id="29455" class="Comment">-- catMaybes</a>

<a id="catMaybes-concatMap"></a><a id="29469" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29489" class="Symbol">:</a> <a id="29491" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="29501" class="Symbol">{</a><a id="29502" class="Argument">A</a> <a id="29504" class="Symbol">=</a> <a id="29506" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="29507" class="Symbol">}</a> <a id="29509" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="29511" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29521" href="Data.List.Base.html#4940" class="Function">fromMaybe</a>
<a id="29531" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="29566" class="Symbol">=</a> <a id="29568" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29573" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29593" class="Symbol">(</a><a id="29594" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="29599" href="Data.List.Properties.html#29599" class="Bound">x</a>  <a id="29602" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29604" href="Data.List.Properties.html#29604" class="Bound">xs</a><a id="29606" class="Symbol">)</a> <a id="29608" class="Symbol">=</a> <a id="29610" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29615" class="Symbol">(</a><a id="29616" href="Data.List.Properties.html#29599" class="Bound">x</a> <a id="29618" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="29620" class="Symbol">)</a> <a id="29622" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29624" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29644" href="Data.List.Properties.html#29604" class="Bound">xs</a>
<a id="29647" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29667" class="Symbol">(</a><a id="29668" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="29676" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29678" href="Data.List.Properties.html#29678" class="Bound">xs</a><a id="29680" class="Symbol">)</a> <a id="29682" class="Symbol">=</a> <a id="29684" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29704" href="Data.List.Properties.html#29678" class="Bound">xs</a>

<a id="length-catMaybes"></a><a id="29708" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29725" class="Symbol">:</a> <a id="29727" class="Symbol">∀</a> <a id="29729" href="Data.List.Properties.html#29729" class="Bound">xs</a> <a id="29732" class="Symbol">→</a> <a id="29734" href="Data.List.Base.html#4746" class="Function">length</a> <a id="29741" class="Symbol">(</a><a id="29742" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="29752" class="Symbol">{</a><a id="29753" class="Argument">A</a> <a id="29755" class="Symbol">=</a> <a id="29757" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="29758" class="Symbol">}</a> <a id="29760" href="Data.List.Properties.html#29729" class="Bound">xs</a><a id="29762" class="Symbol">)</a> <a id="29764" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29766" href="Data.List.Base.html#4746" class="Function">length</a> <a id="29773" href="Data.List.Properties.html#29729" class="Bound">xs</a>
<a id="29776" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29793" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="29808" class="Symbol">=</a> <a id="29810" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="29817" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29834" class="Symbol">(</a><a id="29835" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="29840" class="Symbol">_</a>  <a id="29843" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29845" href="Data.List.Properties.html#29845" class="Bound">xs</a><a id="29847" class="Symbol">)</a> <a id="29849" class="Symbol">=</a> <a id="29851" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29855" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29857" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29874" href="Data.List.Properties.html#29845" class="Bound">xs</a>
<a id="29877" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29894" class="Symbol">(</a><a id="29895" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="29903" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29905" href="Data.List.Properties.html#29905" class="Bound">xs</a><a id="29907" class="Symbol">)</a> <a id="29909" class="Symbol">=</a> <a id="29911" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="29921" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29923" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29940" href="Data.List.Properties.html#29905" class="Bound">xs</a>

<a id="catMaybes-++"></a><a id="29944" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="29957" class="Symbol">:</a> <a id="29959" class="Symbol">(</a><a id="29960" href="Data.List.Properties.html#29960" class="Bound">xs</a> <a id="29963" href="Data.List.Properties.html#29963" class="Bound">ys</a> <a id="29966" class="Symbol">:</a> <a id="29968" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="29973" class="Symbol">(</a><a id="29974" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="29980" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="29981" class="Symbol">))</a> <a id="29984" class="Symbol">→</a>
               <a id="30001" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30011" class="Symbol">(</a><a id="30012" href="Data.List.Properties.html#29960" class="Bound">xs</a> <a id="30015" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="30018" href="Data.List.Properties.html#29963" class="Bound">ys</a><a id="30020" class="Symbol">)</a> <a id="30022" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30024" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30034" href="Data.List.Properties.html#29960" class="Bound">xs</a> <a id="30037" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="30040" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30050" href="Data.List.Properties.html#29963" class="Bound">ys</a>
<a id="30053" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30066" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="30081" class="Symbol">_</a>  <a id="30084" class="Symbol">=</a> <a id="30086" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30091" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30104" class="Symbol">(</a><a id="30105" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30110" href="Data.List.Properties.html#30110" class="Bound">x</a>  <a id="30113" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30115" href="Data.List.Properties.html#30115" class="Bound">xs</a><a id="30117" class="Symbol">)</a> <a id="30119" href="Data.List.Properties.html#30119" class="Bound">ys</a> <a id="30122" class="Symbol">=</a> <a id="30124" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30129" class="Symbol">(</a><a id="30130" href="Data.List.Properties.html#30110" class="Bound">x</a> <a id="30132" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="30134" class="Symbol">)</a> <a id="30136" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="30138" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30151" href="Data.List.Properties.html#30115" class="Bound">xs</a> <a id="30154" href="Data.List.Properties.html#30119" class="Bound">ys</a>
<a id="30157" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30170" class="Symbol">(</a><a id="30171" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="30179" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30181" href="Data.List.Properties.html#30181" class="Bound">xs</a><a id="30183" class="Symbol">)</a> <a id="30185" href="Data.List.Properties.html#30185" class="Bound">ys</a> <a id="30188" class="Symbol">=</a> <a id="30190" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30203" href="Data.List.Properties.html#30181" class="Bound">xs</a> <a id="30206" href="Data.List.Properties.html#30185" class="Bound">ys</a>

<a id="map-catMaybes"></a><a id="30210" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30224" class="Symbol">:</a> <a id="30226" class="Symbol">(</a><a id="30227" href="Data.List.Properties.html#30227" class="Bound">f</a> <a id="30229" class="Symbol">:</a> <a id="30231" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="30233" class="Symbol">→</a> <a id="30235" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="30236" class="Symbol">)</a> <a id="30238" class="Symbol">→</a> <a id="30240" href="Data.List.Base.html#1612" class="Function">map</a> <a id="30244" href="Data.List.Properties.html#30227" class="Bound">f</a> <a id="30246" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30248" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30258" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="30260" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30270" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30272" href="Data.List.Base.html#1612" class="Function">map</a> <a id="30276" class="Symbol">(</a><a id="30277" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="30287" href="Data.List.Properties.html#30227" class="Bound">f</a><a id="30288" class="Symbol">)</a>
<a id="30290" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30304" class="Symbol">_</a> <a id="30306" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="30321" class="Symbol">=</a> <a id="30323" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30328" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30342" href="Data.List.Properties.html#30342" class="Bound">f</a> <a id="30344" class="Symbol">(</a><a id="30345" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30350" href="Data.List.Properties.html#30350" class="Bound">x</a>  <a id="30353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30355" href="Data.List.Properties.html#30355" class="Bound">xs</a><a id="30357" class="Symbol">)</a> <a id="30359" class="Symbol">=</a> <a id="30361" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30366" class="Symbol">(</a><a id="30367" href="Data.List.Properties.html#30342" class="Bound">f</a> <a id="30369" href="Data.List.Properties.html#30350" class="Bound">x</a> <a id="30371" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="30373" class="Symbol">)</a> <a id="30375" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="30377" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30391" href="Data.List.Properties.html#30342" class="Bound">f</a> <a id="30393" href="Data.List.Properties.html#30355" class="Bound">xs</a>
<a id="30396" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30410" href="Data.List.Properties.html#30410" class="Bound">f</a> <a id="30412" class="Symbol">(</a><a id="30413" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="30421" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30423" href="Data.List.Properties.html#30423" class="Bound">xs</a><a id="30425" class="Symbol">)</a> <a id="30427" class="Symbol">=</a> <a id="30429" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30443" href="Data.List.Properties.html#30410" class="Bound">f</a> <a id="30445" href="Data.List.Properties.html#30423" class="Bound">xs</a>

<a id="Any-catMaybes⁺"></a><a id="30449" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30464" class="Symbol">:</a> <a id="30466" class="Symbol">∀</a> <a id="30468" class="Symbol">{</a><a id="30469" href="Data.List.Properties.html#30469" class="Bound">P</a> <a id="30471" class="Symbol">:</a> <a id="30473" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="30478" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="30480" href="Data.List.Properties.html#2658" class="Generalizable">ℓ</a><a id="30481" class="Symbol">}</a> <a id="30483" class="Symbol">{</a><a id="30484" href="Data.List.Properties.html#30484" class="Bound">xs</a> <a id="30487" class="Symbol">:</a> <a id="30489" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="30494" class="Symbol">(</a><a id="30495" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="30501" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="30502" class="Symbol">)}</a> <a id="30505" class="Symbol">→</a>
                 <a id="30524" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="30528" class="Symbol">(</a><a id="30529" href="Data.List.Properties.html#1263" class="Datatype">MAny</a> <a id="30534" href="Data.List.Properties.html#30469" class="Bound">P</a><a id="30535" class="Symbol">)</a> <a id="30537" href="Data.List.Properties.html#30484" class="Bound">xs</a> <a id="30540" class="Symbol">→</a> <a id="30542" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="30546" href="Data.List.Properties.html#30469" class="Bound">P</a> <a id="30548" class="Symbol">(</a><a id="30549" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30559" href="Data.List.Properties.html#30484" class="Bound">xs</a><a id="30561" class="Symbol">)</a>
<a id="30563" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30578" class="Symbol">{</a><a id="30579" class="Argument">xs</a> <a id="30582" class="Symbol">=</a> <a id="30584" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="30592" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30594" href="Data.List.Properties.html#30594" class="Bound">xs</a><a id="30596" class="Symbol">}</a> <a id="30598" class="Symbol">(</a><a id="30599" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="30605" href="Data.List.Properties.html#30605" class="Bound">x∈</a><a id="30607" class="Symbol">)</a>       <a id="30615" class="Symbol">=</a> <a id="30617" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30632" href="Data.List.Properties.html#30605" class="Bound">x∈</a>
<a id="30635" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30650" class="Symbol">{</a><a id="30651" class="Argument">xs</a> <a id="30654" class="Symbol">=</a> <a id="30656" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30661" href="Data.List.Properties.html#30661" class="Bound">x</a>  <a id="30664" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30666" href="Data.List.Properties.html#30666" class="Bound">xs</a><a id="30668" class="Symbol">}</a> <a id="30670" class="Symbol">(</a><a id="30671" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="30676" class="Symbol">(</a><a id="30677" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="30682" href="Data.List.Properties.html#30682" class="Bound">px</a><a id="30684" class="Symbol">))</a> <a id="30687" class="Symbol">=</a> <a id="30689" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="30694" href="Data.List.Properties.html#30682" class="Bound">px</a>
<a id="30697" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30712" class="Symbol">{</a><a id="30713" class="Argument">xs</a> <a id="30716" class="Symbol">=</a> <a id="30718" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30723" href="Data.List.Properties.html#30723" class="Bound">x</a>  <a id="30726" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30728" href="Data.List.Properties.html#30728" class="Bound">xs</a><a id="30730" class="Symbol">}</a> <a id="30732" class="Symbol">(</a><a id="30733" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="30739" href="Data.List.Properties.html#30739" class="Bound">x∈</a><a id="30741" class="Symbol">)</a>       <a id="30749" class="Symbol">=</a> <a id="30751" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="30757" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="30759" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30774" href="Data.List.Properties.html#30739" class="Bound">x∈</a>

<a id="30778" class="Comment">------------------------------------------------------------------------</a>
<a id="30851" class="Comment">-- mapMaybe</a>

<a id="mapMaybe-cong"></a><a id="30864" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="30878" class="Symbol">:</a> <a id="30880" class="Symbol">{</a><a id="30881" href="Data.List.Properties.html#30881" class="Bound">f</a> <a id="30883" href="Data.List.Properties.html#30883" class="Bound">g</a> <a id="30885" class="Symbol">:</a> <a id="30887" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="30889" class="Symbol">→</a> <a id="30891" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="30897" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="30898" class="Symbol">}</a> <a id="30900" class="Symbol">→</a> <a id="30902" href="Data.List.Properties.html#30881" class="Bound">f</a> <a id="30904" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="30906" href="Data.List.Properties.html#30883" class="Bound">g</a> <a id="30908" class="Symbol">→</a> <a id="30910" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="30919" href="Data.List.Properties.html#30881" class="Bound">f</a> <a id="30921" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="30923" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="30932" href="Data.List.Properties.html#30883" class="Bound">g</a>
<a id="30934" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="30948" href="Data.List.Properties.html#30948" class="Bound">f≗g</a> <a id="30952" class="Symbol">=</a> <a id="30954" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30959" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30969" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30971" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="30980" href="Data.List.Properties.html#30948" class="Bound">f≗g</a>

<a id="mapMaybe-just"></a><a id="30985" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="30999" class="Symbol">:</a> <a id="31001" class="Symbol">(</a><a id="31002" href="Data.List.Properties.html#31002" class="Bound">xs</a> <a id="31005" class="Symbol">:</a> <a id="31007" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="31012" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="31013" class="Symbol">)</a> <a id="31015" class="Symbol">→</a> <a id="31017" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31026" class="InductiveConstructor">just</a> <a id="31031" href="Data.List.Properties.html#31002" class="Bound">xs</a> <a id="31034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31036" href="Data.List.Properties.html#31002" class="Bound">xs</a>
<a id="31039" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="31053" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="31062" class="Symbol">=</a> <a id="31064" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31069" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="31083" class="Symbol">(</a><a id="31084" href="Data.List.Properties.html#31084" class="Bound">x</a> <a id="31086" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31088" href="Data.List.Properties.html#31088" class="Bound">xs</a><a id="31090" class="Symbol">)</a> <a id="31092" class="Symbol">=</a> <a id="31094" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31099" class="Symbol">(</a><a id="31100" href="Data.List.Properties.html#31084" class="Bound">x</a> <a id="31102" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="31104" class="Symbol">)</a> <a id="31106" class="Symbol">(</a><a id="31107" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="31121" href="Data.List.Properties.html#31088" class="Bound">xs</a><a id="31123" class="Symbol">)</a>

<a id="mapMaybe-nothing"></a><a id="31126" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31143" class="Symbol">:</a> <a id="31145" class="Symbol">(</a><a id="31146" href="Data.List.Properties.html#31146" class="Bound">xs</a> <a id="31149" class="Symbol">:</a> <a id="31151" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="31156" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="31157" class="Symbol">)</a> <a id="31159" class="Symbol">→</a>
                   <a id="31180" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31189" class="Symbol">{</a><a id="31190" class="Argument">B</a> <a id="31192" class="Symbol">=</a> <a id="31194" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="31195" class="Symbol">}</a> <a id="31197" class="Symbol">(λ</a> <a id="31200" href="Data.List.Properties.html#31200" class="Bound">_</a> <a id="31202" class="Symbol">→</a> <a id="31204" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="31211" class="Symbol">)</a> <a id="31213" href="Data.List.Properties.html#31146" class="Bound">xs</a> <a id="31216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31218" class="InductiveConstructor">[]</a>
<a id="31221" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31238" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="31247" class="Symbol">=</a> <a id="31249" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31254" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31271" class="Symbol">(</a><a id="31272" href="Data.List.Properties.html#31272" class="Bound">x</a> <a id="31274" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31276" href="Data.List.Properties.html#31276" class="Bound">xs</a><a id="31278" class="Symbol">)</a> <a id="31280" class="Symbol">=</a> <a id="31282" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31299" href="Data.List.Properties.html#31276" class="Bound">xs</a>

<a id="31303" class="Keyword">module</a> <a id="31310" href="Data.List.Properties.html#31310" class="Module">_</a> <a id="31312" class="Symbol">(</a><a id="31313" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31315" class="Symbol">:</a> <a id="31317" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="31319" class="Symbol">→</a> <a id="31321" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="31327" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="31328" class="Symbol">)</a> <a id="31330" class="Keyword">where</a>

  <a id="31339" href="Data.List.Properties.html#31339" class="Function">mapMaybe-concatMap</a> <a id="31358" class="Symbol">:</a> <a id="31360" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31369" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31371" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="31373" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="31383" class="Symbol">(</a><a id="31384" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31394" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="31396" href="Data.List.Properties.html#31313" class="Bound">f</a><a id="31397" class="Symbol">)</a>
  <a id="31401" href="Data.List.Properties.html#31339" class="Function">mapMaybe-concatMap</a> <a id="31420" href="Data.List.Properties.html#31420" class="Bound">xs</a> <a id="31423" class="Symbol">=</a> <a id="31425" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="31435" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="31445" class="Symbol">(</a><a id="31446" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31450" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31452" href="Data.List.Properties.html#31420" class="Bound">xs</a><a id="31454" class="Symbol">)</a>            <a id="31467" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31470" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="31490" class="Symbol">(</a><a id="31491" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31495" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31497" href="Data.List.Properties.html#31420" class="Bound">xs</a><a id="31499" class="Symbol">)</a> <a id="31501" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="31507" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="31517" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31527" class="Symbol">(</a><a id="31528" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31532" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31534" href="Data.List.Properties.html#31420" class="Bound">xs</a><a id="31536" class="Symbol">)</a>  <a id="31539" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31542" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="31556" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31566" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31568" href="Data.List.Properties.html#31420" class="Bound">xs</a> <a id="31571" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="31577" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="31587" class="Symbol">(</a><a id="31588" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31598" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="31600" href="Data.List.Properties.html#31313" class="Bound">f</a><a id="31601" class="Symbol">)</a> <a id="31603" href="Data.List.Properties.html#31420" class="Bound">xs</a>    <a id="31609" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="31614" href="Data.List.Properties.html#31614" class="Function">length-mapMaybe</a> <a id="31630" class="Symbol">:</a> <a id="31632" class="Symbol">∀</a> <a id="31634" href="Data.List.Properties.html#31634" class="Bound">xs</a> <a id="31637" class="Symbol">→</a> <a id="31639" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31646" class="Symbol">(</a><a id="31647" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31656" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31658" href="Data.List.Properties.html#31634" class="Bound">xs</a><a id="31660" class="Symbol">)</a> <a id="31662" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="31664" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31671" href="Data.List.Properties.html#31634" class="Bound">xs</a>
  <a id="31676" href="Data.List.Properties.html#31614" class="Function">length-mapMaybe</a> <a id="31692" href="Data.List.Properties.html#31692" class="Bound">xs</a> <a id="31695" class="Symbol">=</a> <a id="31697" href="Data.List.Properties.html#31920" class="Function Operator">≤-begin</a>
    <a id="31709" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31716" class="Symbol">(</a><a id="31717" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31726" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31728" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31730" class="Symbol">)</a>      <a id="31737" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31740" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="31757" class="Symbol">(</a><a id="31758" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31762" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31764" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31766" class="Symbol">)</a> <a id="31768" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="31774" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31781" class="Symbol">(</a><a id="31782" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31786" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31788" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31790" class="Symbol">)</a>           <a id="31802" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31805" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="31817" class="Symbol">(</a><a id="31818" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="31829" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31831" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31833" class="Symbol">)</a> <a id="31835" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="31841" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31848" href="Data.List.Properties.html#31692" class="Bound">xs</a>                   <a id="31869" href="Data.List.Properties.html#31936" class="Function Operator">≤-∎</a>
    <a id="31877" class="Keyword">where</a> <a id="31883" class="Keyword">open</a> <a id="31888" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="31900" class="Keyword">renaming</a> <a id="31909" class="Symbol">(</a><a id="31910" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="31917" class="Symbol">to</a> <a id="31920" class="Function Operator">≤-begin_</a><a id="31928" class="Symbol">;</a> <a id="31930" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="31933" class="Symbol">to</a> <a id="31936" class="Function Operator">_≤-∎</a><a id="31940" class="Symbol">)</a>

  <a id="31945" href="Data.List.Properties.html#31945" class="Function">mapMaybe-++</a> <a id="31957" class="Symbol">:</a> <a id="31959" class="Symbol">∀</a> <a id="31961" href="Data.List.Properties.html#31961" class="Bound">xs</a> <a id="31964" href="Data.List.Properties.html#31964" class="Bound">ys</a> <a id="31967" class="Symbol">→</a>
                <a id="31985" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31994" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31996" class="Symbol">(</a><a id="31997" href="Data.List.Properties.html#31961" class="Bound">xs</a> <a id="32000" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32003" href="Data.List.Properties.html#31964" class="Bound">ys</a><a id="32005" class="Symbol">)</a> <a id="32007" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32009" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32018" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32020" href="Data.List.Properties.html#31961" class="Bound">xs</a> <a id="32023" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32026" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32035" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32037" href="Data.List.Properties.html#31964" class="Bound">ys</a>
  <a id="32042" href="Data.List.Properties.html#31945" class="Function">mapMaybe-++</a> <a id="32054" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32057" href="Data.List.Properties.html#32057" class="Bound">ys</a> <a id="32060" class="Symbol">=</a> <a id="32062" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="32072" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32082" class="Symbol">(</a><a id="32083" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32087" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32089" class="Symbol">(</a><a id="32090" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32093" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32096" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32098" class="Symbol">))</a>     <a id="32105" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32108" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32113" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32123" class="Symbol">(</a><a id="32124" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="32131" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32133" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32136" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32138" class="Symbol">)</a> <a id="32140" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32146" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32156" class="Symbol">(</a><a id="32157" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32161" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32163" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32166" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32169" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32173" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32175" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32177" class="Symbol">)</a> <a id="32179" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32182" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="32195" class="Symbol">(</a><a id="32196" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32200" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32202" href="Data.List.Properties.html#32054" class="Bound">xs</a><a id="32204" class="Symbol">)</a> <a id="32206" class="Symbol">(</a><a id="32207" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32211" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32213" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32215" class="Symbol">)</a> <a id="32217" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32223" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32232" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32234" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32237" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32240" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32249" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32251" href="Data.List.Properties.html#32057" class="Bound">ys</a>   <a id="32256" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="32259" class="Keyword">module</a> <a id="32266" href="Data.List.Properties.html#32266" class="Module">_</a> <a id="32268" class="Symbol">(</a><a id="32269" href="Data.List.Properties.html#32269" class="Bound">f</a> <a id="32271" class="Symbol">:</a> <a id="32273" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="32275" class="Symbol">→</a> <a id="32277" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="32283" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="32284" class="Symbol">)</a> <a id="32286" class="Symbol">(</a><a id="32287" href="Data.List.Properties.html#32287" class="Bound">g</a> <a id="32289" class="Symbol">:</a> <a id="32291" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="32293" class="Symbol">→</a> <a id="32295" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="32296" class="Symbol">)</a> <a id="32298" class="Keyword">where</a>

  <a id="32307" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32320" class="Symbol">:</a> <a id="32322" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32331" href="Data.List.Properties.html#32269" class="Bound">f</a> <a id="32333" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32335" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32339" href="Data.List.Properties.html#32287" class="Bound">g</a> <a id="32341" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32343" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32352" class="Symbol">(</a><a id="32353" href="Data.List.Properties.html#32269" class="Bound">f</a> <a id="32355" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32357" href="Data.List.Properties.html#32287" class="Bound">g</a><a id="32358" class="Symbol">)</a>
  <a id="32362" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32375" class="Symbol">=</a> <a id="32377" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32382" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32392" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32394" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="32398" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32400" href="Data.List.Properties.html#4495" class="Function">map-∘</a>

<a id="32407" class="Keyword">module</a> <a id="32414" href="Data.List.Properties.html#32414" class="Module">_</a> <a id="32416" class="Symbol">(</a><a id="32417" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32419" class="Symbol">:</a> <a id="32421" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="32423" class="Symbol">→</a> <a id="32425" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="32426" class="Symbol">)</a> <a id="32428" class="Symbol">(</a><a id="32429" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32431" class="Symbol">:</a> <a id="32433" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="32435" class="Symbol">→</a> <a id="32437" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="32443" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="32444" class="Symbol">)</a> <a id="32446" class="Keyword">where</a>

  <a id="32455" href="Data.List.Properties.html#32455" class="Function">map-mapMaybe</a> <a id="32468" class="Symbol">:</a> <a id="32470" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32474" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32476" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32478" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32487" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32489" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32491" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32500" class="Symbol">(</a><a id="32501" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="32511" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32513" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32515" href="Data.List.Properties.html#32429" class="Bound">f</a><a id="32516" class="Symbol">)</a>
  <a id="32520" href="Data.List.Properties.html#32455" class="Function">map-mapMaybe</a> <a id="32533" href="Data.List.Properties.html#32533" class="Bound">xs</a> <a id="32536" class="Symbol">=</a> <a id="32538" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="32548" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32552" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32554" class="Symbol">(</a><a id="32555" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32565" class="Symbol">(</a><a id="32566" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32570" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32572" href="Data.List.Properties.html#32533" class="Bound">xs</a><a id="32574" class="Symbol">))</a>       <a id="32583" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32586" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="32600" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32602" class="Symbol">(</a><a id="32603" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32607" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32609" href="Data.List.Properties.html#32533" class="Bound">xs</a><a id="32611" class="Symbol">)</a> <a id="32613" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32619" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32628" class="Symbol">(</a><a id="32629" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="32639" href="Data.List.Properties.html#32417" class="Bound">g</a><a id="32640" class="Symbol">)</a> <a id="32642" class="Symbol">(</a><a id="32643" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32647" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32649" href="Data.List.Properties.html#32533" class="Bound">xs</a><a id="32651" class="Symbol">)</a>  <a id="32654" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32657" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32670" class="Symbol">_</a> <a id="32672" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32674" href="Data.List.Properties.html#32533" class="Bound">xs</a> <a id="32677" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32683" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32692" class="Symbol">(</a><a id="32693" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="32703" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32705" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32707" href="Data.List.Properties.html#32429" class="Bound">f</a><a id="32708" class="Symbol">)</a> <a id="32710" href="Data.List.Properties.html#32533" class="Bound">xs</a>      <a id="32718" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="32721" class="Comment">-- embedding-projection pairs</a>
<a id="32751" class="Keyword">module</a> <a id="32758" href="Data.List.Properties.html#32758" class="Module">_</a> <a id="32760" class="Symbol">{</a><a id="32761" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32766" class="Symbol">:</a> <a id="32768" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="32770" class="Symbol">→</a> <a id="32772" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="32778" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="32779" class="Symbol">}</a> <a id="32781" class="Symbol">{</a><a id="32782" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32786" class="Symbol">:</a> <a id="32788" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="32790" class="Symbol">→</a> <a id="32792" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="32793" class="Symbol">}</a> <a id="32795" class="Keyword">where</a>
  <a id="32803" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="32824" class="Symbol">:</a> <a id="32826" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32831" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32833" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32837" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32839" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="32844" class="Symbol">→</a> <a id="32846" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32855" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32860" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32862" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32866" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32870" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32872" href="Function.Base.html#704" class="Function">id</a>
  <a id="32877" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="32898" href="Data.List.Properties.html#32898" class="Bound">retract</a> <a id="32906" href="Data.List.Properties.html#32906" class="Bound">xs</a> <a id="32909" class="Symbol">=</a> <a id="32911" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="32921" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32930" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32935" class="Symbol">(</a><a id="32936" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32940" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32944" href="Data.List.Properties.html#32906" class="Bound">xs</a><a id="32946" class="Symbol">)</a> <a id="32948" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32951" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32964" class="Symbol">_</a> <a id="32966" class="Symbol">_</a> <a id="32968" href="Data.List.Properties.html#32906" class="Bound">xs</a> <a id="32971" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32977" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32986" class="Symbol">(</a><a id="32987" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32992" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32994" href="Data.List.Properties.html#32782" class="Bound">emb</a><a id="32997" class="Symbol">)</a> <a id="32999" href="Data.List.Properties.html#32906" class="Bound">xs</a>   <a id="33004" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33007" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="33021" href="Data.List.Properties.html#32898" class="Bound">retract</a> <a id="33029" href="Data.List.Properties.html#32906" class="Bound">xs</a> <a id="33032" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33038" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33047" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="33052" href="Data.List.Properties.html#32906" class="Bound">xs</a>           <a id="33065" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33068" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="33082" class="Symbol">_</a> <a id="33084" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33090" href="Data.List.Properties.html#32906" class="Bound">xs</a>                         <a id="33117" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="33120" class="Keyword">module</a> <a id="33127" href="Data.List.Properties.html#33127" class="Module">_</a> <a id="33129" class="Symbol">{</a><a id="33130" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33135" class="Symbol">:</a> <a id="33137" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="33139" class="Symbol">→</a> <a id="33141" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="33147" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33148" class="Symbol">}</a> <a id="33150" class="Symbol">{</a><a id="33151" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33155" class="Symbol">:</a> <a id="33157" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="33159" class="Symbol">→</a> <a id="33161" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="33162" class="Symbol">}</a> <a id="33164" class="Keyword">where</a>
  <a id="33172" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="33190" class="Symbol">:</a> <a id="33192" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33197" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33199" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33203" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="33205" href="Function.Base.html#725" class="Function">const</a> <a id="33211" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="33219" class="Symbol">→</a> <a id="33221" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33230" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33237" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33241" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33245" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="33247" href="Function.Base.html#725" class="Function">const</a> <a id="33253" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="33258" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="33276" href="Data.List.Properties.html#33276" class="Bound">retract</a> <a id="33284" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33287" class="Symbol">=</a> <a id="33289" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="33299" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33308" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33313" class="Symbol">(</a><a id="33314" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33318" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33322" href="Data.List.Properties.html#33284" class="Bound">xs</a><a id="33324" class="Symbol">)</a>  <a id="33327" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33330" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="33343" class="Symbol">_</a> <a id="33345" class="Symbol">_</a> <a id="33347" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33350" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33356" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33365" class="Symbol">(</a><a id="33366" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33371" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33373" href="Data.List.Properties.html#33151" class="Bound">emb</a><a id="33376" class="Symbol">)</a> <a id="33378" href="Data.List.Properties.html#33284" class="Bound">xs</a>    <a id="33384" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33387" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="33401" href="Data.List.Properties.html#33276" class="Bound">retract</a> <a id="33409" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33412" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33418" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33427" class="Symbol">(</a><a id="33428" href="Function.Base.html#725" class="Function">const</a> <a id="33434" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="33441" class="Symbol">)</a> <a id="33443" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33446" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33449" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="33466" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33469" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33475" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                          <a id="33503" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="33506" class="Comment">-- embedding-projection pairs on sums</a>
<a id="mapMaybeIsInj₁∘mapInj₁"></a><a id="33544" href="Data.List.Properties.html#33544" class="Function">mapMaybeIsInj₁∘mapInj₁</a> <a id="33567" class="Symbol">:</a> <a id="33569" class="Symbol">(</a><a id="33570" href="Data.List.Properties.html#33570" class="Bound">xs</a> <a id="33573" class="Symbol">:</a> <a id="33575" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="33580" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="33581" class="Symbol">)</a> <a id="33583" class="Symbol">→</a> <a id="33585" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33594" class="Symbol">(</a><a id="33595" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="33602" class="Symbol">{</a><a id="33603" class="Argument">B</a> <a id="33605" class="Symbol">=</a> <a id="33607" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33608" class="Symbol">})</a> <a id="33611" class="Symbol">(</a><a id="33612" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33616" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="33621" href="Data.List.Properties.html#33570" class="Bound">xs</a><a id="33623" class="Symbol">)</a> <a id="33625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33627" href="Data.List.Properties.html#33570" class="Bound">xs</a>
<a id="33630" href="Data.List.Properties.html#33544" class="Function">mapMaybeIsInj₁∘mapInj₁</a> <a id="33653" class="Symbol">=</a> <a id="33655" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="33676" class="Symbol">λ</a> <a id="33678" href="Data.List.Properties.html#33678" class="Bound">_</a> <a id="33680" class="Symbol">→</a> <a id="33682" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mapMaybeIsInj₁∘mapInj₂"></a><a id="33688" href="Data.List.Properties.html#33688" class="Function">mapMaybeIsInj₁∘mapInj₂</a> <a id="33711" class="Symbol">:</a> <a id="33713" class="Symbol">(</a><a id="33714" href="Data.List.Properties.html#33714" class="Bound">xs</a> <a id="33717" class="Symbol">:</a> <a id="33719" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="33724" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33725" class="Symbol">)</a> <a id="33727" class="Symbol">→</a> <a id="33729" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33738" class="Symbol">(</a><a id="33739" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="33746" class="Symbol">{</a><a id="33747" class="Argument">A</a> <a id="33749" class="Symbol">=</a> <a id="33751" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="33752" class="Symbol">})</a> <a id="33755" class="Symbol">(</a><a id="33756" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33760" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="33765" href="Data.List.Properties.html#33714" class="Bound">xs</a><a id="33767" class="Symbol">)</a> <a id="33769" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33771" class="InductiveConstructor">[]</a>
<a id="33774" href="Data.List.Properties.html#33688" class="Function">mapMaybeIsInj₁∘mapInj₂</a> <a id="33797" class="Symbol">=</a> <a id="33799" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="33817" class="Symbol">λ</a> <a id="33819" href="Data.List.Properties.html#33819" class="Bound">_</a> <a id="33821" class="Symbol">→</a> <a id="33823" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mapMaybeIsInj₂∘mapInj₂"></a><a id="33829" href="Data.List.Properties.html#33829" class="Function">mapMaybeIsInj₂∘mapInj₂</a> <a id="33852" class="Symbol">:</a> <a id="33854" class="Symbol">(</a><a id="33855" href="Data.List.Properties.html#33855" class="Bound">xs</a> <a id="33858" class="Symbol">:</a> <a id="33860" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="33865" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33866" class="Symbol">)</a> <a id="33868" class="Symbol">→</a> <a id="33870" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33879" class="Symbol">(</a><a id="33880" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="33887" class="Symbol">{</a><a id="33888" class="Argument">A</a> <a id="33890" class="Symbol">=</a> <a id="33892" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="33893" class="Symbol">})</a> <a id="33896" class="Symbol">(</a><a id="33897" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33901" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="33906" href="Data.List.Properties.html#33855" class="Bound">xs</a><a id="33908" class="Symbol">)</a> <a id="33910" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33912" href="Data.List.Properties.html#33855" class="Bound">xs</a>
<a id="33915" href="Data.List.Properties.html#33829" class="Function">mapMaybeIsInj₂∘mapInj₂</a> <a id="33938" class="Symbol">=</a> <a id="33940" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="33961" class="Symbol">λ</a> <a id="33963" href="Data.List.Properties.html#33963" class="Bound">_</a> <a id="33965" class="Symbol">→</a> <a id="33967" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mapMaybeIsInj₂∘mapInj₁"></a><a id="33973" href="Data.List.Properties.html#33973" class="Function">mapMaybeIsInj₂∘mapInj₁</a> <a id="33996" class="Symbol">:</a> <a id="33998" class="Symbol">(</a><a id="33999" href="Data.List.Properties.html#33999" class="Bound">xs</a> <a id="34002" class="Symbol">:</a> <a id="34004" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="34009" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34010" class="Symbol">)</a> <a id="34012" class="Symbol">→</a> <a id="34014" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="34023" class="Symbol">(</a><a id="34024" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="34031" class="Symbol">{</a><a id="34032" class="Argument">B</a> <a id="34034" class="Symbol">=</a> <a id="34036" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="34037" class="Symbol">})</a> <a id="34040" class="Symbol">(</a><a id="34041" href="Data.List.Base.html#1612" class="Function">map</a> <a id="34045" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="34050" href="Data.List.Properties.html#33999" class="Bound">xs</a><a id="34052" class="Symbol">)</a> <a id="34054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34056" class="InductiveConstructor">[]</a>
<a id="34059" href="Data.List.Properties.html#33973" class="Function">mapMaybeIsInj₂∘mapInj₁</a> <a id="34082" class="Symbol">=</a> <a id="34084" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="34102" class="Symbol">λ</a> <a id="34104" href="Data.List.Properties.html#34104" class="Bound">_</a> <a id="34106" class="Symbol">→</a> <a id="34108" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="34114" class="Comment">------------------------------------------------------------------------</a>
<a id="34187" class="Comment">-- applyUpTo</a>

<a id="length-applyUpTo"></a><a id="34201" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34218" class="Symbol">:</a> <a id="34220" class="Symbol">∀</a> <a id="34222" class="Symbol">(</a><a id="34223" href="Data.List.Properties.html#34223" class="Bound">f</a> <a id="34225" class="Symbol">:</a> <a id="34227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34229" class="Symbol">→</a> <a id="34231" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34232" class="Symbol">)</a> <a id="34234" href="Data.List.Properties.html#34234" class="Bound">n</a> <a id="34236" class="Symbol">→</a> <a id="34238" href="Data.List.Base.html#4746" class="Function">length</a> <a id="34245" class="Symbol">(</a><a id="34246" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34256" href="Data.List.Properties.html#34223" class="Bound">f</a> <a id="34258" href="Data.List.Properties.html#34234" class="Bound">n</a><a id="34259" class="Symbol">)</a> <a id="34261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34263" href="Data.List.Properties.html#34234" class="Bound">n</a>
<a id="34265" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34282" href="Data.List.Properties.html#34282" class="Bound">f</a> <a id="34284" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="34292" class="Symbol">=</a> <a id="34294" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34299" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34316" href="Data.List.Properties.html#34316" class="Bound">f</a> <a id="34318" class="Symbol">(</a><a id="34319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34323" href="Data.List.Properties.html#34323" class="Bound">n</a><a id="34324" class="Symbol">)</a> <a id="34326" class="Symbol">=</a> <a id="34328" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34337" class="Symbol">(</a><a id="34338" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34355" class="Symbol">(</a><a id="34356" href="Data.List.Properties.html#34316" class="Bound">f</a> <a id="34358" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34363" class="Symbol">)</a> <a id="34365" href="Data.List.Properties.html#34323" class="Bound">n</a><a id="34366" class="Symbol">)</a>

<a id="lookup-applyUpTo"></a><a id="34369" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34386" class="Symbol">:</a> <a id="34388" class="Symbol">∀</a> <a id="34390" class="Symbol">(</a><a id="34391" href="Data.List.Properties.html#34391" class="Bound">f</a> <a id="34393" class="Symbol">:</a> <a id="34395" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34397" class="Symbol">→</a> <a id="34399" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34400" class="Symbol">)</a> <a id="34402" href="Data.List.Properties.html#34402" class="Bound">n</a> <a id="34404" href="Data.List.Properties.html#34404" class="Bound">i</a> <a id="34406" class="Symbol">→</a> <a id="34408" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="34415" class="Symbol">(</a><a id="34416" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34426" href="Data.List.Properties.html#34391" class="Bound">f</a> <a id="34428" href="Data.List.Properties.html#34402" class="Bound">n</a><a id="34429" class="Symbol">)</a> <a id="34431" href="Data.List.Properties.html#34404" class="Bound">i</a> <a id="34433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34435" href="Data.List.Properties.html#34391" class="Bound">f</a> <a id="34437" class="Symbol">(</a><a id="34438" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="34442" href="Data.List.Properties.html#34404" class="Bound">i</a><a id="34443" class="Symbol">)</a>
<a id="34445" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34462" href="Data.List.Properties.html#34462" class="Bound">f</a> <a id="34464" class="Symbol">(</a><a id="34465" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34469" href="Data.List.Properties.html#34469" class="Bound">n</a><a id="34470" class="Symbol">)</a> <a id="34472" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="34480" class="Symbol">=</a> <a id="34482" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34487" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34504" href="Data.List.Properties.html#34504" class="Bound">f</a> <a id="34506" class="Symbol">(</a><a id="34507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34511" href="Data.List.Properties.html#34511" class="Bound">n</a><a id="34512" class="Symbol">)</a> <a id="34514" class="Symbol">(</a><a id="34515" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34519" href="Data.List.Properties.html#34519" class="Bound">i</a><a id="34520" class="Symbol">)</a> <a id="34522" class="Symbol">=</a> <a id="34524" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34541" class="Symbol">(</a><a id="34542" href="Data.List.Properties.html#34504" class="Bound">f</a> <a id="34544" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34549" class="Symbol">)</a> <a id="34551" href="Data.List.Properties.html#34511" class="Bound">n</a> <a id="34553" href="Data.List.Properties.html#34519" class="Bound">i</a>

<a id="applyUpTo-∷ʳ"></a><a id="34556" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34569" class="Symbol">:</a> <a id="34571" class="Symbol">∀</a> <a id="34573" class="Symbol">(</a><a id="34574" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34576" class="Symbol">:</a> <a id="34578" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34580" class="Symbol">→</a> <a id="34582" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34583" class="Symbol">)</a> <a id="34585" href="Data.List.Properties.html#34585" class="Bound">n</a> <a id="34587" class="Symbol">→</a> <a id="34589" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34599" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34601" href="Data.List.Properties.html#34585" class="Bound">n</a> <a id="34603" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="34606" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34608" href="Data.List.Properties.html#34585" class="Bound">n</a> <a id="34610" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34612" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34622" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34624" class="Symbol">(</a><a id="34625" class="InductiveConstructor">suc</a> <a id="34629" href="Data.List.Properties.html#34585" class="Bound">n</a><a id="34630" class="Symbol">)</a>
<a id="34632" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34645" href="Data.List.Properties.html#34645" class="Bound">f</a> <a id="34647" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="34652" class="Symbol">=</a> <a id="34654" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34659" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34672" href="Data.List.Properties.html#34672" class="Bound">f</a> <a id="34674" class="Symbol">(</a><a id="34675" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34679" href="Data.List.Properties.html#34679" class="Bound">n</a><a id="34680" class="Symbol">)</a> <a id="34682" class="Symbol">=</a> <a id="34684" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34689" class="Symbol">(</a><a id="34690" href="Data.List.Properties.html#34672" class="Bound">f</a> <a id="34692" class="Number">0</a> <a id="34694" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="34696" class="Symbol">)</a> <a id="34698" class="Symbol">(</a><a id="34699" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34712" class="Symbol">(</a><a id="34713" href="Data.List.Properties.html#34672" class="Bound">f</a> <a id="34715" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34717" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34720" class="Symbol">)</a> <a id="34722" href="Data.List.Properties.html#34679" class="Bound">n</a><a id="34723" class="Symbol">)</a>

<a id="map-applyUpTo"></a><a id="34726" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34740" class="Symbol">:</a> <a id="34742" class="Symbol">∀</a> <a id="34744" class="Symbol">(</a><a id="34745" href="Data.List.Properties.html#34745" class="Bound">f</a> <a id="34747" class="Symbol">:</a> <a id="34749" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34751" class="Symbol">→</a> <a id="34753" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34754" class="Symbol">)</a> <a id="34756" class="Symbol">(</a><a id="34757" href="Data.List.Properties.html#34757" class="Bound">g</a> <a id="34759" class="Symbol">:</a> <a id="34761" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="34763" class="Symbol">→</a> <a id="34765" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="34766" class="Symbol">)</a> <a id="34768" href="Data.List.Properties.html#34768" class="Bound">n</a> <a id="34770" class="Symbol">→</a> <a id="34772" href="Data.List.Base.html#1612" class="Function">map</a> <a id="34776" href="Data.List.Properties.html#34757" class="Bound">g</a> <a id="34778" class="Symbol">(</a><a id="34779" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34789" href="Data.List.Properties.html#34745" class="Bound">f</a> <a id="34791" href="Data.List.Properties.html#34768" class="Bound">n</a><a id="34792" class="Symbol">)</a> <a id="34794" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34796" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34806" class="Symbol">(</a><a id="34807" href="Data.List.Properties.html#34757" class="Bound">g</a> <a id="34809" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34811" href="Data.List.Properties.html#34745" class="Bound">f</a><a id="34812" class="Symbol">)</a> <a id="34814" href="Data.List.Properties.html#34768" class="Bound">n</a>
<a id="34816" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34830" href="Data.List.Properties.html#34830" class="Bound">f</a> <a id="34832" href="Data.List.Properties.html#34832" class="Bound">g</a> <a id="34834" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="34839" class="Symbol">=</a> <a id="34841" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34846" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34860" href="Data.List.Properties.html#34860" class="Bound">f</a> <a id="34862" href="Data.List.Properties.html#34862" class="Bound">g</a> <a id="34864" class="Symbol">(</a><a id="34865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34869" href="Data.List.Properties.html#34869" class="Bound">n</a><a id="34870" class="Symbol">)</a> <a id="34872" class="Symbol">=</a> <a id="34874" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34879" class="Symbol">(</a><a id="34880" href="Data.List.Properties.html#34862" class="Bound">g</a> <a id="34882" class="Symbol">(</a><a id="34883" href="Data.List.Properties.html#34860" class="Bound">f</a> <a id="34885" class="Number">0</a><a id="34886" class="Symbol">)</a> <a id="34888" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="34890" class="Symbol">)</a> <a id="34892" class="Symbol">(</a><a id="34893" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34907" class="Symbol">(</a><a id="34908" href="Data.List.Properties.html#34860" class="Bound">f</a> <a id="34910" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34915" class="Symbol">)</a> <a id="34917" href="Data.List.Properties.html#34862" class="Bound">g</a> <a id="34919" href="Data.List.Properties.html#34869" class="Bound">n</a><a id="34920" class="Symbol">)</a>

<a id="34923" class="Comment">------------------------------------------------------------------------</a>
<a id="34996" class="Comment">-- applyDownFrom</a>

<a id="35014" class="Keyword">module</a> <a id="35021" href="Data.List.Properties.html#35021" class="Module">_</a> <a id="35023" class="Symbol">(</a><a id="35024" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35026" class="Symbol">:</a> <a id="35028" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="35030" class="Symbol">→</a> <a id="35032" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="35033" class="Symbol">)</a> <a id="35035" class="Keyword">where</a>

  <a id="35044" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35065" class="Symbol">:</a> <a id="35067" class="Symbol">∀</a> <a id="35069" href="Data.List.Properties.html#35069" class="Bound">n</a> <a id="35071" class="Symbol">→</a> <a id="35073" href="Data.List.Base.html#4746" class="Function">length</a> <a id="35080" class="Symbol">(</a><a id="35081" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35095" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35097" href="Data.List.Properties.html#35069" class="Bound">n</a><a id="35098" class="Symbol">)</a> <a id="35100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35102" href="Data.List.Properties.html#35069" class="Bound">n</a>
  <a id="35106" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="35135" class="Symbol">=</a> <a id="35137" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35144" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35165" class="Symbol">(</a><a id="35166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35170" href="Data.List.Properties.html#35170" class="Bound">n</a><a id="35171" class="Symbol">)</a> <a id="35173" class="Symbol">=</a> <a id="35175" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35184" class="Symbol">(</a><a id="35185" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35206" href="Data.List.Properties.html#35170" class="Bound">n</a><a id="35207" class="Symbol">)</a>

  <a id="35212" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35233" class="Symbol">:</a> <a id="35235" class="Symbol">∀</a> <a id="35237" href="Data.List.Properties.html#35237" class="Bound">n</a> <a id="35239" href="Data.List.Properties.html#35239" class="Bound">i</a> <a id="35241" class="Symbol">→</a> <a id="35243" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="35250" class="Symbol">(</a><a id="35251" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35265" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35267" href="Data.List.Properties.html#35237" class="Bound">n</a><a id="35268" class="Symbol">)</a> <a id="35270" href="Data.List.Properties.html#35239" class="Bound">i</a> <a id="35272" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35274" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35276" class="Symbol">(</a><a id="35277" href="Data.List.Properties.html#35237" class="Bound">n</a> <a id="35279" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="35281" class="Symbol">(</a><a id="35282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35286" class="Symbol">(</a><a id="35287" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="35291" href="Data.List.Properties.html#35239" class="Bound">i</a><a id="35292" class="Symbol">)))</a>
  <a id="35298" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35319" class="Symbol">(</a><a id="35320" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35324" href="Data.List.Properties.html#35324" class="Bound">n</a><a id="35325" class="Symbol">)</a> <a id="35327" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="35335" class="Symbol">=</a> <a id="35337" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35344" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35365" class="Symbol">(</a><a id="35366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35370" href="Data.List.Properties.html#35370" class="Bound">n</a><a id="35371" class="Symbol">)</a> <a id="35373" class="Symbol">(</a><a id="35374" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35378" href="Data.List.Properties.html#35378" class="Bound">i</a><a id="35379" class="Symbol">)</a> <a id="35381" class="Symbol">=</a> <a id="35383" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35404" href="Data.List.Properties.html#35370" class="Bound">n</a> <a id="35406" href="Data.List.Properties.html#35378" class="Bound">i</a>

  <a id="35411" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35428" class="Symbol">:</a> <a id="35430" class="Symbol">∀</a> <a id="35432" href="Data.List.Properties.html#35432" class="Bound">n</a> <a id="35434" class="Symbol">→</a> <a id="35436" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35450" class="Symbol">(</a><a id="35451" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35453" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35455" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="35458" class="Symbol">)</a> <a id="35460" href="Data.List.Properties.html#35432" class="Bound">n</a> <a id="35462" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="35465" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35467" class="Number">0</a> <a id="35469" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35471" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35485" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35487" class="Symbol">(</a><a id="35488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35492" href="Data.List.Properties.html#35432" class="Bound">n</a><a id="35493" class="Symbol">)</a>
  <a id="35497" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35514" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="35519" class="Symbol">=</a> <a id="35521" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35528" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35545" class="Symbol">(</a><a id="35546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35550" href="Data.List.Properties.html#35550" class="Bound">n</a><a id="35551" class="Symbol">)</a> <a id="35553" class="Symbol">=</a> <a id="35555" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35560" class="Symbol">(</a><a id="35561" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35563" class="Symbol">(</a><a id="35564" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35568" href="Data.List.Properties.html#35550" class="Bound">n</a><a id="35569" class="Symbol">)</a> <a id="35571" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="35573" class="Symbol">)</a> <a id="35575" class="Symbol">(</a><a id="35576" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35593" href="Data.List.Properties.html#35550" class="Bound">n</a><a id="35594" class="Symbol">)</a>

  <a id="35599" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35617" class="Symbol">:</a> <a id="35619" class="Symbol">∀</a> <a id="35621" class="Symbol">(</a><a id="35622" href="Data.List.Properties.html#35622" class="Bound">g</a> <a id="35624" class="Symbol">:</a> <a id="35626" href="Data.List.Properties.html#35032" class="Bound">A</a> <a id="35628" class="Symbol">→</a> <a id="35630" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="35631" class="Symbol">)</a> <a id="35633" href="Data.List.Properties.html#35633" class="Bound">n</a> <a id="35635" class="Symbol">→</a> <a id="35637" href="Data.List.Base.html#1612" class="Function">map</a> <a id="35641" href="Data.List.Properties.html#35622" class="Bound">g</a> <a id="35643" class="Symbol">(</a><a id="35644" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35658" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35660" href="Data.List.Properties.html#35633" class="Bound">n</a><a id="35661" class="Symbol">)</a> <a id="35663" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35665" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35679" class="Symbol">(</a><a id="35680" href="Data.List.Properties.html#35622" class="Bound">g</a> <a id="35682" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35684" href="Data.List.Properties.html#35024" class="Bound">f</a><a id="35685" class="Symbol">)</a> <a id="35687" href="Data.List.Properties.html#35633" class="Bound">n</a>
  <a id="35691" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35709" href="Data.List.Properties.html#35709" class="Bound">g</a> <a id="35711" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="35716" class="Symbol">=</a> <a id="35718" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35725" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35743" href="Data.List.Properties.html#35743" class="Bound">g</a> <a id="35745" class="Symbol">(</a><a id="35746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35750" href="Data.List.Properties.html#35750" class="Bound">n</a><a id="35751" class="Symbol">)</a> <a id="35753" class="Symbol">=</a> <a id="35755" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35760" class="Symbol">(</a><a id="35761" href="Data.List.Properties.html#35743" class="Bound">g</a> <a id="35763" class="Symbol">(</a><a id="35764" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35766" href="Data.List.Properties.html#35750" class="Bound">n</a><a id="35767" class="Symbol">)</a> <a id="35769" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="35771" class="Symbol">)</a> <a id="35773" class="Symbol">(</a><a id="35774" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35792" href="Data.List.Properties.html#35743" class="Bound">g</a> <a id="35794" href="Data.List.Properties.html#35750" class="Bound">n</a><a id="35795" class="Symbol">)</a>

<a id="35798" class="Comment">------------------------------------------------------------------------</a>
<a id="35871" class="Comment">-- upTo</a>

<a id="length-upTo"></a><a id="35880" href="Data.List.Properties.html#35880" class="Function">length-upTo</a> <a id="35892" class="Symbol">:</a> <a id="35894" class="Symbol">∀</a> <a id="35896" href="Data.List.Properties.html#35896" class="Bound">n</a> <a id="35898" class="Symbol">→</a> <a id="35900" href="Data.List.Base.html#4746" class="Function">length</a> <a id="35907" class="Symbol">(</a><a id="35908" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="35913" href="Data.List.Properties.html#35896" class="Bound">n</a><a id="35914" class="Symbol">)</a> <a id="35916" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35918" href="Data.List.Properties.html#35896" class="Bound">n</a>
<a id="35920" href="Data.List.Properties.html#35880" class="Function">length-upTo</a> <a id="35932" class="Symbol">=</a> <a id="35934" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="35951" href="Function.Base.html#704" class="Function">id</a>

<a id="lookup-upTo"></a><a id="35955" href="Data.List.Properties.html#35955" class="Function">lookup-upTo</a> <a id="35967" class="Symbol">:</a> <a id="35969" class="Symbol">∀</a> <a id="35971" href="Data.List.Properties.html#35971" class="Bound">n</a> <a id="35973" href="Data.List.Properties.html#35973" class="Bound">i</a> <a id="35975" class="Symbol">→</a> <a id="35977" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="35984" class="Symbol">(</a><a id="35985" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="35990" href="Data.List.Properties.html#35971" class="Bound">n</a><a id="35991" class="Symbol">)</a> <a id="35993" href="Data.List.Properties.html#35973" class="Bound">i</a> <a id="35995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35997" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="36001" href="Data.List.Properties.html#35973" class="Bound">i</a>
<a id="36003" href="Data.List.Properties.html#35955" class="Function">lookup-upTo</a> <a id="36015" class="Symbol">=</a> <a id="36017" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="36034" href="Function.Base.html#704" class="Function">id</a>

<a id="upTo-∷ʳ"></a><a id="36038" href="Data.List.Properties.html#36038" class="Function">upTo-∷ʳ</a> <a id="36046" class="Symbol">:</a> <a id="36048" class="Symbol">∀</a> <a id="36050" href="Data.List.Properties.html#36050" class="Bound">n</a> <a id="36052" class="Symbol">→</a> <a id="36054" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="36059" href="Data.List.Properties.html#36050" class="Bound">n</a> <a id="36061" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="36064" href="Data.List.Properties.html#36050" class="Bound">n</a> <a id="36066" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36068" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="36073" class="Symbol">(</a><a id="36074" class="InductiveConstructor">suc</a> <a id="36078" href="Data.List.Properties.html#36050" class="Bound">n</a><a id="36079" class="Symbol">)</a>
<a id="36081" href="Data.List.Properties.html#36038" class="Function">upTo-∷ʳ</a> <a id="36089" class="Symbol">=</a> <a id="36091" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="36104" href="Function.Base.html#704" class="Function">id</a>

<a id="map-upTo"></a><a id="36108" href="Data.List.Properties.html#36108" class="Function">map-upTo</a> <a id="36117" class="Symbol">:</a> <a id="36119" class="Symbol">∀</a> <a id="36121" class="Symbol">(</a><a id="36122" href="Data.List.Properties.html#36122" class="Bound">f</a> <a id="36124" class="Symbol">:</a> <a id="36126" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="36128" class="Symbol">→</a> <a id="36130" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="36131" class="Symbol">)</a> <a id="36133" href="Data.List.Properties.html#36133" class="Bound">n</a> <a id="36135" class="Symbol">→</a> <a id="36137" href="Data.List.Base.html#1612" class="Function">map</a> <a id="36141" href="Data.List.Properties.html#36122" class="Bound">f</a> <a id="36143" class="Symbol">(</a><a id="36144" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="36149" href="Data.List.Properties.html#36133" class="Bound">n</a><a id="36150" class="Symbol">)</a> <a id="36152" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36154" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="36164" href="Data.List.Properties.html#36122" class="Bound">f</a> <a id="36166" href="Data.List.Properties.html#36133" class="Bound">n</a>
<a id="36168" href="Data.List.Properties.html#36108" class="Function">map-upTo</a> <a id="36177" class="Symbol">=</a> <a id="36179" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="36193" href="Function.Base.html#704" class="Function">id</a>

<a id="36197" class="Comment">------------------------------------------------------------------------</a>
<a id="36270" class="Comment">-- downFrom</a>

<a id="length-downFrom"></a><a id="36283" href="Data.List.Properties.html#36283" class="Function">length-downFrom</a> <a id="36299" class="Symbol">:</a> <a id="36301" class="Symbol">∀</a> <a id="36303" href="Data.List.Properties.html#36303" class="Bound">n</a> <a id="36305" class="Symbol">→</a> <a id="36307" href="Data.List.Base.html#4746" class="Function">length</a> <a id="36314" class="Symbol">(</a><a id="36315" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36324" href="Data.List.Properties.html#36303" class="Bound">n</a><a id="36325" class="Symbol">)</a> <a id="36327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36329" href="Data.List.Properties.html#36303" class="Bound">n</a>
<a id="36331" href="Data.List.Properties.html#36283" class="Function">length-downFrom</a> <a id="36347" class="Symbol">=</a> <a id="36349" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="36370" href="Function.Base.html#704" class="Function">id</a>

<a id="lookup-downFrom"></a><a id="36374" href="Data.List.Properties.html#36374" class="Function">lookup-downFrom</a> <a id="36390" class="Symbol">:</a> <a id="36392" class="Symbol">∀</a> <a id="36394" href="Data.List.Properties.html#36394" class="Bound">n</a> <a id="36396" href="Data.List.Properties.html#36396" class="Bound">i</a> <a id="36398" class="Symbol">→</a> <a id="36400" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="36407" class="Symbol">(</a><a id="36408" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36417" href="Data.List.Properties.html#36394" class="Bound">n</a><a id="36418" class="Symbol">)</a> <a id="36420" href="Data.List.Properties.html#36396" class="Bound">i</a> <a id="36422" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36424" href="Data.List.Properties.html#36394" class="Bound">n</a> <a id="36426" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="36428" class="Symbol">(</a><a id="36429" class="InductiveConstructor">suc</a> <a id="36433" class="Symbol">(</a><a id="36434" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="36438" href="Data.List.Properties.html#36396" class="Bound">i</a><a id="36439" class="Symbol">))</a>
<a id="36442" href="Data.List.Properties.html#36374" class="Function">lookup-downFrom</a> <a id="36458" class="Symbol">=</a> <a id="36460" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="36481" href="Function.Base.html#704" class="Function">id</a>

<a id="downFrom-∷ʳ"></a><a id="36485" href="Data.List.Properties.html#36485" class="Function">downFrom-∷ʳ</a> <a id="36497" class="Symbol">:</a> <a id="36499" class="Symbol">∀</a> <a id="36501" href="Data.List.Properties.html#36501" class="Bound">n</a> <a id="36503" class="Symbol">→</a> <a id="36505" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="36519" class="InductiveConstructor">suc</a> <a id="36523" href="Data.List.Properties.html#36501" class="Bound">n</a> <a id="36525" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="36528" class="Number">0</a> <a id="36530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36532" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36541" class="Symbol">(</a><a id="36542" class="InductiveConstructor">suc</a> <a id="36546" href="Data.List.Properties.html#36501" class="Bound">n</a><a id="36547" class="Symbol">)</a>
<a id="36549" href="Data.List.Properties.html#36485" class="Function">downFrom-∷ʳ</a> <a id="36561" class="Symbol">=</a> <a id="36563" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="36580" href="Function.Base.html#704" class="Function">id</a>

<a id="map-downFrom"></a><a id="36584" href="Data.List.Properties.html#36584" class="Function">map-downFrom</a> <a id="36597" class="Symbol">:</a> <a id="36599" class="Symbol">∀</a> <a id="36601" class="Symbol">(</a><a id="36602" href="Data.List.Properties.html#36602" class="Bound">f</a> <a id="36604" class="Symbol">:</a> <a id="36606" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="36608" class="Symbol">→</a> <a id="36610" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="36611" class="Symbol">)</a> <a id="36613" href="Data.List.Properties.html#36613" class="Bound">n</a> <a id="36615" class="Symbol">→</a> <a id="36617" href="Data.List.Base.html#1612" class="Function">map</a> <a id="36621" href="Data.List.Properties.html#36602" class="Bound">f</a> <a id="36623" class="Symbol">(</a><a id="36624" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36633" href="Data.List.Properties.html#36613" class="Bound">n</a><a id="36634" class="Symbol">)</a> <a id="36636" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36638" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="36652" href="Data.List.Properties.html#36602" class="Bound">f</a> <a id="36654" href="Data.List.Properties.html#36613" class="Bound">n</a>
<a id="36656" href="Data.List.Properties.html#36584" class="Function">map-downFrom</a> <a id="36669" class="Symbol">=</a> <a id="36671" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="36689" href="Function.Base.html#704" class="Function">id</a>

<a id="36693" class="Comment">------------------------------------------------------------------------</a>
<a id="36766" class="Comment">-- tabulate</a>

<a id="tabulate-cong"></a><a id="36779" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36793" class="Symbol">:</a> <a id="36795" class="Symbol">∀</a> <a id="36797" class="Symbol">{</a><a id="36798" href="Data.List.Properties.html#36798" class="Bound">n</a><a id="36799" class="Symbol">}</a> <a id="36801" class="Symbol">{</a><a id="36802" href="Data.List.Properties.html#36802" class="Bound">f</a> <a id="36804" href="Data.List.Properties.html#36804" class="Bound">g</a> <a id="36806" class="Symbol">:</a> <a id="36808" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="36812" href="Data.List.Properties.html#36798" class="Bound">n</a> <a id="36814" class="Symbol">→</a> <a id="36816" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="36817" class="Symbol">}</a> <a id="36819" class="Symbol">→</a>
                <a id="36837" href="Data.List.Properties.html#36802" class="Bound">f</a> <a id="36839" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="36841" href="Data.List.Properties.html#36804" class="Bound">g</a> <a id="36843" class="Symbol">→</a> <a id="36845" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="36854" href="Data.List.Properties.html#36802" class="Bound">f</a> <a id="36856" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36858" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="36867" href="Data.List.Properties.html#36804" class="Bound">g</a>
<a id="36869" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36883" class="Symbol">{</a><a id="36884" class="Argument">n</a> <a id="36886" class="Symbol">=</a> <a id="36888" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="36892" class="Symbol">}</a>  <a id="36895" href="Data.List.Properties.html#36895" class="Bound">p</a> <a id="36897" class="Symbol">=</a> <a id="36899" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36904" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36918" class="Symbol">{</a><a id="36919" class="Argument">n</a> <a id="36921" class="Symbol">=</a> <a id="36923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36927" href="Data.List.Properties.html#36927" class="Bound">n</a><a id="36928" class="Symbol">}</a> <a id="36930" href="Data.List.Properties.html#36930" class="Bound">p</a> <a id="36932" class="Symbol">=</a> <a id="36934" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="36940" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="36944" class="Symbol">(</a><a id="36945" href="Data.List.Properties.html#36930" class="Bound">p</a> <a id="36947" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="36951" class="Symbol">)</a> <a id="36953" class="Symbol">(</a><a id="36954" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36968" class="Symbol">(</a><a id="36969" href="Data.List.Properties.html#36930" class="Bound">p</a> <a id="36971" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36973" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="36976" class="Symbol">))</a>

<a id="tabulate-lookup"></a><a id="36980" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="36996" class="Symbol">:</a> <a id="36998" class="Symbol">∀</a> <a id="37000" class="Symbol">(</a><a id="37001" href="Data.List.Properties.html#37001" class="Bound">xs</a> <a id="37004" class="Symbol">:</a> <a id="37006" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="37011" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37012" class="Symbol">)</a> <a id="37014" class="Symbol">→</a> <a id="37016" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37025" class="Symbol">(</a><a id="37026" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="37033" href="Data.List.Properties.html#37001" class="Bound">xs</a><a id="37035" class="Symbol">)</a> <a id="37037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37039" href="Data.List.Properties.html#37001" class="Bound">xs</a>
<a id="37042" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="37058" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="37067" class="Symbol">=</a> <a id="37069" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37074" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="37090" class="Symbol">(</a><a id="37091" href="Data.List.Properties.html#37091" class="Bound">x</a> <a id="37093" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37095" href="Data.List.Properties.html#37095" class="Bound">xs</a><a id="37097" class="Symbol">)</a> <a id="37099" class="Symbol">=</a> <a id="37101" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37106" class="Symbol">(_</a> <a id="37109" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="37111" class="Symbol">)</a> <a id="37113" class="Symbol">(</a><a id="37114" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="37130" href="Data.List.Properties.html#37095" class="Bound">xs</a><a id="37132" class="Symbol">)</a>

<a id="length-tabulate"></a><a id="37135" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37151" class="Symbol">:</a> <a id="37153" class="Symbol">∀</a> <a id="37155" class="Symbol">{</a><a id="37156" href="Data.List.Properties.html#37156" class="Bound">n</a><a id="37157" class="Symbol">}</a> <a id="37159" class="Symbol">→</a> <a id="37161" class="Symbol">(</a><a id="37162" href="Data.List.Properties.html#37162" class="Bound">f</a> <a id="37164" class="Symbol">:</a> <a id="37166" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37170" href="Data.List.Properties.html#37156" class="Bound">n</a> <a id="37172" class="Symbol">→</a> <a id="37174" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37175" class="Symbol">)</a> <a id="37177" class="Symbol">→</a>
                  <a id="37197" href="Data.List.Base.html#4746" class="Function">length</a> <a id="37204" class="Symbol">(</a><a id="37205" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37214" href="Data.List.Properties.html#37162" class="Bound">f</a><a id="37215" class="Symbol">)</a> <a id="37217" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37219" href="Data.List.Properties.html#37156" class="Bound">n</a>
<a id="37221" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37237" class="Symbol">{</a><a id="37238" class="Argument">n</a> <a id="37240" class="Symbol">=</a> <a id="37242" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="37246" class="Symbol">}</a> <a id="37248" href="Data.List.Properties.html#37248" class="Bound">f</a> <a id="37250" class="Symbol">=</a> <a id="37252" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37257" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37273" class="Symbol">{</a><a id="37274" class="Argument">n</a> <a id="37276" class="Symbol">=</a> <a id="37278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37282" href="Data.List.Properties.html#37282" class="Bound">n</a><a id="37283" class="Symbol">}</a> <a id="37285" href="Data.List.Properties.html#37285" class="Bound">f</a> <a id="37287" class="Symbol">=</a> <a id="37289" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37298" class="Symbol">(</a><a id="37299" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37315" class="Symbol">(λ</a> <a id="37318" href="Data.List.Properties.html#37318" class="Bound">z</a> <a id="37320" class="Symbol">→</a> <a id="37322" href="Data.List.Properties.html#37285" class="Bound">f</a> <a id="37324" class="Symbol">(</a><a id="37325" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37329" href="Data.List.Properties.html#37318" class="Bound">z</a><a id="37330" class="Symbol">)))</a>

<a id="lookup-tabulate"></a><a id="37335" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37351" class="Symbol">:</a> <a id="37353" class="Symbol">∀</a> <a id="37355" class="Symbol">{</a><a id="37356" href="Data.List.Properties.html#37356" class="Bound">n</a><a id="37357" class="Symbol">}</a> <a id="37359" class="Symbol">→</a> <a id="37361" class="Symbol">(</a><a id="37362" href="Data.List.Properties.html#37362" class="Bound">f</a> <a id="37364" class="Symbol">:</a> <a id="37366" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37370" href="Data.List.Properties.html#37356" class="Bound">n</a> <a id="37372" class="Symbol">→</a> <a id="37374" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37375" class="Symbol">)</a> <a id="37377" class="Symbol">→</a>
                  <a id="37397" class="Symbol">∀</a> <a id="37399" href="Data.List.Properties.html#37399" class="Bound">i</a> <a id="37401" class="Symbol">→</a> <a id="37403" class="Keyword">let</a> <a id="37407" href="Data.List.Properties.html#37407" class="Bound">i′</a> <a id="37410" class="Symbol">=</a> <a id="37412" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="37417" class="Symbol">(</a><a id="37418" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="37422" class="Symbol">(</a><a id="37423" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37439" href="Data.List.Properties.html#37362" class="Bound">f</a><a id="37440" class="Symbol">))</a> <a id="37443" href="Data.List.Properties.html#37399" class="Bound">i</a>
                        <a id="37469" class="Keyword">in</a> <a id="37472" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="37479" class="Symbol">(</a><a id="37480" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37489" href="Data.List.Properties.html#37362" class="Bound">f</a><a id="37490" class="Symbol">)</a> <a id="37492" href="Data.List.Properties.html#37407" class="Bound">i′</a> <a id="37495" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37497" href="Data.List.Properties.html#37362" class="Bound">f</a> <a id="37499" href="Data.List.Properties.html#37399" class="Bound">i</a>
<a id="37501" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37517" href="Data.List.Properties.html#37517" class="Bound">f</a> <a id="37519" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="37527" class="Symbol">=</a> <a id="37529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37534" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37550" href="Data.List.Properties.html#37550" class="Bound">f</a> <a id="37552" class="Symbol">(</a><a id="37553" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37557" href="Data.List.Properties.html#37557" class="Bound">i</a><a id="37558" class="Symbol">)</a> <a id="37560" class="Symbol">=</a> <a id="37562" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37578" class="Symbol">(</a><a id="37579" href="Data.List.Properties.html#37550" class="Bound">f</a> <a id="37581" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37583" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37586" class="Symbol">)</a> <a id="37588" href="Data.List.Properties.html#37557" class="Bound">i</a>

<a id="map-tabulate"></a><a id="37591" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37604" class="Symbol">:</a> <a id="37606" class="Symbol">∀</a> <a id="37608" class="Symbol">{</a><a id="37609" href="Data.List.Properties.html#37609" class="Bound">n</a><a id="37610" class="Symbol">}</a> <a id="37612" class="Symbol">(</a><a id="37613" href="Data.List.Properties.html#37613" class="Bound">g</a> <a id="37615" class="Symbol">:</a> <a id="37617" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37621" href="Data.List.Properties.html#37609" class="Bound">n</a> <a id="37623" class="Symbol">→</a> <a id="37625" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37626" class="Symbol">)</a> <a id="37628" class="Symbol">(</a><a id="37629" href="Data.List.Properties.html#37629" class="Bound">f</a> <a id="37631" class="Symbol">:</a> <a id="37633" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="37635" class="Symbol">→</a> <a id="37637" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="37638" class="Symbol">)</a> <a id="37640" class="Symbol">→</a>
               <a id="37657" href="Data.List.Base.html#1612" class="Function">map</a> <a id="37661" href="Data.List.Properties.html#37629" class="Bound">f</a> <a id="37663" class="Symbol">(</a><a id="37664" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37673" href="Data.List.Properties.html#37613" class="Bound">g</a><a id="37674" class="Symbol">)</a> <a id="37676" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37678" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37687" class="Symbol">(</a><a id="37688" href="Data.List.Properties.html#37629" class="Bound">f</a> <a id="37690" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37692" href="Data.List.Properties.html#37613" class="Bound">g</a><a id="37693" class="Symbol">)</a>
<a id="37695" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37708" class="Symbol">{</a><a id="37709" class="Argument">n</a> <a id="37711" class="Symbol">=</a> <a id="37713" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="37717" class="Symbol">}</a>  <a id="37720" href="Data.List.Properties.html#37720" class="Bound">g</a> <a id="37722" href="Data.List.Properties.html#37722" class="Bound">f</a> <a id="37724" class="Symbol">=</a> <a id="37726" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37731" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37744" class="Symbol">{</a><a id="37745" class="Argument">n</a> <a id="37747" class="Symbol">=</a> <a id="37749" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37753" href="Data.List.Properties.html#37753" class="Bound">n</a><a id="37754" class="Symbol">}</a> <a id="37756" href="Data.List.Properties.html#37756" class="Bound">g</a> <a id="37758" href="Data.List.Properties.html#37758" class="Bound">f</a> <a id="37760" class="Symbol">=</a> <a id="37762" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37767" class="Symbol">(_</a> <a id="37770" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="37772" class="Symbol">)</a> <a id="37774" class="Symbol">(</a><a id="37775" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37788" class="Symbol">(</a><a id="37789" href="Data.List.Properties.html#37756" class="Bound">g</a> <a id="37791" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37793" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37796" class="Symbol">)</a> <a id="37798" href="Data.List.Properties.html#37758" class="Bound">f</a><a id="37799" class="Symbol">)</a>

<a id="37802" class="Comment">------------------------------------------------------------------------</a>
<a id="37875" class="Comment">-- _[_]%=_</a>

<a id="length-%="></a><a id="37887" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="37897" class="Symbol">:</a> <a id="37899" class="Symbol">∀</a> <a id="37901" href="Data.List.Properties.html#37901" class="Bound">xs</a> <a id="37904" href="Data.List.Properties.html#37904" class="Bound">k</a> <a id="37906" class="Symbol">(</a><a id="37907" href="Data.List.Properties.html#37907" class="Bound">f</a> <a id="37909" class="Symbol">:</a> <a id="37911" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="37913" class="Symbol">→</a> <a id="37915" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37916" class="Symbol">)</a> <a id="37918" class="Symbol">→</a> <a id="37920" href="Data.List.Base.html#4746" class="Function">length</a> <a id="37927" class="Symbol">(</a><a id="37928" href="Data.List.Properties.html#37901" class="Bound">xs</a> <a id="37931" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="37933" href="Data.List.Properties.html#37904" class="Bound">k</a> <a id="37935" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="37939" href="Data.List.Properties.html#37907" class="Bound">f</a><a id="37940" class="Symbol">)</a> <a id="37942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37944" href="Data.List.Base.html#4746" class="Function">length</a> <a id="37951" href="Data.List.Properties.html#37901" class="Bound">xs</a>
<a id="37954" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="37964" class="Symbol">(</a><a id="37965" href="Data.List.Properties.html#37965" class="Bound">x</a> <a id="37967" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37969" href="Data.List.Properties.html#37969" class="Bound">xs</a><a id="37971" class="Symbol">)</a> <a id="37973" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="37981" href="Data.List.Properties.html#37981" class="Bound">f</a> <a id="37983" class="Symbol">=</a> <a id="37985" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37990" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="38000" class="Symbol">(</a><a id="38001" href="Data.List.Properties.html#38001" class="Bound">x</a> <a id="38003" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38005" href="Data.List.Properties.html#38005" class="Bound">xs</a><a id="38007" class="Symbol">)</a> <a id="38009" class="Symbol">(</a><a id="38010" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38014" href="Data.List.Properties.html#38014" class="Bound">k</a><a id="38015" class="Symbol">)</a> <a id="38017" href="Data.List.Properties.html#38017" class="Bound">f</a> <a id="38019" class="Symbol">=</a> <a id="38021" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38030" class="Symbol">(</a><a id="38031" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="38041" href="Data.List.Properties.html#38005" class="Bound">xs</a> <a id="38044" href="Data.List.Properties.html#38014" class="Bound">k</a> <a id="38046" href="Data.List.Properties.html#38017" class="Bound">f</a><a id="38047" class="Symbol">)</a>

<a id="38050" class="Comment">------------------------------------------------------------------------</a>
<a id="38123" class="Comment">-- _[_]∷=_</a>

<a id="length-∷="></a><a id="38135" href="Data.List.Properties.html#38135" class="Function">length-∷=</a> <a id="38145" class="Symbol">:</a> <a id="38147" class="Symbol">∀</a> <a id="38149" href="Data.List.Properties.html#38149" class="Bound">xs</a> <a id="38152" href="Data.List.Properties.html#38152" class="Bound">k</a> <a id="38154" class="Symbol">(</a><a id="38155" href="Data.List.Properties.html#38155" class="Bound">v</a> <a id="38157" class="Symbol">:</a> <a id="38159" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38160" class="Symbol">)</a> <a id="38162" class="Symbol">→</a> <a id="38164" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38171" class="Symbol">(</a><a id="38172" href="Data.List.Properties.html#38149" class="Bound">xs</a> <a id="38175" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="38177" href="Data.List.Properties.html#38152" class="Bound">k</a> <a id="38179" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="38183" href="Data.List.Properties.html#38155" class="Bound">v</a><a id="38184" class="Symbol">)</a> <a id="38186" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38188" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38195" href="Data.List.Properties.html#38149" class="Bound">xs</a>
<a id="38198" href="Data.List.Properties.html#38135" class="Function">length-∷=</a> <a id="38208" href="Data.List.Properties.html#38208" class="Bound">xs</a> <a id="38211" href="Data.List.Properties.html#38211" class="Bound">k</a> <a id="38213" href="Data.List.Properties.html#38213" class="Bound">v</a> <a id="38215" class="Symbol">=</a> <a id="38217" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="38227" href="Data.List.Properties.html#38208" class="Bound">xs</a> <a id="38230" href="Data.List.Properties.html#38211" class="Bound">k</a> <a id="38232" class="Symbol">(</a><a id="38233" href="Function.Base.html#725" class="Function">const</a> <a id="38239" href="Data.List.Properties.html#38213" class="Bound">v</a><a id="38240" class="Symbol">)</a>

<a id="map-∷="></a><a id="38243" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38250" class="Symbol">:</a> <a id="38252" class="Symbol">∀</a> <a id="38254" href="Data.List.Properties.html#38254" class="Bound">xs</a> <a id="38257" href="Data.List.Properties.html#38257" class="Bound">k</a> <a id="38259" class="Symbol">(</a><a id="38260" href="Data.List.Properties.html#38260" class="Bound">v</a> <a id="38262" class="Symbol">:</a> <a id="38264" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38265" class="Symbol">)</a> <a id="38267" class="Symbol">(</a><a id="38268" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38270" class="Symbol">:</a> <a id="38272" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="38274" class="Symbol">→</a> <a id="38276" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="38277" class="Symbol">)</a> <a id="38279" class="Symbol">→</a>
         <a id="38290" class="Keyword">let</a> <a id="38294" href="Data.List.Properties.html#38294" class="Bound">eq</a> <a id="38297" class="Symbol">=</a> <a id="38299" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="38303" class="Symbol">(</a><a id="38304" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="38315" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38317" href="Data.List.Properties.html#38254" class="Bound">xs</a><a id="38319" class="Symbol">)</a> <a id="38321" class="Keyword">in</a>
         <a id="38333" href="Data.List.Base.html#1612" class="Function">map</a> <a id="38337" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38339" class="Symbol">(</a><a id="38340" href="Data.List.Properties.html#38254" class="Bound">xs</a> <a id="38343" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="38345" href="Data.List.Properties.html#38257" class="Bound">k</a> <a id="38347" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="38351" href="Data.List.Properties.html#38260" class="Bound">v</a><a id="38352" class="Symbol">)</a> <a id="38354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38356" href="Data.List.Base.html#1612" class="Function">map</a> <a id="38360" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38362" href="Data.List.Properties.html#38254" class="Bound">xs</a> <a id="38365" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="38367" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="38372" href="Data.List.Properties.html#38294" class="Bound">eq</a> <a id="38375" href="Data.List.Properties.html#38257" class="Bound">k</a> <a id="38377" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="38381" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38383" href="Data.List.Properties.html#38260" class="Bound">v</a>
<a id="38385" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38392" class="Symbol">(</a><a id="38393" href="Data.List.Properties.html#38393" class="Bound">x</a> <a id="38395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38397" href="Data.List.Properties.html#38397" class="Bound">xs</a><a id="38399" class="Symbol">)</a> <a id="38401" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="38409" href="Data.List.Properties.html#38409" class="Bound">v</a> <a id="38411" href="Data.List.Properties.html#38411" class="Bound">f</a> <a id="38413" class="Symbol">=</a> <a id="38415" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="38420" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38427" class="Symbol">(</a><a id="38428" href="Data.List.Properties.html#38428" class="Bound">x</a> <a id="38430" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38432" href="Data.List.Properties.html#38432" class="Bound">xs</a><a id="38434" class="Symbol">)</a> <a id="38436" class="Symbol">(</a><a id="38437" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38441" href="Data.List.Properties.html#38441" class="Bound">k</a><a id="38442" class="Symbol">)</a> <a id="38444" href="Data.List.Properties.html#38444" class="Bound">v</a> <a id="38446" href="Data.List.Properties.html#38446" class="Bound">f</a> <a id="38448" class="Symbol">=</a> <a id="38450" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38455" class="Symbol">(</a><a id="38456" href="Data.List.Properties.html#38446" class="Bound">f</a> <a id="38458" href="Data.List.Properties.html#38428" class="Bound">x</a> <a id="38460" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="38462" class="Symbol">)</a> <a id="38464" class="Symbol">(</a><a id="38465" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38472" href="Data.List.Properties.html#38432" class="Bound">xs</a> <a id="38475" href="Data.List.Properties.html#38441" class="Bound">k</a> <a id="38477" href="Data.List.Properties.html#38444" class="Bound">v</a> <a id="38479" href="Data.List.Properties.html#38446" class="Bound">f</a><a id="38480" class="Symbol">)</a>

<a id="38483" class="Comment">------------------------------------------------------------------------</a>
<a id="38556" class="Comment">-- insertAt</a>

<a id="length-insertAt"></a><a id="38569" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38585" class="Symbol">:</a> <a id="38587" class="Symbol">∀</a> <a id="38589" class="Symbol">(</a><a id="38590" href="Data.List.Properties.html#38590" class="Bound">xs</a> <a id="38593" class="Symbol">:</a> <a id="38595" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="38600" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38601" class="Symbol">)</a> <a id="38603" class="Symbol">(</a><a id="38604" href="Data.List.Properties.html#38604" class="Bound">i</a> <a id="38606" class="Symbol">:</a> <a id="38608" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38612" class="Symbol">(</a><a id="38613" class="InductiveConstructor">suc</a> <a id="38617" class="Symbol">(</a><a id="38618" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38625" href="Data.List.Properties.html#38590" class="Bound">xs</a><a id="38627" class="Symbol">)))</a> <a id="38631" href="Data.List.Properties.html#38631" class="Bound">v</a> <a id="38633" class="Symbol">→</a>
                  <a id="38653" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38660" class="Symbol">(</a><a id="38661" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="38670" href="Data.List.Properties.html#38590" class="Bound">xs</a> <a id="38673" href="Data.List.Properties.html#38604" class="Bound">i</a> <a id="38675" href="Data.List.Properties.html#38631" class="Bound">v</a><a id="38676" class="Symbol">)</a> <a id="38678" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38680" class="InductiveConstructor">suc</a> <a id="38684" class="Symbol">(</a><a id="38685" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38692" href="Data.List.Properties.html#38590" class="Bound">xs</a><a id="38694" class="Symbol">)</a>
<a id="38696" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38712" href="Data.List.Properties.html#38712" class="Bound">xs</a>       <a id="38721" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="38729" href="Data.List.Properties.html#38729" class="Bound">v</a> <a id="38731" class="Symbol">=</a> <a id="38733" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="38738" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38754" class="Symbol">(</a><a id="38755" href="Data.List.Properties.html#38755" class="Bound">x</a> <a id="38757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38759" href="Data.List.Properties.html#38759" class="Bound">xs</a><a id="38761" class="Symbol">)</a> <a id="38763" class="Symbol">(</a><a id="38764" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38768" href="Data.List.Properties.html#38768" class="Bound">i</a><a id="38769" class="Symbol">)</a> <a id="38771" href="Data.List.Properties.html#38771" class="Bound">v</a> <a id="38773" class="Symbol">=</a> <a id="38775" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38780" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38784" class="Symbol">(</a><a id="38785" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38801" href="Data.List.Properties.html#38759" class="Bound">xs</a> <a id="38804" href="Data.List.Properties.html#38768" class="Bound">i</a> <a id="38806" href="Data.List.Properties.html#38771" class="Bound">v</a><a id="38807" class="Symbol">)</a>

<a id="38810" class="Comment">------------------------------------------------------------------------</a>
<a id="38883" class="Comment">-- removeAt</a>

<a id="length-removeAt"></a><a id="38896" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="38912" class="Symbol">:</a> <a id="38914" class="Symbol">∀</a> <a id="38916" class="Symbol">(</a><a id="38917" href="Data.List.Properties.html#38917" class="Bound">xs</a> <a id="38920" class="Symbol">:</a> <a id="38922" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="38927" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38928" class="Symbol">)</a> <a id="38930" href="Data.List.Properties.html#38930" class="Bound">k</a> <a id="38932" class="Symbol">→</a> <a id="38934" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38941" class="Symbol">(</a><a id="38942" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="38951" href="Data.List.Properties.html#38917" class="Bound">xs</a> <a id="38954" href="Data.List.Properties.html#38930" class="Bound">k</a><a id="38955" class="Symbol">)</a> <a id="38957" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38959" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="38964" class="Symbol">(</a><a id="38965" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38972" href="Data.List.Properties.html#38917" class="Bound">xs</a><a id="38974" class="Symbol">)</a>
<a id="38976" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="38992" class="Symbol">(</a><a id="38993" href="Data.List.Properties.html#38993" class="Bound">x</a> <a id="38995" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38997" href="Data.List.Properties.html#38997" class="Bound">xs</a><a id="38999" class="Symbol">)</a> <a id="39001" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>            <a id="39017" class="Symbol">=</a> <a id="39019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39024" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="39040" class="Symbol">(</a><a id="39041" href="Data.List.Properties.html#39041" class="Bound">x</a> <a id="39043" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39045" href="Data.List.Properties.html#39045" class="Bound">xs</a><a id="39047" class="Symbol">@(_</a> <a id="39051" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39053" class="Symbol">_))</a> <a id="39057" class="Symbol">(</a><a id="39058" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39062" href="Data.List.Properties.html#39062" class="Bound">k</a><a id="39063" class="Symbol">)</a> <a id="39065" class="Symbol">=</a> <a id="39067" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39076" class="Symbol">(</a><a id="39077" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="39093" href="Data.List.Properties.html#39045" class="Bound">xs</a> <a id="39096" href="Data.List.Properties.html#39062" class="Bound">k</a><a id="39097" class="Symbol">)</a>

<a id="length-removeAt′"></a><a id="39100" href="Data.List.Properties.html#39100" class="Function">length-removeAt′</a> <a id="39117" class="Symbol">:</a> <a id="39119" class="Symbol">∀</a> <a id="39121" class="Symbol">(</a><a id="39122" href="Data.List.Properties.html#39122" class="Bound">xs</a> <a id="39125" class="Symbol">:</a> <a id="39127" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="39132" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="39133" class="Symbol">)</a> <a id="39135" href="Data.List.Properties.html#39135" class="Bound">k</a> <a id="39137" class="Symbol">→</a> <a id="39139" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39146" href="Data.List.Properties.html#39122" class="Bound">xs</a> <a id="39149" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39151" class="InductiveConstructor">suc</a> <a id="39155" class="Symbol">(</a><a id="39156" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39163" class="Symbol">(</a><a id="39164" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39173" href="Data.List.Properties.html#39122" class="Bound">xs</a> <a id="39176" href="Data.List.Properties.html#39135" class="Bound">k</a><a id="39177" class="Symbol">))</a>
<a id="39180" href="Data.List.Properties.html#39100" class="Function">length-removeAt′</a> <a id="39197" href="Data.List.Properties.html#39197" class="Bound">xs</a><a id="39199" class="Symbol">@(_</a> <a id="39203" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39205" class="Symbol">_)</a> <a id="39208" href="Data.List.Properties.html#39208" class="Bound">k</a> <a id="39210" class="Keyword">rewrite</a> <a id="39218" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="39234" href="Data.List.Properties.html#39197" class="Bound">xs</a> <a id="39237" href="Data.List.Properties.html#39208" class="Bound">k</a> <a id="39239" class="Symbol">=</a> <a id="39241" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-removeAt"></a><a id="39247" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39260" class="Symbol">:</a> <a id="39262" class="Symbol">∀</a> <a id="39264" href="Data.List.Properties.html#39264" class="Bound">xs</a> <a id="39267" href="Data.List.Properties.html#39267" class="Bound">k</a> <a id="39269" class="Symbol">(</a><a id="39270" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39272" class="Symbol">:</a> <a id="39274" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="39276" class="Symbol">→</a> <a id="39278" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="39279" class="Symbol">)</a> <a id="39281" class="Symbol">→</a>
            <a id="39295" class="Keyword">let</a> <a id="39299" href="Data.List.Properties.html#39299" class="Bound">eq</a> <a id="39302" class="Symbol">=</a> <a id="39304" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="39308" class="Symbol">(</a><a id="39309" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="39320" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39322" href="Data.List.Properties.html#39264" class="Bound">xs</a><a id="39324" class="Symbol">)</a> <a id="39326" class="Keyword">in</a>
            <a id="39341" href="Data.List.Base.html#1612" class="Function">map</a> <a id="39345" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39347" class="Symbol">(</a><a id="39348" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39357" href="Data.List.Properties.html#39264" class="Bound">xs</a> <a id="39360" href="Data.List.Properties.html#39267" class="Bound">k</a><a id="39361" class="Symbol">)</a> <a id="39363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39365" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39374" class="Symbol">(</a><a id="39375" href="Data.List.Base.html#1612" class="Function">map</a> <a id="39379" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39381" href="Data.List.Properties.html#39264" class="Bound">xs</a><a id="39383" class="Symbol">)</a> <a id="39385" class="Symbol">(</a><a id="39386" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="39391" href="Data.List.Properties.html#39299" class="Bound">eq</a> <a id="39394" href="Data.List.Properties.html#39267" class="Bound">k</a><a id="39395" class="Symbol">)</a>
<a id="39397" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39410" class="Symbol">(</a><a id="39411" href="Data.List.Properties.html#39411" class="Bound">x</a> <a id="39413" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39415" href="Data.List.Properties.html#39415" class="Bound">xs</a><a id="39417" class="Symbol">)</a> <a id="39419" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="39427" href="Data.List.Properties.html#39427" class="Bound">f</a> <a id="39429" class="Symbol">=</a> <a id="39431" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39436" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39449" class="Symbol">(</a><a id="39450" href="Data.List.Properties.html#39450" class="Bound">x</a> <a id="39452" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39454" href="Data.List.Properties.html#39454" class="Bound">xs</a><a id="39456" class="Symbol">)</a> <a id="39458" class="Symbol">(</a><a id="39459" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39463" href="Data.List.Properties.html#39463" class="Bound">k</a><a id="39464" class="Symbol">)</a> <a id="39466" href="Data.List.Properties.html#39466" class="Bound">f</a> <a id="39468" class="Symbol">=</a> <a id="39470" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39475" class="Symbol">(</a><a id="39476" href="Data.List.Properties.html#39466" class="Bound">f</a> <a id="39478" href="Data.List.Properties.html#39450" class="Bound">x</a> <a id="39480" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="39482" class="Symbol">)</a> <a id="39484" class="Symbol">(</a><a id="39485" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39498" href="Data.List.Properties.html#39454" class="Bound">xs</a> <a id="39501" href="Data.List.Properties.html#39463" class="Bound">k</a> <a id="39503" href="Data.List.Properties.html#39466" class="Bound">f</a><a id="39504" class="Symbol">)</a>

<a id="39507" class="Comment">------------------------------------------------------------------------</a>
 <a id="39581" class="Comment">-- insertAt and removeAt</a>

<a id="removeAt-insertAt"></a><a id="39607" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39625" class="Symbol">:</a> <a id="39627" class="Symbol">∀</a> <a id="39629" class="Symbol">(</a><a id="39630" href="Data.List.Properties.html#39630" class="Bound">xs</a> <a id="39633" class="Symbol">:</a> <a id="39635" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="39640" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="39641" class="Symbol">)</a> <a id="39643" class="Symbol">(</a><a id="39644" href="Data.List.Properties.html#39644" class="Bound">i</a> <a id="39646" class="Symbol">:</a> <a id="39648" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39652" class="Symbol">(</a><a id="39653" class="InductiveConstructor">suc</a> <a id="39657" class="Symbol">(</a><a id="39658" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39665" href="Data.List.Properties.html#39630" class="Bound">xs</a><a id="39667" class="Symbol">)))</a> <a id="39671" href="Data.List.Properties.html#39671" class="Bound">v</a> <a id="39673" class="Symbol">→</a>
  <a id="39677" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39686" class="Symbol">(</a><a id="39687" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="39696" href="Data.List.Properties.html#39630" class="Bound">xs</a> <a id="39699" href="Data.List.Properties.html#39644" class="Bound">i</a> <a id="39701" href="Data.List.Properties.html#39671" class="Bound">v</a><a id="39702" class="Symbol">)</a> <a id="39704" class="Symbol">((</a><a id="39706" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="39711" class="Symbol">(</a><a id="39712" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="39716" class="Symbol">(</a><a id="39717" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="39733" href="Data.List.Properties.html#39630" class="Bound">xs</a> <a id="39736" href="Data.List.Properties.html#39644" class="Bound">i</a> <a id="39738" href="Data.List.Properties.html#39671" class="Bound">v</a><a id="39739" class="Symbol">))</a> <a id="39742" href="Data.List.Properties.html#39644" class="Bound">i</a><a id="39743" class="Symbol">))</a> <a id="39746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39748" href="Data.List.Properties.html#39630" class="Bound">xs</a>
<a id="39751" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39769" href="Data.List.Properties.html#39769" class="Bound">xs</a>       <a id="39778" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="39786" href="Data.List.Properties.html#39786" class="Bound">v</a> <a id="39788" class="Symbol">=</a> <a id="39790" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39795" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39813" class="Symbol">(</a><a id="39814" href="Data.List.Properties.html#39814" class="Bound">x</a> <a id="39816" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39818" href="Data.List.Properties.html#39818" class="Bound">xs</a><a id="39820" class="Symbol">)</a> <a id="39822" class="Symbol">(</a><a id="39823" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39827" href="Data.List.Properties.html#39827" class="Bound">i</a><a id="39828" class="Symbol">)</a> <a id="39830" href="Data.List.Properties.html#39830" class="Bound">v</a> <a id="39832" class="Symbol">=</a> <a id="39834" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39839" class="Symbol">(_</a> <a id="39842" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="39844" class="Symbol">)</a> <a id="39846" class="Symbol">(</a><a id="39847" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39865" href="Data.List.Properties.html#39818" class="Bound">xs</a> <a id="39868" href="Data.List.Properties.html#39827" class="Bound">i</a> <a id="39870" href="Data.List.Properties.html#39830" class="Bound">v</a><a id="39871" class="Symbol">)</a>

<a id="insertAt-removeAt"></a><a id="39874" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="39892" class="Symbol">:</a> <a id="39894" class="Symbol">(</a><a id="39895" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="39898" class="Symbol">:</a> <a id="39900" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="39905" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="39906" class="Symbol">)</a> <a id="39908" class="Symbol">(</a><a id="39909" href="Data.List.Properties.html#39909" class="Bound">i</a> <a id="39911" class="Symbol">:</a> <a id="39913" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39917" class="Symbol">(</a><a id="39918" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39925" href="Data.List.Properties.html#39895" class="Bound">xs</a><a id="39927" class="Symbol">))</a> <a id="39930" class="Symbol">→</a>
  <a id="39934" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="39943" class="Symbol">(</a><a id="39944" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39953" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="39956" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="39957" class="Symbol">)</a> <a id="39959" class="Symbol">(</a><a id="39960" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="39965" class="Symbol">(</a><a id="39966" href="Data.List.Properties.html#39100" class="Function">length-removeAt′</a> <a id="39983" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="39986" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="39987" class="Symbol">)</a> <a id="39989" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="39990" class="Symbol">)</a> <a id="39992" class="Symbol">(</a><a id="39993" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="40000" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="40003" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="40004" class="Symbol">)</a> <a id="40006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40008" href="Data.List.Properties.html#39895" class="Bound">xs</a>
<a id="40011" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="40029" class="Symbol">(</a><a id="40030" href="Data.List.Properties.html#40030" class="Bound">x</a> <a id="40032" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40034" href="Data.List.Properties.html#40034" class="Bound">xs</a><a id="40036" class="Symbol">)</a> <a id="40038" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="40046" class="Symbol">=</a> <a id="40048" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40053" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="40071" class="Symbol">(</a><a id="40072" href="Data.List.Properties.html#40072" class="Bound">x</a> <a id="40074" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40076" href="Data.List.Properties.html#40076" class="Bound">xs</a><a id="40078" class="Symbol">)</a> <a id="40080" class="Symbol">(</a><a id="40081" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="40085" href="Data.List.Properties.html#40085" class="Bound">i</a><a id="40086" class="Symbol">)</a> <a id="40088" class="Symbol">=</a> <a id="40090" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40095" class="Symbol">(</a><a id="40096" href="Data.List.Properties.html#40072" class="Bound">x</a> <a id="40098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="40100" class="Symbol">)</a> <a id="40102" class="Symbol">(</a><a id="40103" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="40121" href="Data.List.Properties.html#40076" class="Bound">xs</a> <a id="40124" href="Data.List.Properties.html#40085" class="Bound">i</a><a id="40125" class="Symbol">)</a>

<a id="40128" class="Comment">------------------------------------------------------------------------</a>
<a id="40201" class="Comment">-- take</a>

<a id="length-take"></a><a id="40210" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40222" class="Symbol">:</a> <a id="40224" class="Symbol">∀</a> <a id="40226" href="Data.List.Properties.html#40226" class="Bound">n</a> <a id="40228" class="Symbol">(</a><a id="40229" href="Data.List.Properties.html#40229" class="Bound">xs</a> <a id="40232" class="Symbol">:</a> <a id="40234" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="40239" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="40240" class="Symbol">)</a> <a id="40242" class="Symbol">→</a> <a id="40244" href="Data.List.Base.html#4746" class="Function">length</a> <a id="40251" class="Symbol">(</a><a id="40252" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40257" href="Data.List.Properties.html#40226" class="Bound">n</a> <a id="40259" href="Data.List.Properties.html#40229" class="Bound">xs</a><a id="40261" class="Symbol">)</a> <a id="40263" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40265" href="Data.List.Properties.html#40226" class="Bound">n</a> <a id="40267" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40269" class="Symbol">(</a><a id="40270" href="Data.List.Base.html#4746" class="Function">length</a> <a id="40277" href="Data.List.Properties.html#40229" class="Bound">xs</a><a id="40279" class="Symbol">)</a>
<a id="40281" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40293" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="40301" href="Data.List.Properties.html#40301" class="Bound">xs</a>       <a id="40310" class="Symbol">=</a> <a id="40312" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40317" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40329" class="Symbol">(</a><a id="40330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40334" href="Data.List.Properties.html#40334" class="Bound">n</a><a id="40335" class="Symbol">)</a> <a id="40337" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="40346" class="Symbol">=</a> <a id="40348" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40353" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40365" class="Symbol">(</a><a id="40366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40370" href="Data.List.Properties.html#40370" class="Bound">n</a><a id="40371" class="Symbol">)</a> <a id="40373" class="Symbol">(</a><a id="40374" href="Data.List.Properties.html#40374" class="Bound">x</a> <a id="40376" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40378" href="Data.List.Properties.html#40378" class="Bound">xs</a><a id="40380" class="Symbol">)</a> <a id="40382" class="Symbol">=</a> <a id="40384" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40389" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40393" class="Symbol">(</a><a id="40394" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40406" href="Data.List.Properties.html#40370" class="Bound">n</a> <a id="40408" href="Data.List.Properties.html#40378" class="Bound">xs</a><a id="40410" class="Symbol">)</a>

<a id="40413" class="Comment">-- Take commutes with map.</a>
<a id="take-map"></a><a id="40440" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40449" class="Symbol">:</a> <a id="40451" class="Symbol">∀</a> <a id="40453" class="Symbol">{</a><a id="40454" href="Data.List.Properties.html#40454" class="Bound">f</a> <a id="40456" class="Symbol">:</a> <a id="40458" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="40460" class="Symbol">→</a> <a id="40462" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="40463" class="Symbol">}</a> <a id="40465" class="Symbol">(</a><a id="40466" href="Data.List.Properties.html#40466" class="Bound">n</a> <a id="40468" class="Symbol">:</a> <a id="40470" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="40471" class="Symbol">)</a> <a id="40473" href="Data.List.Properties.html#40473" class="Bound">xs</a> <a id="40476" class="Symbol">→</a> <a id="40478" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40483" href="Data.List.Properties.html#40466" class="Bound">n</a> <a id="40485" class="Symbol">(</a><a id="40486" href="Data.List.Base.html#1612" class="Function">map</a> <a id="40490" href="Data.List.Properties.html#40454" class="Bound">f</a> <a id="40492" href="Data.List.Properties.html#40473" class="Bound">xs</a><a id="40494" class="Symbol">)</a> <a id="40496" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40498" href="Data.List.Base.html#1612" class="Function">map</a> <a id="40502" href="Data.List.Properties.html#40454" class="Bound">f</a> <a id="40504" class="Symbol">(</a><a id="40505" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40510" href="Data.List.Properties.html#40466" class="Bound">n</a> <a id="40512" href="Data.List.Properties.html#40473" class="Bound">xs</a><a id="40514" class="Symbol">)</a>
<a id="40516" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40525" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="40530" href="Data.List.Properties.html#40530" class="Bound">xs</a> <a id="40533" class="Symbol">=</a> <a id="40535" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40540" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40549" class="Symbol">(</a><a id="40550" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40554" href="Data.List.Properties.html#40554" class="Bound">s</a><a id="40555" class="Symbol">)</a> <a id="40557" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="40560" class="Symbol">=</a> <a id="40562" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40567" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40576" class="Symbol">(</a><a id="40577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40581" href="Data.List.Properties.html#40581" class="Bound">s</a><a id="40582" class="Symbol">)</a> <a id="40584" class="Symbol">(</a><a id="40585" href="Data.List.Properties.html#40585" class="Bound">a</a> <a id="40587" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40589" href="Data.List.Properties.html#40589" class="Bound">xs</a><a id="40591" class="Symbol">)</a> <a id="40593" class="Symbol">=</a> <a id="40595" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40600" class="Symbol">(_</a> <a id="40603" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="40605" class="Symbol">)</a> <a id="40607" class="Symbol">(</a><a id="40608" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40617" href="Data.List.Properties.html#40581" class="Bound">s</a> <a id="40619" href="Data.List.Properties.html#40589" class="Bound">xs</a><a id="40621" class="Symbol">)</a>

<a id="take-suc"></a><a id="40624" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40633" class="Symbol">:</a> <a id="40635" class="Symbol">(</a><a id="40636" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40639" class="Symbol">:</a> <a id="40641" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="40646" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="40647" class="Symbol">)</a> <a id="40649" class="Symbol">(</a><a id="40650" href="Data.List.Properties.html#40650" class="Bound">i</a> <a id="40652" class="Symbol">:</a> <a id="40654" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40658" class="Symbol">(</a><a id="40659" href="Data.List.Base.html#4746" class="Function">length</a> <a id="40666" href="Data.List.Properties.html#40636" class="Bound">xs</a><a id="40668" class="Symbol">))</a> <a id="40671" class="Symbol">→</a> <a id="40673" class="Keyword">let</a> <a id="40677" href="Data.List.Properties.html#40677" class="Bound">m</a> <a id="40679" class="Symbol">=</a> <a id="40681" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="40685" href="Data.List.Properties.html#40650" class="Bound">i</a> <a id="40687" class="Keyword">in</a>
           <a id="40701" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40706" class="Symbol">(</a><a id="40707" class="InductiveConstructor">suc</a> <a id="40711" href="Data.List.Properties.html#40677" class="Bound">m</a><a id="40712" class="Symbol">)</a> <a id="40714" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40719" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40724" href="Data.List.Properties.html#40677" class="Bound">m</a> <a id="40726" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40729" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="40732" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="40739" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40742" href="Data.List.Properties.html#40650" class="Bound">i</a>
<a id="40744" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40753" class="Symbol">(</a><a id="40754" href="Data.List.Properties.html#40754" class="Bound">x</a> <a id="40756" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40758" href="Data.List.Properties.html#40758" class="Bound">xs</a><a id="40760" class="Symbol">)</a> <a id="40762" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="40770" class="Symbol">=</a> <a id="40772" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40777" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40786" class="Symbol">(</a><a id="40787" href="Data.List.Properties.html#40787" class="Bound">x</a> <a id="40789" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40791" href="Data.List.Properties.html#40791" class="Bound">xs</a><a id="40793" class="Symbol">)</a> <a id="40795" class="Symbol">(</a><a id="40796" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="40800" href="Data.List.Properties.html#40800" class="Bound">i</a><a id="40801" class="Symbol">)</a> <a id="40803" class="Symbol">=</a> <a id="40805" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40810" class="Symbol">(</a><a id="40811" href="Data.List.Properties.html#40787" class="Bound">x</a> <a id="40813" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="40815" class="Symbol">)</a> <a id="40817" class="Symbol">(</a><a id="40818" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40827" href="Data.List.Properties.html#40791" class="Bound">xs</a> <a id="40830" href="Data.List.Properties.html#40800" class="Bound">i</a><a id="40831" class="Symbol">)</a>

<a id="take-suc-tabulate"></a><a id="40834" href="Data.List.Properties.html#40834" class="Function">take-suc-tabulate</a> <a id="40852" class="Symbol">:</a> <a id="40854" class="Symbol">∀</a> <a id="40856" class="Symbol">{</a><a id="40857" href="Data.List.Properties.html#40857" class="Bound">n</a><a id="40858" class="Symbol">}</a> <a id="40860" class="Symbol">(</a><a id="40861" href="Data.List.Properties.html#40861" class="Bound">f</a> <a id="40863" class="Symbol">:</a> <a id="40865" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40869" href="Data.List.Properties.html#40857" class="Bound">n</a> <a id="40871" class="Symbol">→</a> <a id="40873" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="40874" class="Symbol">)</a> <a id="40876" class="Symbol">(</a><a id="40877" href="Data.List.Properties.html#40877" class="Bound">i</a> <a id="40879" class="Symbol">:</a> <a id="40881" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40885" href="Data.List.Properties.html#40857" class="Bound">n</a><a id="40886" class="Symbol">)</a> <a id="40888" class="Symbol">→</a> <a id="40890" class="Keyword">let</a> <a id="40894" href="Data.List.Properties.html#40894" class="Bound">m</a> <a id="40896" class="Symbol">=</a> <a id="40898" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="40902" href="Data.List.Properties.html#40877" class="Bound">i</a> <a id="40904" class="Keyword">in</a>
                    <a id="40927" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40932" class="Symbol">(</a><a id="40933" class="InductiveConstructor">suc</a> <a id="40937" href="Data.List.Properties.html#40894" class="Bound">m</a><a id="40938" class="Symbol">)</a> <a id="40940" class="Symbol">(</a><a id="40941" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="40950" href="Data.List.Properties.html#40861" class="Bound">f</a><a id="40951" class="Symbol">)</a> <a id="40953" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40955" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40960" href="Data.List.Properties.html#40894" class="Bound">m</a> <a id="40962" class="Symbol">(</a><a id="40963" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="40972" href="Data.List.Properties.html#40861" class="Bound">f</a><a id="40973" class="Symbol">)</a> <a id="40975" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="40978" href="Data.List.Properties.html#40861" class="Bound">f</a> <a id="40980" href="Data.List.Properties.html#40877" class="Bound">i</a>
<a id="40982" href="Data.List.Properties.html#40834" class="Function">take-suc-tabulate</a> <a id="41000" href="Data.List.Properties.html#41000" class="Bound">f</a> <a id="41002" href="Data.List.Properties.html#41002" class="Bound">i</a> <a id="41004" class="Keyword">rewrite</a> <a id="41012" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41016" class="Symbol">(</a><a id="41017" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="41026" class="Symbol">(</a><a id="41027" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41031" class="Symbol">(</a><a id="41032" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="41048" href="Data.List.Properties.html#41000" class="Bound">f</a><a id="41049" class="Symbol">))</a> <a id="41052" href="Data.List.Properties.html#41002" class="Bound">i</a><a id="41053" class="Symbol">)</a> <a id="41055" class="Symbol">|</a> <a id="41057" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41061" class="Symbol">(</a><a id="41062" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="41078" href="Data.List.Properties.html#41000" class="Bound">f</a> <a id="41080" href="Data.List.Properties.html#41002" class="Bound">i</a><a id="41081" class="Symbol">)</a>
  <a id="41085" class="Symbol">=</a> <a id="41087" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="41096" class="Symbol">(</a><a id="41097" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="41106" href="Data.List.Properties.html#41000" class="Bound">f</a><a id="41107" class="Symbol">)</a> <a id="41109" class="Symbol">(</a><a id="41110" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="41115" class="Symbol">_</a> <a id="41117" href="Data.List.Properties.html#41002" class="Bound">i</a><a id="41118" class="Symbol">)</a>

<a id="41121" class="Comment">-- If you take at least as many elements from a list as it has, you get</a>
<a id="41193" class="Comment">-- the whole list.</a>
<a id="take-all"></a><a id="41212" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41221" class="Symbol">:</a> <a id="41223" class="Symbol">(</a><a id="41224" href="Data.List.Properties.html#41224" class="Bound">n</a> <a id="41226" class="Symbol">:</a> <a id="41228" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="41229" class="Symbol">)</a> <a id="41231" class="Symbol">(</a><a id="41232" href="Data.List.Properties.html#41232" class="Bound">xs</a> <a id="41235" class="Symbol">:</a> <a id="41237" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="41242" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41243" class="Symbol">)</a> <a id="41245" class="Symbol">→</a> <a id="41247" href="Data.List.Properties.html#41224" class="Bound">n</a> <a id="41249" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="41251" href="Data.List.Base.html#4746" class="Function">length</a> <a id="41258" href="Data.List.Properties.html#41232" class="Bound">xs</a> <a id="41261" class="Symbol">→</a> <a id="41263" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41268" href="Data.List.Properties.html#41224" class="Bound">n</a> <a id="41270" href="Data.List.Properties.html#41232" class="Bound">xs</a> <a id="41273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41275" href="Data.List.Properties.html#41232" class="Bound">xs</a>
<a id="41278" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41287" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="41292" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="41295" class="Symbol">_</a> <a id="41297" class="Symbol">=</a> <a id="41299" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41304" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41313" class="Symbol">(</a><a id="41314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41318" class="Symbol">_)</a> <a id="41321" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="41324" class="Symbol">_</a> <a id="41326" class="Symbol">=</a> <a id="41328" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41333" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41342" class="Symbol">(</a><a id="41343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41347" href="Data.List.Properties.html#41347" class="Bound">n</a><a id="41348" class="Symbol">)</a> <a id="41350" class="Symbol">(</a><a id="41351" href="Data.List.Properties.html#41351" class="Bound">x</a> <a id="41353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41355" href="Data.List.Properties.html#41355" class="Bound">xs</a><a id="41357" class="Symbol">)</a> <a id="41359" class="Symbol">(</a><a id="41360" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="41364" href="Data.List.Properties.html#41364" class="Bound">pf</a><a id="41366" class="Symbol">)</a> <a id="41368" class="Symbol">=</a> <a id="41370" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41375" class="Symbol">(</a><a id="41376" href="Data.List.Properties.html#41351" class="Bound">x</a> <a id="41378" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="41380" class="Symbol">)</a> <a id="41382" class="Symbol">(</a><a id="41383" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41392" href="Data.List.Properties.html#41347" class="Bound">n</a> <a id="41394" href="Data.List.Properties.html#41355" class="Bound">xs</a> <a id="41397" href="Data.List.Properties.html#41364" class="Bound">pf</a><a id="41399" class="Symbol">)</a>

<a id="41402" class="Comment">-- Taking from an empty list does nothing.</a>
<a id="take-[]"></a><a id="41445" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="41453" class="Symbol">:</a> <a id="41455" class="Symbol">∀</a> <a id="41457" href="Data.List.Properties.html#41457" class="Bound">m</a> <a id="41459" class="Symbol">→</a> <a id="41461" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41466" class="Symbol">{</a><a id="41467" class="Argument">A</a> <a id="41469" class="Symbol">=</a> <a id="41471" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41472" class="Symbol">}</a> <a id="41474" href="Data.List.Properties.html#41457" class="Bound">m</a> <a id="41476" class="InductiveConstructor">[]</a> <a id="41479" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41481" class="InductiveConstructor">[]</a>
<a id="41484" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="41492" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="41497" class="Symbol">=</a> <a id="41499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41504" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="41512" class="Symbol">(</a><a id="41513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41517" href="Data.List.Properties.html#41517" class="Bound">m</a><a id="41518" class="Symbol">)</a> <a id="41520" class="Symbol">=</a> <a id="41522" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="41528" class="Comment">-- Taking twice takes the minimum of both counts.</a>
<a id="take-take"></a><a id="41578" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41588" class="Symbol">:</a> <a id="41590" class="Symbol">∀</a> <a id="41592" href="Data.List.Properties.html#41592" class="Bound">n</a> <a id="41594" href="Data.List.Properties.html#41594" class="Bound">m</a> <a id="41596" class="Symbol">(</a><a id="41597" href="Data.List.Properties.html#41597" class="Bound">xs</a> <a id="41600" class="Symbol">:</a> <a id="41602" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="41607" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41608" class="Symbol">)</a> <a id="41610" class="Symbol">→</a> <a id="41612" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41617" href="Data.List.Properties.html#41592" class="Bound">n</a> <a id="41619" class="Symbol">(</a><a id="41620" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41625" href="Data.List.Properties.html#41594" class="Bound">m</a> <a id="41627" href="Data.List.Properties.html#41597" class="Bound">xs</a><a id="41629" class="Symbol">)</a> <a id="41631" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41633" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41638" class="Symbol">(</a><a id="41639" href="Data.List.Properties.html#41592" class="Bound">n</a> <a id="41641" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="41643" href="Data.List.Properties.html#41594" class="Bound">m</a><a id="41644" class="Symbol">)</a> <a id="41646" href="Data.List.Properties.html#41597" class="Bound">xs</a>
<a id="41649" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="41667" href="Data.List.Properties.html#41667" class="Bound">m</a>       <a id="41675" href="Data.List.Properties.html#41675" class="Bound">xs</a>       <a id="41684" class="Symbol">=</a> <a id="41686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41691" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41701" class="Symbol">(</a><a id="41702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41706" href="Data.List.Properties.html#41706" class="Bound">n</a><a id="41707" class="Symbol">)</a> <a id="41709" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="41717" href="Data.List.Properties.html#41717" class="Bound">xs</a>       <a id="41726" class="Symbol">=</a> <a id="41728" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41733" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41743" class="Symbol">(</a><a id="41744" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41748" href="Data.List.Properties.html#41748" class="Bound">n</a><a id="41749" class="Symbol">)</a> <a id="41751" class="Symbol">(</a><a id="41752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41756" href="Data.List.Properties.html#41756" class="Bound">m</a><a id="41757" class="Symbol">)</a> <a id="41759" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="41768" class="Symbol">=</a> <a id="41770" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41775" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41785" class="Symbol">(</a><a id="41786" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41790" href="Data.List.Properties.html#41790" class="Bound">n</a><a id="41791" class="Symbol">)</a> <a id="41793" class="Symbol">(</a><a id="41794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41798" href="Data.List.Properties.html#41798" class="Bound">m</a><a id="41799" class="Symbol">)</a> <a id="41801" class="Symbol">(</a><a id="41802" href="Data.List.Properties.html#41802" class="Bound">x</a> <a id="41804" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41806" href="Data.List.Properties.html#41806" class="Bound">xs</a><a id="41808" class="Symbol">)</a> <a id="41810" class="Symbol">=</a> <a id="41812" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41817" class="Symbol">(</a><a id="41818" href="Data.List.Properties.html#41802" class="Bound">x</a> <a id="41820" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="41822" class="Symbol">)</a> <a id="41824" class="Symbol">(</a><a id="41825" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41835" href="Data.List.Properties.html#41790" class="Bound">n</a> <a id="41837" href="Data.List.Properties.html#41798" class="Bound">m</a> <a id="41839" href="Data.List.Properties.html#41806" class="Bound">xs</a><a id="41841" class="Symbol">)</a>

<a id="41844" class="Comment">-- Dropping m elements and then taking n is the same as</a>
<a id="41900" class="Comment">-- taking n + m elements and then dropping m.</a>
<a id="take-drop"></a><a id="41946" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="41956" class="Symbol">:</a> <a id="41958" class="Symbol">∀</a> <a id="41960" href="Data.List.Properties.html#41960" class="Bound">n</a> <a id="41962" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="41964" class="Symbol">(</a><a id="41965" href="Data.List.Properties.html#41965" class="Bound">xs</a> <a id="41968" class="Symbol">:</a> <a id="41970" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="41975" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41976" class="Symbol">)</a> <a id="41978" class="Symbol">→</a>
            <a id="41992" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41997" href="Data.List.Properties.html#41960" class="Bound">n</a> <a id="41999" class="Symbol">(</a><a id="42000" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42005" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="42007" href="Data.List.Properties.html#41965" class="Bound">xs</a><a id="42009" class="Symbol">)</a> <a id="42011" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42013" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42018" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="42020" class="Symbol">(</a><a id="42021" href="Data.List.Base.html#8389" class="Function">take</a> <a id="42026" class="Symbol">(</a><a id="42027" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="42029" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42031" href="Data.List.Properties.html#41960" class="Bound">n</a><a id="42032" class="Symbol">)</a> <a id="42034" href="Data.List.Properties.html#41965" class="Bound">xs</a><a id="42036" class="Symbol">)</a>
<a id="42038" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42048" href="Data.List.Properties.html#42048" class="Bound">n</a> <a id="42050" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="42058" href="Data.List.Properties.html#42058" class="Bound">xs</a>       <a id="42067" class="Symbol">=</a> <a id="42069" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42074" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42084" href="Data.List.Properties.html#42084" class="Bound">n</a> <a id="42086" class="Symbol">(</a><a id="42087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42091" href="Data.List.Properties.html#42091" class="Bound">m</a><a id="42092" class="Symbol">)</a> <a id="42094" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="42103" class="Symbol">=</a> <a id="42105" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="42113" href="Data.List.Properties.html#42084" class="Bound">n</a>
<a id="42115" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42125" href="Data.List.Properties.html#42125" class="Bound">n</a> <a id="42127" class="Symbol">(</a><a id="42128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42132" href="Data.List.Properties.html#42132" class="Bound">m</a><a id="42133" class="Symbol">)</a> <a id="42135" class="Symbol">(</a><a id="42136" href="Data.List.Properties.html#42136" class="Bound">x</a> <a id="42138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42140" href="Data.List.Properties.html#42140" class="Bound">xs</a><a id="42142" class="Symbol">)</a> <a id="42144" class="Symbol">=</a> <a id="42146" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42156" href="Data.List.Properties.html#42125" class="Bound">n</a> <a id="42158" href="Data.List.Properties.html#42132" class="Bound">m</a> <a id="42160" href="Data.List.Properties.html#42140" class="Bound">xs</a>

<a id="42164" class="Comment">------------------------------------------------------------------------</a>
<a id="42237" class="Comment">-- drop</a>

<a id="length-drop"></a><a id="42246" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42258" class="Symbol">:</a> <a id="42260" class="Symbol">∀</a> <a id="42262" href="Data.List.Properties.html#42262" class="Bound">n</a> <a id="42264" class="Symbol">(</a><a id="42265" href="Data.List.Properties.html#42265" class="Bound">xs</a> <a id="42268" class="Symbol">:</a> <a id="42270" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42275" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42276" class="Symbol">)</a> <a id="42278" class="Symbol">→</a> <a id="42280" href="Data.List.Base.html#4746" class="Function">length</a> <a id="42287" class="Symbol">(</a><a id="42288" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42293" href="Data.List.Properties.html#42262" class="Bound">n</a> <a id="42295" href="Data.List.Properties.html#42265" class="Bound">xs</a><a id="42297" class="Symbol">)</a> <a id="42299" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42301" href="Data.List.Base.html#4746" class="Function">length</a> <a id="42308" href="Data.List.Properties.html#42265" class="Bound">xs</a> <a id="42311" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="42313" href="Data.List.Properties.html#42262" class="Bound">n</a>
<a id="42315" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42327" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="42335" href="Data.List.Properties.html#42335" class="Bound">xs</a>       <a id="42344" class="Symbol">=</a> <a id="42346" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42351" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42363" class="Symbol">(</a><a id="42364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42368" href="Data.List.Properties.html#42368" class="Bound">n</a><a id="42369" class="Symbol">)</a> <a id="42371" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="42380" class="Symbol">=</a> <a id="42382" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42387" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42399" class="Symbol">(</a><a id="42400" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42404" href="Data.List.Properties.html#42404" class="Bound">n</a><a id="42405" class="Symbol">)</a> <a id="42407" class="Symbol">(</a><a id="42408" href="Data.List.Properties.html#42408" class="Bound">x</a> <a id="42410" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42412" href="Data.List.Properties.html#42412" class="Bound">xs</a><a id="42414" class="Symbol">)</a> <a id="42416" class="Symbol">=</a> <a id="42418" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42430" href="Data.List.Properties.html#42404" class="Bound">n</a> <a id="42432" href="Data.List.Properties.html#42412" class="Bound">xs</a>

<a id="42436" class="Comment">-- Drop commutes with map.</a>
<a id="drop-map"></a><a id="42463" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42472" class="Symbol">:</a> <a id="42474" class="Symbol">∀</a> <a id="42476" class="Symbol">{</a><a id="42477" href="Data.List.Properties.html#42477" class="Bound">f</a> <a id="42479" class="Symbol">:</a> <a id="42481" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="42483" class="Symbol">→</a> <a id="42485" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="42486" class="Symbol">}</a> <a id="42488" class="Symbol">(</a><a id="42489" href="Data.List.Properties.html#42489" class="Bound">n</a> <a id="42491" class="Symbol">:</a> <a id="42493" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="42494" class="Symbol">)</a> <a id="42496" href="Data.List.Properties.html#42496" class="Bound">xs</a> <a id="42499" class="Symbol">→</a> <a id="42501" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42506" href="Data.List.Properties.html#42489" class="Bound">n</a> <a id="42508" class="Symbol">(</a><a id="42509" href="Data.List.Base.html#1612" class="Function">map</a> <a id="42513" href="Data.List.Properties.html#42477" class="Bound">f</a> <a id="42515" href="Data.List.Properties.html#42496" class="Bound">xs</a><a id="42517" class="Symbol">)</a> <a id="42519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42521" href="Data.List.Base.html#1612" class="Function">map</a> <a id="42525" href="Data.List.Properties.html#42477" class="Bound">f</a> <a id="42527" class="Symbol">(</a><a id="42528" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42533" href="Data.List.Properties.html#42489" class="Bound">n</a> <a id="42535" href="Data.List.Properties.html#42496" class="Bound">xs</a><a id="42537" class="Symbol">)</a>
<a id="42539" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42548" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42553" href="Data.List.Properties.html#42553" class="Bound">xs</a> <a id="42556" class="Symbol">=</a> <a id="42558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42563" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42572" class="Symbol">(</a><a id="42573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42577" href="Data.List.Properties.html#42577" class="Bound">n</a><a id="42578" class="Symbol">)</a> <a id="42580" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="42583" class="Symbol">=</a> <a id="42585" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42590" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42599" class="Symbol">(</a><a id="42600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42604" href="Data.List.Properties.html#42604" class="Bound">n</a><a id="42605" class="Symbol">)</a> <a id="42607" class="Symbol">(</a><a id="42608" href="Data.List.Properties.html#42608" class="Bound">a</a> <a id="42610" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42612" href="Data.List.Properties.html#42612" class="Bound">xs</a><a id="42614" class="Symbol">)</a> <a id="42616" class="Symbol">=</a> <a id="42618" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42627" href="Data.List.Properties.html#42604" class="Bound">n</a> <a id="42629" href="Data.List.Properties.html#42612" class="Bound">xs</a>

<a id="42633" class="Comment">-- Dropping from an empty list does nothing.</a>
<a id="drop-[]"></a><a id="42678" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="42686" class="Symbol">:</a> <a id="42688" class="Symbol">∀</a> <a id="42690" href="Data.List.Properties.html#42690" class="Bound">m</a> <a id="42692" class="Symbol">→</a> <a id="42694" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42699" class="Symbol">{</a><a id="42700" class="Argument">A</a> <a id="42702" class="Symbol">=</a> <a id="42704" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42705" class="Symbol">}</a> <a id="42707" href="Data.List.Properties.html#42690" class="Bound">m</a> <a id="42709" class="InductiveConstructor">[]</a> <a id="42712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42714" class="InductiveConstructor">[]</a>
<a id="42717" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="42725" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42730" class="Symbol">=</a> <a id="42732" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42737" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="42745" class="Symbol">(</a><a id="42746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42750" href="Data.List.Properties.html#42750" class="Bound">m</a><a id="42751" class="Symbol">)</a> <a id="42753" class="Symbol">=</a> <a id="42755" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="take++drop≡id"></a><a id="42761" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42775" class="Symbol">:</a> <a id="42777" class="Symbol">∀</a> <a id="42779" href="Data.List.Properties.html#42779" class="Bound">n</a> <a id="42781" class="Symbol">(</a><a id="42782" href="Data.List.Properties.html#42782" class="Bound">xs</a> <a id="42785" class="Symbol">:</a> <a id="42787" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42792" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42793" class="Symbol">)</a> <a id="42795" class="Symbol">→</a> <a id="42797" href="Data.List.Base.html#8389" class="Function">take</a> <a id="42802" href="Data.List.Properties.html#42779" class="Bound">n</a> <a id="42804" href="Data.List.Properties.html#42782" class="Bound">xs</a> <a id="42807" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="42810" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42815" href="Data.List.Properties.html#42779" class="Bound">n</a> <a id="42817" href="Data.List.Properties.html#42782" class="Bound">xs</a> <a id="42820" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42822" href="Data.List.Properties.html#42782" class="Bound">xs</a>
<a id="42825" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42839" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="42847" href="Data.List.Properties.html#42847" class="Bound">xs</a>       <a id="42856" class="Symbol">=</a> <a id="42858" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42863" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42877" class="Symbol">(</a><a id="42878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42882" href="Data.List.Properties.html#42882" class="Bound">n</a><a id="42883" class="Symbol">)</a> <a id="42885" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="42894" class="Symbol">=</a> <a id="42896" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42901" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42915" class="Symbol">(</a><a id="42916" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42920" href="Data.List.Properties.html#42920" class="Bound">n</a><a id="42921" class="Symbol">)</a> <a id="42923" class="Symbol">(</a><a id="42924" href="Data.List.Properties.html#42924" class="Bound">x</a> <a id="42926" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42928" href="Data.List.Properties.html#42928" class="Bound">xs</a><a id="42930" class="Symbol">)</a> <a id="42932" class="Symbol">=</a> <a id="42934" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="42939" class="Symbol">(</a><a id="42940" href="Data.List.Properties.html#42924" class="Bound">x</a> <a id="42942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="42944" class="Symbol">)</a> <a id="42946" class="Symbol">(</a><a id="42947" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42961" href="Data.List.Properties.html#42920" class="Bound">n</a> <a id="42963" href="Data.List.Properties.html#42928" class="Bound">xs</a><a id="42965" class="Symbol">)</a>

<a id="drop-take-suc"></a><a id="42968" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="42982" class="Symbol">:</a> <a id="42984" class="Symbol">(</a><a id="42985" href="Data.List.Properties.html#42985" class="Bound">xs</a> <a id="42988" class="Symbol">:</a> <a id="42990" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42995" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42996" class="Symbol">)</a> <a id="42998" class="Symbol">(</a><a id="42999" href="Data.List.Properties.html#42999" class="Bound">i</a> <a id="43001" class="Symbol">:</a> <a id="43003" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43007" class="Symbol">(</a><a id="43008" href="Data.List.Base.html#4746" class="Function">length</a> <a id="43015" href="Data.List.Properties.html#42985" class="Bound">xs</a><a id="43017" class="Symbol">))</a> <a id="43020" class="Symbol">→</a> <a id="43022" class="Keyword">let</a> <a id="43026" href="Data.List.Properties.html#43026" class="Bound">m</a> <a id="43028" class="Symbol">=</a> <a id="43030" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="43034" href="Data.List.Properties.html#42999" class="Bound">i</a> <a id="43036" class="Keyword">in</a>
           <a id="43050" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43055" href="Data.List.Properties.html#43026" class="Bound">m</a> <a id="43057" class="Symbol">(</a><a id="43058" href="Data.List.Base.html#8389" class="Function">take</a> <a id="43063" class="Symbol">(</a><a id="43064" class="InductiveConstructor">suc</a> <a id="43068" href="Data.List.Properties.html#43026" class="Bound">m</a><a id="43069" class="Symbol">)</a> <a id="43071" href="Data.List.Properties.html#42985" class="Bound">xs</a><a id="43073" class="Symbol">)</a> <a id="43075" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43077" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="43079" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="43086" href="Data.List.Properties.html#42985" class="Bound">xs</a> <a id="43089" href="Data.List.Properties.html#42999" class="Bound">i</a> <a id="43091" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="43093" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43107" class="Symbol">(</a><a id="43108" href="Data.List.Properties.html#43108" class="Bound">x</a> <a id="43110" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43112" href="Data.List.Properties.html#43112" class="Bound">xs</a><a id="43114" class="Symbol">)</a> <a id="43116" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="43124" class="Symbol">=</a> <a id="43126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43131" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43145" class="Symbol">(</a><a id="43146" href="Data.List.Properties.html#43146" class="Bound">x</a> <a id="43148" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43150" href="Data.List.Properties.html#43150" class="Bound">xs</a><a id="43152" class="Symbol">)</a> <a id="43154" class="Symbol">(</a><a id="43155" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="43159" href="Data.List.Properties.html#43159" class="Bound">i</a><a id="43160" class="Symbol">)</a> <a id="43162" class="Symbol">=</a> <a id="43164" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43178" href="Data.List.Properties.html#43150" class="Bound">xs</a> <a id="43181" href="Data.List.Properties.html#43159" class="Bound">i</a>

<a id="drop-take-suc-tabulate"></a><a id="43184" href="Data.List.Properties.html#43184" class="Function">drop-take-suc-tabulate</a> <a id="43207" class="Symbol">:</a> <a id="43209" class="Symbol">∀</a> <a id="43211" class="Symbol">{</a><a id="43212" href="Data.List.Properties.html#43212" class="Bound">n</a><a id="43213" class="Symbol">}</a> <a id="43215" class="Symbol">(</a><a id="43216" href="Data.List.Properties.html#43216" class="Bound">f</a> <a id="43218" class="Symbol">:</a> <a id="43220" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43224" href="Data.List.Properties.html#43212" class="Bound">n</a> <a id="43226" class="Symbol">→</a> <a id="43228" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="43229" class="Symbol">)</a> <a id="43231" class="Symbol">(</a><a id="43232" href="Data.List.Properties.html#43232" class="Bound">i</a> <a id="43234" class="Symbol">:</a> <a id="43236" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43240" href="Data.List.Properties.html#43212" class="Bound">n</a><a id="43241" class="Symbol">)</a> <a id="43243" class="Symbol">→</a> <a id="43245" class="Keyword">let</a> <a id="43249" href="Data.List.Properties.html#43249" class="Bound">m</a> <a id="43251" class="Symbol">=</a> <a id="43253" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="43257" href="Data.List.Properties.html#43232" class="Bound">i</a> <a id="43259" class="Keyword">in</a>
                  <a id="43280" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43285" href="Data.List.Properties.html#43249" class="Bound">m</a> <a id="43287" class="Symbol">(</a><a id="43288" href="Data.List.Base.html#8389" class="Function">take</a> <a id="43293" class="Symbol">(</a><a id="43294" class="InductiveConstructor">suc</a> <a id="43298" href="Data.List.Properties.html#43249" class="Bound">m</a><a id="43299" class="Symbol">)</a> <a id="43301" class="Symbol">(</a><a id="43302" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="43311" href="Data.List.Properties.html#43216" class="Bound">f</a><a id="43312" class="Symbol">))</a> <a id="43315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43317" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="43319" href="Data.List.Properties.html#43216" class="Bound">f</a> <a id="43321" href="Data.List.Properties.html#43232" class="Bound">i</a> <a id="43323" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="43325" href="Data.List.Properties.html#43184" class="Function">drop-take-suc-tabulate</a> <a id="43348" href="Data.List.Properties.html#43348" class="Bound">f</a> <a id="43350" href="Data.List.Properties.html#43350" class="Bound">i</a> <a id="43352" class="Keyword">rewrite</a> <a id="43360" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="43364" class="Symbol">(</a><a id="43365" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="43374" class="Symbol">(</a><a id="43375" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="43379" class="Symbol">(</a><a id="43380" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="43396" href="Data.List.Properties.html#43348" class="Bound">f</a><a id="43397" class="Symbol">))</a> <a id="43400" href="Data.List.Properties.html#43350" class="Bound">i</a><a id="43401" class="Symbol">)</a> <a id="43403" class="Symbol">|</a> <a id="43405" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="43409" class="Symbol">(</a><a id="43410" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="43426" href="Data.List.Properties.html#43348" class="Bound">f</a> <a id="43428" href="Data.List.Properties.html#43350" class="Bound">i</a><a id="43429" class="Symbol">)</a>
  <a id="43433" class="Symbol">=</a> <a id="43435" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43449" class="Symbol">(</a><a id="43450" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="43459" href="Data.List.Properties.html#43348" class="Bound">f</a><a id="43460" class="Symbol">)</a> <a id="43462" class="Symbol">(</a><a id="43463" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="43468" class="Symbol">_</a> <a id="43470" href="Data.List.Properties.html#43350" class="Bound">i</a><a id="43471" class="Symbol">)</a>

<a id="43474" class="Comment">-- Dropping m elements and then n elements is same as dropping m+n elements</a>
<a id="drop-drop"></a><a id="43550" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43560" class="Symbol">:</a> <a id="43562" class="Symbol">(</a><a id="43563" href="Data.List.Properties.html#43563" class="Bound">m</a> <a id="43565" href="Data.List.Properties.html#43565" class="Bound">n</a> <a id="43567" class="Symbol">:</a> <a id="43569" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="43570" class="Symbol">)</a> <a id="43572" class="Symbol">→</a> <a id="43574" class="Symbol">(</a><a id="43575" href="Data.List.Properties.html#43575" class="Bound">xs</a> <a id="43578" class="Symbol">:</a> <a id="43580" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="43585" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="43586" class="Symbol">)</a> <a id="43588" class="Symbol">→</a> <a id="43590" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43595" href="Data.List.Properties.html#43565" class="Bound">n</a> <a id="43597" class="Symbol">(</a><a id="43598" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43603" href="Data.List.Properties.html#43563" class="Bound">m</a> <a id="43605" href="Data.List.Properties.html#43575" class="Bound">xs</a><a id="43607" class="Symbol">)</a> <a id="43609" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43611" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43616" class="Symbol">(</a><a id="43617" href="Data.List.Properties.html#43563" class="Bound">m</a> <a id="43619" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="43621" href="Data.List.Properties.html#43565" class="Bound">n</a><a id="43622" class="Symbol">)</a> <a id="43624" href="Data.List.Properties.html#43575" class="Bound">xs</a>
<a id="43627" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43637" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="43642" href="Data.List.Properties.html#43642" class="Bound">n</a> <a id="43644" href="Data.List.Properties.html#43644" class="Bound">xs</a> <a id="43647" class="Symbol">=</a> <a id="43649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43654" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43664" class="Symbol">(</a><a id="43665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43669" href="Data.List.Properties.html#43669" class="Bound">m</a><a id="43670" class="Symbol">)</a> <a id="43672" href="Data.List.Properties.html#43672" class="Bound">n</a> <a id="43674" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="43677" class="Symbol">=</a> <a id="43679" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="43687" href="Data.List.Properties.html#43672" class="Bound">n</a>
<a id="43689" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43699" class="Symbol">(</a><a id="43700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43704" href="Data.List.Properties.html#43704" class="Bound">m</a><a id="43705" class="Symbol">)</a> <a id="43707" href="Data.List.Properties.html#43707" class="Bound">n</a> <a id="43709" class="Symbol">(</a><a id="43710" href="Data.List.Properties.html#43710" class="Bound">x</a> <a id="43712" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43714" href="Data.List.Properties.html#43714" class="Bound">xs</a><a id="43716" class="Symbol">)</a> <a id="43718" class="Symbol">=</a> <a id="43720" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43730" href="Data.List.Properties.html#43704" class="Bound">m</a> <a id="43732" href="Data.List.Properties.html#43707" class="Bound">n</a> <a id="43734" href="Data.List.Properties.html#43714" class="Bound">xs</a>

<a id="drop-all"></a><a id="43738" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43747" class="Symbol">:</a> <a id="43749" class="Symbol">(</a><a id="43750" href="Data.List.Properties.html#43750" class="Bound">n</a> <a id="43752" class="Symbol">:</a> <a id="43754" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="43755" class="Symbol">)</a> <a id="43757" class="Symbol">(</a><a id="43758" href="Data.List.Properties.html#43758" class="Bound">xs</a> <a id="43761" class="Symbol">:</a> <a id="43763" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="43768" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="43769" class="Symbol">)</a> <a id="43771" class="Symbol">→</a> <a id="43773" href="Data.List.Properties.html#43750" class="Bound">n</a> <a id="43775" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="43777" href="Data.List.Base.html#4746" class="Function">length</a> <a id="43784" href="Data.List.Properties.html#43758" class="Bound">xs</a> <a id="43787" class="Symbol">→</a> <a id="43789" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43794" href="Data.List.Properties.html#43750" class="Bound">n</a> <a id="43796" href="Data.List.Properties.html#43758" class="Bound">xs</a> <a id="43799" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43801" class="InductiveConstructor">[]</a>
<a id="43804" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43813" href="Data.List.Properties.html#43813" class="Bound">n</a>       <a id="43821" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="43830" class="Symbol">_</a> <a id="43832" class="Symbol">=</a> <a id="43834" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="43842" href="Data.List.Properties.html#43813" class="Bound">n</a>
<a id="43844" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43853" class="Symbol">(</a><a id="43854" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43858" href="Data.List.Properties.html#43858" class="Bound">n</a><a id="43859" class="Symbol">)</a> <a id="43861" class="Symbol">(</a><a id="43862" href="Data.List.Properties.html#43862" class="Bound">x</a> <a id="43864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43866" href="Data.List.Properties.html#43866" class="Bound">xs</a><a id="43868" class="Symbol">)</a> <a id="43870" href="Data.List.Properties.html#43870" class="Bound">p</a> <a id="43872" class="Symbol">=</a> <a id="43874" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43883" href="Data.List.Properties.html#43858" class="Bound">n</a> <a id="43885" href="Data.List.Properties.html#43866" class="Bound">xs</a> <a id="43888" class="Symbol">(</a><a id="43889" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="43895" href="Data.List.Properties.html#43870" class="Bound">p</a><a id="43896" class="Symbol">)</a>

<a id="43899" class="Comment">------------------------------------------------------------------------</a>
<a id="43972" class="Comment">-- replicate</a>

<a id="length-replicate"></a><a id="43986" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44003" class="Symbol">:</a> <a id="44005" class="Symbol">∀</a> <a id="44007" href="Data.List.Properties.html#44007" class="Bound">n</a> <a id="44009" class="Symbol">{</a><a id="44010" href="Data.List.Properties.html#44010" class="Bound">x</a> <a id="44012" class="Symbol">:</a> <a id="44014" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44015" class="Symbol">}</a> <a id="44017" class="Symbol">→</a> <a id="44019" href="Data.List.Base.html#4746" class="Function">length</a> <a id="44026" class="Symbol">(</a><a id="44027" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44037" href="Data.List.Properties.html#44007" class="Bound">n</a> <a id="44039" href="Data.List.Properties.html#44010" class="Bound">x</a><a id="44040" class="Symbol">)</a> <a id="44042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44044" href="Data.List.Properties.html#44007" class="Bound">n</a>
<a id="44046" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44063" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44071" class="Symbol">=</a> <a id="44073" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44078" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44095" class="Symbol">(</a><a id="44096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44100" href="Data.List.Properties.html#44100" class="Bound">n</a><a id="44101" class="Symbol">)</a> <a id="44103" class="Symbol">=</a> <a id="44105" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44114" class="Symbol">(</a><a id="44115" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44132" href="Data.List.Properties.html#44100" class="Bound">n</a><a id="44133" class="Symbol">)</a>

<a id="lookup-replicate"></a><a id="44136" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44153" class="Symbol">:</a> <a id="44155" class="Symbol">∀</a> <a id="44157" href="Data.List.Properties.html#44157" class="Bound">n</a> <a id="44159" class="Symbol">(</a><a id="44160" href="Data.List.Properties.html#44160" class="Bound">x</a> <a id="44162" class="Symbol">:</a> <a id="44164" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44165" class="Symbol">)</a> <a id="44167" class="Symbol">(</a><a id="44168" href="Data.List.Properties.html#44168" class="Bound">i</a> <a id="44170" class="Symbol">:</a> <a id="44172" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="44176" href="Data.List.Properties.html#44157" class="Bound">n</a><a id="44177" class="Symbol">)</a> <a id="44179" class="Symbol">→</a>
                   <a id="44200" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="44207" class="Symbol">(</a><a id="44208" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44218" href="Data.List.Properties.html#44157" class="Bound">n</a> <a id="44220" href="Data.List.Properties.html#44160" class="Bound">x</a><a id="44221" class="Symbol">)</a> <a id="44223" class="Symbol">(</a><a id="44224" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="44229" class="Symbol">(</a><a id="44230" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="44234" class="Symbol">(</a><a id="44235" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44252" href="Data.List.Properties.html#44157" class="Bound">n</a><a id="44253" class="Symbol">))</a> <a id="44256" href="Data.List.Properties.html#44168" class="Bound">i</a><a id="44257" class="Symbol">)</a> <a id="44259" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44261" href="Data.List.Properties.html#44160" class="Bound">x</a>
<a id="44263" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44280" class="Symbol">(</a><a id="44281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44285" href="Data.List.Properties.html#44285" class="Bound">n</a><a id="44286" class="Symbol">)</a> <a id="44288" href="Data.List.Properties.html#44288" class="Bound">x</a> <a id="44290" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="44298" class="Symbol">=</a> <a id="44300" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44305" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44322" class="Symbol">(</a><a id="44323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44327" href="Data.List.Properties.html#44327" class="Bound">n</a><a id="44328" class="Symbol">)</a> <a id="44330" href="Data.List.Properties.html#44330" class="Bound">x</a> <a id="44332" class="Symbol">(</a><a id="44333" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="44337" href="Data.List.Properties.html#44337" class="Bound">i</a><a id="44338" class="Symbol">)</a> <a id="44340" class="Symbol">=</a> <a id="44342" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44359" href="Data.List.Properties.html#44327" class="Bound">n</a> <a id="44361" href="Data.List.Properties.html#44330" class="Bound">x</a> <a id="44363" href="Data.List.Properties.html#44337" class="Bound">i</a>

<a id="map-replicate"></a><a id="44366" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44380" class="Symbol">:</a>  <a id="44383" class="Symbol">∀</a> <a id="44385" class="Symbol">(</a><a id="44386" href="Data.List.Properties.html#44386" class="Bound">f</a> <a id="44388" class="Symbol">:</a> <a id="44390" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="44392" class="Symbol">→</a> <a id="44394" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="44395" class="Symbol">)</a> <a id="44397" href="Data.List.Properties.html#44397" class="Bound">n</a> <a id="44399" class="Symbol">(</a><a id="44400" href="Data.List.Properties.html#44400" class="Bound">x</a> <a id="44402" class="Symbol">:</a> <a id="44404" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44405" class="Symbol">)</a> <a id="44407" class="Symbol">→</a>
                 <a id="44426" href="Data.List.Base.html#1612" class="Function">map</a> <a id="44430" href="Data.List.Properties.html#44386" class="Bound">f</a> <a id="44432" class="Symbol">(</a><a id="44433" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44443" href="Data.List.Properties.html#44397" class="Bound">n</a> <a id="44445" href="Data.List.Properties.html#44400" class="Bound">x</a><a id="44446" class="Symbol">)</a> <a id="44448" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44450" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44460" href="Data.List.Properties.html#44397" class="Bound">n</a> <a id="44462" class="Symbol">(</a><a id="44463" href="Data.List.Properties.html#44386" class="Bound">f</a> <a id="44465" href="Data.List.Properties.html#44400" class="Bound">x</a><a id="44466" class="Symbol">)</a>
<a id="44468" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44482" href="Data.List.Properties.html#44482" class="Bound">f</a> <a id="44484" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44492" href="Data.List.Properties.html#44492" class="Bound">x</a> <a id="44494" class="Symbol">=</a> <a id="44496" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44501" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44515" href="Data.List.Properties.html#44515" class="Bound">f</a> <a id="44517" class="Symbol">(</a><a id="44518" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44522" href="Data.List.Properties.html#44522" class="Bound">n</a><a id="44523" class="Symbol">)</a> <a id="44525" href="Data.List.Properties.html#44525" class="Bound">x</a> <a id="44527" class="Symbol">=</a> <a id="44529" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44534" class="Symbol">(_</a> <a id="44537" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="44539" class="Symbol">)</a> <a id="44541" class="Symbol">(</a><a id="44542" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44556" href="Data.List.Properties.html#44515" class="Bound">f</a> <a id="44558" href="Data.List.Properties.html#44522" class="Bound">n</a> <a id="44560" href="Data.List.Properties.html#44525" class="Bound">x</a><a id="44561" class="Symbol">)</a>

<a id="zipWith-replicate"></a><a id="44564" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44582" class="Symbol">:</a> <a id="44584" class="Symbol">∀</a> <a id="44586" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44588" class="Symbol">(</a><a id="44589" href="Data.List.Properties.html#44589" class="Bound Operator">_⊕_</a> <a id="44593" class="Symbol">:</a> <a id="44595" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="44597" class="Symbol">→</a> <a id="44599" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="44601" class="Symbol">→</a> <a id="44603" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="44604" class="Symbol">)</a> <a id="44606" class="Symbol">(</a><a id="44607" href="Data.List.Properties.html#44607" class="Bound">x</a> <a id="44609" class="Symbol">:</a> <a id="44611" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44612" class="Symbol">)</a> <a id="44614" class="Symbol">(</a><a id="44615" href="Data.List.Properties.html#44615" class="Bound">y</a> <a id="44617" class="Symbol">:</a> <a id="44619" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="44620" class="Symbol">)</a> <a id="44622" class="Symbol">→</a>
                    <a id="44644" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="44652" href="Data.List.Properties.html#44589" class="Bound Operator">_⊕_</a> <a id="44656" class="Symbol">(</a><a id="44657" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44667" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44669" href="Data.List.Properties.html#44607" class="Bound">x</a><a id="44670" class="Symbol">)</a> <a id="44672" class="Symbol">(</a><a id="44673" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44683" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44685" href="Data.List.Properties.html#44615" class="Bound">y</a><a id="44686" class="Symbol">)</a> <a id="44688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44690" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44700" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44702" class="Symbol">(</a><a id="44703" href="Data.List.Properties.html#44607" class="Bound">x</a> <a id="44705" href="Data.List.Properties.html#44589" class="Bound Operator">⊕</a> <a id="44707" href="Data.List.Properties.html#44615" class="Bound">y</a><a id="44708" class="Symbol">)</a>
<a id="44710" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44728" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44736" href="Data.List.Properties.html#44736" class="Bound Operator">_⊕_</a> <a id="44740" href="Data.List.Properties.html#44740" class="Bound">x</a> <a id="44742" href="Data.List.Properties.html#44742" class="Bound">y</a> <a id="44744" class="Symbol">=</a> <a id="44746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44751" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44769" class="Symbol">(</a><a id="44770" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44774" href="Data.List.Properties.html#44774" class="Bound">n</a><a id="44775" class="Symbol">)</a> <a id="44777" href="Data.List.Properties.html#44777" class="Bound Operator">_⊕_</a> <a id="44781" href="Data.List.Properties.html#44781" class="Bound">x</a> <a id="44783" href="Data.List.Properties.html#44783" class="Bound">y</a> <a id="44785" class="Symbol">=</a> <a id="44787" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44792" class="Symbol">(</a><a id="44793" href="Data.List.Properties.html#44781" class="Bound">x</a> <a id="44795" href="Data.List.Properties.html#44777" class="Bound Operator">⊕</a> <a id="44797" href="Data.List.Properties.html#44783" class="Bound">y</a> <a id="44799" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="44801" class="Symbol">)</a> <a id="44803" class="Symbol">(</a><a id="44804" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44822" href="Data.List.Properties.html#44774" class="Bound">n</a> <a id="44824" href="Data.List.Properties.html#44777" class="Bound Operator">_⊕_</a> <a id="44828" href="Data.List.Properties.html#44781" class="Bound">x</a> <a id="44830" href="Data.List.Properties.html#44783" class="Bound">y</a><a id="44831" class="Symbol">)</a>

<a id="44834" class="Comment">------------------------------------------------------------------------</a>
<a id="44907" class="Comment">-- iterate</a>

<a id="length-iterate"></a><a id="44919" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="44934" class="Symbol">:</a> <a id="44936" class="Symbol">∀</a> <a id="44938" href="Data.List.Properties.html#44938" class="Bound">f</a> <a id="44940" class="Symbol">(</a><a id="44941" href="Data.List.Properties.html#44941" class="Bound">x</a> <a id="44943" class="Symbol">:</a> <a id="44945" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44946" class="Symbol">)</a> <a id="44948" href="Data.List.Properties.html#44948" class="Bound">n</a> <a id="44950" class="Symbol">→</a> <a id="44952" href="Data.List.Base.html#4746" class="Function">length</a> <a id="44959" class="Symbol">(</a><a id="44960" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="44968" href="Data.List.Properties.html#44938" class="Bound">f</a> <a id="44970" href="Data.List.Properties.html#44941" class="Bound">x</a> <a id="44972" href="Data.List.Properties.html#44948" class="Bound">n</a><a id="44973" class="Symbol">)</a> <a id="44975" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44977" href="Data.List.Properties.html#44948" class="Bound">n</a>
<a id="44979" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="44994" href="Data.List.Properties.html#44994" class="Bound">f</a> <a id="44996" href="Data.List.Properties.html#44996" class="Bound">x</a> <a id="44998" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45006" class="Symbol">=</a> <a id="45008" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45013" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="45028" href="Data.List.Properties.html#45028" class="Bound">f</a> <a id="45030" href="Data.List.Properties.html#45030" class="Bound">x</a> <a id="45032" class="Symbol">(</a><a id="45033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45037" href="Data.List.Properties.html#45037" class="Bound">n</a><a id="45038" class="Symbol">)</a> <a id="45040" class="Symbol">=</a> <a id="45042" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45051" class="Symbol">(</a><a id="45052" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="45067" href="Data.List.Properties.html#45028" class="Bound">f</a> <a id="45069" class="Symbol">(</a><a id="45070" href="Data.List.Properties.html#45028" class="Bound">f</a> <a id="45072" href="Data.List.Properties.html#45030" class="Bound">x</a><a id="45073" class="Symbol">)</a> <a id="45075" href="Data.List.Properties.html#45037" class="Bound">n</a><a id="45076" class="Symbol">)</a>

<a id="iterate-id"></a><a id="45079" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45090" class="Symbol">:</a> <a id="45092" class="Symbol">∀</a> <a id="45094" class="Symbol">(</a><a id="45095" href="Data.List.Properties.html#45095" class="Bound">x</a> <a id="45097" class="Symbol">:</a> <a id="45099" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="45100" class="Symbol">)</a> <a id="45102" href="Data.List.Properties.html#45102" class="Bound">n</a> <a id="45104" class="Symbol">→</a> <a id="45106" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="45114" href="Function.Base.html#704" class="Function">id</a> <a id="45117" href="Data.List.Properties.html#45095" class="Bound">x</a> <a id="45119" href="Data.List.Properties.html#45102" class="Bound">n</a> <a id="45121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45123" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="45133" href="Data.List.Properties.html#45102" class="Bound">n</a> <a id="45135" href="Data.List.Properties.html#45095" class="Bound">x</a>
<a id="45137" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45148" href="Data.List.Properties.html#45148" class="Bound">x</a> <a id="45150" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45158" class="Symbol">=</a> <a id="45160" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45165" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45176" href="Data.List.Properties.html#45176" class="Bound">x</a> <a id="45178" class="Symbol">(</a><a id="45179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45183" href="Data.List.Properties.html#45183" class="Bound">n</a><a id="45184" class="Symbol">)</a> <a id="45186" class="Symbol">=</a> <a id="45188" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45193" class="Symbol">(_</a> <a id="45196" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="45198" class="Symbol">)</a> <a id="45200" class="Symbol">(</a><a id="45201" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45212" href="Data.List.Properties.html#45176" class="Bound">x</a> <a id="45214" href="Data.List.Properties.html#45183" class="Bound">n</a><a id="45215" class="Symbol">)</a>

<a id="lookup-iterate"></a><a id="45218" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45233" class="Symbol">:</a> <a id="45235" class="Symbol">∀</a> <a id="45237" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45239" class="Symbol">(</a><a id="45240" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45242" class="Symbol">:</a> <a id="45244" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="45245" class="Symbol">)</a> <a id="45247" href="Data.List.Properties.html#45247" class="Bound">n</a> <a id="45249" class="Symbol">(</a><a id="45250" href="Data.List.Properties.html#45250" class="Bound">i</a> <a id="45252" class="Symbol">:</a> <a id="45254" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="45258" href="Data.List.Properties.html#45247" class="Bound">n</a><a id="45259" class="Symbol">)</a> <a id="45261" class="Symbol">→</a>
  <a id="45265" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="45272" class="Symbol">(</a><a id="45273" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="45281" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45283" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45285" href="Data.List.Properties.html#45247" class="Bound">n</a><a id="45286" class="Symbol">)</a> <a id="45288" class="Symbol">(</a><a id="45289" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="45294" class="Symbol">(</a><a id="45295" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="45299" class="Symbol">(</a><a id="45300" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="45315" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45317" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45319" href="Data.List.Properties.html#45247" class="Bound">n</a><a id="45320" class="Symbol">))</a> <a id="45323" href="Data.List.Properties.html#45250" class="Bound">i</a><a id="45324" class="Symbol">)</a> <a id="45326" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45328" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">ℕ.iterate</a> <a id="45338" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45340" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45342" class="Symbol">(</a><a id="45343" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45347" href="Data.List.Properties.html#45250" class="Bound">i</a><a id="45348" class="Symbol">)</a>
<a id="45350" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45365" href="Data.List.Properties.html#45365" class="Bound">f</a> <a id="45367" href="Data.List.Properties.html#45367" class="Bound">x</a> <a id="45369" class="Symbol">(</a><a id="45370" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45374" href="Data.List.Properties.html#45374" class="Bound">n</a><a id="45375" class="Symbol">)</a> <a id="45377" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="45385" class="Symbol">=</a> <a id="45387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45392" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45407" href="Data.List.Properties.html#45407" class="Bound">f</a> <a id="45409" href="Data.List.Properties.html#45409" class="Bound">x</a> <a id="45411" class="Symbol">(</a><a id="45412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45416" href="Data.List.Properties.html#45416" class="Bound">n</a><a id="45417" class="Symbol">)</a> <a id="45419" class="Symbol">(</a><a id="45420" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45424" href="Data.List.Properties.html#45424" class="Bound">i</a><a id="45425" class="Symbol">)</a> <a id="45427" class="Symbol">=</a> <a id="45429" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45444" href="Data.List.Properties.html#45407" class="Bound">f</a> <a id="45446" class="Symbol">(</a><a id="45447" href="Data.List.Properties.html#45407" class="Bound">f</a> <a id="45449" href="Data.List.Properties.html#45409" class="Bound">x</a><a id="45450" class="Symbol">)</a> <a id="45452" href="Data.List.Properties.html#45416" class="Bound">n</a> <a id="45454" href="Data.List.Properties.html#45424" class="Bound">i</a>

<a id="45457" class="Comment">------------------------------------------------------------------------</a>
<a id="45530" class="Comment">-- splitAt</a>

<a id="splitAt-defn"></a><a id="45542" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45555" class="Symbol">:</a> <a id="45557" class="Symbol">∀</a> <a id="45559" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45561" class="Symbol">→</a> <a id="45563" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="45571" class="Symbol">{</a><a id="45572" class="Argument">A</a> <a id="45574" class="Symbol">=</a> <a id="45576" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="45577" class="Symbol">}</a> <a id="45579" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45581" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="45583" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="45585" href="Data.List.Base.html#8389" class="Function">take</a> <a id="45590" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45592" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="45594" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="45599" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45601" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
<a id="45603" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45616" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45624" href="Data.List.Properties.html#45624" class="Bound">xs</a>       <a id="45633" class="Symbol">=</a> <a id="45635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45640" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45653" class="Symbol">(</a><a id="45654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45658" href="Data.List.Properties.html#45658" class="Bound">n</a><a id="45659" class="Symbol">)</a> <a id="45661" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="45670" class="Symbol">=</a> <a id="45672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45677" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45690" class="Symbol">(</a><a id="45691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45695" href="Data.List.Properties.html#45695" class="Bound">n</a><a id="45696" class="Symbol">)</a> <a id="45698" class="Symbol">(</a><a id="45699" href="Data.List.Properties.html#45699" class="Bound">x</a> <a id="45701" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="45703" href="Data.List.Properties.html#45703" class="Bound">xs</a><a id="45705" class="Symbol">)</a> <a id="45707" class="Symbol">=</a> <a id="45709" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45714" class="Symbol">(</a><a id="45715" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="45727" class="Symbol">(</a><a id="45728" href="Data.List.Properties.html#45699" class="Bound">x</a> <a id="45730" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="45732" class="Symbol">)</a> <a id="45734" href="Function.Base.html#704" class="Function">id</a><a id="45736" class="Symbol">)</a> <a id="45738" class="Symbol">(</a><a id="45739" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45752" href="Data.List.Properties.html#45695" class="Bound">n</a> <a id="45754" href="Data.List.Properties.html#45703" class="Bound">xs</a><a id="45756" class="Symbol">)</a>

<a id="45759" class="Keyword">module</a> <a id="45766" href="Data.List.Properties.html#45766" class="Module">_</a> <a id="45768" class="Symbol">(</a><a id="45769" href="Data.List.Properties.html#45769" class="Bound">f</a> <a id="45771" class="Symbol">:</a> <a id="45773" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="45775" class="Symbol">→</a> <a id="45777" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="45778" class="Symbol">)</a> <a id="45780" class="Keyword">where</a>

  <a id="45789" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45801" class="Symbol">:</a> <a id="45803" class="Symbol">∀</a> <a id="45805" href="Data.List.Properties.html#45805" class="Bound">n</a> <a id="45807" class="Symbol">→</a> <a id="45809" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="45817" href="Data.List.Properties.html#45805" class="Bound">n</a> <a id="45819" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="45821" href="Data.List.Base.html#1612" class="Function">map</a> <a id="45825" href="Data.List.Properties.html#45769" class="Bound">f</a> <a id="45827" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
                      <a id="45851" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="45863" class="Symbol">(</a><a id="45864" href="Data.List.Base.html#1612" class="Function">map</a> <a id="45868" href="Data.List.Properties.html#45769" class="Bound">f</a><a id="45869" class="Symbol">)</a> <a id="45871" class="Symbol">(</a><a id="45872" href="Data.List.Base.html#1612" class="Function">map</a> <a id="45876" href="Data.List.Properties.html#45769" class="Bound">f</a><a id="45877" class="Symbol">)</a> <a id="45879" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="45881" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="45889" href="Data.List.Properties.html#45805" class="Bound">n</a>
  <a id="45893" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45905" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45913" href="Data.List.Properties.html#45913" class="Bound">xs</a>       <a id="45922" class="Symbol">=</a> <a id="45924" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="45931" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45943" class="Symbol">(</a><a id="45944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45948" href="Data.List.Properties.html#45948" class="Bound">n</a><a id="45949" class="Symbol">)</a> <a id="45951" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="45960" class="Symbol">=</a> <a id="45962" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="45969" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45981" class="Symbol">(</a><a id="45982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45986" href="Data.List.Properties.html#45986" class="Bound">n</a><a id="45987" class="Symbol">)</a> <a id="45989" class="Symbol">(</a><a id="45990" href="Data.List.Properties.html#45990" class="Bound">x</a> <a id="45992" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="45994" href="Data.List.Properties.html#45994" class="Bound">xs</a><a id="45996" class="Symbol">)</a> <a id="45998" class="Symbol">=</a>
    <a id="46004" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46009" class="Symbol">(</a><a id="46010" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="46023" class="Symbol">(</a><a id="46024" href="Data.List.Properties.html#45769" class="Bound">f</a> <a id="46026" href="Data.List.Properties.html#45990" class="Bound">x</a> <a id="46028" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="46030" class="Symbol">))</a> <a id="46033" class="Symbol">(</a><a id="46034" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="46046" href="Data.List.Properties.html#45986" class="Bound">n</a> <a id="46048" href="Data.List.Properties.html#45994" class="Bound">xs</a><a id="46050" class="Symbol">)</a>

<a id="46053" class="Comment">------------------------------------------------------------------------</a>
<a id="46126" class="Comment">-- takeWhile, dropWhile, and span</a>

<a id="46161" class="Keyword">module</a> <a id="46168" href="Data.List.Properties.html#46168" class="Module">_</a> <a id="46170" class="Symbol">{</a><a id="46171" href="Data.List.Properties.html#46171" class="Bound">P</a> <a id="46173" class="Symbol">:</a> <a id="46175" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="46180" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="46182" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="46183" class="Symbol">}</a> <a id="46185" class="Symbol">(</a><a id="46186" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46189" class="Symbol">:</a> <a id="46191" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="46201" href="Data.List.Properties.html#46171" class="Bound">P</a><a id="46202" class="Symbol">)</a> <a id="46204" class="Keyword">where</a>

  <a id="46213" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46234" class="Symbol">:</a> <a id="46236" class="Symbol">∀</a> <a id="46238" href="Data.List.Properties.html#46238" class="Bound">xs</a> <a id="46241" class="Symbol">→</a> <a id="46243" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="46253" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46256" href="Data.List.Properties.html#46238" class="Bound">xs</a> <a id="46259" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="46262" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="46272" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46275" href="Data.List.Properties.html#46238" class="Bound">xs</a> <a id="46278" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46280" href="Data.List.Properties.html#46238" class="Bound">xs</a>
  <a id="46285" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46306" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="46315" class="Symbol">=</a> <a id="46317" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="46324" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46345" class="Symbol">(</a><a id="46346" href="Data.List.Properties.html#46346" class="Bound">x</a> <a id="46348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="46350" href="Data.List.Properties.html#46350" class="Bound">xs</a><a id="46352" class="Symbol">)</a> <a id="46354" class="Keyword">with</a> <a id="46359" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="46364" class="Symbol">(</a><a id="46365" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46368" href="Data.List.Properties.html#46346" class="Bound">x</a><a id="46369" class="Symbol">)</a>
  <a id="46373" class="Symbol">...</a> <a id="46377" class="Symbol">|</a> <a id="46379" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="46385" class="Symbol">=</a> <a id="46387" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46392" class="Symbol">(</a><a id="46393" class="Bound">x</a> <a id="46395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="46397" class="Symbol">)</a> <a id="46399" class="Symbol">(</a><a id="46400" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46421" class="Bound">xs</a><a id="46423" class="Symbol">)</a>
  <a id="46427" class="Symbol">...</a> <a id="46431" class="Symbol">|</a> <a id="46433" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="46439" class="Symbol">=</a> <a id="46441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="46449" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46459" class="Symbol">:</a> <a id="46461" href="Data.List.Base.html#10958" class="Function">span</a> <a id="46466" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46469" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="46471" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="46473" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="46483" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46486" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="46488" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="46498" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46501" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="46505" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46515" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="46524" class="Symbol">=</a> <a id="46526" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="46533" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46543" class="Symbol">(</a><a id="46544" href="Data.List.Properties.html#46544" class="Bound">x</a> <a id="46546" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="46548" href="Data.List.Properties.html#46548" class="Bound">xs</a><a id="46550" class="Symbol">)</a> <a id="46552" class="Keyword">with</a> <a id="46557" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="46562" class="Symbol">(</a><a id="46563" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46566" href="Data.List.Properties.html#46544" class="Bound">x</a><a id="46567" class="Symbol">)</a>
  <a id="46571" class="Symbol">...</a> <a id="46575" class="Symbol">|</a> <a id="46577" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="46583" class="Symbol">=</a> <a id="46585" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46590" class="Symbol">(</a><a id="46591" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="46603" class="Symbol">(</a><a id="46604" class="Bound">x</a> <a id="46606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="46608" class="Symbol">)</a> <a id="46610" href="Function.Base.html#704" class="Function">id</a><a id="46612" class="Symbol">)</a> <a id="46614" class="Symbol">(</a><a id="46615" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46625" class="Bound">xs</a><a id="46627" class="Symbol">)</a>
  <a id="46631" class="Symbol">...</a> <a id="46635" class="Symbol">|</a> <a id="46637" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="46643" class="Symbol">=</a> <a id="46645" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="46651" class="Comment">------------------------------------------------------------------------</a>
<a id="46724" class="Comment">-- filter</a>

<a id="46735" class="Keyword">module</a> <a id="46742" href="Data.List.Properties.html#46742" class="Module">_</a> <a id="46744" class="Symbol">{</a><a id="46745" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="46747" class="Symbol">:</a> <a id="46749" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="46754" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="46756" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="46757" class="Symbol">}</a> <a id="46759" class="Symbol">(</a><a id="46760" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="46763" class="Symbol">:</a> <a id="46765" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="46775" href="Data.List.Properties.html#46745" class="Bound">P</a><a id="46776" class="Symbol">)</a> <a id="46778" class="Keyword">where</a>

  <a id="46787" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46801" class="Symbol">:</a> <a id="46803" class="Symbol">∀</a> <a id="46805" href="Data.List.Properties.html#46805" class="Bound">xs</a> <a id="46808" class="Symbol">→</a> <a id="46810" href="Data.List.Base.html#4746" class="Function">length</a> <a id="46817" class="Symbol">(</a><a id="46818" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="46825" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="46828" href="Data.List.Properties.html#46805" class="Bound">xs</a><a id="46830" class="Symbol">)</a> <a id="46832" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="46834" href="Data.List.Base.html#4746" class="Function">length</a> <a id="46841" href="Data.List.Properties.html#46805" class="Bound">xs</a>
  <a id="46846" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46860" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="46869" class="Symbol">=</a> <a id="46871" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="46877" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46891" class="Symbol">(</a><a id="46892" href="Data.List.Properties.html#46892" class="Bound">x</a> <a id="46894" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="46896" href="Data.List.Properties.html#46896" class="Bound">xs</a><a id="46898" class="Symbol">)</a> <a id="46900" class="Keyword">with</a> <a id="46905" href="Data.List.Properties.html#46905" class="Bound">ih</a> ← <a id="46910" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46924" href="Data.List.Properties.html#46896" class="Bound">xs</a> <a id="46927" class="Symbol">|</a> <a id="46929" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="46934" class="Symbol">(</a><a id="46935" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="46938" href="Data.List.Properties.html#46892" class="Bound">x</a><a id="46939" class="Symbol">)</a>
  <a id="46943" class="Symbol">...</a> <a id="46947" class="Symbol">|</a> <a id="46949" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="46955" class="Symbol">=</a> <a id="46957" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="46967" href="Data.List.Properties.html#46905" class="Bound">ih</a>
  <a id="46972" class="Symbol">...</a> <a id="46976" class="Symbol">|</a> <a id="46978" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="46984" class="Symbol">=</a> <a id="46986" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="46990" href="Data.List.Properties.html#46905" class="Bound">ih</a>

  <a id="46996" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47007" class="Symbol">:</a> <a id="47009" class="Symbol">∀</a> <a id="47011" class="Symbol">{</a><a id="47012" href="Data.List.Properties.html#47012" class="Bound">xs</a><a id="47014" class="Symbol">}</a> <a id="47016" class="Symbol">→</a> <a id="47018" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="47022" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="47024" href="Data.List.Properties.html#47012" class="Bound">xs</a> <a id="47027" class="Symbol">→</a> <a id="47029" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47036" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47039" href="Data.List.Properties.html#47012" class="Bound">xs</a> <a id="47042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47044" href="Data.List.Properties.html#47012" class="Bound">xs</a>
  <a id="47049" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47060" class="Symbol">{</a><a id="47061" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="47063" class="Symbol">}</a>     <a id="47069" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="47080" class="Symbol">=</a> <a id="47082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="47089" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47100" class="Symbol">{</a><a id="47101" href="Data.List.Properties.html#47101" class="Bound">x</a> <a id="47103" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47105" href="Data.List.Properties.html#47105" class="Bound">xs</a><a id="47107" class="Symbol">}</a> <a id="47109" class="Symbol">(</a><a id="47110" href="Data.List.Properties.html#47110" class="Bound">px</a> <a id="47113" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="47115" href="Data.List.Properties.html#47115" class="Bound">pxs</a><a id="47118" class="Symbol">)</a> <a id="47120" class="Keyword">with</a> <a id="47125" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47128" href="Data.List.Properties.html#47101" class="Bound">x</a>
  <a id="47132" class="Symbol">...</a> <a id="47136" class="Symbol">|</a> <a id="47138" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>          <a id="47150" href="Data.List.Properties.html#47150" class="Bound">¬px</a> <a id="47154" class="Symbol">=</a> <a id="47156" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="47170" class="Bound">px</a> <a id="47173" href="Data.List.Properties.html#47150" class="Bound">¬px</a>
  <a id="47179" class="Symbol">...</a> <a id="47183" class="Symbol">|</a> <a id="47185" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="47191" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="47199" class="Symbol">_</a> <a id="47201" class="Symbol">=</a> <a id="47203" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="47208" class="Symbol">(</a><a id="47209" class="Bound">x</a> <a id="47211" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="47213" class="Symbol">)</a> <a id="47215" class="Symbol">(</a><a id="47216" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47227" class="Bound">pxs</a><a id="47230" class="Symbol">)</a>

  <a id="47235" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47249" class="Symbol">:</a> <a id="47251" class="Symbol">∀</a> <a id="47253" href="Data.List.Properties.html#47253" class="Bound">xs</a> <a id="47256" class="Symbol">→</a> <a id="47258" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="47262" class="Symbol">(</a><a id="47263" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="47265" href="Data.List.Properties.html#46745" class="Bound">P</a><a id="47266" class="Symbol">)</a> <a id="47268" href="Data.List.Properties.html#47253" class="Bound">xs</a> <a id="47271" class="Symbol">→</a> <a id="47273" href="Data.List.Base.html#4746" class="Function">length</a> <a id="47280" class="Symbol">(</a><a id="47281" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47288" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47291" href="Data.List.Properties.html#47253" class="Bound">xs</a><a id="47293" class="Symbol">)</a> <a id="47295" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47297" href="Data.List.Base.html#4746" class="Function">length</a> <a id="47304" href="Data.List.Properties.html#47253" class="Bound">xs</a>
  <a id="47309" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47323" class="Symbol">(</a><a id="47324" href="Data.List.Properties.html#47324" class="Bound">x</a> <a id="47326" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47328" href="Data.List.Properties.html#47328" class="Bound">xs</a><a id="47330" class="Symbol">)</a> <a id="47332" class="Symbol">(</a><a id="47333" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="47338" href="Data.List.Properties.html#47338" class="Bound">¬px</a><a id="47341" class="Symbol">)</a> <a id="47343" class="Keyword">with</a> <a id="47348" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47351" href="Data.List.Properties.html#47324" class="Bound">x</a>
  <a id="47355" class="Symbol">...</a> <a id="47359" class="Symbol">|</a> <a id="47361" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="47367" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="47375" class="Symbol">_</a> <a id="47377" class="Symbol">=</a> <a id="47379" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47383" class="Symbol">(</a><a id="47384" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="47398" class="Bound">xs</a><a id="47400" class="Symbol">)</a>
  <a id="47404" class="Symbol">...</a> <a id="47408" class="Symbol">|</a> <a id="47410" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>          <a id="47423" href="Data.List.Properties.html#47423" class="Bound">px</a> <a id="47426" class="Symbol">=</a> <a id="47428" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="47442" href="Data.List.Properties.html#47423" class="Bound">px</a> <a id="47445" class="Bound">¬px</a>
  <a id="47451" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47465" class="Symbol">(</a><a id="47466" href="Data.List.Properties.html#47466" class="Bound">x</a> <a id="47468" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47470" href="Data.List.Properties.html#47470" class="Bound">xs</a><a id="47472" class="Symbol">)</a> <a id="47474" class="Symbol">(</a><a id="47475" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="47481" href="Data.List.Properties.html#47481" class="Bound">any</a><a id="47484" class="Symbol">)</a> <a id="47486" class="Keyword">with</a> <a id="47491" href="Data.List.Properties.html#47491" class="Bound">ih</a> ← <a id="47496" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47510" href="Data.List.Properties.html#47470" class="Bound">xs</a> <a id="47513" href="Data.List.Properties.html#47481" class="Bound">any</a> <a id="47517" class="Symbol">|</a> <a id="47519" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="47524" class="Symbol">(</a><a id="47525" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47528" href="Data.List.Properties.html#47466" class="Bound">x</a><a id="47529" class="Symbol">)</a>
  <a id="47533" class="Symbol">...</a> <a id="47537" class="Symbol">|</a> <a id="47539" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="47545" class="Symbol">=</a> <a id="47547" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="47557" href="Data.List.Properties.html#47491" class="Bound">ih</a>
  <a id="47562" class="Symbol">...</a> <a id="47566" class="Symbol">|</a> <a id="47568" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="47574" class="Symbol">=</a> <a id="47576" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47580" href="Data.List.Properties.html#47491" class="Bound">ih</a>

  <a id="47586" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47598" class="Symbol">:</a> <a id="47600" class="Symbol">∀</a> <a id="47602" class="Symbol">{</a><a id="47603" href="Data.List.Properties.html#47603" class="Bound">xs</a><a id="47605" class="Symbol">}</a> <a id="47607" class="Symbol">→</a> <a id="47609" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="47613" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="47615" href="Data.List.Properties.html#47603" class="Bound">xs</a> <a id="47618" class="Symbol">→</a> <a id="47620" class="Number">0</a> <a id="47622" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47624" href="Data.List.Base.html#4746" class="Function">length</a> <a id="47631" class="Symbol">(</a><a id="47632" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47639" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47642" href="Data.List.Properties.html#47603" class="Bound">xs</a><a id="47644" class="Symbol">)</a>
  <a id="47648" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47660" class="Symbol">{</a><a id="47661" href="Data.List.Properties.html#47661" class="Bound">x</a> <a id="47663" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47665" href="Data.List.Properties.html#47665" class="Bound">xs</a><a id="47667" class="Symbol">}</a> <a id="47669" class="Symbol">(</a><a id="47670" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="47675" href="Data.List.Properties.html#47675" class="Bound">px</a><a id="47677" class="Symbol">)</a>   <a id="47681" class="Keyword">with</a> <a id="47686" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47689" href="Data.List.Properties.html#47661" class="Bound">x</a>
  <a id="47693" class="Symbol">...</a> <a id="47697" class="Symbol">|</a> <a id="47699" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="47704" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="47712" class="Symbol">_</a> <a id="47714" class="Symbol">=</a> <a id="47716" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
  <a id="47722" class="Symbol">...</a> <a id="47726" class="Symbol">|</a> <a id="47728" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>         <a id="47739" href="Data.List.Properties.html#47739" class="Bound">¬px</a> <a id="47743" class="Symbol">=</a> <a id="47745" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="47759" class="Bound">px</a> <a id="47762" href="Data.List.Properties.html#47739" class="Bound">¬px</a>
  <a id="47768" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47780" class="Symbol">{</a><a id="47781" href="Data.List.Properties.html#47781" class="Bound">x</a> <a id="47783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47785" href="Data.List.Properties.html#47785" class="Bound">xs</a><a id="47787" class="Symbol">}</a> <a id="47789" class="Symbol">(</a><a id="47790" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="47796" href="Data.List.Properties.html#47796" class="Bound">pxs</a><a id="47799" class="Symbol">)</a> <a id="47801" class="Keyword">with</a> <a id="47806" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="47811" class="Symbol">(</a><a id="47812" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47815" href="Data.List.Properties.html#47781" class="Bound">x</a><a id="47816" class="Symbol">)</a>
  <a id="47820" class="Symbol">...</a> <a id="47824" class="Symbol">|</a> <a id="47826" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="47832" class="Symbol">=</a> <a id="47834" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="47844" class="Symbol">(</a><a id="47845" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47857" class="Bound">pxs</a><a id="47860" class="Symbol">)</a>
  <a id="47864" class="Symbol">...</a> <a id="47868" class="Symbol">|</a> <a id="47870" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="47876" class="Symbol">=</a> <a id="47878" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47890" class="Bound">pxs</a>

  <a id="47897" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="47909" class="Symbol">:</a> <a id="47911" class="Symbol">∀</a> <a id="47913" class="Symbol">{</a><a id="47914" href="Data.List.Properties.html#47914" class="Bound">xs</a><a id="47916" class="Symbol">}</a> <a id="47918" class="Symbol">→</a> <a id="47920" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="47924" class="Symbol">(</a><a id="47925" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="47927" href="Data.List.Properties.html#46745" class="Bound">P</a><a id="47928" class="Symbol">)</a> <a id="47930" href="Data.List.Properties.html#47914" class="Bound">xs</a> <a id="47933" class="Symbol">→</a> <a id="47935" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47942" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47945" href="Data.List.Properties.html#47914" class="Bound">xs</a> <a id="47948" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47950" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="47955" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="47967" class="Symbol">{</a><a id="47968" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="47970" class="Symbol">}</a>     <a id="47976" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="47989" class="Symbol">=</a> <a id="47991" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="47998" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="48010" class="Symbol">{</a><a id="48011" href="Data.List.Properties.html#48011" class="Bound">x</a> <a id="48013" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48015" href="Data.List.Properties.html#48015" class="Bound">xs</a><a id="48017" class="Symbol">}</a> <a id="48019" class="Symbol">(</a><a id="48020" href="Data.List.Properties.html#48020" class="Bound">¬px</a> <a id="48024" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="48026" href="Data.List.Properties.html#48026" class="Bound">¬pxs</a><a id="48030" class="Symbol">)</a> <a id="48032" class="Keyword">with</a> <a id="48037" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48040" href="Data.List.Properties.html#48011" class="Bound">x</a>
  <a id="48044" class="Symbol">...</a> <a id="48048" class="Symbol">|</a> <a id="48050" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="48056" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="48064" class="Symbol">_</a> <a id="48066" class="Symbol">=</a> <a id="48068" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="48080" class="Bound">¬pxs</a>
  <a id="48087" class="Symbol">...</a> <a id="48091" class="Symbol">|</a> <a id="48093" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>          <a id="48106" href="Data.List.Properties.html#48106" class="Bound">px</a> <a id="48109" class="Symbol">=</a> <a id="48111" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48125" href="Data.List.Properties.html#48106" class="Bound">px</a> <a id="48128" class="Bound">¬px</a>

  <a id="48135" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48151" class="Symbol">:</a> <a id="48153" class="Symbol">∀</a> <a id="48155" class="Symbol">{</a><a id="48156" href="Data.List.Properties.html#48156" class="Bound">xs</a><a id="48158" class="Symbol">}</a> <a id="48160" class="Symbol">→</a> <a id="48162" href="Data.List.Base.html#4746" class="Function">length</a> <a id="48169" class="Symbol">(</a><a id="48170" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48177" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48180" href="Data.List.Properties.html#48156" class="Bound">xs</a><a id="48182" class="Symbol">)</a> <a id="48184" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48186" href="Data.List.Base.html#4746" class="Function">length</a> <a id="48193" href="Data.List.Properties.html#48156" class="Bound">xs</a> <a id="48196" class="Symbol">→</a>
                    <a id="48218" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48225" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48228" href="Data.List.Properties.html#48156" class="Bound">xs</a> <a id="48231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48233" href="Data.List.Properties.html#48156" class="Bound">xs</a>
  <a id="48238" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48254" class="Symbol">{</a><a id="48255" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="48257" class="Symbol">}</a>     <a id="48263" href="Data.List.Properties.html#48263" class="Bound">eq</a> <a id="48266" class="Symbol">=</a> <a id="48268" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="48275" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48291" class="Symbol">{</a><a id="48292" href="Data.List.Properties.html#48292" class="Bound">x</a> <a id="48294" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48296" href="Data.List.Properties.html#48296" class="Bound">xs</a><a id="48298" class="Symbol">}</a> <a id="48300" href="Data.List.Properties.html#48300" class="Bound">eq</a> <a id="48303" class="Keyword">with</a> <a id="48308" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="48313" class="Symbol">(</a><a id="48314" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48317" href="Data.List.Properties.html#48292" class="Bound">x</a><a id="48318" class="Symbol">)</a>
  <a id="48322" class="Symbol">...</a> <a id="48326" class="Symbol">|</a> <a id="48328" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="48334" class="Symbol">=</a> <a id="48336" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48350" class="Bound">eq</a> <a id="48353" class="Symbol">(</a><a id="48354" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="48358" class="Symbol">(</a><a id="48359" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48363" class="Symbol">(</a><a id="48364" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="48378" class="Bound">xs</a><a id="48380" class="Symbol">)))</a>
  <a id="48386" class="Symbol">...</a> <a id="48390" class="Symbol">|</a> <a id="48392" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="48398" class="Symbol">=</a> <a id="48400" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="48405" class="Symbol">(</a><a id="48406" class="Bound">x</a> <a id="48408" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="48410" class="Symbol">)</a> <a id="48412" class="Symbol">(</a><a id="48413" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48429" class="Symbol">(</a><a id="48430" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="48444" class="Bound">eq</a><a id="48446" class="Symbol">))</a>

  <a id="48452" href="Data.List.Properties.html#48452" class="Function">filter-accept</a> <a id="48466" class="Symbol">:</a> <a id="48468" class="Symbol">∀</a> <a id="48470" class="Symbol">{</a><a id="48471" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48473" href="Data.List.Properties.html#48473" class="Bound">xs</a><a id="48475" class="Symbol">}</a> <a id="48477" class="Symbol">→</a> <a id="48479" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="48481" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48483" class="Symbol">→</a> <a id="48485" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48492" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48495" class="Symbol">(</a><a id="48496" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48500" href="Data.List.Properties.html#48473" class="Bound">xs</a><a id="48502" class="Symbol">)</a> <a id="48504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48506" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48508" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48510" class="Symbol">(</a><a id="48511" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48518" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48521" href="Data.List.Properties.html#48473" class="Bound">xs</a><a id="48523" class="Symbol">)</a>
  <a id="48527" href="Data.List.Properties.html#48452" class="Function">filter-accept</a> <a id="48541" class="Symbol">{</a><a id="48542" href="Data.List.Properties.html#48542" class="Bound">x</a><a id="48543" class="Symbol">}</a> <a id="48545" href="Data.List.Properties.html#48545" class="Bound">Px</a> <a id="48548" class="Keyword">with</a> <a id="48553" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48556" href="Data.List.Properties.html#48542" class="Bound">x</a>
  <a id="48560" class="Symbol">...</a> <a id="48564" class="Symbol">|</a> <a id="48566" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="48571" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="48579" class="Symbol">_</a> <a id="48581" class="Symbol">=</a> <a id="48583" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="48590" class="Symbol">...</a> <a id="48594" class="Symbol">|</a> <a id="48596" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>         <a id="48607" href="Data.List.Properties.html#48607" class="Bound">¬Px</a> <a id="48611" class="Symbol">=</a> <a id="48613" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48627" class="Bound">Px</a> <a id="48630" href="Data.List.Properties.html#48607" class="Bound">¬Px</a>

  <a id="48637" href="Data.List.Properties.html#48637" class="Function">filter-reject</a> <a id="48651" class="Symbol">:</a> <a id="48653" class="Symbol">∀</a> <a id="48655" class="Symbol">{</a><a id="48656" href="Data.List.Properties.html#48656" class="Bound">x</a> <a id="48658" href="Data.List.Properties.html#48658" class="Bound">xs</a><a id="48660" class="Symbol">}</a> <a id="48662" class="Symbol">→</a> <a id="48664" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="48666" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="48668" href="Data.List.Properties.html#48656" class="Bound">x</a> <a id="48670" class="Symbol">→</a> <a id="48672" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48679" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48682" class="Symbol">(</a><a id="48683" href="Data.List.Properties.html#48656" class="Bound">x</a> <a id="48685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48687" href="Data.List.Properties.html#48658" class="Bound">xs</a><a id="48689" class="Symbol">)</a> <a id="48691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48693" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48700" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48703" href="Data.List.Properties.html#48658" class="Bound">xs</a>
  <a id="48708" href="Data.List.Properties.html#48637" class="Function">filter-reject</a> <a id="48722" class="Symbol">{</a><a id="48723" href="Data.List.Properties.html#48723" class="Bound">x</a><a id="48724" class="Symbol">}</a> <a id="48726" href="Data.List.Properties.html#48726" class="Bound">¬Px</a> <a id="48730" class="Keyword">with</a> <a id="48735" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48738" href="Data.List.Properties.html#48723" class="Bound">x</a>
  <a id="48742" class="Symbol">...</a> <a id="48746" class="Symbol">|</a> <a id="48748" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>          <a id="48761" href="Data.List.Properties.html#48761" class="Bound">Px</a> <a id="48764" class="Symbol">=</a> <a id="48766" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48780" href="Data.List.Properties.html#48761" class="Bound">Px</a> <a id="48783" class="Bound">¬Px</a>
  <a id="48789" class="Symbol">...</a> <a id="48793" class="Symbol">|</a> <a id="48795" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="48801" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="48809" class="Symbol">_</a> <a id="48811" class="Symbol">=</a> <a id="48813" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="48821" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48833" class="Symbol">:</a> <a id="48835" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48842" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48845" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="48847" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48854" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48857" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="48859" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48866" href="Data.List.Properties.html#46760" class="Bound">P?</a>
  <a id="48871" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48883" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="48892" class="Symbol">=</a> <a id="48894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="48901" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48913" class="Symbol">(</a><a id="48914" href="Data.List.Properties.html#48914" class="Bound">x</a> <a id="48916" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48918" href="Data.List.Properties.html#48918" class="Bound">xs</a><a id="48920" class="Symbol">)</a> <a id="48922" class="Keyword">with</a> <a id="48927" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="48932" class="Symbol">(</a><a id="48933" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48936" href="Data.List.Properties.html#48914" class="Bound">x</a><a id="48937" class="Symbol">)</a> <a id="48939" class="Keyword">in</a> <a id="48942" class="Argument">eq</a>
  <a id="48947" class="Symbol">...</a> <a id="48951" class="Symbol">|</a> <a id="48953" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>            <a id="48970" class="Symbol">=</a> <a id="48972" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48984" class="Bound">xs</a>
  <a id="48989" class="Symbol">...</a> <a id="48993" class="Symbol">|</a> <a id="48995" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="49001" class="Keyword">rewrite</a> <a id="49009" href="Data.List.Properties.html#48942" class="Bound">eq</a> <a id="49012" class="Symbol">=</a> <a id="49014" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49019" class="Symbol">(</a><a id="49020" class="Bound">x</a> <a id="49022" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="49024" class="Symbol">)</a> <a id="49026" class="Symbol">(</a><a id="49027" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="49039" class="Bound">xs</a><a id="49041" class="Symbol">)</a>

  <a id="49046" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49056" class="Symbol">:</a> <a id="49058" class="Symbol">∀</a> <a id="49060" href="Data.List.Properties.html#49060" class="Bound">xs</a> <a id="49063" href="Data.List.Properties.html#49063" class="Bound">ys</a> <a id="49066" class="Symbol">→</a> <a id="49068" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49075" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49078" class="Symbol">(</a><a id="49079" href="Data.List.Properties.html#49060" class="Bound">xs</a> <a id="49082" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="49085" href="Data.List.Properties.html#49063" class="Bound">ys</a><a id="49087" class="Symbol">)</a> <a id="49089" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49091" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49098" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49101" href="Data.List.Properties.html#49060" class="Bound">xs</a> <a id="49104" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="49107" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49114" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49117" href="Data.List.Properties.html#49063" class="Bound">ys</a>
  <a id="49122" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49132" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="49141" href="Data.List.Properties.html#49141" class="Bound">ys</a> <a id="49144" class="Symbol">=</a> <a id="49146" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="49153" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49163" class="Symbol">(</a><a id="49164" href="Data.List.Properties.html#49164" class="Bound">x</a> <a id="49166" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49168" href="Data.List.Properties.html#49168" class="Bound">xs</a><a id="49170" class="Symbol">)</a> <a id="49172" href="Data.List.Properties.html#49172" class="Bound">ys</a> <a id="49175" class="Keyword">with</a> <a id="49180" href="Data.List.Properties.html#49180" class="Bound">ih</a> ← <a id="49185" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49195" href="Data.List.Properties.html#49168" class="Bound">xs</a> <a id="49198" href="Data.List.Properties.html#49172" class="Bound">ys</a> <a id="49201" class="Symbol">|</a> <a id="49203" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="49208" class="Symbol">(</a><a id="49209" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49212" href="Data.List.Properties.html#49164" class="Bound">x</a><a id="49213" class="Symbol">)</a>
  <a id="49217" class="Symbol">...</a> <a id="49221" class="Symbol">|</a> <a id="49223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="49229" class="Symbol">=</a> <a id="49231" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49236" class="Symbol">(</a><a id="49237" class="Bound">x</a> <a id="49239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="49241" class="Symbol">)</a> <a id="49243" href="Data.List.Properties.html#49180" class="Bound">ih</a>
  <a id="49248" class="Symbol">...</a> <a id="49252" class="Symbol">|</a> <a id="49254" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="49260" class="Symbol">=</a> <a id="49262" href="Data.List.Properties.html#49180" class="Bound">ih</a>

<a id="49266" class="Keyword">module</a> <a id="49273" href="Data.List.Properties.html#49273" class="Module">_</a> <a id="49275" class="Symbol">{</a><a id="49276" href="Data.List.Properties.html#49276" class="Bound">P</a> <a id="49278" class="Symbol">:</a> <a id="49280" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="49285" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="49287" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="49288" class="Symbol">}</a> <a id="49290" class="Symbol">{</a><a id="49291" href="Data.List.Properties.html#49291" class="Bound">Q</a> <a id="49293" class="Symbol">:</a> <a id="49295" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="49300" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="49302" href="Data.List.Properties.html#2656" class="Generalizable">q</a><a id="49303" class="Symbol">}</a> <a id="49305" class="Symbol">(</a><a id="49306" href="Data.List.Properties.html#49306" class="Bound">P?</a> <a id="49309" class="Symbol">:</a> <a id="49311" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="49321" href="Data.List.Properties.html#49276" class="Bound">P</a><a id="49322" class="Symbol">)</a> <a id="49324" class="Symbol">(</a><a id="49325" href="Data.List.Properties.html#49325" class="Bound">Q?</a> <a id="49328" class="Symbol">:</a> <a id="49330" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="49340" href="Data.List.Properties.html#49291" class="Bound">Q</a><a id="49341" class="Symbol">)</a> <a id="49343" class="Keyword">where</a>

  <a id="49352" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49361" class="Symbol">:</a> <a id="49363" href="Data.List.Properties.html#49276" class="Bound">P</a> <a id="49365" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="49367" href="Data.List.Properties.html#49291" class="Bound">Q</a> <a id="49369" class="Symbol">→</a> <a id="49371" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49378" href="Data.List.Properties.html#49306" class="Bound">P?</a> <a id="49381" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="49383" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49390" href="Data.List.Properties.html#49325" class="Bound">Q?</a>
  <a id="49395" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49404" href="Data.List.Properties.html#49404" class="Bound">P≐Q</a> <a id="49408" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="49411" class="Symbol">=</a> <a id="49413" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="49420" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49429" href="Data.List.Properties.html#49429" class="Bound">P≐Q</a> <a id="49433" class="Symbol">(</a><a id="49434" href="Data.List.Properties.html#49434" class="Bound">x</a> <a id="49436" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49438" href="Data.List.Properties.html#49438" class="Bound">xs</a><a id="49440" class="Symbol">)</a> <a id="49442" class="Keyword">with</a> <a id="49447" href="Data.List.Properties.html#49306" class="Bound">P?</a> <a id="49450" href="Data.List.Properties.html#49434" class="Bound">x</a>
  <a id="49454" class="Symbol">...</a> <a id="49458" class="Symbol">|</a> <a id="49460" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="49464" href="Data.List.Properties.html#49464" class="Bound">P[x]</a> <a id="49469" class="Symbol">=</a> <a id="49471" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="49477" class="Symbol">(</a><a id="49478" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49483" class="Symbol">(</a><a id="49484" class="Bound">x</a> <a id="49486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="49488" class="Symbol">)</a> <a id="49490" class="Symbol">(</a><a id="49491" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49500" class="Bound">P≐Q</a> <a id="49504" class="Bound">xs</a><a id="49506" class="Symbol">))</a> <a id="49509" class="Symbol">(</a><a id="49510" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="49514" class="Symbol">(</a><a id="49515" href="Data.List.Properties.html#48452" class="Function">filter-accept</a> <a id="49529" href="Data.List.Properties.html#49325" class="Bound">Q?</a> <a id="49532" class="Symbol">(</a><a id="49533" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="49539" class="Bound">P≐Q</a> <a id="49543" href="Data.List.Properties.html#49464" class="Bound">P[x]</a><a id="49547" class="Symbol">)))</a>
  <a id="49553" class="Symbol">...</a> <a id="49557" class="Symbol">|</a> <a id="49559" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="49562" href="Data.List.Properties.html#49562" class="Bound">¬P[x]</a> <a id="49568" class="Symbol">=</a> <a id="49570" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="49576" class="Symbol">(</a><a id="49577" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49586" class="Bound">P≐Q</a> <a id="49590" class="Bound">xs</a><a id="49592" class="Symbol">)</a> <a id="49594" class="Symbol">(</a><a id="49595" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="49599" class="Symbol">(</a><a id="49600" href="Data.List.Properties.html#48637" class="Function">filter-reject</a> <a id="49614" href="Data.List.Properties.html#49325" class="Bound">Q?</a> <a id="49617" class="Symbol">(</a><a id="49618" href="Data.List.Properties.html#49562" class="Bound">¬P[x]</a> <a id="49624" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="49626" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="49632" class="Bound">P≐Q</a><a id="49635" class="Symbol">)))</a>

<a id="49640" class="Comment">------------------------------------------------------------------------</a>
<a id="49713" class="Comment">-- derun and deduplicate</a>

<a id="49739" class="Keyword">module</a> <a id="49746" href="Data.List.Properties.html#49746" class="Module">_</a> <a id="49748" class="Symbol">{</a><a id="49749" href="Data.List.Properties.html#49749" class="Bound">R</a> <a id="49751" class="Symbol">:</a> <a id="49753" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="49757" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="49759" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="49760" class="Symbol">}</a> <a id="49762" class="Symbol">(</a><a id="49763" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="49766" class="Symbol">:</a> <a id="49768" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="49780" href="Data.List.Properties.html#49749" class="Bound">R</a><a id="49781" class="Symbol">)</a> <a id="49783" class="Keyword">where</a>

  <a id="49792" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49805" class="Symbol">:</a> <a id="49807" class="Symbol">∀</a> <a id="49809" href="Data.List.Properties.html#49809" class="Bound">xs</a> <a id="49812" class="Symbol">→</a> <a id="49814" href="Data.List.Base.html#4746" class="Function">length</a> <a id="49821" class="Symbol">(</a><a id="49822" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="49828" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="49831" href="Data.List.Properties.html#49809" class="Bound">xs</a><a id="49833" class="Symbol">)</a> <a id="49835" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49837" href="Data.List.Base.html#4746" class="Function">length</a> <a id="49844" href="Data.List.Properties.html#49809" class="Bound">xs</a>
  <a id="49849" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49862" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="49865" class="Symbol">=</a> <a id="49867" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
  <a id="49876" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49889" class="Symbol">(</a><a id="49890" href="Data.List.Properties.html#49890" class="Bound">x</a> <a id="49892" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49894" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="49896" class="Symbol">)</a> <a id="49898" class="Symbol">=</a> <a id="49900" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
  <a id="49909" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49922" class="Symbol">(</a><a id="49923" href="Data.List.Properties.html#49923" class="Bound">x</a> <a id="49925" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49927" href="Data.List.Properties.html#49927" class="Bound">y</a> <a id="49929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49931" href="Data.List.Properties.html#49931" class="Bound">xs</a><a id="49933" class="Symbol">)</a> <a id="49935" class="Keyword">with</a> <a id="49940" href="Data.List.Properties.html#49940" class="Bound">ih</a> ← <a id="49945" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49958" class="Symbol">(</a><a id="49959" href="Data.List.Properties.html#49927" class="Bound">y</a> <a id="49961" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49963" href="Data.List.Properties.html#49931" class="Bound">xs</a><a id="49965" class="Symbol">)</a> <a id="49967" class="Symbol">|</a> <a id="49969" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="49974" class="Symbol">(</a><a id="49975" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="49978" href="Data.List.Properties.html#49923" class="Bound">x</a> <a id="49980" href="Data.List.Properties.html#49927" class="Bound">y</a><a id="49981" class="Symbol">)</a>
  <a id="49985" class="Symbol">...</a> <a id="49989" class="Symbol">|</a> <a id="49991" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="49997" class="Symbol">=</a> <a id="49999" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="50009" href="Data.List.Properties.html#49940" class="Bound">ih</a>
  <a id="50014" class="Symbol">...</a> <a id="50018" class="Symbol">|</a> <a id="50020" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="50026" class="Symbol">=</a> <a id="50028" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50032" href="Data.List.Properties.html#49940" class="Bound">ih</a>

  <a id="50038" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50057" class="Symbol">:</a> <a id="50059" class="Symbol">∀</a> <a id="50061" href="Data.List.Properties.html#50061" class="Bound">xs</a> <a id="50064" class="Symbol">→</a> <a id="50066" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50073" class="Symbol">(</a><a id="50074" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="50086" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50089" href="Data.List.Properties.html#50061" class="Bound">xs</a><a id="50091" class="Symbol">)</a> <a id="50093" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50095" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50102" href="Data.List.Properties.html#50061" class="Bound">xs</a>
  <a id="50107" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50126" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="50129" class="Symbol">=</a> <a id="50131" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="50137" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50156" class="Symbol">(</a><a id="50157" href="Data.List.Properties.html#50157" class="Bound">x</a> <a id="50159" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50161" href="Data.List.Properties.html#50161" class="Bound">xs</a><a id="50163" class="Symbol">)</a> <a id="50165" class="Symbol">=</a> <a id="50167" href="Data.List.Properties.html#50416" class="Function Operator">≤-begin</a>
    <a id="50179" class="Number">1</a> <a id="50181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50183" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50190" class="Symbol">(</a><a id="50191" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="50198" class="Symbol">(</a><a id="50199" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="50202" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="50204" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50207" href="Data.List.Properties.html#50157" class="Bound">x</a><a id="50208" class="Symbol">)</a> <a id="50210" href="Data.List.Properties.html#50442" class="Function">r</a><a id="50211" class="Symbol">)</a> <a id="50213" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="50216" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50220" class="Symbol">(</a><a id="50221" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="50235" class="Symbol">(</a><a id="50236" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="50239" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="50241" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50244" href="Data.List.Properties.html#50157" class="Bound">x</a><a id="50245" class="Symbol">)</a> <a id="50247" href="Data.List.Properties.html#50442" class="Function">r</a><a id="50248" class="Symbol">)</a> <a id="50250" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="50256" class="Number">1</a> <a id="50258" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50260" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50267" href="Data.List.Properties.html#50442" class="Function">r</a>                      <a id="50290" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="50293" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50297" class="Symbol">(</a><a id="50298" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50317" href="Data.List.Properties.html#50161" class="Bound">xs</a><a id="50319" class="Symbol">)</a> <a id="50321" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="50327" class="Number">1</a> <a id="50329" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50331" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50338" href="Data.List.Properties.html#50161" class="Bound">xs</a>                     <a id="50361" href="Data.List.Properties.html#50432" class="Function Operator">≤-∎</a>
    <a id="50369" class="Keyword">where</a>
    <a id="50379" class="Keyword">open</a> <a id="50384" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="50396" class="Keyword">renaming</a> <a id="50405" class="Symbol">(</a><a id="50406" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="50413" class="Symbol">to</a> <a id="50416" class="Function Operator">≤-begin_</a><a id="50424" class="Symbol">;</a> <a id="50426" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="50429" class="Symbol">to</a> <a id="50432" class="Function Operator">_≤-∎</a><a id="50436" class="Symbol">)</a>
    <a id="50442" href="Data.List.Properties.html#50442" class="Function">r</a> <a id="50444" class="Symbol">=</a> <a id="50446" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="50458" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50461" href="Data.List.Properties.html#50161" class="Bound">xs</a>

  <a id="50467" href="Data.List.Properties.html#50467" class="Function">derun-reject</a> <a id="50480" class="Symbol">:</a> <a id="50482" class="Symbol">∀</a> <a id="50484" class="Symbol">{</a><a id="50485" href="Data.List.Properties.html#50485" class="Bound">x</a> <a id="50487" href="Data.List.Properties.html#50487" class="Bound">y</a><a id="50488" class="Symbol">}</a> <a id="50490" href="Data.List.Properties.html#50490" class="Bound">xs</a> <a id="50493" class="Symbol">→</a> <a id="50495" href="Data.List.Properties.html#49749" class="Bound">R</a> <a id="50497" href="Data.List.Properties.html#50485" class="Bound">x</a> <a id="50499" href="Data.List.Properties.html#50487" class="Bound">y</a> <a id="50501" class="Symbol">→</a> <a id="50503" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50509" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50512" class="Symbol">(</a><a id="50513" href="Data.List.Properties.html#50485" class="Bound">x</a> <a id="50515" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50517" href="Data.List.Properties.html#50487" class="Bound">y</a> <a id="50519" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50521" href="Data.List.Properties.html#50490" class="Bound">xs</a><a id="50523" class="Symbol">)</a> <a id="50525" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50527" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50533" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50536" class="Symbol">(</a><a id="50537" href="Data.List.Properties.html#50487" class="Bound">y</a> <a id="50539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50541" href="Data.List.Properties.html#50490" class="Bound">xs</a><a id="50543" class="Symbol">)</a>
  <a id="50547" href="Data.List.Properties.html#50467" class="Function">derun-reject</a> <a id="50560" class="Symbol">{</a><a id="50561" href="Data.List.Properties.html#50561" class="Bound">x</a><a id="50562" class="Symbol">}</a> <a id="50564" class="Symbol">{</a><a id="50565" href="Data.List.Properties.html#50565" class="Bound">y</a><a id="50566" class="Symbol">}</a> <a id="50568" href="Data.List.Properties.html#50568" class="Bound">xs</a> <a id="50571" href="Data.List.Properties.html#50571" class="Bound">Rxy</a> <a id="50575" class="Keyword">with</a> <a id="50580" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50583" href="Data.List.Properties.html#50561" class="Bound">x</a> <a id="50585" href="Data.List.Properties.html#50565" class="Bound">y</a>
  <a id="50589" class="Symbol">...</a> <a id="50593" class="Symbol">|</a> <a id="50595" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="50599" class="Symbol">_</a>    <a id="50604" class="Symbol">=</a> <a id="50606" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="50613" class="Symbol">...</a> <a id="50617" class="Symbol">|</a> <a id="50619" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="50623" href="Data.List.Properties.html#50623" class="Bound">¬Rxy</a> <a id="50628" class="Symbol">=</a> <a id="50630" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="50644" class="Bound">Rxy</a> <a id="50648" href="Data.List.Properties.html#50623" class="Bound">¬Rxy</a>

  <a id="50656" href="Data.List.Properties.html#50656" class="Function">derun-accept</a> <a id="50669" class="Symbol">:</a> <a id="50671" class="Symbol">∀</a> <a id="50673" class="Symbol">{</a><a id="50674" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50676" href="Data.List.Properties.html#50676" class="Bound">y</a><a id="50677" class="Symbol">}</a> <a id="50679" href="Data.List.Properties.html#50679" class="Bound">xs</a> <a id="50682" class="Symbol">→</a> <a id="50684" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="50686" href="Data.List.Properties.html#49749" class="Bound">R</a> <a id="50688" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50690" href="Data.List.Properties.html#50676" class="Bound">y</a> <a id="50692" class="Symbol">→</a> <a id="50694" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50700" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50703" class="Symbol">(</a><a id="50704" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50706" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50708" href="Data.List.Properties.html#50676" class="Bound">y</a> <a id="50710" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50712" href="Data.List.Properties.html#50679" class="Bound">xs</a><a id="50714" class="Symbol">)</a> <a id="50716" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50718" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50720" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50722" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50728" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50731" class="Symbol">(</a><a id="50732" href="Data.List.Properties.html#50676" class="Bound">y</a> <a id="50734" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50736" href="Data.List.Properties.html#50679" class="Bound">xs</a><a id="50738" class="Symbol">)</a>
  <a id="50742" href="Data.List.Properties.html#50656" class="Function">derun-accept</a> <a id="50755" class="Symbol">{</a><a id="50756" href="Data.List.Properties.html#50756" class="Bound">x</a><a id="50757" class="Symbol">}</a> <a id="50759" class="Symbol">{</a><a id="50760" href="Data.List.Properties.html#50760" class="Bound">y</a><a id="50761" class="Symbol">}</a> <a id="50763" href="Data.List.Properties.html#50763" class="Bound">xs</a> <a id="50766" href="Data.List.Properties.html#50766" class="Bound">¬Rxy</a> <a id="50771" class="Keyword">with</a> <a id="50776" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50779" href="Data.List.Properties.html#50756" class="Bound">x</a> <a id="50781" href="Data.List.Properties.html#50760" class="Bound">y</a>
  <a id="50785" class="Symbol">...</a> <a id="50789" class="Symbol">|</a> <a id="50791" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="50795" href="Data.List.Properties.html#50795" class="Bound">Rxy</a> <a id="50799" class="Symbol">=</a> <a id="50801" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="50815" href="Data.List.Properties.html#50795" class="Bound">Rxy</a> <a id="50819" class="Bound">¬Rxy</a>
  <a id="50826" class="Symbol">...</a> <a id="50830" class="Symbol">|</a> <a id="50832" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="50836" class="Symbol">_</a>   <a id="50840" class="Symbol">=</a> <a id="50842" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="50848" class="Comment">------------------------------------------------------------------------</a>
<a id="50921" class="Comment">-- partition</a>

<a id="50935" class="Keyword">module</a> <a id="50942" href="Data.List.Properties.html#50942" class="Module">_</a> <a id="50944" class="Symbol">{</a><a id="50945" href="Data.List.Properties.html#50945" class="Bound">P</a> <a id="50947" class="Symbol">:</a> <a id="50949" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="50954" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="50956" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="50957" class="Symbol">}</a> <a id="50959" class="Symbol">(</a><a id="50960" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="50963" class="Symbol">:</a> <a id="50965" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="50975" href="Data.List.Properties.html#50945" class="Bound">P</a><a id="50976" class="Symbol">)</a> <a id="50978" class="Keyword">where</a>

  <a id="50987" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51002" class="Symbol">:</a> <a id="51004" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="51014" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51017" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="51019" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="51021" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="51028" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51031" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="51033" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="51040" class="Symbol">(</a><a id="51041" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a> <a id="51044" href="Data.List.Properties.html#50960" class="Bound">P?</a><a id="51046" class="Symbol">)</a> <a id="51048" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="51052" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51067" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="51076" class="Symbol">=</a> <a id="51078" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="51085" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51100" class="Symbol">(</a><a id="51101" href="Data.List.Properties.html#51101" class="Bound">x</a> <a id="51103" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="51105" href="Data.List.Properties.html#51105" class="Bound">xs</a><a id="51107" class="Symbol">)</a> <a id="51109" class="Keyword">with</a> <a id="51114" href="Data.List.Properties.html#51114" class="Bound">ih</a> ← <a id="51119" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51134" href="Data.List.Properties.html#51105" class="Bound">xs</a> <a id="51137" class="Symbol">|</a> <a id="51139" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51144" class="Symbol">(</a><a id="51145" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51148" href="Data.List.Properties.html#51101" class="Bound">x</a><a id="51149" class="Symbol">)</a>
  <a id="51153" class="Symbol">...</a>  <a id="51158" class="Symbol">|</a> <a id="51160" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="51166" class="Symbol">=</a> <a id="51168" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51173" class="Symbol">(</a><a id="51174" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51186" class="Symbol">(</a><a id="51187" class="Bound">x</a> <a id="51189" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51191" class="Symbol">)</a> <a id="51193" href="Function.Base.html#704" class="Function">id</a><a id="51195" class="Symbol">)</a> <a id="51197" href="Data.List.Properties.html#51114" class="Bound">ih</a>
  <a id="51202" class="Symbol">...</a>  <a id="51207" class="Symbol">|</a> <a id="51209" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="51215" class="Symbol">=</a> <a id="51217" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51222" class="Symbol">(</a><a id="51223" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51235" href="Function.Base.html#704" class="Function">id</a> <a id="51238" class="Symbol">(</a><a id="51239" class="Bound">x</a> <a id="51241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51243" class="Symbol">))</a> <a id="51246" href="Data.List.Properties.html#51114" class="Bound">ih</a>

  <a id="51252" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51269" class="Symbol">:</a> <a id="51271" class="Symbol">∀</a> <a id="51273" href="Data.List.Properties.html#51273" class="Bound">xs</a> <a id="51276" class="Symbol">→</a> <a id="51278" class="Symbol">(</a><a id="51279" class="Keyword">let</a> <a id="51283" class="Symbol">(</a><a id="51284" href="Data.List.Properties.html#51284" class="Bound">ys</a> <a id="51287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="51289" href="Data.List.Properties.html#51289" class="Bound">zs</a><a id="51291" class="Symbol">)</a> <a id="51293" class="Symbol">=</a> <a id="51295" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="51305" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51308" href="Data.List.Properties.html#51273" class="Bound">xs</a><a id="51310" class="Symbol">)</a> <a id="51312" class="Symbol">→</a>
                     <a id="51335" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51342" href="Data.List.Properties.html#51284" class="Bound">ys</a> <a id="51345" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51347" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51354" href="Data.List.Properties.html#51273" class="Bound">xs</a> <a id="51357" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="51359" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51366" href="Data.List.Properties.html#51289" class="Bound">zs</a> <a id="51369" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51371" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51378" href="Data.List.Properties.html#51273" class="Bound">xs</a>
  <a id="51383" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51400" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="51409" class="Symbol">=</a> <a id="51411" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="51415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="51417" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="51423" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51440" class="Symbol">(</a><a id="51441" href="Data.List.Properties.html#51441" class="Bound">x</a> <a id="51443" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="51445" href="Data.List.Properties.html#51445" class="Bound">xs</a><a id="51447" class="Symbol">)</a> <a id="51449" class="Keyword">with</a> <a id="51454" href="Data.List.Properties.html#51454" class="Bound">ih</a> ← <a id="51459" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51476" href="Data.List.Properties.html#51445" class="Bound">xs</a> <a id="51479" class="Symbol">|</a> <a id="51481" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51486" class="Symbol">(</a><a id="51487" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51490" href="Data.List.Properties.html#51441" class="Bound">x</a><a id="51491" class="Symbol">)</a>
  <a id="51495" class="Symbol">...</a>  <a id="51500" class="Symbol">|</a> <a id="51502" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="51508" class="Symbol">=</a> <a id="51510" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51522" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51526" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="51536" href="Data.List.Properties.html#51454" class="Bound">ih</a>
  <a id="51541" class="Symbol">...</a>  <a id="51546" class="Symbol">|</a> <a id="51548" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="51554" class="Symbol">=</a> <a id="51556" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51568" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="51578" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51582" href="Data.List.Properties.html#51454" class="Bound">ih</a>

  <a id="51588" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51607" class="Symbol">:</a> <a id="51609" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="51619" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51622" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="51624" href="Data.List.Base.html#4126" class="Function">foldr</a>
    <a id="51634" class="Symbol">(λ</a> <a id="51637" href="Data.List.Properties.html#51637" class="Bound">x</a> <a id="51639" class="Symbol">→</a> <a id="51641" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="51644" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51649" class="Symbol">(</a><a id="51650" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51653" href="Data.List.Properties.html#51637" class="Bound">x</a><a id="51654" class="Symbol">)</a> <a id="51656" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="51661" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="51674" class="Symbol">(</a><a id="51675" href="Data.List.Properties.html#51637" class="Bound">x</a> <a id="51677" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51679" class="Symbol">)</a> <a id="51681" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="51686" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="51699" class="Symbol">(</a><a id="51700" href="Data.List.Properties.html#51637" class="Bound">x</a> <a id="51702" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51704" class="Symbol">))</a>
    <a id="51711" class="Symbol">(</a><a id="51712" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="51715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="51717" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="51719" class="Symbol">)</a>
  <a id="51723" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51742" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="51745" class="Symbol">=</a> <a id="51747" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="51754" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51773" class="Symbol">(</a><a id="51774" href="Data.List.Properties.html#51774" class="Bound">x</a> <a id="51776" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="51778" href="Data.List.Properties.html#51778" class="Bound">xs</a><a id="51780" class="Symbol">)</a> <a id="51782" class="Keyword">with</a> <a id="51787" href="Data.List.Properties.html#51787" class="Bound">ih</a> ← <a id="51792" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51811" href="Data.List.Properties.html#51778" class="Bound">xs</a> <a id="51814" class="Symbol">|</a> <a id="51816" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51821" class="Symbol">(</a><a id="51822" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51825" href="Data.List.Properties.html#51774" class="Bound">x</a><a id="51826" class="Symbol">)</a>
  <a id="51830" class="Symbol">...</a> <a id="51834" class="Symbol">|</a> <a id="51836" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="51841" class="Symbol">=</a>  <a id="51844" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51849" class="Symbol">(</a><a id="51850" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="51863" class="Symbol">(</a><a id="51864" class="Bound">x</a> <a id="51866" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51868" class="Symbol">))</a> <a id="51871" href="Data.List.Properties.html#51787" class="Bound">ih</a>
  <a id="51876" class="Symbol">...</a> <a id="51880" class="Symbol">|</a> <a id="51882" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="51888" class="Symbol">=</a> <a id="51890" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51895" class="Symbol">(</a><a id="51896" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="51909" class="Symbol">(</a><a id="51910" class="Bound">x</a> <a id="51912" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51914" class="Symbol">))</a> <a id="51917" href="Data.List.Properties.html#51787" class="Bound">ih</a>

<a id="51921" class="Comment">------------------------------------------------------------------------</a>
<a id="51994" class="Comment">-- _ʳ++_</a>

<a id="ʳ++-defn"></a><a id="52004" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52013" class="Symbol">:</a> <a id="52015" class="Symbol">∀</a> <a id="52017" class="Symbol">(</a><a id="52018" href="Data.List.Properties.html#52018" class="Bound">xs</a> <a id="52021" class="Symbol">:</a> <a id="52023" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="52028" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="52029" class="Symbol">)</a> <a id="52031" class="Symbol">{</a><a id="52032" href="Data.List.Properties.html#52032" class="Bound">ys</a><a id="52034" class="Symbol">}</a> <a id="52036" class="Symbol">→</a> <a id="52038" href="Data.List.Properties.html#52018" class="Bound">xs</a> <a id="52041" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52045" href="Data.List.Properties.html#52032" class="Bound">ys</a> <a id="52048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52050" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52058" href="Data.List.Properties.html#52018" class="Bound">xs</a> <a id="52061" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52064" href="Data.List.Properties.html#52032" class="Bound">ys</a>
<a id="52067" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52076" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="52079" class="Symbol">=</a> <a id="52081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52086" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52095" class="Symbol">(</a><a id="52096" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52100" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52102" class="Symbol">)</a> <a id="52104" class="Symbol">{</a><a id="52105" href="Data.List.Properties.html#52105" class="Bound">ys</a><a id="52107" class="Symbol">}</a> <a id="52109" class="Symbol">=</a> <a id="52111" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="52119" class="Symbol">(</a><a id="52120" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52122" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52124" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52126" class="Symbol">)</a>             <a id="52140" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52144" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52149" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52155" href="Data.List.Properties.html#52100" class="Bound">xs</a>         <a id="52166" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a>   <a id="52172" href="Data.List.Properties.html#52096" class="Bound">x</a>     <a id="52178" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52180" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52185" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52191" href="Data.List.Properties.html#52100" class="Bound">xs</a>         <a id="52202" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52206" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52208" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52210" href="Data.List.Base.html#4907" class="Function Operator">]</a>  <a id="52213" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52216" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52221" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52224" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52233" href="Data.List.Properties.html#52100" class="Bound">xs</a>  <a id="52237" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52241" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52249" href="Data.List.Properties.html#52100" class="Bound">xs</a>  <a id="52253" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52256" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52258" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52260" href="Data.List.Base.html#4907" class="Function Operator">]</a>  <a id="52263" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52266" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52271" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52274" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52278" class="Symbol">(</a><a id="52279" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="52288" class="Symbol">(</a><a id="52289" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52297" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52299" class="Symbol">)</a> <a id="52301" class="Symbol">_</a> <a id="52303" class="Symbol">_)</a> <a id="52306" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52310" class="Symbol">(</a><a id="52311" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52319" href="Data.List.Properties.html#52100" class="Bound">xs</a> <a id="52322" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52325" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52327" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52329" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="52330" class="Symbol">)</a> <a id="52332" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52335" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52340" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52348" class="Symbol">(</a><a id="52349" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="52353" href="Data.List.Properties.html#52105" class="Bound">ys</a><a id="52355" class="Symbol">)</a> <a id="52357" class="Symbol">(</a><a id="52358" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52362" class="Symbol">(</a><a id="52363" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52372" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52374" class="Symbol">))</a> <a id="52377" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52381" class="Symbol">(</a><a id="52382" href="Data.List.Properties.html#52100" class="Bound">xs</a> <a id="52385" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52389" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52391" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52393" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="52394" class="Symbol">)</a>        <a id="52403" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52406" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52411" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52417" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52425" class="Symbol">(</a><a id="52426" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52428" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52430" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52432" class="Symbol">)</a>      <a id="52439" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52442" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52447" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="52450" class="Comment">-- Reverse-append of append is reverse-append after reverse-append.</a>

<a id="++-ʳ++"></a><a id="52519" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52526" class="Symbol">:</a> <a id="52528" class="Symbol">∀</a> <a id="52530" class="Symbol">(</a><a id="52531" href="Data.List.Properties.html#52531" class="Bound">xs</a> <a id="52534" class="Symbol">{</a><a id="52535" href="Data.List.Properties.html#52535" class="Bound">ys</a> <a id="52538" href="Data.List.Properties.html#52538" class="Bound">zs</a><a id="52540" class="Symbol">}</a> <a id="52542" class="Symbol">:</a> <a id="52544" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="52549" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="52550" class="Symbol">)</a> <a id="52552" class="Symbol">→</a> <a id="52554" class="Symbol">(</a><a id="52555" href="Data.List.Properties.html#52531" class="Bound">xs</a> <a id="52558" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52561" href="Data.List.Properties.html#52535" class="Bound">ys</a><a id="52563" class="Symbol">)</a> <a id="52565" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52569" href="Data.List.Properties.html#52538" class="Bound">zs</a> <a id="52572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52574" href="Data.List.Properties.html#52535" class="Bound">ys</a> <a id="52577" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52581" href="Data.List.Properties.html#52531" class="Bound">xs</a> <a id="52584" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52588" href="Data.List.Properties.html#52538" class="Bound">zs</a>
<a id="52591" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52598" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="52601" class="Symbol">=</a> <a id="52603" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52608" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52615" class="Symbol">(</a><a id="52616" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52618" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52620" href="Data.List.Properties.html#52620" class="Bound">xs</a><a id="52622" class="Symbol">)</a> <a id="52624" class="Symbol">{</a><a id="52625" href="Data.List.Properties.html#52625" class="Bound">ys</a><a id="52627" class="Symbol">}</a> <a id="52629" class="Symbol">{</a><a id="52630" href="Data.List.Properties.html#52630" class="Bound">zs</a><a id="52632" class="Symbol">}</a> <a id="52634" class="Symbol">=</a> <a id="52636" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="52644" class="Symbol">(</a><a id="52645" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52647" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52649" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52652" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52655" href="Data.List.Properties.html#52625" class="Bound">ys</a><a id="52657" class="Symbol">)</a> <a id="52659" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52663" href="Data.List.Properties.html#52630" class="Bound">zs</a>   <a id="52668" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52674" class="Symbol">(</a><a id="52675" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52678" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52681" href="Data.List.Properties.html#52625" class="Bound">ys</a><a id="52683" class="Symbol">)</a> <a id="52685" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52689" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52691" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52693" href="Data.List.Properties.html#52630" class="Bound">zs</a>   <a id="52698" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52701" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52708" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52711" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52715" href="Data.List.Properties.html#52625" class="Bound">ys</a> <a id="52718" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52722" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52725" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52729" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52733" href="Data.List.Properties.html#52630" class="Bound">zs</a>    <a id="52739" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52745" href="Data.List.Properties.html#52625" class="Bound">ys</a> <a id="52748" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52752" class="Symbol">(</a><a id="52753" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52755" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52757" href="Data.List.Properties.html#52620" class="Bound">xs</a><a id="52759" class="Symbol">)</a> <a id="52761" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52765" href="Data.List.Properties.html#52630" class="Bound">zs</a>  <a id="52769" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="52772" class="Comment">-- Reverse-append of reverse-append is commuted reverse-append after append.</a>

<a id="ʳ++-ʳ++"></a><a id="52850" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="52858" class="Symbol">:</a> <a id="52860" class="Symbol">∀</a> <a id="52862" class="Symbol">(</a><a id="52863" href="Data.List.Properties.html#52863" class="Bound">xs</a> <a id="52866" class="Symbol">{</a><a id="52867" href="Data.List.Properties.html#52867" class="Bound">ys</a> <a id="52870" href="Data.List.Properties.html#52870" class="Bound">zs</a><a id="52872" class="Symbol">}</a> <a id="52874" class="Symbol">:</a> <a id="52876" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="52881" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="52882" class="Symbol">)</a> <a id="52884" class="Symbol">→</a> <a id="52886" class="Symbol">(</a><a id="52887" href="Data.List.Properties.html#52863" class="Bound">xs</a> <a id="52890" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52894" href="Data.List.Properties.html#52867" class="Bound">ys</a><a id="52896" class="Symbol">)</a> <a id="52898" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52902" href="Data.List.Properties.html#52870" class="Bound">zs</a> <a id="52905" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52907" href="Data.List.Properties.html#52867" class="Bound">ys</a> <a id="52910" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52914" href="Data.List.Properties.html#52863" class="Bound">xs</a> <a id="52917" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52920" href="Data.List.Properties.html#52870" class="Bound">zs</a>
<a id="52923" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="52931" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="52934" class="Symbol">=</a> <a id="52936" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52941" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="52949" class="Symbol">(</a><a id="52950" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="52952" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52954" href="Data.List.Properties.html#52954" class="Bound">xs</a><a id="52956" class="Symbol">)</a> <a id="52958" class="Symbol">{</a><a id="52959" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="52961" class="Symbol">}</a> <a id="52963" class="Symbol">{</a><a id="52964" href="Data.List.Properties.html#52964" class="Bound">zs</a><a id="52966" class="Symbol">}</a> <a id="52968" class="Symbol">=</a> <a id="52970" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="52978" class="Symbol">((</a><a id="52980" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="52982" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52984" href="Data.List.Properties.html#52954" class="Bound">xs</a><a id="52986" class="Symbol">)</a> <a id="52988" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52992" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="52994" class="Symbol">)</a> <a id="52996" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53000" href="Data.List.Properties.html#52964" class="Bound">zs</a>   <a id="53005" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53011" class="Symbol">(</a><a id="53012" href="Data.List.Properties.html#52954" class="Bound">xs</a> <a id="53015" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53019" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="53021" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53023" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="53025" class="Symbol">)</a> <a id="53027" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53031" href="Data.List.Properties.html#52964" class="Bound">zs</a>     <a id="53038" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53041" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="53049" href="Data.List.Properties.html#52954" class="Bound">xs</a> <a id="53052" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53056" class="Symbol">(</a><a id="53057" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="53059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53061" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="53063" class="Symbol">)</a> <a id="53065" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53069" href="Data.List.Properties.html#52954" class="Bound">xs</a> <a id="53072" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="53075" href="Data.List.Properties.html#52964" class="Bound">zs</a>      <a id="53083" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53089" href="Data.List.Properties.html#52959" class="Bound">ys</a> <a id="53092" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53096" class="Symbol">(</a><a id="53097" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="53099" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53101" href="Data.List.Properties.html#52954" class="Bound">xs</a><a id="53103" class="Symbol">)</a> <a id="53105" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="53108" href="Data.List.Properties.html#52964" class="Bound">zs</a>      <a id="53116" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="53119" class="Comment">-- Length of reverse-append</a>

<a id="length-ʳ++"></a><a id="53148" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53159" class="Symbol">:</a> <a id="53161" class="Symbol">∀</a> <a id="53163" class="Symbol">(</a><a id="53164" href="Data.List.Properties.html#53164" class="Bound">xs</a> <a id="53167" class="Symbol">{</a><a id="53168" href="Data.List.Properties.html#53168" class="Bound">ys</a><a id="53170" class="Symbol">}</a> <a id="53172" class="Symbol">:</a> <a id="53174" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="53179" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="53180" class="Symbol">)</a> <a id="53182" class="Symbol">→</a>
             <a id="53197" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53204" class="Symbol">(</a><a id="53205" href="Data.List.Properties.html#53164" class="Bound">xs</a> <a id="53208" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53212" href="Data.List.Properties.html#53168" class="Bound">ys</a><a id="53214" class="Symbol">)</a> <a id="53216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53218" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53225" href="Data.List.Properties.html#53164" class="Bound">xs</a> <a id="53228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53230" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53237" href="Data.List.Properties.html#53168" class="Bound">ys</a>
<a id="53240" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53251" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="53254" class="Symbol">=</a> <a id="53256" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53261" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53272" class="Symbol">(</a><a id="53273" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53275" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53277" href="Data.List.Properties.html#53277" class="Bound">xs</a><a id="53279" class="Symbol">)</a> <a id="53281" class="Symbol">{</a><a id="53282" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53284" class="Symbol">}</a> <a id="53286" class="Symbol">=</a> <a id="53288" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="53296" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53303" class="Symbol">((</a><a id="53305" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53307" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53309" href="Data.List.Properties.html#53277" class="Bound">xs</a><a id="53311" class="Symbol">)</a> <a id="53313" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53317" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53319" class="Symbol">)</a>      <a id="53326" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53332" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53339" class="Symbol">(</a><a id="53340" href="Data.List.Properties.html#53277" class="Bound">xs</a> <a id="53343" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53347" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53349" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53351" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53353" class="Symbol">)</a>        <a id="53362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53365" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53376" href="Data.List.Properties.html#53277" class="Bound">xs</a> <a id="53379" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53383" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53390" href="Data.List.Properties.html#53277" class="Bound">xs</a> <a id="53393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53395" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53402" class="Symbol">(</a><a id="53403" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53405" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53407" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53409" class="Symbol">)</a>   <a id="53413" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53416" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="53422" class="Symbol">_</a> <a id="53424" class="Symbol">_</a> <a id="53426" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53430" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53437" class="Symbol">(</a><a id="53438" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53440" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53442" href="Data.List.Properties.html#53277" class="Bound">xs</a><a id="53444" class="Symbol">)</a> <a id="53446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53448" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53455" href="Data.List.Properties.html#53282" class="Bound">ys</a>   <a id="53460" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="53463" class="Comment">-- map distributes over reverse-append.</a>

<a id="map-ʳ++"></a><a id="53504" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53512" class="Symbol">:</a> <a id="53514" class="Symbol">(</a><a id="53515" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53517" class="Symbol">:</a> <a id="53519" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="53521" class="Symbol">→</a> <a id="53523" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="53524" class="Symbol">)</a> <a id="53526" class="Symbol">(</a><a id="53527" href="Data.List.Properties.html#53527" class="Bound">xs</a> <a id="53530" class="Symbol">{</a><a id="53531" href="Data.List.Properties.html#53531" class="Bound">ys</a><a id="53533" class="Symbol">}</a> <a id="53535" class="Symbol">:</a> <a id="53537" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="53542" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="53543" class="Symbol">)</a> <a id="53545" class="Symbol">→</a>
          <a id="53557" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53561" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53563" class="Symbol">(</a><a id="53564" href="Data.List.Properties.html#53527" class="Bound">xs</a> <a id="53567" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53571" href="Data.List.Properties.html#53531" class="Bound">ys</a><a id="53573" class="Symbol">)</a> <a id="53575" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53577" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53581" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53583" href="Data.List.Properties.html#53527" class="Bound">xs</a> <a id="53586" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53590" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53594" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53596" href="Data.List.Properties.html#53531" class="Bound">ys</a>
<a id="53599" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53607" href="Data.List.Properties.html#53607" class="Bound">f</a> <a id="53609" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>            <a id="53623" class="Symbol">=</a> <a id="53625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53630" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53638" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53640" class="Symbol">(</a><a id="53641" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53643" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53645" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53647" class="Symbol">)</a> <a id="53649" class="Symbol">{</a><a id="53650" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53652" class="Symbol">}</a> <a id="53654" class="Symbol">=</a> <a id="53656" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="53664" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53668" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53670" class="Symbol">((</a><a id="53672" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53674" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53676" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53678" class="Symbol">)</a> <a id="53680" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53684" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53686" class="Symbol">)</a>         <a id="53696" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53702" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53706" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53708" class="Symbol">(</a><a id="53709" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53712" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53716" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53718" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53720" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53722" class="Symbol">)</a>           <a id="53734" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53737" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53745" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53747" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53750" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53754" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53758" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53760" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53763" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53767" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53771" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53773" class="Symbol">(</a><a id="53774" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53776" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53778" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53780" class="Symbol">)</a>     <a id="53786" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53792" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53796" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53798" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53801" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53805" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53807" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53809" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53811" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53815" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53817" href="Data.List.Properties.html#53650" class="Bound">ys</a>     <a id="53824" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53830" class="Symbol">(</a><a id="53831" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53833" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53835" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53837" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53841" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53843" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53845" class="Symbol">)</a> <a id="53847" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53851" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53855" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53857" href="Data.List.Properties.html#53650" class="Bound">ys</a>   <a id="53862" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53868" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53872" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53874" class="Symbol">(</a><a id="53875" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53877" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53879" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53881" class="Symbol">)</a>   <a id="53885" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53889" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53893" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53895" href="Data.List.Properties.html#53650" class="Bound">ys</a>   <a id="53900" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="53903" class="Comment">-- A foldr after a reverse is a foldl.</a>

<a id="foldr-ʳ++"></a><a id="53943" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="53953" class="Symbol">:</a> <a id="53955" class="Symbol">∀</a> <a id="53957" class="Symbol">(</a><a id="53958" href="Data.List.Properties.html#53958" class="Bound">f</a> <a id="53960" class="Symbol">:</a> <a id="53962" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="53964" class="Symbol">→</a> <a id="53966" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="53968" class="Symbol">→</a> <a id="53970" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="53971" class="Symbol">)</a> <a id="53973" href="Data.List.Properties.html#53973" class="Bound">b</a> <a id="53975" href="Data.List.Properties.html#53975" class="Bound">xs</a> <a id="53978" class="Symbol">{</a><a id="53979" href="Data.List.Properties.html#53979" class="Bound">ys</a><a id="53981" class="Symbol">}</a> <a id="53983" class="Symbol">→</a>
            <a id="53997" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54003" href="Data.List.Properties.html#53958" class="Bound">f</a> <a id="54005" href="Data.List.Properties.html#53973" class="Bound">b</a> <a id="54007" class="Symbol">(</a><a id="54008" href="Data.List.Properties.html#53975" class="Bound">xs</a> <a id="54011" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54015" href="Data.List.Properties.html#53979" class="Bound">ys</a><a id="54017" class="Symbol">)</a> <a id="54019" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54021" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54027" class="Symbol">(</a><a id="54028" href="Function.Base.html#1657" class="Function">flip</a> <a id="54033" href="Data.List.Properties.html#53958" class="Bound">f</a><a id="54034" class="Symbol">)</a> <a id="54036" class="Symbol">(</a><a id="54037" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54043" href="Data.List.Properties.html#53958" class="Bound">f</a> <a id="54045" href="Data.List.Properties.html#53973" class="Bound">b</a> <a id="54047" href="Data.List.Properties.html#53979" class="Bound">ys</a><a id="54049" class="Symbol">)</a> <a id="54051" href="Data.List.Properties.html#53975" class="Bound">xs</a>
<a id="54054" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="54064" href="Data.List.Properties.html#54064" class="Bound">f</a> <a id="54066" href="Data.List.Properties.html#54066" class="Bound">b</a> <a id="54068" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="54077" class="Symbol">{_}</a>  <a id="54082" class="Symbol">=</a> <a id="54084" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54089" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="54099" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54101" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54103" class="Symbol">(</a><a id="54104" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54106" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54108" href="Data.List.Properties.html#54108" class="Bound">xs</a><a id="54110" class="Symbol">)</a> <a id="54112" class="Symbol">{</a><a id="54113" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54115" class="Symbol">}</a> <a id="54117" class="Symbol">=</a> <a id="54119" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="54127" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54133" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54135" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54137" class="Symbol">((</a><a id="54139" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54141" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54143" href="Data.List.Properties.html#54108" class="Bound">xs</a><a id="54145" class="Symbol">)</a> <a id="54147" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54151" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54153" class="Symbol">)</a>              <a id="54168" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54174" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54180" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54182" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54184" class="Symbol">(</a><a id="54185" href="Data.List.Properties.html#54108" class="Bound">xs</a> <a id="54188" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54192" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54194" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54196" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54198" class="Symbol">)</a>                <a id="54215" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54218" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="54228" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54230" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54232" href="Data.List.Properties.html#54108" class="Bound">xs</a> <a id="54235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54239" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54245" class="Symbol">(</a><a id="54246" href="Function.Base.html#1657" class="Function">flip</a> <a id="54251" href="Data.List.Properties.html#54099" class="Bound">f</a><a id="54252" class="Symbol">)</a> <a id="54254" class="Symbol">(</a><a id="54255" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54261" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54263" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54265" class="Symbol">(</a><a id="54266" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54268" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54270" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54272" class="Symbol">))</a> <a id="54275" href="Data.List.Properties.html#54108" class="Bound">xs</a>   <a id="54280" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54286" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54292" class="Symbol">(</a><a id="54293" href="Function.Base.html#1657" class="Function">flip</a> <a id="54298" href="Data.List.Properties.html#54099" class="Bound">f</a><a id="54299" class="Symbol">)</a> <a id="54301" class="Symbol">(</a><a id="54302" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54304" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54306" class="Symbol">(</a><a id="54307" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54313" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54315" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54317" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54319" class="Symbol">))</a> <a id="54322" href="Data.List.Properties.html#54108" class="Bound">xs</a>   <a id="54327" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54333" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54339" class="Symbol">(</a><a id="54340" href="Function.Base.html#1657" class="Function">flip</a> <a id="54345" href="Data.List.Properties.html#54099" class="Bound">f</a><a id="54346" class="Symbol">)</a> <a id="54348" class="Symbol">(</a><a id="54349" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54355" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54357" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54359" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54361" class="Symbol">)</a> <a id="54363" class="Symbol">(</a><a id="54364" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54366" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54368" href="Data.List.Properties.html#54108" class="Bound">xs</a><a id="54370" class="Symbol">)</a>   <a id="54374" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="54377" class="Comment">-- A foldl after a reverse is a foldr.</a>

<a id="foldl-ʳ++"></a><a id="54417" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54427" class="Symbol">:</a> <a id="54429" class="Symbol">∀</a> <a id="54431" class="Symbol">(</a><a id="54432" href="Data.List.Properties.html#54432" class="Bound">f</a> <a id="54434" class="Symbol">:</a> <a id="54436" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="54438" class="Symbol">→</a> <a id="54440" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="54442" class="Symbol">→</a> <a id="54444" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="54445" class="Symbol">)</a> <a id="54447" href="Data.List.Properties.html#54447" class="Bound">b</a> <a id="54449" href="Data.List.Properties.html#54449" class="Bound">xs</a> <a id="54452" class="Symbol">{</a><a id="54453" href="Data.List.Properties.html#54453" class="Bound">ys</a><a id="54455" class="Symbol">}</a> <a id="54457" class="Symbol">→</a>
            <a id="54471" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54477" href="Data.List.Properties.html#54432" class="Bound">f</a> <a id="54479" href="Data.List.Properties.html#54447" class="Bound">b</a> <a id="54481" class="Symbol">(</a><a id="54482" href="Data.List.Properties.html#54449" class="Bound">xs</a> <a id="54485" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54489" href="Data.List.Properties.html#54453" class="Bound">ys</a><a id="54491" class="Symbol">)</a> <a id="54493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54495" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54501" href="Data.List.Properties.html#54432" class="Bound">f</a> <a id="54503" class="Symbol">(</a><a id="54504" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54510" class="Symbol">(</a><a id="54511" href="Function.Base.html#1657" class="Function">flip</a> <a id="54516" href="Data.List.Properties.html#54432" class="Bound">f</a><a id="54517" class="Symbol">)</a> <a id="54519" href="Data.List.Properties.html#54447" class="Bound">b</a> <a id="54521" href="Data.List.Properties.html#54449" class="Bound">xs</a><a id="54523" class="Symbol">)</a> <a id="54525" href="Data.List.Properties.html#54453" class="Bound">ys</a>
<a id="54528" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54538" href="Data.List.Properties.html#54538" class="Bound">f</a> <a id="54540" href="Data.List.Properties.html#54540" class="Bound">b</a> <a id="54542" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="54551" class="Symbol">{_}</a>  <a id="54556" class="Symbol">=</a> <a id="54558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54563" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54573" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54575" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54577" class="Symbol">(</a><a id="54578" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54580" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54582" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54584" class="Symbol">)</a> <a id="54586" class="Symbol">{</a><a id="54587" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54589" class="Symbol">}</a> <a id="54591" class="Symbol">=</a> <a id="54593" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="54601" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54607" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54609" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54611" class="Symbol">((</a><a id="54613" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54615" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54617" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54619" class="Symbol">)</a> <a id="54621" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54625" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54627" class="Symbol">)</a>              <a id="54642" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54648" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54654" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54656" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54658" class="Symbol">(</a><a id="54659" href="Data.List.Properties.html#54582" class="Bound">xs</a> <a id="54662" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54666" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54668" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54670" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54672" class="Symbol">)</a>                <a id="54689" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54692" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54702" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54704" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54706" href="Data.List.Properties.html#54582" class="Bound">xs</a> <a id="54709" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54713" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54719" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54721" class="Symbol">(</a><a id="54722" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54728" class="Symbol">(</a><a id="54729" href="Function.Base.html#1657" class="Function">flip</a> <a id="54734" href="Data.List.Properties.html#54573" class="Bound">f</a><a id="54735" class="Symbol">)</a> <a id="54737" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54739" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54741" class="Symbol">)</a> <a id="54743" class="Symbol">(</a><a id="54744" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54746" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54748" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54750" class="Symbol">)</a>   <a id="54754" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54760" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54766" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54768" class="Symbol">(</a><a id="54769" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54771" class="Symbol">(</a><a id="54772" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54778" class="Symbol">(</a><a id="54779" href="Function.Base.html#1657" class="Function">flip</a> <a id="54784" href="Data.List.Properties.html#54573" class="Bound">f</a><a id="54785" class="Symbol">)</a> <a id="54787" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54789" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54791" class="Symbol">)</a> <a id="54793" href="Data.List.Properties.html#54578" class="Bound">x</a><a id="54794" class="Symbol">)</a> <a id="54796" href="Data.List.Properties.html#54587" class="Bound">ys</a>   <a id="54801" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54807" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54813" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54815" class="Symbol">(</a><a id="54816" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54822" class="Symbol">(</a><a id="54823" href="Function.Base.html#1657" class="Function">flip</a> <a id="54828" href="Data.List.Properties.html#54573" class="Bound">f</a><a id="54829" class="Symbol">)</a> <a id="54831" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54833" class="Symbol">(</a><a id="54834" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54836" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54838" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54840" class="Symbol">))</a> <a id="54843" href="Data.List.Properties.html#54587" class="Bound">ys</a>   <a id="54848" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="54851" class="Comment">------------------------------------------------------------------------</a>
<a id="54924" class="Comment">-- reverse</a>

<a id="54936" class="Comment">-- reverse of cons is snoc of reverse.</a>

<a id="unfold-reverse"></a><a id="54976" href="Data.List.Properties.html#54976" class="Function">unfold-reverse</a> <a id="54991" class="Symbol">:</a> <a id="54993" class="Symbol">∀</a> <a id="54995" class="Symbol">(</a><a id="54996" href="Data.List.Properties.html#54996" class="Bound">x</a> <a id="54998" class="Symbol">:</a> <a id="55000" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55001" class="Symbol">)</a> <a id="55003" href="Data.List.Properties.html#55003" class="Bound">xs</a> <a id="55006" class="Symbol">→</a> <a id="55008" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55016" class="Symbol">(</a><a id="55017" href="Data.List.Properties.html#54996" class="Bound">x</a> <a id="55019" class="InductiveConstructor Operator">∷</a> <a id="55021" href="Data.List.Properties.html#55003" class="Bound">xs</a><a id="55023" class="Symbol">)</a> <a id="55025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55027" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55035" href="Data.List.Properties.html#55003" class="Bound">xs</a> <a id="55038" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="55041" href="Data.List.Properties.html#54996" class="Bound">x</a>
<a id="55043" href="Data.List.Properties.html#54976" class="Function">unfold-reverse</a> <a id="55058" href="Data.List.Properties.html#55058" class="Bound">x</a> <a id="55060" href="Data.List.Properties.html#55060" class="Bound">xs</a> <a id="55063" class="Symbol">=</a> <a id="55065" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="55074" href="Data.List.Properties.html#55060" class="Bound">xs</a>

<a id="55078" class="Comment">-- reverse is an anti-homomorphism with respect to append.</a>

<a id="reverse-++"></a><a id="55138" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="55149" class="Symbol">:</a> <a id="55151" class="Symbol">(</a><a id="55152" href="Data.List.Properties.html#55152" class="Bound">xs</a> <a id="55155" href="Data.List.Properties.html#55155" class="Bound">ys</a> <a id="55158" class="Symbol">:</a> <a id="55160" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55165" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55166" class="Symbol">)</a> <a id="55168" class="Symbol">→</a>
                     <a id="55191" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55199" class="Symbol">(</a><a id="55200" href="Data.List.Properties.html#55152" class="Bound">xs</a> <a id="55203" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55206" href="Data.List.Properties.html#55155" class="Bound">ys</a><a id="55208" class="Symbol">)</a> <a id="55210" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55212" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55220" href="Data.List.Properties.html#55155" class="Bound">ys</a> <a id="55223" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55226" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55234" href="Data.List.Properties.html#55152" class="Bound">xs</a>
<a id="55237" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="55248" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55251" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55254" class="Symbol">=</a> <a id="55256" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="55264" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55272" class="Symbol">(</a><a id="55273" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55276" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55279" href="Data.List.Properties.html#55251" class="Bound">ys</a><a id="55281" class="Symbol">)</a>         <a id="55291" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55297" class="Symbol">(</a><a id="55298" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55301" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55304" href="Data.List.Properties.html#55251" class="Bound">ys</a><a id="55306" class="Symbol">)</a> <a id="55308" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55312" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="55324" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55327" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="55334" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55337" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55341" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55344" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55348" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55351" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55355" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="55368" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55374" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55377" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55381" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55389" href="Data.List.Properties.html#55248" class="Bound">xs</a>          <a id="55401" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55404" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="55413" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55416" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55420" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55428" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55431" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55434" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55442" href="Data.List.Properties.html#55248" class="Bound">xs</a>   <a id="55447" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="55450" class="Comment">-- reverse is self-inverse.</a>

<a id="reverse-selfInverse"></a><a id="55479" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a> <a id="55499" class="Symbol">:</a> <a id="55501" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="55513" class="Symbol">{</a><a id="55514" class="Argument">A</a> <a id="55516" class="Symbol">=</a> <a id="55518" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55523" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55524" class="Symbol">}</a> <a id="55526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="55530" href="Data.List.Base.html#6927" class="Function">reverse</a>
<a id="55538" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a> <a id="55558" class="Symbol">{</a><a id="55559" class="Argument">x</a> <a id="55561" class="Symbol">=</a> <a id="55563" href="Data.List.Properties.html#55563" class="Bound">xs</a><a id="55565" class="Symbol">}</a> <a id="55567" class="Symbol">{</a><a id="55568" class="Argument">y</a> <a id="55570" class="Symbol">=</a> <a id="55572" href="Data.List.Properties.html#55572" class="Bound">ys</a><a id="55574" class="Symbol">}</a> <a id="55576" href="Data.List.Properties.html#55576" class="Bound">xs⁻¹≈ys</a> <a id="55584" class="Symbol">=</a> <a id="55586" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="55594" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55602" href="Data.List.Properties.html#55572" class="Bound">ys</a>         <a id="55613" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55619" href="Data.List.Properties.html#55572" class="Bound">ys</a> <a id="55622" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55626" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="55638" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="55641" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="55646" class="Symbol">(</a><a id="55647" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++</a> <a id="55652" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="55654" class="Symbol">)</a> <a id="55656" href="Data.List.Properties.html#55576" class="Bound">xs⁻¹≈ys</a> <a id="55664" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="55668" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55676" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55679" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55683" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="55687" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55693" class="Symbol">(</a><a id="55694" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55697" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55701" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="55703" class="Symbol">)</a> <a id="55705" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55709" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="55712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55715" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="55723" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55726" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55730" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="55733" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55737" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55740" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55743" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>    <a id="55749" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55755" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55758" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55761" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="55774" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55777" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="55790" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55793" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55797" href="Data.List.Properties.html#55563" class="Bound">xs</a>                 <a id="55816" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="55819" class="Comment">-- reverse is involutive.</a>

<a id="reverse-involutive"></a><a id="55846" href="Data.List.Properties.html#55846" class="Function">reverse-involutive</a> <a id="55865" class="Symbol">:</a> <a id="55867" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="55878" class="Symbol">{</a><a id="55879" class="Argument">A</a> <a id="55881" class="Symbol">=</a> <a id="55883" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55888" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55889" class="Symbol">}</a> <a id="55891" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="55895" href="Data.List.Base.html#6927" class="Function">reverse</a>
<a id="55903" href="Data.List.Properties.html#55846" class="Function">reverse-involutive</a> <a id="55922" class="Symbol">=</a> <a id="55924" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="55947" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a>

<a id="55968" class="Comment">-- reverse is injective.</a>

<a id="reverse-injective"></a><a id="55994" href="Data.List.Properties.html#55994" class="Function">reverse-injective</a> <a id="56012" class="Symbol">:</a> <a id="56014" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="56024" class="Symbol">{</a><a id="56025" class="Argument">A</a> <a id="56027" class="Symbol">=</a> <a id="56029" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="56034" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="56035" class="Symbol">}</a> <a id="56037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="56041" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="56045" href="Data.List.Base.html#6927" class="Function">reverse</a>
<a id="56053" href="Data.List.Properties.html#55994" class="Function">reverse-injective</a> <a id="56071" class="Symbol">=</a> <a id="56073" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="56095" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a>

<a id="56116" class="Comment">-- reverse preserves length.</a>

<a id="length-reverse"></a><a id="56146" href="Data.List.Properties.html#56146" class="Function">length-reverse</a> <a id="56161" class="Symbol">:</a> <a id="56163" class="Symbol">∀</a> <a id="56165" class="Symbol">(</a><a id="56166" href="Data.List.Properties.html#56166" class="Bound">xs</a> <a id="56169" class="Symbol">:</a> <a id="56171" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="56176" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="56177" class="Symbol">)</a> <a id="56179" class="Symbol">→</a> <a id="56181" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56188" class="Symbol">(</a><a id="56189" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56197" href="Data.List.Properties.html#56166" class="Bound">xs</a><a id="56199" class="Symbol">)</a> <a id="56201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56203" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56210" href="Data.List.Properties.html#56166" class="Bound">xs</a>
<a id="56213" href="Data.List.Properties.html#56146" class="Function">length-reverse</a> <a id="56228" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56231" class="Symbol">=</a> <a id="56233" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="56241" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56248" class="Symbol">(</a><a id="56249" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56257" href="Data.List.Properties.html#56228" class="Bound">xs</a><a id="56259" class="Symbol">)</a>   <a id="56263" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="56269" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56276" class="Symbol">(</a><a id="56277" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56280" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="56284" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="56286" class="Symbol">)</a>    <a id="56291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="56294" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="56305" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56308" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="56312" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56319" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56322" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="56324" class="Number">0</a>         <a id="56334" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="56337" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="56349" class="Symbol">_</a> <a id="56351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="56355" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56362" href="Data.List.Properties.html#56228" class="Bound">xs</a>             <a id="56377" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-map"></a><a id="56380" href="Data.List.Properties.html#56380" class="Function">reverse-map</a> <a id="56392" class="Symbol">:</a> <a id="56394" class="Symbol">(</a><a id="56395" href="Data.List.Properties.html#56395" class="Bound">f</a> <a id="56397" class="Symbol">:</a> <a id="56399" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="56401" class="Symbol">→</a> <a id="56403" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="56404" class="Symbol">)</a> <a id="56406" class="Symbol">→</a> <a id="56408" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56412" href="Data.List.Properties.html#56395" class="Bound">f</a> <a id="56414" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56416" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56424" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="56426" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56434" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56436" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56440" href="Data.List.Properties.html#56395" class="Bound">f</a>
<a id="56442" href="Data.List.Properties.html#56380" class="Function">reverse-map</a> <a id="56454" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56456" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56459" class="Symbol">=</a> <a id="56461" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="56469" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56473" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56475" class="Symbol">(</a><a id="56476" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56484" href="Data.List.Properties.html#56456" class="Bound">xs</a><a id="56486" class="Symbol">)</a> <a id="56488" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="56494" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56498" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56500" class="Symbol">(</a><a id="56501" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56504" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="56508" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="56510" class="Symbol">)</a>  <a id="56513" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="56516" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="56524" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56526" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56529" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="56533" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56537" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56539" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56542" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="56546" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>    <a id="56552" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="56558" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56566" class="Symbol">(</a><a id="56567" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56571" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56573" href="Data.List.Properties.html#56456" class="Bound">xs</a><a id="56575" class="Symbol">)</a> <a id="56577" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-foldr"></a><a id="56580" href="Data.List.Properties.html#56580" class="Function">reverse-foldr</a> <a id="56594" class="Symbol">:</a> <a id="56596" class="Symbol">∀</a> <a id="56598" class="Symbol">(</a><a id="56599" href="Data.List.Properties.html#56599" class="Bound">f</a> <a id="56601" class="Symbol">:</a> <a id="56603" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="56605" class="Symbol">→</a> <a id="56607" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="56609" class="Symbol">→</a> <a id="56611" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="56612" class="Symbol">)</a> <a id="56614" href="Data.List.Properties.html#56614" class="Bound">b</a> <a id="56616" class="Symbol">→</a>
                <a id="56634" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="56640" href="Data.List.Properties.html#56599" class="Bound">f</a> <a id="56642" href="Data.List.Properties.html#56614" class="Bound">b</a> <a id="56644" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56646" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56654" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="56656" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="56662" class="Symbol">(</a><a id="56663" href="Function.Base.html#1657" class="Function">flip</a> <a id="56668" href="Data.List.Properties.html#56599" class="Bound">f</a><a id="56669" class="Symbol">)</a> <a id="56671" href="Data.List.Properties.html#56614" class="Bound">b</a>
<a id="56673" href="Data.List.Properties.html#56580" class="Function">reverse-foldr</a> <a id="56687" href="Data.List.Properties.html#56687" class="Bound">f</a> <a id="56689" href="Data.List.Properties.html#56689" class="Bound">b</a> <a id="56691" href="Data.List.Properties.html#56691" class="Bound">xs</a> <a id="56694" class="Symbol">=</a> <a id="56696" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="56706" href="Data.List.Properties.html#56687" class="Bound">f</a> <a id="56708" href="Data.List.Properties.html#56689" class="Bound">b</a> <a id="56710" href="Data.List.Properties.html#56691" class="Bound">xs</a>

<a id="reverse-foldl"></a><a id="56714" href="Data.List.Properties.html#56714" class="Function">reverse-foldl</a> <a id="56728" class="Symbol">:</a> <a id="56730" class="Symbol">∀</a> <a id="56732" class="Symbol">(</a><a id="56733" href="Data.List.Properties.html#56733" class="Bound">f</a> <a id="56735" class="Symbol">:</a> <a id="56737" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="56739" class="Symbol">→</a> <a id="56741" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="56743" class="Symbol">→</a> <a id="56745" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="56746" class="Symbol">)</a> <a id="56748" href="Data.List.Properties.html#56748" class="Bound">b</a> <a id="56750" href="Data.List.Properties.html#56750" class="Bound">xs</a> <a id="56753" class="Symbol">→</a>
                <a id="56771" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="56777" href="Data.List.Properties.html#56733" class="Bound">f</a> <a id="56779" href="Data.List.Properties.html#56748" class="Bound">b</a> <a id="56781" class="Symbol">(</a><a id="56782" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56790" href="Data.List.Properties.html#56750" class="Bound">xs</a><a id="56792" class="Symbol">)</a> <a id="56794" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56796" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="56802" class="Symbol">(</a><a id="56803" href="Function.Base.html#1657" class="Function">flip</a> <a id="56808" href="Data.List.Properties.html#56733" class="Bound">f</a><a id="56809" class="Symbol">)</a> <a id="56811" href="Data.List.Properties.html#56748" class="Bound">b</a> <a id="56813" href="Data.List.Properties.html#56750" class="Bound">xs</a>
<a id="56816" href="Data.List.Properties.html#56714" class="Function">reverse-foldl</a> <a id="56830" href="Data.List.Properties.html#56830" class="Bound">f</a> <a id="56832" href="Data.List.Properties.html#56832" class="Bound">b</a> <a id="56834" href="Data.List.Properties.html#56834" class="Bound">xs</a> <a id="56837" class="Symbol">=</a> <a id="56839" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="56849" href="Data.List.Properties.html#56830" class="Bound">f</a> <a id="56851" href="Data.List.Properties.html#56832" class="Bound">b</a> <a id="56853" href="Data.List.Properties.html#56834" class="Bound">xs</a>

<a id="56857" class="Comment">------------------------------------------------------------------------</a>
<a id="56930" class="Comment">-- reverse, applyUpTo, and applyDownFrom</a>

<a id="reverse-applyUpTo"></a><a id="56972" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="56990" class="Symbol">:</a> <a id="56992" class="Symbol">∀</a> <a id="56994" class="Symbol">(</a><a id="56995" href="Data.List.Properties.html#56995" class="Bound">f</a> <a id="56997" class="Symbol">:</a> <a id="56999" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="57001" class="Symbol">→</a> <a id="57003" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="57004" class="Symbol">)</a> <a id="57006" href="Data.List.Properties.html#57006" class="Bound">n</a> <a id="57008" class="Symbol">→</a> <a id="57010" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57018" class="Symbol">(</a><a id="57019" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57029" href="Data.List.Properties.html#56995" class="Bound">f</a> <a id="57031" href="Data.List.Properties.html#57006" class="Bound">n</a><a id="57032" class="Symbol">)</a> <a id="57034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57036" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57050" href="Data.List.Properties.html#56995" class="Bound">f</a> <a id="57052" href="Data.List.Properties.html#57006" class="Bound">n</a>
<a id="57054" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57072" href="Data.List.Properties.html#57072" class="Bound">f</a> <a id="57074" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="57079" class="Symbol">=</a> <a id="57081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57086" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57104" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57106" class="Symbol">(</a><a id="57107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57111" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57112" class="Symbol">)</a> <a id="57114" class="Symbol">=</a> <a id="57116" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="57124" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57132" class="Symbol">(</a><a id="57133" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57135" class="Number">0</a> <a id="57137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="57139" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57149" class="Symbol">(</a><a id="57150" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57152" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57157" class="Symbol">)</a> <a id="57159" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57160" class="Symbol">)</a>  <a id="57163" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57166" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="57177" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="57179" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57181" class="Number">0</a> <a id="57183" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="57185" class="Symbol">(</a><a id="57186" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57196" class="Symbol">(</a><a id="57197" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57199" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57204" class="Symbol">)</a> <a id="57206" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57207" class="Symbol">)</a> <a id="57209" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57213" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57221" class="Symbol">(</a><a id="57222" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57232" class="Symbol">(</a><a id="57233" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57240" class="Symbol">)</a> <a id="57242" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57243" class="Symbol">)</a> <a id="57245" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57248" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57250" class="Number">0</a> <a id="57252" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57255" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="57260" class="Symbol">(</a><a id="57261" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ</a> <a id="57265" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57267" class="Number">0</a><a id="57268" class="Symbol">)</a> <a id="57270" class="Symbol">(</a><a id="57271" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57289" class="Symbol">(</a><a id="57290" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57292" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57297" class="Symbol">)</a> <a id="57299" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57300" class="Symbol">)</a> <a id="57302" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57306" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57320" class="Symbol">(</a><a id="57321" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57323" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57328" class="Symbol">)</a> <a id="57330" href="Data.List.Properties.html#57111" class="Bound">n</a> <a id="57332" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57335" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57337" class="Number">0</a>       <a id="57345" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57348" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="57365" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57367" href="Data.List.Properties.html#57111" class="Bound">n</a> <a id="57369" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57373" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57387" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57389" class="Symbol">(</a><a id="57390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57394" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57395" class="Symbol">)</a>                <a id="57412" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-upTo"></a><a id="57415" href="Data.List.Properties.html#57415" class="Function">reverse-upTo</a> <a id="57428" class="Symbol">:</a> <a id="57430" class="Symbol">∀</a> <a id="57432" href="Data.List.Properties.html#57432" class="Bound">n</a> <a id="57434" class="Symbol">→</a> <a id="57436" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57444" class="Symbol">(</a><a id="57445" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="57450" href="Data.List.Properties.html#57432" class="Bound">n</a><a id="57451" class="Symbol">)</a> <a id="57453" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57455" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="57464" href="Data.List.Properties.html#57432" class="Bound">n</a>
<a id="57466" href="Data.List.Properties.html#57415" class="Function">reverse-upTo</a> <a id="57479" class="Symbol">=</a> <a id="57481" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57499" href="Function.Base.html#704" class="Function">id</a>

<a id="reverse-applyDownFrom"></a><a id="57503" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57525" class="Symbol">:</a> <a id="57527" class="Symbol">∀</a> <a id="57529" class="Symbol">(</a><a id="57530" href="Data.List.Properties.html#57530" class="Bound">f</a> <a id="57532" class="Symbol">:</a> <a id="57534" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="57536" class="Symbol">→</a> <a id="57538" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="57539" class="Symbol">)</a> <a id="57541" href="Data.List.Properties.html#57541" class="Bound">n</a> <a id="57543" class="Symbol">→</a> <a id="57545" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57553" class="Symbol">(</a><a id="57554" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57568" href="Data.List.Properties.html#57530" class="Bound">f</a> <a id="57570" href="Data.List.Properties.html#57541" class="Bound">n</a><a id="57571" class="Symbol">)</a> <a id="57573" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57575" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57585" href="Data.List.Properties.html#57530" class="Bound">f</a> <a id="57587" href="Data.List.Properties.html#57541" class="Bound">n</a>
<a id="57589" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57611" href="Data.List.Properties.html#57611" class="Bound">f</a> <a id="57613" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="57618" class="Symbol">=</a> <a id="57620" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57625" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57647" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57649" class="Symbol">(</a><a id="57650" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57654" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57655" class="Symbol">)</a> <a id="57657" class="Symbol">=</a> <a id="57659" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="57667" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57675" class="Symbol">(</a><a id="57676" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57678" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57680" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="57682" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57696" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57698" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57699" class="Symbol">)</a>  <a id="57702" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57705" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="57716" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="57718" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57720" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57722" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="57724" class="Symbol">(</a><a id="57725" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57739" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57741" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57742" class="Symbol">)</a> <a id="57744" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57748" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57756" class="Symbol">(</a><a id="57757" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57771" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57773" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57774" class="Symbol">)</a> <a id="57776" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57779" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57781" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57783" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="57791" class="Symbol">(</a><a id="57792" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ</a> <a id="57796" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57798" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57799" class="Symbol">)</a> <a id="57801" class="Symbol">(</a><a id="57802" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57824" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57826" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57827" class="Symbol">)</a> <a id="57829" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57833" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57843" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57845" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57847" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57850" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57852" href="Data.List.Properties.html#57654" class="Bound">n</a>               <a id="57868" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57871" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="57884" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57886" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57888" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57892" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57902" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57904" class="Symbol">(</a><a id="57905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57909" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57910" class="Symbol">)</a>                <a id="57927" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-downFrom"></a><a id="57930" href="Data.List.Properties.html#57930" class="Function">reverse-downFrom</a> <a id="57947" class="Symbol">:</a> <a id="57949" class="Symbol">∀</a> <a id="57951" href="Data.List.Properties.html#57951" class="Bound">n</a> <a id="57953" class="Symbol">→</a> <a id="57955" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57963" class="Symbol">(</a><a id="57964" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="57973" href="Data.List.Properties.html#57951" class="Bound">n</a><a id="57974" class="Symbol">)</a> <a id="57976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57978" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="57983" href="Data.List.Properties.html#57951" class="Bound">n</a>
<a id="57985" href="Data.List.Properties.html#57930" class="Function">reverse-downFrom</a> <a id="58002" class="Symbol">=</a> <a id="58004" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="58026" href="Function.Base.html#704" class="Function">id</a>

<a id="58030" class="Comment">------------------------------------------------------------------------</a>
<a id="58103" class="Comment">-- _∷ʳ_</a>

<a id="∷ʳ-injective"></a><a id="58112" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58125" class="Symbol">:</a> <a id="58127" class="Symbol">∀</a> <a id="58129" href="Data.List.Properties.html#58129" class="Bound">xs</a> <a id="58132" href="Data.List.Properties.html#58132" class="Bound">ys</a> <a id="58135" class="Symbol">→</a> <a id="58137" href="Data.List.Properties.html#58129" class="Bound">xs</a> <a id="58140" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58143" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58145" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58147" href="Data.List.Properties.html#58132" class="Bound">ys</a> <a id="58150" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58153" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="58155" class="Symbol">→</a> <a id="58157" href="Data.List.Properties.html#58129" class="Bound">xs</a> <a id="58160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58162" href="Data.List.Properties.html#58132" class="Bound">ys</a> <a id="58165" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="58167" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58169" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58171" href="Data.List.Properties.html#2744" class="Generalizable">y</a>
<a id="58173" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58186" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58198" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58210" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58215" class="Symbol">=</a> <a id="58217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58224" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58229" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58242" class="Symbol">(</a><a id="58243" href="Data.List.Properties.html#58243" class="Bound">x</a> <a id="58245" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58247" href="Data.List.Properties.html#58247" class="Bound">xs</a><a id="58249" class="Symbol">)</a>    <a id="58254" class="Symbol">(</a><a id="58255" href="Data.List.Properties.html#58255" class="Bound">y</a>  <a id="58258" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58260" href="Data.List.Properties.html#58260" class="Bound">ys</a><a id="58262" class="Symbol">)</a>   <a id="58266" href="Data.List.Properties.html#58266" class="Bound">eq</a>   <a id="58271" class="Keyword">with</a> <a id="58276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58283" href="Data.List.Properties.html#58283" class="Bound">eq′</a>  ← <a id="58290" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="58302" href="Data.List.Properties.html#58266" class="Bound">eq</a>
  <a id="58307" class="Symbol">=</a> <a id="58309" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="58321" class="Symbol">(</a><a id="58322" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="58327" class="Symbol">(</a><a id="58328" href="Data.List.Properties.html#58243" class="Bound">x</a> <a id="58330" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="58332" class="Symbol">))</a> <a id="58335" href="Function.Base.html#704" class="Function">id</a> <a id="58338" class="Symbol">(</a><a id="58339" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58352" href="Data.List.Properties.html#58247" class="Bound">xs</a> <a id="58355" href="Data.List.Properties.html#58260" class="Bound">ys</a> <a id="58358" href="Data.List.Properties.html#58283" class="Bound">eq′</a><a id="58361" class="Symbol">)</a>
<a id="58363" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58376" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58388" class="Symbol">(_</a> <a id="58391" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58393" class="Symbol">_</a> <a id="58395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58397" class="Symbol">_)</a> <a id="58400" class="Symbol">()</a>
<a id="58403" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58416" class="Symbol">(_</a> <a id="58419" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58421" class="Symbol">_</a> <a id="58423" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58425" class="Symbol">_)</a> <a id="58428" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58440" class="Symbol">()</a>

<a id="∷ʳ-injectiveˡ"></a><a id="58444" href="Data.List.Properties.html#58444" class="Function">∷ʳ-injectiveˡ</a> <a id="58458" class="Symbol">:</a> <a id="58460" class="Symbol">∀</a> <a id="58462" href="Data.List.Properties.html#58462" class="Bound">xs</a> <a id="58465" href="Data.List.Properties.html#58465" class="Bound">ys</a> <a id="58468" class="Symbol">→</a> <a id="58470" href="Data.List.Properties.html#58462" class="Bound">xs</a> <a id="58473" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58476" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58480" href="Data.List.Properties.html#58465" class="Bound">ys</a> <a id="58483" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58486" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="58488" class="Symbol">→</a> <a id="58490" href="Data.List.Properties.html#58462" class="Bound">xs</a> <a id="58493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58495" href="Data.List.Properties.html#58465" class="Bound">ys</a>
<a id="58498" href="Data.List.Properties.html#58444" class="Function">∷ʳ-injectiveˡ</a> <a id="58512" href="Data.List.Properties.html#58512" class="Bound">xs</a> <a id="58515" href="Data.List.Properties.html#58515" class="Bound">ys</a> <a id="58518" href="Data.List.Properties.html#58518" class="Bound">eq</a> <a id="58521" class="Symbol">=</a> <a id="58523" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="58529" class="Symbol">(</a><a id="58530" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58543" href="Data.List.Properties.html#58512" class="Bound">xs</a> <a id="58546" href="Data.List.Properties.html#58515" class="Bound">ys</a> <a id="58549" href="Data.List.Properties.html#58518" class="Bound">eq</a><a id="58551" class="Symbol">)</a>

<a id="∷ʳ-injectiveʳ"></a><a id="58554" href="Data.List.Properties.html#58554" class="Function">∷ʳ-injectiveʳ</a> <a id="58568" class="Symbol">:</a> <a id="58570" class="Symbol">∀</a> <a id="58572" href="Data.List.Properties.html#58572" class="Bound">xs</a> <a id="58575" href="Data.List.Properties.html#58575" class="Bound">ys</a> <a id="58578" class="Symbol">→</a> <a id="58580" href="Data.List.Properties.html#58572" class="Bound">xs</a> <a id="58583" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58586" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58588" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58590" href="Data.List.Properties.html#58575" class="Bound">ys</a> <a id="58593" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58596" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="58598" class="Symbol">→</a> <a id="58600" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58602" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58604" href="Data.List.Properties.html#2744" class="Generalizable">y</a>
<a id="58606" href="Data.List.Properties.html#58554" class="Function">∷ʳ-injectiveʳ</a> <a id="58620" href="Data.List.Properties.html#58620" class="Bound">xs</a> <a id="58623" href="Data.List.Properties.html#58623" class="Bound">ys</a> <a id="58626" href="Data.List.Properties.html#58626" class="Bound">eq</a> <a id="58629" class="Symbol">=</a> <a id="58631" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="58637" class="Symbol">(</a><a id="58638" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58651" href="Data.List.Properties.html#58620" class="Bound">xs</a> <a id="58654" href="Data.List.Properties.html#58623" class="Bound">ys</a> <a id="58657" href="Data.List.Properties.html#58626" class="Bound">eq</a><a id="58659" class="Symbol">)</a>

<a id="∷ʳ-++"></a><a id="58662" href="Data.List.Properties.html#58662" class="Function">∷ʳ-++</a> <a id="58668" class="Symbol">:</a> <a id="58670" class="Symbol">∀</a> <a id="58672" href="Data.List.Properties.html#58672" class="Bound">xs</a> <a id="58675" class="Symbol">(</a><a id="58676" href="Data.List.Properties.html#58676" class="Bound">a</a> <a id="58678" class="Symbol">:</a> <a id="58680" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="58681" class="Symbol">)</a> <a id="58683" href="Data.List.Properties.html#58683" class="Bound">ys</a> <a id="58686" class="Symbol">→</a> <a id="58688" href="Data.List.Properties.html#58672" class="Bound">xs</a> <a id="58691" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58694" href="Data.List.Properties.html#58676" class="Bound">a</a> <a id="58696" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="58699" href="Data.List.Properties.html#58683" class="Bound">ys</a> <a id="58702" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58704" href="Data.List.Properties.html#58672" class="Bound">xs</a> <a id="58707" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="58710" href="Data.List.Properties.html#58676" class="Bound">a</a> <a id="58712" class="InductiveConstructor Operator">∷</a> <a id="58714" href="Data.List.Properties.html#58683" class="Bound">ys</a>
<a id="58717" href="Data.List.Properties.html#58662" class="Function">∷ʳ-++</a> <a id="58723" href="Data.List.Properties.html#58723" class="Bound">xs</a> <a id="58726" href="Data.List.Properties.html#58726" class="Bound">a</a> <a id="58728" href="Data.List.Properties.html#58728" class="Bound">ys</a> <a id="58731" class="Symbol">=</a> <a id="58733" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="58742" href="Data.List.Properties.html#58723" class="Bound">xs</a> <a id="58745" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="58747" href="Data.List.Properties.html#58726" class="Bound">a</a> <a id="58749" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="58751" href="Data.List.Properties.html#58728" class="Bound">ys</a>

<a id="58755" class="Comment">------------------------------------------------------------------------</a>
<a id="58828" class="Comment">-- uncons</a>

<a id="58839" class="Keyword">module</a> <a id="58846" href="Data.List.Properties.html#58846" class="Module">_</a> <a id="58848" class="Symbol">(</a><a id="58849" href="Data.List.Properties.html#58849" class="Bound">f</a> <a id="58851" class="Symbol">:</a> <a id="58853" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="58855" class="Symbol">→</a> <a id="58857" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="58858" class="Symbol">)</a> <a id="58860" class="Keyword">where</a>

  <a id="58869" class="Comment">-- &#39;commute&#39; List.uncons and List.map to obtain a Maybe.map and List.uncons.</a>
  <a id="58948" href="Data.List.Properties.html#58948" class="Function">uncons-map</a> <a id="58959" class="Symbol">:</a> <a id="58961" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="58968" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="58970" href="Data.List.Base.html#1612" class="Function">map</a> <a id="58974" href="Data.List.Properties.html#58849" class="Bound">f</a> <a id="58976" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="58978" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="58988" class="Symbol">(</a><a id="58989" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="59001" href="Data.List.Properties.html#58849" class="Bound">f</a> <a id="59003" class="Symbol">(</a><a id="59004" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59008" href="Data.List.Properties.html#58849" class="Bound">f</a><a id="59009" class="Symbol">))</a> <a id="59012" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59014" href="Data.List.Base.html#8047" class="Function">uncons</a>
  <a id="59023" href="Data.List.Properties.html#58948" class="Function">uncons-map</a> <a id="59034" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="59043" class="Symbol">=</a> <a id="59045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59052" href="Data.List.Properties.html#58948" class="Function">uncons-map</a> <a id="59063" class="Symbol">(</a><a id="59064" href="Data.List.Properties.html#59064" class="Bound">x</a> <a id="59066" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59068" href="Data.List.Properties.html#59068" class="Bound">xs</a><a id="59070" class="Symbol">)</a> <a id="59072" class="Symbol">=</a> <a id="59074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="59080" class="Comment">------------------------------------------------------------------------</a>
<a id="59153" class="Comment">-- head</a>

<a id="59162" class="Keyword">module</a> <a id="59169" href="Data.List.Properties.html#59169" class="Module">_</a> <a id="59171" class="Symbol">{</a><a id="59172" href="Data.List.Properties.html#59172" class="Bound">f</a> <a id="59174" class="Symbol">:</a> <a id="59176" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="59178" class="Symbol">→</a> <a id="59180" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="59181" class="Symbol">}</a> <a id="59183" class="Keyword">where</a>

  <a id="59192" class="Comment">-- &#39;commute&#39; List.head and List.map to obtain a Maybe.map and List.head.</a>
  <a id="59267" href="Data.List.Properties.html#59267" class="Function">head-map</a> <a id="59276" class="Symbol">:</a> <a id="59278" href="Data.List.Base.html#8143" class="Function">head</a> <a id="59283" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59285" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59289" href="Data.List.Properties.html#59172" class="Bound">f</a> <a id="59291" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="59293" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="59303" href="Data.List.Properties.html#59172" class="Bound">f</a> <a id="59305" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59307" href="Data.List.Base.html#8143" class="Function">head</a>
  <a id="59314" href="Data.List.Properties.html#59267" class="Function">head-map</a> <a id="59323" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="59331" class="Symbol">=</a> <a id="59333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59340" href="Data.List.Properties.html#59267" class="Function">head-map</a> <a id="59349" class="Symbol">(_</a> <a id="59352" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59354" class="Symbol">_)</a> <a id="59357" class="Symbol">=</a> <a id="59359" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="59365" class="Comment">------------------------------------------------------------------------</a>
<a id="59438" class="Comment">-- last</a>

<a id="59447" class="Keyword">module</a> <a id="59454" href="Data.List.Properties.html#59454" class="Module">_</a> <a id="59456" class="Symbol">(</a><a id="59457" href="Data.List.Properties.html#59457" class="Bound">f</a> <a id="59459" class="Symbol">:</a> <a id="59461" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="59463" class="Symbol">→</a> <a id="59465" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="59466" class="Symbol">)</a> <a id="59468" class="Keyword">where</a>

  <a id="59477" class="Comment">-- &#39;commute&#39; List.last and List.map to obtain a Maybe.map and List.last.</a>
  <a id="59552" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59561" class="Symbol">:</a> <a id="59563" href="Data.List.Base.html#8293" class="Function">last</a> <a id="59568" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59570" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59574" href="Data.List.Properties.html#59457" class="Bound">f</a> <a id="59576" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="59578" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="59588" href="Data.List.Properties.html#59457" class="Bound">f</a> <a id="59590" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59592" href="Data.List.Base.html#8293" class="Function">last</a>
  <a id="59599" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59608" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="59625" class="Symbol">=</a> <a id="59627" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59634" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59643" class="Symbol">(</a><a id="59644" href="Data.List.Properties.html#59644" class="Bound">x</a> <a id="59646" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59648" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="59650" class="Symbol">)</a>         <a id="59660" class="Symbol">=</a> <a id="59662" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59669" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59678" class="Symbol">(</a><a id="59679" href="Data.List.Properties.html#59679" class="Bound">x</a> <a id="59681" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59683" href="Data.List.Properties.html#59683" class="Bound">xs</a><a id="59685" class="Symbol">@(_</a> <a id="59689" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59691" class="Symbol">_))</a> <a id="59695" class="Symbol">=</a> <a id="59697" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59706" href="Data.List.Properties.html#59683" class="Bound">xs</a>

<a id="59710" class="Comment">------------------------------------------------------------------------</a>
<a id="59783" class="Comment">-- tail</a>

<a id="59792" class="Keyword">module</a> <a id="59799" href="Data.List.Properties.html#59799" class="Module">_</a> <a id="59801" class="Symbol">(</a><a id="59802" href="Data.List.Properties.html#59802" class="Bound">f</a> <a id="59804" class="Symbol">:</a> <a id="59806" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="59808" class="Symbol">→</a> <a id="59810" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="59811" class="Symbol">)</a> <a id="59813" class="Keyword">where</a>

  <a id="59822" class="Comment">-- &#39;commute&#39; List.tail and List.map to obtain a Maybe.map and List.tail.</a>
  <a id="59897" href="Data.List.Properties.html#59897" class="Function">tail-map</a> <a id="59906" class="Symbol">:</a> <a id="59908" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="59913" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59915" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59919" href="Data.List.Properties.html#59802" class="Bound">f</a> <a id="59921" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="59923" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="59933" class="Symbol">(</a><a id="59934" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59938" href="Data.List.Properties.html#59802" class="Bound">f</a><a id="59939" class="Symbol">)</a> <a id="59941" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59943" href="Data.List.Base.html#8213" class="Function">tail</a>
  <a id="59950" href="Data.List.Properties.html#59897" class="Function">tail-map</a> <a id="59959" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="59968" class="Symbol">=</a> <a id="59970" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59977" href="Data.List.Properties.html#59897" class="Function">tail-map</a> <a id="59986" class="Symbol">(</a><a id="59987" href="Data.List.Properties.html#59987" class="Bound">x</a> <a id="59989" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59991" href="Data.List.Properties.html#59991" class="Bound">xs</a><a id="59993" class="Symbol">)</a> <a id="59995" class="Symbol">=</a> <a id="59997" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>




<a id="60006" class="Comment">------------------------------------------------------------------------</a>
<a id="60079" class="Comment">-- DEPRECATED NAMES</a>
<a id="60099" class="Comment">------------------------------------------------------------------------</a>
<a id="60172" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="60243" class="Comment">-- not guaranteed.</a>

<a id="60263" class="Comment">-- Version 2.0</a>

<a id="map-id₂"></a><a id="60279" href="Data.List.Properties.html#60279" class="Function">map-id₂</a> <a id="60287" class="Symbol">=</a> <a id="60289" href="Data.List.Properties.html#3653" class="Function">map-id-local</a>
<a id="60302" class="Symbol">{-#</a> <a id="60306" class="Keyword">WARNING_ON_USAGE</a> <a id="60323" class="Pragma">map-id₂</a>
<a id="60331" class="String">&quot;Warning: map-id₂ was deprecated in v2.0.
Please use map-id-local instead.&quot;</a>
<a id="60407" class="Symbol">#-}</a>

<a id="map-cong₂"></a><a id="60412" href="Data.List.Properties.html#60412" class="Function">map-cong₂</a> <a id="60422" class="Symbol">=</a> <a id="60424" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a>
<a id="60439" class="Symbol">{-#</a> <a id="60443" class="Keyword">WARNING_ON_USAGE</a> <a id="60460" class="Pragma">map-id₂</a>
<a id="60468" class="String">&quot;Warning: map-cong₂ was deprecated in v2.0.
Please use map-cong-local instead.&quot;</a>
<a id="60548" class="Symbol">#-}</a>

<a id="map-compose"></a><a id="60553" href="Data.List.Properties.html#60553" class="Function">map-compose</a> <a id="60565" class="Symbol">=</a> <a id="60567" href="Data.List.Properties.html#4495" class="Function">map-∘</a>
<a id="60573" class="Symbol">{-#</a> <a id="60577" class="Keyword">WARNING_ON_USAGE</a> <a id="60594" class="Pragma">map-compose</a>
<a id="60606" class="String">&quot;Warning: map-compose was deprecated in v2.0.
Please use map-∘ instead.&quot;</a>
<a id="60679" class="Symbol">#-}</a>

<a id="map-++-commute"></a><a id="60684" href="Data.List.Properties.html#60684" class="Function">map-++-commute</a> <a id="60699" class="Symbol">=</a> <a id="60701" href="Data.List.Properties.html#3824" class="Function">map-++</a>
<a id="60708" class="Symbol">{-#</a> <a id="60712" class="Keyword">WARNING_ON_USAGE</a> <a id="60729" class="Pragma">map-++-commute</a>
<a id="60744" class="String">&quot;Warning: map-++-commute was deprecated in v2.0.
Please use map-++ instead.&quot;</a>
<a id="60821" class="Symbol">#-}</a>

<a id="reverse-map-commute"></a><a id="60826" href="Data.List.Properties.html#60826" class="Function">reverse-map-commute</a> <a id="60846" class="Symbol">=</a> <a id="60848" href="Data.List.Properties.html#56380" class="Function">reverse-map</a>
<a id="60860" class="Symbol">{-#</a> <a id="60864" class="Keyword">WARNING_ON_USAGE</a> <a id="60881" class="Pragma">reverse-map-commute</a>
<a id="60901" class="String">&quot;Warning: reverse-map-commute was deprecated in v2.0.
Please use reverse-map instead.&quot;</a>
<a id="60988" class="Symbol">#-}</a>

<a id="reverse-++-commute"></a><a id="60993" href="Data.List.Properties.html#60993" class="Function">reverse-++-commute</a> <a id="61012" class="Symbol">=</a> <a id="61014" href="Data.List.Properties.html#55138" class="Function">reverse-++</a>
<a id="61025" class="Symbol">{-#</a> <a id="61029" class="Keyword">WARNING_ON_USAGE</a> <a id="61046" class="Pragma">reverse-++-commute</a>
<a id="61065" class="String">&quot;Warning: reverse-++-commute was deprecated in v2.0.
Please use reverse-++ instead.&quot;</a>
<a id="61150" class="Symbol">#-}</a>

<a id="zipWith-identityˡ"></a><a id="61155" href="Data.List.Properties.html#61155" class="Function">zipWith-identityˡ</a> <a id="61173" class="Symbol">=</a> <a id="61175" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a>
<a id="61189" class="Symbol">{-#</a> <a id="61193" class="Keyword">WARNING_ON_USAGE</a> <a id="61210" class="Pragma">zipWith-identityˡ</a>
<a id="61228" class="String">&quot;Warning: zipWith-identityˡ was deprecated in v2.0.
Please use zipWith-zeroˡ instead.&quot;</a>
<a id="61315" class="Symbol">#-}</a>

<a id="zipWith-identityʳ"></a><a id="61320" href="Data.List.Properties.html#61320" class="Function">zipWith-identityʳ</a> <a id="61338" class="Symbol">=</a> <a id="61340" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a>
<a id="61354" class="Symbol">{-#</a> <a id="61358" class="Keyword">WARNING_ON_USAGE</a> <a id="61375" class="Pragma">zipWith-identityʳ</a>
<a id="61393" class="String">&quot;Warning: zipWith-identityʳ was deprecated in v2.0.
Please use zipWith-zeroʳ instead.&quot;</a>
<a id="61480" class="Symbol">#-}</a>

<a id="ʳ++-++"></a><a id="61485" href="Data.List.Properties.html#61485" class="Function">ʳ++-++</a> <a id="61492" class="Symbol">=</a> <a id="61494" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a>
<a id="61501" class="Symbol">{-#</a> <a id="61505" class="Keyword">WARNING_ON_USAGE</a> <a id="61522" class="Pragma">ʳ++-++</a>
<a id="61529" class="String">&quot;Warning: ʳ++-++ was deprecated in v2.0.
Please use ++-ʳ++ instead.&quot;</a>
<a id="61598" class="Symbol">#-}</a>

<a id="take++drop"></a><a id="61603" href="Data.List.Properties.html#61603" class="Function">take++drop</a> <a id="61614" class="Symbol">=</a> <a id="61616" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a>
<a id="61630" class="Symbol">{-#</a> <a id="61634" class="Keyword">WARNING_ON_USAGE</a> <a id="61651" class="Pragma">take++drop</a>
<a id="61662" class="String">&quot;Warning: take++drop was deprecated in v2.0.
Please use take++drop≡id instead.&quot;</a>
<a id="61742" class="Symbol">#-}</a>

<a id="length-─"></a><a id="61747" href="Data.List.Properties.html#61747" class="Function">length-─</a> <a id="61756" class="Symbol">=</a> <a id="61758" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a>
<a id="61774" class="Symbol">{-#</a> <a id="61778" class="Keyword">WARNING_ON_USAGE</a> <a id="61795" class="Pragma">length-─</a>
<a id="61804" class="String">&quot;Warning: length-─ was deprecated in v2.0.
Please use length-removeAt instead.&quot;</a>
<a id="61884" class="Symbol">#-}</a>

<a id="map-─"></a><a id="61889" href="Data.List.Properties.html#61889" class="Function">map-─</a> <a id="61895" class="Symbol">=</a> <a id="61897" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a>
<a id="61910" class="Symbol">{-#</a> <a id="61914" class="Keyword">WARNING_ON_USAGE</a> <a id="61931" class="Pragma">map-─</a>
<a id="61937" class="String">&quot;Warning: map-─ was deprecated in v2.0.
Please use map-removeAt instead.&quot;</a>
<a id="62011" class="Symbol">#-}</a>

<a id="62016" class="Comment">-- Version 2.1</a>

<a id="scanr-defn"></a><a id="62032" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62043" class="Symbol">:</a> <a id="62045" class="Symbol">∀</a> <a id="62047" class="Symbol">(</a><a id="62048" href="Data.List.Properties.html#62048" class="Bound">f</a> <a id="62050" class="Symbol">:</a> <a id="62052" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="62054" class="Symbol">→</a> <a id="62056" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="62058" class="Symbol">→</a> <a id="62060" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="62061" class="Symbol">)</a> <a id="62063" class="Symbol">(</a><a id="62064" href="Data.List.Properties.html#62064" class="Bound">e</a> <a id="62066" class="Symbol">:</a> <a id="62068" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="62069" class="Symbol">)</a> <a id="62071" class="Symbol">→</a>
             <a id="62086" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="62092" href="Data.List.Properties.html#62048" class="Bound">f</a> <a id="62094" href="Data.List.Properties.html#62064" class="Bound">e</a> <a id="62096" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="62098" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62102" class="Symbol">(</a><a id="62103" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="62109" href="Data.List.Properties.html#62048" class="Bound">f</a> <a id="62111" href="Data.List.Properties.html#62064" class="Bound">e</a><a id="62112" class="Symbol">)</a> <a id="62114" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="62116" href="Data.List.Base.html#5414" class="Function">tails</a>
<a id="62122" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62133" href="Data.List.Properties.html#62133" class="Bound">f</a> <a id="62135" href="Data.List.Properties.html#62135" class="Bound">e</a> <a id="62137" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="62152" class="Symbol">=</a> <a id="62154" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62159" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62170" href="Data.List.Properties.html#62170" class="Bound">f</a> <a id="62172" href="Data.List.Properties.html#62172" class="Bound">e</a> <a id="62174" class="Symbol">(</a><a id="62175" href="Data.List.Properties.html#62175" class="Bound">x</a> <a id="62177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62179" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="62181" class="Symbol">)</a>       <a id="62189" class="Symbol">=</a> <a id="62191" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62196" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62207" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62209" href="Data.List.Properties.html#62209" class="Bound">e</a> <a id="62211" class="Symbol">(</a><a id="62212" href="Data.List.Properties.html#62212" class="Bound">x</a> <a id="62214" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62216" href="Data.List.Properties.html#62216" class="Bound">xs</a><a id="62218" class="Symbol">@(_</a> <a id="62222" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62224" class="Symbol">_))</a>
  <a id="62230" class="Keyword">with</a> <a id="62235" href="Data.List.Properties.html#62235" class="Bound">eq</a> ← <a id="62240" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62251" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62253" href="Data.List.Properties.html#62209" class="Bound">e</a> <a id="62255" href="Data.List.Properties.html#62216" class="Bound">xs</a>
  <a id="62260" class="Keyword">with</a> <a id="62265" href="Data.List.Properties.html#62265" class="Bound">ys</a><a id="62267" class="Symbol">@(_</a> <a id="62271" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62273" class="Symbol">_)</a> ← <a id="62278" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="62284" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62286" href="Data.List.Properties.html#62209" class="Bound">e</a> <a id="62288" href="Data.List.Properties.html#62216" class="Bound">xs</a>
  <a id="62293" class="Symbol">=</a> <a id="62295" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="62301" class="Symbol">(λ</a> <a id="62304" href="Data.List.Properties.html#62304" class="Bound">z</a> <a id="62306" class="Symbol">→</a> <a id="62308" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62310" href="Data.List.Properties.html#62212" class="Bound">x</a> <a id="62312" href="Data.List.Properties.html#62304" class="Bound">z</a> <a id="62314" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62316" class="Symbol">)</a> <a id="62318" class="Symbol">(</a><a id="62319" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="62332" href="Data.List.Properties.html#62235" class="Bound">eq</a><a id="62334" class="Symbol">)</a> <a id="62336" href="Data.List.Properties.html#62235" class="Bound">eq</a>
<a id="62339" class="Symbol">{-#</a> <a id="62343" class="Keyword">WARNING_ON_USAGE</a> <a id="62360" class="Pragma">scanr-defn</a>
<a id="62371" class="String">&quot;Warning: scanr-defn was deprecated in v2.1.
Please use Data.List.Scans.Properties.scanr-defn instead.&quot;</a>
<a id="62475" class="Symbol">#-}</a>

<a id="scanl-defn"></a><a id="62480" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62491" class="Symbol">:</a> <a id="62493" class="Symbol">∀</a> <a id="62495" class="Symbol">(</a><a id="62496" href="Data.List.Properties.html#62496" class="Bound">f</a> <a id="62498" class="Symbol">:</a> <a id="62500" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="62502" class="Symbol">→</a> <a id="62504" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="62506" class="Symbol">→</a> <a id="62508" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="62509" class="Symbol">)</a> <a id="62511" class="Symbol">(</a><a id="62512" href="Data.List.Properties.html#62512" class="Bound">e</a> <a id="62514" class="Symbol">:</a> <a id="62516" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="62517" class="Symbol">)</a> <a id="62519" class="Symbol">→</a>
             <a id="62534" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="62540" href="Data.List.Properties.html#62496" class="Bound">f</a> <a id="62542" href="Data.List.Properties.html#62512" class="Bound">e</a> <a id="62544" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="62546" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62550" class="Symbol">(</a><a id="62551" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62557" href="Data.List.Properties.html#62496" class="Bound">f</a> <a id="62559" href="Data.List.Properties.html#62512" class="Bound">e</a><a id="62560" class="Symbol">)</a> <a id="62562" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="62564" href="Data.List.Base.html#5219" class="Function">inits</a>
<a id="62570" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62581" href="Data.List.Properties.html#62581" class="Bound">f</a> <a id="62583" href="Data.List.Properties.html#62583" class="Bound">e</a> <a id="62585" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="62594" class="Symbol">=</a> <a id="62596" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62601" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62612" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62614" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62616" class="Symbol">(</a><a id="62617" href="Data.List.Properties.html#62617" class="Bound">x</a> <a id="62619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62621" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62623" class="Symbol">)</a> <a id="62625" class="Symbol">=</a> <a id="62627" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="62632" class="Symbol">(</a><a id="62633" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62635" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62637" class="Symbol">)</a> <a id="62639" class="Symbol">(</a><a id="62640" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
   <a id="62649" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="62655" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62657" class="Symbol">(</a><a id="62658" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62660" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62662" href="Data.List.Properties.html#62617" class="Bound">x</a><a id="62663" class="Symbol">)</a> <a id="62665" href="Data.List.Properties.html#62621" class="Bound">xs</a>
 <a id="62669" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62672" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62683" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62685" class="Symbol">(</a><a id="62686" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62688" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62690" href="Data.List.Properties.html#62617" class="Bound">x</a><a id="62691" class="Symbol">)</a> <a id="62693" href="Data.List.Properties.html#62621" class="Bound">xs</a> <a id="62696" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
   <a id="62701" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62705" class="Symbol">(</a><a id="62706" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62712" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62714" class="Symbol">(</a><a id="62715" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62717" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62719" href="Data.List.Properties.html#62617" class="Bound">x</a><a id="62720" class="Symbol">))</a> <a id="62723" class="Symbol">(</a><a id="62724" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62730" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62732" class="Symbol">)</a>
 <a id="62735" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62738" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="62743" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
   <a id="62748" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62752" class="Symbol">(</a><a id="62753" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62759" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62761" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62763" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="62765" class="Symbol">(</a><a id="62766" href="Data.List.Properties.html#62617" class="Bound">x</a> <a id="62768" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62770" class="Symbol">))</a> <a id="62773" class="Symbol">(</a><a id="62774" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62780" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62782" class="Symbol">)</a>
 <a id="62785" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62788" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="62794" class="Symbol">(</a><a id="62795" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62801" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62803" class="Symbol">)</a> <a id="62805" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
   <a id="62810" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62814" class="Symbol">(</a><a id="62815" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62821" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62823" href="Data.List.Properties.html#62614" class="Bound">e</a><a id="62824" class="Symbol">)</a> <a id="62826" class="Symbol">(</a><a id="62827" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62831" class="Symbol">(</a><a id="62832" href="Data.List.Properties.html#62617" class="Bound">x</a> <a id="62834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62836" class="Symbol">)</a> <a id="62838" class="Symbol">(</a><a id="62839" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62845" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62847" class="Symbol">))</a>
 <a id="62851" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="62852" class="Symbol">)</a>
<a id="62854" class="Symbol">{-#</a> <a id="62858" class="Keyword">WARNING_ON_USAGE</a> <a id="62875" class="Pragma">scanl-defn</a>
<a id="62886" class="String">&quot;Warning: scanl-defn was deprecated in v2.1.
Please use Data.List.Scans.Properties.scanl-defn instead.&quot;</a>
<a id="62990" class="Symbol">#-}</a>

<a id="62995" class="Comment">-- Version 2.2</a>

<a id="concat-[-]"></a><a id="63011" href="Data.List.Properties.html#63011" class="Function">concat-[-]</a> <a id="63022" class="Symbol">=</a> <a id="63024" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[_]</a>
<a id="63039" class="Symbol">{-#</a> <a id="63043" class="Keyword">WARNING_ON_USAGE</a> <a id="63060" class="Pragma">concat-[-]</a>
<a id="63071" class="String">&quot;Warning: concat-[-] was deprecated in v2.2.
Please use concat-map-[_] instead.&quot;</a>
<a id="63152" class="Symbol">#-}</a>

<a id="63157" class="Comment">-- Version 2.3</a>

<a id="sum-++"></a><a id="63173" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63180" class="Symbol">:</a> <a id="63182" class="Symbol">∀</a> <a id="63184" href="Data.List.Properties.html#63184" class="Bound">xs</a> <a id="63187" href="Data.List.Properties.html#63187" class="Bound">ys</a> <a id="63190" class="Symbol">→</a> <a id="63192" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63196" class="Symbol">(</a><a id="63197" href="Data.List.Properties.html#63184" class="Bound">xs</a> <a id="63200" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="63203" href="Data.List.Properties.html#63187" class="Bound">ys</a><a id="63205" class="Symbol">)</a> <a id="63207" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="63209" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63213" href="Data.List.Properties.html#63184" class="Bound">xs</a> <a id="63216" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63218" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63222" href="Data.List.Properties.html#63187" class="Bound">ys</a>
<a id="63225" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63232" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="63241" href="Data.List.Properties.html#63241" class="Bound">ys</a> <a id="63244" class="Symbol">=</a> <a id="63246" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63251" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63258" class="Symbol">(</a><a id="63259" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63261" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="63263" href="Data.List.Properties.html#63263" class="Bound">xs</a><a id="63265" class="Symbol">)</a> <a id="63267" href="Data.List.Properties.html#63267" class="Bound">ys</a> <a id="63270" class="Symbol">=</a> <a id="63272" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="63280" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63282" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63284" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63288" class="Symbol">(</a><a id="63289" href="Data.List.Properties.html#63263" class="Bound">xs</a> <a id="63292" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="63295" href="Data.List.Properties.html#63267" class="Bound">ys</a><a id="63297" class="Symbol">)</a>     <a id="63303" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="63306" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63311" class="Symbol">(</a><a id="63312" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="63316" class="Symbol">)</a> <a id="63318" class="Symbol">(</a><a id="63319" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63326" href="Data.List.Properties.html#63263" class="Bound">xs</a> <a id="63329" href="Data.List.Properties.html#63267" class="Bound">ys</a><a id="63331" class="Symbol">)</a> <a id="63333" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="63337" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63339" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63341" class="Symbol">(</a><a id="63342" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63346" href="Data.List.Properties.html#63263" class="Bound">xs</a> <a id="63349" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63351" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63355" href="Data.List.Properties.html#63267" class="Bound">ys</a><a id="63357" class="Symbol">)</a>  <a id="63360" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="63363" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="63371" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63373" class="Symbol">_</a> <a id="63375" class="Symbol">_</a> <a id="63377" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="63381" class="Symbol">(</a><a id="63382" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63384" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63386" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63390" href="Data.List.Properties.html#63263" class="Bound">xs</a><a id="63392" class="Symbol">)</a> <a id="63394" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63396" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63400" href="Data.List.Properties.html#63267" class="Bound">ys</a>  <a id="63404" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="63406" class="Symbol">{-#</a> <a id="63410" class="Keyword">WARNING_ON_USAGE</a> <a id="63427" class="Pragma">sum-++</a>
<a id="63434" class="String">&quot;Warning: sum-++ was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.sum-++ instead.&quot;</a>
<a id="63534" class="Symbol">#-}</a>
<a id="sum-++-commute"></a><a id="63538" href="Data.List.Properties.html#63538" class="Function">sum-++-commute</a> <a id="63553" class="Symbol">=</a> <a id="63555" href="Data.List.Properties.html#63173" class="Function">sum-++</a>
<a id="63562" class="Symbol">{-#</a> <a id="63566" class="Keyword">WARNING_ON_USAGE</a> <a id="63583" class="Pragma">sum-++-commute</a>
<a id="63598" class="String">&quot;Warning: sum-++-commute was deprecated in v2.0.
Please use Data.Nat.ListAction.Properties.sum-++ instead.&quot;</a>
<a id="63706" class="Symbol">#-}</a>

<a id="63711" class="Keyword">open</a> <a id="63716" class="Keyword">import</a> <a id="63723" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="63758" class="Keyword">using</a> <a id="63764" class="Symbol">(</a><a id="63765" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="63768" class="Symbol">)</a>
<a id="63770" class="Keyword">open</a> <a id="63775" class="Keyword">import</a> <a id="63782" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a> <a id="63804" class="Keyword">using</a> <a id="63810" class="Symbol">(</a><a id="63811" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a><a id="63814" class="Symbol">;</a> <a id="63816" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a><a id="63821" class="Symbol">;</a> <a id="63823" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a><a id="63830" class="Symbol">)</a>

<a id="∈⇒∣product"></a><a id="63833" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="63844" class="Symbol">:</a> <a id="63846" class="Symbol">∀</a> <a id="63848" class="Symbol">{</a><a id="63849" href="Data.List.Properties.html#63849" class="Bound">n</a> <a id="63851" href="Data.List.Properties.html#63851" class="Bound">ns</a><a id="63853" class="Symbol">}</a> <a id="63855" class="Symbol">→</a> <a id="63857" href="Data.List.Properties.html#63849" class="Bound">n</a> <a id="63859" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="63861" href="Data.List.Properties.html#63851" class="Bound">ns</a> <a id="63864" class="Symbol">→</a> <a id="63866" href="Data.List.Properties.html#63849" class="Bound">n</a> <a id="63868" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="63870" href="Data.List.Base.html#17428" class="Function">product</a> <a id="63878" href="Data.List.Properties.html#63851" class="Bound">ns</a>
<a id="63881" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="63892" class="Symbol">{</a><a id="63893" class="Argument">ns</a> <a id="63896" class="Symbol">=</a> <a id="63898" href="Data.List.Properties.html#63898" class="Bound">n</a> <a id="63900" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="63902" href="Data.List.Properties.html#63902" class="Bound">ns</a><a id="63904" class="Symbol">}</a> <a id="63906" class="Symbol">(</a><a id="63907" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="63913" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="63917" class="Symbol">)</a> <a id="63919" class="Symbol">=</a> <a id="63921" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="63927" class="Symbol">(</a><a id="63928" href="Data.List.Base.html#17428" class="Function">product</a> <a id="63936" href="Data.List.Properties.html#63902" class="Bound">ns</a><a id="63938" class="Symbol">)</a>
<a id="63940" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="63951" class="Symbol">{</a><a id="63952" class="Argument">ns</a> <a id="63955" class="Symbol">=</a> <a id="63957" href="Data.List.Properties.html#63957" class="Bound">m</a> <a id="63959" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="63961" href="Data.List.Properties.html#63961" class="Bound">ns</a><a id="63963" class="Symbol">}</a> <a id="63965" class="Symbol">(</a><a id="63966" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="63972" href="Data.List.Properties.html#63972" class="Bound">n∈ns</a><a id="63976" class="Symbol">)</a> <a id="63978" class="Symbol">=</a> <a id="63980" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="63988" href="Data.List.Properties.html#63957" class="Bound">m</a> <a id="63990" class="Symbol">(</a><a id="63991" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="64002" href="Data.List.Properties.html#63972" class="Bound">n∈ns</a><a id="64006" class="Symbol">)</a>
<a id="64008" class="Symbol">{-#</a> <a id="64012" class="Keyword">WARNING_ON_USAGE</a> <a id="64029" class="Pragma">∈⇒∣product</a>
<a id="64040" class="String">&quot;Warning: ∈⇒∣product was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.∈⇒∣product instead.&quot;</a>
<a id="64148" class="Symbol">#-}</a>

<a id="product≢0"></a><a id="64153" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64163" class="Symbol">:</a> <a id="64165" class="Symbol">∀</a> <a id="64167" class="Symbol">{</a><a id="64168" href="Data.List.Properties.html#64168" class="Bound">ns</a><a id="64170" class="Symbol">}</a> <a id="64172" class="Symbol">→</a> <a id="64174" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="64178" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="64186" href="Data.List.Properties.html#64168" class="Bound">ns</a> <a id="64189" class="Symbol">→</a> <a id="64191" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="64199" class="Symbol">(</a><a id="64200" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64208" href="Data.List.Properties.html#64168" class="Bound">ns</a><a id="64210" class="Symbol">)</a>
<a id="64212" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64222" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="64225" class="Symbol">=</a> <a id="64227" class="Symbol">_</a>
<a id="64229" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64239" class="Symbol">{</a><a id="64240" href="Data.List.Properties.html#64240" class="Bound">n</a> <a id="64242" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="64244" href="Data.List.Properties.html#64244" class="Bound">ns</a><a id="64246" class="Symbol">}</a> <a id="64248" class="Symbol">(</a><a id="64249" href="Data.List.Properties.html#64249" class="Bound">n≢0</a> <a id="64253" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="64255" href="Data.List.Properties.html#64255" class="Bound">ns≢0</a><a id="64259" class="Symbol">)</a> <a id="64261" class="Symbol">=</a> <a id="64263" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="64269" href="Data.List.Properties.html#64240" class="Bound">n</a> <a id="64271" class="Symbol">(</a><a id="64272" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64280" href="Data.List.Properties.html#64244" class="Bound">ns</a><a id="64282" class="Symbol">)</a> <a id="64284" class="Symbol">{{</a><a id="64286" href="Data.List.Properties.html#64249" class="Bound">n≢0</a><a id="64289" class="Symbol">}}</a> <a id="64292" class="Symbol">{{</a><a id="64294" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64304" href="Data.List.Properties.html#64255" class="Bound">ns≢0</a><a id="64308" class="Symbol">}}</a>
<a id="64311" class="Symbol">{-#</a> <a id="64315" class="Keyword">WARNING_ON_USAGE</a> <a id="64332" class="Pragma">product≢0</a>
<a id="64342" class="String">&quot;Warning: product≢0 was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.product≢0 instead.&quot;</a>
<a id="64448" class="Symbol">#-}</a>

<a id="∈⇒≤product"></a><a id="64453" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64464" class="Symbol">:</a> <a id="64466" class="Symbol">∀</a> <a id="64468" class="Symbol">{</a><a id="64469" href="Data.List.Properties.html#64469" class="Bound">n</a> <a id="64471" href="Data.List.Properties.html#64471" class="Bound">ns</a><a id="64473" class="Symbol">}</a> <a id="64475" class="Symbol">→</a> <a id="64477" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="64481" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="64489" href="Data.List.Properties.html#64471" class="Bound">ns</a> <a id="64492" class="Symbol">→</a> <a id="64494" href="Data.List.Properties.html#64469" class="Bound">n</a> <a id="64496" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="64498" href="Data.List.Properties.html#64471" class="Bound">ns</a> <a id="64501" class="Symbol">→</a> <a id="64503" href="Data.List.Properties.html#64469" class="Bound">n</a> <a id="64505" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="64507" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64515" href="Data.List.Properties.html#64471" class="Bound">ns</a>
<a id="64518" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64529" class="Symbol">{</a><a id="64530" class="Argument">ns</a> <a id="64533" class="Symbol">=</a> <a id="64535" href="Data.List.Properties.html#64535" class="Bound">n</a> <a id="64537" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="64539" href="Data.List.Properties.html#64539" class="Bound">ns</a><a id="64541" class="Symbol">}</a> <a id="64543" class="Symbol">(_</a> <a id="64546" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="64548" href="Data.List.Properties.html#64548" class="Bound">ns≢0</a><a id="64552" class="Symbol">)</a> <a id="64554" class="Symbol">(</a><a id="64555" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="64560" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="64564" class="Symbol">)</a> <a id="64566" class="Symbol">=</a>
  <a id="64570" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="64576" href="Data.List.Properties.html#64535" class="Bound">n</a> <a id="64578" class="Symbol">(</a><a id="64579" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64587" href="Data.List.Properties.html#64539" class="Bound">ns</a><a id="64589" class="Symbol">)</a> <a id="64591" class="Symbol">{{</a><a id="64593" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64603" href="Data.List.Properties.html#64548" class="Bound">ns≢0</a><a id="64607" class="Symbol">}}</a>
<a id="64610" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64621" class="Symbol">{</a><a id="64622" class="Argument">ns</a> <a id="64625" class="Symbol">=</a> <a id="64627" href="Data.List.Properties.html#64627" class="Bound">n</a> <a id="64629" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="64631" class="Symbol">_}</a> <a id="64634" class="Symbol">(</a><a id="64635" href="Data.List.Properties.html#64635" class="Bound">n≢0</a> <a id="64639" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="64641" href="Data.List.Properties.html#64641" class="Bound">ns≢0</a><a id="64645" class="Symbol">)</a> <a id="64647" class="Symbol">(</a><a id="64648" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="64654" href="Data.List.Properties.html#64654" class="Bound">n∈ns</a><a id="64658" class="Symbol">)</a> <a id="64660" class="Symbol">=</a>
  <a id="64664" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a> <a id="64674" href="Data.List.Properties.html#64627" class="Bound">n</a> <a id="64676" class="Symbol">{{</a><a id="64678" href="Data.List.Properties.html#64635" class="Bound">n≢0</a><a id="64681" class="Symbol">}}</a> <a id="64684" class="Symbol">(</a><a id="64685" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64696" href="Data.List.Properties.html#64641" class="Bound">ns≢0</a> <a id="64701" href="Data.List.Properties.html#64654" class="Bound">n∈ns</a><a id="64705" class="Symbol">)</a>
<a id="64707" class="Symbol">{-#</a> <a id="64711" class="Keyword">WARNING_ON_USAGE</a> <a id="64728" class="Pragma">∈⇒≤product</a>
<a id="64739" class="String">&quot;Warning: ∈⇒≤product was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.∈⇒≤product instead.&quot;</a>
<a id="64847" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Binary.Equality.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Equality.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise equality over lists using propositional equality</a>
<a id="168" class="Comment">------------------------------------------------------------------------</a>

<a id="242" class="Comment">-- Note think carefully about using this module as pointwise</a>
<a id="303" class="Comment">-- propositional equality can usually be replaced with propositional</a>
<a id="372" class="Comment">-- equality.</a>

<a id="386" class="Symbol">{-#</a> <a id="390" class="Keyword">OPTIONS</a> <a id="398" class="Pragma">--cubical-compatible</a> <a id="419" class="Pragma">--safe</a> <a id="426" class="Symbol">#-}</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="474" class="Symbol">)</a>

<a id="477" class="Keyword">module</a> <a id="484" href="Data.List.Relation.Binary.Equality.Propositional.html" class="Module">Data.List.Relation.Binary.Equality.Propositional</a> <a id="533" class="Symbol">{</a><a id="534" href="Data.List.Relation.Binary.Equality.Propositional.html#534" class="Bound">a</a><a id="535" class="Symbol">}</a> <a id="537" class="Symbol">{</a><a id="538" href="Data.List.Relation.Binary.Equality.Propositional.html#538" class="Bound">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Data.List.Relation.Binary.Equality.Propositional.html#534" class="Bound">a</a><a id="547" class="Symbol">}</a> <a id="549" class="Keyword">where</a>

<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="583" class="Keyword">import</a> <a id="590" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="632" class="Symbol">as</a> <a id="635" class="Module">SetoidEquality</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="715" class="Symbol">;</a> <a id="717" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="721" class="Symbol">;</a> <a id="723" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="727" class="Symbol">)</a>
<a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="785" class="Symbol">as</a> <a id="788" class="Module">≡</a> <a id="790" class="Keyword">using</a> <a id="796" class="Symbol">(</a><a id="797" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="803" class="Symbol">)</a>

<a id="806" class="Comment">------------------------------------------------------------------------</a>
<a id="879" class="Comment">-- Re-export everything from setoid equality</a>

<a id="925" class="Keyword">open</a> <a id="930" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">SetoidEquality</a> <a id="945" class="Symbol">(</a><a id="946" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="955" href="Data.List.Relation.Binary.Equality.Propositional.html#538" class="Bound">A</a><a id="956" class="Symbol">)</a> <a id="958" class="Keyword">public</a>

<a id="966" class="Comment">------------------------------------------------------------------------</a>
<a id="1039" class="Comment">-- ≋ is propositional</a>

<a id="≋⇒≡"></a><a id="1062" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="1072" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1078" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1082" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>             <a id="1097" class="Symbol">=</a> <a id="1099" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1104" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1108" class="Symbol">(</a><a id="1109" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1114" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1116" href="Data.List.Relation.Binary.Equality.Propositional.html#1116" class="Bound">xs≈ys</a><a id="1121" class="Symbol">)</a> <a id="1123" class="Symbol">=</a> <a id="1125" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1130" class="Symbol">(_</a> <a id="1133" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1142" href="Data.List.Relation.Binary.Equality.Propositional.html#1116" class="Bound">xs≈ys</a><a id="1147" class="Symbol">)</a>

<a id="≡⇒≋"></a><a id="1150" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1160" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1162" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="1166" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a> <a id="1170" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Binary.Equality.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Equality.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise equality over lists parameterised by a setoid</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="320" class="Keyword">using</a> <a id="326" class="Symbol">(</a><a id="327" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="333" class="Symbol">)</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="385" class="Symbol">{</a><a id="386" href="Data.List.Relation.Binary.Equality.Setoid.html#386" class="Bound">a</a> <a id="388" href="Data.List.Relation.Binary.Equality.Setoid.html#388" class="Bound">ℓ</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">(</a><a id="392" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="394" class="Symbol">:</a> <a id="396" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="403" href="Data.List.Relation.Binary.Equality.Setoid.html#386" class="Bound">a</a> <a id="405" href="Data.List.Relation.Binary.Equality.Setoid.html#388" class="Bound">ℓ</a><a id="406" class="Symbol">)</a> <a id="408" class="Keyword">where</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="439" class="Keyword">using</a> <a id="445" class="Symbol">(</a><a id="446" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="527" class="Symbol">;</a> <a id="529" href="Data.List.Base.html#4746" class="Function">length</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.List.Base.html#1612" class="Function">map</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.List.Base.html#4126" class="Function">foldr</a><a id="547" class="Symbol">;</a> <a id="549" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="553" class="Symbol">;</a> <a id="555" href="Data.List.Base.html#4328" class="Function">concat</a><a id="561" class="Symbol">;</a>
  <a id="565" href="Data.List.Base.html#6139" class="Function">tabulate</a><a id="573" class="Symbol">;</a> <a id="575" href="Data.List.Base.html#10389" class="Function">filter</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a><a id="588" class="Symbol">;</a> <a id="590" href="Data.List.Base.html#6927" class="Function">reverse</a><a id="597" class="Symbol">)</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="647" class="Symbol">as</a> <a id="650" class="Module">PW</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="669" class="Symbol">)</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="722" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Function.Base.html" class="Module">Function.Base</a> <a id="765" class="Keyword">using</a> <a id="771" class="Symbol">(</a><a id="772" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="775" class="Symbol">)</a>
<a id="777" class="Keyword">open</a> <a id="782" class="Keyword">import</a> <a id="789" href="Level.html" class="Module">Level</a> <a id="795" class="Keyword">using</a> <a id="801" class="Symbol">(</a><a id="802" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="807" class="Symbol">;</a> <a id="809" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="812" class="Symbol">)</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="847" class="Keyword">using</a> <a id="853" class="Symbol">(</a><a id="854" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="857" class="Symbol">;</a> <a id="859" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="872" class="Symbol">)</a> <a id="874" class="Keyword">renaming</a> <a id="883" class="Symbol">(</a><a id="884" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="888" class="Symbol">to</a> <a id="891" class="Function">Rel₂</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="937" class="Keyword">using</a> <a id="943" class="Symbol">(</a><a id="944" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="954" class="Symbol">;</a> <a id="956" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="965" class="Symbol">;</a> <a id="967" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="976" class="Symbol">;</a> <a id="978" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1045" class="Symbol">as</a> <a id="1048" class="Module">≡</a> <a id="1050" class="Keyword">using</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1060" class="Symbol">)</a>
<a id="1062" class="Keyword">open</a> <a id="1067" class="Keyword">import</a> <a id="1074" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="1108" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="1110" class="Keyword">using</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a><a id="1124" class="Symbol">)</a>
<a id="1126" class="Keyword">open</a> <a id="1131" class="Keyword">import</a> <a id="1138" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="1165" class="Keyword">using</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1185" class="Symbol">)</a>
<a id="1187" class="Keyword">open</a> <a id="1192" class="Keyword">import</a> <a id="1199" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1214" class="Symbol">as</a> <a id="1217" class="Module">U</a> <a id="1219" class="Keyword">using</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1230" class="Symbol">)</a>

<a id="1233" class="Keyword">open</a> <a id="1238" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1245" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="1247" class="Keyword">renaming</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1265" class="Symbol">to</a> <a id="1268" class="Field">A</a><a id="1269" class="Symbol">)</a>

<a id="1272" class="Keyword">private</a>
  <a id="1282" class="Keyword">variable</a>
    <a id="1295" href="Data.List.Relation.Binary.Equality.Setoid.html#1295" class="Generalizable">p</a> <a id="1297" href="Data.List.Relation.Binary.Equality.Setoid.html#1297" class="Generalizable">q</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1311" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="1314" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="1317" href="Data.List.Relation.Binary.Equality.Setoid.html#1317" class="Generalizable">xs′</a> <a id="1321" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="1324" href="Data.List.Relation.Binary.Equality.Setoid.html#1324" class="Generalizable">ys′</a> <a id="1328" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1338" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a>
    <a id="1344" href="Data.List.Relation.Binary.Equality.Setoid.html#1344" class="Generalizable">xss</a> <a id="1348" href="Data.List.Relation.Binary.Equality.Setoid.html#1348" class="Generalizable">yss</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1365" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="1366" class="Symbol">)</a>

<a id="1369" class="Comment">------------------------------------------------------------------------</a>
<a id="1442" class="Comment">-- Definition of equality</a>
<a id="1468" class="Comment">------------------------------------------------------------------------</a>

<a id="1542" class="Keyword">infix</a> <a id="1548" class="Number">4</a> <a id="1550" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>

<a id="_≋_"></a><a id="1555" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Data.List.Relation.Binary.Equality.Setoid.html#891" class="Function">Rel₂</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1572" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Data.List.Relation.Binary.Equality.Setoid.html#386" class="Bound">a</a> <a id="1578" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1580" href="Data.List.Relation.Binary.Equality.Setoid.html#388" class="Bound">ℓ</a><a id="1581" class="Symbol">)</a>
<a id="1583" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1599" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>

<a id="1604" class="Keyword">open</a> <a id="1609" href="Data.List.Relation.Binary.Pointwise.html" class="Module">PW</a> <a id="1612" class="Keyword">public</a>
  <a id="1621" class="Keyword">using</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="1630" class="Symbol">;</a> <a id="1632" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="1635" class="Symbol">)</a>

<a id="1638" class="Comment">------------------------------------------------------------------------</a>
<a id="1711" class="Comment">-- Relational properties</a>
<a id="1736" class="Comment">------------------------------------------------------------------------</a>

<a id="≋-setoid"></a><a id="1810" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1828" class="Symbol">_</a> <a id="1830" class="Symbol">_</a>
<a id="1832" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">PW.setoid</a> <a id="1853" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a>

<a id="1856" class="Keyword">open</a> <a id="1861" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1868" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="1877" class="Keyword">public</a>
  <a id="1886" class="Keyword">using</a> <a id="1892" class="Symbol">()</a>
  <a id="1897" class="Keyword">renaming</a> <a id="1906" class="Symbol">(</a> <a id="1908" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1913" class="Symbol">to</a> <a id="1916" class="Function">≋-refl</a>
           <a id="1934" class="Symbol">;</a> <a id="1936" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1946" class="Symbol">to</a> <a id="1949" class="Function">≋-reflexive</a>
           <a id="1972" class="Symbol">;</a> <a id="1974" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="1978" class="Symbol">to</a> <a id="1981" class="Function">≋-sym</a>
           <a id="1998" class="Symbol">;</a> <a id="2000" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2006" class="Symbol">to</a> <a id="2009" class="Function">≋-trans</a>
           <a id="2028" class="Symbol">;</a> <a id="2030" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2044" class="Symbol">to</a> <a id="2047" class="Field">≋-isEquivalence</a><a id="2062" class="Symbol">)</a>

<a id="2065" class="Comment">------------------------------------------------------------------------</a>
<a id="2138" class="Comment">-- Relationships to predicates</a>
<a id="2169" class="Comment">------------------------------------------------------------------------</a>

<a id="2243" class="Keyword">open</a> <a id="2248" href="Data.List.Relation.Binary.Pointwise.html" class="Module">PW</a> <a id="2251" class="Keyword">public</a>
  <a id="2260" class="Keyword">using</a> <a id="2266" class="Symbol">()</a> <a id="2269" class="Keyword">renaming</a>
  <a id="2280" class="Symbol">(</a> <a id="2282" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a>      <a id="2306" class="Symbol">to</a> <a id="2309" class="Function">Any-resp-≋</a>
  <a id="2322" class="Symbol">;</a> <a id="2324" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a>      <a id="2348" class="Symbol">to</a> <a id="2351" class="Function">All-resp-≋</a>
  <a id="2364" class="Symbol">;</a> <a id="2366" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="2390" class="Symbol">to</a> <a id="2393" class="Function">AllPairs-resp-≋</a>
  <a id="2411" class="Symbol">)</a>

<a id="Unique-resp-≋"></a><a id="2414" href="Data.List.Relation.Binary.Equality.Setoid.html#2414" class="Function">Unique-resp-≋</a> <a id="2428" class="Symbol">:</a> <a id="2430" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a> <a id="2437" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2446" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="2450" href="Data.List.Relation.Binary.Equality.Setoid.html#2414" class="Function">Unique-resp-≋</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Data.List.Relation.Binary.Equality.Setoid.html#2393" class="Function">AllPairs-resp-≋</a> <a id="2482" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a>

<a id="2491" class="Comment">------------------------------------------------------------------------</a>
<a id="2564" class="Comment">-- List operations</a>
<a id="2583" class="Comment">------------------------------------------------------------------------</a>

<a id="2657" class="Comment">------------------------------------------------------------------------</a>
<a id="2730" class="Comment">-- length</a>

<a id="≋-length"></a><a id="2741" href="Data.List.Relation.Binary.Equality.Setoid.html#2741" class="Function">≋-length</a> <a id="2750" class="Symbol">:</a> <a id="2752" class="Symbol">∀</a> <a id="2754" class="Symbol">{</a><a id="2755" href="Data.List.Relation.Binary.Equality.Setoid.html#2755" class="Bound">xs</a> <a id="2758" href="Data.List.Relation.Binary.Equality.Setoid.html#2758" class="Bound">ys</a><a id="2760" class="Symbol">}</a> <a id="2762" class="Symbol">→</a> <a id="2764" href="Data.List.Relation.Binary.Equality.Setoid.html#2755" class="Bound">xs</a> <a id="2767" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="2769" href="Data.List.Relation.Binary.Equality.Setoid.html#2758" class="Bound">ys</a> <a id="2772" class="Symbol">→</a> <a id="2774" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2781" href="Data.List.Relation.Binary.Equality.Setoid.html#2755" class="Bound">xs</a> <a id="2784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2786" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2793" href="Data.List.Relation.Binary.Equality.Setoid.html#2758" class="Bound">ys</a>
<a id="2796" href="Data.List.Relation.Binary.Equality.Setoid.html#2741" class="Function">≋-length</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">PW.Pointwise-length</a>

<a id="2828" class="Comment">------------------------------------------------------------------------</a>
<a id="2901" class="Comment">-- map</a>

<a id="2909" class="Keyword">module</a> <a id="2916" href="Data.List.Relation.Binary.Equality.Setoid.html#2916" class="Module">_</a> <a id="2918" class="Symbol">{</a><a id="2919" href="Data.List.Relation.Binary.Equality.Setoid.html#2919" class="Bound">b</a> <a id="2921" href="Data.List.Relation.Binary.Equality.Setoid.html#2921" class="Bound">ℓ₂</a><a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Data.List.Relation.Binary.Equality.Setoid.html#2926" class="Bound">T</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2937" href="Data.List.Relation.Binary.Equality.Setoid.html#2919" class="Bound">b</a> <a id="2939" href="Data.List.Relation.Binary.Equality.Setoid.html#2921" class="Bound">ℓ₂</a><a id="2941" class="Symbol">)</a> <a id="2943" class="Keyword">where</a>

  <a id="2952" class="Keyword">open</a> <a id="2957" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2964" href="Data.List.Relation.Binary.Equality.Setoid.html#2926" class="Bound">T</a> <a id="2966" class="Keyword">using</a> <a id="2972" class="Symbol">()</a> <a id="2975" class="Keyword">renaming</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2989" class="Symbol">to</a> <a id="2992" class="Field Operator">_≈′_</a><a id="2996" class="Symbol">)</a>
  <a id="3000" class="Keyword">private</a>
    <a id="3012" href="Data.List.Relation.Binary.Equality.Setoid.html#3012" class="Function Operator">_≋′_</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3029" href="Data.List.Relation.Binary.Equality.Setoid.html#2992" class="Field Operator">_≈′_</a>

  <a id="3037" href="Data.List.Relation.Binary.Equality.Setoid.html#3037" class="Function">map⁺</a> <a id="3042" class="Symbol">:</a> <a id="3044" class="Symbol">∀</a> <a id="3046" class="Symbol">{</a><a id="3047" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a><a id="3048" class="Symbol">}</a> <a id="3050" class="Symbol">→</a> <a id="3052" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a> <a id="3054" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3064" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3068" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3070" href="Data.List.Relation.Binary.Equality.Setoid.html#2992" class="Field Operator">_≈′_</a> <a id="3075" class="Symbol">→</a>
         <a id="3086" class="Symbol">∀</a> <a id="3088" class="Symbol">{</a><a id="3089" href="Data.List.Relation.Binary.Equality.Setoid.html#3089" class="Bound">xs</a> <a id="3092" href="Data.List.Relation.Binary.Equality.Setoid.html#3092" class="Bound">ys</a><a id="3094" class="Symbol">}</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Data.List.Relation.Binary.Equality.Setoid.html#3089" class="Bound">xs</a> <a id="3101" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3103" href="Data.List.Relation.Binary.Equality.Setoid.html#3092" class="Bound">ys</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3112" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a> <a id="3114" href="Data.List.Relation.Binary.Equality.Setoid.html#3089" class="Bound">xs</a> <a id="3117" href="Data.List.Relation.Binary.Equality.Setoid.html#3012" class="Function Operator">≋′</a> <a id="3120" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3124" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a> <a id="3126" href="Data.List.Relation.Binary.Equality.Setoid.html#3092" class="Bound">ys</a>
  <a id="3131" href="Data.List.Relation.Binary.Equality.Setoid.html#3037" class="Function">map⁺</a> <a id="3136" class="Symbol">{</a><a id="3137" href="Data.List.Relation.Binary.Equality.Setoid.html#3137" class="Bound">f</a><a id="3138" class="Symbol">}</a> <a id="3140" href="Data.List.Relation.Binary.Equality.Setoid.html#3140" class="Bound">pres</a> <a id="3145" href="Data.List.Relation.Binary.Equality.Setoid.html#3145" class="Bound">xs≋ys</a> <a id="3151" class="Symbol">=</a> <a id="3153" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">PW.map⁺</a> <a id="3161" href="Data.List.Relation.Binary.Equality.Setoid.html#3137" class="Bound">f</a> <a id="3163" href="Data.List.Relation.Binary.Equality.Setoid.html#3137" class="Bound">f</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">PW.map</a> <a id="3173" href="Data.List.Relation.Binary.Equality.Setoid.html#3140" class="Bound">pres</a> <a id="3178" href="Data.List.Relation.Binary.Equality.Setoid.html#3145" class="Bound">xs≋ys</a><a id="3183" class="Symbol">)</a>

<a id="3186" class="Comment">------------------------------------------------------------------------</a>
<a id="3259" class="Comment">-- foldr</a>

<a id="foldr⁺"></a><a id="3269" href="Data.List.Relation.Binary.Equality.Setoid.html#3269" class="Function">foldr⁺</a> <a id="3276" class="Symbol">:</a> <a id="3278" class="Symbol">∀</a> <a id="3280" class="Symbol">{</a><a id="3281" href="Data.List.Relation.Binary.Equality.Setoid.html#3281" class="Bound Operator">_•_</a> <a id="3285" class="Symbol">:</a> <a id="3287" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3291" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="3292" class="Symbol">}</a> <a id="3294" class="Symbol">{</a><a id="3295" href="Data.List.Relation.Binary.Equality.Setoid.html#3295" class="Bound Operator">_◦_</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3305" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="3306" class="Symbol">}</a> <a id="3308" class="Symbol">→</a>
         <a id="3319" class="Symbol">(∀</a> <a id="3322" class="Symbol">{</a><a id="3323" href="Data.List.Relation.Binary.Equality.Setoid.html#3323" class="Bound">w</a> <a id="3325" href="Data.List.Relation.Binary.Equality.Setoid.html#3325" class="Bound">x</a> <a id="3327" href="Data.List.Relation.Binary.Equality.Setoid.html#3327" class="Bound">y</a> <a id="3329" href="Data.List.Relation.Binary.Equality.Setoid.html#3329" class="Bound">z</a><a id="3330" class="Symbol">}</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Data.List.Relation.Binary.Equality.Setoid.html#3323" class="Bound">w</a> <a id="3336" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3338" href="Data.List.Relation.Binary.Equality.Setoid.html#3325" class="Bound">x</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Data.List.Relation.Binary.Equality.Setoid.html#3327" class="Bound">y</a> <a id="3344" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3346" href="Data.List.Relation.Binary.Equality.Setoid.html#3329" class="Bound">z</a> <a id="3348" class="Symbol">→</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Data.List.Relation.Binary.Equality.Setoid.html#3323" class="Bound">w</a> <a id="3353" href="Data.List.Relation.Binary.Equality.Setoid.html#3281" class="Bound Operator">•</a> <a id="3355" href="Data.List.Relation.Binary.Equality.Setoid.html#3327" class="Bound">y</a><a id="3356" class="Symbol">)</a> <a id="3358" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Data.List.Relation.Binary.Equality.Setoid.html#3325" class="Bound">x</a> <a id="3363" href="Data.List.Relation.Binary.Equality.Setoid.html#3295" class="Bound Operator">◦</a> <a id="3365" href="Data.List.Relation.Binary.Equality.Setoid.html#3329" class="Bound">z</a><a id="3366" class="Symbol">))</a> <a id="3369" class="Symbol">→</a>
         <a id="3380" class="Symbol">∀</a> <a id="3382" class="Symbol">{</a><a id="3383" href="Data.List.Relation.Binary.Equality.Setoid.html#3383" class="Bound">xs</a> <a id="3386" href="Data.List.Relation.Binary.Equality.Setoid.html#3386" class="Bound">ys</a> <a id="3389" href="Data.List.Relation.Binary.Equality.Setoid.html#3389" class="Bound">e</a> <a id="3391" href="Data.List.Relation.Binary.Equality.Setoid.html#3391" class="Bound">f</a><a id="3392" class="Symbol">}</a> <a id="3394" class="Symbol">→</a> <a id="3396" href="Data.List.Relation.Binary.Equality.Setoid.html#3389" class="Bound">e</a> <a id="3398" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3400" href="Data.List.Relation.Binary.Equality.Setoid.html#3391" class="Bound">f</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Data.List.Relation.Binary.Equality.Setoid.html#3383" class="Bound">xs</a> <a id="3407" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3409" href="Data.List.Relation.Binary.Equality.Setoid.html#3386" class="Bound">ys</a> <a id="3412" class="Symbol">→</a>
         <a id="3423" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="3429" href="Data.List.Relation.Binary.Equality.Setoid.html#3281" class="Bound Operator">_•_</a> <a id="3433" href="Data.List.Relation.Binary.Equality.Setoid.html#3389" class="Bound">e</a> <a id="3435" href="Data.List.Relation.Binary.Equality.Setoid.html#3383" class="Bound">xs</a> <a id="3438" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3440" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="3446" href="Data.List.Relation.Binary.Equality.Setoid.html#3295" class="Bound Operator">_◦_</a> <a id="3450" href="Data.List.Relation.Binary.Equality.Setoid.html#3391" class="Bound">f</a> <a id="3452" href="Data.List.Relation.Binary.Equality.Setoid.html#3386" class="Bound">ys</a>
<a id="3455" href="Data.List.Relation.Binary.Equality.Setoid.html#3269" class="Function">foldr⁺</a> <a id="3462" href="Data.List.Relation.Binary.Equality.Setoid.html#3462" class="Bound">∙⇔◦</a> <a id="3466" href="Data.List.Relation.Binary.Equality.Setoid.html#3466" class="Bound">e≈f</a> <a id="3470" href="Data.List.Relation.Binary.Equality.Setoid.html#3470" class="Bound">xs≋ys</a> <a id="3476" class="Symbol">=</a> <a id="3478" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">PW.foldr⁺</a> <a id="3488" href="Data.List.Relation.Binary.Equality.Setoid.html#3462" class="Bound">∙⇔◦</a> <a id="3492" href="Data.List.Relation.Binary.Equality.Setoid.html#3466" class="Bound">e≈f</a> <a id="3496" href="Data.List.Relation.Binary.Equality.Setoid.html#3470" class="Bound">xs≋ys</a>

<a id="3503" class="Comment">------------------------------------------------------------------------</a>
<a id="3576" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="3585" href="Data.List.Relation.Binary.Equality.Setoid.html#3585" class="Function">++⁺</a> <a id="3589" class="Symbol">:</a> <a id="3591" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3594" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3596" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3599" class="Symbol">→</a> <a id="3601" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3604" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3606" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a> <a id="3609" class="Symbol">→</a> <a id="3611" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3614" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3617" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3620" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3622" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3625" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3628" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a>
<a id="3631" href="Data.List.Relation.Binary.Equality.Setoid.html#3585" class="Function">++⁺</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">PW.++⁺</a>

<a id="++⁺ˡ"></a><a id="3645" href="Data.List.Relation.Binary.Equality.Setoid.html#3645" class="Function">++⁺ˡ</a> <a id="3650" class="Symbol">:</a> <a id="3652" class="Symbol">∀</a> <a id="3654" href="Data.List.Relation.Binary.Equality.Setoid.html#3654" class="Bound">xs</a> <a id="3657" class="Symbol">→</a> <a id="3659" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3662" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3664" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a> <a id="3667" class="Symbol">→</a> <a id="3669" href="Data.List.Relation.Binary.Equality.Setoid.html#3654" class="Bound">xs</a> <a id="3672" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3675" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3678" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3680" href="Data.List.Relation.Binary.Equality.Setoid.html#3654" class="Bound">xs</a> <a id="3683" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3686" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a>
<a id="3689" href="Data.List.Relation.Binary.Equality.Setoid.html#3645" class="Function">++⁺ˡ</a> <a id="3694" href="Data.List.Relation.Binary.Equality.Setoid.html#3694" class="Bound">xs</a> <a id="3697" class="Symbol">=</a> <a id="3699" href="Data.List.Relation.Binary.Pointwise.html#6558" class="Function">PW.++⁺ˡ</a> <a id="3707" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3712" href="Data.List.Relation.Binary.Equality.Setoid.html#3694" class="Bound">xs</a>

<a id="++⁺ʳ"></a><a id="3716" href="Data.List.Relation.Binary.Equality.Setoid.html#3716" class="Function">++⁺ʳ</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">∀</a> <a id="3725" href="Data.List.Relation.Binary.Equality.Setoid.html#3725" class="Bound">zs</a> <a id="3728" class="Symbol">→</a> <a id="3730" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3733" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3735" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3743" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3746" href="Data.List.Relation.Binary.Equality.Setoid.html#3725" class="Bound">zs</a> <a id="3749" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3751" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3754" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3757" href="Data.List.Relation.Binary.Equality.Setoid.html#3725" class="Bound">zs</a>
<a id="3760" href="Data.List.Relation.Binary.Equality.Setoid.html#3716" class="Function">++⁺ʳ</a> <a id="3765" href="Data.List.Relation.Binary.Equality.Setoid.html#3765" class="Bound">zs</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Data.List.Relation.Binary.Pointwise.html#6651" class="Function">PW.++⁺ʳ</a> <a id="3778" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3783" href="Data.List.Relation.Binary.Equality.Setoid.html#3765" class="Bound">zs</a>

<a id="++-cancelˡ"></a><a id="3787" href="Data.List.Relation.Binary.Equality.Setoid.html#3787" class="Function">++-cancelˡ</a> <a id="3798" class="Symbol">:</a> <a id="3800" class="Symbol">∀</a> <a id="3802" href="Data.List.Relation.Binary.Equality.Setoid.html#3802" class="Bound">xs</a> <a id="3805" class="Symbol">{</a><a id="3806" href="Data.List.Relation.Binary.Equality.Setoid.html#3806" class="Bound">ys</a> <a id="3809" href="Data.List.Relation.Binary.Equality.Setoid.html#3809" class="Bound">zs</a><a id="3811" class="Symbol">}</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="Data.List.Relation.Binary.Equality.Setoid.html#3802" class="Bound">xs</a> <a id="3818" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3821" href="Data.List.Relation.Binary.Equality.Setoid.html#3806" class="Bound">ys</a> <a id="3824" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3826" href="Data.List.Relation.Binary.Equality.Setoid.html#3802" class="Bound">xs</a> <a id="3829" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3832" href="Data.List.Relation.Binary.Equality.Setoid.html#3809" class="Bound">zs</a> <a id="3835" class="Symbol">→</a> <a id="3837" href="Data.List.Relation.Binary.Equality.Setoid.html#3806" class="Bound">ys</a> <a id="3840" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3842" href="Data.List.Relation.Binary.Equality.Setoid.html#3809" class="Bound">zs</a>
<a id="3845" href="Data.List.Relation.Binary.Equality.Setoid.html#3787" class="Function">++-cancelˡ</a> <a id="3856" href="Data.List.Relation.Binary.Equality.Setoid.html#3856" class="Bound">xs</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">PW.++-cancelˡ</a> <a id="3875" href="Data.List.Relation.Binary.Equality.Setoid.html#3856" class="Bound">xs</a>

<a id="++-cancelʳ"></a><a id="3879" href="Data.List.Relation.Binary.Equality.Setoid.html#3879" class="Function">++-cancelʳ</a> <a id="3890" class="Symbol">:</a> <a id="3892" class="Symbol">∀</a> <a id="3894" class="Symbol">{</a><a id="3895" href="Data.List.Relation.Binary.Equality.Setoid.html#3895" class="Bound">xs</a><a id="3897" class="Symbol">}</a> <a id="3899" href="Data.List.Relation.Binary.Equality.Setoid.html#3899" class="Bound">ys</a> <a id="3902" href="Data.List.Relation.Binary.Equality.Setoid.html#3902" class="Bound">zs</a> <a id="3905" class="Symbol">→</a> <a id="3907" href="Data.List.Relation.Binary.Equality.Setoid.html#3899" class="Bound">ys</a> <a id="3910" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3913" href="Data.List.Relation.Binary.Equality.Setoid.html#3895" class="Bound">xs</a> <a id="3916" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3918" href="Data.List.Relation.Binary.Equality.Setoid.html#3902" class="Bound">zs</a> <a id="3921" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3924" href="Data.List.Relation.Binary.Equality.Setoid.html#3895" class="Bound">xs</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Data.List.Relation.Binary.Equality.Setoid.html#3899" class="Bound">ys</a> <a id="3932" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3934" href="Data.List.Relation.Binary.Equality.Setoid.html#3902" class="Bound">zs</a>
<a id="3937" href="Data.List.Relation.Binary.Equality.Setoid.html#3879" class="Function">++-cancelʳ</a> <a id="3948" class="Symbol">=</a> <a id="3950" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">PW.++-cancelʳ</a>

<a id="3965" class="Comment">------------------------------------------------------------------------</a>
<a id="4038" class="Comment">-- concat</a>

<a id="concat⁺"></a><a id="4049" href="Data.List.Relation.Binary.Equality.Setoid.html#4049" class="Function">concat⁺</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4069" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="4073" href="Data.List.Relation.Binary.Equality.Setoid.html#1344" class="Generalizable">xss</a> <a id="4077" href="Data.List.Relation.Binary.Equality.Setoid.html#1348" class="Generalizable">yss</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4090" href="Data.List.Relation.Binary.Equality.Setoid.html#1344" class="Generalizable">xss</a> <a id="4094" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4096" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4103" href="Data.List.Relation.Binary.Equality.Setoid.html#1348" class="Generalizable">yss</a>
<a id="4107" href="Data.List.Relation.Binary.Equality.Setoid.html#4049" class="Function">concat⁺</a> <a id="4115" class="Symbol">=</a> <a id="4117" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">PW.concat⁺</a>

<a id="4129" class="Comment">------------------------------------------------------------------------</a>
<a id="4202" class="Comment">-- tabulate</a>

<a id="4215" class="Keyword">module</a> <a id="4222" href="Data.List.Relation.Binary.Equality.Setoid.html#4222" class="Module">_</a> <a id="4224" class="Symbol">{</a><a id="4225" href="Data.List.Relation.Binary.Equality.Setoid.html#4225" class="Bound">n</a><a id="4226" class="Symbol">}</a> <a id="4228" class="Symbol">{</a><a id="4229" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4231" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4239" href="Data.List.Relation.Binary.Equality.Setoid.html#4225" class="Bound">n</a> <a id="4241" class="Symbol">→</a> <a id="4243" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="4244" class="Symbol">}</a>
  <a id="4248" class="Keyword">where</a>

  <a id="4257" href="Data.List.Relation.Binary.Equality.Setoid.html#4257" class="Function">tabulate⁺</a> <a id="4267" class="Symbol">:</a> <a id="4269" class="Symbol">(∀</a> <a id="4272" href="Data.List.Relation.Binary.Equality.Setoid.html#4272" class="Bound">i</a> <a id="4274" class="Symbol">→</a> <a id="4276" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4278" href="Data.List.Relation.Binary.Equality.Setoid.html#4272" class="Bound">i</a> <a id="4280" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="4282" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4284" href="Data.List.Relation.Binary.Equality.Setoid.html#4272" class="Bound">i</a><a id="4285" class="Symbol">)</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4298" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4300" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4302" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4311" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a>
  <a id="4315" href="Data.List.Relation.Binary.Equality.Setoid.html#4257" class="Function">tabulate⁺</a> <a id="4325" class="Symbol">=</a> <a id="4327" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">PW.tabulate⁺</a>

  <a id="4343" href="Data.List.Relation.Binary.Equality.Setoid.html#4343" class="Function">tabulate⁻</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4364" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4366" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4368" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4377" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">(∀</a> <a id="4384" href="Data.List.Relation.Binary.Equality.Setoid.html#4384" class="Bound">i</a> <a id="4386" class="Symbol">→</a> <a id="4388" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4390" href="Data.List.Relation.Binary.Equality.Setoid.html#4384" class="Bound">i</a> <a id="4392" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="4394" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4396" href="Data.List.Relation.Binary.Equality.Setoid.html#4384" class="Bound">i</a><a id="4397" class="Symbol">)</a>
  <a id="4401" href="Data.List.Relation.Binary.Equality.Setoid.html#4343" class="Function">tabulate⁻</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">PW.tabulate⁻</a>

<a id="4427" class="Comment">------------------------------------------------------------------------</a>
<a id="4500" class="Comment">-- filter</a>

<a id="4511" class="Keyword">module</a> <a id="4518" href="Data.List.Relation.Binary.Equality.Setoid.html#4518" class="Module">_</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Data.List.Relation.Binary.Equality.Setoid.html#4521" class="Bound">P</a> <a id="4523" class="Symbol">:</a> <a id="4525" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4530" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a> <a id="4532" href="Data.List.Relation.Binary.Equality.Setoid.html#1295" class="Generalizable">p</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4539" class="Symbol">:</a> <a id="4541" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="4553" href="Data.List.Relation.Binary.Equality.Setoid.html#4521" class="Bound">P</a><a id="4554" class="Symbol">)</a> <a id="4556" class="Symbol">(</a><a id="4557" href="Data.List.Relation.Binary.Equality.Setoid.html#4557" class="Bound">resp</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Data.List.Relation.Binary.Equality.Setoid.html#4521" class="Bound">P</a> <a id="4566" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4575" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="4578" class="Symbol">)</a>
  <a id="4582" class="Keyword">where</a>

  <a id="4591" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Function">filter⁺</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4604" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4606" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="4618" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4621" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4624" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4626" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="4633" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4636" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a>
  <a id="4641" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Function">filter⁺</a> <a id="4649" href="Data.List.Relation.Binary.Equality.Setoid.html#4649" class="Bound">xs≋ys</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">PW.filter⁺</a> <a id="4668" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4671" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4674" href="Data.List.Relation.Binary.Equality.Setoid.html#4557" class="Bound">resp</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Data.List.Relation.Binary.Equality.Setoid.html#4557" class="Bound">resp</a> <a id="4685" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4687" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="4690" class="Symbol">)</a> <a id="4692" href="Data.List.Relation.Binary.Equality.Setoid.html#4649" class="Bound">xs≋ys</a>

<a id="4699" class="Comment">------------------------------------------------------------------------</a>
<a id="4772" class="Comment">-- reverse</a>

<a id="ʳ++⁺"></a><a id="4784" href="Data.List.Relation.Binary.Equality.Setoid.html#4784" class="Function">ʳ++⁺</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4794" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4796" href="Data.List.Relation.Binary.Equality.Setoid.html#1317" class="Generalizable">xs′</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4805" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4807" href="Data.List.Relation.Binary.Equality.Setoid.html#1324" class="Generalizable">ys′</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4816" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="4820" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4823" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4825" href="Data.List.Relation.Binary.Equality.Setoid.html#1317" class="Generalizable">xs′</a> <a id="4829" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="4833" href="Data.List.Relation.Binary.Equality.Setoid.html#1324" class="Generalizable">ys′</a>
<a id="4837" href="Data.List.Relation.Binary.Equality.Setoid.html#4784" class="Function">ʳ++⁺</a> <a id="4842" class="Symbol">=</a> <a id="4844" href="Data.List.Relation.Binary.Pointwise.html#7314" class="Function">PW.ʳ++⁺</a>

<a id="reverse⁺"></a><a id="4853" href="Data.List.Relation.Binary.Equality.Setoid.html#4853" class="Function">reverse⁺</a> <a id="4862" class="Symbol">:</a> <a id="4864" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4867" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4869" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4872" class="Symbol">→</a> <a id="4874" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="4882" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4885" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4887" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="4895" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a>
<a id="4898" href="Data.List.Relation.Binary.Equality.Setoid.html#4853" class="Function">reverse⁺</a> <a id="4907" class="Symbol">=</a> <a id="4909" href="Data.List.Relation.Binary.Pointwise.html#7438" class="Function">PW.reverse⁺</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Binary.Pointwise.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Pointwise.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise lifting of relations to lists</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">module</a> <a id="275" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="316" class="Keyword">where</a>

<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="353" class="Symbol">as</a> <a id="356" class="Module">Product</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="374" class="Symbol">;</a> <a id="376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="440" class="Symbol">;</a> <a id="442" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Level.html" class="Module">Level</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="477" class="Symbol">;</a> <a id="479" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="482" class="Symbol">)</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="527" class="Symbol">;</a> <a id="529" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="532" class="Symbol">)</a>
<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a> <a id="584" class="Keyword">using</a> <a id="590" class="Symbol">(</a><a id="591" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a><a id="594" class="Symbol">)</a>

<a id="597" class="Keyword">private</a>
  <a id="607" class="Keyword">variable</a>
    <a id="620" href="Data.List.Relation.Binary.Pointwise.Base.html#620" class="Generalizable">a</a> <a id="622" href="Data.List.Relation.Binary.Pointwise.Base.html#622" class="Generalizable">b</a> <a id="624" href="Data.List.Relation.Binary.Pointwise.Base.html#624" class="Generalizable">c</a> <a id="626" href="Data.List.Relation.Binary.Pointwise.Base.html#626" class="Generalizable">ℓ</a> <a id="628" class="Symbol">:</a> <a id="630" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="640" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a> <a id="642" href="Data.List.Relation.Binary.Pointwise.Base.html#642" class="Generalizable">B</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="650" href="Data.List.Relation.Binary.Pointwise.Base.html#620" class="Generalizable">a</a>
    <a id="656" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="658" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="660" class="Symbol">:</a> <a id="662" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a>
    <a id="668" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="671" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a> <a id="674" class="Symbol">:</a> <a id="676" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="681" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a>
    <a id="687" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="689" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a> <a id="691" class="Symbol">:</a> <a id="693" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="697" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a> <a id="699" href="Data.List.Relation.Binary.Pointwise.Base.html#642" class="Generalizable">B</a> <a id="701" href="Data.List.Relation.Binary.Pointwise.Base.html#626" class="Generalizable">ℓ</a>

<a id="704" class="Comment">------------------------------------------------------------------------</a>
<a id="777" class="Comment">-- Definition</a>
<a id="791" class="Comment">------------------------------------------------------------------------</a>

<a id="865" class="Keyword">infixr</a> <a id="872" class="Number">5</a> <a id="874" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a>

<a id="879" class="Keyword">data</a> <a id="Pointwise"></a><a id="884" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="894" class="Symbol">{</a><a id="895" href="Data.List.Relation.Binary.Pointwise.Base.html#895" class="Bound">A</a> <a id="897" class="Symbol">:</a> <a id="899" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="903" href="Data.List.Relation.Binary.Pointwise.Base.html#620" class="Generalizable">a</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">{</a><a id="907" href="Data.List.Relation.Binary.Pointwise.Base.html#907" class="Bound">B</a> <a id="909" class="Symbol">:</a> <a id="911" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="915" href="Data.List.Relation.Binary.Pointwise.Base.html#622" class="Generalizable">b</a><a id="916" class="Symbol">}</a> <a id="918" class="Symbol">(</a><a id="919" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="921" class="Symbol">:</a> <a id="923" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="927" href="Data.List.Relation.Binary.Pointwise.Base.html#895" class="Bound">A</a> <a id="929" href="Data.List.Relation.Binary.Pointwise.Base.html#907" class="Bound">B</a> <a id="931" href="Data.List.Relation.Binary.Pointwise.Base.html#626" class="Generalizable">ℓ</a><a id="932" class="Symbol">)</a>
               <a id="949" class="Symbol">:</a> <a id="951" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="956" href="Data.List.Relation.Binary.Pointwise.Base.html#895" class="Bound">A</a> <a id="958" class="Symbol">→</a> <a id="960" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="965" href="Data.List.Relation.Binary.Pointwise.Base.html#907" class="Bound">B</a> <a id="967" class="Symbol">→</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="973" class="Symbol">(</a><a id="974" href="Data.List.Relation.Binary.Pointwise.Base.html#903" class="Bound">a</a> <a id="976" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="978" href="Data.List.Relation.Binary.Pointwise.Base.html#915" class="Bound">b</a> <a id="980" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="982" href="Data.List.Relation.Binary.Pointwise.Base.html#931" class="Bound">ℓ</a><a id="983" class="Symbol">)</a> <a id="985" class="Keyword">where</a>
  <a id="Pointwise.[]"></a><a id="993" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>  <a id="997" class="Symbol">:</a> <a id="999" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1009" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1011" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="Pointwise._∷_"></a><a id="1019" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a> <a id="1023" class="Symbol">:</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Data.List.Relation.Binary.Pointwise.Base.html#1026" class="Bound">x∼y</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1034" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1036" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Data.List.Relation.Binary.Pointwise.Base.html#1040" class="Bound">xs∼ys</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1058" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1060" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="1063" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1065" class="Symbol">)</a> <a id="1067" class="Symbol">→</a>
        <a id="1077" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1087" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1094" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1101" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1103" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1105" class="Symbol">)</a>

<a id="1108" class="Comment">------------------------------------------------------------------------</a>
<a id="1181" class="Comment">-- Operations</a>
<a id="1195" class="Comment">------------------------------------------------------------------------</a>

<a id="head"></a><a id="1269" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1286" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1291" class="InductiveConstructor Operator">∷</a> <a id="1293" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1300" class="InductiveConstructor Operator">∷</a> <a id="1302" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1304" class="Symbol">)</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1310" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1312" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a>
<a id="1314" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Data.List.Relation.Binary.Pointwise.Base.html#1320" class="Bound">x∼y</a> <a id="1324" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1326" href="Data.List.Relation.Binary.Pointwise.Base.html#1326" class="Bound">xs∼ys</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Data.List.Relation.Binary.Pointwise.Base.html#1320" class="Bound">x∼y</a>

<a id="tail"></a><a id="1340" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1357" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1362" class="InductiveConstructor Operator">∷</a> <a id="1364" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1371" class="InductiveConstructor Operator">∷</a> <a id="1373" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1375" class="Symbol">)</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1389" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1391" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="1394" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a>
<a id="1397" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Data.List.Relation.Binary.Pointwise.Base.html#1403" class="Bound">x∼y</a> <a id="1407" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1409" href="Data.List.Relation.Binary.Pointwise.Base.html#1409" class="Bound">xs∼ys</a><a id="1414" class="Symbol">)</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Data.List.Relation.Binary.Pointwise.Base.html#1409" class="Bound">xs∼ys</a>

<a id="uncons"></a><a id="1425" href="Data.List.Relation.Binary.Pointwise.Base.html#1425" class="Function">uncons</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1444" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1449" class="InductiveConstructor Operator">∷</a> <a id="1451" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1453" class="Symbol">)</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1458" class="InductiveConstructor Operator">∷</a> <a id="1460" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1468" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1470" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1472" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1474" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1484" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1486" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="1489" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a>
<a id="1492" href="Data.List.Relation.Binary.Pointwise.Base.html#1425" class="Function">uncons</a> <a id="1499" class="Symbol">=</a> <a id="1501" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1503" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a> <a id="1508" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1510" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a> <a id="1515" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="rec"></a><a id="1518" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1522" class="Symbol">:</a> <a id="1524" class="Symbol">∀</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1529" class="Symbol">:</a> <a id="1531" class="Symbol">∀</a> <a id="1533" class="Symbol">{</a><a id="1534" href="Data.List.Relation.Binary.Pointwise.Base.html#1534" class="Bound">xs</a> <a id="1537" href="Data.List.Relation.Binary.Pointwise.Base.html#1537" class="Bound">ys</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1553" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1555" href="Data.List.Relation.Binary.Pointwise.Base.html#1534" class="Bound">xs</a> <a id="1558" href="Data.List.Relation.Binary.Pointwise.Base.html#1537" class="Bound">ys</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1567" href="Data.List.Relation.Binary.Pointwise.Base.html#624" class="Generalizable">c</a><a id="1568" class="Symbol">)</a> <a id="1570" class="Symbol">→</a>
      <a id="1578" class="Symbol">(∀</a> <a id="1581" class="Symbol">{</a><a id="1582" href="Data.List.Relation.Binary.Pointwise.Base.html#1582" class="Bound">x</a> <a id="1584" href="Data.List.Relation.Binary.Pointwise.Base.html#1584" class="Bound">y</a> <a id="1586" href="Data.List.Relation.Binary.Pointwise.Base.html#1586" class="Bound">xs</a> <a id="1589" href="Data.List.Relation.Binary.Pointwise.Base.html#1589" class="Bound">ys</a><a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Data.List.Relation.Binary.Pointwise.Base.html#1594" class="Bound">Rxsys</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1612" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1614" href="Data.List.Relation.Binary.Pointwise.Base.html#1586" class="Bound">xs</a> <a id="1617" href="Data.List.Relation.Binary.Pointwise.Base.html#1589" class="Bound">ys</a><a id="1619" class="Symbol">}</a> <a id="1621" class="Symbol">→</a>
        <a id="1631" class="Symbol">(</a><a id="1632" href="Data.List.Relation.Binary.Pointwise.Base.html#1632" class="Bound">Rxy</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1640" href="Data.List.Relation.Binary.Pointwise.Base.html#1582" class="Bound">x</a> <a id="1642" href="Data.List.Relation.Binary.Pointwise.Base.html#1584" class="Bound">y</a><a id="1643" class="Symbol">)</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1649" href="Data.List.Relation.Binary.Pointwise.Base.html#1594" class="Bound">Rxsys</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Data.List.Relation.Binary.Pointwise.Base.html#1632" class="Bound">Rxy</a> <a id="1664" class="InductiveConstructor Operator">∷</a> <a id="1666" href="Data.List.Relation.Binary.Pointwise.Base.html#1594" class="Bound">Rxsys</a><a id="1671" class="Symbol">))</a> <a id="1674" class="Symbol">→</a>
      <a id="1682" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1684" class="InductiveConstructor">[]</a> <a id="1687" class="Symbol">→</a>
      <a id="1695" class="Symbol">∀</a> <a id="1697" class="Symbol">{</a><a id="1698" href="Data.List.Relation.Binary.Pointwise.Base.html#1698" class="Bound">xs</a> <a id="1701" href="Data.List.Relation.Binary.Pointwise.Base.html#1701" class="Bound">ys</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Data.List.Relation.Binary.Pointwise.Base.html#1706" class="Bound">Rxsys</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1724" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1726" href="Data.List.Relation.Binary.Pointwise.Base.html#1698" class="Bound">xs</a> <a id="1729" href="Data.List.Relation.Binary.Pointwise.Base.html#1701" class="Bound">ys</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1737" href="Data.List.Relation.Binary.Pointwise.Base.html#1706" class="Bound">Rxsys</a>
<a id="1743" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1747" href="Data.List.Relation.Binary.Pointwise.Base.html#1747" class="Bound">P</a> <a id="1749" href="Data.List.Relation.Binary.Pointwise.Base.html#1749" class="Bound">c</a> <a id="1751" href="Data.List.Relation.Binary.Pointwise.Base.html#1751" class="Bound">n</a> <a id="1753" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1767" class="Symbol">=</a> <a id="1769" href="Data.List.Relation.Binary.Pointwise.Base.html#1751" class="Bound">n</a>
<a id="1771" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1775" href="Data.List.Relation.Binary.Pointwise.Base.html#1775" class="Bound">P</a> <a id="1777" href="Data.List.Relation.Binary.Pointwise.Base.html#1777" class="Bound">c</a> <a id="1779" href="Data.List.Relation.Binary.Pointwise.Base.html#1779" class="Bound">n</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Data.List.Relation.Binary.Pointwise.Base.html#1782" class="Bound">Rxy</a> <a id="1786" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1788" href="Data.List.Relation.Binary.Pointwise.Base.html#1788" class="Bound">Rxsys</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Data.List.Relation.Binary.Pointwise.Base.html#1777" class="Bound">c</a> <a id="1799" href="Data.List.Relation.Binary.Pointwise.Base.html#1782" class="Bound">Rxy</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1808" href="Data.List.Relation.Binary.Pointwise.Base.html#1775" class="Bound">P</a> <a id="1810" href="Data.List.Relation.Binary.Pointwise.Base.html#1777" class="Bound">c</a> <a id="1812" href="Data.List.Relation.Binary.Pointwise.Base.html#1779" class="Bound">n</a> <a id="1814" href="Data.List.Relation.Binary.Pointwise.Base.html#1788" class="Bound">Rxsys</a><a id="1819" class="Symbol">)</a>

<a id="map"></a><a id="1822" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1826" class="Symbol">:</a> <a id="1828" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1830" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1832" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1846" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1848" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1850" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1860" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a>
<a id="1862" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1866" href="Data.List.Relation.Binary.Pointwise.Base.html#1866" class="Bound">R⇒S</a> <a id="1870" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1884" class="Symbol">=</a> <a id="1886" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1889" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1893" href="Data.List.Relation.Binary.Pointwise.Base.html#1893" class="Bound">R⇒S</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Data.List.Relation.Binary.Pointwise.Base.html#1898" class="Bound">Rxy</a> <a id="1902" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1904" href="Data.List.Relation.Binary.Pointwise.Base.html#1904" class="Bound">Rxsys</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Data.List.Relation.Binary.Pointwise.Base.html#1893" class="Bound">R⇒S</a> <a id="1917" href="Data.List.Relation.Binary.Pointwise.Base.html#1898" class="Bound">Rxy</a> <a id="1921" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1923" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1927" href="Data.List.Relation.Binary.Pointwise.Base.html#1893" class="Bound">R⇒S</a> <a id="1931" href="Data.List.Relation.Binary.Pointwise.Base.html#1904" class="Bound">Rxsys</a>

<a id="unzip"></a><a id="1938" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1959" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1961" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a><a id="1962" class="Symbol">)</a> <a id="1964" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1977" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1979" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1981" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1991" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a><a id="1992" class="Symbol">)</a>
<a id="1994" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="2000" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2010" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a> <a id="2013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2015" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2018" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="2024" class="Symbol">((</a><a id="2026" href="Data.List.Relation.Binary.Pointwise.Base.html#2026" class="Bound">y</a> <a id="2028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2030" href="Data.List.Relation.Binary.Pointwise.Base.html#2030" class="Bound">r</a> <a id="2032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2034" href="Data.List.Relation.Binary.Pointwise.Base.html#2034" class="Bound">s</a><a id="2035" class="Symbol">)</a> <a id="2037" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2039" href="Data.List.Relation.Binary.Pointwise.Base.html#2039" class="Bound">xs∼ys</a><a id="2044" class="Symbol">)</a> <a id="2046" class="Symbol">=</a>
  <a id="2050" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Data.List.Relation.Binary.Pointwise.Base.html#2026" class="Bound">y</a> <a id="2065" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Data.List.Relation.Binary.Pointwise.Base.html#2030" class="Bound">r</a> <a id="2085" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷_</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Data.List.Relation.Binary.Pointwise.Base.html#2034" class="Bound">s</a> <a id="2092" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷_</a><a id="2094" class="Symbol">))</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="2104" href="Data.List.Relation.Binary.Pointwise.Base.html#2039" class="Bound">xs∼ys</a><a id="2109" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Binary.Pointwise.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Pointwise.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of pointwise lifting of relations to lists</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Data.List.Relation.Binary.Pointwise.Properties.html" class="Module">Data.List.Relation.Binary.Pointwise.Properties</a> <a id="336" class="Keyword">where</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="421" class="Symbol">;</a> <a id="423" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="459" class="Keyword">using</a> <a id="465" class="Symbol">(</a><a id="466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="469" class="Symbol">;</a> <a id="471" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="518" class="Symbol">;</a> <a id="520" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="522" class="Symbol">;</a> <a id="524" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="527" class="Symbol">;</a> <a id="529" href="Data.List.Base.html#4746" class="Function">length</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.List.Base.html#6263" class="Function">lookup</a><a id="543" class="Symbol">)</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Level.html" class="Module">Level</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="606" class="Symbol">;</a> <a id="608" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="611" class="Symbol">)</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="708" class="Symbol">as</a> <a id="711" class="Module">≡</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="754" class="Keyword">using</a> <a id="760" class="Symbol">(</a><a id="761" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="764" class="Symbol">;</a> <a id="766" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="768" class="Symbol">;</a> <a id="770" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="777" class="Symbol">)</a>
<a id="779" class="Keyword">import</a> <a id="786" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="813" class="Symbol">as</a> <a id="816" class="Module">Dec</a>

<a id="821" class="Keyword">open</a> <a id="826" class="Keyword">import</a> <a id="833" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a>

<a id="875" class="Keyword">private</a>
  <a id="885" class="Keyword">variable</a>
    <a id="898" href="Data.List.Relation.Binary.Pointwise.Properties.html#898" class="Generalizable">a</a> <a id="900" href="Data.List.Relation.Binary.Pointwise.Properties.html#900" class="Generalizable">b</a> <a id="902" href="Data.List.Relation.Binary.Pointwise.Properties.html#902" class="Generalizable">ℓ</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="916" href="Data.List.Relation.Binary.Pointwise.Properties.html#916" class="Generalizable">A</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="924" href="Data.List.Relation.Binary.Pointwise.Properties.html#898" class="Generalizable">a</a>
    <a id="930" href="Data.List.Relation.Binary.Pointwise.Properties.html#930" class="Generalizable">B</a> <a id="932" class="Symbol">:</a> <a id="934" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="938" href="Data.List.Relation.Binary.Pointwise.Properties.html#900" class="Generalizable">b</a>
    <a id="944" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="946" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="948" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a> <a id="950" class="Symbol">:</a> <a id="952" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="956" href="Data.List.Relation.Binary.Pointwise.Properties.html#916" class="Generalizable">A</a> <a id="958" href="Data.List.Relation.Binary.Pointwise.Properties.html#930" class="Generalizable">B</a> <a id="960" href="Data.List.Relation.Binary.Pointwise.Properties.html#902" class="Generalizable">ℓ</a>

<a id="963" class="Comment">------------------------------------------------------------------------</a>
<a id="1036" class="Comment">-- Relational properties</a>
<a id="1061" class="Comment">------------------------------------------------------------------------</a>

<a id="reflexive"></a><a id="1135" href="Data.List.Relation.Binary.Pointwise.Properties.html#1135" class="Function">reflexive</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1149" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1151" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1165" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1167" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1169" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1179" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a>
<a id="1181" href="Data.List.Relation.Binary.Pointwise.Properties.html#1135" class="Function">reflexive</a> <a id="1191" class="Symbol">=</a> <a id="1193" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a>

<a id="refl"></a><a id="1198" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1215" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1240" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1241" class="Symbol">)</a>
<a id="1243" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1248" href="Data.List.Relation.Binary.Pointwise.Properties.html#1248" class="Bound">rfl</a> <a id="1252" class="Symbol">{</a><a id="1253" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1255" class="Symbol">}</a>     <a id="1261" class="Symbol">=</a> <a id="1263" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1266" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1271" href="Data.List.Relation.Binary.Pointwise.Properties.html#1271" class="Bound">rfl</a> <a id="1275" class="Symbol">{</a><a id="1276" href="Data.List.Relation.Binary.Pointwise.Properties.html#1276" class="Bound">x</a> <a id="1278" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1280" href="Data.List.Relation.Binary.Pointwise.Properties.html#1280" class="Bound">xs</a><a id="1282" class="Symbol">}</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Data.List.Relation.Binary.Pointwise.Properties.html#1271" class="Bound">rfl</a> <a id="1290" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1292" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1297" href="Data.List.Relation.Binary.Pointwise.Properties.html#1271" class="Bound">rfl</a>

<a id="symmetric"></a><a id="1302" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1318" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1320" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1339" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1353" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="1354" class="Symbol">)</a>
<a id="1356" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1366" href="Data.List.Relation.Binary.Pointwise.Properties.html#1366" class="Bound">sym</a> <a id="1370" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1384" class="Symbol">=</a> <a id="1386" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1389" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1399" href="Data.List.Relation.Binary.Pointwise.Properties.html#1399" class="Bound">sym</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Data.List.Relation.Binary.Pointwise.Properties.html#1404" class="Bound">x∼y</a> <a id="1408" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1410" href="Data.List.Relation.Binary.Pointwise.Properties.html#1410" class="Bound">xs∼ys</a><a id="1415" class="Symbol">)</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="Data.List.Relation.Binary.Pointwise.Properties.html#1399" class="Bound">sym</a> <a id="1423" href="Data.List.Relation.Binary.Pointwise.Properties.html#1404" class="Bound">x∼y</a> <a id="1427" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1429" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1439" href="Data.List.Relation.Binary.Pointwise.Properties.html#1399" class="Bound">sym</a> <a id="1443" href="Data.List.Relation.Binary.Pointwise.Properties.html#1410" class="Bound">xs∼ys</a>

<a id="transitive"></a><a id="1450" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1469" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1471" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1473" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a> <a id="1475" class="Symbol">→</a>
             <a id="1490" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1507" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1508" class="Symbol">)</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1521" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1535" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a><a id="1536" class="Symbol">)</a>
<a id="1538" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1549" href="Data.List.Relation.Binary.Pointwise.Properties.html#1549" class="Bound">trans</a> <a id="1555" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1569" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1583" class="Symbol">=</a> <a id="1585" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1588" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1599" href="Data.List.Relation.Binary.Pointwise.Properties.html#1599" class="Bound">trans</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Data.List.Relation.Binary.Pointwise.Properties.html#1606" class="Bound">x∼y</a> <a id="1610" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1612" href="Data.List.Relation.Binary.Pointwise.Properties.html#1612" class="Bound">xs∼ys</a><a id="1617" class="Symbol">)</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Data.List.Relation.Binary.Pointwise.Properties.html#1620" class="Bound">y∼z</a> <a id="1624" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1626" href="Data.List.Relation.Binary.Pointwise.Properties.html#1626" class="Bound">ys∼zs</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">=</a>
  <a id="1637" href="Data.List.Relation.Binary.Pointwise.Properties.html#1599" class="Bound">trans</a> <a id="1643" href="Data.List.Relation.Binary.Pointwise.Properties.html#1606" class="Bound">x∼y</a> <a id="1647" href="Data.List.Relation.Binary.Pointwise.Properties.html#1620" class="Bound">y∼z</a> <a id="1651" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1653" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1664" href="Data.List.Relation.Binary.Pointwise.Properties.html#1599" class="Bound">trans</a> <a id="1670" href="Data.List.Relation.Binary.Pointwise.Properties.html#1612" class="Bound">xs∼ys</a> <a id="1676" href="Data.List.Relation.Binary.Pointwise.Properties.html#1626" class="Bound">ys∼zs</a>

<a id="antisymmetric"></a><a id="1683" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="1707" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1709" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1711" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a> <a id="1713" class="Symbol">→</a>
                <a id="1731" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1750" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1764" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1778" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a><a id="1779" class="Symbol">)</a>
<a id="1781" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1795" href="Data.List.Relation.Binary.Pointwise.Properties.html#1795" class="Bound">antisym</a> <a id="1803" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1817" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1831" class="Symbol">=</a> <a id="1833" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1836" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1850" href="Data.List.Relation.Binary.Pointwise.Properties.html#1850" class="Bound">antisym</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Data.List.Relation.Binary.Pointwise.Properties.html#1859" class="Bound">x∼y</a> <a id="1863" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1865" href="Data.List.Relation.Binary.Pointwise.Properties.html#1865" class="Bound">xs∼ys</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Data.List.Relation.Binary.Pointwise.Properties.html#1873" class="Bound">y∼x</a> <a id="1877" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1879" href="Data.List.Relation.Binary.Pointwise.Properties.html#1879" class="Bound">ys∼xs</a><a id="1884" class="Symbol">)</a> <a id="1886" class="Symbol">=</a>
  <a id="1890" href="Data.List.Relation.Binary.Pointwise.Properties.html#1850" class="Bound">antisym</a> <a id="1898" href="Data.List.Relation.Binary.Pointwise.Properties.html#1859" class="Bound">x∼y</a> <a id="1902" href="Data.List.Relation.Binary.Pointwise.Properties.html#1873" class="Bound">y∼x</a> <a id="1906" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1908" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1922" href="Data.List.Relation.Binary.Pointwise.Properties.html#1850" class="Bound">antisym</a> <a id="1930" href="Data.List.Relation.Binary.Pointwise.Properties.html#1865" class="Bound">xs∼ys</a> <a id="1936" href="Data.List.Relation.Binary.Pointwise.Properties.html#1879" class="Bound">ys∼xs</a>

<a id="respʳ"></a><a id="1943" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1953" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1963" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1965" class="Symbol">→</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1978" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2002" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="2003" class="Symbol">)</a>
<a id="2005" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2011" href="Data.List.Relation.Binary.Pointwise.Properties.html#2011" class="Bound">resp</a> <a id="2016" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2030" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2044" class="Symbol">=</a> <a id="2046" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2049" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2055" href="Data.List.Relation.Binary.Pointwise.Properties.html#2055" class="Bound">resp</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Data.List.Relation.Binary.Pointwise.Properties.html#2061" class="Bound">x≈y</a> <a id="2065" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2067" href="Data.List.Relation.Binary.Pointwise.Properties.html#2067" class="Bound">xs≈ys</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Data.List.Relation.Binary.Pointwise.Properties.html#2075" class="Bound">z∼x</a> <a id="2079" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2081" href="Data.List.Relation.Binary.Pointwise.Properties.html#2081" class="Bound">zs∼xs</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">=</a> <a id="2090" href="Data.List.Relation.Binary.Pointwise.Properties.html#2055" class="Bound">resp</a> <a id="2095" href="Data.List.Relation.Binary.Pointwise.Properties.html#2061" class="Bound">x≈y</a> <a id="2099" href="Data.List.Relation.Binary.Pointwise.Properties.html#2075" class="Bound">z∼x</a> <a id="2103" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2105" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2111" href="Data.List.Relation.Binary.Pointwise.Properties.html#2055" class="Bound">resp</a> <a id="2116" href="Data.List.Relation.Binary.Pointwise.Properties.html#2067" class="Bound">xs≈ys</a> <a id="2122" href="Data.List.Relation.Binary.Pointwise.Properties.html#2081" class="Bound">zs∼xs</a>

<a id="respˡ"></a><a id="2129" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2139" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2149" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="2151" class="Symbol">→</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2164" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2165" class="Symbol">)</a> <a id="2167" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2188" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="2189" class="Symbol">)</a>
<a id="2191" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2197" href="Data.List.Relation.Binary.Pointwise.Properties.html#2197" class="Bound">resp</a> <a id="2202" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2216" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2230" class="Symbol">=</a> <a id="2232" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2235" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2241" href="Data.List.Relation.Binary.Pointwise.Properties.html#2241" class="Bound">resp</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Data.List.Relation.Binary.Pointwise.Properties.html#2247" class="Bound">x≈y</a> <a id="2251" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2253" href="Data.List.Relation.Binary.Pointwise.Properties.html#2253" class="Bound">xs≈ys</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.List.Relation.Binary.Pointwise.Properties.html#2261" class="Bound">x∼z</a> <a id="2265" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2267" href="Data.List.Relation.Binary.Pointwise.Properties.html#2267" class="Bound">xs∼zs</a><a id="2272" class="Symbol">)</a> <a id="2274" class="Symbol">=</a> <a id="2276" href="Data.List.Relation.Binary.Pointwise.Properties.html#2241" class="Bound">resp</a> <a id="2281" href="Data.List.Relation.Binary.Pointwise.Properties.html#2247" class="Bound">x≈y</a> <a id="2285" href="Data.List.Relation.Binary.Pointwise.Properties.html#2261" class="Bound">x∼z</a> <a id="2289" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2291" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2297" href="Data.List.Relation.Binary.Pointwise.Properties.html#2241" class="Bound">resp</a> <a id="2302" href="Data.List.Relation.Binary.Pointwise.Properties.html#2253" class="Bound">xs≈ys</a> <a id="2308" href="Data.List.Relation.Binary.Pointwise.Properties.html#2267" class="Bound">xs∼zs</a>

<a id="respects₂"></a><a id="2315" href="Data.List.Relation.Binary.Pointwise.Properties.html#2315" class="Function">respects₂</a> <a id="2325" class="Symbol">:</a> <a id="2327" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2329" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2339" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="2341" class="Symbol">→</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2354" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2355" class="Symbol">)</a> <a id="2357" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2378" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="2379" class="Symbol">)</a>
<a id="2381" href="Data.List.Relation.Binary.Pointwise.Properties.html#2315" class="Function">respects₂</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Data.List.Relation.Binary.Pointwise.Properties.html#2392" class="Bound">rʳ</a> <a id="2395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2397" href="Data.List.Relation.Binary.Pointwise.Properties.html#2397" class="Bound">rˡ</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2409" href="Data.List.Relation.Binary.Pointwise.Properties.html#2392" class="Bound">rʳ</a> <a id="2412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2414" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2420" href="Data.List.Relation.Binary.Pointwise.Properties.html#2397" class="Bound">rˡ</a>

<a id="decidable"></a><a id="2424" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2446" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2471" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2472" class="Symbol">)</a>
<a id="2474" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2484" class="Symbol">_</a>  <a id="2487" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2496" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2505" class="Symbol">=</a> <a id="2507" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2511" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2514" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2524" class="Symbol">_</a>  <a id="2527" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2536" class="Symbol">(</a><a id="2537" href="Data.List.Relation.Binary.Pointwise.Properties.html#2537" class="Bound">y</a> <a id="2539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2541" href="Data.List.Relation.Binary.Pointwise.Properties.html#2541" class="Bound">ys</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2550" class="Symbol">λ()</a>
<a id="2554" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2564" class="Symbol">_</a>  <a id="2567" class="Symbol">(</a><a id="2568" href="Data.List.Relation.Binary.Pointwise.Properties.html#2568" class="Bound">x</a> <a id="2570" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2572" href="Data.List.Relation.Binary.Pointwise.Properties.html#2572" class="Bound">xs</a><a id="2574" class="Symbol">)</a> <a id="2576" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2585" class="Symbol">=</a> <a id="2587" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2590" class="Symbol">λ()</a>
<a id="2594" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2604" href="Data.List.Relation.Binary.Pointwise.Properties.html#2604" class="Bound">R?</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Data.List.Relation.Binary.Pointwise.Properties.html#2608" class="Bound">x</a> <a id="2610" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2612" href="Data.List.Relation.Binary.Pointwise.Properties.html#2612" class="Bound">xs</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Data.List.Relation.Binary.Pointwise.Properties.html#2617" class="Bound">y</a> <a id="2619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2621" href="Data.List.Relation.Binary.Pointwise.Properties.html#2621" class="Bound">ys</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">=</a> <a id="2627" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2645" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="2648" class="Symbol">)</a> <a id="2650" href="Data.List.Relation.Binary.Pointwise.Base.html#1425" class="Function">uncons</a>
  <a id="2659" class="Symbol">(</a><a id="2660" href="Data.List.Relation.Binary.Pointwise.Properties.html#2604" class="Bound">R?</a> <a id="2663" href="Data.List.Relation.Binary.Pointwise.Properties.html#2608" class="Bound">x</a> <a id="2665" href="Data.List.Relation.Binary.Pointwise.Properties.html#2617" class="Bound">y</a> <a id="2667" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="2673" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2683" href="Data.List.Relation.Binary.Pointwise.Properties.html#2604" class="Bound">R?</a> <a id="2686" href="Data.List.Relation.Binary.Pointwise.Properties.html#2612" class="Bound">xs</a> <a id="2689" href="Data.List.Relation.Binary.Pointwise.Properties.html#2621" class="Bound">ys</a><a id="2691" class="Symbol">)</a>

<a id="irrelevant"></a><a id="2694" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="2718" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2744" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2745" class="Symbol">)</a>
<a id="2747" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2758" href="Data.List.Relation.Binary.Pointwise.Properties.html#2758" class="Bound">irr</a> <a id="2762" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="2771" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>         <a id="2782" class="Symbol">=</a> <a id="2784" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="2791" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2802" href="Data.List.Relation.Binary.Pointwise.Properties.html#2802" class="Bound">irr</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Data.List.Relation.Binary.Pointwise.Properties.html#2807" class="Bound">r</a> <a id="2809" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2811" href="Data.List.Relation.Binary.Pointwise.Properties.html#2811" class="Bound">rs</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Data.List.Relation.Binary.Pointwise.Properties.html#2816" class="Bound">r₁</a> <a id="2819" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2821" href="Data.List.Relation.Binary.Pointwise.Properties.html#2821" class="Bound">rs₁</a><a id="2824" class="Symbol">)</a> <a id="2826" class="Symbol">=</a>
  <a id="2830" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">≡.cong₂</a> <a id="2838" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Data.List.Relation.Binary.Pointwise.Properties.html#2802" class="Bound">irr</a> <a id="2847" href="Data.List.Relation.Binary.Pointwise.Properties.html#2807" class="Bound">r</a> <a id="2849" href="Data.List.Relation.Binary.Pointwise.Properties.html#2816" class="Bound">r₁</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2865" href="Data.List.Relation.Binary.Pointwise.Properties.html#2802" class="Bound">irr</a> <a id="2869" href="Data.List.Relation.Binary.Pointwise.Properties.html#2811" class="Bound">rs</a> <a id="2872" href="Data.List.Relation.Binary.Pointwise.Properties.html#2821" class="Bound">rs₁</a><a id="2875" class="Symbol">)</a>

<a id="Pointwise-length"></a><a id="2878" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="2895" class="Symbol">:</a> <a id="2897" class="Symbol">∀</a> <a id="2899" class="Symbol">{</a><a id="2900" href="Data.List.Relation.Binary.Pointwise.Properties.html#2900" class="Bound">xs</a> <a id="2903" href="Data.List.Relation.Binary.Pointwise.Properties.html#2903" class="Bound">ys</a><a id="2905" class="Symbol">}</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2919" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2921" href="Data.List.Relation.Binary.Pointwise.Properties.html#2900" class="Bound">xs</a> <a id="2924" href="Data.List.Relation.Binary.Pointwise.Properties.html#2903" class="Bound">ys</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2936" href="Data.List.Relation.Binary.Pointwise.Properties.html#2900" class="Bound">xs</a> <a id="2939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2941" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2948" href="Data.List.Relation.Binary.Pointwise.Properties.html#2903" class="Bound">ys</a>
<a id="2951" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="2968" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2982" class="Symbol">=</a> <a id="2984" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="2991" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="3008" class="Symbol">(</a><a id="3009" href="Data.List.Relation.Binary.Pointwise.Properties.html#3009" class="Bound">x∼y</a> <a id="3013" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3015" href="Data.List.Relation.Binary.Pointwise.Properties.html#3015" class="Bound">xs∼ys</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="3055" href="Data.List.Relation.Binary.Pointwise.Properties.html#3015" class="Bound">xs∼ys</a><a id="3060" class="Symbol">)</a>

<a id="lookup-cast"></a><a id="3063" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3075" class="Symbol">:</a> <a id="3077" class="Symbol">∀</a> <a id="3079" class="Symbol">{</a><a id="3080" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3083" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a><a id="3085" class="Symbol">}</a> <a id="3087" class="Symbol">→</a>
              <a id="3103" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3113" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="3115" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3118" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a> <a id="3121" class="Symbol">→</a>
              <a id="3137" class="Symbol">.(</a><a id="3139" href="Data.List.Relation.Binary.Pointwise.Properties.html#3139" class="Bound">∣xs∣≡∣ys∣</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3158" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3161" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3163" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3170" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a>
              <a id="3190" class="Symbol">∀</a> <a id="3192" href="Data.List.Relation.Binary.Pointwise.Properties.html#3192" class="Bound">i</a> <a id="3194" class="Symbol">→</a>
              <a id="3210" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="3220" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3223" href="Data.List.Relation.Binary.Pointwise.Properties.html#3192" class="Bound">i</a><a id="3224" class="Symbol">)</a> <a id="3226" class="Symbol">(</a><a id="3227" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="3234" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="3243" href="Data.List.Relation.Binary.Pointwise.Properties.html#3139" class="Bound">∣xs∣≡∣ys∣</a> <a id="3253" href="Data.List.Relation.Binary.Pointwise.Properties.html#3192" class="Bound">i</a><a id="3254" class="Symbol">))</a>
<a id="3257" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Data.List.Relation.Binary.Pointwise.Properties.html#3270" class="Bound">Rxy</a> <a id="3274" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3276" href="Data.List.Relation.Binary.Pointwise.Properties.html#3276" class="Bound">Rxsys</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Symbol">_</a> <a id="3285" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Data.List.Relation.Binary.Pointwise.Properties.html#3270" class="Bound">Rxy</a>
<a id="3296" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Data.List.Relation.Binary.Pointwise.Properties.html#3309" class="Bound">Rxy</a> <a id="3313" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3315" href="Data.List.Relation.Binary.Pointwise.Properties.html#3315" class="Bound">Rxsys</a><a id="3320" class="Symbol">)</a> <a id="3322" class="Symbol">_</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3329" href="Data.List.Relation.Binary.Pointwise.Properties.html#3329" class="Bound">i</a><a id="3330" class="Symbol">)</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3346" href="Data.List.Relation.Binary.Pointwise.Properties.html#3315" class="Bound">Rxsys</a> <a id="3352" class="Symbol">_</a> <a id="3354" href="Data.List.Relation.Binary.Pointwise.Properties.html#3329" class="Bound">i</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Binary.Pointwise.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Pointwise</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise lifting of relations to lists</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">module</a> <a id="275" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="353" class="Symbol">)</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Function.Base.html" class="Module">Function.Base</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="464" class="Symbol">;</a> <a id="466" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="503" class="Keyword">hiding</a> <a id="510" class="Symbol">(</a><a id="511" href="Data.Product.Base.html#2173" class="Function">map</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="543" class="Symbol">as</a> <a id="546" class="Module">List</a> <a id="551" class="Keyword">hiding</a> <a id="558" class="Symbol">(</a><a id="559" href="Data.List.Base.html#1612" class="Function">map</a><a id="562" class="Symbol">;</a> <a id="564" href="Data.List.Base.html#8143" class="Function">head</a><a id="568" class="Symbol">;</a> <a id="570" href="Data.List.Base.html#8213" class="Function">tail</a><a id="574" class="Symbol">;</a> <a id="576" href="Data.List.Base.html#8047" class="Function">uncons</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Data.List.Properties.html#3239" class="Function">≡-dec</a><a id="629" class="Symbol">;</a> <a id="631" href="Data.List.Properties.html#4960" class="Function">length-++</a><a id="640" class="Symbol">)</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="683" class="Symbol">as</a> <a id="686" class="Module">All</a> <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="700" class="Symbol">;</a> <a id="702" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="704" class="Symbol">;</a> <a id="706" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="709" class="Symbol">)</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="757" class="Keyword">using</a> <a id="763" class="Symbol">(</a><a id="764" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="772" class="Symbol">;</a> <a id="774" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="776" class="Symbol">;</a> <a id="778" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="781" class="Symbol">)</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="824" class="Keyword">using</a> <a id="830" class="Symbol">(</a><a id="831" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="834" class="Symbol">;</a> <a id="836" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="840" class="Symbol">;</a> <a id="842" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="847" class="Symbol">)</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
  <a id="877" class="Keyword">using</a> <a id="883" class="Symbol">(</a><a id="884" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="887" class="Symbol">;</a> <a id="889" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="892" class="Symbol">;</a> <a id="894" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="898" class="Symbol">)</a>
  <a id="902" class="Keyword">renaming</a> <a id="911" class="Symbol">(</a><a id="912" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="917" class="Symbol">to</a> <a id="920" class="InductiveConstructor">fzero</a><a id="925" class="Symbol">;</a> <a id="927" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="931" class="Symbol">to</a> <a id="934" class="InductiveConstructor">fsuc</a><a id="938" class="Symbol">)</a>
<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="966" class="Keyword">using</a> <a id="972" class="Symbol">(</a><a id="973" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="974" class="Symbol">;</a> <a id="976" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="980" class="Symbol">;</a> <a id="982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Level.html" class="Module">Level</a> <a id="1037" class="Keyword">using</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1049" class="Symbol">;</a> <a id="1051" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1054" class="Symbol">)</a>
<a id="1056" class="Keyword">open</a> <a id="1061" class="Keyword">import</a> <a id="1068" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1089" class="Keyword">renaming</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1103" class="Symbol">to</a> <a id="1106" class="Function">Rel₂</a><a id="1110" class="Symbol">)</a>
<a id="1112" class="Keyword">open</a> <a id="1117" class="Keyword">import</a> <a id="1124" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1154" class="Keyword">using</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1170" class="Symbol">;</a> <a id="1172" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1182" class="Symbol">;</a> <a id="1184" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1195" class="Symbol">)</a>
<a id="1197" class="Keyword">open</a> <a id="1202" class="Keyword">import</a> <a id="1209" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1233" class="Keyword">using</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1246" class="Symbol">;</a> <a id="1248" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1257" class="Symbol">;</a> <a id="1259" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1267" class="Symbol">;</a> <a id="1269" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1274" class="Symbol">)</a>
<a id="1276" class="Keyword">open</a> <a id="1281" class="Keyword">import</a> <a id="1288" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="1317" class="Keyword">using</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1337" class="Symbol">;</a> <a id="1339" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="1355" class="Symbol">;</a> <a id="1357" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="1371" class="Symbol">;</a> <a id="1373" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="1383" class="Symbol">)</a>
<a id="1385" class="Keyword">open</a> <a id="1390" class="Keyword">import</a> <a id="1397" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1440" class="Symbol">as</a> <a id="1443" class="Module">≡</a> <a id="1445" class="Keyword">using</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1455" class="Symbol">)</a>
<a id="1457" class="Keyword">import</a> <a id="1464" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1513" class="Symbol">as</a> <a id="1516" class="Module">≡</a>
<a id="1518" class="Keyword">open</a> <a id="1523" class="Keyword">import</a> <a id="1530" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1557" class="Symbol">as</a> <a id="1560" class="Module">Dec</a>
  <a id="1566" class="Keyword">using</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="1577" class="Symbol">;</a> <a id="1579" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1582" class="Symbol">;</a> <a id="1584" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1586" class="Symbol">;</a> <a id="1588" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="1591" class="Symbol">;</a> <a id="1593" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="1602" class="Symbol">)</a>
<a id="1604" class="Keyword">open</a> <a id="1609" class="Keyword">import</a> <a id="1616" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1647" class="Keyword">using</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1656" class="Symbol">;</a> <a id="1658" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1671" class="Symbol">)</a>
<a id="1673" class="Keyword">open</a> <a id="1678" class="Keyword">import</a> <a id="1685" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1700" class="Symbol">as</a> <a id="1703" class="Module">U</a> <a id="1705" class="Keyword">using</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1716" class="Symbol">)</a>

<a id="1719" class="Keyword">private</a>
  <a id="1729" class="Keyword">variable</a>
    <a id="1742" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="1744" href="Data.List.Relation.Binary.Pointwise.html#1744" class="Generalizable">b</a> <a id="1746" href="Data.List.Relation.Binary.Pointwise.html#1746" class="Generalizable">c</a> <a id="1748" href="Data.List.Relation.Binary.Pointwise.html#1748" class="Generalizable">d</a> <a id="1750" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a> <a id="1752" href="Data.List.Relation.Binary.Pointwise.html#1752" class="Generalizable">q</a> <a id="1754" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a> <a id="1756" href="Data.List.Relation.Binary.Pointwise.html#1756" class="Generalizable">ℓ₁</a> <a id="1759" href="Data.List.Relation.Binary.Pointwise.html#1759" class="Generalizable">ℓ₂</a> <a id="1762" class="Symbol">:</a> <a id="1764" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1774" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="1776" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="1778" href="Data.List.Relation.Binary.Pointwise.html#1778" class="Generalizable">C</a> <a id="1780" href="Data.List.Relation.Binary.Pointwise.html#1780" class="Generalizable">D</a> <a id="1782" class="Symbol">:</a> <a id="1784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1788" href="Data.List.Relation.Binary.Pointwise.html#1748" class="Generalizable">d</a>
    <a id="1794" href="Data.List.Relation.Binary.Pointwise.html#1794" class="Generalizable">x</a> <a id="1796" href="Data.List.Relation.Binary.Pointwise.html#1796" class="Generalizable">y</a> <a id="1798" href="Data.List.Relation.Binary.Pointwise.html#1798" class="Generalizable">z</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a>
    <a id="1808" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="1811" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="1814" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="1817" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1827" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a>
    <a id="1833" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="1835" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="1837" href="Data.List.Relation.Binary.Pointwise.html#1837" class="Generalizable">T</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1845" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="1847" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="1849" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a>

<a id="1852" class="Comment">------------------------------------------------------------------------</a>
<a id="1925" class="Comment">-- Re-exporting the definition and basic operations</a>
<a id="1977" class="Comment">------------------------------------------------------------------------</a>

<a id="2051" class="Keyword">open</a> <a id="2056" class="Keyword">import</a> <a id="2063" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="2104" class="Keyword">public</a>
<a id="2111" class="Keyword">open</a> <a id="2116" class="Keyword">import</a> <a id="2123" href="Data.List.Relation.Binary.Pointwise.Properties.html" class="Module">Data.List.Relation.Binary.Pointwise.Properties</a> <a id="2170" class="Keyword">public</a>

<a id="2178" class="Comment">------------------------------------------------------------------------</a>
<a id="2251" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="2266" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2280" class="Symbol">:</a> <a id="2282" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2296" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2325" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="2326" class="Symbol">)</a>
<a id="2328" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2342" href="Data.List.Relation.Binary.Pointwise.html#2342" class="Bound">eq</a> <a id="2345" class="Symbol">=</a> <a id="2347" class="Keyword">record</a>
  <a id="2356" class="Symbol">{</a> <a id="2358" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2364" class="Symbol">=</a> <a id="2366" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a>       <a id="2377" href="Relation.Binary.Structures.html#1641" class="Field">Eq.refl</a>
  <a id="2387" class="Symbol">;</a> <a id="2389" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2395" class="Symbol">=</a> <a id="2397" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a>  <a id="2408" href="Relation.Binary.Structures.html#1667" class="Field">Eq.sym</a>
  <a id="2417" class="Symbol">;</a> <a id="2419" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2425" class="Symbol">=</a> <a id="2427" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="2438" href="Relation.Binary.Structures.html#1693" class="Field">Eq.trans</a>
  <a id="2449" class="Symbol">}</a> <a id="2451" class="Keyword">where</a> <a id="2457" class="Keyword">module</a> <a id="2464" href="Data.List.Relation.Binary.Pointwise.html#2464" class="Module">Eq</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2483" href="Data.List.Relation.Binary.Pointwise.html#2342" class="Bound">eq</a>

<a id="isDecEquivalence"></a><a id="2487" href="Data.List.Relation.Binary.Pointwise.html#2487" class="Function">isDecEquivalence</a> <a id="2504" class="Symbol">:</a> <a id="2506" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="2523" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2555" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="2556" class="Symbol">)</a>
<a id="2558" href="Data.List.Relation.Binary.Pointwise.html#2487" class="Function">isDecEquivalence</a> <a id="2575" href="Data.List.Relation.Binary.Pointwise.html#2575" class="Bound">eq</a> <a id="2578" class="Symbol">=</a> <a id="2580" class="Keyword">record</a>
  <a id="2589" class="Symbol">{</a> <a id="2591" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2621" href="Relation.Binary.Structures.html#1960" class="Field">DE.isEquivalence</a>
  <a id="2640" class="Symbol">;</a> <a id="2642" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2656" class="Symbol">=</a> <a id="2658" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a>     <a id="2672" href="Relation.Binary.Structures.html#1994" class="Field Operator">DE._≟_</a>
  <a id="2681" class="Symbol">}</a> <a id="2683" class="Keyword">where</a> <a id="2689" class="Keyword">module</a> <a id="2696" href="Data.List.Relation.Binary.Pointwise.html#2696" class="Module">DE</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="2718" href="Data.List.Relation.Binary.Pointwise.html#2575" class="Bound">eq</a>

<a id="isPreorder"></a><a id="2722" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2746" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="2748" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="2750" class="Symbol">→</a> <a id="2752" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2774" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="2775" class="Symbol">)</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2788" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a><a id="2789" class="Symbol">)</a>
<a id="2791" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a> <a id="2802" href="Data.List.Relation.Binary.Pointwise.html#2802" class="Bound">pre</a> <a id="2806" class="Symbol">=</a> <a id="2808" class="Keyword">record</a>
  <a id="2817" class="Symbol">{</a> <a id="2819" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2849" href="Relation.Binary.Structures.html#2301" class="Field">Pre.isEquivalence</a>
  <a id="2869" class="Symbol">;</a> <a id="2871" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2885" class="Symbol">=</a> <a id="2887" href="Data.List.Relation.Binary.Pointwise.Properties.html#1135" class="Function">reflexive</a>     <a id="2901" href="Relation.Binary.Structures.html#2404" class="Field">Pre.reflexive</a>
  <a id="2917" class="Symbol">;</a> <a id="2919" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2933" class="Symbol">=</a> <a id="2935" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a>    <a id="2949" href="Relation.Binary.Structures.html#2434" class="Field">Pre.trans</a>
  <a id="2961" class="Symbol">}</a> <a id="2963" class="Keyword">where</a> <a id="2969" class="Keyword">module</a> <a id="2976" href="Data.List.Relation.Binary.Pointwise.html#2976" class="Module">Pre</a> <a id="2980" class="Symbol">=</a> <a id="2982" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2993" href="Data.List.Relation.Binary.Pointwise.html#2802" class="Bound">pre</a>

<a id="isPartialOrder"></a><a id="2998" href="Data.List.Relation.Binary.Pointwise.html#2998" class="Function">isPartialOrder</a> <a id="3013" class="Symbol">:</a> <a id="3015" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3030" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="3032" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="3034" class="Symbol">→</a>
                 <a id="3053" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3079" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="3080" class="Symbol">)</a> <a id="3082" class="Symbol">(</a><a id="3083" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3093" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a><a id="3094" class="Symbol">)</a>
<a id="3096" href="Data.List.Relation.Binary.Pointwise.html#2998" class="Function">isPartialOrder</a> <a id="3111" href="Data.List.Relation.Binary.Pointwise.html#3111" class="Bound">po</a> <a id="3114" class="Symbol">=</a> <a id="3116" class="Keyword">record</a>
  <a id="3125" class="Symbol">{</a> <a id="3127" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3138" class="Symbol">=</a> <a id="3140" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a>    <a id="3154" href="Relation.Binary.Structures.html#4078" class="Field">PO.isPreorder</a>
  <a id="3170" class="Symbol">;</a> <a id="3172" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3183" class="Symbol">=</a> <a id="3185" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="3199" href="Relation.Binary.Structures.html#4110" class="Field">PO.antisym</a>
  <a id="3212" class="Symbol">}</a> <a id="3214" class="Keyword">where</a> <a id="3220" class="Keyword">module</a> <a id="3227" href="Data.List.Relation.Binary.Pointwise.html#3227" class="Module">PO</a> <a id="3230" class="Symbol">=</a> <a id="3232" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="3247" href="Data.List.Relation.Binary.Pointwise.html#3111" class="Bound">po</a>

<a id="3251" class="Comment">------------------------------------------------------------------------</a>
<a id="3324" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="3336" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">setoid</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3352" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3354" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3365" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3370" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3372" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a><a id="3373" class="Symbol">)</a>
<a id="3375" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">setoid</a> <a id="3382" href="Data.List.Relation.Binary.Pointwise.html#3382" class="Bound">s</a> <a id="3384" class="Symbol">=</a> <a id="3386" class="Keyword">record</a>
  <a id="3395" class="Symbol">{</a> <a id="3397" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="3411" class="Symbol">=</a> <a id="3413" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="3427" class="Symbol">(</a><a id="3428" href="Relation.Binary.Bundles.html#1358" class="Field">Setoid.isEquivalence</a> <a id="3449" href="Data.List.Relation.Binary.Pointwise.html#3382" class="Bound">s</a><a id="3450" class="Symbol">)</a>
  <a id="3454" class="Symbol">}</a>

<a id="decSetoid"></a><a id="3457" href="Data.List.Relation.Binary.Pointwise.html#3457" class="Function">decSetoid</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="3479" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3481" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="3495" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3502" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a><a id="3503" class="Symbol">)</a>
<a id="3505" href="Data.List.Relation.Binary.Pointwise.html#3457" class="Function">decSetoid</a> <a id="3515" href="Data.List.Relation.Binary.Pointwise.html#3515" class="Bound">d</a> <a id="3517" class="Symbol">=</a> <a id="3519" class="Keyword">record</a>
  <a id="3528" class="Symbol">{</a> <a id="3530" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="Data.List.Relation.Binary.Pointwise.html#2487" class="Function">isDecEquivalence</a> <a id="3566" class="Symbol">(</a><a id="3567" href="Relation.Binary.Bundles.html#1835" class="Field">DecSetoid.isDecEquivalence</a> <a id="3594" href="Data.List.Relation.Binary.Pointwise.html#3515" class="Bound">d</a><a id="3595" class="Symbol">)</a>
  <a id="3599" class="Symbol">}</a>

<a id="preorder"></a><a id="3602" href="Data.List.Relation.Binary.Pointwise.html#3602" class="Function">preorder</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3622" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3624" href="Data.List.Relation.Binary.Pointwise.html#1756" class="Generalizable">ℓ₁</a> <a id="3627" href="Data.List.Relation.Binary.Pointwise.html#1759" class="Generalizable">ℓ₂</a> <a id="3630" class="Symbol">→</a> <a id="3632" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3641" class="Symbol">_</a> <a id="3643" class="Symbol">_</a> <a id="3645" class="Symbol">_</a>
<a id="3647" href="Data.List.Relation.Binary.Pointwise.html#3602" class="Function">preorder</a> <a id="3656" href="Data.List.Relation.Binary.Pointwise.html#3656" class="Bound">p</a> <a id="3658" class="Symbol">=</a> <a id="3660" class="Keyword">record</a>
  <a id="3669" class="Symbol">{</a> <a id="3671" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="3682" class="Symbol">=</a> <a id="3684" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Relation.Binary.Bundles.html#2489" class="Field">Preorder.isPreorder</a> <a id="3716" href="Data.List.Relation.Binary.Pointwise.html#3656" class="Bound">p</a><a id="3717" class="Symbol">)</a>
  <a id="3721" class="Symbol">}</a>

<a id="poset"></a><a id="3724" href="Data.List.Relation.Binary.Pointwise.html#3724" class="Function">poset</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="3738" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3740" href="Data.List.Relation.Binary.Pointwise.html#1756" class="Generalizable">ℓ₁</a> <a id="3743" href="Data.List.Relation.Binary.Pointwise.html#1759" class="Generalizable">ℓ₂</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="3754" class="Symbol">_</a> <a id="3756" class="Symbol">_</a> <a id="3758" class="Symbol">_</a>
<a id="3760" href="Data.List.Relation.Binary.Pointwise.html#3724" class="Function">poset</a> <a id="3766" href="Data.List.Relation.Binary.Pointwise.html#3766" class="Bound">p</a> <a id="3768" class="Symbol">=</a> <a id="3770" class="Keyword">record</a>
  <a id="3779" class="Symbol">{</a> <a id="3781" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="3796" class="Symbol">=</a> <a id="3798" href="Data.List.Relation.Binary.Pointwise.html#2998" class="Function">isPartialOrder</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Relation.Binary.Bundles.html#4624" class="Field">Poset.isPartialOrder</a> <a id="3835" href="Data.List.Relation.Binary.Pointwise.html#3766" class="Bound">p</a><a id="3836" class="Symbol">)</a>
  <a id="3840" class="Symbol">}</a>

<a id="3843" class="Comment">------------------------------------------------------------------------</a>
<a id="3916" class="Comment">-- Relationships to other list predicates</a>
<a id="3958" class="Comment">------------------------------------------------------------------------</a>

<a id="All-resp-Pointwise"></a><a id="4032" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4051" class="Symbol">:</a> <a id="4053" class="Symbol">∀</a> <a id="4055" class="Symbol">{</a><a id="4056" href="Data.List.Relation.Binary.Pointwise.html#4056" class="Bound">P</a> <a id="4058" class="Symbol">:</a> <a id="4060" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4065" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="4067" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a><a id="4068" class="Symbol">}</a> <a id="4070" class="Symbol">→</a> <a id="4072" href="Data.List.Relation.Binary.Pointwise.html#4056" class="Bound">P</a> <a id="4074" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4083" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="4085" class="Symbol">→</a>
                     <a id="4108" class="Symbol">(</a><a id="4109" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4113" href="Data.List.Relation.Binary.Pointwise.html#4056" class="Bound">P</a><a id="4114" class="Symbol">)</a> <a id="4116" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4125" class="Symbol">(</a><a id="4126" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4136" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="4137" class="Symbol">)</a>
<a id="4139" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4158" href="Data.List.Relation.Binary.Pointwise.html#4158" class="Bound">resp</a> <a id="4163" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>         <a id="4174" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="4185" class="Symbol">=</a> <a id="4187" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="4190" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4209" href="Data.List.Relation.Binary.Pointwise.html#4209" class="Bound">resp</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Data.List.Relation.Binary.Pointwise.html#4215" class="Bound">x∼y</a> <a id="4219" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4221" href="Data.List.Relation.Binary.Pointwise.html#4221" class="Bound">xs</a><a id="4223" class="Symbol">)</a> <a id="4225" class="Symbol">(</a><a id="4226" href="Data.List.Relation.Binary.Pointwise.html#4226" class="Bound">px</a> <a id="4229" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4231" href="Data.List.Relation.Binary.Pointwise.html#4231" class="Bound">pxs</a><a id="4234" class="Symbol">)</a> <a id="4236" class="Symbol">=</a>
  <a id="4240" href="Data.List.Relation.Binary.Pointwise.html#4209" class="Bound">resp</a> <a id="4245" href="Data.List.Relation.Binary.Pointwise.html#4215" class="Bound">x∼y</a> <a id="4249" href="Data.List.Relation.Binary.Pointwise.html#4226" class="Bound">px</a> <a id="4252" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4254" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4273" href="Data.List.Relation.Binary.Pointwise.html#4209" class="Bound">resp</a> <a id="4278" href="Data.List.Relation.Binary.Pointwise.html#4221" class="Bound">xs</a> <a id="4281" href="Data.List.Relation.Binary.Pointwise.html#4231" class="Bound">pxs</a>

<a id="Any-resp-Pointwise"></a><a id="4286" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4305" class="Symbol">:</a> <a id="4307" class="Symbol">∀</a> <a id="4309" class="Symbol">{</a><a id="4310" href="Data.List.Relation.Binary.Pointwise.html#4310" class="Bound">P</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4319" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="4321" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a><a id="4322" class="Symbol">}</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Data.List.Relation.Binary.Pointwise.html#4310" class="Bound">P</a> <a id="4328" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4337" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="4339" class="Symbol">→</a>
                     <a id="4362" class="Symbol">(</a><a id="4363" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4367" href="Data.List.Relation.Binary.Pointwise.html#4310" class="Bound">P</a><a id="4368" class="Symbol">)</a> <a id="4370" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4390" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="4391" class="Symbol">)</a>
<a id="4393" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4412" href="Data.List.Relation.Binary.Pointwise.html#4412" class="Bound">resp</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Data.List.Relation.Binary.Pointwise.html#4418" class="Bound">x∼y</a> <a id="4422" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4424" href="Data.List.Relation.Binary.Pointwise.html#4424" class="Bound">xs</a><a id="4426" class="Symbol">)</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4434" href="Data.List.Relation.Binary.Pointwise.html#4434" class="Bound">px</a><a id="4436" class="Symbol">)</a>   <a id="4440" class="Symbol">=</a> <a id="4442" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Data.List.Relation.Binary.Pointwise.html#4412" class="Bound">resp</a> <a id="4453" href="Data.List.Relation.Binary.Pointwise.html#4418" class="Bound">x∼y</a> <a id="4457" href="Data.List.Relation.Binary.Pointwise.html#4434" class="Bound">px</a><a id="4459" class="Symbol">)</a>
<a id="4461" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4480" href="Data.List.Relation.Binary.Pointwise.html#4480" class="Bound">resp</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Data.List.Relation.Binary.Pointwise.html#4486" class="Bound">x∼y</a> <a id="4490" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4492" href="Data.List.Relation.Binary.Pointwise.html#4492" class="Bound">xs</a><a id="4494" class="Symbol">)</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4503" href="Data.List.Relation.Binary.Pointwise.html#4503" class="Bound">pxs</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">=</a>
  <a id="4512" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4538" href="Data.List.Relation.Binary.Pointwise.html#4480" class="Bound">resp</a> <a id="4543" href="Data.List.Relation.Binary.Pointwise.html#4492" class="Bound">xs</a> <a id="4546" href="Data.List.Relation.Binary.Pointwise.html#4503" class="Bound">pxs</a><a id="4549" class="Symbol">)</a>

<a id="AllPairs-resp-Pointwise"></a><a id="4552" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="4580" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4590" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="4592" class="Symbol">→</a>
                          <a id="4620" class="Symbol">(</a><a id="4621" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4630" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="4631" class="Symbol">)</a> <a id="4633" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4642" class="Symbol">(</a><a id="4643" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4653" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a><a id="4654" class="Symbol">)</a>
<a id="4656" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4680" class="Symbol">_</a>                    <a id="4701" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>         <a id="4712" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="4723" class="Symbol">=</a> <a id="4725" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
<a id="4728" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4752" href="Data.List.Relation.Binary.Pointwise.html#4752" class="Bound">resp</a><a id="4756" class="Symbol">@(</a><a id="4758" href="Data.List.Relation.Binary.Pointwise.html#4758" class="Bound">respₗ</a> <a id="4764" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4766" href="Data.List.Relation.Binary.Pointwise.html#4766" class="Bound">respᵣ</a><a id="4771" class="Symbol">)</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Data.List.Relation.Binary.Pointwise.html#4774" class="Bound">x∼y</a> <a id="4778" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4780" href="Data.List.Relation.Binary.Pointwise.html#4780" class="Bound">xs</a><a id="4782" class="Symbol">)</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Data.List.Relation.Binary.Pointwise.html#4785" class="Bound">px</a> <a id="4788" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4790" href="Data.List.Relation.Binary.Pointwise.html#4790" class="Bound">pxs</a><a id="4793" class="Symbol">)</a> <a id="4795" class="Symbol">=</a>
  <a id="4799" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4818" href="Data.List.Relation.Binary.Pointwise.html#4758" class="Bound">respₗ</a> <a id="4824" href="Data.List.Relation.Binary.Pointwise.html#4780" class="Bound">xs</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4836" class="Symbol">(</a><a id="4837" href="Data.List.Relation.Binary.Pointwise.html#4766" class="Bound">respᵣ</a> <a id="4843" href="Data.List.Relation.Binary.Pointwise.html#4774" class="Bound">x∼y</a><a id="4846" class="Symbol">)</a> <a id="4848" href="Data.List.Relation.Binary.Pointwise.html#4785" class="Bound">px</a><a id="4850" class="Symbol">)</a> <a id="4852" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
  <a id="4856" class="Symbol">(</a><a id="4857" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4881" href="Data.List.Relation.Binary.Pointwise.html#4752" class="Bound">resp</a> <a id="4886" href="Data.List.Relation.Binary.Pointwise.html#4780" class="Bound">xs</a> <a id="4889" href="Data.List.Relation.Binary.Pointwise.html#4790" class="Bound">pxs</a><a id="4892" class="Symbol">)</a>

<a id="4895" class="Comment">------------------------------------------------------------------------</a>
<a id="4968" class="Comment">-- Relationship to functions over lists</a>
<a id="5008" class="Comment">------------------------------------------------------------------------</a>
<a id="5081" class="Comment">-- tabulate</a>

<a id="tabulate⁺"></a><a id="5094" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5104" class="Symbol">:</a> <a id="5106" class="Symbol">∀</a> <a id="5108" class="Symbol">{</a><a id="5109" href="Data.List.Relation.Binary.Pointwise.html#5109" class="Bound">n</a><a id="5110" class="Symbol">}</a> <a id="5112" class="Symbol">{</a><a id="5113" href="Data.List.Relation.Binary.Pointwise.html#5113" class="Bound">f</a> <a id="5115" class="Symbol">:</a> <a id="5117" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5121" href="Data.List.Relation.Binary.Pointwise.html#5109" class="Bound">n</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="5126" class="Symbol">}</a> <a id="5128" class="Symbol">{</a><a id="5129" href="Data.List.Relation.Binary.Pointwise.html#5129" class="Bound">g</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5137" href="Data.List.Relation.Binary.Pointwise.html#5109" class="Bound">n</a> <a id="5139" class="Symbol">→</a> <a id="5141" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a><a id="5142" class="Symbol">}</a> <a id="5144" class="Symbol">→</a>
            <a id="5158" class="Symbol">(∀</a> <a id="5161" href="Data.List.Relation.Binary.Pointwise.html#5161" class="Bound">i</a> <a id="5163" class="Symbol">→</a> <a id="5165" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Data.List.Relation.Binary.Pointwise.html#5113" class="Bound">f</a> <a id="5170" href="Data.List.Relation.Binary.Pointwise.html#5161" class="Bound">i</a><a id="5171" class="Symbol">)</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Data.List.Relation.Binary.Pointwise.html#5129" class="Bound">g</a> <a id="5176" href="Data.List.Relation.Binary.Pointwise.html#5161" class="Bound">i</a><a id="5177" class="Symbol">))</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5192" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5204" href="Data.List.Relation.Binary.Pointwise.html#5113" class="Bound">f</a><a id="5205" class="Symbol">)</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5217" href="Data.List.Relation.Binary.Pointwise.html#5129" class="Bound">g</a><a id="5218" class="Symbol">)</a>
<a id="5220" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5230" class="Symbol">{</a><a id="5231" class="Argument">n</a> <a id="5233" class="Symbol">=</a> <a id="5235" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5239" class="Symbol">}</a>  <a id="5242" href="Data.List.Relation.Binary.Pointwise.html#5242" class="Bound">f∼g</a> <a id="5246" class="Symbol">=</a> <a id="5248" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="5251" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5261" class="Symbol">{</a><a id="5262" class="Argument">n</a> <a id="5264" class="Symbol">=</a> <a id="5266" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5270" href="Data.List.Relation.Binary.Pointwise.html#5270" class="Bound">n</a><a id="5271" class="Symbol">}</a> <a id="5273" href="Data.List.Relation.Binary.Pointwise.html#5273" class="Bound">f∼g</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Data.List.Relation.Binary.Pointwise.html#5273" class="Bound">f∼g</a> <a id="5283" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a> <a id="5289" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5291" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Data.List.Relation.Binary.Pointwise.html#5273" class="Bound">f∼g</a> <a id="5306" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5308" href="Data.List.Relation.Binary.Pointwise.html#934" class="InductiveConstructor">fsuc</a><a id="5312" class="Symbol">)</a>

<a id="tabulate⁻"></a><a id="5315" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5325" class="Symbol">:</a> <a id="5327" class="Symbol">∀</a> <a id="5329" class="Symbol">{</a><a id="5330" href="Data.List.Relation.Binary.Pointwise.html#5330" class="Bound">n</a><a id="5331" class="Symbol">}</a> <a id="5333" class="Symbol">{</a><a id="5334" href="Data.List.Relation.Binary.Pointwise.html#5334" class="Bound">f</a> <a id="5336" class="Symbol">:</a> <a id="5338" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5342" href="Data.List.Relation.Binary.Pointwise.html#5330" class="Bound">n</a> <a id="5344" class="Symbol">→</a> <a id="5346" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="5347" class="Symbol">}</a> <a id="5349" class="Symbol">{</a><a id="5350" href="Data.List.Relation.Binary.Pointwise.html#5350" class="Bound">g</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5358" href="Data.List.Relation.Binary.Pointwise.html#5330" class="Bound">n</a> <a id="5360" class="Symbol">→</a> <a id="5362" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a><a id="5363" class="Symbol">}</a> <a id="5365" class="Symbol">→</a>
            <a id="5379" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5389" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5401" href="Data.List.Relation.Binary.Pointwise.html#5334" class="Bound">f</a><a id="5402" class="Symbol">)</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5414" href="Data.List.Relation.Binary.Pointwise.html#5350" class="Bound">g</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">→</a> <a id="5419" class="Symbol">(∀</a> <a id="5422" href="Data.List.Relation.Binary.Pointwise.html#5422" class="Bound">i</a> <a id="5424" class="Symbol">→</a> <a id="5426" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Data.List.Relation.Binary.Pointwise.html#5334" class="Bound">f</a> <a id="5431" href="Data.List.Relation.Binary.Pointwise.html#5422" class="Bound">i</a><a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Data.List.Relation.Binary.Pointwise.html#5350" class="Bound">g</a> <a id="5437" href="Data.List.Relation.Binary.Pointwise.html#5422" class="Bound">i</a><a id="5438" class="Symbol">))</a>
<a id="5441" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5451" class="Symbol">{</a><a id="5452" class="Argument">n</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5460" href="Data.List.Relation.Binary.Pointwise.html#5460" class="Bound">n</a><a id="5461" class="Symbol">}</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Data.List.Relation.Binary.Pointwise.html#5464" class="Bound">x∼y</a> <a id="5468" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5470" href="Data.List.Relation.Binary.Pointwise.html#5470" class="Bound">xs∼ys</a><a id="5475" class="Symbol">)</a> <a id="5477" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a>    <a id="5486" class="Symbol">=</a> <a id="5488" href="Data.List.Relation.Binary.Pointwise.html#5464" class="Bound">x∼y</a>
<a id="5492" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5502" class="Symbol">{</a><a id="5503" class="Argument">n</a> <a id="5505" class="Symbol">=</a> <a id="5507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5511" href="Data.List.Relation.Binary.Pointwise.html#5511" class="Bound">n</a><a id="5512" class="Symbol">}</a> <a id="5514" class="Symbol">(</a><a id="5515" href="Data.List.Relation.Binary.Pointwise.html#5515" class="Bound">x∼y</a> <a id="5519" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5521" href="Data.List.Relation.Binary.Pointwise.html#5521" class="Bound">xs∼ys</a><a id="5526" class="Symbol">)</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Data.List.Relation.Binary.Pointwise.html#934" class="InductiveConstructor">fsuc</a> <a id="5534" href="Data.List.Relation.Binary.Pointwise.html#5534" class="Bound">i</a><a id="5535" class="Symbol">)</a> <a id="5537" class="Symbol">=</a> <a id="5539" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5549" href="Data.List.Relation.Binary.Pointwise.html#5521" class="Bound">xs∼ys</a> <a id="5555" href="Data.List.Relation.Binary.Pointwise.html#5534" class="Bound">i</a>

<a id="5558" class="Comment">------------------------------------------------------------------------</a>
<a id="5631" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="5640" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5656" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5658" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="5661" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="5664" class="Symbol">→</a> <a id="5666" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5676" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5678" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="5681" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="5684" class="Symbol">→</a>
      <a id="5692" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5702" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="5708" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5711" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="5713" class="Symbol">)</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="5719" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5722" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="5724" class="Symbol">)</a>
<a id="5726" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5730" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="5744" href="Data.List.Relation.Binary.Pointwise.html#5744" class="Bound">ys∼zs</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Data.List.Relation.Binary.Pointwise.html#5744" class="Bound">ys∼zs</a>
<a id="5758" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Data.List.Relation.Binary.Pointwise.html#5763" class="Bound">w∼x</a> <a id="5767" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5769" href="Data.List.Relation.Binary.Pointwise.html#5769" class="Bound">ws∼xs</a><a id="5774" class="Symbol">)</a> <a id="5776" href="Data.List.Relation.Binary.Pointwise.html#5776" class="Bound">ys∼zs</a> <a id="5782" class="Symbol">=</a> <a id="5784" href="Data.List.Relation.Binary.Pointwise.html#5763" class="Bound">w∼x</a> <a id="5788" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5790" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5794" href="Data.List.Relation.Binary.Pointwise.html#5769" class="Bound">ws∼xs</a> <a id="5800" href="Data.List.Relation.Binary.Pointwise.html#5776" class="Bound">ys∼zs</a>

<a id="++-cancelˡ"></a><a id="5807" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5818" class="Symbol">:</a> <a id="5820" class="Symbol">∀</a> <a id="5822" href="Data.List.Relation.Binary.Pointwise.html#5822" class="Bound">xs</a> <a id="5825" class="Symbol">→</a> <a id="5827" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5837" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Data.List.Relation.Binary.Pointwise.html#5822" class="Bound">xs</a> <a id="5843" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5846" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Data.List.Relation.Binary.Pointwise.html#5822" class="Bound">xs</a> <a id="5854" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5857" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="5859" class="Symbol">)</a> <a id="5861" class="Symbol">→</a> <a id="5863" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5873" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5875" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="5878" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a>
<a id="5881" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5892" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5901" href="Data.List.Relation.Binary.Pointwise.html#5901" class="Bound">ys∼zs</a>               <a id="5921" class="Symbol">=</a> <a id="5923" href="Data.List.Relation.Binary.Pointwise.html#5901" class="Bound">ys∼zs</a>
<a id="5929" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Data.List.Relation.Binary.Pointwise.html#5941" class="Bound">x</a> <a id="5943" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5945" href="Data.List.Relation.Binary.Pointwise.html#5945" class="Bound">xs</a><a id="5947" class="Symbol">)</a> <a id="5949" class="Symbol">(_</a> <a id="5952" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5954" href="Data.List.Relation.Binary.Pointwise.html#5954" class="Bound">xs++ys∼xs++zs</a><a id="5967" class="Symbol">)</a> <a id="5969" class="Symbol">=</a> <a id="5971" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5982" href="Data.List.Relation.Binary.Pointwise.html#5945" class="Bound">xs</a> <a id="5985" href="Data.List.Relation.Binary.Pointwise.html#5954" class="Bound">xs++ys∼xs++zs</a>

<a id="++-cancelʳ"></a><a id="6000" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6011" class="Symbol">:</a> <a id="6013" class="Symbol">∀</a> <a id="6015" href="Data.List.Relation.Binary.Pointwise.html#6015" class="Bound">ys</a> <a id="6018" href="Data.List.Relation.Binary.Pointwise.html#6018" class="Bound">zs</a> <a id="6021" class="Symbol">→</a> <a id="6023" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6033" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Data.List.Relation.Binary.Pointwise.html#6015" class="Bound">ys</a> <a id="6039" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6042" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Data.List.Relation.Binary.Pointwise.html#6018" class="Bound">zs</a> <a id="6050" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6053" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="6055" class="Symbol">)</a> <a id="6057" class="Symbol">→</a> <a id="6059" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6069" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="6071" href="Data.List.Relation.Binary.Pointwise.html#6015" class="Bound">ys</a> <a id="6074" href="Data.List.Relation.Binary.Pointwise.html#6018" class="Bound">zs</a>
<a id="6077" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6088" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6097" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6106" class="Symbol">_</a>             <a id="6120" class="Symbol">=</a> <a id="6122" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="6125" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6136" class="Symbol">(</a><a id="6137" href="Data.List.Relation.Binary.Pointwise.html#6137" class="Bound">y</a> <a id="6139" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6141" href="Data.List.Relation.Binary.Pointwise.html#6141" class="Bound">ys</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">(</a><a id="6146" href="Data.List.Relation.Binary.Pointwise.html#6146" class="Bound">z</a> <a id="6148" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6150" href="Data.List.Relation.Binary.Pointwise.html#6150" class="Bound">zs</a><a id="6152" class="Symbol">)</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Data.List.Relation.Binary.Pointwise.html#6155" class="Bound">y∼z</a> <a id="6159" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6161" href="Data.List.Relation.Binary.Pointwise.html#6161" class="Bound">ys∼zs</a><a id="6166" class="Symbol">)</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Data.List.Relation.Binary.Pointwise.html#6155" class="Bound">y∼z</a> <a id="6174" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6188" href="Data.List.Relation.Binary.Pointwise.html#6141" class="Bound">ys</a> <a id="6191" href="Data.List.Relation.Binary.Pointwise.html#6150" class="Bound">zs</a> <a id="6194" href="Data.List.Relation.Binary.Pointwise.html#6161" class="Bound">ys∼zs</a><a id="6199" class="Symbol">)</a>
<a id="6201" class="Comment">-- Impossible cases</a>
<a id="6221" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6232" class="Symbol">{</a><a id="6233" class="Argument">xs</a> <a id="6236" class="Symbol">=</a> <a id="6238" href="Data.List.Relation.Binary.Pointwise.html#6238" class="Bound">xs</a><a id="6240" class="Symbol">}</a>     <a id="6246" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6255" class="Symbol">(</a><a id="6256" href="Data.List.Relation.Binary.Pointwise.html#6256" class="Bound">z</a> <a id="6258" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6260" href="Data.List.Relation.Binary.Pointwise.html#6260" class="Bound">zs</a><a id="6262" class="Symbol">)</a> <a id="6264" href="Data.List.Relation.Binary.Pointwise.html#6264" class="Bound">eq</a>   <a id="6269" class="Symbol">=</a>
  <a id="6273" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6287" class="Symbol">(</a><a id="6288" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="6296" class="Symbol">(</a><a id="6297" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="6314" href="Data.List.Relation.Binary.Pointwise.html#6264" class="Bound">eq</a><a id="6316" class="Symbol">)</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6329" class="Symbol">(</a><a id="6330" href="Data.List.Relation.Binary.Pointwise.html#6256" class="Bound">z</a> <a id="6332" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6334" href="Data.List.Relation.Binary.Pointwise.html#6260" class="Bound">zs</a><a id="6336" class="Symbol">)))</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6349" class="Symbol">(</a><a id="6350" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6357" href="Data.List.Relation.Binary.Pointwise.html#6238" class="Bound">xs</a><a id="6359" class="Symbol">))</a>
<a id="6362" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6373" class="Symbol">{</a><a id="6374" class="Argument">xs</a> <a id="6377" class="Symbol">=</a> <a id="6379" href="Data.List.Relation.Binary.Pointwise.html#6379" class="Bound">xs</a><a id="6381" class="Symbol">}</a>     <a id="6387" class="Symbol">(</a><a id="6388" href="Data.List.Relation.Binary.Pointwise.html#6388" class="Bound">y</a> <a id="6390" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6392" href="Data.List.Relation.Binary.Pointwise.html#6392" class="Bound">ys</a><a id="6394" class="Symbol">)</a> <a id="6396" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6405" href="Data.List.Relation.Binary.Pointwise.html#6405" class="Bound">eq</a>   <a id="6410" class="Symbol">=</a>
  <a id="6414" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6444" class="Symbol">(</a><a id="6445" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6455" class="Symbol">(</a><a id="6456" href="Data.List.Relation.Binary.Pointwise.html#6388" class="Bound">y</a> <a id="6458" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6460" href="Data.List.Relation.Binary.Pointwise.html#6392" class="Bound">ys</a><a id="6462" class="Symbol">)))</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="6484" href="Data.List.Relation.Binary.Pointwise.html#6405" class="Bound">eq</a><a id="6486" class="Symbol">))</a> <a id="6489" class="Symbol">(</a><a id="6490" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6498" class="Symbol">(</a><a id="6499" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6506" href="Data.List.Relation.Binary.Pointwise.html#6379" class="Bound">xs</a><a id="6508" class="Symbol">)</a> <a id="6510" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6512" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a><a id="6517" class="Symbol">)</a>

<a id="6520" class="Keyword">module</a> <a id="6527" href="Data.List.Relation.Binary.Pointwise.html#6527" class="Module">_</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Data.List.Relation.Binary.Pointwise.html#6530" class="Bound">rfl</a> <a id="6534" class="Symbol">:</a> <a id="6536" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6546" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Keyword">where</a>

  <a id="6558" href="Data.List.Relation.Binary.Pointwise.html#6558" class="Function">++⁺ˡ</a> <a id="6563" class="Symbol">:</a> <a id="6565" class="Symbol">∀</a> <a id="6567" href="Data.List.Relation.Binary.Pointwise.html#6567" class="Bound">xs</a> <a id="6570" class="Symbol">→</a> <a id="6572" class="Symbol">(</a><a id="6573" href="Data.List.Relation.Binary.Pointwise.html#6567" class="Bound">xs</a> <a id="6576" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="6579" class="Symbol">)</a> <a id="6581" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6602" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6603" class="Symbol">)</a> <a id="6605" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6618" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6619" class="Symbol">)</a>
  <a id="6623" href="Data.List.Relation.Binary.Pointwise.html#6558" class="Function">++⁺ˡ</a> <a id="6628" href="Data.List.Relation.Binary.Pointwise.html#6628" class="Bound">xs</a> <a id="6631" class="Symbol">=</a> <a id="6633" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="6643" href="Data.List.Relation.Binary.Pointwise.html#6530" class="Bound">rfl</a><a id="6646" class="Symbol">)</a>

  <a id="6651" href="Data.List.Relation.Binary.Pointwise.html#6651" class="Function">++⁺ʳ</a> <a id="6656" class="Symbol">:</a> <a id="6658" class="Symbol">∀</a> <a id="6660" href="Data.List.Relation.Binary.Pointwise.html#6660" class="Bound">zs</a> <a id="6663" class="Symbol">→</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="6670" href="Data.List.Relation.Binary.Pointwise.html#6660" class="Bound">zs</a><a id="6672" class="Symbol">)</a> <a id="6674" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6695" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6696" class="Symbol">)</a> <a id="6698" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6711" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6712" class="Symbol">)</a>
  <a id="6716" href="Data.List.Relation.Binary.Pointwise.html#6651" class="Function">++⁺ʳ</a> <a id="6721" href="Data.List.Relation.Binary.Pointwise.html#6721" class="Bound">zs</a> <a id="6724" href="Data.List.Relation.Binary.Pointwise.html#6724" class="Bound">rs</a> <a id="6727" class="Symbol">=</a> <a id="6729" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="6733" href="Data.List.Relation.Binary.Pointwise.html#6724" class="Bound">rs</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="6742" href="Data.List.Relation.Binary.Pointwise.html#6530" class="Bound">rfl</a><a id="6745" class="Symbol">)</a>


<a id="6749" class="Comment">------------------------------------------------------------------------</a>
<a id="6822" class="Comment">-- concat</a>

<a id="concat⁺"></a><a id="6833" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="6841" class="Symbol">:</a> <a id="6843" class="Symbol">∀</a> <a id="6845" class="Symbol">{</a><a id="6846" href="Data.List.Relation.Binary.Pointwise.html#6846" class="Bound">xss</a> <a id="6850" href="Data.List.Relation.Binary.Pointwise.html#6850" class="Bound">yss</a><a id="6853" class="Symbol">}</a> <a id="6855" class="Symbol">→</a> <a id="6857" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6867" class="Symbol">(</a><a id="6868" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6878" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="6879" class="Symbol">)</a> <a id="6881" href="Data.List.Relation.Binary.Pointwise.html#6846" class="Bound">xss</a> <a id="6885" href="Data.List.Relation.Binary.Pointwise.html#6850" class="Bound">yss</a> <a id="6889" class="Symbol">→</a>
          <a id="6901" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6911" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="6913" class="Symbol">(</a><a id="6914" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="6921" href="Data.List.Relation.Binary.Pointwise.html#6846" class="Bound">xss</a><a id="6924" class="Symbol">)</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="6934" href="Data.List.Relation.Binary.Pointwise.html#6850" class="Bound">yss</a><a id="6937" class="Symbol">)</a>
<a id="6939" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="6947" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>                <a id="6965" class="Symbol">=</a> <a id="6967" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="6970" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Data.List.Relation.Binary.Pointwise.html#6979" class="Bound">xs∼ys</a> <a id="6985" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6987" href="Data.List.Relation.Binary.Pointwise.html#6987" class="Bound">xss∼yss</a><a id="6994" class="Symbol">)</a> <a id="6996" class="Symbol">=</a> <a id="6998" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="7002" href="Data.List.Relation.Binary.Pointwise.html#6979" class="Bound">xs∼ys</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="7017" href="Data.List.Relation.Binary.Pointwise.html#6987" class="Bound">xss∼yss</a><a id="7024" class="Symbol">)</a>

<a id="7027" class="Comment">------------------------------------------------------------------------</a>
<a id="7100" class="Comment">-- reverse</a>

<a id="reverseAcc⁺"></a><a id="7112" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7124" class="Symbol">:</a> <a id="7126" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7136" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7138" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7141" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7144" class="Symbol">→</a> <a id="7146" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7156" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7158" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7161" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="7164" class="Symbol">→</a>
              <a id="7180" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7190" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="7204" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7207" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7209" class="Symbol">)</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="7223" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7226" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="7228" class="Symbol">)</a>
<a id="7230" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7242" href="Data.List.Relation.Binary.Pointwise.html#7242" class="Bound">rs′</a> <a id="7246" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="7255" class="Symbol">=</a> <a id="7257" href="Data.List.Relation.Binary.Pointwise.html#7242" class="Bound">rs′</a>
<a id="7261" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7273" href="Data.List.Relation.Binary.Pointwise.html#7273" class="Bound">rs′</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Data.List.Relation.Binary.Pointwise.html#7278" class="Bound">r</a> <a id="7280" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7282" href="Data.List.Relation.Binary.Pointwise.html#7282" class="Bound">rs</a><a id="7284" class="Symbol">)</a> <a id="7286" class="Symbol">=</a> <a id="7288" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7300" class="Symbol">(</a><a id="7301" href="Data.List.Relation.Binary.Pointwise.html#7278" class="Bound">r</a> <a id="7303" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7305" href="Data.List.Relation.Binary.Pointwise.html#7273" class="Bound">rs′</a><a id="7308" class="Symbol">)</a> <a id="7310" href="Data.List.Relation.Binary.Pointwise.html#7282" class="Bound">rs</a>

<a id="ʳ++⁺"></a><a id="7314" href="Data.List.Relation.Binary.Pointwise.html#7314" class="Function">ʳ++⁺</a> <a id="7319" class="Symbol">:</a> <a id="7321" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7331" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7333" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7336" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7339" class="Symbol">→</a> <a id="7341" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7351" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7353" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7356" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="7359" class="Symbol">→</a>
       <a id="7368" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7378" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7380" class="Symbol">(</a><a id="7381" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7384" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="7388" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7390" class="Symbol">)</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7396" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="7400" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="7402" class="Symbol">)</a>
<a id="7404" href="Data.List.Relation.Binary.Pointwise.html#7314" class="Function">ʳ++⁺</a> <a id="7409" href="Data.List.Relation.Binary.Pointwise.html#7409" class="Bound">rs</a> <a id="7412" href="Data.List.Relation.Binary.Pointwise.html#7412" class="Bound">rs′</a> <a id="7416" class="Symbol">=</a> <a id="7418" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7430" href="Data.List.Relation.Binary.Pointwise.html#7412" class="Bound">rs′</a> <a id="7434" href="Data.List.Relation.Binary.Pointwise.html#7409" class="Bound">rs</a>

<a id="reverse⁺"></a><a id="7438" href="Data.List.Relation.Binary.Pointwise.html#7438" class="Function">reverse⁺</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7459" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7461" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7464" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7467" class="Symbol">→</a> <a id="7469" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7479" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7481" class="Symbol">(</a><a id="7482" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="7490" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="7492" class="Symbol">)</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="7503" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7505" class="Symbol">)</a>
<a id="7507" href="Data.List.Relation.Binary.Pointwise.html#7438" class="Function">reverse⁺</a> <a id="7516" class="Symbol">=</a> <a id="7518" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7530" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>

<a id="7534" class="Comment">------------------------------------------------------------------------</a>
<a id="7607" class="Comment">-- map</a>

<a id="map⁺"></a><a id="7615" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7620" class="Symbol">:</a> <a id="7622" class="Symbol">∀</a> <a id="7624" class="Symbol">(</a><a id="7625" href="Data.List.Relation.Binary.Pointwise.html#7625" class="Bound">f</a> <a id="7627" class="Symbol">:</a> <a id="7629" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="7631" class="Symbol">→</a> <a id="7633" href="Data.List.Relation.Binary.Pointwise.html#1778" class="Generalizable">C</a><a id="7634" class="Symbol">)</a> <a id="7636" class="Symbol">(</a><a id="7637" href="Data.List.Relation.Binary.Pointwise.html#7637" class="Bound">g</a> <a id="7639" class="Symbol">:</a> <a id="7641" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="7643" class="Symbol">→</a> <a id="7645" href="Data.List.Relation.Binary.Pointwise.html#1780" class="Generalizable">D</a><a id="7646" class="Symbol">)</a> <a id="7648" class="Symbol">→</a>
       <a id="7657" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7667" class="Symbol">(λ</a> <a id="7670" href="Data.List.Relation.Binary.Pointwise.html#7670" class="Bound">a</a> <a id="7672" href="Data.List.Relation.Binary.Pointwise.html#7672" class="Bound">b</a> <a id="7674" class="Symbol">→</a> <a id="7676" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Data.List.Relation.Binary.Pointwise.html#7625" class="Bound">f</a> <a id="7681" href="Data.List.Relation.Binary.Pointwise.html#7670" class="Bound">a</a><a id="7682" class="Symbol">)</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Data.List.Relation.Binary.Pointwise.html#7637" class="Bound">g</a> <a id="7687" href="Data.List.Relation.Binary.Pointwise.html#7672" class="Bound">b</a><a id="7688" class="Symbol">))</a> <a id="7691" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7694" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7697" class="Symbol">→</a>
       <a id="7706" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7716" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7728" href="Data.List.Relation.Binary.Pointwise.html#7625" class="Bound">f</a> <a id="7730" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="7732" class="Symbol">)</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7744" href="Data.List.Relation.Binary.Pointwise.html#7637" class="Bound">g</a> <a id="7746" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7748" class="Symbol">)</a>
<a id="7750" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7755" href="Data.List.Relation.Binary.Pointwise.html#7755" class="Bound">f</a> <a id="7757" href="Data.List.Relation.Binary.Pointwise.html#7757" class="Bound">g</a> <a id="7759" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="7768" class="Symbol">=</a> <a id="7770" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="7773" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7778" href="Data.List.Relation.Binary.Pointwise.html#7778" class="Bound">f</a> <a id="7780" href="Data.List.Relation.Binary.Pointwise.html#7780" class="Bound">g</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Data.List.Relation.Binary.Pointwise.html#7783" class="Bound">r</a> <a id="7785" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7787" href="Data.List.Relation.Binary.Pointwise.html#7787" class="Bound">rs</a><a id="7789" class="Symbol">)</a> <a id="7791" class="Symbol">=</a> <a id="7793" href="Data.List.Relation.Binary.Pointwise.html#7783" class="Bound">r</a> <a id="7795" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7797" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7802" href="Data.List.Relation.Binary.Pointwise.html#7778" class="Bound">f</a> <a id="7804" href="Data.List.Relation.Binary.Pointwise.html#7780" class="Bound">g</a> <a id="7806" href="Data.List.Relation.Binary.Pointwise.html#7787" class="Bound">rs</a>

<a id="map⁻"></a><a id="7810" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="7815" class="Symbol">:</a> <a id="7817" class="Symbol">∀</a> <a id="7819" class="Symbol">(</a><a id="7820" href="Data.List.Relation.Binary.Pointwise.html#7820" class="Bound">f</a> <a id="7822" class="Symbol">:</a> <a id="7824" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="7826" class="Symbol">→</a> <a id="7828" href="Data.List.Relation.Binary.Pointwise.html#1778" class="Generalizable">C</a><a id="7829" class="Symbol">)</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Data.List.Relation.Binary.Pointwise.html#7832" class="Bound">g</a> <a id="7834" class="Symbol">:</a> <a id="7836" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="7838" class="Symbol">→</a> <a id="7840" href="Data.List.Relation.Binary.Pointwise.html#1780" class="Generalizable">D</a><a id="7841" class="Symbol">)</a> <a id="7843" class="Symbol">→</a>
       <a id="7852" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7862" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7874" href="Data.List.Relation.Binary.Pointwise.html#7820" class="Bound">f</a> <a id="7876" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="7878" class="Symbol">)</a> <a id="7880" class="Symbol">(</a><a id="7881" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7890" href="Data.List.Relation.Binary.Pointwise.html#7832" class="Bound">g</a> <a id="7892" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7894" class="Symbol">)</a> <a id="7896" class="Symbol">→</a>
       <a id="7905" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7915" class="Symbol">(λ</a> <a id="7918" href="Data.List.Relation.Binary.Pointwise.html#7918" class="Bound">a</a> <a id="7920" href="Data.List.Relation.Binary.Pointwise.html#7920" class="Bound">b</a> <a id="7922" class="Symbol">→</a> <a id="7924" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7926" class="Symbol">(</a><a id="7927" href="Data.List.Relation.Binary.Pointwise.html#7820" class="Bound">f</a> <a id="7929" href="Data.List.Relation.Binary.Pointwise.html#7918" class="Bound">a</a><a id="7930" class="Symbol">)</a> <a id="7932" class="Symbol">(</a><a id="7933" href="Data.List.Relation.Binary.Pointwise.html#7832" class="Bound">g</a> <a id="7935" href="Data.List.Relation.Binary.Pointwise.html#7920" class="Bound">b</a><a id="7936" class="Symbol">))</a> <a id="7939" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7942" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a>
<a id="7945" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="7950" class="Symbol">{</a><a id="7951" class="Argument">xs</a> <a id="7954" class="Symbol">=</a> <a id="7956" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7958" class="Symbol">}</a>    <a id="7963" class="Symbol">{</a><a id="7964" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7966" class="Symbol">}</a>    <a id="7971" href="Data.List.Relation.Binary.Pointwise.html#7971" class="Bound">f</a> <a id="7973" href="Data.List.Relation.Binary.Pointwise.html#7973" class="Bound">g</a> <a id="7975" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a> <a id="7978" class="Symbol">=</a> <a id="7980" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="7983" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="7988" class="Symbol">{</a><a id="7989" class="Argument">xs</a> <a id="7992" class="Symbol">=</a> <a id="7994" class="Symbol">_</a> <a id="7996" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7998" class="Symbol">_}</a> <a id="8001" class="Symbol">{_</a> <a id="8004" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8006" class="Symbol">_}</a> <a id="8009" href="Data.List.Relation.Binary.Pointwise.html#8009" class="Bound">f</a> <a id="8011" href="Data.List.Relation.Binary.Pointwise.html#8011" class="Bound">g</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Data.List.Relation.Binary.Pointwise.html#8014" class="Bound">r</a> <a id="8016" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8018" href="Data.List.Relation.Binary.Pointwise.html#8018" class="Bound">rs</a><a id="8020" class="Symbol">)</a> <a id="8022" class="Symbol">=</a> <a id="8024" href="Data.List.Relation.Binary.Pointwise.html#8014" class="Bound">r</a> <a id="8026" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8028" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="8033" href="Data.List.Relation.Binary.Pointwise.html#8009" class="Bound">f</a> <a id="8035" href="Data.List.Relation.Binary.Pointwise.html#8011" class="Bound">g</a> <a id="8037" href="Data.List.Relation.Binary.Pointwise.html#8018" class="Bound">rs</a>

<a id="8041" class="Comment">------------------------------------------------------------------------</a>
<a id="8114" class="Comment">-- foldr</a>

<a id="foldr⁺"></a><a id="8124" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8131" class="Symbol">:</a> <a id="8133" class="Symbol">∀</a> <a id="8135" class="Symbol">{</a><a id="8136" href="Data.List.Relation.Binary.Pointwise.html#8136" class="Bound Operator">_•_</a> <a id="8140" class="Symbol">:</a> <a id="8142" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8146" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="8147" class="Symbol">}</a> <a id="8149" class="Symbol">{</a><a id="8150" href="Data.List.Relation.Binary.Pointwise.html#8150" class="Bound Operator">_◦_</a> <a id="8154" class="Symbol">:</a> <a id="8156" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8160" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a><a id="8161" class="Symbol">}</a> <a id="8163" class="Symbol">→</a>
         <a id="8174" class="Symbol">(∀</a> <a id="8177" class="Symbol">{</a><a id="8178" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">w</a> <a id="8180" href="Data.List.Relation.Binary.Pointwise.html#8180" class="Bound">x</a> <a id="8182" href="Data.List.Relation.Binary.Pointwise.html#8182" class="Bound">y</a> <a id="8184" href="Data.List.Relation.Binary.Pointwise.html#8184" class="Bound">z</a><a id="8185" class="Symbol">}</a> <a id="8187" class="Symbol">→</a> <a id="8189" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8191" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">w</a> <a id="8193" href="Data.List.Relation.Binary.Pointwise.html#8180" class="Bound">x</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8199" href="Data.List.Relation.Binary.Pointwise.html#8182" class="Bound">y</a> <a id="8201" href="Data.List.Relation.Binary.Pointwise.html#8184" class="Bound">z</a> <a id="8203" class="Symbol">→</a> <a id="8205" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">w</a> <a id="8210" href="Data.List.Relation.Binary.Pointwise.html#8136" class="Bound Operator">•</a> <a id="8212" href="Data.List.Relation.Binary.Pointwise.html#8182" class="Bound">y</a><a id="8213" class="Symbol">)</a> <a id="8215" class="Symbol">(</a><a id="8216" href="Data.List.Relation.Binary.Pointwise.html#8180" class="Bound">x</a> <a id="8218" href="Data.List.Relation.Binary.Pointwise.html#8150" class="Bound Operator">◦</a> <a id="8220" href="Data.List.Relation.Binary.Pointwise.html#8184" class="Bound">z</a><a id="8221" class="Symbol">))</a> <a id="8224" class="Symbol">→</a>
         <a id="8235" class="Symbol">∀</a> <a id="8237" class="Symbol">{</a><a id="8238" href="Data.List.Relation.Binary.Pointwise.html#8238" class="Bound">e</a> <a id="8240" href="Data.List.Relation.Binary.Pointwise.html#8240" class="Bound">f</a><a id="8241" class="Symbol">}</a> <a id="8243" class="Symbol">→</a> <a id="8245" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8247" href="Data.List.Relation.Binary.Pointwise.html#8238" class="Bound">e</a> <a id="8249" href="Data.List.Relation.Binary.Pointwise.html#8240" class="Bound">f</a> <a id="8251" class="Symbol">→</a> <a id="8253" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="8263" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8265" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="8268" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="8271" class="Symbol">→</a>
         <a id="8282" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="8291" href="Data.List.Relation.Binary.Pointwise.html#8136" class="Bound Operator">_•_</a> <a id="8295" href="Data.List.Relation.Binary.Pointwise.html#8238" class="Bound">e</a> <a id="8297" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="8299" class="Symbol">)</a> <a id="8301" class="Symbol">(</a><a id="8302" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="8308" href="Data.List.Relation.Binary.Pointwise.html#8150" class="Bound Operator">_◦_</a> <a id="8312" href="Data.List.Relation.Binary.Pointwise.html#8240" class="Bound">f</a> <a id="8314" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="8316" class="Symbol">)</a>
<a id="8318" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8325" class="Symbol">_</a>    <a id="8330" href="Data.List.Relation.Binary.Pointwise.html#8330" class="Bound">e~f</a> <a id="8334" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="8348" class="Symbol">=</a> <a id="8350" href="Data.List.Relation.Binary.Pointwise.html#8330" class="Bound">e~f</a>
<a id="8354" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8361" href="Data.List.Relation.Binary.Pointwise.html#8361" class="Bound">pres</a> <a id="8366" href="Data.List.Relation.Binary.Pointwise.html#8366" class="Bound">e~f</a> <a id="8370" class="Symbol">(</a><a id="8371" href="Data.List.Relation.Binary.Pointwise.html#8371" class="Bound">x~y</a> <a id="8375" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8377" href="Data.List.Relation.Binary.Pointwise.html#8377" class="Bound">xs~ys</a><a id="8382" class="Symbol">)</a> <a id="8384" class="Symbol">=</a> <a id="8386" href="Data.List.Relation.Binary.Pointwise.html#8361" class="Bound">pres</a> <a id="8391" href="Data.List.Relation.Binary.Pointwise.html#8371" class="Bound">x~y</a> <a id="8395" class="Symbol">(</a><a id="8396" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8403" href="Data.List.Relation.Binary.Pointwise.html#8361" class="Bound">pres</a> <a id="8408" href="Data.List.Relation.Binary.Pointwise.html#8366" class="Bound">e~f</a> <a id="8412" href="Data.List.Relation.Binary.Pointwise.html#8377" class="Bound">xs~ys</a><a id="8417" class="Symbol">)</a>

<a id="8420" class="Comment">------------------------------------------------------------------------</a>
<a id="8493" class="Comment">-- filter</a>

<a id="8504" class="Keyword">module</a> <a id="8511" href="Data.List.Relation.Binary.Pointwise.html#8511" class="Module">_</a> <a id="8513" class="Symbol">{</a><a id="8514" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a> <a id="8516" class="Symbol">:</a> <a id="8518" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8523" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="8525" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a><a id="8526" class="Symbol">}</a> <a id="8528" class="Symbol">{</a><a id="8529" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a> <a id="8531" class="Symbol">:</a> <a id="8533" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8538" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="8540" href="Data.List.Relation.Binary.Pointwise.html#1752" class="Generalizable">q</a><a id="8541" class="Symbol">}</a>
         <a id="8552" class="Symbol">(</a><a id="8553" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">P?</a> <a id="8556" class="Symbol">:</a> <a id="8558" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="8570" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a><a id="8571" class="Symbol">)</a> <a id="8573" class="Symbol">(</a><a id="8574" href="Data.List.Relation.Binary.Pointwise.html#8574" class="Bound">Q?</a> <a id="8577" class="Symbol">:</a> <a id="8579" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="8591" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a><a id="8592" class="Symbol">)</a>
         <a id="8603" class="Symbol">(</a><a id="8604" href="Data.List.Relation.Binary.Pointwise.html#8604" class="Bound">P⇒Q</a> <a id="8608" class="Symbol">:</a> <a id="8610" class="Symbol">∀</a> <a id="8612" class="Symbol">{</a><a id="8613" href="Data.List.Relation.Binary.Pointwise.html#8613" class="Bound">a</a> <a id="8615" href="Data.List.Relation.Binary.Pointwise.html#8615" class="Bound">b</a><a id="8616" class="Symbol">}</a> <a id="8618" class="Symbol">→</a> <a id="8620" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8622" href="Data.List.Relation.Binary.Pointwise.html#8613" class="Bound">a</a> <a id="8624" href="Data.List.Relation.Binary.Pointwise.html#8615" class="Bound">b</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a> <a id="8630" href="Data.List.Relation.Binary.Pointwise.html#8613" class="Bound">a</a> <a id="8632" class="Symbol">→</a> <a id="8634" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a> <a id="8636" href="Data.List.Relation.Binary.Pointwise.html#8615" class="Bound">b</a><a id="8637" class="Symbol">)</a>
         <a id="8648" class="Symbol">(</a><a id="8649" href="Data.List.Relation.Binary.Pointwise.html#8649" class="Bound">Q⇒P</a> <a id="8653" class="Symbol">:</a> <a id="8655" class="Symbol">∀</a> <a id="8657" class="Symbol">{</a><a id="8658" href="Data.List.Relation.Binary.Pointwise.html#8658" class="Bound">a</a> <a id="8660" href="Data.List.Relation.Binary.Pointwise.html#8660" class="Bound">b</a><a id="8661" class="Symbol">}</a> <a id="8663" class="Symbol">→</a> <a id="8665" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8667" href="Data.List.Relation.Binary.Pointwise.html#8658" class="Bound">a</a> <a id="8669" href="Data.List.Relation.Binary.Pointwise.html#8660" class="Bound">b</a> <a id="8671" class="Symbol">→</a> <a id="8673" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a> <a id="8675" href="Data.List.Relation.Binary.Pointwise.html#8660" class="Bound">b</a> <a id="8677" class="Symbol">→</a> <a id="8679" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a> <a id="8681" href="Data.List.Relation.Binary.Pointwise.html#8658" class="Bound">a</a><a id="8682" class="Symbol">)</a>
         <a id="8693" class="Keyword">where</a>

  <a id="8702" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8710" class="Symbol">:</a> <a id="8712" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="8722" href="Data.List.Relation.Binary.Pointwise.html#8620" class="Bound">R</a> <a id="8724" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="8727" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="8730" class="Symbol">→</a>
            <a id="8744" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="8754" href="Data.List.Relation.Binary.Pointwise.html#8620" class="Bound">R</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="8764" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">P?</a> <a id="8767" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="8769" class="Symbol">)</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="8779" href="Data.List.Relation.Binary.Pointwise.html#8574" class="Bound">Q?</a> <a id="8782" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="8784" class="Symbol">)</a>
  <a id="8788" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8796" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="8805" class="Symbol">=</a> <a id="8807" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="8812" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8820" class="Symbol">{</a><a id="8821" href="Data.List.Relation.Binary.Pointwise.html#8821" class="Bound">x</a> <a id="8823" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8825" class="Symbol">_}</a> <a id="8828" class="Symbol">{</a><a id="8829" href="Data.List.Relation.Binary.Pointwise.html#8829" class="Bound">y</a> <a id="8831" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8833" class="Symbol">_}</a> <a id="8836" class="Symbol">(</a><a id="8837" href="Data.List.Relation.Binary.Pointwise.html#8837" class="Bound">r</a> <a id="8839" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8841" href="Data.List.Relation.Binary.Pointwise.html#8841" class="Bound">rs</a><a id="8843" class="Symbol">)</a> <a id="8845" class="Keyword">with</a> <a id="8850" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">P?</a> <a id="8853" href="Data.List.Relation.Binary.Pointwise.html#8821" class="Bound">x</a> <a id="8855" class="Symbol">|</a> <a id="8857" href="Data.List.Relation.Binary.Pointwise.html#8574" class="Bound">Q?</a> <a id="8860" href="Data.List.Relation.Binary.Pointwise.html#8829" class="Bound">y</a>
  <a id="8864" class="Symbol">...</a> <a id="8868" class="Symbol">|</a> <a id="8870" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8876" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8884" class="Symbol">_</a> <a id="8886" class="Symbol">|</a> <a id="8888" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8894" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8902" class="Symbol">_</a> <a id="8904" class="Symbol">=</a> <a id="8906" class="Bound">r</a> <a id="8908" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8910" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8918" class="Bound">rs</a>
  <a id="8923" class="Symbol">...</a> <a id="8927" class="Symbol">|</a> <a id="8929" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8935" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8943" class="Symbol">_</a> <a id="8945" class="Symbol">|</a> <a id="8947" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8953" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8961" class="Symbol">_</a> <a id="8963" class="Symbol">=</a> <a id="8965" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8973" class="Bound">rs</a>
  <a id="8978" class="Symbol">...</a> <a id="8982" class="Symbol">|</a> <a id="8984" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8988" href="Data.List.Relation.Binary.Pointwise.html#8988" class="Bound">p</a>           <a id="9000" class="Symbol">|</a> <a id="9002" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9005" href="Data.List.Relation.Binary.Pointwise.html#9005" class="Bound">¬q</a> <a id="9008" class="Symbol">=</a> <a id="9010" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Data.List.Relation.Binary.Pointwise.html#8604" class="Bound">P⇒Q</a> <a id="9029" class="Bound">r</a> <a id="9031" href="Data.List.Relation.Binary.Pointwise.html#8988" class="Bound">p</a><a id="9032" class="Symbol">)</a> <a id="9034" href="Data.List.Relation.Binary.Pointwise.html#9005" class="Bound">¬q</a>
  <a id="9039" class="Symbol">...</a> <a id="9043" class="Symbol">|</a> <a id="9045" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9048" href="Data.List.Relation.Binary.Pointwise.html#9048" class="Bound">¬p</a>           <a id="9061" class="Symbol">|</a> <a id="9063" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9067" href="Data.List.Relation.Binary.Pointwise.html#9067" class="Bound">q</a> <a id="9069" class="Symbol">=</a> <a id="9071" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Data.List.Relation.Binary.Pointwise.html#8649" class="Bound">Q⇒P</a> <a id="9090" class="Bound">r</a> <a id="9092" href="Data.List.Relation.Binary.Pointwise.html#9067" class="Bound">q</a><a id="9093" class="Symbol">)</a> <a id="9095" href="Data.List.Relation.Binary.Pointwise.html#9048" class="Bound">¬p</a>

<a id="9099" class="Comment">------------------------------------------------------------------------</a>
<a id="9172" class="Comment">-- replicate</a>

<a id="replicate⁺"></a><a id="9186" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9197" class="Symbol">:</a> <a id="9199" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9201" href="Data.List.Relation.Binary.Pointwise.html#1794" class="Generalizable">x</a> <a id="9203" href="Data.List.Relation.Binary.Pointwise.html#1796" class="Generalizable">y</a> <a id="9205" class="Symbol">→</a> <a id="9207" class="Symbol">∀</a> <a id="9209" href="Data.List.Relation.Binary.Pointwise.html#9209" class="Bound">n</a> <a id="9211" class="Symbol">→</a> <a id="9213" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="9223" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9225" class="Symbol">(</a><a id="9226" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="9236" href="Data.List.Relation.Binary.Pointwise.html#9209" class="Bound">n</a> <a id="9238" href="Data.List.Relation.Binary.Pointwise.html#1794" class="Generalizable">x</a><a id="9239" class="Symbol">)</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="9252" href="Data.List.Relation.Binary.Pointwise.html#9209" class="Bound">n</a> <a id="9254" href="Data.List.Relation.Binary.Pointwise.html#1796" class="Generalizable">y</a><a id="9255" class="Symbol">)</a>
<a id="9257" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9268" href="Data.List.Relation.Binary.Pointwise.html#9268" class="Bound">r</a> <a id="9270" class="Number">0</a>       <a id="9278" class="Symbol">=</a> <a id="9280" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="9283" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9294" href="Data.List.Relation.Binary.Pointwise.html#9294" class="Bound">r</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9301" href="Data.List.Relation.Binary.Pointwise.html#9301" class="Bound">n</a><a id="9302" class="Symbol">)</a> <a id="9304" class="Symbol">=</a> <a id="9306" href="Data.List.Relation.Binary.Pointwise.html#9294" class="Bound">r</a> <a id="9308" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="9310" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9321" href="Data.List.Relation.Binary.Pointwise.html#9294" class="Bound">r</a> <a id="9323" href="Data.List.Relation.Binary.Pointwise.html#9301" class="Bound">n</a>

<a id="9326" class="Comment">------------------------------------------------------------------------</a>
<a id="9399" class="Comment">-- lookup</a>

<a id="lookup⁻"></a><a id="9410" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9418" class="Symbol">:</a> <a id="9420" href="Data.List.Base.html#4746" class="Function">length</a> <a id="9427" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9430" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9432" href="Data.List.Base.html#4746" class="Function">length</a> <a id="9439" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="9442" class="Symbol">→</a>
          <a id="9454" class="Symbol">(∀</a> <a id="9457" class="Symbol">{</a><a id="9458" href="Data.List.Relation.Binary.Pointwise.html#9458" class="Bound">i</a> <a id="9460" href="Data.List.Relation.Binary.Pointwise.html#9460" class="Bound">j</a><a id="9461" class="Symbol">}</a> <a id="9463" class="Symbol">→</a> <a id="9465" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9469" href="Data.List.Relation.Binary.Pointwise.html#9458" class="Bound">i</a> <a id="9471" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9473" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9477" href="Data.List.Relation.Binary.Pointwise.html#9460" class="Bound">j</a> <a id="9479" class="Symbol">→</a> <a id="9481" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9483" class="Symbol">(</a><a id="9484" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9491" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9494" href="Data.List.Relation.Binary.Pointwise.html#9458" class="Bound">i</a><a id="9495" class="Symbol">)</a> <a id="9497" class="Symbol">(</a><a id="9498" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9505" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="9508" href="Data.List.Relation.Binary.Pointwise.html#9460" class="Bound">j</a><a id="9509" class="Symbol">))</a> <a id="9512" class="Symbol">→</a>
          <a id="9524" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="9534" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9536" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9539" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a>
<a id="9542" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9550" class="Symbol">{</a><a id="9551" class="Argument">xs</a> <a id="9554" class="Symbol">=</a> <a id="9556" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9558" class="Symbol">}</a>    <a id="9563" class="Symbol">{</a><a id="9564" class="Argument">ys</a> <a id="9567" class="Symbol">=</a> <a id="9569" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9571" class="Symbol">}</a>    <a id="9576" class="Symbol">_</a>             <a id="9590" class="Symbol">_</a>  <a id="9593" class="Symbol">=</a> <a id="9595" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="9598" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9606" class="Symbol">{</a><a id="9607" class="Argument">xs</a> <a id="9610" class="Symbol">=</a> <a id="9612" class="Symbol">_</a> <a id="9614" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9616" class="Symbol">_}</a> <a id="9619" class="Symbol">{</a><a id="9620" class="Argument">ys</a> <a id="9623" class="Symbol">=</a> <a id="9625" class="Symbol">_</a> <a id="9627" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9629" class="Symbol">_}</a> <a id="9632" href="Data.List.Relation.Binary.Pointwise.html#9632" class="Bound">|xs|≡|ys|</a> <a id="9642" href="Data.List.Relation.Binary.Pointwise.html#9642" class="Bound">eq</a> <a id="9645" class="Symbol">=</a> <a id="9647" href="Data.List.Relation.Binary.Pointwise.html#9642" class="Bound">eq</a> <a id="9650" class="Symbol">{</a><a id="9651" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a><a id="9656" class="Symbol">}</a> <a id="9658" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="9665" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a>
  <a id="9669" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9677" class="Symbol">(</a><a id="9678" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="9692" href="Data.List.Relation.Binary.Pointwise.html#9632" class="Bound">|xs|≡|ys|</a><a id="9701" class="Symbol">)</a> <a id="9703" class="Symbol">(</a><a id="9704" href="Data.List.Relation.Binary.Pointwise.html#9642" class="Bound">eq</a> <a id="9707" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9709" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="9716" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a><a id="9721" class="Symbol">)</a>

<a id="lookup⁺"></a><a id="9724" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9732" class="Symbol">:</a> <a id="9734" class="Symbol">∀</a> <a id="9736" class="Symbol">(</a><a id="9737" href="Data.List.Relation.Binary.Pointwise.html#9737" class="Bound">Rxys</a> <a id="9742" class="Symbol">:</a> <a id="9744" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="9754" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9756" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9759" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="9761" class="Symbol">)</a> <a id="9763" class="Symbol">→</a>
          <a id="9775" class="Symbol">∀</a> <a id="9777" href="Data.List.Relation.Binary.Pointwise.html#9777" class="Bound">i</a> <a id="9779" class="Symbol">→</a> <a id="9781" class="Symbol">(</a><a id="9782" class="Keyword">let</a> <a id="9786" href="Data.List.Relation.Binary.Pointwise.html#9786" class="Bound">j</a> <a id="9788" class="Symbol">=</a> <a id="9790" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="9795" class="Symbol">(</a><a id="9796" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="9813" href="Data.List.Relation.Binary.Pointwise.html#9737" class="Bound">Rxys</a><a id="9817" class="Symbol">)</a> <a id="9819" href="Data.List.Relation.Binary.Pointwise.html#9777" class="Bound">i</a><a id="9820" class="Symbol">)</a> <a id="9822" class="Symbol">→</a>
          <a id="9834" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9836" class="Symbol">(</a><a id="9837" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9844" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9847" href="Data.List.Relation.Binary.Pointwise.html#9777" class="Bound">i</a><a id="9848" class="Symbol">)</a> <a id="9850" class="Symbol">(</a><a id="9851" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9858" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="9861" href="Data.List.Relation.Binary.Pointwise.html#9786" class="Bound">j</a><a id="9862" class="Symbol">)</a>
<a id="9864" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Data.List.Relation.Binary.Pointwise.html#9873" class="Bound">Rxy</a> <a id="9877" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="9879" class="Symbol">_)</a>    <a id="9885" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a>    <a id="9894" class="Symbol">=</a> <a id="9896" href="Data.List.Relation.Binary.Pointwise.html#9873" class="Bound">Rxy</a>
<a id="9900" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9908" class="Symbol">(_</a>   <a id="9913" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="9915" href="Data.List.Relation.Binary.Pointwise.html#9915" class="Bound">Rxys</a><a id="9919" class="Symbol">)</a> <a id="9921" class="Symbol">(</a><a id="9922" href="Data.List.Relation.Binary.Pointwise.html#934" class="InductiveConstructor">fsuc</a> <a id="9927" href="Data.List.Relation.Binary.Pointwise.html#9927" class="Bound">i</a><a id="9928" class="Symbol">)</a> <a id="9930" class="Symbol">=</a> <a id="9932" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9940" href="Data.List.Relation.Binary.Pointwise.html#9915" class="Bound">Rxys</a> <a id="9945" href="Data.List.Relation.Binary.Pointwise.html#9927" class="Bound">i</a>

<a id="9948" class="Comment">------------------------------------------------------------------------</a>
<a id="10021" class="Comment">-- Properties of propositional pointwise</a>
<a id="10062" class="Comment">------------------------------------------------------------------------</a>

<a id="Pointwise-≡⇒≡"></a><a id="10136" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10150" class="Symbol">:</a> <a id="10152" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="10162" class="Symbol">{</a><a id="10163" class="Argument">A</a> <a id="10165" class="Symbol">=</a> <a id="10167" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10168" class="Symbol">}</a> <a id="10170" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10174" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10176" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="10180" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10194" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>               <a id="10211" class="Symbol">=</a> <a id="10213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="10220" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="10242" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="10244" href="Data.List.Relation.Binary.Pointwise.html#10244" class="Bound">xs∼ys</a><a id="10249" class="Symbol">)</a> <a id="10251" class="Symbol">=</a> <a id="10253" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="10260" class="Symbol">(_</a> <a id="10263" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="10265" class="Symbol">)</a> <a id="10267" class="Symbol">(</a><a id="10268" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10282" href="Data.List.Relation.Binary.Pointwise.html#10244" class="Bound">xs∼ys</a><a id="10287" class="Symbol">)</a>

<a id="≡⇒Pointwise-≡"></a><a id="10290" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a> <a id="10304" class="Symbol">:</a>  <a id="10307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10311" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10313" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="10323" class="Symbol">{</a><a id="10324" class="Argument">A</a> <a id="10326" class="Symbol">=</a> <a id="10328" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10329" class="Symbol">}</a> <a id="10331" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="10335" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a> <a id="10349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="10363" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="Pointwise-≡↔≡"></a><a id="10371" href="Data.List.Relation.Binary.Pointwise.html#10371" class="Function">Pointwise-≡↔≡</a> <a id="10385" class="Symbol">:</a> <a id="10387" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="10395" class="Symbol">(</a><a id="10396" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">setoid</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10413" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10414" class="Symbol">))</a> <a id="10417" class="Symbol">(</a><a id="10418" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10433" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10434" class="Symbol">))</a>
<a id="10437" href="Data.List.Relation.Binary.Pointwise.html#10371" class="Function">Pointwise-≡↔≡</a> <a id="10451" class="Symbol">=</a> <a id="10453" class="Keyword">record</a>
  <a id="10462" class="Symbol">{</a> <a id="10464" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10467" class="Symbol">=</a> <a id="10469" href="Function.Base.html#704" class="Function">id</a>
  <a id="10474" class="Symbol">;</a> <a id="10476" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10481" class="Symbol">=</a> <a id="10483" href="Function.Base.html#704" class="Function">id</a>
  <a id="10488" class="Symbol">;</a> <a id="10490" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="10498" class="Symbol">=</a> <a id="10500" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a>
  <a id="10516" class="Symbol">;</a> <a id="10518" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="10528" class="Symbol">=</a> <a id="10530" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a>
  <a id="10546" class="Symbol">;</a> <a id="10548" href="Function.Bundles.html#7524" class="Field">inverse</a> <a id="10556" class="Symbol">=</a> <a id="10558" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10574" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a>
  <a id="10590" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Unary.All.Properties.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.All.Properties.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to All</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Relation.Unary.All.Properties.Core.html" class="Module">Data.List.Relation.Unary.All.Properties.Core</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="381" class="Symbol">)</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="421" class="Symbol">;</a> <a id="423" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="468" class="Symbol">;</a> <a id="470" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="472" class="Symbol">;</a> <a id="474" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="520" class="Symbol">as</a> <a id="523" class="Module">All</a> <a id="527" class="Keyword">using</a> <a id="533" class="Symbol">(</a><a id="534" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="537" class="Symbol">;</a> <a id="539" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="541" class="Symbol">;</a> <a id="543" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="546" class="Symbol">)</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="589" class="Symbol">as</a> <a id="592" class="Module">Any</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="612" class="Symbol">;</a> <a id="614" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="619" class="Symbol">)</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="651" class="Symbol">as</a> <a id="654" class="Module">Product</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="672" class="Symbol">)</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Function.Base.html" class="Module">Function.Base</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="710" class="Symbol">;</a> <a id="712" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="746" class="Keyword">using</a> <a id="752" class="Symbol">(</a><a id="753" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="756" class="Symbol">;</a> <a id="758" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a><a id="762" class="Symbol">;</a> <a id="764" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="767" class="Symbol">;</a> <a id="769" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="772" class="Symbol">)</a>
<a id="774" class="Keyword">open</a> <a id="779" class="Keyword">import</a> <a id="786" href="Level.html" class="Module">Level</a> <a id="792" class="Keyword">using</a> <a id="798" class="Symbol">(</a><a id="799" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="804" class="Symbol">)</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="849" class="Symbol">)</a>
<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="908" class="Keyword">using</a> <a id="914" class="Symbol">(</a><a id="915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="918" class="Symbol">;</a> <a id="920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="924" class="Symbol">;</a> <a id="926" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="930" class="Symbol">;</a> <a id="932" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="937" class="Symbol">)</a>
<a id="939" class="Keyword">open</a> <a id="944" class="Keyword">import</a> <a id="951" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="977" class="Keyword">using</a> <a id="983" class="Symbol">(</a><a id="984" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="990" class="Symbol">)</a>
<a id="992" class="Keyword">open</a> <a id="997" class="Keyword">import</a> <a id="1004" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1035" class="Keyword">using</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1044" class="Symbol">;</a> <a id="1046" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1059" class="Symbol">)</a>
<a id="1061" class="Keyword">open</a> <a id="1066" class="Keyword">import</a> <a id="1073" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1105" class="Keyword">using</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="1121" class="Symbol">)</a>
<a id="1123" class="Keyword">open</a> <a id="1128" class="Keyword">import</a> <a id="1135" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1150" class="Keyword">using</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1172" class="Symbol">;</a> <a id="1174" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="1183" class="Symbol">)</a>

<a id="1186" class="Keyword">private</a>
  <a id="1196" class="Keyword">variable</a>
    <a id="1209" href="Data.List.Relation.Unary.All.Properties.Core.html#1209" class="Generalizable">a</a> <a id="1211" href="Data.List.Relation.Unary.All.Properties.Core.html#1211" class="Generalizable">b</a> <a id="1213" href="Data.List.Relation.Unary.All.Properties.Core.html#1213" class="Generalizable">p</a> <a id="1215" href="Data.List.Relation.Unary.All.Properties.Core.html#1215" class="Generalizable">ℓ</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1229" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1237" href="Data.List.Relation.Unary.All.Properties.Core.html#1209" class="Generalizable">a</a>
    <a id="1243" href="Data.List.Relation.Unary.All.Properties.Core.html#1243" class="Generalizable">B</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" href="Data.List.Relation.Unary.All.Properties.Core.html#1211" class="Generalizable">b</a>
    <a id="1257" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1259" class="Symbol">:</a> <a id="1261" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1266" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a> <a id="1268" href="Data.List.Relation.Unary.All.Properties.Core.html#1213" class="Generalizable">p</a>
    <a id="1274" href="Data.List.Relation.Unary.All.Properties.Core.html#1274" class="Generalizable">x</a> <a id="1276" href="Data.List.Relation.Unary.All.Properties.Core.html#1276" class="Generalizable">y</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a>
    <a id="1286" href="Data.List.Relation.Unary.All.Properties.Core.html#1286" class="Generalizable">xs</a> <a id="1289" href="Data.List.Relation.Unary.All.Properties.Core.html#1289" class="Generalizable">ys</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1299" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a>

<a id="1302" class="Comment">------------------------------------------------------------------------</a>
<a id="1375" class="Comment">-- Lemmas relating Any, All and negation.</a>

<a id="¬Any⇒All¬"></a><a id="1418" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1428" class="Symbol">:</a> <a id="1430" class="Symbol">∀</a> <a id="1432" href="Data.List.Relation.Unary.All.Properties.Core.html#1432" class="Bound">xs</a> <a id="1435" class="Symbol">→</a> <a id="1437" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1439" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1443" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1445" href="Data.List.Relation.Unary.All.Properties.Core.html#1432" class="Bound">xs</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1458" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1460" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1461" class="Symbol">)</a> <a id="1463" href="Data.List.Relation.Unary.All.Properties.Core.html#1432" class="Bound">xs</a>
<a id="1466" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1476" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1485" href="Data.List.Relation.Unary.All.Properties.Core.html#1485" class="Bound">¬p</a> <a id="1488" class="Symbol">=</a> <a id="1490" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="1493" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Data.List.Relation.Unary.All.Properties.Core.html#1504" class="Bound">x</a> <a id="1506" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1508" href="Data.List.Relation.Unary.All.Properties.Core.html#1508" class="Bound">xs</a><a id="1510" class="Symbol">)</a> <a id="1512" href="Data.List.Relation.Unary.All.Properties.Core.html#1512" class="Bound">¬p</a> <a id="1515" class="Symbol">=</a> <a id="1517" href="Data.List.Relation.Unary.All.Properties.Core.html#1512" class="Bound">¬p</a> <a id="1520" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1522" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1527" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="1529" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1539" href="Data.List.Relation.Unary.All.Properties.Core.html#1508" class="Bound">xs</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.List.Relation.Unary.All.Properties.Core.html#1512" class="Bound">¬p</a> <a id="1546" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1548" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1553" class="Symbol">)</a>

<a id="All¬⇒¬Any"></a><a id="1556" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1566" class="Symbol">:</a> <a id="1568" class="Symbol">∀</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Data.List.Relation.Unary.All.Properties.Core.html#1571" class="Bound">xs</a><a id="1573" class="Symbol">}</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1581" class="Symbol">(</a><a id="1582" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1585" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1587" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1588" class="Symbol">)</a> <a id="1590" href="Data.List.Relation.Unary.All.Properties.Core.html#1571" class="Bound">xs</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1597" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1601" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1603" href="Data.List.Relation.Unary.All.Properties.Core.html#1571" class="Bound">xs</a>
<a id="1606" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Data.List.Relation.Unary.All.Properties.Core.html#1617" class="Bound">¬p</a> <a id="1620" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="1622" class="Symbol">_)</a>  <a id="1626" class="Symbol">(</a><a id="1627" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1633" href="Data.List.Relation.Unary.All.Properties.Core.html#1633" class="Bound">p</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">=</a> <a id="1638" href="Data.List.Relation.Unary.All.Properties.Core.html#1617" class="Bound">¬p</a> <a id="1641" href="Data.List.Relation.Unary.All.Properties.Core.html#1633" class="Bound">p</a>
<a id="1643" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1653" class="Symbol">(_</a>  <a id="1657" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="1659" href="Data.List.Relation.Unary.All.Properties.Core.html#1659" class="Bound">¬p</a><a id="1661" class="Symbol">)</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1670" href="Data.List.Relation.Unary.All.Properties.Core.html#1670" class="Bound">p</a><a id="1671" class="Symbol">)</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1685" href="Data.List.Relation.Unary.All.Properties.Core.html#1659" class="Bound">¬p</a> <a id="1688" href="Data.List.Relation.Unary.All.Properties.Core.html#1670" class="Bound">p</a>

<a id="¬All⇒Any¬"></a><a id="1691" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1713" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1715" class="Symbol">→</a> <a id="1717" class="Symbol">∀</a> <a id="1719" href="Data.List.Relation.Unary.All.Properties.Core.html#1719" class="Bound">xs</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1726" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1730" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1732" href="Data.List.Relation.Unary.All.Properties.Core.html#1719" class="Bound">xs</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1745" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1747" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1748" class="Symbol">)</a> <a id="1750" href="Data.List.Relation.Unary.All.Properties.Core.html#1719" class="Bound">xs</a>
<a id="1753" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1763" href="Data.List.Relation.Unary.All.Properties.Core.html#1763" class="Bound">dec</a> <a id="1767" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1776" href="Data.List.Relation.Unary.All.Properties.Core.html#1776" class="Bound">¬∀</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1795" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="1798" href="Data.List.Relation.Unary.All.Properties.Core.html#1776" class="Bound">¬∀</a>
<a id="1801" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1811" href="Data.List.Relation.Unary.All.Properties.Core.html#1811" class="Bound">dec</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Data.List.Relation.Unary.All.Properties.Core.html#1816" class="Bound">x</a> <a id="1818" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1820" href="Data.List.Relation.Unary.All.Properties.Core.html#1820" class="Bound">xs</a><a id="1822" class="Symbol">)</a> <a id="1824" href="Data.List.Relation.Unary.All.Properties.Core.html#1824" class="Bound">¬∀</a> <a id="1827" class="Keyword">with</a> <a id="1832" href="Data.List.Relation.Unary.All.Properties.Core.html#1811" class="Bound">dec</a> <a id="1836" href="Data.List.Relation.Unary.All.Properties.Core.html#1816" class="Bound">x</a>
<a id="1838" class="Symbol">...</a> <a id="1842" class="Symbol">|</a>  <a id="1845" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1850" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="1859" href="Data.List.Relation.Unary.All.Properties.Core.html#1859" class="Bound">[p]</a> <a id="1863" class="Symbol">=</a> <a id="1865" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1882" class="Bound">dec</a> <a id="1886" class="Bound">xs</a> <a id="1889" class="Symbol">(</a><a id="1890" class="Bound">¬∀</a> <a id="1893" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1895" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1907" href="Data.List.Relation.Unary.All.Properties.Core.html#1859" class="Bound">[p]</a><a id="1910" class="Symbol">)))</a>
<a id="1914" class="Symbol">...</a> <a id="1918" class="Symbol">|</a> <a id="1920" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1926" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="1934" href="Data.List.Relation.Unary.All.Properties.Core.html#1934" class="Bound">[¬p]</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1954" href="Data.List.Relation.Unary.All.Properties.Core.html#1934" class="Bound">[¬p]</a><a id="1958" class="Symbol">)</a>

<a id="Any¬⇒¬All"></a><a id="1961" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">∀</a> <a id="1975" class="Symbol">{</a><a id="1976" href="Data.List.Relation.Unary.All.Properties.Core.html#1976" class="Bound">xs</a><a id="1978" class="Symbol">}</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1990" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1992" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1993" class="Symbol">)</a> <a id="1995" href="Data.List.Relation.Unary.All.Properties.Core.html#1976" class="Bound">xs</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2002" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2006" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2008" href="Data.List.Relation.Unary.All.Properties.Core.html#1976" class="Bound">xs</a>
<a id="2011" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="2028" href="Data.List.Relation.Unary.All.Properties.Core.html#2028" class="Bound">¬p</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="Data.List.Relation.Unary.All.Properties.Core.html#2028" class="Bound">¬p</a>           <a id="2047" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2049" href="Data.List.Relation.Unary.All.html#2543" class="Function">All.head</a>
<a id="2058" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2075" href="Data.List.Relation.Unary.All.Properties.Core.html#2075" class="Bound">¬p</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2091" href="Data.List.Relation.Unary.All.Properties.Core.html#2075" class="Bound">¬p</a> <a id="2094" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2096" href="Data.List.Relation.Unary.All.html#2594" class="Function">All.tail</a>

<a id="¬Any↠All¬"></a><a id="2106" href="Data.List.Relation.Unary.All.Properties.Core.html#2106" class="Function">¬Any↠All¬</a> <a id="2116" class="Symbol">:</a> <a id="2118" class="Symbol">∀</a> <a id="2120" class="Symbol">{</a><a id="2121" href="Data.List.Relation.Unary.All.Properties.Core.html#2121" class="Bound">xs</a><a id="2123" class="Symbol">}</a> <a id="2125" class="Symbol">→</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2130" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2134" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2136" href="Data.List.Relation.Unary.All.Properties.Core.html#2121" class="Bound">xs</a><a id="2138" class="Symbol">)</a> <a id="2140" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2142" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2152" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="2153" class="Symbol">)</a> <a id="2155" href="Data.List.Relation.Unary.All.Properties.Core.html#2121" class="Bound">xs</a>
<a id="2158" href="Data.List.Relation.Unary.All.Properties.Core.html#2106" class="Function">¬Any↠All¬</a> <a id="2168" class="Symbol">=</a> <a id="2170" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="2175" class="Symbol">{</a><a id="2176" class="Argument">to</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="2191" class="Symbol">_}</a> <a id="2194" class="Symbol">(λ</a> <a id="2197" href="Data.List.Relation.Unary.All.Properties.Core.html#2197" class="Bound">y</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="2211" href="Data.List.Relation.Unary.All.Properties.Core.html#2197" class="Bound">y</a> <a id="2213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2215" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2223" href="Data.List.Relation.Unary.All.Properties.Core.html#2197" class="Bound">y</a><a id="2224" class="Symbol">)</a>
  <a id="2228" class="Keyword">where</a>
  <a id="2236" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">∀</a> <a id="2248" class="Symbol">{</a><a id="2249" href="Data.List.Relation.Unary.All.Properties.Core.html#2249" class="Bound">xs</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Data.List.Relation.Unary.All.Properties.Core.html#2254" class="Bound">¬p</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2267" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2269" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="2270" class="Symbol">)</a> <a id="2272" href="Data.List.Relation.Unary.All.Properties.Core.html#2249" class="Bound">xs</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="2288" href="Data.List.Relation.Unary.All.Properties.Core.html#2249" class="Bound">xs</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="2302" href="Data.List.Relation.Unary.All.Properties.Core.html#2254" class="Bound">¬p</a><a id="2304" class="Symbol">)</a> <a id="2306" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2308" href="Data.List.Relation.Unary.All.Properties.Core.html#2254" class="Bound">¬p</a>
  <a id="2313" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2321" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="2332" class="Symbol">=</a> <a id="2334" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2341" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Data.List.Relation.Unary.All.Properties.Core.html#2350" class="Bound">¬p</a> <a id="2353" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2355" href="Data.List.Relation.Unary.All.Properties.Core.html#2355" class="Bound">¬ps</a><a id="2358" class="Symbol">)</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2368" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="2372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2386" href="Data.List.Relation.Unary.All.Properties.Core.html#2355" class="Bound">¬ps</a><a id="2389" class="Symbol">)</a>

  <a id="2394" class="Comment">-- If equality of functions were extensional, then the surjection</a>
  <a id="2462" class="Comment">-- could be strengthened to a bijection.</a>

  <a id="2506" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2514" class="Symbol">:</a> <a id="2516" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="2531" class="Symbol">_</a> <a id="2533" class="Symbol">_</a> <a id="2535" class="Symbol">→</a>
            <a id="2549" class="Symbol">∀</a> <a id="2551" href="Data.List.Relation.Unary.All.Properties.Core.html#2551" class="Bound">xs</a> <a id="2554" class="Symbol">→</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Data.List.Relation.Unary.All.Properties.Core.html#2557" class="Bound">¬p</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2564" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2568" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2570" href="Data.List.Relation.Unary.All.Properties.Core.html#2551" class="Bound">xs</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="2597" href="Data.List.Relation.Unary.All.Properties.Core.html#2551" class="Bound">xs</a> <a id="2600" href="Data.List.Relation.Unary.All.Properties.Core.html#2557" class="Bound">¬p</a><a id="2602" class="Symbol">)</a> <a id="2604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2606" href="Data.List.Relation.Unary.All.Properties.Core.html#2557" class="Bound">¬p</a>
  <a id="2611" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2619" href="Data.List.Relation.Unary.All.Properties.Core.html#2619" class="Bound">ext</a> <a id="2623" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2632" href="Data.List.Relation.Unary.All.Properties.Core.html#2632" class="Bound">¬p</a> <a id="2635" class="Symbol">=</a> <a id="2637" href="Data.List.Relation.Unary.All.Properties.Core.html#2619" class="Bound">ext</a> <a id="2641" class="Symbol">λ</a> <a id="2643" class="Symbol">()</a>
  <a id="2648" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2656" href="Data.List.Relation.Unary.All.Properties.Core.html#2656" class="Bound">ext</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Data.List.Relation.Unary.All.Properties.Core.html#2661" class="Bound">x</a> <a id="2663" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2665" href="Data.List.Relation.Unary.All.Properties.Core.html#2665" class="Bound">xs</a><a id="2667" class="Symbol">)</a> <a id="2669" href="Data.List.Relation.Unary.All.Properties.Core.html#2669" class="Bound">¬p</a> <a id="2672" class="Symbol">=</a> <a id="2674" href="Data.List.Relation.Unary.All.Properties.Core.html#2656" class="Bound">ext</a> <a id="2678" class="Symbol">λ</a>
    <a id="2684" class="Symbol">{</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2692" href="Data.List.Relation.Unary.All.Properties.Core.html#2692" class="Bound">p</a><a id="2693" class="Symbol">)</a>  <a id="2696" class="Symbol">→</a> <a id="2698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="2707" class="Symbol">;</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2716" href="Data.List.Relation.Unary.All.Properties.Core.html#2716" class="Bound">p</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2726" class="Symbol">(λ</a> <a id="2729" href="Data.List.Relation.Unary.All.Properties.Core.html#2729" class="Bound">f</a> <a id="2731" class="Symbol">→</a> <a id="2733" href="Data.List.Relation.Unary.All.Properties.Core.html#2729" class="Bound">f</a> <a id="2735" href="Data.List.Relation.Unary.All.Properties.Core.html#2716" class="Bound">p</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2740" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2748" href="Data.List.Relation.Unary.All.Properties.Core.html#2656" class="Bound">ext</a> <a id="2752" href="Data.List.Relation.Unary.All.Properties.Core.html#2665" class="Bound">xs</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Data.List.Relation.Unary.All.Properties.Core.html#2669" class="Bound">¬p</a> <a id="2759" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2761" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="2766" class="Symbol">)</a>
    <a id="2772" class="Symbol">}</a>

<a id="Any¬⇔¬All"></a><a id="2775" href="Data.List.Relation.Unary.All.Properties.Core.html#2775" class="Function">Any¬⇔¬All</a> <a id="2785" class="Symbol">:</a> <a id="2787" class="Symbol">∀</a> <a id="2789" class="Symbol">{</a><a id="2790" href="Data.List.Relation.Unary.All.Properties.Core.html#2790" class="Bound">xs</a><a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2806" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2818" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2820" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="2821" class="Symbol">)</a> <a id="2823" href="Data.List.Relation.Unary.All.Properties.Core.html#2790" class="Bound">xs</a> <a id="2826" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2831" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2835" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2837" href="Data.List.Relation.Unary.All.Properties.Core.html#2790" class="Bound">xs</a><a id="2839" class="Symbol">)</a>
<a id="2841" href="Data.List.Relation.Unary.All.Properties.Core.html#2775" class="Function">Any¬⇔¬All</a> <a id="2851" href="Data.List.Relation.Unary.All.Properties.Core.html#2851" class="Bound">dec</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="2861" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="2882" href="Data.List.Relation.Unary.All.Properties.Core.html#2851" class="Bound">dec</a> <a id="2886" class="Symbol">_)</a>

<a id="2890" class="Keyword">private</a>
  <a id="2900" class="Comment">-- If equality of functions were extensional, then the logical</a>
  <a id="2965" class="Comment">-- equivalence could be strengthened to a surjection.</a>
  <a id="to∘from"></a><a id="3021" href="Data.List.Relation.Unary.All.Properties.Core.html#3021" class="Function">to∘from</a> <a id="3029" class="Symbol">:</a> <a id="3031" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="3046" class="Symbol">_</a> <a id="3048" class="Symbol">_</a> <a id="3050" class="Symbol">→</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Data.List.Relation.Unary.All.Properties.Core.html#3053" class="Bound">dec</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="3069" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="3070" class="Symbol">)</a> <a id="3072" class="Symbol">→</a>
            <a id="3086" class="Symbol">(</a><a id="3087" href="Data.List.Relation.Unary.All.Properties.Core.html#3087" class="Bound">¬∀</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3094" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3098" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="3100" href="Data.List.Relation.Unary.All.Properties.Core.html#1286" class="Generalizable">xs</a><a id="3102" class="Symbol">)</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="3127" href="Data.List.Relation.Unary.All.Properties.Core.html#3053" class="Bound">dec</a> <a id="3131" href="Data.List.Relation.Unary.All.Properties.Core.html#1286" class="Generalizable">xs</a> <a id="3134" href="Data.List.Relation.Unary.All.Properties.Core.html#3087" class="Bound">¬∀</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3140" href="Data.List.Relation.Unary.All.Properties.Core.html#3087" class="Bound">¬∀</a>
  <a id="3145" href="Data.List.Relation.Unary.All.Properties.Core.html#3021" class="Function">to∘from</a> <a id="3153" href="Data.List.Relation.Unary.All.Properties.Core.html#3153" class="Bound">ext</a> <a id="3157" href="Data.List.Relation.Unary.All.Properties.Core.html#3157" class="Bound">P</a> <a id="3159" href="Data.List.Relation.Unary.All.Properties.Core.html#3159" class="Bound">¬∀</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="Data.List.Relation.Unary.All.Properties.Core.html#3153" class="Bound">ext</a> <a id="3168" class="Symbol">λ</a> <a id="3170" href="Data.List.Relation.Unary.All.Properties.Core.html#3170" class="Bound">∀P</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3189" href="Data.List.Relation.Unary.All.Properties.Core.html#3170" class="Bound">∀P</a> <a id="3192" href="Data.List.Relation.Unary.All.Properties.Core.html#3159" class="Bound">¬∀</a>

<a id="3196" class="Keyword">module</a> <a id="3203" href="Data.List.Relation.Unary.All.Properties.Core.html#3203" class="Module">_</a> <a id="3205" class="Symbol">{</a><a id="3206" href="Data.List.Relation.Unary.All.Properties.Core.html#3206" class="Bound Operator">_~_</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3216" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a> <a id="3218" href="Data.List.Relation.Unary.All.Properties.Core.html#1243" class="Generalizable">B</a> <a id="3220" href="Data.List.Relation.Unary.All.Properties.Core.html#1215" class="Generalizable">ℓ</a><a id="3221" class="Symbol">}</a> <a id="3223" class="Keyword">where</a>

  <a id="3232" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3241" class="Symbol">:</a> <a id="3243" class="Symbol">∀</a> <a id="3245" class="Symbol">{</a><a id="3246" href="Data.List.Relation.Unary.All.Properties.Core.html#3246" class="Bound">xs</a> <a id="3249" href="Data.List.Relation.Unary.All.Properties.Core.html#3249" class="Bound">ys</a><a id="3251" class="Symbol">}</a> <a id="3253" class="Symbol">→</a>
             <a id="3268" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3272" class="Symbol">(λ</a> <a id="3275" href="Data.List.Relation.Unary.All.Properties.Core.html#3275" class="Bound">x</a> <a id="3277" class="Symbol">→</a> <a id="3279" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Data.List.Relation.Unary.All.Properties.Core.html#3275" class="Bound">x</a> <a id="3286" href="Data.List.Relation.Unary.All.Properties.Core.html#3206" class="Bound Operator">~_</a><a id="3288" class="Symbol">)</a> <a id="3290" href="Data.List.Relation.Unary.All.Properties.Core.html#3249" class="Bound">ys</a><a id="3292" class="Symbol">)</a> <a id="3294" href="Data.List.Relation.Unary.All.Properties.Core.html#3246" class="Bound">xs</a> <a id="3297" class="Symbol">→</a>
             <a id="3312" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3316" class="Symbol">(λ</a> <a id="3319" href="Data.List.Relation.Unary.All.Properties.Core.html#3319" class="Bound">y</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Data.List.Relation.Unary.All.Properties.Core.html#3206" class="Bound Operator">_~</a> <a id="3331" href="Data.List.Relation.Unary.All.Properties.Core.html#3319" class="Bound">y</a><a id="3332" class="Symbol">)</a> <a id="3334" href="Data.List.Relation.Unary.All.Properties.Core.html#3246" class="Bound">xs</a><a id="3336" class="Symbol">)</a> <a id="3338" href="Data.List.Relation.Unary.All.Properties.Core.html#3249" class="Bound">ys</a>
  <a id="3343" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3352" class="Symbol">{</a><a id="3353" class="Argument">ys</a> <a id="3356" class="Symbol">=</a> <a id="3358" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3360" class="Symbol">}</a>     <a id="3366" class="Symbol">_</a>   <a id="3370" class="Symbol">=</a> <a id="3372" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="3377" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3386" class="Symbol">{</a><a id="3387" class="Argument">ys</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="Data.List.Relation.Unary.All.Properties.Core.html#3392" class="Bound">y</a> <a id="3394" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3396" href="Data.List.Relation.Unary.All.Properties.Core.html#3396" class="Bound">ys</a><a id="3398" class="Symbol">}</a> <a id="3400" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>  <a id="3404" class="Symbol">=</a> <a id="3406" href="Data.List.Relation.Unary.All.html#6554" class="Function">All.universal</a> <a id="3420" class="Symbol">(λ</a> <a id="3423" href="Data.List.Relation.Unary.All.Properties.Core.html#3423" class="Bound">_</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Data.List.Relation.Unary.All.Properties.Core.html#3392" class="Bound">y</a> <a id="3434" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3436" href="Data.List.Relation.Unary.All.Properties.Core.html#3396" class="Bound">ys</a><a id="3438" class="Symbol">)</a>
  <a id="3442" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3451" class="Symbol">{</a><a id="3452" class="Argument">ys</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="Data.List.Relation.Unary.All.Properties.Core.html#3457" class="Bound">y</a> <a id="3459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3461" href="Data.List.Relation.Unary.All.Properties.Core.html#3461" class="Bound">ys</a><a id="3463" class="Symbol">}</a> <a id="3465" class="Symbol">((</a><a id="3467" href="Data.List.Relation.Unary.All.Properties.Core.html#3467" class="Bound">x~y</a> <a id="3471" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3473" href="Data.List.Relation.Unary.All.Properties.Core.html#3473" class="Bound">x~ys</a><a id="3477" class="Symbol">)</a> <a id="3479" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3481" href="Data.List.Relation.Unary.All.Properties.Core.html#3481" class="Bound">pxs</a><a id="3484" class="Symbol">)</a> <a id="3486" class="Symbol">=</a>
    <a id="3492" class="Symbol">(</a><a id="3493" href="Data.List.Relation.Unary.All.Properties.Core.html#3467" class="Bound">x~y</a> <a id="3497" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="3508" href="Data.List.Relation.Unary.All.html#2543" class="Function">All.head</a> <a id="3517" href="Data.List.Relation.Unary.All.Properties.Core.html#3481" class="Bound">pxs</a><a id="3520" class="Symbol">))</a> <a id="3523" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a>
    <a id="3529" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.List.Relation.Unary.All.Properties.Core.html#3473" class="Bound">x~ys</a> <a id="3544" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="3555" href="Data.List.Relation.Unary.All.html#2594" class="Function">All.tail</a> <a id="3564" href="Data.List.Relation.Unary.All.Properties.Core.html#3481" class="Bound">pxs</a><a id="3567" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where all elements satisfy a given property</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">OPTIONS</a> <a id="245" class="Pragma">--cubical-compatible</a> <a id="266" class="Pragma">--safe</a> <a id="273" class="Symbol">#-}</a>

<a id="278" class="Keyword">module</a> <a id="285" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="348" class="Symbol">as</a> <a id="351" class="Module">List</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="371" class="Symbol">;</a> <a id="373" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="419" class="Symbol">as</a> <a id="422" class="Module">Any</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="442" class="Symbol">;</a> <a id="444" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="498" class="Keyword">renaming</a> <a id="507" class="Symbol">(</a><a id="508" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="512" class="Symbol">to</a> <a id="515" class="Function Operator">_∈ₚ_</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">import</a> <a id="528" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="556" class="Symbol">as</a> <a id="559" class="Module">SetoidMembership</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="606" class="Symbol">as</a> <a id="609" class="Module">Product</a>
  <a id="619" class="Keyword">using</a> <a id="625" class="Symbol">(</a><a id="626" href="Data.Product.Base.html#852" class="Function">∃</a><a id="627" class="Symbol">;</a> <a id="629" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="632" class="Symbol">;</a> <a id="634" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="637" class="Symbol">;</a> <a id="639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="642" class="Symbol">;</a> <a id="644" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="649" class="Symbol">;</a> <a id="651" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="656" class="Symbol">;</a> <a id="658" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="665" class="Symbol">)</a>
<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="693" class="Symbol">as</a> <a id="696" class="Module">Sum</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="710" class="Symbol">;</a> <a id="712" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="716" class="Symbol">;</a> <a id="718" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Effect.Monad.html" class="Module">Effect.Monad</a>
<a id="780" class="Keyword">open</a> <a id="785" class="Keyword">import</a> <a id="792" href="Function.Base.html" class="Module">Function.Base</a> <a id="806" class="Keyword">using</a> <a id="812" class="Symbol">(</a><a id="813" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="816" class="Symbol">;</a> <a id="818" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="822" class="Symbol">;</a> <a id="824" href="Function.Base.html#704" class="Function">id</a><a id="826" class="Symbol">;</a> <a id="828" href="Function.Base.html#725" class="Function">const</a><a id="833" class="Symbol">)</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Level.html" class="Module">Level</a> <a id="853" class="Keyword">using</a> <a id="859" class="Symbol">(</a><a id="860" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="865" class="Symbol">;</a> <a id="867" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="870" class="Symbol">)</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="916" class="Symbol">as</a> <a id="919" class="Module">Dec</a>
  <a id="925" class="Keyword">using</a> <a id="931" class="Symbol">(</a><a id="932" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="939" class="Symbol">;</a> <a id="941" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="944" class="Symbol">;</a> <a id="946" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="954" class="Symbol">)</a>
<a id="956" class="Keyword">open</a> <a id="961" class="Keyword">import</a> <a id="968" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="983" class="Keyword">hiding</a> <a id="990" class="Symbol">(</a><a id="991" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a><a id="994" class="Symbol">)</a>
<a id="996" class="Keyword">import</a> <a id="1003" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="1029" class="Symbol">as</a> <a id="1032" class="Module">Unary</a>
<a id="1038" class="Keyword">open</a> <a id="1043" class="Keyword">import</a> <a id="1050" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1087" class="Symbol">)</a>
<a id="1089" class="Keyword">open</a> <a id="1094" class="Keyword">import</a> <a id="1101" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1146" class="Symbol">)</a>
<a id="1148" class="Keyword">open</a> <a id="1153" class="Keyword">import</a> <a id="1160" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1203" class="Symbol">as</a> <a id="1206" class="Module">≡</a>
<a id="1208" class="Keyword">import</a> <a id="1215" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1264" class="Symbol">as</a> <a id="1267" class="Module">≡</a>

<a id="1270" class="Keyword">private</a>
  <a id="1280" class="Keyword">variable</a>
    <a id="1293" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="1295" href="Data.List.Relation.Unary.All.html#1295" class="Generalizable">b</a> <a id="1297" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a> <a id="1299" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a> <a id="1301" href="Data.List.Relation.Unary.All.html#1301" class="Generalizable">r</a> <a id="1303" href="Data.List.Relation.Unary.All.html#1303" class="Generalizable">ℓ</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1317" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1325" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a>
    <a id="1331" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1339" href="Data.List.Relation.Unary.All.html#1295" class="Generalizable">b</a>
    <a id="1345" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="1347" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="1349" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1358" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a> <a id="1360" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a>
    <a id="1366" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a>
    <a id="1376" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1386" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a>

<a id="1389" class="Comment">------------------------------------------------------------------------</a>
<a id="1462" class="Comment">-- Definitions</a>

<a id="1478" class="Comment">-- Given a predicate P, then All P xs means that every element in xs</a>
<a id="1547" class="Comment">-- satisfies P. See `Relation.Unary` for an explanation of predicates.</a>

<a id="1619" class="Keyword">infixr</a> <a id="1626" class="Number">5</a> <a id="1628" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a>

<a id="1633" class="Keyword">data</a> <a id="All"></a><a id="1638" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1642" class="Symbol">{</a><a id="1643" href="Data.List.Relation.Unary.All.html#1643" class="Bound">A</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1651" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1664" href="Data.List.Relation.Unary.All.html#1643" class="Bound">A</a> <a id="1666" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="1667" class="Symbol">)</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1682" href="Data.List.Relation.Unary.All.html#1643" class="Bound">A</a><a id="1683" class="Symbol">)</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Data.List.Relation.Unary.All.html#1651" class="Bound">a</a> <a id="1688" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1690" href="Data.List.Relation.Unary.All.html#1666" class="Bound">p</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Keyword">where</a>
  <a id="All.[]"></a><a id="1701" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>  <a id="1705" class="Symbol">:</a> <a id="1707" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1711" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1713" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="All._∷_"></a><a id="1718" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">∀</a> <a id="1726" class="Symbol">{</a><a id="1727" href="Data.List.Relation.Unary.All.html#1727" class="Bound">x</a> <a id="1729" href="Data.List.Relation.Unary.All.html#1729" class="Bound">xs</a><a id="1731" class="Symbol">}</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Data.List.Relation.Unary.All.html#1734" class="Bound">px</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1741" href="Data.List.Relation.Unary.All.html#1727" class="Bound">x</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Data.List.Relation.Unary.All.html#1745" class="Bound">pxs</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1755" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1757" href="Data.List.Relation.Unary.All.html#1729" class="Bound">xs</a><a id="1759" class="Symbol">)</a> <a id="1761" class="Symbol">→</a> <a id="1763" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1767" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Data.List.Relation.Unary.All.html#1727" class="Bound">x</a> <a id="1772" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1774" href="Data.List.Relation.Unary.All.html#1729" class="Bound">xs</a><a id="1776" class="Symbol">)</a>

<a id="1779" class="Comment">-- All P xs is a finite map from indices x ∈ xs to content P x.</a>
<a id="1843" class="Comment">-- Relation pxs [ i ]= px states that, in map pxs, key i : x ∈ xs points</a>
<a id="1916" class="Comment">-- to value px.</a>

<a id="1933" class="Keyword">infix</a> <a id="1939" class="Number">4</a> <a id="1941" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">_[_]=_</a>

<a id="1949" class="Keyword">data</a> <a id="_[_]=_"></a><a id="1954" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">_[_]=_</a> <a id="1961" class="Symbol">{</a><a id="1962" href="Data.List.Relation.Unary.All.html#1962" class="Bound">A</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1970" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">{</a><a id="1974" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1983" href="Data.List.Relation.Unary.All.html#1962" class="Bound">A</a> <a id="1985" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">:</a>
            <a id="2002" class="Symbol">∀</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Data.List.Relation.Unary.All.html#2005" class="Bound">x</a> <a id="2007" href="Data.List.Relation.Unary.All.html#2007" class="Bound">xs</a><a id="2009" class="Symbol">}</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2017" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2019" href="Data.List.Relation.Unary.All.html#2007" class="Bound">xs</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Data.List.Relation.Unary.All.html#2005" class="Bound">x</a> <a id="2026" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="2029" href="Data.List.Relation.Unary.All.html#2007" class="Bound">xs</a> <a id="2032" class="Symbol">→</a> <a id="2034" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2036" href="Data.List.Relation.Unary.All.html#2005" class="Bound">x</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Data.List.Relation.Unary.All.html#1970" class="Bound">a</a> <a id="2047" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2049" href="Data.List.Relation.Unary.All.html#1985" class="Bound">p</a><a id="2050" class="Symbol">)</a> <a id="2052" class="Keyword">where</a>

  <a id="_[_]=_.here"></a><a id="2061" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>  <a id="2067" class="Symbol">:</a> <a id="2069" class="Symbol">∀</a> <a id="2071" class="Symbol">{</a><a id="2072" href="Data.List.Relation.Unary.All.html#2072" class="Bound">x</a> <a id="2074" href="Data.List.Relation.Unary.All.html#2074" class="Bound">xs</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">{</a><a id="2079" href="Data.List.Relation.Unary.All.html#2079" class="Bound">px</a> <a id="2082" class="Symbol">:</a> <a id="2084" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2086" href="Data.List.Relation.Unary.All.html#2072" class="Bound">x</a><a id="2087" class="Symbol">}</a> <a id="2089" class="Symbol">{</a><a id="2090" href="Data.List.Relation.Unary.All.html#2090" class="Bound">pxs</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2100" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2102" href="Data.List.Relation.Unary.All.html#2074" class="Bound">xs</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">→</a>
          <a id="2118" href="Data.List.Relation.Unary.All.html#2079" class="Bound">px</a> <a id="2121" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2123" href="Data.List.Relation.Unary.All.html#2090" class="Bound">pxs</a> <a id="2127" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="2129" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2134" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2139" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="2142" href="Data.List.Relation.Unary.All.html#2079" class="Bound">px</a>

  <a id="_[_]=_.there"></a><a id="2148" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="2154" class="Symbol">:</a> <a id="2156" class="Symbol">∀</a> <a id="2158" class="Symbol">{</a><a id="2159" href="Data.List.Relation.Unary.All.html#2159" class="Bound">x</a> <a id="2161" href="Data.List.Relation.Unary.All.html#2161" class="Bound">xs</a> <a id="2164" href="Data.List.Relation.Unary.All.html#2164" class="Bound">y</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Data.List.Relation.Unary.All.html#2168" class="Bound">px</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2175" href="Data.List.Relation.Unary.All.html#2159" class="Bound">x</a><a id="2176" class="Symbol">}</a> <a id="2178" class="Symbol">{</a><a id="2179" href="Data.List.Relation.Unary.All.html#2179" class="Bound">pxs</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2189" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2191" href="Data.List.Relation.Unary.All.html#2161" class="Bound">xs</a><a id="2193" class="Symbol">}</a> <a id="2195" class="Symbol">{</a><a id="2196" href="Data.List.Relation.Unary.All.html#2196" class="Bound">py</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2203" href="Data.List.Relation.Unary.All.html#2164" class="Bound">y</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Data.List.Relation.Unary.All.html#2207" class="Bound">i</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Data.List.Relation.Unary.All.html#2159" class="Bound">x</a> <a id="2213" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="2216" href="Data.List.Relation.Unary.All.html#2161" class="Bound">xs</a><a id="2218" class="Symbol">}</a> <a id="2220" class="Symbol">→</a>
          <a id="2232" href="Data.List.Relation.Unary.All.html#2179" class="Bound">pxs</a> <a id="2236" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="2238" href="Data.List.Relation.Unary.All.html#2207" class="Bound">i</a> <a id="2240" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="2243" href="Data.List.Relation.Unary.All.html#2168" class="Bound">px</a> <a id="2246" class="Symbol">→</a>
          <a id="2258" href="Data.List.Relation.Unary.All.html#2196" class="Bound">py</a> <a id="2261" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2263" href="Data.List.Relation.Unary.All.html#2179" class="Bound">pxs</a> <a id="2267" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="2269" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2275" href="Data.List.Relation.Unary.All.html#2207" class="Bound">i</a> <a id="2277" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="2280" href="Data.List.Relation.Unary.All.html#2168" class="Bound">px</a>

<a id="2284" class="Comment">-- A list is empty if having an element is impossible.</a>

<a id="Null"></a><a id="2340" href="Data.List.Relation.Unary.All.html#2340" class="Function">Null</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2358" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a><a id="2359" class="Symbol">)</a> <a id="2361" class="Symbol">_</a>
<a id="2363" href="Data.List.Relation.Unary.All.html#2340" class="Function">Null</a> <a id="2368" class="Symbol">=</a> <a id="2370" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2374" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="2377" class="Comment">------------------------------------------------------------------------</a>
<a id="2450" class="Comment">-- Operations on All</a>

<a id="uncons"></a><a id="2472" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2485" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2490" class="InductiveConstructor Operator">∷</a> <a id="2492" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="2494" class="Symbol">)</a> <a id="2496" class="Symbol">→</a> <a id="2498" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2500" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2502" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2504" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2508" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2510" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="2513" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Data.List.Relation.Unary.All.html#2521" class="Bound">px</a> <a id="2524" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2526" href="Data.List.Relation.Unary.All.html#2526" class="Bound">pxs</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Data.List.Relation.Unary.All.html#2521" class="Bound">px</a> <a id="2536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2538" href="Data.List.Relation.Unary.All.html#2526" class="Bound">pxs</a>

<a id="head"></a><a id="2543" href="Data.List.Relation.Unary.All.html#2543" class="Function">head</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2554" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2559" class="InductiveConstructor Operator">∷</a> <a id="2561" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="2563" class="Symbol">)</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2569" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a>
<a id="2571" href="Data.List.Relation.Unary.All.html#2543" class="Function">head</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2584" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2586" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a>

<a id="tail"></a><a id="2594" href="Data.List.Relation.Unary.All.html#2594" class="Function">tail</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2605" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2610" class="InductiveConstructor Operator">∷</a> <a id="2612" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2622" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2624" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="2627" href="Data.List.Relation.Unary.All.html#2594" class="Function">tail</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2640" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2642" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a>

<a id="reduce"></a><a id="2650" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2657" class="Symbol">:</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Data.List.Relation.Unary.All.html#2660" class="Bound">f</a> <a id="2662" class="Symbol">:</a> <a id="2664" class="Symbol">∀</a> <a id="2666" class="Symbol">{</a><a id="2667" href="Data.List.Relation.Unary.All.html#2667" class="Bound">x</a><a id="2668" class="Symbol">}</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2674" href="Data.List.Relation.Unary.All.html#2667" class="Bound">x</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a><a id="2679" class="Symbol">)</a> <a id="2681" class="Symbol">→</a> <a id="2683" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2687" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2689" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2699" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a>
<a id="2701" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2708" href="Data.List.Relation.Unary.All.html#2708" class="Bound">f</a> <a id="2710" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="2721" class="Symbol">=</a> <a id="2723" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2726" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2733" href="Data.List.Relation.Unary.All.html#2733" class="Bound">f</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Data.List.Relation.Unary.All.html#2736" class="Bound">px</a> <a id="2739" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2741" href="Data.List.Relation.Unary.All.html#2741" class="Bound">pxs</a><a id="2744" class="Symbol">)</a> <a id="2746" class="Symbol">=</a> <a id="2748" href="Data.List.Relation.Unary.All.html#2733" class="Bound">f</a> <a id="2750" href="Data.List.Relation.Unary.All.html#2736" class="Bound">px</a> <a id="2753" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2755" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2762" href="Data.List.Relation.Unary.All.html#2733" class="Bound">f</a> <a id="2764" href="Data.List.Relation.Unary.All.html#2741" class="Bound">pxs</a>

<a id="construct"></a><a id="2769" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2779" class="Symbol">:</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Data.List.Relation.Unary.All.html#2782" class="Bound">f</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2792" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Data.List.Relation.Unary.All.html#2796" class="Bound">xs</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2806" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2818" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="2819" class="Symbol">)</a>
<a id="2821" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2831" href="Data.List.Relation.Unary.All.html#2831" class="Bound">f</a> <a id="2833" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2842" class="Symbol">=</a> <a id="2844" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2849" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="2852" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2862" href="Data.List.Relation.Unary.All.html#2862" class="Bound">f</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Data.List.Relation.Unary.All.html#2865" class="Bound">x</a> <a id="2867" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2869" href="Data.List.Relation.Unary.All.html#2869" class="Bound">xs</a><a id="2871" class="Symbol">)</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2887" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2891" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Data.List.Relation.Unary.All.html#2862" class="Bound">f</a> <a id="2898" href="Data.List.Relation.Unary.All.html#2865" class="Bound">x</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2912" href="Data.List.Relation.Unary.All.html#2862" class="Bound">f</a> <a id="2914" href="Data.List.Relation.Unary.All.html#2869" class="Bound">xs</a><a id="2916" class="Symbol">)</a>

<a id="fromList"></a><a id="2919" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="2928" class="Symbol">:</a> <a id="2930" class="Symbol">(</a><a id="2931" href="Data.List.Relation.Unary.All.html#2931" class="Bound">xs</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2944" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="2945" class="Symbol">))</a> <a id="2948" class="Symbol">→</a> <a id="2950" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2954" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2966" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2972" href="Data.List.Relation.Unary.All.html#2931" class="Bound">xs</a><a id="2974" class="Symbol">)</a>
<a id="2976" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="2985" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>              <a id="3001" class="Symbol">=</a> <a id="3003" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3006" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="3015" class="Symbol">((</a><a id="3017" href="Data.List.Relation.Unary.All.html#3017" class="Bound">x</a> <a id="3019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3021" href="Data.List.Relation.Unary.All.html#3021" class="Bound">p</a><a id="3022" class="Symbol">)</a> <a id="3024" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3026" href="Data.List.Relation.Unary.All.html#3026" class="Bound">xps</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Data.List.Relation.Unary.All.html#3021" class="Bound">p</a> <a id="3035" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3037" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="3046" href="Data.List.Relation.Unary.All.html#3026" class="Bound">xps</a>

<a id="toList"></a><a id="3051" href="Data.List.Relation.Unary.All.html#3051" class="Function">toList</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3064" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3066" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3079" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="3080" class="Symbol">)</a>
<a id="3082" href="Data.List.Relation.Unary.All.html#3051" class="Function">toList</a> <a id="3089" href="Data.List.Relation.Unary.All.html#3089" class="Bound">pxs</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="3102" class="Symbol">(λ</a> <a id="3105" class="Symbol">{</a><a id="3106" href="Data.List.Relation.Unary.All.html#3106" class="Bound">x</a><a id="3107" class="Symbol">}</a> <a id="3109" href="Data.List.Relation.Unary.All.html#3109" class="Bound">px</a> <a id="3112" class="Symbol">→</a> <a id="3114" href="Data.List.Relation.Unary.All.html#3106" class="Bound">x</a> <a id="3116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3118" href="Data.List.Relation.Unary.All.html#3109" class="Bound">px</a><a id="3120" class="Symbol">)</a> <a id="3122" href="Data.List.Relation.Unary.All.html#3089" class="Bound">pxs</a>

<a id="map"></a><a id="3127" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3131" class="Symbol">:</a> <a id="3133" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3135" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3137" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3139" class="Symbol">→</a> <a id="3141" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3145" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3147" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3149" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3153" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a>
<a id="3155" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3159" href="Data.List.Relation.Unary.All.html#3159" class="Bound">g</a> <a id="3161" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="3172" class="Symbol">=</a> <a id="3174" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3177" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3181" href="Data.List.Relation.Unary.All.html#3181" class="Bound">g</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Data.List.Relation.Unary.All.html#3184" class="Bound">px</a> <a id="3187" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3189" href="Data.List.Relation.Unary.All.html#3189" class="Bound">pxs</a><a id="3192" class="Symbol">)</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="Data.List.Relation.Unary.All.html#3181" class="Bound">g</a> <a id="3198" href="Data.List.Relation.Unary.All.html#3184" class="Bound">px</a> <a id="3201" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3203" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3207" href="Data.List.Relation.Unary.All.html#3181" class="Bound">g</a> <a id="3209" href="Data.List.Relation.Unary.All.html#3189" class="Bound">pxs</a>

<a id="zipWith"></a><a id="3214" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3226" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3228" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3230" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3232" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3240" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3242" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3244" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3248" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3250" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3252" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3256" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a>
<a id="3258" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3266" href="Data.List.Relation.Unary.All.html#3266" class="Bound">f</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="3272" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3274" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="3276" class="Symbol">)</a>             <a id="3290" class="Symbol">=</a> <a id="3292" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3295" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3303" href="Data.List.Relation.Unary.All.html#3303" class="Bound">f</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Data.List.Relation.Unary.All.html#3306" class="Bound">px</a> <a id="3309" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3311" href="Data.List.Relation.Unary.All.html#3311" class="Bound">pxs</a> <a id="3315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3317" href="Data.List.Relation.Unary.All.html#3317" class="Bound">qx</a> <a id="3320" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3322" href="Data.List.Relation.Unary.All.html#3322" class="Bound">qxs</a><a id="3325" class="Symbol">)</a> <a id="3327" class="Symbol">=</a> <a id="3329" href="Data.List.Relation.Unary.All.html#3303" class="Bound">f</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Data.List.Relation.Unary.All.html#3306" class="Bound">px</a> <a id="3335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3337" href="Data.List.Relation.Unary.All.html#3317" class="Bound">qx</a><a id="3339" class="Symbol">)</a> <a id="3341" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3343" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3351" href="Data.List.Relation.Unary.All.html#3303" class="Bound">f</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Data.List.Relation.Unary.All.html#3311" class="Bound">pxs</a> <a id="3358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3360" href="Data.List.Relation.Unary.All.html#3322" class="Bound">qxs</a><a id="3363" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3366" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3376" class="Symbol">:</a> <a id="3378" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="3380" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3382" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3384" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3386" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3388" class="Symbol">→</a> <a id="3390" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3394" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="3396" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3398" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3402" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3404" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3406" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3410" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a>
<a id="3412" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3422" href="Data.List.Relation.Unary.All.html#3422" class="Bound">f</a> <a id="3424" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="3435" class="Symbol">=</a> <a id="3437" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="3440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3442" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3445" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3455" href="Data.List.Relation.Unary.All.html#3455" class="Bound">f</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Data.List.Relation.Unary.All.html#3458" class="Bound">rx</a> <a id="3461" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3463" href="Data.List.Relation.Unary.All.html#3463" class="Bound">rxs</a><a id="3466" class="Symbol">)</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="3482" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="3486" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Data.List.Relation.Unary.All.html#3455" class="Bound">f</a> <a id="3493" href="Data.List.Relation.Unary.All.html#3458" class="Bound">rx</a><a id="3495" class="Symbol">)</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3508" href="Data.List.Relation.Unary.All.html#3455" class="Bound">f</a> <a id="3510" href="Data.List.Relation.Unary.All.html#3463" class="Bound">rxs</a><a id="3513" class="Symbol">)</a>

<a id="zip"></a><a id="3516" href="Data.List.Relation.Unary.All.html#3516" class="Function">zip</a> <a id="3520" class="Symbol">:</a> <a id="3522" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3526" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3528" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3530" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3534" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3536" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3538" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3545" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3547" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a><a id="3548" class="Symbol">)</a>
<a id="3550" href="Data.List.Relation.Unary.All.html#3516" class="Function">zip</a> <a id="3554" class="Symbol">=</a> <a id="3556" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3564" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="3568" href="Data.List.Relation.Unary.All.html#3568" class="Function">unzip</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3583" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3585" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a><a id="3586" class="Symbol">)</a> <a id="3588" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3590" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3594" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3596" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3598" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3602" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a>
<a id="3604" href="Data.List.Relation.Unary.All.html#3568" class="Function">unzip</a> <a id="3610" class="Symbol">=</a> <a id="3612" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3622" href="Function.Base.html#704" class="Function">id</a>

<a id="3626" class="Keyword">module</a> <a id="3633" href="Data.List.Relation.Unary.All.html#3633" class="Module">_</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3647" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="3649" href="Data.List.Relation.Unary.All.html#1303" class="Generalizable">ℓ</a><a id="3650" class="Symbol">)</a> <a id="3652" class="Symbol">{</a><a id="3653" href="Data.List.Relation.Unary.All.html#3653" class="Bound">P</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="3678" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a><a id="3679" class="Symbol">)</a> <a id="3681" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="3682" class="Symbol">}</a> <a id="3684" class="Keyword">where</a>
  <a id="3692" class="Keyword">open</a> <a id="3697" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3704" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a> <a id="3706" class="Keyword">renaming</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3721" class="Symbol">to</a> <a id="3724" class="Function">≈-refl</a><a id="3730" class="Symbol">)</a>
  <a id="3734" class="Keyword">open</a> <a id="3739" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="3756" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a>

  <a id="3761" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3771" class="Symbol">:</a> <a id="3773" class="Symbol">(∀</a> <a id="3776" class="Symbol">{</a><a id="3777" href="Data.List.Relation.Unary.All.html#3777" class="Bound">x</a><a id="3778" class="Symbol">}</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="Data.List.Relation.Unary.All.html#3777" class="Bound">x</a> <a id="3784" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3786" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="3789" class="Symbol">→</a> <a id="3791" href="Data.List.Relation.Unary.All.html#3653" class="Bound">P</a> <a id="3793" href="Data.List.Relation.Unary.All.html#3777" class="Bound">x</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3802" href="Data.List.Relation.Unary.All.html#3653" class="Bound">P</a> <a id="3804" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
  <a id="3809" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3819" class="Symbol">{</a><a id="3820" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3822" class="Symbol">}</a>    <a id="3827" href="Data.List.Relation.Unary.All.html#3827" class="Bound">hyp</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="3838" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3848" class="Symbol">{_</a> <a id="3851" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3853" class="Symbol">_}</a> <a id="3856" href="Data.List.Relation.Unary.All.html#3856" class="Bound">hyp</a> <a id="3860" class="Symbol">=</a> <a id="3862" href="Data.List.Relation.Unary.All.html#3856" class="Bound">hyp</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3872" href="Data.List.Relation.Unary.All.html#3724" class="Function">≈-refl</a><a id="3878" class="Symbol">)</a> <a id="3880" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3882" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Data.List.Relation.Unary.All.html#3856" class="Bound">hyp</a> <a id="3897" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3899" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3904" class="Symbol">)</a>

<a id="tabulate"></a><a id="3907" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="3916" class="Symbol">:</a> <a id="3918" class="Symbol">(∀</a> <a id="3921" class="Symbol">{</a><a id="3922" href="Data.List.Relation.Unary.All.html#3922" class="Bound">x</a><a id="3923" class="Symbol">}</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="Data.List.Relation.Unary.All.html#3922" class="Bound">x</a> <a id="3929" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="3932" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="3935" class="Symbol">→</a> <a id="3937" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3939" href="Data.List.Relation.Unary.All.html#3922" class="Bound">x</a><a id="3940" class="Symbol">)</a> <a id="3942" class="Symbol">→</a> <a id="3944" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3948" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3950" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="3953" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="3962" class="Symbol">=</a> <a id="3964" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3984" class="Symbol">_)</a>

<a id="self"></a><a id="3988" href="Data.List.Relation.Unary.All.html#3988" class="Function">self</a> <a id="3993" class="Symbol">:</a> <a id="3995" class="Symbol">∀</a> <a id="3997" class="Symbol">{</a><a id="3998" href="Data.List.Relation.Unary.All.html#3998" class="Bound">xs</a><a id="4000" class="Symbol">}</a> <a id="4002" class="Symbol">→</a> <a id="4004" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Function.Base.html#725" class="Function">const</a> <a id="4015" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a><a id="4016" class="Symbol">)</a> <a id="4018" href="Data.List.Relation.Unary.All.html#3998" class="Bound">xs</a>
<a id="4021" href="Data.List.Relation.Unary.All.html#3988" class="Function">self</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="4037" class="Symbol">(λ</a> <a id="4040" class="Symbol">{</a><a id="4041" href="Data.List.Relation.Unary.All.html#4041" class="Bound">x</a><a id="4042" class="Symbol">}</a> <a id="4044" href="Data.List.Relation.Unary.All.html#4044" class="Bound">_</a> <a id="4046" class="Symbol">→</a> <a id="4048" href="Data.List.Relation.Unary.All.html#4041" class="Bound">x</a><a id="4049" class="Symbol">)</a>

<a id="4052" class="Comment">------------------------------------------------------------------------</a>
<a id="4125" class="Comment">-- (weak) updateAt</a>

<a id="4145" class="Keyword">infixl</a> <a id="4152" class="Number">6</a> <a id="4154" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">_[_]%=_</a> <a id="4162" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">_[_]≔_</a>

<a id="updateAt"></a><a id="4170" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4183" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="4186" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4189" class="Symbol">→</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4194" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4196" class="Symbol">→</a> <a id="4198" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4200" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a><a id="4201" class="Symbol">)</a> <a id="4203" class="Symbol">→</a> <a id="4205" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4209" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4211" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4214" class="Symbol">→</a> <a id="4216" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4220" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4222" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="4225" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4234" class="Symbol">()</a> <a id="4237" href="Data.List.Relation.Unary.All.html#4237" class="Bound">f</a> <a id="4239" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="4242" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4261" class="Symbol">)</a> <a id="4263" href="Data.List.Relation.Unary.All.html#4263" class="Bound">f</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Data.List.Relation.Unary.All.html#4266" class="Bound">px</a> <a id="4269" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4271" href="Data.List.Relation.Unary.All.html#4271" class="Bound">pxs</a><a id="4274" class="Symbol">)</a> <a id="4276" class="Symbol">=</a> <a id="4278" href="Data.List.Relation.Unary.All.html#4263" class="Bound">f</a> <a id="4280" href="Data.List.Relation.Unary.All.html#4266" class="Bound">px</a> <a id="4283" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4285" href="Data.List.Relation.Unary.All.html#4271" class="Bound">pxs</a>
<a id="4289" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4298" class="Symbol">(</a><a id="4299" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4305" href="Data.List.Relation.Unary.All.html#4305" class="Bound">i</a><a id="4306" class="Symbol">)</a>   <a id="4310" href="Data.List.Relation.Unary.All.html#4310" class="Bound">f</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Data.List.Relation.Unary.All.html#4313" class="Bound">px</a> <a id="4316" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4318" href="Data.List.Relation.Unary.All.html#4318" class="Bound">pxs</a><a id="4321" class="Symbol">)</a> <a id="4323" class="Symbol">=</a>   <a id="4327" href="Data.List.Relation.Unary.All.html#4313" class="Bound">px</a> <a id="4330" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4332" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4341" href="Data.List.Relation.Unary.All.html#4305" class="Bound">i</a> <a id="4343" href="Data.List.Relation.Unary.All.html#4310" class="Bound">f</a> <a id="4345" href="Data.List.Relation.Unary.All.html#4318" class="Bound">pxs</a>

<a id="_[_]%=_"></a><a id="4350" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">_[_]%=_</a> <a id="4358" class="Symbol">:</a> <a id="4360" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4364" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4366" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4373" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="4376" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">(</a><a id="4382" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4384" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4386" class="Symbol">→</a> <a id="4388" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4390" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a><a id="4391" class="Symbol">)</a> <a id="4393" class="Symbol">→</a> <a id="4395" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4399" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4401" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="4404" href="Data.List.Relation.Unary.All.html#4404" class="Bound">pxs</a> <a id="4408" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">[</a> <a id="4410" href="Data.List.Relation.Unary.All.html#4410" class="Bound">i</a> <a id="4412" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">]%=</a> <a id="4416" href="Data.List.Relation.Unary.All.html#4416" class="Bound">f</a> <a id="4418" class="Symbol">=</a> <a id="4420" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4429" href="Data.List.Relation.Unary.All.html#4410" class="Bound">i</a> <a id="4431" href="Data.List.Relation.Unary.All.html#4416" class="Bound">f</a> <a id="4433" href="Data.List.Relation.Unary.All.html#4404" class="Bound">pxs</a>

<a id="_[_]≔_"></a><a id="4438" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">_[_]≔_</a> <a id="4445" class="Symbol">:</a> <a id="4447" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4451" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4453" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4456" class="Symbol">→</a> <a id="4458" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4460" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="4463" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4466" class="Symbol">→</a> <a id="4468" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4470" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4472" class="Symbol">→</a> <a id="4474" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4478" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4480" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="4483" href="Data.List.Relation.Unary.All.html#4483" class="Bound">pxs</a> <a id="4487" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">[</a> <a id="4489" href="Data.List.Relation.Unary.All.html#4489" class="Bound">i</a> <a id="4491" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">]≔</a> <a id="4494" href="Data.List.Relation.Unary.All.html#4494" class="Bound">px</a> <a id="4497" class="Symbol">=</a> <a id="4499" href="Data.List.Relation.Unary.All.html#4483" class="Bound">pxs</a> <a id="4503" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">[</a> <a id="4505" href="Data.List.Relation.Unary.All.html#4489" class="Bound">i</a> <a id="4507" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">]%=</a> <a id="4511" href="Function.Base.html#725" class="Function">const</a> <a id="4517" href="Data.List.Relation.Unary.All.html#4494" class="Bound">px</a>

<a id="4521" class="Comment">------------------------------------------------------------------------</a>
<a id="4594" class="Comment">-- Traversable-like functions</a>

<a id="4625" class="Keyword">module</a> <a id="4632" href="Data.List.Relation.Unary.All.html#4632" class="Module">_</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4644" class="Symbol">)</a> <a id="4646" class="Symbol">{</a><a id="4647" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4655" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="4656" class="Symbol">}</a> <a id="4658" class="Symbol">{</a><a id="4659" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a> <a id="4661" class="Symbol">:</a> <a id="4663" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4668" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="4673" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4675" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a><a id="4676" class="Symbol">)}</a>
         <a id="4688" class="Symbol">{</a><a id="4689" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="4700" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4702" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4711" class="Symbol">(</a><a id="4712" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="4714" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4716" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a><a id="4717" class="Symbol">)}</a>
         <a id="4729" class="Symbol">(</a><a id="4730" href="Data.List.Relation.Unary.All.html#4730" class="Bound">App</a> <a id="4734" class="Symbol">:</a> <a id="4736" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="4751" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a><a id="4752" class="Symbol">)</a>
         <a id="4763" class="Keyword">where</a>

  <a id="4772" class="Keyword">open</a> <a id="4777" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="4792" href="Data.List.Relation.Unary.All.html#4730" class="Bound">App</a>

  <a id="4799" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4809" class="Symbol">:</a> <a id="4811" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4818" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4821" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="4822" class="Symbol">)</a> <a id="4824" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4826" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4828" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4831" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4835" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a>
  <a id="4839" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4849" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>       <a id="4858" class="Symbol">=</a> <a id="4860" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4865" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="4870" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Data.List.Relation.Unary.All.html#4881" class="Bound">x</a> <a id="4883" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4885" href="Data.List.Relation.Unary.All.html#4885" class="Bound">xs</a><a id="4887" class="Symbol">)</a> <a id="4889" class="Symbol">=</a> <a id="4891" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="4895" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4899" href="Data.List.Relation.Unary.All.html#4881" class="Bound">x</a> <a id="4901" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="4905" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4915" href="Data.List.Relation.Unary.All.html#4885" class="Bound">xs</a>

  <a id="4921" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="4926" class="Symbol">:</a> <a id="4928" class="Symbol">∀</a> <a id="4930" class="Symbol">{</a><a id="4931" href="Data.List.Relation.Unary.All.html#4931" class="Bound">Q</a> <a id="4933" class="Symbol">:</a> <a id="4935" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4940" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="4942" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="4943" class="Symbol">}</a> <a id="4945" class="Symbol">→</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Data.List.Relation.Unary.All.html#4931" class="Bound">Q</a> <a id="4950" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4952" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4954" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4957" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4966" href="Data.List.Relation.Unary.All.html#4931" class="Bound">Q</a> <a id="4968" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4973" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4976" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4980" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="4981" class="Symbol">)</a>
  <a id="4985" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="4990" href="Data.List.Relation.Unary.All.html#4990" class="Bound">f</a> <a id="4992" class="Symbol">=</a> <a id="4994" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="5004" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5007" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="5011" href="Data.List.Relation.Unary.All.html#4990" class="Bound">f</a>

  <a id="5016" href="Data.List.Relation.Unary.All.html#5016" class="Function">forA</a> <a id="5021" class="Symbol">:</a> <a id="5023" class="Symbol">∀</a> <a id="5025" class="Symbol">{</a><a id="5026" href="Data.List.Relation.Unary.All.html#5026" class="Bound">Q</a> <a id="5028" class="Symbol">:</a> <a id="5030" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5035" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="5037" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="5038" class="Symbol">}</a> <a id="5040" class="Symbol">→</a> <a id="5042" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5046" href="Data.List.Relation.Unary.All.html#5026" class="Bound">Q</a> <a id="5048" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5051" class="Symbol">→</a> <a id="5053" class="Symbol">(</a><a id="5054" href="Data.List.Relation.Unary.All.html#5026" class="Bound">Q</a> <a id="5056" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5058" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="5060" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5063" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="5064" class="Symbol">)</a> <a id="5066" class="Symbol">→</a> <a id="5068" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5075" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a> <a id="5077" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5079" class="Symbol">)</a>
  <a id="5083" href="Data.List.Relation.Unary.All.html#5016" class="Function">forA</a> <a id="5088" href="Data.List.Relation.Unary.All.html#5088" class="Bound">qxs</a> <a id="5092" href="Data.List.Relation.Unary.All.html#5092" class="Bound">f</a> <a id="5094" class="Symbol">=</a> <a id="5096" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="5101" href="Data.List.Relation.Unary.All.html#5092" class="Bound">f</a> <a id="5103" href="Data.List.Relation.Unary.All.html#5088" class="Bound">qxs</a>

<a id="5108" class="Keyword">module</a> <a id="5115" href="Data.List.Relation.Unary.All.html#5115" class="Module">_</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5120" class="Symbol">:</a> <a id="5122" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5127" class="Symbol">)</a> <a id="5129" class="Symbol">{</a><a id="5130" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5132" class="Symbol">:</a> <a id="5134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5138" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="5139" class="Symbol">}</a> <a id="5141" class="Symbol">{</a><a id="5142" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a> <a id="5144" class="Symbol">:</a> <a id="5146" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5151" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="5156" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5158" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a><a id="5159" class="Symbol">)}</a>
         <a id="5171" class="Symbol">{</a><a id="5172" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5174" class="Symbol">:</a> <a id="5176" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="5183" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5185" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a><a id="5186" class="Symbol">)</a> <a id="5188" class="Symbol">→</a> <a id="5190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="5197" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5199" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a><a id="5200" class="Symbol">)}</a>
         <a id="5212" class="Symbol">(</a><a id="5213" href="Data.List.Relation.Unary.All.html#5213" class="Bound">Mon</a> <a id="5217" class="Symbol">:</a> <a id="5219" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="5228" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a><a id="5229" class="Symbol">)</a>
         <a id="5240" class="Keyword">where</a>

  <a id="5249" class="Keyword">private</a> <a id="5257" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a> <a id="5261" class="Symbol">=</a> <a id="5263" href="Effect.Monad.html#1015" class="Field">RawMonad.rawApplicative</a> <a id="5287" href="Data.List.Relation.Unary.All.html#5213" class="Bound">Mon</a>

  <a id="5294" href="Data.List.Relation.Unary.All.html#5294" class="Function">sequenceM</a> <a id="5304" class="Symbol">:</a> <a id="5306" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5310" class="Symbol">(</a><a id="5311" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5313" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5316" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5317" class="Symbol">)</a> <a id="5319" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5321" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5323" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5326" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5330" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a>
  <a id="5334" href="Data.List.Relation.Unary.All.html#5294" class="Function">sequenceM</a> <a id="5344" class="Symbol">=</a> <a id="5346" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="5356" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5358" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a>

  <a id="5365" href="Data.List.Relation.Unary.All.html#5365" class="Function">mapM</a> <a id="5370" class="Symbol">:</a> <a id="5372" class="Symbol">∀</a> <a id="5374" class="Symbol">{</a><a id="5375" href="Data.List.Relation.Unary.All.html#5375" class="Bound">Q</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5384" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5386" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="5387" class="Symbol">}</a> <a id="5389" class="Symbol">→</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Data.List.Relation.Unary.All.html#5375" class="Bound">Q</a> <a id="5394" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5396" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5398" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5401" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5402" class="Symbol">)</a> <a id="5404" class="Symbol">→</a> <a id="5406" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5410" href="Data.List.Relation.Unary.All.html#5375" class="Bound">Q</a> <a id="5412" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5417" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5420" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5424" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5425" class="Symbol">)</a>
  <a id="5429" href="Data.List.Relation.Unary.All.html#5365" class="Function">mapM</a> <a id="5434" class="Symbol">=</a> <a id="5436" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="5441" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5443" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a>

  <a id="5450" href="Data.List.Relation.Unary.All.html#5450" class="Function">forM</a> <a id="5455" class="Symbol">:</a> <a id="5457" class="Symbol">∀</a> <a id="5459" class="Symbol">{</a><a id="5460" href="Data.List.Relation.Unary.All.html#5460" class="Bound">Q</a> <a id="5462" class="Symbol">:</a> <a id="5464" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5469" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5471" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="5472" class="Symbol">}</a> <a id="5474" class="Symbol">→</a> <a id="5476" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5480" href="Data.List.Relation.Unary.All.html#5460" class="Bound">Q</a> <a id="5482" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5485" class="Symbol">→</a> <a id="5487" class="Symbol">(</a><a id="5488" href="Data.List.Relation.Unary.All.html#5460" class="Bound">Q</a> <a id="5490" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5492" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5494" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5497" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5509" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a> <a id="5511" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5513" class="Symbol">)</a>
  <a id="5517" href="Data.List.Relation.Unary.All.html#5450" class="Function">forM</a> <a id="5522" class="Symbol">=</a> <a id="5524" href="Data.List.Relation.Unary.All.html#5016" class="Function">forA</a> <a id="5529" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5531" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a>

<a id="5536" class="Comment">------------------------------------------------------------------------</a>
<a id="5609" class="Comment">-- Generalised lookup based on a proof of Any</a>

<a id="lookupAny"></a><a id="5656" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5666" class="Symbol">:</a> <a id="5668" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5672" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5674" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5677" class="Symbol">→</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Data.List.Relation.Unary.All.html#5680" class="Bound">i</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5688" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="5690" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5692" class="Symbol">)</a> <a id="5694" class="Symbol">→</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5699" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5701" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a><a id="5702" class="Symbol">)</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="5716" href="Data.List.Relation.Unary.All.html#5680" class="Bound">i</a><a id="5717" class="Symbol">)</a>
<a id="5719" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Data.List.Relation.Unary.All.html#5730" class="Bound">px</a> <a id="5733" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5735" href="Data.List.Relation.Unary.All.html#5735" class="Bound">pxs</a><a id="5738" class="Symbol">)</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5746" href="Data.List.Relation.Unary.All.html#5746" class="Bound">qx</a><a id="5748" class="Symbol">)</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Data.List.Relation.Unary.All.html#5730" class="Bound">px</a> <a id="5755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5757" href="Data.List.Relation.Unary.All.html#5746" class="Bound">qx</a>
<a id="5760" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Data.List.Relation.Unary.All.html#5771" class="Bound">px</a> <a id="5774" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5776" href="Data.List.Relation.Unary.All.html#5776" class="Bound">pxs</a><a id="5779" class="Symbol">)</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5788" href="Data.List.Relation.Unary.All.html#5788" class="Bound">i</a><a id="5789" class="Symbol">)</a> <a id="5791" class="Symbol">=</a> <a id="5793" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5803" href="Data.List.Relation.Unary.All.html#5776" class="Bound">pxs</a> <a id="5807" href="Data.List.Relation.Unary.All.html#5788" class="Bound">i</a>

<a id="lookupWith"></a><a id="5810" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="5821" class="Symbol">:</a> <a id="5823" href="Relation.Unary.html#3793" class="Function">∀[</a> <a id="5826" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5828" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="5830" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="5832" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="5834" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="5836" href="Relation.Unary.html#3793" class="Function">]</a> <a id="5838" class="Symbol">→</a> <a id="5840" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5844" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5846" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5849" class="Symbol">→</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Data.List.Relation.Unary.All.html#5852" class="Bound">i</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5860" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="5862" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5864" class="Symbol">)</a> <a id="5866" class="Symbol">→</a> <a id="5868" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="5870" class="Symbol">(</a><a id="5871" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="5882" href="Data.List.Relation.Unary.All.html#5852" class="Bound">i</a><a id="5883" class="Symbol">)</a>
<a id="5885" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="5896" href="Data.List.Relation.Unary.All.html#5896" class="Bound">f</a> <a id="5898" href="Data.List.Relation.Unary.All.html#5898" class="Bound">pxs</a> <a id="5902" href="Data.List.Relation.Unary.All.html#5902" class="Bound">i</a> <a id="5904" class="Symbol">=</a> <a id="5906" href="Data.Product.Base.html#3109" class="Function">Product.uncurry</a> <a id="5922" href="Data.List.Relation.Unary.All.html#5896" class="Bound">f</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5935" href="Data.List.Relation.Unary.All.html#5898" class="Bound">pxs</a> <a id="5939" href="Data.List.Relation.Unary.All.html#5902" class="Bound">i</a><a id="5940" class="Symbol">)</a>

<a id="lookup"></a><a id="5943" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="5950" class="Symbol">:</a> <a id="5952" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5956" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5958" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5961" class="Symbol">→</a> <a id="5963" class="Symbol">(∀</a> <a id="5966" class="Symbol">{</a><a id="5967" href="Data.List.Relation.Unary.All.html#5967" class="Bound">x</a><a id="5968" class="Symbol">}</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Data.List.Relation.Unary.All.html#5967" class="Bound">x</a> <a id="5974" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="5977" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5980" class="Symbol">→</a> <a id="5982" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5984" href="Data.List.Relation.Unary.All.html#5967" class="Bound">x</a><a id="5985" class="Symbol">)</a>
<a id="5987" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="5994" href="Data.List.Relation.Unary.All.html#5994" class="Bound">pxs</a> <a id="5998" class="Symbol">=</a> <a id="6000" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="6011" class="Symbol">(λ</a> <a id="6014" class="Symbol">{</a> <a id="6016" href="Data.List.Relation.Unary.All.html#6016" class="Bound">px</a> <a id="6019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6024" class="Symbol">→</a> <a id="6026" href="Data.List.Relation.Unary.All.html#6016" class="Bound">px</a> <a id="6029" class="Symbol">})</a> <a id="6032" href="Data.List.Relation.Unary.All.html#5994" class="Bound">pxs</a>

<a id="6037" class="Keyword">module</a> <a id="6044" href="Data.List.Relation.Unary.All.html#6044" class="Module">_</a><a id="6045" class="Symbol">(</a><a id="6046" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a> <a id="6048" class="Symbol">:</a> <a id="6050" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6057" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="6059" href="Data.List.Relation.Unary.All.html#1303" class="Generalizable">ℓ</a><a id="6060" class="Symbol">)</a> <a id="6062" class="Symbol">{</a><a id="6063" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6065" class="Symbol">:</a> <a id="6067" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6072" class="Symbol">(</a><a id="6073" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6088" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a><a id="6089" class="Symbol">)</a> <a id="6091" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="6092" class="Symbol">}</a> <a id="6094" class="Keyword">where</a>
  <a id="6102" class="Keyword">open</a> <a id="6107" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6114" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a> <a id="6116" class="Keyword">renaming</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="6130" class="Symbol">to</a> <a id="6133" class="Function">≈-sym</a><a id="6138" class="Symbol">)</a>
  <a id="6142" class="Keyword">open</a> <a id="6147" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="6164" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a>

  <a id="6169" href="Data.List.Relation.Unary.All.html#6169" class="Function">lookupₛ</a> <a id="6177" class="Symbol">:</a> <a id="6179" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6181" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="6190" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6200" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6202" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="6205" class="Symbol">→</a> <a id="6207" class="Symbol">(∀</a> <a id="6210" class="Symbol">{</a><a id="6211" href="Data.List.Relation.Unary.All.html#6211" class="Bound">x</a><a id="6212" class="Symbol">}</a> <a id="6214" class="Symbol">→</a> <a id="6216" href="Data.List.Relation.Unary.All.html#6211" class="Bound">x</a> <a id="6218" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6220" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="6223" class="Symbol">→</a> <a id="6225" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6227" href="Data.List.Relation.Unary.All.html#6211" class="Bound">x</a><a id="6228" class="Symbol">)</a>
  <a id="6232" href="Data.List.Relation.Unary.All.html#6169" class="Function">lookupₛ</a> <a id="6240" href="Data.List.Relation.Unary.All.html#6240" class="Bound">resp</a> <a id="6245" href="Data.List.Relation.Unary.All.html#6245" class="Bound">pxs</a> <a id="6249" class="Symbol">=</a> <a id="6251" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="6262" class="Symbol">(λ</a> <a id="6265" href="Data.List.Relation.Unary.All.html#6265" class="Bound">py</a> <a id="6268" href="Data.List.Relation.Unary.All.html#6268" class="Bound">x≈y</a> <a id="6272" class="Symbol">→</a> <a id="6274" href="Data.List.Relation.Unary.All.html#6240" class="Bound">resp</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Data.List.Relation.Unary.All.html#6133" class="Function">≈-sym</a> <a id="6286" href="Data.List.Relation.Unary.All.html#6268" class="Bound">x≈y</a><a id="6289" class="Symbol">)</a> <a id="6291" href="Data.List.Relation.Unary.All.html#6265" class="Bound">py</a><a id="6293" class="Symbol">)</a> <a id="6295" href="Data.List.Relation.Unary.All.html#6245" class="Bound">pxs</a>

<a id="6300" class="Comment">------------------------------------------------------------------------</a>
<a id="6373" class="Comment">-- Properties of predicates preserved by All</a>

<a id="all?"></a><a id="6419" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6424" class="Symbol">:</a> <a id="6426" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6436" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="6438" class="Symbol">→</a> <a id="6440" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6455" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6456" class="Symbol">)</a>
<a id="6458" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6463" href="Data.List.Relation.Unary.All.html#6463" class="Bound">p</a> <a id="6465" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6474" class="Symbol">=</a> <a id="6476" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6480" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="6483" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6488" href="Data.List.Relation.Unary.All.html#6488" class="Bound">p</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Data.List.Relation.Unary.All.html#6491" class="Bound">x</a> <a id="6493" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6495" href="Data.List.Relation.Unary.All.html#6495" class="Bound">xs</a><a id="6497" class="Symbol">)</a> <a id="6499" class="Symbol">=</a> <a id="6501" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6519" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="6522" class="Symbol">)</a> <a id="6524" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a> <a id="6531" class="Symbol">(</a><a id="6532" href="Data.List.Relation.Unary.All.html#6488" class="Bound">p</a> <a id="6534" href="Data.List.Relation.Unary.All.html#6491" class="Bound">x</a> <a id="6536" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="6542" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6547" href="Data.List.Relation.Unary.All.html#6488" class="Bound">p</a> <a id="6549" href="Data.List.Relation.Unary.All.html#6495" class="Bound">xs</a><a id="6551" class="Symbol">)</a>

<a id="universal"></a><a id="6554" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6564" class="Symbol">:</a> <a id="6566" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="6576" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="6578" class="Symbol">→</a> <a id="6580" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6595" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6596" class="Symbol">)</a>
<a id="6598" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6608" href="Data.List.Relation.Unary.All.html#6608" class="Bound">u</a> <a id="6610" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6619" class="Symbol">=</a> <a id="6621" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="6624" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6634" href="Data.List.Relation.Unary.All.html#6634" class="Bound">u</a> <a id="6636" class="Symbol">(</a><a id="6637" href="Data.List.Relation.Unary.All.html#6637" class="Bound">x</a> <a id="6639" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6641" href="Data.List.Relation.Unary.All.html#6641" class="Bound">xs</a><a id="6643" class="Symbol">)</a> <a id="6645" class="Symbol">=</a> <a id="6647" href="Data.List.Relation.Unary.All.html#6634" class="Bound">u</a> <a id="6649" href="Data.List.Relation.Unary.All.html#6637" class="Bound">x</a> <a id="6651" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6653" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6663" href="Data.List.Relation.Unary.All.html#6634" class="Bound">u</a> <a id="6665" href="Data.List.Relation.Unary.All.html#6641" class="Bound">xs</a>

<a id="universal-U"></a><a id="6669" href="Data.List.Relation.Unary.All.html#6669" class="Function">universal-U</a> <a id="6681" class="Symbol">:</a> <a id="6683" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6698" class="Symbol">{</a><a id="6699" class="Argument">A</a> <a id="6701" class="Symbol">=</a> <a id="6703" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a><a id="6704" class="Symbol">}</a> <a id="6706" href="Relation.Unary.html#1686" class="Function">U</a><a id="6707" class="Symbol">)</a>
<a id="6709" href="Data.List.Relation.Unary.All.html#6669" class="Function">universal-U</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6733" href="Relation.Unary.Properties.html#1394" class="Function">Unary.U-Universal</a>

<a id="irrelevant"></a><a id="6752" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6763" class="Symbol">:</a> <a id="6765" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="6776" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6796" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6797" class="Symbol">)</a>
<a id="6799" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6810" href="Data.List.Relation.Unary.All.html#6810" class="Bound">irr</a> <a id="6814" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="6827" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="6840" class="Symbol">=</a> <a id="6842" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="6849" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6860" href="Data.List.Relation.Unary.All.html#6860" class="Bound">irr</a> <a id="6864" class="Symbol">(</a><a id="6865" href="Data.List.Relation.Unary.All.html#6865" class="Bound">px₁</a> <a id="6869" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6871" href="Data.List.Relation.Unary.All.html#6871" class="Bound">pxs₁</a><a id="6875" class="Symbol">)</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Data.List.Relation.Unary.All.html#6878" class="Bound">px₂</a> <a id="6882" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6884" href="Data.List.Relation.Unary.All.html#6884" class="Bound">pxs₂</a><a id="6888" class="Symbol">)</a> <a id="6890" class="Symbol">=</a>
  <a id="6894" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">≡.cong₂</a> <a id="6902" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Data.List.Relation.Unary.All.html#6860" class="Bound">irr</a> <a id="6911" href="Data.List.Relation.Unary.All.html#6865" class="Bound">px₁</a> <a id="6915" href="Data.List.Relation.Unary.All.html#6878" class="Bound">px₂</a><a id="6918" class="Symbol">)</a> <a id="6920" class="Symbol">(</a><a id="6921" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6932" href="Data.List.Relation.Unary.All.html#6860" class="Bound">irr</a> <a id="6936" href="Data.List.Relation.Unary.All.html#6871" class="Bound">pxs₁</a> <a id="6941" href="Data.List.Relation.Unary.All.html#6884" class="Bound">pxs₂</a><a id="6945" class="Symbol">)</a>

<a id="satisfiable"></a><a id="6948" href="Data.List.Relation.Unary.All.html#6948" class="Function">satisfiable</a> <a id="6960" class="Symbol">:</a> <a id="6962" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6979" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6980" class="Symbol">)</a>
<a id="6982" href="Data.List.Relation.Unary.All.html#6948" class="Function">satisfiable</a> <a id="6994" class="Symbol">=</a> <a id="6996" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7001" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>

<a id="7005" class="Comment">------------------------------------------------------------------------</a>
<a id="7078" class="Comment">-- Generalised decidability procedure</a>

<a id="decide"></a><a id="7117" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7124" class="Symbol">:</a>  <a id="7127" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="7130" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7132" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="7134" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="7136" href="Relation.Unary.html#3655" class="Function">]</a> <a id="7138" class="Symbol">→</a> <a id="7140" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="7143" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7147" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7149" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="7151" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7155" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="7157" href="Relation.Unary.html#3655" class="Function">]</a>
<a id="7159" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7166" href="Data.List.Relation.Unary.All.html#7166" class="Bound">p∪q</a> <a id="7170" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7173" class="Symbol">=</a> <a id="7175" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7180" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="7183" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7190" href="Data.List.Relation.Unary.All.html#7190" class="Bound">p∪q</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Data.List.Relation.Unary.All.html#7195" class="Bound">x</a> <a id="7197" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7199" href="Data.List.Relation.Unary.All.html#7199" class="Bound">xs</a><a id="7201" class="Symbol">)</a> <a id="7203" class="Keyword">with</a> <a id="7208" href="Data.List.Relation.Unary.All.html#7190" class="Bound">p∪q</a> <a id="7212" href="Data.List.Relation.Unary.All.html#7195" class="Bound">x</a>
<a id="7214" class="Symbol">...</a> <a id="7218" class="Symbol">|</a> <a id="7220" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7225" href="Data.List.Relation.Unary.All.html#7225" class="Bound">qx</a> <a id="7228" class="Symbol">=</a> <a id="7230" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7241" href="Data.List.Relation.Unary.All.html#7225" class="Bound">qx</a><a id="7243" class="Symbol">)</a>
<a id="7245" class="Symbol">...</a> <a id="7249" class="Symbol">|</a> <a id="7251" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7256" href="Data.List.Relation.Unary.All.html#7256" class="Bound">px</a> <a id="7259" class="Symbol">=</a> <a id="7261" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Data.List.Relation.Unary.All.html#7256" class="Bound">px</a> <a id="7273" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="7275" class="Symbol">)</a> <a id="7277" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7283" class="Symbol">(</a><a id="7284" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7291" class="Bound">p∪q</a> <a id="7295" class="Bound">xs</a><a id="7297" class="Symbol">)</a>

<a id="search"></a><a id="7300" href="Data.List.Relation.Unary.All.html#7300" class="Function">search</a> <a id="7307" class="Symbol">:</a> <a id="7309" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7319" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7321" class="Symbol">→</a> <a id="7323" class="Symbol">∀</a> <a id="7325" href="Data.List.Relation.Unary.All.html#7325" class="Bound">xs</a> <a id="7328" class="Symbol">→</a> <a id="7330" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="7337" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Data.List.Relation.Unary.All.html#7325" class="Bound">xs</a> <a id="7343" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7345" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7349" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7351" href="Data.List.Relation.Unary.All.html#7325" class="Bound">xs</a>
<a id="7354" href="Data.List.Relation.Unary.All.html#7300" class="Function">search</a> <a id="7361" href="Data.List.Relation.Unary.All.html#7361" class="Bound">P?</a> <a id="7364" class="Symbol">=</a> <a id="7366" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7373" class="Symbol">(</a><a id="7374" href="Data.Sum.Base.html#1185" class="Function">Sum.swap</a> <a id="7383" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7385" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">Dec.toSum</a> <a id="7395" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7397" href="Data.List.Relation.Unary.All.html#7361" class="Bound">P?</a><a id="7399" class="Symbol">)</a>

<a id="7402" class="Comment">------------------------------------------------------------------------</a>
<a id="7475" class="Comment">-- DEPRECATED</a>
<a id="7489" class="Comment">------------------------------------------------------------------------</a>
<a id="7562" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7633" class="Comment">-- not guaranteed.</a>

<a id="7653" class="Comment">-- Version 1.4</a>

<a id="all"></a><a id="7669" href="Data.List.Relation.Unary.All.html#7669" class="Function">all</a> <a id="7673" class="Symbol">=</a> <a id="7675" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a>
<a id="7680" class="Symbol">{-#</a> <a id="7684" class="Keyword">WARNING_ON_USAGE</a> <a id="7701" class="Pragma">all</a>
<a id="7705" class="String">&quot;Warning: all was deprecated in v1.4.
Please use all? instead.&quot;</a>
<a id="7769" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Unary.AllPairs.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.AllPairs.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where every pair of elements are related (symmetrically)</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Comment">-- Core modules are not meant to be used directly outside of the</a>
<a id="311" class="Comment">-- standard library.</a>

<a id="333" class="Comment">-- This module should be removable if and when Agda issue</a>
<a id="391" class="Comment">-- https://github.com/agda/agda/issues/3210 is fixed</a>

<a id="445" class="Symbol">{-#</a> <a id="449" class="Keyword">OPTIONS</a> <a id="457" class="Pragma">--cubical-compatible</a> <a id="478" class="Pragma">--safe</a> <a id="485" class="Symbol">#-}</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="533" class="Symbol">)</a>

<a id="536" class="Keyword">module</a> <a id="543" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a>
  <a id="584" class="Symbol">{</a><a id="585" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a> <a id="587" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="588" class="Symbol">}</a> <a id="590" class="Symbol">{</a><a id="591" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="593" class="Symbol">:</a> <a id="595" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="599" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a><a id="600" class="Symbol">}</a> <a id="602" class="Symbol">(</a><a id="603" href="Data.List.Relation.Unary.AllPairs.Core.html#603" class="Bound">R</a> <a id="605" class="Symbol">:</a> <a id="607" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="611" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="613" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="614" class="Symbol">)</a> <a id="616" class="Keyword">where</a>

<a id="623" class="Keyword">open</a> <a id="628" class="Keyword">import</a> <a id="635" href="Level.html" class="Module">Level</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a>

<a id="710" class="Comment">------------------------------------------------------------------------</a>
<a id="783" class="Comment">-- Definition</a>

<a id="798" class="Comment">-- AllPairs R xs means that every pair of elements (x , y) in xs is a</a>
<a id="868" class="Comment">-- member of relation R (as long as x comes before y in the list).</a>

<a id="936" class="Keyword">infixr</a> <a id="943" class="Number">5</a> <a id="945" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a>

<a id="950" class="Keyword">data</a> <a id="AllPairs"></a><a id="955" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="964" class="Symbol">:</a> <a id="966" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="971" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="973" class="Symbol">→</a> <a id="975" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="979" class="Symbol">(</a><a id="980" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a> <a id="982" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="984" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="985" class="Symbol">)</a> <a id="987" class="Keyword">where</a>
  <a id="AllPairs.[]"></a><a id="995" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>  <a id="999" class="Symbol">:</a> <a id="1001" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1010" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="AllPairs._∷_"></a><a id="1015" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="1019" class="Symbol">:</a> <a id="1021" class="Symbol">∀</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a> <a id="1026" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a><a id="1028" class="Symbol">}</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Data.List.Relation.Unary.AllPairs.Core.html#603" class="Bound">R</a> <a id="1039" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a><a id="1040" class="Symbol">)</a> <a id="1042" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1056" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a> <a id="1059" class="Symbol">→</a> <a id="1061" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a> <a id="1073" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1075" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a><a id="1077" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Unary.AllPairs.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.AllPairs</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where every pair of elements are related (symmetrically)</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="334" class="Symbol">;</a> <a id="336" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="339" class="Symbol">)</a>

<a id="342" class="Keyword">module</a> <a id="349" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a>
       <a id="390" class="Symbol">{</a><a id="391" href="Data.List.Relation.Unary.AllPairs.html#391" class="Bound">a</a> <a id="393" href="Data.List.Relation.Unary.AllPairs.html#393" class="Bound">ℓ</a><a id="394" class="Symbol">}</a> <a id="396" class="Symbol">{</a><a id="397" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="399" class="Symbol">:</a> <a id="401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="405" href="Data.List.Relation.Unary.AllPairs.html#391" class="Bound">a</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="411" class="Symbol">:</a> <a id="413" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="417" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="419" href="Data.List.Relation.Unary.AllPairs.html#393" class="Bound">ℓ</a><a id="420" class="Symbol">}</a> <a id="422" class="Keyword">where</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="467" class="Symbol">;</a> <a id="469" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="471" class="Symbol">;</a> <a id="473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="476" class="Symbol">)</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="519" class="Symbol">as</a> <a id="522" class="Module">All</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="536" class="Symbol">;</a> <a id="538" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="577" class="Symbol">as</a> <a id="580" class="Module">Prod</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="595" class="Symbol">;</a> <a id="597" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="600" class="Symbol">;</a> <a id="602" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="609" class="Symbol">;</a> <a id="611" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="616" class="Symbol">)</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="Function.Base.html" class="Module">Function.Base</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Function.Base.html#704" class="Function">id</a><a id="653" class="Symbol">;</a> <a id="655" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Level.html" class="Module">Level</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="730" class="Symbol">as</a> <a id="733" class="Module">B</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Relation.Binary.Construct.Intersection.html" class="Module">Relation.Binary.Construct.Intersection</a> <a id="786" class="Keyword">renaming</a> <a id="795" class="Symbol">(</a><a id="796" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">_∩_</a> <a id="800" class="Symbol">to</a> <a id="803" class="Function Operator">_∩ᵇ_</a><a id="807" class="Symbol">)</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="875" class="Symbol">;</a> <a id="877" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="882" class="Symbol">)</a>
<a id="884" class="Keyword">open</a> <a id="889" class="Keyword">import</a> <a id="896" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="911" class="Symbol">as</a> <a id="914" class="Module">U</a> <a id="916" class="Keyword">renaming</a> <a id="925" class="Symbol">(</a><a id="926" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a> <a id="930" class="Symbol">to</a> <a id="933" class="Function Operator">_∩ᵘ_</a><a id="937" class="Symbol">)</a> <a id="939" class="Keyword">hiding</a> <a id="946" class="Symbol">(</a><a id="947" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a><a id="950" class="Symbol">)</a>
<a id="952" class="Keyword">open</a> <a id="957" class="Keyword">import</a> <a id="964" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="991" class="Symbol">as</a> <a id="994" class="Module">Dec</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1017" class="Symbol">;</a> <a id="1019" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1021" class="Symbol">)</a>

<a id="1024" class="Comment">------------------------------------------------------------------------</a>
<a id="1097" class="Comment">-- Definition</a>

<a id="1112" class="Keyword">open</a> <a id="1117" class="Keyword">import</a> <a id="1124" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a> <a id="1163" class="Keyword">public</a>

<a id="1171" class="Comment">------------------------------------------------------------------------</a>
<a id="1244" class="Comment">-- Operations</a>

<a id="head"></a><a id="1259" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a> <a id="1264" class="Symbol">:</a> <a id="1266" class="Symbol">∀</a> <a id="1268" class="Symbol">{</a><a id="1269" href="Data.List.Relation.Unary.AllPairs.html#1269" class="Bound">x</a> <a id="1271" href="Data.List.Relation.Unary.AllPairs.html#1271" class="Bound">xs</a><a id="1273" class="Symbol">}</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1286" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Data.List.Relation.Unary.AllPairs.html#1269" class="Bound">x</a> <a id="1291" class="InductiveConstructor Operator">∷</a> <a id="1293" href="Data.List.Relation.Unary.AllPairs.html#1271" class="Bound">xs</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1306" href="Data.List.Relation.Unary.AllPairs.html#1269" class="Bound">x</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Data.List.Relation.Unary.AllPairs.html#1271" class="Bound">xs</a>
<a id="1312" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Data.List.Relation.Unary.AllPairs.html#1318" class="Bound">px</a> <a id="1321" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1323" href="Data.List.Relation.Unary.AllPairs.html#1323" class="Bound">pxs</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">=</a> <a id="1330" href="Data.List.Relation.Unary.AllPairs.html#1318" class="Bound">px</a>

<a id="tail"></a><a id="1334" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a> <a id="1339" class="Symbol">:</a> <a id="1341" class="Symbol">∀</a> <a id="1343" class="Symbol">{</a><a id="1344" href="Data.List.Relation.Unary.AllPairs.html#1344" class="Bound">x</a> <a id="1346" href="Data.List.Relation.Unary.AllPairs.html#1346" class="Bound">xs</a><a id="1348" class="Symbol">}</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1361" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Data.List.Relation.Unary.AllPairs.html#1344" class="Bound">x</a> <a id="1366" class="InductiveConstructor Operator">∷</a> <a id="1368" href="Data.List.Relation.Unary.AllPairs.html#1346" class="Bound">xs</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">→</a> <a id="1374" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1383" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1385" href="Data.List.Relation.Unary.AllPairs.html#1346" class="Bound">xs</a>
<a id="1388" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Data.List.Relation.Unary.AllPairs.html#1394" class="Bound">px</a> <a id="1397" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1399" href="Data.List.Relation.Unary.AllPairs.html#1399" class="Bound">pxs</a><a id="1402" class="Symbol">)</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Data.List.Relation.Unary.AllPairs.html#1399" class="Bound">pxs</a>

<a id="uncons"></a><a id="1411" href="Data.List.Relation.Unary.AllPairs.html#1411" class="Function">uncons</a> <a id="1418" class="Symbol">:</a> <a id="1420" class="Symbol">∀</a> <a id="1422" class="Symbol">{</a><a id="1423" href="Data.List.Relation.Unary.AllPairs.html#1423" class="Bound">x</a> <a id="1425" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1440" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Data.List.Relation.Unary.AllPairs.html#1423" class="Bound">x</a> <a id="1445" class="InductiveConstructor Operator">∷</a> <a id="1447" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1460" href="Data.List.Relation.Unary.AllPairs.html#1423" class="Bound">x</a><a id="1461" class="Symbol">)</a> <a id="1463" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a> <a id="1466" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1468" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1477" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1479" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a>
<a id="1482" href="Data.List.Relation.Unary.AllPairs.html#1411" class="Function">uncons</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1493" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a> <a id="1498" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1500" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a> <a id="1505" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="1508" class="Keyword">module</a> <a id="1515" href="Data.List.Relation.Unary.AllPairs.html#1515" class="Module">_</a> <a id="1517" class="Symbol">{</a><a id="1518" href="Data.List.Relation.Unary.AllPairs.html#1518" class="Bound">q</a><a id="1519" class="Symbol">}</a> <a id="1521" class="Symbol">{</a><a id="1522" href="Data.List.Relation.Unary.AllPairs.html#1522" class="Bound">S</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1530" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1532" href="Data.List.Relation.Unary.AllPairs.html#1518" class="Bound">q</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Keyword">where</a>

  <a id="1544" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1552" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1554" href="Data.List.Relation.Unary.AllPairs.html#1522" class="Bound">S</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1567" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1569" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1571" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1580" href="Data.List.Relation.Unary.AllPairs.html#1522" class="Bound">S</a>
  <a id="1584" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1588" href="Data.List.Relation.Unary.AllPairs.html#1588" class="Bound">~₁⇒~₂</a> <a id="1594" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1604" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1608" href="Data.List.Relation.Unary.AllPairs.html#1608" class="Bound">~₁⇒~₂</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Data.List.Relation.Unary.AllPairs.html#1615" class="Bound">x~xs</a> <a id="1620" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1622" href="Data.List.Relation.Unary.AllPairs.html#1622" class="Bound">pxs</a><a id="1625" class="Symbol">)</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="1637" href="Data.List.Relation.Unary.AllPairs.html#1608" class="Bound">~₁⇒~₂</a> <a id="1643" href="Data.List.Relation.Unary.AllPairs.html#1615" class="Bound">x~xs</a> <a id="1648" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1655" href="Data.List.Relation.Unary.AllPairs.html#1608" class="Bound">~₁⇒~₂</a> <a id="1661" href="Data.List.Relation.Unary.AllPairs.html#1622" class="Bound">pxs</a><a id="1664" class="Symbol">)</a>

<a id="1667" class="Keyword">module</a> <a id="1674" href="Data.List.Relation.Unary.AllPairs.html#1674" class="Module">_</a> <a id="1676" class="Symbol">{</a><a id="1677" href="Data.List.Relation.Unary.AllPairs.html#1677" class="Bound">s</a> <a id="1679" href="Data.List.Relation.Unary.AllPairs.html#1679" class="Bound">t</a><a id="1680" class="Symbol">}</a> <a id="1682" class="Symbol">{</a><a id="1683" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1691" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1693" href="Data.List.Relation.Unary.AllPairs.html#1677" class="Bound">s</a><a id="1694" class="Symbol">}</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1705" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1707" href="Data.List.Relation.Unary.AllPairs.html#1679" class="Bound">t</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Keyword">where</a>

  <a id="1719" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1731" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="1734" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1736" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1738" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1751" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1753" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="1756" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1765" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1767" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1769" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1778" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a>
  <a id="1782" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1790" href="Data.List.Relation.Unary.AllPairs.html#1790" class="Bound">f</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1798" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="1800" class="Symbol">)</a>             <a id="1814" class="Symbol">=</a> <a id="1816" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1821" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1829" href="Data.List.Relation.Unary.AllPairs.html#1829" class="Bound">f</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Data.List.Relation.Unary.AllPairs.html#1832" class="Bound">px</a> <a id="1835" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1837" href="Data.List.Relation.Unary.AllPairs.html#1837" class="Bound">pxs</a> <a id="1841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1843" href="Data.List.Relation.Unary.AllPairs.html#1843" class="Bound">qx</a> <a id="1846" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1848" href="Data.List.Relation.Unary.AllPairs.html#1848" class="Bound">qxs</a><a id="1851" class="Symbol">)</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Data.List.Relation.Unary.All.html#3214" class="Function">All.zipWith</a> <a id="1867" href="Data.List.Relation.Unary.AllPairs.html#1829" class="Bound">f</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Data.List.Relation.Unary.AllPairs.html#1832" class="Bound">px</a> <a id="1873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1875" href="Data.List.Relation.Unary.AllPairs.html#1843" class="Bound">qx</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1881" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1889" href="Data.List.Relation.Unary.AllPairs.html#1829" class="Bound">f</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Data.List.Relation.Unary.AllPairs.html#1837" class="Bound">pxs</a> <a id="1896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1898" href="Data.List.Relation.Unary.AllPairs.html#1848" class="Bound">qxs</a><a id="1901" class="Symbol">)</a>

  <a id="1906" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1920" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1922" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1924" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="1927" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1929" class="Symbol">→</a> <a id="1931" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1940" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1942" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1944" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1953" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1955" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="1958" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1967" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a>
  <a id="1971" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="1981" href="Data.List.Relation.Unary.AllPairs.html#1981" class="Bound">f</a> <a id="1983" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="1994" class="Symbol">=</a> <a id="1996" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2001" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="2006" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="2016" href="Data.List.Relation.Unary.AllPairs.html#2016" class="Bound">f</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Data.List.Relation.Unary.AllPairs.html#2019" class="Bound">rx</a> <a id="2022" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2024" href="Data.List.Relation.Unary.AllPairs.html#2024" class="Bound">rxs</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2040" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2044" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Data.List.Relation.Unary.All.html#3366" class="Function">All.unzipWith</a> <a id="2063" href="Data.List.Relation.Unary.AllPairs.html#2016" class="Bound">f</a> <a id="2065" href="Data.List.Relation.Unary.AllPairs.html#2019" class="Bound">rx</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="2080" href="Data.List.Relation.Unary.AllPairs.html#2016" class="Bound">f</a> <a id="2082" href="Data.List.Relation.Unary.AllPairs.html#2024" class="Bound">rxs</a><a id="2085" class="Symbol">)</a>

<a id="2088" class="Keyword">module</a> <a id="2095" href="Data.List.Relation.Unary.AllPairs.html#2095" class="Module">_</a> <a id="2097" class="Symbol">{</a><a id="2098" href="Data.List.Relation.Unary.AllPairs.html#2098" class="Bound">s</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">{</a><a id="2102" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2110" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="2112" href="Data.List.Relation.Unary.AllPairs.html#2098" class="Bound">s</a><a id="2113" class="Symbol">}</a> <a id="2115" class="Keyword">where</a>

  <a id="2124" href="Data.List.Relation.Unary.AllPairs.html#2124" class="Function">zip</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2139" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2141" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="2144" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2153" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a> <a id="2155" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2157" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2169" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="2172" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a><a id="2173" class="Symbol">)</a>
  <a id="2177" href="Data.List.Relation.Unary.AllPairs.html#2124" class="Function">zip</a> <a id="2181" class="Symbol">=</a> <a id="2183" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="2191" href="Function.Base.html#704" class="Function">id</a>

  <a id="2197" href="Data.List.Relation.Unary.AllPairs.html#2197" class="Function">unzip</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2217" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="2220" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a><a id="2221" class="Symbol">)</a> <a id="2223" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2225" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2234" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2236" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="2239" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2248" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a>
  <a id="2252" href="Data.List.Relation.Unary.AllPairs.html#2197" class="Function">unzip</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="2270" href="Function.Base.html#704" class="Function">id</a>

<a id="2274" class="Comment">------------------------------------------------------------------------</a>
<a id="2347" class="Comment">-- Properties of predicates preserved by AllPairs</a>

<a id="allPairs?"></a><a id="2398" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="2422" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2424" class="Symbol">→</a> <a id="2426" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2448" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2449" class="Symbol">)</a>
<a id="2451" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2461" href="Data.List.Relation.Unary.AllPairs.html#2461" class="Bound">R?</a> <a id="2464" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2473" class="Symbol">=</a> <a id="2475" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2479" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
<a id="2482" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2492" href="Data.List.Relation.Unary.AllPairs.html#2492" class="Bound">R?</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.List.Relation.Unary.AllPairs.html#2496" class="Bound">x</a> <a id="2498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2500" href="Data.List.Relation.Unary.AllPairs.html#2500" class="Bound">xs</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">=</a>
  <a id="2508" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2526" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="2529" class="Symbol">)</a> <a id="2531" href="Data.List.Relation.Unary.AllPairs.html#1411" class="Function">uncons</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Data.List.Relation.Unary.All.html#6419" class="Function">All.all?</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Data.List.Relation.Unary.AllPairs.html#2492" class="Bound">R?</a> <a id="2552" href="Data.List.Relation.Unary.AllPairs.html#2496" class="Bound">x</a><a id="2553" class="Symbol">)</a> <a id="2555" href="Data.List.Relation.Unary.AllPairs.html#2500" class="Bound">xs</a> <a id="2558" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="2564" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2574" href="Data.List.Relation.Unary.AllPairs.html#2492" class="Bound">R?</a> <a id="2577" href="Data.List.Relation.Unary.AllPairs.html#2500" class="Bound">xs</a><a id="2579" class="Symbol">)</a>

<a id="irrelevant"></a><a id="2582" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Relation.Binary.Definitions.html#6260" class="Function">B.Irrelevant</a> <a id="2608" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="Relation.Unary.html#3969" class="Function">U.Irrelevant</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2635" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2636" class="Symbol">)</a>
<a id="2638" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2649" href="Data.List.Relation.Unary.AllPairs.html#2649" class="Bound">irr</a> <a id="2653" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="2666" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="2679" class="Symbol">=</a> <a id="2681" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2686" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2697" href="Data.List.Relation.Unary.AllPairs.html#2697" class="Bound">irr</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.List.Relation.Unary.AllPairs.html#2702" class="Bound">px₁</a> <a id="2706" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2708" href="Data.List.Relation.Unary.AllPairs.html#2708" class="Bound">pxs₁</a><a id="2712" class="Symbol">)</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Data.List.Relation.Unary.AllPairs.html#2715" class="Bound">px₂</a> <a id="2719" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2721" href="Data.List.Relation.Unary.AllPairs.html#2721" class="Bound">pxs₂</a><a id="2725" class="Symbol">)</a> <a id="2727" class="Symbol">=</a>
  <a id="2731" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2737" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Data.List.Relation.Unary.All.html#6752" class="Function">All.irrelevant</a> <a id="2757" href="Data.List.Relation.Unary.AllPairs.html#2697" class="Bound">irr</a> <a id="2761" href="Data.List.Relation.Unary.AllPairs.html#2702" class="Bound">px₁</a> <a id="2765" href="Data.List.Relation.Unary.AllPairs.html#2715" class="Bound">px₂</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2782" href="Data.List.Relation.Unary.AllPairs.html#2697" class="Bound">irr</a> <a id="2786" href="Data.List.Relation.Unary.AllPairs.html#2708" class="Bound">pxs₁</a> <a id="2791" href="Data.List.Relation.Unary.AllPairs.html#2721" class="Bound">pxs₂</a><a id="2795" class="Symbol">)</a>

<a id="satisfiable"></a><a id="2798" href="Data.List.Relation.Unary.AllPairs.html#2798" class="Function">satisfiable</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Relation.Unary.html#3519" class="Function">U.Satisfiable</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2836" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2837" class="Symbol">)</a>
<a id="2839" href="Data.List.Relation.Unary.AllPairs.html#2798" class="Function">satisfiable</a> <a id="2851" class="Symbol">=</a> <a id="2853" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2858" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Unary.Any.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.Any.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to Any</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="346" class="Symbol">;</a> <a id="348" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="353" class="Symbol">;</a> <a id="355" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="359" class="Symbol">;</a> <a id="361" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Bool.ListAction.html" class="Module">Data.Bool.ListAction</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Data.Bool.ListAction.html#874" class="Function">any</a><a id="407" class="Symbol">)</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a><a id="452" class="Symbol">;</a> <a id="454" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="482" class="Keyword">using</a> <a id="488" class="Symbol">(</a><a id="489" href="Data.Empty.html#914" class="Function">⊥</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="528" class="Symbol">;</a> <a id="530" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="534" class="Symbol">;</a> <a id="536" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="568" class="Symbol">as</a> <a id="571" class="Module">List</a> <a id="576" class="Keyword">hiding</a> <a id="583" class="Symbol">(</a><a id="584" href="Data.List.Base.html#13327" class="Function">find</a><a id="588" class="Symbol">;</a> <a id="590" href="Data.List.Base.html#16634" class="Function">and</a><a id="593" class="Symbol">;</a> <a id="595" href="Data.List.Base.html#16958" class="Function">or</a><a id="597" class="Symbol">;</a> <a id="599" href="Data.List.Base.html#16679" class="Function">all</a><a id="602" class="Symbol">;</a> <a id="604" href="Data.List.Base.html#17002" class="Function">any</a><a id="607" class="Symbol">)</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="641" class="Symbol">as</a> <a id="644" class="Module">List</a> <a id="649" class="Keyword">using</a> <a id="655" class="Symbol">(</a><a id="656" href="Data.List.Effectful.html#1946" class="Function">monad</a><a id="661" class="Symbol">)</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="704" class="Symbol">as</a> <a id="707" class="Module">Any</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">(</a><a id="718" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="721" class="Symbol">;</a> <a id="723" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a>
  <a id="848" class="Keyword">using</a> <a id="854" class="Symbol">(</a><a id="855" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a><a id="859" class="Symbol">;</a> <a id="861" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a><a id="869" class="Symbol">;</a> <a id="871" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a><a id="879" class="Symbol">;</a> <a id="881" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a><a id="890" class="Symbol">)</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a>
  <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="958" class="Symbol">;</a> <a id="960" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="962" class="Symbol">;</a> <a id="964" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="967" class="Symbol">)</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="995" class="Keyword">using</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1006" class="Symbol">;</a> <a id="1008" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1011" class="Symbol">;</a> <a id="1013" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1016" class="Symbol">;</a> <a id="1018" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="1021" class="Symbol">;</a> <a id="1023" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="1026" class="Symbol">;</a> <a id="1028" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="1031" class="Symbol">)</a>
<a id="1033" class="Keyword">open</a> <a id="1038" class="Keyword">import</a> <a id="1045" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1065" class="Keyword">using</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="1075" class="Symbol">;</a> <a id="1077" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="1090" class="Symbol">;</a> <a id="1092" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a><a id="1101" class="Symbol">)</a>
<a id="1103" class="Keyword">open</a> <a id="1108" class="Keyword">import</a> <a id="1115" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1131" class="Keyword">using</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1143" class="Symbol">;</a> <a id="1145" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1149" class="Symbol">;</a> <a id="1151" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1158" class="Symbol">)</a>
<a id="1160" class="Keyword">open</a> <a id="1165" class="Keyword">import</a> <a id="1172" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="1202" class="Symbol">as</a> <a id="1205" class="Module">MAny</a> <a id="1210" class="Keyword">using</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="1221" class="Symbol">)</a>
<a id="1223" class="Keyword">open</a> <a id="1228" class="Keyword">import</a> <a id="1235" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1253" class="Symbol">as</a> <a id="1256" class="Module">Product</a>
  <a id="1266" class="Keyword">using</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1276" class="Symbol">;</a> <a id="1278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1281" class="Symbol">;</a> <a id="1283" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1284" class="Symbol">;</a> <a id="1286" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1288" class="Symbol">;</a> <a id="1290" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1295" class="Symbol">;</a> <a id="1297" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1302" class="Symbol">)</a>
<a id="1304" class="Keyword">open</a> <a id="1309" class="Keyword">import</a> <a id="1316" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a>
  <a id="1367" class="Keyword">using</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a><a id="1382" class="Symbol">)</a>
<a id="1384" class="Keyword">import</a> <a id="1391" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="1437" class="Symbol">as</a> <a id="1440" class="Module">Σ</a>
<a id="1442" class="Keyword">open</a> <a id="1447" class="Keyword">import</a> <a id="1454" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1468" class="Symbol">as</a> <a id="1471" class="Module">Sum</a> <a id="1475" class="Keyword">using</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1485" class="Symbol">;</a> <a id="1487" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1491" class="Symbol">;</a> <a id="1493" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1497" class="Symbol">;</a> <a id="1499" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1505" class="Symbol">)</a>
<a id="1507" class="Keyword">open</a> <a id="1512" class="Keyword">import</a> <a id="1519" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="1551" class="Keyword">using</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a><a id="1566" class="Symbol">)</a>
<a id="1568" class="Keyword">open</a> <a id="1573" class="Keyword">import</a> <a id="1580" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="1593" class="Keyword">using</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="1608" class="Symbol">)</a>
<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="Function.Base.html" class="Module">Function.Base</a> <a id="1636" class="Keyword">using</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1646" class="Symbol">;</a> <a id="1648" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1651" class="Symbol">;</a> <a id="1653" href="Function.Base.html#1657" class="Function">flip</a><a id="1657" class="Symbol">;</a> <a id="1659" href="Function.Base.html#725" class="Function">const</a><a id="1664" class="Symbol">;</a> <a id="1666" href="Function.Base.html#704" class="Function">id</a><a id="1668" class="Symbol">;</a> <a id="1670" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1674" class="Symbol">)</a>
<a id="1676" class="Keyword">open</a> <a id="1681" class="Keyword">import</a> <a id="1688" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1705" class="Keyword">import</a> <a id="1712" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1740" class="Symbol">as</a> <a id="1743" class="Module">Inverse</a>
<a id="1751" class="Keyword">open</a> <a id="1756" class="Keyword">import</a> <a id="1763" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="1794" class="Symbol">as</a> <a id="1797" class="Module">Related</a> <a id="1805" class="Keyword">using</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a><a id="1816" class="Symbol">;</a> <a id="1818" href="Function.Related.Propositional.html#2343" class="Function">Related</a><a id="1825" class="Symbol">)</a>
<a id="1827" class="Keyword">open</a> <a id="1832" class="Keyword">import</a> <a id="1839" href="Level.html" class="Module">Level</a> <a id="1845" class="Keyword">using</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1857" class="Symbol">)</a>
<a id="1859" class="Keyword">open</a> <a id="1864" class="Keyword">import</a> <a id="1871" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1892" class="Keyword">using</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1902" class="Symbol">;</a> <a id="1904" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1907" class="Symbol">)</a>
<a id="1909" class="Keyword">open</a> <a id="1914" class="Keyword">import</a> <a id="1921" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1949" class="Symbol">as</a> <a id="1952" class="Module">B</a>
<a id="1954" class="Keyword">open</a> <a id="1959" class="Keyword">import</a> <a id="1966" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="2011" class="Keyword">using</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2021" class="Symbol">;</a> <a id="2023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2027" class="Symbol">;</a> <a id="2029" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2032" class="Symbol">;</a> <a id="2034" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="2039" class="Symbol">;</a> <a id="2041" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="2045" class="Symbol">;</a> <a id="2047" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="2052" class="Symbol">;</a> <a id="2054" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="2058" class="Symbol">)</a>
<a id="2060" class="Keyword">open</a> <a id="2065" class="Keyword">import</a> <a id="2072" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="2123" class="Keyword">using</a> <a id="2129" class="Symbol">(</a><a id="2130" class="Keyword">module</a> <a id="2137" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2148" class="Symbol">)</a>
<a id="2150" class="Keyword">open</a> <a id="2155" class="Keyword">import</a> <a id="2162" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2177" class="Symbol">as</a> <a id="2180" class="Module">U</a>
  <a id="2184" class="Keyword">using</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2195" class="Symbol">;</a> <a id="2197" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a><a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Unary.html#6686" class="Function Operator">_⟨→⟩_</a><a id="2209" class="Symbol">)</a> <a id="2211" class="Keyword">renaming</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2225" class="Symbol">to</a> <a id="2228" class="Function Operator">_⋐_</a><a id="2231" class="Symbol">)</a>
<a id="2233" class="Keyword">open</a> <a id="2238" class="Keyword">import</a> <a id="2245" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="2279" class="Keyword">using</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="2288" class="Symbol">;</a> <a id="2290" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2299" class="Symbol">;</a> <a id="2301" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="2305" class="Symbol">;</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2314" class="Symbol">;</a> <a id="2316" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a><a id="2332" class="Symbol">)</a>
<a id="2334" class="Keyword">open</a> <a id="2339" class="Keyword">import</a> <a id="2346" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2377" class="Keyword">using</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2386" class="Symbol">;</a> <a id="2388" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2401" class="Symbol">)</a>
<a id="2403" class="Keyword">open</a> <a id="2408" class="Keyword">import</a> <a id="2415" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2441" class="Keyword">using</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2454" class="Symbol">)</a>

<a id="2457" class="Keyword">private</a>
  <a id="2467" class="Keyword">open</a> <a id="2472" class="Keyword">module</a> <a id="ListMonad"></a><a id="2479" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Module">ListMonad</a> <a id="2489" class="Symbol">{</a><a id="2490" href="Data.List.Relation.Unary.Any.Properties.html#2490" class="Bound">ℓ</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="2511" class="Symbol">{</a><a id="2512" class="Argument">ℓ</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Data.List.Relation.Unary.Any.Properties.html#2490" class="Bound">ℓ</a><a id="2517" class="Symbol">})</a>

<a id="2521" class="Keyword">private</a>
  <a id="2531" class="Keyword">variable</a>
    <a id="2544" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">a</a> <a id="2546" href="Data.List.Relation.Unary.Any.Properties.html#2546" class="Generalizable">b</a> <a id="2548" href="Data.List.Relation.Unary.Any.Properties.html#2548" class="Generalizable">c</a> <a id="2550" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a> <a id="2552" href="Data.List.Relation.Unary.Any.Properties.html#2552" class="Generalizable">q</a> <a id="2554" href="Data.List.Relation.Unary.Any.Properties.html#2554" class="Generalizable">r</a> <a id="2556" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a> <a id="2558" class="Symbol">:</a> <a id="2560" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2570" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="2572" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="2574" href="Data.List.Relation.Unary.Any.Properties.html#2574" class="Generalizable">C</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2582" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">a</a>
    <a id="2588" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="2590" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="2592" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2601" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="2603" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a>
    <a id="2609" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="2611" href="Data.List.Relation.Unary.Any.Properties.html#2611" class="Generalizable">y</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a>
    <a id="2621" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="2624" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2634" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a>

<a id="2637" class="Comment">------------------------------------------------------------------------</a>
<a id="2710" class="Comment">-- Equality properties</a>

<a id="lift-resp"></a><a id="2734" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">∀</a> <a id="2748" class="Symbol">{</a><a id="2749" href="Data.List.Relation.Unary.Any.Properties.html#2749" class="Bound Operator">_≈_</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2759" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="2761" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="2768" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2777" href="Data.List.Relation.Unary.Any.Properties.html#2749" class="Bound Operator">_≈_</a> <a id="2781" class="Symbol">→</a>
            <a id="2795" class="Symbol">(</a><a id="2796" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2800" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="2801" class="Symbol">)</a> <a id="2803" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2823" href="Data.List.Relation.Unary.Any.Properties.html#2749" class="Bound Operator">_≈_</a><a id="2826" class="Symbol">)</a>
<a id="2828" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2838" href="Data.List.Relation.Unary.Any.Properties.html#2838" class="Bound">resp</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Data.List.Relation.Unary.Any.Properties.html#2844" class="Bound">x≈y</a> <a id="2848" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2850" href="Data.List.Relation.Unary.Any.Properties.html#2850" class="Bound">xs≈ys</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2863" href="Data.List.Relation.Unary.Any.Properties.html#2863" class="Bound">px</a><a id="2865" class="Symbol">)</a>   <a id="2869" class="Symbol">=</a> <a id="2871" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.List.Relation.Unary.Any.Properties.html#2838" class="Bound">resp</a> <a id="2882" href="Data.List.Relation.Unary.Any.Properties.html#2844" class="Bound">x≈y</a> <a id="2886" href="Data.List.Relation.Unary.Any.Properties.html#2863" class="Bound">px</a><a id="2888" class="Symbol">)</a>
<a id="2890" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2900" href="Data.List.Relation.Unary.Any.Properties.html#2900" class="Bound">resp</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Data.List.Relation.Unary.Any.Properties.html#2906" class="Bound">x≈y</a> <a id="2910" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2912" href="Data.List.Relation.Unary.Any.Properties.html#2912" class="Bound">xs≈ys</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2926" href="Data.List.Relation.Unary.Any.Properties.html#2926" class="Bound">pxs</a><a id="2929" class="Symbol">)</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2950" href="Data.List.Relation.Unary.Any.Properties.html#2900" class="Bound">resp</a> <a id="2955" href="Data.List.Relation.Unary.Any.Properties.html#2912" class="Bound">xs≈ys</a> <a id="2961" href="Data.List.Relation.Unary.Any.Properties.html#2926" class="Bound">pxs</a><a id="2964" class="Symbol">)</a>

<a id="here-injective"></a><a id="2967" href="Data.List.Relation.Unary.Any.Properties.html#2967" class="Function">here-injective</a> <a id="2982" class="Symbol">:</a> <a id="2984" class="Symbol">∀</a> <a id="2986" class="Symbol">{</a><a id="2987" href="Data.List.Relation.Unary.Any.Properties.html#2987" class="Bound">p</a> <a id="2989" href="Data.List.Relation.Unary.Any.Properties.html#2989" class="Bound">q</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="2995" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="2996" class="Symbol">}</a> <a id="2998" class="Symbol">→</a> <a id="3000" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3005" class="Symbol">{</a><a id="3006" class="Argument">P</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="3011" class="Symbol">}</a> <a id="3013" class="Symbol">{</a><a id="3014" class="Argument">xs</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3021" class="Symbol">}</a> <a id="3023" href="Data.List.Relation.Unary.Any.Properties.html#2987" class="Bound">p</a> <a id="3025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3027" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3032" href="Data.List.Relation.Unary.Any.Properties.html#2989" class="Bound">q</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Data.List.Relation.Unary.Any.Properties.html#2987" class="Bound">p</a> <a id="3038" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3040" href="Data.List.Relation.Unary.Any.Properties.html#2989" class="Bound">q</a>
<a id="3042" href="Data.List.Relation.Unary.Any.Properties.html#2967" class="Function">here-injective</a> <a id="3057" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3062" class="Symbol">=</a> <a id="3064" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="there-injective"></a><a id="3070" href="Data.List.Relation.Unary.Any.Properties.html#3070" class="Function">there-injective</a> <a id="3086" class="Symbol">:</a> <a id="3088" class="Symbol">∀</a> <a id="3090" class="Symbol">{</a><a id="3091" href="Data.List.Relation.Unary.Any.Properties.html#3091" class="Bound">p</a> <a id="3093" href="Data.List.Relation.Unary.Any.Properties.html#3093" class="Bound">q</a> <a id="3095" class="Symbol">:</a> <a id="3097" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3101" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3103" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3105" class="Symbol">}</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3115" class="Symbol">{</a><a id="3116" class="Argument">x</a> <a id="3118" class="Symbol">=</a> <a id="3120" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="3121" class="Symbol">}</a> <a id="3123" href="Data.List.Relation.Unary.Any.Properties.html#3091" class="Bound">p</a> <a id="3125" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3127" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3133" href="Data.List.Relation.Unary.Any.Properties.html#3093" class="Bound">q</a> <a id="3135" class="Symbol">→</a> <a id="3137" href="Data.List.Relation.Unary.Any.Properties.html#3091" class="Bound">p</a> <a id="3139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3141" href="Data.List.Relation.Unary.Any.Properties.html#3093" class="Bound">q</a>
<a id="3143" href="Data.List.Relation.Unary.Any.Properties.html#3070" class="Function">there-injective</a> <a id="3159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3172" class="Comment">------------------------------------------------------------------------</a>
<a id="3245" class="Comment">-- Misc</a>

<a id="¬Any[]"></a><a id="3254" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3265" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3269" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3271" class="InductiveConstructor">[]</a>
<a id="3274" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a> <a id="3281" class="Symbol">()</a>

<a id="3285" class="Comment">------------------------------------------------------------------------</a>
<a id="3358" class="Comment">-- Any is a congruence</a>

<a id="Any-cong"></a><a id="3382" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="3391" class="Symbol">:</a> <a id="3393" class="Symbol">∀</a> <a id="3395" class="Symbol">{</a><a id="3396" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a><a id="3404" class="Symbol">}</a> <a id="3406" class="Symbol">→</a> <a id="3408" class="Symbol">(∀</a> <a id="3411" href="Data.List.Relation.Unary.Any.Properties.html#3411" class="Bound">x</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="3423" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3428" href="Data.List.Relation.Unary.Any.Properties.html#3411" class="Bound">x</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="3434" href="Data.List.Relation.Unary.Any.Properties.html#3411" class="Bound">x</a><a id="3435" class="Symbol">))</a> <a id="3438" class="Symbol">→</a>
           <a id="3451" class="Symbol">(∀</a> <a id="3454" class="Symbol">{</a><a id="3455" href="Data.List.Relation.Unary.Any.Properties.html#3455" class="Bound">z</a><a id="3456" class="Symbol">}</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="3468" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Data.List.Relation.Unary.Any.Properties.html#3455" class="Bound">z</a> <a id="3473" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3475" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3477" class="Symbol">)</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Data.List.Relation.Unary.Any.Properties.html#3455" class="Bound">z</a> <a id="3482" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3484" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="3486" class="Symbol">))</a> <a id="3489" class="Symbol">→</a>
           <a id="3502" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="3510" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3517" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3519" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3528" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="3530" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="3532" class="Symbol">)</a>
<a id="3534" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="3543" class="Symbol">{</a><a id="3544" class="Argument">P</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Data.List.Relation.Unary.Any.Properties.html#3548" class="Bound">P</a><a id="3549" class="Symbol">}</a> <a id="3551" class="Symbol">{</a><a id="3552" class="Argument">Q</a> <a id="3554" class="Symbol">=</a> <a id="3556" href="Data.List.Relation.Unary.Any.Properties.html#3556" class="Bound">Q</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">{</a><a id="3560" class="Argument">xs</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Data.List.Relation.Unary.Any.Properties.html#3565" class="Bound">xs</a><a id="3567" class="Symbol">}</a> <a id="3569" class="Symbol">{</a><a id="3570" href="Data.List.Relation.Unary.Any.Properties.html#3570" class="Bound">ys</a><a id="3572" class="Symbol">}</a> <a id="3574" href="Data.List.Relation.Unary.Any.Properties.html#3574" class="Bound">P↔Q</a> <a id="3578" href="Data.List.Relation.Unary.Any.Properties.html#3578" class="Bound">xs≈ys</a> <a id="3584" class="Symbol">=</a>
  <a id="3588" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3592" href="Data.List.Relation.Unary.Any.Properties.html#3548" class="Bound">P</a> <a id="3594" href="Data.List.Relation.Unary.Any.Properties.html#3565" class="Bound">xs</a>                <a id="3612" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="3615" href="Function.Related.Propositional.html#8306" class="Function">Related.SK-sym</a> <a id="3630" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="3635" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="3639" class="Symbol">(</a><a id="3640" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3642" class="Symbol">λ</a> <a id="3644" href="Data.List.Relation.Unary.Any.Properties.html#3644" class="Bound">x</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="Data.List.Relation.Unary.Any.Properties.html#3644" class="Bound">x</a> <a id="3650" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3652" href="Data.List.Relation.Unary.Any.Properties.html#3565" class="Bound">xs</a> <a id="3655" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3657" href="Data.List.Relation.Unary.Any.Properties.html#3548" class="Bound">P</a> <a id="3659" href="Data.List.Relation.Unary.Any.Properties.html#3644" class="Bound">x</a><a id="3660" class="Symbol">)</a>  <a id="3663" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="3666" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="3673" href="Function.Properties.Inverse.html#1723" class="Function">Inverse.↔-refl</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Data.List.Relation.Unary.Any.Properties.html#3578" class="Bound">xs≈ys</a> <a id="3695" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">×-cong</a> <a id="3702" href="Data.List.Relation.Unary.Any.Properties.html#3574" class="Bound">P↔Q</a> <a id="3706" class="Symbol">_)</a> <a id="3709" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="3713" class="Symbol">(</a><a id="3714" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3716" class="Symbol">λ</a> <a id="3718" href="Data.List.Relation.Unary.Any.Properties.html#3718" class="Bound">x</a> <a id="3720" class="Symbol">→</a> <a id="3722" href="Data.List.Relation.Unary.Any.Properties.html#3718" class="Bound">x</a> <a id="3724" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3726" href="Data.List.Relation.Unary.Any.Properties.html#3570" class="Bound">ys</a> <a id="3729" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3731" href="Data.List.Relation.Unary.Any.Properties.html#3556" class="Bound">Q</a> <a id="3733" href="Data.List.Relation.Unary.Any.Properties.html#3718" class="Bound">x</a><a id="3734" class="Symbol">)</a>  <a id="3737" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="3740" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="3745" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="3749" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3753" href="Data.List.Relation.Unary.Any.Properties.html#3556" class="Bound">Q</a> <a id="3755" href="Data.List.Relation.Unary.Any.Properties.html#3570" class="Bound">ys</a>                <a id="3773" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3777" class="Keyword">where</a> <a id="3783" class="Keyword">open</a> <a id="3788" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="3817" class="Comment">------------------------------------------------------------------------</a>
<a id="3890" class="Comment">-- Any.map</a>

<a id="map-cong"></a><a id="3902" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="3911" class="Symbol">:</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Data.List.Relation.Unary.Any.Properties.html#3914" class="Bound">f</a> <a id="3916" href="Data.List.Relation.Unary.Any.Properties.html#3916" class="Bound">g</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3922" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="3924" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">→</a> <a id="3929" class="Symbol">(∀</a> <a id="3932" class="Symbol">{</a><a id="3933" href="Data.List.Relation.Unary.Any.Properties.html#3933" class="Bound">x</a><a id="3934" class="Symbol">}</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Data.List.Relation.Unary.Any.Properties.html#3937" class="Bound">p</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3943" href="Data.List.Relation.Unary.Any.Properties.html#3933" class="Bound">x</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">→</a> <a id="3948" href="Data.List.Relation.Unary.Any.Properties.html#3914" class="Bound">f</a> <a id="3950" href="Data.List.Relation.Unary.Any.Properties.html#3937" class="Bound">p</a> <a id="3952" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3954" href="Data.List.Relation.Unary.Any.Properties.html#3916" class="Bound">g</a> <a id="3956" href="Data.List.Relation.Unary.Any.Properties.html#3937" class="Bound">p</a><a id="3957" class="Symbol">)</a> <a id="3959" class="Symbol">→</a>
          <a id="3971" class="Symbol">(</a><a id="3972" href="Data.List.Relation.Unary.Any.Properties.html#3972" class="Bound">p</a> <a id="3974" class="Symbol">:</a> <a id="3976" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3980" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3982" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3984" class="Symbol">)</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="3996" href="Data.List.Relation.Unary.Any.Properties.html#3914" class="Bound">f</a> <a id="3998" href="Data.List.Relation.Unary.Any.Properties.html#3972" class="Bound">p</a> <a id="4000" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4002" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4010" href="Data.List.Relation.Unary.Any.Properties.html#3916" class="Bound">g</a> <a id="4012" href="Data.List.Relation.Unary.Any.Properties.html#3972" class="Bound">p</a>
<a id="4014" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="4023" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Bound">f</a> <a id="4025" href="Data.List.Relation.Unary.Any.Properties.html#4025" class="Bound">g</a> <a id="4027" href="Data.List.Relation.Unary.Any.Properties.html#4027" class="Bound">hyp</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="4038" href="Data.List.Relation.Unary.Any.Properties.html#4038" class="Bound">p</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">=</a> <a id="4043" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4048" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Data.List.Relation.Unary.Any.Properties.html#4027" class="Bound">hyp</a> <a id="4058" href="Data.List.Relation.Unary.Any.Properties.html#4038" class="Bound">p</a><a id="4059" class="Symbol">)</a>
<a id="4061" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="4070" href="Data.List.Relation.Unary.Any.Properties.html#4070" class="Bound">f</a> <a id="4072" href="Data.List.Relation.Unary.Any.Properties.html#4072" class="Bound">g</a> <a id="4074" href="Data.List.Relation.Unary.Any.Properties.html#4074" class="Bound">hyp</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4085" href="Data.List.Relation.Unary.Any.Properties.html#4085" class="Bound">p</a><a id="4086" class="Symbol">)</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4095" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4101" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4103" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="4112" href="Data.List.Relation.Unary.Any.Properties.html#4070" class="Bound">f</a> <a id="4114" href="Data.List.Relation.Unary.Any.Properties.html#4072" class="Bound">g</a> <a id="4116" href="Data.List.Relation.Unary.Any.Properties.html#4074" class="Bound">hyp</a> <a id="4120" href="Data.List.Relation.Unary.Any.Properties.html#4085" class="Bound">p</a>

<a id="map-id"></a><a id="4123" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4130" class="Symbol">:</a> <a id="4132" class="Symbol">∀</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Data.List.Relation.Unary.Any.Properties.html#4135" class="Bound">f</a> <a id="4137" class="Symbol">:</a> <a id="4139" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4141" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="4143" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">→</a> <a id="4148" class="Symbol">(∀</a> <a id="4151" class="Symbol">{</a><a id="4152" href="Data.List.Relation.Unary.Any.Properties.html#4152" class="Bound">x</a><a id="4153" class="Symbol">}</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Data.List.Relation.Unary.Any.Properties.html#4156" class="Bound">p</a> <a id="4158" class="Symbol">:</a> <a id="4160" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4162" href="Data.List.Relation.Unary.Any.Properties.html#4152" class="Bound">x</a><a id="4163" class="Symbol">)</a> <a id="4165" class="Symbol">→</a> <a id="4167" href="Data.List.Relation.Unary.Any.Properties.html#4135" class="Bound">f</a> <a id="4169" href="Data.List.Relation.Unary.Any.Properties.html#4156" class="Bound">p</a> <a id="4171" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4173" href="Data.List.Relation.Unary.Any.Properties.html#4156" class="Bound">p</a><a id="4174" class="Symbol">)</a> <a id="4176" class="Symbol">→</a>
         <a id="4187" class="Symbol">(</a><a id="4188" href="Data.List.Relation.Unary.Any.Properties.html#4188" class="Bound">p</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4196" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4198" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4200" class="Symbol">)</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4212" href="Data.List.Relation.Unary.Any.Properties.html#4135" class="Bound">f</a> <a id="4214" href="Data.List.Relation.Unary.Any.Properties.html#4188" class="Bound">p</a> <a id="4216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4218" href="Data.List.Relation.Unary.Any.Properties.html#4188" class="Bound">p</a>
<a id="4220" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4227" href="Data.List.Relation.Unary.Any.Properties.html#4227" class="Bound">f</a> <a id="4229" href="Data.List.Relation.Unary.Any.Properties.html#4229" class="Bound">hyp</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="4240" href="Data.List.Relation.Unary.Any.Properties.html#4240" class="Bound">p</a><a id="4241" class="Symbol">)</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4250" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Data.List.Relation.Unary.Any.Properties.html#4229" class="Bound">hyp</a> <a id="4260" href="Data.List.Relation.Unary.Any.Properties.html#4240" class="Bound">p</a><a id="4261" class="Symbol">)</a>
<a id="4263" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4270" href="Data.List.Relation.Unary.Any.Properties.html#4270" class="Bound">f</a> <a id="4272" href="Data.List.Relation.Unary.Any.Properties.html#4272" class="Bound">hyp</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4283" href="Data.List.Relation.Unary.Any.Properties.html#4283" class="Bound">p</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4293" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4299" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4301" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4308" href="Data.List.Relation.Unary.Any.Properties.html#4270" class="Bound">f</a> <a id="4310" href="Data.List.Relation.Unary.Any.Properties.html#4272" class="Bound">hyp</a> <a id="4314" href="Data.List.Relation.Unary.Any.Properties.html#4283" class="Bound">p</a>

<a id="map-∘"></a><a id="4317" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4323" class="Symbol">:</a> <a id="4325" class="Symbol">∀</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Data.List.Relation.Unary.Any.Properties.html#4328" class="Bound">f</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="4334" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="4336" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Data.List.Relation.Unary.Any.Properties.html#4340" class="Bound">g</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4346" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="4348" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Data.List.Relation.Unary.Any.Properties.html#4352" class="Bound">p</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4360" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4362" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4364" class="Symbol">)</a> <a id="4366" class="Symbol">→</a>
        <a id="4376" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Data.List.Relation.Unary.Any.Properties.html#4328" class="Bound">f</a> <a id="4387" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4389" href="Data.List.Relation.Unary.Any.Properties.html#4340" class="Bound">g</a><a id="4390" class="Symbol">)</a> <a id="4392" href="Data.List.Relation.Unary.Any.Properties.html#4352" class="Bound">p</a> <a id="4394" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4396" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4404" href="Data.List.Relation.Unary.Any.Properties.html#4328" class="Bound">f</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4415" href="Data.List.Relation.Unary.Any.Properties.html#4340" class="Bound">g</a> <a id="4417" href="Data.List.Relation.Unary.Any.Properties.html#4352" class="Bound">p</a><a id="4418" class="Symbol">)</a>
<a id="4420" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4426" href="Data.List.Relation.Unary.Any.Properties.html#4426" class="Bound">f</a> <a id="4428" href="Data.List.Relation.Unary.Any.Properties.html#4428" class="Bound">g</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="4437" href="Data.List.Relation.Unary.Any.Properties.html#4437" class="Bound">p</a><a id="4438" class="Symbol">)</a> <a id="4440" class="Symbol">=</a> <a id="4442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4447" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4453" href="Data.List.Relation.Unary.Any.Properties.html#4453" class="Bound">f</a> <a id="4455" href="Data.List.Relation.Unary.Any.Properties.html#4455" class="Bound">g</a> <a id="4457" class="Symbol">(</a><a id="4458" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4464" href="Data.List.Relation.Unary.Any.Properties.html#4464" class="Bound">p</a><a id="4465" class="Symbol">)</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4474" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4480" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4482" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4488" href="Data.List.Relation.Unary.Any.Properties.html#4453" class="Bound">f</a> <a id="4490" href="Data.List.Relation.Unary.Any.Properties.html#4455" class="Bound">g</a> <a id="4492" href="Data.List.Relation.Unary.Any.Properties.html#4464" class="Bound">p</a>

<a id="4495" class="Comment">------------------------------------------------------------------------</a>
<a id="4568" class="Comment">-- Any.lookup</a>

<a id="lookup-result"></a><a id="4583" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4597" class="Symbol">:</a> <a id="4599" class="Symbol">∀</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Data.List.Relation.Unary.Any.Properties.html#4602" class="Bound">p</a> <a id="4604" class="Symbol">:</a> <a id="4606" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4610" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4612" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4614" class="Symbol">)</a> <a id="4616" class="Symbol">→</a> <a id="4618" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4620" class="Symbol">(</a><a id="4621" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="4632" href="Data.List.Relation.Unary.Any.Properties.html#4602" class="Bound">p</a><a id="4633" class="Symbol">)</a>
<a id="4635" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4655" href="Data.List.Relation.Unary.Any.Properties.html#4655" class="Bound">px</a><a id="4657" class="Symbol">)</a> <a id="4659" class="Symbol">=</a> <a id="4661" href="Data.List.Relation.Unary.Any.Properties.html#4655" class="Bound">px</a>
<a id="4664" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4685" href="Data.List.Relation.Unary.Any.Properties.html#4685" class="Bound">p</a><a id="4686" class="Symbol">)</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4704" href="Data.List.Relation.Unary.Any.Properties.html#4685" class="Bound">p</a>

<a id="lookup-index"></a><a id="4707" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4720" class="Symbol">:</a> <a id="4722" class="Symbol">∀</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Data.List.Relation.Unary.Any.Properties.html#4725" class="Bound">p</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4733" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4735" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4737" class="Symbol">)</a> <a id="4739" class="Symbol">→</a> <a id="4741" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="4751" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Data.List.Relation.Unary.Any.html#1814" class="Function">Any.index</a> <a id="4765" href="Data.List.Relation.Unary.Any.Properties.html#4725" class="Bound">p</a><a id="4766" class="Symbol">))</a>
<a id="4769" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4788" href="Data.List.Relation.Unary.Any.Properties.html#4788" class="Bound">px</a><a id="4790" class="Symbol">)</a>   <a id="4794" class="Symbol">=</a> <a id="4796" href="Data.List.Relation.Unary.Any.Properties.html#4788" class="Bound">px</a>
<a id="4799" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4819" href="Data.List.Relation.Unary.Any.Properties.html#4819" class="Bound">pxs</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4839" href="Data.List.Relation.Unary.Any.Properties.html#4819" class="Bound">pxs</a>

<a id="4844" class="Comment">------------------------------------------------------------------------</a>
<a id="4917" class="Comment">-- Swapping</a>

<a id="4930" class="Comment">-- Nested occurrences of Any can sometimes be swapped. See also ×↔.</a>

<a id="4999" class="Keyword">module</a> <a id="5006" href="Data.List.Relation.Unary.Any.Properties.html#5006" class="Module">_</a> <a id="5008" class="Symbol">{</a><a id="5009" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5011" class="Symbol">:</a> <a id="5013" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5017" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="5019" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="5021" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="5022" class="Symbol">}</a> <a id="5024" class="Keyword">where</a>

  <a id="5033" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5038" class="Symbol">:</a> <a id="5040" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5044" class="Symbol">(λ</a> <a id="5047" href="Data.List.Relation.Unary.Any.Properties.html#5047" class="Bound">x</a> <a id="5049" class="Symbol">→</a> <a id="5051" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5058" href="Data.List.Relation.Unary.Any.Properties.html#5047" class="Bound">x</a><a id="5059" class="Symbol">)</a> <a id="5061" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5063" class="Symbol">)</a> <a id="5065" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="5068" class="Symbol">→</a> <a id="5070" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5074" class="Symbol">(λ</a> <a id="5077" href="Data.List.Relation.Unary.Any.Properties.html#5077" class="Bound">y</a> <a id="5079" class="Symbol">→</a> <a id="5081" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Function.Base.html#1657" class="Function">flip</a> <a id="5091" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5093" href="Data.List.Relation.Unary.Any.Properties.html#5077" class="Bound">y</a><a id="5094" class="Symbol">)</a> <a id="5096" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5098" class="Symbol">)</a> <a id="5100" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a>
  <a id="5105" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="5117" href="Data.List.Relation.Unary.Any.Properties.html#5117" class="Bound">pys</a><a id="5120" class="Symbol">)</a>  <a id="5123" class="Symbol">=</a> <a id="5125" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5133" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5138" href="Data.List.Relation.Unary.Any.Properties.html#5117" class="Bound">pys</a>
  <a id="5144" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5156" href="Data.List.Relation.Unary.Any.Properties.html#5156" class="Bound">pxys</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5172" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5184" href="Data.List.Relation.Unary.Any.Properties.html#5156" class="Bound">pxys</a><a id="5188" class="Symbol">)</a>

  <a id="5193" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5204" class="Symbol">:</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Data.List.Relation.Unary.Any.Properties.html#5207" class="Bound">any</a> <a id="5211" class="Symbol">:</a> <a id="5213" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5217" class="Symbol">(λ</a> <a id="5220" href="Data.List.Relation.Unary.Any.Properties.html#5220" class="Bound">x</a> <a id="5222" class="Symbol">→</a> <a id="5224" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5228" class="Symbol">(</a><a id="5229" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5231" href="Data.List.Relation.Unary.Any.Properties.html#5220" class="Bound">x</a><a id="5232" class="Symbol">)</a> <a id="5234" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5236" class="Symbol">)</a> <a id="5238" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5240" class="Symbol">)</a> <a id="5242" class="Symbol">→</a>
               <a id="5259" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5280" class="Symbol">{</a><a id="5281" class="Argument">x</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="5286" class="Symbol">})</a> <a id="5289" href="Data.List.Relation.Unary.Any.Properties.html#5207" class="Bound">any</a><a id="5292" class="Symbol">)</a> <a id="5294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5296" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5308" href="Data.List.Relation.Unary.Any.Properties.html#5207" class="Bound">any</a><a id="5311" class="Symbol">)</a>
  <a id="5315" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5326" class="Symbol">(</a><a id="5327" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="5333" href="Data.List.Relation.Unary.Any.Properties.html#5333" class="Bound">pys</a><a id="5336" class="Symbol">)</a>  <a id="5339" class="Symbol">=</a> <a id="5341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5348" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5359" class="Symbol">(</a><a id="5360" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5366" href="Data.List.Relation.Unary.Any.Properties.html#5366" class="Bound">pxys</a><a id="5370" class="Symbol">)</a> <a id="5372" class="Symbol">=</a> <a id="5374" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5379" class="Symbol">(</a><a id="5380" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5388" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="5393" class="Symbol">)</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5407" href="Data.List.Relation.Unary.Any.Properties.html#5366" class="Bound">pxys</a><a id="5411" class="Symbol">)</a>

<a id="5414" class="Keyword">module</a> <a id="5421" href="Data.List.Relation.Unary.Any.Properties.html#5421" class="Module">_</a> <a id="5423" class="Symbol">{</a><a id="5424" href="Data.List.Relation.Unary.Any.Properties.html#5424" class="Bound">R</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5432" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="5434" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="5436" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="5437" class="Symbol">}</a> <a id="5439" class="Keyword">where</a>

  <a id="5448" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5459" class="Symbol">:</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Data.List.Relation.Unary.Any.Properties.html#5462" class="Bound">any</a> <a id="5466" class="Symbol">:</a> <a id="5468" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5472" class="Symbol">(λ</a> <a id="5475" href="Data.List.Relation.Unary.Any.Properties.html#5475" class="Bound">x</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5483" class="Symbol">(</a><a id="5484" href="Data.List.Relation.Unary.Any.Properties.html#5424" class="Bound">R</a> <a id="5486" href="Data.List.Relation.Unary.Any.Properties.html#5475" class="Bound">x</a><a id="5487" class="Symbol">)</a> <a id="5489" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5491" class="Symbol">)</a> <a id="5493" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5495" class="Symbol">)</a> <a id="5497" class="Symbol">→</a>
               <a id="5514" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5525" href="Data.List.Relation.Unary.Any.Properties.html#5462" class="Bound">any</a><a id="5528" class="Symbol">)</a> <a id="5530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5532" href="Data.List.Relation.Unary.Any.Properties.html#5462" class="Bound">any</a>
  <a id="5538" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5561" href="Data.List.Relation.Unary.Any.Properties.html#5561" class="Bound">px</a><a id="5563" class="Symbol">))</a>   <a id="5568" class="Symbol">=</a> <a id="5570" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5577" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5601" href="Data.List.Relation.Unary.Any.Properties.html#5601" class="Bound">pys</a><a id="5604" class="Symbol">))</a> <a id="5607" class="Symbol">=</a>
    <a id="5613" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5627" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="5632" class="Symbol">)</a> <a id="5634" class="Symbol">(</a><a id="5635" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5652" href="Data.List.Relation.Unary.Any.Properties.html#5601" class="Bound">pys</a><a id="5655" class="Symbol">))</a>
  <a id="5660" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5678" href="Data.List.Relation.Unary.Any.Properties.html#5678" class="Bound">pxys</a><a id="5682" class="Symbol">)</a>       <a id="5690" class="Symbol">=</a>
    <a id="5696" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5720" href="Data.List.Relation.Unary.Any.Properties.html#5678" class="Bound">pxys</a><a id="5724" class="Symbol">))</a> <a id="5727" class="Symbol">(</a><a id="5728" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5733" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5751" href="Data.List.Relation.Unary.Any.Properties.html#5678" class="Bound">pxys</a><a id="5755" class="Symbol">))</a>

<a id="5759" class="Keyword">module</a> <a id="5766" href="Data.List.Relation.Unary.Any.Properties.html#5766" class="Module">_</a> <a id="5768" class="Symbol">{</a><a id="5769" href="Data.List.Relation.Unary.Any.Properties.html#5769" class="Bound">R</a> <a id="5771" class="Symbol">:</a> <a id="5773" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5777" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="5779" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="5781" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="5782" class="Symbol">}</a> <a id="5784" class="Keyword">where</a>

  <a id="5793" href="Data.List.Relation.Unary.Any.Properties.html#5793" class="Function">swap↔</a> <a id="5799" class="Symbol">:</a> <a id="5801" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5805" class="Symbol">(λ</a> <a id="5808" href="Data.List.Relation.Unary.Any.Properties.html#5808" class="Bound">x</a> <a id="5810" class="Symbol">→</a> <a id="5812" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5816" class="Symbol">(</a><a id="5817" href="Data.List.Relation.Unary.Any.Properties.html#5769" class="Bound">R</a> <a id="5819" href="Data.List.Relation.Unary.Any.Properties.html#5808" class="Bound">x</a><a id="5820" class="Symbol">)</a> <a id="5822" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5824" class="Symbol">)</a> <a id="5826" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="5829" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5831" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5835" class="Symbol">(λ</a> <a id="5838" href="Data.List.Relation.Unary.Any.Properties.html#5838" class="Bound">y</a> <a id="5840" class="Symbol">→</a> <a id="5842" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5846" class="Symbol">(</a><a id="5847" href="Function.Base.html#1657" class="Function">flip</a> <a id="5852" href="Data.List.Relation.Unary.Any.Properties.html#5769" class="Bound">R</a> <a id="5854" href="Data.List.Relation.Unary.Any.Properties.html#5838" class="Bound">y</a><a id="5855" class="Symbol">)</a> <a id="5857" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5859" class="Symbol">)</a> <a id="5861" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a>
  <a id="5866" href="Data.List.Relation.Unary.Any.Properties.html#5793" class="Function">swap↔</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="5880" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5885" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5890" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5901" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a>

<a id="5913" class="Comment">------------------------------------------------------------------------</a>
<a id="5986" class="Comment">-- Lemmas relating Any to ⊥</a>

<a id="⊥↔Any⊥"></a><a id="6015" href="Data.List.Relation.Unary.Any.Properties.html#6015" class="Function">⊥↔Any⊥</a> <a id="6022" class="Symbol">:</a> <a id="6024" href="Data.Empty.html#914" class="Function">⊥</a> <a id="6026" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6028" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Function.Base.html#725" class="Function">const</a> <a id="6039" href="Data.Empty.html#914" class="Function">⊥</a><a id="6040" class="Symbol">)</a> <a id="6042" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="6045" href="Data.List.Relation.Unary.Any.Properties.html#6015" class="Function">⊥↔Any⊥</a> <a id="6052" class="Symbol">=</a> <a id="6054" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="6060" class="Symbol">(λ())</a> <a id="6066" class="Symbol">(λ</a> <a id="6069" href="Data.List.Relation.Unary.Any.Properties.html#6069" class="Bound">p</a> <a id="6071" class="Symbol">→</a> <a id="6073" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6078" href="Data.List.Relation.Unary.Any.Properties.html#6069" class="Bound">p</a><a id="6079" class="Symbol">)</a> <a id="6081" class="Symbol">(λ</a> <a id="6084" href="Data.List.Relation.Unary.Any.Properties.html#6084" class="Bound">p</a> <a id="6086" class="Symbol">→</a> <a id="6088" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6093" href="Data.List.Relation.Unary.Any.Properties.html#6084" class="Bound">p</a><a id="6094" class="Symbol">)</a> <a id="6096" class="Symbol">(λ())</a>
  <a id="6104" class="Keyword">where</a>
  <a id="6112" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6117" class="Symbol">:</a> <a id="6119" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Function.Base.html#725" class="Function">const</a> <a id="6130" href="Data.Empty.html#914" class="Function">⊥</a><a id="6131" class="Symbol">)</a> <a id="6133" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6136" class="Symbol">→</a> <a id="6138" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a>
  <a id="6142" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6154" href="Data.List.Relation.Unary.Any.Properties.html#6154" class="Bound">p</a><a id="6155" class="Symbol">)</a> <a id="6157" class="Symbol">=</a> <a id="6159" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6164" href="Data.List.Relation.Unary.Any.Properties.html#6154" class="Bound">p</a>

<a id="⊥↔Any[]"></a><a id="6167" href="Data.List.Relation.Unary.Any.Properties.html#6167" class="Function">⊥↔Any[]</a> <a id="6175" class="Symbol">:</a> <a id="6177" href="Data.Empty.html#914" class="Function">⊥</a> <a id="6179" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6181" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6185" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="6187" class="InductiveConstructor">[]</a>
<a id="6190" href="Data.List.Relation.Unary.Any.Properties.html#6167" class="Function">⊥↔Any[]</a> <a id="6198" class="Symbol">=</a> <a id="6200" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="6206" class="Symbol">(λ())</a> <a id="6212" class="Symbol">(λ())</a> <a id="6218" class="Symbol">(λ())</a> <a id="6224" class="Symbol">(λ())</a>

<a id="6231" class="Comment">------------------------------------------------------------------------</a>
<a id="6304" class="Comment">-- Lemmas relating Any to ⊤</a>

<a id="6333" class="Comment">-- These introduction and elimination rules are not inverses, though.</a>

<a id="any⁺"></a><a id="6404" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6409" class="Symbol">:</a> <a id="6411" class="Symbol">∀</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Data.List.Relation.Unary.Any.Properties.html#6414" class="Bound">p</a> <a id="6416" class="Symbol">:</a> <a id="6418" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="6420" class="Symbol">→</a> <a id="6422" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6426" class="Symbol">)</a> <a id="6428" class="Symbol">→</a> <a id="6430" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6434" class="Symbol">(</a><a id="6435" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6437" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6439" href="Data.List.Relation.Unary.Any.Properties.html#6414" class="Bound">p</a><a id="6440" class="Symbol">)</a> <a id="6442" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6445" class="Symbol">→</a> <a id="6447" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="6454" href="Data.List.Relation.Unary.Any.Properties.html#6414" class="Bound">p</a> <a id="6456" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="6458" class="Symbol">)</a>
<a id="6460" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6465" href="Data.List.Relation.Unary.Any.Properties.html#6465" class="Bound">p</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="6474" href="Data.List.Relation.Unary.Any.Properties.html#6474" class="Bound">px</a><a id="6476" class="Symbol">)</a>          <a id="6487" class="Symbol">=</a> <a id="6489" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="6506" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6516" href="Data.List.Relation.Unary.Any.Properties.html#6474" class="Bound">px</a><a id="6518" class="Symbol">)</a>
<a id="6520" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6525" href="Data.List.Relation.Unary.Any.Properties.html#6525" class="Bound">p</a> <a id="6527" class="Symbol">(</a><a id="6528" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6534" class="Symbol">{</a><a id="6535" class="Argument">x</a> <a id="6537" class="Symbol">=</a> <a id="6539" href="Data.List.Relation.Unary.Any.Properties.html#6539" class="Bound">x</a><a id="6540" class="Symbol">}</a> <a id="6542" href="Data.List.Relation.Unary.Any.Properties.html#6542" class="Bound">pxs</a><a id="6545" class="Symbol">)</a> <a id="6547" class="Keyword">with</a> <a id="6552" href="Data.List.Relation.Unary.Any.Properties.html#6525" class="Bound">p</a> <a id="6554" href="Data.List.Relation.Unary.Any.Properties.html#6539" class="Bound">x</a>
<a id="6556" class="Symbol">...</a> <a id="6560" class="Symbol">|</a> <a id="6562" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6568" class="Symbol">=</a> <a id="6570" class="Symbol">_</a>
<a id="6572" class="Symbol">...</a> <a id="6576" class="Symbol">|</a> <a id="6578" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6584" class="Symbol">=</a> <a id="6586" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6591" class="Bound">p</a> <a id="6593" class="Bound">pxs</a>

<a id="any⁻"></a><a id="6598" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6603" class="Symbol">:</a> <a id="6605" class="Symbol">∀</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Data.List.Relation.Unary.Any.Properties.html#6608" class="Bound">p</a> <a id="6610" class="Symbol">:</a> <a id="6612" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="6614" class="Symbol">→</a> <a id="6616" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6620" class="Symbol">)</a> <a id="6622" href="Data.List.Relation.Unary.Any.Properties.html#6622" class="Bound">xs</a> <a id="6625" class="Symbol">→</a> <a id="6627" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6629" class="Symbol">(</a><a id="6630" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="6634" href="Data.List.Relation.Unary.Any.Properties.html#6608" class="Bound">p</a> <a id="6636" href="Data.List.Relation.Unary.Any.Properties.html#6622" class="Bound">xs</a><a id="6638" class="Symbol">)</a> <a id="6640" class="Symbol">→</a> <a id="6642" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6646" class="Symbol">(</a><a id="6647" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6649" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6651" href="Data.List.Relation.Unary.Any.Properties.html#6608" class="Bound">p</a><a id="6652" class="Symbol">)</a> <a id="6654" href="Data.List.Relation.Unary.Any.Properties.html#6622" class="Bound">xs</a>
<a id="6657" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6662" href="Data.List.Relation.Unary.Any.Properties.html#6662" class="Bound">p</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Data.List.Relation.Unary.Any.Properties.html#6665" class="Bound">x</a> <a id="6667" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6669" href="Data.List.Relation.Unary.Any.Properties.html#6669" class="Bound">xs</a><a id="6671" class="Symbol">)</a> <a id="6673" href="Data.List.Relation.Unary.Any.Properties.html#6673" class="Bound">px∷xs</a> <a id="6679" class="Keyword">with</a> <a id="6684" href="Data.List.Relation.Unary.Any.Properties.html#6662" class="Bound">p</a> <a id="6686" href="Data.List.Relation.Unary.Any.Properties.html#6665" class="Bound">x</a> <a id="6688" class="Keyword">in</a> <a id="6691" class="Argument">eq</a>
<a id="6694" class="Symbol">...</a> <a id="6698" class="Symbol">|</a> <a id="6700" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6706" class="Symbol">=</a> <a id="6708" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="6731" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="6735" href="Data.List.Relation.Unary.Any.Properties.html#6691" class="Bound">eq</a><a id="6737" class="Symbol">)</a>
<a id="6739" class="Symbol">...</a> <a id="6743" class="Symbol">|</a> <a id="6745" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6751" class="Symbol">=</a> <a id="6753" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6759" class="Symbol">(</a><a id="6760" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6765" class="Bound">p</a> <a id="6767" class="Bound">xs</a> <a id="6770" class="Bound">px∷xs</a><a id="6775" class="Symbol">)</a>

<a id="any⇔"></a><a id="6778" href="Data.List.Relation.Unary.Any.Properties.html#6778" class="Function">any⇔</a> <a id="6783" class="Symbol">:</a> <a id="6785" class="Symbol">∀</a> <a id="6787" class="Symbol">{</a><a id="6788" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Bound">p</a> <a id="6790" class="Symbol">:</a> <a id="6792" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="6794" class="Symbol">→</a> <a id="6796" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6800" class="Symbol">}</a> <a id="6802" class="Symbol">→</a> <a id="6804" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6808" class="Symbol">(</a><a id="6809" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6811" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6813" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Bound">p</a><a id="6814" class="Symbol">)</a> <a id="6816" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6819" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6821" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="6828" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Bound">p</a> <a id="6830" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="6832" class="Symbol">)</a>
<a id="6834" href="Data.List.Relation.Unary.Any.Properties.html#6778" class="Function">any⇔</a> <a id="6839" class="Symbol">=</a> <a id="6841" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6851" class="Symbol">_)</a> <a id="6854" class="Symbol">(</a><a id="6855" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6860" class="Symbol">_</a> <a id="6862" class="Symbol">_)</a>

<a id="6866" class="Comment">------------------------------------------------------------------------</a>
<a id="6939" class="Comment">-- Sums commute with Any</a>

<a id="Any-⊎⁺"></a><a id="6965" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="6972" class="Symbol">:</a> <a id="6974" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6978" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="6980" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6983" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6985" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6989" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="6991" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6994" class="Symbol">→</a> <a id="6996" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7000" class="Symbol">(λ</a> <a id="7003" href="Data.List.Relation.Unary.Any.Properties.html#7003" class="Bound">x</a> <a id="7005" class="Symbol">→</a> <a id="7007" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7009" href="Data.List.Relation.Unary.Any.Properties.html#7003" class="Bound">x</a> <a id="7011" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7013" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7015" href="Data.List.Relation.Unary.Any.Properties.html#7003" class="Bound">x</a><a id="7016" class="Symbol">)</a> <a id="7018" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="7021" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="7032" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="7040" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7045" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="7047" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="7055" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7060" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="Any-⊎⁻"></a><a id="7064" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7071" class="Symbol">:</a> <a id="7073" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7077" class="Symbol">(λ</a> <a id="7080" href="Data.List.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a> <a id="7082" class="Symbol">→</a> <a id="7084" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7086" href="Data.List.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a> <a id="7088" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7090" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7092" href="Data.List.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a><a id="7093" class="Symbol">)</a> <a id="7095" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7098" class="Symbol">→</a> <a id="7100" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7104" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7106" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7109" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7111" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7115" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7117" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="7120" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7139" href="Data.List.Relation.Unary.Any.Properties.html#7139" class="Bound">p</a><a id="7140" class="Symbol">))</a> <a id="7143" class="Symbol">=</a> <a id="7145" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7156" href="Data.List.Relation.Unary.Any.Properties.html#7139" class="Bound">p</a><a id="7157" class="Symbol">)</a>
<a id="7159" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7166" class="Symbol">(</a><a id="7167" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7172" class="Symbol">(</a><a id="7173" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7178" href="Data.List.Relation.Unary.Any.Properties.html#7178" class="Bound">q</a><a id="7179" class="Symbol">))</a> <a id="7182" class="Symbol">=</a> <a id="7184" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7195" href="Data.List.Relation.Unary.Any.Properties.html#7178" class="Bound">q</a><a id="7196" class="Symbol">)</a>
<a id="7198" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7212" href="Data.List.Relation.Unary.Any.Properties.html#7212" class="Bound">p</a><a id="7213" class="Symbol">)</a>       <a id="7221" class="Symbol">=</a> <a id="7223" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="7231" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7237" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7243" class="Symbol">(</a><a id="7244" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7251" href="Data.List.Relation.Unary.Any.Properties.html#7212" class="Bound">p</a><a id="7252" class="Symbol">)</a>

<a id="⊎↔"></a><a id="7255" href="Data.List.Relation.Unary.Any.Properties.html#7255" class="Function">⊎↔</a> <a id="7258" class="Symbol">:</a> <a id="7260" class="Symbol">(</a><a id="7261" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7265" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7267" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7270" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7272" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7276" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7278" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="7280" class="Symbol">)</a> <a id="7282" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="7284" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7288" class="Symbol">(λ</a> <a id="7291" href="Data.List.Relation.Unary.Any.Properties.html#7291" class="Bound">x</a> <a id="7293" class="Symbol">→</a> <a id="7295" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7297" href="Data.List.Relation.Unary.Any.Properties.html#7291" class="Bound">x</a> <a id="7299" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7301" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7303" href="Data.List.Relation.Unary.Any.Properties.html#7291" class="Bound">x</a><a id="7304" class="Symbol">)</a> <a id="7306" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="7309" href="Data.List.Relation.Unary.Any.Properties.html#7255" class="Function">⊎↔</a> <a id="7312" class="Symbol">{</a><a id="7313" class="Argument">P</a> <a id="7315" class="Symbol">=</a> <a id="7317" href="Data.List.Relation.Unary.Any.Properties.html#7317" class="Bound">P</a><a id="7318" class="Symbol">}</a> <a id="7320" class="Symbol">{</a><a id="7321" class="Argument">Q</a> <a id="7323" class="Symbol">=</a> <a id="7325" href="Data.List.Relation.Unary.Any.Properties.html#7325" class="Bound">Q</a><a id="7326" class="Symbol">}</a> <a id="7328" class="Symbol">=</a> <a id="7330" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="7336" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7343" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7350" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7358" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a>
  <a id="7368" class="Keyword">where</a>
  <a id="7376" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7384" class="Symbol">:</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Data.List.Relation.Unary.Any.Properties.html#7387" class="Bound">p</a> <a id="7389" class="Symbol">:</a> <a id="7391" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7395" href="Data.List.Relation.Unary.Any.Properties.html#7317" class="Bound">P</a> <a id="7397" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7400" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7402" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7406" href="Data.List.Relation.Unary.Any.Properties.html#7325" class="Bound">Q</a> <a id="7408" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="7410" class="Symbol">)</a> <a id="7412" class="Symbol">→</a> <a id="7414" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7421" class="Symbol">(</a><a id="7422" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7429" href="Data.List.Relation.Unary.Any.Properties.html#7387" class="Bound">p</a><a id="7430" class="Symbol">)</a> <a id="7432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7434" href="Data.List.Relation.Unary.Any.Properties.html#7387" class="Bound">p</a>
  <a id="7438" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7446" class="Symbol">(</a><a id="7447" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7452" class="Symbol">(</a><a id="7453" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="7459" href="Data.List.Relation.Unary.Any.Properties.html#7459" class="Bound">p</a><a id="7460" class="Symbol">))</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7472" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7486" class="Symbol">(</a><a id="7487" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7493" href="Data.List.Relation.Unary.Any.Properties.html#7493" class="Bound">p</a><a id="7494" class="Symbol">))</a> <a id="7497" class="Keyword">rewrite</a> <a id="7505" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7519" href="Data.List.Relation.Unary.Any.Properties.html#7493" class="Bound">p</a><a id="7520" class="Symbol">)</a> <a id="7522" class="Symbol">=</a> <a id="7524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7531" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7539" class="Symbol">(</a><a id="7540" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="7552" href="Data.List.Relation.Unary.Any.Properties.html#7552" class="Bound">q</a><a id="7553" class="Symbol">))</a> <a id="7556" class="Symbol">=</a> <a id="7558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7565" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7573" class="Symbol">(</a><a id="7574" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7579" class="Symbol">(</a><a id="7580" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7586" href="Data.List.Relation.Unary.Any.Properties.html#7586" class="Bound">q</a><a id="7587" class="Symbol">))</a> <a id="7590" class="Keyword">rewrite</a> <a id="7598" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7612" href="Data.List.Relation.Unary.Any.Properties.html#7586" class="Bound">q</a><a id="7613" class="Symbol">)</a> <a id="7615" class="Symbol">=</a> <a id="7617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7625" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7633" class="Symbol">:</a> <a id="7635" class="Symbol">(</a><a id="7636" href="Data.List.Relation.Unary.Any.Properties.html#7636" class="Bound">p</a> <a id="7638" class="Symbol">:</a> <a id="7640" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7644" class="Symbol">(λ</a> <a id="7647" href="Data.List.Relation.Unary.Any.Properties.html#7647" class="Bound">x</a> <a id="7649" class="Symbol">→</a> <a id="7651" href="Data.List.Relation.Unary.Any.Properties.html#7317" class="Bound">P</a> <a id="7653" href="Data.List.Relation.Unary.Any.Properties.html#7647" class="Bound">x</a> <a id="7655" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7657" href="Data.List.Relation.Unary.Any.Properties.html#7325" class="Bound">Q</a> <a id="7659" href="Data.List.Relation.Unary.Any.Properties.html#7647" class="Bound">x</a><a id="7660" class="Symbol">)</a> <a id="7662" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="7664" class="Symbol">)</a> <a id="7666" class="Symbol">→</a> <a id="7668" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7683" href="Data.List.Relation.Unary.Any.Properties.html#7636" class="Bound">p</a><a id="7684" class="Symbol">)</a> <a id="7686" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7688" href="Data.List.Relation.Unary.Any.Properties.html#7636" class="Bound">p</a>
  <a id="7692" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7712" href="Data.List.Relation.Unary.Any.Properties.html#7712" class="Bound">p</a><a id="7713" class="Symbol">))</a> <a id="7716" class="Symbol">=</a> <a id="7718" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7725" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7745" href="Data.List.Relation.Unary.Any.Properties.html#7745" class="Bound">q</a><a id="7746" class="Symbol">))</a> <a id="7749" class="Symbol">=</a> <a id="7751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7758" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7766" class="Symbol">(</a><a id="7767" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7773" href="Data.List.Relation.Unary.Any.Properties.html#7773" class="Bound">p</a><a id="7774" class="Symbol">)</a> <a id="7776" class="Keyword">with</a> <a id="7781" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7788" href="Data.List.Relation.Unary.Any.Properties.html#7773" class="Bound">p</a> <a id="7790" class="Symbol">|</a> <a id="7792" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7800" href="Data.List.Relation.Unary.Any.Properties.html#7773" class="Bound">p</a>
  <a id="7804" class="Symbol">...</a> <a id="7808" class="Symbol">|</a> <a id="7810" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7815" href="Data.List.Relation.Unary.Any.Properties.html#7815" class="Bound">p</a> <a id="7817" class="Symbol">|</a> <a id="7819" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7824" class="Symbol">=</a> <a id="7826" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7833" class="Symbol">...</a> <a id="7837" class="Symbol">|</a> <a id="7839" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7844" href="Data.List.Relation.Unary.Any.Properties.html#7844" class="Bound">q</a> <a id="7846" class="Symbol">|</a> <a id="7848" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7853" class="Symbol">=</a> <a id="7855" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="7861" class="Comment">------------------------------------------------------------------------</a>
<a id="7934" class="Comment">-- Products &quot;commute&quot; with Any.</a>

<a id="Any-×⁺"></a><a id="7967" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="7974" class="Symbol">:</a> <a id="7976" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7980" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7982" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7985" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7987" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7991" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7993" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="7996" class="Symbol">→</a> <a id="7998" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8002" class="Symbol">(λ</a> <a id="8005" href="Data.List.Relation.Unary.Any.Properties.html#8005" class="Bound">x</a> <a id="8007" class="Symbol">→</a> <a id="8009" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8013" class="Symbol">(λ</a> <a id="8016" href="Data.List.Relation.Unary.Any.Properties.html#8016" class="Bound">y</a> <a id="8018" class="Symbol">→</a> <a id="8020" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8022" href="Data.List.Relation.Unary.Any.Properties.html#8005" class="Bound">x</a> <a id="8024" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8026" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8028" href="Data.List.Relation.Unary.Any.Properties.html#8016" class="Bound">y</a><a id="8029" class="Symbol">)</a> <a id="8031" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="8038" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Data.List.Relation.Unary.Any.Properties.html#8046" class="Bound">p</a> <a id="8048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8050" href="Data.List.Relation.Unary.Any.Properties.html#8050" class="Bound">q</a><a id="8051" class="Symbol">)</a> <a id="8053" class="Symbol">=</a> <a id="8055" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8063" class="Symbol">(λ</a> <a id="8066" href="Data.List.Relation.Unary.Any.Properties.html#8066" class="Bound">p</a> <a id="8068" class="Symbol">→</a> <a id="8070" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8078" class="Symbol">(λ</a> <a id="8081" href="Data.List.Relation.Unary.Any.Properties.html#8081" class="Bound">q</a> <a id="8083" class="Symbol">→</a> <a id="8085" class="Symbol">(</a><a id="8086" href="Data.List.Relation.Unary.Any.Properties.html#8066" class="Bound">p</a> <a id="8088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8090" href="Data.List.Relation.Unary.Any.Properties.html#8081" class="Bound">q</a><a id="8091" class="Symbol">))</a> <a id="8094" href="Data.List.Relation.Unary.Any.Properties.html#8050" class="Bound">q</a><a id="8095" class="Symbol">)</a> <a id="8097" href="Data.List.Relation.Unary.Any.Properties.html#8046" class="Bound">p</a>

<a id="Any-×⁻"></a><a id="8100" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8107" class="Symbol">:</a> <a id="8109" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8113" class="Symbol">(λ</a> <a id="8116" href="Data.List.Relation.Unary.Any.Properties.html#8116" class="Bound">x</a> <a id="8118" class="Symbol">→</a> <a id="8120" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8124" class="Symbol">(λ</a> <a id="8127" href="Data.List.Relation.Unary.Any.Properties.html#8127" class="Bound">y</a> <a id="8129" class="Symbol">→</a> <a id="8131" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8133" href="Data.List.Relation.Unary.Any.Properties.html#8116" class="Bound">x</a> <a id="8135" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8137" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8139" href="Data.List.Relation.Unary.Any.Properties.html#8127" class="Bound">y</a><a id="8140" class="Symbol">)</a> <a id="8142" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="8144" class="Symbol">)</a> <a id="8146" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="8149" class="Symbol">→</a>
         <a id="8160" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8164" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8166" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="8169" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8171" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8175" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8177" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a>
<a id="8180" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8187" href="Data.List.Relation.Unary.Any.Properties.html#8187" class="Bound">pq</a> <a id="8190" class="Symbol">=</a> <a id="8192" class="Keyword">let</a> <a id="8196" href="Data.List.Relation.Unary.Any.Properties.html#8196" class="Bound">x</a> <a id="8198" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8200" href="Data.List.Relation.Unary.Any.Properties.html#8200" class="Bound">x∈xs</a> <a id="8205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8207" href="Data.List.Relation.Unary.Any.Properties.html#8207" class="Bound">pq′</a> <a id="8211" class="Symbol">=</a> <a id="8213" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8218" href="Data.List.Relation.Unary.Any.Properties.html#8187" class="Bound">pq</a> <a id="8221" class="Keyword">in</a>
            <a id="8236" class="Keyword">let</a> <a id="8240" href="Data.List.Relation.Unary.Any.Properties.html#8240" class="Bound">y</a> <a id="8242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8244" href="Data.List.Relation.Unary.Any.Properties.html#8244" class="Bound">y∈ys</a> <a id="8249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8251" href="Data.List.Relation.Unary.Any.Properties.html#8251" class="Bound">p</a> <a id="8253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8255" href="Data.List.Relation.Unary.Any.Properties.html#8255" class="Bound">q</a> <a id="8257" class="Symbol">=</a> <a id="8259" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8264" href="Data.List.Relation.Unary.Any.Properties.html#8207" class="Bound">pq′</a> <a id="8268" class="Keyword">in</a>
            <a id="8283" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8288" href="Data.List.Relation.Unary.Any.Properties.html#8200" class="Bound">x∈xs</a> <a id="8293" href="Data.List.Relation.Unary.Any.Properties.html#8251" class="Bound">p</a> <a id="8295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8297" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8302" href="Data.List.Relation.Unary.Any.Properties.html#8244" class="Bound">y∈ys</a> <a id="8307" href="Data.List.Relation.Unary.Any.Properties.html#8255" class="Bound">q</a>

<a id="×↔"></a><a id="8310" href="Data.List.Relation.Unary.Any.Properties.html#8310" class="Function">×↔</a> <a id="8313" class="Symbol">:</a> <a id="8315" class="Symbol">∀</a> <a id="8317" class="Symbol">{</a><a id="8318" href="Data.List.Relation.Unary.Any.Properties.html#8318" class="Bound">xs</a> <a id="8321" href="Data.List.Relation.Unary.Any.Properties.html#8321" class="Bound">ys</a><a id="8323" class="Symbol">}</a> <a id="8325" class="Symbol">→</a>
     <a id="8332" class="Symbol">(</a><a id="8333" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8337" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8339" href="Data.List.Relation.Unary.Any.Properties.html#8318" class="Bound">xs</a> <a id="8342" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8344" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8348" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8350" href="Data.List.Relation.Unary.Any.Properties.html#8321" class="Bound">ys</a><a id="8352" class="Symbol">)</a> <a id="8354" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8356" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8360" class="Symbol">(λ</a> <a id="8363" href="Data.List.Relation.Unary.Any.Properties.html#8363" class="Bound">x</a> <a id="8365" class="Symbol">→</a> <a id="8367" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8371" class="Symbol">(λ</a> <a id="8374" href="Data.List.Relation.Unary.Any.Properties.html#8374" class="Bound">y</a> <a id="8376" class="Symbol">→</a> <a id="8378" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8380" href="Data.List.Relation.Unary.Any.Properties.html#8363" class="Bound">x</a> <a id="8382" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8384" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8386" href="Data.List.Relation.Unary.Any.Properties.html#8374" class="Bound">y</a><a id="8387" class="Symbol">)</a> <a id="8389" href="Data.List.Relation.Unary.Any.Properties.html#8321" class="Bound">ys</a><a id="8391" class="Symbol">)</a> <a id="8393" href="Data.List.Relation.Unary.Any.Properties.html#8318" class="Bound">xs</a>
<a id="8396" href="Data.List.Relation.Unary.Any.Properties.html#8310" class="Function">×↔</a> <a id="8399" class="Symbol">{</a><a id="8400" class="Argument">P</a> <a id="8402" class="Symbol">=</a> <a id="8404" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a><a id="8405" class="Symbol">}</a> <a id="8407" class="Symbol">{</a><a id="8408" class="Argument">Q</a> <a id="8410" class="Symbol">=</a> <a id="8412" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a><a id="8413" class="Symbol">}</a> <a id="8415" class="Symbol">{</a><a id="8416" href="Data.List.Relation.Unary.Any.Properties.html#8416" class="Bound">xs</a><a id="8418" class="Symbol">}</a> <a id="8420" class="Symbol">{</a><a id="8421" href="Data.List.Relation.Unary.Any.Properties.html#8421" class="Bound">ys</a><a id="8423" class="Symbol">}</a> <a id="8425" class="Symbol">=</a> <a id="8427" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="8433" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8440" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8447" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Function">to∘from</a> <a id="8455" href="Data.List.Relation.Unary.Any.Properties.html#8493" class="Function">from∘to</a>
  <a id="8465" class="Keyword">where</a>
  <a id="8473" class="Keyword">open</a> <a id="8478" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

  <a id="8493" href="Data.List.Relation.Unary.Any.Properties.html#8493" class="Function">from∘to</a> <a id="8501" class="Symbol">:</a> <a id="8503" class="Symbol">∀</a> <a id="8505" href="Data.List.Relation.Unary.Any.Properties.html#8505" class="Bound">pq</a> <a id="8508" class="Symbol">→</a> <a id="8510" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8525" href="Data.List.Relation.Unary.Any.Properties.html#8505" class="Bound">pq</a><a id="8527" class="Symbol">)</a> <a id="8529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8531" href="Data.List.Relation.Unary.Any.Properties.html#8505" class="Bound">pq</a>
  <a id="8536" href="Data.List.Relation.Unary.Any.Properties.html#8493" class="Function">from∘to</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8549" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8550" class="Symbol">)</a> <a id="8552" class="Symbol">=</a> <a id="8554" class="Keyword">let</a> <a id="8558" href="Data.List.Relation.Unary.Any.Properties.html#8558" class="Bound">x</a> <a id="8560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8562" href="Data.List.Relation.Unary.Any.Properties.html#8562" class="Bound">x∈xs</a> <a id="8567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8569" href="Data.List.Relation.Unary.Any.Properties.html#8569" class="Bound">px</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8579" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8581" class="Keyword">in</a>

    <a id="8589" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8596" class="Symbol">(</a><a id="8597" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8609" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8610" class="Symbol">))</a>

     <a id="8619" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

    <a id="8628" class="Symbol">(</a><a id="8629" class="Keyword">let</a> <a id="8633" class="Symbol">(</a><a id="8634" href="Data.List.Relation.Unary.Any.Properties.html#8634" class="Bound">x</a> <a id="8636" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8638" href="Data.List.Relation.Unary.Any.Properties.html#8638" class="Bound">x∈xs</a> <a id="8643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8645" href="Data.List.Relation.Unary.Any.Properties.html#8645" class="Bound">pq</a><a id="8647" class="Symbol">)</a>    <a id="8652" class="Symbol">=</a> <a id="8654" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8659" class="Symbol">(</a><a id="8660" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8672" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8673" class="Symbol">))</a>
         <a id="8685" class="Symbol">(</a><a id="8686" href="Data.List.Relation.Unary.Any.Properties.html#8686" class="Bound">y</a> <a id="8688" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8690" href="Data.List.Relation.Unary.Any.Properties.html#8690" class="Bound">y∈ys</a> <a id="8695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8697" href="Data.List.Relation.Unary.Any.Properties.html#8697" class="Bound">p</a> <a id="8699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8701" href="Data.List.Relation.Unary.Any.Properties.html#8701" class="Bound">q</a><a id="8702" class="Symbol">)</a> <a id="8704" class="Symbol">=</a> <a id="8706" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8711" href="Data.List.Relation.Unary.Any.Properties.html#8645" class="Bound">pq</a>
     <a id="8719" class="Keyword">in</a>  <a id="8723" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8728" href="Data.List.Relation.Unary.Any.Properties.html#8638" class="Bound">x∈xs</a> <a id="8733" href="Data.List.Relation.Unary.Any.Properties.html#8697" class="Bound">p</a> <a id="8735" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8737" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8742" href="Data.List.Relation.Unary.Any.Properties.html#8690" class="Bound">y∈ys</a> <a id="8747" href="Data.List.Relation.Unary.Any.Properties.html#8701" class="Bound">q</a><a id="8748" class="Symbol">)</a>

     <a id="8756" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8759" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8764" class="Symbol">(λ</a> <a id="8767" href="Data.List.Relation.Unary.Any.Properties.html#8767" class="Bound">•</a> <a id="8769" class="Symbol">→</a> <a id="8771" class="Keyword">let</a> <a id="8775" class="Symbol">(</a><a id="8776" href="Data.List.Relation.Unary.Any.Properties.html#8776" class="Bound">x</a> <a id="8778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8780" href="Data.List.Relation.Unary.Any.Properties.html#8780" class="Bound">x∈xs</a> <a id="8785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8787" href="Data.List.Relation.Unary.Any.Properties.html#8787" class="Bound">pq</a><a id="8789" class="Symbol">)</a>    <a id="8794" class="Symbol">=</a> <a id="8796" href="Data.List.Relation.Unary.Any.Properties.html#8767" class="Bound">•</a>
                        <a id="8822" class="Symbol">(</a><a id="8823" href="Data.List.Relation.Unary.Any.Properties.html#8823" class="Bound">y</a> <a id="8825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8827" href="Data.List.Relation.Unary.Any.Properties.html#8827" class="Bound">y∈ys</a> <a id="8832" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8834" href="Data.List.Relation.Unary.Any.Properties.html#8834" class="Bound">p</a> <a id="8836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8838" href="Data.List.Relation.Unary.Any.Properties.html#8838" class="Bound">q</a><a id="8839" class="Symbol">)</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8848" href="Data.List.Relation.Unary.Any.Properties.html#8787" class="Bound">pq</a>
                    <a id="8871" class="Keyword">in</a>  <a id="8875" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8880" href="Data.List.Relation.Unary.Any.Properties.html#8780" class="Bound">x∈xs</a> <a id="8885" href="Data.List.Relation.Unary.Any.Properties.html#8834" class="Bound">p</a> <a id="8887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8889" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8894" href="Data.List.Relation.Unary.Any.Properties.html#8827" class="Bound">y∈ys</a> <a id="8899" href="Data.List.Relation.Unary.Any.Properties.html#8838" class="Bound">q</a><a id="8900" class="Symbol">)</a>
             <a id="8915" class="Symbol">(</a><a id="8916" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="8925" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8927" class="Symbol">(λ</a> <a id="8930" href="Data.List.Relation.Unary.Any.Properties.html#8930" class="Bound">p</a> <a id="8932" class="Symbol">→</a> <a id="8934" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Data.List.Relation.Unary.Any.Properties.html#8930" class="Bound">p</a> <a id="8945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="8947" class="Symbol">)</a> <a id="8949" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8950" class="Symbol">))</a> <a id="8953" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="8960" class="Symbol">(</a><a id="8961" class="Keyword">let</a> <a id="8965" class="Symbol">(</a><a id="8966" href="Data.List.Relation.Unary.Any.Properties.html#8966" class="Bound">x</a> <a id="8968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8970" href="Data.List.Relation.Unary.Any.Properties.html#8970" class="Bound">x∈xs</a> <a id="8975" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8977" href="Data.List.Relation.Unary.Any.Properties.html#8977" class="Bound">p</a><a id="8978" class="Symbol">)</a>     <a id="8984" class="Symbol">=</a> <a id="8986" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8991" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a>
         <a id="9002" class="Symbol">(</a><a id="9003" href="Data.List.Relation.Unary.Any.Properties.html#9003" class="Bound">y</a> <a id="9005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9007" href="Data.List.Relation.Unary.Any.Properties.html#9007" class="Bound">y∈ys</a> <a id="9012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9014" href="Data.List.Relation.Unary.Any.Properties.html#9014" class="Bound">p</a> <a id="9016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9018" href="Data.List.Relation.Unary.Any.Properties.html#9018" class="Bound">q</a><a id="9019" class="Symbol">)</a> <a id="9021" class="Symbol">=</a> <a id="9023" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9028" class="Symbol">(</a><a id="9029" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Data.List.Relation.Unary.Any.Properties.html#8977" class="Bound">p</a> <a id="9040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9042" class="Symbol">)</a> <a id="9044" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="9045" class="Symbol">)</a>
     <a id="9052" class="Keyword">in</a>  <a id="9056" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9061" href="Data.List.Relation.Unary.Any.Properties.html#8970" class="Bound">x∈xs</a> <a id="9066" href="Data.List.Relation.Unary.Any.Properties.html#9014" class="Bound">p</a> <a id="9068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9070" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9075" href="Data.List.Relation.Unary.Any.Properties.html#9007" class="Bound">y∈ys</a> <a id="9080" href="Data.List.Relation.Unary.Any.Properties.html#9018" class="Bound">q</a><a id="9081" class="Symbol">)</a>

     <a id="9089" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9092" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9097" class="Symbol">(λ</a> <a id="9100" href="Data.List.Relation.Unary.Any.Properties.html#9100" class="Bound">•</a> <a id="9102" class="Symbol">→</a> <a id="9104" class="Keyword">let</a> <a id="9108" class="Symbol">(</a><a id="9109" href="Data.List.Relation.Unary.Any.Properties.html#9109" class="Bound">x</a> <a id="9111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9113" href="Data.List.Relation.Unary.Any.Properties.html#9113" class="Bound">x∈xs</a> <a id="9118" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9120" class="Symbol">_)</a>     <a id="9127" class="Symbol">=</a> <a id="9129" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9134" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a>
                        <a id="9160" class="Symbol">(</a><a id="9161" href="Data.List.Relation.Unary.Any.Properties.html#9161" class="Bound">y</a> <a id="9163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9165" href="Data.List.Relation.Unary.Any.Properties.html#9165" class="Bound">y∈ys</a> <a id="9170" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9172" href="Data.List.Relation.Unary.Any.Properties.html#9172" class="Bound">p</a> <a id="9174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9176" href="Data.List.Relation.Unary.Any.Properties.html#9176" class="Bound">q</a><a id="9177" class="Symbol">)</a> <a id="9179" class="Symbol">=</a> <a id="9181" href="Data.List.Relation.Unary.Any.Properties.html#9100" class="Bound">•</a>
                    <a id="9203" class="Keyword">in</a>  <a id="9207" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9212" href="Data.List.Relation.Unary.Any.Properties.html#9113" class="Bound">x∈xs</a> <a id="9217" href="Data.List.Relation.Unary.Any.Properties.html#9172" class="Bound">p</a> <a id="9219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9221" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9226" href="Data.List.Relation.Unary.Any.Properties.html#9165" class="Bound">y∈ys</a> <a id="9231" href="Data.List.Relation.Unary.Any.Properties.html#9176" class="Bound">q</a><a id="9232" class="Symbol">)</a>
             <a id="9247" class="Symbol">(</a><a id="9248" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="9257" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Data.List.Relation.Unary.Any.Properties.html#8569" class="Bound">px</a> <a id="9263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9265" class="Symbol">))</a> <a id="9268" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="9275" class="Symbol">(</a><a id="9276" class="Keyword">let</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Data.List.Relation.Unary.Any.Properties.html#9281" class="Bound">x</a> <a id="9283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9285" href="Data.List.Relation.Unary.Any.Properties.html#9285" class="Bound">x∈xs</a> <a id="9290" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9292" href="Data.List.Relation.Unary.Any.Properties.html#9292" class="Bound">p</a><a id="9293" class="Symbol">)</a> <a id="9295" class="Symbol">=</a> <a id="9297" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9302" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a>
         <a id="9313" class="Symbol">(</a><a id="9314" href="Data.List.Relation.Unary.Any.Properties.html#9314" class="Bound">y</a> <a id="9316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9318" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">y∈ys</a> <a id="9323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9325" href="Data.List.Relation.Unary.Any.Properties.html#9325" class="Bound">q</a><a id="9326" class="Symbol">)</a> <a id="9328" class="Symbol">=</a> <a id="9330" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9335" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a>
     <a id="9342" class="Keyword">in</a>  <a id="9346" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9351" href="Data.List.Relation.Unary.Any.Properties.html#9285" class="Bound">x∈xs</a> <a id="9356" href="Data.List.Relation.Unary.Any.Properties.html#9292" class="Bound">p</a> <a id="9358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9360" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9365" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">y∈ys</a> <a id="9370" href="Data.List.Relation.Unary.Any.Properties.html#9325" class="Bound">q</a><a id="9371" class="Symbol">)</a>

     <a id="9379" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9382" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="9388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="9392" class="Symbol">(</a><a id="9393" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="9403" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a><a id="9404" class="Symbol">)</a> <a id="9406" class="Symbol">(</a><a id="9407" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="9417" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="9418" class="Symbol">)</a> <a id="9420" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="9427" class="Symbol">(</a><a id="9428" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="9430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9432" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="9433" class="Symbol">)</a> <a id="9435" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="9440" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Function">to∘from</a> <a id="9448" class="Symbol">:</a> <a id="9450" class="Symbol">∀</a> <a id="9452" href="Data.List.Relation.Unary.Any.Properties.html#9452" class="Bound">pq</a> <a id="9455" class="Symbol">→</a> <a id="9457" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="9464" class="Symbol">(</a><a id="9465" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="9472" href="Data.List.Relation.Unary.Any.Properties.html#9452" class="Bound">pq</a><a id="9474" class="Symbol">)</a> <a id="9476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9478" href="Data.List.Relation.Unary.Any.Properties.html#9452" class="Bound">pq</a>
  <a id="9483" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Function">to∘from</a> <a id="9491" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a> <a id="9494" class="Symbol">=</a>
    <a id="9500" class="Keyword">let</a> <a id="9504" href="Data.List.Relation.Unary.Any.Properties.html#9504" class="Bound">x</a> <a id="9506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9508" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a> <a id="9513" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9515" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a> <a id="9519" class="Symbol">=</a> <a id="9521" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9526" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a>
        <a id="9537" href="Data.List.Relation.Unary.Any.Properties.html#9537" class="Bound">y</a> <a id="9539" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9541" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9548" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9553" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a> <a id="9556" class="Symbol">=</a> <a id="9558" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9563" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a>

        <a id="9576" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9578" class="Symbol">:</a> <a id="9580" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="9582" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="9584" class="Symbol">λ</a> <a id="9586" href="Data.List.Relation.Unary.Any.Properties.html#9586" class="Bound">x</a> <a id="9588" class="Symbol">→</a> <a id="9590" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="9594" class="Symbol">(λ</a> <a id="9597" href="Data.List.Relation.Unary.Any.Properties.html#9597" class="Bound">y</a> <a id="9599" class="Symbol">→</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="9604" href="Data.List.Relation.Unary.Any.Properties.html#9586" class="Bound">x</a><a id="9605" class="Symbol">)</a> <a id="9607" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9609" class="Symbol">(</a><a id="9610" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a> <a id="9612" href="Data.List.Relation.Unary.Any.Properties.html#9597" class="Bound">y</a><a id="9613" class="Symbol">))</a> <a id="9616" href="Data.List.Relation.Unary.Any.Properties.html#8421" class="Bound">ys</a>
        <a id="9627" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9629" href="Data.List.Relation.Unary.Any.Properties.html#9629" class="Bound">p</a> <a id="9631" class="Symbol">=</a> <a id="9633" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Data.List.Relation.Unary.Any.Properties.html#9629" class="Bound">p</a> <a id="9644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9646" class="Symbol">)</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9654" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9659" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9661" class="Symbol">)</a>

        <a id="9672" href="Data.List.Relation.Unary.Any.Properties.html#9672" class="Bound">helper</a> <a id="9679" class="Symbol">:</a> <a id="9681" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9683" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9686" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9688" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a>
        <a id="9700" href="Data.List.Relation.Unary.Any.Properties.html#9672" class="Bound">helper</a> <a id="9707" class="Symbol">=</a> <a id="9709" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="9725" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9733" class="Symbol">(</a><a id="9734" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9737" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9739" class="Symbol">)</a> <a id="9741" class="Symbol">(</a><a id="9742" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9747" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9752" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9754" class="Symbol">)</a>
            <a id="9768" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9771" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="9777" class="Symbol">(</a><a id="9778" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9783" class="Symbol">)</a> <a id="9785" class="Symbol">(λ</a> <a id="9788" href="Data.List.Relation.Unary.Any.Properties.html#9788" class="Bound">z</a> <a id="9790" class="Symbol">→</a> <a id="9792" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="9797" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a> <a id="9799" href="Data.List.Relation.Unary.Any.Properties.html#9788" class="Bound">z</a> <a id="9801" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9803" class="Symbol">)</a> <a id="9805" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9810" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
          <a id="9822" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9830" class="Symbol">(λ</a> <a id="9833" href="Data.List.Relation.Unary.Any.Properties.html#9833" class="Bound">z</a> <a id="9835" class="Symbol">→</a> <a id="9837" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9842" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="9847" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a> <a id="9849" href="Data.List.Relation.Unary.Any.Properties.html#9833" class="Bound">z</a> <a id="9851" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9853" class="Symbol">)</a> <a id="9855" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a>
            <a id="9872" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9875" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="9884" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a> <a id="9888" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9893" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
          <a id="9905" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a>
            <a id="9921" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="9928" class="Keyword">in</a>  <a id="9932" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="9944" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="9951" class="Symbol">(</a><a id="9952" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="9959" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a><a id="9961" class="Symbol">)</a>
        <a id="9971" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="9981" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9989" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9997" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a> <a id="10002" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a><a id="10004" class="Symbol">)</a>
        <a id="10014" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10017" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="10023" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="10025" class="Symbol">(λ</a> <a id="10028" href="Data.List.Relation.Unary.Any.Properties.html#10028" class="Bound">z</a> <a id="10030" class="Symbol">→</a> <a id="10032" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="10037" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="10039" href="Data.List.Relation.Unary.Any.Properties.html#10028" class="Bound">z</a> <a id="10041" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a><a id="10043" class="Symbol">)</a> <a id="10045" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a> <a id="10050" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="10058" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="10066" class="Symbol">(λ</a> <a id="10069" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Bound">z</a> <a id="10071" class="Symbol">→</a> <a id="10073" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="10081" class="Symbol">(</a><a id="10082" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="10087" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="10089" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Bound">z</a> <a id="10091" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="10094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="10096" class="Symbol">)</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="10104" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="10109" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="10111" class="Symbol">))</a> <a id="10114" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a>
        <a id="10127" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10130" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="10139" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a> <a id="10142" href="Data.List.Relation.Unary.Any.Properties.html#9672" class="Bound">helper</a> <a id="10149" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="10157" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a>
        <a id="10168" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10171" class="Comment">------------------------------------------------------------------------</a>
<a id="10244" class="Comment">-- Half-applied product commutes with Any.</a>

<a id="10288" class="Keyword">module</a> <a id="10295" href="Data.List.Relation.Unary.Any.Properties.html#10295" class="Module">_</a> <a id="10297" class="Symbol">{</a><a id="10298" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~_</a> <a id="10302" class="Symbol">:</a> <a id="10304" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="10308" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="10310" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="10312" href="Data.List.Relation.Unary.Any.Properties.html#2554" class="Generalizable">r</a><a id="10313" class="Symbol">}</a> <a id="10315" class="Keyword">where</a>

  <a id="10324" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10332" class="Symbol">:</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10337" class="Symbol">λ</a> <a id="10339" href="Data.List.Relation.Unary.Any.Properties.html#10339" class="Bound">x</a> <a id="10341" class="Symbol">→</a> <a id="10343" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~</a> <a id="10351" href="Data.List.Relation.Unary.Any.Properties.html#10339" class="Bound">x</a><a id="10352" class="Symbol">)</a> <a id="10354" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="10356" class="Symbol">)</a> <a id="10358" class="Symbol">→</a> <a id="10360" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10364" class="Symbol">(</a><a id="10365" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10367" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10369" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~_</a><a id="10372" class="Symbol">)</a> <a id="10374" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="10379" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Data.List.Relation.Unary.Any.Properties.html#10388" class="Bound">b</a> <a id="10390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10392" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10397" href="Data.List.Relation.Unary.Any.Properties.html#10397" class="Bound">px</a><a id="10399" class="Symbol">)</a> <a id="10401" class="Symbol">=</a> <a id="10403" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10408" class="Symbol">(</a><a id="10409" href="Data.List.Relation.Unary.Any.Properties.html#10388" class="Bound">b</a> <a id="10411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10413" href="Data.List.Relation.Unary.Any.Properties.html#10397" class="Bound">px</a><a id="10415" class="Symbol">)</a>
  <a id="10419" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Data.List.Relation.Unary.Any.Properties.html#10428" class="Bound">b</a> <a id="10430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10432" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10438" href="Data.List.Relation.Unary.Any.Properties.html#10438" class="Bound">pxs</a><a id="10441" class="Symbol">)</a> <a id="10443" class="Symbol">=</a> <a id="10445" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10451" class="Symbol">(</a><a id="10452" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Data.List.Relation.Unary.Any.Properties.html#10428" class="Bound">b</a> <a id="10463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10465" href="Data.List.Relation.Unary.Any.Properties.html#10438" class="Bound">pxs</a><a id="10468" class="Symbol">))</a>

  <a id="10474" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10482" class="Symbol">:</a> <a id="10484" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10488" class="Symbol">(</a><a id="10489" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10491" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10493" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~_</a><a id="10496" class="Symbol">)</a> <a id="10498" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="10501" class="Symbol">→</a> <a id="10503" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10505" class="Symbol">λ</a> <a id="10507" href="Data.List.Relation.Unary.Any.Properties.html#10507" class="Bound">x</a> <a id="10509" class="Symbol">→</a> <a id="10511" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10515" class="Symbol">(</a><a id="10516" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~</a> <a id="10519" href="Data.List.Relation.Unary.Any.Properties.html#10507" class="Bound">x</a><a id="10520" class="Symbol">)</a> <a id="10522" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="10527" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10535" class="Symbol">(</a><a id="10536" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10541" class="Symbol">(</a><a id="10542" href="Data.List.Relation.Unary.Any.Properties.html#10542" class="Bound">b</a> <a id="10544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10546" href="Data.List.Relation.Unary.Any.Properties.html#10546" class="Bound">x</a><a id="10547" class="Symbol">))</a> <a id="10550" class="Symbol">=</a> <a id="10552" href="Data.List.Relation.Unary.Any.Properties.html#10542" class="Bound">b</a> <a id="10554" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10556" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10561" href="Data.List.Relation.Unary.Any.Properties.html#10546" class="Bound">x</a>
  <a id="10565" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10580" href="Data.List.Relation.Unary.Any.Properties.html#10580" class="Bound">xs</a><a id="10582" class="Symbol">)</a> <a id="10584" class="Symbol">=</a> <a id="10586" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="10599" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10605" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10607" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10615" href="Data.List.Relation.Unary.Any.Properties.html#10580" class="Bound">xs</a>

<a id="10619" class="Comment">------------------------------------------------------------------------</a>
<a id="10692" class="Comment">-- Invertible introduction (⁺) and elimination (⁻) rules for various</a>
<a id="10761" class="Comment">-- list functions</a>
<a id="10779" class="Comment">------------------------------------------------------------------------</a>

<a id="10853" class="Comment">------------------------------------------------------------------------</a>
<a id="10926" class="Comment">-- singleton</a>

<a id="singleton⁺"></a><a id="10940" href="Data.List.Relation.Unary.Any.Properties.html#10940" class="Function">singleton⁺</a> <a id="10951" class="Symbol">:</a> <a id="10953" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="10955" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="10957" class="Symbol">→</a> <a id="10959" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10963" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="10965" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="10967" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="10969" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="10971" href="Data.List.Relation.Unary.Any.Properties.html#10940" class="Function">singleton⁺</a> <a id="10982" href="Data.List.Relation.Unary.Any.Properties.html#10982" class="Bound">Px</a> <a id="10985" class="Symbol">=</a> <a id="10987" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10992" href="Data.List.Relation.Unary.Any.Properties.html#10982" class="Bound">Px</a>

<a id="singleton⁻"></a><a id="10996" href="Data.List.Relation.Unary.Any.Properties.html#10996" class="Function">singleton⁻</a> <a id="11007" class="Symbol">:</a> <a id="11009" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11013" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11015" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="11017" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="11019" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="11021" class="Symbol">→</a> <a id="11023" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11025" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a>
<a id="11027" href="Data.List.Relation.Unary.Any.Properties.html#10996" class="Function">singleton⁻</a> <a id="11038" class="Symbol">(</a><a id="11039" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11044" href="Data.List.Relation.Unary.Any.Properties.html#11044" class="Bound">Px</a><a id="11046" class="Symbol">)</a> <a id="11048" class="Symbol">=</a> <a id="11050" href="Data.List.Relation.Unary.Any.Properties.html#11044" class="Bound">Px</a>

<a id="11054" class="Comment">------------------------------------------------------------------------</a>
<a id="11127" class="Comment">-- map</a>

<a id="11135" class="Keyword">module</a> <a id="11142" href="Data.List.Relation.Unary.Any.Properties.html#11142" class="Module">_</a> <a id="11144" class="Symbol">{</a><a id="11145" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11147" class="Symbol">:</a> <a id="11149" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="11151" class="Symbol">→</a> <a id="11153" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="11154" class="Symbol">}</a> <a id="11156" class="Keyword">where</a>

  <a id="11165" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11170" class="Symbol">:</a> <a id="11172" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11179" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11181" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11182" class="Symbol">)</a> <a id="11184" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="11187" class="Symbol">→</a> <a id="11189" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11193" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11195" class="Symbol">(</a><a id="11196" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11205" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11207" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11209" class="Symbol">)</a>
  <a id="11213" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11218" class="Symbol">(</a><a id="11219" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11224" href="Data.List.Relation.Unary.Any.Properties.html#11224" class="Bound">p</a><a id="11225" class="Symbol">)</a>  <a id="11228" class="Symbol">=</a> <a id="11230" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11235" href="Data.List.Relation.Unary.Any.Properties.html#11224" class="Bound">p</a>
  <a id="11239" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11244" class="Symbol">(</a><a id="11245" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11251" href="Data.List.Relation.Unary.Any.Properties.html#11251" class="Bound">p</a><a id="11252" class="Symbol">)</a> <a id="11254" class="Symbol">=</a> <a id="11256" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11262" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11264" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11269" href="Data.List.Relation.Unary.Any.Properties.html#11251" class="Bound">p</a>

  <a id="11274" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11279" class="Symbol">:</a> <a id="11281" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11285" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11287" class="Symbol">(</a><a id="11288" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11297" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11299" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11301" class="Symbol">)</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11309" class="Symbol">(</a><a id="11310" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11312" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11314" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11315" class="Symbol">)</a> <a id="11317" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="11322" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11327" class="Symbol">{</a><a id="11328" class="Argument">xs</a> <a id="11331" class="Symbol">=</a> <a id="11333" href="Data.List.Relation.Unary.Any.Properties.html#11333" class="Bound">x</a> <a id="11335" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11337" href="Data.List.Relation.Unary.Any.Properties.html#11337" class="Bound">xs</a><a id="11339" class="Symbol">}</a> <a id="11341" class="Symbol">(</a><a id="11342" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11347" href="Data.List.Relation.Unary.Any.Properties.html#11347" class="Bound">p</a><a id="11348" class="Symbol">)</a>  <a id="11351" class="Symbol">=</a> <a id="11353" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11358" href="Data.List.Relation.Unary.Any.Properties.html#11347" class="Bound">p</a>
  <a id="11362" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11367" class="Symbol">{</a><a id="11368" class="Argument">xs</a> <a id="11371" class="Symbol">=</a> <a id="11373" href="Data.List.Relation.Unary.Any.Properties.html#11373" class="Bound">x</a> <a id="11375" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11377" href="Data.List.Relation.Unary.Any.Properties.html#11377" class="Bound">xs</a><a id="11379" class="Symbol">}</a> <a id="11381" class="Symbol">(</a><a id="11382" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11388" href="Data.List.Relation.Unary.Any.Properties.html#11388" class="Bound">p</a><a id="11389" class="Symbol">)</a> <a id="11391" class="Symbol">=</a> <a id="11393" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11399" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11401" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11406" href="Data.List.Relation.Unary.Any.Properties.html#11388" class="Bound">p</a>

  <a id="11411" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11421" class="Symbol">:</a> <a id="11423" class="Symbol">(</a><a id="11424" href="Data.List.Relation.Unary.Any.Properties.html#11424" class="Bound">p</a> <a id="11426" class="Symbol">:</a> <a id="11428" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11432" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11434" class="Symbol">(</a><a id="11435" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11444" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11446" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11448" class="Symbol">))</a> <a id="11451" class="Symbol">→</a> <a id="11453" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11458" class="Symbol">(</a><a id="11459" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11464" href="Data.List.Relation.Unary.Any.Properties.html#11424" class="Bound">p</a><a id="11465" class="Symbol">)</a> <a id="11467" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11469" href="Data.List.Relation.Unary.Any.Properties.html#11424" class="Bound">p</a>
  <a id="11473" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11483" class="Symbol">{</a><a id="11484" class="Argument">xs</a> <a id="11487" class="Symbol">=</a> <a id="11489" href="Data.List.Relation.Unary.Any.Properties.html#11489" class="Bound">x</a> <a id="11491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11493" href="Data.List.Relation.Unary.Any.Properties.html#11493" class="Bound">xs</a><a id="11495" class="Symbol">}</a> <a id="11497" class="Symbol">(</a><a id="11498" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="11504" href="Data.List.Relation.Unary.Any.Properties.html#11504" class="Bound">p</a><a id="11505" class="Symbol">)</a> <a id="11507" class="Symbol">=</a> <a id="11509" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11516" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11526" class="Symbol">{</a><a id="11527" class="Argument">xs</a> <a id="11530" class="Symbol">=</a> <a id="11532" href="Data.List.Relation.Unary.Any.Properties.html#11532" class="Bound">x</a> <a id="11534" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11536" href="Data.List.Relation.Unary.Any.Properties.html#11536" class="Bound">xs</a><a id="11538" class="Symbol">}</a> <a id="11540" class="Symbol">(</a><a id="11541" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11547" href="Data.List.Relation.Unary.Any.Properties.html#11547" class="Bound">p</a><a id="11548" class="Symbol">)</a> <a id="11550" class="Symbol">=</a> <a id="11552" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11557" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11563" class="Symbol">(</a><a id="11564" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11574" href="Data.List.Relation.Unary.Any.Properties.html#11547" class="Bound">p</a><a id="11575" class="Symbol">)</a>

  <a id="11580" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11590" class="Symbol">:</a> <a id="11592" class="Symbol">∀</a> <a id="11594" class="Symbol">(</a><a id="11595" href="Data.List.Relation.Unary.Any.Properties.html#11595" class="Bound">P</a> <a id="11597" class="Symbol">:</a> <a id="11599" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11604" href="Data.List.Relation.Unary.Any.Properties.html#11153" class="Bound">B</a> <a id="11606" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="11607" class="Symbol">)</a> <a id="11609" class="Symbol">→</a>
              <a id="11625" class="Symbol">(</a><a id="11626" href="Data.List.Relation.Unary.Any.Properties.html#11626" class="Bound">p</a> <a id="11628" class="Symbol">:</a> <a id="11630" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11634" class="Symbol">(</a><a id="11635" href="Data.List.Relation.Unary.Any.Properties.html#11595" class="Bound">P</a> <a id="11637" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11639" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11640" class="Symbol">)</a> <a id="11642" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11644" class="Symbol">)</a> <a id="11646" class="Symbol">→</a> <a id="11648" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11653" class="Symbol">{</a><a id="11654" class="Argument">P</a> <a id="11656" class="Symbol">=</a> <a id="11658" href="Data.List.Relation.Unary.Any.Properties.html#11595" class="Bound">P</a><a id="11659" class="Symbol">}</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11667" href="Data.List.Relation.Unary.Any.Properties.html#11626" class="Bound">p</a><a id="11668" class="Symbol">)</a> <a id="11670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11672" href="Data.List.Relation.Unary.Any.Properties.html#11626" class="Bound">p</a>
  <a id="11676" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11686" href="Data.List.Relation.Unary.Any.Properties.html#11686" class="Bound">P</a> <a id="11688" class="Symbol">(</a><a id="11689" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="11695" href="Data.List.Relation.Unary.Any.Properties.html#11695" class="Bound">p</a><a id="11696" class="Symbol">)</a> <a id="11698" class="Symbol">=</a> <a id="11700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11707" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11717" href="Data.List.Relation.Unary.Any.Properties.html#11717" class="Bound">P</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11726" href="Data.List.Relation.Unary.Any.Properties.html#11726" class="Bound">p</a><a id="11727" class="Symbol">)</a> <a id="11729" class="Symbol">=</a> <a id="11731" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11736" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11753" href="Data.List.Relation.Unary.Any.Properties.html#11717" class="Bound">P</a> <a id="11755" href="Data.List.Relation.Unary.Any.Properties.html#11726" class="Bound">p</a><a id="11756" class="Symbol">)</a>

  <a id="11761" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="11766" class="Symbol">:</a> <a id="11768" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11772" class="Symbol">(</a><a id="11773" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11775" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11777" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11778" class="Symbol">)</a> <a id="11780" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="11783" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="11785" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11789" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11791" class="Symbol">(</a><a id="11792" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11801" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11803" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11805" class="Symbol">)</a>
  <a id="11809" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="11814" class="Symbol">=</a> <a id="11816" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="11822" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11827" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11832" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11853" class="Symbol">_)</a>

  <a id="11859" href="Data.List.Relation.Unary.Any.Properties.html#11859" class="Function">gmap</a> <a id="11864" class="Symbol">:</a> <a id="11866" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11868" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="11870" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="11872" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11874" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11876" class="Symbol">→</a> <a id="11878" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11882" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11884" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="11886" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11890" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="11892" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11894" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11898" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a>
  <a id="11902" href="Data.List.Relation.Unary.Any.Properties.html#11859" class="Function">gmap</a> <a id="11907" href="Data.List.Relation.Unary.Any.Properties.html#11907" class="Bound">g</a> <a id="11909" class="Symbol">=</a> <a id="11911" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11916" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11918" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="11926" href="Data.List.Relation.Unary.Any.Properties.html#11907" class="Bound">g</a>

<a id="11929" class="Comment">------------------------------------------------------------------------</a>
<a id="12002" class="Comment">-- mapMaybe</a>

<a id="12015" class="Keyword">module</a> <a id="12022" href="Data.List.Relation.Unary.Any.Properties.html#12022" class="Module">_</a> <a id="12024" class="Symbol">(</a><a id="12025" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12027" class="Symbol">:</a> <a id="12029" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="12031" class="Symbol">→</a> <a id="12033" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="12039" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="12040" class="Symbol">)</a> <a id="12042" class="Keyword">where</a>

  <a id="12051" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12061" class="Symbol">:</a> <a id="12063" class="Symbol">∀</a> <a id="12065" href="Data.List.Relation.Unary.Any.Properties.html#12065" class="Bound">xs</a> <a id="12068" class="Symbol">→</a> <a id="12070" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12074" class="Symbol">(</a><a id="12075" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">MAny.Any</a> <a id="12084" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="12085" class="Symbol">)</a> <a id="12087" class="Symbol">(</a><a id="12088" href="Data.List.Base.html#1612" class="Function">map</a> <a id="12092" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12094" href="Data.List.Relation.Unary.Any.Properties.html#12065" class="Bound">xs</a><a id="12096" class="Symbol">)</a> <a id="12098" class="Symbol">→</a> <a id="12100" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12104" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="12106" class="Symbol">(</a><a id="12107" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="12116" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12118" href="Data.List.Relation.Unary.Any.Properties.html#12065" class="Bound">xs</a><a id="12120" class="Symbol">)</a>
  <a id="12124" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Data.List.Relation.Unary.Any.Properties.html#12135" class="Bound">x</a> <a id="12137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12139" href="Data.List.Relation.Unary.Any.Properties.html#12139" class="Bound">xs</a><a id="12141" class="Symbol">)</a> <a id="12143" href="Data.List.Relation.Unary.Any.Properties.html#12143" class="Bound">ps</a> <a id="12146" class="Keyword">with</a> <a id="12151" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12153" href="Data.List.Relation.Unary.Any.Properties.html#12135" class="Bound">x</a> <a id="12155" class="Symbol">|</a> <a id="12157" href="Data.List.Relation.Unary.Any.Properties.html#12143" class="Bound">ps</a>
  <a id="12162" class="Symbol">...</a> <a id="12166" class="Symbol">|</a> <a id="12168" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="12176" class="Symbol">|</a> <a id="12178" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12184" href="Data.List.Relation.Unary.Any.Properties.html#12184" class="Bound">pxs</a>      <a id="12193" class="Symbol">=</a> <a id="12195" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12205" class="Bound">xs</a> <a id="12208" href="Data.List.Relation.Unary.Any.Properties.html#12184" class="Bound">pxs</a>
  <a id="12214" class="Symbol">...</a> <a id="12218" class="Symbol">|</a> <a id="12220" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12225" class="Symbol">_</a>  <a id="12228" class="Symbol">|</a> <a id="12230" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12235" class="Symbol">(</a><a id="12236" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="12241" href="Data.List.Relation.Unary.Any.Properties.html#12241" class="Bound">py</a><a id="12243" class="Symbol">)</a> <a id="12245" class="Symbol">=</a> <a id="12247" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12252" href="Data.List.Relation.Unary.Any.Properties.html#12241" class="Bound">py</a>
  <a id="12257" class="Symbol">...</a> <a id="12261" class="Symbol">|</a> <a id="12263" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12268" class="Symbol">_</a>  <a id="12271" class="Symbol">|</a> <a id="12273" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12279" href="Data.List.Relation.Unary.Any.Properties.html#12279" class="Bound">pxs</a>      <a id="12288" class="Symbol">=</a> <a id="12290" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12296" class="Symbol">(</a><a id="12297" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12307" class="Bound">xs</a> <a id="12310" href="Data.List.Relation.Unary.Any.Properties.html#12279" class="Bound">pxs</a><a id="12313" class="Symbol">)</a>

<a id="12316" class="Comment">------------------------------------------------------------------------</a>
<a id="12389" class="Comment">-- _++_</a>

<a id="12398" class="Keyword">module</a> <a id="12405" href="Data.List.Relation.Unary.Any.Properties.html#12405" class="Module">_</a> <a id="12407" class="Symbol">{</a><a id="12408" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12410" class="Symbol">:</a> <a id="12412" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="12414" class="Symbol">→</a> <a id="12416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12420" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="12421" class="Symbol">}</a> <a id="12423" class="Keyword">where</a>

  <a id="12432" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12437" class="Symbol">:</a> <a id="12439" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12443" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12445" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="12448" class="Symbol">→</a> <a id="12450" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12454" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12456" class="Symbol">(</a><a id="12457" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="12460" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12463" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="12465" class="Symbol">)</a>
  <a id="12469" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12474" class="Symbol">(</a><a id="12475" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12480" href="Data.List.Relation.Unary.Any.Properties.html#12480" class="Bound">p</a><a id="12481" class="Symbol">)</a>  <a id="12484" class="Symbol">=</a> <a id="12486" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12491" href="Data.List.Relation.Unary.Any.Properties.html#12480" class="Bound">p</a>
  <a id="12495" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12500" class="Symbol">(</a><a id="12501" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12507" href="Data.List.Relation.Unary.Any.Properties.html#12507" class="Bound">p</a><a id="12508" class="Symbol">)</a> <a id="12510" class="Symbol">=</a> <a id="12512" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12518" class="Symbol">(</a><a id="12519" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12524" href="Data.List.Relation.Unary.Any.Properties.html#12507" class="Bound">p</a><a id="12525" class="Symbol">)</a>

  <a id="12530" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12535" class="Symbol">:</a> <a id="12537" class="Symbol">∀</a> <a id="12539" href="Data.List.Relation.Unary.Any.Properties.html#12539" class="Bound">xs</a> <a id="12542" class="Symbol">{</a><a id="12543" href="Data.List.Relation.Unary.Any.Properties.html#12543" class="Bound">ys</a><a id="12545" class="Symbol">}</a> <a id="12547" class="Symbol">→</a> <a id="12549" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12553" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12555" href="Data.List.Relation.Unary.Any.Properties.html#12543" class="Bound">ys</a> <a id="12558" class="Symbol">→</a> <a id="12560" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12564" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12566" class="Symbol">(</a><a id="12567" href="Data.List.Relation.Unary.Any.Properties.html#12539" class="Bound">xs</a> <a id="12570" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12573" href="Data.List.Relation.Unary.Any.Properties.html#12543" class="Bound">ys</a><a id="12575" class="Symbol">)</a>
  <a id="12579" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12584" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12593" href="Data.List.Relation.Unary.Any.Properties.html#12593" class="Bound">p</a> <a id="12595" class="Symbol">=</a> <a id="12597" href="Data.List.Relation.Unary.Any.Properties.html#12593" class="Bound">p</a>
  <a id="12601" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12606" class="Symbol">(</a><a id="12607" href="Data.List.Relation.Unary.Any.Properties.html#12607" class="Bound">x</a> <a id="12609" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12611" href="Data.List.Relation.Unary.Any.Properties.html#12611" class="Bound">xs</a><a id="12613" class="Symbol">)</a> <a id="12615" href="Data.List.Relation.Unary.Any.Properties.html#12615" class="Bound">p</a> <a id="12617" class="Symbol">=</a> <a id="12619" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12625" class="Symbol">(</a><a id="12626" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12631" href="Data.List.Relation.Unary.Any.Properties.html#12611" class="Bound">xs</a> <a id="12634" href="Data.List.Relation.Unary.Any.Properties.html#12615" class="Bound">p</a><a id="12635" class="Symbol">)</a>

  <a id="12640" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12644" class="Symbol">:</a> <a id="12646" class="Symbol">∀</a> <a id="12648" href="Data.List.Relation.Unary.Any.Properties.html#12648" class="Bound">xs</a> <a id="12651" class="Symbol">{</a><a id="12652" href="Data.List.Relation.Unary.Any.Properties.html#12652" class="Bound">ys</a><a id="12654" class="Symbol">}</a> <a id="12656" class="Symbol">→</a> <a id="12658" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12662" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12664" class="Symbol">(</a><a id="12665" href="Data.List.Relation.Unary.Any.Properties.html#12648" class="Bound">xs</a> <a id="12668" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12671" href="Data.List.Relation.Unary.Any.Properties.html#12652" class="Bound">ys</a><a id="12673" class="Symbol">)</a> <a id="12675" class="Symbol">→</a> <a id="12677" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12681" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12683" href="Data.List.Relation.Unary.Any.Properties.html#12648" class="Bound">xs</a> <a id="12686" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="12688" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12692" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12694" href="Data.List.Relation.Unary.Any.Properties.html#12652" class="Bound">ys</a>
  <a id="12699" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12703" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12712" href="Data.List.Relation.Unary.Any.Properties.html#12712" class="Bound">p</a>         <a id="12722" class="Symbol">=</a> <a id="12724" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12729" href="Data.List.Relation.Unary.Any.Properties.html#12712" class="Bound">p</a>
  <a id="12733" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12737" class="Symbol">(</a><a id="12738" href="Data.List.Relation.Unary.Any.Properties.html#12738" class="Bound">x</a> <a id="12740" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12742" href="Data.List.Relation.Unary.Any.Properties.html#12742" class="Bound">xs</a><a id="12744" class="Symbol">)</a> <a id="12746" class="Symbol">(</a><a id="12747" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12752" href="Data.List.Relation.Unary.Any.Properties.html#12752" class="Bound">p</a><a id="12753" class="Symbol">)</a>  <a id="12756" class="Symbol">=</a> <a id="12758" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12763" class="Symbol">(</a><a id="12764" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12769" href="Data.List.Relation.Unary.Any.Properties.html#12752" class="Bound">p</a><a id="12770" class="Symbol">)</a>
  <a id="12774" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12778" class="Symbol">(</a><a id="12779" href="Data.List.Relation.Unary.Any.Properties.html#12779" class="Bound">x</a> <a id="12781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12783" href="Data.List.Relation.Unary.Any.Properties.html#12783" class="Bound">xs</a><a id="12785" class="Symbol">)</a> <a id="12787" class="Symbol">(</a><a id="12788" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12794" href="Data.List.Relation.Unary.Any.Properties.html#12794" class="Bound">p</a><a id="12795" class="Symbol">)</a> <a id="12797" class="Symbol">=</a> <a id="12799" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="12807" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12813" href="Function.Base.html#704" class="Function">id</a> <a id="12816" class="Symbol">(</a><a id="12817" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12821" href="Data.List.Relation.Unary.Any.Properties.html#12783" class="Bound">xs</a> <a id="12824" href="Data.List.Relation.Unary.Any.Properties.html#12794" class="Bound">p</a><a id="12825" class="Symbol">)</a>

  <a id="12830" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12838" class="Symbol">:</a> <a id="12840" class="Symbol">∀</a> <a id="12842" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12845" class="Symbol">{</a><a id="12846" href="Data.List.Relation.Unary.Any.Properties.html#12846" class="Bound">ys</a><a id="12848" class="Symbol">}</a> <a id="12850" class="Symbol">(</a><a id="12851" href="Data.List.Relation.Unary.Any.Properties.html#12851" class="Bound">p</a> <a id="12853" class="Symbol">:</a> <a id="12855" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12859" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12861" class="Symbol">(</a><a id="12862" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12865" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12868" href="Data.List.Relation.Unary.Any.Properties.html#12846" class="Bound">ys</a><a id="12870" class="Symbol">))</a> <a id="12873" class="Symbol">→</a> <a id="12875" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="12877" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12882" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="12884" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12889" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12892" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="12895" class="Symbol">(</a><a id="12896" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12900" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12903" href="Data.List.Relation.Unary.Any.Properties.html#12851" class="Bound">p</a><a id="12904" class="Symbol">)</a> <a id="12906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12908" href="Data.List.Relation.Unary.Any.Properties.html#12851" class="Bound">p</a>
  <a id="12912" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12929" href="Data.List.Relation.Unary.Any.Properties.html#12929" class="Bound">p</a>         <a id="12939" class="Symbol">=</a> <a id="12941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12948" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12956" class="Symbol">(</a><a id="12957" href="Data.List.Relation.Unary.Any.Properties.html#12957" class="Bound">x</a> <a id="12959" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12961" href="Data.List.Relation.Unary.Any.Properties.html#12961" class="Bound">xs</a><a id="12963" class="Symbol">)</a> <a id="12965" class="Symbol">(</a><a id="12966" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="12972" href="Data.List.Relation.Unary.Any.Properties.html#12972" class="Bound">p</a><a id="12973" class="Symbol">)</a> <a id="12975" class="Symbol">=</a> <a id="12977" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12984" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12992" class="Symbol">(</a><a id="12993" href="Data.List.Relation.Unary.Any.Properties.html#12993" class="Bound">x</a> <a id="12995" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12997" href="Data.List.Relation.Unary.Any.Properties.html#12997" class="Bound">xs</a><a id="12999" class="Symbol">)</a> <a id="13001" class="Symbol">(</a><a id="13002" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13008" href="Data.List.Relation.Unary.Any.Properties.html#13008" class="Bound">p</a><a id="13009" class="Symbol">)</a> <a id="13011" class="Keyword">with</a> <a id="13016" href="Data.List.Relation.Unary.Any.Properties.html#13016" class="Bound">ih</a> ← <a id="13021" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="13029" href="Data.List.Relation.Unary.Any.Properties.html#12997" class="Bound">xs</a> <a id="13032" href="Data.List.Relation.Unary.Any.Properties.html#13008" class="Bound">p</a> <a id="13034" class="Symbol">|</a> <a id="13036" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13040" href="Data.List.Relation.Unary.Any.Properties.html#12997" class="Bound">xs</a> <a id="13043" href="Data.List.Relation.Unary.Any.Properties.html#13008" class="Bound">p</a>
  <a id="13047" class="Symbol">...</a> <a id="13051" class="Symbol">|</a> <a id="13053" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13058" class="Symbol">_</a> <a id="13060" class="Symbol">=</a> <a id="13062" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13067" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13073" href="Data.List.Relation.Unary.Any.Properties.html#13016" class="Bound">ih</a>
  <a id="13078" class="Symbol">...</a> <a id="13082" class="Symbol">|</a> <a id="13084" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13089" class="Symbol">_</a> <a id="13091" class="Symbol">=</a> <a id="13093" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13098" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13104" href="Data.List.Relation.Unary.Any.Properties.html#13016" class="Bound">ih</a>

  <a id="13110" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13118" class="Symbol">:</a> <a id="13120" class="Symbol">∀</a> <a id="13122" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13125" class="Symbol">{</a><a id="13126" href="Data.List.Relation.Unary.Any.Properties.html#13126" class="Bound">ys</a><a id="13128" class="Symbol">}</a> <a id="13130" class="Symbol">(</a><a id="13131" href="Data.List.Relation.Unary.Any.Properties.html#13131" class="Bound">p</a> <a id="13133" class="Symbol">:</a> <a id="13135" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13139" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13141" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13144" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13146" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13150" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13152" href="Data.List.Relation.Unary.Any.Properties.html#13126" class="Bound">ys</a><a id="13154" class="Symbol">)</a> <a id="13156" class="Symbol">→</a>
            <a id="13170" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13174" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13177" class="Symbol">(</a><a id="13178" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13180" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="13185" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13187" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="13192" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13195" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13198" href="Data.List.Relation.Unary.Any.Properties.html#13131" class="Bound">p</a><a id="13199" class="Symbol">)</a> <a id="13201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13203" href="Data.List.Relation.Unary.Any.Properties.html#13131" class="Bound">p</a>
  <a id="13207" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13215" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>            <a id="13229" class="Symbol">(</a><a id="13230" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13235" href="Data.List.Relation.Unary.Any.Properties.html#13235" class="Bound">p</a><a id="13236" class="Symbol">)</a>         <a id="13246" class="Symbol">=</a> <a id="13248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13255" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13263" class="Symbol">(</a><a id="13264" href="Data.List.Relation.Unary.Any.Properties.html#13264" class="Bound">x</a> <a id="13266" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13268" href="Data.List.Relation.Unary.Any.Properties.html#13268" class="Bound">xs</a><a id="13270" class="Symbol">)</a>      <a id="13277" class="Symbol">(</a><a id="13278" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="13290" href="Data.List.Relation.Unary.Any.Properties.html#13290" class="Bound">p</a><a id="13291" class="Symbol">))</a> <a id="13294" class="Symbol">=</a> <a id="13296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13303" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13311" class="Symbol">(</a><a id="13312" href="Data.List.Relation.Unary.Any.Properties.html#13312" class="Bound">x</a> <a id="13314" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13316" href="Data.List.Relation.Unary.Any.Properties.html#13316" class="Bound">xs</a><a id="13318" class="Symbol">)</a> <a id="13320" class="Symbol">{</a><a id="13321" href="Data.List.Relation.Unary.Any.Properties.html#13321" class="Bound">ys</a><a id="13323" class="Symbol">}</a> <a id="13325" class="Symbol">(</a><a id="13326" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13331" class="Symbol">(</a><a id="13332" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13338" href="Data.List.Relation.Unary.Any.Properties.html#13338" class="Bound">p</a><a id="13339" class="Symbol">))</a> <a id="13342" class="Keyword">rewrite</a> <a id="13350" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13358" href="Data.List.Relation.Unary.Any.Properties.html#13316" class="Bound">xs</a> <a id="13361" class="Symbol">{</a><a id="13362" href="Data.List.Relation.Unary.Any.Properties.html#13321" class="Bound">ys</a><a id="13364" class="Symbol">}</a> <a id="13366" class="Symbol">(</a><a id="13367" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13372" href="Data.List.Relation.Unary.Any.Properties.html#13338" class="Bound">p</a><a id="13373" class="Symbol">)</a> <a id="13375" class="Symbol">=</a> <a id="13377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13384" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13392" class="Symbol">(</a><a id="13393" href="Data.List.Relation.Unary.Any.Properties.html#13393" class="Bound">x</a> <a id="13395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13397" href="Data.List.Relation.Unary.Any.Properties.html#13397" class="Bound">xs</a><a id="13399" class="Symbol">)</a>      <a id="13406" class="Symbol">(</a><a id="13407" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13412" href="Data.List.Relation.Unary.Any.Properties.html#13412" class="Bound">p</a><a id="13413" class="Symbol">)</a>         <a id="13423" class="Keyword">rewrite</a> <a id="13431" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13439" href="Data.List.Relation.Unary.Any.Properties.html#13397" class="Bound">xs</a>      <a id="13447" class="Symbol">(</a><a id="13448" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13453" href="Data.List.Relation.Unary.Any.Properties.html#13412" class="Bound">p</a><a id="13454" class="Symbol">)</a> <a id="13456" class="Symbol">=</a> <a id="13458" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="13466" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">++↔</a> <a id="13470" class="Symbol">:</a> <a id="13472" class="Symbol">∀</a> <a id="13474" class="Symbol">{</a><a id="13475" href="Data.List.Relation.Unary.Any.Properties.html#13475" class="Bound">xs</a> <a id="13478" href="Data.List.Relation.Unary.Any.Properties.html#13478" class="Bound">ys</a><a id="13480" class="Symbol">}</a> <a id="13482" class="Symbol">→</a> <a id="13484" class="Symbol">(</a><a id="13485" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13489" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13491" href="Data.List.Relation.Unary.Any.Properties.html#13475" class="Bound">xs</a> <a id="13494" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13496" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13500" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13502" href="Data.List.Relation.Unary.Any.Properties.html#13478" class="Bound">ys</a><a id="13504" class="Symbol">)</a> <a id="13506" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="13508" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13512" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13514" class="Symbol">(</a><a id="13515" href="Data.List.Relation.Unary.Any.Properties.html#13475" class="Bound">xs</a> <a id="13518" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13521" href="Data.List.Relation.Unary.Any.Properties.html#13478" class="Bound">ys</a><a id="13523" class="Symbol">)</a>
  <a id="13527" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">++↔</a> <a id="13531" class="Symbol">{</a><a id="13532" class="Argument">xs</a> <a id="13535" class="Symbol">=</a> <a id="13537" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13539" class="Symbol">}</a> <a id="13541" class="Symbol">=</a> <a id="13543" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="13549" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13551" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="13556" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13558" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="13563" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a> <a id="13566" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13569" class="Symbol">(</a><a id="13570" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13574" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13576" class="Symbol">)</a> <a id="13578" class="Symbol">(</a><a id="13579" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="13587" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13589" class="Symbol">)</a> <a id="13591" class="Symbol">(</a><a id="13592" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13600" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13602" class="Symbol">)</a>

  <a id="13607" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13615" class="Symbol">:</a> <a id="13617" class="Symbol">∀</a> <a id="13619" href="Data.List.Relation.Unary.Any.Properties.html#13619" class="Bound">xs</a> <a id="13622" href="Data.List.Relation.Unary.Any.Properties.html#13622" class="Bound">ys</a> <a id="13625" class="Symbol">→</a> <a id="13627" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13631" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13633" class="Symbol">(</a><a id="13634" href="Data.List.Relation.Unary.Any.Properties.html#13619" class="Bound">xs</a> <a id="13637" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13640" href="Data.List.Relation.Unary.Any.Properties.html#13622" class="Bound">ys</a><a id="13642" class="Symbol">)</a> <a id="13644" class="Symbol">→</a> <a id="13646" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13650" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13652" class="Symbol">(</a><a id="13653" href="Data.List.Relation.Unary.Any.Properties.html#13622" class="Bound">ys</a> <a id="13656" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13659" href="Data.List.Relation.Unary.Any.Properties.html#13619" class="Bound">xs</a><a id="13661" class="Symbol">)</a>
  <a id="13665" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13673" href="Data.List.Relation.Unary.Any.Properties.html#13673" class="Bound">xs</a> <a id="13676" href="Data.List.Relation.Unary.Any.Properties.html#13676" class="Bound">ys</a> <a id="13679" class="Symbol">=</a> <a id="13681" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13683" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="13688" href="Data.List.Relation.Unary.Any.Properties.html#13676" class="Bound">ys</a> <a id="13691" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13693" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="13698" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13701" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13703" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13707" href="Data.List.Relation.Unary.Any.Properties.html#13673" class="Bound">xs</a>

  <a id="13713" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="13729" class="Symbol">:</a> <a id="13731" class="Symbol">∀</a> <a id="13733" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13736" class="Symbol">{</a><a id="13737" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a><a id="13739" class="Symbol">}</a> <a id="13741" class="Symbol">(</a><a id="13742" href="Data.List.Relation.Unary.Any.Properties.html#13742" class="Bound">p</a> <a id="13744" class="Symbol">:</a> <a id="13746" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13750" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13752" class="Symbol">(</a><a id="13753" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13756" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13759" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a><a id="13761" class="Symbol">))</a> <a id="13764" class="Symbol">→</a>
                    <a id="13786" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13794" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a> <a id="13797" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13800" class="Symbol">(</a><a id="13801" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13809" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13812" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a> <a id="13815" href="Data.List.Relation.Unary.Any.Properties.html#13742" class="Bound">p</a><a id="13816" class="Symbol">)</a> <a id="13818" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13820" href="Data.List.Relation.Unary.Any.Properties.html#13742" class="Bound">p</a>
  <a id="13824" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="13840" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13843" class="Symbol">{</a><a id="13844" href="Data.List.Relation.Unary.Any.Properties.html#13844" class="Bound">ys</a><a id="13846" class="Symbol">}</a> <a id="13848" href="Data.List.Relation.Unary.Any.Properties.html#13848" class="Bound">p</a>
    <a id="13854" class="Keyword">rewrite</a> <a id="13862" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13870" href="Data.List.Relation.Unary.Any.Properties.html#13844" class="Bound">ys</a> <a id="13873" class="Symbol">{</a><a id="13874" class="Argument">ys</a> <a id="13877" class="Symbol">=</a> <a id="13879" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="13881" class="Symbol">}</a> <a id="13883" class="Symbol">(</a><a id="13884" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13889" href="Data.List.Relation.Unary.Any.Properties.html#13848" class="Bound">p</a><a id="13890" class="Symbol">)</a> <a id="13892" class="Symbol">=</a> <a id="13894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13901" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="13917" class="Symbol">(</a><a id="13918" href="Data.List.Relation.Unary.Any.Properties.html#13918" class="Bound">x</a> <a id="13920" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13922" href="Data.List.Relation.Unary.Any.Properties.html#13922" class="Bound">xs</a><a id="13924" class="Symbol">)</a> <a id="13926" class="Symbol">{</a><a id="13927" href="Data.List.Relation.Unary.Any.Properties.html#13927" class="Bound">ys</a><a id="13929" class="Symbol">}</a> <a id="13931" class="Symbol">(</a><a id="13932" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13937" href="Data.List.Relation.Unary.Any.Properties.html#13937" class="Bound">p</a><a id="13938" class="Symbol">)</a>
    <a id="13944" class="Keyword">rewrite</a> <a id="13952" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13960" href="Data.List.Relation.Unary.Any.Properties.html#13927" class="Bound">ys</a> <a id="13963" class="Symbol">{</a><a id="13964" class="Argument">ys</a> <a id="13967" class="Symbol">=</a> <a id="13969" href="Data.List.Relation.Unary.Any.Properties.html#13918" class="Bound">x</a> <a id="13971" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13973" href="Data.List.Relation.Unary.Any.Properties.html#13922" class="Bound">xs</a><a id="13975" class="Symbol">}</a> <a id="13977" class="Symbol">(</a><a id="13978" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13983" class="Symbol">(</a><a id="13984" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13989" href="Data.List.Relation.Unary.Any.Properties.html#13937" class="Bound">p</a><a id="13990" class="Symbol">))</a> <a id="13993" class="Symbol">=</a> <a id="13995" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14002" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14018" class="Symbol">(</a><a id="14019" href="Data.List.Relation.Unary.Any.Properties.html#14019" class="Bound">x</a> <a id="14021" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14023" href="Data.List.Relation.Unary.Any.Properties.html#14023" class="Bound">xs</a><a id="14025" class="Symbol">)</a>      <a id="14032" class="Symbol">(</a><a id="14033" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14039" href="Data.List.Relation.Unary.Any.Properties.html#14039" class="Bound">p</a><a id="14040" class="Symbol">)</a> <a id="14042" class="Keyword">with</a> <a id="14047" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="14051" href="Data.List.Relation.Unary.Any.Properties.html#14023" class="Bound">xs</a> <a id="14054" href="Data.List.Relation.Unary.Any.Properties.html#14039" class="Bound">p</a> <a id="14056" class="Symbol">|</a> <a id="14058" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14074" href="Data.List.Relation.Unary.Any.Properties.html#14023" class="Bound">xs</a> <a id="14077" href="Data.List.Relation.Unary.Any.Properties.html#14039" class="Bound">p</a>
  <a id="14081" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14097" class="Symbol">(</a><a id="14098" href="Data.List.Relation.Unary.Any.Properties.html#14098" class="Bound">x</a> <a id="14100" class="InductiveConstructor Operator">∷</a> <a id="14102" href="Data.List.Relation.Unary.Any.Properties.html#14102" class="Bound">xs</a><a id="14104" class="Symbol">)</a> <a id="14106" class="Symbol">{</a><a id="14107" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="Bound">ys</a><a id="14109" class="Symbol">}</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14118" class="DottedPattern Symbol">.(</a><a id="14120" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="14122" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="14127" href="Data.List.Relation.Unary.Any.Properties.html#14102" class="DottedPattern Bound">xs</a> <a id="14130" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="14132" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="14137" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="14140" class="DottedPattern Symbol">(</a><a id="14141" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="DottedPattern Function">++⁻</a> <a id="14145" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="DottedPattern Bound">ys</a> <a id="14148" class="DottedPattern Symbol">(</a><a id="14149" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="14154" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="DottedPattern Bound">ys</a> <a id="14157" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="DottedPattern Bound">p</a><a id="14158" class="DottedPattern Symbol">)))</a><a id="14161" class="Symbol">)</a>
    <a id="14167" class="Symbol">|</a> <a id="14169" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14174" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="Bound">p</a> <a id="14176" class="Symbol">|</a> <a id="14178" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="14187" class="Keyword">rewrite</a> <a id="14195" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14203" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="Bound">ys</a> <a id="14206" class="Symbol">(</a><a id="14207" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>                 <a id="14228" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="Bound">p</a><a id="14229" class="Symbol">)</a>
          <a id="14241" class="Symbol">|</a> <a id="14243" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14251" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="Bound">ys</a> <a id="14254" class="Symbol">(</a><a id="14255" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14260" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14262" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14268" class="Symbol">{</a><a id="14269" class="Argument">x</a> <a id="14271" class="Symbol">=</a> <a id="14273" href="Data.List.Relation.Unary.Any.Properties.html#14098" class="Bound">x</a><a id="14274" class="Symbol">}</a> <a id="14276" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="Bound">p</a><a id="14277" class="Symbol">)</a> <a id="14279" class="Symbol">=</a> <a id="14281" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14288" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14304" class="Symbol">(</a><a id="14305" href="Data.List.Relation.Unary.Any.Properties.html#14305" class="Bound">x</a> <a id="14307" class="InductiveConstructor Operator">∷</a> <a id="14309" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="Bound">xs</a><a id="14311" class="Symbol">)</a> <a id="14313" class="Symbol">{</a><a id="14314" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="Bound">ys</a><a id="14316" class="Symbol">}</a> <a id="14318" class="Symbol">(</a><a id="14319" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14325" class="DottedPattern Symbol">.(</a><a id="14327" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="14329" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="14334" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="DottedPattern Bound">xs</a> <a id="14337" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="14339" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="14344" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="14347" class="DottedPattern Symbol">(</a><a id="14348" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="DottedPattern Function">++⁻</a> <a id="14352" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="DottedPattern Bound">ys</a> <a id="14355" class="DottedPattern Symbol">(</a><a id="14356" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="14361" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="DottedPattern Bound">p</a><a id="14362" class="DottedPattern Symbol">)))</a><a id="14365" class="Symbol">)</a>
    <a id="14371" class="Symbol">|</a> <a id="14373" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14378" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="Bound">p</a> <a id="14380" class="Symbol">|</a> <a id="14382" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="14391" class="Keyword">rewrite</a> <a id="14399" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14407" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="Bound">ys</a> <a id="14410" class="Symbol">{</a><a id="14411" class="Argument">ys</a> <a id="14414" class="Symbol">=</a>     <a id="14420" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="Bound">xs</a><a id="14422" class="Symbol">}</a> <a id="14424" class="Symbol">(</a><a id="14425" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14430" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="Bound">p</a><a id="14431" class="Symbol">)</a>
          <a id="14443" class="Symbol">|</a> <a id="14445" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14453" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="Bound">ys</a> <a id="14456" class="Symbol">{</a><a id="14457" class="Argument">ys</a> <a id="14460" class="Symbol">=</a> <a id="14462" href="Data.List.Relation.Unary.Any.Properties.html#14305" class="Bound">x</a> <a id="14464" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14466" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="Bound">xs</a><a id="14468" class="Symbol">}</a> <a id="14470" class="Symbol">(</a><a id="14471" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14476" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="Bound">p</a><a id="14477" class="Symbol">)</a> <a id="14479" class="Symbol">=</a> <a id="14481" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="14489" href="Data.List.Relation.Unary.Any.Properties.html#14489" class="Function">++↔++</a> <a id="14495" class="Symbol">:</a> <a id="14497" class="Symbol">∀</a> <a id="14499" href="Data.List.Relation.Unary.Any.Properties.html#14499" class="Bound">xs</a> <a id="14502" href="Data.List.Relation.Unary.Any.Properties.html#14502" class="Bound">ys</a> <a id="14505" class="Symbol">→</a> <a id="14507" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14511" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14513" class="Symbol">(</a><a id="14514" href="Data.List.Relation.Unary.Any.Properties.html#14499" class="Bound">xs</a> <a id="14517" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14520" href="Data.List.Relation.Unary.Any.Properties.html#14502" class="Bound">ys</a><a id="14522" class="Symbol">)</a> <a id="14524" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="14526" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14530" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14532" class="Symbol">(</a><a id="14533" href="Data.List.Relation.Unary.Any.Properties.html#14502" class="Bound">ys</a> <a id="14536" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14539" href="Data.List.Relation.Unary.Any.Properties.html#14499" class="Bound">xs</a><a id="14541" class="Symbol">)</a>
  <a id="14545" href="Data.List.Relation.Unary.Any.Properties.html#14489" class="Function">++↔++</a> <a id="14551" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a> <a id="14554" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a> <a id="14557" class="Symbol">=</a> <a id="14559" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="14565" class="Symbol">(</a><a id="14566" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="14574" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a> <a id="14577" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a><a id="14579" class="Symbol">)</a> <a id="14581" class="Symbol">(</a><a id="14582" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="14590" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a> <a id="14593" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a><a id="14595" class="Symbol">)</a>
                        <a id="14621" class="Symbol">(</a><a id="14622" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14638" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a><a id="14640" class="Symbol">)</a> <a id="14642" class="Symbol">(</a><a id="14643" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14659" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a><a id="14661" class="Symbol">)</a>

  <a id="14666" href="Data.List.Relation.Unary.Any.Properties.html#14666" class="Function">++-insert</a> <a id="14676" class="Symbol">:</a> <a id="14678" class="Symbol">∀</a> <a id="14680" href="Data.List.Relation.Unary.Any.Properties.html#14680" class="Bound">xs</a> <a id="14683" class="Symbol">{</a><a id="14684" href="Data.List.Relation.Unary.Any.Properties.html#14684" class="Bound">ys</a><a id="14686" class="Symbol">}</a> <a id="14688" class="Symbol">→</a> <a id="14690" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14692" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="14694" class="Symbol">→</a> <a id="14696" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14700" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14702" class="Symbol">(</a><a id="14703" href="Data.List.Relation.Unary.Any.Properties.html#14680" class="Bound">xs</a> <a id="14706" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14709" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="14711" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="14713" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="14715" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14718" href="Data.List.Relation.Unary.Any.Properties.html#14684" class="Bound">ys</a><a id="14720" class="Symbol">)</a>
  <a id="14724" href="Data.List.Relation.Unary.Any.Properties.html#14666" class="Function">++-insert</a> <a id="14734" href="Data.List.Relation.Unary.Any.Properties.html#14734" class="Bound">xs</a> <a id="14737" href="Data.List.Relation.Unary.Any.Properties.html#14737" class="Bound">Px</a> <a id="14740" class="Symbol">=</a> <a id="14742" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="14747" href="Data.List.Relation.Unary.Any.Properties.html#14734" class="Bound">xs</a> <a id="14750" class="Symbol">(</a><a id="14751" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="14756" class="Symbol">(</a><a id="14757" href="Data.List.Relation.Unary.Any.Properties.html#10940" class="Function">singleton⁺</a> <a id="14768" href="Data.List.Relation.Unary.Any.Properties.html#14737" class="Bound">Px</a><a id="14770" class="Symbol">))</a>

<a id="14774" class="Comment">------------------------------------------------------------------------</a>
<a id="14847" class="Comment">-- concat</a>

<a id="14858" class="Keyword">module</a> <a id="14865" href="Data.List.Relation.Unary.Any.Properties.html#14865" class="Module">_</a> <a id="14867" class="Symbol">{</a><a id="14868" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="14870" class="Symbol">:</a> <a id="14872" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="14874" class="Symbol">→</a> <a id="14876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14880" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="14881" class="Symbol">}</a> <a id="14883" class="Keyword">where</a>

  <a id="14892" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="14900" class="Symbol">:</a> <a id="14902" class="Symbol">∀</a> <a id="14904" class="Symbol">{</a><a id="14905" href="Data.List.Relation.Unary.Any.Properties.html#14905" class="Bound">xss</a><a id="14908" class="Symbol">}</a> <a id="14910" class="Symbol">→</a> <a id="14912" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14916" class="Symbol">(</a><a id="14917" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14921" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="14922" class="Symbol">)</a> <a id="14924" href="Data.List.Relation.Unary.Any.Properties.html#14905" class="Bound">xss</a> <a id="14928" class="Symbol">→</a> <a id="14930" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14934" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="14936" class="Symbol">(</a><a id="14937" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="14944" href="Data.List.Relation.Unary.Any.Properties.html#14905" class="Bound">xss</a><a id="14947" class="Symbol">)</a>
  <a id="14951" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="14959" class="Symbol">(</a><a id="14960" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="14965" href="Data.List.Relation.Unary.Any.Properties.html#14965" class="Bound">p</a><a id="14966" class="Symbol">)</a>           <a id="14978" class="Symbol">=</a> <a id="14980" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="14985" href="Data.List.Relation.Unary.Any.Properties.html#14965" class="Bound">p</a>
  <a id="14989" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="14997" class="Symbol">(</a><a id="14998" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15004" class="Symbol">{</a><a id="15005" class="Argument">x</a> <a id="15007" class="Symbol">=</a> <a id="15009" href="Data.List.Relation.Unary.Any.Properties.html#15009" class="Bound">xs</a><a id="15011" class="Symbol">}</a> <a id="15013" href="Data.List.Relation.Unary.Any.Properties.html#15013" class="Bound">p</a><a id="15014" class="Symbol">)</a> <a id="15016" class="Symbol">=</a> <a id="15018" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="15023" href="Data.List.Relation.Unary.Any.Properties.html#15009" class="Bound">xs</a> <a id="15026" class="Symbol">(</a><a id="15027" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="15035" href="Data.List.Relation.Unary.Any.Properties.html#15013" class="Bound">p</a><a id="15036" class="Symbol">)</a>

  <a id="15041" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15049" class="Symbol">:</a> <a id="15051" class="Symbol">∀</a> <a id="15053" href="Data.List.Relation.Unary.Any.Properties.html#15053" class="Bound">xss</a> <a id="15057" class="Symbol">→</a> <a id="15059" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15063" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15065" class="Symbol">(</a><a id="15066" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="15073" href="Data.List.Relation.Unary.Any.Properties.html#15053" class="Bound">xss</a><a id="15076" class="Symbol">)</a> <a id="15078" class="Symbol">→</a> <a id="15080" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15084" class="Symbol">(</a><a id="15085" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15089" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="15090" class="Symbol">)</a> <a id="15092" href="Data.List.Relation.Unary.Any.Properties.html#15053" class="Bound">xss</a>
  <a id="15098" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15106" class="Symbol">(</a><a id="15107" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15116" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15118" href="Data.List.Relation.Unary.Any.Properties.html#15118" class="Bound">xss</a><a id="15121" class="Symbol">)</a> <a id="15123" href="Data.List.Relation.Unary.Any.Properties.html#15123" class="Bound">p</a>         <a id="15133" class="Symbol">=</a> <a id="15135" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15141" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15143" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15151" href="Data.List.Relation.Unary.Any.Properties.html#15118" class="Bound">xss</a> <a id="15155" href="Data.List.Relation.Unary.Any.Properties.html#15123" class="Bound">p</a>
  <a id="15159" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15167" class="Symbol">((</a><a id="15169" href="Data.List.Relation.Unary.Any.Properties.html#15169" class="Bound">x</a> <a id="15171" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15173" href="Data.List.Relation.Unary.Any.Properties.html#15173" class="Bound">xs</a><a id="15175" class="Symbol">)</a> <a id="15177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15179" href="Data.List.Relation.Unary.Any.Properties.html#15179" class="Bound">xss</a><a id="15182" class="Symbol">)</a> <a id="15184" class="Symbol">(</a><a id="15185" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="15191" href="Data.List.Relation.Unary.Any.Properties.html#15191" class="Bound">p</a><a id="15192" class="Symbol">)</a> <a id="15194" class="Symbol">=</a> <a id="15196" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15201" class="Symbol">(</a><a id="15202" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15207" href="Data.List.Relation.Unary.Any.Properties.html#15191" class="Bound">p</a><a id="15208" class="Symbol">)</a>
  <a id="15212" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15220" class="Symbol">((</a><a id="15222" href="Data.List.Relation.Unary.Any.Properties.html#15222" class="Bound">x</a> <a id="15224" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15226" href="Data.List.Relation.Unary.Any.Properties.html#15226" class="Bound">xs</a><a id="15228" class="Symbol">)</a> <a id="15230" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15232" href="Data.List.Relation.Unary.Any.Properties.html#15232" class="Bound">xss</a><a id="15235" class="Symbol">)</a> <a id="15237" class="Symbol">(</a><a id="15238" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15244" href="Data.List.Relation.Unary.Any.Properties.html#15244" class="Bound">p</a><a id="15245" class="Symbol">)</a> <a id="15247" class="Keyword">with</a> <a id="15252" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15260" class="Symbol">(</a><a id="15261" href="Data.List.Relation.Unary.Any.Properties.html#15226" class="Bound">xs</a> <a id="15264" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15266" href="Data.List.Relation.Unary.Any.Properties.html#15232" class="Bound">xss</a><a id="15269" class="Symbol">)</a> <a id="15271" href="Data.List.Relation.Unary.Any.Properties.html#15244" class="Bound">p</a>
  <a id="15275" class="Symbol">...</a> <a id="15279" class="Symbol">|</a> <a id="15281" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="15287" href="Data.List.Relation.Unary.Any.Properties.html#15287" class="Bound">p′</a> <a id="15290" class="Symbol">=</a> <a id="15292" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15297" class="Symbol">(</a><a id="15298" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15304" href="Data.List.Relation.Unary.Any.Properties.html#15287" class="Bound">p′</a><a id="15306" class="Symbol">)</a>
  <a id="15310" class="Symbol">...</a> <a id="15314" class="Symbol">|</a> <a id="15316" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15322" href="Data.List.Relation.Unary.Any.Properties.html#15322" class="Bound">p′</a> <a id="15325" class="Symbol">=</a> <a id="15327" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15333" href="Data.List.Relation.Unary.Any.Properties.html#15322" class="Bound">p′</a>

  <a id="15339" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15352" class="Symbol">:</a> <a id="15354" class="Symbol">∀</a> <a id="15356" class="Symbol">{</a><a id="15357" href="Data.List.Relation.Unary.Any.Properties.html#15357" class="Bound">xs</a><a id="15359" class="Symbol">}</a> <a id="15361" href="Data.List.Relation.Unary.Any.Properties.html#15361" class="Bound">xss</a> <a id="15365" class="Symbol">(</a><a id="15366" href="Data.List.Relation.Unary.Any.Properties.html#15366" class="Bound">p</a> <a id="15368" class="Symbol">:</a> <a id="15370" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15374" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15376" href="Data.List.Relation.Unary.Any.Properties.html#15357" class="Bound">xs</a><a id="15378" class="Symbol">)</a> <a id="15380" class="Symbol">→</a>
                 <a id="15399" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15407" class="Symbol">(</a><a id="15408" href="Data.List.Relation.Unary.Any.Properties.html#15357" class="Bound">xs</a> <a id="15411" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15413" href="Data.List.Relation.Unary.Any.Properties.html#15361" class="Bound">xss</a><a id="15416" class="Symbol">)</a> <a id="15418" class="Symbol">(</a><a id="15419" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="15424" href="Data.List.Relation.Unary.Any.Properties.html#15366" class="Bound">p</a><a id="15425" class="Symbol">)</a> <a id="15427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15429" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15434" href="Data.List.Relation.Unary.Any.Properties.html#15366" class="Bound">p</a>
  <a id="15438" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15451" href="Data.List.Relation.Unary.Any.Properties.html#15451" class="Bound">xss</a> <a id="15455" class="Symbol">(</a><a id="15456" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="15462" href="Data.List.Relation.Unary.Any.Properties.html#15462" class="Bound">p</a><a id="15463" class="Symbol">)</a> <a id="15465" class="Symbol">=</a> <a id="15467" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15474" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15487" href="Data.List.Relation.Unary.Any.Properties.html#15487" class="Bound">xss</a> <a id="15491" class="Symbol">(</a><a id="15492" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15498" href="Data.List.Relation.Unary.Any.Properties.html#15498" class="Bound">p</a><a id="15499" class="Symbol">)</a> <a id="15501" class="Keyword">rewrite</a> <a id="15509" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15522" href="Data.List.Relation.Unary.Any.Properties.html#15487" class="Bound">xss</a> <a id="15526" href="Data.List.Relation.Unary.Any.Properties.html#15498" class="Bound">p</a> <a id="15528" class="Symbol">=</a> <a id="15530" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="15538" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15551" class="Symbol">:</a> <a id="15553" class="Symbol">∀</a> <a id="15555" href="Data.List.Relation.Unary.Any.Properties.html#15555" class="Bound">xs</a> <a id="15558" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a> <a id="15562" class="Symbol">(</a><a id="15563" href="Data.List.Relation.Unary.Any.Properties.html#15563" class="Bound">p</a> <a id="15565" class="Symbol">:</a> <a id="15567" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15571" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15573" class="Symbol">(</a><a id="15574" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="15581" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a><a id="15584" class="Symbol">))</a> <a id="15587" class="Symbol">→</a>
                   <a id="15608" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15616" class="Symbol">(</a><a id="15617" href="Data.List.Relation.Unary.Any.Properties.html#15555" class="Bound">xs</a> <a id="15620" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15622" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a><a id="15625" class="Symbol">)</a> <a id="15627" class="Symbol">(</a><a id="15628" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="15633" href="Data.List.Relation.Unary.Any.Properties.html#15555" class="Bound">xs</a> <a id="15636" href="Data.List.Relation.Unary.Any.Properties.html#15563" class="Bound">p</a><a id="15637" class="Symbol">)</a> <a id="15639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15641" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15647" class="Symbol">(</a><a id="15648" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15656" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a> <a id="15660" href="Data.List.Relation.Unary.Any.Properties.html#15563" class="Bound">p</a><a id="15661" class="Symbol">)</a>
  <a id="15665" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15678" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15687" href="Data.List.Relation.Unary.Any.Properties.html#15687" class="Bound">xss</a> <a id="15691" href="Data.List.Relation.Unary.Any.Properties.html#15691" class="Bound">p</a> <a id="15693" class="Symbol">=</a> <a id="15695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15702" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15715" class="Symbol">(</a><a id="15716" href="Data.List.Relation.Unary.Any.Properties.html#15716" class="Bound">x</a> <a id="15718" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15720" href="Data.List.Relation.Unary.Any.Properties.html#15720" class="Bound">xs</a><a id="15722" class="Symbol">)</a> <a id="15724" href="Data.List.Relation.Unary.Any.Properties.html#15724" class="Bound">xss</a> <a id="15728" href="Data.List.Relation.Unary.Any.Properties.html#15728" class="Bound">p</a> <a id="15730" class="Keyword">rewrite</a> <a id="15738" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15751" href="Data.List.Relation.Unary.Any.Properties.html#15720" class="Bound">xs</a> <a id="15754" href="Data.List.Relation.Unary.Any.Properties.html#15724" class="Bound">xss</a> <a id="15758" href="Data.List.Relation.Unary.Any.Properties.html#15728" class="Bound">p</a> <a id="15760" class="Symbol">=</a> <a id="15762" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="15770" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15786" class="Symbol">:</a> <a id="15788" class="Symbol">∀</a> <a id="15790" href="Data.List.Relation.Unary.Any.Properties.html#15790" class="Bound">xss</a> <a id="15794" class="Symbol">(</a><a id="15795" href="Data.List.Relation.Unary.Any.Properties.html#15795" class="Bound">p</a> <a id="15797" class="Symbol">:</a> <a id="15799" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15803" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15805" class="Symbol">(</a><a id="15806" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="15813" href="Data.List.Relation.Unary.Any.Properties.html#15790" class="Bound">xss</a><a id="15816" class="Symbol">))</a> <a id="15819" class="Symbol">→</a>
                      <a id="15843" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="15851" class="Symbol">(</a><a id="15852" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15860" href="Data.List.Relation.Unary.Any.Properties.html#15790" class="Bound">xss</a> <a id="15864" href="Data.List.Relation.Unary.Any.Properties.html#15795" class="Bound">p</a><a id="15865" class="Symbol">)</a> <a id="15867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15869" href="Data.List.Relation.Unary.Any.Properties.html#15795" class="Bound">p</a>
  <a id="15873" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15889" class="Symbol">(</a><a id="15890" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15899" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15901" href="Data.List.Relation.Unary.Any.Properties.html#15901" class="Bound">xss</a><a id="15904" class="Symbol">)</a> <a id="15906" href="Data.List.Relation.Unary.Any.Properties.html#15906" class="Bound">p</a>         <a id="15916" class="Symbol">=</a> <a id="15918" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15934" href="Data.List.Relation.Unary.Any.Properties.html#15901" class="Bound">xss</a> <a id="15938" href="Data.List.Relation.Unary.Any.Properties.html#15906" class="Bound">p</a>
  <a id="15942" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15958" class="Symbol">((</a><a id="15960" href="Data.List.Relation.Unary.Any.Properties.html#15960" class="Bound">x</a> <a id="15962" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15964" href="Data.List.Relation.Unary.Any.Properties.html#15964" class="Bound">xs</a><a id="15966" class="Symbol">)</a> <a id="15968" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15970" href="Data.List.Relation.Unary.Any.Properties.html#15970" class="Bound">xss</a><a id="15973" class="Symbol">)</a> <a id="15975" class="Symbol">(</a><a id="15976" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15981" href="Data.List.Relation.Unary.Any.Properties.html#15981" class="Bound">p</a><a id="15982" class="Symbol">)</a>  <a id="15985" class="Symbol">=</a> <a id="15987" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15994" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="16010" class="Symbol">((</a><a id="16012" href="Data.List.Relation.Unary.Any.Properties.html#16012" class="Bound">x</a> <a id="16014" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16016" href="Data.List.Relation.Unary.Any.Properties.html#16016" class="Bound">xs</a><a id="16018" class="Symbol">)</a> <a id="16020" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16022" href="Data.List.Relation.Unary.Any.Properties.html#16022" class="Bound">xss</a><a id="16025" class="Symbol">)</a> <a id="16027" class="Symbol">(</a><a id="16028" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16034" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a><a id="16035" class="Symbol">)</a>
    <a id="16041" class="Keyword">with</a> <a id="16046" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a> <a id="16048" class="Symbol">|</a> <a id="16050" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16058" class="Symbol">(</a><a id="16059" href="Data.List.Relation.Unary.Any.Properties.html#16016" class="Bound">xs</a> <a id="16062" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16064" href="Data.List.Relation.Unary.Any.Properties.html#16022" class="Bound">xss</a><a id="16067" class="Symbol">)</a> <a id="16069" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a> <a id="16071" class="Symbol">|</a> <a id="16073" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="16089" class="Symbol">(</a><a id="16090" href="Data.List.Relation.Unary.Any.Properties.html#16016" class="Bound">xs</a> <a id="16093" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16095" href="Data.List.Relation.Unary.Any.Properties.html#16022" class="Bound">xss</a><a id="16098" class="Symbol">)</a> <a id="16100" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a>
  <a id="16104" class="Symbol">...</a> <a id="16108" class="Symbol">|</a> <a id="16110" class="DottedPattern Symbol">.(</a><a id="16112" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="16117" href="Data.List.Relation.Unary.Any.Properties.html#16142" class="DottedPattern Bound">p′</a><a id="16119" class="DottedPattern Symbol">)</a>              <a id="16134" class="Symbol">|</a> <a id="16136" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="16142" href="Data.List.Relation.Unary.Any.Properties.html#16142" class="Bound">p′</a> <a id="16145" class="Symbol">|</a> <a id="16147" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16152" class="Symbol">=</a> <a id="16154" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="16161" class="Symbol">...</a> <a id="16165" class="Symbol">|</a> <a id="16167" class="DottedPattern Symbol">.(</a><a id="16169" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="16174" class="DottedPattern Bound">xs</a> <a id="16177" class="DottedPattern Symbol">(</a><a id="16178" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="DottedPattern Function">concat⁺</a> <a id="16186" href="Data.List.Relation.Unary.Any.Properties.html#16199" class="DottedPattern Bound">p′</a><a id="16188" class="DottedPattern Symbol">))</a> <a id="16191" class="Symbol">|</a> <a id="16193" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16199" href="Data.List.Relation.Unary.Any.Properties.html#16199" class="Bound">p′</a> <a id="16202" class="Symbol">|</a> <a id="16204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16209" class="Symbol">=</a> <a id="16211" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="16219" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16235" class="Symbol">:</a> <a id="16237" class="Symbol">∀</a> <a id="16239" class="Symbol">{</a><a id="16240" href="Data.List.Relation.Unary.Any.Properties.html#16240" class="Bound">xss</a><a id="16243" class="Symbol">}</a> <a id="16245" class="Symbol">(</a><a id="16246" href="Data.List.Relation.Unary.Any.Properties.html#16246" class="Bound">p</a> <a id="16248" class="Symbol">:</a> <a id="16250" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16254" class="Symbol">(</a><a id="16255" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16259" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="16260" class="Symbol">)</a> <a id="16262" href="Data.List.Relation.Unary.Any.Properties.html#16240" class="Bound">xss</a><a id="16265" class="Symbol">)</a> <a id="16267" class="Symbol">→</a> <a id="16269" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16277" href="Data.List.Relation.Unary.Any.Properties.html#16240" class="Bound">xss</a> <a id="16281" class="Symbol">(</a><a id="16282" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16290" href="Data.List.Relation.Unary.Any.Properties.html#16246" class="Bound">p</a><a id="16291" class="Symbol">)</a> <a id="16293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16295" href="Data.List.Relation.Unary.Any.Properties.html#16246" class="Bound">p</a>
  <a id="16299" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16315" class="Symbol">(</a><a id="16316" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>                      <a id="16342" href="Data.List.Relation.Unary.Any.Properties.html#16342" class="Bound">p</a><a id="16343" class="Symbol">)</a> <a id="16345" class="Symbol">=</a> <a id="16347" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="16360" class="Symbol">_</a> <a id="16362" href="Data.List.Relation.Unary.Any.Properties.html#16342" class="Bound">p</a>
  <a id="16366" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16382" class="Symbol">(</a><a id="16383" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16389" class="Symbol">{</a><a id="16390" class="Argument">x</a> <a id="16392" class="Symbol">=</a> <a id="16394" href="Data.List.Relation.Unary.Any.Properties.html#16394" class="Bound">xs</a><a id="16396" class="Symbol">}</a> <a id="16398" class="Symbol">{</a><a id="16399" class="Argument">xs</a> <a id="16402" class="Symbol">=</a> <a id="16404" href="Data.List.Relation.Unary.Any.Properties.html#16404" class="Bound">xss</a><a id="16407" class="Symbol">}</a> <a id="16409" href="Data.List.Relation.Unary.Any.Properties.html#16409" class="Bound">p</a><a id="16410" class="Symbol">)</a>
    <a id="16416" class="Keyword">rewrite</a> <a id="16424" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="16437" href="Data.List.Relation.Unary.Any.Properties.html#16394" class="Bound">xs</a> <a id="16440" href="Data.List.Relation.Unary.Any.Properties.html#16404" class="Bound">xss</a> <a id="16444" class="Symbol">(</a><a id="16445" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16453" href="Data.List.Relation.Unary.Any.Properties.html#16409" class="Bound">p</a><a id="16454" class="Symbol">)</a> <a id="16456" class="Symbol">=</a>
      <a id="16464" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16469" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16475" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="16477" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16493" href="Data.List.Relation.Unary.Any.Properties.html#16409" class="Bound">p</a>

  <a id="16498" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="16506" class="Symbol">:</a> <a id="16508" class="Symbol">∀</a> <a id="16510" class="Symbol">{</a><a id="16511" href="Data.List.Relation.Unary.Any.Properties.html#16511" class="Bound">xss</a><a id="16514" class="Symbol">}</a> <a id="16516" class="Symbol">→</a> <a id="16518" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16522" class="Symbol">(</a><a id="16523" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16527" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="16528" class="Symbol">)</a> <a id="16530" href="Data.List.Relation.Unary.Any.Properties.html#16511" class="Bound">xss</a> <a id="16534" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="16536" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16540" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="16542" class="Symbol">(</a><a id="16543" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="16550" href="Data.List.Relation.Unary.Any.Properties.html#16511" class="Bound">xss</a><a id="16553" class="Symbol">)</a>
  <a id="16557" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="16565" class="Symbol">{</a><a id="16566" href="Data.List.Relation.Unary.Any.Properties.html#16566" class="Bound">xss</a><a id="16569" class="Symbol">}</a> <a id="16571" class="Symbol">=</a> <a id="16573" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="16579" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16587" class="Symbol">(</a><a id="16588" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16596" href="Data.List.Relation.Unary.Any.Properties.html#16566" class="Bound">xss</a><a id="16599" class="Symbol">)</a> <a id="16601" class="Symbol">(</a><a id="16602" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="16618" href="Data.List.Relation.Unary.Any.Properties.html#16566" class="Bound">xss</a><a id="16621" class="Symbol">)</a> <a id="16623" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a>

<a id="16640" class="Comment">------------------------------------------------------------------------</a>
<a id="16713" class="Comment">-- concatMap</a>

<a id="16727" class="Keyword">module</a> <a id="16734" href="Data.List.Relation.Unary.Any.Properties.html#16734" class="Module">_</a> <a id="16736" class="Symbol">(</a><a id="16737" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a> <a id="16739" class="Symbol">:</a> <a id="16741" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="16743" class="Symbol">→</a> <a id="16745" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16750" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="16751" class="Symbol">)</a> <a id="16753" class="Symbol">{</a><a id="16754" href="Data.List.Relation.Unary.Any.Properties.html#16754" class="Bound">p</a><a id="16755" class="Symbol">}</a> <a id="16757" class="Symbol">{</a><a id="16758" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16760" class="Symbol">:</a> <a id="16762" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="16767" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="16769" href="Data.List.Relation.Unary.Any.Properties.html#16754" class="Bound">p</a><a id="16770" class="Symbol">}</a> <a id="16772" class="Keyword">where</a>

  <a id="16781" href="Data.List.Relation.Unary.Any.Properties.html#16781" class="Function">concatMap⁺</a> <a id="16792" class="Symbol">:</a> <a id="16794" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16798" class="Symbol">(</a><a id="16799" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16803" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16805" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16807" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a><a id="16808" class="Symbol">)</a> <a id="16810" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="16813" class="Symbol">→</a> <a id="16815" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16819" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16821" class="Symbol">(</a><a id="16822" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="16832" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a> <a id="16834" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="16836" class="Symbol">)</a>
  <a id="16840" href="Data.List.Relation.Unary.Any.Properties.html#16781" class="Function">concatMap⁺</a> <a id="16851" class="Symbol">=</a> <a id="16853" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16861" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16863" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a>

  <a id="16871" href="Data.List.Relation.Unary.Any.Properties.html#16871" class="Function">concatMap⁻</a> <a id="16882" class="Symbol">:</a> <a id="16884" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16888" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16890" class="Symbol">(</a><a id="16891" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="16901" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a> <a id="16903" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="16905" class="Symbol">)</a> <a id="16907" class="Symbol">→</a> <a id="16909" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16913" class="Symbol">(</a><a id="16914" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16918" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16920" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16922" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a><a id="16923" class="Symbol">)</a> <a id="16925" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="16930" href="Data.List.Relation.Unary.Any.Properties.html#16871" class="Function">concatMap⁻</a> <a id="16941" class="Symbol">=</a> <a id="16943" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="16948" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16950" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16958" class="Symbol">_</a>

<a id="16961" class="Comment">------------------------------------------------------------------------</a>
<a id="17034" class="Comment">-- cartesianProductWith</a>

<a id="17059" class="Keyword">module</a> <a id="17066" href="Data.List.Relation.Unary.Any.Properties.html#17066" class="Module">_</a> <a id="17068" class="Symbol">(</a><a id="17069" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17071" class="Symbol">:</a> <a id="17073" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="17075" class="Symbol">→</a> <a id="17077" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="17079" class="Symbol">→</a> <a id="17081" href="Data.List.Relation.Unary.Any.Properties.html#2574" class="Generalizable">C</a><a id="17082" class="Symbol">)</a> <a id="17084" class="Keyword">where</a>

  <a id="17093" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17115" class="Symbol">:</a> <a id="17117" class="Symbol">(∀</a> <a id="17120" class="Symbol">{</a><a id="17121" href="Data.List.Relation.Unary.Any.Properties.html#17121" class="Bound">x</a> <a id="17123" href="Data.List.Relation.Unary.Any.Properties.html#17123" class="Bound">y</a><a id="17124" class="Symbol">}</a> <a id="17126" class="Symbol">→</a> <a id="17128" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17130" href="Data.List.Relation.Unary.Any.Properties.html#17121" class="Bound">x</a> <a id="17132" class="Symbol">→</a> <a id="17134" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17136" href="Data.List.Relation.Unary.Any.Properties.html#17123" class="Bound">y</a> <a id="17138" class="Symbol">→</a> <a id="17140" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17142" class="Symbol">(</a><a id="17143" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17145" href="Data.List.Relation.Unary.Any.Properties.html#17121" class="Bound">x</a> <a id="17147" href="Data.List.Relation.Unary.Any.Properties.html#17123" class="Bound">y</a><a id="17148" class="Symbol">))</a> <a id="17151" class="Symbol">→</a>
                          <a id="17179" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17183" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17185" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="17188" class="Symbol">→</a> <a id="17190" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17194" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17196" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="17199" class="Symbol">→</a>
                          <a id="17227" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17231" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17233" class="Symbol">(</a><a id="17234" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="17255" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17257" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="17260" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="17262" class="Symbol">)</a>
  <a id="17266" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17288" href="Data.List.Relation.Unary.Any.Properties.html#17288" class="Bound">pres</a> <a id="17293" class="Symbol">(</a><a id="17294" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17300" href="Data.List.Relation.Unary.Any.Properties.html#17300" class="Bound">px</a><a id="17302" class="Symbol">)</a>  <a id="17305" href="Data.List.Relation.Unary.Any.Properties.html#17305" class="Bound">qys</a> <a id="17309" class="Symbol">=</a> <a id="17311" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="17316" class="Symbol">(</a><a id="17317" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="17322" class="Symbol">(</a><a id="17323" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="17331" class="Symbol">(</a><a id="17332" href="Data.List.Relation.Unary.Any.Properties.html#17288" class="Bound">pres</a> <a id="17337" href="Data.List.Relation.Unary.Any.Properties.html#17300" class="Bound">px</a><a id="17339" class="Symbol">)</a> <a id="17341" href="Data.List.Relation.Unary.Any.Properties.html#17305" class="Bound">qys</a><a id="17344" class="Symbol">))</a>
  <a id="17349" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17371" href="Data.List.Relation.Unary.Any.Properties.html#17371" class="Bound">pres</a> <a id="17376" class="Symbol">(</a><a id="17377" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17383" href="Data.List.Relation.Unary.Any.Properties.html#17383" class="Bound">qxs</a><a id="17386" class="Symbol">)</a> <a id="17388" href="Data.List.Relation.Unary.Any.Properties.html#17388" class="Bound">qys</a> <a id="17392" class="Symbol">=</a> <a id="17394" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="17399" class="Symbol">_</a> <a id="17401" class="Symbol">(</a><a id="17402" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17424" href="Data.List.Relation.Unary.Any.Properties.html#17371" class="Bound">pres</a> <a id="17429" href="Data.List.Relation.Unary.Any.Properties.html#17383" class="Bound">qxs</a> <a id="17433" href="Data.List.Relation.Unary.Any.Properties.html#17388" class="Bound">qys</a><a id="17436" class="Symbol">)</a>

  <a id="17441" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="17463" class="Symbol">:</a> <a id="17465" class="Symbol">(∀</a> <a id="17468" class="Symbol">{</a><a id="17469" href="Data.List.Relation.Unary.Any.Properties.html#17469" class="Bound">x</a> <a id="17471" href="Data.List.Relation.Unary.Any.Properties.html#17471" class="Bound">y</a><a id="17472" class="Symbol">}</a> <a id="17474" class="Symbol">→</a> <a id="17476" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17478" class="Symbol">(</a><a id="17479" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17481" href="Data.List.Relation.Unary.Any.Properties.html#17469" class="Bound">x</a> <a id="17483" href="Data.List.Relation.Unary.Any.Properties.html#17471" class="Bound">y</a><a id="17484" class="Symbol">)</a> <a id="17486" class="Symbol">→</a> <a id="17488" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17490" href="Data.List.Relation.Unary.Any.Properties.html#17469" class="Bound">x</a> <a id="17492" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="17494" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17496" href="Data.List.Relation.Unary.Any.Properties.html#17471" class="Bound">y</a><a id="17497" class="Symbol">)</a> <a id="17499" class="Symbol">→</a> <a id="17501" class="Symbol">∀</a> <a id="17503" href="Data.List.Relation.Unary.Any.Properties.html#17503" class="Bound">xs</a> <a id="17506" href="Data.List.Relation.Unary.Any.Properties.html#17506" class="Bound">ys</a> <a id="17509" class="Symbol">→</a>
                          <a id="17537" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17541" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17543" class="Symbol">(</a><a id="17544" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="17565" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17567" href="Data.List.Relation.Unary.Any.Properties.html#17503" class="Bound">xs</a> <a id="17570" href="Data.List.Relation.Unary.Any.Properties.html#17506" class="Bound">ys</a><a id="17572" class="Symbol">)</a> <a id="17574" class="Symbol">→</a>
                          <a id="17602" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17606" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17608" href="Data.List.Relation.Unary.Any.Properties.html#17503" class="Bound">xs</a> <a id="17611" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="17613" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17617" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17619" href="Data.List.Relation.Unary.Any.Properties.html#17506" class="Bound">ys</a>
  <a id="17624" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="17646" href="Data.List.Relation.Unary.Any.Properties.html#17646" class="Bound">resp</a> <a id="17651" class="Symbol">(</a><a id="17652" href="Data.List.Relation.Unary.Any.Properties.html#17652" class="Bound">x</a> <a id="17654" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17656" href="Data.List.Relation.Unary.Any.Properties.html#17656" class="Bound">xs</a><a id="17658" class="Symbol">)</a> <a id="17660" href="Data.List.Relation.Unary.Any.Properties.html#17660" class="Bound">ys</a> <a id="17663" href="Data.List.Relation.Unary.Any.Properties.html#17663" class="Bound">Rxsys</a> <a id="17669" class="Keyword">with</a> <a id="17674" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="17678" class="Symbol">(</a><a id="17679" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17683" class="Symbol">(</a><a id="17684" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17686" href="Data.List.Relation.Unary.Any.Properties.html#17652" class="Bound">x</a><a id="17687" class="Symbol">)</a> <a id="17689" href="Data.List.Relation.Unary.Any.Properties.html#17660" class="Bound">ys</a><a id="17691" class="Symbol">)</a> <a id="17693" href="Data.List.Relation.Unary.Any.Properties.html#17663" class="Bound">Rxsys</a>
  <a id="17701" class="Symbol">...</a> <a id="17705" class="Symbol">|</a> <a id="17707" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="17712" href="Data.List.Relation.Unary.Any.Properties.html#17712" class="Bound">Rfxys</a> <a id="17718" class="Symbol">=</a> <a id="17720" class="Keyword">let</a> <a id="17724" href="Data.List.Relation.Unary.Any.Properties.html#17724" class="Bound">Rxys</a> <a id="17729" class="Symbol">=</a> <a id="17731" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="17736" href="Data.List.Relation.Unary.Any.Properties.html#17712" class="Bound">Rfxys</a>
    <a id="17746" class="Keyword">in</a> <a id="17749" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17754" class="Symbol">(</a><a id="17755" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17761" class="Symbol">(</a><a id="17762" class="Bound">resp</a> <a id="17767" class="Symbol">(</a><a id="17768" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17774" class="Symbol">(</a><a id="17775" href="Data.List.Relation.Unary.Any.html#2267" class="Function">Any.satisfied</a> <a id="17789" href="Data.List.Relation.Unary.Any.Properties.html#17724" class="Bound">Rxys</a><a id="17793" class="Symbol">))))</a> <a id="17798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17800" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17815" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17817" class="Bound">resp</a><a id="17821" class="Symbol">)</a> <a id="17823" href="Data.List.Relation.Unary.Any.Properties.html#17724" class="Bound">Rxys</a>
  <a id="17830" class="Symbol">...</a> <a id="17834" class="Symbol">|</a> <a id="17836" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="17841" href="Data.List.Relation.Unary.Any.Properties.html#17841" class="Bound">Rc</a>    <a id="17847" class="Symbol">=</a> <a id="17849" class="Keyword">let</a> <a id="17853" href="Data.List.Relation.Unary.Any.Properties.html#17853" class="Bound">pxs</a> <a id="17857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17859" href="Data.List.Relation.Unary.Any.Properties.html#17859" class="Bound">qys</a> <a id="17863" class="Symbol">=</a> <a id="17865" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="17887" class="Bound">resp</a> <a id="17892" class="Bound">xs</a> <a id="17895" class="Bound">ys</a> <a id="17898" href="Data.List.Relation.Unary.Any.Properties.html#17841" class="Bound">Rc</a>
    <a id="17905" class="Keyword">in</a> <a id="17908" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17914" href="Data.List.Relation.Unary.Any.Properties.html#17853" class="Bound">pxs</a> <a id="17918" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17920" href="Data.List.Relation.Unary.Any.Properties.html#17859" class="Bound">qys</a>

<a id="17925" class="Comment">------------------------------------------------------------------------</a>
<a id="17998" class="Comment">-- cartesianProduct</a>

<a id="cartesianProduct⁺"></a><a id="18019" href="Data.List.Relation.Unary.Any.Properties.html#18019" class="Function">cartesianProduct⁺</a> <a id="18037" class="Symbol">:</a> <a id="18039" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18043" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18045" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="18048" class="Symbol">→</a> <a id="18050" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18054" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="18056" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="18059" class="Symbol">→</a>
                    <a id="18081" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18085" class="Symbol">(</a><a id="18086" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18088" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="18092" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="18093" class="Symbol">)</a> <a id="18095" class="Symbol">(</a><a id="18096" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="18113" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="18116" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="18118" class="Symbol">)</a>
<a id="18120" href="Data.List.Relation.Unary.Any.Properties.html#18019" class="Function">cartesianProduct⁺</a> <a id="18138" class="Symbol">=</a> <a id="18140" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="18162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="18166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="cartesianProduct⁻"></a><a id="18171" href="Data.List.Relation.Unary.Any.Properties.html#18171" class="Function">cartesianProduct⁻</a> <a id="18189" class="Symbol">:</a> <a id="18191" class="Symbol">∀</a> <a id="18193" href="Data.List.Relation.Unary.Any.Properties.html#18193" class="Bound">xs</a> <a id="18196" href="Data.List.Relation.Unary.Any.Properties.html#18196" class="Bound">ys</a> <a id="18199" class="Symbol">→</a> <a id="18201" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18205" class="Symbol">(</a><a id="18206" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18208" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="18212" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="18213" class="Symbol">)</a> <a id="18215" class="Symbol">(</a><a id="18216" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="18233" href="Data.List.Relation.Unary.Any.Properties.html#18193" class="Bound">xs</a> <a id="18236" href="Data.List.Relation.Unary.Any.Properties.html#18196" class="Bound">ys</a><a id="18238" class="Symbol">)</a> <a id="18240" class="Symbol">→</a>
                    <a id="18262" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18266" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18268" href="Data.List.Relation.Unary.Any.Properties.html#18193" class="Bound">xs</a> <a id="18271" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18273" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18277" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="18279" href="Data.List.Relation.Unary.Any.Properties.html#18196" class="Bound">ys</a>
<a id="18282" href="Data.List.Relation.Unary.Any.Properties.html#18171" class="Function">cartesianProduct⁻</a> <a id="18300" class="Symbol">=</a> <a id="18302" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="18324" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="18328" href="Function.Base.html#704" class="Function">id</a>

<a id="18332" class="Comment">------------------------------------------------------------------------</a>
<a id="18405" class="Comment">-- applyUpTo</a>

<a id="applyUpTo⁺"></a><a id="18419" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18430" class="Symbol">:</a> <a id="18432" class="Symbol">∀</a> <a id="18434" href="Data.List.Relation.Unary.Any.Properties.html#18434" class="Bound">f</a> <a id="18436" class="Symbol">{</a><a id="18437" href="Data.List.Relation.Unary.Any.Properties.html#18437" class="Bound">i</a> <a id="18439" href="Data.List.Relation.Unary.Any.Properties.html#18439" class="Bound">n</a><a id="18440" class="Symbol">}</a> <a id="18442" class="Symbol">→</a> <a id="18444" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18446" class="Symbol">(</a><a id="18447" href="Data.List.Relation.Unary.Any.Properties.html#18434" class="Bound">f</a> <a id="18449" href="Data.List.Relation.Unary.Any.Properties.html#18437" class="Bound">i</a><a id="18450" class="Symbol">)</a> <a id="18452" class="Symbol">→</a> <a id="18454" href="Data.List.Relation.Unary.Any.Properties.html#18437" class="Bound">i</a> <a id="18456" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18458" href="Data.List.Relation.Unary.Any.Properties.html#18439" class="Bound">n</a> <a id="18460" class="Symbol">→</a> <a id="18462" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18466" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18468" class="Symbol">(</a><a id="18469" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="18479" href="Data.List.Relation.Unary.Any.Properties.html#18434" class="Bound">f</a> <a id="18481" href="Data.List.Relation.Unary.Any.Properties.html#18439" class="Bound">n</a><a id="18482" class="Symbol">)</a>
<a id="18484" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18495" class="Symbol">_</a> <a id="18497" href="Data.List.Relation.Unary.Any.Properties.html#18497" class="Bound">p</a> <a id="18499" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>       <a id="18509" class="Symbol">=</a> <a id="18511" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="18516" href="Data.List.Relation.Unary.Any.Properties.html#18497" class="Bound">p</a>
<a id="18518" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18529" href="Data.List.Relation.Unary.Any.Properties.html#18529" class="Bound">f</a> <a id="18531" href="Data.List.Relation.Unary.Any.Properties.html#18531" class="Bound">p</a> <a id="18533" class="Symbol">(</a><a id="18534" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="18538" href="Data.List.Relation.Unary.Any.Properties.html#18538" class="Bound">i&lt;n</a><a id="18541" class="Symbol">@(</a><a id="18543" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="18547" class="Symbol">_))</a> <a id="18551" class="Symbol">=</a>
  <a id="18555" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="18561" class="Symbol">(</a><a id="18562" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18573" class="Symbol">(</a><a id="18574" href="Data.List.Relation.Unary.Any.Properties.html#18529" class="Bound">f</a> <a id="18576" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18581" class="Symbol">)</a> <a id="18583" href="Data.List.Relation.Unary.Any.Properties.html#18531" class="Bound">p</a> <a id="18585" href="Data.List.Relation.Unary.Any.Properties.html#18538" class="Bound">i&lt;n</a><a id="18588" class="Symbol">)</a>

<a id="applyUpTo⁻"></a><a id="18591" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18602" class="Symbol">:</a> <a id="18604" class="Symbol">∀</a> <a id="18606" href="Data.List.Relation.Unary.Any.Properties.html#18606" class="Bound">f</a> <a id="18608" class="Symbol">{</a><a id="18609" href="Data.List.Relation.Unary.Any.Properties.html#18609" class="Bound">n</a><a id="18610" class="Symbol">}</a> <a id="18612" class="Symbol">→</a> <a id="18614" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18618" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18620" class="Symbol">(</a><a id="18621" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="18631" href="Data.List.Relation.Unary.Any.Properties.html#18606" class="Bound">f</a> <a id="18633" href="Data.List.Relation.Unary.Any.Properties.html#18609" class="Bound">n</a><a id="18634" class="Symbol">)</a> <a id="18636" class="Symbol">→</a>
             <a id="18651" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="18653" class="Symbol">λ</a> <a id="18655" href="Data.List.Relation.Unary.Any.Properties.html#18655" class="Bound">i</a> <a id="18657" class="Symbol">→</a> <a id="18659" href="Data.List.Relation.Unary.Any.Properties.html#18655" class="Bound">i</a> <a id="18661" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18663" href="Data.List.Relation.Unary.Any.Properties.html#18609" class="Bound">n</a> <a id="18665" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18667" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18669" class="Symbol">(</a><a id="18670" href="Data.List.Relation.Unary.Any.Properties.html#18606" class="Bound">f</a> <a id="18672" href="Data.List.Relation.Unary.Any.Properties.html#18655" class="Bound">i</a><a id="18673" class="Symbol">)</a>
<a id="18675" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18686" href="Data.List.Relation.Unary.Any.Properties.html#18686" class="Bound">f</a> <a id="18688" class="Symbol">{</a><a id="18689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18693" href="Data.List.Relation.Unary.Any.Properties.html#18693" class="Bound">n</a><a id="18694" class="Symbol">}</a> <a id="18696" class="Symbol">(</a><a id="18697" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="18702" href="Data.List.Relation.Unary.Any.Properties.html#18702" class="Bound">p</a><a id="18703" class="Symbol">)</a>  <a id="18706" class="Symbol">=</a> <a id="18708" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18715" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="18719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18721" href="Data.List.Relation.Unary.Any.Properties.html#18702" class="Bound">p</a>
<a id="18723" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18734" href="Data.List.Relation.Unary.Any.Properties.html#18734" class="Bound">f</a> <a id="18736" class="Symbol">{</a><a id="18737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18741" href="Data.List.Relation.Unary.Any.Properties.html#18741" class="Bound">n</a><a id="18742" class="Symbol">}</a> <a id="18744" class="Symbol">(</a><a id="18745" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="18751" href="Data.List.Relation.Unary.Any.Properties.html#18751" class="Bound">p</a><a id="18752" class="Symbol">)</a> <a id="18754" class="Symbol">=</a>
  <a id="18758" class="Keyword">let</a> <a id="18762" href="Data.List.Relation.Unary.Any.Properties.html#18762" class="Bound">i</a> <a id="18764" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18766" href="Data.List.Relation.Unary.Any.Properties.html#18766" class="Bound">i&lt;n</a> <a id="18770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18772" href="Data.List.Relation.Unary.Any.Properties.html#18772" class="Bound">q</a> <a id="18774" class="Symbol">=</a> <a id="18776" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18787" class="Symbol">(</a><a id="18788" href="Data.List.Relation.Unary.Any.Properties.html#18734" class="Bound">f</a> <a id="18790" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18795" class="Symbol">)</a> <a id="18797" href="Data.List.Relation.Unary.Any.Properties.html#18751" class="Bound">p</a> <a id="18799" class="Keyword">in</a> <a id="18802" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18806" href="Data.List.Relation.Unary.Any.Properties.html#18762" class="Bound">i</a> <a id="18808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18810" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="18814" href="Data.List.Relation.Unary.Any.Properties.html#18766" class="Bound">i&lt;n</a> <a id="18818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18820" href="Data.List.Relation.Unary.Any.Properties.html#18772" class="Bound">q</a>

<a id="18823" class="Comment">------------------------------------------------------------------------</a>
<a id="18896" class="Comment">-- applyDownFrom</a>

<a id="applyDownFrom⁺"></a><a id="18914" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">applyDownFrom⁺</a> <a id="18929" class="Symbol">:</a> <a id="18931" class="Symbol">∀</a> <a id="18933" href="Data.List.Relation.Unary.Any.Properties.html#18933" class="Bound">f</a> <a id="18935" class="Symbol">{</a><a id="18936" href="Data.List.Relation.Unary.Any.Properties.html#18936" class="Bound">i</a> <a id="18938" href="Data.List.Relation.Unary.Any.Properties.html#18938" class="Bound">n</a><a id="18939" class="Symbol">}</a> <a id="18941" class="Symbol">→</a> <a id="18943" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18945" class="Symbol">(</a><a id="18946" href="Data.List.Relation.Unary.Any.Properties.html#18933" class="Bound">f</a> <a id="18948" href="Data.List.Relation.Unary.Any.Properties.html#18936" class="Bound">i</a><a id="18949" class="Symbol">)</a> <a id="18951" class="Symbol">→</a> <a id="18953" href="Data.List.Relation.Unary.Any.Properties.html#18936" class="Bound">i</a> <a id="18955" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18957" href="Data.List.Relation.Unary.Any.Properties.html#18938" class="Bound">n</a> <a id="18959" class="Symbol">→</a> <a id="18961" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18965" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18967" class="Symbol">(</a><a id="18968" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="18982" href="Data.List.Relation.Unary.Any.Properties.html#18933" class="Bound">f</a> <a id="18984" href="Data.List.Relation.Unary.Any.Properties.html#18938" class="Bound">n</a><a id="18985" class="Symbol">)</a>
<a id="18987" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">applyDownFrom⁺</a> <a id="19002" href="Data.List.Relation.Unary.Any.Properties.html#19002" class="Bound">f</a> <a id="19004" class="Symbol">{</a><a id="19005" href="Data.List.Relation.Unary.Any.Properties.html#19005" class="Bound">i</a><a id="19006" class="Symbol">}</a> <a id="19008" class="Symbol">{</a><a id="19009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19013" href="Data.List.Relation.Unary.Any.Properties.html#19013" class="Bound">n</a><a id="19014" class="Symbol">}</a> <a id="19016" href="Data.List.Relation.Unary.Any.Properties.html#19016" class="Bound">p</a> <a id="19018" class="Symbol">(</a><a id="19019" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19023" href="Data.List.Relation.Unary.Any.Properties.html#19023" class="Bound">i≤n</a><a id="19026" class="Symbol">)</a> <a id="19028" class="Keyword">with</a> <a id="19033" href="Data.List.Relation.Unary.Any.Properties.html#19005" class="Bound">i</a> <a id="19035" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="19037" href="Data.List.Relation.Unary.Any.Properties.html#19013" class="Bound">n</a>
<a id="19039" class="Symbol">...</a> <a id="19043" class="Symbol">|</a> <a id="19045" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="19049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19061" class="Bound">p</a>
<a id="19063" class="Symbol">...</a> <a id="19067" class="Symbol">|</a> <a id="19069" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="19073" href="Data.List.Relation.Unary.Any.Properties.html#19073" class="Bound">i≢n</a>  <a id="19078" class="Symbol">=</a> <a id="19080" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19086" class="Symbol">(</a><a id="19087" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">applyDownFrom⁺</a> <a id="19102" class="Bound">f</a> <a id="19104" class="Bound">p</a> <a id="19106" class="Symbol">(</a><a id="19107" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="19113" class="Bound">i≤n</a> <a id="19117" href="Data.List.Relation.Unary.Any.Properties.html#19073" class="Bound">i≢n</a><a id="19120" class="Symbol">))</a>

<a id="applyDownFrom⁻"></a><a id="19124" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19139" class="Symbol">:</a> <a id="19141" class="Symbol">∀</a> <a id="19143" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19145" class="Symbol">{</a><a id="19146" href="Data.List.Relation.Unary.Any.Properties.html#19146" class="Bound">n</a><a id="19147" class="Symbol">}</a> <a id="19149" class="Symbol">→</a> <a id="19151" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19155" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19157" class="Symbol">(</a><a id="19158" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="19172" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19174" href="Data.List.Relation.Unary.Any.Properties.html#19146" class="Bound">n</a><a id="19175" class="Symbol">)</a> <a id="19177" class="Symbol">→</a>
                 <a id="19196" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="19198" class="Symbol">λ</a> <a id="19200" href="Data.List.Relation.Unary.Any.Properties.html#19200" class="Bound">i</a> <a id="19202" class="Symbol">→</a> <a id="19204" href="Data.List.Relation.Unary.Any.Properties.html#19200" class="Bound">i</a> <a id="19206" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="19208" href="Data.List.Relation.Unary.Any.Properties.html#19146" class="Bound">n</a> <a id="19210" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="19212" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19214" class="Symbol">(</a><a id="19215" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19217" href="Data.List.Relation.Unary.Any.Properties.html#19200" class="Bound">i</a><a id="19218" class="Symbol">)</a>
<a id="19220" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19235" href="Data.List.Relation.Unary.Any.Properties.html#19235" class="Bound">f</a> <a id="19237" class="Symbol">{</a><a id="19238" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19242" href="Data.List.Relation.Unary.Any.Properties.html#19242" class="Bound">n</a><a id="19243" class="Symbol">}</a> <a id="19245" class="Symbol">(</a><a id="19246" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19251" href="Data.List.Relation.Unary.Any.Properties.html#19251" class="Bound">p</a><a id="19252" class="Symbol">)</a>  <a id="19255" class="Symbol">=</a> <a id="19257" href="Data.List.Relation.Unary.Any.Properties.html#19242" class="Bound">n</a> <a id="19259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19261" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="19268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19270" href="Data.List.Relation.Unary.Any.Properties.html#19251" class="Bound">p</a>
<a id="19272" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19287" href="Data.List.Relation.Unary.Any.Properties.html#19287" class="Bound">f</a> <a id="19289" class="Symbol">{</a><a id="19290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19294" href="Data.List.Relation.Unary.Any.Properties.html#19294" class="Bound">n</a><a id="19295" class="Symbol">}</a> <a id="19297" class="Symbol">(</a><a id="19298" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19304" href="Data.List.Relation.Unary.Any.Properties.html#19304" class="Bound">p</a><a id="19305" class="Symbol">)</a> <a id="19307" class="Symbol">=</a>
  <a id="19311" class="Keyword">let</a> <a id="19315" href="Data.List.Relation.Unary.Any.Properties.html#19315" class="Bound">i</a> <a id="19317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19319" href="Data.List.Relation.Unary.Any.Properties.html#19319" class="Bound">i&lt;n</a> <a id="19323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19325" href="Data.List.Relation.Unary.Any.Properties.html#19325" class="Bound">q</a> <a id="19327" class="Symbol">=</a> <a id="19329" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19344" href="Data.List.Relation.Unary.Any.Properties.html#19287" class="Bound">f</a> <a id="19346" href="Data.List.Relation.Unary.Any.Properties.html#19304" class="Bound">p</a> <a id="19348" class="Keyword">in</a> <a id="19351" href="Data.List.Relation.Unary.Any.Properties.html#19315" class="Bound">i</a> <a id="19353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19355" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="19365" href="Data.List.Relation.Unary.Any.Properties.html#19319" class="Bound">i&lt;n</a> <a id="19369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19371" href="Data.List.Relation.Unary.Any.Properties.html#19325" class="Bound">q</a>

<a id="19374" class="Comment">------------------------------------------------------------------------</a>
<a id="19447" class="Comment">-- tabulate</a>

<a id="tabulate⁺"></a><a id="19460" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19470" class="Symbol">:</a> <a id="19472" class="Symbol">∀</a> <a id="19474" class="Symbol">{</a><a id="19475" href="Data.List.Relation.Unary.Any.Properties.html#19475" class="Bound">n</a><a id="19476" class="Symbol">}</a> <a id="19478" class="Symbol">{</a><a id="19479" href="Data.List.Relation.Unary.Any.Properties.html#19479" class="Bound">f</a> <a id="19481" class="Symbol">:</a> <a id="19483" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19487" href="Data.List.Relation.Unary.Any.Properties.html#19475" class="Bound">n</a> <a id="19489" class="Symbol">→</a> <a id="19491" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="19492" class="Symbol">}</a> <a id="19494" href="Data.List.Relation.Unary.Any.Properties.html#19494" class="Bound">i</a> <a id="19496" class="Symbol">→</a> <a id="19498" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19500" class="Symbol">(</a><a id="19501" href="Data.List.Relation.Unary.Any.Properties.html#19479" class="Bound">f</a> <a id="19503" href="Data.List.Relation.Unary.Any.Properties.html#19494" class="Bound">i</a><a id="19504" class="Symbol">)</a> <a id="19506" class="Symbol">→</a> <a id="19508" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19512" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19514" class="Symbol">(</a><a id="19515" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="19524" href="Data.List.Relation.Unary.Any.Properties.html#19479" class="Bound">f</a><a id="19525" class="Symbol">)</a>
<a id="19527" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19537" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19545" href="Data.List.Relation.Unary.Any.Properties.html#19545" class="Bound">p</a> <a id="19547" class="Symbol">=</a> <a id="19549" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19554" href="Data.List.Relation.Unary.Any.Properties.html#19545" class="Bound">p</a>
<a id="19556" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19566" class="Symbol">(</a><a id="19567" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19571" href="Data.List.Relation.Unary.Any.Properties.html#19571" class="Bound">i</a><a id="19572" class="Symbol">)</a> <a id="19574" href="Data.List.Relation.Unary.Any.Properties.html#19574" class="Bound">p</a> <a id="19576" class="Symbol">=</a> <a id="19578" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19584" class="Symbol">(</a><a id="19585" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19595" href="Data.List.Relation.Unary.Any.Properties.html#19571" class="Bound">i</a> <a id="19597" href="Data.List.Relation.Unary.Any.Properties.html#19574" class="Bound">p</a><a id="19598" class="Symbol">)</a>

<a id="tabulate⁻"></a><a id="19601" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19611" class="Symbol">:</a> <a id="19613" class="Symbol">∀</a> <a id="19615" class="Symbol">{</a><a id="19616" href="Data.List.Relation.Unary.Any.Properties.html#19616" class="Bound">n</a><a id="19617" class="Symbol">}</a> <a id="19619" class="Symbol">{</a><a id="19620" href="Data.List.Relation.Unary.Any.Properties.html#19620" class="Bound">f</a> <a id="19622" class="Symbol">:</a> <a id="19624" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19628" href="Data.List.Relation.Unary.Any.Properties.html#19616" class="Bound">n</a> <a id="19630" class="Symbol">→</a> <a id="19632" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="19633" class="Symbol">}</a> <a id="19635" class="Symbol">→</a> <a id="19637" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19641" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19643" class="Symbol">(</a><a id="19644" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="19653" href="Data.List.Relation.Unary.Any.Properties.html#19620" class="Bound">f</a><a id="19654" class="Symbol">)</a> <a id="19656" class="Symbol">→</a> <a id="19658" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="19660" class="Symbol">λ</a> <a id="19662" href="Data.List.Relation.Unary.Any.Properties.html#19662" class="Bound">i</a> <a id="19664" class="Symbol">→</a> <a id="19666" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19668" class="Symbol">(</a><a id="19669" href="Data.List.Relation.Unary.Any.Properties.html#19620" class="Bound">f</a> <a id="19671" href="Data.List.Relation.Unary.Any.Properties.html#19662" class="Bound">i</a><a id="19672" class="Symbol">)</a>
<a id="19674" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19684" class="Symbol">{</a><a id="19685" class="Argument">n</a> <a id="19687" class="Symbol">=</a> <a id="19689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19693" class="Symbol">_}</a> <a id="19696" class="Symbol">(</a><a id="19697" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19702" href="Data.List.Relation.Unary.Any.Properties.html#19702" class="Bound">p</a><a id="19703" class="Symbol">)</a>  <a id="19706" class="Symbol">=</a> <a id="19708" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="19713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19715" href="Data.List.Relation.Unary.Any.Properties.html#19702" class="Bound">p</a>
<a id="19717" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19727" class="Symbol">{</a><a id="19728" class="Argument">n</a> <a id="19730" class="Symbol">=</a> <a id="19732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19736" class="Symbol">_}</a> <a id="19739" class="Symbol">(</a><a id="19740" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19746" href="Data.List.Relation.Unary.Any.Properties.html#19746" class="Bound">p</a><a id="19747" class="Symbol">)</a> <a id="19749" class="Symbol">=</a> <a id="19751" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="19763" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19767" href="Function.Base.html#704" class="Function">id</a> <a id="19770" class="Symbol">(</a><a id="19771" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19781" href="Data.List.Relation.Unary.Any.Properties.html#19746" class="Bound">p</a><a id="19782" class="Symbol">)</a>

<a id="19785" class="Comment">------------------------------------------------------------------------</a>
<a id="19858" class="Comment">-- filter</a>

<a id="19869" class="Keyword">module</a> <a id="19876" href="Data.List.Relation.Unary.Any.Properties.html#19876" class="Module">_</a> <a id="19878" class="Symbol">(</a><a id="19879" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="19882" class="Symbol">:</a> <a id="19884" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="19896" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="19897" class="Symbol">)</a> <a id="19899" class="Keyword">where</a>

  <a id="19908" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="19916" class="Symbol">:</a> <a id="19918" class="Symbol">(</a><a id="19919" href="Data.List.Relation.Unary.Any.Properties.html#19919" class="Bound">p</a> <a id="19921" class="Symbol">:</a> <a id="19923" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19927" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19929" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="19931" class="Symbol">)</a> <a id="19933" class="Symbol">→</a> <a id="19935" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19939" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19941" class="Symbol">(</a><a id="19942" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="19949" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="19952" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="19954" class="Symbol">)</a> <a id="19956" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="19958" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="19960" href="Data.List.Relation.Unary.Any.Properties.html#19896" class="Bound">Q</a> <a id="19962" class="Symbol">(</a><a id="19963" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="19974" href="Data.List.Relation.Unary.Any.Properties.html#19919" class="Bound">p</a><a id="19975" class="Symbol">)</a>
  <a id="19979" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="19987" class="Symbol">{</a><a id="19988" class="Argument">xs</a> <a id="19991" class="Symbol">=</a> <a id="19993" href="Data.List.Relation.Unary.Any.Properties.html#19993" class="Bound">x</a> <a id="19995" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19997" class="Symbol">_}</a> <a id="20000" class="Symbol">(</a><a id="20001" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20006" href="Data.List.Relation.Unary.Any.Properties.html#20006" class="Bound">px</a><a id="20008" class="Symbol">)</a> <a id="20010" class="Keyword">with</a> <a id="20015" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20018" href="Data.List.Relation.Unary.Any.Properties.html#19993" class="Bound">x</a>
  <a id="20022" class="Symbol">...</a> <a id="20026" class="Symbol">|</a> <a id="20028" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20034" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20042" class="Symbol">_</a>     <a id="20048" class="Symbol">=</a> <a id="20050" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="20055" class="Symbol">(</a><a id="20056" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20061" class="Bound">px</a><a id="20063" class="Symbol">)</a>
  <a id="20067" class="Symbol">...</a> <a id="20071" class="Symbol">|</a> <a id="20073" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20079" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20087" href="Data.List.Relation.Unary.Any.Properties.html#20087" class="Bound">[¬Qx]</a> <a id="20093" class="Symbol">=</a> <a id="20095" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20100" class="Symbol">(</a><a id="20101" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="20108" href="Data.List.Relation.Unary.Any.Properties.html#20087" class="Bound">[¬Qx]</a><a id="20113" class="Symbol">)</a>
  <a id="20117" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="20125" class="Symbol">{</a><a id="20126" class="Argument">xs</a> <a id="20129" class="Symbol">=</a> <a id="20131" href="Data.List.Relation.Unary.Any.Properties.html#20131" class="Bound">x</a> <a id="20133" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20135" class="Symbol">_}</a> <a id="20138" class="Symbol">(</a><a id="20139" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20145" href="Data.List.Relation.Unary.Any.Properties.html#20145" class="Bound">p</a><a id="20146" class="Symbol">)</a> <a id="20148" class="Keyword">with</a> <a id="20153" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="20158" class="Symbol">(</a><a id="20159" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20162" href="Data.List.Relation.Unary.Any.Properties.html#20131" class="Bound">x</a><a id="20163" class="Symbol">)</a>
  <a id="20167" class="Symbol">...</a> <a id="20171" class="Symbol">|</a> <a id="20173" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20179" class="Symbol">=</a> <a id="20181" href="Data.Sum.Base.html#1331" class="Function">Sum.map₁</a> <a id="20190" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20196" class="Symbol">(</a><a id="20197" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="20205" class="Bound">p</a><a id="20206" class="Symbol">)</a>
  <a id="20210" class="Symbol">...</a> <a id="20214" class="Symbol">|</a> <a id="20216" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20222" class="Symbol">=</a> <a id="20224" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="20232" class="Bound">p</a>

  <a id="20237" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20245" class="Symbol">:</a> <a id="20247" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20251" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20253" class="Symbol">(</a><a id="20254" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="20261" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20264" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="20266" class="Symbol">)</a> <a id="20268" class="Symbol">→</a> <a id="20270" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20274" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20276" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="20281" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20289" class="Symbol">{</a><a id="20290" class="Argument">xs</a> <a id="20293" class="Symbol">=</a> <a id="20295" href="Data.List.Relation.Unary.Any.Properties.html#20295" class="Bound">x</a> <a id="20297" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20299" href="Data.List.Relation.Unary.Any.Properties.html#20299" class="Bound">xs</a><a id="20301" class="Symbol">}</a> <a id="20303" href="Data.List.Relation.Unary.Any.Properties.html#20303" class="Bound">p</a> <a id="20305" class="Keyword">with</a> <a id="20310" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="20315" class="Symbol">(</a><a id="20316" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20319" href="Data.List.Relation.Unary.Any.Properties.html#20295" class="Bound">x</a><a id="20320" class="Symbol">)</a> <a id="20322" class="Symbol">|</a> <a id="20324" href="Data.List.Relation.Unary.Any.Properties.html#20303" class="Bound">p</a>
  <a id="20328" class="Symbol">...</a> <a id="20332" class="Symbol">|</a> <a id="20334" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20340" class="Symbol">|</a> <a id="20342" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20347" href="Data.List.Relation.Unary.Any.Properties.html#20347" class="Bound">px</a>   <a id="20352" class="Symbol">=</a> <a id="20354" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20359" href="Data.List.Relation.Unary.Any.Properties.html#20347" class="Bound">px</a>
  <a id="20364" class="Symbol">...</a> <a id="20368" class="Symbol">|</a> <a id="20370" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20376" class="Symbol">|</a> <a id="20378" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20384" href="Data.List.Relation.Unary.Any.Properties.html#20384" class="Bound">pxs</a> <a id="20388" class="Symbol">=</a> <a id="20390" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20396" class="Symbol">(</a><a id="20397" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20405" href="Data.List.Relation.Unary.Any.Properties.html#20384" class="Bound">pxs</a><a id="20408" class="Symbol">)</a>
  <a id="20412" class="Symbol">...</a> <a id="20416" class="Symbol">|</a> <a id="20418" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20424" class="Symbol">|</a> <a id="20426" href="Data.List.Relation.Unary.Any.Properties.html#20426" class="Bound">pxs</a>       <a id="20436" class="Symbol">=</a> <a id="20438" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20444" class="Symbol">(</a><a id="20445" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20453" href="Data.List.Relation.Unary.Any.Properties.html#20426" class="Bound">pxs</a><a id="20456" class="Symbol">)</a>

<a id="20459" class="Comment">------------------------------------------------------------------------</a>
<a id="20532" class="Comment">-- derun and deduplicate</a>

<a id="20558" class="Keyword">module</a> <a id="20565" href="Data.List.Relation.Unary.Any.Properties.html#20565" class="Module">_</a> <a id="20567" class="Symbol">{</a><a id="20568" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a> <a id="20570" class="Symbol">:</a> <a id="20572" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="20576" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="20578" href="Data.List.Relation.Unary.Any.Properties.html#2554" class="Generalizable">r</a><a id="20579" class="Symbol">}</a> <a id="20581" class="Symbol">(</a><a id="20582" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20585" class="Symbol">:</a> <a id="20587" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="20599" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a><a id="20600" class="Symbol">)</a> <a id="20602" class="Keyword">where</a>

  <a id="20611" class="Keyword">private</a>
    <a id="20623" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20634" class="Symbol">:</a> <a id="20636" class="Symbol">∀</a> <a id="20638" href="Data.List.Relation.Unary.Any.Properties.html#20638" class="Bound">x</a> <a id="20640" href="Data.List.Relation.Unary.Any.Properties.html#20640" class="Bound">xs</a> <a id="20643" class="Symbol">→</a> <a id="20645" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20647" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="20656" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a> <a id="20658" class="Symbol">→</a> <a id="20660" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20662" href="Data.List.Relation.Unary.Any.Properties.html#20638" class="Bound">x</a> <a id="20664" class="Symbol">→</a> <a id="20666" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20670" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20672" class="Symbol">(</a><a id="20673" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="20679" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20682" class="Symbol">(</a><a id="20683" href="Data.List.Relation.Unary.Any.Properties.html#20638" class="Bound">x</a> <a id="20685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20687" href="Data.List.Relation.Unary.Any.Properties.html#20640" class="Bound">xs</a><a id="20689" class="Symbol">))</a>
    <a id="20696" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20707" href="Data.List.Relation.Unary.Any.Properties.html#20707" class="Bound">x</a> <a id="20709" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="20712" href="Data.List.Relation.Unary.Any.Properties.html#20712" class="Bound">resp</a> <a id="20717" href="Data.List.Relation.Unary.Any.Properties.html#20717" class="Bound">Px</a> <a id="20720" class="Symbol">=</a> <a id="20722" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20727" href="Data.List.Relation.Unary.Any.Properties.html#20717" class="Bound">Px</a>
    <a id="20734" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20745" href="Data.List.Relation.Unary.Any.Properties.html#20745" class="Bound">x</a> <a id="20747" class="Symbol">(</a><a id="20748" href="Data.List.Relation.Unary.Any.Properties.html#20748" class="Bound">y</a> <a id="20750" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20752" href="Data.List.Relation.Unary.Any.Properties.html#20752" class="Bound">xs</a><a id="20754" class="Symbol">)</a> <a id="20756" href="Data.List.Relation.Unary.Any.Properties.html#20756" class="Bound">resp</a> <a id="20761" href="Data.List.Relation.Unary.Any.Properties.html#20761" class="Bound">Px</a> <a id="20764" class="Keyword">with</a> <a id="20769" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20772" href="Data.List.Relation.Unary.Any.Properties.html#20745" class="Bound">x</a> <a id="20774" href="Data.List.Relation.Unary.Any.Properties.html#20748" class="Bound">y</a>
    <a id="20780" class="Symbol">...</a> <a id="20784" class="Symbol">|</a> <a id="20786" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20792" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20800" href="Data.List.Relation.Unary.Any.Properties.html#20800" class="Bound">[Rxy]</a> <a id="20806" class="Symbol">=</a> <a id="20808" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20819" class="Bound">y</a> <a id="20821" class="Bound">xs</a> <a id="20824" class="Bound">resp</a> <a id="20829" class="Symbol">(</a><a id="20830" class="Bound">resp</a> <a id="20835" class="Symbol">(</a><a id="20836" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="20843" href="Data.List.Relation.Unary.Any.Properties.html#20800" class="Bound">[Rxy]</a><a id="20848" class="Symbol">)</a> <a id="20850" class="Bound">Px</a><a id="20852" class="Symbol">)</a>
    <a id="20858" class="Symbol">...</a> <a id="20862" class="Symbol">|</a> <a id="20864" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20870" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20878" class="Symbol">_</a>     <a id="20884" class="Symbol">=</a> <a id="20886" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20891" class="Bound">Px</a>

  <a id="20897" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="20904" class="Symbol">:</a> <a id="20906" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20908" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="20917" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a> <a id="20919" class="Symbol">→</a> <a id="20921" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20925" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20927" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="20930" class="Symbol">→</a> <a id="20932" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20936" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20938" class="Symbol">(</a><a id="20939" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="20945" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20948" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="20950" class="Symbol">)</a>
  <a id="20954" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="20961" class="Symbol">{</a><a id="20962" class="Argument">xs</a> <a id="20965" class="Symbol">=</a> <a id="20967" href="Data.List.Relation.Unary.Any.Properties.html#20967" class="Bound">x</a> <a id="20969" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20971" href="Data.List.Relation.Unary.Any.Properties.html#20971" class="Bound">xs</a><a id="20973" class="Symbol">}</a>     <a id="20979" href="Data.List.Relation.Unary.Any.Properties.html#20979" class="Bound">resp</a> <a id="20984" class="Symbol">(</a><a id="20985" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20990" href="Data.List.Relation.Unary.Any.Properties.html#20990" class="Bound">px</a><a id="20992" class="Symbol">)</a>   <a id="20996" class="Symbol">=</a> <a id="20998" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="21009" href="Data.List.Relation.Unary.Any.Properties.html#20967" class="Bound">x</a> <a id="21011" href="Data.List.Relation.Unary.Any.Properties.html#20971" class="Bound">xs</a> <a id="21014" href="Data.List.Relation.Unary.Any.Properties.html#20979" class="Bound">resp</a> <a id="21019" href="Data.List.Relation.Unary.Any.Properties.html#20990" class="Bound">px</a>
  <a id="21024" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="21031" class="Symbol">{</a><a id="21032" class="Argument">xs</a> <a id="21035" class="Symbol">=</a> <a id="21037" href="Data.List.Relation.Unary.Any.Properties.html#21037" class="Bound">x</a> <a id="21039" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21041" href="Data.List.Relation.Unary.Any.Properties.html#21041" class="Bound">y</a> <a id="21043" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21045" href="Data.List.Relation.Unary.Any.Properties.html#21045" class="Bound">xs</a><a id="21047" class="Symbol">}</a> <a id="21049" href="Data.List.Relation.Unary.Any.Properties.html#21049" class="Bound">resp</a> <a id="21054" class="Symbol">(</a><a id="21055" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21061" href="Data.List.Relation.Unary.Any.Properties.html#21061" class="Bound">pxs</a><a id="21064" class="Symbol">)</a> <a id="21066" class="Keyword">with</a> <a id="21071" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="21076" class="Symbol">(</a><a id="21077" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21080" href="Data.List.Relation.Unary.Any.Properties.html#21037" class="Bound">x</a> <a id="21082" href="Data.List.Relation.Unary.Any.Properties.html#21041" class="Bound">y</a><a id="21083" class="Symbol">)</a>
  <a id="21087" class="Symbol">...</a> <a id="21091" class="Symbol">|</a> <a id="21093" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="21099" class="Symbol">=</a> <a id="21101" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="21108" class="Bound">resp</a> <a id="21113" class="Bound">pxs</a>
  <a id="21119" class="Symbol">...</a> <a id="21123" class="Symbol">|</a> <a id="21125" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21131" class="Symbol">=</a> <a id="21133" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21139" class="Symbol">(</a><a id="21140" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="21147" class="Bound">resp</a> <a id="21152" class="Bound">pxs</a><a id="21155" class="Symbol">)</a>

  <a id="21160" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21173" class="Symbol">:</a> <a id="21175" class="Symbol">∀</a> <a id="21177" class="Symbol">{</a><a id="21178" href="Data.List.Relation.Unary.Any.Properties.html#21178" class="Bound">xs</a><a id="21180" class="Symbol">}</a> <a id="21182" class="Symbol">→</a> <a id="21184" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21186" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="21195" class="Symbol">(</a><a id="21196" href="Function.Base.html#1657" class="Function">flip</a> <a id="21201" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a><a id="21202" class="Symbol">)</a> <a id="21204" class="Symbol">→</a> <a id="21206" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21210" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21212" href="Data.List.Relation.Unary.Any.Properties.html#21178" class="Bound">xs</a> <a id="21215" class="Symbol">→</a> <a id="21217" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21221" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21223" class="Symbol">(</a><a id="21224" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="21236" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21239" href="Data.List.Relation.Unary.Any.Properties.html#21178" class="Bound">xs</a><a id="21241" class="Symbol">)</a>
  <a id="21245" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21258" class="Symbol">{</a><a id="21259" class="Argument">xs</a> <a id="21262" class="Symbol">=</a> <a id="21264" href="Data.List.Relation.Unary.Any.Properties.html#21264" class="Bound">x</a> <a id="21266" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21268" href="Data.List.Relation.Unary.Any.Properties.html#21268" class="Bound">xs</a><a id="21270" class="Symbol">}</a> <a id="21272" href="Data.List.Relation.Unary.Any.Properties.html#21272" class="Bound">resp</a> <a id="21277" class="Symbol">(</a><a id="21278" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21283" href="Data.List.Relation.Unary.Any.Properties.html#21283" class="Bound">px</a><a id="21285" class="Symbol">)</a>   <a id="21289" class="Symbol">=</a> <a id="21291" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21296" href="Data.List.Relation.Unary.Any.Properties.html#21283" class="Bound">px</a>
  <a id="21301" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21314" class="Symbol">{</a><a id="21315" class="Argument">xs</a> <a id="21318" class="Symbol">=</a> <a id="21320" href="Data.List.Relation.Unary.Any.Properties.html#21320" class="Bound">x</a> <a id="21322" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21324" href="Data.List.Relation.Unary.Any.Properties.html#21324" class="Bound">xs</a><a id="21326" class="Symbol">}</a> <a id="21328" href="Data.List.Relation.Unary.Any.Properties.html#21328" class="Bound">resp</a> <a id="21333" class="Symbol">(</a><a id="21334" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21340" href="Data.List.Relation.Unary.Any.Properties.html#21340" class="Bound">pxs</a><a id="21343" class="Symbol">)</a>
    <a id="21349" class="Keyword">with</a> <a id="21354" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="21362" class="Symbol">(</a><a id="21363" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="21366" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21368" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21371" href="Data.List.Relation.Unary.Any.Properties.html#21320" class="Bound">x</a><a id="21372" class="Symbol">)</a> <a id="21374" class="Symbol">(</a><a id="21375" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21388" href="Data.List.Relation.Unary.Any.Properties.html#21328" class="Bound">resp</a> <a id="21393" href="Data.List.Relation.Unary.Any.Properties.html#21340" class="Bound">pxs</a><a id="21396" class="Symbol">)</a>
  <a id="21400" class="Symbol">...</a> <a id="21404" class="Symbol">|</a> <a id="21406" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21411" href="Data.List.Relation.Unary.Any.Properties.html#21411" class="Bound">p</a>   <a id="21415" class="Symbol">=</a> <a id="21417" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21423" href="Data.List.Relation.Unary.Any.Properties.html#21411" class="Bound">p</a>
  <a id="21427" class="Symbol">...</a> <a id="21431" class="Symbol">|</a> <a id="21433" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21438" href="Data.List.Relation.Unary.Any.Properties.html#21438" class="Bound">¬¬q</a> <a id="21442" class="Symbol">=</a>
    <a id="21448" class="Keyword">let</a> <a id="21452" href="Data.List.Relation.Unary.Any.Properties.html#21452" class="Bound">q</a> <a id="21454" class="Symbol">=</a> <a id="21456" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="21473" class="Symbol">(</a><a id="21474" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21477" class="Bound">x</a> <a id="21479" class="Symbol">(</a><a id="21480" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="21491" class="Symbol">(</a><a id="21492" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21505" class="Bound">resp</a> <a id="21510" class="Bound">pxs</a><a id="21513" class="Symbol">)))</a> <a id="21517" href="Data.List.Relation.Unary.Any.Properties.html#21438" class="Bound">¬¬q</a>
    <a id="21525" class="Keyword">in</a>  <a id="21529" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21534" class="Symbol">(</a><a id="21535" class="Bound">resp</a> <a id="21540" href="Data.List.Relation.Unary.Any.Properties.html#21452" class="Bound">q</a> <a id="21542" class="Symbol">(</a><a id="21543" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="21557" class="Symbol">(</a><a id="21558" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21571" class="Bound">resp</a> <a id="21576" class="Bound">pxs</a><a id="21579" class="Symbol">)))</a>

  <a id="21586" class="Keyword">private</a>
    <a id="21598" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21609" class="Symbol">:</a> <a id="21611" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21615" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21617" class="Symbol">(</a><a id="21618" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="21624" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21627" class="Symbol">(</a><a id="21628" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="21630" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21632" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="21634" class="Symbol">))</a> <a id="21637" class="Symbol">→</a> <a id="21639" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21643" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21645" class="Symbol">(</a><a id="21646" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="21648" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21650" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="21652" class="Symbol">)</a>
    <a id="21658" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21669" class="Symbol">{</a><a id="21670" class="Argument">x</a> <a id="21672" class="Symbol">=</a> <a id="21674" href="Data.List.Relation.Unary.Any.Properties.html#21674" class="Bound">x</a><a id="21675" class="Symbol">}</a> <a id="21677" class="Symbol">{</a><a id="21678" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="21680" class="Symbol">}</a>    <a id="21685" class="Symbol">(</a><a id="21686" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21691" href="Data.List.Relation.Unary.Any.Properties.html#21691" class="Bound">px</a><a id="21693" class="Symbol">)</a> <a id="21695" class="Symbol">=</a> <a id="21697" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21702" href="Data.List.Relation.Unary.Any.Properties.html#21691" class="Bound">px</a>
    <a id="21709" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21720" class="Symbol">{</a><a id="21721" class="Argument">x</a> <a id="21723" class="Symbol">=</a> <a id="21725" href="Data.List.Relation.Unary.Any.Properties.html#21725" class="Bound">x</a><a id="21726" class="Symbol">}</a> <a id="21728" class="Symbol">{</a><a id="21729" href="Data.List.Relation.Unary.Any.Properties.html#21729" class="Bound">y</a> <a id="21731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21733" class="Symbol">_}</a> <a id="21736" href="Data.List.Relation.Unary.Any.Properties.html#21736" class="Bound">p[x∷y∷xs]</a> <a id="21746" class="Keyword">with</a> <a id="21751" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="21756" class="Symbol">(</a><a id="21757" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21760" href="Data.List.Relation.Unary.Any.Properties.html#21725" class="Bound">x</a> <a id="21762" href="Data.List.Relation.Unary.Any.Properties.html#21729" class="Bound">y</a><a id="21763" class="Symbol">)</a> <a id="21765" class="Symbol">|</a> <a id="21767" href="Data.List.Relation.Unary.Any.Properties.html#21736" class="Bound">p[x∷y∷xs]</a>
    <a id="21781" class="Symbol">...</a> <a id="21785" class="Symbol">|</a> <a id="21787" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="21793" class="Symbol">|</a> <a id="21795" href="Data.List.Relation.Unary.Any.Properties.html#21795" class="Bound">p[y∷xs]</a>        <a id="21810" class="Symbol">=</a> <a id="21812" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21818" class="Symbol">(</a><a id="21819" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21830" href="Data.List.Relation.Unary.Any.Properties.html#21795" class="Bound">p[y∷xs]</a><a id="21837" class="Symbol">)</a>
    <a id="21843" class="Symbol">...</a> <a id="21847" class="Symbol">|</a> <a id="21849" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21855" class="Symbol">|</a> <a id="21857" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21862" href="Data.List.Relation.Unary.Any.Properties.html#21862" class="Bound">px</a>        <a id="21872" class="Symbol">=</a> <a id="21874" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21879" href="Data.List.Relation.Unary.Any.Properties.html#21862" class="Bound">px</a>
    <a id="21886" class="Symbol">...</a> <a id="21890" class="Symbol">|</a> <a id="21892" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21898" class="Symbol">|</a> <a id="21900" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21906" href="Data.List.Relation.Unary.Any.Properties.html#21906" class="Bound">p[y∷xs]!</a> <a id="21915" class="Symbol">=</a> <a id="21917" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21923" class="Symbol">(</a><a id="21924" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21935" href="Data.List.Relation.Unary.Any.Properties.html#21906" class="Bound">p[y∷xs]!</a><a id="21943" class="Symbol">)</a>

  <a id="21948" href="Data.List.Relation.Unary.Any.Properties.html#21948" class="Function">derun⁻</a> <a id="21955" class="Symbol">:</a> <a id="21957" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21961" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21963" class="Symbol">(</a><a id="21964" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="21970" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21973" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="21975" class="Symbol">)</a> <a id="21977" class="Symbol">→</a> <a id="21979" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21983" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21985" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="21990" href="Data.List.Relation.Unary.Any.Properties.html#21948" class="Function">derun⁻</a> <a id="21997" class="Symbol">{</a><a id="21998" class="Argument">xs</a> <a id="22001" class="Symbol">=</a> <a id="22003" href="Data.List.Relation.Unary.Any.Properties.html#22003" class="Bound">x</a> <a id="22005" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22007" href="Data.List.Relation.Unary.Any.Properties.html#22007" class="Bound">xs</a><a id="22009" class="Symbol">}</a> <a id="22011" href="Data.List.Relation.Unary.Any.Properties.html#22011" class="Bound">p[x∷xs]!</a> <a id="22020" class="Symbol">=</a> <a id="22022" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="22033" href="Data.List.Relation.Unary.Any.Properties.html#22011" class="Bound">p[x∷xs]!</a>

  <a id="22045" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22058" class="Symbol">:</a> <a id="22060" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22064" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="22066" class="Symbol">(</a><a id="22067" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="22079" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="22082" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="22084" class="Symbol">)</a> <a id="22086" class="Symbol">→</a> <a id="22088" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22092" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="22094" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="22099" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22112" class="Symbol">{</a><a id="22113" class="Argument">xs</a> <a id="22116" class="Symbol">=</a> <a id="22118" href="Data.List.Relation.Unary.Any.Properties.html#22118" class="Bound">x</a> <a id="22120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22122" class="Symbol">_}</a> <a id="22125" class="Symbol">(</a><a id="22126" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22131" href="Data.List.Relation.Unary.Any.Properties.html#22131" class="Bound">px</a><a id="22133" class="Symbol">)</a>    <a id="22138" class="Symbol">=</a> <a id="22140" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22145" href="Data.List.Relation.Unary.Any.Properties.html#22131" class="Bound">px</a>
  <a id="22150" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22163" class="Symbol">{</a><a id="22164" class="Argument">xs</a> <a id="22167" class="Symbol">=</a> <a id="22169" href="Data.List.Relation.Unary.Any.Properties.html#22169" class="Bound">x</a> <a id="22171" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22173" class="Symbol">_}</a> <a id="22176" class="Symbol">(</a><a id="22177" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22183" href="Data.List.Relation.Unary.Any.Properties.html#22183" class="Bound">pxs!</a><a id="22187" class="Symbol">)</a> <a id="22189" class="Symbol">=</a> <a id="22191" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22197" class="Symbol">(</a><a id="22198" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22211" class="Symbol">(</a><a id="22212" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="22220" class="Symbol">(</a><a id="22221" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="22224" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22226" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="22229" href="Data.List.Relation.Unary.Any.Properties.html#22169" class="Bound">x</a><a id="22230" class="Symbol">)</a> <a id="22232" href="Data.List.Relation.Unary.Any.Properties.html#22183" class="Bound">pxs!</a><a id="22236" class="Symbol">))</a>

<a id="22240" class="Comment">------------------------------------------------------------------------</a>
<a id="22313" class="Comment">-- mapWith∈.</a>

<a id="22327" class="Keyword">module</a> <a id="22334" href="Data.List.Relation.Unary.Any.Properties.html#22334" class="Module">_</a> <a id="22336" class="Symbol">{</a><a id="22337" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22339" class="Symbol">:</a> <a id="22341" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="22343" class="Symbol">→</a> <a id="22345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22349" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="22350" class="Symbol">}</a> <a id="22352" class="Keyword">where</a>

  <a id="22361" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22371" class="Symbol">:</a> <a id="22373" class="Symbol">∀</a> <a id="22375" class="Symbol">{</a><a id="22376" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a> <a id="22379" class="Symbol">:</a> <a id="22381" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22386" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="22387" class="Symbol">}</a> <a id="22389" class="Symbol">(</a><a id="22390" href="Data.List.Relation.Unary.Any.Properties.html#22390" class="Bound">f</a> <a id="22392" class="Symbol">:</a> <a id="22394" class="Symbol">∀</a> <a id="22396" class="Symbol">{</a><a id="22397" href="Data.List.Relation.Unary.Any.Properties.html#22397" class="Bound">x</a><a id="22398" class="Symbol">}</a> <a id="22400" class="Symbol">→</a> <a id="22402" href="Data.List.Relation.Unary.Any.Properties.html#22397" class="Bound">x</a> <a id="22404" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22406" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a> <a id="22409" class="Symbol">→</a> <a id="22411" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="22412" class="Symbol">)</a> <a id="22414" class="Symbol">→</a>
                <a id="22432" class="Symbol">(</a><a id="22433" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="22436" class="Symbol">λ</a> <a id="22438" href="Data.List.Relation.Unary.Any.Properties.html#22438" class="Bound">x</a> <a id="22440" class="Symbol">(</a><a id="22441" href="Data.List.Relation.Unary.Any.Properties.html#22441" class="Bound">x∈xs</a> <a id="22446" class="Symbol">:</a> <a id="22448" href="Data.List.Relation.Unary.Any.Properties.html#22438" class="Bound">x</a> <a id="22450" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22452" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a><a id="22454" class="Symbol">)</a> <a id="22456" class="Symbol">→</a> <a id="22458" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22460" class="Symbol">(</a><a id="22461" href="Data.List.Relation.Unary.Any.Properties.html#22390" class="Bound">f</a> <a id="22463" href="Data.List.Relation.Unary.Any.Properties.html#22441" class="Bound">x∈xs</a><a id="22467" class="Symbol">))</a> <a id="22470" class="Symbol">→</a>
                <a id="22488" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22492" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22494" class="Symbol">(</a><a id="22495" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="22504" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a> <a id="22507" href="Data.List.Relation.Unary.Any.Properties.html#22390" class="Bound">f</a><a id="22508" class="Symbol">)</a>
  <a id="22512" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22522" href="Data.List.Relation.Unary.Any.Properties.html#22522" class="Bound">f</a> <a id="22524" class="Symbol">(_</a> <a id="22527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22529" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22534" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="22540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22542" href="Data.List.Relation.Unary.Any.Properties.html#22542" class="Bound">p</a><a id="22543" class="Symbol">)</a> <a id="22545" class="Symbol">=</a> <a id="22547" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22552" href="Data.List.Relation.Unary.Any.Properties.html#22542" class="Bound">p</a>
  <a id="22556" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22566" href="Data.List.Relation.Unary.Any.Properties.html#22566" class="Bound">f</a> <a id="22568" class="Symbol">(_</a> <a id="22571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22573" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22579" href="Data.List.Relation.Unary.Any.Properties.html#22579" class="Bound">x∈xs</a> <a id="22584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22586" href="Data.List.Relation.Unary.Any.Properties.html#22586" class="Bound">p</a><a id="22587" class="Symbol">)</a> <a id="22589" class="Symbol">=</a>
    <a id="22595" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22601" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="22603" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22613" class="Symbol">(</a><a id="22614" href="Data.List.Relation.Unary.Any.Properties.html#22566" class="Bound">f</a> <a id="22616" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22618" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="22623" class="Symbol">)</a> <a id="22625" class="Symbol">(_</a> <a id="22628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22630" href="Data.List.Relation.Unary.Any.Properties.html#22579" class="Bound">x∈xs</a> <a id="22635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22637" href="Data.List.Relation.Unary.Any.Properties.html#22586" class="Bound">p</a><a id="22638" class="Symbol">)</a>

  <a id="22643" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22653" class="Symbol">:</a> <a id="22655" class="Symbol">∀</a> <a id="22657" class="Symbol">(</a><a id="22658" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a> <a id="22661" class="Symbol">:</a> <a id="22663" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22668" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="22669" class="Symbol">)</a> <a id="22671" class="Symbol">(</a><a id="22672" href="Data.List.Relation.Unary.Any.Properties.html#22672" class="Bound">f</a> <a id="22674" class="Symbol">:</a> <a id="22676" class="Symbol">∀</a> <a id="22678" class="Symbol">{</a><a id="22679" href="Data.List.Relation.Unary.Any.Properties.html#22679" class="Bound">x</a><a id="22680" class="Symbol">}</a> <a id="22682" class="Symbol">→</a> <a id="22684" href="Data.List.Relation.Unary.Any.Properties.html#22679" class="Bound">x</a> <a id="22686" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22688" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a> <a id="22691" class="Symbol">→</a> <a id="22693" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="22694" class="Symbol">)</a> <a id="22696" class="Symbol">→</a>
                <a id="22714" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22718" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22720" class="Symbol">(</a><a id="22721" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="22730" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a> <a id="22733" href="Data.List.Relation.Unary.Any.Properties.html#22672" class="Bound">f</a><a id="22734" class="Symbol">)</a> <a id="22736" class="Symbol">→</a>
                <a id="22754" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="22757" class="Symbol">λ</a> <a id="22759" href="Data.List.Relation.Unary.Any.Properties.html#22759" class="Bound">x</a> <a id="22761" class="Symbol">(</a><a id="22762" href="Data.List.Relation.Unary.Any.Properties.html#22762" class="Bound">x∈xs</a> <a id="22767" class="Symbol">:</a> <a id="22769" href="Data.List.Relation.Unary.Any.Properties.html#22759" class="Bound">x</a> <a id="22771" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22773" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a><a id="22775" class="Symbol">)</a> <a id="22777" class="Symbol">→</a> <a id="22779" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22781" class="Symbol">(</a><a id="22782" href="Data.List.Relation.Unary.Any.Properties.html#22672" class="Bound">f</a> <a id="22784" href="Data.List.Relation.Unary.Any.Properties.html#22762" class="Bound">x∈xs</a><a id="22788" class="Symbol">)</a>
  <a id="22792" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22802" class="Symbol">(</a><a id="22803" href="Data.List.Relation.Unary.Any.Properties.html#22803" class="Bound">y</a> <a id="22805" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22807" href="Data.List.Relation.Unary.Any.Properties.html#22807" class="Bound">xs</a><a id="22809" class="Symbol">)</a> <a id="22811" href="Data.List.Relation.Unary.Any.Properties.html#22811" class="Bound">f</a> <a id="22813" class="Symbol">(</a><a id="22814" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="22820" href="Data.List.Relation.Unary.Any.Properties.html#22820" class="Bound">p</a><a id="22821" class="Symbol">)</a> <a id="22823" class="Symbol">=</a> <a id="22825" class="Symbol">(</a><a id="22826" href="Data.List.Relation.Unary.Any.Properties.html#22803" class="Bound">y</a> <a id="22828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22830" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="22840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22842" href="Data.List.Relation.Unary.Any.Properties.html#22820" class="Bound">p</a><a id="22843" class="Symbol">)</a>
  <a id="22847" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22857" class="Symbol">(</a><a id="22858" href="Data.List.Relation.Unary.Any.Properties.html#22858" class="Bound">y</a> <a id="22860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22862" href="Data.List.Relation.Unary.Any.Properties.html#22862" class="Bound">xs</a><a id="22864" class="Symbol">)</a> <a id="22866" href="Data.List.Relation.Unary.Any.Properties.html#22866" class="Bound">f</a> <a id="22868" class="Symbol">(</a><a id="22869" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22875" href="Data.List.Relation.Unary.Any.Properties.html#22875" class="Bound">p</a><a id="22876" class="Symbol">)</a> <a id="22878" class="Symbol">=</a>
    <a id="22884" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="22897" class="Symbol">(</a><a id="22898" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="22910" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22916" href="Function.Base.html#704" class="Function">id</a><a id="22918" class="Symbol">)</a> <a id="22920" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="22922" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22932" href="Data.List.Relation.Unary.Any.Properties.html#22862" class="Bound">xs</a> <a id="22935" class="Symbol">(</a><a id="22936" href="Data.List.Relation.Unary.Any.Properties.html#22866" class="Bound">f</a> <a id="22938" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22940" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="22945" class="Symbol">)</a> <a id="22947" href="Data.List.Relation.Unary.Any.Properties.html#22875" class="Bound">p</a>

  <a id="22952" href="Data.List.Relation.Unary.Any.Properties.html#22952" class="Function">mapWith∈↔</a> <a id="22962" class="Symbol">:</a> <a id="22964" class="Symbol">∀</a> <a id="22966" class="Symbol">{</a><a id="22967" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a> <a id="22970" class="Symbol">:</a> <a id="22972" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22977" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="22978" class="Symbol">}</a> <a id="22980" class="Symbol">{</a><a id="22981" href="Data.List.Relation.Unary.Any.Properties.html#22981" class="Bound">f</a> <a id="22983" class="Symbol">:</a> <a id="22985" class="Symbol">∀</a> <a id="22987" class="Symbol">{</a><a id="22988" href="Data.List.Relation.Unary.Any.Properties.html#22988" class="Bound">x</a><a id="22989" class="Symbol">}</a> <a id="22991" class="Symbol">→</a> <a id="22993" href="Data.List.Relation.Unary.Any.Properties.html#22988" class="Bound">x</a> <a id="22995" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22997" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a> <a id="23000" class="Symbol">→</a> <a id="23002" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="23003" class="Symbol">}</a> <a id="23005" class="Symbol">→</a>
                <a id="23023" class="Symbol">(</a><a id="23024" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="23027" class="Symbol">λ</a> <a id="23029" href="Data.List.Relation.Unary.Any.Properties.html#23029" class="Bound">x</a> <a id="23031" class="Symbol">(</a><a id="23032" href="Data.List.Relation.Unary.Any.Properties.html#23032" class="Bound">x∈xs</a> <a id="23037" class="Symbol">:</a> <a id="23039" href="Data.List.Relation.Unary.Any.Properties.html#23029" class="Bound">x</a> <a id="23041" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23043" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a><a id="23045" class="Symbol">)</a> <a id="23047" class="Symbol">→</a> <a id="23049" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23051" class="Symbol">(</a><a id="23052" href="Data.List.Relation.Unary.Any.Properties.html#22981" class="Bound">f</a> <a id="23054" href="Data.List.Relation.Unary.Any.Properties.html#23032" class="Bound">x∈xs</a><a id="23058" class="Symbol">))</a> <a id="23061" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="23063" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23067" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23069" class="Symbol">(</a><a id="23070" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="23079" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a> <a id="23082" href="Data.List.Relation.Unary.Any.Properties.html#22981" class="Bound">f</a><a id="23083" class="Symbol">)</a>
  <a id="23087" href="Data.List.Relation.Unary.Any.Properties.html#22952" class="Function">mapWith∈↔</a> <a id="23097" class="Symbol">=</a> <a id="23099" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="23105" class="Symbol">(</a><a id="23106" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="23116" class="Symbol">_)</a> <a id="23119" class="Symbol">(</a><a id="23120" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="23130" class="Symbol">_</a> <a id="23132" class="Symbol">_)</a> <a id="23135" class="Symbol">(</a><a id="23136" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23144" class="Symbol">_</a> <a id="23146" class="Symbol">_)</a> <a id="23149" class="Symbol">(</a><a id="23150" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23158" class="Symbol">_)</a>
    <a id="23165" class="Keyword">where</a>
    <a id="23175" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23183" class="Symbol">:</a> <a id="23185" class="Symbol">∀</a> <a id="23187" class="Symbol">{</a><a id="23188" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a> <a id="23191" class="Symbol">:</a> <a id="23193" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23198" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="23199" class="Symbol">}</a> <a id="23201" class="Symbol">(</a><a id="23202" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23204" class="Symbol">:</a> <a id="23206" class="Symbol">∀</a> <a id="23208" class="Symbol">{</a><a id="23209" href="Data.List.Relation.Unary.Any.Properties.html#23209" class="Bound">x</a><a id="23210" class="Symbol">}</a> <a id="23212" class="Symbol">→</a> <a id="23214" href="Data.List.Relation.Unary.Any.Properties.html#23209" class="Bound">x</a> <a id="23216" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23218" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a> <a id="23221" class="Symbol">→</a> <a id="23223" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="23224" class="Symbol">)</a>
              <a id="23240" class="Symbol">(</a><a id="23241" href="Data.List.Relation.Unary.Any.Properties.html#23241" class="Bound">p</a> <a id="23243" class="Symbol">:</a> <a id="23245" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="23248" class="Symbol">λ</a> <a id="23250" href="Data.List.Relation.Unary.Any.Properties.html#23250" class="Bound">x</a> <a id="23252" class="Symbol">(</a><a id="23253" href="Data.List.Relation.Unary.Any.Properties.html#23253" class="Bound">x∈xs</a> <a id="23258" class="Symbol">:</a> <a id="23260" href="Data.List.Relation.Unary.Any.Properties.html#23250" class="Bound">x</a> <a id="23262" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23264" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a><a id="23266" class="Symbol">)</a> <a id="23268" class="Symbol">→</a> <a id="23270" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23272" class="Symbol">(</a><a id="23273" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23275" href="Data.List.Relation.Unary.Any.Properties.html#23253" class="Bound">x∈xs</a><a id="23279" class="Symbol">))</a> <a id="23282" class="Symbol">→</a>
              <a id="23298" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="23308" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a> <a id="23311" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23313" class="Symbol">(</a><a id="23314" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="23324" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23326" href="Data.List.Relation.Unary.Any.Properties.html#23241" class="Bound">p</a><a id="23327" class="Symbol">)</a> <a id="23329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23331" href="Data.List.Relation.Unary.Any.Properties.html#23241" class="Bound">p</a>
    <a id="23337" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23345" href="Data.List.Relation.Unary.Any.Properties.html#23345" class="Bound">f</a> <a id="23347" class="Symbol">(_</a> <a id="23350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23352" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="23357" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="23363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23365" href="Data.List.Relation.Unary.Any.Properties.html#23365" class="Bound">p</a><a id="23366" class="Symbol">)</a> <a id="23368" class="Symbol">=</a> <a id="23370" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="23379" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23387" href="Data.List.Relation.Unary.Any.Properties.html#23387" class="Bound">f</a> <a id="23389" class="Symbol">(_</a> <a id="23392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23394" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="23400" href="Data.List.Relation.Unary.Any.Properties.html#23400" class="Bound">x∈xs</a> <a id="23405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23407" href="Data.List.Relation.Unary.Any.Properties.html#23407" class="Bound">p</a><a id="23408" class="Symbol">)</a>
      <a id="23416" class="Keyword">rewrite</a> <a id="23424" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23432" class="Symbol">(</a><a id="23433" href="Data.List.Relation.Unary.Any.Properties.html#23387" class="Bound">f</a> <a id="23435" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23437" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="23442" class="Symbol">)</a> <a id="23444" class="Symbol">(_</a> <a id="23447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23449" href="Data.List.Relation.Unary.Any.Properties.html#23400" class="Bound">x∈xs</a> <a id="23454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23456" href="Data.List.Relation.Unary.Any.Properties.html#23407" class="Bound">p</a><a id="23457" class="Symbol">)</a> <a id="23459" class="Symbol">=</a> <a id="23461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="23471" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23479" class="Symbol">:</a> <a id="23481" class="Symbol">∀</a> <a id="23483" class="Symbol">(</a><a id="23484" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23487" class="Symbol">:</a> <a id="23489" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23494" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="23495" class="Symbol">)</a> <a id="23497" class="Symbol">(</a><a id="23498" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a> <a id="23500" class="Symbol">:</a> <a id="23502" class="Symbol">∀</a> <a id="23504" class="Symbol">{</a><a id="23505" href="Data.List.Relation.Unary.Any.Properties.html#23505" class="Bound">x</a><a id="23506" class="Symbol">}</a> <a id="23508" class="Symbol">→</a> <a id="23510" href="Data.List.Relation.Unary.Any.Properties.html#23505" class="Bound">x</a> <a id="23512" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23514" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23517" class="Symbol">→</a> <a id="23519" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="23520" class="Symbol">)</a>
              <a id="23536" class="Symbol">(</a><a id="23537" href="Data.List.Relation.Unary.Any.Properties.html#23537" class="Bound">p</a> <a id="23539" class="Symbol">:</a> <a id="23541" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23545" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23547" class="Symbol">(</a><a id="23548" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="23557" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23560" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a><a id="23561" class="Symbol">))</a> <a id="23564" class="Symbol">→</a>
              <a id="23580" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="23590" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a> <a id="23592" class="Symbol">(</a><a id="23593" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="23603" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23606" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a> <a id="23608" href="Data.List.Relation.Unary.Any.Properties.html#23537" class="Bound">p</a><a id="23609" class="Symbol">)</a> <a id="23611" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23613" href="Data.List.Relation.Unary.Any.Properties.html#23537" class="Bound">p</a>
    <a id="23619" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23627" class="Symbol">(</a><a id="23628" href="Data.List.Relation.Unary.Any.Properties.html#23628" class="Bound">y</a> <a id="23630" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23632" href="Data.List.Relation.Unary.Any.Properties.html#23632" class="Bound">xs</a><a id="23634" class="Symbol">)</a> <a id="23636" href="Data.List.Relation.Unary.Any.Properties.html#23636" class="Bound">f</a> <a id="23638" class="Symbol">(</a><a id="23639" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="23645" href="Data.List.Relation.Unary.Any.Properties.html#23645" class="Bound">p</a><a id="23646" class="Symbol">)</a> <a id="23648" class="Symbol">=</a> <a id="23650" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="23659" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23667" class="Symbol">(</a><a id="23668" href="Data.List.Relation.Unary.Any.Properties.html#23668" class="Bound">y</a> <a id="23670" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23672" href="Data.List.Relation.Unary.Any.Properties.html#23672" class="Bound">xs</a><a id="23674" class="Symbol">)</a> <a id="23676" href="Data.List.Relation.Unary.Any.Properties.html#23676" class="Bound">f</a> <a id="23678" class="Symbol">(</a><a id="23679" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="23685" href="Data.List.Relation.Unary.Any.Properties.html#23685" class="Bound">p</a><a id="23686" class="Symbol">)</a> <a id="23688" class="Symbol">=</a>
      <a id="23696" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23701" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="23707" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="23709" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23717" href="Data.List.Relation.Unary.Any.Properties.html#23672" class="Bound">xs</a> <a id="23720" class="Symbol">(</a><a id="23721" href="Data.List.Relation.Unary.Any.Properties.html#23676" class="Bound">f</a> <a id="23723" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23725" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="23730" class="Symbol">)</a> <a id="23732" href="Data.List.Relation.Unary.Any.Properties.html#23685" class="Bound">p</a>

<a id="23735" class="Comment">------------------------------------------------------------------------</a>
<a id="23808" class="Comment">-- reverse</a>

<a id="reverseAcc⁺"></a><a id="23820" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23832" class="Symbol">:</a> <a id="23834" class="Symbol">∀</a> <a id="23836" href="Data.List.Relation.Unary.Any.Properties.html#23836" class="Bound">acc</a> <a id="23840" href="Data.List.Relation.Unary.Any.Properties.html#23840" class="Bound">xs</a> <a id="23843" class="Symbol">→</a> <a id="23845" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23849" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="23851" href="Data.List.Relation.Unary.Any.Properties.html#23836" class="Bound">acc</a> <a id="23855" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="23857" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23861" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="23863" href="Data.List.Relation.Unary.Any.Properties.html#23840" class="Bound">xs</a> <a id="23866" class="Symbol">→</a> <a id="23868" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23872" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="23874" class="Symbol">(</a><a id="23875" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="23886" href="Data.List.Relation.Unary.Any.Properties.html#23836" class="Bound">acc</a> <a id="23890" href="Data.List.Relation.Unary.Any.Properties.html#23840" class="Bound">xs</a><a id="23892" class="Symbol">)</a>
<a id="23894" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23906" href="Data.List.Relation.Unary.Any.Properties.html#23906" class="Bound">acc</a> <a id="23910" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="23919" class="Symbol">(</a><a id="23920" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23925" href="Data.List.Relation.Unary.Any.Properties.html#23925" class="Bound">ps</a><a id="23927" class="Symbol">)</a>        <a id="23936" class="Symbol">=</a> <a id="23938" href="Data.List.Relation.Unary.Any.Properties.html#23925" class="Bound">ps</a>
<a id="23941" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23953" href="Data.List.Relation.Unary.Any.Properties.html#23953" class="Bound">acc</a> <a id="23957" class="Symbol">(</a><a id="23958" href="Data.List.Relation.Unary.Any.Properties.html#23958" class="Bound">x</a> <a id="23960" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23962" href="Data.List.Relation.Unary.Any.Properties.html#23962" class="Bound">xs</a><a id="23964" class="Symbol">)</a> <a id="23966" class="Symbol">(</a><a id="23967" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23972" href="Data.List.Relation.Unary.Any.Properties.html#23972" class="Bound">ps</a><a id="23974" class="Symbol">)</a>        <a id="23983" class="Symbol">=</a> <a id="23985" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23997" class="Symbol">(</a><a id="23998" href="Data.List.Relation.Unary.Any.Properties.html#23958" class="Bound">x</a> <a id="24000" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24002" href="Data.List.Relation.Unary.Any.Properties.html#23953" class="Bound">acc</a><a id="24005" class="Symbol">)</a> <a id="24007" href="Data.List.Relation.Unary.Any.Properties.html#23962" class="Bound">xs</a> <a id="24010" class="Symbol">(</a><a id="24011" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24016" class="Symbol">(</a><a id="24017" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24023" href="Data.List.Relation.Unary.Any.Properties.html#23972" class="Bound">ps</a><a id="24025" class="Symbol">))</a>
<a id="24028" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24040" href="Data.List.Relation.Unary.Any.Properties.html#24040" class="Bound">acc</a> <a id="24044" class="Symbol">(</a><a id="24045" href="Data.List.Relation.Unary.Any.Properties.html#24045" class="Bound">x</a> <a id="24047" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24049" href="Data.List.Relation.Unary.Any.Properties.html#24049" class="Bound">xs</a><a id="24051" class="Symbol">)</a> <a id="24053" class="Symbol">(</a><a id="24054" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24059" class="Symbol">(</a><a id="24060" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24065" href="Data.List.Relation.Unary.Any.Properties.html#24065" class="Bound">px</a><a id="24067" class="Symbol">))</a> <a id="24070" class="Symbol">=</a> <a id="24072" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24084" class="Symbol">(</a><a id="24085" href="Data.List.Relation.Unary.Any.Properties.html#24045" class="Bound">x</a> <a id="24087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24089" href="Data.List.Relation.Unary.Any.Properties.html#24040" class="Bound">acc</a><a id="24092" class="Symbol">)</a> <a id="24094" href="Data.List.Relation.Unary.Any.Properties.html#24049" class="Bound">xs</a> <a id="24097" class="Symbol">(</a><a id="24098" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24103" class="Symbol">(</a><a id="24104" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24109" href="Data.List.Relation.Unary.Any.Properties.html#24065" class="Bound">px</a><a id="24111" class="Symbol">))</a>
<a id="24114" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24126" href="Data.List.Relation.Unary.Any.Properties.html#24126" class="Bound">acc</a> <a id="24130" class="Symbol">(</a><a id="24131" href="Data.List.Relation.Unary.Any.Properties.html#24131" class="Bound">x</a> <a id="24133" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24135" href="Data.List.Relation.Unary.Any.Properties.html#24135" class="Bound">xs</a><a id="24137" class="Symbol">)</a> <a id="24139" class="Symbol">(</a><a id="24140" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24145" class="Symbol">(</a><a id="24146" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24152" href="Data.List.Relation.Unary.Any.Properties.html#24152" class="Bound">y</a><a id="24153" class="Symbol">))</a> <a id="24156" class="Symbol">=</a> <a id="24158" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24170" class="Symbol">(</a><a id="24171" href="Data.List.Relation.Unary.Any.Properties.html#24131" class="Bound">x</a> <a id="24173" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24175" href="Data.List.Relation.Unary.Any.Properties.html#24126" class="Bound">acc</a><a id="24178" class="Symbol">)</a> <a id="24180" href="Data.List.Relation.Unary.Any.Properties.html#24135" class="Bound">xs</a> <a id="24183" class="Symbol">(</a><a id="24184" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24189" href="Data.List.Relation.Unary.Any.Properties.html#24152" class="Bound">y</a><a id="24190" class="Symbol">)</a>

<a id="reverseAcc⁻"></a><a id="24193" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24205" class="Symbol">:</a> <a id="24207" class="Symbol">∀</a> <a id="24209" href="Data.List.Relation.Unary.Any.Properties.html#24209" class="Bound">acc</a> <a id="24213" href="Data.List.Relation.Unary.Any.Properties.html#24213" class="Bound">xs</a> <a id="24216" class="Symbol">→</a> <a id="24218" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24222" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24224" class="Symbol">(</a><a id="24225" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="24236" href="Data.List.Relation.Unary.Any.Properties.html#24209" class="Bound">acc</a> <a id="24240" href="Data.List.Relation.Unary.Any.Properties.html#24213" class="Bound">xs</a><a id="24242" class="Symbol">)</a> <a id="24244" class="Symbol">→</a> <a id="24246" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24250" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24252" href="Data.List.Relation.Unary.Any.Properties.html#24209" class="Bound">acc</a> <a id="24256" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="24258" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24262" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24264" href="Data.List.Relation.Unary.Any.Properties.html#24213" class="Bound">xs</a>
<a id="24267" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24279" href="Data.List.Relation.Unary.Any.Properties.html#24279" class="Bound">acc</a> <a id="24283" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24292" href="Data.List.Relation.Unary.Any.Properties.html#24292" class="Bound">ps</a> <a id="24295" class="Symbol">=</a> <a id="24297" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24302" href="Data.List.Relation.Unary.Any.Properties.html#24292" class="Bound">ps</a>
<a id="24305" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24317" href="Data.List.Relation.Unary.Any.Properties.html#24317" class="Bound">acc</a> <a id="24321" class="Symbol">(</a><a id="24322" href="Data.List.Relation.Unary.Any.Properties.html#24322" class="Bound">x</a> <a id="24324" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24326" href="Data.List.Relation.Unary.Any.Properties.html#24326" class="Bound">xs</a><a id="24328" class="Symbol">)</a> <a id="24330" href="Data.List.Relation.Unary.Any.Properties.html#24330" class="Bound">ps</a> <a id="24333" class="Keyword">with</a> <a id="24338" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24350" class="Symbol">(</a><a id="24351" href="Data.List.Relation.Unary.Any.Properties.html#24322" class="Bound">x</a> <a id="24353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24355" href="Data.List.Relation.Unary.Any.Properties.html#24317" class="Bound">acc</a><a id="24358" class="Symbol">)</a> <a id="24360" href="Data.List.Relation.Unary.Any.Properties.html#24326" class="Bound">xs</a> <a id="24363" href="Data.List.Relation.Unary.Any.Properties.html#24330" class="Bound">ps</a>
<a id="24366" class="Symbol">...</a> <a id="24370" class="Symbol">|</a> <a id="24372" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24377" class="Symbol">(</a><a id="24378" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24383" href="Data.List.Relation.Unary.Any.Properties.html#24383" class="Bound">px</a><a id="24385" class="Symbol">)</a> <a id="24387" class="Symbol">=</a> <a id="24389" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24394" class="Symbol">(</a><a id="24395" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24400" href="Data.List.Relation.Unary.Any.Properties.html#24383" class="Bound">px</a><a id="24402" class="Symbol">)</a>
<a id="24404" class="Symbol">...</a> <a id="24408" class="Symbol">|</a> <a id="24410" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24415" class="Symbol">(</a><a id="24416" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24422" href="Data.List.Relation.Unary.Any.Properties.html#24422" class="Bound">pxs</a><a id="24425" class="Symbol">)</a> <a id="24427" class="Symbol">=</a> <a id="24429" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24434" href="Data.List.Relation.Unary.Any.Properties.html#24422" class="Bound">pxs</a>
<a id="24438" class="Symbol">...</a> <a id="24442" class="Symbol">|</a> <a id="24444" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24449" href="Data.List.Relation.Unary.Any.Properties.html#24449" class="Bound">pxs</a> <a id="24453" class="Symbol">=</a> <a id="24455" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24460" class="Symbol">(</a><a id="24461" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24467" href="Data.List.Relation.Unary.Any.Properties.html#24449" class="Bound">pxs</a><a id="24470" class="Symbol">)</a>

<a id="reverse⁺"></a><a id="24473" href="Data.List.Relation.Unary.Any.Properties.html#24473" class="Function">reverse⁺</a> <a id="24482" class="Symbol">:</a> <a id="24484" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24488" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24490" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="24493" class="Symbol">→</a> <a id="24495" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24499" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24501" class="Symbol">(</a><a id="24502" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="24510" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="24512" class="Symbol">)</a>
<a id="24514" href="Data.List.Relation.Unary.Any.Properties.html#24473" class="Function">reverse⁺</a> <a id="24523" href="Data.List.Relation.Unary.Any.Properties.html#24523" class="Bound">ps</a> <a id="24526" class="Symbol">=</a> <a id="24528" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24543" class="Symbol">_</a> <a id="24545" class="Symbol">(</a><a id="24546" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24551" href="Data.List.Relation.Unary.Any.Properties.html#24523" class="Bound">ps</a><a id="24553" class="Symbol">)</a>

<a id="reverse⁻"></a><a id="24556" href="Data.List.Relation.Unary.Any.Properties.html#24556" class="Function">reverse⁻</a> <a id="24565" class="Symbol">:</a> <a id="24567" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24571" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24573" class="Symbol">(</a><a id="24574" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="24582" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="24584" class="Symbol">)</a> <a id="24586" class="Symbol">→</a> <a id="24588" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24592" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24594" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="24597" href="Data.List.Relation.Unary.Any.Properties.html#24556" class="Function">reverse⁻</a> <a id="24606" href="Data.List.Relation.Unary.Any.Properties.html#24606" class="Bound">ps</a> <a id="24609" class="Keyword">with</a> <a id="24614" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24619" href="Data.List.Relation.Unary.Any.Properties.html#24619" class="Bound">pxs</a> ← <a id="24625" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24637" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24640" class="Symbol">_</a> <a id="24642" href="Data.List.Relation.Unary.Any.Properties.html#24606" class="Bound">ps</a> <a id="24645" class="Symbol">=</a> <a id="24647" href="Data.List.Relation.Unary.Any.Properties.html#24619" class="Bound">pxs</a>

<a id="24652" class="Comment">------------------------------------------------------------------------</a>
<a id="24725" class="Comment">-- pure</a>

<a id="pure⁺"></a><a id="24734" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24740" class="Symbol">:</a> <a id="24742" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24744" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="24746" class="Symbol">→</a> <a id="24748" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24752" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24754" class="Symbol">(</a><a id="24755" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="24760" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24761" class="Symbol">)</a>
<a id="24763" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24769" class="Symbol">=</a> <a id="24771" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>

<a id="pure⁻"></a><a id="24777" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24783" class="Symbol">:</a> <a id="24785" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24789" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24791" class="Symbol">(</a><a id="24792" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="24797" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24798" class="Symbol">)</a> <a id="24800" class="Symbol">→</a> <a id="24802" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24804" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a>
<a id="24806" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24812" class="Symbol">(</a><a id="24813" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24818" href="Data.List.Relation.Unary.Any.Properties.html#24818" class="Bound">p</a><a id="24819" class="Symbol">)</a> <a id="24821" class="Symbol">=</a> <a id="24823" href="Data.List.Relation.Unary.Any.Properties.html#24818" class="Bound">p</a>

<a id="pure⁺∘pure⁻"></a><a id="24826" href="Data.List.Relation.Unary.Any.Properties.html#24826" class="Function">pure⁺∘pure⁻</a> <a id="24838" class="Symbol">:</a> <a id="24840" class="Symbol">(</a><a id="24841" href="Data.List.Relation.Unary.Any.Properties.html#24841" class="Bound">p</a> <a id="24843" class="Symbol">:</a> <a id="24845" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24849" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24851" class="Symbol">(</a><a id="24852" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="24857" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24858" class="Symbol">))</a> <a id="24861" class="Symbol">→</a> <a id="24863" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24869" class="Symbol">(</a><a id="24870" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24876" href="Data.List.Relation.Unary.Any.Properties.html#24841" class="Bound">p</a><a id="24877" class="Symbol">)</a> <a id="24879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24881" href="Data.List.Relation.Unary.Any.Properties.html#24841" class="Bound">p</a>
<a id="24883" href="Data.List.Relation.Unary.Any.Properties.html#24826" class="Function">pure⁺∘pure⁻</a> <a id="24895" class="Symbol">(</a><a id="24896" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24901" href="Data.List.Relation.Unary.Any.Properties.html#24901" class="Bound">p</a><a id="24902" class="Symbol">)</a> <a id="24904" class="Symbol">=</a> <a id="24906" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pure⁻∘pure⁺"></a><a id="24912" href="Data.List.Relation.Unary.Any.Properties.html#24912" class="Function">pure⁻∘pure⁺</a> <a id="24924" class="Symbol">:</a> <a id="24926" class="Symbol">(</a><a id="24927" href="Data.List.Relation.Unary.Any.Properties.html#24927" class="Bound">p</a> <a id="24929" class="Symbol">:</a> <a id="24931" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24933" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24934" class="Symbol">)</a> <a id="24936" class="Symbol">→</a> <a id="24938" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24944" class="Symbol">{</a><a id="24945" class="Argument">P</a> <a id="24947" class="Symbol">=</a> <a id="24949" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="24950" class="Symbol">}</a> <a id="24952" class="Symbol">(</a><a id="24953" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24959" href="Data.List.Relation.Unary.Any.Properties.html#24927" class="Bound">p</a><a id="24960" class="Symbol">)</a> <a id="24962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24964" href="Data.List.Relation.Unary.Any.Properties.html#24927" class="Bound">p</a>
<a id="24966" href="Data.List.Relation.Unary.Any.Properties.html#24912" class="Function">pure⁻∘pure⁺</a> <a id="24978" href="Data.List.Relation.Unary.Any.Properties.html#24978" class="Bound">p</a> <a id="24980" class="Symbol">=</a> <a id="24982" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pure↔"></a><a id="24988" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="24994" class="Symbol">:</a> <a id="24996" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24998" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="25000" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25002" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25006" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="25008" class="Symbol">(</a><a id="25009" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="25014" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="25015" class="Symbol">)</a>
<a id="25017" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="25023" class="Symbol">{</a><a id="25024" class="Argument">P</a> <a id="25026" class="Symbol">=</a> <a id="25028" href="Data.List.Relation.Unary.Any.Properties.html#25028" class="Bound">P</a><a id="25029" class="Symbol">}</a> <a id="25031" class="Symbol">=</a> <a id="25033" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="25039" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="25045" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="25051" href="Data.List.Relation.Unary.Any.Properties.html#24826" class="Function">pure⁺∘pure⁻</a> <a id="25063" class="Symbol">(</a><a id="25064" href="Data.List.Relation.Unary.Any.Properties.html#24912" class="Function">pure⁻∘pure⁺</a> <a id="25076" class="Symbol">{</a><a id="25077" class="Argument">P</a> <a id="25079" class="Symbol">=</a> <a id="25081" href="Data.List.Relation.Unary.Any.Properties.html#25028" class="Bound">P</a><a id="25082" class="Symbol">})</a>

<a id="25086" class="Comment">------------------------------------------------------------------------</a>
<a id="25159" class="Comment">-- _∷_</a>

<a id="∷↔"></a><a id="25167" href="Data.List.Relation.Unary.Any.Properties.html#25167" class="Function">∷↔</a> <a id="25170" class="Symbol">:</a> <a id="25172" class="Symbol">(</a><a id="25173" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25175" class="Symbol">:</a> <a id="25177" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="25182" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="25184" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="25185" class="Symbol">)</a> <a id="25187" class="Symbol">→</a> <a id="25189" class="Symbol">(</a><a id="25190" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25192" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="25194" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25196" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25200" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25202" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="25204" class="Symbol">)</a> <a id="25206" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25208" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25212" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25214" class="Symbol">(</a><a id="25215" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="25217" class="InductiveConstructor Operator">∷</a> <a id="25219" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="25221" class="Symbol">)</a>
<a id="25223" href="Data.List.Relation.Unary.Any.Properties.html#25167" class="Function">∷↔</a> <a id="25226" class="Symbol">{</a><a id="25227" class="Argument">x</a> <a id="25229" class="Symbol">=</a> <a id="25231" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a><a id="25232" class="Symbol">}</a> <a id="25234" class="Symbol">{</a><a id="25235" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25237" class="Symbol">}</a> <a id="25239" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25241" class="Symbol">=</a>
  <a id="25245" class="Symbol">(</a><a id="25246" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25248" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a>         <a id="25258" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25260" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25264" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25266" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25268" class="Symbol">)</a>  <a id="25271" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25274" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="25280" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">⊎-cong</a> <a id="25287" class="Symbol">(</a><a id="25288" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25292" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25294" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a> <a id="25297" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="25298" class="Symbol">)</a> <a id="25300" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="25304" class="Symbol">(</a><a id="25305" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25309" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25311" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="25313" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a> <a id="25315" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="25317" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25319" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25323" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25325" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25327" class="Symbol">)</a>  <a id="25330" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25333" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">++↔</a> <a id="25337" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="25341" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25345" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25347" class="Symbol">(</a><a id="25348" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a> <a id="25350" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25352" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25354" class="Symbol">)</a>            <a id="25367" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25371" class="Keyword">where</a> <a id="25377" class="Keyword">open</a> <a id="25382" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="25411" class="Comment">------------------------------------------------------------------------</a>
<a id="25484" class="Comment">-- _&gt;&gt;=_</a>

<a id="25494" class="Keyword">module</a> <a id="25501" href="Data.List.Relation.Unary.Any.Properties.html#25501" class="Module">_</a> <a id="25503" class="Symbol">{</a><a id="25504" href="Data.List.Relation.Unary.Any.Properties.html#25504" class="Bound">A</a> <a id="25506" href="Data.List.Relation.Unary.Any.Properties.html#25506" class="Bound">B</a> <a id="25508" class="Symbol">:</a> <a id="25510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25514" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="25515" class="Symbol">}</a> <a id="25517" class="Symbol">{</a><a id="25518" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25520" class="Symbol">:</a> <a id="25522" href="Data.List.Relation.Unary.Any.Properties.html#25506" class="Bound">B</a> <a id="25524" class="Symbol">→</a> <a id="25526" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25530" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="25531" class="Symbol">}</a> <a id="25533" class="Symbol">{</a><a id="25534" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a> <a id="25536" class="Symbol">:</a> <a id="25538" href="Data.List.Relation.Unary.Any.Properties.html#25504" class="Bound">A</a> <a id="25540" class="Symbol">→</a> <a id="25542" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25547" href="Data.List.Relation.Unary.Any.Properties.html#25506" class="Bound">B</a><a id="25548" class="Symbol">}</a> <a id="25550" class="Keyword">where</a>

  <a id="25559" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="25564" class="Symbol">:</a> <a id="25566" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25570" class="Symbol">(</a><a id="25571" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25575" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25577" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25579" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25580" class="Symbol">)</a> <a id="25582" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="25585" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25587" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25591" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25593" class="Symbol">(</a><a id="25594" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="25597" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="25601" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25602" class="Symbol">)</a>
  <a id="25606" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="25611" class="Symbol">{</a><a id="25612" class="Argument">xs</a> <a id="25615" class="Symbol">=</a> <a id="25617" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a><a id="25619" class="Symbol">}</a> <a id="25621" class="Symbol">=</a>
    <a id="25627" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25631" class="Symbol">(</a><a id="25632" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25636" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25638" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25640" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25641" class="Symbol">)</a> <a id="25643" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a>           <a id="25656" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25659" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="25664" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="25670" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25674" class="Symbol">(</a><a id="25675" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25679" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a><a id="25680" class="Symbol">)</a> <a id="25682" class="Symbol">(</a><a id="25683" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="25692" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a> <a id="25694" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a><a id="25696" class="Symbol">)</a>  <a id="25699" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25702" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="25710" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="25716" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25720" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25722" class="Symbol">(</a><a id="25723" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a> <a id="25726" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="25730" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25731" class="Symbol">)</a>             <a id="25745" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="25751" class="Keyword">where</a> <a id="25757" class="Keyword">open</a> <a id="25762" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="25791" class="Comment">------------------------------------------------------------------------</a>
<a id="25864" class="Comment">-- _⊛_</a>

<a id="⊛↔"></a><a id="25872" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="25875" class="Symbol">:</a> <a id="25877" class="Symbol">∀</a> <a id="25879" class="Symbol">{</a><a id="25880" href="Data.List.Relation.Unary.Any.Properties.html#25880" class="Bound">P</a> <a id="25882" class="Symbol">:</a> <a id="25884" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="25886" class="Symbol">→</a> <a id="25888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25892" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="25893" class="Symbol">}</a> <a id="25895" class="Symbol">{</a><a id="25896" href="Data.List.Relation.Unary.Any.Properties.html#25896" class="Bound">fs</a> <a id="25899" class="Symbol">:</a> <a id="25901" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25906" class="Symbol">(</a><a id="25907" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="25909" class="Symbol">→</a> <a id="25911" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="25912" class="Symbol">)}</a> <a id="25915" class="Symbol">{</a><a id="25916" href="Data.List.Relation.Unary.Any.Properties.html#25916" class="Bound">xs</a> <a id="25919" class="Symbol">:</a> <a id="25921" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25926" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="25927" class="Symbol">}</a> <a id="25929" class="Symbol">→</a>
     <a id="25936" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25940" class="Symbol">(λ</a> <a id="25943" href="Data.List.Relation.Unary.Any.Properties.html#25943" class="Bound">f</a> <a id="25945" class="Symbol">→</a> <a id="25947" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25951" class="Symbol">(</a><a id="25952" href="Data.List.Relation.Unary.Any.Properties.html#25880" class="Bound">P</a> <a id="25954" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25956" href="Data.List.Relation.Unary.Any.Properties.html#25943" class="Bound">f</a><a id="25957" class="Symbol">)</a> <a id="25959" href="Data.List.Relation.Unary.Any.Properties.html#25916" class="Bound">xs</a><a id="25961" class="Symbol">)</a> <a id="25963" href="Data.List.Relation.Unary.Any.Properties.html#25896" class="Bound">fs</a> <a id="25966" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25968" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25972" href="Data.List.Relation.Unary.Any.Properties.html#25880" class="Bound">P</a> <a id="25974" class="Symbol">(</a><a id="25975" href="Data.List.Relation.Unary.Any.Properties.html#25896" class="Bound">fs</a> <a id="25978" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="25980" href="Data.List.Relation.Unary.Any.Properties.html#25916" class="Bound">xs</a><a id="25982" class="Symbol">)</a>
<a id="25984" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="25987" class="Symbol">{</a><a id="25988" class="Argument">P</a> <a id="25990" class="Symbol">=</a> <a id="25992" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a><a id="25993" class="Symbol">}</a> <a id="25995" class="Symbol">{</a><a id="25996" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a><a id="25998" class="Symbol">}</a> <a id="26000" class="Symbol">{</a><a id="26001" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26003" class="Symbol">}</a> <a id="26005" class="Symbol">=</a>
  <a id="26009" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26013" class="Symbol">(λ</a> <a id="26016" href="Data.List.Relation.Unary.Any.Properties.html#26016" class="Bound">f</a> <a id="26018" class="Symbol">→</a> <a id="26020" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26024" class="Symbol">(</a><a id="26025" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26027" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26029" href="Data.List.Relation.Unary.Any.Properties.html#26016" class="Bound">f</a><a id="26030" class="Symbol">)</a> <a id="26032" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26034" class="Symbol">)</a> <a id="26036" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a>                <a id="26054" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26057" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="26066" class="Symbol">(λ</a> <a id="26069" href="Data.List.Relation.Unary.Any.Properties.html#26069" class="Bound">_</a> <a id="26071" class="Symbol">→</a> <a id="26073" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="26082" class="Symbol">(λ</a> <a id="26085" href="Data.List.Relation.Unary.Any.Properties.html#26085" class="Bound">_</a> <a id="26087" class="Symbol">→</a> <a id="26089" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a><a id="26094" class="Symbol">)</a> <a id="26096" class="Symbol">(_</a> <a id="26099" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="26100" class="Symbol">))</a> <a id="26103" class="Symbol">(_</a> <a id="26106" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="26107" class="Symbol">)</a> <a id="26109" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26113" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26117" class="Symbol">(λ</a> <a id="26120" href="Data.List.Relation.Unary.Any.Properties.html#26120" class="Bound">f</a> <a id="26122" class="Symbol">→</a> <a id="26124" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26128" class="Symbol">(</a><a id="26129" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26133" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26135" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26137" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="26142" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26144" href="Data.List.Relation.Unary.Any.Properties.html#26120" class="Bound">f</a><a id="26145" class="Symbol">)</a> <a id="26147" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26149" class="Symbol">)</a> <a id="26151" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a>     <a id="26158" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26161" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="26170" class="Symbol">(λ</a> <a id="26173" href="Data.List.Relation.Unary.Any.Properties.html#26173" class="Bound">_</a> <a id="26175" class="Symbol">→</a> <a id="26177" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="26182" class="Symbol">)</a> <a id="26184" class="Symbol">(_</a> <a id="26187" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="26188" class="Symbol">)</a> <a id="26190" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26194" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26198" class="Symbol">(λ</a> <a id="26201" href="Data.List.Relation.Unary.Any.Properties.html#26201" class="Bound">f</a> <a id="26203" class="Symbol">→</a> <a id="26205" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26209" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26211" class="Symbol">(</a><a id="26212" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a> <a id="26215" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="26219" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="26224" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26226" href="Data.List.Relation.Unary.Any.Properties.html#26201" class="Bound">f</a><a id="26227" class="Symbol">))</a> <a id="26230" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a>       <a id="26239" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26242" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="26247" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26251" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26255" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26257" class="Symbol">(</a><a id="26258" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a> <a id="26261" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="26265" class="Symbol">λ</a> <a id="26267" href="Data.List.Relation.Unary.Any.Properties.html#26267" class="Bound">f</a> <a id="26269" class="Symbol">→</a> <a id="26271" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a> <a id="26274" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="26278" class="Symbol">λ</a> <a id="26280" href="Data.List.Relation.Unary.Any.Properties.html#26280" class="Bound">x</a> <a id="26282" class="Symbol">→</a> <a id="26284" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="26289" class="Symbol">(</a><a id="26290" href="Data.List.Relation.Unary.Any.Properties.html#26267" class="Bound">f</a> <a id="26292" href="Data.List.Relation.Unary.Any.Properties.html#26280" class="Bound">x</a><a id="26293" class="Symbol">))</a> <a id="26296" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="26299" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="26304" class="Symbol">(</a><a id="26305" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26309" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a><a id="26310" class="Symbol">)</a> <a id="26312" class="Symbol">(</a><a id="26313" href="Data.List.Effectful.html#6428" class="Function">List.Applicative.unfold-⊛</a> <a id="26339" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a> <a id="26342" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26344" class="Symbol">)</a> <a id="26346" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="26350" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26354" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26356" class="Symbol">(</a><a id="26357" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a> <a id="26360" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="26362" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26364" class="Symbol">)</a>                               <a id="26396" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="26400" class="Keyword">where</a> <a id="26406" class="Keyword">open</a> <a id="26411" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>


<a id="26441" class="Comment">-- An alternative introduction rule for _⊛_</a>

<a id="⊛⁺′"></a><a id="26486" href="Data.List.Relation.Unary.Any.Properties.html#26486" class="Function">⊛⁺′</a> <a id="26490" class="Symbol">:</a> <a id="26492" class="Symbol">∀</a> <a id="26494" class="Symbol">{</a><a id="26495" href="Data.List.Relation.Unary.Any.Properties.html#26495" class="Bound">P</a> <a id="26497" class="Symbol">:</a> <a id="26499" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="26504" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="26506" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="26507" class="Symbol">}</a> <a id="26509" class="Symbol">{</a><a id="26510" href="Data.List.Relation.Unary.Any.Properties.html#26510" class="Bound">Q</a> <a id="26512" class="Symbol">:</a> <a id="26514" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="26519" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="26521" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="26522" class="Symbol">}</a> <a id="26524" class="Symbol">{</a><a id="26525" href="Data.List.Relation.Unary.Any.Properties.html#26525" class="Bound">fs</a> <a id="26528" class="Symbol">:</a> <a id="26530" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26535" class="Symbol">(</a><a id="26536" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="26538" class="Symbol">→</a> <a id="26540" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="26541" class="Symbol">)}</a> <a id="26544" class="Symbol">{</a><a id="26545" href="Data.List.Relation.Unary.Any.Properties.html#26545" class="Bound">xs</a><a id="26547" class="Symbol">}</a> <a id="26549" class="Symbol">→</a>
      <a id="26557" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26561" class="Symbol">(</a><a id="26562" href="Data.List.Relation.Unary.Any.Properties.html#26495" class="Bound">P</a> <a id="26564" href="Relation.Unary.html#6686" class="Function Operator">⟨→⟩</a> <a id="26568" href="Data.List.Relation.Unary.Any.Properties.html#26510" class="Bound">Q</a><a id="26569" class="Symbol">)</a> <a id="26571" href="Data.List.Relation.Unary.Any.Properties.html#26525" class="Bound">fs</a> <a id="26574" class="Symbol">→</a> <a id="26576" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26580" href="Data.List.Relation.Unary.Any.Properties.html#26495" class="Bound">P</a> <a id="26582" href="Data.List.Relation.Unary.Any.Properties.html#26545" class="Bound">xs</a> <a id="26585" class="Symbol">→</a> <a id="26587" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26591" href="Data.List.Relation.Unary.Any.Properties.html#26510" class="Bound">Q</a> <a id="26593" class="Symbol">(</a><a id="26594" href="Data.List.Relation.Unary.Any.Properties.html#26525" class="Bound">fs</a> <a id="26597" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="26599" href="Data.List.Relation.Unary.Any.Properties.html#26545" class="Bound">xs</a><a id="26601" class="Symbol">)</a>
<a id="26603" href="Data.List.Relation.Unary.Any.Properties.html#26486" class="Function">⊛⁺′</a> <a id="26607" href="Data.List.Relation.Unary.Any.Properties.html#26607" class="Bound">pq</a> <a id="26610" href="Data.List.Relation.Unary.Any.Properties.html#26610" class="Bound">p</a> <a id="26612" class="Symbol">=</a> <a id="26614" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="26625" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="26628" class="Symbol">(</a><a id="26629" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="26637" class="Symbol">(λ</a> <a id="26640" href="Data.List.Relation.Unary.Any.Properties.html#26640" class="Bound">pq</a> <a id="26643" class="Symbol">→</a> <a id="26645" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="26653" class="Symbol">(λ</a> <a id="26656" class="Symbol">{</a><a id="26657" href="Data.List.Relation.Unary.Any.Properties.html#26657" class="Bound">x</a><a id="26658" class="Symbol">}</a> <a id="26660" class="Symbol">→</a> <a id="26662" href="Data.List.Relation.Unary.Any.Properties.html#26640" class="Bound">pq</a> <a id="26665" class="Symbol">{</a><a id="26666" href="Data.List.Relation.Unary.Any.Properties.html#26657" class="Bound">x</a><a id="26667" class="Symbol">})</a> <a id="26670" href="Data.List.Relation.Unary.Any.Properties.html#26610" class="Bound">p</a><a id="26671" class="Symbol">)</a> <a id="26673" href="Data.List.Relation.Unary.Any.Properties.html#26607" class="Bound">pq</a><a id="26675" class="Symbol">)</a>

<a id="26678" class="Comment">------------------------------------------------------------------------</a>
<a id="26751" class="Comment">-- _⊗_</a>

<a id="⊗↔"></a><a id="26759" href="Data.List.Relation.Unary.Any.Properties.html#26759" class="Function">⊗↔</a> <a id="26762" class="Symbol">:</a> <a id="26764" class="Symbol">{</a><a id="26765" href="Data.List.Relation.Unary.Any.Properties.html#26765" class="Bound">P</a> <a id="26767" class="Symbol">:</a> <a id="26769" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="26771" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="26773" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="26775" class="Symbol">→</a> <a id="26777" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26781" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="26782" class="Symbol">}</a> <a id="26784" class="Symbol">{</a><a id="26785" href="Data.List.Relation.Unary.Any.Properties.html#26785" class="Bound">xs</a> <a id="26788" class="Symbol">:</a> <a id="26790" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26795" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="26796" class="Symbol">}</a> <a id="26798" class="Symbol">{</a><a id="26799" href="Data.List.Relation.Unary.Any.Properties.html#26799" class="Bound">ys</a> <a id="26802" class="Symbol">:</a> <a id="26804" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26809" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="26810" class="Symbol">}</a> <a id="26812" class="Symbol">→</a>
     <a id="26819" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26823" class="Symbol">(λ</a> <a id="26826" href="Data.List.Relation.Unary.Any.Properties.html#26826" class="Bound">x</a> <a id="26828" class="Symbol">→</a> <a id="26830" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26834" class="Symbol">(λ</a> <a id="26837" href="Data.List.Relation.Unary.Any.Properties.html#26837" class="Bound">y</a> <a id="26839" class="Symbol">→</a> <a id="26841" href="Data.List.Relation.Unary.Any.Properties.html#26765" class="Bound">P</a> <a id="26843" class="Symbol">(</a><a id="26844" href="Data.List.Relation.Unary.Any.Properties.html#26826" class="Bound">x</a> <a id="26846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26848" href="Data.List.Relation.Unary.Any.Properties.html#26837" class="Bound">y</a><a id="26849" class="Symbol">))</a> <a id="26852" href="Data.List.Relation.Unary.Any.Properties.html#26799" class="Bound">ys</a><a id="26854" class="Symbol">)</a> <a id="26856" href="Data.List.Relation.Unary.Any.Properties.html#26785" class="Bound">xs</a> <a id="26859" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="26861" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26865" href="Data.List.Relation.Unary.Any.Properties.html#26765" class="Bound">P</a> <a id="26867" class="Symbol">(</a><a id="26868" href="Data.List.Relation.Unary.Any.Properties.html#26785" class="Bound">xs</a> <a id="26871" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="26873" href="Data.List.Relation.Unary.Any.Properties.html#26799" class="Bound">ys</a><a id="26875" class="Symbol">)</a>
<a id="26877" href="Data.List.Relation.Unary.Any.Properties.html#26759" class="Function">⊗↔</a> <a id="26880" class="Symbol">{</a><a id="26881" class="Argument">P</a> <a id="26883" class="Symbol">=</a> <a id="26885" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a><a id="26886" class="Symbol">}</a> <a id="26888" class="Symbol">{</a><a id="26889" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="26891" class="Symbol">}</a> <a id="26893" class="Symbol">{</a><a id="26894" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="26896" class="Symbol">}</a> <a id="26898" class="Symbol">=</a>
  <a id="26902" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26906" class="Symbol">(λ</a> <a id="26909" href="Data.List.Relation.Unary.Any.Properties.html#26909" class="Bound">x</a> <a id="26911" class="Symbol">→</a> <a id="26913" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26917" class="Symbol">(λ</a> <a id="26920" href="Data.List.Relation.Unary.Any.Properties.html#26920" class="Bound">y</a> <a id="26922" class="Symbol">→</a> <a id="26924" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="26926" class="Symbol">(</a><a id="26927" href="Data.List.Relation.Unary.Any.Properties.html#26909" class="Bound">x</a> <a id="26929" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26931" href="Data.List.Relation.Unary.Any.Properties.html#26920" class="Bound">y</a><a id="26932" class="Symbol">))</a> <a id="26935" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="26937" class="Symbol">)</a> <a id="26939" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a>                           <a id="26968" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26971" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="26977" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26981" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26985" class="Symbol">(λ</a> <a id="26988" href="Data.List.Relation.Unary.Any.Properties.html#26988" class="Bound Operator">_,_</a> <a id="26992" class="Symbol">→</a> <a id="26994" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26998" class="Symbol">(λ</a> <a id="27001" href="Data.List.Relation.Unary.Any.Properties.html#27001" class="Bound">x</a> <a id="27003" class="Symbol">→</a> <a id="27005" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27009" class="Symbol">(λ</a> <a id="27012" href="Data.List.Relation.Unary.Any.Properties.html#27012" class="Bound">y</a> <a id="27014" class="Symbol">→</a> <a id="27016" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27018" class="Symbol">(</a><a id="27019" href="Data.List.Relation.Unary.Any.Properties.html#27001" class="Bound">x</a> <a id="27021" href="Data.List.Relation.Unary.Any.Properties.html#26988" class="Bound Operator">,</a> <a id="27023" href="Data.List.Relation.Unary.Any.Properties.html#27012" class="Bound">y</a><a id="27024" class="Symbol">))</a> <a id="27027" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27029" class="Symbol">)</a> <a id="27031" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="27033" class="Symbol">)</a> <a id="27035" class="Symbol">(</a><a id="27036" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="27041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="27044" class="Symbol">)</a>  <a id="27047" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27050" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="27053" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27057" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27061" class="Symbol">(λ</a> <a id="27064" href="Data.List.Relation.Unary.Any.Properties.html#27064" class="Bound">x,</a> <a id="27067" class="Symbol">→</a> <a id="27069" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27073" class="Symbol">(</a><a id="27074" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27076" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27078" href="Data.List.Relation.Unary.Any.Properties.html#27064" class="Bound">x,</a><a id="27080" class="Symbol">)</a> <a id="27082" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27084" class="Symbol">)</a> <a id="27086" class="Symbol">(</a><a id="27087" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="27092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="27096" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="27098" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="27100" class="Symbol">)</a>                      <a id="27123" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27126" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="27129" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27133" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27137" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27139" class="Symbol">(</a><a id="27140" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="27145" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="27149" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="27151" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a> <a id="27154" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="27156" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27158" class="Symbol">)</a>                                        <a id="27199" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27202" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27207" class="Symbol">(</a><a id="27208" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27212" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27214" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="27217" class="Symbol">(</a><a id="27218" href="Effect.Applicative.html#1603" class="Function Operator">_⊛</a> <a id="27221" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27223" class="Symbol">))</a> <a id="27226" class="Symbol">(</a><a id="27227" href="Data.List.Effectful.html#6241" class="Function">List.Applicative.unfold-&lt;$&gt;</a> <a id="27255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="27259" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="27261" class="Symbol">)</a> <a id="27263" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27267" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27271" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27273" class="Symbol">(</a><a id="27274" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a> <a id="27277" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="27279" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27281" class="Symbol">)</a>                                                   <a id="27333" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27337" class="Keyword">where</a> <a id="27343" class="Keyword">open</a> <a id="27348" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="⊗↔′"></a><a id="27377" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a> <a id="27381" class="Symbol">:</a> <a id="27383" class="Symbol">{</a><a id="27384" href="Data.List.Relation.Unary.Any.Properties.html#27384" class="Bound">P</a> <a id="27386" class="Symbol">:</a> <a id="27388" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="27390" class="Symbol">→</a> <a id="27392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27396" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="27397" class="Symbol">}</a> <a id="27399" class="Symbol">{</a><a id="27400" href="Data.List.Relation.Unary.Any.Properties.html#27400" class="Bound">Q</a> <a id="27402" class="Symbol">:</a> <a id="27404" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="27406" class="Symbol">→</a> <a id="27408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27412" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="27413" class="Symbol">}</a> <a id="27415" class="Symbol">{</a><a id="27416" href="Data.List.Relation.Unary.Any.Properties.html#27416" class="Bound">xs</a> <a id="27419" class="Symbol">:</a> <a id="27421" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27426" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="27427" class="Symbol">}</a> <a id="27429" class="Symbol">{</a><a id="27430" href="Data.List.Relation.Unary.Any.Properties.html#27430" class="Bound">ys</a> <a id="27433" class="Symbol">:</a> <a id="27435" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27440" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="27441" class="Symbol">}</a> <a id="27443" class="Symbol">→</a>
      <a id="27451" class="Symbol">(</a><a id="27452" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27456" href="Data.List.Relation.Unary.Any.Properties.html#27384" class="Bound">P</a> <a id="27458" href="Data.List.Relation.Unary.Any.Properties.html#27416" class="Bound">xs</a> <a id="27461" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27463" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27467" href="Data.List.Relation.Unary.Any.Properties.html#27400" class="Bound">Q</a> <a id="27469" href="Data.List.Relation.Unary.Any.Properties.html#27430" class="Bound">ys</a><a id="27471" class="Symbol">)</a> <a id="27473" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="27475" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27479" class="Symbol">(</a><a id="27480" href="Data.List.Relation.Unary.Any.Properties.html#27384" class="Bound">P</a> <a id="27482" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="27486" href="Data.List.Relation.Unary.Any.Properties.html#27400" class="Bound">Q</a><a id="27487" class="Symbol">)</a> <a id="27489" class="Symbol">(</a><a id="27490" href="Data.List.Relation.Unary.Any.Properties.html#27416" class="Bound">xs</a> <a id="27493" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="27495" href="Data.List.Relation.Unary.Any.Properties.html#27430" class="Bound">ys</a><a id="27497" class="Symbol">)</a>
<a id="27499" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a> <a id="27503" class="Symbol">{</a><a id="27504" class="Argument">P</a> <a id="27506" class="Symbol">=</a> <a id="27508" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a><a id="27509" class="Symbol">}</a> <a id="27511" class="Symbol">{</a><a id="27512" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a><a id="27513" class="Symbol">}</a> <a id="27515" class="Symbol">{</a><a id="27516" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a><a id="27518" class="Symbol">}</a> <a id="27520" class="Symbol">{</a><a id="27521" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27523" class="Symbol">}</a> <a id="27525" class="Symbol">=</a>
  <a id="27529" class="Symbol">(</a><a id="27530" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27534" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a> <a id="27536" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a> <a id="27539" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27541" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27545" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a> <a id="27547" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27549" class="Symbol">)</a>                    <a id="27570" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27573" href="Data.List.Relation.Unary.Any.Properties.html#8310" class="Function">×↔</a> <a id="27576" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27580" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27584" class="Symbol">(λ</a> <a id="27587" href="Data.List.Relation.Unary.Any.Properties.html#27587" class="Bound">x</a> <a id="27589" class="Symbol">→</a> <a id="27591" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27595" class="Symbol">(λ</a> <a id="27598" href="Data.List.Relation.Unary.Any.Properties.html#27598" class="Bound">y</a> <a id="27600" class="Symbol">→</a> <a id="27602" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a> <a id="27604" href="Data.List.Relation.Unary.Any.Properties.html#27587" class="Bound">x</a> <a id="27606" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27608" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a> <a id="27610" href="Data.List.Relation.Unary.Any.Properties.html#27598" class="Bound">y</a><a id="27611" class="Symbol">)</a> <a id="27613" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27615" class="Symbol">)</a> <a id="27617" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a>  <a id="27621" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27624" href="Data.List.Relation.Unary.Any.Properties.html#26759" class="Function">⊗↔</a> <a id="27627" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27631" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27635" class="Symbol">(</a><a id="27636" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a> <a id="27638" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="27642" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a><a id="27643" class="Symbol">)</a> <a id="27645" class="Symbol">(</a><a id="27646" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a> <a id="27649" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="27651" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27653" class="Symbol">)</a>                  <a id="27672" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27676" class="Keyword">where</a> <a id="27682" class="Keyword">open</a> <a id="27687" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="map-with-∈⁺"></a><a id="27716" href="Data.List.Relation.Unary.Any.Properties.html#27716" class="Function">map-with-∈⁺</a> <a id="27728" class="Symbol">=</a> <a id="27730" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a>
<a id="27740" class="Symbol">{-#</a> <a id="27744" class="Keyword">WARNING_ON_USAGE</a> <a id="27761" class="Pragma">map-with-∈⁺</a>
<a id="27773" class="String">&quot;Warning: map-with-∈⁺ was deprecated in v2.0.
Please use mapWith∈⁺ instead.&quot;</a>
<a id="27850" class="Symbol">#-}</a>
<a id="map-with-∈⁻"></a><a id="27854" href="Data.List.Relation.Unary.Any.Properties.html#27854" class="Function">map-with-∈⁻</a> <a id="27866" class="Symbol">=</a> <a id="27868" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a>
<a id="27878" class="Symbol">{-#</a> <a id="27882" class="Keyword">WARNING_ON_USAGE</a> <a id="27899" class="Pragma">map-with-∈⁻</a>
<a id="27911" class="String">&quot;Warning: map-with-∈⁻ was deprecated in v2.0.
Please use mapWith∈⁻ instead.&quot;</a>
<a id="27988" class="Symbol">#-}</a>
<a id="map-with-∈↔"></a><a id="27992" href="Data.List.Relation.Unary.Any.Properties.html#27992" class="Function">map-with-∈↔</a> <a id="28004" class="Symbol">=</a> <a id="28006" href="Data.List.Relation.Unary.Any.Properties.html#22952" class="Function">mapWith∈↔</a>
<a id="28016" class="Symbol">{-#</a> <a id="28020" class="Keyword">WARNING_ON_USAGE</a> <a id="28037" class="Pragma">map-with-∈↔</a>
<a id="28049" class="String">&quot;Warning: map-with-∈↔ was deprecated in v2.0.
Please use mapWith∈↔ instead.&quot;</a>
<a id="28126" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Unary.Any.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.Any</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where at least one element satisfies a given property</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="324" class="Keyword">where</a>

<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="378" class="Symbol">)</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="407" class="Symbol">as</a> <a id="410" class="Module">List</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="426" class="Symbol">;</a> <a id="428" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="430" class="Symbol">;</a> <a id="432" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="435" class="Symbol">;</a> <a id="437" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="440" class="Symbol">;</a> <a id="442" href="Data.List.Base.html#8801" class="Function">removeAt</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="482" class="Symbol">as</a> <a id="485" class="Module">Product</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Data.Product.Base.html#852" class="Function">∃</a><a id="501" class="Symbol">;</a> <a id="503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="534" class="Symbol">as</a> <a id="537" class="Module">Sum</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="551" class="Symbol">;</a> <a id="553" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="557" class="Symbol">;</a> <a id="559" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Level.html" class="Module">Level</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="595" class="Symbol">;</a> <a id="597" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="600" class="Symbol">)</a>
<a id="602" class="Keyword">open</a> <a id="607" class="Keyword">import</a> <a id="614" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="646" class="Symbol">as</a> <a id="649" class="Module">Dec</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="662" class="Symbol">;</a> <a id="664" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">(</a><a id="718" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="735" class="Symbol">)</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="764" class="Keyword">using</a> <a id="770" class="Symbol">(</a><a id="771" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="775" class="Symbol">;</a> <a id="777" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="780" class="Symbol">;</a> <a id="782" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="804" class="Symbol">)</a>

<a id="807" class="Keyword">private</a>
  <a id="817" class="Keyword">variable</a>
    <a id="830" href="Data.List.Relation.Unary.Any.html#830" class="Generalizable">a</a> <a id="832" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a> <a id="834" href="Data.List.Relation.Unary.Any.html#834" class="Generalizable">q</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="848" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="850" class="Symbol">:</a> <a id="852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="856" href="Data.List.Relation.Unary.Any.html#830" class="Generalizable">a</a>
    <a id="862" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="864" href="Data.List.Relation.Unary.Any.html#864" class="Generalizable">Q</a> <a id="866" class="Symbol">:</a> <a id="868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="873" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="875" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a>
    <a id="881" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="883" class="Symbol">:</a> <a id="885" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
    <a id="891" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="894" class="Symbol">:</a> <a id="896" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="901" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>

<a id="904" class="Comment">------------------------------------------------------------------------</a>
<a id="977" class="Comment">-- Definition</a>

<a id="992" class="Comment">-- Given a predicate P, then Any P xs means that at least one element</a>
<a id="1062" class="Comment">-- in xs satisfies P. See `Relation.Unary` for an explanation of</a>
<a id="1127" class="Comment">-- predicates.</a>

<a id="1143" class="Keyword">data</a> <a id="Any"></a><a id="1148" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Data.List.Relation.Unary.Any.html#1153" class="Bound">A</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1161" href="Data.List.Relation.Unary.Any.html#830" class="Generalizable">a</a><a id="1162" class="Symbol">}</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1174" href="Data.List.Relation.Unary.Any.html#1153" class="Bound">A</a> <a id="1176" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1192" href="Data.List.Relation.Unary.Any.html#1153" class="Bound">A</a><a id="1193" class="Symbol">)</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Data.List.Relation.Unary.Any.html#1161" class="Bound">a</a> <a id="1198" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1200" href="Data.List.Relation.Unary.Any.html#1176" class="Bound">p</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Keyword">where</a>
  <a id="Any.here"></a><a id="1211" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">∀</a> <a id="1221" class="Symbol">{</a><a id="1222" href="Data.List.Relation.Unary.Any.html#1222" class="Bound">x</a> <a id="1224" href="Data.List.Relation.Unary.Any.html#1224" class="Bound">xs</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Data.List.Relation.Unary.Any.html#1229" class="Bound">px</a>  <a id="1233" class="Symbol">:</a> <a id="1235" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1237" href="Data.List.Relation.Unary.Any.html#1222" class="Bound">x</a><a id="1238" class="Symbol">)</a>      <a id="1245" class="Symbol">→</a> <a id="1247" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1251" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Data.List.Relation.Unary.Any.html#1222" class="Bound">x</a> <a id="1256" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1258" href="Data.List.Relation.Unary.Any.html#1224" class="Bound">xs</a><a id="1260" class="Symbol">)</a>
  <a id="Any.there"></a><a id="1264" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1270" class="Symbol">:</a> <a id="1272" class="Symbol">∀</a> <a id="1274" class="Symbol">{</a><a id="1275" href="Data.List.Relation.Unary.Any.html#1275" class="Bound">x</a> <a id="1277" href="Data.List.Relation.Unary.Any.html#1277" class="Bound">xs</a><a id="1279" class="Symbol">}</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Data.List.Relation.Unary.Any.html#1282" class="Bound">pxs</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1292" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1294" href="Data.List.Relation.Unary.Any.html#1277" class="Bound">xs</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1304" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Data.List.Relation.Unary.Any.html#1275" class="Bound">x</a> <a id="1309" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1311" href="Data.List.Relation.Unary.Any.html#1277" class="Bound">xs</a><a id="1313" class="Symbol">)</a>

<a id="1316" class="Comment">------------------------------------------------------------------------</a>
<a id="1389" class="Comment">-- Operations on Any</a>

<a id="head"></a><a id="1411" href="Data.List.Relation.Unary.Any.html#1411" class="Function">head</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1420" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1424" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1426" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1435" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="1440" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1442" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1450" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a>
<a id="1452" href="Data.List.Relation.Unary.Any.html#1411" class="Function">head</a> <a id="1457" href="Data.List.Relation.Unary.Any.html#1457" class="Bound">¬pxs</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1468" href="Data.List.Relation.Unary.Any.html#1468" class="Bound">px</a><a id="1470" class="Symbol">)</a>   <a id="1474" class="Symbol">=</a> <a id="1476" href="Data.List.Relation.Unary.Any.html#1468" class="Bound">px</a>
<a id="1479" href="Data.List.Relation.Unary.Any.html#1411" class="Function">head</a> <a id="1484" href="Data.List.Relation.Unary.Any.html#1484" class="Bound">¬pxs</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1496" href="Data.List.Relation.Unary.Any.html#1496" class="Bound">pxs</a><a id="1499" class="Symbol">)</a> <a id="1501" class="Symbol">=</a> <a id="1503" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1517" href="Data.List.Relation.Unary.Any.html#1496" class="Bound">pxs</a> <a id="1521" href="Data.List.Relation.Unary.Any.html#1484" class="Bound">¬pxs</a>

<a id="tail"></a><a id="1527" href="Data.List.Relation.Unary.Any.html#1527" class="Function">tail</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1536" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1538" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1546" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="1551" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1553" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1563" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1565" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a>
<a id="1568" href="Data.List.Relation.Unary.Any.html#1527" class="Function">tail</a> <a id="1573" href="Data.List.Relation.Unary.Any.html#1573" class="Bound">¬px</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1584" href="Data.List.Relation.Unary.Any.html#1584" class="Bound">px</a><a id="1586" class="Symbol">)</a>  <a id="1589" class="Symbol">=</a> <a id="1591" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1605" href="Data.List.Relation.Unary.Any.html#1584" class="Bound">px</a> <a id="1608" href="Data.List.Relation.Unary.Any.html#1573" class="Bound">¬px</a>
<a id="1612" href="Data.List.Relation.Unary.Any.html#1527" class="Function">tail</a> <a id="1617" href="Data.List.Relation.Unary.Any.html#1617" class="Bound">¬px</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1628" href="Data.List.Relation.Unary.Any.html#1628" class="Bound">pxs</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Data.List.Relation.Unary.Any.html#1628" class="Bound">pxs</a>

<a id="map"></a><a id="1640" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1648" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1650" href="Data.List.Relation.Unary.Any.html#864" class="Generalizable">Q</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1658" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1660" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1662" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1666" href="Data.List.Relation.Unary.Any.html#864" class="Generalizable">Q</a>
<a id="1668" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1672" href="Data.List.Relation.Unary.Any.html#1672" class="Bound">g</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1680" href="Data.List.Relation.Unary.Any.html#1680" class="Bound">px</a><a id="1682" class="Symbol">)</a>   <a id="1686" class="Symbol">=</a> <a id="1688" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Data.List.Relation.Unary.Any.html#1672" class="Bound">g</a> <a id="1696" href="Data.List.Relation.Unary.Any.html#1680" class="Bound">px</a><a id="1698" class="Symbol">)</a>
<a id="1700" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1704" href="Data.List.Relation.Unary.Any.html#1704" class="Bound">g</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1713" href="Data.List.Relation.Unary.Any.html#1713" class="Bound">pxs</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1731" href="Data.List.Relation.Unary.Any.html#1704" class="Bound">g</a> <a id="1733" href="Data.List.Relation.Unary.Any.html#1713" class="Bound">pxs</a><a id="1736" class="Symbol">)</a>

<a id="1739" class="Comment">-- `index x∈xs` is the list position (zero-based) which `x∈xs` points to.</a>

<a id="index"></a><a id="1814" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1826" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1828" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="1850" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="1852" class="Symbol">)</a>
<a id="1854" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1867" href="Data.List.Relation.Unary.Any.html#1867" class="Bound">px</a><a id="1869" class="Symbol">)</a>  <a id="1872" class="Symbol">=</a> <a id="1874" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1879" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1892" href="Data.List.Relation.Unary.Any.html#1892" class="Bound">pxs</a><a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">=</a> <a id="1899" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1910" href="Data.List.Relation.Unary.Any.html#1892" class="Bound">pxs</a><a id="1913" class="Symbol">)</a>

<a id="lookup"></a><a id="1916" href="Data.List.Relation.Unary.Any.html#1916" class="Function">lookup</a> <a id="1923" class="Symbol">:</a> <a id="1925" class="Symbol">{</a><a id="1926" href="Data.List.Relation.Unary.Any.html#1926" class="Bound">P</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1935" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="1937" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1946" href="Data.List.Relation.Unary.Any.html#1926" class="Bound">P</a> <a id="1948" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
<a id="1955" href="Data.List.Relation.Unary.Any.html#1916" class="Function">lookup</a> <a id="1962" class="Symbol">{</a><a id="1963" class="Argument">xs</a> <a id="1966" class="Symbol">=</a> <a id="1968" href="Data.List.Relation.Unary.Any.html#1968" class="Bound">xs</a><a id="1970" class="Symbol">}</a> <a id="1972" href="Data.List.Relation.Unary.Any.html#1972" class="Bound">p</a> <a id="1974" class="Symbol">=</a> <a id="1976" href="Data.List.Base.html#6263" class="Function">List.lookup</a> <a id="1988" href="Data.List.Relation.Unary.Any.html#1968" class="Bound">xs</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1998" href="Data.List.Relation.Unary.Any.html#1972" class="Bound">p</a><a id="1999" class="Symbol">)</a>

<a id="2002" class="Keyword">infixr</a> <a id="2009" class="Number">5</a> <a id="2011" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">_∷=_</a>

<a id="_∷=_"></a><a id="2017" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">_∷=_</a> <a id="2022" class="Symbol">:</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Data.List.Relation.Unary.Any.html#2025" class="Bound">P</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2034" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="2036" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="2037" class="Symbol">}</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2045" href="Data.List.Relation.Unary.Any.html#2025" class="Bound">P</a> <a id="2047" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2061" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
<a id="2063" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">_∷=_</a> <a id="2068" class="Symbol">{</a><a id="2069" class="Argument">xs</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Data.List.Relation.Unary.Any.html#2074" class="Bound">xs</a><a id="2076" class="Symbol">}</a> <a id="2078" href="Data.List.Relation.Unary.Any.html#2078" class="Bound">x∈xs</a> <a id="2083" href="Data.List.Relation.Unary.Any.html#2083" class="Bound">v</a> <a id="2085" class="Symbol">=</a> <a id="2087" href="Data.List.Relation.Unary.Any.html#2074" class="Bound">xs</a> <a id="2090" href="Data.List.Base.html#14682" class="Function Operator">List.[</a> <a id="2097" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="2103" href="Data.List.Relation.Unary.Any.html#2078" class="Bound">x∈xs</a> <a id="2108" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="2112" href="Data.List.Relation.Unary.Any.html#2083" class="Bound">v</a>

<a id="2115" class="Keyword">infixl</a> <a id="2122" class="Number">4</a> <a id="2124" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">_─_</a>
<a id="_─_"></a><a id="2128" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">_─_</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">{</a><a id="2135" href="Data.List.Relation.Unary.Any.html#2135" class="Bound">P</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2144" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="2146" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="2147" class="Symbol">}</a> <a id="2149" class="Symbol">→</a> <a id="2151" class="Symbol">∀</a> <a id="2153" href="Data.List.Relation.Unary.Any.html#2153" class="Bound">xs</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2162" href="Data.List.Relation.Unary.Any.html#2135" class="Bound">P</a> <a id="2164" href="Data.List.Relation.Unary.Any.html#2153" class="Bound">xs</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2174" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
<a id="2176" href="Data.List.Relation.Unary.Any.html#2176" class="Bound">xs</a> <a id="2179" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">─</a> <a id="2181" href="Data.List.Relation.Unary.Any.html#2181" class="Bound">x∈xs</a> <a id="2186" class="Symbol">=</a> <a id="2188" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="2197" href="Data.List.Relation.Unary.Any.html#2176" class="Bound">xs</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="2207" href="Data.List.Relation.Unary.Any.html#2181" class="Bound">x∈xs</a><a id="2211" class="Symbol">)</a>

<a id="2214" class="Comment">-- If any element satisfies P, then P is satisfied.</a>

<a id="satisfied"></a><a id="2267" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2283" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2285" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2292" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a>
<a id="2294" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2310" href="Data.List.Relation.Unary.Any.html#2310" class="Bound">px</a><a id="2312" class="Symbol">)</a>   <a id="2316" class="Symbol">=</a> <a id="2318" class="Symbol">_</a> <a id="2320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2322" href="Data.List.Relation.Unary.Any.html#2310" class="Bound">px</a>
<a id="2325" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2342" href="Data.List.Relation.Unary.Any.html#2342" class="Bound">pxs</a><a id="2345" class="Symbol">)</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2359" href="Data.List.Relation.Unary.Any.html#2342" class="Bound">pxs</a>

<a id="toSum"></a><a id="2364" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2376" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2381" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2383" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2391" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2393" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2395" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2399" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2401" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a>
<a id="2404" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2416" href="Data.List.Relation.Unary.Any.html#2416" class="Bound">px</a><a id="2418" class="Symbol">)</a>   <a id="2422" class="Symbol">=</a> <a id="2424" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2429" href="Data.List.Relation.Unary.Any.html#2416" class="Bound">px</a>
<a id="2432" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2445" href="Data.List.Relation.Unary.Any.html#2445" class="Bound">pxs</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2457" href="Data.List.Relation.Unary.Any.html#2445" class="Bound">pxs</a>

<a id="fromSum"></a><a id="2462" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2474" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2476" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2478" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2482" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2484" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2493" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2500" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="2502" class="Symbol">)</a>
<a id="2504" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2518" href="Data.List.Relation.Unary.Any.html#2518" class="Bound">px</a><a id="2520" class="Symbol">)</a>  <a id="2523" class="Symbol">=</a> <a id="2525" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2530" href="Data.List.Relation.Unary.Any.html#2518" class="Bound">px</a>
<a id="2533" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2547" href="Data.List.Relation.Unary.Any.html#2547" class="Bound">pxs</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2560" href="Data.List.Relation.Unary.Any.html#2547" class="Bound">pxs</a>

<a id="2565" class="Comment">------------------------------------------------------------------------</a>
<a id="2638" class="Comment">-- Properties of predicates preserved by Any</a>

<a id="any?"></a><a id="2684" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2701" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2720" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a><a id="2721" class="Symbol">)</a>
<a id="2723" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2728" href="Data.List.Relation.Unary.Any.html#2728" class="Bound">P?</a> <a id="2731" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2740" class="Symbol">=</a> <a id="2742" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2745" class="Symbol">λ()</a>
<a id="2749" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2754" href="Data.List.Relation.Unary.Any.html#2754" class="Bound">P?</a> <a id="2757" class="Symbol">(</a><a id="2758" href="Data.List.Relation.Unary.Any.html#2758" class="Bound">x</a> <a id="2760" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2762" href="Data.List.Relation.Unary.Any.html#2762" class="Bound">xs</a><a id="2764" class="Symbol">)</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="2777" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2785" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Data.List.Relation.Unary.Any.html#2754" class="Bound">P?</a> <a id="2795" href="Data.List.Relation.Unary.Any.html#2758" class="Bound">x</a> <a id="2797" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="2803" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2808" href="Data.List.Relation.Unary.Any.html#2754" class="Bound">P?</a> <a id="2811" href="Data.List.Relation.Unary.Any.html#2762" class="Bound">xs</a><a id="2813" class="Symbol">)</a>

<a id="satisfiable"></a><a id="2816" href="Data.List.Relation.Unary.Any.html#2816" class="Function">satisfiable</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2842" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2863" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a><a id="2864" class="Symbol">)</a>
<a id="2866" href="Data.List.Relation.Unary.Any.html#2816" class="Function">satisfiable</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Data.List.Relation.Unary.Any.html#2879" class="Bound">x</a> <a id="2881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2883" href="Data.List.Relation.Unary.Any.html#2883" class="Bound">Px</a><a id="2885" class="Symbol">)</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="2891" href="Data.List.Relation.Unary.Any.html#2879" class="Bound">x</a> <a id="2893" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="2895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2897" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2902" href="Data.List.Relation.Unary.Any.html#2883" class="Bound">Px</a>


<a id="2907" class="Comment">------------------------------------------------------------------------</a>
<a id="2980" class="Comment">-- DEPRECATED</a>
<a id="2994" class="Comment">------------------------------------------------------------------------</a>
<a id="3067" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3138" class="Comment">-- not guaranteed.</a>

<a id="3158" class="Comment">-- Version 1.4</a>

<a id="any"></a><a id="3174" href="Data.List.Relation.Unary.Any.html#3174" class="Function">any</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a>
<a id="3185" class="Symbol">{-#</a> <a id="3189" class="Keyword">WARNING_ON_USAGE</a> <a id="3206" class="Pragma">any</a>
<a id="3210" class="String">&quot;Warning: any was deprecated in v1.4.
Please use any? instead.&quot;</a>
<a id="3274" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.List.Relation.Unary.Unique.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.Unique.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists made up entirely of unique elements (setoid equality)</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="337" class="Symbol">)</a>

<a id="340" class="Keyword">module</a> <a id="347" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="386" class="Symbol">{</a><a id="387" href="Data.List.Relation.Unary.Unique.Setoid.html#387" class="Bound">a</a> <a id="389" href="Data.List.Relation.Unary.Unique.Setoid.html#389" class="Bound">ℓ</a><a id="390" class="Symbol">}</a> <a id="392" class="Symbol">(</a><a id="393" href="Data.List.Relation.Unary.Unique.Setoid.html#393" class="Bound">S</a> <a id="395" class="Symbol">:</a> <a id="397" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="404" href="Data.List.Relation.Unary.Unique.Setoid.html#387" class="Bound">a</a> <a id="406" href="Data.List.Relation.Unary.Unique.Setoid.html#389" class="Bound">ℓ</a><a id="407" class="Symbol">)</a> <a id="409" class="Keyword">where</a>

<a id="416" class="Keyword">open</a> <a id="421" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="428" href="Data.List.Relation.Unary.Unique.Setoid.html#393" class="Bound">S</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="440" class="Symbol">)</a>

<a id="443" class="Comment">------------------------------------------------------------------------</a>
<a id="516" class="Comment">-- Definition</a>

<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a> <a id="582" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="586" class="Keyword">public</a>
  <a id="595" class="Keyword">renaming</a> <a id="604" class="Symbol">(</a><a id="605" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="614" class="Symbol">to</a> <a id="617" class="Datatype">Unique</a><a id="623" class="Symbol">)</a>

<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="672" class="Symbol">{</a><a id="673" class="Argument">R</a> <a id="675" class="Symbol">=</a> <a id="677" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="680" class="Symbol">}</a> <a id="682" class="Keyword">public</a>
  <a id="691" class="Keyword">using</a> <a id="697" class="Symbol">(</a><a id="698" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a><a id="702" class="Symbol">;</a> <a id="704" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a><a id="708" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.List.Scans.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Scans.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List scans: definitions</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Data.List.Scans.Base.html" class="Module">Data.List.Scans.Base</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="314" class="Symbol">as</a> <a id="317" class="Module">List</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="333" class="Symbol">;</a> <a id="335" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="337" class="Symbol">;</a> <a id="339" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="342" class="Symbol">)</a>
<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="380" class="Symbol">as</a> <a id="383" class="Module">List⁺</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="401" class="Symbol">;</a> <a id="403" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Function.Base.html" class="Module">Function.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Level.html" class="Module">Level</a> <a id="472" class="Keyword">using</a> <a id="478" class="Symbol">(</a><a id="479" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="484" class="Symbol">)</a>

<a id="487" class="Keyword">private</a>
  <a id="497" class="Keyword">variable</a>
    <a id="510" href="Data.List.Scans.Base.html#510" class="Generalizable">a</a> <a id="512" href="Data.List.Scans.Base.html#512" class="Generalizable">b</a> <a id="514" class="Symbol">:</a> <a id="516" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="526" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="534" href="Data.List.Scans.Base.html#510" class="Generalizable">a</a>
    <a id="540" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="548" href="Data.List.Scans.Base.html#512" class="Generalizable">b</a>


<a id="552" class="Comment">------------------------------------------------------------------------</a>
<a id="625" class="Comment">-- Definitions</a>

<a id="641" class="Comment">-- Scanr</a>

<a id="651" class="Keyword">module</a> <a id="658" href="Data.List.Scans.Base.html#658" class="Module">_</a> <a id="660" class="Symbol">(</a><a id="661" href="Data.List.Scans.Base.html#661" class="Bound">f</a> <a id="663" class="Symbol">:</a> <a id="665" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a> <a id="667" class="Symbol">→</a> <a id="669" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a> <a id="671" class="Symbol">→</a> <a id="673" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a><a id="674" class="Symbol">)</a> <a id="676" class="Keyword">where</a>

  <a id="685" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="692" class="Symbol">:</a> <a id="694" class="Symbol">(</a><a id="695" href="Data.List.Scans.Base.html#695" class="Bound">e</a> <a id="697" class="Symbol">:</a> <a id="699" href="Data.List.Scans.Base.html#669" class="Bound">B</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="709" href="Data.List.Scans.Base.html#665" class="Bound">A</a> <a id="711" class="Symbol">→</a> <a id="713" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="719" href="Data.List.Scans.Base.html#669" class="Bound">B</a>
  <a id="723" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="730" href="Data.List.Scans.Base.html#730" class="Bound">e</a> <a id="732" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="741" class="Symbol">=</a> <a id="743" href="Data.List.Scans.Base.html#730" class="Bound">e</a> <a id="745" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="747" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="752" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="759" href="Data.List.Scans.Base.html#759" class="Bound">e</a> <a id="761" class="Symbol">(</a><a id="762" href="Data.List.Scans.Base.html#762" class="Bound">x</a> <a id="764" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="766" href="Data.List.Scans.Base.html#766" class="Bound">xs</a><a id="768" class="Symbol">)</a> <a id="770" class="Symbol">=</a> <a id="772" class="Keyword">let</a> <a id="776" href="Data.List.Scans.Base.html#776" class="Bound">y</a> <a id="778" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="780" href="Data.List.Scans.Base.html#780" class="Bound">ys</a> <a id="783" class="Symbol">=</a> <a id="785" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="792" href="Data.List.Scans.Base.html#759" class="Bound">e</a> <a id="794" href="Data.List.Scans.Base.html#766" class="Bound">xs</a> <a id="797" class="Keyword">in</a> <a id="800" href="Data.List.Scans.Base.html#661" class="Bound">f</a> <a id="802" href="Data.List.Scans.Base.html#762" class="Bound">x</a> <a id="804" href="Data.List.Scans.Base.html#776" class="Bound">y</a> <a id="806" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="808" href="Data.List.Scans.Base.html#776" class="Bound">y</a> <a id="810" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="812" href="Data.List.Scans.Base.html#780" class="Bound">ys</a>

  <a id="818" href="Data.List.Scans.Base.html#818" class="Function">scanr</a> <a id="824" class="Symbol">:</a> <a id="826" class="Symbol">(</a><a id="827" href="Data.List.Scans.Base.html#827" class="Bound">e</a> <a id="829" class="Symbol">:</a> <a id="831" href="Data.List.Scans.Base.html#669" class="Bound">B</a><a id="832" class="Symbol">)</a> <a id="834" class="Symbol">→</a> <a id="836" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="841" href="Data.List.Scans.Base.html#665" class="Bound">A</a> <a id="843" class="Symbol">→</a> <a id="845" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="850" href="Data.List.Scans.Base.html#669" class="Bound">B</a>
  <a id="854" href="Data.List.Scans.Base.html#818" class="Function">scanr</a> <a id="860" href="Data.List.Scans.Base.html#860" class="Bound">e</a> <a id="862" class="Symbol">=</a> <a id="864" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="871" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="873" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="880" href="Data.List.Scans.Base.html#860" class="Bound">e</a>

<a id="883" class="Comment">-- Scanl</a>

<a id="893" class="Keyword">module</a> <a id="900" href="Data.List.Scans.Base.html#900" class="Module">_</a> <a id="902" class="Symbol">(</a><a id="903" href="Data.List.Scans.Base.html#903" class="Bound">f</a> <a id="905" class="Symbol">:</a> <a id="907" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a> <a id="909" class="Symbol">→</a> <a id="911" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a> <a id="913" class="Symbol">→</a> <a id="915" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a><a id="916" class="Symbol">)</a> <a id="918" class="Keyword">where</a>

  <a id="927" href="Data.List.Scans.Base.html#927" class="Function">scanl⁺</a> <a id="934" class="Symbol">:</a> <a id="936" href="Data.List.Scans.Base.html#907" class="Bound">A</a> <a id="938" class="Symbol">→</a> <a id="940" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="945" href="Data.List.Scans.Base.html#911" class="Bound">B</a> <a id="947" class="Symbol">→</a> <a id="949" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="955" href="Data.List.Scans.Base.html#907" class="Bound">A</a>
  <a id="959" href="Data.List.Scans.Base.html#927" class="Function">scanl⁺</a> <a id="966" href="Data.List.Scans.Base.html#966" class="Bound">e</a> <a id="968" href="Data.List.Scans.Base.html#968" class="Bound">xs</a> <a id="971" class="Symbol">=</a> <a id="973" href="Data.List.Scans.Base.html#966" class="Bound">e</a> <a id="975" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="977" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="980" href="Data.List.Scans.Base.html#966" class="Bound">e</a> <a id="982" href="Data.List.Scans.Base.html#968" class="Bound">xs</a>
    <a id="989" class="Keyword">where</a>
    <a id="999" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Data.List.Scans.Base.html#907" class="Bound">A</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1013" href="Data.List.Scans.Base.html#911" class="Bound">B</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1022" href="Data.List.Scans.Base.html#907" class="Bound">A</a>
    <a id="1028" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1031" class="Symbol">_</a> <a id="1033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1042" class="Symbol">=</a> <a id="1044" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1051" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1054" href="Data.List.Scans.Base.html#1054" class="Bound">e</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Data.List.Scans.Base.html#1057" class="Bound">x</a> <a id="1059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1061" href="Data.List.Scans.Base.html#1061" class="Bound">xs</a><a id="1063" class="Symbol">)</a> <a id="1065" class="Symbol">=</a> <a id="1067" class="Keyword">let</a> <a id="1071" href="Data.List.Scans.Base.html#1071" class="Bound">fex</a> <a id="1075" class="Symbol">=</a> <a id="1077" href="Data.List.Scans.Base.html#903" class="Bound">f</a> <a id="1079" href="Data.List.Scans.Base.html#1054" class="Bound">e</a> <a id="1081" href="Data.List.Scans.Base.html#1057" class="Bound">x</a> <a id="1083" class="Keyword">in</a> <a id="1086" href="Data.List.Scans.Base.html#1071" class="Bound">fex</a> <a id="1090" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1092" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1095" href="Data.List.Scans.Base.html#1071" class="Bound">fex</a> <a id="1099" href="Data.List.Scans.Base.html#1061" class="Bound">xs</a>

  <a id="1105" href="Data.List.Scans.Base.html#1105" class="Function">scanl</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Data.List.Scans.Base.html#907" class="Bound">A</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1122" href="Data.List.Scans.Base.html#911" class="Bound">B</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1131" href="Data.List.Scans.Base.html#907" class="Bound">A</a>
  <a id="1135" href="Data.List.Scans.Base.html#1105" class="Function">scanl</a> <a id="1141" href="Data.List.Scans.Base.html#1141" class="Bound">e</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="1152" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1154" href="Data.List.Scans.Base.html#927" class="Function">scanl⁺</a> <a id="1161" href="Data.List.Scans.Base.html#1141" class="Bound">e</a>
</pre></body></html>


==> anc/html/Data.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists</a>
<a id="115" class="Comment">------------------------------------------------------------------------</a>

<a id="189" class="Comment">-- See README.Data.List for examples of how to use and reason about</a>
<a id="257" class="Comment">-- lists.</a>

<a id="268" class="Symbol">{-#</a> <a id="272" class="Keyword">OPTIONS</a> <a id="280" class="Pragma">--cubical-compatible</a> <a id="301" class="Pragma">--safe</a> <a id="308" class="Symbol">#-}</a>
<a id="312" class="Symbol">{-#</a> <a id="316" class="Keyword">OPTIONS</a> <a id="324" class="Pragma">--warning=noUserWarning</a> <a id="348" class="Symbol">#-}</a> <a id="352" class="Comment">-- for deprecated scans</a>

<a id="377" class="Keyword">module</a> <a id="384" href="Data.List.html" class="Module">Data.List</a> <a id="394" class="Keyword">where</a>

<a id="401" class="Comment">------------------------------------------------------------------------</a>
<a id="474" class="Comment">-- Types and basic operations</a>

<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="532" class="Keyword">public</a>
  <a id="541" class="Keyword">hiding</a> <a id="548" class="Symbol">(</a><a id="549" href="Data.List.Base.html#16075" class="Function">scanr</a><a id="554" class="Symbol">;</a> <a id="556" href="Data.List.Base.html#16384" class="Function">scanl</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Data.List.Scans.Base.html" class="Module">Data.List.Scans.Base</a> <a id="596" class="Keyword">public</a>
  <a id="605" class="Keyword">using</a> <a id="611" class="Symbol">(</a><a id="612" href="Data.List.Scans.Base.html#818" class="Function">scanr</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.List.Scans.Base.html#1105" class="Function">scanl</a><a id="624" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Maybe.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Maybe.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The Maybe type and some operations</a>
<a id="144" class="Comment">------------------------------------------------------------------------</a>

<a id="218" class="Comment">-- The definitions in this file are reexported by Data.Maybe.</a>

<a id="281" class="Symbol">{-#</a> <a id="285" class="Keyword">OPTIONS</a> <a id="293" class="Pragma">--cubical-compatible</a> <a id="314" class="Pragma">--safe</a> <a id="321" class="Symbol">#-}</a>

<a id="326" class="Keyword">module</a> <a id="333" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Level.html" class="Module">Level</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="386" class="Symbol">;</a> <a id="388" href="Level.html#409" class="Record">Lift</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="432" class="Symbol">;</a> <a id="434" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="445" class="Symbol">;</a> <a id="447" href="Data.Bool.Base.html#951" class="Function">not</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="479" class="Keyword">using</a> <a id="485" class="Symbol">(</a><a id="486" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Data.These.Base.html#573" class="Datatype">These</a><a id="529" class="Symbol">;</a> <a id="531" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="541" class="Symbol">;</a> <a id="543" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="580" class="Symbol">as</a> <a id="583" class="Module">Prod</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="598" class="Symbol">;</a> <a id="600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="603" class="Symbol">)</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Function.Base.html" class="Module">Function.Base</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="641" class="Symbol">;</a> <a id="643" href="Function.Base.html#704" class="Function">id</a><a id="645" class="Symbol">;</a> <a id="647" href="Function.Base.html#725" class="Function">const</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">import</a> <a id="661" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="693" class="Symbol">as</a> <a id="696" class="Module">Dec</a>

<a id="701" class="Keyword">private</a>
  <a id="711" class="Keyword">variable</a>
    <a id="724" href="Data.Maybe.Base.html#724" class="Generalizable">a</a> <a id="726" href="Data.Maybe.Base.html#726" class="Generalizable">b</a> <a id="728" href="Data.Maybe.Base.html#728" class="Generalizable">c</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="742" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="744" class="Symbol">:</a> <a id="746" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="750" href="Data.Maybe.Base.html#724" class="Generalizable">a</a>
    <a id="756" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="764" href="Data.Maybe.Base.html#726" class="Generalizable">b</a>
    <a id="770" href="Data.Maybe.Base.html#770" class="Generalizable">C</a> <a id="772" class="Symbol">:</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="778" href="Data.Maybe.Base.html#728" class="Generalizable">c</a>

<a id="781" class="Comment">------------------------------------------------------------------------</a>
<a id="854" class="Comment">-- Definition</a>

<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="900" class="Keyword">public</a>
  <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="921" class="Symbol">;</a> <a id="923" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="927" class="Symbol">;</a> <a id="929" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="936" class="Symbol">)</a>

<a id="939" class="Comment">------------------------------------------------------------------------</a>
<a id="1012" class="Comment">-- Some operations</a>

<a id="boolToMaybe"></a><a id="1032" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1059" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1061" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1079" class="Symbol">=</a> <a id="1081" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1086" class="Symbol">_</a>
<a id="1088" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1100" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1106" class="Symbol">=</a> <a id="1108" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="is-just"></a><a id="1117" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1133" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1142" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1156" class="Symbol">_)</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1166" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1174" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1183" class="Symbol">=</a> <a id="1185" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="is-nothing"></a><a id="1192" href="Data.Maybe.Base.html#1192" class="Function">is-nothing</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1211" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1220" href="Data.Maybe.Base.html#1192" class="Function">is-nothing</a> <a id="1231" class="Symbol">=</a> <a id="1233" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="1237" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1239" href="Data.Maybe.Base.html#1117" class="Function">is-just</a>

<a id="1248" class="Comment">-- A dependent eliminator.</a>

<a id="maybe"></a><a id="1276" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">∀</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Data.Maybe.Base.html#1287" class="Bound">A</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1295" href="Data.Maybe.Base.html#724" class="Generalizable">a</a><a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">{</a><a id="1299" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1309" href="Data.Maybe.Base.html#1287" class="Bound">A</a> <a id="1311" class="Symbol">→</a> <a id="1313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1317" href="Data.Maybe.Base.html#726" class="Generalizable">b</a><a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">→</a>
        <a id="1330" class="Symbol">((</a><a id="1332" href="Data.Maybe.Base.html#1332" class="Bound">x</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Data.Maybe.Base.html#1287" class="Bound">A</a><a id="1337" class="Symbol">)</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1343" class="Symbol">(</a><a id="1344" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1349" href="Data.Maybe.Base.html#1332" class="Bound">x</a><a id="1350" class="Symbol">))</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1357" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1365" class="Symbol">→</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Data.Maybe.Base.html#1368" class="Bound">x</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1378" href="Data.Maybe.Base.html#1287" class="Bound">A</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1385" href="Data.Maybe.Base.html#1368" class="Bound">x</a>
<a id="1387" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1393" href="Data.Maybe.Base.html#1393" class="Bound">j</a> <a id="1395" href="Data.Maybe.Base.html#1395" class="Bound">n</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1403" href="Data.Maybe.Base.html#1403" class="Bound">x</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Data.Maybe.Base.html#1393" class="Bound">j</a> <a id="1410" href="Data.Maybe.Base.html#1403" class="Bound">x</a>
<a id="1412" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1418" href="Data.Maybe.Base.html#1418" class="Bound">j</a> <a id="1420" href="Data.Maybe.Base.html#1420" class="Bound">n</a> <a id="1422" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1431" class="Symbol">=</a> <a id="1433" href="Data.Maybe.Base.html#1420" class="Bound">n</a>

<a id="1436" class="Comment">-- A non-dependent eliminator.</a>

<a id="maybe′"></a><a id="1468" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1475" class="Symbol">:</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="1483" class="Symbol">)</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1497" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="1503" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Maybe.Base.html#1276" class="Function">maybe</a>

<a id="1519" class="Comment">-- A defaulting mechanism</a>

<a id="fromMaybe"></a><a id="1546" href="Data.Maybe.Base.html#1546" class="Function">fromMaybe</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1568" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="1574" href="Data.Maybe.Base.html#1546" class="Function">fromMaybe</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1593" href="Function.Base.html#704" class="Function">id</a>

<a id="1597" class="Comment">-- A safe variant of &quot;fromJust&quot;. If the value is nothing, then the</a>
<a id="1664" class="Comment">-- return type is the unit type.</a>

<a id="1698" class="Keyword">module</a> <a id="1705" href="Data.Maybe.Base.html#1705" class="Module">_</a> <a id="1707" class="Symbol">{</a><a id="1708" href="Data.Maybe.Base.html#1708" class="Bound">a</a><a id="1709" class="Symbol">}</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Data.Maybe.Base.html#1712" class="Bound">A</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1720" href="Data.Maybe.Base.html#1708" class="Bound">a</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Keyword">where</a>

  <a id="1732" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1750" href="Data.Maybe.Base.html#1712" class="Bound">A</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1758" href="Data.Maybe.Base.html#1708" class="Bound">a</a>
  <a id="1762" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1778" class="Symbol">_)</a> <a id="1781" class="Symbol">=</a> <a id="1783" href="Data.Maybe.Base.html#1712" class="Bound">A</a>
  <a id="1787" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1797" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1806" class="Symbol">=</a> <a id="1808" href="Level.html#409" class="Record">Lift</a> <a id="1813" href="Data.Maybe.Base.html#1708" class="Bound">a</a> <a id="1815" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="1820" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1830" class="Symbol">:</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Data.Maybe.Base.html#1833" class="Bound">x</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1843" href="Data.Maybe.Base.html#1712" class="Bound">A</a><a id="1844" class="Symbol">)</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1858" href="Data.Maybe.Base.html#1833" class="Bound">x</a>
  <a id="1862" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1878" href="Data.Maybe.Base.html#1878" class="Bound">x</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">=</a> <a id="1883" href="Data.Maybe.Base.html#1878" class="Bound">x</a>
  <a id="1887" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1897" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1906" class="Symbol">=</a> <a id="1908" class="Symbol">_</a>

<a id="1911" class="Comment">-- Functoriality: map</a>

<a id="map"></a><a id="1934" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1956" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1966" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="1968" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1972" href="Data.Maybe.Base.html#1972" class="Bound">f</a> <a id="1974" class="Symbol">=</a> <a id="1976" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1988" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1990" href="Data.Maybe.Base.html#1972" class="Bound">f</a><a id="1991" class="Symbol">)</a> <a id="1993" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="2002" class="Comment">-- Applicative: ap</a>

<a id="ap"></a><a id="2022" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Symbol">→</a> <a id="2043" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2049" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2059" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="2061" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2064" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2073" class="Symbol">=</a> <a id="2075" href="Function.Base.html#725" class="Function">const</a> <a id="2081" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2089" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2098" href="Data.Maybe.Base.html#2098" class="Bound">f</a><a id="2099" class="Symbol">)</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2107" href="Data.Maybe.Base.html#2098" class="Bound">f</a>

<a id="2110" class="Comment">-- Monad: bind</a>

<a id="2126" class="Keyword">infixl</a> <a id="2133" class="Number">1</a> <a id="2135" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="2141" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2155" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2157" class="Symbol">→</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2162" class="Symbol">→</a> <a id="2164" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2170" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">→</a> <a id="2175" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2181" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="2183" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2191" href="Data.Maybe.Base.html#2141" class="Function Operator">&gt;&gt;=</a> <a id="2195" href="Data.Maybe.Base.html#2195" class="Bound">f</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2207" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2212" href="Data.Maybe.Base.html#2212" class="Bound">a</a>  <a id="2215" href="Data.Maybe.Base.html#2141" class="Function Operator">&gt;&gt;=</a> <a id="2219" href="Data.Maybe.Base.html#2219" class="Bound">f</a> <a id="2221" class="Symbol">=</a> <a id="2223" href="Data.Maybe.Base.html#2219" class="Bound">f</a> <a id="2225" href="Data.Maybe.Base.html#2212" class="Bound">a</a>

<a id="2228" class="Comment">-- Alternative: &lt;∣&gt;</a>

<a id="2249" class="Keyword">infixr</a> <a id="2256" class="Number">6</a> <a id="2258" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
<a id="_&lt;∣&gt;_"></a><a id="2264" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2278" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2288" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2298" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="2300" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2305" href="Data.Maybe.Base.html#2305" class="Bound">x</a>  <a id="2308" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2312" href="Data.Maybe.Base.html#2312" class="Bound">my</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2322" href="Data.Maybe.Base.html#2305" class="Bound">x</a>
<a id="2324" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2332" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2336" href="Data.Maybe.Base.html#2336" class="Bound">my</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Data.Maybe.Base.html#2336" class="Bound">my</a>

<a id="2345" class="Comment">-- Just when the boolean is true</a>

<a id="when"></a><a id="2379" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2403" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="2405" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="2410" href="Data.Maybe.Base.html#2410" class="Bound">b</a> <a id="2412" href="Data.Maybe.Base.html#2412" class="Bound">c</a> <a id="2414" class="Symbol">=</a> <a id="2416" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Function.Base.html#725" class="Function">const</a> <a id="2427" href="Data.Maybe.Base.html#2412" class="Bound">c</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="2443" href="Data.Maybe.Base.html#2410" class="Bound">b</a><a id="2444" class="Symbol">)</a>

<a id="2447" class="Comment">------------------------------------------------------------------------</a>
<a id="2520" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2545" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2564" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2566" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Data.Maybe.Base.html#770" class="Generalizable">C</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">→</a> <a id="2575" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2581" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2591" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2593" class="Symbol">→</a> <a id="2595" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2601" href="Data.Maybe.Base.html#770" class="Generalizable">C</a>
<a id="2603" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2613" href="Data.Maybe.Base.html#2613" class="Bound">f</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2621" href="Data.Maybe.Base.html#2621" class="Bound">a</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2630" href="Data.Maybe.Base.html#2630" class="Bound">b</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Data.Maybe.Base.html#2613" class="Bound">f</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2650" href="Data.Maybe.Base.html#2621" class="Bound">a</a> <a id="2652" href="Data.Maybe.Base.html#2630" class="Bound">b</a><a id="2653" class="Symbol">))</a>
<a id="2656" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2666" href="Data.Maybe.Base.html#2666" class="Bound">f</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2674" href="Data.Maybe.Base.html#2674" class="Bound">a</a><a id="2675" class="Symbol">)</a> <a id="2677" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2686" class="Symbol">=</a> <a id="2688" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Data.Maybe.Base.html#2666" class="Bound">f</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2702" href="Data.Maybe.Base.html#2674" class="Bound">a</a><a id="2703" class="Symbol">))</a>
<a id="2706" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2716" href="Data.Maybe.Base.html#2716" class="Bound">f</a> <a id="2718" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2727" class="Symbol">(</a><a id="2728" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2733" href="Data.Maybe.Base.html#2733" class="Bound">b</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.Maybe.Base.html#2716" class="Bound">f</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="2752" href="Data.Maybe.Base.html#2733" class="Bound">b</a><a id="2753" class="Symbol">))</a>
<a id="2756" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2766" href="Data.Maybe.Base.html#2766" class="Bound">f</a> <a id="2768" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2777" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2786" class="Symbol">=</a> <a id="2788" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="zipWith"></a><a id="2797" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="2805" class="Symbol">:</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="Data.Maybe.Base.html#770" class="Generalizable">C</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">→</a> <a id="2821" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2827" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2829" class="Symbol">→</a> <a id="2831" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2837" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2847" href="Data.Maybe.Base.html#770" class="Generalizable">C</a>
<a id="2849" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="2857" href="Data.Maybe.Base.html#2857" class="Bound">f</a> <a id="2859" class="Symbol">(</a><a id="2860" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2865" href="Data.Maybe.Base.html#2865" class="Bound">a</a><a id="2866" class="Symbol">)</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2874" href="Data.Maybe.Base.html#2874" class="Bound">b</a><a id="2875" class="Symbol">)</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Data.Maybe.Base.html#2857" class="Bound">f</a> <a id="2887" href="Data.Maybe.Base.html#2865" class="Bound">a</a> <a id="2889" href="Data.Maybe.Base.html#2874" class="Bound">b</a><a id="2890" class="Symbol">)</a>
<a id="2892" href="Data.Maybe.Base.html#2797" class="CatchallClause Function">zipWith</a><a id="2899" class="CatchallClause"> </a><a id="2900" class="CatchallClause Symbol">_</a><a id="2901" class="CatchallClause"> </a><a id="2902" class="CatchallClause Symbol">_</a><a id="2903" class="CatchallClause">        </a><a id="2911" class="CatchallClause Symbol">_</a>        <a id="2920" class="Symbol">=</a> <a id="2922" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="align"></a><a id="2931" href="Data.Maybe.Base.html#2931" class="Function">align</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2945" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2955" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2972" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2974" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2975" class="Symbol">)</a>
<a id="2977" href="Data.Maybe.Base.html#2931" class="Function">align</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2995" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="2999" href="Data.Maybe.Base.html#2999" class="Function">zip</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3011" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3021" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3034" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3036" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="3037" class="Symbol">)</a>
<a id="3039" href="Data.Maybe.Base.html#2999" class="Function">zip</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="3053" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="3058" class="Comment">------------------------------------------------------------------------</a>
<a id="3131" class="Comment">-- Injections.</a>

<a id="thisM"></a><a id="3147" href="Data.Maybe.Base.html#3147" class="Function">thisM</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3157" class="Symbol">→</a> <a id="3159" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3165" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3175" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3177" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="3179" href="Data.Maybe.Base.html#3147" class="Function">thisM</a> <a id="3185" href="Data.Maybe.Base.html#3185" class="Bound">a</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3203" href="Data.Maybe.Base.html#3185" class="Bound">a</a><a id="3204" class="Symbol">)</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="3212" href="Data.Maybe.Base.html#3185" class="Bound">a</a><a id="3213" class="Symbol">)</a>

<a id="thatM"></a><a id="3216" href="Data.Maybe.Base.html#3216" class="Function">thatM</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3230" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3236" class="Symbol">→</a> <a id="3238" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3244" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3246" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="3248" href="Data.Maybe.Base.html#3216" class="Function">thatM</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3263" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3269" href="Data.These.Base.html#659" class="InductiveConstructor">that</a>

<a id="3275" class="Comment">------------------------------------------------------------------------</a>
<a id="3348" class="Comment">-- DEPRECATED NAMES</a>
<a id="3368" class="Comment">------------------------------------------------------------------------</a>
<a id="3441" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3512" class="Comment">-- not guaranteed.</a>

<a id="3532" class="Comment">-- Version 2.1</a>
<a id="3547" class="Comment">-- decToMaybe</a>

<a id="3562" class="Keyword">open</a> <a id="3567" href="Relation.Nullary.Decidable.Core.html" class="Module">Dec</a> <a id="3571" class="Keyword">using</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Relation.Nullary.Decidable.Core.html#7645" class="Function">decToMaybe</a><a id="3588" class="Symbol">)</a> <a id="3590" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Data.Maybe.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Maybe.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Maybe-related properties</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">module</a> <a id="260" href="Data.Maybe.Properties.html" class="Module">Data.Maybe.Properties</a> <a id="282" class="Keyword">where</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="333" class="Symbol">;</a> <a id="335" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="341" class="Symbol">)</a>
<a id="343" class="Keyword">import</a> <a id="350" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="369" class="Symbol">as</a> <a id="372" class="Module">Structures</a> <a id="383" class="Keyword">using</a> <a id="389" class="Symbol">(</a><a id="390" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="397" class="Symbol">;</a> <a id="399" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="410" class="Symbol">;</a> <a id="412" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="420" class="Symbol">)</a>
<a id="422" class="Keyword">import</a> <a id="429" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="449" class="Symbol">as</a> <a id="452" class="Module">Definitions</a>
  <a id="466" class="Keyword">using</a> <a id="472" class="Symbol">(</a><a id="473" href="Algebra.Definitions.html#1556" class="Function">Associative</a><a id="484" class="Symbol">;</a> <a id="486" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a><a id="498" class="Symbol">;</a> <a id="500" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a><a id="513" class="Symbol">;</a> <a id="515" href="Algebra.Definitions.html#1864" class="Function">Identity</a><a id="523" class="Symbol">;</a> <a id="525" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a>
  <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="579" class="Symbol">;</a> <a id="581" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="585" class="Symbol">;</a> <a id="587" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="594" class="Symbol">;</a> <a id="596" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="599" class="Symbol">;</a> <a id="601" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.Maybe.Base.html#1276" class="Function">maybe</a><a id="613" class="Symbol">;</a> <a id="615" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a><a id="621" class="Symbol">)</a>
<a id="623" class="Keyword">open</a> <a id="628" class="Keyword">import</a> <a id="635" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a><a id="675" class="Symbol">;</a> <a id="677" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a><a id="681" class="Symbol">;</a> <a id="683" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="722" class="Keyword">using</a> <a id="728" class="Symbol">(</a><a id="729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="732" class="Symbol">)</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Function.Base.html" class="Module">Function.Base</a> <a id="760" class="Keyword">using</a> <a id="766" class="Symbol">(</a><a id="767" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="770" class="Symbol">;</a> <a id="772" href="Function.Base.html#704" class="Function">id</a><a id="774" class="Symbol">;</a> <a id="776" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="779" class="Symbol">;</a> <a id="781" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="820" class="Keyword">using</a> <a id="826" class="Symbol">(</a><a id="827" href="Function.Definitions.html#842" class="Function">Injective</a><a id="836" class="Symbol">)</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Level.html" class="Module">Level</a> <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="868" class="Symbol">)</a>
<a id="870" class="Keyword">open</a> <a id="875" class="Keyword">import</a> <a id="882" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="937" class="Symbol">;</a> <a id="939" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="943" class="Symbol">;</a> <a id="945" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="949" class="Symbol">;</a> <a id="951" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="956" class="Symbol">;</a> <a id="958" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="961" class="Symbol">)</a>
<a id="963" class="Keyword">open</a> <a id="968" class="Keyword">import</a> <a id="975" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1026" class="Keyword">using</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="1046" class="Symbol">)</a>
<a id="1048" class="Keyword">open</a> <a id="1053" class="Keyword">import</a> <a id="1060" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1088" class="Keyword">using</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1112" class="Symbol">)</a>
<a id="1114" class="Keyword">open</a> <a id="1119" class="Keyword">import</a> <a id="1126" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1153" class="Keyword">using</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1163" class="Symbol">;</a> <a id="1165" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1167" class="Symbol">;</a> <a id="1169" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="1173" class="Symbol">)</a>

<a id="1176" class="Keyword">private</a>
  <a id="1186" class="Keyword">variable</a>
    <a id="1199" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a> <a id="1201" href="Data.Maybe.Properties.html#1201" class="Generalizable">b</a> <a id="1203" href="Data.Maybe.Properties.html#1203" class="Generalizable">c</a> <a id="1205" class="Symbol">:</a> <a id="1207" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1217" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1225" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a>
    <a id="1231" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1239" href="Data.Maybe.Properties.html#1201" class="Generalizable">b</a>
    <a id="1245" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1253" href="Data.Maybe.Properties.html#1203" class="Generalizable">c</a>

<a id="1256" class="Comment">------------------------------------------------------------------------</a>
<a id="1329" class="Comment">-- Equality</a>

<a id="just-injective"></a><a id="1342" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">∀</a> <a id="1361" class="Symbol">{</a><a id="1362" href="Data.Maybe.Properties.html#1362" class="Bound">x</a> <a id="1364" href="Data.Maybe.Properties.html#1364" class="Bound">y</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1376" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1378" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="1380" class="InductiveConstructor">just</a> <a id="1385" href="Data.Maybe.Properties.html#1362" class="Bound">x</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1390" class="InductiveConstructor">just</a> <a id="1395" href="Data.Maybe.Properties.html#1364" class="Bound">y</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Data.Maybe.Properties.html#1362" class="Bound">x</a> <a id="1401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1403" href="Data.Maybe.Properties.html#1364" class="Bound">y</a>
<a id="1405" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="1420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1425" class="Symbol">=</a> <a id="1427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-dec"></a><a id="1433" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1459" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1488" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a><a id="1489" class="Symbol">)</a>
<a id="1491" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1497" href="Data.Maybe.Properties.html#1497" class="Bound Operator">_≟_</a> <a id="1501" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1510" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1519" class="Symbol">=</a> <a id="1521" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1525" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1530" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1536" href="Data.Maybe.Properties.html#1536" class="Bound Operator">_≟_</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1546" href="Data.Maybe.Properties.html#1546" class="Bound">x</a><a id="1547" class="Symbol">)</a> <a id="1549" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1558" class="Symbol">=</a> <a id="1560" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1563" class="Symbol">λ()</a>
<a id="1567" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1573" href="Data.Maybe.Properties.html#1573" class="Bound Operator">_≟_</a> <a id="1577" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1586" class="Symbol">(</a><a id="1587" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1592" href="Data.Maybe.Properties.html#1592" class="Bound">y</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">=</a> <a id="1597" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1600" class="Symbol">λ()</a>
<a id="1604" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1610" href="Data.Maybe.Properties.html#1610" class="Bound Operator">_≟_</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1620" href="Data.Maybe.Properties.html#1620" class="Bound">x</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1629" href="Data.Maybe.Properties.html#1629" class="Bound">y</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1645" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1649" class="Symbol">)</a> <a id="1651" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Data.Maybe.Properties.html#1620" class="Bound">x</a> <a id="1669" href="Data.Maybe.Properties.html#1610" class="Bound Operator">≟</a> <a id="1671" href="Data.Maybe.Properties.html#1629" class="Bound">y</a><a id="1672" class="Symbol">)</a>

<a id="1675" class="Comment">------------------------------------------------------------------------</a>
<a id="1748" class="Comment">-- map</a>

<a id="map-id"></a><a id="1756" href="Data.Maybe.Properties.html#1756" class="Function">map-id</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1769" href="Function.Base.html#704" class="Function">id</a> <a id="1772" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1774" href="Function.Base.html#704" class="Function">id</a> <a id="1777" class="Symbol">{</a><a id="1778" class="Argument">A</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1788" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a><a id="1789" class="Symbol">}</a>
<a id="1791" href="Data.Maybe.Properties.html#1756" class="Function">map-id</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1804" href="Data.Maybe.Properties.html#1804" class="Bound">x</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">=</a> <a id="1809" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1814" href="Data.Maybe.Properties.html#1756" class="Function">map-id</a> <a id="1821" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1830" class="Symbol">=</a> <a id="1832" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-id-local"></a><a id="1838" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a> <a id="1851" class="Symbol">:</a> <a id="1853" class="Symbol">∀</a> <a id="1855" class="Symbol">{</a><a id="1856" href="Data.Maybe.Properties.html#1856" class="Bound">f</a> <a id="1858" class="Symbol">:</a> <a id="1860" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a><a id="1865" class="Symbol">}</a> <a id="1867" class="Symbol">{</a><a id="1868" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1878" class="Symbol">(λ</a> <a id="1881" href="Data.Maybe.Properties.html#1881" class="Bound">x</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Data.Maybe.Properties.html#1856" class="Bound">f</a> <a id="1887" href="Data.Maybe.Properties.html#1881" class="Bound">x</a> <a id="1889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1891" href="Data.Maybe.Properties.html#1881" class="Bound">x</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1903" href="Data.Maybe.Properties.html#1856" class="Bound">f</a> <a id="1905" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a> <a id="1908" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1910" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a>
<a id="1913" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1932" href="Data.Maybe.Properties.html#1932" class="Bound">eq</a><a id="1934" class="Symbol">)</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1943" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1948" href="Data.Maybe.Properties.html#1932" class="Bound">eq</a>
<a id="1951" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a> <a id="1964" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="1974" class="Symbol">=</a> <a id="1976" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-&lt;∣&gt;"></a><a id="1982" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a> <a id="1990" class="Symbol">:</a> <a id="1992" class="Symbol">∀</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Data.Maybe.Properties.html#2006" class="Bound">mx</a> <a id="2009" href="Data.Maybe.Properties.html#2009" class="Bound">my</a> <a id="2012" class="Symbol">→</a>
  <a id="2016" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2020" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Data.Maybe.Properties.html#2006" class="Bound">mx</a> <a id="2026" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2030" href="Data.Maybe.Properties.html#2009" class="Bound">my</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2036" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2040" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="2042" href="Data.Maybe.Properties.html#2006" class="Bound">mx</a> <a id="2045" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2049" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2053" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="2055" href="Data.Maybe.Properties.html#2009" class="Bound">my</a>
<a id="2058" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a> <a id="2066" href="Data.Maybe.Properties.html#2066" class="Bound">f</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2074" href="Data.Maybe.Properties.html#2074" class="Bound">x</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Data.Maybe.Properties.html#2077" class="Bound">my</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2087" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a> <a id="2095" href="Data.Maybe.Properties.html#2095" class="Bound">f</a> <a id="2097" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2106" href="Data.Maybe.Properties.html#2106" class="Bound">my</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong"></a><a id="2117" href="Data.Maybe.Properties.html#2117" class="Function">map-cong</a> <a id="2126" class="Symbol">:</a> <a id="2128" class="Symbol">{</a><a id="2129" href="Data.Maybe.Properties.html#2129" class="Bound">f</a> <a id="2131" href="Data.Maybe.Properties.html#2131" class="Bound">g</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2137" class="Symbol">→</a> <a id="2139" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2140" class="Symbol">}</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Data.Maybe.Properties.html#2129" class="Bound">f</a> <a id="2146" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2148" href="Data.Maybe.Properties.html#2131" class="Bound">g</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2156" href="Data.Maybe.Properties.html#2129" class="Bound">f</a> <a id="2158" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2160" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2164" href="Data.Maybe.Properties.html#2131" class="Bound">g</a>
<a id="2166" href="Data.Maybe.Properties.html#2117" class="Function">map-cong</a> <a id="2175" href="Data.Maybe.Properties.html#2175" class="Bound">f≗g</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2185" href="Data.Maybe.Properties.html#2185" class="Bound">x</a><a id="2186" class="Symbol">)</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2195" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Data.Maybe.Properties.html#2175" class="Bound">f≗g</a> <a id="2205" href="Data.Maybe.Properties.html#2185" class="Bound">x</a><a id="2206" class="Symbol">)</a>
<a id="2208" href="Data.Maybe.Properties.html#2117" class="Function">map-cong</a> <a id="2217" href="Data.Maybe.Properties.html#2217" class="Bound">f≗g</a> <a id="2221" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2230" class="Symbol">=</a> <a id="2232" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong-local"></a><a id="2238" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a> <a id="2253" class="Symbol">:</a> <a id="2255" class="Symbol">∀</a> <a id="2257" class="Symbol">{</a><a id="2258" href="Data.Maybe.Properties.html#2258" class="Bound">f</a> <a id="2260" href="Data.Maybe.Properties.html#2260" class="Bound">g</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2269" class="Symbol">}</a> <a id="2271" class="Symbol">{</a><a id="2272" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a><a id="2274" class="Symbol">}</a> <a id="2276" class="Symbol">→</a>
  <a id="2280" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2284" class="Symbol">(λ</a> <a id="2287" href="Data.Maybe.Properties.html#2287" class="Bound">x</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Data.Maybe.Properties.html#2258" class="Bound">f</a> <a id="2293" href="Data.Maybe.Properties.html#2287" class="Bound">x</a> <a id="2295" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2297" href="Data.Maybe.Properties.html#2260" class="Bound">g</a> <a id="2299" href="Data.Maybe.Properties.html#2287" class="Bound">x</a><a id="2300" class="Symbol">)</a> <a id="2302" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2311" href="Data.Maybe.Properties.html#2258" class="Bound">f</a> <a id="2313" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a> <a id="2316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2318" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2322" href="Data.Maybe.Properties.html#2260" class="Bound">g</a> <a id="2324" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a>
<a id="2327" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2348" href="Data.Maybe.Properties.html#2348" class="Bound">eq</a><a id="2350" class="Symbol">)</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2359" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2364" href="Data.Maybe.Properties.html#2348" class="Bound">eq</a>
<a id="2367" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a> <a id="2382" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="2392" class="Symbol">=</a> <a id="2394" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-injective"></a><a id="2400" href="Data.Maybe.Properties.html#2400" class="Function">map-injective</a> <a id="2414" class="Symbol">:</a> <a id="2416" class="Symbol">∀</a> <a id="2418" class="Symbol">{</a><a id="2419" href="Data.Maybe.Properties.html#2419" class="Bound">f</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2428" class="Symbol">}</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2442" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2450" href="Data.Maybe.Properties.html#2419" class="Bound">f</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2464" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2468" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2477" href="Data.Maybe.Properties.html#2419" class="Bound">f</a><a id="2478" class="Symbol">)</a>
<a id="2480" href="Data.Maybe.Properties.html#2400" class="Function">map-injective</a> <a id="2494" href="Data.Maybe.Properties.html#2494" class="Bound">f-inj</a> <a id="2500" class="Symbol">{</a><a id="2501" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2508" class="Symbol">}</a> <a id="2510" class="Symbol">{</a><a id="2511" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2518" class="Symbol">}</a> <a id="2520" href="Data.Maybe.Properties.html#2520" class="Bound">p</a> <a id="2522" class="Symbol">=</a> <a id="2524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2529" href="Data.Maybe.Properties.html#2400" class="Function">map-injective</a> <a id="2543" href="Data.Maybe.Properties.html#2543" class="Bound">f-inj</a> <a id="2549" class="Symbol">{</a><a id="2550" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2555" href="Data.Maybe.Properties.html#2555" class="Bound">x</a><a id="2556" class="Symbol">}</a> <a id="2558" class="Symbol">{</a><a id="2559" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2564" href="Data.Maybe.Properties.html#2564" class="Bound">y</a><a id="2565" class="Symbol">}</a> <a id="2567" href="Data.Maybe.Properties.html#2567" class="Bound">p</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2576" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2581" class="Symbol">(</a><a id="2582" href="Data.Maybe.Properties.html#2543" class="Bound">f-inj</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="2604" href="Data.Maybe.Properties.html#2567" class="Bound">p</a><a id="2605" class="Symbol">))</a>

<a id="map-∘"></a><a id="2609" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a> <a id="2615" class="Symbol">:</a> <a id="2617" class="Symbol">{</a><a id="2618" href="Data.Maybe.Properties.html#2618" class="Bound">g</a> <a id="2620" class="Symbol">:</a> <a id="2622" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="2624" class="Symbol">→</a> <a id="2626" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a><a id="2627" class="Symbol">}</a> <a id="2629" class="Symbol">{</a><a id="2630" href="Data.Maybe.Properties.html#2630" class="Bound">f</a> <a id="2632" class="Symbol">:</a> <a id="2634" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2636" class="Symbol">→</a> <a id="2638" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2639" class="Symbol">}</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Data.Maybe.Properties.html#2618" class="Bound">g</a> <a id="2650" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2652" href="Data.Maybe.Properties.html#2630" class="Bound">f</a><a id="2653" class="Symbol">)</a> <a id="2655" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2657" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2661" href="Data.Maybe.Properties.html#2618" class="Bound">g</a> <a id="2663" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2665" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2669" href="Data.Maybe.Properties.html#2630" class="Bound">f</a>
<a id="2671" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2683" href="Data.Maybe.Properties.html#2683" class="Bound">x</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2693" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a> <a id="2699" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2708" class="Symbol">=</a> <a id="2710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-nothing"></a><a id="2716" href="Data.Maybe.Properties.html#2716" class="Function">map-nothing</a> <a id="2728" class="Symbol">:</a> <a id="2730" class="Symbol">∀</a> <a id="2732" class="Symbol">{</a><a id="2733" href="Data.Maybe.Properties.html#2733" class="Bound">f</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2739" class="Symbol">→</a> <a id="2741" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2742" class="Symbol">}</a> <a id="2744" class="Symbol">{</a><a id="2745" href="Data.Maybe.Properties.html#2745" class="Bound">ma</a><a id="2747" class="Symbol">}</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Data.Maybe.Properties.html#2745" class="Bound">ma</a> <a id="2754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2756" class="InductiveConstructor">nothing</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2770" href="Data.Maybe.Properties.html#2733" class="Bound">f</a> <a id="2772" href="Data.Maybe.Properties.html#2745" class="Bound">ma</a> <a id="2775" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2777" class="InductiveConstructor">nothing</a>
<a id="2785" href="Data.Maybe.Properties.html#2716" class="Function">map-nothing</a> <a id="2797" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2802" class="Symbol">=</a> <a id="2804" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-just"></a><a id="2810" href="Data.Maybe.Properties.html#2810" class="Function">map-just</a> <a id="2819" class="Symbol">:</a> <a id="2821" class="Symbol">∀</a> <a id="2823" class="Symbol">{</a><a id="2824" href="Data.Maybe.Properties.html#2824" class="Bound">f</a> <a id="2826" class="Symbol">:</a> <a id="2828" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2830" class="Symbol">→</a> <a id="2832" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2833" class="Symbol">}</a> <a id="2835" class="Symbol">{</a><a id="2836" href="Data.Maybe.Properties.html#2836" class="Bound">ma</a> <a id="2839" href="Data.Maybe.Properties.html#2839" class="Bound">a</a><a id="2840" class="Symbol">}</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Data.Maybe.Properties.html#2836" class="Bound">ma</a> <a id="2847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2849" class="InductiveConstructor">just</a> <a id="2854" href="Data.Maybe.Properties.html#2839" class="Bound">a</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2862" href="Data.Maybe.Properties.html#2824" class="Bound">f</a> <a id="2864" href="Data.Maybe.Properties.html#2836" class="Bound">ma</a> <a id="2867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2869" class="InductiveConstructor">just</a> <a id="2874" class="Symbol">(</a><a id="2875" href="Data.Maybe.Properties.html#2824" class="Bound">f</a> <a id="2877" href="Data.Maybe.Properties.html#2839" class="Bound">a</a><a id="2878" class="Symbol">)</a>
<a id="2880" href="Data.Maybe.Properties.html#2810" class="Function">map-just</a> <a id="2889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2902" class="Comment">------------------------------------------------------------------------</a>
<a id="2975" class="Comment">-- maybe</a>

<a id="maybe-map"></a><a id="2985" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a> <a id="2995" class="Symbol">:</a> <a id="2997" class="Symbol">∀</a> <a id="2999" class="Symbol">{</a><a id="3000" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3002" class="Symbol">:</a> <a id="3004" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3010" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3018" href="Data.Maybe.Properties.html#1203" class="Generalizable">c</a><a id="3019" class="Symbol">}</a>
            <a id="3033" class="Symbol">(</a><a id="3034" href="Data.Maybe.Properties.html#3034" class="Bound">j</a> <a id="3036" class="Symbol">:</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Data.Maybe.Properties.html#3039" class="Bound">x</a> <a id="3041" class="Symbol">:</a> <a id="3043" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3050" class="Symbol">(</a><a id="3051" class="InductiveConstructor">just</a> <a id="3056" href="Data.Maybe.Properties.html#3039" class="Bound">x</a><a id="3057" class="Symbol">))</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Data.Maybe.Properties.html#3061" class="Bound">n</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3067" class="InductiveConstructor">nothing</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Data.Maybe.Properties.html#3077" class="Bound">f</a> <a id="3079" class="Symbol">:</a> <a id="3081" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="3083" class="Symbol">→</a> <a id="3085" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3086" class="Symbol">)</a> <a id="3088" href="Data.Maybe.Properties.html#3088" class="Bound">ma</a> <a id="3091" class="Symbol">→</a>
            <a id="3105" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="3111" class="Symbol">{</a><a id="3112" class="Argument">B</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Data.Maybe.Properties.html#3000" class="Bound">C</a><a id="3117" class="Symbol">}</a> <a id="3119" href="Data.Maybe.Properties.html#3034" class="Bound">j</a> <a id="3121" href="Data.Maybe.Properties.html#3061" class="Bound">n</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="3128" href="Data.Maybe.Properties.html#3077" class="Bound">f</a> <a id="3130" href="Data.Maybe.Properties.html#3088" class="Bound">ma</a><a id="3132" class="Symbol">)</a> <a id="3134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3136" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="3142" class="Symbol">{</a><a id="3143" class="Argument">B</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3149" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3151" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="3155" href="Data.Maybe.Properties.html#3077" class="Bound">f</a><a id="3156" class="Symbol">}</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Data.Maybe.Properties.html#3034" class="Bound">j</a> <a id="3161" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3163" href="Data.Maybe.Properties.html#3077" class="Bound">f</a><a id="3164" class="Symbol">)</a> <a id="3166" href="Data.Maybe.Properties.html#3061" class="Bound">n</a> <a id="3168" href="Data.Maybe.Properties.html#3088" class="Bound">ma</a>
<a id="3171" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a> <a id="3181" href="Data.Maybe.Properties.html#3181" class="Bound">j</a> <a id="3183" href="Data.Maybe.Properties.html#3183" class="Bound">n</a> <a id="3185" href="Data.Maybe.Properties.html#3185" class="Bound">f</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3193" href="Data.Maybe.Properties.html#3193" class="Bound">x</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3203" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a> <a id="3213" href="Data.Maybe.Properties.html#3213" class="Bound">j</a> <a id="3215" href="Data.Maybe.Properties.html#3215" class="Bound">n</a> <a id="3217" href="Data.Maybe.Properties.html#3217" class="Bound">f</a> <a id="3219" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3228" class="Symbol">=</a> <a id="3230" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="maybe′-map"></a><a id="3236" href="Data.Maybe.Properties.html#3236" class="Function">maybe′-map</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">∀</a> <a id="3251" href="Data.Maybe.Properties.html#3251" class="Bound">j</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Data.Maybe.Properties.html#3254" class="Bound">n</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a><a id="3259" class="Symbol">)</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Data.Maybe.Properties.html#3262" class="Bound">f</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3271" class="Symbol">)</a> <a id="3273" href="Data.Maybe.Properties.html#3273" class="Bound">ma</a> <a id="3276" class="Symbol">→</a>
             <a id="3291" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3298" href="Data.Maybe.Properties.html#3251" class="Bound">j</a> <a id="3300" href="Data.Maybe.Properties.html#3254" class="Bound">n</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="3307" href="Data.Maybe.Properties.html#3262" class="Bound">f</a> <a id="3309" href="Data.Maybe.Properties.html#3273" class="Bound">ma</a><a id="3311" class="Symbol">)</a> <a id="3313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3315" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Data.Maybe.Properties.html#3251" class="Bound">j</a> <a id="3325" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3328" href="Data.Maybe.Properties.html#3262" class="Bound">f</a><a id="3329" class="Symbol">)</a> <a id="3331" href="Data.Maybe.Properties.html#3254" class="Bound">n</a> <a id="3333" href="Data.Maybe.Properties.html#3273" class="Bound">ma</a>
<a id="3336" href="Data.Maybe.Properties.html#3236" class="Function">maybe′-map</a> <a id="3347" class="Symbol">=</a> <a id="3349" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a>

<a id="maybe′-∘"></a><a id="3360" href="Data.Maybe.Properties.html#3360" class="Function">maybe′-∘</a> <a id="3369" class="Symbol">:</a> <a id="3371" class="Symbol">∀</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Data.Maybe.Properties.html#3374" class="Bound">b</a><a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="3384" class="Symbol">→</a> <a id="3386" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a><a id="3387" class="Symbol">)</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Data.Maybe.Properties.html#3390" class="Bound">g</a> <a id="3392" class="Symbol">:</a> <a id="3394" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3405" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3415" href="Data.Maybe.Properties.html#3390" class="Bound">g</a> <a id="3417" href="Data.Maybe.Properties.html#3374" class="Bound">b</a><a id="3418" class="Symbol">)</a> <a id="3420" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3422" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3432" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3434" href="Data.Maybe.Properties.html#3390" class="Bound">g</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">(</a><a id="3438" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3440" href="Data.Maybe.Properties.html#3374" class="Bound">b</a><a id="3441" class="Symbol">)</a>
<a id="3443" href="Data.Maybe.Properties.html#3360" class="Function">maybe′-∘</a> <a id="3452" class="Symbol">_</a> <a id="3454" class="Symbol">_</a> <a id="3456" class="Symbol">=</a> <a id="3458" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="3464" class="Symbol">(λ</a> <a id="3467" href="Data.Maybe.Properties.html#3467" class="Bound">_</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3483" class="Comment">------------------------------------------------------------------------</a>
<a id="3556" class="Comment">-- _&lt;∣&gt;_</a>

<a id="3566" class="Keyword">module</a> <a id="3573" href="Data.Maybe.Properties.html#3573" class="Module">_</a> <a id="3575" class="Symbol">{</a><a id="3576" href="Data.Maybe.Properties.html#3576" class="Bound">A</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3584" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a><a id="3585" class="Symbol">}</a> <a id="3587" class="Keyword">where</a>

  <a id="3596" class="Keyword">open</a> <a id="3601" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="3613" class="Symbol">{</a><a id="3614" class="Argument">A</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3624" href="Data.Maybe.Properties.html#3576" class="Bound">A</a><a id="3625" class="Symbol">}</a> <a id="3627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="3634" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3658" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3666" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3682" href="Data.Maybe.Properties.html#3682" class="Bound">x</a><a id="3683" class="Symbol">)</a> <a id="3685" href="Data.Maybe.Properties.html#3685" class="Bound">y</a> <a id="3687" href="Data.Maybe.Properties.html#3687" class="Bound">z</a> <a id="3689" class="Symbol">=</a> <a id="3691" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3698" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a> <a id="3708" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3717" href="Data.Maybe.Properties.html#3717" class="Bound">y</a> <a id="3719" href="Data.Maybe.Properties.html#3719" class="Bound">z</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3731" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="3760" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3768" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3776" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3796" href="Data.Maybe.Properties.html#3796" class="Bound">x</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">=</a> <a id="3801" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3808" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="3822" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3831" class="Symbol">=</a> <a id="3833" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3841" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="3871" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3879" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3887" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3907" href="Data.Maybe.Properties.html#3907" class="Bound">x</a><a id="3908" class="Symbol">)</a> <a id="3910" class="Symbol">=</a> <a id="3912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3919" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a> <a id="3933" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3942" class="Symbol">=</a> <a id="3944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3952" href="Data.Maybe.Properties.html#3952" class="Function">&lt;∣&gt;-identity</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="3976" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3984" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3992" href="Data.Maybe.Properties.html#3952" class="Function">&lt;∣&gt;-identity</a> <a id="4005" class="Symbol">=</a> <a id="4007" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="4021" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4023" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a>

  <a id="4040" href="Data.Maybe.Properties.html#4040" class="Function">&lt;∣&gt;-idem</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="4062" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="4070" href="Data.Maybe.Properties.html#4040" class="Function">&lt;∣&gt;-idem</a> <a id="4079" class="Symbol">(</a><a id="4080" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4085" href="Data.Maybe.Properties.html#4085" class="Bound">x</a><a id="4086" class="Symbol">)</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4097" href="Data.Maybe.Properties.html#4040" class="Function">&lt;∣&gt;-idem</a> <a id="4106" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="4114" class="Symbol">=</a> <a id="4116" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4122" class="Keyword">module</a> <a id="4129" href="Data.Maybe.Properties.html#4129" class="Module">_</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Data.Maybe.Properties.html#4132" class="Bound">A</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4140" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Keyword">where</a>

  <a id="4152" class="Keyword">open</a> <a id="4157" href="Algebra.Structures.html" class="Module">Structures</a> <a id="4168" class="Symbol">{</a><a id="4169" class="Argument">A</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4179" href="Data.Maybe.Properties.html#4132" class="Bound">A</a><a id="4180" class="Symbol">}</a> <a id="4182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="4189" href="Data.Maybe.Properties.html#4189" class="Function">&lt;∣&gt;-isMagma</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="4211" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="4219" href="Data.Maybe.Properties.html#4189" class="Function">&lt;∣&gt;-isMagma</a> <a id="4231" class="Symbol">=</a> <a id="4233" class="Keyword">record</a>
    <a id="4244" class="Symbol">{</a> <a id="4246" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="4260" class="Symbol">=</a> <a id="4262" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
    <a id="4280" class="Symbol">;</a> <a id="4282" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="4296" class="Symbol">=</a> <a id="4298" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4304" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
    <a id="4314" class="Symbol">}</a>

  <a id="4319" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a> <a id="4335" class="Symbol">:</a> <a id="4337" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4349" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="4357" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a> <a id="4373" class="Symbol">=</a> <a id="4375" class="Keyword">record</a>
    <a id="4386" class="Symbol">{</a> <a id="4388" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="4396" class="Symbol">=</a> <a id="4398" href="Data.Maybe.Properties.html#4189" class="Function">&lt;∣&gt;-isMagma</a>
    <a id="4414" class="Symbol">;</a> <a id="4416" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="4424" class="Symbol">=</a> <a id="4426" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a>
    <a id="4440" class="Symbol">}</a>

  <a id="4445" href="Data.Maybe.Properties.html#4445" class="Function">&lt;∣&gt;-isMonoid</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4469" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a> <a id="4475" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="4485" href="Data.Maybe.Properties.html#4445" class="Function">&lt;∣&gt;-isMonoid</a> <a id="4498" class="Symbol">=</a> <a id="4500" class="Keyword">record</a>
    <a id="4511" class="Symbol">{</a> <a id="4513" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a>
    <a id="4547" class="Symbol">;</a> <a id="4549" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4561" class="Symbol">=</a> <a id="4563" href="Data.Maybe.Properties.html#3952" class="Function">&lt;∣&gt;-identity</a>
    <a id="4580" class="Symbol">}</a>

  <a id="4585" href="Data.Maybe.Properties.html#4585" class="Function">&lt;∣&gt;-semigroup</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="4611" href="Data.Maybe.Properties.html#4140" class="Bound">a</a> <a id="4613" href="Data.Maybe.Properties.html#4140" class="Bound">a</a>
  <a id="4617" href="Data.Maybe.Properties.html#4585" class="Function">&lt;∣&gt;-semigroup</a> <a id="4631" class="Symbol">=</a> <a id="4633" class="Keyword">record</a>
    <a id="4644" class="Symbol">{</a> <a id="4646" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a>
    <a id="4680" class="Symbol">}</a>

  <a id="4685" href="Data.Maybe.Properties.html#4685" class="Function">&lt;∣&gt;-monoid</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="4705" href="Data.Maybe.Properties.html#4140" class="Bound">a</a> <a id="4707" href="Data.Maybe.Properties.html#4140" class="Bound">a</a>
  <a id="4711" href="Data.Maybe.Properties.html#4685" class="Function">&lt;∣&gt;-monoid</a> <a id="4722" class="Symbol">=</a> <a id="4724" class="Keyword">record</a>
    <a id="4735" class="Symbol">{</a> <a id="4737" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="4746" class="Symbol">=</a> <a id="4748" href="Data.Maybe.Properties.html#4445" class="Function">&lt;∣&gt;-isMonoid</a>
    <a id="4765" class="Symbol">}</a>

<a id="4768" class="Comment">------------------------------------------------------------------------</a>
<a id="4841" class="Comment">-- DEPRECATED</a>
<a id="4855" class="Comment">------------------------------------------------------------------------</a>
<a id="4928" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4999" class="Comment">-- not guaranteed.</a>

<a id="5019" class="Comment">-- Version 2.0</a>

<a id="map-id₂"></a><a id="5035" href="Data.Maybe.Properties.html#5035" class="Function">map-id₂</a> <a id="5043" class="Symbol">=</a> <a id="5045" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a>
<a id="5058" class="Symbol">{-#</a> <a id="5062" class="Keyword">WARNING_ON_USAGE</a> <a id="5079" class="Pragma">map-id₂</a>
<a id="5087" class="String">&quot;Warning: map-id₂ was deprecated in v2.0.
Please use map-id-local instead.&quot;</a>
<a id="5163" class="Symbol">#-}</a>

<a id="map-cong₂"></a><a id="5168" href="Data.Maybe.Properties.html#5168" class="Function">map-cong₂</a> <a id="5178" class="Symbol">=</a> <a id="5180" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a>
<a id="5195" class="Symbol">{-#</a> <a id="5199" class="Keyword">WARNING_ON_USAGE</a> <a id="5216" class="Pragma">map-id₂</a>
<a id="5224" class="String">&quot;Warning: map-cong₂ was deprecated in v2.0.
Please use map-cong-local instead.&quot;</a>
<a id="5304" class="Symbol">#-}</a>

<a id="map-compose"></a><a id="5309" href="Data.Maybe.Properties.html#5309" class="Function">map-compose</a> <a id="5321" class="Symbol">=</a> <a id="5323" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a>
<a id="5329" class="Symbol">{-#</a> <a id="5333" class="Keyword">WARNING_ON_USAGE</a> <a id="5350" class="Pragma">map-compose</a>
<a id="5362" class="String">&quot;Warning: map-compose was deprecated in v2.0.
Please use map-∘ instead.&quot;</a>
<a id="5435" class="Symbol">#-}</a>

<a id="map-&lt;∣&gt;-commute"></a><a id="5440" href="Data.Maybe.Properties.html#5440" class="Function">map-&lt;∣&gt;-commute</a> <a id="5456" class="Symbol">=</a> <a id="5458" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a>
<a id="5466" class="Symbol">{-#</a> <a id="5470" class="Keyword">WARNING_ON_USAGE</a> <a id="5487" class="Pragma">map-&lt;∣&gt;-commute</a>
<a id="5503" class="String">&quot;Warning: map-&lt;∣&gt;-commute was deprecated in v2.0.
Please use map-&lt;∣&gt; instead.&quot;</a>
<a id="5582" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Maybe.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Maybe.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Maybes where all the elements satisfy a given property</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="355" class="Keyword">using</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="367" class="Symbol">;</a> <a id="369" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="474" class="Symbol">as</a> <a id="477" class="Module">Product</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="528" class="Keyword">using</a> <a id="534" class="Symbol">(</a><a id="535" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="549" class="Symbol">)</a>
<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="591" class="Symbol">)</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Function.Base.html" class="Module">Function.Base</a> <a id="619" class="Keyword">using</a> <a id="625" class="Symbol">(</a><a id="626" href="Function.Base.html#704" class="Function">id</a><a id="628" class="Symbol">;</a> <a id="630" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="634" class="Symbol">)</a>
<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="675" class="Symbol">;</a> <a id="677" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="680" class="Symbol">)</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Level.html" class="Module">Level</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="712" class="Symbol">;</a> <a id="714" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="717" class="Symbol">)</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="790" class="Symbol">;</a> <a id="792" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="796" class="Symbol">)</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="827" class="Keyword">hiding</a> <a id="834" class="Symbol">(</a><a id="835" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="845" class="Symbol">)</a>
<a id="847" class="Keyword">import</a> <a id="854" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="881" class="Symbol">as</a> <a id="884" class="Module">Dec</a> <a id="888" class="Keyword">using</a> <a id="894" class="Symbol">(</a><a id="895" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="898" class="Symbol">;</a> <a id="900" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="903" class="Symbol">;</a> <a id="905" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="907" class="Symbol">;</a> <a id="909" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a><a id="912" class="Symbol">)</a>
<a id="914" class="Keyword">open</a> <a id="919" class="Keyword">import</a> <a id="926" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="943" class="Keyword">using</a> <a id="949" class="Symbol">(</a><a id="950" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="954" class="Symbol">;</a> <a id="956" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="959" class="Symbol">;</a> <a id="961" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a><a id="964" class="Symbol">;</a> <a id="966" href="Relation.Unary.html#5127" class="Function Operator">_∪_</a><a id="969" class="Symbol">;</a> <a id="971" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="980" class="Symbol">;</a> <a id="982" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="991" class="Symbol">;</a> <a id="993" href="Relation.Unary.html#3969" class="Function">Irrelevant</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="1016" class="Symbol">)</a>

<a id="1019" class="Comment">------------------------------------------------------------------------</a>
<a id="1092" class="Comment">-- Definition</a>

<a id="1107" class="Keyword">data</a> <a id="All"></a><a id="1112" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Data.Maybe.Relation.Unary.All.html#1117" class="Bound">a</a> <a id="1119" href="Data.Maybe.Relation.Unary.All.html#1119" class="Bound">p</a><a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">{</a><a id="1123" href="Data.Maybe.Relation.Unary.All.html#1123" class="Bound">A</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1131" href="Data.Maybe.Relation.Unary.All.html#1117" class="Bound">a</a><a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1144" href="Data.Maybe.Relation.Unary.All.html#1123" class="Bound">A</a> <a id="1146" href="Data.Maybe.Relation.Unary.All.html#1119" class="Bound">p</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1163" href="Data.Maybe.Relation.Unary.All.html#1123" class="Bound">A</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Data.Maybe.Relation.Unary.All.html#1117" class="Bound">a</a> <a id="1169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1171" href="Data.Maybe.Relation.Unary.All.html#1119" class="Bound">p</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Keyword">where</a>
  <a id="All.just"></a><a id="1182" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a>    <a id="1190" class="Symbol">:</a> <a id="1192" class="Symbol">∀</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Data.Maybe.Relation.Unary.All.html#1195" class="Bound">x</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1202" href="Data.Maybe.Relation.Unary.All.html#1195" class="Bound">x</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1210" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1218" href="Data.Maybe.Relation.Unary.All.html#1195" class="Bound">x</a><a id="1219" class="Symbol">)</a>
  <a id="All.nothing"></a><a id="1223" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1237" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1239" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="1248" class="Comment">------------------------------------------------------------------------</a>
<a id="1321" class="Comment">-- Basic operations</a>

<a id="1342" class="Keyword">module</a> <a id="1349" href="Data.Maybe.Relation.Unary.All.html#1349" class="Module">_</a> <a id="1351" class="Symbol">{</a><a id="1352" href="Data.Maybe.Relation.Unary.All.html#1352" class="Bound">a</a> <a id="1354" href="Data.Maybe.Relation.Unary.All.html#1354" class="Bound">p</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Data.Maybe.Relation.Unary.All.html#1358" class="Bound">A</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1366" href="Data.Maybe.Relation.Unary.All.html#1352" class="Bound">a</a><a id="1367" class="Symbol">}</a> <a id="1369" class="Symbol">{</a><a id="1370" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1379" href="Data.Maybe.Relation.Unary.All.html#1358" class="Bound">A</a> <a id="1381" href="Data.Maybe.Relation.Unary.All.html#1354" class="Bound">p</a><a id="1382" class="Symbol">}</a> <a id="1384" class="Keyword">where</a>

  <a id="1393" href="Data.Maybe.Relation.Unary.All.html#1393" class="Function">drop-just</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">∀</a> <a id="1407" class="Symbol">{</a><a id="1408" href="Data.Maybe.Relation.Unary.All.html#1408" class="Bound">x</a><a id="1409" class="Symbol">}</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1417" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1425" href="Data.Maybe.Relation.Unary.All.html#1408" class="Bound">x</a><a id="1426" class="Symbol">)</a> <a id="1428" class="Symbol">→</a> <a id="1430" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1432" href="Data.Maybe.Relation.Unary.All.html#1408" class="Bound">x</a>
  <a id="1436" href="Data.Maybe.Relation.Unary.All.html#1393" class="Function">drop-just</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1452" href="Data.Maybe.Relation.Unary.All.html#1452" class="Bound">px</a><a id="1454" class="Symbol">)</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="Data.Maybe.Relation.Unary.All.html#1452" class="Bound">px</a>

  <a id="1464" href="Data.Maybe.Relation.Unary.All.html#1464" class="Function">just-equivalence</a> <a id="1481" class="Symbol">:</a> <a id="1483" class="Symbol">∀</a> <a id="1485" class="Symbol">{</a><a id="1486" href="Data.Maybe.Relation.Unary.All.html#1486" class="Bound">x</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1493" href="Data.Maybe.Relation.Unary.All.html#1486" class="Bound">x</a> <a id="1495" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1497" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1501" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1509" href="Data.Maybe.Relation.Unary.All.html#1486" class="Bound">x</a><a id="1510" class="Symbol">)</a>
  <a id="1514" href="Data.Maybe.Relation.Unary.All.html#1464" class="Function">just-equivalence</a> <a id="1531" class="Symbol">=</a> <a id="1533" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1537" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1542" href="Data.Maybe.Relation.Unary.All.html#1393" class="Function">drop-just</a>

  <a id="1555" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">∀</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Data.Maybe.Relation.Unary.All.html#1564" class="Bound">q</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">{</a><a id="1568" href="Data.Maybe.Relation.Unary.All.html#1568" class="Bound">Q</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1577" href="Data.Maybe.Relation.Unary.All.html#1358" class="Bound">A</a> <a id="1579" href="Data.Maybe.Relation.Unary.All.html#1564" class="Bound">q</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1586" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1588" href="Data.Maybe.Relation.Unary.All.html#1568" class="Bound">Q</a> <a id="1590" class="Symbol">→</a> <a id="1592" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1596" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1598" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1600" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1604" href="Data.Maybe.Relation.Unary.All.html#1568" class="Bound">Q</a>
  <a id="1608" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="1612" href="Data.Maybe.Relation.Unary.All.html#1612" class="Bound">f</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1620" href="Data.Maybe.Relation.Unary.All.html#1620" class="Bound">px</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Data.Maybe.Relation.Unary.All.html#1612" class="Bound">f</a> <a id="1634" href="Data.Maybe.Relation.Unary.All.html#1620" class="Bound">px</a><a id="1636" class="Symbol">)</a>
  <a id="1640" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="1644" href="Data.Maybe.Relation.Unary.All.html#1644" class="Bound">f</a> <a id="1646" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="1656" class="Symbol">=</a> <a id="1658" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

  <a id="1669" href="Data.Maybe.Relation.Unary.All.html#1669" class="Function">fromAny</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1683" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1685" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1687" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1691" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a>
  <a id="1695" href="Data.Maybe.Relation.Unary.All.html#1669" class="Function">fromAny</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1709" href="Data.Maybe.Relation.Unary.All.html#1709" class="Bound">px</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1720" href="Data.Maybe.Relation.Unary.All.html#1709" class="Bound">px</a>

<a id="1724" class="Comment">------------------------------------------------------------------------</a>
<a id="1797" class="Comment">-- (un/)zip(/With)</a>

<a id="1817" class="Keyword">module</a> <a id="1824" href="Data.Maybe.Relation.Unary.All.html#1824" class="Module">_</a> <a id="1826" class="Symbol">{</a><a id="1827" href="Data.Maybe.Relation.Unary.All.html#1827" class="Bound">a</a> <a id="1829" href="Data.Maybe.Relation.Unary.All.html#1829" class="Bound">p</a> <a id="1831" href="Data.Maybe.Relation.Unary.All.html#1831" class="Bound">q</a> <a id="1833" href="Data.Maybe.Relation.Unary.All.html#1833" class="Bound">r</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1845" href="Data.Maybe.Relation.Unary.All.html#1827" class="Bound">a</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">{</a><a id="1849" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1858" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1860" href="Data.Maybe.Relation.Unary.All.html#1829" class="Bound">p</a><a id="1861" class="Symbol">}</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1873" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1875" href="Data.Maybe.Relation.Unary.All.html#1831" class="Bound">q</a><a id="1876" class="Symbol">}</a> <a id="1878" class="Symbol">{</a><a id="1879" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1888" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1890" href="Data.Maybe.Relation.Unary.All.html#1833" class="Bound">r</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Keyword">where</a>

  <a id="1902" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="1914" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1916" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="1918" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1920" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1928" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="1930" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1932" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1936" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="1938" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1940" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1944" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a>
  <a id="1948" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="1956" href="Data.Maybe.Relation.Unary.All.html#1956" class="Bound">f</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1964" href="Data.Maybe.Relation.Unary.All.html#1964" class="Bound">px</a> <a id="1967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1969" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1974" href="Data.Maybe.Relation.Unary.All.html#1974" class="Bound">qx</a><a id="1976" class="Symbol">)</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Data.Maybe.Relation.Unary.All.html#1956" class="Bound">f</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Data.Maybe.Relation.Unary.All.html#1964" class="Bound">px</a> <a id="1992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1994" href="Data.Maybe.Relation.Unary.All.html#1974" class="Bound">qx</a><a id="1996" class="Symbol">))</a>
  <a id="2001" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="2009" href="Data.Maybe.Relation.Unary.All.html#2009" class="Bound">f</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a> <a id="2020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2022" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

  <a id="2044" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="2058" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2060" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="2062" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2064" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a> <a id="2066" class="Symbol">→</a> <a id="2068" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2072" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="2074" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2076" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2080" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="2082" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2084" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2088" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a>
  <a id="2092" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2102" href="Data.Maybe.Relation.Unary.All.html#2102" class="Bound">f</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2110" href="Data.Maybe.Relation.Unary.All.html#2110" class="Bound">px</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">=</a> <a id="2116" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2128" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2133" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Data.Maybe.Relation.Unary.All.html#2102" class="Bound">f</a> <a id="2141" href="Data.Maybe.Relation.Unary.All.html#2110" class="Bound">px</a><a id="2143" class="Symbol">)</a>
  <a id="2147" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2157" href="Data.Maybe.Relation.Unary.All.html#2157" class="Bound">f</a> <a id="2159" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="2169" class="Symbol">=</a> <a id="2171" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a> <a id="2179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2181" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

<a id="2190" class="Keyword">module</a> <a id="2197" href="Data.Maybe.Relation.Unary.All.html#2197" class="Module">_</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Data.Maybe.Relation.Unary.All.html#2200" class="Bound">a</a> <a id="2202" href="Data.Maybe.Relation.Unary.All.html#2202" class="Bound">p</a> <a id="2204" href="Data.Maybe.Relation.Unary.All.html#2204" class="Bound">q</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">{</a><a id="2208" href="Data.Maybe.Relation.Unary.All.html#2208" class="Bound">A</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2216" href="Data.Maybe.Relation.Unary.All.html#2200" class="Bound">a</a><a id="2217" class="Symbol">}</a> <a id="2219" class="Symbol">{</a><a id="2220" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2229" href="Data.Maybe.Relation.Unary.All.html#2208" class="Bound">A</a> <a id="2231" href="Data.Maybe.Relation.Unary.All.html#2202" class="Bound">p</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">{</a><a id="2235" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2244" href="Data.Maybe.Relation.Unary.All.html#2208" class="Bound">A</a> <a id="2246" href="Data.Maybe.Relation.Unary.All.html#2204" class="Bound">q</a><a id="2247" class="Symbol">}</a> <a id="2249" class="Keyword">where</a>

  <a id="2258" href="Data.Maybe.Relation.Unary.All.html#2258" class="Function">zip</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2268" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2270" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2272" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2276" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a> <a id="2278" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2280" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2287" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2289" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a><a id="2290" class="Symbol">)</a>
  <a id="2294" href="Data.Maybe.Relation.Unary.All.html#2258" class="Function">zip</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="2308" href="Function.Base.html#704" class="Function">id</a>

  <a id="2314" href="Data.Maybe.Relation.Unary.All.html#2314" class="Function">unzip</a> <a id="2320" class="Symbol">:</a> <a id="2322" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2329" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2331" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a><a id="2332" class="Symbol">)</a> <a id="2334" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2336" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2340" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2342" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2344" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2348" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a>
  <a id="2352" href="Data.Maybe.Relation.Unary.All.html#2314" class="Function">unzip</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2370" href="Function.Base.html#704" class="Function">id</a>

<a id="2374" class="Comment">------------------------------------------------------------------------</a>
<a id="2447" class="Comment">-- Traversable-like functions</a>

<a id="2478" class="Keyword">module</a> <a id="2485" href="Data.Maybe.Relation.Unary.All.html#2485" class="Module">_</a> <a id="2487" class="Symbol">{</a><a id="2488" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a> <a id="2490" href="Data.Maybe.Relation.Unary.All.html#2490" class="Bound">f</a><a id="2491" class="Symbol">}</a> <a id="2493" href="Data.Maybe.Relation.Unary.All.html#2493" class="Bound">p</a> <a id="2495" class="Symbol">{</a><a id="2496" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2504" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a><a id="2505" class="Symbol">}</a> <a id="2507" class="Symbol">{</a><a id="2508" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2517" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a> <a id="2522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2524" href="Data.Maybe.Relation.Unary.All.html#2493" class="Bound">p</a><a id="2525" class="Symbol">)}</a> <a id="2528" class="Symbol">{</a><a id="2529" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a><a id="2530" class="Symbol">}</a>
         <a id="2541" class="Symbol">(</a><a id="2542" href="Data.Maybe.Relation.Unary.All.html#2542" class="Bound">App</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2563" class="Symbol">{</a><a id="2564" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a> <a id="2566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2568" href="Data.Maybe.Relation.Unary.All.html#2493" class="Bound">p</a><a id="2569" class="Symbol">}</a> <a id="2571" class="Symbol">{</a><a id="2572" href="Data.Maybe.Relation.Unary.All.html#2490" class="Bound">f</a><a id="2573" class="Symbol">}</a> <a id="2575" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a><a id="2576" class="Symbol">)</a> <a id="2578" class="Keyword">where</a>

  <a id="2587" class="Keyword">open</a> <a id="2592" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2607" href="Data.Maybe.Relation.Unary.All.html#2542" class="Bound">App</a>

  <a id="2614" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2633" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2636" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2641" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2643" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2646" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2650" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a>
  <a id="2654" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2664" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="2674" class="Symbol">=</a> <a id="2676" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2681" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
  <a id="2691" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2707" href="Data.Maybe.Relation.Unary.All.html#2707" class="Bound">px</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">=</a> <a id="2713" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2718" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2722" href="Data.Maybe.Relation.Unary.All.html#2707" class="Bound">px</a>

  <a id="2728" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="2733" class="Symbol">:</a> <a id="2735" class="Symbol">∀</a> <a id="2737" class="Symbol">{</a><a id="2738" href="Data.Maybe.Relation.Unary.All.html#2738" class="Bound">q</a><a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">{</a><a id="2742" href="Data.Maybe.Relation.Unary.All.html#2742" class="Bound">Q</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2751" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2753" href="Data.Maybe.Relation.Unary.All.html#2738" class="Bound">q</a><a id="2754" class="Symbol">}</a> <a id="2756" class="Symbol">→</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Data.Maybe.Relation.Unary.All.html#2742" class="Bound">Q</a> <a id="2761" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2763" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2765" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2768" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2769" class="Symbol">)</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2777" href="Data.Maybe.Relation.Unary.All.html#2742" class="Bound">Q</a> <a id="2779" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2784" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2787" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2791" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2792" class="Symbol">)</a>
  <a id="2796" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="2801" href="Data.Maybe.Relation.Unary.All.html#2801" class="Bound">f</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2815" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2818" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="2822" href="Data.Maybe.Relation.Unary.All.html#2801" class="Bound">f</a>

  <a id="2827" href="Data.Maybe.Relation.Unary.All.html#2827" class="Function">forA</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">∀</a> <a id="2836" class="Symbol">{</a><a id="2837" href="Data.Maybe.Relation.Unary.All.html#2837" class="Bound">q</a><a id="2838" class="Symbol">}</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Maybe.Relation.Unary.All.html#2841" class="Bound">Q</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2850" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2852" href="Data.Maybe.Relation.Unary.All.html#2837" class="Bound">q</a><a id="2853" class="Symbol">}</a> <a id="2855" class="Symbol">{</a><a id="2856" href="Data.Maybe.Relation.Unary.All.html#2856" class="Bound">xs</a><a id="2858" class="Symbol">}</a> <a id="2860" class="Symbol">→</a> <a id="2862" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2866" href="Data.Maybe.Relation.Unary.All.html#2841" class="Bound">Q</a> <a id="2868" href="Data.Maybe.Relation.Unary.All.html#2856" class="Bound">xs</a> <a id="2871" class="Symbol">→</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Data.Maybe.Relation.Unary.All.html#2841" class="Bound">Q</a> <a id="2876" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2878" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2880" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2883" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2884" class="Symbol">)</a> <a id="2886" class="Symbol">→</a> <a id="2888" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2895" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a> <a id="2897" href="Data.Maybe.Relation.Unary.All.html#2856" class="Bound">xs</a><a id="2899" class="Symbol">)</a>
  <a id="2903" href="Data.Maybe.Relation.Unary.All.html#2827" class="Function">forA</a> <a id="2908" href="Data.Maybe.Relation.Unary.All.html#2908" class="Bound">qxs</a> <a id="2912" href="Data.Maybe.Relation.Unary.All.html#2912" class="Bound">f</a> <a id="2914" class="Symbol">=</a> <a id="2916" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="2921" href="Data.Maybe.Relation.Unary.All.html#2912" class="Bound">f</a> <a id="2923" href="Data.Maybe.Relation.Unary.All.html#2908" class="Bound">qxs</a>

<a id="2928" class="Keyword">module</a> <a id="2935" href="Data.Maybe.Relation.Unary.All.html#2935" class="Module">_</a> <a id="2937" class="Symbol">{</a><a id="2938" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a> <a id="2940" href="Data.Maybe.Relation.Unary.All.html#2940" class="Bound">f</a><a id="2941" class="Symbol">}</a> <a id="2943" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="2945" class="Symbol">{</a><a id="2946" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2954" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a><a id="2955" class="Symbol">}</a> <a id="2957" class="Symbol">{</a><a id="2958" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a> <a id="2960" class="Symbol">:</a> <a id="2962" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2967" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a> <a id="2972" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2974" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a><a id="2975" class="Symbol">)}</a> <a id="2978" class="Symbol">{</a><a id="2979" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a><a id="2980" class="Symbol">}</a>
         <a id="2991" class="Symbol">(</a><a id="2992" href="Data.Maybe.Relation.Unary.All.html#2992" class="Bound">Mon</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3007" class="Symbol">{</a><a id="3008" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a> <a id="3010" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3012" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a><a id="3013" class="Symbol">}</a> <a id="3015" class="Symbol">{</a><a id="3016" href="Data.Maybe.Relation.Unary.All.html#2940" class="Bound">f</a><a id="3017" class="Symbol">}</a> <a id="3019" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Keyword">where</a>

  <a id="3031" class="Keyword">private</a> <a id="3039" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Effect.Monad.html#1015" class="Field">RawMonad.rawApplicative</a> <a id="3069" href="Data.Maybe.Relation.Unary.All.html#2992" class="Bound">Mon</a>

  <a id="3076" href="Data.Maybe.Relation.Unary.All.html#3076" class="Function">sequenceM</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3095" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3098" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3099" class="Symbol">)</a> <a id="3101" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3103" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3105" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3108" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3112" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a>
  <a id="3116" href="Data.Maybe.Relation.Unary.All.html#3076" class="Function">sequenceM</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="3138" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="3140" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a>

  <a id="3147" href="Data.Maybe.Relation.Unary.All.html#3147" class="Function">mapM</a> <a id="3152" class="Symbol">:</a> <a id="3154" class="Symbol">∀</a> <a id="3156" class="Symbol">{</a><a id="3157" href="Data.Maybe.Relation.Unary.All.html#3157" class="Bound">q</a><a id="3158" class="Symbol">}</a> <a id="3160" class="Symbol">{</a><a id="3161" href="Data.Maybe.Relation.Unary.All.html#3161" class="Bound">Q</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3170" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="3172" href="Data.Maybe.Relation.Unary.All.html#3157" class="Bound">q</a><a id="3173" class="Symbol">}</a> <a id="3175" class="Symbol">→</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Data.Maybe.Relation.Unary.All.html#3161" class="Bound">Q</a> <a id="3180" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3182" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3184" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3187" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3196" href="Data.Maybe.Relation.Unary.All.html#3161" class="Bound">Q</a> <a id="3198" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3203" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3206" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3210" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3211" class="Symbol">)</a>
  <a id="3215" href="Data.Maybe.Relation.Unary.All.html#3147" class="Function">mapM</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="3227" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="3229" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a>

  <a id="3236" href="Data.Maybe.Relation.Unary.All.html#3236" class="Function">forM</a> <a id="3241" class="Symbol">:</a> <a id="3243" class="Symbol">∀</a> <a id="3245" class="Symbol">{</a><a id="3246" href="Data.Maybe.Relation.Unary.All.html#3246" class="Bound">q</a><a id="3247" class="Symbol">}</a> <a id="3249" class="Symbol">{</a><a id="3250" href="Data.Maybe.Relation.Unary.All.html#3250" class="Bound">Q</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3259" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="3261" href="Data.Maybe.Relation.Unary.All.html#3246" class="Bound">q</a><a id="3262" class="Symbol">}</a> <a id="3264" class="Symbol">{</a><a id="3265" href="Data.Maybe.Relation.Unary.All.html#3265" class="Bound">xs</a><a id="3267" class="Symbol">}</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3275" href="Data.Maybe.Relation.Unary.All.html#3250" class="Bound">Q</a> <a id="3277" href="Data.Maybe.Relation.Unary.All.html#3265" class="Bound">xs</a> <a id="3280" class="Symbol">→</a> <a id="3282" class="Symbol">(</a><a id="3283" href="Data.Maybe.Relation.Unary.All.html#3250" class="Bound">Q</a> <a id="3285" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3287" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3289" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3292" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3293" class="Symbol">)</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3304" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a> <a id="3306" href="Data.Maybe.Relation.Unary.All.html#3265" class="Bound">xs</a><a id="3308" class="Symbol">)</a>
  <a id="3312" href="Data.Maybe.Relation.Unary.All.html#3236" class="Function">forM</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="Data.Maybe.Relation.Unary.All.html#2827" class="Function">forA</a> <a id="3324" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="3326" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a>

<a id="3331" class="Comment">------------------------------------------------------------------------</a>
<a id="3404" class="Comment">-- Seeing All as a predicate transformer</a>

<a id="3446" class="Keyword">module</a> <a id="3453" href="Data.Maybe.Relation.Unary.All.html#3453" class="Module">_</a> <a id="3455" class="Symbol">{</a><a id="3456" href="Data.Maybe.Relation.Unary.All.html#3456" class="Bound">a</a> <a id="3458" href="Data.Maybe.Relation.Unary.All.html#3458" class="Bound">p</a><a id="3459" class="Symbol">}</a> <a id="3461" class="Symbol">{</a><a id="3462" href="Data.Maybe.Relation.Unary.All.html#3462" class="Bound">A</a> <a id="3464" class="Symbol">:</a> <a id="3466" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3470" href="Data.Maybe.Relation.Unary.All.html#3456" class="Bound">a</a><a id="3471" class="Symbol">}</a> <a id="3473" class="Symbol">{</a><a id="3474" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3476" class="Symbol">:</a> <a id="3478" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3483" href="Data.Maybe.Relation.Unary.All.html#3462" class="Bound">A</a> <a id="3485" href="Data.Maybe.Relation.Unary.All.html#3458" class="Bound">p</a><a id="3486" class="Symbol">}</a> <a id="3488" class="Keyword">where</a>

  <a id="3497" href="Data.Maybe.Relation.Unary.All.html#3497" class="Function">dec</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="3513" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3532" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3533" class="Symbol">)</a>
  <a id="3537" href="Data.Maybe.Relation.Unary.All.html#3497" class="Function">dec</a> <a id="3541" href="Data.Maybe.Relation.Unary.All.html#3541" class="Bound">P-dec</a> <a id="3547" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3556" class="Symbol">=</a> <a id="3558" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3562" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
  <a id="3572" href="Data.Maybe.Relation.Unary.All.html#3497" class="Function">dec</a> <a id="3576" href="Data.Maybe.Relation.Unary.All.html#3576" class="Bound">P-dec</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3588" href="Data.Maybe.Relation.Unary.All.html#3588" class="Bound">x</a><a id="3589" class="Symbol">)</a> <a id="3591" class="Symbol">=</a> <a id="3593" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="3601" href="Data.Maybe.Relation.Unary.All.html#1464" class="Function">just-equivalence</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Data.Maybe.Relation.Unary.All.html#3576" class="Bound">P-dec</a> <a id="3625" href="Data.Maybe.Relation.Unary.All.html#3588" class="Bound">x</a><a id="3626" class="Symbol">)</a>

  <a id="3631" href="Data.Maybe.Relation.Unary.All.html#3631" class="Function">universal</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3653" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3672" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3673" class="Symbol">)</a>
  <a id="3677" href="Data.Maybe.Relation.Unary.All.html#3631" class="Function">universal</a> <a id="3687" href="Data.Maybe.Relation.Unary.All.html#3687" class="Bound">P-universal</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3705" href="Data.Maybe.Relation.Unary.All.html#3705" class="Bound">x</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Symbol">=</a> <a id="3710" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Data.Maybe.Relation.Unary.All.html#3687" class="Bound">P-universal</a> <a id="3728" href="Data.Maybe.Relation.Unary.All.html#3705" class="Bound">x</a><a id="3729" class="Symbol">)</a>
  <a id="3733" href="Data.Maybe.Relation.Unary.All.html#3631" class="Function">universal</a> <a id="3743" href="Data.Maybe.Relation.Unary.All.html#3743" class="Bound">P-universal</a> <a id="3755" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3764" class="Symbol">=</a> <a id="3766" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

  <a id="3777" href="Data.Maybe.Relation.Unary.All.html#3777" class="Function">irrelevant</a> <a id="3788" class="Symbol">:</a> <a id="3790" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="3801" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3821" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3822" class="Symbol">)</a>
  <a id="3826" href="Data.Maybe.Relation.Unary.All.html#3777" class="Function">irrelevant</a> <a id="3837" href="Data.Maybe.Relation.Unary.All.html#3837" class="Bound">P-irrelevant</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3856" href="Data.Maybe.Relation.Unary.All.html#3856" class="Bound">p</a><a id="3857" class="Symbol">)</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3865" href="Data.Maybe.Relation.Unary.All.html#3865" class="Bound">q</a><a id="3866" class="Symbol">)</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3875" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Data.Maybe.Relation.Unary.All.html#3837" class="Bound">P-irrelevant</a> <a id="3894" href="Data.Maybe.Relation.Unary.All.html#3856" class="Bound">p</a> <a id="3896" href="Data.Maybe.Relation.Unary.All.html#3865" class="Bound">q</a><a id="3897" class="Symbol">)</a>
  <a id="3901" href="Data.Maybe.Relation.Unary.All.html#3777" class="Function">irrelevant</a> <a id="3912" href="Data.Maybe.Relation.Unary.All.html#3912" class="Bound">P-irrelevant</a> <a id="3925" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>  <a id="3934" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>  <a id="3943" class="Symbol">=</a> <a id="3945" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3953" href="Data.Maybe.Relation.Unary.All.html#3953" class="Function">satisfiable</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3984" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3985" class="Symbol">)</a>
  <a id="3989" href="Data.Maybe.Relation.Unary.All.html#3953" class="Function">satisfiable</a> <a id="4001" class="Symbol">=</a> <a id="4003" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="4011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4013" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
</pre></body></html>


==> anc/html/Data.Maybe.Relation.Unary.Any.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Maybe.Relation.Unary.Any</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Maybes where one of the elements satisfies a given property</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="325" class="Keyword">where</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="372" class="Symbol">;</a> <a id="374" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="378" class="Symbol">;</a> <a id="380" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="387" class="Symbol">)</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="419" class="Symbol">as</a> <a id="422" class="Module">Product</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Data.Product.Base.html#852" class="Function">∃</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="443" class="Symbol">;</a> <a id="445" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Function.Base.html" class="Module">Function.Base</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Function.Base.html#704" class="Function">id</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="526" class="Symbol">;</a> <a id="528" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="531" class="Symbol">)</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Level.html" class="Module">Level</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="563" class="Symbol">;</a> <a id="565" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="635" class="Symbol">;</a> <a id="637" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="683" class="Symbol">;</a> <a id="685" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="688" class="Symbol">;</a> <a id="690" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a><a id="693" class="Symbol">;</a> <a id="695" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="704" class="Symbol">;</a> <a id="706" href="Relation.Unary.html#3969" class="Function">Irrelevant</a><a id="716" class="Symbol">;</a> <a id="718" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="729" class="Symbol">)</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">Dec</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="792" class="Symbol">;</a> <a id="794" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="796" class="Symbol">)</a>

<a id="799" class="Comment">------------------------------------------------------------------------</a>
<a id="872" class="Comment">-- Definition</a>

<a id="887" class="Keyword">data</a> <a id="Any"></a><a id="892" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="896" class="Symbol">{</a><a id="897" href="Data.Maybe.Relation.Unary.Any.html#897" class="Bound">a</a> <a id="899" href="Data.Maybe.Relation.Unary.Any.html#899" class="Bound">p</a><a id="900" class="Symbol">}</a> <a id="902" class="Symbol">{</a><a id="903" href="Data.Maybe.Relation.Unary.Any.html#903" class="Bound">A</a> <a id="905" class="Symbol">:</a> <a id="907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="911" href="Data.Maybe.Relation.Unary.Any.html#897" class="Bound">a</a><a id="912" class="Symbol">}</a> <a id="914" class="Symbol">(</a><a id="915" href="Data.Maybe.Relation.Unary.Any.html#915" class="Bound">P</a> <a id="917" class="Symbol">:</a> <a id="919" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="924" href="Data.Maybe.Relation.Unary.Any.html#903" class="Bound">A</a> <a id="926" href="Data.Maybe.Relation.Unary.Any.html#899" class="Bound">p</a><a id="927" class="Symbol">)</a> <a id="929" class="Symbol">:</a> <a id="931" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="936" class="Symbol">(</a><a id="937" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="943" href="Data.Maybe.Relation.Unary.Any.html#903" class="Bound">A</a><a id="944" class="Symbol">)</a> <a id="946" class="Symbol">(</a><a id="947" href="Data.Maybe.Relation.Unary.Any.html#897" class="Bound">a</a> <a id="949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="951" href="Data.Maybe.Relation.Unary.Any.html#899" class="Bound">p</a><a id="952" class="Symbol">)</a> <a id="954" class="Keyword">where</a>
  <a id="Any.just"></a><a id="962" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">∀</a> <a id="971" class="Symbol">{</a><a id="972" href="Data.Maybe.Relation.Unary.Any.html#972" class="Bound">x</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">→</a> <a id="977" href="Data.Maybe.Relation.Unary.Any.html#915" class="Bound">P</a> <a id="979" href="Data.Maybe.Relation.Unary.Any.html#972" class="Bound">x</a> <a id="981" class="Symbol">→</a> <a id="983" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="987" href="Data.Maybe.Relation.Unary.Any.html#915" class="Bound">P</a> <a id="989" class="Symbol">(</a><a id="990" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="995" href="Data.Maybe.Relation.Unary.Any.html#972" class="Bound">x</a><a id="996" class="Symbol">)</a>

<a id="999" class="Comment">------------------------------------------------------------------------</a>
<a id="1072" class="Comment">-- Basic operations</a>

<a id="1093" class="Keyword">module</a> <a id="1100" href="Data.Maybe.Relation.Unary.Any.html#1100" class="Module">_</a> <a id="1102" class="Symbol">{</a><a id="1103" href="Data.Maybe.Relation.Unary.Any.html#1103" class="Bound">a</a> <a id="1105" href="Data.Maybe.Relation.Unary.Any.html#1105" class="Bound">p</a><a id="1106" class="Symbol">}</a> <a id="1108" class="Symbol">{</a><a id="1109" href="Data.Maybe.Relation.Unary.Any.html#1109" class="Bound">A</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1117" href="Data.Maybe.Relation.Unary.Any.html#1103" class="Bound">a</a><a id="1118" class="Symbol">}</a> <a id="1120" class="Symbol">{</a><a id="1121" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1130" href="Data.Maybe.Relation.Unary.Any.html#1109" class="Bound">A</a> <a id="1132" href="Data.Maybe.Relation.Unary.Any.html#1105" class="Bound">p</a><a id="1133" class="Symbol">}</a> <a id="1135" class="Keyword">where</a>

  <a id="1144" href="Data.Maybe.Relation.Unary.Any.html#1144" class="Function">drop-just</a> <a id="1154" class="Symbol">:</a> <a id="1156" class="Symbol">∀</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Data.Maybe.Relation.Unary.Any.html#1159" class="Bound">x</a><a id="1160" class="Symbol">}</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1168" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1176" href="Data.Maybe.Relation.Unary.Any.html#1159" class="Bound">x</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1183" href="Data.Maybe.Relation.Unary.Any.html#1159" class="Bound">x</a>
  <a id="1187" href="Data.Maybe.Relation.Unary.Any.html#1144" class="Function">drop-just</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1203" href="Data.Maybe.Relation.Unary.Any.html#1203" class="Bound">px</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">=</a> <a id="1209" href="Data.Maybe.Relation.Unary.Any.html#1203" class="Bound">px</a>

  <a id="1215" href="Data.Maybe.Relation.Unary.Any.html#1215" class="Function">just-equivalence</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">∀</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Data.Maybe.Relation.Unary.Any.html#1237" class="Bound">x</a><a id="1238" class="Symbol">}</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1244" href="Data.Maybe.Relation.Unary.Any.html#1237" class="Bound">x</a> <a id="1246" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1248" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1252" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1254" class="Symbol">(</a><a id="1255" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1260" href="Data.Maybe.Relation.Unary.Any.html#1237" class="Bound">x</a><a id="1261" class="Symbol">)</a>
  <a id="1265" href="Data.Maybe.Relation.Unary.Any.html#1215" class="Function">just-equivalence</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1288" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1293" href="Data.Maybe.Relation.Unary.Any.html#1144" class="Function">drop-just</a>

  <a id="1306" href="Data.Maybe.Relation.Unary.Any.html#1306" class="Function">map</a> <a id="1310" class="Symbol">:</a> <a id="1312" class="Symbol">∀</a> <a id="1314" class="Symbol">{</a><a id="1315" href="Data.Maybe.Relation.Unary.Any.html#1315" class="Bound">q</a><a id="1316" class="Symbol">}</a> <a id="1318" class="Symbol">{</a><a id="1319" href="Data.Maybe.Relation.Unary.Any.html#1319" class="Bound">Q</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1328" href="Data.Maybe.Relation.Unary.Any.html#1109" class="Bound">A</a> <a id="1330" href="Data.Maybe.Relation.Unary.Any.html#1315" class="Bound">q</a><a id="1331" class="Symbol">}</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1337" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1339" href="Data.Maybe.Relation.Unary.Any.html#1319" class="Bound">Q</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1347" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1349" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1351" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1355" href="Data.Maybe.Relation.Unary.Any.html#1319" class="Bound">Q</a>
  <a id="1359" href="Data.Maybe.Relation.Unary.Any.html#1306" class="Function">map</a> <a id="1363" href="Data.Maybe.Relation.Unary.Any.html#1363" class="Bound">f</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1371" href="Data.Maybe.Relation.Unary.Any.html#1371" class="Bound">px</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Data.Maybe.Relation.Unary.Any.html#1363" class="Bound">f</a> <a id="1385" href="Data.Maybe.Relation.Unary.Any.html#1371" class="Bound">px</a><a id="1387" class="Symbol">)</a>

  <a id="1392" href="Data.Maybe.Relation.Unary.Any.html#1392" class="Function">satisfied</a> <a id="1402" class="Symbol">:</a> <a id="1404" class="Symbol">∀</a> <a id="1406" class="Symbol">{</a><a id="1407" href="Data.Maybe.Relation.Unary.Any.html#1407" class="Bound">x</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1416" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1418" href="Data.Maybe.Relation.Unary.Any.html#1407" class="Bound">x</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1424" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a>
  <a id="1428" href="Data.Maybe.Relation.Unary.Any.html#1392" class="Function">satisfied</a> <a id="1438" class="Symbol">(</a><a id="1439" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1444" href="Data.Maybe.Relation.Unary.Any.html#1444" class="Bound">p</a><a id="1445" class="Symbol">)</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="1452" href="Data.Maybe.Relation.Unary.Any.html#1444" class="Bound">p</a>

<a id="1455" class="Comment">------------------------------------------------------------------------</a>
<a id="1528" class="Comment">-- (un/)zip(/With)</a>

<a id="1548" class="Keyword">module</a> <a id="1555" href="Data.Maybe.Relation.Unary.Any.html#1555" class="Module">_</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Data.Maybe.Relation.Unary.Any.html#1558" class="Bound">a</a> <a id="1560" href="Data.Maybe.Relation.Unary.Any.html#1560" class="Bound">p</a> <a id="1562" href="Data.Maybe.Relation.Unary.Any.html#1562" class="Bound">q</a> <a id="1564" href="Data.Maybe.Relation.Unary.Any.html#1564" class="Bound">r</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">{</a><a id="1568" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1576" href="Data.Maybe.Relation.Unary.Any.html#1558" class="Bound">a</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1589" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1591" href="Data.Maybe.Relation.Unary.Any.html#1560" class="Bound">p</a><a id="1592" class="Symbol">}</a> <a id="1594" class="Symbol">{</a><a id="1595" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1604" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1606" href="Data.Maybe.Relation.Unary.Any.html#1562" class="Bound">q</a><a id="1607" class="Symbol">}</a> <a id="1609" class="Symbol">{</a><a id="1610" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1619" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1621" href="Data.Maybe.Relation.Unary.Any.html#1564" class="Bound">r</a><a id="1622" class="Symbol">}</a> <a id="1624" class="Keyword">where</a>

  <a id="1633" href="Data.Maybe.Relation.Unary.Any.html#1633" class="Function">zipWith</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1645" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1647" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1649" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1651" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1659" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1661" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1663" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1667" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1669" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1671" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1675" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a>
  <a id="1679" href="Data.Maybe.Relation.Unary.Any.html#1633" class="Function">zipWith</a> <a id="1687" href="Data.Maybe.Relation.Unary.Any.html#1687" class="Bound">f</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1695" href="Data.Maybe.Relation.Unary.Any.html#1695" class="Bound">px</a> <a id="1698" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1700" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1705" href="Data.Maybe.Relation.Unary.Any.html#1705" class="Bound">qx</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">=</a> <a id="1711" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Data.Maybe.Relation.Unary.Any.html#1687" class="Bound">f</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Data.Maybe.Relation.Unary.Any.html#1695" class="Bound">px</a> <a id="1723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1725" href="Data.Maybe.Relation.Unary.Any.html#1705" class="Bound">qx</a><a id="1727" class="Symbol">))</a>

  <a id="1733" href="Data.Maybe.Relation.Unary.Any.html#1733" class="Function">unzipWith</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1747" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1749" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1751" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1753" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a> <a id="1755" class="Symbol">→</a> <a id="1757" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1761" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1763" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1765" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1769" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1771" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1773" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1777" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a>
  <a id="1781" href="Data.Maybe.Relation.Unary.Any.html#1733" class="Function">unzipWith</a> <a id="1791" href="Data.Maybe.Relation.Unary.Any.html#1791" class="Bound">f</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1799" href="Data.Maybe.Relation.Unary.Any.html#1799" class="Bound">px</a><a id="1801" class="Symbol">)</a> <a id="1803" class="Symbol">=</a> <a id="1805" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1817" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1822" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Data.Maybe.Relation.Unary.Any.html#1791" class="Bound">f</a> <a id="1830" href="Data.Maybe.Relation.Unary.Any.html#1799" class="Bound">px</a><a id="1832" class="Symbol">)</a>

<a id="1835" class="Keyword">module</a> <a id="1842" href="Data.Maybe.Relation.Unary.Any.html#1842" class="Module">_</a> <a id="1844" class="Symbol">{</a><a id="1845" href="Data.Maybe.Relation.Unary.Any.html#1845" class="Bound">a</a> <a id="1847" href="Data.Maybe.Relation.Unary.Any.html#1847" class="Bound">p</a> <a id="1849" href="Data.Maybe.Relation.Unary.Any.html#1849" class="Bound">q</a><a id="1850" class="Symbol">}</a> <a id="1852" class="Symbol">{</a><a id="1853" href="Data.Maybe.Relation.Unary.Any.html#1853" class="Bound">A</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1861" href="Data.Maybe.Relation.Unary.Any.html#1845" class="Bound">a</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1874" href="Data.Maybe.Relation.Unary.Any.html#1853" class="Bound">A</a> <a id="1876" href="Data.Maybe.Relation.Unary.Any.html#1847" class="Bound">p</a><a id="1877" class="Symbol">}</a> <a id="1879" class="Symbol">{</a><a id="1880" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1889" href="Data.Maybe.Relation.Unary.Any.html#1853" class="Bound">A</a> <a id="1891" href="Data.Maybe.Relation.Unary.Any.html#1849" class="Bound">q</a><a id="1892" class="Symbol">}</a> <a id="1894" class="Keyword">where</a>

  <a id="1903" href="Data.Maybe.Relation.Unary.Any.html#1903" class="Function">zip</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1913" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1915" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1917" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1921" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a> <a id="1923" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1925" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1932" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1934" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a><a id="1935" class="Symbol">)</a>
  <a id="1939" href="Data.Maybe.Relation.Unary.Any.html#1903" class="Function">zip</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Data.Maybe.Relation.Unary.Any.html#1633" class="Function">zipWith</a> <a id="1953" href="Function.Base.html#704" class="Function">id</a>

  <a id="1959" href="Data.Maybe.Relation.Unary.Any.html#1959" class="Function">unzip</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1974" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1976" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a><a id="1977" class="Symbol">)</a> <a id="1979" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1981" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1985" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1987" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1989" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1993" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a>
  <a id="1997" href="Data.Maybe.Relation.Unary.Any.html#1959" class="Function">unzip</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Data.Maybe.Relation.Unary.Any.html#1733" class="Function">unzipWith</a> <a id="2015" href="Function.Base.html#704" class="Function">id</a>

<a id="2019" class="Comment">------------------------------------------------------------------------</a>
<a id="2092" class="Comment">-- Seeing Any as a predicate transformer</a>

<a id="2134" class="Keyword">module</a> <a id="2141" href="Data.Maybe.Relation.Unary.Any.html#2141" class="Module">_</a> <a id="2143" class="Symbol">{</a><a id="2144" href="Data.Maybe.Relation.Unary.Any.html#2144" class="Bound">a</a> <a id="2146" href="Data.Maybe.Relation.Unary.Any.html#2146" class="Bound">p</a><a id="2147" class="Symbol">}</a> <a id="2149" class="Symbol">{</a><a id="2150" href="Data.Maybe.Relation.Unary.Any.html#2150" class="Bound">A</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2158" href="Data.Maybe.Relation.Unary.Any.html#2144" class="Bound">a</a><a id="2159" class="Symbol">}</a> <a id="2161" class="Symbol">{</a><a id="2162" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2171" href="Data.Maybe.Relation.Unary.Any.html#2150" class="Bound">A</a> <a id="2173" href="Data.Maybe.Relation.Unary.Any.html#2146" class="Bound">p</a><a id="2174" class="Symbol">}</a> <a id="2176" class="Keyword">where</a>

  <a id="2185" href="Data.Maybe.Relation.Unary.Any.html#2185" class="Function">dec</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2201" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="2220" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a><a id="2221" class="Symbol">)</a>
  <a id="2225" href="Data.Maybe.Relation.Unary.Any.html#2185" class="Function">dec</a> <a id="2229" href="Data.Maybe.Relation.Unary.Any.html#2229" class="Bound">P-dec</a> <a id="2235" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2244" class="Symbol">=</a> <a id="2246" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2249" class="Symbol">λ</a> <a id="2251" class="Symbol">()</a>
  <a id="2256" href="Data.Maybe.Relation.Unary.Any.html#2185" class="Function">dec</a> <a id="2260" href="Data.Maybe.Relation.Unary.Any.html#2260" class="Bound">P-dec</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2272" href="Data.Maybe.Relation.Unary.Any.html#2272" class="Bound">x</a><a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="2285" href="Data.Maybe.Relation.Unary.Any.html#1215" class="Function">just-equivalence</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Data.Maybe.Relation.Unary.Any.html#2260" class="Bound">P-dec</a> <a id="2309" href="Data.Maybe.Relation.Unary.Any.html#2272" class="Bound">x</a><a id="2310" class="Symbol">)</a>

  <a id="2315" href="Data.Maybe.Relation.Unary.Any.html#2315" class="Function">irrelevant</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="2339" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="2359" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a><a id="2360" class="Symbol">)</a>
  <a id="2364" href="Data.Maybe.Relation.Unary.Any.html#2315" class="Function">irrelevant</a> <a id="2375" href="Data.Maybe.Relation.Unary.Any.html#2375" class="Bound">P-irrelevant</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2394" href="Data.Maybe.Relation.Unary.Any.html#2394" class="Bound">p</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2403" href="Data.Maybe.Relation.Unary.Any.html#2403" class="Bound">q</a><a id="2404" class="Symbol">)</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2413" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Data.Maybe.Relation.Unary.Any.html#2375" class="Bound">P-irrelevant</a> <a id="2432" href="Data.Maybe.Relation.Unary.Any.html#2394" class="Bound">p</a> <a id="2434" href="Data.Maybe.Relation.Unary.Any.html#2403" class="Bound">q</a><a id="2435" class="Symbol">)</a>

  <a id="2440" href="Data.Maybe.Relation.Unary.Any.html#2440" class="Function">satisfiable</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2466" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="2487" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a><a id="2488" class="Symbol">)</a>
  <a id="2492" href="Data.Maybe.Relation.Unary.Any.html#2440" class="Function">satisfiable</a> <a id="2504" href="Data.Maybe.Relation.Unary.Any.html#2504" class="Bound">P-satisfiable</a> <a id="2518" class="Symbol">=</a> <a id="2520" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2532" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2537" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2542" href="Data.Maybe.Relation.Unary.Any.html#2504" class="Bound">P-satisfiable</a>
</pre></body></html>


==> anc/html/Data.Nat.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers, basic types and operations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="294" class="Comment">-- naturals.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">module</a> <a id="360" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="428" class="Symbol">;</a> <a id="430" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="439" class="Symbol">;</a> <a id="441" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="456" class="Symbol">;</a> <a id="458" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a><a id="523" class="Symbol">;</a> <a id="525" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="568" class="Symbol">;</a> <a id="570" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="574" class="Symbol">;</a> <a id="576" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="584" class="Symbol">;</a> <a id="586" href="Data.Bool.Base.html#951" class="Function">not</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.Parity.Base.html#604" class="Datatype">Parity</a><a id="633" class="Symbol">;</a> <a id="635" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a><a id="637" class="Symbol">;</a> <a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Level.html" class="Module">Level</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Level.html#521" class="Function">0ℓ</a><a id="670" class="Symbol">)</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="801" class="Symbol">)</a>
<a id="803" class="Keyword">open</a> <a id="808" class="Keyword">import</a> <a id="815" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="846" class="Keyword">using</a> <a id="852" class="Symbol">(</a><a id="853" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="855" class="Symbol">;</a> <a id="857" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="870" class="Symbol">)</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="899" class="Keyword">using</a> <a id="905" class="Symbol">(</a><a id="906" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="910" class="Symbol">)</a>

<a id="913" class="Comment">------------------------------------------------------------------------</a>
<a id="986" class="Comment">-- Types</a>

<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1025" class="Keyword">public</a>
  <a id="1034" class="Keyword">using</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1045" class="Symbol">;</a> <a id="1047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Keyword">renaming</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="1066" class="Symbol">to</a> <a id="1069" class="Datatype">ℕ</a><a id="1070" class="Symbol">)</a>

<a id="1073" class="Comment">--smart constructor</a>
<a id="1093" class="Keyword">pattern</a> <a id="2+"></a><a id="1101" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="1104" href="Data.Nat.Base.html#1117" class="Bound">n</a> <a id="1106" class="Symbol">=</a> <a id="1108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1117" href="Data.Nat.Base.html#1117" class="Bound">n</a><a id="1118" class="Symbol">)</a>

<a id="1121" class="Comment">------------------------------------------------------------------------</a>
<a id="1194" class="Comment">-- Boolean equality relation</a>

<a id="1224" class="Keyword">open</a> <a id="1229" class="Keyword">import</a> <a id="1236" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1253" class="Keyword">public</a>
  <a id="1262" class="Keyword">using</a> <a id="1268" class="Symbol">()</a> <a id="1271" class="Keyword">renaming</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="1286" class="Symbol">to</a> <a id="1289" class="Primitive Operator">_≡ᵇ_</a><a id="1293" class="Symbol">)</a>

<a id="1296" class="Comment">------------------------------------------------------------------------</a>
<a id="1369" class="Comment">-- Boolean ordering relation</a>

<a id="1399" class="Keyword">open</a> <a id="1404" class="Keyword">import</a> <a id="1411" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1428" class="Keyword">public</a>
  <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">()</a> <a id="1446" class="Keyword">renaming</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="1460" class="Symbol">to</a> <a id="1463" class="Primitive Operator">_&lt;ᵇ_</a><a id="1467" class="Symbol">)</a>

<a id="1470" class="Keyword">infix</a> <a id="1476" class="Number">4</a> <a id="1478" href="Data.Nat.Base.html#1483" class="Function Operator">_≤ᵇ_</a>
<a id="_≤ᵇ_"></a><a id="1483" href="Data.Nat.Base.html#1483" class="Function Operator">_≤ᵇ_</a> <a id="1488" class="Symbol">:</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Data.Nat.Base.html#1491" class="Bound">m</a> <a id="1493" href="Data.Nat.Base.html#1493" class="Bound">n</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1507" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1513" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1516" href="Data.Nat.Base.html#1516" class="Bound">n</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1525" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1529" href="Data.Nat.Base.html#1529" class="Bound">m</a> <a id="1531" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1534" href="Data.Nat.Base.html#1534" class="Bound">n</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Data.Nat.Base.html#1529" class="Bound">m</a> <a id="1540" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="1543" href="Data.Nat.Base.html#1534" class="Bound">n</a>

<a id="1546" class="Comment">------------------------------------------------------------------------</a>
<a id="1619" class="Comment">-- Standard ordering relations</a>

<a id="1651" class="Keyword">infix</a> <a id="1657" class="Number">4</a> <a id="1659" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1663" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1667" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="1671" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="1675" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="1679" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a> <a id="1683" href="Data.Nat.Base.html#2389" class="Function Operator">_≱_</a> <a id="1687" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a>

<a id="1692" class="Keyword">data</a> <a id="_≤_"></a><a id="1697" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1707" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="1709" href="Level.html#521" class="Function">0ℓ</a> <a id="1712" class="Keyword">where</a>
  <a id="_≤_.z≤n"></a><a id="1720" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="1724" class="Symbol">:</a> <a id="1726" class="Symbol">∀</a> <a id="1728" class="Symbol">{</a><a id="1729" href="Data.Nat.Base.html#1729" class="Bound">n</a><a id="1730" class="Symbol">}</a>                 <a id="1748" class="Symbol">→</a> <a id="1750" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1756" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1758" href="Data.Nat.Base.html#1729" class="Bound">n</a>
  <a id="_≤_.s≤s"></a><a id="1762" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">∀</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Data.Nat.Base.html#1771" class="Bound">m</a> <a id="1773" href="Data.Nat.Base.html#1773" class="Bound">n</a><a id="1774" class="Symbol">}</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Data.Nat.Base.html#1777" class="Bound">m≤n</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Data.Nat.Base.html#1771" class="Bound">m</a> <a id="1785" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1787" href="Data.Nat.Base.html#1773" class="Bound">n</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1796" href="Data.Nat.Base.html#1771" class="Bound">m</a> <a id="1798" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1804" href="Data.Nat.Base.html#1773" class="Bound">n</a>

<a id="_&lt;_"></a><a id="1807" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1817" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="1819" href="Level.html#521" class="Function">0ℓ</a>
<a id="1822" href="Data.Nat.Base.html#1822" class="Bound">m</a> <a id="1824" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1826" href="Data.Nat.Base.html#1826" class="Bound">n</a> <a id="1828" class="Symbol">=</a> <a id="1830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1834" href="Data.Nat.Base.html#1822" class="Bound">m</a> <a id="1836" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1838" href="Data.Nat.Base.html#1826" class="Bound">n</a>

<a id="1841" class="Comment">-- Smart constructors of _&lt;_</a>

<a id="1871" class="Keyword">pattern</a> <a id="z&lt;s"></a><a id="1879" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>     <a id="1887" class="Symbol">{</a><a id="1888" href="Data.Nat.Base.html#1907" class="Bound">n</a><a id="1889" class="Symbol">}</a>     <a id="1895" class="Symbol">=</a> <a id="1897" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="1906" class="Symbol">{</a><a id="1907" href="Data.Nat.Base.html#1907" class="Bound">n</a><a id="1908" class="Symbol">})</a>
<a id="1911" class="Keyword">pattern</a> <a id="s&lt;s"></a><a id="1919" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="1923" class="Symbol">{</a><a id="1924" href="Data.Nat.Base.html#1942" class="Bound">m</a><a id="1925" class="Symbol">}</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Data.Nat.Base.html#1946" class="Bound">n</a><a id="1929" class="Symbol">}</a> <a id="1931" href="Data.Nat.Base.html#1949" class="Bound">m&lt;n</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1941" class="Symbol">{</a><a id="1942" href="Data.Nat.Base.html#1942" class="Bound">m</a><a id="1943" class="Symbol">}</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Data.Nat.Base.html#1946" class="Bound">n</a><a id="1947" class="Symbol">}</a> <a id="1949" href="Data.Nat.Base.html#1949" class="Bound">m&lt;n</a>
<a id="1953" class="Keyword">pattern</a> <a id="sz&lt;ss"></a><a id="1961" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a>   <a id="1969" class="Symbol">{</a><a id="1970" href="Data.Nat.Base.html#1989" class="Bound">n</a><a id="1971" class="Symbol">}</a>     <a id="1977" class="Symbol">=</a> <a id="1979" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Data.Nat.Base.html#1989" class="Bound">n</a><a id="1990" class="Symbol">})</a>

<a id="1994" class="Comment">-- Smart destructors of _≤_, _&lt;_</a>

<a id="s≤s⁻¹"></a><a id="2028" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">∀</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Data.Nat.Base.html#2039" class="Bound">m</a> <a id="2041" href="Data.Nat.Base.html#2041" class="Bound">n</a><a id="2042" class="Symbol">}</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2050" href="Data.Nat.Base.html#2039" class="Bound">m</a> <a id="2052" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2054" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2058" href="Data.Nat.Base.html#2041" class="Bound">n</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Data.Nat.Base.html#2039" class="Bound">m</a> <a id="2064" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2066" href="Data.Nat.Base.html#2041" class="Bound">n</a>
<a id="2068" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2079" href="Data.Nat.Base.html#2079" class="Bound">m≤n</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">=</a> <a id="2086" href="Data.Nat.Base.html#2079" class="Bound">m≤n</a>

<a id="s&lt;s⁻¹"></a><a id="2091" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="2097" class="Symbol">:</a> <a id="2099" class="Symbol">∀</a> <a id="2101" class="Symbol">{</a><a id="2102" href="Data.Nat.Base.html#2102" class="Bound">m</a> <a id="2104" href="Data.Nat.Base.html#2104" class="Bound">n</a><a id="2105" class="Symbol">}</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2113" href="Data.Nat.Base.html#2102" class="Bound">m</a> <a id="2115" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2121" href="Data.Nat.Base.html#2104" class="Bound">n</a> <a id="2123" class="Symbol">→</a> <a id="2125" href="Data.Nat.Base.html#2102" class="Bound">m</a> <a id="2127" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2129" href="Data.Nat.Base.html#2104" class="Bound">n</a>
<a id="2131" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="2142" href="Data.Nat.Base.html#2142" class="Bound">m&lt;n</a><a id="2145" class="Symbol">)</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Data.Nat.Base.html#2142" class="Bound">m&lt;n</a>


<a id="2155" class="Comment">------------------------------------------------------------------------</a>
<a id="2228" class="Comment">-- Other derived ordering relations</a>

<a id="_≥_"></a><a id="2265" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2275" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2277" href="Level.html#521" class="Function">0ℓ</a>
<a id="2280" href="Data.Nat.Base.html#2280" class="Bound">m</a> <a id="2282" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="2284" href="Data.Nat.Base.html#2284" class="Bound">n</a> <a id="2286" class="Symbol">=</a> <a id="2288" href="Data.Nat.Base.html#2284" class="Bound">n</a> <a id="2290" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2292" href="Data.Nat.Base.html#2280" class="Bound">m</a>

<a id="_&gt;_"></a><a id="2295" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2305" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2307" href="Level.html#521" class="Function">0ℓ</a>
<a id="2310" href="Data.Nat.Base.html#2310" class="Bound">m</a> <a id="2312" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="2314" href="Data.Nat.Base.html#2314" class="Bound">n</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Data.Nat.Base.html#2314" class="Bound">n</a> <a id="2320" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2322" href="Data.Nat.Base.html#2310" class="Bound">m</a>

<a id="_≰_"></a><a id="2325" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2335" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2337" href="Level.html#521" class="Function">0ℓ</a>
<a id="2340" href="Data.Nat.Base.html#2340" class="Bound">a</a> <a id="2342" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="2344" href="Data.Nat.Base.html#2344" class="Bound">b</a> <a id="2346" class="Symbol">=</a> <a id="2348" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2350" href="Data.Nat.Base.html#2340" class="Bound">a</a> <a id="2352" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2354" href="Data.Nat.Base.html#2344" class="Bound">b</a>

<a id="_≮_"></a><a id="2357" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2367" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2369" href="Level.html#521" class="Function">0ℓ</a>
<a id="2372" href="Data.Nat.Base.html#2372" class="Bound">a</a> <a id="2374" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="2376" href="Data.Nat.Base.html#2376" class="Bound">b</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2382" href="Data.Nat.Base.html#2372" class="Bound">a</a> <a id="2384" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2386" href="Data.Nat.Base.html#2376" class="Bound">b</a>

<a id="_≱_"></a><a id="2389" href="Data.Nat.Base.html#2389" class="Function Operator">_≱_</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2399" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2401" href="Level.html#521" class="Function">0ℓ</a>
<a id="2404" href="Data.Nat.Base.html#2404" class="Bound">a</a> <a id="2406" href="Data.Nat.Base.html#2389" class="Function Operator">≱</a> <a id="2408" href="Data.Nat.Base.html#2408" class="Bound">b</a> <a id="2410" class="Symbol">=</a> <a id="2412" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2414" href="Data.Nat.Base.html#2404" class="Bound">a</a> <a id="2416" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="2418" href="Data.Nat.Base.html#2408" class="Bound">b</a>

<a id="_≯_"></a><a id="2421" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2431" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2433" href="Level.html#521" class="Function">0ℓ</a>
<a id="2436" href="Data.Nat.Base.html#2436" class="Bound">a</a> <a id="2438" href="Data.Nat.Base.html#2421" class="Function Operator">≯</a> <a id="2440" href="Data.Nat.Base.html#2440" class="Bound">b</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2446" href="Data.Nat.Base.html#2436" class="Bound">a</a> <a id="2448" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="2450" href="Data.Nat.Base.html#2440" class="Bound">b</a>

<a id="2453" class="Comment">------------------------------------------------------------------------</a>
<a id="2526" class="Comment">-- Simple predicates</a>

<a id="2548" class="Comment">-- Defining these predicates in terms of `T` and therefore ultimately</a>
<a id="2618" class="Comment">-- `⊤` and `⊥` allows Agda to automatically infer them for any natural</a>
<a id="2689" class="Comment">-- of the correct form. Consequently in many circumstances this</a>
<a id="2753" class="Comment">-- eliminates the need to explicitly pass a proof when the predicate</a>
<a id="2822" class="Comment">-- argument is either an implicit or an instance argument. See `_/_`</a>
<a id="2891" class="Comment">-- and `_%_` further down this file for examples.</a>
<a id="2941" class="Comment">--</a>
<a id="2944" class="Comment">-- Furthermore, defining these predicates as single-field records</a>
<a id="3010" class="Comment">-- (rather defining them directly as the type of their field) is</a>
<a id="3075" class="Comment">-- necessary as the current version of Agda is far better at</a>
<a id="3136" class="Comment">-- reconstructing meta-variable values for the record parameters.</a>

<a id="3203" class="Comment">-- A predicate saying that a number is not equal to 0.</a>

<a id="3259" class="Keyword">record</a> <a id="NonZero"></a><a id="3266" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Data.Nat.Base.html#3275" class="Bound">n</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3288" class="Keyword">where</a>
  <a id="3296" class="Keyword">field</a>
    <a id="NonZero.nonZero"></a><a id="3306" href="Data.Nat.Base.html#3306" class="Field">nonZero</a> <a id="3314" class="Symbol">:</a> <a id="3316" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Data.Nat.Base.html#3275" class="Bound">n</a> <a id="3326" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3329" class="Number">0</a><a id="3330" class="Symbol">))</a>

<a id="3334" class="Comment">-- Instances</a>

<a id="3348" class="Keyword">instance</a>
  <a id="nonZero"></a><a id="3359" href="Data.Nat.Base.html#3359" class="Function">nonZero</a> <a id="3367" class="Symbol">:</a> <a id="3369" class="Symbol">∀</a> <a id="3371" class="Symbol">{</a><a id="3372" href="Data.Nat.Base.html#3372" class="Bound">n</a><a id="3373" class="Symbol">}</a> <a id="3375" class="Symbol">→</a> <a id="3377" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3390" href="Data.Nat.Base.html#3372" class="Bound">n</a><a id="3391" class="Symbol">)</a>
  <a id="3395" href="Data.Nat.Base.html#3359" class="Function">nonZero</a> <a id="3403" class="Symbol">=</a> <a id="3405" class="Symbol">_</a>

<a id="3408" class="Comment">-- Constructors</a>

<a id="≢-nonZero"></a><a id="3425" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="3435" class="Symbol">:</a> <a id="3437" class="Symbol">∀</a> <a id="3439" class="Symbol">{</a><a id="3440" href="Data.Nat.Base.html#3440" class="Bound">n</a><a id="3441" class="Symbol">}</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Data.Nat.Base.html#3440" class="Bound">n</a> <a id="3447" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3449" class="Number">0</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3461" href="Data.Nat.Base.html#3440" class="Bound">n</a>
<a id="3463" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="3473" class="Symbol">{</a><a id="3474" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3478" class="Symbol">}</a>  <a id="3481" href="Data.Nat.Base.html#3481" class="Bound">0≢0</a> <a id="3485" class="Symbol">=</a> <a id="3487" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3506" href="Data.Nat.Base.html#3481" class="Bound">0≢0</a>
<a id="3510" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="3520" class="Symbol">{</a><a id="3521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3525" href="Data.Nat.Base.html#3525" class="Bound">n</a><a id="3526" class="Symbol">}</a> <a id="3528" href="Data.Nat.Base.html#3528" class="Bound">n≢0</a> <a id="3532" class="Symbol">=</a> <a id="3534" class="Symbol">_</a>

<a id="&gt;-nonZero"></a><a id="3537" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="3547" class="Symbol">:</a> <a id="3549" class="Symbol">∀</a> <a id="3551" class="Symbol">{</a><a id="3552" href="Data.Nat.Base.html#3552" class="Bound">n</a><a id="3553" class="Symbol">}</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Data.Nat.Base.html#3552" class="Bound">n</a> <a id="3559" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3561" class="Number">0</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3573" href="Data.Nat.Base.html#3552" class="Bound">n</a>
<a id="3575" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="3585" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="3589" class="Symbol">=</a> <a id="3591" class="Symbol">_</a>

<a id="3594" class="Comment">-- Destructors</a>

<a id="≢-nonZero⁻¹"></a><a id="3610" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="3622" class="Symbol">:</a> <a id="3624" class="Symbol">∀</a> <a id="3626" href="Data.Nat.Base.html#3626" class="Bound">n</a> <a id="3628" class="Symbol">→</a> <a id="3630" class="Symbol">.{{</a><a id="3633" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3641" href="Data.Nat.Base.html#3626" class="Bound">n</a><a id="3642" class="Symbol">}}</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Data.Nat.Base.html#3626" class="Bound">n</a> <a id="3649" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3651" class="Number">0</a>
<a id="3653" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3670" href="Data.Nat.Base.html#3670" class="Bound">n</a><a id="3671" class="Symbol">)</a> <a id="3673" class="Symbol">()</a>

<a id="&gt;-nonZero⁻¹"></a><a id="3677" href="Data.Nat.Base.html#3677" class="Function">&gt;-nonZero⁻¹</a> <a id="3689" class="Symbol">:</a> <a id="3691" class="Symbol">∀</a> <a id="3693" href="Data.Nat.Base.html#3693" class="Bound">n</a> <a id="3695" class="Symbol">→</a> <a id="3697" class="Symbol">.{{</a><a id="3700" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3708" href="Data.Nat.Base.html#3693" class="Bound">n</a><a id="3709" class="Symbol">}}</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Data.Nat.Base.html#3693" class="Bound">n</a> <a id="3716" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3718" class="Number">0</a>
<a id="3720" href="Data.Nat.Base.html#3677" class="Function">&gt;-nonZero⁻¹</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3737" href="Data.Nat.Base.html#3737" class="Bound">n</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>

<a id="3747" class="Comment">-- The property of being a non-zero, non-unit</a>

<a id="3794" class="Keyword">record</a> <a id="NonTrivial"></a><a id="3801" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Data.Nat.Base.html#3813" class="Bound">n</a> <a id="3815" class="Symbol">:</a> <a id="3817" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="3818" class="Symbol">)</a> <a id="3820" class="Symbol">:</a> <a id="3822" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3826" class="Keyword">where</a>
  <a id="3834" class="Keyword">field</a>
    <a id="NonTrivial.nonTrivial"></a><a id="3844" href="Data.Nat.Base.html#3844" class="Field">nonTrivial</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3859" class="Symbol">(</a><a id="3860" class="Number">1</a> <a id="3862" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="3865" href="Data.Nat.Base.html#3813" class="Bound">n</a><a id="3866" class="Symbol">)</a>

<a id="3869" class="Comment">-- Instances</a>

<a id="3883" class="Keyword">instance</a>
  <a id="nonTrivial"></a><a id="3894" href="Data.Nat.Base.html#3894" class="Function">nonTrivial</a> <a id="3905" class="Symbol">:</a> <a id="3907" class="Symbol">∀</a> <a id="3909" class="Symbol">{</a><a id="3910" href="Data.Nat.Base.html#3910" class="Bound">n</a><a id="3911" class="Symbol">}</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3930" href="Data.Nat.Base.html#3910" class="Bound">n</a><a id="3931" class="Symbol">)</a>
  <a id="3935" href="Data.Nat.Base.html#3894" class="Function">nonTrivial</a> <a id="3946" class="Symbol">=</a> <a id="3948" class="Symbol">_</a>

<a id="3951" class="Comment">-- Constructors</a>

<a id="n&gt;1⇒nonTrivial"></a><a id="3968" href="Data.Nat.Base.html#3968" class="Function">n&gt;1⇒nonTrivial</a> <a id="3983" class="Symbol">:</a> <a id="3985" class="Symbol">∀</a> <a id="3987" class="Symbol">{</a><a id="3988" href="Data.Nat.Base.html#3988" class="Bound">n</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Data.Nat.Base.html#3988" class="Bound">n</a> <a id="3995" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3997" class="Number">1</a> <a id="3999" class="Symbol">→</a> <a id="4001" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4012" href="Data.Nat.Base.html#3988" class="Bound">n</a>
<a id="4014" href="Data.Nat.Base.html#3968" class="Function">n&gt;1⇒nonTrivial</a> <a id="4029" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a> <a id="4035" class="Symbol">=</a> <a id="4037" class="Symbol">_</a>

<a id="4040" class="Comment">-- Destructors</a>

<a id="nonTrivial⇒nonZero"></a><a id="4056" href="Data.Nat.Base.html#4056" class="Function">nonTrivial⇒nonZero</a> <a id="4075" class="Symbol">:</a> <a id="4077" class="Symbol">∀</a> <a id="4079" href="Data.Nat.Base.html#4079" class="Bound">n</a> <a id="4081" class="Symbol">→</a> <a id="4083" class="Symbol">.{{</a><a id="4086" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4097" href="Data.Nat.Base.html#4079" class="Bound">n</a><a id="4098" class="Symbol">}}</a> <a id="4101" class="Symbol">→</a> <a id="4103" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4111" href="Data.Nat.Base.html#4079" class="Bound">n</a>
<a id="4113" href="Data.Nat.Base.html#4056" class="Function">nonTrivial⇒nonZero</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="4136" class="Symbol">_)</a> <a id="4139" class="Symbol">=</a> <a id="4141" class="Symbol">_</a>

<a id="nonTrivial⇒n&gt;1"></a><a id="4144" href="Data.Nat.Base.html#4144" class="Function">nonTrivial⇒n&gt;1</a> <a id="4159" class="Symbol">:</a> <a id="4161" class="Symbol">∀</a> <a id="4163" href="Data.Nat.Base.html#4163" class="Bound">n</a> <a id="4165" class="Symbol">→</a> <a id="4167" class="Symbol">.{{</a><a id="4170" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4181" href="Data.Nat.Base.html#4163" class="Bound">n</a><a id="4182" class="Symbol">}}</a> <a id="4185" class="Symbol">→</a> <a id="4187" href="Data.Nat.Base.html#4163" class="Bound">n</a> <a id="4189" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="4191" class="Number">1</a>
<a id="4193" href="Data.Nat.Base.html#4144" class="Function">nonTrivial⇒n&gt;1</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="4212" class="Symbol">_)</a> <a id="4215" class="Symbol">=</a> <a id="4217" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a>

<a id="nonTrivial⇒≢1"></a><a id="4224" href="Data.Nat.Base.html#4224" class="Function">nonTrivial⇒≢1</a> <a id="4238" class="Symbol">:</a> <a id="4240" class="Symbol">∀</a> <a id="4242" class="Symbol">{</a><a id="4243" href="Data.Nat.Base.html#4243" class="Bound">n</a><a id="4244" class="Symbol">}</a> <a id="4246" class="Symbol">→</a> <a id="4248" class="Symbol">.{{</a><a id="4251" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4262" href="Data.Nat.Base.html#4243" class="Bound">n</a><a id="4263" class="Symbol">}}</a> <a id="4266" class="Symbol">→</a> <a id="4268" href="Data.Nat.Base.html#4243" class="Bound">n</a> <a id="4270" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4272" class="Number">1</a>
<a id="4274" href="Data.Nat.Base.html#4224" class="Function">nonTrivial⇒≢1</a> <a id="4288" class="Symbol">{{()}}</a> <a id="4295" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4301" class="Comment">------------------------------------------------------------------------</a>
<a id="4374" class="Comment">-- Raw bundles</a>

<a id="4390" class="Keyword">open</a> <a id="4395" class="Keyword">import</a> <a id="4402" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="4419" class="Keyword">public</a>
  <a id="4428" class="Keyword">using</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="4438" class="Symbol">;</a> <a id="4440" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="4443" class="Symbol">)</a> <a id="4445" class="Keyword">renaming</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="4459" class="Symbol">to</a> <a id="4462" class="Primitive Operator">_∸_</a><a id="4465" class="Symbol">)</a>

<a id="+-rawMagma"></a><a id="4468" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a> <a id="4479" class="Symbol">:</a> <a id="4481" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4490" href="Level.html#521" class="Function">0ℓ</a> <a id="4493" href="Level.html#521" class="Function">0ℓ</a>
<a id="4496" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a> <a id="4507" class="Symbol">=</a> <a id="4509" class="Keyword">record</a>
  <a id="4518" class="Symbol">{</a> <a id="4520" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4524" class="Symbol">=</a> <a id="4526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4532" class="Symbol">;</a> <a id="4534" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4546" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="4549" href="Data.Nat.Base.html#4549" class="Function">+-0-rawMonoid</a> <a id="4563" class="Symbol">:</a> <a id="4565" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4575" href="Level.html#521" class="Function">0ℓ</a> <a id="4578" href="Level.html#521" class="Function">0ℓ</a>
<a id="4581" href="Data.Nat.Base.html#4549" class="Function">+-0-rawMonoid</a> <a id="4595" class="Symbol">=</a> <a id="4597" class="Keyword">record</a>
  <a id="4606" class="Symbol">{</a> <a id="4608" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4620" class="Symbol">;</a> <a id="4622" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4626" class="Symbol">=</a> <a id="4628" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4634" class="Symbol">;</a> <a id="4636" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="4640" class="Symbol">=</a> <a id="4642" class="Number">0</a>
  <a id="4646" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="4649" href="Data.Nat.Base.html#4649" class="Function">*-rawMagma</a> <a id="4660" class="Symbol">:</a> <a id="4662" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4671" href="Level.html#521" class="Function">0ℓ</a> <a id="4674" href="Level.html#521" class="Function">0ℓ</a>
<a id="4677" href="Data.Nat.Base.html#4649" class="Function">*-rawMagma</a> <a id="4688" class="Symbol">=</a> <a id="4690" class="Keyword">record</a>
  <a id="4699" class="Symbol">{</a> <a id="4701" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4705" class="Symbol">=</a> <a id="4707" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4713" class="Symbol">;</a> <a id="4715" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4727" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="4730" href="Data.Nat.Base.html#4730" class="Function">*-1-rawMonoid</a> <a id="4744" class="Symbol">:</a> <a id="4746" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4756" href="Level.html#521" class="Function">0ℓ</a> <a id="4759" href="Level.html#521" class="Function">0ℓ</a>
<a id="4762" href="Data.Nat.Base.html#4730" class="Function">*-1-rawMonoid</a> <a id="4776" class="Symbol">=</a> <a id="4778" class="Keyword">record</a>
  <a id="4787" class="Symbol">{</a> <a id="4789" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4801" class="Symbol">;</a> <a id="4803" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4807" class="Symbol">=</a> <a id="4809" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4815" class="Symbol">;</a> <a id="4817" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4819" class="Symbol">=</a> <a id="4821" class="Number">1</a>
  <a id="4825" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="4828" href="Data.Nat.Base.html#4828" class="Function">+-*-rawNearSemiring</a> <a id="4848" class="Symbol">:</a> <a id="4850" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="4866" href="Level.html#521" class="Function">0ℓ</a> <a id="4869" href="Level.html#521" class="Function">0ℓ</a>
<a id="4872" href="Data.Nat.Base.html#4828" class="Function">+-*-rawNearSemiring</a> <a id="4892" class="Symbol">=</a> <a id="4894" class="Keyword">record</a>
  <a id="4903" class="Symbol">{</a> <a id="4905" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="4913" class="Symbol">=</a> <a id="4915" class="Symbol">_</a>
  <a id="4919" class="Symbol">;</a> <a id="4921" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="4925" class="Symbol">=</a> <a id="4927" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4933" class="Symbol">;</a> <a id="4935" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="4939" class="Symbol">=</a> <a id="4941" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4947" class="Symbol">;</a> <a id="4949" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4961" class="Symbol">;</a> <a id="4963" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a> <a id="4966" class="Symbol">=</a> <a id="4968" class="Number">0</a>
  <a id="4972" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="4975" href="Data.Nat.Base.html#4975" class="Function">+-*-rawSemiring</a> <a id="4991" class="Symbol">:</a> <a id="4993" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="5005" href="Level.html#521" class="Function">0ℓ</a> <a id="5008" href="Level.html#521" class="Function">0ℓ</a>
<a id="5011" href="Data.Nat.Base.html#4975" class="Function">+-*-rawSemiring</a> <a id="5027" class="Symbol">=</a> <a id="5029" class="Keyword">record</a>
  <a id="5038" class="Symbol">{</a> <a id="5040" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="5048" class="Symbol">=</a> <a id="5050" class="Symbol">_</a>
  <a id="5054" class="Symbol">;</a> <a id="5056" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="5060" class="Symbol">=</a> <a id="5062" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5068" class="Symbol">;</a> <a id="5070" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="5074" class="Symbol">=</a> <a id="5076" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="5082" class="Symbol">;</a> <a id="5084" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="5088" class="Symbol">=</a> <a id="5090" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="5096" class="Symbol">;</a> <a id="5098" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a> <a id="5101" class="Symbol">=</a> <a id="5103" class="Number">0</a>
  <a id="5107" class="Symbol">;</a> <a id="5109" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="5112" class="Symbol">=</a> <a id="5114" class="Number">1</a>
  <a id="5118" class="Symbol">}</a>

<a id="5121" class="Comment">------------------------------------------------------------------------</a>
<a id="5194" class="Comment">-- Arithmetic</a>

<a id="5209" class="Keyword">open</a> <a id="5214" class="Keyword">import</a> <a id="5221" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
  <a id="5240" class="Keyword">using</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a><a id="5257" class="Symbol">;</a> <a id="5259" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a><a id="5269" class="Symbol">)</a>

<a id="pred"></a><a id="5272" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5277" class="Symbol">:</a> <a id="5279" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5281" class="Symbol">→</a> <a id="5283" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5285" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5290" href="Data.Nat.Base.html#5290" class="Bound">n</a> <a id="5292" class="Symbol">=</a> <a id="5294" href="Data.Nat.Base.html#5290" class="Bound">n</a> <a id="5296" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5298" class="Number">1</a>

<a id="5301" class="Keyword">infix</a>  <a id="5308" class="Number">8</a> <a id="5310" href="Data.Nat.Base.html#7391" class="Function Operator">_!</a>
<a id="5313" class="Keyword">infixl</a> <a id="5320" class="Number">7</a> <a id="5322" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="5326" href="Data.Nat.Base.html#6141" class="Function Operator">_⊓′_</a> <a id="5331" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a> <a id="5335" href="Data.Nat.Base.html#7285" class="Function Operator">_%_</a>
<a id="5339" class="Keyword">infixl</a> <a id="5346" class="Number">6</a> <a id="5348" href="Data.Nat.Base.html#5417" class="Function Operator">_+⋎_</a> <a id="5353" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="5357" href="Data.Nat.Base.html#5773" class="Function Operator">_⊔′_</a>

<a id="5363" class="Comment">-- Argument-swapping addition. Used by Data.Vec._⋎_.</a>

<a id="_+⋎_"></a><a id="5417" href="Data.Nat.Base.html#5417" class="Function Operator">_+⋎_</a> <a id="5422" class="Symbol">:</a> <a id="5424" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5426" class="Symbol">→</a> <a id="5428" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5434" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5440" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="5443" href="Data.Nat.Base.html#5443" class="Bound">n</a> <a id="5445" class="Symbol">=</a> <a id="5447" href="Data.Nat.Base.html#5443" class="Bound">n</a>
<a id="5449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5453" href="Data.Nat.Base.html#5453" class="Bound">m</a> <a id="5455" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="5458" href="Data.Nat.Base.html#5458" class="Bound">n</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Data.Nat.Base.html#5458" class="Bound">n</a> <a id="5469" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="5472" href="Data.Nat.Base.html#5453" class="Bound">m</a><a id="5473" class="Symbol">)</a>

<a id="5476" class="Comment">-- Max.</a>

<a id="_⊔_"></a><a id="5485" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="5489" class="Symbol">:</a> <a id="5491" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5493" class="Symbol">→</a> <a id="5495" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5497" class="Symbol">→</a> <a id="5499" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5501" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5507" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5509" href="Data.Nat.Base.html#5509" class="Bound">n</a>     <a id="5515" class="Symbol">=</a> <a id="5517" href="Data.Nat.Base.html#5509" class="Bound">n</a>
<a id="5519" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5523" href="Data.Nat.Base.html#5523" class="Bound">m</a> <a id="5525" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5527" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5533" class="Symbol">=</a> <a id="5535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5539" href="Data.Nat.Base.html#5523" class="Bound">m</a>
<a id="5541" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5545" href="Data.Nat.Base.html#5545" class="Bound">m</a> <a id="5547" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5553" href="Data.Nat.Base.html#5553" class="Bound">n</a> <a id="5555" class="Symbol">=</a> <a id="5557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Data.Nat.Base.html#5545" class="Bound">m</a> <a id="5564" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5566" href="Data.Nat.Base.html#5553" class="Bound">n</a><a id="5567" class="Symbol">)</a>

<a id="5570" class="Comment">-- Max defined in terms of primitive operations.</a>
<a id="5619" class="Comment">-- This is much faster than `_⊔_` but harder to reason about. For proofs</a>
<a id="5692" class="Comment">-- involving this function, convert it to `_⊔_` with `Data.Nat.Properties.⊔≡⊔‵`.</a>
<a id="_⊔′_"></a><a id="5773" href="Data.Nat.Base.html#5773" class="Function Operator">_⊔′_</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5782" class="Symbol">→</a> <a id="5784" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5786" class="Symbol">→</a> <a id="5788" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5790" href="Data.Nat.Base.html#5790" class="Bound">m</a> <a id="5792" href="Data.Nat.Base.html#5773" class="Function Operator">⊔′</a> <a id="5795" href="Data.Nat.Base.html#5795" class="Bound">n</a> <a id="5797" class="Keyword">with</a> <a id="5802" href="Data.Nat.Base.html#5790" class="Bound">m</a> <a id="5804" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="5807" href="Data.Nat.Base.html#5795" class="Bound">n</a>
<a id="5809" class="Symbol">...</a> <a id="5813" class="Symbol">|</a> <a id="5815" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5821" class="Symbol">=</a> <a id="5823" class="Bound">m</a>
<a id="5825" class="Symbol">...</a> <a id="5829" class="Symbol">|</a> <a id="5831" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5837" class="Symbol">=</a> <a id="5839" class="Bound">n</a>

<a id="5842" class="Comment">-- Min.</a>

<a id="_⊓_"></a><a id="5851" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="5855" class="Symbol">:</a> <a id="5857" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5867" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5873" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5875" href="Data.Nat.Base.html#5875" class="Bound">n</a>     <a id="5881" class="Symbol">=</a> <a id="5883" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5888" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5892" href="Data.Nat.Base.html#5892" class="Bound">m</a> <a id="5894" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5896" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5902" class="Symbol">=</a> <a id="5904" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5913" href="Data.Nat.Base.html#5913" class="Bound">m</a> <a id="5915" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5917" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5921" href="Data.Nat.Base.html#5921" class="Bound">n</a> <a id="5923" class="Symbol">=</a> <a id="5925" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Data.Nat.Base.html#5913" class="Bound">m</a> <a id="5932" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5934" href="Data.Nat.Base.html#5921" class="Bound">n</a><a id="5935" class="Symbol">)</a>

<a id="5938" class="Comment">-- Min defined in terms of primitive operations.</a>
<a id="5987" class="Comment">-- This is much faster than `_⊓_` but harder to reason about. For proofs</a>
<a id="6060" class="Comment">-- involving this function, convert it to `_⊓_` wtih `Data.Nat.properties.⊓≡⊓′`.</a>
<a id="_⊓′_"></a><a id="6141" href="Data.Nat.Base.html#6141" class="Function Operator">_⊓′_</a> <a id="6146" class="Symbol">:</a> <a id="6148" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6150" class="Symbol">→</a> <a id="6152" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6154" class="Symbol">→</a> <a id="6156" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6158" href="Data.Nat.Base.html#6158" class="Bound">m</a> <a id="6160" href="Data.Nat.Base.html#6141" class="Function Operator">⊓′</a> <a id="6163" href="Data.Nat.Base.html#6163" class="Bound">n</a> <a id="6165" class="Keyword">with</a> <a id="6170" href="Data.Nat.Base.html#6158" class="Bound">m</a> <a id="6172" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="6175" href="Data.Nat.Base.html#6163" class="Bound">n</a>
<a id="6177" class="Symbol">...</a> <a id="6181" class="Symbol">|</a> <a id="6183" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6189" class="Symbol">=</a> <a id="6191" class="Bound">n</a>
<a id="6193" class="Symbol">...</a> <a id="6197" class="Symbol">|</a> <a id="6199" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6205" class="Symbol">=</a> <a id="6207" class="Bound">m</a>

<a id="6210" class="Comment">-- Parity</a>

<a id="parity"></a><a id="6221" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6232" class="Symbol">→</a> <a id="6234" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="6241" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6248" class="Number">0</a>             <a id="6262" class="Symbol">=</a> <a id="6264" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="6267" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6274" class="Number">1</a>             <a id="6288" class="Symbol">=</a> <a id="6290" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
<a id="6293" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6310" href="Data.Nat.Base.html#6310" class="Bound">n</a><a id="6311" class="Symbol">))</a> <a id="6314" class="Symbol">=</a> <a id="6316" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6323" href="Data.Nat.Base.html#6310" class="Bound">n</a>

<a id="6326" class="Comment">-- Division by 2, rounded downwards.</a>

<a id="⌊_/2⌋"></a><a id="6364" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6378" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6380" class="Number">0</a> <a id="6382" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>           <a id="6396" class="Symbol">=</a> <a id="6398" class="Number">0</a>
<a id="6400" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6402" class="Number">1</a> <a id="6404" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>           <a id="6418" class="Symbol">=</a> <a id="6420" class="Number">0</a>
<a id="6422" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6433" href="Data.Nat.Base.html#6433" class="Bound">n</a><a id="6434" class="Symbol">)</a> <a id="6436" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="6440" class="Symbol">=</a> <a id="6442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6446" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6448" href="Data.Nat.Base.html#6433" class="Bound">n</a> <a id="6450" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>

<a id="6455" class="Comment">-- Division by 2, rounded upwards.</a>

<a id="⌈_/2⌉"></a><a id="6491" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a> <a id="6497" class="Symbol">:</a> <a id="6499" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6505" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="6507" href="Data.Nat.Base.html#6507" class="Bound">n</a> <a id="6509" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="6513" class="Symbol">=</a> <a id="6515" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6517" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6521" href="Data.Nat.Base.html#6507" class="Bound">n</a> <a id="6523" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>

<a id="6528" class="Comment">-- Naïve exponentiation</a>

<a id="6553" class="Keyword">infixr</a> <a id="6560" class="Number">8</a> <a id="6562" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>

<a id="_^_"></a><a id="6567" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a> <a id="6571" class="Symbol">:</a> <a id="6573" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6579" class="Symbol">→</a> <a id="6581" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6583" href="Data.Nat.Base.html#6583" class="Bound">x</a> <a id="6585" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6587" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6593" class="Symbol">=</a> <a id="6595" class="Number">1</a>
<a id="6597" href="Data.Nat.Base.html#6597" class="Bound">x</a> <a id="6599" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6605" href="Data.Nat.Base.html#6605" class="Bound">n</a> <a id="6607" class="Symbol">=</a> <a id="6609" href="Data.Nat.Base.html#6597" class="Bound">x</a> <a id="6611" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6613" href="Data.Nat.Base.html#6597" class="Bound">x</a> <a id="6615" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6617" href="Data.Nat.Base.html#6605" class="Bound">n</a>

<a id="6620" class="Comment">-- Distance</a>

<a id="∣_-_∣"></a><a id="6633" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a> <a id="6639" class="Symbol">:</a> <a id="6641" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6643" class="Symbol">→</a> <a id="6645" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6647" class="Symbol">→</a> <a id="6649" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6651" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6653" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6659" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="6661" href="Data.Nat.Base.html#6661" class="Bound">y</a>     <a id="6667" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6669" class="Symbol">=</a> <a id="6671" href="Data.Nat.Base.html#6661" class="Bound">y</a>
<a id="6673" href="Data.Nat.Base.html#6633" class="CatchallClause Function Operator">∣</a><a id="6674" class="CatchallClause"> </a><a id="6675" href="Data.Nat.Base.html#6675" class="CatchallClause Bound">x</a><a id="6676" class="CatchallClause">     </a><a id="6681" href="Data.Nat.Base.html#6633" class="CatchallClause Function Operator">-</a><a id="6682" class="CatchallClause"> </a><a id="6683" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="6687" class="CatchallClause">  </a><a id="6689" href="Data.Nat.Base.html#6633" class="CatchallClause Function Operator">∣</a> <a id="6691" class="Symbol">=</a> <a id="6693" href="Data.Nat.Base.html#6675" class="Bound">x</a>
<a id="6695" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6697" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6701" href="Data.Nat.Base.html#6701" class="Bound">x</a> <a id="6703" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="6705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6709" href="Data.Nat.Base.html#6709" class="Bound">y</a> <a id="6711" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6713" class="Symbol">=</a> <a id="6715" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6717" href="Data.Nat.Base.html#6701" class="Bound">x</a> <a id="6719" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="6721" href="Data.Nat.Base.html#6709" class="Bound">y</a> <a id="6723" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>

<a id="6726" class="Comment">-- Distance in terms of primitive operations.</a>
<a id="6772" class="Comment">-- This is much faster than `∣_-_∣` but harder to reason about.</a>
<a id="6836" class="Comment">-- For proofs involving this function, convert it to `∣_-_∣` with</a>
<a id="6902" class="Comment">-- `Data.Nat.Properties.∣-∣≡∣-∣′`.</a>
<a id="∣_-_∣′"></a><a id="6937" href="Data.Nat.Base.html#6937" class="Function Operator">∣_-_∣′</a> <a id="6944" class="Symbol">:</a> <a id="6946" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6948" class="Symbol">→</a> <a id="6950" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6952" class="Symbol">→</a> <a id="6954" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6956" href="Data.Nat.Base.html#6937" class="Function Operator">∣</a> <a id="6958" href="Data.Nat.Base.html#6958" class="Bound">x</a> <a id="6960" href="Data.Nat.Base.html#6937" class="Function Operator">-</a> <a id="6962" href="Data.Nat.Base.html#6962" class="Bound">y</a> <a id="6964" href="Data.Nat.Base.html#6937" class="Function Operator">∣′</a> <a id="6967" class="Keyword">with</a> <a id="6972" href="Data.Nat.Base.html#6958" class="Bound">x</a> <a id="6974" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="6977" href="Data.Nat.Base.html#6962" class="Bound">y</a>
<a id="6979" class="Symbol">...</a> <a id="6983" class="Symbol">|</a> <a id="6985" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6991" class="Symbol">=</a> <a id="6993" class="Bound">x</a> <a id="6995" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6997" class="Bound">y</a>
<a id="6999" class="Symbol">...</a> <a id="7003" class="Symbol">|</a> <a id="7005" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7011" class="Symbol">=</a> <a id="7013" class="Bound">y</a> <a id="7015" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="7017" class="Bound">x</a>

<a id="7020" class="Comment">-- Division</a>
<a id="7032" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_/_"></a><a id="7102" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a> <a id="7106" class="Symbol">:</a> <a id="7108" class="Symbol">(</a><a id="7109" href="Data.Nat.Base.html#7109" class="Bound">dividend</a> <a id="7118" href="Data.Nat.Base.html#7118" class="Bound">divisor</a> <a id="7126" class="Symbol">:</a> <a id="7128" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="7129" class="Symbol">)</a> <a id="7131" class="Symbol">.{{</a><a id="7134" href="Data.Nat.Base.html#7134" class="Bound">_</a> <a id="7136" class="Symbol">:</a> <a id="7138" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7146" href="Data.Nat.Base.html#7118" class="Bound">divisor</a><a id="7153" class="Symbol">}}</a> <a id="7156" class="Symbol">→</a> <a id="7158" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="7160" href="Data.Nat.Base.html#7160" class="Bound">m</a> <a id="7162" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7164" class="Symbol">(</a><a id="7165" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7169" href="Data.Nat.Base.html#7169" class="Bound">n</a><a id="7170" class="Symbol">)</a> <a id="7172" class="Symbol">=</a> <a id="7174" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="7185" class="Number">0</a> <a id="7187" href="Data.Nat.Base.html#7169" class="Bound">n</a> <a id="7189" href="Data.Nat.Base.html#7160" class="Bound">m</a> <a id="7191" href="Data.Nat.Base.html#7169" class="Bound">n</a>

<a id="7194" class="Comment">-- Remainder/modulus</a>
<a id="7215" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_%_"></a><a id="7285" href="Data.Nat.Base.html#7285" class="Function Operator">_%_</a> <a id="7289" class="Symbol">:</a> <a id="7291" class="Symbol">(</a><a id="7292" href="Data.Nat.Base.html#7292" class="Bound">dividend</a> <a id="7301" href="Data.Nat.Base.html#7301" class="Bound">divisor</a> <a id="7309" class="Symbol">:</a> <a id="7311" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">.{{</a><a id="7317" href="Data.Nat.Base.html#7317" class="Bound">_</a> <a id="7319" class="Symbol">:</a> <a id="7321" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7329" href="Data.Nat.Base.html#7301" class="Bound">divisor</a><a id="7336" class="Symbol">}}</a> <a id="7339" class="Symbol">→</a> <a id="7341" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="7343" href="Data.Nat.Base.html#7343" class="Bound">m</a> <a id="7345" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7352" href="Data.Nat.Base.html#7352" class="Bound">n</a><a id="7353" class="Symbol">)</a> <a id="7355" class="Symbol">=</a> <a id="7357" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="7368" class="Number">0</a> <a id="7370" href="Data.Nat.Base.html#7352" class="Bound">n</a> <a id="7372" href="Data.Nat.Base.html#7343" class="Bound">m</a> <a id="7374" href="Data.Nat.Base.html#7352" class="Bound">n</a>

<a id="7377" class="Comment">-- Factorial</a>

<a id="_!"></a><a id="7391" href="Data.Nat.Base.html#7391" class="Function Operator">_!</a> <a id="7394" class="Symbol">:</a> <a id="7396" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="7398" class="Symbol">→</a> <a id="7400" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="7402" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="7408" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="7410" class="Symbol">=</a> <a id="7412" class="Number">1</a>
<a id="7414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7418" href="Data.Nat.Base.html#7418" class="Bound">n</a> <a id="7420" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="7422" class="Symbol">=</a> <a id="7424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7428" href="Data.Nat.Base.html#7418" class="Bound">n</a> <a id="7430" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7432" href="Data.Nat.Base.html#7418" class="Bound">n</a> <a id="7434" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>

<a id="7437" class="Comment">------------------------------------------------------------------------</a>
<a id="7510" class="Comment">-- Extensionally equivalent alternative definitions of _≤_/_&lt;_ etc.</a>

<a id="7579" class="Comment">-- _≤′_: this definition is more suitable for well-founded induction</a>
<a id="7648" class="Comment">-- (see Data.Nat.Induction)</a>

<a id="7677" class="Keyword">infix</a> <a id="7683" class="Number">4</a> <a id="7685" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a> <a id="7690" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a> <a id="7695" href="Data.Nat.Base.html#8018" class="Function Operator">_≥′_</a> <a id="7700" href="Data.Nat.Base.html#8051" class="Function Operator">_&gt;′_</a>

<a id="7706" class="Keyword">data</a> <a id="_≤′_"></a><a id="7711" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="7722" class="Symbol">)</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="7728" class="Symbol">→</a> <a id="7730" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7734" class="Keyword">where</a>
  <a id="_≤′_.≤′-reflexive"></a><a id="7742" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="7755" class="Symbol">:</a> <a id="7757" class="Symbol">∀</a> <a id="7759" class="Symbol">{</a><a id="7760" href="Data.Nat.Base.html#7760" class="Bound">n</a><a id="7761" class="Symbol">}</a> <a id="7763" class="Symbol">→</a> <a id="7765" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7769" href="Data.Nat.Base.html#7760" class="Bound">n</a> <a id="7771" class="Symbol">→</a> <a id="7773" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7775" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7778" href="Data.Nat.Base.html#7760" class="Bound">n</a>
  <a id="_≤′_.≤′-step"></a><a id="7782" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="7790" class="Symbol">:</a> <a id="7792" class="Symbol">∀</a> <a id="7794" class="Symbol">{</a><a id="7795" href="Data.Nat.Base.html#7795" class="Bound">n</a><a id="7796" class="Symbol">}</a> <a id="7798" class="Symbol">→</a> <a id="7800" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7802" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7805" href="Data.Nat.Base.html#7795" class="Bound">n</a> <a id="7807" class="Symbol">→</a> <a id="7809" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7811" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7818" href="Data.Nat.Base.html#7795" class="Bound">n</a>

<a id="7821" class="Keyword">pattern</a> <a id="≤′-refl"></a><a id="7829" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a> <a id="7837" class="Symbol">{</a><a id="7838" href="Data.Nat.Base.html#7861" class="Bound">m</a><a id="7839" class="Symbol">}</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="7856" class="Symbol">{</a><a id="7857" class="Argument">n</a> <a id="7859" class="Symbol">=</a> <a id="7861" href="Data.Nat.Base.html#7861" class="Bound">m</a><a id="7862" class="Symbol">}</a> <a id="7864" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="_&lt;′_"></a><a id="7870" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a> <a id="7875" class="Symbol">:</a> <a id="7877" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7881" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="7883" href="Level.html#521" class="Function">0ℓ</a>
<a id="7886" href="Data.Nat.Base.html#7886" class="Bound">m</a> <a id="7888" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="7891" href="Data.Nat.Base.html#7891" class="Bound">n</a> <a id="7893" class="Symbol">=</a> <a id="7895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7899" href="Data.Nat.Base.html#7886" class="Bound">m</a> <a id="7901" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7904" href="Data.Nat.Base.html#7891" class="Bound">n</a>

<a id="7907" class="Comment">-- Smart constructors of _&lt;′_</a>

<a id="7938" class="Keyword">pattern</a> <a id="&lt;′-base"></a><a id="7946" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>          <a id="7963" class="Symbol">=</a> <a id="7965" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="7973" class="Keyword">pattern</a> <a id="&lt;′-step"></a><a id="7981" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="7989" class="Symbol">{</a><a id="7990" href="Data.Nat.Base.html#8009" class="Bound">n</a><a id="7991" class="Symbol">}</a> <a id="7993" href="Data.Nat.Base.html#8012" class="Bound">m&lt;′n</a> <a id="7998" class="Symbol">=</a> <a id="8000" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="8008" class="Symbol">{</a><a id="8009" href="Data.Nat.Base.html#8009" class="Bound">n</a><a id="8010" class="Symbol">}</a> <a id="8012" href="Data.Nat.Base.html#8012" class="Bound">m&lt;′n</a>

<a id="_≥′_"></a><a id="8018" href="Data.Nat.Base.html#8018" class="Function Operator">_≥′_</a> <a id="8023" class="Symbol">:</a> <a id="8025" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8029" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8031" href="Level.html#521" class="Function">0ℓ</a>
<a id="8034" href="Data.Nat.Base.html#8034" class="Bound">m</a> <a id="8036" href="Data.Nat.Base.html#8018" class="Function Operator">≥′</a> <a id="8039" href="Data.Nat.Base.html#8039" class="Bound">n</a> <a id="8041" class="Symbol">=</a> <a id="8043" href="Data.Nat.Base.html#8039" class="Bound">n</a> <a id="8045" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="8048" href="Data.Nat.Base.html#8034" class="Bound">m</a>

<a id="_&gt;′_"></a><a id="8051" href="Data.Nat.Base.html#8051" class="Function Operator">_&gt;′_</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8062" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8064" href="Level.html#521" class="Function">0ℓ</a>
<a id="8067" href="Data.Nat.Base.html#8067" class="Bound">m</a> <a id="8069" href="Data.Nat.Base.html#8051" class="Function Operator">&gt;′</a> <a id="8072" href="Data.Nat.Base.html#8072" class="Bound">n</a> <a id="8074" class="Symbol">=</a> <a id="8076" href="Data.Nat.Base.html#8072" class="Bound">n</a> <a id="8078" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="8081" href="Data.Nat.Base.html#8067" class="Bound">m</a>

<a id="8084" class="Comment">-- _≤″_: this definition of _≤_ is used for proof-irrelevant ‵DivMod`</a>
<a id="8154" class="Comment">-- and is a specialised instance of a general algebraic construction</a>

<a id="8224" class="Keyword">infix</a> <a id="8230" class="Number">4</a> <a id="8232" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="8237" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a> <a id="8242" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a> <a id="8247" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a>

<a id="_≤″_"></a><a id="8253" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="8258" class="Symbol">:</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Data.Nat.Base.html#8261" class="Bound">m</a> <a id="8263" href="Data.Nat.Base.html#8263" class="Bound">n</a> <a id="8265" class="Symbol">:</a> <a id="8267" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="8268" class="Symbol">)</a>  <a id="8271" class="Symbol">→</a> <a id="8273" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="8277" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="8289" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a>

<a id="_&lt;″_"></a><a id="8301" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a> <a id="8306" class="Symbol">:</a> <a id="8308" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8312" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8314" href="Level.html#521" class="Function">0ℓ</a>
<a id="8317" href="Data.Nat.Base.html#8317" class="Bound">m</a> <a id="8319" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8322" href="Data.Nat.Base.html#8322" class="Bound">n</a> <a id="8324" class="Symbol">=</a> <a id="8326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8330" href="Data.Nat.Base.html#8317" class="Bound">m</a> <a id="8332" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="8335" href="Data.Nat.Base.html#8322" class="Bound">n</a>

<a id="_≥″_"></a><a id="8338" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a> <a id="8343" class="Symbol">:</a> <a id="8345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8349" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8351" href="Level.html#521" class="Function">0ℓ</a>
<a id="8354" href="Data.Nat.Base.html#8354" class="Bound">m</a> <a id="8356" href="Data.Nat.Base.html#8338" class="Function Operator">≥″</a> <a id="8359" href="Data.Nat.Base.html#8359" class="Bound">n</a> <a id="8361" class="Symbol">=</a> <a id="8363" href="Data.Nat.Base.html#8359" class="Bound">n</a> <a id="8365" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="8368" href="Data.Nat.Base.html#8354" class="Bound">m</a>

<a id="_&gt;″_"></a><a id="8371" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a> <a id="8376" class="Symbol">:</a> <a id="8378" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8382" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8384" href="Level.html#521" class="Function">0ℓ</a>
<a id="8387" href="Data.Nat.Base.html#8387" class="Bound">m</a> <a id="8389" href="Data.Nat.Base.html#8371" class="Function Operator">&gt;″</a> <a id="8392" href="Data.Nat.Base.html#8392" class="Bound">n</a> <a id="8394" class="Symbol">=</a> <a id="8396" href="Data.Nat.Base.html#8392" class="Bound">n</a> <a id="8398" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8401" href="Data.Nat.Base.html#8387" class="Bound">m</a>

<a id="8404" class="Comment">-- Smart destructor of _&lt;″_</a>

<a id="s&lt;″s⁻¹"></a><a id="8433" href="Data.Nat.Base.html#8433" class="Function">s&lt;″s⁻¹</a> <a id="8440" class="Symbol">:</a> <a id="8442" class="Symbol">∀</a> <a id="8444" class="Symbol">{</a><a id="8445" href="Data.Nat.Base.html#8445" class="Bound">m</a> <a id="8447" href="Data.Nat.Base.html#8447" class="Bound">n</a><a id="8448" class="Symbol">}</a> <a id="8450" class="Symbol">→</a> <a id="8452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8456" href="Data.Nat.Base.html#8445" class="Bound">m</a> <a id="8458" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8465" href="Data.Nat.Base.html#8447" class="Bound">n</a> <a id="8467" class="Symbol">→</a> <a id="8469" href="Data.Nat.Base.html#8445" class="Bound">m</a> <a id="8471" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8474" href="Data.Nat.Base.html#8447" class="Bound">n</a>
<a id="8476" href="Data.Nat.Base.html#8433" class="Function">s&lt;″s⁻¹</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.Nat.Base.html#8484" class="Bound">k</a> <a id="8486" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="8488" href="Data.Nat.Base.html#8488" class="Bound">eq</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">=</a> <a id="8494" href="Data.Nat.Base.html#8484" class="Bound">k</a> <a id="8496" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="8498" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8503" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="8508" href="Data.Nat.Base.html#8488" class="Bound">eq</a>

<a id="8512" class="Comment">-- _≤‴_: this definition is useful for induction with an upper bound.</a>

<a id="8583" class="Keyword">infix</a> <a id="8589" class="Number">4</a> <a id="8591" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="8596" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a> <a id="8601" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a> <a id="8606" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a>

<a id="8612" class="Keyword">data</a> <a id="_≤‴_"></a><a id="8617" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="8622" class="Symbol">(</a><a id="8623" href="Data.Nat.Base.html#8623" class="Bound">m</a> <a id="8625" href="Data.Nat.Base.html#8625" class="Bound">n</a> <a id="8627" class="Symbol">:</a> <a id="8629" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="8630" class="Symbol">)</a> <a id="8632" class="Symbol">:</a> <a id="8634" href="Agda.Primitive.html#388" class="Primitive">Set</a>

<a id="_&lt;‴_"></a><a id="8639" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a> <a id="8644" class="Symbol">:</a> <a id="8646" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8650" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8652" href="Level.html#521" class="Function">0ℓ</a>
<a id="8655" href="Data.Nat.Base.html#8655" class="Bound">m</a> <a id="8657" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="8660" href="Data.Nat.Base.html#8660" class="Bound">n</a> <a id="8662" class="Symbol">=</a> <a id="8664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8668" href="Data.Nat.Base.html#8655" class="Bound">m</a> <a id="8670" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8673" href="Data.Nat.Base.html#8660" class="Bound">n</a>

<a id="8676" class="Keyword">data</a> <a id="8681" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="8686" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8688" href="Data.Nat.Base.html#8688" class="Bound">n</a> <a id="8690" class="Keyword">where</a>
  <a id="_≤‴_.≤‴-reflexive"></a><a id="8698" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="8711" class="Symbol">:</a> <a id="8713" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8715" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8717" href="Data.Nat.Base.html#8688" class="Bound">n</a> <a id="8719" class="Symbol">→</a> <a id="8721" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8723" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8726" href="Data.Nat.Base.html#8688" class="Bound">n</a>
  <a id="_≤‴_.≤‴-step"></a><a id="8730" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a>      <a id="8743" class="Symbol">:</a> <a id="8745" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8747" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="8750" href="Data.Nat.Base.html#8688" class="Bound">n</a> <a id="8752" class="Symbol">→</a> <a id="8754" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8756" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8759" href="Data.Nat.Base.html#8688" class="Bound">n</a>

<a id="8762" class="Keyword">pattern</a> <a id="≤‴-refl"></a><a id="8770" href="Data.Nat.Base.html#8770" class="InductiveConstructor">≤‴-refl</a> <a id="8778" class="Symbol">=</a> <a id="8780" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="8793" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="_≥‴_"></a><a id="8799" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a> <a id="8804" class="Symbol">:</a> <a id="8806" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8810" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8812" href="Level.html#521" class="Function">0ℓ</a>
<a id="8815" href="Data.Nat.Base.html#8815" class="Bound">m</a> <a id="8817" href="Data.Nat.Base.html#8799" class="Function Operator">≥‴</a> <a id="8820" href="Data.Nat.Base.html#8820" class="Bound">n</a> <a id="8822" class="Symbol">=</a> <a id="8824" href="Data.Nat.Base.html#8820" class="Bound">n</a> <a id="8826" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8829" href="Data.Nat.Base.html#8815" class="Bound">m</a>

<a id="_&gt;‴_"></a><a id="8832" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a> <a id="8837" class="Symbol">:</a> <a id="8839" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8843" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8845" href="Level.html#521" class="Function">0ℓ</a>
<a id="8848" href="Data.Nat.Base.html#8848" class="Bound">m</a> <a id="8850" href="Data.Nat.Base.html#8832" class="Function Operator">&gt;‴</a> <a id="8853" href="Data.Nat.Base.html#8853" class="Bound">n</a> <a id="8855" class="Symbol">=</a> <a id="8857" href="Data.Nat.Base.html#8853" class="Bound">n</a> <a id="8859" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="8862" href="Data.Nat.Base.html#8848" class="Bound">m</a>

<a id="8865" class="Comment">------------------------------------------------------------------------</a>
<a id="8938" class="Comment">-- A comparison view. Taken from &quot;View from the left&quot;</a>
<a id="8992" class="Comment">-- (McBride/McKinna); details may differ.</a>

<a id="9035" class="Keyword">data</a> <a id="Ordering"></a><a id="9040" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9049" class="Symbol">:</a> <a id="9051" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9055" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="9057" href="Level.html#521" class="Function">0ℓ</a> <a id="9060" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="9068" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a>    <a id="9076" class="Symbol">:</a> <a id="9078" class="Symbol">∀</a> <a id="9080" href="Data.Nat.Base.html#9080" class="Bound">m</a> <a id="9082" href="Data.Nat.Base.html#9082" class="Bound">k</a> <a id="9084" class="Symbol">→</a> <a id="9086" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9095" href="Data.Nat.Base.html#9080" class="Bound">m</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9102" class="Symbol">(</a><a id="9103" href="Data.Nat.Base.html#9080" class="Bound">m</a> <a id="9105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9107" href="Data.Nat.Base.html#9082" class="Bound">k</a><a id="9108" class="Symbol">))</a>
  <a id="Ordering.equal"></a><a id="9113" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a>   <a id="9121" class="Symbol">:</a> <a id="9123" class="Symbol">∀</a> <a id="9125" href="Data.Nat.Base.html#9125" class="Bound">m</a>   <a id="9129" class="Symbol">→</a> <a id="9131" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9140" href="Data.Nat.Base.html#9125" class="Bound">m</a> <a id="9142" href="Data.Nat.Base.html#9125" class="Bound">m</a>
  <a id="Ordering.greater"></a><a id="9146" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9154" class="Symbol">:</a> <a id="9156" class="Symbol">∀</a> <a id="9158" href="Data.Nat.Base.html#9158" class="Bound">m</a> <a id="9160" href="Data.Nat.Base.html#9160" class="Bound">k</a> <a id="9162" class="Symbol">→</a> <a id="9164" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9173" class="Symbol">(</a><a id="9174" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9178" class="Symbol">(</a><a id="9179" href="Data.Nat.Base.html#9158" class="Bound">m</a> <a id="9181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9183" href="Data.Nat.Base.html#9160" class="Bound">k</a><a id="9184" class="Symbol">))</a> <a id="9187" href="Data.Nat.Base.html#9158" class="Bound">m</a>

<a id="compare"></a><a id="9190" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9198" class="Symbol">:</a> <a id="9200" class="Symbol">∀</a> <a id="9202" href="Data.Nat.Base.html#9202" class="Bound">m</a> <a id="9204" href="Data.Nat.Base.html#9204" class="Bound">n</a> <a id="9206" class="Symbol">→</a> <a id="9208" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9217" href="Data.Nat.Base.html#9202" class="Bound">m</a> <a id="9219" href="Data.Nat.Base.html#9204" class="Bound">n</a>
<a id="9221" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9229" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9237" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9245" class="Symbol">=</a> <a id="9247" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a>   <a id="9255" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="9260" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9268" class="Symbol">(</a><a id="9269" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9273" href="Data.Nat.Base.html#9273" class="Bound">m</a><a id="9274" class="Symbol">)</a> <a id="9276" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9284" class="Symbol">=</a> <a id="9286" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9294" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9299" href="Data.Nat.Base.html#9273" class="Bound">m</a>
<a id="9301" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9309" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9317" class="Symbol">(</a><a id="9318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9322" href="Data.Nat.Base.html#9322" class="Bound">n</a><a id="9323" class="Symbol">)</a> <a id="9325" class="Symbol">=</a> <a id="9327" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a>    <a id="9335" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9340" href="Data.Nat.Base.html#9322" class="Bound">n</a>
<a id="9342" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9355" href="Data.Nat.Base.html#9355" class="Bound">m</a><a id="9356" class="Symbol">)</a> <a id="9358" class="Symbol">(</a><a id="9359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9363" href="Data.Nat.Base.html#9363" class="Bound">n</a><a id="9364" class="Symbol">)</a> <a id="9366" class="Keyword">with</a> <a id="9371" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9379" href="Data.Nat.Base.html#9355" class="Bound">m</a> <a id="9381" href="Data.Nat.Base.html#9363" class="Bound">n</a>
<a id="9383" class="Symbol">...</a> <a id="9387" class="Symbol">|</a> <a id="9389" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a>    <a id="9397" href="Data.Nat.Base.html#9397" class="Bound">m</a> <a id="9399" href="Data.Nat.Base.html#9399" class="Bound">k</a> <a id="9401" class="Symbol">=</a> <a id="9403" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a> <a id="9408" class="Symbol">(</a><a id="9409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9413" href="Data.Nat.Base.html#9397" class="Bound">m</a><a id="9414" class="Symbol">)</a> <a id="9416" href="Data.Nat.Base.html#9399" class="Bound">k</a>
<a id="9418" class="Symbol">...</a> <a id="9422" class="Symbol">|</a> <a id="9424" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a>   <a id="9432" href="Data.Nat.Base.html#9432" class="Bound">m</a>   <a id="9436" class="Symbol">=</a> <a id="9438" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a> <a id="9444" class="Symbol">(</a><a id="9445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9449" href="Data.Nat.Base.html#9432" class="Bound">m</a><a id="9450" class="Symbol">)</a>
<a id="9452" class="Symbol">...</a> <a id="9456" class="Symbol">|</a> <a id="9458" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9466" href="Data.Nat.Base.html#9466" class="Bound">n</a> <a id="9468" href="Data.Nat.Base.html#9468" class="Bound">k</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9480" class="Symbol">(</a><a id="9481" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9485" href="Data.Nat.Base.html#9466" class="Bound">n</a><a id="9486" class="Symbol">)</a> <a id="9488" href="Data.Nat.Base.html#9468" class="Bound">k</a>


<a id="9492" class="Comment">------------------------------------------------------------------------</a>
<a id="9565" class="Comment">-- DEPRECATED NAMES</a>
<a id="9585" class="Comment">------------------------------------------------------------------------</a>
<a id="9658" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9729" class="Comment">-- not guaranteed.</a>

<a id="9749" class="Comment">-- Version 2.1</a>

<a id="9765" class="Comment">-- Smart constructors of _≤″_ and _&lt;″_</a>
<a id="9804" class="Keyword">pattern</a> <a id="less-than-or-equal"></a><a id="9812" href="Data.Nat.Base.html#9812" class="InductiveConstructor">less-than-or-equal</a> <a id="9831" class="Symbol">{</a><a id="9832" href="Data.Nat.Base.html#9840" class="Bound">k</a><a id="9833" class="Symbol">}</a> <a id="9835" href="Data.Nat.Base.html#9844" class="Bound">eq</a> <a id="9838" class="Symbol">=</a> <a id="9840" href="Data.Nat.Base.html#9840" class="Bound">k</a> <a id="9842" class="InductiveConstructor Operator">,</a> <a id="9844" href="Data.Nat.Base.html#9844" class="Bound">eq</a>
<a id="9847" class="Symbol">{-#</a> <a id="9851" class="Keyword">WARNING_ON_USAGE</a> <a id="9868" class="Pragma">less-than-or-equal</a>
<a id="9887" class="String">&quot;Warning: less-than-or-equal was deprecated in v2.1. Please match directly on proofs of ≤″ using constructor Algebra.Definitions.RawMagma._∣ˡ_._,_ instead. &quot;</a>
<a id="10045" class="Symbol">#-}</a>
<a id="10049" class="Keyword">pattern</a> <a id="≤″-offset"></a><a id="10057" href="Data.Nat.Base.html#10057" class="InductiveConstructor">≤″-offset</a> <a id="10067" href="Data.Nat.Base.html#10071" class="Bound">k</a> <a id="10069" class="Symbol">=</a> <a id="10071" href="Data.Nat.Base.html#10071" class="Bound">k</a> <a id="10073" class="InductiveConstructor Operator">,</a> <a id="10075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10080" class="Symbol">{-#</a> <a id="10084" class="Keyword">WARNING_ON_USAGE</a> <a id="10101" class="Pragma">≤″-offset</a>
<a id="10111" class="String">&quot;Warning: ≤″-offset was deprecated in v2.1. Please match directly on proofs of ≤″ using pattern (_, refl) from Algebra.Definitions.RawMagma._∣ˡ_ instead. &quot;</a>
<a id="10267" class="Symbol">#-}</a>
<a id="10271" class="Keyword">pattern</a> <a id="&lt;″-offset"></a><a id="10279" href="Data.Nat.Base.html#10279" class="InductiveConstructor">&lt;″-offset</a> <a id="10289" href="Data.Nat.Base.html#10293" class="Bound">k</a> <a id="10291" class="Symbol">=</a> <a id="10293" href="Data.Nat.Base.html#10293" class="Bound">k</a> <a id="10295" class="InductiveConstructor Operator">,</a> <a id="10297" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10302" class="Symbol">{-#</a> <a id="10306" class="Keyword">WARNING_ON_USAGE</a> <a id="10323" class="Pragma">&lt;″-offset</a>
<a id="10333" class="String">&quot;Warning: &lt;″-offset was deprecated in v2.1. Please match directly on proofs of ≤″ using pattern (_, refl) from Algebra.Definitions.RawMagma._∣ˡ_ instead. &quot;</a>
<a id="10489" class="Symbol">#-}</a>

<a id="10494" class="Comment">-- Smart destructor of _≤″_</a>

<a id="s≤″s⁻¹"></a><a id="10523" href="Data.Nat.Base.html#10523" class="Function">s≤″s⁻¹</a> <a id="10530" class="Symbol">:</a> <a id="10532" class="Symbol">∀</a> <a id="10534" class="Symbol">{</a><a id="10535" href="Data.Nat.Base.html#10535" class="Bound">m</a> <a id="10537" href="Data.Nat.Base.html#10537" class="Bound">n</a><a id="10538" class="Symbol">}</a> <a id="10540" class="Symbol">→</a> <a id="10542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10546" href="Data.Nat.Base.html#10535" class="Bound">m</a> <a id="10548" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="10551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10555" href="Data.Nat.Base.html#10537" class="Bound">n</a> <a id="10557" class="Symbol">→</a> <a id="10559" href="Data.Nat.Base.html#10535" class="Bound">m</a> <a id="10561" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="10564" href="Data.Nat.Base.html#10537" class="Bound">n</a>
<a id="10566" href="Data.Nat.Base.html#10523" class="Function">s≤″s⁻¹</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Data.Nat.Base.html#10574" class="Bound">k</a> <a id="10576" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="10578" href="Data.Nat.Base.html#10578" class="Bound">eq</a><a id="10580" class="Symbol">)</a> <a id="10582" class="Symbol">=</a> <a id="10584" href="Data.Nat.Base.html#10574" class="Bound">k</a> <a id="10586" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="10588" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10593" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="10598" href="Data.Nat.Base.html#10578" class="Bound">eq</a>
<a id="10601" class="Symbol">{-#</a> <a id="10605" class="Keyword">WARNING_ON_USAGE</a> <a id="10622" class="Pragma">s≤″s⁻¹</a>
<a id="10629" class="String">&quot;Warning: s≤″s⁻¹ was deprecated in v2.1. Please match directly on proofs of ≤″ using constructor Algebra.Definitions.RawMagma._∣ˡ_._,_ instead. &quot;</a>
<a id="10775" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Nat.DivMod.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.DivMod.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core lemmas for division and modulus operations</a>
<a id="157" class="Comment">------------------------------------------------------------------------</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">OPTIONS</a> <a id="243" class="Pragma">--cubical-compatible</a> <a id="264" class="Pragma">--safe</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">module</a> <a id="283" href="Data.Nat.DivMod.Core.html" class="Module">Data.Nat.DivMod.Core</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="340" class="Keyword">using</a> <a id="346" class="Symbol">()</a>
  <a id="351" class="Keyword">renaming</a> <a id="360" class="Symbol">(</a><a id="361" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="372" class="Symbol">to</a> <a id="375" class="Primitive">divₕ</a><a id="379" class="Symbol">;</a> <a id="381" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="392" class="Symbol">to</a> <a id="395" class="Primitive">modₕ</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="439" class="Symbol">;</a> <a id="441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="444" class="Symbol">;</a> <a id="446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="449" class="Symbol">;</a> <a id="451" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="454" class="Symbol">;</a> <a id="456" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="459" class="Symbol">;</a> <a id="461" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="469" class="Symbol">;</a>
 <a id="472" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a><a id="475" class="Symbol">;</a> <a id="477" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="480" class="Symbol">;</a> <a id="482" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="555" class="Symbol">;</a> <a id="557" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="561" class="Symbol">;</a> <a id="563" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="609" class="Symbol">;</a> <a id="611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="614" class="Symbol">)</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="683" class="Symbol">;</a> <a id="685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="689" class="Symbol">;</a> <a id="691" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="695" class="Symbol">;</a> <a id="697" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="700" class="Symbol">;</a> <a id="702" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="714" class="Symbol">)</a>
<a id="716" class="Keyword">open</a> <a id="721" class="Keyword">import</a> <a id="728" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="755" class="Keyword">using</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="765" class="Symbol">;</a> <a id="767" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="809" class="Keyword">using</a> <a id="815" class="Symbol">(</a><a id="816" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="829" class="Symbol">)</a>

<a id="832" class="Keyword">open</a> <a id="837" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="850" class="Comment">------------------------------------------------------------------------</a>
<a id="923" class="Comment">-- Helper lemmas that have no interpretation for _%_, only for modₕ</a>

<a id="992" class="Keyword">private</a>

  <a id="mod-cong₃"></a><a id="1003" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">∀</a> <a id="1017" class="Symbol">{</a><a id="1018" href="Data.Nat.DivMod.Core.html#1018" class="Bound">c</a> <a id="1020" href="Data.Nat.DivMod.Core.html#1020" class="Bound">n</a> <a id="1022" href="Data.Nat.DivMod.Core.html#1022" class="Bound">a₁</a> <a id="1025" href="Data.Nat.DivMod.Core.html#1025" class="Bound">a₂</a> <a id="1028" href="Data.Nat.DivMod.Core.html#1028" class="Bound">b</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="Data.Nat.DivMod.Core.html#1022" class="Bound">a₁</a> <a id="1036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1038" href="Data.Nat.DivMod.Core.html#1025" class="Bound">a₂</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1048" href="Data.Nat.DivMod.Core.html#1018" class="Bound">c</a> <a id="1050" href="Data.Nat.DivMod.Core.html#1020" class="Bound">n</a> <a id="1052" href="Data.Nat.DivMod.Core.html#1022" class="Bound">a₁</a> <a id="1055" href="Data.Nat.DivMod.Core.html#1028" class="Bound">b</a> <a id="1057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1059" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1064" href="Data.Nat.DivMod.Core.html#1018" class="Bound">c</a> <a id="1066" href="Data.Nat.DivMod.Core.html#1020" class="Bound">n</a> <a id="1068" href="Data.Nat.DivMod.Core.html#1025" class="Bound">a₂</a> <a id="1071" href="Data.Nat.DivMod.Core.html#1028" class="Bound">b</a>
  <a id="1075" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="1085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1090" class="Symbol">=</a> <a id="1092" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="modₕ-skipTo0"></a><a id="1100" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1113" class="Symbol">:</a> <a id="1115" class="Symbol">∀</a> <a id="1117" href="Data.Nat.DivMod.Core.html#1117" class="Bound">acc</a> <a id="1121" href="Data.Nat.DivMod.Core.html#1121" class="Bound">n</a> <a id="1123" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a> <a id="1125" href="Data.Nat.DivMod.Core.html#1125" class="Bound">b</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1134" href="Data.Nat.DivMod.Core.html#1117" class="Bound">acc</a> <a id="1138" href="Data.Nat.DivMod.Core.html#1121" class="Bound">n</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Data.Nat.DivMod.Core.html#1125" class="Bound">b</a> <a id="1143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1145" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a><a id="1146" class="Symbol">)</a> <a id="1148" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a> <a id="1150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1152" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a> <a id="1160" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1162" href="Data.Nat.DivMod.Core.html#1117" class="Bound">acc</a><a id="1165" class="Symbol">)</a> <a id="1167" href="Data.Nat.DivMod.Core.html#1121" class="Bound">n</a> <a id="1169" href="Data.Nat.DivMod.Core.html#1125" class="Bound">b</a> <a id="1171" class="Number">0</a>
  <a id="1175" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1188" href="Data.Nat.DivMod.Core.html#1188" class="Bound">acc</a> <a id="1192" href="Data.Nat.DivMod.Core.html#1192" class="Bound">n</a> <a id="1194" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1202" href="Data.Nat.DivMod.Core.html#1202" class="Bound">b</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1211" class="Symbol">(λ</a> <a id="1214" href="Data.Nat.DivMod.Core.html#1214" class="Bound">v</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1223" href="Data.Nat.DivMod.Core.html#1188" class="Bound">acc</a> <a id="1227" href="Data.Nat.DivMod.Core.html#1192" class="Bound">n</a> <a id="1229" href="Data.Nat.DivMod.Core.html#1214" class="Bound">v</a> <a id="1231" class="Number">0</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="1247" href="Data.Nat.DivMod.Core.html#1202" class="Bound">b</a><a id="1248" class="Symbol">)</a>
  <a id="1252" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1265" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a> <a id="1269" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1276" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1277" class="Symbol">)</a> <a id="1279" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1281" class="Symbol">=</a> <a id="1283" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="1302" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1307" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a> <a id="1311" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1316" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1322" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1323" class="Symbol">)</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1330" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1331" class="Symbol">)</a> <a id="1333" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1336" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="1353" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1355" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1356" class="Symbol">)</a> <a id="1358" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1364" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1369" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a> <a id="1373" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1380" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1382" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1384" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1392" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1393" class="Symbol">)</a> <a id="1395" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="1403" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1413" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1416" class="Symbol">)</a> <a id="1418" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1423" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1425" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1426" class="Symbol">)</a> <a id="1428" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a>     <a id="1434" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1437" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1455" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1458" class="Symbol">)</a> <a id="1460" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1462" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1464" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1466" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1472" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1480" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1482" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1486" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1489" class="Symbol">)</a> <a id="1491" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1493" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1495" class="Number">0</a>       <a id="1503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1506" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1511" class="Symbol">(λ</a> <a id="1514" href="Data.Nat.DivMod.Core.html#1514" class="Bound">v</a> <a id="1516" class="Symbol">→</a> <a id="1518" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1523" href="Data.Nat.DivMod.Core.html#1514" class="Bound">v</a> <a id="1525" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1527" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1529" class="Number">0</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="1539" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1541" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1544" class="Symbol">)</a> <a id="1546" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1552" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1562" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1564" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1566" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1569" class="Symbol">)</a> <a id="1571" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1573" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1575" class="Number">0</a>       <a id="1583" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- Lemmas for modₕ that also have an interpretation for _%_</a>

<a id="a[modₕ]1≡0"></a><a id="1720" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1731" class="Symbol">:</a> <a id="1733" class="Symbol">∀</a> <a id="1735" href="Data.Nat.DivMod.Core.html#1735" class="Bound">a</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1744" class="Number">0</a> <a id="1746" class="Number">0</a> <a id="1748" href="Data.Nat.DivMod.Core.html#1735" class="Bound">a</a> <a id="1750" class="Number">0</a> <a id="1752" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1754" class="Number">0</a>
<a id="1756" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1767" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1775" class="Symbol">=</a> <a id="1777" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1782" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1798" href="Data.Nat.DivMod.Core.html#1798" class="Bound">a</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1814" href="Data.Nat.DivMod.Core.html#1798" class="Bound">a</a>

<a id="n[modₕ]n≡0"></a><a id="1817" href="Data.Nat.DivMod.Core.html#1817" class="Function">n[modₕ]n≡0</a> <a id="1828" class="Symbol">:</a> <a id="1830" class="Symbol">∀</a> <a id="1832" href="Data.Nat.DivMod.Core.html#1832" class="Bound">acc</a> <a id="1836" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1845" href="Data.Nat.DivMod.Core.html#1832" class="Bound">acc</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Data.Nat.DivMod.Core.html#1832" class="Bound">acc</a> <a id="1854" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1856" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a><a id="1857" class="Symbol">)</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1864" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a><a id="1865" class="Symbol">)</a> <a id="1867" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a> <a id="1869" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1871" class="Number">0</a>
<a id="1873" href="Data.Nat.DivMod.Core.html#1817" class="Function">n[modₕ]n≡0</a> <a id="1884" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1888" href="Data.Nat.DivMod.Core.html#1888" class="Bound">v</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1905" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1914" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1916" href="Data.Nat.DivMod.Core.html#1888" class="Bound">v</a><a id="1917" class="Symbol">)</a> <a id="1919" href="Data.Nat.DivMod.Core.html#1888" class="Bound">v</a> <a id="1921" class="Number">1</a>

<a id="a[modₕ]n&lt;n"></a><a id="1924" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="1935" class="Symbol">:</a> <a id="1937" class="Symbol">∀</a> <a id="1939" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1943" href="Data.Nat.DivMod.Core.html#1943" class="Bound">d</a> <a id="1945" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1954" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1965" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a><a id="1966" class="Symbol">)</a> <a id="1968" href="Data.Nat.DivMod.Core.html#1943" class="Bound">d</a> <a id="1970" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a> <a id="1972" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1974" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1978" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1980" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a>
<a id="1982" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="1993" href="Data.Nat.DivMod.Core.html#1993" class="Bound">acc</a> <a id="1997" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2005" href="Data.Nat.DivMod.Core.html#2005" class="Bound">n</a>       <a id="2013" class="Symbol">=</a> <a id="2015" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="2021" href="Data.Nat.DivMod.Core.html#1993" class="Bound">acc</a> <a id="2025" href="Data.Nat.DivMod.Core.html#2005" class="Bound">n</a>
<a id="2027" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2038" href="Data.Nat.DivMod.Core.html#2038" class="Bound">acc</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2047" href="Data.Nat.DivMod.Core.html#2047" class="Bound">d</a><a id="2048" class="Symbol">)</a> <a id="2050" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2058" class="Symbol">=</a> <a id="2060" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2071" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2076" href="Data.Nat.DivMod.Core.html#2047" class="Bound">d</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Data.Nat.DivMod.Core.html#2038" class="Bound">acc</a> <a id="2083" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2085" class="Number">0</a><a id="2086" class="Symbol">)</a>
<a id="2088" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2099" href="Data.Nat.DivMod.Core.html#2099" class="Bound">acc</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2108" href="Data.Nat.DivMod.Core.html#2108" class="Bound">d</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2116" href="Data.Nat.DivMod.Core.html#2116" class="Bound">n</a><a id="2117" class="Symbol">)</a> <a id="2119" class="Keyword">rewrite</a> <a id="2127" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="2133" href="Data.Nat.DivMod.Core.html#2099" class="Bound">acc</a> <a id="2137" href="Data.Nat.DivMod.Core.html#2116" class="Bound">n</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2157" href="Data.Nat.DivMod.Core.html#2099" class="Bound">acc</a><a id="2160" class="Symbol">)</a> <a id="2162" href="Data.Nat.DivMod.Core.html#2108" class="Bound">d</a> <a id="2164" href="Data.Nat.DivMod.Core.html#2116" class="Bound">n</a>

<a id="a[modₕ]n≤a"></a><a id="2167" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2178" class="Symbol">:</a> <a id="2180" class="Symbol">∀</a> <a id="2182" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2186" href="Data.Nat.DivMod.Core.html#2186" class="Bound">a</a> <a id="2188" href="Data.Nat.DivMod.Core.html#2188" class="Bound">n</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2197" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2206" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2208" href="Data.Nat.DivMod.Core.html#2188" class="Bound">n</a><a id="2209" class="Symbol">)</a> <a id="2211" href="Data.Nat.DivMod.Core.html#2186" class="Bound">a</a> <a id="2213" href="Data.Nat.DivMod.Core.html#2188" class="Bound">n</a> <a id="2215" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2217" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2221" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2223" href="Data.Nat.DivMod.Core.html#2186" class="Bound">a</a>
<a id="2225" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2236" href="Data.Nat.DivMod.Core.html#2236" class="Bound">acc</a> <a id="2240" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2248" href="Data.Nat.DivMod.Core.html#2248" class="Bound">n</a>       <a id="2256" class="Symbol">=</a> <a id="2258" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="2288" href="Data.Nat.DivMod.Core.html#2236" class="Bound">acc</a><a id="2291" class="Symbol">))</a>
<a id="2294" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2305" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2314" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2315" class="Symbol">)</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2322" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2323" class="Symbol">)</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2335" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2340" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2349" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2351" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2355" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2363" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2371" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2372" class="Symbol">)</a> <a id="2374" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2377" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2382" class="Symbol">(λ</a> <a id="2385" href="Data.Nat.DivMod.Core.html#2385" class="Bound">v</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2394" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2398" href="Data.Nat.DivMod.Core.html#2385" class="Bound">v</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2405" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2413" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2414" class="Symbol">))</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="2424" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2428" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2429" class="Symbol">)</a> <a id="2431" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2435" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2440" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2449" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2453" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2455" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2456" class="Symbol">)</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2463" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2464" class="Symbol">)</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2471" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2472" class="Symbol">)</a> <a id="2474" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2477" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2493" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a><a id="2496" class="Symbol">)</a> <a id="2498" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a> <a id="2500" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a> <a id="2502" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2510" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2514" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2516" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a>                            <a id="2545" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2548" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="2559" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2563" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2564" class="Symbol">)</a> <a id="2566" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2570" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2574" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2576" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2580" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a>                            <a id="2609" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2611" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2622" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2631" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2632" class="Symbol">)</a> <a id="2634" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2642" class="Symbol">=</a> <a id="2644" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2652" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2657" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2661" class="Symbol">(</a><a id="2662" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2666" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2668" class="Number">0</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2676" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2677" class="Symbol">)</a> <a id="2679" class="Number">0</a> <a id="2681" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2684" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2689" class="Symbol">(λ</a> <a id="2692" href="Data.Nat.DivMod.Core.html#2692" class="Bound">v</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2701" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2705" href="Data.Nat.DivMod.Core.html#2692" class="Bound">v</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2712" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Number">0</a><a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="2731" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a><a id="2734" class="Symbol">)</a> <a id="2736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2740" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2745" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2749" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2758" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2759" class="Symbol">)</a> <a id="2761" class="Number">0</a>       <a id="2769" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2772" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2783" class="Number">0</a> <a id="2785" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a> <a id="2787" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2791" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2795" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a>                            <a id="2824" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2827" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="2833" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a> <a id="2835" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2839" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2843" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a>                        <a id="2868" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2871" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="2877" class="Symbol">(</a><a id="2878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2882" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2883" class="Symbol">)</a> <a id="2885" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2889" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2893" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2897" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2903" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a>                  <a id="2922" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="a≤n⇒a[modₕ]n≡a"></a><a id="2925" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="2940" class="Symbol">:</a> <a id="2942" class="Symbol">∀</a> <a id="2944" href="Data.Nat.DivMod.Core.html#2944" class="Bound">acc</a> <a id="2948" href="Data.Nat.DivMod.Core.html#2948" class="Bound">n</a> <a id="2950" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a> <a id="2952" href="Data.Nat.DivMod.Core.html#2952" class="Bound">b</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2961" href="Data.Nat.DivMod.Core.html#2944" class="Bound">acc</a> <a id="2965" href="Data.Nat.DivMod.Core.html#2948" class="Bound">n</a> <a id="2967" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a> <a id="2972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2974" href="Data.Nat.DivMod.Core.html#2952" class="Bound">b</a><a id="2975" class="Symbol">)</a> <a id="2977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2979" href="Data.Nat.DivMod.Core.html#2944" class="Bound">acc</a> <a id="2983" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2985" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a>
<a id="2987" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3002" href="Data.Nat.DivMod.Core.html#3002" class="Bound">acc</a> <a id="3006" href="Data.Nat.DivMod.Core.html#3006" class="Bound">n</a> <a id="3008" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3016" href="Data.Nat.DivMod.Core.html#3016" class="Bound">b</a> <a id="3018" class="Symbol">=</a> <a id="3020" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3037" href="Data.Nat.DivMod.Core.html#3002" class="Bound">acc</a><a id="3040" class="Symbol">)</a>
<a id="3042" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3057" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3061" href="Data.Nat.DivMod.Core.html#3061" class="Bound">n</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3068" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a><a id="3069" class="Symbol">)</a> <a id="3071" href="Data.Nat.DivMod.Core.html#3071" class="Bound">b</a> <a id="3073" class="Symbol">=</a> <a id="3075" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3092" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3102" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a><a id="3105" class="Symbol">)</a> <a id="3107" href="Data.Nat.DivMod.Core.html#3061" class="Bound">n</a> <a id="3109" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a> <a id="3114" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3116" href="Data.Nat.DivMod.Core.html#3071" class="Bound">b</a><a id="3117" class="Symbol">)</a> <a id="3119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3122" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3137" class="Symbol">(</a><a id="3138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3142" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a><a id="3145" class="Symbol">)</a> <a id="3147" href="Data.Nat.DivMod.Core.html#3061" class="Bound">n</a> <a id="3149" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a> <a id="3151" href="Data.Nat.DivMod.Core.html#3071" class="Bound">b</a> <a id="3153" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3161" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3165" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3167" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a>                <a id="3184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3187" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="3198" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3202" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a><a id="3203" class="Symbol">)</a> <a id="3205" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3209" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3213" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3219" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a>                <a id="3236" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="modₕ-idem"></a><a id="3239" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3249" class="Symbol">:</a> <a id="3251" class="Symbol">∀</a> <a id="3253" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3257" href="Data.Nat.DivMod.Core.html#3257" class="Bound">a</a> <a id="3259" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3268" class="Number">0</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3277" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3278" class="Symbol">)</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3286" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3295" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3297" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3298" class="Symbol">)</a> <a id="3300" href="Data.Nat.DivMod.Core.html#3257" class="Bound">a</a> <a id="3302" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3310" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3312" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3313" class="Symbol">)</a> <a id="3315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3317" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3322" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3326" class="Symbol">(</a><a id="3327" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3331" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3333" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3334" class="Symbol">)</a> <a id="3336" href="Data.Nat.DivMod.Core.html#3257" class="Bound">a</a> <a id="3338" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a>
<a id="3340" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3350" href="Data.Nat.DivMod.Core.html#3350" class="Bound">acc</a> <a id="3354" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3362" href="Data.Nat.DivMod.Core.html#3362" class="Bound">n</a>       <a id="3370" class="Symbol">=</a> <a id="3372" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3387" class="Number">0</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Data.Nat.DivMod.Core.html#3350" class="Bound">acc</a> <a id="3394" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3396" href="Data.Nat.DivMod.Core.html#3362" class="Bound">n</a><a id="3397" class="Symbol">)</a> <a id="3399" href="Data.Nat.DivMod.Core.html#3350" class="Bound">acc</a> <a id="3403" href="Data.Nat.DivMod.Core.html#3362" class="Bound">n</a>
<a id="3405" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3415" href="Data.Nat.DivMod.Core.html#3415" class="Bound">acc</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3424" href="Data.Nat.DivMod.Core.html#3424" class="Bound">a</a><a id="3425" class="Symbol">)</a> <a id="3427" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3435" class="Keyword">rewrite</a> <a id="3443" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3455" href="Data.Nat.DivMod.Core.html#3415" class="Bound">acc</a> <a id="3459" class="Symbol">=</a> <a id="3461" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3471" class="Number">0</a> <a id="3473" href="Data.Nat.DivMod.Core.html#3424" class="Bound">a</a> <a id="3475" href="Data.Nat.DivMod.Core.html#3415" class="Bound">acc</a>
<a id="3479" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3489" href="Data.Nat.DivMod.Core.html#3489" class="Bound">acc</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3498" href="Data.Nat.DivMod.Core.html#3498" class="Bound">a</a><a id="3499" class="Symbol">)</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3506" href="Data.Nat.DivMod.Core.html#3506" class="Bound">n</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Keyword">rewrite</a> <a id="3517" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="3523" href="Data.Nat.DivMod.Core.html#3489" class="Bound">acc</a> <a id="3527" href="Data.Nat.DivMod.Core.html#3506" class="Bound">n</a> <a id="3529" class="Symbol">=</a> <a id="3531" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3546" href="Data.Nat.DivMod.Core.html#3489" class="Bound">acc</a><a id="3549" class="Symbol">)</a> <a id="3551" href="Data.Nat.DivMod.Core.html#3498" class="Bound">a</a> <a id="3553" href="Data.Nat.DivMod.Core.html#3506" class="Bound">n</a>

<a id="a+1[modₕ]n≡0⇒a[modₕ]n≡n-1"></a><a id="3556" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3582" class="Symbol">:</a> <a id="3584" class="Symbol">∀</a> <a id="3586" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3590" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a> <a id="3592" href="Data.Nat.DivMod.Core.html#3592" class="Bound">n</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3601" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3610" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3612" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3620" href="Data.Nat.DivMod.Core.html#3592" class="Bound">n</a><a id="3621" class="Symbol">)</a> <a id="3623" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a> <a id="3625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3627" class="Number">0</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3636" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3645" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3647" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a><a id="3648" class="Symbol">)</a> <a id="3650" href="Data.Nat.DivMod.Core.html#3592" class="Bound">n</a> <a id="3652" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a> <a id="3654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3656" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3660" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3662" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a>
<a id="3664" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3690" href="Data.Nat.DivMod.Core.html#3690" class="Bound">acc</a> <a id="3694" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3702" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3710" href="Data.Nat.DivMod.Core.html#3710" class="Bound">eq</a> <a id="3713" class="Keyword">rewrite</a> <a id="3721" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3733" href="Data.Nat.DivMod.Core.html#3690" class="Bound">acc</a> <a id="3737" class="Symbol">=</a> <a id="3739" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3744" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3770" href="Data.Nat.DivMod.Core.html#3770" class="Bound">acc</a> <a id="3774" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3782" class="Symbol">(</a><a id="3783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3787" href="Data.Nat.DivMod.Core.html#3787" class="Bound">n</a><a id="3788" class="Symbol">)</a> <a id="3790" href="Data.Nat.DivMod.Core.html#3790" class="Bound">eq</a> <a id="3793" class="Keyword">rewrite</a> <a id="3801" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3813" href="Data.Nat.DivMod.Core.html#3770" class="Bound">acc</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3845" class="Number">0</a> <a id="3847" href="Data.Nat.DivMod.Core.html#3770" class="Bound">acc</a> <a id="3851" href="Data.Nat.DivMod.Core.html#3787" class="Bound">n</a> <a id="3853" href="Data.Nat.DivMod.Core.html#3790" class="Bound">eq</a>
<a id="3856" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3882" href="Data.Nat.DivMod.Core.html#3882" class="Bound">acc</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3891" href="Data.Nat.DivMod.Core.html#3891" class="Bound">l</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3899" href="Data.Nat.DivMod.Core.html#3899" class="Bound">n</a><a id="3900" class="Symbol">)</a> <a id="3902" href="Data.Nat.DivMod.Core.html#3902" class="Bound">eq</a> <a id="3905" class="Keyword">rewrite</a> <a id="3913" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="3919" href="Data.Nat.DivMod.Core.html#3882" class="Bound">acc</a> <a id="3923" href="Data.Nat.DivMod.Core.html#3891" class="Bound">l</a>     <a id="3929" class="Symbol">=</a> <a id="3931" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3962" href="Data.Nat.DivMod.Core.html#3882" class="Bound">acc</a><a id="3965" class="Symbol">)</a> <a id="3967" href="Data.Nat.DivMod.Core.html#3891" class="Bound">l</a> <a id="3969" href="Data.Nat.DivMod.Core.html#3899" class="Bound">n</a> <a id="3971" href="Data.Nat.DivMod.Core.html#3902" class="Bound">eq</a>

<a id="k&lt;1+a[modₕ]n⇒k≤a[modₕ]n"></a><a id="3975" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a>  <a id="4000" class="Symbol">:</a> <a id="4002" class="Symbol">∀</a> <a id="4004" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4008" href="Data.Nat.DivMod.Core.html#4008" class="Bound">k</a> <a id="4010" href="Data.Nat.DivMod.Core.html#4010" class="Bound">n</a> <a id="4012" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a> <a id="4014" class="Symbol">→</a> <a id="4016" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4020" href="Data.Nat.DivMod.Core.html#4008" class="Bound">k</a> <a id="4022" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4024" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4029" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4038" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4040" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a><a id="4041" class="Symbol">)</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4048" href="Data.Nat.DivMod.Core.html#4010" class="Bound">n</a><a id="4049" class="Symbol">)</a> <a id="4051" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Data.Nat.DivMod.Core.html#4008" class="Bound">k</a> <a id="4057" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4059" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4064" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4073" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4075" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a><a id="4076" class="Symbol">)</a> <a id="4078" href="Data.Nat.DivMod.Core.html#4010" class="Bound">n</a> <a id="4080" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a>
<a id="4082" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4106" href="Data.Nat.DivMod.Core.html#4106" class="Bound">acc</a> <a id="4110" href="Data.Nat.DivMod.Core.html#4110" class="Bound">k</a> <a id="4112" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4120" class="Symbol">(</a><a id="4121" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4125" href="Data.Nat.DivMod.Core.html#4125" class="Bound">l</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4133" href="Data.Nat.DivMod.Core.html#4133" class="Bound">leq</a><a id="4136" class="Symbol">)</a> <a id="4138" class="Symbol">=</a> <a id="4140" href="Data.Nat.DivMod.Core.html#4133" class="Bound">leq</a>
<a id="4144" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4168" href="Data.Nat.DivMod.Core.html#4168" class="Bound">acc</a> <a id="4172" href="Data.Nat.DivMod.Core.html#4172" class="Bound">k</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4179" href="Data.Nat.DivMod.Core.html#4179" class="Bound">n</a><a id="4180" class="Symbol">)</a> <a id="4182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4190" href="Data.Nat.DivMod.Core.html#4190" class="Bound">leq</a> <a id="4194" class="Keyword">rewrite</a> <a id="4202" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="4214" href="Data.Nat.DivMod.Core.html#4168" class="Bound">acc</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4244" class="Number">0</a> <a id="4246" href="Data.Nat.DivMod.Core.html#4172" class="Bound">k</a> <a id="4248" href="Data.Nat.DivMod.Core.html#4179" class="Bound">n</a> <a id="4250" href="Data.Nat.DivMod.Core.html#4168" class="Bound">acc</a> <a id="4254" href="Data.Nat.DivMod.Core.html#4190" class="Bound">leq</a>
<a id="4258" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4282" href="Data.Nat.DivMod.Core.html#4282" class="Bound">acc</a> <a id="4286" href="Data.Nat.DivMod.Core.html#4286" class="Bound">k</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4293" href="Data.Nat.DivMod.Core.html#4293" class="Bound">n</a><a id="4294" class="Symbol">)</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4301" href="Data.Nat.DivMod.Core.html#4301" class="Bound">l</a><a id="4302" class="Symbol">)</a> <a id="4304" href="Data.Nat.DivMod.Core.html#4304" class="Bound">leq</a> <a id="4308" class="Keyword">rewrite</a> <a id="4316" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="4322" href="Data.Nat.DivMod.Core.html#4282" class="Bound">acc</a> <a id="4326" href="Data.Nat.DivMod.Core.html#4301" class="Bound">l</a>     <a id="4332" class="Symbol">=</a> <a id="4334" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4363" href="Data.Nat.DivMod.Core.html#4282" class="Bound">acc</a><a id="4366" class="Symbol">)</a> <a id="4368" href="Data.Nat.DivMod.Core.html#4286" class="Bound">k</a> <a id="4370" href="Data.Nat.DivMod.Core.html#4293" class="Bound">n</a> <a id="4372" href="Data.Nat.DivMod.Core.html#4301" class="Bound">l</a> <a id="4374" href="Data.Nat.DivMod.Core.html#4304" class="Bound">leq</a>

<a id="1+a[modₕ]n≤1+k⇒a[modₕ]n≤k"></a><a id="4379" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4405" class="Symbol">:</a> <a id="4407" class="Symbol">∀</a> <a id="4409" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4413" href="Data.Nat.DivMod.Core.html#4413" class="Bound">k</a> <a id="4415" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a> <a id="4417" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4419" class="Symbol">→</a> <a id="4421" class="Number">0</a> <a id="4423" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4425" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4430" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4439" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4441" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a><a id="4442" class="Symbol">)</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4449" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a><a id="4450" class="Symbol">)</a> <a id="4452" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4454" class="Symbol">→</a>
                            <a id="4484" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4489" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4498" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4500" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a><a id="4501" class="Symbol">)</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4508" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a><a id="4509" class="Symbol">)</a> <a id="4511" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4513" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4515" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4519" href="Data.Nat.DivMod.Core.html#4413" class="Bound">k</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4528" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4537" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4539" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a><a id="4540" class="Symbol">)</a> <a id="4542" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a> <a id="4544" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4546" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4548" href="Data.Nat.DivMod.Core.html#4413" class="Bound">k</a>
<a id="4550" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4576" href="Data.Nat.DivMod.Core.html#4576" class="Bound">acc</a> <a id="4580" href="Data.Nat.DivMod.Core.html#4580" class="Bound">k</a> <a id="4582" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4590" class="Symbol">(</a><a id="4591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4595" href="Data.Nat.DivMod.Core.html#4595" class="Bound">l</a><a id="4596" class="Symbol">)</a> <a id="4598" href="Data.Nat.DivMod.Core.html#4598" class="Bound">0&lt;mod</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4609" href="Data.Nat.DivMod.Core.html#4609" class="Bound">leq</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">=</a> <a id="4616" href="Data.Nat.DivMod.Core.html#4609" class="Bound">leq</a>
<a id="4620" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4646" href="Data.Nat.DivMod.Core.html#4646" class="Bound">acc</a> <a id="4650" href="Data.Nat.DivMod.Core.html#4650" class="Bound">k</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4657" href="Data.Nat.DivMod.Core.html#4657" class="Bound">n</a><a id="4658" class="Symbol">)</a> <a id="4660" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4668" href="Data.Nat.DivMod.Core.html#4668" class="Bound">0&lt;mod</a> <a id="4674" href="Data.Nat.DivMod.Core.html#4674" class="Bound">leq</a> <a id="4678" class="Keyword">rewrite</a> <a id="4686" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="4698" href="Data.Nat.DivMod.Core.html#4646" class="Bound">acc</a> <a id="4702" class="Symbol">=</a> <a id="4704" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4730" class="Number">0</a> <a id="4732" href="Data.Nat.DivMod.Core.html#4650" class="Bound">k</a> <a id="4734" href="Data.Nat.DivMod.Core.html#4657" class="Bound">n</a> <a id="4736" href="Data.Nat.DivMod.Core.html#4646" class="Bound">acc</a> <a id="4740" href="Data.Nat.DivMod.Core.html#4668" class="Bound">0&lt;mod</a> <a id="4746" href="Data.Nat.DivMod.Core.html#4674" class="Bound">leq</a>
<a id="4750" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4776" href="Data.Nat.DivMod.Core.html#4776" class="Bound">acc</a> <a id="4780" href="Data.Nat.DivMod.Core.html#4780" class="Bound">k</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4787" href="Data.Nat.DivMod.Core.html#4787" class="Bound">n</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4795" href="Data.Nat.DivMod.Core.html#4795" class="Bound">l</a><a id="4796" class="Symbol">)</a> <a id="4798" href="Data.Nat.DivMod.Core.html#4798" class="Bound">0&lt;mod</a> <a id="4804" href="Data.Nat.DivMod.Core.html#4804" class="Bound">leq</a> <a id="4808" class="Keyword">rewrite</a> <a id="4816" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="4822" href="Data.Nat.DivMod.Core.html#4776" class="Bound">acc</a> <a id="4826" href="Data.Nat.DivMod.Core.html#4795" class="Bound">l</a> <a id="4828" class="Symbol">=</a> <a id="4830" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4856" class="Symbol">(</a><a id="4857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4861" href="Data.Nat.DivMod.Core.html#4776" class="Bound">acc</a><a id="4864" class="Symbol">)</a> <a id="4866" href="Data.Nat.DivMod.Core.html#4780" class="Bound">k</a> <a id="4868" href="Data.Nat.DivMod.Core.html#4787" class="Bound">n</a> <a id="4870" href="Data.Nat.DivMod.Core.html#4795" class="Bound">l</a> <a id="4872" href="Data.Nat.DivMod.Core.html#4798" class="Bound">0&lt;mod</a> <a id="4878" href="Data.Nat.DivMod.Core.html#4804" class="Bound">leq</a>

<a id="a+n[modₕ]n≡a[modₕ]n"></a><a id="4883" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="4903" class="Symbol">:</a> <a id="4905" class="Symbol">∀</a> <a id="4907" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4911" href="Data.Nat.DivMod.Core.html#4911" class="Bound">a</a> <a id="4913" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a> <a id="4915" class="Symbol">→</a> <a id="4917" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4922" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4931" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4933" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a><a id="4934" class="Symbol">)</a> <a id="4936" class="Symbol">(</a><a id="4937" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4941" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4943" href="Data.Nat.DivMod.Core.html#4911" class="Bound">a</a> <a id="4945" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4951" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a><a id="4952" class="Symbol">)</a> <a id="4954" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a> <a id="4956" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4958" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4963" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4974" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a><a id="4975" class="Symbol">)</a> <a id="4977" href="Data.Nat.DivMod.Core.html#4911" class="Bound">a</a> <a id="4979" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a>
<a id="4981" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5001" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5005" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5010" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a> <a id="5012" class="Keyword">rewrite</a> <a id="5020" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="5032" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5036" class="Symbol">=</a> <a id="5038" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5055" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5060" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5064" class="Symbol">(</a><a id="5065" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5069" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5071" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5072" class="Symbol">)</a> <a id="5074" class="Symbol">(</a><a id="5075" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5079" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5085" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5086" class="Symbol">)</a> <a id="5088" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a>   <a id="5092" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5095" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5112" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5116" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5117" class="Symbol">)</a> <a id="5119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5123" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5128" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5139" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5140" class="Symbol">)</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5147" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5151" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5153" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5154" class="Symbol">)</a> <a id="5156" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a>   <a id="5160" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5163" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="5176" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5185" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5187" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5188" class="Symbol">)</a> <a id="5190" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5197" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a><a id="5200" class="Symbol">)</a> <a id="5202" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5206" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5216" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5218" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5219" class="Symbol">)</a> <a id="5221" class="Symbol">(</a><a id="5222" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5226" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5228" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5229" class="Symbol">)</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5236" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a><a id="5239" class="Symbol">)</a> <a id="5241" class="Number">0</a> <a id="5243" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5249" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5254" class="Number">0</a> <a id="5256" class="Symbol">(</a><a id="5257" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5261" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5263" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5264" class="Symbol">)</a> <a id="5266" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5277" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5278" class="Symbol">)</a>       <a id="5286" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5289" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="5304" class="Number">0</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5311" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5313" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5314" class="Symbol">)</a> <a id="5316" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5320" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a> <a id="5322" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5326" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a>                                  <a id="5363" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="5365" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5385" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5394" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5395" class="Symbol">)</a> <a id="5397" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5402" class="Keyword">rewrite</a> <a id="5410" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="5422" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5445" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5450" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5454" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5463" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5465" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5469" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5471" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5473" class="Number">1</a><a id="5474" class="Symbol">)</a>   <a id="5478" class="Number">0</a>   <a id="5482" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5485" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5514" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5515" class="Symbol">)</a> <a id="5517" class="Number">1</a><a id="5518" class="Symbol">)</a> <a id="5520" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5524" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5529" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5533" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5537" class="Symbol">(</a><a id="5538" class="Number">1</a> <a id="5540" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5547" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5553" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5554" class="Symbol">))</a> <a id="5557" class="Number">0</a>   <a id="5561" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5567" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5572" class="Number">0</a>   <a id="5576" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5585" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5591" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5592" class="Symbol">)</a>       <a id="5600" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5604" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5607" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5625" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5634" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5635" class="Symbol">))</a> <a id="5638" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5642" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5647" class="Number">0</a>   <a id="5651" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5655" class="Symbol">(</a><a id="5656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5660" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5662" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5664" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a><a id="5667" class="Symbol">)</a>       <a id="5675" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5679" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5682" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5704" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5706" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a><a id="5709" class="Symbol">))</a> <a id="5712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5716" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5721" class="Number">0</a>   <a id="5725" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5732" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5738" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a><a id="5741" class="Symbol">)</a>       <a id="5749" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5756" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5776" class="Number">0</a> <a id="5778" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5780" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5784" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5788" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5793" class="Number">0</a>   <a id="5797" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5801" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a>                   <a id="5821" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5825" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="5827" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5847" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5856" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5864" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5865" class="Symbol">)</a> <a id="5867" class="Keyword">rewrite</a> <a id="5875" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5881" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="5885" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a> <a id="5887" class="Symbol">=</a> <a id="5889" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5906" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="5916" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5918" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5922" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="5924" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5926" class="Symbol">(</a><a id="5927" class="Number">2</a> <a id="5929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5931" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5932" class="Symbol">))</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5940" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5941" class="Symbol">)</a> <a id="5943" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5946" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5951" class="Symbol">(λ</a> <a id="5954" href="Data.Nat.DivMod.Core.html#5954" class="Bound">v</a> <a id="5956" class="Symbol">→</a> <a id="5958" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Data.Nat.DivMod.Core.html#5954" class="Bound">v</a> <a id="5966" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5977" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5978" class="Symbol">))</a> <a id="5981" class="Symbol">(</a><a id="5982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5986" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5987" class="Symbol">))</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5997" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6001" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="6002" class="Symbol">)</a> <a id="6004" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6008" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6018" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6022" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6024" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6026" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6028" class="Symbol">(</a><a id="6029" class="Number">2</a> <a id="6031" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6033" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6034" class="Symbol">))</a> <a id="6037" class="Symbol">(</a><a id="6038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6042" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6043" class="Symbol">)</a> <a id="6045" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="6051" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6063" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6065" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6067" class="Symbol">(</a><a id="6068" class="Number">2</a> <a id="6070" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6072" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6073" class="Symbol">))</a>     <a id="6080" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6088" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6091" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="6115" class="Symbol">(</a><a id="6116" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6120" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6122" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="6123" class="Symbol">)</a> <a id="6125" class="Number">1</a> <a id="6127" class="Symbol">(</a><a id="6128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6132" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6133" class="Symbol">)))</a> <a id="6137" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6141" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6151" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6153" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6155" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6157" class="Number">1</a> <a id="6159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6165" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6166" class="Symbol">)</a>   <a id="6170" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6178" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6181" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="6191" class="Symbol">(</a><a id="6192" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6197" class="Symbol">(</a><a id="6198" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="6201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6205" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6206" class="Symbol">)</a> <a id="6208" class="Symbol">(</a><a id="6209" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6221" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6223" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="6224" class="Symbol">)</a> <a id="6226" class="Number">1</a><a id="6227" class="Symbol">))</a> <a id="6230" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6234" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6244" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6248" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6250" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6258" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6259" class="Symbol">)</a>   <a id="6263" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6271" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6274" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6299" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a><a id="6302" class="Symbol">)</a> <a id="6304" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6306" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a> <a id="6308" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6312" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6317" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a>                       <a id="6341" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6349" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="6353" class="Keyword">where</a>
  <a id="6361" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="6366" class="Symbol">=</a> <a id="6368" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="6373" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a>       <a id="6383" class="Symbol">(</a><a id="6384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6388" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6392" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6394" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6395" class="Symbol">)</a>
  <a id="6399" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6416" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a><a id="6419" class="Symbol">)</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6426" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6430" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6432" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6433" class="Symbol">)</a>

<a id="6436" class="Comment">------------------------------------------------------------------------</a>
<a id="6509" class="Comment">-- Helper lemmas that have no interpretation for `_/_`, only for `divₕ`</a>

<a id="6582" class="Keyword">private</a>

  <a id="div-cong₃"></a><a id="6593" href="Data.Nat.DivMod.Core.html#6593" class="Function">div-cong₃</a> <a id="6603" class="Symbol">:</a> <a id="6605" class="Symbol">∀</a> <a id="6607" class="Symbol">{</a><a id="6608" href="Data.Nat.DivMod.Core.html#6608" class="Bound">c</a> <a id="6610" href="Data.Nat.DivMod.Core.html#6610" class="Bound">n</a> <a id="6612" href="Data.Nat.DivMod.Core.html#6612" class="Bound">a₁</a> <a id="6615" href="Data.Nat.DivMod.Core.html#6615" class="Bound">a₂</a> <a id="6618" href="Data.Nat.DivMod.Core.html#6618" class="Bound">b</a><a id="6619" class="Symbol">}</a> <a id="6621" class="Symbol">→</a> <a id="6623" href="Data.Nat.DivMod.Core.html#6612" class="Bound">a₁</a> <a id="6626" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6628" href="Data.Nat.DivMod.Core.html#6615" class="Bound">a₂</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6638" href="Data.Nat.DivMod.Core.html#6608" class="Bound">c</a> <a id="6640" href="Data.Nat.DivMod.Core.html#6610" class="Bound">n</a> <a id="6642" href="Data.Nat.DivMod.Core.html#6612" class="Bound">a₁</a> <a id="6645" href="Data.Nat.DivMod.Core.html#6618" class="Bound">b</a> <a id="6647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6649" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6654" href="Data.Nat.DivMod.Core.html#6608" class="Bound">c</a> <a id="6656" href="Data.Nat.DivMod.Core.html#6610" class="Bound">n</a> <a id="6658" href="Data.Nat.DivMod.Core.html#6615" class="Bound">a₂</a> <a id="6661" href="Data.Nat.DivMod.Core.html#6618" class="Bound">b</a>
  <a id="6665" href="Data.Nat.DivMod.Core.html#6593" class="Function">div-cong₃</a> <a id="6675" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6680" class="Symbol">=</a> <a id="6682" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="acc≤divₕ[acc]"></a><a id="6690" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6704" class="Symbol">:</a> <a id="6706" class="Symbol">∀</a> <a id="6708" class="Symbol">{</a><a id="6709" href="Data.Nat.DivMod.Core.html#6709" class="Bound">acc</a><a id="6712" class="Symbol">}</a> <a id="6714" href="Data.Nat.DivMod.Core.html#6714" class="Bound">d</a> <a id="6716" href="Data.Nat.DivMod.Core.html#6716" class="Bound">n</a> <a id="6718" href="Data.Nat.DivMod.Core.html#6718" class="Bound">j</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="Data.Nat.DivMod.Core.html#6709" class="Bound">acc</a> <a id="6726" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6728" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6733" href="Data.Nat.DivMod.Core.html#6709" class="Bound">acc</a> <a id="6737" href="Data.Nat.DivMod.Core.html#6714" class="Bound">d</a> <a id="6739" href="Data.Nat.DivMod.Core.html#6716" class="Bound">n</a> <a id="6741" href="Data.Nat.DivMod.Core.html#6718" class="Bound">j</a>
  <a id="6745" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6759" class="Symbol">{</a><a id="6760" href="Data.Nat.DivMod.Core.html#6760" class="Bound">acc</a><a id="6763" class="Symbol">}</a> <a id="6765" href="Data.Nat.DivMod.Core.html#6765" class="Bound">d</a> <a id="6767" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6775" href="Data.Nat.DivMod.Core.html#6775" class="Bound">j</a>       <a id="6783" class="Symbol">=</a> <a id="6785" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
  <a id="6794" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6808" class="Symbol">{</a><a id="6809" href="Data.Nat.DivMod.Core.html#6809" class="Bound">acc</a><a id="6812" class="Symbol">}</a> <a id="6814" href="Data.Nat.DivMod.Core.html#6814" class="Bound">d</a> <a id="6816" class="Symbol">(</a><a id="6817" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6821" href="Data.Nat.DivMod.Core.html#6821" class="Bound">n</a><a id="6822" class="Symbol">)</a> <a id="6824" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6832" class="Symbol">=</a> <a id="6834" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="6849" href="Data.Nat.DivMod.Core.html#6809" class="Bound">acc</a><a id="6852" class="Symbol">)</a> <a id="6854" class="Symbol">(</a><a id="6855" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6869" href="Data.Nat.DivMod.Core.html#6814" class="Bound">d</a> <a id="6871" href="Data.Nat.DivMod.Core.html#6821" class="Bound">n</a> <a id="6873" href="Data.Nat.DivMod.Core.html#6814" class="Bound">d</a><a id="6874" class="Symbol">)</a>
  <a id="6878" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6892" class="Symbol">{</a><a id="6893" href="Data.Nat.DivMod.Core.html#6893" class="Bound">acc</a><a id="6896" class="Symbol">}</a> <a id="6898" href="Data.Nat.DivMod.Core.html#6898" class="Bound">d</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6905" href="Data.Nat.DivMod.Core.html#6905" class="Bound">n</a><a id="6906" class="Symbol">)</a> <a id="6908" class="Symbol">(</a><a id="6909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6913" href="Data.Nat.DivMod.Core.html#6913" class="Bound">j</a><a id="6914" class="Symbol">)</a> <a id="6916" class="Symbol">=</a> <a id="6918" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6932" href="Data.Nat.DivMod.Core.html#6898" class="Bound">d</a> <a id="6934" href="Data.Nat.DivMod.Core.html#6905" class="Bound">n</a> <a id="6936" href="Data.Nat.DivMod.Core.html#6913" class="Bound">j</a>

  <a id="6941" class="Keyword">pattern</a> <a id="inj₂′"></a><a id="6949" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="6955" href="Data.Nat.DivMod.Core.html#6970" class="Bound">x</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6970" href="Data.Nat.DivMod.Core.html#6970" class="Bound">x</a><a id="6971" class="Symbol">)</a>
  <a id="6975" class="Keyword">pattern</a> <a id="inj₃"></a><a id="6983" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="6989" href="Data.Nat.DivMod.Core.html#7004" class="Bound">x</a> <a id="6991" class="Symbol">=</a> <a id="6993" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7004" href="Data.Nat.DivMod.Core.html#7004" class="Bound">x</a><a id="7005" class="Symbol">)</a>

  <a id="7010" class="Comment">-- This hideous lemma details the conditions needed for two divisions to</a>
  <a id="7085" class="Comment">-- be equal when the two offsets (i.e. the 4ᵗʰ parameters) are different.</a>
  <a id="7161" class="Comment">-- It may be that this triple sum has an elegant simplification to a</a>
  <a id="7232" class="Comment">-- set of inequalities involving the modulus but I can&#39;t find it.</a>
  <a id="divₕ-offsetEq"></a><a id="7300" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7314" class="Symbol">:</a> <a id="7316" class="Symbol">∀</a> <a id="7318" class="Symbol">{</a><a id="7319" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7324" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a><a id="7328" class="Symbol">}</a> <a id="7330" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7332" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7334" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7336" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7338" class="Symbol">→</a> <a id="7340" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7342" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7344" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7346" class="Symbol">→</a> <a id="7348" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7350" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7352" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7354" class="Symbol">→</a>
                  <a id="7374" class="Symbol">(</a><a id="7375" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7382" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a>     <a id="7391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7393" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7395" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7397" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7399" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7401" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7403" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="7405" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7410" class="Number">0</a> <a id="7412" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7414" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7416" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a><a id="7417" class="Symbol">)</a> <a id="7419" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a>
                  <a id="7439" class="Symbol">(</a><a id="7440" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7445" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7447" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a>     <a id="7456" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7458" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7463" class="Number">0</a> <a id="7465" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7467" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7469" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7471" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7473" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7475" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7477" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7479" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7481" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a><a id="7482" class="Symbol">)</a> <a id="7484" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a>
                  <a id="7504" class="Symbol">(</a><a id="7505" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7510" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7512" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7516" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a> <a id="7521" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7523" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7525" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="7527" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7532" class="Number">0</a> <a id="7534" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7536" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7538" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7540" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7542" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7547" class="Number">0</a> <a id="7549" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7551" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7553" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7555" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7557" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a><a id="7558" class="Symbol">)</a> <a id="7560" class="Symbol">→</a>
                  <a id="7580" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="7585" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7590" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7592" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7594" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7598" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="7603" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a> <a id="7608" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7610" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7612" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a>
  <a id="7616" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7630" href="Data.Nat.DivMod.Core.html#7630" class="Bound">d</a> <a id="7632" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7640" href="Data.Nat.DivMod.Core.html#7640" class="Bound">j</a>       <a id="7648" href="Data.Nat.DivMod.Core.html#7648" class="Bound">k</a>       <a id="7656" href="Data.Nat.DivMod.Core.html#7656" class="Bound">j≤d</a> <a id="7660" href="Data.Nat.DivMod.Core.html#7660" class="Bound">k≤d</a> <a id="7664" class="Symbol">(</a><a id="7665" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="7671" class="Symbol">(</a><a id="7672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7679" class="Symbol">_))</a> <a id="7683" class="Symbol">=</a> <a id="7685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7692" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7706" href="Data.Nat.DivMod.Core.html#7706" class="Bound">d</a> <a id="7708" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7716" href="Data.Nat.DivMod.Core.html#7716" class="Bound">j</a>       <a id="7724" href="Data.Nat.DivMod.Core.html#7724" class="Bound">k</a>       <a id="7732" href="Data.Nat.DivMod.Core.html#7732" class="Bound">j≤d</a> <a id="7736" href="Data.Nat.DivMod.Core.html#7736" class="Bound">k≤d</a> <a id="7740" class="Symbol">(</a><a id="7741" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="7747" class="Symbol">(</a><a id="7748" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7755" class="Symbol">_))</a> <a id="7759" class="Symbol">=</a> <a id="7761" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7768" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7782" href="Data.Nat.DivMod.Core.html#7782" class="Bound">d</a> <a id="7784" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7792" href="Data.Nat.DivMod.Core.html#7792" class="Bound">j</a>       <a id="7800" href="Data.Nat.DivMod.Core.html#7800" class="Bound">k</a>       <a id="7808" href="Data.Nat.DivMod.Core.html#7808" class="Bound">j≤d</a> <a id="7812" href="Data.Nat.DivMod.Core.html#7812" class="Bound">k≤d</a> <a id="7816" class="Symbol">(</a><a id="7817" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="7822" class="Symbol">(</a><a id="7823" href="Data.Nat.DivMod.Core.html#7823" class="Bound">eq</a> <a id="7826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7828" class="Symbol">()</a> <a id="7831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7833" class="Symbol">_))</a>
  <a id="7839" class="Comment">-- (0 , 0) cases</a>
  <a id="7858" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7872" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7874" class="Symbol">(</a><a id="7875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7879" href="Data.Nat.DivMod.Core.html#7879" class="Bound">n</a><a id="7880" class="Symbol">)</a> <a id="7882" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7890" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7898" href="Data.Nat.DivMod.Core.html#7898" class="Bound">j≤d</a> <a id="7902" href="Data.Nat.DivMod.Core.html#7902" class="Bound">k≤d</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7918" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7920" class="Symbol">_))</a> <a id="7924" class="Symbol">=</a>
    <a id="7930" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7944" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7946" href="Data.Nat.DivMod.Core.html#7879" class="Bound">n</a> <a id="7948" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7950" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7952" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="7959" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="7966" class="Symbol">(</a><a id="7967" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7981" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="7992" class="Number">0</a> <a id="7994" href="Data.Nat.DivMod.Core.html#7879" class="Bound">n</a> <a id="7996" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8000" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="8006" class="Symbol">))</a>
  <a id="8011" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8025" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8032" href="Data.Nat.DivMod.Core.html#8032" class="Bound">n</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8043" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8051" href="Data.Nat.DivMod.Core.html#8051" class="Bound">j≤d</a> <a id="8055" href="Data.Nat.DivMod.Core.html#8055" class="Bound">k≤d</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8074" class="Symbol">_))</a> <a id="8078" class="Symbol">=</a>
    <a id="8084" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8098" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8100" href="Data.Nat.DivMod.Core.html#8032" class="Bound">n</a> <a id="8102" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8104" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8106" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8113" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="8127" class="Symbol">(</a><a id="8128" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8135" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="8146" class="Number">0</a> <a id="8148" href="Data.Nat.DivMod.Core.html#8032" class="Bound">n</a> <a id="8150" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8152" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8154" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="8160" class="Symbol">))</a>
  <a id="8165" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8179" href="Data.Nat.DivMod.Core.html#8179" class="Bound">d</a> <a id="8181" class="Symbol">(</a><a id="8182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8186" href="Data.Nat.DivMod.Core.html#8186" class="Bound">n</a><a id="8187" class="Symbol">)</a> <a id="8189" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8197" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8205" href="Data.Nat.DivMod.Core.html#8205" class="Bound">j≤d</a> <a id="8209" href="Data.Nat.DivMod.Core.html#8209" class="Bound">k≤d</a> <a id="8213" class="Symbol">(</a><a id="8214" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="8219" class="Symbol">(_</a> <a id="8222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8224" href="Data.Nat.DivMod.Core.html#8224" class="Bound">0&lt;mod</a> <a id="8230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8232" href="Data.Nat.DivMod.Core.html#8232" class="Bound">mod≤0</a><a id="8237" class="Symbol">))</a> <a id="8240" class="Symbol">=</a>
    <a id="8246" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="8271" href="Data.Nat.DivMod.Core.html#8224" class="Bound">0&lt;mod</a> <a id="8277" href="Data.Nat.DivMod.Core.html#8232" class="Bound">mod≤0</a><a id="8282" class="Symbol">)</a> <a id="8284" class="Symbol">λ()</a>
  <a id="8290" class="Comment">-- (0 , suc) cases</a>
  <a id="8311" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8325" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8332" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a><a id="8333" class="Symbol">)</a> <a id="8335" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8340" class="Symbol">(</a><a id="8341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8345" href="Data.Nat.DivMod.Core.html#8345" class="Bound">k</a><a id="8346" class="Symbol">)</a>    <a id="8351" href="Data.Nat.DivMod.Core.html#8351" class="Bound">j≤d</a> <a id="8355" href="Data.Nat.DivMod.Core.html#8355" class="Bound">k≤d</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="8366" class="Symbol">(</a><a id="8367" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8374" class="Symbol">_</a> <a id="8376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8378" href="Data.Nat.DivMod.Core.html#8378" class="Bound">1+k&lt;mod</a><a id="8385" class="Symbol">))</a> <a id="8388" class="Symbol">=</a>
    <a id="8394" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8408" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8410" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a> <a id="8412" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8414" href="Data.Nat.DivMod.Core.html#8345" class="Bound">k</a> <a id="8416" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8423" class="Symbol">(</a><a id="8424" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="8428" href="Data.Nat.DivMod.Core.html#8355" class="Bound">k≤d</a><a id="8431" class="Symbol">)</a> <a id="8433" class="Symbol">(</a><a id="8434" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="8439" class="Symbol">(</a><a id="8440" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8447" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="8471" class="Number">0</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8478" href="Data.Nat.DivMod.Core.html#8345" class="Bound">k</a><a id="8479" class="Symbol">)</a> <a id="8481" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a> <a id="8483" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8485" href="Data.Nat.DivMod.Core.html#8378" class="Bound">1+k&lt;mod</a> <a id="8493" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8495" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="8506" class="Number">0</a> <a id="8508" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a> <a id="8510" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a><a id="8511" class="Symbol">))</a>
  <a id="8516" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8530" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8537" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a><a id="8538" class="Symbol">)</a> <a id="8540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8545" class="Symbol">(</a><a id="8546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8550" href="Data.Nat.DivMod.Core.html#8550" class="Bound">k</a><a id="8551" class="Symbol">)</a>    <a id="8556" href="Data.Nat.DivMod.Core.html#8556" class="Bound">j≤d</a> <a id="8560" href="Data.Nat.DivMod.Core.html#8560" class="Bound">k≤d</a> <a id="8564" class="Symbol">(</a><a id="8565" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="8571" class="Symbol">(</a><a id="8572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8579" href="Data.Nat.DivMod.Core.html#8579" class="Bound">mod≤0</a> <a id="8585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8587" class="Symbol">_))</a> <a id="8591" class="Symbol">=</a>
    <a id="8597" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8611" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8613" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a> <a id="8615" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8617" href="Data.Nat.DivMod.Core.html#8550" class="Bound">k</a> <a id="8619" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="8631" href="Data.Nat.DivMod.Core.html#8560" class="Bound">k≤d</a><a id="8634" class="Symbol">)</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="8642" class="Symbol">(</a><a id="8643" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8648" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8650" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Data.Nat.DivMod.Core.html#8550" class="Bound">k</a> <a id="8659" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="8661" class="Symbol">)</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8668" class="Symbol">(</a><a id="8669" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="8695" class="Number">0</a> <a id="8697" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8699" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="8710" href="Data.Nat.DivMod.Core.html#8579" class="Bound">mod≤0</a><a id="8715" class="Symbol">)))</a> <a id="8719" href="Data.Nat.DivMod.Core.html#8560" class="Bound">k≤d</a> <a id="8723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8725" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="8736" class="Number">0</a> <a id="8738" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a> <a id="8740" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a><a id="8741" class="Symbol">))</a>
  <a id="8746" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8760" href="Data.Nat.DivMod.Core.html#8760" class="Bound">d</a> <a id="8762" class="Symbol">(</a><a id="8763" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8767" href="Data.Nat.DivMod.Core.html#8767" class="Bound">n</a><a id="8768" class="Symbol">)</a> <a id="8770" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8775" class="Symbol">(</a><a id="8776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8780" href="Data.Nat.DivMod.Core.html#8780" class="Bound">k</a><a id="8781" class="Symbol">)</a>    <a id="8786" href="Data.Nat.DivMod.Core.html#8786" class="Bound">j≤d</a> <a id="8790" href="Data.Nat.DivMod.Core.html#8790" class="Bound">k≤d</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="8801" class="Symbol">(_</a> <a id="8804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8806" href="Data.Nat.DivMod.Core.html#8806" class="Bound">1+k&lt;mod</a> <a id="8814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8816" href="Data.Nat.DivMod.Core.html#8816" class="Bound">mod≤0</a><a id="8821" class="Symbol">))</a> <a id="8824" class="Symbol">=</a>
    <a id="8830" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="8855" href="Data.Nat.DivMod.Core.html#8806" class="Bound">1+k&lt;mod</a> <a id="8863" href="Data.Nat.DivMod.Core.html#8816" class="Bound">mod≤0</a><a id="8868" class="Symbol">)</a> <a id="8870" class="Symbol">λ()</a>
  <a id="8876" class="Comment">-- (suc , 0) cases</a>
  <a id="8897" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8911" href="Data.Nat.DivMod.Core.html#8911" class="Bound">d</a> <a id="8913" class="Symbol">(</a><a id="8914" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8918" href="Data.Nat.DivMod.Core.html#8918" class="Bound">n</a><a id="8919" class="Symbol">)</a> <a id="8921" class="Symbol">(</a><a id="8922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8926" href="Data.Nat.DivMod.Core.html#8926" class="Bound">j</a><a id="8927" class="Symbol">)</a> <a id="8929" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8934" href="Data.Nat.DivMod.Core.html#8934" class="Bound">j≤d</a> <a id="8938" href="Data.Nat.DivMod.Core.html#8938" class="Bound">k≤d</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="8949" class="Symbol">(_</a> <a id="8952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8954" class="Symbol">()</a> <a id="8957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8959" class="Symbol">_))</a>
  <a id="8965" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8979" href="Data.Nat.DivMod.Core.html#8979" class="Bound">d</a> <a id="8981" class="Symbol">(</a><a id="8982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8986" href="Data.Nat.DivMod.Core.html#8986" class="Bound">n</a><a id="8987" class="Symbol">)</a> <a id="8989" class="Symbol">(</a><a id="8990" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8994" href="Data.Nat.DivMod.Core.html#8994" class="Bound">j</a><a id="8995" class="Symbol">)</a> <a id="8997" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9002" href="Data.Nat.DivMod.Core.html#9002" class="Bound">j≤d</a> <a id="9006" href="Data.Nat.DivMod.Core.html#9006" class="Bound">k≤d</a> <a id="9010" class="Symbol">(</a><a id="9011" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9017" class="Symbol">(_</a> <a id="9020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9022" class="Symbol">_</a> <a id="9024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9026" class="Symbol">()))</a>
  <a id="9033" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9047" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9049" class="Symbol">(</a><a id="9050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9054" href="Data.Nat.DivMod.Core.html#9054" class="Bound">n</a><a id="9055" class="Symbol">)</a> <a id="9057" class="Symbol">(</a><a id="9058" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9062" href="Data.Nat.DivMod.Core.html#9062" class="Bound">j</a><a id="9063" class="Symbol">)</a> <a id="9065" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9070" href="Data.Nat.DivMod.Core.html#9070" class="Bound">j≤d</a> <a id="9074" href="Data.Nat.DivMod.Core.html#9074" class="Bound">k≤d</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="9085" class="Symbol">(</a><a id="9086" href="Data.Nat.DivMod.Core.html#9086" class="Bound">eq</a> <a id="9089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9091" href="Data.Nat.DivMod.Core.html#9091" class="Bound">0&lt;mod</a> <a id="9097" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9099" href="Data.Nat.DivMod.Core.html#9099" class="Bound">mod≤1+j</a><a id="9106" class="Symbol">))</a> <a id="9109" class="Symbol">=</a>
    <a id="9115" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9129" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9131" href="Data.Nat.DivMod.Core.html#9054" class="Bound">n</a> <a id="9133" href="Data.Nat.DivMod.Core.html#9062" class="Bound">j</a> <a id="9135" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9137" class="Symbol">(</a><a id="9138" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9142" href="Data.Nat.DivMod.Core.html#9070" class="Bound">j≤d</a><a id="9145" class="Symbol">)</a> <a id="9147" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="9154" class="Symbol">(</a><a id="9155" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9161" class="Symbol">(</a><a id="9162" href="Data.Nat.DivMod.Core.html#9086" class="Bound">eq</a> <a id="9165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9167" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="9193" class="Number">0</a> <a id="9195" href="Data.Nat.DivMod.Core.html#9062" class="Bound">j</a> <a id="9197" href="Data.Nat.DivMod.Core.html#9054" class="Bound">n</a> <a id="9199" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9201" href="Data.Nat.DivMod.Core.html#9091" class="Bound">0&lt;mod</a> <a id="9207" href="Data.Nat.DivMod.Core.html#9099" class="Bound">mod≤1+j</a> <a id="9215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9217" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9221" href="Data.Nat.DivMod.Core.html#9070" class="Bound">j≤d</a><a id="9224" class="Symbol">))</a>
  <a id="9229" class="Comment">-- (suc , suc) cases</a>
  <a id="9252" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9266" href="Data.Nat.DivMod.Core.html#9266" class="Bound">d</a> <a id="9268" class="Symbol">(</a><a id="9269" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9273" href="Data.Nat.DivMod.Core.html#9273" class="Bound">n</a><a id="9274" class="Symbol">)</a> <a id="9276" class="Symbol">(</a><a id="9277" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9281" href="Data.Nat.DivMod.Core.html#9281" class="Bound">j</a><a id="9282" class="Symbol">)</a> <a id="9284" class="Symbol">(</a><a id="9285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9289" href="Data.Nat.DivMod.Core.html#9289" class="Bound">k</a><a id="9290" class="Symbol">)</a> <a id="9292" href="Data.Nat.DivMod.Core.html#9292" class="Bound">j≤d</a> <a id="9296" href="Data.Nat.DivMod.Core.html#9296" class="Bound">k≤d</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9306" class="Symbol">(</a><a id="9307" href="Data.Nat.DivMod.Core.html#9307" class="Bound">eq</a> <a id="9310" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9312" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9316" href="Data.Nat.DivMod.Core.html#9316" class="Bound">j≤k</a> <a id="9320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9322" href="Data.Nat.DivMod.Core.html#9322" class="Bound">1+k&lt;mod</a><a id="9329" class="Symbol">))</a> <a id="9332" class="Symbol">=</a>
    <a id="9338" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9352" href="Data.Nat.DivMod.Core.html#9266" class="Bound">d</a> <a id="9354" href="Data.Nat.DivMod.Core.html#9273" class="Bound">n</a> <a id="9356" href="Data.Nat.DivMod.Core.html#9281" class="Bound">j</a> <a id="9358" href="Data.Nat.DivMod.Core.html#9289" class="Bound">k</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9365" href="Data.Nat.DivMod.Core.html#9292" class="Bound">j≤d</a><a id="9368" class="Symbol">)</a> <a id="9370" class="Symbol">(</a><a id="9371" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9375" href="Data.Nat.DivMod.Core.html#9296" class="Bound">k≤d</a><a id="9378" class="Symbol">)</a> <a id="9380" class="Symbol">(</a><a id="9381" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Data.Nat.DivMod.Core.html#9307" class="Bound">eq</a> <a id="9390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9392" href="Data.Nat.DivMod.Core.html#9316" class="Bound">j≤k</a> <a id="9396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9398" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="9422" class="Number">0</a> <a id="9424" class="Symbol">(</a><a id="9425" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9429" href="Data.Nat.DivMod.Core.html#9289" class="Bound">k</a><a id="9430" class="Symbol">)</a> <a id="9432" href="Data.Nat.DivMod.Core.html#9273" class="Bound">n</a> <a id="9434" href="Data.Nat.DivMod.Core.html#9266" class="Bound">d</a> <a id="9436" href="Data.Nat.DivMod.Core.html#9322" class="Bound">1+k&lt;mod</a><a id="9443" class="Symbol">))</a>
  <a id="9448" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9462" href="Data.Nat.DivMod.Core.html#9462" class="Bound">d</a> <a id="9464" class="Symbol">(</a><a id="9465" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9469" href="Data.Nat.DivMod.Core.html#9469" class="Bound">n</a><a id="9470" class="Symbol">)</a> <a id="9472" class="Symbol">(</a><a id="9473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9477" href="Data.Nat.DivMod.Core.html#9477" class="Bound">j</a><a id="9478" class="Symbol">)</a> <a id="9480" class="Symbol">(</a><a id="9481" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9485" href="Data.Nat.DivMod.Core.html#9485" class="Bound">k</a><a id="9486" class="Symbol">)</a> <a id="9488" href="Data.Nat.DivMod.Core.html#9488" class="Bound">j≤d</a> <a id="9492" href="Data.Nat.DivMod.Core.html#9492" class="Bound">k≤d</a> <a id="9496" class="Symbol">(</a><a id="9497" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9503" class="Symbol">(</a><a id="9504" href="Data.Nat.DivMod.Core.html#9504" class="Bound">eq</a> <a id="9507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9509" href="Data.Nat.DivMod.Core.html#9509" class="Bound">mod≤1+j</a> <a id="9517" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9519" class="Symbol">(</a><a id="9520" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9524" href="Data.Nat.DivMod.Core.html#9524" class="Bound">j≤k</a><a id="9527" class="Symbol">)))</a> <a id="9531" class="Keyword">with</a> <a id="9536" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="9541" class="Number">0</a> <a id="9543" href="Data.Nat.DivMod.Core.html#9462" class="Bound">d</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9550" href="Data.Nat.DivMod.Core.html#9469" class="Bound">n</a><a id="9551" class="Symbol">)</a> <a id="9553" href="Data.Nat.DivMod.Core.html#9462" class="Bound">d</a> <a id="9555" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="9557" class="Number">0</a>
  <a id="9561" class="Symbol">...</a> <a id="9565" class="Symbol">|</a> <a id="9567" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9571" href="Data.Nat.DivMod.Core.html#9571" class="Bound">mod≡0</a> <a id="9577" class="Symbol">=</a> <a id="9579" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9593" class="Bound">d</a> <a id="9595" class="Bound">n</a> <a id="9597" class="Bound">j</a> <a id="9599" class="Bound">k</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9606" class="Bound">j≤d</a><a id="9609" class="Symbol">)</a> <a id="9611" class="Symbol">(</a><a id="9612" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9616" class="Bound">k≤d</a><a id="9619" class="Symbol">)</a> <a id="9621" class="Symbol">(</a><a id="9622" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9627" class="Symbol">(</a><a id="9628" class="Bound">eq</a> <a id="9631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9633" class="Bound">j≤k</a> <a id="9637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9639" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="9645" class="Symbol">(</a><a id="9646" class="Bound">k</a> <a id="9648" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="9650" class="Symbol">)</a> <a id="9652" class="Symbol">(</a><a id="9653" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="9684" class="Number">0</a> <a id="9686" class="Bound">d</a> <a id="9688" class="Bound">n</a> <a id="9690" href="Data.Nat.DivMod.Core.html#9571" class="Bound">mod≡0</a><a id="9695" class="Symbol">))</a> <a id="9698" class="Bound">k≤d</a><a id="9701" class="Symbol">))</a>
  <a id="9706" class="Symbol">...</a> <a id="9710" class="Symbol">|</a> <a id="9712" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="9716" href="Data.Nat.DivMod.Core.html#9716" class="Bound">mod≢0</a> <a id="9722" class="Symbol">=</a> <a id="9724" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9738" class="Bound">d</a> <a id="9740" class="Bound">n</a> <a id="9742" class="Bound">j</a> <a id="9744" class="Bound">k</a> <a id="9746" class="Symbol">(</a><a id="9747" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9751" class="Bound">j≤d</a><a id="9754" class="Symbol">)</a> <a id="9756" class="Symbol">(</a><a id="9757" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9761" class="Bound">k≤d</a><a id="9764" class="Symbol">)</a> <a id="9766" class="Symbol">(</a><a id="9767" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9773" class="Symbol">(</a><a id="9774" class="Bound">eq</a> <a id="9777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9779" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="9805" class="Number">0</a> <a id="9807" class="Bound">j</a> <a id="9809" class="Bound">n</a> <a id="9811" class="Bound">d</a> <a id="9813" class="Symbol">(</a><a id="9814" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="9822" href="Data.Nat.DivMod.Core.html#9716" class="Bound">mod≢0</a><a id="9827" class="Symbol">)</a> <a id="9829" class="Bound">mod≤1+j</a> <a id="9837" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9839" class="Bound">j≤k</a><a id="9842" class="Symbol">))</a>
  <a id="9847" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9861" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="9863" class="Symbol">(</a><a id="9864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9868" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a><a id="9869" class="Symbol">)</a> <a id="9871" class="Symbol">(</a><a id="9872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9876" href="Data.Nat.DivMod.Core.html#9876" class="Bound">j</a><a id="9877" class="Symbol">)</a> <a id="9879" class="Symbol">(</a><a id="9880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9884" href="Data.Nat.DivMod.Core.html#9884" class="Bound">k</a><a id="9885" class="Symbol">)</a> <a id="9887" href="Data.Nat.DivMod.Core.html#9887" class="Bound">j≤d</a> <a id="9891" href="Data.Nat.DivMod.Core.html#9891" class="Bound">k≤d</a> <a id="9895" class="Symbol">(</a><a id="9896" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="9902" class="Symbol">(</a><a id="9903" href="Data.Nat.DivMod.Core.html#9903" class="Bound">eq</a> <a id="9906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9908" href="Data.Nat.DivMod.Core.html#9908" class="Bound">k&lt;mod</a> <a id="9914" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9916" href="Data.Nat.DivMod.Core.html#9916" class="Bound">mod≤1+j</a><a id="9923" class="Symbol">))</a> <a id="9926" class="Symbol">=</a>
    <a id="9932" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9946" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="9948" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a> <a id="9950" href="Data.Nat.DivMod.Core.html#9876" class="Bound">j</a> <a id="9952" href="Data.Nat.DivMod.Core.html#9884" class="Bound">k</a> <a id="9954" class="Symbol">(</a><a id="9955" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9959" href="Data.Nat.DivMod.Core.html#9887" class="Bound">j≤d</a><a id="9962" class="Symbol">)</a> <a id="9964" class="Symbol">(</a><a id="9965" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9969" href="Data.Nat.DivMod.Core.html#9891" class="Bound">k≤d</a><a id="9972" class="Symbol">)</a> <a id="9974" class="Symbol">(</a><a id="9975" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="9980" class="Symbol">(</a><a id="9981" href="Data.Nat.DivMod.Core.html#9903" class="Bound">eq</a> <a id="9984" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9986" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="10010" class="Number">0</a> <a id="10012" class="Symbol">(</a><a id="10013" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10017" href="Data.Nat.DivMod.Core.html#9884" class="Bound">k</a><a id="10018" class="Symbol">)</a> <a id="10020" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a> <a id="10022" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="10024" href="Data.Nat.DivMod.Core.html#9908" class="Bound">k&lt;mod</a> <a id="10030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10032" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="10058" class="Number">0</a> <a id="10060" href="Data.Nat.DivMod.Core.html#9876" class="Bound">j</a> <a id="10062" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a> <a id="10064" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="10066" class="Symbol">(</a><a id="10067" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="10077" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="10081" href="Data.Nat.DivMod.Core.html#9908" class="Bound">k&lt;mod</a><a id="10086" class="Symbol">)</a> <a id="10088" href="Data.Nat.DivMod.Core.html#9916" class="Bound">mod≤1+j</a><a id="10095" class="Symbol">))</a>

<a id="10099" class="Comment">------------------------------------------------------------------------</a>
<a id="10172" class="Comment">-- Lemmas for divₕ that also have an interpretation for _/_</a>

<a id="10233" class="Comment">-- The quotient and remainder are related to the dividend and</a>
<a id="10295" class="Comment">-- divisor in the right way.</a>

<a id="div-mod-lemma"></a><a id="10325" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10339" class="Symbol">:</a> <a id="10341" class="Symbol">∀</a> <a id="10343" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10348" href="Data.Nat.DivMod.Core.html#10348" class="Bound">accᵈ</a> <a id="10353" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10355" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a> <a id="10357" class="Symbol">→</a>
    <a id="10363" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10368" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10370" href="Data.Nat.DivMod.Core.html#10348" class="Bound">accᵈ</a> <a id="10375" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10377" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10387" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10389" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10390" class="Symbol">)</a> <a id="10392" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10394" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10396" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
    <a id="10402" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10407" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10412" class="Symbol">(</a><a id="10413" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10418" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10420" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10421" class="Symbol">)</a> <a id="10423" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10425" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a> <a id="10427" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10429" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10434" href="Data.Nat.DivMod.Core.html#10348" class="Bound">accᵈ</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10445" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10447" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10448" class="Symbol">)</a> <a id="10450" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10452" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a> <a id="10454" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10466" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10468" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10469" class="Symbol">)</a>
<a id="10471" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10485" href="Data.Nat.DivMod.Core.html#10485" class="Bound">accᵐ</a> <a id="10490" href="Data.Nat.DivMod.Core.html#10490" class="Bound">accᵈ</a> <a id="10495" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="10503" href="Data.Nat.DivMod.Core.html#10503" class="Bound">n</a>    <a id="10508" class="Symbol">=</a> <a id="10510" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="10522" class="Symbol">_</a>
<a id="10524" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10538" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10543" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10553" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a><a id="10554" class="Symbol">)</a> <a id="10556" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10561" class="Keyword">rewrite</a> <a id="10569" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="10581" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10586" class="Symbol">=</a> <a id="10588" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="10605" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10610" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10612" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10617" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10623" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10628" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10634" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a>          <a id="10645" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10648" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="10654" class="Symbol">_</a> <a id="10656" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10658" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10662" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10666" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10671" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10673" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10677" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10682" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10684" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a>                 <a id="10702" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10705" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10719" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10724" class="Symbol">(</a><a id="10725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10729" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a><a id="10733" class="Symbol">)</a> <a id="10735" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10737" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10742" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10746" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10751" class="Number">0</a>          <a id="10762" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10767" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10769" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10774" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
  <a id="10778" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10783" class="Symbol">(</a><a id="10784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10788" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a><a id="10792" class="Symbol">)</a> <a id="10794" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10799" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10801" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10806" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10812" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a>  <a id="10818" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10824" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10829" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10834" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10839" class="Symbol">(</a><a id="10840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10844" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a><a id="10845" class="Symbol">)</a> <a id="10847" class="Number">0</a> <a id="10849" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
  <a id="10853" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10858" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10863" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10873" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a><a id="10874" class="Symbol">)</a> <a id="10876" class="Number">0</a> <a id="10878" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10884" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a>     <a id="10893" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="10895" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10909" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="10914" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="10919" class="Symbol">(</a><a id="10920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10924" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a><a id="10925" class="Symbol">)</a> <a id="10927" class="Symbol">(</a><a id="10928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10932" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a><a id="10933" class="Symbol">)</a> <a id="10935" class="Keyword">rewrite</a> <a id="10943" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="10949" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="10954" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="10956" class="Symbol">=</a> <a id="10958" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="10975" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="10980" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10982" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="10987" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10989" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a> <a id="10991" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10997" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a>             <a id="11011" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11014" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="11020" class="Symbol">_</a> <a id="11022" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11024" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11032" class="Symbol">(</a><a id="11033" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="11038" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11040" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="11045" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11047" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a> <a id="11049" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11051" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a><a id="11052" class="Symbol">)</a>           <a id="11064" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11067" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="11081" class="Symbol">(</a><a id="11082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11086" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a><a id="11090" class="Symbol">)</a> <a id="11092" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="11097" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11099" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="11101" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11105" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="11110" class="Symbol">_</a> <a id="11112" class="Symbol">_</a> <a id="11114" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11116" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="11118" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11120" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11125" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="11130" class="Symbol">_</a> <a id="11132" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11134" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="11136" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11138" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a>  <a id="11141" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="11145" class="Keyword">where</a>
  <a id="11153" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a> <a id="11155" class="Symbol">=</a> <a id="11157" class="Number">2</a> <a id="11159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11161" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="11166" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11168" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a>

<a id="divₕ-restart"></a><a id="11171" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11184" class="Symbol">:</a> <a id="11186" class="Symbol">∀</a> <a id="11188" class="Symbol">{</a><a id="11189" href="Data.Nat.DivMod.Core.html#11189" class="Bound">acc</a><a id="11192" class="Symbol">}</a> <a id="11194" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a> <a id="11196" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11198" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a> <a id="11200" class="Symbol">→</a> <a id="11202" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a> <a id="11204" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="11206" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11208" class="Symbol">→</a> <a id="11210" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11215" href="Data.Nat.DivMod.Core.html#11189" class="Bound">acc</a> <a id="11219" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a> <a id="11221" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11223" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a> <a id="11225" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11227" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11232" class="Symbol">(</a><a id="11233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11237" href="Data.Nat.DivMod.Core.html#11189" class="Bound">acc</a><a id="11240" class="Symbol">)</a> <a id="11242" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a> <a id="11244" class="Symbol">(</a><a id="11245" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11247" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11253" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a><a id="11254" class="Symbol">)</a> <a id="11256" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a>
<a id="11258" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11271" href="Data.Nat.DivMod.Core.html#11271" class="Bound">d</a> <a id="11273" class="Symbol">(</a><a id="11274" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11278" href="Data.Nat.DivMod.Core.html#11278" class="Bound">n</a><a id="11279" class="Symbol">)</a> <a id="11281" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="11289" href="Data.Nat.DivMod.Core.html#11289" class="Bound">j&lt;n</a>       <a id="11299" class="Symbol">=</a> <a id="11301" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11306" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11319" href="Data.Nat.DivMod.Core.html#11319" class="Bound">d</a> <a id="11321" class="Symbol">(</a><a id="11322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11326" href="Data.Nat.DivMod.Core.html#11326" class="Bound">n</a><a id="11327" class="Symbol">)</a> <a id="11329" class="Symbol">(</a><a id="11330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11334" href="Data.Nat.DivMod.Core.html#11334" class="Bound">j</a><a id="11335" class="Symbol">)</a> <a id="11337" class="Symbol">(</a><a id="11338" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11342" href="Data.Nat.DivMod.Core.html#11342" class="Bound">j&lt;n</a><a id="11345" class="Symbol">)</a> <a id="11347" class="Symbol">=</a> <a id="11349" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11362" href="Data.Nat.DivMod.Core.html#11319" class="Bound">d</a> <a id="11364" href="Data.Nat.DivMod.Core.html#11326" class="Bound">n</a> <a id="11366" href="Data.Nat.DivMod.Core.html#11334" class="Bound">j</a> <a id="11368" href="Data.Nat.DivMod.Core.html#11342" class="Bound">j&lt;n</a>

<a id="divₕ-extractAcc"></a><a id="11373" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11389" class="Symbol">:</a> <a id="11391" class="Symbol">∀</a> <a id="11393" href="Data.Nat.DivMod.Core.html#11393" class="Bound">acc</a> <a id="11397" href="Data.Nat.DivMod.Core.html#11397" class="Bound">d</a> <a id="11399" href="Data.Nat.DivMod.Core.html#11399" class="Bound">n</a> <a id="11401" href="Data.Nat.DivMod.Core.html#11401" class="Bound">j</a> <a id="11403" class="Symbol">→</a> <a id="11405" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11410" href="Data.Nat.DivMod.Core.html#11393" class="Bound">acc</a> <a id="11414" href="Data.Nat.DivMod.Core.html#11397" class="Bound">d</a> <a id="11416" href="Data.Nat.DivMod.Core.html#11399" class="Bound">n</a> <a id="11418" href="Data.Nat.DivMod.Core.html#11401" class="Bound">j</a> <a id="11420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11422" href="Data.Nat.DivMod.Core.html#11393" class="Bound">acc</a> <a id="11426" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11428" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11433" class="Number">0</a> <a id="11435" href="Data.Nat.DivMod.Core.html#11397" class="Bound">d</a> <a id="11437" href="Data.Nat.DivMod.Core.html#11399" class="Bound">n</a> <a id="11439" href="Data.Nat.DivMod.Core.html#11401" class="Bound">j</a>
<a id="11441" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11457" href="Data.Nat.DivMod.Core.html#11457" class="Bound">acc</a> <a id="11461" href="Data.Nat.DivMod.Core.html#11461" class="Bound">d</a> <a id="11463" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11468" href="Data.Nat.DivMod.Core.html#11468" class="Bound">j</a>          <a id="11479" class="Symbol">=</a> <a id="11481" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="11498" href="Data.Nat.DivMod.Core.html#11457" class="Bound">acc</a><a id="11501" class="Symbol">)</a>
<a id="11503" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11519" href="Data.Nat.DivMod.Core.html#11519" class="Bound">acc</a> <a id="11523" href="Data.Nat.DivMod.Core.html#11523" class="Bound">d</a> <a id="11525" class="Symbol">(</a><a id="11526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11530" href="Data.Nat.DivMod.Core.html#11530" class="Bound">n</a><a id="11531" class="Symbol">)</a> <a id="11533" class="Symbol">(</a><a id="11534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11538" href="Data.Nat.DivMod.Core.html#11538" class="Bound">j</a><a id="11539" class="Symbol">)</a> <a id="11541" class="Symbol">=</a> <a id="11543" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11559" href="Data.Nat.DivMod.Core.html#11519" class="Bound">acc</a> <a id="11563" href="Data.Nat.DivMod.Core.html#11523" class="Bound">d</a> <a id="11565" href="Data.Nat.DivMod.Core.html#11530" class="Bound">n</a> <a id="11567" href="Data.Nat.DivMod.Core.html#11538" class="Bound">j</a>
<a id="11569" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11585" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11589" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11591" class="Symbol">(</a><a id="11592" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11596" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a><a id="11597" class="Symbol">)</a> <a id="11599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11604" class="Symbol">=</a> <a id="11606" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11623" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11628" class="Symbol">(</a><a id="11629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11633" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a><a id="11636" class="Symbol">)</a>    <a id="11641" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11643" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11645" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a>  <a id="11648" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11651" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11667" class="Symbol">(</a><a id="11668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11672" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a><a id="11675" class="Symbol">)</a> <a id="11677" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11679" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11681" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11683" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11691" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11695" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="11698" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11703" class="Number">0</a> <a id="11705" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11707" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11709" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a>  <a id="11712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11715" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="11726" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11730" class="Symbol">_)</a> <a id="11733" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11737" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11741" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11747" class="Symbol">(</a><a id="11748" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11753" class="Number">0</a> <a id="11755" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11757" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11759" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a><a id="11760" class="Symbol">)</a> <a id="11762" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11765" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11775" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="11777" class="Symbol">)</a> <a id="11779" class="Symbol">(</a><a id="11780" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11784" class="Symbol">(</a><a id="11785" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11801" class="Number">1</a> <a id="11803" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11805" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11807" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a><a id="11808" class="Symbol">))</a> <a id="11811" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11815" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11819" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>      <a id="11826" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11831" class="Number">1</a> <a id="11833" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11835" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11837" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a>  <a id="11840" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="divₕ-finish"></a><a id="11843" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="11855" class="Symbol">:</a> <a id="11857" class="Symbol">∀</a> <a id="11859" class="Symbol">{</a><a id="11860" href="Data.Nat.DivMod.Core.html#11860" class="Bound">acc</a><a id="11863" class="Symbol">}</a> <a id="11865" href="Data.Nat.DivMod.Core.html#11865" class="Bound">d</a> <a id="11867" href="Data.Nat.DivMod.Core.html#11867" class="Bound">n</a> <a id="11869" href="Data.Nat.DivMod.Core.html#11869" class="Bound">j</a> <a id="11871" class="Symbol">→</a> <a id="11873" href="Data.Nat.DivMod.Core.html#11869" class="Bound">j</a> <a id="11875" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="11877" href="Data.Nat.DivMod.Core.html#11867" class="Bound">n</a> <a id="11879" class="Symbol">→</a> <a id="11881" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11886" href="Data.Nat.DivMod.Core.html#11860" class="Bound">acc</a> <a id="11890" href="Data.Nat.DivMod.Core.html#11865" class="Bound">d</a> <a id="11892" href="Data.Nat.DivMod.Core.html#11867" class="Bound">n</a> <a id="11894" href="Data.Nat.DivMod.Core.html#11869" class="Bound">j</a> <a id="11896" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11898" href="Data.Nat.DivMod.Core.html#11860" class="Bound">acc</a>
<a id="11902" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="11914" href="Data.Nat.DivMod.Core.html#11914" class="Bound">d</a> <a id="11916" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="11924" href="Data.Nat.DivMod.Core.html#11924" class="Bound">j</a>       <a id="11932" href="Data.Nat.DivMod.Core.html#11932" class="Bound">j≥n</a>       <a id="11942" class="Symbol">=</a> <a id="11944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11949" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="11961" href="Data.Nat.DivMod.Core.html#11961" class="Bound">d</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11968" href="Data.Nat.DivMod.Core.html#11968" class="Bound">n</a><a id="11969" class="Symbol">)</a> <a id="11971" class="Symbol">(</a><a id="11972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11976" href="Data.Nat.DivMod.Core.html#11976" class="Bound">j</a><a id="11977" class="Symbol">)</a> <a id="11979" class="Symbol">(</a><a id="11980" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11984" href="Data.Nat.DivMod.Core.html#11984" class="Bound">j≥n</a><a id="11987" class="Symbol">)</a> <a id="11989" class="Symbol">=</a> <a id="11991" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="12003" href="Data.Nat.DivMod.Core.html#11961" class="Bound">d</a> <a id="12005" href="Data.Nat.DivMod.Core.html#11968" class="Bound">n</a> <a id="12007" href="Data.Nat.DivMod.Core.html#11976" class="Bound">j</a> <a id="12009" href="Data.Nat.DivMod.Core.html#11984" class="Bound">j≥n</a>

<a id="n[divₕ]n≡1"></a><a id="12014" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12025" class="Symbol">:</a> <a id="12027" class="Symbol">∀</a> <a id="12029" href="Data.Nat.DivMod.Core.html#12029" class="Bound">n</a> <a id="12031" href="Data.Nat.DivMod.Core.html#12031" class="Bound">m</a> <a id="12033" class="Symbol">→</a> <a id="12035" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12040" class="Number">0</a> <a id="12042" href="Data.Nat.DivMod.Core.html#12029" class="Bound">n</a> <a id="12044" class="Symbol">(</a><a id="12045" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12049" href="Data.Nat.DivMod.Core.html#12031" class="Bound">m</a><a id="12050" class="Symbol">)</a> <a id="12052" href="Data.Nat.DivMod.Core.html#12031" class="Bound">m</a> <a id="12054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12056" class="Number">1</a>
<a id="12058" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12069" href="Data.Nat.DivMod.Core.html#12069" class="Bound">n</a> <a id="12071" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12079" class="Symbol">=</a> <a id="12081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="12086" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12097" href="Data.Nat.DivMod.Core.html#12097" class="Bound">n</a> <a id="12099" class="Symbol">(</a><a id="12100" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12104" href="Data.Nat.DivMod.Core.html#12104" class="Bound">m</a><a id="12105" class="Symbol">)</a> <a id="12107" class="Symbol">=</a> <a id="12109" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12120" href="Data.Nat.DivMod.Core.html#12097" class="Bound">n</a> <a id="12122" href="Data.Nat.DivMod.Core.html#12104" class="Bound">m</a>

<a id="a[divₕ]1≡a"></a><a id="12125" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12136" class="Symbol">:</a> <a id="12138" class="Symbol">∀</a> <a id="12140" href="Data.Nat.DivMod.Core.html#12140" class="Bound">acc</a> <a id="12144" href="Data.Nat.DivMod.Core.html#12144" class="Bound">a</a> <a id="12146" class="Symbol">→</a> <a id="12148" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12153" href="Data.Nat.DivMod.Core.html#12140" class="Bound">acc</a> <a id="12157" class="Number">0</a> <a id="12159" href="Data.Nat.DivMod.Core.html#12144" class="Bound">a</a> <a id="12161" class="Number">0</a> <a id="12163" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12165" href="Data.Nat.DivMod.Core.html#12140" class="Bound">acc</a> <a id="12169" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12171" href="Data.Nat.DivMod.Core.html#12144" class="Bound">a</a>
<a id="12173" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12184" href="Data.Nat.DivMod.Core.html#12184" class="Bound">acc</a> <a id="12188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12196" class="Symbol">=</a> <a id="12198" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12202" class="Symbol">(</a><a id="12203" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="12215" href="Data.Nat.DivMod.Core.html#12184" class="Bound">acc</a><a id="12218" class="Symbol">)</a>
<a id="12220" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12231" href="Data.Nat.DivMod.Core.html#12231" class="Bound">acc</a> <a id="12235" class="Symbol">(</a><a id="12236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12240" href="Data.Nat.DivMod.Core.html#12240" class="Bound">a</a><a id="12241" class="Symbol">)</a> <a id="12243" class="Symbol">=</a> <a id="12245" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="12251" class="Symbol">(</a><a id="12252" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12263" class="Symbol">(</a><a id="12264" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12268" href="Data.Nat.DivMod.Core.html#12231" class="Bound">acc</a><a id="12271" class="Symbol">)</a> <a id="12273" href="Data.Nat.DivMod.Core.html#12240" class="Bound">a</a><a id="12274" class="Symbol">)</a> <a id="12276" class="Symbol">(</a><a id="12277" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12281" class="Symbol">(</a><a id="12282" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="12288" href="Data.Nat.DivMod.Core.html#12231" class="Bound">acc</a> <a id="12292" href="Data.Nat.DivMod.Core.html#12240" class="Bound">a</a><a id="12293" class="Symbol">))</a>

<a id="a*n[divₕ]n≡a"></a><a id="12297" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12310" class="Symbol">:</a> <a id="12312" class="Symbol">∀</a> <a id="12314" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12318" href="Data.Nat.DivMod.Core.html#12318" class="Bound">a</a> <a id="12320" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a> <a id="12322" class="Symbol">→</a> <a id="12324" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12329" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12333" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a> <a id="12335" class="Symbol">(</a><a id="12336" href="Data.Nat.DivMod.Core.html#12318" class="Bound">a</a> <a id="12338" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12340" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12344" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a><a id="12345" class="Symbol">)</a> <a id="12347" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a> <a id="12349" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12351" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12355" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12357" href="Data.Nat.DivMod.Core.html#12318" class="Bound">a</a>
<a id="12359" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12372" href="Data.Nat.DivMod.Core.html#12372" class="Bound">acc</a> <a id="12376" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12384" href="Data.Nat.DivMod.Core.html#12384" class="Bound">n</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12392" class="Symbol">(</a><a id="12393" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="12405" href="Data.Nat.DivMod.Core.html#12372" class="Bound">acc</a><a id="12408" class="Symbol">)</a>
<a id="12410" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12423" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12432" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a><a id="12433" class="Symbol">)</a> <a id="12435" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12437" class="Symbol">=</a> <a id="12439" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="12456" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12461" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a>       <a id="12471" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12473" class="Symbol">(</a><a id="12474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12478" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12480" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12482" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12486" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12487" class="Symbol">)</a>             <a id="12501" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12506" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="12519" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12521" class="Symbol">(</a><a id="12522" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12526" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12528" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12534" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12535" class="Symbol">)</a> <a id="12537" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12539" class="Symbol">(</a><a id="12540" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12551" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12552" class="Symbol">)</a> <a id="12554" class="Symbol">_)</a> <a id="12557" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12561" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12566" class="Symbol">(</a><a id="12567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12571" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12574" class="Symbol">)</a> <a id="12576" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12578" class="Symbol">(</a><a id="12579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12583" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12591" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12593" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12599" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12600" class="Symbol">)</a>     <a id="12606" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12608" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="12614" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12619" class="Symbol">(</a><a id="12620" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12624" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12627" class="Symbol">)</a> <a id="12629" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12631" class="Symbol">(</a><a id="12632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12636" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12638" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12640" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12642" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12648" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12650" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12656" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12657" class="Symbol">)</a> <a id="12659" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12661" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12664" href="Data.Nat.DivMod.Core.html#6593" class="Function">div-cong₃</a> <a id="12674" class="Symbol">(</a><a id="12675" href="Data.Nat.Properties.html#51910" class="Function">m+n∸m≡n</a> <a id="12683" class="Symbol">(</a><a id="12684" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12688" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12689" class="Symbol">)</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12694" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12696" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12700" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12701" class="Symbol">))</a> <a id="12704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12708" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12713" class="Symbol">(</a><a id="12714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12718" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12721" class="Symbol">)</a> <a id="12723" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12725" class="Symbol">(</a><a id="12726" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12728" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12730" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12734" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12735" class="Symbol">)</a>                 <a id="12753" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12755" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12758" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12776" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12779" class="Symbol">)</a> <a id="12781" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12783" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12785" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12789" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12793" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12797" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12799" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a>                                    <a id="12836" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12839" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12843" class="Symbol">(</a><a id="12844" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="12850" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12854" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a><a id="12855" class="Symbol">)</a> <a id="12857" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12861" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12865" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12871" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a>                                    <a id="12908" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="+-distrib-divₕ"></a><a id="12911" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="12926" class="Symbol">:</a> <a id="12928" class="Symbol">∀</a> <a id="12930" href="Data.Nat.DivMod.Core.html#12930" class="Bound">acc</a> <a id="12934" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12936" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="12938" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a> <a id="12940" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="12942" class="Symbol">→</a> <a id="12944" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="12949" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12951" class="Symbol">(</a><a id="12952" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12954" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12956" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="12957" class="Symbol">)</a> <a id="12959" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="12961" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="12963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12965" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="12970" class="Number">0</a> <a id="12972" class="Symbol">(</a><a id="12973" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12975" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12977" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="12978" class="Symbol">)</a> <a id="12980" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a> <a id="12982" class="Symbol">(</a><a id="12983" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12985" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12987" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="12988" class="Symbol">)</a> <a id="12990" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12999" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13001" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13002" class="Symbol">)</a> <a id="13004" class="Symbol">→</a>
                 <a id="13023" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13028" href="Data.Nat.DivMod.Core.html#12930" class="Bound">acc</a> <a id="13032" class="Symbol">(</a><a id="13033" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13035" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13037" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13038" class="Symbol">)</a> <a id="13040" class="Symbol">(</a><a id="13041" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="13043" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13045" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a><a id="13046" class="Symbol">)</a> <a id="13048" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="13050" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13052" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13057" href="Data.Nat.DivMod.Core.html#12930" class="Bound">acc</a> <a id="13061" class="Symbol">(</a><a id="13062" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13064" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13066" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13067" class="Symbol">)</a> <a id="13069" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="13071" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="13073" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13075" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13080" class="Number">0</a> <a id="13082" class="Symbol">(</a><a id="13083" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13085" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13087" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13088" class="Symbol">)</a> <a id="13090" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a> <a id="13092" class="Symbol">(</a><a id="13093" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13095" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13097" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13098" class="Symbol">)</a>
<a id="13100" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13115" href="Data.Nat.DivMod.Core.html#13115" class="Bound">acc</a> <a id="13119" href="Data.Nat.DivMod.Core.html#13119" class="Bound">k</a> <a id="13121" class="Symbol">(</a><a id="13122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13126" href="Data.Nat.DivMod.Core.html#13126" class="Bound">m</a><a id="13127" class="Symbol">)</a> <a id="13129" href="Data.Nat.DivMod.Core.html#13129" class="Bound">n</a> <a id="13131" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13136" href="Data.Nat.DivMod.Core.html#13136" class="Bound">leq</a> <a id="13140" class="Keyword">rewrite</a> <a id="13148" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="13160" href="Data.Nat.DivMod.Core.html#13119" class="Bound">k</a> <a id="13162" class="Symbol">=</a> <a id="13164" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13179" class="Symbol">(</a><a id="13180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13184" href="Data.Nat.DivMod.Core.html#13115" class="Bound">acc</a><a id="13187" class="Symbol">)</a> <a id="13189" class="Number">0</a> <a id="13191" href="Data.Nat.DivMod.Core.html#13126" class="Bound">m</a> <a id="13193" href="Data.Nat.DivMod.Core.html#13129" class="Bound">n</a> <a id="13195" href="Data.Nat.DivMod.Core.html#13119" class="Bound">k</a> <a id="13197" href="Data.Nat.DivMod.Core.html#13136" class="Bound">leq</a>
<a id="13201" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13216" href="Data.Nat.DivMod.Core.html#13216" class="Bound">acc</a> <a id="13220" href="Data.Nat.DivMod.Core.html#13220" class="Bound">k</a> <a id="13222" class="Symbol">(</a><a id="13223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13227" href="Data.Nat.DivMod.Core.html#13227" class="Bound">m</a><a id="13228" class="Symbol">)</a> <a id="13230" href="Data.Nat.DivMod.Core.html#13230" class="Bound">n</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13237" href="Data.Nat.DivMod.Core.html#13237" class="Bound">j</a><a id="13238" class="Symbol">)</a> <a id="13240" href="Data.Nat.DivMod.Core.html#13240" class="Bound">leq</a> <a id="13244" class="Keyword">rewrite</a> <a id="13252" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="13258" href="Data.Nat.DivMod.Core.html#13220" class="Bound">k</a> <a id="13260" href="Data.Nat.DivMod.Core.html#13237" class="Bound">j</a> <a id="13262" class="Symbol">=</a> <a id="13264" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13279" href="Data.Nat.DivMod.Core.html#13216" class="Bound">acc</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13288" href="Data.Nat.DivMod.Core.html#13220" class="Bound">k</a><a id="13289" class="Symbol">)</a> <a id="13291" href="Data.Nat.DivMod.Core.html#13227" class="Bound">m</a> <a id="13293" href="Data.Nat.DivMod.Core.html#13230" class="Bound">n</a> <a id="13295" href="Data.Nat.DivMod.Core.html#13237" class="Bound">j</a> <a id="13297" href="Data.Nat.DivMod.Core.html#13240" class="Bound">leq</a>
<a id="13301" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13316" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13320" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13322" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13327" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13329" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13331" href="Data.Nat.DivMod.Core.html#13331" class="Bound">leq</a> <a id="13335" class="Symbol">=</a> <a id="13337" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="13354" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13359" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13366" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13368" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13369" class="Symbol">)</a> <a id="13371" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13373" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a>           <a id="13385" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13388" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="13404" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13408" class="Symbol">(</a><a id="13409" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13413" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13414" class="Symbol">)</a> <a id="13416" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13418" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13420" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13424" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13430" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13435" class="Number">0</a> <a id="13437" class="Symbol">(</a><a id="13438" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13440" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13442" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13443" class="Symbol">)</a> <a id="13445" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13447" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a>       <a id="13455" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13458" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13463" class="Symbol">(</a><a id="13464" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13468" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="13470" class="Symbol">)</a> <a id="13472" class="Symbol">(</a><a id="13473" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="13487" class="Symbol">_</a> <a id="13489" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13491" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13493" class="Symbol">_</a> <a id="13495" class="Symbol">(</a><a id="13496" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="13502" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13504" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a><a id="13505" class="Symbol">)</a> <a id="13507" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="13514" href="Data.Nat.DivMod.Core.html#13567" class="Function">case</a><a id="13518" class="Symbol">)</a> <a id="13520" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13524" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13530" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13535" class="Number">0</a> <a id="13537" class="Symbol">(</a><a id="13538" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13540" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13542" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13543" class="Symbol">)</a> <a id="13545" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13547" class="Symbol">(</a><a id="13548" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13550" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13552" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13553" class="Symbol">)</a> <a id="13555" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="13559" class="Keyword">where</a>
  <a id="13567" href="Data.Nat.DivMod.Core.html#13567" class="Function">case</a> <a id="13572" class="Symbol">=</a> <a id="13574" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="13580" class="Symbol">(</a><a id="13581" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13588" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="13600" class="Symbol">(</a><a id="13601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13605" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a><a id="13606" class="Symbol">)</a> <a id="13608" class="Symbol">_</a> <a id="13610" class="Symbol">_</a> <a id="13612" href="Data.Nat.DivMod.Core.html#13331" class="Bound">leq</a> <a id="13616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13618" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="13624" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13626" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a><a id="13627" class="Symbol">)</a>

<a id="divₕ-mono-≤"></a><a id="13630" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13642" class="Symbol">:</a> <a id="13644" class="Symbol">∀</a> <a id="13646" class="Symbol">{</a><a id="13647" href="Data.Nat.DivMod.Core.html#13647" class="Bound">acc</a><a id="13650" class="Symbol">}</a> <a id="13652" href="Data.Nat.DivMod.Core.html#13652" class="Bound">k</a> <a id="13654" class="Symbol">{</a><a id="13655" href="Data.Nat.DivMod.Core.html#13655" class="Bound">m</a> <a id="13657" href="Data.Nat.DivMod.Core.html#13657" class="Bound">n</a> <a id="13659" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a> <a id="13661" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a><a id="13662" class="Symbol">}</a> <a id="13664" class="Symbol">→</a> <a id="13666" href="Data.Nat.DivMod.Core.html#13655" class="Bound">m</a> <a id="13668" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13670" href="Data.Nat.DivMod.Core.html#13657" class="Bound">n</a> <a id="13672" class="Symbol">→</a> <a id="13674" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a> <a id="13676" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13678" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a> <a id="13680" class="Symbol">→</a> <a id="13682" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13687" href="Data.Nat.DivMod.Core.html#13647" class="Bound">acc</a> <a id="13691" class="Symbol">(</a><a id="13692" href="Data.Nat.DivMod.Core.html#13652" class="Bound">k</a> <a id="13694" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13696" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a><a id="13697" class="Symbol">)</a> <a id="13699" href="Data.Nat.DivMod.Core.html#13655" class="Bound">m</a> <a id="13701" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a> <a id="13703" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13705" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13710" href="Data.Nat.DivMod.Core.html#13647" class="Bound">acc</a> <a id="13714" class="Symbol">(</a><a id="13715" href="Data.Nat.DivMod.Core.html#13652" class="Bound">k</a> <a id="13717" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13719" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a><a id="13720" class="Symbol">)</a> <a id="13722" href="Data.Nat.DivMod.Core.html#13657" class="Bound">n</a> <a id="13724" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a>
<a id="13726" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13738" class="Symbol">{</a><a id="13739" href="Data.Nat.DivMod.Core.html#13739" class="Bound">acc</a><a id="13742" class="Symbol">}</a> <a id="13744" href="Data.Nat.DivMod.Core.html#13744" class="Bound">k</a> <a id="13746" class="Symbol">{</a><a id="13747" class="Number">0</a><a id="13748" class="Symbol">}</a> <a id="13750" class="Symbol">{</a><a id="13751" href="Data.Nat.DivMod.Core.html#13751" class="Bound">n</a><a id="13752" class="Symbol">}</a> <a id="13754" class="Symbol">{_}</a> <a id="13758" class="Symbol">{</a><a id="13759" href="Data.Nat.DivMod.Core.html#13759" class="Bound">p</a><a id="13760" class="Symbol">}</a> <a id="13762" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="13766" href="Data.Nat.DivMod.Core.html#13766" class="Bound">p≤o</a> <a id="13770" class="Symbol">=</a> <a id="13772" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="13786" class="Symbol">(</a><a id="13787" href="Data.Nat.DivMod.Core.html#13744" class="Bound">k</a> <a id="13789" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13791" href="Data.Nat.DivMod.Core.html#13759" class="Bound">p</a><a id="13792" class="Symbol">)</a> <a id="13794" href="Data.Nat.DivMod.Core.html#13751" class="Bound">n</a> <a id="13796" href="Data.Nat.DivMod.Core.html#13759" class="Bound">p</a>
<a id="13798" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13810" class="Symbol">{</a><a id="13811" href="Data.Nat.DivMod.Core.html#13811" class="Bound">acc</a><a id="13814" class="Symbol">}</a> <a id="13816" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a> <a id="13818" class="Symbol">{_}</a> <a id="13822" class="Symbol">{_}</a> <a id="13826" class="Symbol">{</a><a id="13827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13831" href="Data.Nat.DivMod.Core.html#13831" class="Bound">o</a><a id="13832" class="Symbol">}</a> <a id="13834" class="Symbol">{</a><a id="13835" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13839" href="Data.Nat.DivMod.Core.html#13839" class="Bound">p</a><a id="13840" class="Symbol">}</a> <a id="13842" class="Symbol">(</a><a id="13843" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13847" href="Data.Nat.DivMod.Core.html#13847" class="Bound">m≤n</a><a id="13850" class="Symbol">)</a> <a id="13852" class="Symbol">(</a><a id="13853" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13857" href="Data.Nat.DivMod.Core.html#13857" class="Bound">p≤o</a><a id="13860" class="Symbol">)</a>
  <a id="13864" class="Keyword">rewrite</a> <a id="13872" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="13878" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a> <a id="13880" href="Data.Nat.DivMod.Core.html#13831" class="Bound">o</a> <a id="13882" class="Symbol">|</a> <a id="13884" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="13890" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a> <a id="13892" href="Data.Nat.DivMod.Core.html#13839" class="Bound">p</a> <a id="13894" class="Symbol">=</a> <a id="13896" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13908" class="Symbol">(</a><a id="13909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13913" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a><a id="13914" class="Symbol">)</a> <a id="13916" href="Data.Nat.DivMod.Core.html#13847" class="Bound">m≤n</a> <a id="13920" href="Data.Nat.DivMod.Core.html#13857" class="Bound">p≤o</a>
<a id="13924" href="Data.Nat.DivMod.Core.html#13630" class="CatchallClause Function">divₕ-mono-≤</a><a id="13935" class="CatchallClause"> </a><a id="13936" class="CatchallClause Symbol">{</a><a id="13937" href="Data.Nat.DivMod.Core.html#13937" class="CatchallClause Bound">acc</a><a id="13940" class="CatchallClause Symbol">}</a><a id="13941" class="CatchallClause"> </a><a id="13942" href="Data.Nat.DivMod.Core.html#13942" class="CatchallClause Bound">k</a><a id="13943" class="CatchallClause"> </a><a id="13944" class="CatchallClause Symbol">{</a><a id="13945" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="13948" class="CatchallClause"> </a><a id="13949" href="Data.Nat.DivMod.Core.html#13949" class="CatchallClause Bound">m</a><a id="13950" class="CatchallClause Symbol">}</a><a id="13951" class="CatchallClause"> </a><a id="13952" class="CatchallClause Symbol">{</a><a id="13953" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="13956" class="CatchallClause"> </a><a id="13957" href="Data.Nat.DivMod.Core.html#13957" class="CatchallClause Bound">n</a><a id="13958" class="CatchallClause Symbol">}</a><a id="13959" class="CatchallClause"> </a><a id="13960" class="CatchallClause Symbol">{</a><a id="13961" href="Data.Nat.DivMod.Core.html#13961" class="CatchallClause Bound">o</a><a id="13962" class="CatchallClause Symbol">}</a><a id="13963" class="CatchallClause"> </a><a id="13964" class="CatchallClause Symbol">{</a><a id="13965" class="CatchallClause Number">0</a><a id="13966" class="CatchallClause Symbol">}</a><a id="13967" class="CatchallClause">      </a><a id="13973" class="CatchallClause Symbol">(</a><a id="13974" href="Data.Nat.Base.html#1762" class="CatchallClause InductiveConstructor">s≤s</a><a id="13977" class="CatchallClause"> </a><a id="13978" href="Data.Nat.DivMod.Core.html#13978" class="CatchallClause Bound">m≤n</a><a id="13981" class="CatchallClause Symbol">)</a><a id="13982" class="CatchallClause"> </a><a id="13983" href="Data.Nat.Base.html#1720" class="CatchallClause InductiveConstructor">z≤n</a> <a id="13987" class="Keyword">with</a> <a id="13992" href="Data.Nat.DivMod.Core.html#13961" class="Bound">o</a> <a id="13994" href="Data.Nat.Properties.html#11931" class="Function Operator">&lt;?</a> <a id="13997" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14001" href="Data.Nat.DivMod.Core.html#13949" class="Bound">m</a>
<a id="14003" class="Symbol">...</a> <a id="14007" class="Symbol">|</a> <a id="14009" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14013" href="Data.Nat.DivMod.Core.html#14013" class="Bound">o≮1+m</a> <a id="14019" class="Keyword">rewrite</a> <a id="14027" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="14039" class="Bound">k</a> <a id="14041" class="Symbol">=</a> <a id="14043" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="14051" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14056" class="Bound">acc</a> <a id="14060" class="Symbol">(</a><a id="14061" class="Bound">k</a> <a id="14063" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14065" class="Bound">o</a><a id="14066" class="Symbol">)</a> <a id="14068" class="Symbol">(</a><a id="14069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14073" class="Bound">m</a><a id="14074" class="Symbol">)</a> <a id="14076" class="Bound">o</a> <a id="14078" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14081" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="14093" class="Symbol">(</a><a id="14094" class="Bound">k</a> <a id="14096" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14098" class="Bound">o</a><a id="14099" class="Symbol">)</a> <a id="14101" class="Symbol">(</a><a id="14102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14106" class="Bound">m</a><a id="14107" class="Symbol">)</a> <a id="14109" class="Bound">o</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="14116" href="Data.Nat.DivMod.Core.html#14013" class="Bound">o≮1+m</a><a id="14121" class="Symbol">)</a> <a id="14123" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14127" class="Bound">acc</a>                        <a id="14154" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="14157" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="14163" class="Bound">acc</a> <a id="14167" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="14171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14175" class="Bound">acc</a>                    <a id="14198" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="14201" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="14215" class="Bound">k</a> <a id="14217" class="Bound">n</a> <a id="14219" class="Bound">k</a> <a id="14221" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="14225" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14230" class="Symbol">(</a><a id="14231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14235" class="Bound">acc</a><a id="14238" class="Symbol">)</a> <a id="14240" class="Bound">k</a> <a id="14242" class="Bound">n</a> <a id="14244" class="Bound">k</a>       <a id="14252" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="14254" class="Symbol">...</a> <a id="14258" class="Symbol">|</a> <a id="14260" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14264" href="Data.Nat.DivMod.Core.html#14264" class="Bound">o&lt;1+m</a> <a id="14270" class="Keyword">rewrite</a> <a id="14278" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="14290" class="Bound">k</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="14302" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14307" class="Bound">acc</a>       <a id="14317" class="Symbol">(</a><a id="14318" class="Bound">k</a> <a id="14320" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14322" class="Bound">o</a><a id="14323" class="Symbol">)</a> <a id="14325" class="Symbol">(</a><a id="14326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14330" class="Bound">m</a><a id="14331" class="Symbol">)</a> <a id="14333" class="Bound">o</a>       <a id="14341" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14344" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="14357" class="Symbol">(</a><a id="14358" class="Bound">k</a> <a id="14360" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14362" class="Bound">o</a><a id="14363" class="Symbol">)</a> <a id="14365" class="Symbol">(</a><a id="14366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14370" class="Bound">m</a><a id="14371" class="Symbol">)</a> <a id="14373" class="Bound">o</a> <a id="14375" href="Data.Nat.DivMod.Core.html#14264" class="Bound">o&lt;1+m</a> <a id="14381" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14385" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14390" class="Symbol">(</a><a id="14391" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14395" class="Bound">acc</a><a id="14398" class="Symbol">)</a> <a id="14400" class="Symbol">(</a><a id="14401" class="Bound">k</a> <a id="14403" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14405" class="Bound">o</a><a id="14406" class="Symbol">)</a> <a id="14408" class="Symbol">(</a><a id="14409" class="Bound">m</a> <a id="14411" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="14413" class="Bound">o</a><a id="14414" class="Symbol">)</a> <a id="14416" class="Symbol">(</a><a id="14417" class="Bound">k</a> <a id="14419" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14421" class="Bound">o</a><a id="14422" class="Symbol">)</a> <a id="14424" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="14427" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="14439" class="Number">0</a> <a id="14441" class="Symbol">(</a><a id="14442" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="14450" class="Symbol">(</a><a id="14451" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="14457" class="Bound">m</a> <a id="14459" class="Bound">o</a><a id="14460" class="Symbol">)</a> <a id="14462" class="Bound">m≤n</a><a id="14465" class="Symbol">)</a> <a id="14467" class="Symbol">(</a><a id="14468" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="14474" class="Bound">k</a> <a id="14476" class="Bound">o</a><a id="14477" class="Symbol">)</a> <a id="14479" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="14483" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14488" class="Symbol">(</a><a id="14489" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14493" class="Bound">acc</a><a id="14496" class="Symbol">)</a> <a id="14498" class="Bound">k</a>       <a id="14506" class="Bound">n</a>       <a id="14514" class="Bound">k</a>       <a id="14522" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Data.Nat.DivMod.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.DivMod</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural number division</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a> <a id="275" class="Keyword">where</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="311" class="Keyword">using</a> <a id="317" class="Symbol">(</a><a id="318" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a><a id="328" class="Symbol">;</a> <a id="330" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a><a id="445" class="Symbol">;</a> <a id="447" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Data.Nat.DivMod.Core.html" class="Module">Data.Nat.DivMod.Core</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="660" class="Symbol">)</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="688" class="Keyword">using</a> <a id="694" class="Symbol">(</a><a id="695" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="699" class="Symbol">;</a> <a id="701" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Function.Base.html" class="Module">Function.Base</a> <a id="733" class="Keyword">using</a> <a id="739" class="Symbol">(</a><a id="740" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="748" class="Symbol">)</a>
<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">(</a><a id="814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="817" class="Symbol">;</a> <a id="819" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="823" class="Symbol">;</a> <a id="825" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="830" class="Symbol">;</a> <a id="832" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="836" class="Symbol">;</a> <a id="838" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="843" class="Symbol">;</a> <a id="845" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="853" class="Symbol">)</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="913" class="Symbol">)</a>

<a id="916" class="Keyword">open</a> <a id="921" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="934" class="Keyword">private</a>
  <a id="944" class="Keyword">variable</a>
    <a id="957" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="959" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="961" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="963" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a> <a id="965" class="Symbol">:</a> <a id="967" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="970" class="Comment">------------------------------------------------------------------------</a>
<a id="1043" class="Comment">-- Definitions</a>

<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">import</a> <a id="1071" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1085" class="Keyword">public</a>
  <a id="1094" class="Keyword">using</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Data.Nat.Base.html#7285" class="Function Operator">_%_</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a><a id="1109" class="Symbol">)</a>

<a id="1112" class="Comment">------------------------------------------------------------------------</a>
<a id="1185" class="Comment">-- Relationship between _%_ and _/_</a>

<a id="m≡m%n+[m/n]*n"></a><a id="1222" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="1236" class="Symbol">:</a> <a id="1238" class="Symbol">∀</a> <a id="1240" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1242" href="Data.Nat.DivMod.html#1242" class="Bound">n</a> <a id="1244" class="Symbol">.{{</a><a id="1247" href="Data.Nat.DivMod.html#1247" class="Bound">_</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1259" href="Data.Nat.DivMod.html#1242" class="Bound">n</a><a id="1260" class="Symbol">}}</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1267" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1269" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1271" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1273" href="Data.Nat.DivMod.html#1242" class="Bound">n</a> <a id="1275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1280" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="1282" href="Data.Nat.DivMod.html#1242" class="Bound">n</a><a id="1283" class="Symbol">)</a> <a id="1285" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1287" href="Data.Nat.DivMod.html#1242" class="Bound">n</a>
<a id="1289" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="1303" href="Data.Nat.DivMod.html#1303" class="Bound">m</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1310" href="Data.Nat.DivMod.html#1310" class="Bound">n</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="1329" class="Number">0</a> <a id="1331" class="Number">0</a> <a id="1333" href="Data.Nat.DivMod.html#1303" class="Bound">m</a> <a id="1335" href="Data.Nat.DivMod.html#1310" class="Bound">n</a>

<a id="m%n≡m∸m/n*n"></a><a id="1338" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="1350" class="Symbol">:</a> <a id="1352" class="Symbol">∀</a> <a id="1354" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1356" href="Data.Nat.DivMod.html#1356" class="Bound">n</a> <a id="1358" class="Symbol">.{{</a><a id="1361" href="Data.Nat.DivMod.html#1361" class="Bound">_</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1373" href="Data.Nat.DivMod.html#1356" class="Bound">n</a><a id="1374" class="Symbol">}}</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1381" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1383" href="Data.Nat.DivMod.html#1356" class="Bound">n</a> <a id="1385" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1387" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1389" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1394" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="1396" href="Data.Nat.DivMod.html#1356" class="Bound">n</a><a id="1397" class="Symbol">)</a> <a id="1399" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1401" href="Data.Nat.DivMod.html#1356" class="Bound">n</a>
<a id="1403" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="1415" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1417" href="Data.Nat.DivMod.html#1417" class="Bound">n</a> <a id="1419" class="Symbol">=</a> <a id="1421" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1438" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1440" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1442" href="Data.Nat.DivMod.html#1417" class="Bound">n</a>                  <a id="1461" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1464" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1475" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1477" href="Data.Nat.DivMod.html#1417" class="Bound">n</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a> <a id="1486" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1490" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1492" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1494" href="Data.Nat.DivMod.html#1417" class="Bound">n</a> <a id="1496" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1498" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a> <a id="1504" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1506" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a>  <a id="1513" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1516" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="1525" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="1547" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1549" href="Data.Nat.DivMod.html#1417" class="Bound">n</a><a id="1550" class="Symbol">)</a> <a id="1552" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1556" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1558" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1560" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a>              <a id="1579" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1583" class="Keyword">where</a> <a id="1589" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a> <a id="1595" class="Symbol">=</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1600" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="1602" href="Data.Nat.DivMod.html#1417" class="Bound">n</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1607" href="Data.Nat.DivMod.html#1417" class="Bound">n</a>

<a id="1610" class="Comment">------------------------------------------------------------------------</a>
<a id="1683" class="Comment">-- Properties of _%_</a>

<a id="%-congˡ"></a><a id="1705" href="Data.Nat.DivMod.html#1705" class="Function">%-congˡ</a> <a id="1713" class="Symbol">:</a> <a id="1715" class="Symbol">.{{</a><a id="1718" href="Data.Nat.DivMod.html#1718" class="Bound">_</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1730" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="1731" class="Symbol">}}</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1740" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1746" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1748" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="1750" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1752" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="1754" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1756" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a>
<a id="1758" href="Data.Nat.DivMod.html#1705" class="Function">%-congˡ</a> <a id="1766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="%-congʳ"></a><a id="1779" href="Data.Nat.DivMod.html#1779" class="Function">%-congʳ</a> <a id="1787" class="Symbol">:</a> <a id="1789" class="Symbol">.{{</a><a id="1792" href="Data.Nat.DivMod.html#1792" class="Bound">_</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1804" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="1805" class="Symbol">}}</a> <a id="1808" class="Symbol">.{{</a><a id="1811" href="Data.Nat.DivMod.html#1811" class="Bound">_</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1823" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="1824" class="Symbol">}}</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1831" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1833" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="1835" class="Symbol">→</a>
          <a id="1847" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="1849" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1851" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1853" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1855" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="1857" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1859" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a>
<a id="1861" href="Data.Nat.DivMod.html#1779" class="Function">%-congʳ</a> <a id="1869" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n%1≡0"></a><a id="1882" href="Data.Nat.DivMod.html#1882" class="Function">n%1≡0</a> <a id="1888" class="Symbol">:</a> <a id="1890" class="Symbol">∀</a> <a id="1892" href="Data.Nat.DivMod.html#1892" class="Bound">n</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Data.Nat.DivMod.html#1892" class="Bound">n</a> <a id="1898" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1900" class="Number">1</a> <a id="1902" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1904" class="Number">0</a>
<a id="1906" href="Data.Nat.DivMod.html#1882" class="Function">n%1≡0</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a>

<a id="n%n≡0"></a><a id="1926" href="Data.Nat.DivMod.html#1926" class="Function">n%n≡0</a> <a id="1932" class="Symbol">:</a> <a id="1934" class="Symbol">∀</a> <a id="1936" href="Data.Nat.DivMod.html#1936" class="Bound">n</a> <a id="1938" class="Symbol">.{{</a><a id="1941" href="Data.Nat.DivMod.html#1941" class="Bound">_</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1953" href="Data.Nat.DivMod.html#1936" class="Bound">n</a><a id="1954" class="Symbol">}}</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Data.Nat.DivMod.html#1936" class="Bound">n</a> <a id="1961" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1963" href="Data.Nat.DivMod.html#1936" class="Bound">n</a> <a id="1965" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1967" class="Number">0</a>
<a id="1969" href="Data.Nat.DivMod.html#1926" class="Function">n%n≡0</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1980" href="Data.Nat.DivMod.html#1980" class="Bound">n-1</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Data.Nat.DivMod.Core.html#1817" class="Function">n[modₕ]n≡0</a> <a id="1998" class="Number">0</a> <a id="2000" href="Data.Nat.DivMod.html#1980" class="Bound">n-1</a>

<a id="m%n%n≡m%n"></a><a id="2005" href="Data.Nat.DivMod.html#2005" class="Function">m%n%n≡m%n</a> <a id="2015" class="Symbol">:</a> <a id="2017" class="Symbol">∀</a> <a id="2019" href="Data.Nat.DivMod.html#2019" class="Bound">m</a> <a id="2021" href="Data.Nat.DivMod.html#2021" class="Bound">n</a> <a id="2023" class="Symbol">.{{</a><a id="2026" href="Data.Nat.DivMod.html#2026" class="Bound">_</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2038" href="Data.Nat.DivMod.html#2021" class="Bound">n</a><a id="2039" class="Symbol">}}</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Data.Nat.DivMod.html#2019" class="Bound">m</a> <a id="2046" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2048" href="Data.Nat.DivMod.html#2021" class="Bound">n</a> <a id="2050" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2052" href="Data.Nat.DivMod.html#2021" class="Bound">n</a> <a id="2054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2056" href="Data.Nat.DivMod.html#2019" class="Bound">m</a> <a id="2058" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2060" href="Data.Nat.DivMod.html#2021" class="Bound">n</a>
<a id="2062" href="Data.Nat.DivMod.html#2005" class="Function">m%n%n≡m%n</a> <a id="2072" href="Data.Nat.DivMod.html#2072" class="Bound">m</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2079" href="Data.Nat.DivMod.html#2079" class="Bound">n-1</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">=</a> <a id="2086" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="2096" class="Number">0</a> <a id="2098" href="Data.Nat.DivMod.html#2072" class="Bound">m</a> <a id="2100" href="Data.Nat.DivMod.html#2079" class="Bound">n-1</a>

<a id="[m+n]%n≡m%n"></a><a id="2105" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">∀</a> <a id="2121" href="Data.Nat.DivMod.html#2121" class="Bound">m</a> <a id="2123" href="Data.Nat.DivMod.html#2123" class="Bound">n</a> <a id="2125" class="Symbol">.{{</a><a id="2128" href="Data.Nat.DivMod.html#2128" class="Bound">_</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2140" href="Data.Nat.DivMod.html#2123" class="Bound">n</a><a id="2141" class="Symbol">}}</a> <a id="2144" class="Symbol">→</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Data.Nat.DivMod.html#2121" class="Bound">m</a> <a id="2149" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2151" href="Data.Nat.DivMod.html#2123" class="Bound">n</a><a id="2152" class="Symbol">)</a> <a id="2154" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2156" href="Data.Nat.DivMod.html#2123" class="Bound">n</a> <a id="2158" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2160" href="Data.Nat.DivMod.html#2121" class="Bound">m</a> <a id="2162" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2164" href="Data.Nat.DivMod.html#2123" class="Bound">n</a>
<a id="2166" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2178" href="Data.Nat.DivMod.html#2178" class="Bound">m</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2185" href="Data.Nat.DivMod.html#2185" class="Bound">n-1</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="2212" class="Number">0</a> <a id="2214" href="Data.Nat.DivMod.html#2178" class="Bound">m</a> <a id="2216" href="Data.Nat.DivMod.html#2185" class="Bound">n-1</a>

<a id="[m+kn]%n≡m%n"></a><a id="2221" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2234" class="Symbol">:</a> <a id="2236" class="Symbol">∀</a> <a id="2238" href="Data.Nat.DivMod.html#2238" class="Bound">m</a> <a id="2240" href="Data.Nat.DivMod.html#2240" class="Bound">k</a> <a id="2242" href="Data.Nat.DivMod.html#2242" class="Bound">n</a> <a id="2244" class="Symbol">.{{</a><a id="2247" href="Data.Nat.DivMod.html#2247" class="Bound">_</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2259" href="Data.Nat.DivMod.html#2242" class="Bound">n</a><a id="2260" class="Symbol">}}</a> <a id="2263" class="Symbol">→</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Data.Nat.DivMod.html#2238" class="Bound">m</a> <a id="2268" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2270" href="Data.Nat.DivMod.html#2240" class="Bound">k</a> <a id="2272" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2274" href="Data.Nat.DivMod.html#2242" class="Bound">n</a><a id="2275" class="Symbol">)</a> <a id="2277" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2279" href="Data.Nat.DivMod.html#2242" class="Bound">n</a> <a id="2281" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2283" href="Data.Nat.DivMod.html#2238" class="Bound">m</a> <a id="2285" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2287" href="Data.Nat.DivMod.html#2242" class="Bound">n</a>
<a id="2289" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2302" href="Data.Nat.DivMod.html#2302" class="Bound">m</a> <a id="2304" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2312" href="Data.Nat.DivMod.html#2312" class="Bound">n</a> <a id="2314" class="Symbol">=</a> <a id="2316" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="2325" href="Data.Nat.DivMod.html#2312" class="Bound">n</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="2341" href="Data.Nat.DivMod.html#2302" class="Bound">m</a><a id="2342" class="Symbol">)</a>
<a id="2344" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2357" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2364" href="Data.Nat.DivMod.html#2364" class="Bound">k</a><a id="2365" class="Symbol">)</a> <a id="2367" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2369" class="Symbol">=</a> <a id="2371" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2391" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2396" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2398" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2400" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2402" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2403" class="Symbol">))</a> <a id="2406" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2408" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2410" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="2422" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="2434" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2436" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2441" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2443" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2444" class="Symbol">))</a> <a id="2447" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2451" class="Symbol">(</a><a id="2452" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2454" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2456" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2458" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2460" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2462" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2464" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2465" class="Symbol">)</a>   <a id="2469" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2471" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2473" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2476" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2489" class="Symbol">(</a><a id="2490" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2492" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2494" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2495" class="Symbol">)</a> <a id="2497" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2499" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2501" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2505" class="Symbol">(</a><a id="2506" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2510" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2511" class="Symbol">)</a>           <a id="2523" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2525" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2527" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2530" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2542" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2544" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2546" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2550" href="Data.Nat.DivMod.html#2357" class="Bound">m</a>                 <a id="2568" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2570" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2572" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n⇒[n∸m]%m≡n%m"></a><a id="2575" href="Data.Nat.DivMod.html#2575" class="Function">m≤n⇒[n∸m]%m≡n%m</a> <a id="2591" class="Symbol">:</a> <a id="2593" class="Symbol">.{{</a><a id="2596" href="Data.Nat.DivMod.html#2596" class="Bound">_</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2608" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="2609" class="Symbol">}}</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="2616" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2618" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="2620" class="Symbol">→</a>
                  <a id="2640" class="Symbol">(</a><a id="2641" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="2643" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2645" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="2646" class="Symbol">)</a> <a id="2648" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2650" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="2652" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2654" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="2656" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2658" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a>
<a id="2660" href="Data.Nat.DivMod.html#2575" class="Function">m≤n⇒[n∸m]%m≡n%m</a> <a id="2676" class="Symbol">{</a><a id="2677" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2678" class="Symbol">}</a> <a id="2680" class="Symbol">{</a><a id="2681" href="Data.Nat.DivMod.html#2681" class="Bound">n</a><a id="2682" class="Symbol">}</a> <a id="2684" href="Data.Nat.DivMod.html#2684" class="Bound">m≤n</a> <a id="2688" class="Symbol">=</a> <a id="2690" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2707" class="Symbol">(</a><a id="2708" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2710" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2712" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2713" class="Symbol">)</a> <a id="2715" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2717" href="Data.Nat.DivMod.html#2677" class="Bound">m</a>     <a id="2723" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2726" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2741" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2743" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2744" class="Symbol">)</a> <a id="2746" href="Data.Nat.DivMod.html#2677" class="Bound">m</a> <a id="2748" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2752" class="Symbol">(</a><a id="2753" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2755" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2757" href="Data.Nat.DivMod.html#2677" class="Bound">m</a> <a id="2759" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2761" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2762" class="Symbol">)</a> <a id="2764" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2766" href="Data.Nat.DivMod.html#2677" class="Bound">m</a> <a id="2768" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2771" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="2780" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2781" class="Symbol">)</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="2792" href="Data.Nat.DivMod.html#2684" class="Bound">m≤n</a><a id="2795" class="Symbol">)</a> <a id="2797" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2801" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2803" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2805" href="Data.Nat.DivMod.html#2677" class="Bound">m</a>           <a id="2817" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n≤o⇒[o∸m*n]%n≡o%n"></a><a id="2820" href="Data.Nat.DivMod.html#2820" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="2840" class="Symbol">:</a> <a id="2842" class="Symbol">∀</a> <a id="2844" href="Data.Nat.DivMod.html#2844" class="Bound">m</a> <a id="2846" class="Symbol">{</a><a id="2847" href="Data.Nat.DivMod.html#2847" class="Bound">n</a> <a id="2849" href="Data.Nat.DivMod.html#2849" class="Bound">o</a><a id="2850" class="Symbol">}</a> <a id="2852" class="Symbol">.{{</a><a id="2855" href="Data.Nat.DivMod.html#2855" class="Bound">_</a> <a id="2857" class="Symbol">:</a> <a id="2859" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2867" href="Data.Nat.DivMod.html#2847" class="Bound">n</a><a id="2868" class="Symbol">}}</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Data.Nat.DivMod.html#2844" class="Bound">m</a> <a id="2875" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2877" href="Data.Nat.DivMod.html#2847" class="Bound">n</a> <a id="2879" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2881" href="Data.Nat.DivMod.html#2849" class="Bound">o</a> <a id="2883" class="Symbol">→</a>
                      <a id="2907" class="Symbol">(</a><a id="2908" href="Data.Nat.DivMod.html#2849" class="Bound">o</a> <a id="2910" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2912" href="Data.Nat.DivMod.html#2844" class="Bound">m</a> <a id="2914" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2916" href="Data.Nat.DivMod.html#2847" class="Bound">n</a><a id="2917" class="Symbol">)</a> <a id="2919" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2921" href="Data.Nat.DivMod.html#2847" class="Bound">n</a> <a id="2923" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2925" href="Data.Nat.DivMod.html#2849" class="Bound">o</a> <a id="2927" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2929" href="Data.Nat.DivMod.html#2847" class="Bound">n</a>
<a id="2931" href="Data.Nat.DivMod.html#2820" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="2951" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="2953" class="Symbol">{</a><a id="2954" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="2955" class="Symbol">}</a> <a id="2957" class="Symbol">{</a><a id="2958" href="Data.Nat.DivMod.html#2958" class="Bound">o</a><a id="2959" class="Symbol">}</a> <a id="2961" href="Data.Nat.DivMod.html#2961" class="Bound">m*n≤o</a> <a id="2967" class="Symbol">=</a> <a id="2969" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2986" class="Symbol">(</a><a id="2987" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="2989" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2991" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="2993" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2995" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="2996" class="Symbol">)</a> <a id="2998" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3000" href="Data.Nat.DivMod.html#2954" class="Bound">n</a>         <a id="3010" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3013" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="3029" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3031" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3033" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3035" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="3036" class="Symbol">)</a> <a id="3038" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3040" href="Data.Nat.DivMod.html#2954" class="Bound">n</a> <a id="3042" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="3046" class="Symbol">(</a><a id="3047" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="3049" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3051" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3053" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3055" href="Data.Nat.DivMod.html#2954" class="Bound">n</a> <a id="3057" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3059" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3061" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3063" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="3064" class="Symbol">)</a> <a id="3066" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3068" href="Data.Nat.DivMod.html#2954" class="Bound">n</a> <a id="3070" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3073" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="3082" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="3094" href="Data.Nat.DivMod.html#2961" class="Bound">m*n≤o</a><a id="3099" class="Symbol">)</a> <a id="3101" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3105" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="3107" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3109" href="Data.Nat.DivMod.html#2954" class="Bound">n</a>                   <a id="3129" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n%n≡0"></a><a id="3132" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="3140" class="Symbol">:</a> <a id="3142" class="Symbol">∀</a> <a id="3144" href="Data.Nat.DivMod.html#3144" class="Bound">m</a> <a id="3146" href="Data.Nat.DivMod.html#3146" class="Bound">n</a> <a id="3148" class="Symbol">.{{</a><a id="3151" href="Data.Nat.DivMod.html#3151" class="Bound">_</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3163" href="Data.Nat.DivMod.html#3146" class="Bound">n</a><a id="3164" class="Symbol">}}</a> <a id="3167" class="Symbol">→</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Data.Nat.DivMod.html#3144" class="Bound">m</a> <a id="3172" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3174" href="Data.Nat.DivMod.html#3146" class="Bound">n</a><a id="3175" class="Symbol">)</a> <a id="3177" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3179" href="Data.Nat.DivMod.html#3146" class="Bound">n</a> <a id="3181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3183" class="Number">0</a>
<a id="3185" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="3193" href="Data.Nat.DivMod.html#3193" class="Bound">m</a> <a id="3195" href="Data.Nat.DivMod.html#3195" class="Bound">n</a><a id="3196" class="Symbol">@(</a><a id="3198" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3202" class="Symbol">_)</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="3220" class="Number">0</a> <a id="3222" href="Data.Nat.DivMod.html#3193" class="Bound">m</a> <a id="3224" href="Data.Nat.DivMod.html#3195" class="Bound">n</a>

<a id="m%n&lt;n"></a><a id="3227" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="3233" class="Symbol">:</a> <a id="3235" class="Symbol">∀</a> <a id="3237" href="Data.Nat.DivMod.html#3237" class="Bound">m</a> <a id="3239" href="Data.Nat.DivMod.html#3239" class="Bound">n</a> <a id="3241" class="Symbol">.{{</a><a id="3244" href="Data.Nat.DivMod.html#3244" class="Bound">_</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3256" href="Data.Nat.DivMod.html#3239" class="Bound">n</a><a id="3257" class="Symbol">}}</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Data.Nat.DivMod.html#3237" class="Bound">m</a> <a id="3264" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3266" href="Data.Nat.DivMod.html#3239" class="Bound">n</a> <a id="3268" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3270" href="Data.Nat.DivMod.html#3239" class="Bound">n</a>
<a id="3272" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="3278" href="Data.Nat.DivMod.html#3278" class="Bound">m</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3285" href="Data.Nat.DivMod.html#3285" class="Bound">n-1</a><a id="3288" class="Symbol">)</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="3308" class="Number">0</a> <a id="3310" href="Data.Nat.DivMod.html#3278" class="Bound">m</a> <a id="3312" href="Data.Nat.DivMod.html#3285" class="Bound">n-1</a><a id="3315" class="Symbol">)</a>

<a id="m%n≤n"></a><a id="3318" href="Data.Nat.DivMod.html#3318" class="Function">m%n≤n</a> <a id="3324" class="Symbol">:</a> <a id="3326" class="Symbol">∀</a> <a id="3328" href="Data.Nat.DivMod.html#3328" class="Bound">m</a> <a id="3330" href="Data.Nat.DivMod.html#3330" class="Bound">n</a> <a id="3332" class="Symbol">.{{</a><a id="3335" href="Data.Nat.DivMod.html#3335" class="Bound">_</a> <a id="3337" class="Symbol">:</a> <a id="3339" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3347" href="Data.Nat.DivMod.html#3330" class="Bound">n</a><a id="3348" class="Symbol">}}</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Data.Nat.DivMod.html#3328" class="Bound">m</a> <a id="3355" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3357" href="Data.Nat.DivMod.html#3330" class="Bound">n</a> <a id="3359" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3361" href="Data.Nat.DivMod.html#3330" class="Bound">n</a>
<a id="3363" href="Data.Nat.DivMod.html#3318" class="Function">m%n≤n</a> <a id="3369" href="Data.Nat.DivMod.html#3369" class="Bound">m</a> <a id="3371" href="Data.Nat.DivMod.html#3371" class="Bound">n</a> <a id="3373" class="Symbol">=</a> <a id="3375" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="3386" href="Data.Nat.DivMod.html#3369" class="Bound">m</a> <a id="3388" href="Data.Nat.DivMod.html#3371" class="Bound">n</a><a id="3389" class="Symbol">)</a>

<a id="m%n≤m"></a><a id="3392" href="Data.Nat.DivMod.html#3392" class="Function">m%n≤m</a> <a id="3398" class="Symbol">:</a> <a id="3400" class="Symbol">∀</a> <a id="3402" href="Data.Nat.DivMod.html#3402" class="Bound">m</a> <a id="3404" href="Data.Nat.DivMod.html#3404" class="Bound">n</a> <a id="3406" class="Symbol">.{{</a><a id="3409" href="Data.Nat.DivMod.html#3409" class="Bound">_</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3421" href="Data.Nat.DivMod.html#3404" class="Bound">n</a><a id="3422" class="Symbol">}}</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="Data.Nat.DivMod.html#3402" class="Bound">m</a> <a id="3429" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3431" href="Data.Nat.DivMod.html#3404" class="Bound">n</a> <a id="3433" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3435" href="Data.Nat.DivMod.html#3402" class="Bound">m</a>
<a id="3437" href="Data.Nat.DivMod.html#3392" class="Function">m%n≤m</a> <a id="3443" href="Data.Nat.DivMod.html#3443" class="Bound">m</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3450" href="Data.Nat.DivMod.html#3450" class="Bound">n-1</a><a id="3453" class="Symbol">)</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="3468" class="Number">0</a> <a id="3470" href="Data.Nat.DivMod.html#3443" class="Bound">m</a> <a id="3472" href="Data.Nat.DivMod.html#3450" class="Bound">n-1</a>

<a id="m≤n⇒m%n≡m"></a><a id="3477" href="Data.Nat.DivMod.html#3477" class="Function">m≤n⇒m%n≡m</a> <a id="3487" class="Symbol">:</a> <a id="3489" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3491" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3493" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3495" class="Symbol">→</a> <a id="3497" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3499" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3505" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3509" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a>
<a id="3511" href="Data.Nat.DivMod.html#3477" class="Function">m≤n⇒m%n≡m</a> <a id="3521" class="Symbol">{</a><a id="3522" class="Argument">m</a> <a id="3524" class="Symbol">=</a> <a id="3526" href="Data.Nat.DivMod.html#3526" class="Bound">m</a><a id="3527" class="Symbol">}</a> <a id="3529" href="Data.Nat.DivMod.html#3529" class="Bound">m≤n</a> <a id="3533" class="Keyword">with</a> <a id="3538" href="Data.Nat.DivMod.html#3538" class="Bound">k</a> <a id="3540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="3549" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="3563" href="Data.Nat.DivMod.html#3529" class="Bound">m≤n</a>
  <a id="3569" class="Symbol">=</a> <a id="3571" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3586" class="Number">0</a> <a id="3588" class="Symbol">(</a><a id="3589" href="Data.Nat.DivMod.html#3526" class="Bound">m</a> <a id="3591" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3593" href="Data.Nat.DivMod.html#3538" class="Bound">k</a><a id="3594" class="Symbol">)</a> <a id="3596" href="Data.Nat.DivMod.html#3526" class="Bound">m</a> <a id="3598" href="Data.Nat.DivMod.html#3538" class="Bound">k</a>

<a id="m&lt;n⇒m%n≡m"></a><a id="3601" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="3611" class="Symbol">:</a> <a id="3613" class="Symbol">.{{</a><a id="3616" href="Data.Nat.DivMod.html#3616" class="Bound">_</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3628" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="3629" class="Symbol">}}</a> <a id="3632" class="Symbol">→</a> <a id="3634" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3636" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3638" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3644" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3646" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3648" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3650" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a>
<a id="3652" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="3662" class="Symbol">{</a><a id="3663" class="Argument">n</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3671" class="Symbol">_}</a> <a id="3674" href="Data.Nat.DivMod.html#3674" class="Bound">m&lt;n</a> <a id="3678" class="Symbol">=</a> <a id="3680" href="Data.Nat.DivMod.html#3477" class="Function">m≤n⇒m%n≡m</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Data.Nat.Properties.html#55206" class="Function">&lt;⇒≤pred</a> <a id="3699" href="Data.Nat.DivMod.html#3674" class="Bound">m&lt;n</a><a id="3702" class="Symbol">)</a>

<a id="%-pred-≡0"></a><a id="3705" href="Data.Nat.DivMod.html#3705" class="Function">%-pred-≡0</a> <a id="3715" class="Symbol">:</a> <a id="3717" class="Symbol">∀</a> <a id="3719" class="Symbol">{</a><a id="3720" href="Data.Nat.DivMod.html#3720" class="Bound">m</a> <a id="3722" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3723" class="Symbol">}</a> <a id="3725" class="Symbol">.{{</a><a id="3728" href="Data.Nat.DivMod.html#3728" class="Bound">_</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3740" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3741" class="Symbol">}}</a> <a id="3744" class="Symbol">→</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3751" href="Data.Nat.DivMod.html#3720" class="Bound">m</a> <a id="3753" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3755" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3756" class="Symbol">)</a> <a id="3758" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3760" class="Number">0</a> <a id="3762" class="Symbol">→</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Data.Nat.DivMod.html#3720" class="Bound">m</a> <a id="3767" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3769" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3770" class="Symbol">)</a> <a id="3772" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3774" href="Data.Nat.DivMod.html#3722" class="Bound">n</a> <a id="3776" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3778" class="Number">1</a>
<a id="3780" href="Data.Nat.DivMod.html#3705" class="Function">%-pred-≡0</a> <a id="3790" class="Symbol">{</a><a id="3791" href="Data.Nat.DivMod.html#3791" class="Bound">m</a><a id="3792" class="Symbol">}</a> <a id="3794" class="Symbol">{</a><a id="3795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3799" href="Data.Nat.DivMod.html#3799" class="Bound">n-1</a><a id="3802" class="Symbol">}</a> <a id="3804" href="Data.Nat.DivMod.html#3804" class="Bound">eq</a> <a id="3807" class="Symbol">=</a> <a id="3809" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3835" class="Number">0</a> <a id="3837" href="Data.Nat.DivMod.html#3799" class="Bound">n-1</a> <a id="3841" href="Data.Nat.DivMod.html#3791" class="Bound">m</a> <a id="3843" href="Data.Nat.DivMod.html#3804" class="Bound">eq</a>

<a id="m&lt;[1+n%d]⇒m≤[n%d]"></a><a id="3847" href="Data.Nat.DivMod.html#3847" class="Function">m&lt;[1+n%d]⇒m≤[n%d]</a> <a id="3865" class="Symbol">:</a> <a id="3867" class="Symbol">∀</a> <a id="3869" class="Symbol">{</a><a id="3870" href="Data.Nat.DivMod.html#3870" class="Bound">m</a><a id="3871" class="Symbol">}</a> <a id="3873" href="Data.Nat.DivMod.html#3873" class="Bound">n</a> <a id="3875" href="Data.Nat.DivMod.html#3875" class="Bound">d</a> <a id="3877" class="Symbol">.{{</a><a id="3880" href="Data.Nat.DivMod.html#3880" class="Bound">_</a> <a id="3882" class="Symbol">:</a> <a id="3884" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3892" href="Data.Nat.DivMod.html#3875" class="Bound">d</a><a id="3893" class="Symbol">}}</a> <a id="3896" class="Symbol">→</a> <a id="3898" href="Data.Nat.DivMod.html#3870" class="Bound">m</a> <a id="3900" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3906" href="Data.Nat.DivMod.html#3873" class="Bound">n</a> <a id="3908" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3910" href="Data.Nat.DivMod.html#3875" class="Bound">d</a> <a id="3912" class="Symbol">→</a> <a id="3914" href="Data.Nat.DivMod.html#3870" class="Bound">m</a> <a id="3916" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3918" href="Data.Nat.DivMod.html#3873" class="Bound">n</a> <a id="3920" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3922" href="Data.Nat.DivMod.html#3875" class="Bound">d</a>
<a id="3924" href="Data.Nat.DivMod.html#3847" class="Function">m&lt;[1+n%d]⇒m≤[n%d]</a> <a id="3942" class="Symbol">{</a><a id="3943" href="Data.Nat.DivMod.html#3943" class="Bound">m</a><a id="3944" class="Symbol">}</a> <a id="3946" href="Data.Nat.DivMod.html#3946" class="Bound">n</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3953" href="Data.Nat.DivMod.html#3953" class="Bound">d-1</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">=</a> <a id="3960" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="3984" class="Number">0</a> <a id="3986" href="Data.Nat.DivMod.html#3943" class="Bound">m</a> <a id="3988" href="Data.Nat.DivMod.html#3946" class="Bound">n</a> <a id="3990" href="Data.Nat.DivMod.html#3953" class="Bound">d-1</a>

<a id="[1+m%d]≤1+n⇒[m%d]≤n"></a><a id="3995" href="Data.Nat.DivMod.html#3995" class="Function">[1+m%d]≤1+n⇒[m%d]≤n</a> <a id="4015" class="Symbol">:</a> <a id="4017" class="Symbol">∀</a> <a id="4019" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4021" href="Data.Nat.DivMod.html#4021" class="Bound">n</a> <a id="4023" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4025" class="Symbol">.{{</a><a id="4028" href="Data.Nat.DivMod.html#4028" class="Bound">_</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4040" href="Data.Nat.DivMod.html#4023" class="Bound">d</a><a id="4041" class="Symbol">}}</a> <a id="4044" class="Symbol">→</a> <a id="4046" class="Number">0</a> <a id="4048" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4054" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4056" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4058" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4066" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4068" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4070" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4072" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4078" href="Data.Nat.DivMod.html#4021" class="Bound">n</a> <a id="4080" class="Symbol">→</a> <a id="4082" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4084" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4086" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4088" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4090" href="Data.Nat.DivMod.html#4021" class="Bound">n</a>
<a id="4092" href="Data.Nat.DivMod.html#3995" class="Function">[1+m%d]≤1+n⇒[m%d]≤n</a> <a id="4112" href="Data.Nat.DivMod.html#4112" class="Bound">m</a> <a id="4114" href="Data.Nat.DivMod.html#4114" class="Bound">n</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4121" href="Data.Nat.DivMod.html#4121" class="Bound">d-1</a><a id="4124" class="Symbol">)</a> <a id="4126" href="Data.Nat.DivMod.html#4126" class="Bound">leq</a> <a id="4130" class="Symbol">=</a> <a id="4132" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4158" class="Number">0</a> <a id="4160" href="Data.Nat.DivMod.html#4114" class="Bound">n</a> <a id="4162" href="Data.Nat.DivMod.html#4112" class="Bound">m</a> <a id="4164" href="Data.Nat.DivMod.html#4121" class="Bound">d-1</a> <a id="4168" href="Data.Nat.DivMod.html#4126" class="Bound">leq</a>

<a id="%-distribˡ-+"></a><a id="4173" href="Data.Nat.DivMod.html#4173" class="Function">%-distribˡ-+</a> <a id="4186" class="Symbol">:</a> <a id="4188" class="Symbol">∀</a> <a id="4190" href="Data.Nat.DivMod.html#4190" class="Bound">m</a> <a id="4192" href="Data.Nat.DivMod.html#4192" class="Bound">n</a> <a id="4194" href="Data.Nat.DivMod.html#4194" class="Bound">d</a> <a id="4196" class="Symbol">.{{</a><a id="4199" href="Data.Nat.DivMod.html#4199" class="Bound">_</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4211" href="Data.Nat.DivMod.html#4194" class="Bound">d</a><a id="4212" class="Symbol">}}</a> <a id="4215" class="Symbol">→</a> <a id="4217" class="Symbol">(</a><a id="4218" href="Data.Nat.DivMod.html#4190" class="Bound">m</a> <a id="4220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4222" href="Data.Nat.DivMod.html#4192" class="Bound">n</a><a id="4223" class="Symbol">)</a> <a id="4225" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4227" href="Data.Nat.DivMod.html#4194" class="Bound">d</a> <a id="4229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4231" class="Symbol">((</a><a id="4233" href="Data.Nat.DivMod.html#4190" class="Bound">m</a> <a id="4235" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4237" href="Data.Nat.DivMod.html#4194" class="Bound">d</a><a id="4238" class="Symbol">)</a> <a id="4240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Data.Nat.DivMod.html#4192" class="Bound">n</a> <a id="4245" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4247" href="Data.Nat.DivMod.html#4194" class="Bound">d</a><a id="4248" class="Symbol">))</a> <a id="4251" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4253" href="Data.Nat.DivMod.html#4194" class="Bound">d</a>
<a id="4255" href="Data.Nat.DivMod.html#4173" class="Function">%-distribˡ-+</a> <a id="4268" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4270" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4272" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4273" class="Symbol">@(</a><a id="4275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4279" href="Data.Nat.DivMod.html#4279" class="Bound">d-1</a><a id="4282" class="Symbol">)</a> <a id="4284" class="Symbol">=</a> <a id="4286" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4303" class="Symbol">(</a><a id="4304" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4306" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4308" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4309" class="Symbol">)</a>                         <a id="4335" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4337" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4342" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4347" class="Symbol">(λ</a> <a id="4350" href="Data.Nat.DivMod.html#4350" class="Bound">v</a> <a id="4352" class="Symbol">→</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Data.Nat.DivMod.html#4350" class="Bound">v</a> <a id="4357" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4359" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4360" class="Symbol">)</a> <a id="4362" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4364" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="4382" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4384" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4385" class="Symbol">)</a> <a id="4387" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4391" class="Symbol">(</a><a id="4392" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4394" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4396" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4398" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4401" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4403" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4405" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4407" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4409" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4413" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4414" class="Symbol">)</a>        <a id="4423" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4425" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4427" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4430" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="4439" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4440" class="Symbol">)</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4451" class="Symbol">(</a><a id="4452" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4454" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4456" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4457" class="Symbol">)</a> <a id="4459" class="Symbol">_</a> <a id="4461" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4462" class="Symbol">)</a> <a id="4464" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4468" class="Symbol">(</a><a id="4469" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4471" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4473" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4475" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4480" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4482" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4484" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4486" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4488" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4490" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4491" class="Symbol">))</a>       <a id="4500" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4502" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4504" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4507" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4512" class="Symbol">(λ</a> <a id="4515" href="Data.Nat.DivMod.html#4515" class="Bound">v</a> <a id="4517" class="Symbol">→</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4522" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4524" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4526" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4528" href="Data.Nat.DivMod.html#4515" class="Bound">v</a><a id="4529" class="Symbol">)</a> <a id="4531" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4533" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4534" class="Symbol">)</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="4544" class="Symbol">_</a> <a id="4546" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4547" class="Symbol">)</a> <a id="4549" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4553" class="Symbol">(</a><a id="4554" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4556" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4558" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4560" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4562" class="Symbol">(</a><a id="4563" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4565" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4567" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4569" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4571" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4573" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4575" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4576" class="Symbol">))</a>       <a id="4585" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4587" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4589" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4592" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="4601" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4602" class="Symbol">)</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4616" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4618" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4619" class="Symbol">)</a> <a id="4621" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4623" class="Symbol">_)</a> <a id="4626" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="4630" class="Symbol">(</a><a id="4631" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4633" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4635" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4637" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4640" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4642" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4644" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4646" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4648" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4650" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4652" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4653" class="Symbol">)</a>        <a id="4662" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4664" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4666" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4669" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4685" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4687" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4689" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4691" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4692" class="Symbol">)</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4697" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4699" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4700" class="Symbol">)</a> <a id="4702" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4708" class="Symbol">(</a><a id="4709" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4711" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4713" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4715" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4718" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4719" class="Symbol">)</a>                    <a id="4740" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4742" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4744" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4747" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4752" class="Symbol">(λ</a> <a id="4755" href="Data.Nat.DivMod.html#4755" class="Bound">v</a> <a id="4757" class="Symbol">→</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4762" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4764" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4766" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4768" href="Data.Nat.DivMod.html#4755" class="Bound">v</a><a id="4769" class="Symbol">)</a> <a id="4771" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4773" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4774" class="Symbol">)</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="4791" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4793" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4794" class="Symbol">)</a> <a id="4796" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4800" class="Symbol">(</a><a id="4801" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4803" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4805" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4807" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4812" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4814" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4816" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4821" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4823" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4824" class="Symbol">)</a> <a id="4826" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4828" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4829" class="Symbol">))</a> <a id="4832" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4834" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4836" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4839" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="4848" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4849" class="Symbol">)</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4863" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4865" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4866" class="Symbol">)</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4871" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4873" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4874" class="Symbol">)</a> <a id="4876" class="Symbol">_)</a> <a id="4879" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="4883" class="Symbol">(</a><a id="4884" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4886" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4888" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4890" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4893" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4895" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4897" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4899" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4904" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4906" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4907" class="Symbol">)</a> <a id="4909" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4911" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4912" class="Symbol">)</a>  <a id="4915" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4917" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4919" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4922" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4938" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4940" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4942" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4944" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4946" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4948" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4949" class="Symbol">)</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4954" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4956" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4957" class="Symbol">)</a> <a id="4959" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4961" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4965" class="Symbol">(</a><a id="4966" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4968" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4970" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4975" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4977" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4979" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4980" class="Symbol">)</a>                <a id="4997" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4999" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="5001" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="%-distribˡ-*"></a><a id="5004" href="Data.Nat.DivMod.html#5004" class="Function">%-distribˡ-*</a> <a id="5017" class="Symbol">:</a> <a id="5019" class="Symbol">∀</a> <a id="5021" href="Data.Nat.DivMod.html#5021" class="Bound">m</a> <a id="5023" href="Data.Nat.DivMod.html#5023" class="Bound">n</a> <a id="5025" href="Data.Nat.DivMod.html#5025" class="Bound">d</a> <a id="5027" class="Symbol">.{{</a><a id="5030" href="Data.Nat.DivMod.html#5030" class="Bound">_</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="5042" href="Data.Nat.DivMod.html#5025" class="Bound">d</a><a id="5043" class="Symbol">}}</a> <a id="5046" class="Symbol">→</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Data.Nat.DivMod.html#5021" class="Bound">m</a> <a id="5051" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5053" href="Data.Nat.DivMod.html#5023" class="Bound">n</a><a id="5054" class="Symbol">)</a> <a id="5056" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5058" href="Data.Nat.DivMod.html#5025" class="Bound">d</a> <a id="5060" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5062" class="Symbol">((</a><a id="5064" href="Data.Nat.DivMod.html#5021" class="Bound">m</a> <a id="5066" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5068" href="Data.Nat.DivMod.html#5025" class="Bound">d</a><a id="5069" class="Symbol">)</a> <a id="5071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Data.Nat.DivMod.html#5023" class="Bound">n</a> <a id="5076" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5078" href="Data.Nat.DivMod.html#5025" class="Bound">d</a><a id="5079" class="Symbol">))</a> <a id="5082" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5084" href="Data.Nat.DivMod.html#5025" class="Bound">d</a>
<a id="5086" href="Data.Nat.DivMod.html#5004" class="Function">%-distribˡ-*</a> <a id="5099" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5101" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5103" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5105" class="Symbol">=</a> <a id="5107" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5124" class="Symbol">(</a><a id="5125" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5127" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5129" href="Data.Nat.DivMod.html#5101" class="Bound">n</a><a id="5130" class="Symbol">)</a>                                             <a id="5176" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5178" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5180" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5183" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5188" class="Symbol">(λ</a> <a id="5191" href="Data.Nat.DivMod.html#5191" class="Bound">h</a> <a id="5193" class="Symbol">→</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Data.Nat.DivMod.html#5191" class="Bound">h</a> <a id="5198" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5200" href="Data.Nat.DivMod.html#5101" class="Bound">n</a><a id="5201" class="Symbol">)</a> <a id="5203" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5205" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5206" class="Symbol">)</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="5223" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5225" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5226" class="Symbol">)</a> <a id="5228" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5232" class="Symbol">((</a><a id="5234" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5237" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5239" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5241" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5243" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5244" class="Symbol">)</a> <a id="5246" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5248" href="Data.Nat.DivMod.html#5101" class="Bound">n</a><a id="5249" class="Symbol">)</a>                                  <a id="5284" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5286" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5288" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5291" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5296" class="Symbol">(λ</a> <a id="5299" href="Data.Nat.DivMod.html#5299" class="Bound">h</a> <a id="5301" class="Symbol">→</a> <a id="5303" class="Symbol">((</a><a id="5305" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5308" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5310" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5312" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5314" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5315" class="Symbol">)</a> <a id="5317" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5319" href="Data.Nat.DivMod.html#5299" class="Bound">h</a><a id="5320" class="Symbol">)</a> <a id="5322" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5324" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5325" class="Symbol">)</a> <a id="5327" class="Symbol">(</a><a id="5328" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="5342" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5344" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5345" class="Symbol">)</a> <a id="5347" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5351" class="Symbol">((</a><a id="5353" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5356" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5358" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5360" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5362" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5363" class="Symbol">)</a> <a id="5365" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5371" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5373" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5375" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5377" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5378" class="Symbol">))</a>                       <a id="5403" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5405" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5407" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5410" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="5419" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5420" class="Symbol">)</a> <a id="5422" href="Data.Nat.DivMod.html#5698" class="Function">lemma</a> <a id="5428" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5432" class="Symbol">(</a><a id="5433" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5436" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5438" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5441" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5447" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5449" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5451" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5457" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5459" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5461" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5463" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5464" class="Symbol">)</a> <a id="5466" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5468" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="5469" class="Symbol">)</a> <a id="5471" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5473" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5474" class="Symbol">)</a>         <a id="5484" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5486" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5488" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5491" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5508" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5510" href="Data.Nat.DivMod.html#5659" class="Function">n′</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">(</a><a id="5515" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5518" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5520" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5522" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5530" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5534" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5535" class="Symbol">)</a> <a id="5537" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5539" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="5540" class="Symbol">)</a> <a id="5542" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5544" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5548" class="Symbol">(</a><a id="5549" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5552" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5554" href="Data.Nat.DivMod.html#5659" class="Function">n′</a><a id="5556" class="Symbol">)</a>                                           <a id="5600" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5602" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5604" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5610" class="Symbol">((</a><a id="5612" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5614" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5616" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5617" class="Symbol">)</a> <a id="5619" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5621" class="Symbol">(</a><a id="5622" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5624" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5626" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5627" class="Symbol">))</a> <a id="5630" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5632" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5634" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5638" class="Keyword">where</a>
  <a id="5646" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5653" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5655" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5659" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5662" class="Symbol">=</a> <a id="5664" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5666" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5668" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5672" href="Data.Nat.DivMod.html#5672" class="Function">k</a>  <a id="5675" class="Symbol">=</a> <a id="5677" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5679" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="5681" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5685" href="Data.Nat.DivMod.html#5685" class="Function">j</a>  <a id="5688" class="Symbol">=</a> <a id="5690" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5692" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="5694" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5698" href="Data.Nat.DivMod.html#5698" class="Function">lemma</a> <a id="5704" class="Symbol">:</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5710" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5712" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5714" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5716" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5717" class="Symbol">)</a> <a id="5719" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5725" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5727" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5729" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5731" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5732" class="Symbol">)</a> <a id="5734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5736" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5741" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5744" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5750" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5752" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5754" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5760" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5762" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5764" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5766" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5767" class="Symbol">)</a> <a id="5769" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5771" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="5772" class="Symbol">)</a> <a id="5774" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5776" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5780" href="Data.Nat.DivMod.html#5698" class="Function">lemma</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="5807" class="Symbol">(</a><a id="5808" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5811" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5813" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5815" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5817" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5818" class="Symbol">)</a> <a id="5820" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5826" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5828" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5830" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5832" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5833" class="Symbol">)</a>                       <a id="5857" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5860" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5877" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5879" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5881" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5883" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5884" class="Symbol">)</a> <a id="5886" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5892" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5894" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5895" class="Symbol">)</a> <a id="5897" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5903" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5906" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5912" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5914" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5916" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5918" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5919" class="Symbol">)</a> <a id="5921" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5926" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5928" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5929" class="Symbol">)</a> <a id="5931" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5937" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5939" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5941" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5943" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5944" class="Symbol">)</a>        <a id="5953" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5956" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="5962" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="5980" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5983" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5991" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5992" class="Symbol">))</a> <a id="5995" class="Symbol">(</a><a id="5996" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6006" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6008" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6009" class="Symbol">)</a> <a id="6011" class="Symbol">(</a><a id="6012" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6015" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6017" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6019" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6021" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6022" class="Symbol">))</a> <a id="6025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6031" class="Symbol">(</a><a id="6032" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6035" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6037" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6040" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6042" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6045" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6050" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6052" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6053" class="Symbol">))</a> <a id="6056" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6064" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6066" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6068" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6069" class="Symbol">)</a> <a id="6071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6078" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6079" class="Symbol">)</a> <a id="6081" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6084" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="6092" class="Symbol">(</a><a id="6093" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6096" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6098" href="Data.Nat.DivMod.html#5659" class="Function">n′</a><a id="6100" class="Symbol">)</a> <a id="6102" class="Symbol">(</a><a id="6103" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6106" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6108" class="Symbol">(</a><a id="6109" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6111" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6113" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6114" class="Symbol">))</a> <a id="6117" class="Symbol">((</a><a id="6119" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6122" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6124" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6126" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6128" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6129" class="Symbol">)</a> <a id="6131" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6133" class="Symbol">(</a><a id="6134" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6136" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6138" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6139" class="Symbol">))</a> <a id="6142" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6148" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6151" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6153" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6156" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6162" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6167" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6169" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6170" class="Symbol">)</a> <a id="6172" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6178" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6180" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6182" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6184" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6185" class="Symbol">)</a> <a id="6187" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6192" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6194" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6195" class="Symbol">))</a> <a id="6198" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6201" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6210" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6212" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6215" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">(</a><a id="6220" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6226" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="6239" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6242" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6244" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="6256" class="Symbol">(</a><a id="6257" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6260" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6262" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6264" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6266" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6267" class="Symbol">)</a> <a id="6269" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6271" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6272" class="Symbol">))</a> <a id="6275" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6281" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6284" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6286" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6289" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6291" class="Symbol">((</a><a id="6293" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6296" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6298" href="Data.Nat.DivMod.html#5685" class="Function">j</a><a id="6299" class="Symbol">)</a> <a id="6301" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6303" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="6305" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6307" class="Symbol">((</a><a id="6309" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6312" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6314" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6316" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6318" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6319" class="Symbol">)</a> <a id="6321" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6323" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6328" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6329" class="Symbol">)</a> <a id="6331" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6334" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6339" class="Symbol">(</a><a id="6340" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6343" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6345" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6348" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6350" class="Symbol">)</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="6366" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6372" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6374" href="Data.Nat.DivMod.html#5685" class="Function">j</a><a id="6375" class="Symbol">)</a> <a id="6377" class="Symbol">((</a><a id="6379" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6382" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6384" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6386" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6388" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6389" class="Symbol">)</a> <a id="6391" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6393" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="6394" class="Symbol">))</a> <a id="6397" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6403" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6406" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6408" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6417" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6419" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6421" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6427" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6429" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6431" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6433" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6434" class="Symbol">)</a> <a id="6436" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6438" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="6439" class="Symbol">)</a> <a id="6441" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6443" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>         <a id="6453" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="%-remove-+ˡ"></a><a id="6456" href="Data.Nat.DivMod.html#6456" class="Function">%-remove-+ˡ</a> <a id="6468" class="Symbol">:</a> <a id="6470" class="Symbol">∀</a> <a id="6472" class="Symbol">{</a><a id="6473" href="Data.Nat.DivMod.html#6473" class="Bound">m</a><a id="6474" class="Symbol">}</a> <a id="6476" href="Data.Nat.DivMod.html#6476" class="Bound">n</a> <a id="6478" class="Symbol">{</a><a id="6479" href="Data.Nat.DivMod.html#6479" class="Bound">d</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">.{{</a><a id="6485" href="Data.Nat.DivMod.html#6485" class="Bound">_</a> <a id="6487" class="Symbol">:</a> <a id="6489" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="6497" href="Data.Nat.DivMod.html#6479" class="Bound">d</a><a id="6498" class="Symbol">}}</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="Data.Nat.DivMod.html#6479" class="Bound">d</a> <a id="6505" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6507" href="Data.Nat.DivMod.html#6473" class="Bound">m</a> <a id="6509" class="Symbol">→</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Data.Nat.DivMod.html#6473" class="Bound">m</a> <a id="6514" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6516" href="Data.Nat.DivMod.html#6476" class="Bound">n</a><a id="6517" class="Symbol">)</a> <a id="6519" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6521" href="Data.Nat.DivMod.html#6479" class="Bound">d</a> <a id="6523" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6525" href="Data.Nat.DivMod.html#6476" class="Bound">n</a> <a id="6527" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6529" href="Data.Nat.DivMod.html#6479" class="Bound">d</a>
<a id="6531" href="Data.Nat.DivMod.html#6456" class="Function">%-remove-+ˡ</a> <a id="6543" class="Symbol">{</a><a id="6544" href="Data.Nat.DivMod.html#6544" class="Bound">m</a><a id="6545" class="Symbol">@</a><a id="6546" class="DottedPattern Symbol">.(</a><a id="6548" href="Data.Nat.DivMod.html#6576" class="DottedPattern Bound">p</a> <a id="6550" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="6552" href="Data.Nat.DivMod.html#6559" class="DottedPattern Bound">d</a><a id="6553" class="DottedPattern Symbol">)</a><a id="6554" class="Symbol">}</a> <a id="6556" href="Data.Nat.DivMod.html#6556" class="Bound">n</a> <a id="6558" class="Symbol">{</a><a id="6559" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6560" class="Symbol">}</a> <a id="6562" class="Symbol">(</a><a id="6563" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6576" href="Data.Nat.DivMod.html#6576" class="Bound">p</a><a id="6577" class="Symbol">)</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6598" class="Symbol">(</a><a id="6599" href="Data.Nat.DivMod.html#6544" class="Bound">m</a> <a id="6601" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6603" href="Data.Nat.DivMod.html#6556" class="Bound">n</a><a id="6604" class="Symbol">)</a>     <a id="6610" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6612" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6614" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="6620" class="Symbol">(</a><a id="6621" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6623" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6625" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6627" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6629" href="Data.Nat.DivMod.html#6556" class="Bound">n</a><a id="6630" class="Symbol">)</a> <a id="6632" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6634" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6636" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6639" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="6648" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6659" class="Symbol">(</a><a id="6660" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6662" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6664" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6665" class="Symbol">)</a> <a id="6667" href="Data.Nat.DivMod.html#6556" class="Bound">n</a><a id="6668" class="Symbol">)</a> <a id="6670" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6674" class="Symbol">(</a><a id="6675" href="Data.Nat.DivMod.html#6556" class="Bound">n</a> <a id="6677" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6679" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6681" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6683" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6684" class="Symbol">)</a> <a id="6686" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6688" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6690" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6693" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="6706" href="Data.Nat.DivMod.html#6556" class="Bound">n</a> <a id="6708" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6710" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6716" href="Data.Nat.DivMod.html#6556" class="Bound">n</a>           <a id="6728" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6730" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6732" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="%-remove-+ʳ"></a><a id="6735" href="Data.Nat.DivMod.html#6735" class="Function">%-remove-+ʳ</a> <a id="6747" class="Symbol">:</a> <a id="6749" class="Symbol">∀</a> <a id="6751" href="Data.Nat.DivMod.html#6751" class="Bound">m</a> <a id="6753" class="Symbol">{</a><a id="6754" href="Data.Nat.DivMod.html#6754" class="Bound">n</a> <a id="6756" href="Data.Nat.DivMod.html#6756" class="Bound">d</a><a id="6757" class="Symbol">}</a> <a id="6759" class="Symbol">.{{</a><a id="6762" href="Data.Nat.DivMod.html#6762" class="Bound">_</a> <a id="6764" class="Symbol">:</a> <a id="6766" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="6774" href="Data.Nat.DivMod.html#6756" class="Bound">d</a><a id="6775" class="Symbol">}}</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Data.Nat.DivMod.html#6756" class="Bound">d</a> <a id="6782" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6784" href="Data.Nat.DivMod.html#6754" class="Bound">n</a> <a id="6786" class="Symbol">→</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Data.Nat.DivMod.html#6751" class="Bound">m</a> <a id="6791" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6793" href="Data.Nat.DivMod.html#6754" class="Bound">n</a><a id="6794" class="Symbol">)</a> <a id="6796" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6798" href="Data.Nat.DivMod.html#6756" class="Bound">d</a> <a id="6800" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6802" href="Data.Nat.DivMod.html#6751" class="Bound">m</a> <a id="6804" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6806" href="Data.Nat.DivMod.html#6756" class="Bound">d</a>
<a id="6808" href="Data.Nat.DivMod.html#6735" class="Function">%-remove-+ʳ</a> <a id="6820" href="Data.Nat.DivMod.html#6820" class="Bound">m</a> <a id="6822" class="Symbol">{</a><a id="6823" href="Data.Nat.DivMod.html#6823" class="Bound">n</a><a id="6824" class="Symbol">}</a> <a id="6826" class="Keyword">rewrite</a> <a id="6834" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6841" href="Data.Nat.DivMod.html#6820" class="Bound">m</a> <a id="6843" href="Data.Nat.DivMod.html#6823" class="Bound">n</a> <a id="6845" class="Symbol">=</a> <a id="6847" href="Data.Nat.DivMod.html#6456" class="Function">%-remove-+ˡ</a> <a id="6859" class="Symbol">{</a><a id="6860" href="Data.Nat.DivMod.html#6823" class="Bound">n</a><a id="6861" class="Symbol">}</a> <a id="6863" href="Data.Nat.DivMod.html#6820" class="Bound">m</a>

<a id="6866" class="Comment">------------------------------------------------------------------------</a>
<a id="6939" class="Comment">-- Properties of _/_</a>

<a id="/-congˡ"></a><a id="6961" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="6969" class="Symbol">:</a> <a id="6971" class="Symbol">.{{</a><a id="6974" href="Data.Nat.DivMod.html#6974" class="Bound">_</a> <a id="6976" class="Symbol">:</a> <a id="6978" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="6986" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="6987" class="Symbol">}}</a> <a id="6990" class="Symbol">→</a> <a id="6992" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="6994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6996" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="6998" class="Symbol">→</a> <a id="7000" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7002" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7004" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="7006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7008" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7010" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7012" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a>
<a id="7014" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="7022" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="/-congʳ"></a><a id="7035" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="7043" class="Symbol">:</a> <a id="7045" class="Symbol">.{{</a><a id="7048" href="Data.Nat.DivMod.html#7048" class="Bound">_</a> <a id="7050" class="Symbol">:</a> <a id="7052" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7060" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="7061" class="Symbol">}}</a> <a id="7064" class="Symbol">.{{</a><a id="7067" href="Data.Nat.DivMod.html#7067" class="Bound">_</a> <a id="7069" class="Symbol">:</a> <a id="7071" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7079" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="7080" class="Symbol">}}</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7087" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7089" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="7091" class="Symbol">→</a> <a id="7093" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7095" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7097" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7099" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7101" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7103" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7105" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a>
<a id="7107" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="7115" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7120" class="Symbol">=</a> <a id="7122" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="0/n≡0"></a><a id="7128" href="Data.Nat.DivMod.html#7128" class="Function">0/n≡0</a> <a id="7134" class="Symbol">:</a> <a id="7136" class="Symbol">∀</a> <a id="7138" href="Data.Nat.DivMod.html#7138" class="Bound">n</a> <a id="7140" class="Symbol">.{{</a><a id="7143" href="Data.Nat.DivMod.html#7143" class="Bound">_</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7155" href="Data.Nat.DivMod.html#7138" class="Bound">n</a><a id="7156" class="Symbol">}}</a> <a id="7159" class="Symbol">→</a> <a id="7161" class="Number">0</a> <a id="7163" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7165" href="Data.Nat.DivMod.html#7138" class="Bound">n</a> <a id="7167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7169" class="Number">0</a>
<a id="7171" href="Data.Nat.DivMod.html#7128" class="Function">0/n≡0</a> <a id="7177" class="Symbol">(</a><a id="7178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7182" class="Symbol">_)</a> <a id="7185" class="Symbol">=</a> <a id="7187" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n/1≡n"></a><a id="7193" href="Data.Nat.DivMod.html#7193" class="Function">n/1≡n</a> <a id="7199" class="Symbol">:</a> <a id="7201" class="Symbol">∀</a> <a id="7203" href="Data.Nat.DivMod.html#7203" class="Bound">n</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Data.Nat.DivMod.html#7203" class="Bound">n</a> <a id="7209" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7211" class="Number">1</a> <a id="7213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7215" href="Data.Nat.DivMod.html#7203" class="Bound">n</a>
<a id="7217" href="Data.Nat.DivMod.html#7193" class="Function">n/1≡n</a> <a id="7223" href="Data.Nat.DivMod.html#7223" class="Bound">n</a> <a id="7225" class="Symbol">=</a> <a id="7227" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="7238" class="Number">0</a> <a id="7240" href="Data.Nat.DivMod.html#7223" class="Bound">n</a>

<a id="n/n≡1"></a><a id="7243" href="Data.Nat.DivMod.html#7243" class="Function">n/n≡1</a> <a id="7249" class="Symbol">:</a> <a id="7251" class="Symbol">∀</a> <a id="7253" href="Data.Nat.DivMod.html#7253" class="Bound">n</a> <a id="7255" class="Symbol">.{{</a><a id="7258" href="Data.Nat.DivMod.html#7258" class="Bound">_</a> <a id="7260" class="Symbol">:</a> <a id="7262" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7270" href="Data.Nat.DivMod.html#7253" class="Bound">n</a><a id="7271" class="Symbol">}}</a> <a id="7274" class="Symbol">→</a> <a id="7276" href="Data.Nat.DivMod.html#7253" class="Bound">n</a> <a id="7278" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7280" href="Data.Nat.DivMod.html#7253" class="Bound">n</a> <a id="7282" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7284" class="Number">1</a>
<a id="7286" href="Data.Nat.DivMod.html#7243" class="Function">n/n≡1</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7297" href="Data.Nat.DivMod.html#7297" class="Bound">n-1</a><a id="7300" class="Symbol">)</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="7315" href="Data.Nat.DivMod.html#7297" class="Bound">n-1</a> <a id="7319" href="Data.Nat.DivMod.html#7297" class="Bound">n-1</a>

<a id="m*n/n≡m"></a><a id="7324" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="7332" class="Symbol">:</a> <a id="7334" class="Symbol">∀</a> <a id="7336" href="Data.Nat.DivMod.html#7336" class="Bound">m</a> <a id="7338" href="Data.Nat.DivMod.html#7338" class="Bound">n</a> <a id="7340" class="Symbol">.{{</a><a id="7343" href="Data.Nat.DivMod.html#7343" class="Bound">_</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7355" href="Data.Nat.DivMod.html#7338" class="Bound">n</a><a id="7356" class="Symbol">}}</a> <a id="7359" class="Symbol">→</a> <a id="7361" href="Data.Nat.DivMod.html#7336" class="Bound">m</a> <a id="7363" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7365" href="Data.Nat.DivMod.html#7338" class="Bound">n</a> <a id="7367" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7369" href="Data.Nat.DivMod.html#7338" class="Bound">n</a> <a id="7371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7373" href="Data.Nat.DivMod.html#7336" class="Bound">m</a>
<a id="7375" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="7383" href="Data.Nat.DivMod.html#7383" class="Bound">m</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7390" href="Data.Nat.DivMod.html#7390" class="Bound">n-1</a><a id="7393" class="Symbol">)</a> <a id="7395" class="Symbol">=</a> <a id="7397" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="7410" class="Number">0</a> <a id="7412" href="Data.Nat.DivMod.html#7383" class="Bound">m</a> <a id="7414" href="Data.Nat.DivMod.html#7390" class="Bound">n-1</a>

<a id="m/n*n≡m"></a><a id="7419" href="Data.Nat.DivMod.html#7419" class="Function">m/n*n≡m</a> <a id="7427" class="Symbol">:</a> <a id="7429" class="Symbol">∀</a> <a id="7431" class="Symbol">{</a><a id="7432" href="Data.Nat.DivMod.html#7432" class="Bound">m</a> <a id="7434" href="Data.Nat.DivMod.html#7434" class="Bound">n</a><a id="7435" class="Symbol">}</a> <a id="7437" class="Symbol">.{{</a><a id="7440" href="Data.Nat.DivMod.html#7440" class="Bound">_</a> <a id="7442" class="Symbol">:</a> <a id="7444" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7452" href="Data.Nat.DivMod.html#7434" class="Bound">n</a><a id="7453" class="Symbol">}}</a> <a id="7456" class="Symbol">→</a> <a id="7458" href="Data.Nat.DivMod.html#7434" class="Bound">n</a> <a id="7460" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7462" href="Data.Nat.DivMod.html#7432" class="Bound">m</a> <a id="7464" class="Symbol">→</a> <a id="7466" href="Data.Nat.DivMod.html#7432" class="Bound">m</a> <a id="7468" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7470" href="Data.Nat.DivMod.html#7434" class="Bound">n</a> <a id="7472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7474" href="Data.Nat.DivMod.html#7434" class="Bound">n</a> <a id="7476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7478" href="Data.Nat.DivMod.html#7432" class="Bound">m</a>
<a id="7480" href="Data.Nat.DivMod.html#7419" class="Function">m/n*n≡m</a> <a id="7488" class="Symbol">{</a><a id="7489" class="Argument">n</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Data.Nat.DivMod.html#7493" class="Bound">n</a><a id="7494" class="Symbol">}</a> <a id="7496" class="Symbol">(</a><a id="7497" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="7510" href="Data.Nat.DivMod.html#7510" class="Bound">q</a><a id="7511" class="Symbol">)</a> <a id="7513" class="Symbol">=</a> <a id="7515" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7520" class="Symbol">(</a><a id="7521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="7524" href="Data.Nat.DivMod.html#7493" class="Bound">n</a><a id="7525" class="Symbol">)</a> <a id="7527" class="Symbol">(</a><a id="7528" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="7536" href="Data.Nat.DivMod.html#7510" class="Bound">q</a> <a id="7538" href="Data.Nat.DivMod.html#7493" class="Bound">n</a><a id="7539" class="Symbol">)</a>

<a id="m*[n/m]≡n"></a><a id="7542" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="7552" class="Symbol">:</a> <a id="7554" class="Symbol">.{{</a><a id="7557" href="Data.Nat.DivMod.html#7557" class="Bound">_</a> <a id="7559" class="Symbol">:</a> <a id="7561" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7569" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="7570" class="Symbol">}}</a> <a id="7573" class="Symbol">→</a> <a id="7575" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7577" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7579" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7581" class="Symbol">→</a> <a id="7583" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7590" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7592" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="7593" class="Symbol">)</a> <a id="7595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7597" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a>
<a id="7599" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="7609" class="Symbol">{</a><a id="7610" href="Data.Nat.DivMod.html#7610" class="Bound">m</a><a id="7611" class="Symbol">}</a> <a id="7613" href="Data.Nat.DivMod.html#7613" class="Bound">m∣n</a> <a id="7617" class="Symbol">=</a> <a id="7619" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7625" class="Symbol">(</a><a id="7626" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7633" href="Data.Nat.DivMod.html#7610" class="Bound">m</a> <a id="7635" class="Symbol">(_</a> <a id="7638" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7640" href="Data.Nat.DivMod.html#7610" class="Bound">m</a><a id="7641" class="Symbol">))</a> <a id="7644" class="Symbol">(</a><a id="7645" href="Data.Nat.DivMod.html#7419" class="Function">m/n*n≡m</a> <a id="7653" href="Data.Nat.DivMod.html#7613" class="Bound">m∣n</a><a id="7656" class="Symbol">)</a>

<a id="m/n*n≤m"></a><a id="7659" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="7667" class="Symbol">:</a> <a id="7669" class="Symbol">∀</a> <a id="7671" href="Data.Nat.DivMod.html#7671" class="Bound">m</a> <a id="7673" href="Data.Nat.DivMod.html#7673" class="Bound">n</a> <a id="7675" class="Symbol">.{{</a><a id="7678" href="Data.Nat.DivMod.html#7678" class="Bound">_</a> <a id="7680" class="Symbol">:</a> <a id="7682" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7690" href="Data.Nat.DivMod.html#7673" class="Bound">n</a><a id="7691" class="Symbol">}}</a> <a id="7694" class="Symbol">→</a> <a id="7696" class="Symbol">(</a><a id="7697" href="Data.Nat.DivMod.html#7671" class="Bound">m</a> <a id="7699" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7701" href="Data.Nat.DivMod.html#7673" class="Bound">n</a><a id="7702" class="Symbol">)</a> <a id="7704" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7706" href="Data.Nat.DivMod.html#7673" class="Bound">n</a> <a id="7708" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7710" href="Data.Nat.DivMod.html#7671" class="Bound">m</a>
<a id="7712" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="7720" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7722" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7724" class="Symbol">=</a> <a id="7726" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7734" class="Symbol">(</a><a id="7735" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7737" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7739" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7740" class="Symbol">)</a> <a id="7742" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7744" href="Data.Nat.DivMod.html#7722" class="Bound">n</a>          <a id="7755" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7758" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="7764" class="Symbol">((</a><a id="7766" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7768" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7770" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7771" class="Symbol">)</a> <a id="7773" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7775" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7776" class="Symbol">)</a> <a id="7778" class="Symbol">(</a><a id="7779" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7781" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7783" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7784" class="Symbol">)</a> <a id="7786" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="7790" class="Symbol">(</a><a id="7791" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7793" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7795" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7796" class="Symbol">)</a> <a id="7798" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7800" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7802" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7804" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7806" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7808" href="Data.Nat.DivMod.html#7722" class="Bound">n</a>  <a id="7811" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7814" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="7821" class="Symbol">_</a> <a id="7823" class="Symbol">(</a><a id="7824" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7826" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7828" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7829" class="Symbol">)</a> <a id="7831" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="7835" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7837" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7839" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7841" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7843" class="Symbol">(</a><a id="7844" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7846" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7848" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7849" class="Symbol">)</a> <a id="7851" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7853" href="Data.Nat.DivMod.html#7722" class="Bound">n</a>  <a id="7856" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7859" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="7873" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7875" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7877" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="7881" href="Data.Nat.DivMod.html#7720" class="Bound">m</a>                    <a id="7902" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n≤m"></a><a id="7905" href="Data.Nat.DivMod.html#7905" class="Function">m/n≤m</a> <a id="7911" class="Symbol">:</a> <a id="7913" class="Symbol">∀</a> <a id="7915" href="Data.Nat.DivMod.html#7915" class="Bound">m</a> <a id="7917" href="Data.Nat.DivMod.html#7917" class="Bound">n</a> <a id="7919" class="Symbol">.{{</a><a id="7922" href="Data.Nat.DivMod.html#7922" class="Bound">_</a> <a id="7924" class="Symbol">:</a> <a id="7926" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7934" href="Data.Nat.DivMod.html#7917" class="Bound">n</a><a id="7935" class="Symbol">}}</a> <a id="7938" class="Symbol">→</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Data.Nat.DivMod.html#7915" class="Bound">m</a> <a id="7943" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7945" href="Data.Nat.DivMod.html#7917" class="Bound">n</a><a id="7946" class="Symbol">)</a> <a id="7948" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7950" href="Data.Nat.DivMod.html#7915" class="Bound">m</a>
<a id="7952" href="Data.Nat.DivMod.html#7905" class="Function">m/n≤m</a> <a id="7958" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="7960" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="7962" class="Symbol">=</a> <a id="7964" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="7979" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7981" href="Data.Nat.DivMod.html#7960" class="Bound">n</a><a id="7982" class="Symbol">)</a> <a id="7984" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="7986" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="7988" class="Symbol">(</a><a id="7989" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7997" class="Symbol">(</a><a id="7998" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8000" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8002" href="Data.Nat.DivMod.html#7960" class="Bound">n</a><a id="8003" class="Symbol">)</a> <a id="8005" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8007" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="8009" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8012" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="8020" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8022" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="8024" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="8028" href="Data.Nat.DivMod.html#7958" class="Bound">m</a>           <a id="8040" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8043" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="8049" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8051" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="8053" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="8057" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8061" href="Data.Nat.DivMod.html#7960" class="Bound">n</a>       <a id="8069" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="8070" class="Symbol">)</a>

<a id="m/n&lt;m"></a><a id="8073" href="Data.Nat.DivMod.html#8073" class="Function">m/n&lt;m</a> <a id="8079" class="Symbol">:</a> <a id="8081" class="Symbol">∀</a> <a id="8083" href="Data.Nat.DivMod.html#8083" class="Bound">m</a> <a id="8085" href="Data.Nat.DivMod.html#8085" class="Bound">n</a> <a id="8087" class="Symbol">.{{</a><a id="8090" href="Data.Nat.DivMod.html#8090" class="Bound">_</a> <a id="8092" class="Symbol">:</a> <a id="8094" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8102" href="Data.Nat.DivMod.html#8083" class="Bound">m</a><a id="8103" class="Symbol">}}</a> <a id="8106" class="Symbol">.{{</a><a id="8109" href="Data.Nat.DivMod.html#8109" class="Bound">_</a> <a id="8111" class="Symbol">:</a> <a id="8113" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8121" href="Data.Nat.DivMod.html#8085" class="Bound">n</a><a id="8122" class="Symbol">}}</a> <a id="8125" class="Symbol">→</a>
        <a id="8135" class="Number">1</a> <a id="8137" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8139" href="Data.Nat.DivMod.html#8085" class="Bound">n</a> <a id="8141" class="Symbol">→</a> <a id="8143" href="Data.Nat.DivMod.html#8083" class="Bound">m</a> <a id="8145" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8147" href="Data.Nat.DivMod.html#8085" class="Bound">n</a> <a id="8149" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8151" href="Data.Nat.DivMod.html#8083" class="Bound">m</a>
<a id="8153" href="Data.Nat.DivMod.html#8073" class="Function">m/n&lt;m</a> <a id="8159" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8161" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8163" href="Data.Nat.DivMod.html#8163" class="Bound">1&lt;n</a> <a id="8167" class="Symbol">=</a> <a id="8169" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="8181" class="Symbol">_</a> <a id="8183" class="Symbol">(</a><a id="8184" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8186" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8188" href="Data.Nat.DivMod.html#8161" class="Bound">n</a><a id="8189" class="Symbol">)</a> <a id="8191" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8193" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8195" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="8210" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8212" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8214" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8216" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8218" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8220" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8223" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="8231" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8233" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8235" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="8239" href="Data.Nat.DivMod.html#8159" class="Bound">m</a>         <a id="8249" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="8252" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="8258" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8260" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8262" href="Data.Nat.DivMod.html#8163" class="Bound">1&lt;n</a> <a id="8266" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="8270" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8272" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8274" href="Data.Nat.DivMod.html#8161" class="Bound">n</a>     <a id="8280" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="/-mono-≤"></a><a id="8283" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8292" class="Symbol">:</a> <a id="8294" class="Symbol">.{{</a><a id="8297" href="Data.Nat.DivMod.html#8297" class="Bound">_</a> <a id="8299" class="Symbol">:</a> <a id="8301" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8309" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="8310" class="Symbol">}}</a> <a id="8313" class="Symbol">.{{</a><a id="8316" href="Data.Nat.DivMod.html#8316" class="Bound">_</a> <a id="8318" class="Symbol">:</a> <a id="8320" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8328" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="8329" class="Symbol">}}</a> <a id="8332" class="Symbol">→</a>
           <a id="8345" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8347" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8349" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8351" class="Symbol">→</a> <a id="8353" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="8355" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="8357" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a> <a id="8359" class="Symbol">→</a> <a id="8361" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8363" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8365" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="8367" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8369" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8371" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8373" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a>
<a id="8375" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8384" href="Data.Nat.DivMod.html#8384" class="Bound">m≤n</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8393" href="Data.Nat.DivMod.html#8393" class="Bound">o≥p</a><a id="8396" class="Symbol">)</a> <a id="8398" class="Symbol">=</a> <a id="8400" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="8412" class="Number">0</a> <a id="8414" href="Data.Nat.DivMod.html#8384" class="Bound">m≤n</a> <a id="8418" href="Data.Nat.DivMod.html#8393" class="Bound">o≥p</a>

<a id="/-monoˡ-≤"></a><a id="8423" href="Data.Nat.DivMod.html#8423" class="Function">/-monoˡ-≤</a> <a id="8433" class="Symbol">:</a> <a id="8435" class="Symbol">∀</a> <a id="8437" href="Data.Nat.DivMod.html#8437" class="Bound">o</a> <a id="8439" class="Symbol">.{{</a><a id="8442" href="Data.Nat.DivMod.html#8442" class="Bound">_</a> <a id="8444" class="Symbol">:</a> <a id="8446" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8454" href="Data.Nat.DivMod.html#8437" class="Bound">o</a><a id="8455" class="Symbol">}}</a> <a id="8458" class="Symbol">→</a> <a id="8460" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8462" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8464" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8466" class="Symbol">→</a> <a id="8468" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8470" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8472" href="Data.Nat.DivMod.html#8437" class="Bound">o</a> <a id="8474" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8476" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8478" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8480" href="Data.Nat.DivMod.html#8437" class="Bound">o</a>
<a id="8482" href="Data.Nat.DivMod.html#8423" class="Function">/-monoˡ-≤</a> <a id="8492" href="Data.Nat.DivMod.html#8492" class="Bound">o</a> <a id="8494" href="Data.Nat.DivMod.html#8494" class="Bound">m≤n</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8509" href="Data.Nat.DivMod.html#8494" class="Bound">m≤n</a> <a id="8513" class="Symbol">(</a><a id="8514" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8521" class="Symbol">{</a><a id="8522" href="Data.Nat.DivMod.html#8492" class="Bound">o</a><a id="8523" class="Symbol">})</a>

<a id="/-monoʳ-≤"></a><a id="8527" href="Data.Nat.DivMod.html#8527" class="Function">/-monoʳ-≤</a> <a id="8537" class="Symbol">:</a> <a id="8539" class="Symbol">∀</a> <a id="8541" href="Data.Nat.DivMod.html#8541" class="Bound">m</a> <a id="8543" class="Symbol">{</a><a id="8544" href="Data.Nat.DivMod.html#8544" class="Bound">n</a> <a id="8546" href="Data.Nat.DivMod.html#8546" class="Bound">o</a><a id="8547" class="Symbol">}</a> <a id="8549" class="Symbol">.{{</a><a id="8552" href="Data.Nat.DivMod.html#8552" class="Bound">_</a> <a id="8554" class="Symbol">:</a> <a id="8556" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8564" href="Data.Nat.DivMod.html#8544" class="Bound">n</a><a id="8565" class="Symbol">}}</a> <a id="8568" class="Symbol">.{{</a><a id="8571" href="Data.Nat.DivMod.html#8571" class="Bound">_</a> <a id="8573" class="Symbol">:</a> <a id="8575" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8583" href="Data.Nat.DivMod.html#8546" class="Bound">o</a><a id="8584" class="Symbol">}}</a> <a id="8587" class="Symbol">→</a>
            <a id="8601" href="Data.Nat.DivMod.html#8544" class="Bound">n</a> <a id="8603" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="8605" href="Data.Nat.DivMod.html#8546" class="Bound">o</a> <a id="8607" class="Symbol">→</a> <a id="8609" href="Data.Nat.DivMod.html#8541" class="Bound">m</a> <a id="8611" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8613" href="Data.Nat.DivMod.html#8544" class="Bound">n</a> <a id="8615" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8617" href="Data.Nat.DivMod.html#8541" class="Bound">m</a> <a id="8619" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8621" href="Data.Nat.DivMod.html#8546" class="Bound">o</a>
<a id="8623" href="Data.Nat.DivMod.html#8527" class="Function">/-monoʳ-≤</a> <a id="8633" href="Data.Nat.DivMod.html#8633" class="Bound">m</a> <a id="8635" href="Data.Nat.DivMod.html#8635" class="Bound">n≥o</a> <a id="8639" class="Symbol">=</a> <a id="8641" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8650" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8657" href="Data.Nat.DivMod.html#8635" class="Bound">n≥o</a>

<a id="/-cancelʳ-≡"></a><a id="8662" href="Data.Nat.DivMod.html#8662" class="Function">/-cancelʳ-≡</a> <a id="8674" class="Symbol">:</a> <a id="8676" class="Symbol">∀</a> <a id="8678" class="Symbol">{</a><a id="8679" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8681" href="Data.Nat.DivMod.html#8681" class="Bound">n</a> <a id="8683" href="Data.Nat.DivMod.html#8683" class="Bound">o</a><a id="8684" class="Symbol">}</a> <a id="8686" class="Symbol">.{{</a><a id="8689" href="Data.Nat.DivMod.html#8689" class="Bound">_</a> <a id="8691" class="Symbol">:</a> <a id="8693" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8701" href="Data.Nat.DivMod.html#8683" class="Bound">o</a><a id="8702" class="Symbol">}}</a> <a id="8705" class="Symbol">→</a>
              <a id="8721" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8723" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8725" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8727" class="Symbol">→</a> <a id="8729" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8731" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8733" href="Data.Nat.DivMod.html#8681" class="Bound">n</a> <a id="8735" class="Symbol">→</a> <a id="8737" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8739" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8741" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8745" href="Data.Nat.DivMod.html#8681" class="Bound">n</a> <a id="8747" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8749" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8751" class="Symbol">→</a> <a id="8753" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8755" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8757" href="Data.Nat.DivMod.html#8681" class="Bound">n</a>
<a id="8759" href="Data.Nat.DivMod.html#8662" class="Function">/-cancelʳ-≡</a> <a id="8771" class="Symbol">{</a><a id="8772" href="Data.Nat.DivMod.html#8772" class="Bound">m</a><a id="8773" class="Symbol">}</a> <a id="8775" class="Symbol">{</a><a id="8776" href="Data.Nat.DivMod.html#8776" class="Bound">n</a><a id="8777" class="Symbol">}</a> <a id="8779" class="Symbol">{</a><a id="8780" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8781" class="Symbol">}</a> <a id="8783" href="Data.Nat.DivMod.html#8783" class="Bound">o∣m</a> <a id="8787" href="Data.Nat.DivMod.html#8787" class="Bound">o∣n</a> <a id="8791" href="Data.Nat.DivMod.html#8791" class="Bound">m/o≡n/o</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="8818" href="Data.Nat.DivMod.html#8772" class="Bound">m</a>           <a id="8830" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8833" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="8843" class="Symbol">{</a><a id="8844" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8845" class="Symbol">}</a> <a id="8847" class="Symbol">{</a><a id="8848" href="Data.Nat.DivMod.html#8772" class="Bound">m</a><a id="8849" class="Symbol">}</a> <a id="8851" href="Data.Nat.DivMod.html#8783" class="Bound">o∣m</a> <a id="8855" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="8859" href="Data.Nat.DivMod.html#8780" class="Bound">o</a> <a id="8861" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8863" class="Symbol">(</a><a id="8864" href="Data.Nat.DivMod.html#8772" class="Bound">m</a> <a id="8866" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8868" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8869" class="Symbol">)</a> <a id="8871" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8874" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8879" class="Symbol">(</a><a id="8880" href="Data.Nat.DivMod.html#8780" class="Bound">o</a> <a id="8882" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="8884" class="Symbol">)</a> <a id="8886" href="Data.Nat.DivMod.html#8791" class="Bound">m/o≡n/o</a> <a id="8894" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8898" href="Data.Nat.DivMod.html#8780" class="Bound">o</a> <a id="8900" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8902" class="Symbol">(</a><a id="8903" href="Data.Nat.DivMod.html#8776" class="Bound">n</a> <a id="8905" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8907" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8908" class="Symbol">)</a> <a id="8910" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8913" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="8923" class="Symbol">{</a><a id="8924" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8925" class="Symbol">}</a> <a id="8927" class="Symbol">{</a><a id="8928" href="Data.Nat.DivMod.html#8776" class="Bound">n</a><a id="8929" class="Symbol">}</a> <a id="8931" href="Data.Nat.DivMod.html#8787" class="Bound">o∣n</a> <a id="8935" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8939" href="Data.Nat.DivMod.html#8776" class="Bound">n</a>           <a id="8951" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m&lt;n⇒m/n≡0"></a><a id="8954" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="8964" class="Symbol">:</a> <a id="8966" class="Symbol">∀</a> <a id="8968" class="Symbol">{</a><a id="8969" href="Data.Nat.DivMod.html#8969" class="Bound">m</a> <a id="8971" href="Data.Nat.DivMod.html#8971" class="Bound">n</a><a id="8972" class="Symbol">}</a> <a id="8974" class="Symbol">.{{</a><a id="8977" href="Data.Nat.DivMod.html#8977" class="Bound">_</a> <a id="8979" class="Symbol">:</a> <a id="8981" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8989" href="Data.Nat.DivMod.html#8971" class="Bound">n</a><a id="8990" class="Symbol">}}</a> <a id="8993" class="Symbol">→</a> <a id="8995" href="Data.Nat.DivMod.html#8969" class="Bound">m</a> <a id="8997" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8999" href="Data.Nat.DivMod.html#8971" class="Bound">n</a> <a id="9001" class="Symbol">→</a> <a id="9003" href="Data.Nat.DivMod.html#8969" class="Bound">m</a> <a id="9005" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9007" href="Data.Nat.DivMod.html#8971" class="Bound">n</a> <a id="9009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9011" class="Number">0</a>
<a id="9013" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="9023" class="Symbol">{</a><a id="9024" href="Data.Nat.DivMod.html#9024" class="Bound">m</a><a id="9025" class="Symbol">}</a> <a id="9027" class="Symbol">{</a><a id="9028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9032" href="Data.Nat.DivMod.html#9032" class="Bound">n-1</a><a id="9035" class="Symbol">}</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9042" href="Data.Nat.DivMod.html#9042" class="Bound">m≤n</a><a id="9045" class="Symbol">)</a> <a id="9047" class="Symbol">=</a> <a id="9049" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="9061" href="Data.Nat.DivMod.html#9032" class="Bound">n-1</a> <a id="9065" href="Data.Nat.DivMod.html#9024" class="Bound">m</a> <a id="9067" href="Data.Nat.DivMod.html#9032" class="Bound">n-1</a> <a id="9071" href="Data.Nat.DivMod.html#9042" class="Bound">m≤n</a>

<a id="m≥n⇒m/n&gt;0"></a><a id="9076" href="Data.Nat.DivMod.html#9076" class="Function">m≥n⇒m/n&gt;0</a> <a id="9086" class="Symbol">:</a> <a id="9088" class="Symbol">∀</a> <a id="9090" class="Symbol">{</a><a id="9091" href="Data.Nat.DivMod.html#9091" class="Bound">m</a> <a id="9093" href="Data.Nat.DivMod.html#9093" class="Bound">n</a><a id="9094" class="Symbol">}</a> <a id="9096" class="Symbol">.{{</a><a id="9099" href="Data.Nat.DivMod.html#9099" class="Bound">_</a> <a id="9101" class="Symbol">:</a> <a id="9103" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9111" href="Data.Nat.DivMod.html#9093" class="Bound">n</a><a id="9112" class="Symbol">}}</a> <a id="9115" class="Symbol">→</a> <a id="9117" href="Data.Nat.DivMod.html#9091" class="Bound">m</a> <a id="9119" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="9121" href="Data.Nat.DivMod.html#9093" class="Bound">n</a> <a id="9123" class="Symbol">→</a> <a id="9125" href="Data.Nat.DivMod.html#9091" class="Bound">m</a> <a id="9127" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9129" href="Data.Nat.DivMod.html#9093" class="Bound">n</a> <a id="9131" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="9133" class="Number">0</a>
<a id="9135" href="Data.Nat.DivMod.html#9076" class="Function">m≥n⇒m/n&gt;0</a> <a id="9145" class="Symbol">{</a><a id="9146" href="Data.Nat.DivMod.html#9146" class="Bound">m</a><a id="9147" class="Symbol">@(</a><a id="9149" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9153" class="Symbol">_)}</a> <a id="9157" class="Symbol">{</a><a id="9158" href="Data.Nat.DivMod.html#9158" class="Bound">n</a><a id="9159" class="Symbol">@(</a><a id="9161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9165" class="Symbol">_)}</a> <a id="9169" href="Data.Nat.DivMod.html#9169" class="Bound">m≥n</a> <a id="9173" class="Symbol">=</a> <a id="9175" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9183" class="Number">1</a>     <a id="9189" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9192" href="Data.Nat.DivMod.html#7243" class="Function">n/n≡1</a> <a id="9198" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9200" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="9204" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9206" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9208" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9210" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="9213" href="Data.Nat.DivMod.html#8527" class="Function">/-monoʳ-≤</a> <a id="9223" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9225" href="Data.Nat.DivMod.html#9169" class="Bound">m≥n</a> <a id="9229" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="9233" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9235" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9237" href="Data.Nat.DivMod.html#9158" class="Bound">n</a> <a id="9239" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n≡0⇒m&lt;n"></a><a id="9242" href="Data.Nat.DivMod.html#9242" class="Function">m/n≡0⇒m&lt;n</a> <a id="9252" class="Symbol">:</a> <a id="9254" class="Symbol">∀</a> <a id="9256" class="Symbol">{</a><a id="9257" href="Data.Nat.DivMod.html#9257" class="Bound">m</a> <a id="9259" href="Data.Nat.DivMod.html#9259" class="Bound">n</a><a id="9260" class="Symbol">}</a> <a id="9262" class="Symbol">.{{</a><a id="9265" href="Data.Nat.DivMod.html#9265" class="Bound">_</a> <a id="9267" class="Symbol">:</a> <a id="9269" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9277" href="Data.Nat.DivMod.html#9259" class="Bound">n</a><a id="9278" class="Symbol">}}</a> <a id="9281" class="Symbol">→</a> <a id="9283" href="Data.Nat.DivMod.html#9257" class="Bound">m</a> <a id="9285" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9287" href="Data.Nat.DivMod.html#9259" class="Bound">n</a> <a id="9289" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9291" class="Number">0</a> <a id="9293" class="Symbol">→</a> <a id="9295" href="Data.Nat.DivMod.html#9257" class="Bound">m</a> <a id="9297" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9299" href="Data.Nat.DivMod.html#9259" class="Bound">n</a>
<a id="9301" href="Data.Nat.DivMod.html#9242" class="Function">m/n≡0⇒m&lt;n</a> <a id="9311" class="Symbol">{</a><a id="9312" href="Data.Nat.DivMod.html#9312" class="Bound">m</a><a id="9313" class="Symbol">}</a> <a id="9315" class="Symbol">{</a><a id="9316" href="Data.Nat.DivMod.html#9316" class="Bound">n</a><a id="9317" class="Symbol">@(</a><a id="9319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9323" class="Symbol">_)}</a> <a id="9327" href="Data.Nat.DivMod.html#9327" class="Bound">m/n≡0</a>  <a id="9334" class="Keyword">with</a> <a id="9339" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="9350" href="Data.Nat.DivMod.html#9312" class="Bound">m</a> <a id="9352" href="Data.Nat.DivMod.html#9316" class="Bound">n</a>
<a id="9354" class="Symbol">...</a> <a id="9358" class="Symbol">|</a> <a id="9360" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9365" href="Data.Nat.DivMod.html#9365" class="Bound">m&lt;n</a> <a id="9369" class="Symbol">=</a> <a id="9371" href="Data.Nat.DivMod.html#9365" class="Bound">m&lt;n</a>
<a id="9375" class="Symbol">...</a> <a id="9379" class="Symbol">|</a> <a id="9381" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9386" href="Data.Nat.DivMod.html#9386" class="Bound">n≤m</a> <a id="9390" class="Symbol">=</a> <a id="9392" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9406" class="Bound">m/n≡0</a> <a id="9412" class="Symbol">(</a><a id="9413" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="9425" class="Symbol">_)</a>
  <a id="9430" class="Keyword">where</a> <a id="9436" class="Keyword">instance</a> <a id="9445" href="Data.Nat.DivMod.html#9445" class="Function">_</a> <a id="9447" class="Symbol">=</a>  <a id="9450" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="9460" class="Symbol">(</a><a id="9461" href="Data.Nat.DivMod.html#9076" class="Function">m≥n⇒m/n&gt;0</a> <a id="9471" href="Data.Nat.DivMod.html#9386" class="Bound">n≤m</a><a id="9474" class="Symbol">)</a>

<a id="m/n≢0⇒n≤m"></a><a id="9477" href="Data.Nat.DivMod.html#9477" class="Function">m/n≢0⇒n≤m</a> <a id="9487" class="Symbol">:</a> <a id="9489" class="Symbol">∀</a> <a id="9491" class="Symbol">{</a><a id="9492" href="Data.Nat.DivMod.html#9492" class="Bound">m</a> <a id="9494" href="Data.Nat.DivMod.html#9494" class="Bound">n</a><a id="9495" class="Symbol">}</a> <a id="9497" class="Symbol">.{{</a><a id="9500" href="Data.Nat.DivMod.html#9500" class="Bound">_</a> <a id="9502" class="Symbol">:</a> <a id="9504" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9512" href="Data.Nat.DivMod.html#9494" class="Bound">n</a><a id="9513" class="Symbol">}}</a> <a id="9516" class="Symbol">→</a> <a id="9518" href="Data.Nat.DivMod.html#9492" class="Bound">m</a> <a id="9520" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9522" href="Data.Nat.DivMod.html#9494" class="Bound">n</a> <a id="9524" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="9526" class="Number">0</a> <a id="9528" class="Symbol">→</a> <a id="9530" href="Data.Nat.DivMod.html#9494" class="Bound">n</a> <a id="9532" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9534" href="Data.Nat.DivMod.html#9492" class="Bound">m</a>
<a id="9536" href="Data.Nat.DivMod.html#9477" class="Function">m/n≢0⇒n≤m</a> <a id="9546" class="Symbol">{</a><a id="9547" href="Data.Nat.DivMod.html#9547" class="Bound">m</a><a id="9548" class="Symbol">}</a> <a id="9550" class="Symbol">{</a><a id="9551" href="Data.Nat.DivMod.html#9551" class="Bound">n</a><a id="9552" class="Symbol">@(</a><a id="9554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9558" class="Symbol">_)}</a> <a id="9562" href="Data.Nat.DivMod.html#9562" class="Bound">m/n≢0</a> <a id="9568" class="Keyword">with</a> <a id="9573" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="9584" href="Data.Nat.DivMod.html#9547" class="Bound">m</a> <a id="9586" href="Data.Nat.DivMod.html#9551" class="Bound">n</a>
<a id="9588" class="Symbol">...</a> <a id="9592" class="Symbol">|</a> <a id="9594" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9599" href="Data.Nat.DivMod.html#9599" class="Bound">m&lt;n</a> <a id="9603" class="Symbol">=</a> <a id="9605" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9619" class="Symbol">(</a><a id="9620" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="9630" href="Data.Nat.DivMod.html#9599" class="Bound">m&lt;n</a><a id="9633" class="Symbol">)</a> <a id="9635" class="Bound">m/n≢0</a>
<a id="9641" class="Symbol">...</a> <a id="9645" class="Symbol">|</a> <a id="9647" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9652" href="Data.Nat.DivMod.html#9652" class="Bound">n≤m</a> <a id="9656" class="Symbol">=</a> <a id="9658" href="Data.Nat.DivMod.html#9652" class="Bound">n≤m</a>

<a id="+-distrib-/"></a><a id="9663" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="9675" class="Symbol">:</a> <a id="9677" class="Symbol">∀</a> <a id="9679" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9681" href="Data.Nat.DivMod.html#9681" class="Bound">n</a> <a id="9683" class="Symbol">{</a><a id="9684" href="Data.Nat.DivMod.html#9684" class="Bound">d</a><a id="9685" class="Symbol">}</a> <a id="9687" class="Symbol">.{{</a><a id="9690" href="Data.Nat.DivMod.html#9690" class="Bound">_</a> <a id="9692" class="Symbol">:</a> <a id="9694" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9702" href="Data.Nat.DivMod.html#9684" class="Bound">d</a><a id="9703" class="Symbol">}}</a> <a id="9706" class="Symbol">→</a> <a id="9708" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9710" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9712" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9714" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9716" href="Data.Nat.DivMod.html#9681" class="Bound">n</a> <a id="9718" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9720" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9722" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9724" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9726" class="Symbol">→</a>
              <a id="9742" class="Symbol">(</a><a id="9743" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9745" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9747" href="Data.Nat.DivMod.html#9681" class="Bound">n</a><a id="9748" class="Symbol">)</a> <a id="9750" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9752" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9756" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9758" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9760" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9762" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9764" href="Data.Nat.DivMod.html#9681" class="Bound">n</a> <a id="9766" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9768" href="Data.Nat.DivMod.html#9684" class="Bound">d</a>
<a id="9770" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="9782" href="Data.Nat.DivMod.html#9782" class="Bound">m</a> <a id="9784" href="Data.Nat.DivMod.html#9784" class="Bound">n</a> <a id="9786" class="Symbol">{</a><a id="9787" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9791" href="Data.Nat.DivMod.html#9791" class="Bound">d-1</a><a id="9794" class="Symbol">}</a> <a id="9796" href="Data.Nat.DivMod.html#9796" class="Bound">leq</a> <a id="9800" class="Symbol">=</a> <a id="9802" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="9817" class="Number">0</a> <a id="9819" class="Number">0</a> <a id="9821" href="Data.Nat.DivMod.html#9782" class="Bound">m</a> <a id="9823" href="Data.Nat.DivMod.html#9784" class="Bound">n</a> <a id="9825" href="Data.Nat.DivMod.html#9791" class="Bound">d-1</a> <a id="9829" href="Data.Nat.DivMod.html#9796" class="Bound">leq</a>

<a id="+-distrib-/-∣ˡ"></a><a id="9834" href="Data.Nat.DivMod.html#9834" class="Function">+-distrib-/-∣ˡ</a> <a id="9849" class="Symbol">:</a> <a id="9851" class="Symbol">∀</a> <a id="9853" class="Symbol">{</a><a id="9854" href="Data.Nat.DivMod.html#9854" class="Bound">m</a><a id="9855" class="Symbol">}</a> <a id="9857" href="Data.Nat.DivMod.html#9857" class="Bound">n</a> <a id="9859" class="Symbol">{</a><a id="9860" href="Data.Nat.DivMod.html#9860" class="Bound">d</a><a id="9861" class="Symbol">}</a> <a id="9863" class="Symbol">.{{</a><a id="9866" href="Data.Nat.DivMod.html#9866" class="Bound">_</a> <a id="9868" class="Symbol">:</a> <a id="9870" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9878" href="Data.Nat.DivMod.html#9860" class="Bound">d</a><a id="9879" class="Symbol">}}</a> <a id="9882" class="Symbol">→</a>
                 <a id="9901" href="Data.Nat.DivMod.html#9860" class="Bound">d</a> <a id="9903" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9905" href="Data.Nat.DivMod.html#9854" class="Bound">m</a> <a id="9907" class="Symbol">→</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Data.Nat.DivMod.html#9854" class="Bound">m</a> <a id="9912" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9914" href="Data.Nat.DivMod.html#9857" class="Bound">n</a><a id="9915" class="Symbol">)</a> <a id="9917" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9919" href="Data.Nat.DivMod.html#9860" class="Bound">d</a> <a id="9921" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9923" href="Data.Nat.DivMod.html#9854" class="Bound">m</a> <a id="9925" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9927" href="Data.Nat.DivMod.html#9860" class="Bound">d</a> <a id="9929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9931" href="Data.Nat.DivMod.html#9857" class="Bound">n</a> <a id="9933" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9935" href="Data.Nat.DivMod.html#9860" class="Bound">d</a>
<a id="9937" href="Data.Nat.DivMod.html#9834" class="Function">+-distrib-/-∣ˡ</a> <a id="9952" class="Symbol">{</a><a id="9953" href="Data.Nat.DivMod.html#9953" class="Bound">m</a><a id="9954" class="Symbol">@</a><a id="9955" class="DottedPattern Symbol">.(</a><a id="9957" href="Data.Nat.DivMod.html#9985" class="DottedPattern Bound">p</a> <a id="9959" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9961" href="Data.Nat.DivMod.html#9968" class="DottedPattern Bound">d</a><a id="9962" class="DottedPattern Symbol">)</a><a id="9963" class="Symbol">}</a> <a id="9965" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="9967" class="Symbol">{</a><a id="9968" href="Data.Nat.DivMod.html#9968" class="Bound">d</a><a id="9969" class="Symbol">}</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9985" href="Data.Nat.DivMod.html#9985" class="Bound">p</a><a id="9986" class="Symbol">)</a> <a id="9988" class="Symbol">=</a> <a id="9990" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="10002" href="Data.Nat.DivMod.html#9953" class="Bound">m</a> <a id="10004" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10006" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10008" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="10023" href="Data.Nat.DivMod.html#9953" class="Bound">m</a> <a id="10025" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10027" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10029" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10031" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10033" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10035" href="Data.Nat.DivMod.html#9968" class="Bound">d</a>     <a id="10041" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10047" href="Data.Nat.DivMod.html#9985" class="Bound">p</a> <a id="10049" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10051" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10053" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10055" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10057" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10059" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10061" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10063" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10065" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10068" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10073" class="Symbol">(</a><a id="10074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="10077" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10079" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10081" href="Data.Nat.DivMod.html#9968" class="Bound">d</a><a id="10082" class="Symbol">)</a> <a id="10084" class="Symbol">(</a><a id="10085" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="10093" href="Data.Nat.DivMod.html#9985" class="Bound">p</a> <a id="10095" href="Data.Nat.DivMod.html#9968" class="Bound">d</a><a id="10096" class="Symbol">)</a> <a id="10098" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10102" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10104" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10106" href="Data.Nat.DivMod.html#9968" class="Bound">d</a>             <a id="10120" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="10123" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="10129" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10131" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10133" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="10137" href="Data.Nat.DivMod.html#9968" class="Bound">d</a>                 <a id="10155" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="+-distrib-/-∣ʳ"></a><a id="10158" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="10173" class="Symbol">:</a> <a id="10175" class="Symbol">∀</a> <a id="10177" href="Data.Nat.DivMod.html#10177" class="Bound">m</a> <a id="10179" class="Symbol">{</a><a id="10180" href="Data.Nat.DivMod.html#10180" class="Bound">n</a><a id="10181" class="Symbol">}</a> <a id="10183" class="Symbol">{</a><a id="10184" href="Data.Nat.DivMod.html#10184" class="Bound">d</a><a id="10185" class="Symbol">}</a> <a id="10187" class="Symbol">.{{</a><a id="10190" href="Data.Nat.DivMod.html#10190" class="Bound">_</a> <a id="10192" class="Symbol">:</a> <a id="10194" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10202" href="Data.Nat.DivMod.html#10184" class="Bound">d</a><a id="10203" class="Symbol">}}</a> <a id="10206" class="Symbol">→</a>
                 <a id="10225" href="Data.Nat.DivMod.html#10184" class="Bound">d</a> <a id="10227" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10229" href="Data.Nat.DivMod.html#10180" class="Bound">n</a> <a id="10231" class="Symbol">→</a> <a id="10233" class="Symbol">(</a><a id="10234" href="Data.Nat.DivMod.html#10177" class="Bound">m</a> <a id="10236" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10238" href="Data.Nat.DivMod.html#10180" class="Bound">n</a><a id="10239" class="Symbol">)</a> <a id="10241" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10243" href="Data.Nat.DivMod.html#10184" class="Bound">d</a> <a id="10245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10247" href="Data.Nat.DivMod.html#10177" class="Bound">m</a> <a id="10249" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10251" href="Data.Nat.DivMod.html#10184" class="Bound">d</a> <a id="10253" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10255" href="Data.Nat.DivMod.html#10180" class="Bound">n</a> <a id="10257" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10259" href="Data.Nat.DivMod.html#10184" class="Bound">d</a>
<a id="10261" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="10276" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10278" class="Symbol">{</a><a id="10279" href="Data.Nat.DivMod.html#10279" class="Bound">n</a><a id="10280" class="Symbol">@</a><a id="10281" class="DottedPattern Symbol">.(</a><a id="10283" href="Data.Nat.DivMod.html#10309" class="DottedPattern Bound">p</a> <a id="10285" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="10287" href="Data.Nat.DivMod.html#10292" class="DottedPattern Bound">d</a><a id="10288" class="DottedPattern Symbol">)</a><a id="10289" class="Symbol">}</a> <a id="10291" class="Symbol">{</a><a id="10292" href="Data.Nat.DivMod.html#10292" class="Bound">d</a><a id="10293" class="Symbol">}</a> <a id="10295" class="Symbol">(</a><a id="10296" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="10309" href="Data.Nat.DivMod.html#10309" class="Bound">p</a><a id="10310" class="Symbol">)</a> <a id="10312" class="Symbol">=</a> <a id="10314" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="10326" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10328" href="Data.Nat.DivMod.html#10279" class="Bound">n</a> <a id="10330" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10332" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="10347" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10349" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10351" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10353" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10355" href="Data.Nat.DivMod.html#10279" class="Bound">n</a> <a id="10357" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10359" href="Data.Nat.DivMod.html#10292" class="Bound">d</a>     <a id="10365" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10371" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10373" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10375" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10379" href="Data.Nat.DivMod.html#10309" class="Bound">p</a> <a id="10381" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10383" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10385" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10387" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10389" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10392" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10400" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10402" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10404" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="10406" class="Symbol">)</a> <a id="10408" class="Symbol">(</a><a id="10409" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="10417" href="Data.Nat.DivMod.html#10309" class="Bound">p</a> <a id="10419" href="Data.Nat.DivMod.html#10292" class="Bound">d</a><a id="10420" class="Symbol">)</a> <a id="10422" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10426" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10428" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10430" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10432" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10434" class="Number">0</a>         <a id="10444" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10447" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="10459" class="Symbol">_</a> <a id="10461" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10465" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10467" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10469" href="Data.Nat.DivMod.html#10292" class="Bound">d</a>             <a id="10483" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="10486" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="10492" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10494" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10496" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="10500" href="Data.Nat.DivMod.html#10292" class="Bound">d</a>                 <a id="10518" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n≡1+[m∸n]/n"></a><a id="10521" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="10535" class="Symbol">:</a> <a id="10537" class="Symbol">∀</a> <a id="10539" class="Symbol">{</a><a id="10540" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10542" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10543" class="Symbol">}</a> <a id="10545" class="Symbol">.{{</a><a id="10548" href="Data.Nat.DivMod.html#10548" class="Bound">_</a> <a id="10550" class="Symbol">:</a> <a id="10552" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10560" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10561" class="Symbol">}}</a> <a id="10564" class="Symbol">→</a> <a id="10566" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10568" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="10570" href="Data.Nat.DivMod.html#10542" class="Bound">n</a> <a id="10572" class="Symbol">→</a> <a id="10574" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10576" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10578" href="Data.Nat.DivMod.html#10542" class="Bound">n</a> <a id="10580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10582" class="Number">1</a> <a id="10584" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10586" class="Symbol">((</a><a id="10588" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10590" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10592" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10593" class="Symbol">)</a> <a id="10595" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10597" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10598" class="Symbol">)</a>
<a id="10600" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="10614" class="Symbol">{</a><a id="10615" href="Data.Nat.DivMod.html#10615" class="Bound">m</a><a id="10616" class="Symbol">@(</a><a id="10618" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10622" href="Data.Nat.DivMod.html#10622" class="Bound">m-1</a><a id="10625" class="Symbol">)}</a> <a id="10628" class="Symbol">{</a><a id="10629" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10630" class="Symbol">@(</a><a id="10632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10636" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a><a id="10639" class="Symbol">)}</a> <a id="10642" href="Data.Nat.DivMod.html#10642" class="Bound">m≥n</a> <a id="10646" class="Symbol">=</a> <a id="10648" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="10665" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10667" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10669" href="Data.Nat.DivMod.html#10629" class="Bound">n</a>                              <a id="10700" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10706" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="10717" class="Number">0</a> <a id="10719" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10723" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10725" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a>             <a id="10741" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10744" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="10757" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10761" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10763" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10767" href="Data.Nat.DivMod.html#10642" class="Bound">m≥n</a> <a id="10771" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10775" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="10786" class="Number">1</a> <a id="10788" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10792" class="Symbol">(</a><a id="10793" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10795" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10797" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10798" class="Symbol">)</a> <a id="10800" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a>       <a id="10810" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10813" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="10829" class="Number">1</a> <a id="10831" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10835" class="Symbol">(</a><a id="10836" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10838" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10840" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10841" class="Symbol">)</a> <a id="10843" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10847" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10851" class="Number">1</a> <a id="10853" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="10867" class="Number">0</a> <a id="10869" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10873" class="Symbol">(</a><a id="10874" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10876" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10878" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10879" class="Symbol">)</a> <a id="10881" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a><a id="10884" class="Symbol">)</a> <a id="10886" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10892" class="Number">1</a> <a id="10894" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10899" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10901" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10902" class="Symbol">)</a> <a id="10904" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10906" href="Data.Nat.DivMod.html#10629" class="Bound">n</a>                    <a id="10927" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m∸n]/n≡m/n∸1"></a><a id="10930" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="10944" class="Symbol">:</a> <a id="10946" class="Symbol">∀</a> <a id="10948" href="Data.Nat.DivMod.html#10948" class="Bound">m</a> <a id="10950" href="Data.Nat.DivMod.html#10950" class="Bound">n</a> <a id="10952" class="Symbol">.{{</a><a id="10955" href="Data.Nat.DivMod.html#10955" class="Bound">_</a> <a id="10957" class="Symbol">:</a> <a id="10959" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10967" href="Data.Nat.DivMod.html#10950" class="Bound">n</a><a id="10968" class="Symbol">}}</a> <a id="10971" class="Symbol">→</a> <a id="10973" class="Symbol">(</a><a id="10974" href="Data.Nat.DivMod.html#10948" class="Bound">m</a> <a id="10976" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10978" href="Data.Nat.DivMod.html#10950" class="Bound">n</a><a id="10979" class="Symbol">)</a> <a id="10981" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10983" href="Data.Nat.DivMod.html#10950" class="Bound">n</a> <a id="10985" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10987" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="10992" class="Symbol">(</a><a id="10993" href="Data.Nat.DivMod.html#10948" class="Bound">m</a> <a id="10995" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10997" href="Data.Nat.DivMod.html#10950" class="Bound">n</a><a id="10998" class="Symbol">)</a>
<a id="11000" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="11014" href="Data.Nat.DivMod.html#11014" class="Bound">m</a> <a id="11016" href="Data.Nat.DivMod.html#11016" class="Bound">n</a> <a id="11018" class="Keyword">with</a> <a id="11023" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="11034" href="Data.Nat.DivMod.html#11014" class="Bound">m</a> <a id="11036" href="Data.Nat.DivMod.html#11016" class="Bound">n</a>
<a id="11038" class="Symbol">...</a> <a id="11042" class="Symbol">|</a> <a id="11044" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="11049" href="Data.Nat.DivMod.html#11049" class="Bound">m&lt;n</a> <a id="11053" class="Symbol">=</a> <a id="11055" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11072" class="Symbol">(</a><a id="11073" class="Bound">m</a> <a id="11075" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11077" class="Bound">n</a><a id="11078" class="Symbol">)</a> <a id="11080" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11082" class="Bound">n</a>  <a id="11085" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11088" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="11109" class="Symbol">(</a><a id="11110" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="11116" class="Bound">m</a> <a id="11118" class="Bound">n</a><a id="11119" class="Symbol">)</a> <a id="11121" href="Data.Nat.DivMod.html#11049" class="Bound">m&lt;n</a><a id="11124" class="Symbol">)</a> <a id="11126" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11130" class="Number">0</a>            <a id="11143" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="11149" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11154" class="Number">0</a>       <a id="11162" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="11165" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11170" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11175" class="Symbol">(</a><a id="11176" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="11186" href="Data.Nat.DivMod.html#11049" class="Bound">m&lt;n</a><a id="11189" class="Symbol">)</a> <a id="11191" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="11195" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11200" class="Symbol">(</a><a id="11201" class="Bound">m</a> <a id="11203" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11205" class="Bound">n</a><a id="11206" class="Symbol">)</a> <a id="11208" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="11210" class="Symbol">...</a> <a id="11214" class="Symbol">|</a> <a id="11216" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="11221" href="Data.Nat.DivMod.html#11221" class="Bound">n≥m</a> <a id="11225" class="Symbol">=</a> <a id="11227" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11244" class="Symbol">(</a><a id="11245" class="Bound">m</a> <a id="11247" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11249" class="Bound">n</a><a id="11250" class="Symbol">)</a> <a id="11252" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11254" class="Bound">n</a>            <a id="11267" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="11273" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11278" class="Symbol">(</a><a id="11279" class="Number">1</a> <a id="11281" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11283" class="Symbol">(</a><a id="11284" class="Bound">m</a> <a id="11286" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11288" class="Bound">n</a><a id="11289" class="Symbol">)</a> <a id="11291" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11293" class="Bound">n</a><a id="11294" class="Symbol">)</a> <a id="11296" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="11299" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11304" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11309" class="Symbol">(</a><a id="11310" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="11324" href="Data.Nat.DivMod.html#11221" class="Bound">n≥m</a><a id="11327" class="Symbol">)</a> <a id="11329" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="11333" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11338" class="Symbol">(</a><a id="11339" class="Bound">m</a> <a id="11341" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11343" class="Bound">n</a><a id="11344" class="Symbol">)</a>           <a id="11356" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∣n⇒o%n%m≡o%m"></a><a id="11359" href="Data.Nat.DivMod.html#11359" class="Function">m∣n⇒o%n%m≡o%m</a> <a id="11373" class="Symbol">:</a> <a id="11375" class="Symbol">∀</a> <a id="11377" href="Data.Nat.DivMod.html#11377" class="Bound">m</a> <a id="11379" href="Data.Nat.DivMod.html#11379" class="Bound">n</a> <a id="11381" href="Data.Nat.DivMod.html#11381" class="Bound">o</a> <a id="11383" class="Symbol">.{{</a><a id="11386" href="Data.Nat.DivMod.html#11386" class="Bound">_</a> <a id="11388" class="Symbol">:</a> <a id="11390" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="11398" href="Data.Nat.DivMod.html#11377" class="Bound">m</a><a id="11399" class="Symbol">}}</a> <a id="11402" class="Symbol">.{{</a><a id="11405" href="Data.Nat.DivMod.html#11405" class="Bound">_</a> <a id="11407" class="Symbol">:</a> <a id="11409" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="11417" href="Data.Nat.DivMod.html#11379" class="Bound">n</a><a id="11418" class="Symbol">}}</a> <a id="11421" class="Symbol">→</a> <a id="11423" href="Data.Nat.DivMod.html#11377" class="Bound">m</a> <a id="11425" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="11427" href="Data.Nat.DivMod.html#11379" class="Bound">n</a> <a id="11429" class="Symbol">→</a>
                <a id="11447" href="Data.Nat.DivMod.html#11381" class="Bound">o</a> <a id="11449" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11451" href="Data.Nat.DivMod.html#11379" class="Bound">n</a> <a id="11453" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11455" href="Data.Nat.DivMod.html#11377" class="Bound">m</a> <a id="11457" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11459" href="Data.Nat.DivMod.html#11381" class="Bound">o</a> <a id="11461" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11463" href="Data.Nat.DivMod.html#11377" class="Bound">m</a>
<a id="11465" href="Data.Nat.DivMod.html#11359" class="Function">m∣n⇒o%n%m≡o%m</a> <a id="11479" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11481" href="Data.Nat.DivMod.html#11481" class="Bound">n</a><a id="11482" class="Symbol">@</a><a id="11483" class="DottedPattern Symbol">.(</a><a id="11485" href="Data.Nat.DivMod.html#11508" class="DottedPattern Bound">p</a> <a id="11487" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="11489" href="Data.Nat.DivMod.html#11479" class="DottedPattern Bound">m</a><a id="11490" class="DottedPattern Symbol">)</a> <a id="11492" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11494" class="Symbol">(</a><a id="11495" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="11508" href="Data.Nat.DivMod.html#11508" class="Bound">p</a><a id="11509" class="Symbol">)</a> <a id="11511" class="Symbol">=</a> <a id="11513" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11530" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11532" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11534" href="Data.Nat.DivMod.html#11481" class="Bound">n</a> <a id="11536" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11538" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>                <a id="11555" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="11561" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11563" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11565" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11568" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11570" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>               <a id="11586" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11589" href="Data.Nat.DivMod.html#1705" class="Function">%-congˡ</a> <a id="11597" class="Symbol">(</a><a id="11598" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="11610" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11612" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11614" class="Symbol">)</a> <a id="11616" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11620" class="Symbol">(</a><a id="11621" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11623" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11625" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11627" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11629" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11632" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11634" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11636" class="Symbol">)</a> <a id="11638" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11640" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>    <a id="11645" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="11648" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11653" class="Symbol">(λ</a> <a id="11656" href="Data.Nat.DivMod.html#11656" class="Bound">#</a> <a id="11658" class="Symbol">→</a> <a id="11660" class="Symbol">(</a><a id="11661" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11663" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11665" href="Data.Nat.DivMod.html#11656" class="Bound">#</a><a id="11666" class="Symbol">)</a> <a id="11668" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11670" href="Data.Nat.DivMod.html#11479" class="Bound">m</a><a id="11671" class="Symbol">)</a> <a id="11673" class="Symbol">(</a><a id="11674" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="11682" class="Symbol">(</a><a id="11683" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11685" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11687" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11689" class="Symbol">)</a> <a id="11691" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11693" href="Data.Nat.DivMod.html#11479" class="Bound">m</a><a id="11694" class="Symbol">)</a> <a id="11696" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="11700" class="Symbol">(</a><a id="11701" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11703" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11705" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11707" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11709" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11712" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11714" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11716" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11718" href="Data.Nat.DivMod.html#11479" class="Bound">m</a><a id="11719" class="Symbol">)</a> <a id="11721" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11723" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11725" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11728" href="Data.Nat.DivMod.html#2820" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11751" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11753" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11756" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11758" href="Data.Nat.DivMod.html#11508" class="Bound">p</a><a id="11759" class="Symbol">)</a> <a id="11761" href="Data.Nat.DivMod.html#11820" class="Function">lem</a> <a id="11765" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11769" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11771" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11773" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>                    <a id="11794" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="11798" class="Keyword">where</a>
  <a id="11806" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11809" class="Symbol">=</a> <a id="11811" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11813" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11815" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>

  <a id="11820" href="Data.Nat.DivMod.html#11820" class="Function">lem</a> <a id="11824" class="Symbol">:</a> <a id="11826" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11828" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11830" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11833" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11835" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11837" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11839" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11841" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11843" href="Data.Nat.DivMod.html#11492" class="Bound">o</a>
  <a id="11847" href="Data.Nat.DivMod.html#11820" class="Function">lem</a> <a id="11851" class="Symbol">=</a> <a id="11853" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="11863" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11865" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11867" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11870" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11872" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11874" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11876" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>       <a id="11884" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11887" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="11895" class="Symbol">(</a><a id="11896" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11898" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11900" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11902" class="Symbol">)</a> <a id="11904" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11906" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11908" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="11914" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11916" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11918" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11921" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11923" href="Data.Nat.DivMod.html#11806" class="Function">pm</a>          <a id="11935" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="11938" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="11946" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11948" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11951" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="11957" href="Data.Nat.DivMod.html#11492" class="Bound">o</a>                    <a id="11978" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n/m*o≡n/o"></a><a id="11981" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="11993" class="Symbol">:</a> <a id="11995" class="Symbol">∀</a> <a id="11997" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="11999" href="Data.Nat.DivMod.html#11999" class="Bound">n</a> <a id="12001" href="Data.Nat.DivMod.html#12001" class="Bound">o</a> <a id="12003" class="Symbol">.{{</a><a id="12006" href="Data.Nat.DivMod.html#12006" class="Bound">_</a> <a id="12008" class="Symbol">:</a> <a id="12010" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12018" href="Data.Nat.DivMod.html#12001" class="Bound">o</a><a id="12019" class="Symbol">}}</a> <a id="12022" class="Symbol">.{{</a><a id="12025" href="Data.Nat.DivMod.html#12025" class="Bound">_</a> <a id="12027" class="Symbol">:</a> <a id="12029" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12037" class="Symbol">(</a><a id="12038" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="12040" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12042" href="Data.Nat.DivMod.html#12001" class="Bound">o</a><a id="12043" class="Symbol">)}}</a> <a id="12047" class="Symbol">→</a>
              <a id="12063" class="Symbol">(</a><a id="12064" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="12066" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12068" href="Data.Nat.DivMod.html#11999" class="Bound">n</a><a id="12069" class="Symbol">)</a> <a id="12071" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12073" class="Symbol">(</a><a id="12074" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="12076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12078" href="Data.Nat.DivMod.html#12001" class="Bound">o</a><a id="12079" class="Symbol">)</a> <a id="12081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12083" href="Data.Nat.DivMod.html#11999" class="Bound">n</a> <a id="12085" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12087" href="Data.Nat.DivMod.html#12001" class="Bound">o</a>
<a id="12089" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="12101" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12103" href="Data.Nat.DivMod.html#12103" class="Bound">n</a> <a id="12105" href="Data.Nat.DivMod.html#12105" class="Bound">o</a> <a id="12107" class="Symbol">=</a> <a id="12109" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12116" class="Symbol">(</a><a id="12117" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="12131" href="Data.Nat.DivMod.html#12103" class="Bound">n</a><a id="12132" class="Symbol">)</a>
  <a id="12136" class="Keyword">where</a>
  <a id="12144" class="Keyword">instance</a> <a id="12153" href="Data.Nat.DivMod.html#12153" class="Function">_</a> <a id="12155" class="Symbol">=</a> <a id="12157" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="12163" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12165" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>
  <a id="12169" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12176" class="Symbol">:</a> <a id="12178" class="Symbol">∀</a> <a id="12180" class="Symbol">{</a><a id="12181" href="Data.Nat.DivMod.html#12181" class="Bound">n</a><a id="12182" class="Symbol">}</a> <a id="12184" class="Symbol">→</a> <a id="12186" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="12190" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="12194" href="Data.Nat.DivMod.html#12181" class="Bound">n</a> <a id="12196" class="Symbol">→</a> <a id="12198" class="Symbol">(</a><a id="12199" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12201" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12203" href="Data.Nat.DivMod.html#12181" class="Bound">n</a><a id="12204" class="Symbol">)</a> <a id="12206" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12208" class="Symbol">(</a><a id="12209" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12211" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12213" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12214" class="Symbol">)</a> <a id="12216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12218" href="Data.Nat.DivMod.html#12181" class="Bound">n</a> <a id="12220" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12222" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>
  <a id="12226" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12233" class="Symbol">{</a><a id="12234" href="Data.Nat.DivMod.html#12234" class="Bound">n</a><a id="12235" class="Symbol">}</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="12242" href="Data.Nat.DivMod.html#12242" class="Bound">rec</a><a id="12245" class="Symbol">)</a> <a id="12247" class="Keyword">with</a> <a id="12252" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="12263" href="Data.Nat.DivMod.html#12234" class="Bound">n</a> <a id="12265" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>
  <a id="12269" class="Symbol">...</a> <a id="12273" class="Symbol">|</a> <a id="12275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12280" href="Data.Nat.DivMod.html#12280" class="Bound">n&lt;o</a> <a id="12284" class="Symbol">=</a> <a id="12286" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="12292" class="Symbol">(</a><a id="12293" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="12303" class="Symbol">(</a><a id="12304" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="12314" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12316" href="Data.Nat.DivMod.html#12280" class="Bound">n&lt;o</a><a id="12319" class="Symbol">))</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12327" class="Symbol">(</a><a id="12328" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="12338" href="Data.Nat.DivMod.html#12280" class="Bound">n&lt;o</a><a id="12341" class="Symbol">))</a>
    <a id="12348" class="Keyword">where</a> <a id="12354" class="Keyword">instance</a> <a id="12363" href="Data.Nat.DivMod.html#12363" class="Function">_</a> <a id="12365" class="Symbol">=</a> <a id="12367" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="12377" href="Data.Nat.DivMod.html#12101" class="Bound">m</a>
  <a id="12381" class="Symbol">...</a> <a id="12385" class="Symbol">|</a> <a id="12387" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12392" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a> <a id="12396" class="Symbol">=</a> <a id="12398" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="12417" class="Symbol">(</a><a id="12418" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12420" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12422" class="Bound">n</a><a id="12423" class="Symbol">)</a> <a id="12425" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12430" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12432" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12433" class="Symbol">)</a>             <a id="12447" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12450" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="12464" class="Symbol">(</a><a id="12465" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="12475" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12477" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a><a id="12480" class="Symbol">)</a> <a id="12482" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12488" class="Number">1</a> <a id="12490" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12492" class="Symbol">(</a><a id="12493" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12495" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12497" class="Bound">n</a> <a id="12499" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12501" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12503" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12505" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12506" class="Symbol">)</a> <a id="12508" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12513" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12515" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12516" class="Symbol">)</a> <a id="12518" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="12521" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12526" class="Symbol">(</a><a id="12527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Data.Nat.Base.html#7102" class="Function Operator">_/</a> <a id="12537" class="Symbol">(</a><a id="12538" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12540" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12542" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12543" class="Symbol">)))</a> <a id="12547" class="Symbol">(</a><a id="12548" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="12561" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12563" class="Bound">n</a> <a id="12565" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12566" class="Symbol">)</a> <a id="12568" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="12574" class="Number">1</a> <a id="12576" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12578" class="Symbol">(</a><a id="12579" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12581" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12583" class="Symbol">(</a><a id="12584" class="Bound">n</a> <a id="12586" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12588" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12589" class="Symbol">))</a> <a id="12592" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12594" class="Symbol">(</a><a id="12595" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12597" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12599" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12600" class="Symbol">)</a>   <a id="12604" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12607" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12616" class="Symbol">(</a><a id="12617" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12624" class="Symbol">(</a><a id="12625" class="Bound">rec</a> <a id="12629" href="Data.Nat.DivMod.html#12742" class="Function">n∸o&lt;n</a><a id="12634" class="Symbol">))</a> <a id="12637" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12643" class="Number">1</a> <a id="12645" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12647" class="Symbol">(</a><a id="12648" class="Bound">n</a> <a id="12650" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12652" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12653" class="Symbol">)</a> <a id="12655" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12657" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>               <a id="12673" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="12676" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="12690" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a> <a id="12694" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="12700" class="Bound">n</a> <a id="12702" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12704" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>                         <a id="12730" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="12736" class="Keyword">where</a> <a id="12742" href="Data.Nat.DivMod.html#12742" class="Function">n∸o&lt;n</a> <a id="12748" class="Symbol">=</a> <a id="12750" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="12769" class="Symbol">(</a><a id="12770" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="12782" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12783" class="Symbol">))</a> <a id="12786" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a>

<a id="m*n/o*n≡m/o"></a><a id="12791" href="Data.Nat.DivMod.html#12791" class="Function">m*n/o*n≡m/o</a> <a id="12803" class="Symbol">:</a> <a id="12805" class="Symbol">∀</a> <a id="12807" href="Data.Nat.DivMod.html#12807" class="Bound">m</a> <a id="12809" href="Data.Nat.DivMod.html#12809" class="Bound">n</a> <a id="12811" href="Data.Nat.DivMod.html#12811" class="Bound">o</a> <a id="12813" class="Symbol">.{{</a><a id="12816" href="Data.Nat.DivMod.html#12816" class="Bound">_</a> <a id="12818" class="Symbol">:</a> <a id="12820" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12828" href="Data.Nat.DivMod.html#12811" class="Bound">o</a><a id="12829" class="Symbol">}}</a> <a id="12832" class="Symbol">.{{</a><a id="12835" href="Data.Nat.DivMod.html#12835" class="Bound">_</a> <a id="12837" class="Symbol">:</a> <a id="12839" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12847" class="Symbol">(</a><a id="12848" href="Data.Nat.DivMod.html#12811" class="Bound">o</a> <a id="12850" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12852" href="Data.Nat.DivMod.html#12809" class="Bound">n</a><a id="12853" class="Symbol">)}}</a> <a id="12857" class="Symbol">→</a>
              <a id="12873" href="Data.Nat.DivMod.html#12807" class="Bound">m</a> <a id="12875" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12877" href="Data.Nat.DivMod.html#12809" class="Bound">n</a> <a id="12879" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12881" class="Symbol">(</a><a id="12882" href="Data.Nat.DivMod.html#12811" class="Bound">o</a> <a id="12884" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12886" href="Data.Nat.DivMod.html#12809" class="Bound">n</a><a id="12887" class="Symbol">)</a> <a id="12889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12891" href="Data.Nat.DivMod.html#12807" class="Bound">m</a> <a id="12893" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12895" href="Data.Nat.DivMod.html#12811" class="Bound">o</a>
<a id="12897" href="Data.Nat.DivMod.html#12791" class="Function">m*n/o*n≡m/o</a> <a id="12909" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12911" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="12913" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="12915" class="Symbol">=</a> <a id="12917" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="12934" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12936" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12938" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="12940" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12942" class="Symbol">(</a><a id="12943" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="12945" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12947" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="12948" class="Symbol">)</a> <a id="12950" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12953" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="12961" class="Symbol">(</a><a id="12962" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="12969" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12971" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="12972" class="Symbol">)</a> <a id="12974" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12978" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="12980" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12982" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12984" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12986" class="Symbol">(</a><a id="12987" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="12989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12991" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="12992" class="Symbol">)</a> <a id="12994" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12997" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="13005" class="Symbol">(</a><a id="13006" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="13013" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="13015" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="13016" class="Symbol">)</a> <a id="13018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13022" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13026" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="13028" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13030" class="Symbol">(</a><a id="13031" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13033" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13035" href="Data.Nat.DivMod.html#12913" class="Bound">o</a><a id="13036" class="Symbol">)</a> <a id="13038" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13041" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="13053" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13055" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="13057" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="13059" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13063" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="13065" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13067" href="Data.Nat.DivMod.html#12913" class="Bound">o</a>           <a id="13079" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="13083" class="Keyword">where</a> <a id="13089" class="Keyword">instance</a>
    <a id="13102" href="Data.Nat.DivMod.html#13102" class="Function">_</a> <a id="13104" class="Symbol">:</a> <a id="13106" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13114" href="Data.Nat.DivMod.html#12911" class="Bound">n</a>
    <a id="13120" class="Symbol">_</a> <a id="13122" class="Symbol">=</a> <a id="13124" href="Data.Nat.Properties.html#26287" class="Function">m*n≢0⇒n≢0</a> <a id="13134" href="Data.Nat.DivMod.html#12913" class="Bound">o</a>
    <a id="13140" href="Data.Nat.DivMod.html#13140" class="Function">_</a> <a id="13142" class="Symbol">:</a> <a id="13144" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13152" class="Symbol">(</a><a id="13153" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13155" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13157" href="Data.Nat.DivMod.html#12913" class="Bound">o</a><a id="13158" class="Symbol">)</a>
    <a id="13164" class="Symbol">_</a> <a id="13166" class="Symbol">=</a> <a id="13168" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="13174" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13176" href="Data.Nat.DivMod.html#12913" class="Bound">o</a>

<a id="m&lt;n*o⇒m/o&lt;n"></a><a id="13179" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13191" class="Symbol">:</a> <a id="13193" class="Symbol">∀</a> <a id="13195" class="Symbol">{</a><a id="13196" href="Data.Nat.DivMod.html#13196" class="Bound">m</a> <a id="13198" href="Data.Nat.DivMod.html#13198" class="Bound">n</a> <a id="13200" href="Data.Nat.DivMod.html#13200" class="Bound">o</a><a id="13201" class="Symbol">}</a> <a id="13203" class="Symbol">.{{</a><a id="13206" href="Data.Nat.DivMod.html#13206" class="Bound">_</a> <a id="13208" class="Symbol">:</a> <a id="13210" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13218" href="Data.Nat.DivMod.html#13200" class="Bound">o</a><a id="13219" class="Symbol">}}</a> <a id="13222" class="Symbol">→</a> <a id="13224" href="Data.Nat.DivMod.html#13196" class="Bound">m</a> <a id="13226" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13228" href="Data.Nat.DivMod.html#13198" class="Bound">n</a> <a id="13230" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13232" href="Data.Nat.DivMod.html#13200" class="Bound">o</a> <a id="13234" class="Symbol">→</a> <a id="13236" href="Data.Nat.DivMod.html#13196" class="Bound">m</a> <a id="13238" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13240" href="Data.Nat.DivMod.html#13200" class="Bound">o</a> <a id="13242" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13244" href="Data.Nat.DivMod.html#13198" class="Bound">n</a>
<a id="13246" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13258" class="Symbol">{</a><a id="13259" href="Data.Nat.DivMod.html#13259" class="Bound">m</a><a id="13260" class="Symbol">}</a> <a id="13262" class="Symbol">{</a><a id="13263" class="Number">1</a><a id="13264" class="Symbol">}</a> <a id="13266" class="Symbol">{</a><a id="13267" href="Data.Nat.DivMod.html#13267" class="Bound">o</a><a id="13268" class="Symbol">}</a> <a id="13270" href="Data.Nat.DivMod.html#13270" class="Bound">m&lt;o</a> <a id="13274" class="Keyword">rewrite</a> <a id="13282" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="13294" href="Data.Nat.DivMod.html#13267" class="Bound">o</a> <a id="13296" class="Symbol">=</a> <a id="13298" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="13313" href="Data.Nat.DivMod.html#13259" class="Bound">m</a> <a id="13315" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13317" href="Data.Nat.DivMod.html#13267" class="Bound">o</a> <a id="13319" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13322" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="13332" href="Data.Nat.DivMod.html#13270" class="Bound">m&lt;o</a> <a id="13336" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13340" class="Number">0</a>     <a id="13346" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="13349" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="13353" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="13357" class="Number">1</a> <a id="13359" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="13361" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13373" class="Symbol">{</a><a id="13374" href="Data.Nat.DivMod.html#13374" class="Bound">m</a><a id="13375" class="Symbol">}</a> <a id="13377" class="Symbol">{</a><a id="13378" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13382" href="Data.Nat.DivMod.html#13382" class="Bound">n</a><a id="13383" class="Symbol">@(</a><a id="13385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13389" class="Symbol">_)}</a> <a id="13393" class="Symbol">{</a><a id="13394" href="Data.Nat.DivMod.html#13394" class="Bound">o</a><a id="13395" class="Symbol">}</a> <a id="13397" href="Data.Nat.DivMod.html#13397" class="Bound">m&lt;n*o</a> <a id="13403" class="Symbol">=</a> <a id="13405" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="13419" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13421" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="13436" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="13441" class="Symbol">(</a><a id="13442" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13444" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13446" href="Data.Nat.DivMod.html#13394" class="Bound">o</a><a id="13447" class="Symbol">)</a> <a id="13449" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="13452" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="13466" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13468" href="Data.Nat.DivMod.html#13394" class="Bound">o</a> <a id="13470" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="13474" class="Symbol">(</a><a id="13475" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13477" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13479" href="Data.Nat.DivMod.html#13394" class="Bound">o</a><a id="13480" class="Symbol">)</a> <a id="13482" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13484" href="Data.Nat.DivMod.html#13394" class="Bound">o</a>  <a id="13487" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="13490" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="13515" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13517" href="Data.Nat.DivMod.html#13394" class="Bound">o</a> <a id="13519" href="Data.Nat.DivMod.html#13397" class="Bound">m&lt;n*o</a><a id="13524" class="Symbol">)</a> <a id="13526" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="13530" href="Data.Nat.DivMod.html#13382" class="Bound">n</a> <a id="13532" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="13536" class="Keyword">where</a> <a id="13542" class="Keyword">instance</a> <a id="13551" href="Data.Nat.DivMod.html#13551" class="Function">_</a> <a id="13553" class="Symbol">=</a> <a id="13555" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="13561" href="Data.Nat.DivMod.html#13382" class="Bound">n</a> <a id="13563" href="Data.Nat.DivMod.html#13394" class="Bound">o</a>

<a id="[m∸n*o]/o≡m/o∸n"></a><a id="13566" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13582" class="Symbol">:</a> <a id="13584" class="Symbol">∀</a> <a id="13586" href="Data.Nat.DivMod.html#13586" class="Bound">m</a> <a id="13588" href="Data.Nat.DivMod.html#13588" class="Bound">n</a> <a id="13590" href="Data.Nat.DivMod.html#13590" class="Bound">o</a> <a id="13592" class="Symbol">.{{</a><a id="13595" href="Data.Nat.DivMod.html#13595" class="Bound">_</a> <a id="13597" class="Symbol">:</a> <a id="13599" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13607" href="Data.Nat.DivMod.html#13590" class="Bound">o</a><a id="13608" class="Symbol">}}</a> <a id="13611" class="Symbol">→</a> <a id="13613" class="Symbol">(</a><a id="13614" href="Data.Nat.DivMod.html#13586" class="Bound">m</a> <a id="13616" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13618" href="Data.Nat.DivMod.html#13588" class="Bound">n</a> <a id="13620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13622" href="Data.Nat.DivMod.html#13590" class="Bound">o</a><a id="13623" class="Symbol">)</a> <a id="13625" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13627" href="Data.Nat.DivMod.html#13590" class="Bound">o</a> <a id="13629" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13631" href="Data.Nat.DivMod.html#13586" class="Bound">m</a> <a id="13633" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13635" href="Data.Nat.DivMod.html#13590" class="Bound">o</a> <a id="13637" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13639" href="Data.Nat.DivMod.html#13588" class="Bound">n</a>
<a id="13641" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13657" href="Data.Nat.DivMod.html#13657" class="Bound">m</a> <a id="13659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13667" href="Data.Nat.DivMod.html#13667" class="Bound">o</a> <a id="13669" class="Symbol">=</a> <a id="13671" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13676" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13692" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13694" class="Symbol">(</a><a id="13695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13699" href="Data.Nat.DivMod.html#13699" class="Bound">n</a><a id="13700" class="Symbol">)</a> <a id="13702" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13704" class="Symbol">=</a> <a id="13706" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="13723" class="Symbol">(</a><a id="13724" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13726" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13728" class="Symbol">(</a><a id="13729" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13731" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13733" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13735" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13737" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13738" class="Symbol">))</a> <a id="13741" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13743" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13745" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="13748" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="13756" class="Symbol">(</a><a id="13757" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="13767" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13769" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13771" class="Symbol">(</a><a id="13772" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13774" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13776" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13777" class="Symbol">))</a> <a id="13780" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="13784" class="Symbol">(</a><a id="13785" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13787" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13789" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13791" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13793" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13795" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13797" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13798" class="Symbol">)</a> <a id="13800" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13802" href="Data.Nat.DivMod.html#13702" class="Bound">o</a>   <a id="13806" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13809" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13825" class="Symbol">(</a><a id="13826" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13828" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13830" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13831" class="Symbol">)</a> <a id="13833" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13835" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13837" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13841" class="Symbol">(</a><a id="13842" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13844" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13846" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13847" class="Symbol">)</a> <a id="13849" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13851" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13853" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13855" href="Data.Nat.DivMod.html#13699" class="Bound">n</a>       <a id="13863" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13866" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="13875" href="Data.Nat.DivMod.html#13699" class="Bound">n</a><a id="13876" class="Symbol">)</a> <a id="13878" class="Symbol">(</a><a id="13879" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="13893" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13895" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13896" class="Symbol">)</a> <a id="13898" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13902" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13904" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13906" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13908" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13910" class="Number">1</a> <a id="13912" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13914" href="Data.Nat.DivMod.html#13699" class="Bound">n</a>         <a id="13924" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13927" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="13937" class="Symbol">(</a><a id="13938" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13940" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13942" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13943" class="Symbol">)</a> <a id="13945" class="Number">1</a> <a id="13947" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13949" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13953" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13955" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13957" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13959" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13961" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13965" href="Data.Nat.DivMod.html#13699" class="Bound">n</a>         <a id="13975" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n/o≡m/[n*o]"></a><a id="13978" href="Data.Nat.DivMod.html#13978" class="Function">m/n/o≡m/[n*o]</a> <a id="13992" class="Symbol">:</a> <a id="13994" class="Symbol">∀</a> <a id="13996" href="Data.Nat.DivMod.html#13996" class="Bound">m</a> <a id="13998" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14000" href="Data.Nat.DivMod.html#14000" class="Bound">o</a> <a id="14002" class="Symbol">.{{</a><a id="14005" href="Data.Nat.DivMod.html#14005" class="Bound">_</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="14017" href="Data.Nat.DivMod.html#13998" class="Bound">n</a><a id="14018" class="Symbol">}}</a> <a id="14021" class="Symbol">.{{</a><a id="14024" href="Data.Nat.DivMod.html#14024" class="Bound">_</a> <a id="14026" class="Symbol">:</a> <a id="14028" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="14036" href="Data.Nat.DivMod.html#14000" class="Bound">o</a><a id="14037" class="Symbol">}}</a>
                <a id="14056" class="Symbol">.{{</a><a id="14059" href="Data.Nat.DivMod.html#14059" class="Bound">_</a> <a id="14061" class="Symbol">:</a> <a id="14063" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="14071" class="Symbol">(</a><a id="14072" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14074" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14076" href="Data.Nat.DivMod.html#14000" class="Bound">o</a><a id="14077" class="Symbol">)}}</a> <a id="14081" class="Symbol">→</a> <a id="14083" href="Data.Nat.DivMod.html#13996" class="Bound">m</a> <a id="14085" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14087" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14089" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14091" href="Data.Nat.DivMod.html#14000" class="Bound">o</a> <a id="14093" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14095" href="Data.Nat.DivMod.html#13996" class="Bound">m</a> <a id="14097" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14099" class="Symbol">(</a><a id="14100" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14102" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14104" href="Data.Nat.DivMod.html#14000" class="Bound">o</a><a id="14105" class="Symbol">)</a>
<a id="14107" href="Data.Nat.DivMod.html#13978" class="Function">m/n/o≡m/[n*o]</a> <a id="14121" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14123" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14125" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14127" class="Symbol">=</a> <a id="14129" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="14146" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14148" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14150" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14152" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14154" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>                             <a id="14184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14187" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="14195" class="Symbol">{</a><a id="14196" class="Argument">o</a> <a id="14198" class="Symbol">=</a> <a id="14200" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14201" class="Symbol">}</a> <a id="14203" class="Symbol">(</a><a id="14204" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="14212" class="Symbol">(</a><a id="14213" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="14227" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14229" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14232" class="Symbol">))</a> <a id="14235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14239" class="Symbol">(</a><a id="14240" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14242" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14244" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14248" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14250" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14252" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14254" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14258" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14260" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14263" class="Symbol">)</a> <a id="14265" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14267" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14269" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14271" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>     <a id="14277" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14280" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="14288" class="Symbol">(</a><a id="14289" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="14304" class="Symbol">(</a><a id="14305" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14307" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14309" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14312" class="Symbol">)</a> <a id="14314" href="Data.Nat.DivMod.html#14782" class="Function">lem₁</a><a id="14318" class="Symbol">)</a> <a id="14320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14324" class="Symbol">(</a><a id="14325" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14327" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14329" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14333" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14335" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14337" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14339" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14341" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14343" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14347" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14349" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14353" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14355" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="14356" class="Symbol">)</a> <a id="14358" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14360" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14365" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14370" class="Symbol">(λ</a> <a id="14373" href="Data.Nat.DivMod.html#14373" class="Bound">#</a> <a id="14375" class="Symbol">→</a> <a id="14377" class="Symbol">(</a><a id="14378" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14380" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14382" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14386" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14388" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14390" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14392" href="Data.Nat.DivMod.html#14373" class="Bound">#</a><a id="14393" class="Symbol">)</a> <a id="14395" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14397" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14398" class="Symbol">)</a> <a id="14400" href="Data.Nat.DivMod.html#14983" class="Function">lem₂</a> <a id="14405" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14409" class="Symbol">(</a><a id="14410" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14412" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14414" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14418" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14420" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14422" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14424" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14426" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14428" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14432" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14434" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14435" class="Symbol">)</a> <a id="14437" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14439" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>       <a id="14447" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14450" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="14465" class="Symbol">(</a><a id="14466" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14468" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14470" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14474" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14476" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="14477" class="Symbol">)</a> <a id="14479" class="Symbol">(</a><a id="14480" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="14493" class="Symbol">(</a><a id="14494" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14496" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14498" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14501" class="Symbol">))</a> <a id="14504" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14508" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14510" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14512" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14516" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14518" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14520" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14522" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14524" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14526" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14528" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14530" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14534" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14536" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14538" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14540" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>     <a id="14546" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14549" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14554" class="Symbol">(</a><a id="14555" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14557" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14559" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14563" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14565" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14567" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14569" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14571" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="14573" class="Symbol">)</a> <a id="14575" class="Symbol">(</a><a id="14576" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="14584" class="Symbol">(</a><a id="14585" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14587" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14589" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14592" class="Symbol">)</a> <a id="14594" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14595" class="Symbol">)</a> <a id="14597" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14601" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14603" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14605" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14609" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14611" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14613" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14615" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14617" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14619" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14621" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14623" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>             <a id="14639" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14642" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14647" class="Symbol">(</a><a id="14648" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="14651" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14653" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14655" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14658" class="Symbol">)</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="14671" class="Symbol">(</a><a id="14672" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="14684" class="Symbol">{</a><a id="14685" class="Argument">n</a> <a id="14687" class="Symbol">=</a> <a id="14689" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14690" class="Symbol">}</a> <a id="14692" href="Data.Nat.DivMod.html#15260" class="Function">lem₃</a><a id="14696" class="Symbol">))</a> <a id="14699" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14703" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14705" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14707" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>                               <a id="14741" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="14745" class="Keyword">where</a>
  <a id="14753" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14757" class="Symbol">=</a> <a id="14759" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14761" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14763" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>
  <a id="14767" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a> <a id="14771" class="Symbol">=</a> <a id="14773" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14775" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14777" href="Data.Nat.DivMod.html#14123" class="Bound">n</a>

  <a id="14782" href="Data.Nat.DivMod.html#14782" class="Function">lem₁</a> <a id="14787" class="Symbol">:</a> <a id="14789" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14791" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="14793" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14795" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14797" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14801" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14803" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>
  <a id="14809" href="Data.Nat.DivMod.html#14782" class="Function">lem₁</a> <a id="14814" class="Symbol">=</a> <a id="14816" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="14824" class="Symbol">(</a><a id="14825" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14827" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14829" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14833" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14835" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14836" class="Symbol">)</a> <a id="14838" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14840" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="14859" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14861" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14863" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14867" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14869" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>   <a id="14875" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14878" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14883" class="Symbol">(</a><a id="14884" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14886" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14888" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14892" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="14894" class="Symbol">)</a> <a id="14896" class="Symbol">(</a><a id="14897" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="14904" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14906" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14907" class="Symbol">)</a> <a id="14909" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="14915" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14917" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14919" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14923" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14925" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a>   <a id="14931" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="14934" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="14942" class="Symbol">(</a><a id="14943" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14945" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14947" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14950" class="Symbol">)</a> <a id="14952" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14954" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14956" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="14962" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14964" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14966" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14970" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14972" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14974" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14976" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14978" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="14983" href="Data.Nat.DivMod.html#14983" class="Function">lem₂</a> <a id="14988" class="Symbol">:</a> <a id="14990" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14992" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14994" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14998" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15000" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15004" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15006" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15010" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15012" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15014" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15018" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15020" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>
  <a id="15024" href="Data.Nat.DivMod.html#14983" class="Function">lem₂</a> <a id="15029" class="Symbol">=</a> <a id="15031" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="15050" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15052" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15054" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15058" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15060" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15064" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15066" href="Data.Nat.DivMod.html#14123" class="Bound">n</a>   <a id="15070" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15073" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15078" class="Symbol">(λ</a> <a id="15081" href="Data.Nat.DivMod.html#15081" class="Bound">#</a> <a id="15083" class="Symbol">→</a> <a id="15085" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15087" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15089" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15093" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15095" href="Data.Nat.DivMod.html#15081" class="Bound">#</a> <a id="15097" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15099" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="15100" class="Symbol">)</a> <a id="15102" class="Symbol">(</a><a id="15103" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="15110" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15112" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="15113" class="Symbol">)</a> <a id="15115" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15121" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15123" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15125" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15129" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15131" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a> <a id="15135" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15137" href="Data.Nat.DivMod.html#14123" class="Bound">n</a>   <a id="15141" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="15144" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="15152" class="Symbol">(</a><a id="15153" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="15161" class="Symbol">(</a><a id="15162" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15164" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15166" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="15169" class="Symbol">)</a> <a id="15171" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="15173" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="15174" class="Symbol">)</a> <a id="15176" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="15182" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15184" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15186" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15190" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15192" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="15194" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15196" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15198" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15200" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15202" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15205" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="15213" class="Symbol">(</a><a id="15214" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15216" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15218" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15222" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15224" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="15225" class="Symbol">)</a> <a id="15227" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15229" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15235" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15237" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15239" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15243" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15245" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>         <a id="15255" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="15260" href="Data.Nat.DivMod.html#15260" class="Function">lem₃</a> <a id="15265" class="Symbol">:</a> <a id="15267" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15269" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="15271" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15275" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="15277" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a>
  <a id="15283" href="Data.Nat.DivMod.html#15260" class="Function">lem₃</a> <a id="15288" class="Symbol">=</a> <a id="15290" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="15307" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15309" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="15311" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15315" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="15318" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="15324" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15326" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15330" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="15336" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>     <a id="15344" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15347" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="15354" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15356" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="15358" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15364" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a>     <a id="15372" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-/-assoc"></a><a id="15375" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15385" class="Symbol">:</a> <a id="15387" class="Symbol">∀</a> <a id="15389" href="Data.Nat.DivMod.html#15389" class="Bound">m</a> <a id="15391" class="Symbol">{</a><a id="15392" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15394" href="Data.Nat.DivMod.html#15394" class="Bound">d</a><a id="15395" class="Symbol">}</a> <a id="15397" class="Symbol">.{{</a><a id="15400" href="Data.Nat.DivMod.html#15400" class="Bound">_</a> <a id="15402" class="Symbol">:</a> <a id="15404" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15412" href="Data.Nat.DivMod.html#15394" class="Bound">d</a><a id="15413" class="Symbol">}}</a> <a id="15416" class="Symbol">→</a> <a id="15418" href="Data.Nat.DivMod.html#15394" class="Bound">d</a> <a id="15420" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="15422" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15424" class="Symbol">→</a> <a id="15426" href="Data.Nat.DivMod.html#15389" class="Bound">m</a> <a id="15428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15430" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15432" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15434" href="Data.Nat.DivMod.html#15394" class="Bound">d</a> <a id="15436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15438" href="Data.Nat.DivMod.html#15389" class="Bound">m</a> <a id="15440" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15442" class="Symbol">(</a><a id="15443" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15445" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15447" href="Data.Nat.DivMod.html#15394" class="Bound">d</a><a id="15448" class="Symbol">)</a>
<a id="15450" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15460" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15468" class="Symbol">{_}</a> <a id="15472" class="Symbol">{</a><a id="15473" href="Data.Nat.DivMod.html#15473" class="Bound">d</a><a id="15474" class="Symbol">}</a> <a id="15476" href="Data.Nat.DivMod.html#15476" class="Bound">d∣n</a> <a id="15480" class="Symbol">=</a> <a id="15482" href="Data.Nat.DivMod.html#7128" class="Function">0/n≡0</a> <a id="15488" href="Data.Nat.DivMod.html#15473" class="Bound">d</a>
<a id="15490" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15500" class="Symbol">(</a><a id="15501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15505" href="Data.Nat.DivMod.html#15505" class="Bound">m</a><a id="15506" class="Symbol">)</a> <a id="15508" class="Symbol">{</a><a id="15509" href="Data.Nat.DivMod.html#15509" class="Bound">n</a><a id="15510" class="Symbol">}</a> <a id="15512" class="Symbol">{</a><a id="15513" href="Data.Nat.DivMod.html#15513" class="Bound">d</a><a id="15514" class="Symbol">}</a> <a id="15516" href="Data.Nat.DivMod.html#15516" class="Bound">d∣n</a> <a id="15520" class="Symbol">=</a> <a id="15522" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="15539" class="Symbol">(</a><a id="15540" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15542" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15544" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15546" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15548" href="Data.Nat.DivMod.html#15509" class="Bound">n</a><a id="15549" class="Symbol">)</a> <a id="15551" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15553" href="Data.Nat.DivMod.html#15513" class="Bound">d</a>     <a id="15559" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15562" href="Data.Nat.DivMod.html#9834" class="Function">+-distrib-/-∣ˡ</a> <a id="15577" class="Symbol">_</a> <a id="15579" href="Data.Nat.DivMod.html#15516" class="Bound">d∣n</a> <a id="15583" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="15587" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15589" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15591" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15593" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15595" class="Symbol">(</a><a id="15596" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15598" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15600" href="Data.Nat.DivMod.html#15509" class="Bound">n</a><a id="15601" class="Symbol">)</a> <a id="15603" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15605" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15607" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15610" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15615" class="Symbol">(</a><a id="15616" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15618" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15620" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15622" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="15624" class="Symbol">)</a> <a id="15626" class="Symbol">(</a><a id="15627" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15637" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15639" href="Data.Nat.DivMod.html#15516" class="Bound">d∣n</a><a id="15642" class="Symbol">)</a> <a id="15644" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="15648" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15650" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15652" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15654" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15656" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15658" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15660" class="Symbol">(</a><a id="15661" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15663" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15665" href="Data.Nat.DivMod.html#15513" class="Bound">d</a><a id="15666" class="Symbol">)</a> <a id="15668" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="/-*-interchange"></a><a id="15671" href="Data.Nat.DivMod.html#15671" class="Function">/-*-interchange</a> <a id="15687" class="Symbol">:</a> <a id="15689" class="Symbol">.{{</a><a id="15692" href="Data.Nat.DivMod.html#15692" class="Bound">_</a> <a id="15694" class="Symbol">:</a> <a id="15696" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15704" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="15705" class="Symbol">}}</a> <a id="15708" class="Symbol">.{{</a><a id="15711" href="Data.Nat.DivMod.html#15711" class="Bound">_</a> <a id="15713" class="Symbol">:</a> <a id="15715" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15723" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15724" class="Symbol">}}</a> <a id="15727" class="Symbol">.{{</a><a id="15730" href="Data.Nat.DivMod.html#15730" class="Bound">_</a> <a id="15732" class="Symbol">:</a> <a id="15734" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15742" class="Symbol">(</a><a id="15743" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="15745" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15747" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15748" class="Symbol">)}}</a> <a id="15752" class="Symbol">→</a>
                  <a id="15772" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="15774" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="15776" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="15778" class="Symbol">→</a> <a id="15780" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a> <a id="15782" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="15784" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="15786" class="Symbol">→</a> <a id="15788" class="Symbol">(</a><a id="15789" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="15791" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15793" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="15794" class="Symbol">)</a> <a id="15796" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15798" class="Symbol">(</a><a id="15799" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="15801" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15803" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15804" class="Symbol">)</a> <a id="15806" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15808" class="Symbol">(</a><a id="15809" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="15811" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15813" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="15814" class="Symbol">)</a> <a id="15816" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15818" class="Symbol">(</a><a id="15819" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="15821" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15823" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15824" class="Symbol">)</a>
<a id="15826" href="Data.Nat.DivMod.html#15671" class="Function">/-*-interchange</a> <a id="15842" class="Symbol">{</a><a id="15843" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="15844" class="Symbol">}</a> <a id="15846" class="Symbol">{</a><a id="15847" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15848" class="Symbol">}</a> <a id="15850" class="Symbol">{</a><a id="15851" href="Data.Nat.DivMod.html#15851" class="Bound">m</a><a id="15852" class="Symbol">@</a><a id="15853" class="DottedPattern Symbol">.(</a><a id="15855" href="Data.Nat.DivMod.html#15890" class="DottedPattern Bound">q</a> <a id="15857" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="15859" href="Data.Nat.DivMod.html#15843" class="DottedPattern Bound">o</a><a id="15860" class="DottedPattern Symbol">)</a><a id="15861" class="Symbol">}</a> <a id="15863" class="Symbol">{</a><a id="15864" href="Data.Nat.DivMod.html#15864" class="Bound">n</a><a id="15865" class="Symbol">@</a><a id="15866" class="DottedPattern Symbol">.(</a><a id="15868" href="Data.Nat.DivMod.html#15907" class="DottedPattern Bound">r</a> <a id="15870" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="15872" href="Data.Nat.DivMod.html#15847" class="DottedPattern Bound">p</a><a id="15873" class="DottedPattern Symbol">)</a><a id="15874" class="Symbol">}</a> <a id="15876" class="Symbol">(</a><a id="15877" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="15890" href="Data.Nat.DivMod.html#15890" class="Bound">q</a><a id="15891" class="Symbol">)</a> <a id="15893" class="Symbol">(</a><a id="15894" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="15907" href="Data.Nat.DivMod.html#15907" class="Bound">r</a><a id="15908" class="Symbol">)</a>
  <a id="15912" class="Symbol">=</a> <a id="15914" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="15931" class="Symbol">(</a><a id="15932" href="Data.Nat.DivMod.html#15851" class="Bound">m</a> <a id="15934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15936" href="Data.Nat.DivMod.html#15864" class="Bound">n</a><a id="15937" class="Symbol">)</a> <a id="15939" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15941" class="Symbol">(</a><a id="15942" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="15944" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15946" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15947" class="Symbol">)</a> <a id="15949" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="15955" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="15957" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15959" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="15961" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15963" class="Symbol">(</a><a id="15964" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="15966" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15968" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15969" class="Symbol">)</a> <a id="15971" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15973" class="Symbol">(</a><a id="15974" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="15976" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15978" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15979" class="Symbol">)</a> <a id="15981" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15984" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="15992" class="Symbol">(</a><a id="15993" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="16017" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16019" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16021" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16023" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16024" class="Symbol">)</a> <a id="16026" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16030" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16032" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16034" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16036" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16038" class="Symbol">(</a><a id="16039" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16041" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16043" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16044" class="Symbol">)</a> <a id="16046" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16048" class="Symbol">(</a><a id="16049" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16051" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16053" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16054" class="Symbol">)</a> <a id="16056" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16059" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="16067" class="Symbol">(</a><a id="16068" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16070" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16072" href="Data.Nat.DivMod.html#15907" class="Bound">r</a><a id="16073" class="Symbol">)</a> <a id="16075" class="Symbol">(</a><a id="16076" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16078" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16080" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16081" class="Symbol">)</a> <a id="16083" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16087" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16089" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16091" href="Data.Nat.DivMod.html#15907" class="Bound">r</a>                     <a id="16113" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="16116" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="16122" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="16126" class="Symbol">(</a><a id="16127" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="16135" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16137" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="16138" class="Symbol">)</a> <a id="16140" class="Symbol">(</a><a id="16141" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="16149" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16151" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16152" class="Symbol">)</a> <a id="16154" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="16158" class="Symbol">(</a><a id="16159" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16161" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16163" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16165" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16167" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="16168" class="Symbol">)</a> <a id="16170" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16172" class="Symbol">(</a><a id="16173" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16175" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16177" href="Data.Nat.DivMod.html#15847" class="Bound">p</a> <a id="16179" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16181" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16182" class="Symbol">)</a> <a id="16184" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="16190" class="Symbol">(</a><a id="16191" href="Data.Nat.DivMod.html#15851" class="Bound">m</a> <a id="16193" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16195" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="16196" class="Symbol">)</a> <a id="16198" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16200" class="Symbol">(</a><a id="16201" href="Data.Nat.DivMod.html#15864" class="Bound">n</a> <a id="16203" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16205" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16206" class="Symbol">)</a>         <a id="16216" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n/m!≡n/[m∸1]!"></a><a id="16219" href="Data.Nat.DivMod.html#16219" class="Function">m*n/m!≡n/[m∸1]!</a> <a id="16235" class="Symbol">:</a> <a id="16237" class="Symbol">∀</a> <a id="16239" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16241" href="Data.Nat.DivMod.html#16241" class="Bound">n</a> <a id="16243" class="Symbol">.{{</a><a id="16246" href="Data.Nat.DivMod.html#16246" class="Bound">_</a> <a id="16248" class="Symbol">:</a> <a id="16250" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16258" href="Data.Nat.DivMod.html#16239" class="Bound">m</a><a id="16259" class="Symbol">}}</a> <a id="16262" class="Symbol">→</a>
                  <a id="16282" class="Keyword">let</a> <a id="16286" class="Keyword">instance</a> <a id="16295" href="Data.Nat.DivMod.html#16295" class="Bound">_</a> <a id="16297" class="Symbol">=</a> <a id="16299" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16301" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a> <a id="16305" class="Symbol">;</a> <a id="16307" class="Keyword">instance</a> <a id="16316" href="Data.Nat.DivMod.html#16316" class="Bound">_</a> <a id="16318" class="Symbol">=</a> <a id="16320" class="Symbol">(</a><a id="16321" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="16326" href="Data.Nat.DivMod.html#16239" class="Bound">m</a><a id="16327" class="Symbol">)</a> <a id="16329" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a> <a id="16333" class="Keyword">in</a>
                  <a id="16354" class="Symbol">(</a><a id="16355" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16357" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16359" href="Data.Nat.DivMod.html#16241" class="Bound">n</a> <a id="16361" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16363" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16365" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="16366" class="Symbol">)</a> <a id="16368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16370" class="Symbol">(</a><a id="16371" href="Data.Nat.DivMod.html#16241" class="Bound">n</a> <a id="16373" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16375" class="Symbol">(</a><a id="16376" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="16381" href="Data.Nat.DivMod.html#16239" class="Bound">m</a><a id="16382" class="Symbol">)</a> <a id="16384" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="16385" class="Symbol">)</a>
<a id="16387" href="Data.Nat.DivMod.html#16219" class="Function">m*n/m!≡n/[m∸1]!</a> <a id="16403" href="Data.Nat.DivMod.html#16403" class="Bound">m′</a><a id="16405" class="Symbol">@(</a><a id="16407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16411" href="Data.Nat.DivMod.html#16411" class="Bound">m</a><a id="16412" class="Symbol">)</a> <a id="16414" href="Data.Nat.DivMod.html#16414" class="Bound">n</a> <a id="16416" class="Symbol">=</a> <a id="16418" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="16430" href="Data.Nat.DivMod.html#16403" class="Bound">m′</a> <a id="16433" href="Data.Nat.DivMod.html#16414" class="Bound">n</a> <a id="16435" class="Symbol">(</a><a id="16436" href="Data.Nat.DivMod.html#16411" class="Bound">m</a> <a id="16438" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="16439" class="Symbol">)</a>
  <a id="16443" class="Keyword">where</a> <a id="16449" class="Keyword">instance</a>
    <a id="16462" href="Data.Nat.DivMod.html#16462" class="Function">_</a> <a id="16464" class="Symbol">=</a> <a id="16466" href="Data.Nat.DivMod.html#16411" class="Bound">m</a> <a id="16468" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a>
    <a id="16476" href="Data.Nat.DivMod.html#16476" class="Function">_</a> <a id="16478" class="Symbol">=</a> <a id="16480" href="Data.Nat.DivMod.html#16403" class="Bound">m′</a> <a id="16483" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a>

<a id="m%[n*o]/o≡m/o%n"></a><a id="16488" href="Data.Nat.DivMod.html#16488" class="Function">m%[n*o]/o≡m/o%n</a> <a id="16504" class="Symbol">:</a> <a id="16506" class="Symbol">∀</a> <a id="16508" href="Data.Nat.DivMod.html#16508" class="Bound">m</a> <a id="16510" href="Data.Nat.DivMod.html#16510" class="Bound">n</a> <a id="16512" href="Data.Nat.DivMod.html#16512" class="Bound">o</a> <a id="16514" class="Symbol">.{{</a><a id="16517" href="Data.Nat.DivMod.html#16517" class="Bound">_</a> <a id="16519" class="Symbol">:</a> <a id="16521" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16529" href="Data.Nat.DivMod.html#16510" class="Bound">n</a><a id="16530" class="Symbol">}}</a> <a id="16533" class="Symbol">.{{</a><a id="16536" href="Data.Nat.DivMod.html#16536" class="Bound">_</a> <a id="16538" class="Symbol">:</a> <a id="16540" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16548" href="Data.Nat.DivMod.html#16512" class="Bound">o</a><a id="16549" class="Symbol">}}</a> <a id="16552" class="Symbol">→</a>
                  <a id="16572" class="Symbol">{{</a><a id="16574" href="Data.Nat.DivMod.html#16574" class="Bound">_</a> <a id="16576" class="Symbol">:</a> <a id="16578" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16586" class="Symbol">(</a><a id="16587" href="Data.Nat.DivMod.html#16510" class="Bound">n</a> <a id="16589" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16591" href="Data.Nat.DivMod.html#16512" class="Bound">o</a><a id="16592" class="Symbol">)}}</a> <a id="16596" class="Symbol">→</a> <a id="16598" href="Data.Nat.DivMod.html#16508" class="Bound">m</a> <a id="16600" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="16602" class="Symbol">(</a><a id="16603" href="Data.Nat.DivMod.html#16510" class="Bound">n</a> <a id="16605" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16607" href="Data.Nat.DivMod.html#16512" class="Bound">o</a><a id="16608" class="Symbol">)</a> <a id="16610" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16612" href="Data.Nat.DivMod.html#16512" class="Bound">o</a> <a id="16614" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16616" href="Data.Nat.DivMod.html#16508" class="Bound">m</a> <a id="16618" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16620" href="Data.Nat.DivMod.html#16512" class="Bound">o</a> <a id="16622" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="16624" href="Data.Nat.DivMod.html#16510" class="Bound">n</a>
<a id="16626" href="Data.Nat.DivMod.html#16488" class="Function">m%[n*o]/o≡m/o%n</a> <a id="16642" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16644" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16646" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16648" class="Symbol">=</a> <a id="16650" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="16667" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16669" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="16671" class="Symbol">(</a><a id="16672" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16674" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16676" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16677" class="Symbol">)</a> <a id="16679" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16681" href="Data.Nat.DivMod.html#16646" class="Bound">o</a>                   <a id="16701" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16704" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="16712" class="Symbol">(</a><a id="16713" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="16725" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16727" class="Symbol">(</a><a id="16728" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16730" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16732" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16733" class="Symbol">))</a> <a id="16736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16740" class="Symbol">(</a><a id="16741" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16743" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16745" class="Symbol">(</a><a id="16746" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16748" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16750" class="Symbol">(</a><a id="16751" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16753" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16755" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16756" class="Symbol">)</a> <a id="16758" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16760" class="Symbol">(</a><a id="16761" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16763" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16765" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16766" class="Symbol">)))</a> <a id="16770" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16772" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16774" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="16777" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16782" class="Symbol">(λ</a> <a id="16785" href="Data.Nat.DivMod.html#16785" class="Bound">#</a> <a id="16787" class="Symbol">→</a> <a id="16789" class="Symbol">(</a><a id="16790" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16792" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16794" href="Data.Nat.DivMod.html#16785" class="Bound">#</a><a id="16795" class="Symbol">)</a> <a id="16797" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16799" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16800" class="Symbol">)</a> <a id="16802" class="Symbol">(</a><a id="16803" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="16811" class="Symbol">(</a><a id="16812" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16814" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16816" class="Symbol">(</a><a id="16817" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16819" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16821" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16822" class="Symbol">))</a> <a id="16825" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16827" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16828" class="Symbol">)</a> <a id="16830" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="16834" class="Symbol">(</a><a id="16835" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16837" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16839" class="Symbol">(</a><a id="16840" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16842" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16844" class="Symbol">(</a><a id="16845" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16849" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16850" class="Symbol">)</a> <a id="16852" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16854" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16856" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16858" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16859" class="Symbol">))</a> <a id="16862" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16864" href="Data.Nat.DivMod.html#16646" class="Bound">o</a>   <a id="16868" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16871" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="16887" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16889" class="Symbol">(</a><a id="16890" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16892" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16894" class="Symbol">(</a><a id="16895" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16899" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16900" class="Symbol">)</a> <a id="16902" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16904" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="16905" class="Symbol">)</a> <a id="16907" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16909" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16913" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16915" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16917" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16919" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16921" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16923" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16925" class="Symbol">(</a><a id="16926" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16928" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16930" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16931" class="Symbol">)</a> <a id="16933" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16935" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>           <a id="16947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16950" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16955" class="Symbol">(λ</a> <a id="16958" href="Data.Nat.DivMod.html#16958" class="Bound">#</a> <a id="16960" class="Symbol">→</a> <a id="16962" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16964" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16966" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16968" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16970" href="Data.Nat.DivMod.html#16958" class="Bound">#</a> <a id="16972" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16974" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="16975" class="Symbol">)</a> <a id="16977" class="Symbol">(</a><a id="16978" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="16986" class="Symbol">(</a><a id="16987" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="16994" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16996" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16997" class="Symbol">))</a> <a id="17000" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17004" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17006" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17008" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17010" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17012" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17014" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17016" class="Symbol">(</a><a id="17017" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17019" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17021" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="17022" class="Symbol">)</a> <a id="17024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17026" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>           <a id="17038" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17041" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17046" class="Symbol">(λ</a> <a id="17049" href="Data.Nat.DivMod.html#17049" class="Bound">#</a> <a id="17051" class="Symbol">→</a> <a id="17053" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17055" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17057" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17059" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17061" href="Data.Nat.DivMod.html#17049" class="Bound">#</a> <a id="17063" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17065" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="17066" class="Symbol">)</a> <a id="17068" class="Symbol">(</a><a id="17069" href="Data.Nat.DivMod.html#13978" class="Function">m/n/o≡m/[n*o]</a> <a id="17083" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17085" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17087" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="17089" class="Symbol">)</a> <a id="17091" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17095" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17097" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17099" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17101" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17103" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17105" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17107" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17109" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17111" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="17113" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17115" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>             <a id="17129" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17132" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="17144" class="Symbol">(</a><a id="17145" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17147" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17149" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="17150" class="Symbol">)</a> <a id="17152" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="17154" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17158" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17160" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17162" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17164" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17166" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>                         <a id="17192" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="17196" class="Keyword">where</a> <a id="17202" class="Keyword">instance</a> <a id="17211" href="Data.Nat.DivMod.html#17211" class="Function">_</a> <a id="17213" class="Symbol">=</a> <a id="17215" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="17221" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17223" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>

<a id="m%n*o≡m*o%[n*o]"></a><a id="17226" href="Data.Nat.DivMod.html#17226" class="Function">m%n*o≡m*o%[n*o]</a> <a id="17242" class="Symbol">:</a> <a id="17244" class="Symbol">∀</a> <a id="17246" href="Data.Nat.DivMod.html#17246" class="Bound">m</a> <a id="17248" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17250" href="Data.Nat.DivMod.html#17250" class="Bound">o</a> <a id="17252" class="Symbol">.{{</a><a id="17255" href="Data.Nat.DivMod.html#17255" class="Bound">_</a> <a id="17257" class="Symbol">:</a> <a id="17259" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="17267" href="Data.Nat.DivMod.html#17248" class="Bound">n</a><a id="17268" class="Symbol">}}</a> <a id="17271" class="Symbol">.{{</a><a id="17274" href="Data.Nat.DivMod.html#17274" class="Bound">_</a> <a id="17276" class="Symbol">:</a> <a id="17278" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="17286" class="Symbol">(</a><a id="17287" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17289" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17291" href="Data.Nat.DivMod.html#17250" class="Bound">o</a><a id="17292" class="Symbol">)}}</a> <a id="17296" class="Symbol">→</a>
                  <a id="17316" href="Data.Nat.DivMod.html#17246" class="Bound">m</a> <a id="17318" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17320" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17322" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17324" href="Data.Nat.DivMod.html#17250" class="Bound">o</a> <a id="17326" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17328" href="Data.Nat.DivMod.html#17246" class="Bound">m</a> <a id="17330" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17332" href="Data.Nat.DivMod.html#17250" class="Bound">o</a> <a id="17334" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17336" class="Symbol">(</a><a id="17337" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17339" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17341" href="Data.Nat.DivMod.html#17250" class="Bound">o</a><a id="17342" class="Symbol">)</a>
<a id="17344" href="Data.Nat.DivMod.html#17226" class="Function">m%n*o≡m*o%[n*o]</a> <a id="17360" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17362" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17364" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17366" class="Symbol">=</a> <a id="17368" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="17385" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17387" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17389" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17391" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17393" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>                         <a id="17419" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="17422" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17427" class="Symbol">(</a><a id="17428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="17431" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17432" class="Symbol">)</a> <a id="17434" class="Symbol">(</a><a id="17435" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="17447" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17449" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17450" class="Symbol">)</a> <a id="17452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17456" class="Symbol">(</a><a id="17457" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17459" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17461" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17463" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17465" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17467" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17469" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17470" class="Symbol">)</a> <a id="17472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17474" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>               <a id="17490" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="17493" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="17506" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17508" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17510" class="Symbol">(</a><a id="17511" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17513" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17515" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17517" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17519" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17520" class="Symbol">)</a> <a id="17522" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17526" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17528" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17530" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17532" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17534" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17536" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17538" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17540" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17542" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17544" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17546" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>             <a id="17560" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17563" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17568" class="Symbol">(λ</a> <a id="17571" href="Data.Nat.DivMod.html#17571" class="Bound">#</a> <a id="17573" class="Symbol">→</a> <a id="17575" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17577" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17579" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17581" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17583" href="Data.Nat.DivMod.html#17571" class="Bound">#</a> <a id="17585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17587" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17589" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17591" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17592" class="Symbol">)</a> <a id="17594" class="Symbol">(</a><a id="17595" href="Data.Nat.DivMod.html#12791" class="Function">m*n/o*n≡m/o</a> <a id="17607" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17609" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17611" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17612" class="Symbol">)</a> <a id="17614" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17618" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17622" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17624" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17626" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17628" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17630" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17632" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17634" class="Symbol">(</a><a id="17635" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17637" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17639" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17640" class="Symbol">)</a> <a id="17642" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17644" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17646" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17648" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>   <a id="17652" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="17655" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17660" class="Symbol">(</a><a id="17661" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17663" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17665" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17667" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="17669" class="Symbol">)</a> <a id="17671" class="Symbol">(</a><a id="17672" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="17680" class="Symbol">(</a><a id="17681" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17683" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17685" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17687" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17689" class="Symbol">(</a><a id="17690" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17692" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17694" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17695" class="Symbol">))</a> <a id="17698" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17700" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17701" class="Symbol">)</a> <a id="17703" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17707" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17709" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17711" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17713" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17715" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17717" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17719" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17721" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17723" class="Symbol">(</a><a id="17724" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17726" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17728" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17729" class="Symbol">)</a> <a id="17731" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17733" class="Symbol">(</a><a id="17734" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17736" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17738" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17739" class="Symbol">)</a> <a id="17741" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17744" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="17756" class="Symbol">(</a><a id="17757" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17759" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17761" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17762" class="Symbol">)</a> <a id="17764" class="Symbol">(</a><a id="17765" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17767" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17769" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17770" class="Symbol">)</a> <a id="17772" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17776" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17778" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17780" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17782" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17784" class="Symbol">(</a><a id="17785" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17787" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17789" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17790" class="Symbol">)</a>                   <a id="17810" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m*n+o]%[p*n]≡[m*n]%[p*n]+o"></a><a id="17813" href="Data.Nat.DivMod.html#17813" class="Function">[m*n+o]%[p*n]≡[m*n]%[p*n]+o</a> <a id="17841" class="Symbol">:</a> <a id="17843" class="Symbol">∀</a> <a id="17845" href="Data.Nat.DivMod.html#17845" class="Bound">m</a> <a id="17847" class="Symbol">{</a><a id="17848" href="Data.Nat.DivMod.html#17848" class="Bound">n</a> <a id="17850" href="Data.Nat.DivMod.html#17850" class="Bound">o</a><a id="17851" class="Symbol">}</a> <a id="17853" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17855" class="Symbol">.{{</a><a id="17858" href="Data.Nat.DivMod.html#17858" class="Bound">_</a> <a id="17860" class="Symbol">:</a> <a id="17862" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="17870" class="Symbol">(</a><a id="17871" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17873" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17875" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17876" class="Symbol">)}}</a> <a id="17880" class="Symbol">→</a> <a id="17882" href="Data.Nat.DivMod.html#17850" class="Bound">o</a> <a id="17884" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="17886" href="Data.Nat.DivMod.html#17848" class="Bound">n</a> <a id="17888" class="Symbol">→</a>
                              <a id="17920" class="Symbol">(</a><a id="17921" href="Data.Nat.DivMod.html#17845" class="Bound">m</a> <a id="17923" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17925" href="Data.Nat.DivMod.html#17848" class="Bound">n</a> <a id="17927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17929" href="Data.Nat.DivMod.html#17850" class="Bound">o</a><a id="17930" class="Symbol">)</a> <a id="17932" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17934" class="Symbol">(</a><a id="17935" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17937" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17939" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17940" class="Symbol">)</a> <a id="17942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17944" class="Symbol">(</a><a id="17945" href="Data.Nat.DivMod.html#17845" class="Bound">m</a> <a id="17947" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17949" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17950" class="Symbol">)</a> <a id="17952" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17954" class="Symbol">(</a><a id="17955" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17957" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17959" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17960" class="Symbol">)</a> <a id="17962" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17964" href="Data.Nat.DivMod.html#17850" class="Bound">o</a>
<a id="17966" href="Data.Nat.DivMod.html#17813" class="Function">[m*n+o]%[p*n]≡[m*n]%[p*n]+o</a> <a id="17994" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="17996" class="Symbol">{</a><a id="17997" href="Data.Nat.DivMod.html#17997" class="Bound">n</a><a id="17998" class="Symbol">}</a> <a id="18000" class="Symbol">{</a><a id="18001" href="Data.Nat.DivMod.html#18001" class="Bound">o</a><a id="18002" class="Symbol">}</a> <a id="18004" href="Data.Nat.DivMod.html#18004" class="Bound">p</a><a id="18005" class="Symbol">@(</a><a id="18007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18011" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a><a id="18014" class="Symbol">)</a> <a id="18016" href="Data.Nat.DivMod.html#18016" class="Bound">o&lt;n</a> <a id="18020" class="Symbol">=</a> <a id="18022" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="18039" class="Symbol">(</a><a id="18040" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18043" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18045" href="Data.Nat.DivMod.html#18001" class="Bound">o</a><a id="18046" class="Symbol">)</a> <a id="18048" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18050" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>           <a id="18063" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18066" href="Data.Nat.DivMod.html#4173" class="Function">%-distribˡ-+</a> <a id="18079" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18082" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18084" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18087" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18091" class="Symbol">(</a><a id="18092" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18095" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18097" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18100" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18102" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18104" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18106" href="Data.Nat.DivMod.html#18279" class="Function">pn</a><a id="18108" class="Symbol">)</a> <a id="18110" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18112" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18115" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18118" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18123" class="Symbol">(λ</a> <a id="18126" href="Data.Nat.DivMod.html#18126" class="Bound">#</a> <a id="18128" class="Symbol">→</a> <a id="18130" class="Symbol">(</a><a id="18131" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18134" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18136" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18139" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18141" href="Data.Nat.DivMod.html#18126" class="Bound">#</a><a id="18142" class="Symbol">)</a> <a id="18144" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18146" href="Data.Nat.DivMod.html#18279" class="Function">pn</a><a id="18148" class="Symbol">)</a> <a id="18150" class="Symbol">(</a><a id="18151" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="18161" class="Symbol">(</a><a id="18162" href="Data.Nat.Properties.html#29502" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="18172" href="Data.Nat.DivMod.html#18004" class="Bound">p</a> <a id="18174" href="Data.Nat.DivMod.html#18016" class="Bound">o&lt;n</a><a id="18177" class="Symbol">))</a> <a id="18180" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18184" class="Symbol">(</a><a id="18185" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18188" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18190" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18193" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18195" href="Data.Nat.DivMod.html#18001" class="Bound">o</a><a id="18196" class="Symbol">)</a> <a id="18198" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18200" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>      <a id="18208" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18211" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="18221" href="Data.Nat.DivMod.html#18454" class="Function">lem₂</a> <a id="18226" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18230" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18233" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18235" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18238" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18240" href="Data.Nat.DivMod.html#18001" class="Bound">o</a>             <a id="18254" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="18258" class="Keyword">where</a>
  <a id="18266" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18269" class="Symbol">=</a> <a id="18271" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18273" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18275" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>
  <a id="18279" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18282" class="Symbol">=</a> <a id="18284" href="Data.Nat.DivMod.html#18004" class="Bound">p</a> <a id="18286" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18288" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>

  <a id="18293" href="Data.Nat.DivMod.html#18293" class="Function">lem₁</a> <a id="18298" class="Symbol">:</a> <a id="18300" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18303" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18305" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18308" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="18310" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18314" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18316" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>
  <a id="18320" href="Data.Nat.DivMod.html#18293" class="Function">lem₁</a> <a id="18325" class="Symbol">=</a> <a id="18327" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="18337" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18340" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18342" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>     <a id="18349" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="18352" href="Data.Nat.DivMod.html#17226" class="Function">m%n*o≡m*o%[n*o]</a> <a id="18368" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18370" href="Data.Nat.DivMod.html#18004" class="Bound">p</a> <a id="18372" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18374" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="18380" class="Symbol">(</a><a id="18381" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18383" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18385" href="Data.Nat.DivMod.html#18004" class="Bound">p</a><a id="18386" class="Symbol">)</a> <a id="18388" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18390" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18392" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="18395" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="18405" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18407" class="Symbol">(</a><a id="18408" href="Data.Nat.Properties.html#14083" class="Function">m&lt;1+n⇒m≤n</a> <a id="18418" class="Symbol">(</a><a id="18419" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="18425" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18427" href="Data.Nat.DivMod.html#18004" class="Bound">p</a><a id="18428" class="Symbol">))</a> <a id="18431" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="18437" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18441" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18443" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>     <a id="18449" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="18454" href="Data.Nat.DivMod.html#18454" class="Function">lem₂</a> <a id="18459" class="Symbol">:</a> <a id="18461" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18464" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18466" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18469" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18471" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18473" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18475" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>
  <a id="18480" href="Data.Nat.DivMod.html#18454" class="Function">lem₂</a> <a id="18485" class="Symbol">=</a> <a id="18487" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="18504" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18507" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18509" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18512" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18514" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18516" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="18519" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="18530" href="Data.Nat.DivMod.html#18293" class="Function">lem₁</a> <a id="18535" href="Data.Nat.DivMod.html#18016" class="Bound">o&lt;n</a> <a id="18539" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="18545" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18549" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18551" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18553" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18555" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18557" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18560" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18567" class="Symbol">(</a><a id="18568" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18572" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18574" href="Data.Nat.DivMod.html#17997" class="Bound">n</a><a id="18575" class="Symbol">)</a> <a id="18577" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18579" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18585" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>          <a id="18597" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="18600" class="Comment">------------------------------------------------------------------------</a>
<a id="18673" class="Comment">--  A specification of integer division.</a>

<a id="18715" class="Keyword">record</a> <a id="DivMod"></a><a id="18722" href="Data.Nat.DivMod.html#18722" class="Record">DivMod</a> <a id="18729" class="Symbol">(</a><a id="18730" href="Data.Nat.DivMod.html#18730" class="Bound">dividend</a> <a id="18739" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a> <a id="18747" class="Symbol">:</a> <a id="18749" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18750" class="Symbol">)</a> <a id="18752" class="Symbol">:</a> <a id="18754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18758" class="Keyword">where</a>
  <a id="18766" class="Keyword">constructor</a> <a id="result"></a><a id="18778" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a>
  <a id="18787" class="Keyword">field</a>
    <a id="DivMod.quotient"></a><a id="18797" href="Data.Nat.DivMod.html#18797" class="Field">quotient</a>  <a id="18807" class="Symbol">:</a> <a id="18809" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="DivMod.remainder"></a><a id="18815" href="Data.Nat.DivMod.html#18815" class="Field">remainder</a> <a id="18825" class="Symbol">:</a> <a id="18827" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18831" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a>
    <a id="DivMod.property"></a><a id="18843" href="Data.Nat.DivMod.html#18843" class="Field">property</a>  <a id="18853" class="Symbol">:</a> <a id="18855" href="Data.Nat.DivMod.html#18730" class="Bound">dividend</a> <a id="18864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18866" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18870" href="Data.Nat.DivMod.html#18815" class="Field">remainder</a> <a id="18880" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18882" class="Field">quotient</a> <a id="18891" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18893" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a>

  <a id="DivMod.nonZeroDivisor"></a><a id="18904" href="Data.Nat.DivMod.html#18904" class="Function">nonZeroDivisor</a> <a id="18919" class="Symbol">:</a> <a id="18921" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="18929" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a>
  <a id="18939" href="Data.Nat.DivMod.html#18904" class="Function">nonZeroDivisor</a> <a id="18954" class="Symbol">=</a> <a id="18956" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a> <a id="18969" href="Data.Nat.DivMod.html#18815" class="Field">remainder</a>


<a id="18981" class="Keyword">infixl</a> <a id="18988" class="Number">7</a> <a id="18990" href="Data.Nat.DivMod.html#19012" class="Function Operator">_div_</a> <a id="18996" href="Data.Nat.DivMod.html#19085" class="Function Operator">_mod_</a> <a id="19002" href="Data.Nat.DivMod.html#19185" class="Function Operator">_divMod_</a>

<a id="_div_"></a><a id="19012" href="Data.Nat.DivMod.html#19012" class="Function Operator">_div_</a> <a id="19018" class="Symbol">:</a> <a id="19020" class="Symbol">(</a><a id="19021" href="Data.Nat.DivMod.html#19021" class="Bound">dividend</a> <a id="19030" href="Data.Nat.DivMod.html#19030" class="Bound">divisor</a> <a id="19038" class="Symbol">:</a> <a id="19040" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19041" class="Symbol">)</a> <a id="19043" class="Symbol">.{{</a><a id="19046" href="Data.Nat.DivMod.html#19046" class="Bound">_</a> <a id="19048" class="Symbol">:</a> <a id="19050" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="19058" href="Data.Nat.DivMod.html#19030" class="Bound">divisor</a><a id="19065" class="Symbol">}}</a> <a id="19068" class="Symbol">→</a> <a id="19070" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="19072" href="Data.Nat.DivMod.html#19012" class="Function Operator">_div_</a> <a id="19078" class="Symbol">=</a> <a id="19080" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a>

<a id="_mod_"></a><a id="19085" href="Data.Nat.DivMod.html#19085" class="Function Operator">_mod_</a> <a id="19091" class="Symbol">:</a> <a id="19093" class="Symbol">(</a><a id="19094" href="Data.Nat.DivMod.html#19094" class="Bound">dividend</a> <a id="19103" href="Data.Nat.DivMod.html#19103" class="Bound">divisor</a> <a id="19111" class="Symbol">:</a> <a id="19113" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19114" class="Symbol">)</a> <a id="19116" class="Symbol">.{{</a><a id="19119" href="Data.Nat.DivMod.html#19119" class="Bound">_</a> <a id="19121" class="Symbol">:</a> <a id="19123" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="19131" href="Data.Nat.DivMod.html#19103" class="Bound">divisor</a><a id="19138" class="Symbol">}}</a> <a id="19141" class="Symbol">→</a> <a id="19143" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19147" href="Data.Nat.DivMod.html#19103" class="Bound">divisor</a>
<a id="19155" href="Data.Nat.DivMod.html#19155" class="Bound">m</a> <a id="19157" href="Data.Nat.DivMod.html#19085" class="Function Operator">mod</a> <a id="19161" href="Data.Nat.DivMod.html#19161" class="Bound">n</a> <a id="19163" class="Symbol">=</a> <a id="19165" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="19172" class="Symbol">(</a><a id="19173" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="19179" href="Data.Nat.DivMod.html#19155" class="Bound">m</a> <a id="19181" href="Data.Nat.DivMod.html#19161" class="Bound">n</a><a id="19182" class="Symbol">)</a>

<a id="_divMod_"></a><a id="19185" href="Data.Nat.DivMod.html#19185" class="Function Operator">_divMod_</a> <a id="19194" class="Symbol">:</a> <a id="19196" class="Symbol">(</a><a id="19197" href="Data.Nat.DivMod.html#19197" class="Bound">dividend</a> <a id="19206" href="Data.Nat.DivMod.html#19206" class="Bound">divisor</a> <a id="19214" class="Symbol">:</a> <a id="19216" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19217" class="Symbol">)</a> <a id="19219" class="Symbol">.{{</a><a id="19222" href="Data.Nat.DivMod.html#19222" class="Bound">_</a> <a id="19224" class="Symbol">:</a> <a id="19226" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="19234" href="Data.Nat.DivMod.html#19206" class="Bound">divisor</a><a id="19241" class="Symbol">}}</a> <a id="19244" class="Symbol">→</a>
           <a id="19257" href="Data.Nat.DivMod.html#18722" class="Record">DivMod</a> <a id="19264" href="Data.Nat.DivMod.html#19197" class="Bound">dividend</a> <a id="19273" href="Data.Nat.DivMod.html#19206" class="Bound">divisor</a>
<a id="19281" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19283" href="Data.Nat.DivMod.html#19185" class="Function Operator">divMod</a> <a id="19290" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19292" class="Symbol">=</a> <a id="19294" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a> <a id="19301" class="Symbol">(</a><a id="19302" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19304" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="19306" href="Data.Nat.DivMod.html#19290" class="Bound">n</a><a id="19307" class="Symbol">)</a> <a id="19309" class="Symbol">(</a><a id="19310" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19312" href="Data.Nat.DivMod.html#19085" class="Function Operator">mod</a> <a id="19316" href="Data.Nat.DivMod.html#19290" class="Bound">n</a><a id="19317" class="Symbol">)</a> <a id="19319" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="19321" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="19338" href="Data.Nat.DivMod.html#19281" class="Bound">m</a>                               <a id="19370" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="19374" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="19388" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19390" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19392" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="19396" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19398" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="19400" href="Data.Nat.DivMod.html#19290" class="Bound">n</a>                <a id="19417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19419" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a>  <a id="19428" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="19431" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19436" class="Symbol">(</a><a id="19437" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="19440" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a><a id="19447" class="Symbol">)</a> <a id="19449" class="Symbol">(</a><a id="19450" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="19461" href="Data.Nat.DivMod.html#19538" class="Function">[m%n]&lt;n</a><a id="19468" class="Symbol">)</a> <a id="19470" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="19474" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19478" class="Symbol">(</a><a id="19479" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="19486" href="Data.Nat.DivMod.html#19538" class="Function">[m%n]&lt;n</a><a id="19493" class="Symbol">)</a> <a id="19495" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19497" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a>  <a id="19506" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="19510" class="Keyword">where</a> <a id="19516" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a> <a id="19524" class="Symbol">=</a> <a id="19526" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19528" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="19530" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19534" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19536" class="Symbol">;</a> <a id="19538" href="Data.Nat.DivMod.html#19538" class="Function">[m%n]&lt;n</a> <a id="19546" class="Symbol">=</a> <a id="19548" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="19554" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19556" href="Data.Nat.DivMod.html#19290" class="Bound">n</a>
</pre></body></html>


==> anc/html/Data.Nat.Divisibility.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Divisibility.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definition of divisibility</a>
<a id="141" class="Comment">------------------------------------------------------------------------</a>

<a id="215" class="Comment">-- The definition of divisibility is split out from</a>
<a id="267" class="Comment">-- `Data.Nat.Divisibility` to avoid a dependency cycle with</a>
<a id="327" class="Comment">-- `Data.Nat.DivMod`.</a>

<a id="350" class="Symbol">{-#</a> <a id="354" class="Keyword">OPTIONS</a> <a id="362" class="Pragma">--cubical-compatible</a> <a id="383" class="Pragma">--safe</a> <a id="390" class="Symbol">#-}</a>

<a id="395" class="Keyword">module</a> <a id="402" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a> <a id="429" class="Keyword">where</a>

<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="475" class="Symbol">;</a> <a id="477" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="480" class="Symbol">;</a> <a id="482" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="719" class="Symbol">;</a> <a id="721" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="725" class="Symbol">)</a>


<a id="729" class="Keyword">private</a>
  <a id="739" class="Keyword">variable</a> <a id="748" href="Data.Nat.Divisibility.Core.html#748" class="Generalizable">m</a> <a id="750" href="Data.Nat.Divisibility.Core.html#750" class="Generalizable">n</a> <a id="752" href="Data.Nat.Divisibility.Core.html#752" class="Generalizable">o</a> <a id="754" href="Data.Nat.Divisibility.Core.html#754" class="Generalizable">p</a> <a id="756" class="Symbol">:</a> <a id="758" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="761" class="Comment">------------------------------------------------------------------------</a>
<a id="834" class="Comment">-- Main definition</a>
<a id="853" class="Comment">--</a>
<a id="856" class="Comment">-- m ∣ n is inhabited iff m divides n. Some sources, like Hardy and</a>
<a id="924" class="Comment">-- Wright&#39;s &quot;An Introduction to the Theory of Numbers&quot;, require m to</a>
<a id="993" class="Comment">-- be non-zero. However, some things become a bit nicer if m is</a>
<a id="1057" class="Comment">-- allowed to be zero. For instance, _∣_ becomes a partial order, and</a>
<a id="1127" class="Comment">-- the gcd of 0 and 0 becomes defined.</a>

<a id="1167" class="Keyword">infix</a> <a id="1173" class="Number">4</a> <a id="1175" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a> <a id="1179" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">_∤_</a>

<a id="1184" class="Keyword">record</a> <a id="_∣_"></a><a id="1191" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Data.Nat.Divisibility.Core.html#1196" class="Bound">m</a> <a id="1198" href="Data.Nat.Divisibility.Core.html#1198" class="Bound">n</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">:</a> <a id="1207" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1211" class="Keyword">where</a>
  <a id="1219" class="Keyword">constructor</a> <a id="divides"></a><a id="1231" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a>
  <a id="1241" class="Keyword">field</a> <a id="_∣_.quotient"></a><a id="1247" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="_∣_.equality"></a><a id="1268" href="Data.Nat.Divisibility.Core.html#1268" class="Field">equality</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Data.Nat.Divisibility.Core.html#1198" class="Bound">n</a> <a id="1281" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1283" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1292" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1294" href="Data.Nat.Divisibility.Core.html#1196" class="Bound">m</a>

<a id="_∤_"></a><a id="1297" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">_∤_</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1307" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1309" class="Symbol">_</a>
<a id="1311" href="Data.Nat.Divisibility.Core.html#1311" class="Bound">m</a> <a id="1313" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">∤</a> <a id="1315" href="Data.Nat.Divisibility.Core.html#1315" class="Bound">n</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Data.Nat.Divisibility.Core.html#1311" class="Bound">m</a> <a id="1324" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1326" href="Data.Nat.Divisibility.Core.html#1315" class="Bound">n</a><a id="1327" class="Symbol">)</a>

<a id="1330" class="Comment">-- Smart constructor</a>

<a id="1352" class="Keyword">pattern</a> <a id="divides-refl"></a><a id="1360" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="1373" href="Data.Nat.Divisibility.Core.html#1385" class="Bound">q</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="1385" href="Data.Nat.Divisibility.Core.html#1385" class="Bound">q</a> <a id="1387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1393" class="Keyword">open</a> <a id="1398" href="Data.Nat.Divisibility.Core.html#1191" class="Module Operator">_∣_</a> <a id="1402" class="Keyword">using</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Keyword">public</a>

<a id="1427" class="Comment">------------------------------------------------------------------------</a>
<a id="1500" class="Comment">-- Restricted divisor relation</a>

<a id="1532" class="Comment">-- Relation for having a non-trivial divisor below a given bound.</a>
<a id="1598" class="Comment">-- Useful when reasoning about primality.</a>
<a id="1640" class="Keyword">infix</a> <a id="1646" class="Number">10</a> <a id="1649" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">_HasNonTrivialDivisorLessThan_</a>

<a id="1681" class="Keyword">record</a> <a id="_HasNonTrivialDivisorLessThan_"></a><a id="1688" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">_HasNonTrivialDivisorLessThan_</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Data.Nat.Divisibility.Core.html#1720" class="Bound">m</a> <a id="1722" href="Data.Nat.Divisibility.Core.html#1722" class="Bound">n</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1727" class="Symbol">)</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1735" class="Keyword">where</a>
  <a id="1743" class="Keyword">constructor</a> <a id="hasNonTrivialDivisor"></a><a id="1755" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a>
  <a id="1778" class="Keyword">field</a>
    <a id="1788" class="Symbol">{</a><a id="_HasNonTrivialDivisorLessThan_.divisor"></a><a id="1789" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a><a id="1796" class="Symbol">}</a>       <a id="1804" class="Symbol">:</a> <a id="1806" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1812" class="Symbol">.{{</a><a id="_HasNonTrivialDivisorLessThan_.nontrivial"></a><a id="1815" href="Data.Nat.Divisibility.Core.html#1815" class="Field">nontrivial</a><a id="1825" class="Symbol">}}</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="1841" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a>
    <a id="_HasNonTrivialDivisorLessThan_.divisor-&lt;"></a><a id="1853" href="Data.Nat.Divisibility.Core.html#1853" class="Field">divisor-&lt;</a>       <a id="1869" class="Symbol">:</a> <a id="1871" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a> <a id="1879" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1881" href="Data.Nat.Divisibility.Core.html#1722" class="Bound">n</a>
    <a id="_HasNonTrivialDivisorLessThan_.divisor-∣"></a><a id="1887" href="Data.Nat.Divisibility.Core.html#1887" class="Field">divisor-∣</a>       <a id="1903" class="Symbol">:</a> <a id="1905" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a> <a id="1913" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1915" href="Data.Nat.Divisibility.Core.html#1720" class="Bound">m</a>

<a id="1918" class="Comment">------------------------------------------------------------------------</a>
<a id="1991" class="Comment">-- DEPRECATED NAMES</a>
<a id="2011" class="Comment">------------------------------------------------------------------------</a>
<a id="2084" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="2155" class="Comment">-- not guaranteed.</a>

<a id="2175" class="Comment">-- Version 2.1</a>

<a id="*-pres-∣"></a><a id="2191" href="Data.Nat.Divisibility.Core.html#2191" class="Function">*-pres-∣</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Data.Nat.Divisibility.Core.html#752" class="Generalizable">o</a> <a id="2204" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2206" href="Data.Nat.Divisibility.Core.html#748" class="Generalizable">m</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Data.Nat.Divisibility.Core.html#754" class="Generalizable">p</a> <a id="2212" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2214" href="Data.Nat.Divisibility.Core.html#750" class="Generalizable">n</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Data.Nat.Divisibility.Core.html#752" class="Generalizable">o</a> <a id="2220" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2222" href="Data.Nat.Divisibility.Core.html#754" class="Generalizable">p</a> <a id="2224" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2226" href="Data.Nat.Divisibility.Core.html#748" class="Generalizable">m</a> <a id="2228" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2230" href="Data.Nat.Divisibility.Core.html#750" class="Generalizable">n</a>
<a id="2232" href="Data.Nat.Divisibility.Core.html#2191" class="Function">*-pres-∣</a> <a id="2241" class="Symbol">{</a><a id="2242" href="Data.Nat.Divisibility.Core.html#2242" class="Bound">o</a><a id="2243" class="Symbol">}</a> <a id="2245" class="Symbol">{</a><a id="2246" href="Data.Nat.Divisibility.Core.html#2246" class="Bound">m</a><a id="2247" class="Symbol">@</a><a id="2248" class="DottedPattern Symbol">.(</a><a id="2250" href="Data.Nat.Divisibility.Core.html#2289" class="DottedPattern Bound">q</a> <a id="2252" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="2254" href="Data.Nat.Divisibility.Core.html#2242" class="DottedPattern Bound">o</a><a id="2255" class="DottedPattern Symbol">)</a><a id="2256" class="Symbol">}</a> <a id="2258" class="Symbol">{</a><a id="2259" href="Data.Nat.Divisibility.Core.html#2259" class="Bound">p</a><a id="2260" class="Symbol">}</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Data.Nat.Divisibility.Core.html#2263" class="Bound">n</a><a id="2264" class="Symbol">@</a><a id="2265" class="DottedPattern Symbol">.(</a><a id="2267" href="Data.Nat.Divisibility.Core.html#2306" class="DottedPattern Bound">r</a> <a id="2269" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="2271" href="Data.Nat.Divisibility.Core.html#2259" class="DottedPattern Bound">p</a><a id="2272" class="DottedPattern Symbol">)</a><a id="2273" class="Symbol">}</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="2289" href="Data.Nat.Divisibility.Core.html#2289" class="Bound">q</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="2306" href="Data.Nat.Divisibility.Core.html#2306" class="Bound">r</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">=</a>
  <a id="2313" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Data.Nat.Divisibility.Core.html#2289" class="Bound">q</a> <a id="2324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2326" href="Data.Nat.Divisibility.Core.html#2306" class="Bound">r</a><a id="2327" class="Symbol">)</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="2354" href="Data.Nat.Divisibility.Core.html#2289" class="Bound">q</a> <a id="2356" href="Data.Nat.Divisibility.Core.html#2242" class="Bound">o</a> <a id="2358" href="Data.Nat.Divisibility.Core.html#2306" class="Bound">r</a> <a id="2360" href="Data.Nat.Divisibility.Core.html#2259" class="Bound">p</a><a id="2361" class="Symbol">)</a>

<a id="2364" class="Symbol">{-#</a> <a id="2368" class="Keyword">WARNING_ON_USAGE</a> <a id="2385" class="Pragma">*-pres-∣</a>
<a id="2394" class="String">&quot;Warning: *-pres-∣ was deprecated in v2.1.
 Please use Data.Nat.Divisibility.*-pres-∣ instead.&quot;</a>
<a id="2490" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Nat.Divisibility.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Divisibility</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Divisibility</a>
<a id="122" class="Comment">------------------------------------------------------------------------</a>

<a id="196" class="Symbol">{-#</a> <a id="200" class="Keyword">OPTIONS</a> <a id="208" class="Pragma">--cubical-compatible</a> <a id="229" class="Pragma">--safe</a> <a id="236" class="Symbol">#-}</a>

<a id="241" class="Keyword">module</a> <a id="248" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a>
  <a id="333" class="Keyword">using</a> <a id="339" class="Symbol">(</a><a id="340" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a><a id="353" class="Symbol">;</a> <a id="355" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a><a id="366" class="Symbol">;</a> <a id="368" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a><a id="395" class="Symbol">)</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Function.Base.html" class="Module">Function.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="466" class="Symbol">;</a> <a id="468" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="471" class="Symbol">;</a> <a id="473" href="Function.Base.html#1657" class="Function">flip</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="518" class="Symbol">;</a> <a id="520" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Level.html" class="Module">Level</a> <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Level.html#521" class="Function">0ℓ</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="593" class="Symbol">as</a> <a id="596" class="Module">Dec</a> <a id="600" class="Keyword">using</a> <a id="606" class="Symbol">(</a><a id="607" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="610" class="Symbol">;</a> <a id="612" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="614" class="Symbol">)</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="679" class="Symbol">)</a>
<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="714" class="Keyword">using</a> <a id="720" class="Symbol">(</a><a id="721" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="724" class="Symbol">)</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="777" class="Symbol">;</a> <a id="779" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="827" class="Keyword">using</a> <a id="833" class="Symbol">(</a><a id="834" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="844" class="Symbol">;</a> <a id="846" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="860" class="Symbol">)</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="904" class="Keyword">using</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="920" class="Symbol">;</a> <a id="922" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="932" class="Symbol">;</a> <a id="934" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="947" class="Symbol">;</a> <a id="949" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="958" class="Symbol">)</a>
<a id="960" class="Keyword">import</a> <a id="967" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1002" class="Symbol">as</a> <a id="1005" class="Module">≲-Reasoning</a>
<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1089" class="Symbol">;</a> <a id="1091" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1095" class="Symbol">;</a> <a id="1097" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1100" class="Symbol">;</a> <a id="1102" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1106" class="Symbol">;</a> <a id="1108" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1113" class="Symbol">)</a>
<a id="1115" class="Keyword">open</a> <a id="1120" class="Keyword">import</a> <a id="1127" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="1160" class="Keyword">open</a> <a id="1165" class="Keyword">import</a> <a id="1172" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1223" class="Keyword">using</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="1243" class="Symbol">;</a> <a id="1245" class="Keyword">module</a> <a id="1252" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1263" class="Symbol">)</a>

<a id="1266" class="Keyword">private</a>
  <a id="1276" class="Keyword">variable</a> <a id="1285" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="1287" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1289" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1291" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="1293" href="Data.Nat.Divisibility.html#1293" class="Generalizable">p</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="1301" class="Comment">------------------------------------------------------------------------</a>
<a id="1374" class="Comment">-- Definition and derived properties</a>

<a id="1412" class="Keyword">open</a> <a id="1417" class="Keyword">import</a> <a id="1424" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a> <a id="1451" class="Keyword">public</a> <a id="1458" class="Keyword">hiding</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Data.Nat.Divisibility.Core.html#2191" class="Function">*-pres-∣</a><a id="1474" class="Symbol">)</a>

<a id="quotient≢0"></a><a id="1477" href="Data.Nat.Divisibility.html#1477" class="Function">quotient≢0</a> <a id="1488" class="Symbol">:</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Data.Nat.Divisibility.html#1491" class="Bound">m∣n</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1499" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1501" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">→</a> <a id="1506" class="Symbol">.{{</a><a id="1509" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1517" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1518" class="Symbol">}}</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1541" href="Data.Nat.Divisibility.html#1491" class="Bound">m∣n</a><a id="1544" class="Symbol">)</a>
<a id="1546" href="Data.Nat.Divisibility.html#1477" class="Function">quotient≢0</a> <a id="1557" href="Data.Nat.Divisibility.html#1557" class="Bound">m∣n</a> <a id="1561" class="Keyword">rewrite</a> <a id="1569" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="1582" href="Data.Nat.Divisibility.html#1557" class="Bound">m∣n</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1608" href="Data.Nat.Divisibility.html#1557" class="Bound">m∣n</a><a id="1611" class="Symbol">)</a>

<a id="m∣n⇒n≡quotient*m"></a><a id="1614" href="Data.Nat.Divisibility.html#1614" class="Function">m∣n⇒n≡quotient*m</a> <a id="1631" class="Symbol">:</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Data.Nat.Divisibility.html#1634" class="Bound">m∣n</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1642" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1644" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">→</a> <a id="1649" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1651" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1663" href="Data.Nat.Divisibility.html#1634" class="Bound">m∣n</a><a id="1666" class="Symbol">)</a> <a id="1668" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1670" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="1672" href="Data.Nat.Divisibility.html#1614" class="Function">m∣n⇒n≡quotient*m</a> <a id="1689" href="Data.Nat.Divisibility.html#1689" class="Bound">m∣n</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="1708" href="Data.Nat.Divisibility.html#1689" class="Bound">m∣n</a>

<a id="m∣n⇒n≡m*quotient"></a><a id="1713" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="1730" class="Symbol">:</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Data.Nat.Divisibility.html#1733" class="Bound">m∣n</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1741" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1743" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1750" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1752" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1754" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1766" href="Data.Nat.Divisibility.html#1733" class="Bound">m∣n</a><a id="1769" class="Symbol">)</a>
<a id="1771" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="1788" class="Symbol">{</a><a id="1789" class="Argument">m</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Data.Nat.Divisibility.html#1793" class="Bound">m</a><a id="1794" class="Symbol">}</a> <a id="1796" href="Data.Nat.Divisibility.html#1796" class="Bound">m∣n</a> <a id="1800" class="Keyword">rewrite</a> <a id="1808" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="1821" href="Data.Nat.Divisibility.html#1796" class="Bound">m∣n</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1844" href="Data.Nat.Divisibility.html#1796" class="Bound">m∣n</a><a id="1847" class="Symbol">)</a> <a id="1849" href="Data.Nat.Divisibility.html#1793" class="Bound">m</a>

<a id="quotient-∣"></a><a id="1852" href="Data.Nat.Divisibility.html#1852" class="Function">quotient-∣</a> <a id="1863" class="Symbol">:</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Data.Nat.Divisibility.html#1866" class="Bound">m∣n</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1874" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1876" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">→</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1891" href="Data.Nat.Divisibility.html#1866" class="Bound">m∣n</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1898" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="1900" href="Data.Nat.Divisibility.html#1852" class="Function">quotient-∣</a> <a id="1911" class="Symbol">{</a><a id="1912" class="Argument">m</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.Nat.Divisibility.html#1916" class="Bound">m</a><a id="1917" class="Symbol">}</a> <a id="1919" href="Data.Nat.Divisibility.html#1919" class="Bound">m∣n</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="1933" href="Data.Nat.Divisibility.html#1916" class="Bound">m</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="1953" href="Data.Nat.Divisibility.html#1919" class="Bound">m∣n</a><a id="1956" class="Symbol">)</a>

<a id="quotient&gt;1"></a><a id="1959" href="Data.Nat.Divisibility.html#1959" class="Function">quotient&gt;1</a> <a id="1970" class="Symbol">:</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Data.Nat.Divisibility.html#1973" class="Bound">m∣n</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1981" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1983" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1990" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1992" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1994" class="Symbol">→</a> <a id="1996" class="Number">1</a> <a id="1998" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2000" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2009" href="Data.Nat.Divisibility.html#1973" class="Bound">m∣n</a>
<a id="2013" href="Data.Nat.Divisibility.html#1959" class="Function">quotient&gt;1</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Data.Nat.Divisibility.html#2029" class="Bound">n</a><a id="2030" class="Symbol">}</a> <a id="2032" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a> <a id="2036" href="Data.Nat.Divisibility.html#2036" class="Bound">m&lt;n</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="2054" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2056" class="Number">1</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2068" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a><a id="2071" class="Symbol">)</a> <a id="2073" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2075" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="2092" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2094" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2096" class="Number">1</a>        <a id="2105" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2108" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="2120" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2128" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a>            <a id="2141" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="2144" href="Data.Nat.Divisibility.html#2036" class="Bound">m&lt;n</a> <a id="2148" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="2154" href="Data.Nat.Divisibility.html#2029" class="Bound">n</a>            <a id="2167" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2170" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="2187" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2197" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2199" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2201" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2210" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a> <a id="2214" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2218" class="Keyword">where</a> <a id="2224" class="Keyword">open</a> <a id="2229" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="quotient-&lt;"></a><a id="2242" href="Data.Nat.Divisibility.html#2242" class="Function">quotient-&lt;</a> <a id="2253" class="Symbol">:</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Data.Nat.Divisibility.html#2256" class="Bound">m∣n</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="2264" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2266" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="2267" class="Symbol">)</a> <a id="2269" class="Symbol">→</a> <a id="2271" class="Symbol">.{{</a><a id="2274" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="2285" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a><a id="2286" class="Symbol">}}</a> <a id="2289" class="Symbol">→</a> <a id="2291" class="Symbol">.{{</a><a id="2294" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2302" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="2303" class="Symbol">}}</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2317" href="Data.Nat.Divisibility.html#2256" class="Bound">m∣n</a> <a id="2321" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2323" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="2325" href="Data.Nat.Divisibility.html#2242" class="Function">quotient-&lt;</a> <a id="2336" class="Symbol">{</a><a id="2337" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a><a id="2338" class="Symbol">}</a> <a id="2340" class="Symbol">{</a><a id="2341" href="Data.Nat.Divisibility.html#2341" class="Bound">n</a><a id="2342" class="Symbol">}</a> <a id="2344" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="2365" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2374" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a>     <a id="2382" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="2385" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2401" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a><a id="2404" class="Symbol">)</a> <a id="2406" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.Nat.Base.html#4144" class="Function">nonTrivial⇒n&gt;1</a> <a id="2424" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a><a id="2425" class="Symbol">)</a> <a id="2427" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="2431" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2440" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a> <a id="2444" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2446" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a> <a id="2448" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2451" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="2464" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a> <a id="2468" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2472" href="Data.Nat.Divisibility.html#2341" class="Bound">n</a>                <a id="2489" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2493" class="Keyword">where</a> <a id="2499" class="Keyword">open</a> <a id="2504" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a><a id="2515" class="Symbol">;</a> <a id="2517" class="Keyword">instance</a> <a id="2526" href="Data.Nat.Divisibility.html#2526" class="Function">_</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Data.Nat.Divisibility.html#1477" class="Function">quotient≢0</a> <a id="2541" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a>

<a id="2546" class="Comment">------------------------------------------------------------------------</a>
<a id="2619" class="Comment">-- Relating _/_ and quotient</a>

<a id="n/m≡quotient"></a><a id="2649" href="Data.Nat.Divisibility.html#2649" class="Function">n/m≡quotient</a> <a id="2662" class="Symbol">:</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Data.Nat.Divisibility.html#2665" class="Bound">m∣n</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="2673" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2675" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">.{{</a><a id="2681" href="Data.Nat.Divisibility.html#2681" class="Bound">_</a> <a id="2683" class="Symbol">:</a> <a id="2685" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2693" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a><a id="2694" class="Symbol">}}</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="2701" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="2703" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="2705" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2707" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2716" href="Data.Nat.Divisibility.html#2665" class="Bound">m∣n</a>
<a id="2720" href="Data.Nat.Divisibility.html#2649" class="Function">n/m≡quotient</a> <a id="2733" class="Symbol">{</a><a id="2734" class="Argument">m</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Data.Nat.Divisibility.html#2738" class="Bound">m</a><a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="2755" href="Data.Nat.Divisibility.html#2755" class="Bound">q</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="2768" href="Data.Nat.Divisibility.html#2755" class="Bound">q</a> <a id="2770" href="Data.Nat.Divisibility.html#2738" class="Bound">m</a>

<a id="2773" class="Comment">------------------------------------------------------------------------</a>
<a id="2846" class="Comment">-- Relationship with _%_</a>

<a id="m%n≡0⇒n∣m"></a><a id="2872" href="Data.Nat.Divisibility.html#2872" class="Function">m%n≡0⇒n∣m</a> <a id="2882" class="Symbol">:</a> <a id="2884" class="Symbol">∀</a> <a id="2886" href="Data.Nat.Divisibility.html#2886" class="Bound">m</a> <a id="2888" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a> <a id="2890" class="Symbol">.{{</a><a id="2893" href="Data.Nat.Divisibility.html#2893" class="Bound">_</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2905" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a><a id="2906" class="Symbol">}}</a> <a id="2909" class="Symbol">→</a> <a id="2911" href="Data.Nat.Divisibility.html#2886" class="Bound">m</a> <a id="2913" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2915" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a> <a id="2917" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2919" class="Number">0</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a> <a id="2925" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2927" href="Data.Nat.Divisibility.html#2886" class="Bound">m</a>
<a id="2929" href="Data.Nat.Divisibility.html#2872" class="Function">m%n≡0⇒n∣m</a> <a id="2939" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="2941" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="2943" href="Data.Nat.Divisibility.html#2943" class="Bound">eq</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="2959" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="2961" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2966" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2974" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a>                <a id="2991" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2994" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="3008" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="3010" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="3012" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3016" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="3018" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3020" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="3022" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3024" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a>  <a id="3033" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3036" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="3045" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a><a id="3052" class="Symbol">)</a> <a id="3054" href="Data.Nat.Divisibility.html#2943" class="Bound">eq</a> <a id="3057" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3061" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a>          <a id="3078" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3082" class="Keyword">where</a> <a id="3088" class="Keyword">open</a> <a id="3093" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="3104" class="Symbol">;</a> <a id="3106" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="3118" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="3120" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="3122" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3124" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a>

<a id="n∣m⇒m%n≡0"></a><a id="3127" href="Data.Nat.Divisibility.html#3127" class="Function">n∣m⇒m%n≡0</a> <a id="3137" class="Symbol">:</a> <a id="3139" class="Symbol">∀</a> <a id="3141" href="Data.Nat.Divisibility.html#3141" class="Bound">m</a> <a id="3143" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a> <a id="3145" class="Symbol">.{{</a><a id="3148" href="Data.Nat.Divisibility.html#3148" class="Bound">_</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3160" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a><a id="3161" class="Symbol">}}</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a> <a id="3168" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="3170" href="Data.Nat.Divisibility.html#3141" class="Bound">m</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Data.Nat.Divisibility.html#3141" class="Bound">m</a> <a id="3176" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3178" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a> <a id="3180" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3182" class="Number">0</a>
<a id="3184" href="Data.Nat.Divisibility.html#3127" class="Function">n∣m⇒m%n≡0</a> <a id="3194" class="DottedPattern Symbol">.(</a><a id="3196" href="Data.Nat.Divisibility.html#3219" class="DottedPattern Bound">q</a> <a id="3198" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="3200" href="Data.Nat.Divisibility.html#3203" class="DottedPattern Bound">n</a><a id="3201" class="DottedPattern Symbol">)</a> <a id="3203" href="Data.Nat.Divisibility.html#3203" class="Bound">n</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="3219" href="Data.Nat.Divisibility.html#3219" class="Bound">q</a><a id="3220" class="Symbol">)</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="3232" href="Data.Nat.Divisibility.html#3219" class="Bound">q</a> <a id="3234" href="Data.Nat.Divisibility.html#3203" class="Bound">n</a>

<a id="m%n≡0⇔n∣m"></a><a id="3237" href="Data.Nat.Divisibility.html#3237" class="Function">m%n≡0⇔n∣m</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">∀</a> <a id="3251" href="Data.Nat.Divisibility.html#3251" class="Bound">m</a> <a id="3253" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a> <a id="3255" class="Symbol">.{{</a><a id="3258" href="Data.Nat.Divisibility.html#3258" class="Bound">_</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3270" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a><a id="3271" class="Symbol">}}</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Data.Nat.Divisibility.html#3251" class="Bound">m</a> <a id="3278" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3280" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a> <a id="3282" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3284" class="Number">0</a> <a id="3286" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3288" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a> <a id="3290" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="3292" href="Data.Nat.Divisibility.html#3251" class="Bound">m</a>
<a id="3294" href="Data.Nat.Divisibility.html#3237" class="Function">m%n≡0⇔n∣m</a> <a id="3304" href="Data.Nat.Divisibility.html#3304" class="Bound">m</a> <a id="3306" href="Data.Nat.Divisibility.html#3306" class="Bound">n</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Data.Nat.Divisibility.html#2872" class="Function">m%n≡0⇒n∣m</a> <a id="3325" href="Data.Nat.Divisibility.html#3304" class="Bound">m</a> <a id="3327" href="Data.Nat.Divisibility.html#3306" class="Bound">n</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Data.Nat.Divisibility.html#3127" class="Function">n∣m⇒m%n≡0</a> <a id="3341" href="Data.Nat.Divisibility.html#3304" class="Bound">m</a> <a id="3343" href="Data.Nat.Divisibility.html#3306" class="Bound">n</a><a id="3344" class="Symbol">)</a>

<a id="3347" class="Comment">------------------------------------------------------------------------</a>
<a id="3420" class="Comment">-- Properties of _∣_ and _≤_</a>

<a id="∣⇒≤"></a><a id="3450" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="3454" class="Symbol">:</a> <a id="3456" class="Symbol">.{{</a><a id="3459" href="Data.Nat.Divisibility.html#3459" class="Bound">_</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3471" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="3472" class="Symbol">}}</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3479" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="3481" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3487" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3489" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="3491" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="3495" class="Symbol">{</a><a id="3496" href="Data.Nat.Divisibility.html#3496" class="Bound">n</a><a id="3497" class="Symbol">@</a><a id="3498" class="DottedPattern Symbol">.(</a><a id="3500" href="Data.Nat.Divisibility.html#3526" class="DottedPattern Bound">q</a> <a id="3502" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="3504" href="Data.Nat.Divisibility.html#3509" class="DottedPattern Bound">m</a><a id="3505" class="DottedPattern Symbol">)</a><a id="3506" class="Symbol">}</a> <a id="3508" class="Symbol">{</a><a id="3509" href="Data.Nat.Divisibility.html#3509" class="Bound">m</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="3526" href="Data.Nat.Divisibility.html#3526" class="Bound">q</a><a id="3527" class="Symbol">@(</a><a id="3529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3533" href="Data.Nat.Divisibility.html#3533" class="Bound">p</a><a id="3534" class="Symbol">))</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="3545" href="Data.Nat.Divisibility.html#3509" class="Bound">m</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Data.Nat.Divisibility.html#3533" class="Bound">p</a> <a id="3550" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3552" href="Data.Nat.Divisibility.html#3509" class="Bound">m</a><a id="3553" class="Symbol">)</a>

<a id="&gt;⇒∤"></a><a id="3556" href="Data.Nat.Divisibility.html#3556" class="Function">&gt;⇒∤</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">.{{</a><a id="3565" href="Data.Nat.Divisibility.html#3565" class="Bound">_</a> <a id="3567" class="Symbol">:</a> <a id="3569" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3577" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="3578" class="Symbol">}}</a> <a id="3581" class="Symbol">→</a> <a id="3583" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3585" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3587" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3593" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">∤</a> <a id="3595" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="3597" href="Data.Nat.Divisibility.html#3556" class="Function">&gt;⇒∤</a> <a id="3601" class="Symbol">{</a><a id="3602" href="Data.Nat.Divisibility.html#3602" class="Bound">n</a><a id="3603" class="Symbol">@(</a><a id="3605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3609" class="Symbol">_)}</a> <a id="3613" href="Data.Nat.Divisibility.html#3613" class="Bound">n&lt;m</a><a id="3616" class="Symbol">@(</a><a id="3618" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="3622" class="Symbol">_)</a> <a id="3625" href="Data.Nat.Divisibility.html#3625" class="Bound">m∣n</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="3650" href="Data.Nat.Divisibility.html#3625" class="Bound">m∣n</a><a id="3653" class="Symbol">)</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="3660" href="Data.Nat.Divisibility.html#3613" class="Bound">n&lt;m</a><a id="3663" class="Symbol">)</a>

<a id="3666" class="Comment">------------------------------------------------------------------------</a>
<a id="3739" class="Comment">-- _∣_ is a partial order</a>

<a id="3766" class="Comment">-- these could/should inherit from Algebra.Properties.Monoid.Divisibility</a>

<a id="∣-reflexive"></a><a id="3841" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a> <a id="3853" class="Symbol">:</a> <a id="3855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3859" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3861" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="3865" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a> <a id="3877" class="Symbol">{</a><a id="3878" href="Data.Nat.Divisibility.html#3878" class="Bound">n</a><a id="3879" class="Symbol">}</a> <a id="3881" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3886" class="Symbol">=</a> <a id="3888" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="3896" class="Number">1</a> <a id="3898" class="Symbol">(</a><a id="3899" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="3916" href="Data.Nat.Divisibility.html#3878" class="Bound">n</a><a id="3917" class="Symbol">))</a>

<a id="∣-refl"></a><a id="3921" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3940" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="3944" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="3951" class="Symbol">=</a> <a id="3953" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a> <a id="3965" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-trans"></a><a id="3971" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3992" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="3996" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4018" href="Data.Nat.Divisibility.html#4018" class="Bound">p</a><a id="4019" class="Symbol">)</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4035" href="Data.Nat.Divisibility.html#4035" class="Bound">q</a><a id="4036" class="Symbol">)</a> <a id="4038" class="Symbol">=</a>
  <a id="4042" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Data.Nat.Divisibility.html#4035" class="Bound">q</a> <a id="4053" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4055" href="Data.Nat.Divisibility.html#4018" class="Bound">p</a><a id="4056" class="Symbol">)</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="4072" href="Data.Nat.Divisibility.html#4035" class="Bound">q</a> <a id="4074" href="Data.Nat.Divisibility.html#4018" class="Bound">p</a> <a id="4076" class="Symbol">_))</a>

<a id="∣-antisym"></a><a id="4081" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4111" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4115" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4125" class="Symbol">{</a><a id="4126" href="Data.Nat.Divisibility.html#4126" class="Bound">m</a><a id="4127" class="Symbol">}</a>     <a id="4133" class="Symbol">{</a><a id="4134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4138" class="Symbol">}</a>   <a id="4142" class="Symbol">_</a>  <a id="4145" href="Data.Nat.Divisibility.html#4145" class="Bound">q∣p</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="4168" href="Data.Nat.Divisibility.html#4145" class="Bound">q∣p</a>
<a id="4172" href="Data.Nat.Divisibility.html#4081" class="CatchallClause Function">∣-antisym</a><a id="4181" class="CatchallClause"> </a><a id="4182" class="CatchallClause Symbol">{</a><a id="4183" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="4187" class="CatchallClause Symbol">}</a><a id="4188" class="CatchallClause">  </a><a id="4190" class="CatchallClause Symbol">{</a><a id="4191" href="Data.Nat.Divisibility.html#4191" class="CatchallClause Bound">n</a><a id="4192" class="CatchallClause Symbol">}</a><a id="4193" class="CatchallClause">     </a><a id="4198" href="Data.Nat.Divisibility.html#4198" class="CatchallClause Bound">p∣q</a><a id="4201" class="CatchallClause">  </a><a id="4203" class="CatchallClause Symbol">_</a>  <a id="4206" class="Symbol">=</a> <a id="4208" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="4230" href="Data.Nat.Divisibility.html#4198" class="Bound">p∣q</a><a id="4233" class="Symbol">)</a>
<a id="4235" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4245" class="Symbol">{</a><a id="4246" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4250" href="Data.Nat.Divisibility.html#4250" class="Bound">m</a><a id="4251" class="Symbol">}</a> <a id="4253" class="Symbol">{</a><a id="4254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4258" href="Data.Nat.Divisibility.html#4258" class="Bound">n</a><a id="4259" class="Symbol">}</a> <a id="4261" href="Data.Nat.Divisibility.html#4261" class="Bound">p∣q</a> <a id="4265" href="Data.Nat.Divisibility.html#4265" class="Bound">q∣p</a> <a id="4269" class="Symbol">=</a> <a id="4271" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="4286" href="Data.Nat.Divisibility.html#4261" class="Bound">p∣q</a><a id="4289" class="Symbol">)</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="4296" href="Data.Nat.Divisibility.html#4265" class="Bound">q∣p</a><a id="4299" class="Symbol">)</a>

<a id="4302" class="Keyword">infix</a> <a id="4308" class="Number">4</a> <a id="4310" href="Data.Nat.Divisibility.html#4316" class="Function Operator">_∣?_</a>

<a id="_∣?_"></a><a id="4316" href="Data.Nat.Divisibility.html#4316" class="Function Operator">_∣?_</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4333" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4337" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="4343" href="Data.Nat.Divisibility.html#4316" class="Function Operator">∣?</a> <a id="4346" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="4353" class="Symbol">=</a> <a id="4355" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4373" class="Number">0</a><a id="4374" class="Symbol">)</a>
<a id="4376" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="4382" href="Data.Nat.Divisibility.html#4316" class="Function Operator">∣?</a> <a id="4385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4389" href="Data.Nat.Divisibility.html#4389" class="Bound">m</a>  <a id="4392" class="Symbol">=</a> <a id="4394" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4397" class="Symbol">((λ())</a> <a id="4404" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4407" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4431" class="Number">0</a><a id="4432" class="Symbol">))</a>
<a id="4435" href="Data.Nat.Divisibility.html#4435" class="Bound">n</a><a id="4436" class="Symbol">@(</a><a id="4438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4442" class="Symbol">_)</a> <a id="4445" href="Data.Nat.Divisibility.html#4316" class="Function Operator">∣?</a> <a id="4448" href="Data.Nat.Divisibility.html#4448" class="Bound">m</a>  <a id="4451" class="Symbol">=</a> <a id="4453" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Data.Nat.Divisibility.html#3237" class="Function">m%n≡0⇔n∣m</a> <a id="4472" href="Data.Nat.Divisibility.html#4448" class="Bound">m</a> <a id="4474" href="Data.Nat.Divisibility.html#4435" class="Bound">n</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Data.Nat.Divisibility.html#4448" class="Bound">m</a> <a id="4480" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4482" href="Data.Nat.Divisibility.html#4435" class="Bound">n</a> <a id="4484" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4486" class="Number">0</a><a id="4487" class="Symbol">)</a>

<a id="∣-isPreorder"></a><a id="4490" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a> <a id="4503" class="Symbol">:</a> <a id="4505" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4516" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4520" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4524" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a> <a id="4537" class="Symbol">=</a> <a id="4539" class="Keyword">record</a>
  <a id="4548" class="Symbol">{</a> <a id="4550" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4564" class="Symbol">=</a> <a id="4566" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="4582" class="Symbol">;</a> <a id="4584" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4598" class="Symbol">=</a> <a id="4600" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a>
  <a id="4614" class="Symbol">;</a> <a id="4616" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4630" class="Symbol">=</a> <a id="4632" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a>
  <a id="4642" class="Symbol">}</a>

<a id="∣-isPartialOrder"></a><a id="4645" href="Data.Nat.Divisibility.html#4645" class="Function">∣-isPartialOrder</a> <a id="4662" class="Symbol">:</a> <a id="4664" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4679" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4683" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4687" href="Data.Nat.Divisibility.html#4645" class="Function">∣-isPartialOrder</a> <a id="4704" class="Symbol">=</a> <a id="4706" class="Keyword">record</a>
  <a id="4715" class="Symbol">{</a> <a id="4717" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4728" class="Symbol">=</a> <a id="4730" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a>
  <a id="4745" class="Symbol">;</a> <a id="4747" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4758" class="Symbol">=</a> <a id="4760" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a>
  <a id="4772" class="Symbol">}</a>

<a id="∣-preorder"></a><a id="4775" href="Data.Nat.Divisibility.html#4775" class="Function">∣-preorder</a> <a id="4786" class="Symbol">:</a> <a id="4788" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4797" href="Level.html#521" class="Function">0ℓ</a> <a id="4800" href="Level.html#521" class="Function">0ℓ</a> <a id="4803" href="Level.html#521" class="Function">0ℓ</a>
<a id="4806" href="Data.Nat.Divisibility.html#4775" class="Function">∣-preorder</a> <a id="4817" class="Symbol">=</a> <a id="4819" class="Keyword">record</a>
  <a id="4828" class="Symbol">{</a> <a id="4830" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4841" class="Symbol">=</a> <a id="4843" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a>
  <a id="4858" class="Symbol">}</a>

<a id="∣-poset"></a><a id="4861" href="Data.Nat.Divisibility.html#4861" class="Function">∣-poset</a> <a id="4869" class="Symbol">:</a> <a id="4871" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4877" href="Level.html#521" class="Function">0ℓ</a> <a id="4880" href="Level.html#521" class="Function">0ℓ</a> <a id="4883" href="Level.html#521" class="Function">0ℓ</a>
<a id="4886" href="Data.Nat.Divisibility.html#4861" class="Function">∣-poset</a> <a id="4894" class="Symbol">=</a> <a id="4896" class="Keyword">record</a>
  <a id="4905" class="Symbol">{</a> <a id="4907" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4922" class="Symbol">=</a> <a id="4924" href="Data.Nat.Divisibility.html#4645" class="Function">∣-isPartialOrder</a>
  <a id="4943" class="Symbol">}</a>

<a id="4946" class="Comment">------------------------------------------------------------------------</a>
<a id="5019" class="Comment">-- A reasoning module for the _∣_ relation</a>

<a id="5063" class="Keyword">module</a> <a id="∣-Reasoning"></a><a id="5070" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a> <a id="5082" class="Keyword">where</a>
  <a id="5090" class="Keyword">private</a> <a id="5098" class="Keyword">module</a> <a id="∣-Reasoning.Base"></a><a id="5105" href="Data.Nat.Divisibility.html#5105" class="Module">Base</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Relation.Binary.Reasoning.Preorder.html" class="Module">≲-Reasoning</a> <a id="5124" href="Data.Nat.Divisibility.html#4775" class="Function">∣-preorder</a>

  <a id="5138" class="Keyword">open</a> <a id="5143" href="Data.Nat.Divisibility.html#5105" class="Module">Base</a> <a id="5148" class="Keyword">public</a>
    <a id="5159" class="Keyword">hiding</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a><a id="5173" class="Symbol">;</a> <a id="5175" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a><a id="5182" class="Symbol">;</a> <a id="5184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a><a id="5192" class="Symbol">;</a> <a id="5194" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a><a id="5202" class="Symbol">;</a> <a id="5204" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a><a id="5210" class="Symbol">;</a> <a id="5212" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a><a id="5218" class="Symbol">)</a>
    <a id="5224" class="Keyword">renaming</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="5239" class="Symbol">to</a> <a id="5242" class="Function">∣-go</a><a id="5246" class="Symbol">)</a>

  <a id="5251" class="Keyword">open</a> <a id="5256" href="Relation.Binary.Reasoning.Syntax.html#6363" class="Module">∣-syntax</a> <a id="5265" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="5279" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="5293" href="Data.Nat.Divisibility.html#5242" class="Function">∣-go</a> <a id="5298" class="Keyword">public</a>


<a id="5307" class="Comment">------------------------------------------------------------------------</a>
<a id="5380" class="Comment">-- Simple properties of _∣_</a>

<a id="5409" class="Keyword">infix</a> <a id="5415" class="Number">10</a> <a id="5418" href="Data.Nat.Divisibility.html#5427" class="Function Operator">_∣0</a> <a id="5422" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣_</a>

<a id="_∣0"></a><a id="5427" href="Data.Nat.Divisibility.html#5427" class="Function Operator">_∣0</a> <a id="5431" class="Symbol">:</a> <a id="5433" class="Symbol">∀</a> <a id="5435" href="Data.Nat.Divisibility.html#5435" class="Bound">n</a> <a id="5437" class="Symbol">→</a> <a id="5439" href="Data.Nat.Divisibility.html#5435" class="Bound">n</a> <a id="5441" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5443" class="Number">0</a>
<a id="5445" href="Data.Nat.Divisibility.html#5445" class="Bound">n</a> <a id="5447" href="Data.Nat.Divisibility.html#5427" class="Function Operator">∣0</a> <a id="5450" class="Symbol">=</a> <a id="5452" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5465" class="Number">0</a>

<a id="0∣⇒≡0"></a><a id="5468" href="Data.Nat.Divisibility.html#5468" class="Function">0∣⇒≡0</a> <a id="5474" class="Symbol">:</a> <a id="5476" class="Number">0</a> <a id="5478" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5480" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5482" class="Symbol">→</a> <a id="5484" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5486" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5488" class="Number">0</a>
<a id="5490" href="Data.Nat.Divisibility.html#5468" class="Function">0∣⇒≡0</a> <a id="5496" class="Symbol">{</a><a id="5497" href="Data.Nat.Divisibility.html#5497" class="Bound">n</a><a id="5498" class="Symbol">}</a> <a id="5500" href="Data.Nat.Divisibility.html#5500" class="Bound">0∣n</a> <a id="5504" class="Symbol">=</a> <a id="5506" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="5516" class="Symbol">(</a><a id="5517" href="Data.Nat.Divisibility.html#5497" class="Bound">n</a> <a id="5519" href="Data.Nat.Divisibility.html#5427" class="Function Operator">∣0</a><a id="5521" class="Symbol">)</a> <a id="5523" href="Data.Nat.Divisibility.html#5500" class="Bound">0∣n</a>

<a id="1∣_"></a><a id="5528" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣_</a> <a id="5532" class="Symbol">:</a> <a id="5534" class="Symbol">∀</a> <a id="5536" href="Data.Nat.Divisibility.html#5536" class="Bound">n</a> <a id="5538" class="Symbol">→</a> <a id="5540" class="Number">1</a> <a id="5542" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5544" href="Data.Nat.Divisibility.html#5536" class="Bound">n</a>
<a id="5546" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣</a> <a id="5549" href="Data.Nat.Divisibility.html#5549" class="Bound">n</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="5561" href="Data.Nat.Divisibility.html#5549" class="Bound">n</a> <a id="5563" class="Symbol">(</a><a id="5564" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="5581" href="Data.Nat.Divisibility.html#5549" class="Bound">n</a><a id="5582" class="Symbol">))</a>

<a id="∣1⇒≡1"></a><a id="5586" href="Data.Nat.Divisibility.html#5586" class="Function">∣1⇒≡1</a> <a id="5592" class="Symbol">:</a> <a id="5594" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5596" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5598" class="Number">1</a> <a id="5600" class="Symbol">→</a> <a id="5602" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5606" class="Number">1</a>
<a id="5608" href="Data.Nat.Divisibility.html#5586" class="Function">∣1⇒≡1</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Data.Nat.Divisibility.html#5615" class="Bound">n</a><a id="5616" class="Symbol">}</a> <a id="5618" href="Data.Nat.Divisibility.html#5618" class="Bound">n∣1</a> <a id="5622" class="Symbol">=</a> <a id="5624" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="5634" href="Data.Nat.Divisibility.html#5618" class="Bound">n∣1</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣</a> <a id="5642" href="Data.Nat.Divisibility.html#5615" class="Bound">n</a><a id="5643" class="Symbol">)</a>

<a id="n∣n"></a><a id="5646" href="Data.Nat.Divisibility.html#5646" class="Function">n∣n</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5654" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5656" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="5658" href="Data.Nat.Divisibility.html#5646" class="Function">n∣n</a> <a id="5662" class="Symbol">=</a> <a id="5664" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a>

<a id="5672" class="Comment">------------------------------------------------------------------------</a>
<a id="5745" class="Comment">-- Properties of _∣_ and _+_</a>

<a id="∣m∣n⇒∣m+n"></a><a id="5775" href="Data.Nat.Divisibility.html#5775" class="Function">∣m∣n⇒∣m+n</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5789" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5791" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5797" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5799" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5801" class="Symbol">→</a> <a id="5803" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5805" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5807" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5811" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="5813" href="Data.Nat.Divisibility.html#5775" class="Function">∣m∣n⇒∣m+n</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5837" href="Data.Nat.Divisibility.html#5837" class="Bound">p</a><a id="5838" class="Symbol">)</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5854" href="Data.Nat.Divisibility.html#5854" class="Bound">q</a><a id="5855" class="Symbol">)</a> <a id="5857" class="Symbol">=</a>
  <a id="5861" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Data.Nat.Divisibility.html#5837" class="Bound">p</a> <a id="5872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5874" href="Data.Nat.Divisibility.html#5854" class="Bound">q</a><a id="5875" class="Symbol">)</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5882" class="Symbol">(</a><a id="5883" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="5896" class="Symbol">_</a> <a id="5898" href="Data.Nat.Divisibility.html#5837" class="Bound">p</a> <a id="5900" href="Data.Nat.Divisibility.html#5854" class="Bound">q</a><a id="5901" class="Symbol">))</a>

<a id="∣m+n∣m⇒∣n"></a><a id="5905" href="Data.Nat.Divisibility.html#5905" class="Function">∣m+n∣m⇒∣n</a> <a id="5915" class="Symbol">:</a> <a id="5917" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5919" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5921" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5923" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5925" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5927" class="Symbol">→</a> <a id="5929" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5931" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5933" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5935" class="Symbol">→</a> <a id="5937" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5939" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5941" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="5943" href="Data.Nat.Divisibility.html#5905" class="Function">∣m+n∣m⇒∣n</a> <a id="5953" class="Symbol">{</a><a id="5954" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a><a id="5955" class="Symbol">}</a> <a id="5957" class="Symbol">{</a><a id="5958" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="5959" class="Symbol">}</a> <a id="5961" class="Symbol">{</a><a id="5962" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a><a id="5963" class="Symbol">}</a> <a id="5965" class="Symbol">(</a><a id="5966" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="5974" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="5976" href="Data.Nat.Divisibility.html#5976" class="Bound">m+n≡p*d</a><a id="5983" class="Symbol">)</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5999" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a><a id="6000" class="Symbol">)</a> <a id="6002" class="Symbol">=</a>
  <a id="6006" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6017" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6019" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a><a id="6020" class="Symbol">)</a> <a id="6022" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6024" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="6043" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a>             <a id="6057" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6060" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="6068" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6070" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a> <a id="6072" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6078" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6082" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a> <a id="6084" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6086" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a>     <a id="6092" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6095" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="6104" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="6105" class="Symbol">)</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6115" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6117" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="6118" class="Symbol">)</a> <a id="6120" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6126" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a> <a id="6128" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6130" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6132" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6134" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a>     <a id="6140" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6143" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6148" class="Symbol">(</a><a id="6149" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="6152" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="6153" class="Symbol">)</a> <a id="6155" href="Data.Nat.Divisibility.html#5976" class="Bound">m+n≡p*d</a> <a id="6163" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6169" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6171" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6173" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a> <a id="6175" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6177" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a> <a id="6179" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6181" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a> <a id="6183" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6186" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="6199" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a> <a id="6201" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6203" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a> <a id="6205" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6211" class="Symbol">(</a><a id="6212" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6214" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6216" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a><a id="6217" class="Symbol">)</a> <a id="6219" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6221" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a>   <a id="6225" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="6231" class="Keyword">where</a> <a id="6237" class="Keyword">open</a> <a id="6242" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="6255" class="Comment">------------------------------------------------------------------------</a>
<a id="6328" class="Comment">-- Properties of _∣_ and _*_</a>

<a id="n∣m*n"></a><a id="6358" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6364" class="Symbol">:</a> <a id="6366" class="Symbol">∀</a> <a id="6368" href="Data.Nat.Divisibility.html#6368" class="Bound">m</a> <a id="6370" class="Symbol">{</a><a id="6371" href="Data.Nat.Divisibility.html#6371" class="Bound">n</a><a id="6372" class="Symbol">}</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="Data.Nat.Divisibility.html#6371" class="Bound">n</a> <a id="6378" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6380" href="Data.Nat.Divisibility.html#6368" class="Bound">m</a> <a id="6382" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6384" href="Data.Nat.Divisibility.html#6371" class="Bound">n</a>
<a id="6386" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6392" href="Data.Nat.Divisibility.html#6392" class="Bound">m</a> <a id="6394" class="Symbol">=</a> <a id="6396" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="6404" href="Data.Nat.Divisibility.html#6392" class="Bound">m</a> <a id="6406" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m∣m*n"></a><a id="6412" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6418" class="Symbol">:</a> <a id="6420" class="Symbol">∀</a> <a id="6422" class="Symbol">{</a><a id="6423" href="Data.Nat.Divisibility.html#6423" class="Bound">m</a><a id="6424" class="Symbol">}</a> <a id="6426" href="Data.Nat.Divisibility.html#6426" class="Bound">n</a> <a id="6428" class="Symbol">→</a> <a id="6430" href="Data.Nat.Divisibility.html#6423" class="Bound">m</a> <a id="6432" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6434" href="Data.Nat.Divisibility.html#6423" class="Bound">m</a> <a id="6436" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6438" href="Data.Nat.Divisibility.html#6426" class="Bound">n</a>
<a id="6440" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6446" href="Data.Nat.Divisibility.html#6446" class="Bound">n</a> <a id="6448" class="Symbol">=</a> <a id="6450" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="6458" href="Data.Nat.Divisibility.html#6446" class="Bound">n</a> <a id="6460" class="Symbol">(</a><a id="6461" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6468" class="Symbol">_</a> <a id="6470" href="Data.Nat.Divisibility.html#6446" class="Bound">n</a><a id="6471" class="Symbol">)</a>

<a id="n∣m*n*o"></a><a id="6474" href="Data.Nat.Divisibility.html#6474" class="Function">n∣m*n*o</a> <a id="6482" class="Symbol">:</a> <a id="6484" class="Symbol">∀</a> <a id="6486" href="Data.Nat.Divisibility.html#6486" class="Bound">m</a> <a id="6488" class="Symbol">{</a><a id="6489" href="Data.Nat.Divisibility.html#6489" class="Bound">n</a><a id="6490" class="Symbol">}</a> <a id="6492" href="Data.Nat.Divisibility.html#6492" class="Bound">o</a> <a id="6494" class="Symbol">→</a> <a id="6496" href="Data.Nat.Divisibility.html#6489" class="Bound">n</a> <a id="6498" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6500" href="Data.Nat.Divisibility.html#6486" class="Bound">m</a> <a id="6502" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6504" href="Data.Nat.Divisibility.html#6489" class="Bound">n</a> <a id="6506" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6508" href="Data.Nat.Divisibility.html#6492" class="Bound">o</a>
<a id="6510" href="Data.Nat.Divisibility.html#6474" class="Function">n∣m*n*o</a> <a id="6518" href="Data.Nat.Divisibility.html#6518" class="Bound">m</a> <a id="6520" href="Data.Nat.Divisibility.html#6520" class="Bound">o</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6539" href="Data.Nat.Divisibility.html#6518" class="Bound">m</a><a id="6540" class="Symbol">)</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6549" href="Data.Nat.Divisibility.html#6520" class="Bound">o</a><a id="6550" class="Symbol">)</a>

<a id="∣m⇒∣m*n"></a><a id="6553" href="Data.Nat.Divisibility.html#6553" class="Function">∣m⇒∣m*n</a> <a id="6561" class="Symbol">:</a> <a id="6563" class="Symbol">∀</a> <a id="6565" href="Data.Nat.Divisibility.html#6565" class="Bound">n</a> <a id="6567" class="Symbol">→</a> <a id="6569" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6571" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6573" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6579" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6581" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6583" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6585" href="Data.Nat.Divisibility.html#6565" class="Bound">n</a>
<a id="6587" href="Data.Nat.Divisibility.html#6553" class="Function">∣m⇒∣m*n</a> <a id="6595" href="Data.Nat.Divisibility.html#6595" class="Bound">n</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6611" href="Data.Nat.Divisibility.html#6611" class="Bound">q</a><a id="6612" class="Symbol">)</a> <a id="6614" class="Symbol">=</a> <a id="6616" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6631" href="Data.Nat.Divisibility.html#6611" class="Bound">q</a><a id="6632" class="Symbol">)</a> <a id="6634" class="Symbol">(</a><a id="6635" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6641" href="Data.Nat.Divisibility.html#6595" class="Bound">n</a><a id="6642" class="Symbol">)</a>

<a id="∣n⇒∣m*n"></a><a id="6645" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="6653" class="Symbol">:</a> <a id="6655" class="Symbol">∀</a> <a id="6657" href="Data.Nat.Divisibility.html#6657" class="Bound">m</a> <a id="6659" class="Symbol">{</a><a id="6660" href="Data.Nat.Divisibility.html#6660" class="Bound">n</a><a id="6661" class="Symbol">}</a> <a id="6663" class="Symbol">→</a> <a id="6665" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6667" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6669" href="Data.Nat.Divisibility.html#6660" class="Bound">n</a> <a id="6671" class="Symbol">→</a> <a id="6673" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6675" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6677" href="Data.Nat.Divisibility.html#6657" class="Bound">m</a> <a id="6679" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6681" href="Data.Nat.Divisibility.html#6660" class="Bound">n</a>
<a id="6683" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="6691" href="Data.Nat.Divisibility.html#6691" class="Bound">m</a> <a id="6693" class="Symbol">{</a><a id="6694" href="Data.Nat.Divisibility.html#6694" class="Bound">n</a><a id="6695" class="Symbol">}</a> <a id="6697" class="Keyword">rewrite</a> <a id="6705" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6712" href="Data.Nat.Divisibility.html#6691" class="Bound">m</a> <a id="6714" href="Data.Nat.Divisibility.html#6694" class="Bound">n</a> <a id="6716" class="Symbol">=</a> <a id="6718" href="Data.Nat.Divisibility.html#6553" class="Function">∣m⇒∣m*n</a> <a id="6726" href="Data.Nat.Divisibility.html#6691" class="Bound">m</a>

<a id="m*n∣⇒m∣"></a><a id="6729" href="Data.Nat.Divisibility.html#6729" class="Function">m*n∣⇒m∣</a> <a id="6737" class="Symbol">:</a> <a id="6739" class="Symbol">∀</a> <a id="6741" href="Data.Nat.Divisibility.html#6741" class="Bound">m</a> <a id="6743" href="Data.Nat.Divisibility.html#6743" class="Bound">n</a> <a id="6745" class="Symbol">→</a> <a id="6747" href="Data.Nat.Divisibility.html#6741" class="Bound">m</a> <a id="6749" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6751" href="Data.Nat.Divisibility.html#6743" class="Bound">n</a> <a id="6753" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6755" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6757" class="Symbol">→</a> <a id="6759" href="Data.Nat.Divisibility.html#6741" class="Bound">m</a> <a id="6761" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6763" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a>
<a id="6765" href="Data.Nat.Divisibility.html#6729" class="Function">m*n∣⇒m∣</a> <a id="6773" href="Data.Nat.Divisibility.html#6773" class="Bound">m</a> <a id="6775" href="Data.Nat.Divisibility.html#6775" class="Bound">n</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6791" href="Data.Nat.Divisibility.html#6791" class="Bound">q</a><a id="6792" class="Symbol">)</a> <a id="6794" class="Symbol">=</a> <a id="6796" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="6804" href="Data.Nat.Divisibility.html#6791" class="Bound">q</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6813" href="Data.Nat.Divisibility.html#6775" class="Bound">n</a><a id="6814" class="Symbol">)</a>

<a id="m*n∣⇒n∣"></a><a id="6817" href="Data.Nat.Divisibility.html#6817" class="Function">m*n∣⇒n∣</a> <a id="6825" class="Symbol">:</a> <a id="6827" class="Symbol">∀</a> <a id="6829" href="Data.Nat.Divisibility.html#6829" class="Bound">m</a> <a id="6831" href="Data.Nat.Divisibility.html#6831" class="Bound">n</a> <a id="6833" class="Symbol">→</a> <a id="6835" href="Data.Nat.Divisibility.html#6829" class="Bound">m</a> <a id="6837" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6839" href="Data.Nat.Divisibility.html#6831" class="Bound">n</a> <a id="6841" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6843" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6845" class="Symbol">→</a> <a id="6847" href="Data.Nat.Divisibility.html#6831" class="Bound">n</a> <a id="6849" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6851" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a>
<a id="6853" href="Data.Nat.Divisibility.html#6817" class="Function">m*n∣⇒n∣</a> <a id="6861" href="Data.Nat.Divisibility.html#6861" class="Bound">m</a> <a id="6863" href="Data.Nat.Divisibility.html#6863" class="Bound">n</a> <a id="6865" class="Keyword">rewrite</a> <a id="6873" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6880" href="Data.Nat.Divisibility.html#6861" class="Bound">m</a> <a id="6882" href="Data.Nat.Divisibility.html#6863" class="Bound">n</a> <a id="6884" class="Symbol">=</a> <a id="6886" href="Data.Nat.Divisibility.html#6729" class="Function">m*n∣⇒m∣</a> <a id="6894" href="Data.Nat.Divisibility.html#6863" class="Bound">n</a> <a id="6896" href="Data.Nat.Divisibility.html#6861" class="Bound">m</a>

<a id="*-pres-∣"></a><a id="6899" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="6908" class="Symbol">:</a> <a id="6910" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="6912" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6914" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6916" class="Symbol">→</a> <a id="6918" href="Data.Nat.Divisibility.html#1293" class="Generalizable">p</a> <a id="6920" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6922" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="6924" class="Symbol">→</a> <a id="6926" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="6928" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6930" href="Data.Nat.Divisibility.html#1293" class="Generalizable">p</a> <a id="6932" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6934" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6936" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6938" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="6940" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="6949" class="Symbol">{</a><a id="6950" href="Data.Nat.Divisibility.html#6950" class="Bound">o</a><a id="6951" class="Symbol">}</a> <a id="6953" class="Symbol">{</a><a id="6954" href="Data.Nat.Divisibility.html#6954" class="Bound">m</a><a id="6955" class="Symbol">@</a><a id="6956" class="DottedPattern Symbol">.(</a><a id="6958" href="Data.Nat.Divisibility.html#6997" class="DottedPattern Bound">q</a> <a id="6960" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="6962" href="Data.Nat.Divisibility.html#6950" class="DottedPattern Bound">o</a><a id="6963" class="DottedPattern Symbol">)</a><a id="6964" class="Symbol">}</a> <a id="6966" class="Symbol">{</a><a id="6967" href="Data.Nat.Divisibility.html#6967" class="Bound">p</a><a id="6968" class="Symbol">}</a> <a id="6970" class="Symbol">{</a><a id="6971" href="Data.Nat.Divisibility.html#6971" class="Bound">n</a><a id="6972" class="Symbol">@</a><a id="6973" class="DottedPattern Symbol">.(</a><a id="6975" href="Data.Nat.Divisibility.html#7014" class="DottedPattern Bound">r</a> <a id="6977" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="6979" href="Data.Nat.Divisibility.html#6967" class="DottedPattern Bound">p</a><a id="6980" class="DottedPattern Symbol">)</a><a id="6981" class="Symbol">}</a> <a id="6983" class="Symbol">(</a><a id="6984" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6997" href="Data.Nat.Divisibility.html#6997" class="Bound">q</a><a id="6998" class="Symbol">)</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="7014" href="Data.Nat.Divisibility.html#7014" class="Bound">r</a><a id="7015" class="Symbol">)</a> <a id="7017" class="Symbol">=</a>
  <a id="7021" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7029" class="Symbol">(</a><a id="7030" href="Data.Nat.Divisibility.html#6997" class="Bound">q</a> <a id="7032" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7034" href="Data.Nat.Divisibility.html#7014" class="Bound">r</a><a id="7035" class="Symbol">)</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="7062" href="Data.Nat.Divisibility.html#6997" class="Bound">q</a> <a id="7064" href="Data.Nat.Divisibility.html#6950" class="Bound">o</a> <a id="7066" href="Data.Nat.Divisibility.html#7014" class="Bound">r</a> <a id="7068" href="Data.Nat.Divisibility.html#6967" class="Bound">p</a><a id="7069" class="Symbol">)</a>

<a id="*-monoʳ-∣"></a><a id="7072" href="Data.Nat.Divisibility.html#7072" class="Function">*-monoʳ-∣</a> <a id="7082" class="Symbol">:</a> <a id="7084" class="Symbol">∀</a> <a id="7086" href="Data.Nat.Divisibility.html#7086" class="Bound">o</a> <a id="7088" class="Symbol">→</a> <a id="7090" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7092" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7094" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7096" class="Symbol">→</a> <a id="7098" href="Data.Nat.Divisibility.html#7086" class="Bound">o</a> <a id="7100" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7102" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7104" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7106" href="Data.Nat.Divisibility.html#7086" class="Bound">o</a> <a id="7108" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7110" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="7112" href="Data.Nat.Divisibility.html#7072" class="Function">*-monoʳ-∣</a> <a id="7122" href="Data.Nat.Divisibility.html#7122" class="Bound">o</a> <a id="7124" class="Symbol">=</a> <a id="7126" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="7135" class="Symbol">(</a><a id="7136" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="7143" class="Symbol">{</a><a id="7144" href="Data.Nat.Divisibility.html#7122" class="Bound">o</a><a id="7145" class="Symbol">})</a>

<a id="*-monoˡ-∣"></a><a id="7149" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="7159" class="Symbol">:</a> <a id="7161" class="Symbol">∀</a> <a id="7163" href="Data.Nat.Divisibility.html#7163" class="Bound">o</a> <a id="7165" class="Symbol">→</a> <a id="7167" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7169" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7171" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7173" class="Symbol">→</a> <a id="7175" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7177" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7179" href="Data.Nat.Divisibility.html#7163" class="Bound">o</a> <a id="7181" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7183" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7185" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7187" href="Data.Nat.Divisibility.html#7163" class="Bound">o</a>
<a id="7189" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="7199" href="Data.Nat.Divisibility.html#7199" class="Bound">o</a> <a id="7201" class="Symbol">=</a> <a id="7203" href="Function.Base.html#1657" class="Function">flip</a> <a id="7208" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="7225" class="Symbol">{</a><a id="7226" href="Data.Nat.Divisibility.html#7199" class="Bound">o</a><a id="7227" class="Symbol">})</a>

<a id="*-cancelˡ-∣"></a><a id="7231" href="Data.Nat.Divisibility.html#7231" class="Function">*-cancelˡ-∣</a> <a id="7243" class="Symbol">:</a> <a id="7245" class="Symbol">∀</a> <a id="7247" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a> <a id="7249" class="Symbol">.{{</a><a id="7252" href="Data.Nat.Divisibility.html#7252" class="Bound">_</a> <a id="7254" class="Symbol">:</a> <a id="7256" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7264" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a><a id="7265" class="Symbol">}}</a> <a id="7268" class="Symbol">→</a> <a id="7270" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a> <a id="7272" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7274" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7276" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7278" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a> <a id="7280" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7282" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7284" class="Symbol">→</a> <a id="7286" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7288" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7290" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="7292" href="Data.Nat.Divisibility.html#7231" class="Function">*-cancelˡ-∣</a> <a id="7304" class="Symbol">{</a><a id="7305" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7306" class="Symbol">}</a> <a id="7308" class="Symbol">{</a><a id="7309" href="Data.Nat.Divisibility.html#7309" class="Bound">n</a><a id="7310" class="Symbol">}</a> <a id="7312" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7314" href="Data.Nat.Divisibility.html#7314" class="Bound">o*m∣o*n</a> <a id="7322" class="Symbol">=</a> <a id="7324" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7332" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7334" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7336" href="Data.Nat.Properties.html#25833" class="Function">*-cancelˡ-≡</a> <a id="7348" href="Data.Nat.Divisibility.html#7309" class="Bound">n</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7353" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7355" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7356" class="Symbol">)</a> <a id="7358" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7360" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7362" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="7379" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7381" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7383" href="Data.Nat.Divisibility.html#7309" class="Bound">n</a>       <a id="7391" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7394" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="7411" href="Data.Nat.Divisibility.html#7314" class="Bound">o*m∣o*n</a> <a id="7419" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="7423" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7425" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7427" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a> <a id="7429" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7431" href="Data.Nat.Divisibility.html#7543" class="Function">q</a>   <a id="7435" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7438" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="7446" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7448" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a> <a id="7450" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="7456" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7458" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7460" class="Symbol">(</a><a id="7461" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a> <a id="7463" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7465" href="Data.Nat.Divisibility.html#7543" class="Function">q</a><a id="7466" class="Symbol">)</a> <a id="7468" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7471" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7479" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="7481" class="Symbol">)</a> <a id="7483" class="Symbol">(</a><a id="7484" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7491" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7493" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7494" class="Symbol">)</a> <a id="7496" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="7500" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7502" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7507" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7509" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7510" class="Symbol">)</a> <a id="7512" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="7516" class="Keyword">where</a>
  <a id="7524" class="Keyword">open</a> <a id="7529" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>
  <a id="7543" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="7556" href="Data.Nat.Divisibility.html#7314" class="Bound">o*m∣o*n</a>

<a id="*-cancelʳ-∣"></a><a id="7565" href="Data.Nat.Divisibility.html#7565" class="Function">*-cancelʳ-∣</a> <a id="7577" class="Symbol">:</a> <a id="7579" class="Symbol">∀</a> <a id="7581" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a> <a id="7583" class="Symbol">.{{</a><a id="7586" href="Data.Nat.Divisibility.html#7586" class="Bound">_</a> <a id="7588" class="Symbol">:</a> <a id="7590" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7598" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a><a id="7599" class="Symbol">}}</a> <a id="7602" class="Symbol">→</a> <a id="7604" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7606" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7608" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a> <a id="7610" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7612" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7614" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7616" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7622" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7624" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="7626" href="Data.Nat.Divisibility.html#7565" class="Function">*-cancelʳ-∣</a> <a id="7638" class="Symbol">{</a><a id="7639" href="Data.Nat.Divisibility.html#7639" class="Bound">m</a><a id="7640" class="Symbol">}</a> <a id="7642" class="Symbol">{</a><a id="7643" href="Data.Nat.Divisibility.html#7643" class="Bound">n</a><a id="7644" class="Symbol">}</a> <a id="7646" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a> <a id="7648" class="Keyword">rewrite</a> <a id="7656" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7663" href="Data.Nat.Divisibility.html#7639" class="Bound">m</a> <a id="7665" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a> <a id="7667" class="Symbol">|</a> <a id="7669" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7676" href="Data.Nat.Divisibility.html#7643" class="Bound">n</a> <a id="7678" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Data.Nat.Divisibility.html#7231" class="Function">*-cancelˡ-∣</a> <a id="7694" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a>

<a id="7697" class="Comment">------------------------------------------------------------------------</a>
<a id="7770" class="Comment">-- Properties of _∣_ and _∸_</a>

<a id="∣m∸n∣n⇒∣m"></a><a id="7800" href="Data.Nat.Divisibility.html#7800" class="Function">∣m∸n∣n⇒∣m</a> <a id="7810" class="Symbol">:</a> <a id="7812" class="Symbol">∀</a> <a id="7814" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7816" class="Symbol">→</a> <a id="7818" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7820" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7822" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7824" class="Symbol">→</a> <a id="7826" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7828" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7830" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7832" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="7834" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7836" class="Symbol">→</a> <a id="7838" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7840" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7842" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7844" class="Symbol">→</a> <a id="7846" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7848" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7850" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="7852" href="Data.Nat.Divisibility.html#7800" class="Function">∣m∸n∣n⇒∣m</a> <a id="7862" class="Symbol">{</a><a id="7863" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="7864" class="Symbol">}</a> <a id="7866" class="Symbol">{</a><a id="7867" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a><a id="7868" class="Symbol">}</a> <a id="7870" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="7872" href="Data.Nat.Divisibility.html#7872" class="Bound">n≤m</a> <a id="7876" class="Symbol">(</a><a id="7877" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7885" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="7887" href="Data.Nat.Divisibility.html#7887" class="Bound">m∸n≡p*d</a><a id="7894" class="Symbol">)</a> <a id="7896" class="Symbol">(</a><a id="7897" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="7910" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a><a id="7911" class="Symbol">)</a> <a id="7913" class="Symbol">=</a>
  <a id="7917" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7925" class="Symbol">(</a><a id="7926" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="7928" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7930" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a><a id="7931" class="Symbol">)</a> <a id="7933" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7935" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="7954" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a>             <a id="7968" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7971" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="7981" href="Data.Nat.Divisibility.html#7872" class="Bound">n≤m</a> <a id="7985" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="7991" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a> <a id="7993" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7995" class="Symbol">(</a><a id="7996" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a> <a id="7998" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8000" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="8001" class="Symbol">)</a>   <a id="8005" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8008" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="8015" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a> <a id="8020" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8022" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="8023" class="Symbol">)</a> <a id="8025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8031" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a> <a id="8033" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8035" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a> <a id="8037" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8039" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a>     <a id="8045" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8048" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8053" class="Symbol">(</a><a id="8054" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="8057" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="8058" class="Symbol">)</a> <a id="8060" href="Data.Nat.Divisibility.html#7887" class="Bound">m∸n≡p*d</a> <a id="8068" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8074" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="8076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8078" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="8080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8082" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a> <a id="8084" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8086" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="8088" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8091" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="8104" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="8106" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="8108" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a> <a id="8110" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="8116" class="Symbol">(</a><a id="8117" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="8119" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8121" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a><a id="8122" class="Symbol">)</a> <a id="8124" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8126" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a>   <a id="8130" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="8134" class="Keyword">where</a> <a id="8140" class="Keyword">open</a> <a id="8145" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="8158" class="Comment">------------------------------------------------------------------------</a>
<a id="8231" class="Comment">-- Properties of _∣_ and _/_</a>

<a id="m/n∣m"></a><a id="8261" href="Data.Nat.Divisibility.html#8261" class="Function">m/n∣m</a> <a id="8267" class="Symbol">:</a> <a id="8269" class="Symbol">.{{</a><a id="8272" href="Data.Nat.Divisibility.html#8272" class="Bound">_</a> <a id="8274" class="Symbol">:</a> <a id="8276" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8284" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="8285" class="Symbol">}}</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8292" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8294" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8296" class="Symbol">→</a> <a id="8298" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8300" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8302" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8304" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8306" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="8308" href="Data.Nat.Divisibility.html#8261" class="Function">m/n∣m</a> <a id="8314" class="Symbol">{</a><a id="8315" href="Data.Nat.Divisibility.html#8315" class="Bound">n</a><a id="8316" class="Symbol">}</a> <a id="8318" class="Symbol">{</a><a id="8319" href="Data.Nat.Divisibility.html#8319" class="Bound">m</a><a id="8320" class="Symbol">}</a> <a id="8322" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8326" class="Symbol">=</a> <a id="8328" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="8336" href="Data.Nat.Divisibility.html#8319" class="Bound">m</a> <a id="8338" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8340" href="Data.Nat.Divisibility.html#8315" class="Bound">n</a>        <a id="8349" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8352" href="Data.Nat.Divisibility.html#2649" class="Function">n/m≡quotient</a> <a id="8365" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8369" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8373" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="8382" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8386" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="8389" href="Data.Nat.Divisibility.html#1852" class="Function">quotient-∣</a> <a id="8400" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8404" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="8408" href="Data.Nat.Divisibility.html#8319" class="Bound">m</a>            <a id="8421" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="8425" class="Keyword">where</a> <a id="8431" class="Keyword">open</a> <a id="8436" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m*n∣o⇒m∣o/n"></a><a id="8449" href="Data.Nat.Divisibility.html#8449" class="Function">m*n∣o⇒m∣o/n</a> <a id="8461" class="Symbol">:</a> <a id="8463" class="Symbol">∀</a> <a id="8465" href="Data.Nat.Divisibility.html#8465" class="Bound">m</a> <a id="8467" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a> <a id="8469" class="Symbol">.{{</a><a id="8472" href="Data.Nat.Divisibility.html#8472" class="Bound">_</a> <a id="8474" class="Symbol">:</a> <a id="8476" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8484" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a><a id="8485" class="Symbol">}}</a> <a id="8488" class="Symbol">→</a> <a id="8490" href="Data.Nat.Divisibility.html#8465" class="Bound">m</a> <a id="8492" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8494" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a> <a id="8496" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8498" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8500" class="Symbol">→</a> <a id="8502" href="Data.Nat.Divisibility.html#8465" class="Bound">m</a> <a id="8504" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8506" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8508" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8510" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a>
<a id="8512" href="Data.Nat.Divisibility.html#8449" class="Function">m*n∣o⇒m∣o/n</a> <a id="8524" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8526" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a> <a id="8528" class="Symbol">(</a><a id="8529" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="8542" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a><a id="8543" class="Symbol">)</a> <a id="8545" class="Symbol">=</a> <a id="8547" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="8555" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8557" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8559" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="8576" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8578" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8580" class="Symbol">(</a><a id="8581" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8583" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8585" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8586" class="Symbol">)</a> <a id="8588" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8590" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a>   <a id="8594" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8597" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="8607" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8609" class="Symbol">(</a><a id="8610" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="8616" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a><a id="8617" class="Symbol">)</a> <a id="8619" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8623" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8625" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8627" class="Symbol">((</a><a id="8629" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8631" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8633" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8634" class="Symbol">)</a> <a id="8636" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8638" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8639" class="Symbol">)</a> <a id="8641" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8644" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8652" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="8654" class="Symbol">)</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="8665" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8667" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8668" class="Symbol">)</a> <a id="8670" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8674" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8676" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8678" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8680" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="8684" class="Keyword">where</a> <a id="8690" class="Keyword">open</a> <a id="8695" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m*n∣o⇒n∣o/m"></a><a id="8708" href="Data.Nat.Divisibility.html#8708" class="Function">m*n∣o⇒n∣o/m</a> <a id="8720" class="Symbol">:</a> <a id="8722" class="Symbol">∀</a> <a id="8724" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a> <a id="8726" href="Data.Nat.Divisibility.html#8726" class="Bound">n</a> <a id="8728" class="Symbol">.{{</a><a id="8731" href="Data.Nat.Divisibility.html#8731" class="Bound">_</a> <a id="8733" class="Symbol">:</a> <a id="8735" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8743" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a><a id="8744" class="Symbol">}}</a> <a id="8747" class="Symbol">→</a> <a id="8749" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a> <a id="8751" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8753" href="Data.Nat.Divisibility.html#8726" class="Bound">n</a> <a id="8755" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8757" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8759" class="Symbol">→</a> <a id="8761" href="Data.Nat.Divisibility.html#8726" class="Bound">n</a> <a id="8763" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8765" class="Symbol">(</a><a id="8766" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8768" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8770" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a><a id="8771" class="Symbol">)</a>
<a id="8773" href="Data.Nat.Divisibility.html#8708" class="Function">m*n∣o⇒n∣o/m</a> <a id="8785" href="Data.Nat.Divisibility.html#8785" class="Bound">m</a> <a id="8787" href="Data.Nat.Divisibility.html#8787" class="Bound">n</a> <a id="8789" class="Keyword">rewrite</a> <a id="8797" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="8804" href="Data.Nat.Divisibility.html#8785" class="Bound">m</a> <a id="8806" href="Data.Nat.Divisibility.html#8787" class="Bound">n</a> <a id="8808" class="Symbol">=</a> <a id="8810" href="Data.Nat.Divisibility.html#8449" class="Function">m*n∣o⇒m∣o/n</a> <a id="8822" href="Data.Nat.Divisibility.html#8787" class="Bound">n</a> <a id="8824" href="Data.Nat.Divisibility.html#8785" class="Bound">m</a>

<a id="m∣n/o⇒m*o∣n"></a><a id="8827" href="Data.Nat.Divisibility.html#8827" class="Function">m∣n/o⇒m*o∣n</a> <a id="8839" class="Symbol">:</a> <a id="8841" class="Symbol">.{{</a><a id="8844" href="Data.Nat.Divisibility.html#8844" class="Bound">_</a> <a id="8846" class="Symbol">:</a> <a id="8848" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8856" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a><a id="8857" class="Symbol">}}</a> <a id="8860" class="Symbol">→</a> <a id="8862" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8864" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8866" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8868" class="Symbol">→</a> <a id="8870" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8872" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8874" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8876" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8878" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8880" class="Symbol">→</a> <a id="8882" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8884" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8886" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8888" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8890" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="8892" href="Data.Nat.Divisibility.html#8827" class="Function">m∣n/o⇒m*o∣n</a> <a id="8904" class="Symbol">{</a><a id="8905" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a><a id="8906" class="Symbol">}</a> <a id="8908" class="Symbol">{</a><a id="8909" href="Data.Nat.Divisibility.html#8909" class="Bound">n</a><a id="8910" class="Symbol">@</a><a id="8911" class="DottedPattern Symbol">.(</a><a id="8913" href="Data.Nat.Divisibility.html#8939" class="DottedPattern Bound">p</a> <a id="8915" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="8917" href="Data.Nat.Divisibility.html#8905" class="DottedPattern Bound">o</a><a id="8918" class="DottedPattern Symbol">)</a><a id="8919" class="Symbol">}</a> <a id="8921" class="Symbol">{</a><a id="8922" href="Data.Nat.Divisibility.html#8922" class="Bound">m</a><a id="8923" class="Symbol">}</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="8939" href="Data.Nat.Divisibility.html#8939" class="Bound">p</a><a id="8940" class="Symbol">)</a> <a id="8942" href="Data.Nat.Divisibility.html#8942" class="Bound">m∣p*o/o</a> <a id="8950" class="Symbol">=</a> <a id="8952" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="8960" href="Data.Nat.Divisibility.html#8922" class="Bound">m</a> <a id="8962" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8964" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a> <a id="8966" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="8969" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="8979" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a> <a id="8981" class="Symbol">(</a><a id="8982" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="8988" class="Symbol">(</a><a id="8989" href="Data.Nat.Divisibility.html#8922" class="Bound">m</a> <a id="8991" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣_</a><a id="8993" class="Symbol">)</a> <a id="8995" class="Symbol">(</a><a id="8996" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="9004" href="Data.Nat.Divisibility.html#8939" class="Bound">p</a> <a id="9006" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a><a id="9007" class="Symbol">)</a> <a id="9009" href="Data.Nat.Divisibility.html#8942" class="Bound">m∣p*o/o</a><a id="9016" class="Symbol">)</a> <a id="9018" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="9022" href="Data.Nat.Divisibility.html#8939" class="Bound">p</a> <a id="9024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9026" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a> <a id="9028" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9032" class="Keyword">where</a> <a id="9038" class="Keyword">open</a> <a id="9043" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m∣n/o⇒o*m∣n"></a><a id="9056" href="Data.Nat.Divisibility.html#9056" class="Function">m∣n/o⇒o*m∣n</a> <a id="9068" class="Symbol">:</a> <a id="9070" class="Symbol">.{{</a><a id="9073" href="Data.Nat.Divisibility.html#9073" class="Bound">_</a> <a id="9075" class="Symbol">:</a> <a id="9077" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9085" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a><a id="9086" class="Symbol">}}</a> <a id="9089" class="Symbol">→</a> <a id="9091" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9093" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9095" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9097" class="Symbol">→</a> <a id="9099" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9101" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9103" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9105" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9107" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9109" class="Symbol">→</a> <a id="9111" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9113" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9115" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9117" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9119" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="9121" href="Data.Nat.Divisibility.html#9056" class="Function">m∣n/o⇒o*m∣n</a> <a id="9133" class="Symbol">{</a><a id="9134" href="Data.Nat.Divisibility.html#9134" class="Bound">o</a><a id="9135" class="Symbol">}</a> <a id="9137" class="Symbol">{_}</a> <a id="9141" class="Symbol">{</a><a id="9142" href="Data.Nat.Divisibility.html#9142" class="Bound">m</a><a id="9143" class="Symbol">}</a> <a id="9145" class="Keyword">rewrite</a> <a id="9153" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="9160" href="Data.Nat.Divisibility.html#9134" class="Bound">o</a> <a id="9162" href="Data.Nat.Divisibility.html#9142" class="Bound">m</a> <a id="9164" class="Symbol">=</a> <a id="9166" href="Data.Nat.Divisibility.html#8827" class="Function">m∣n/o⇒m*o∣n</a>

<a id="m/n∣o⇒m∣o*n"></a><a id="9179" href="Data.Nat.Divisibility.html#9179" class="Function">m/n∣o⇒m∣o*n</a> <a id="9191" class="Symbol">:</a> <a id="9193" class="Symbol">.{{</a><a id="9196" href="Data.Nat.Divisibility.html#9196" class="Bound">_</a> <a id="9198" class="Symbol">:</a> <a id="9200" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9208" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="9209" class="Symbol">}}</a> <a id="9212" class="Symbol">→</a> <a id="9214" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9216" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9218" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9220" class="Symbol">→</a> <a id="9222" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9224" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9226" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9228" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9230" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9232" class="Symbol">→</a> <a id="9234" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9236" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9238" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9240" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9242" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="9244" href="Data.Nat.Divisibility.html#9179" class="Function">m/n∣o⇒m∣o*n</a> <a id="9256" class="Symbol">{</a><a id="9257" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a><a id="9258" class="Symbol">}</a> <a id="9260" class="Symbol">{</a><a id="9261" href="Data.Nat.Divisibility.html#9261" class="Bound">m</a><a id="9262" class="Symbol">@</a><a id="9263" class="DottedPattern Symbol">.(</a><a id="9265" href="Data.Nat.Divisibility.html#9291" class="DottedPattern Bound">p</a> <a id="9267" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9269" href="Data.Nat.Divisibility.html#9257" class="DottedPattern Bound">n</a><a id="9270" class="DottedPattern Symbol">)</a><a id="9271" class="Symbol">}</a> <a id="9273" class="Symbol">{</a><a id="9274" href="Data.Nat.Divisibility.html#9274" class="Bound">o</a><a id="9275" class="Symbol">}</a> <a id="9277" class="Symbol">(</a><a id="9278" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9291" href="Data.Nat.Divisibility.html#9291" class="Bound">p</a><a id="9292" class="Symbol">)</a> <a id="9294" href="Data.Nat.Divisibility.html#9294" class="Bound">p*n/n∣o</a> <a id="9302" class="Symbol">=</a> <a id="9304" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9312" href="Data.Nat.Divisibility.html#9291" class="Bound">p</a> <a id="9314" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9316" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a> <a id="9318" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="9321" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="9331" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="9340" class="Symbol">(</a><a id="9341" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣</a> <a id="9344" href="Data.Nat.Divisibility.html#9274" class="Bound">o</a><a id="9345" class="Symbol">)</a> <a id="9347" class="Symbol">(</a><a id="9348" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="9356" href="Data.Nat.Divisibility.html#9291" class="Bound">p</a> <a id="9358" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a><a id="9359" class="Symbol">)</a> <a id="9361" href="Data.Nat.Divisibility.html#9294" class="Bound">p*n/n∣o</a><a id="9368" class="Symbol">)</a> <a id="9370" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="9374" href="Data.Nat.Divisibility.html#9274" class="Bound">o</a> <a id="9376" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9378" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a> <a id="9380" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9384" class="Keyword">where</a> <a id="9390" class="Keyword">open</a> <a id="9395" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m∣n*o⇒m/n∣o"></a><a id="9408" href="Data.Nat.Divisibility.html#9408" class="Function">m∣n*o⇒m/n∣o</a> <a id="9420" class="Symbol">:</a> <a id="9422" class="Symbol">.{{</a><a id="9425" href="Data.Nat.Divisibility.html#9425" class="Bound">_</a> <a id="9427" class="Symbol">:</a> <a id="9429" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9437" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="9438" class="Symbol">}}</a> <a id="9441" class="Symbol">→</a> <a id="9443" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9445" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9447" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9449" class="Symbol">→</a> <a id="9451" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9453" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9455" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9457" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9459" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9461" class="Symbol">→</a> <a id="9463" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9465" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9467" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9469" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9471" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a>
<a id="9473" href="Data.Nat.Divisibility.html#9408" class="Function">m∣n*o⇒m/n∣o</a> <a id="9485" class="Symbol">{</a><a id="9486" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a><a id="9487" class="Symbol">}</a> <a id="9489" class="Symbol">{</a><a id="9490" href="Data.Nat.Divisibility.html#9490" class="Bound">m</a><a id="9491" class="Symbol">@</a><a id="9492" class="DottedPattern Symbol">.(</a><a id="9494" href="Data.Nat.Divisibility.html#9520" class="DottedPattern Bound">p</a> <a id="9496" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9498" href="Data.Nat.Divisibility.html#9486" class="DottedPattern Bound">n</a><a id="9499" class="DottedPattern Symbol">)</a><a id="9500" class="Symbol">}</a> <a id="9502" class="Symbol">{</a><a id="9503" href="Data.Nat.Divisibility.html#9503" class="Bound">o</a><a id="9504" class="Symbol">}</a> <a id="9506" class="Symbol">(</a><a id="9507" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9520" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a><a id="9521" class="Symbol">)</a> <a id="9523" href="Data.Nat.Divisibility.html#9523" class="Bound">pn∣on</a> <a id="9529" class="Symbol">=</a> <a id="9531" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9539" href="Data.Nat.Divisibility.html#9490" class="Bound">m</a> <a id="9541" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9543" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a>     <a id="9549" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="9555" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a> <a id="9557" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9559" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9561" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9563" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9568" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="9576" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a> <a id="9578" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9580" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9584" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a>         <a id="9594" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="9597" href="Data.Nat.Divisibility.html#7565" class="Function">*-cancelʳ-∣</a> <a id="9609" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9611" href="Data.Nat.Divisibility.html#9523" class="Bound">pn∣on</a> <a id="9617" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="9621" href="Data.Nat.Divisibility.html#9503" class="Bound">o</a>         <a id="9631" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9635" class="Keyword">where</a> <a id="9641" class="Keyword">open</a> <a id="9646" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="9659" class="Comment">------------------------------------------------------------------------</a>
<a id="9732" class="Comment">-- Properties of _∣_ and _%_</a>

<a id="∣n∣m%n⇒∣m"></a><a id="9762" href="Data.Nat.Divisibility.html#9762" class="Function">∣n∣m%n⇒∣m</a> <a id="9772" class="Symbol">:</a> <a id="9774" class="Symbol">.{{</a><a id="9777" href="Data.Nat.Divisibility.html#9777" class="Bound">_</a> <a id="9779" class="Symbol">:</a> <a id="9781" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9789" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="9790" class="Symbol">}}</a> <a id="9793" class="Symbol">→</a> <a id="9795" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="9797" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9799" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9801" class="Symbol">→</a> <a id="9803" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="9805" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9807" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9809" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9811" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9813" class="Symbol">→</a> <a id="9815" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="9817" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9819" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="9821" href="Data.Nat.Divisibility.html#9762" class="Function">∣n∣m%n⇒∣m</a> <a id="9831" class="Symbol">{</a><a id="9832" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="9833" class="Symbol">@</a><a id="9834" class="DottedPattern Symbol">.(</a><a id="9836" href="Data.Nat.Divisibility.html#9866" class="DottedPattern Bound">p</a> <a id="9838" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9840" href="Data.Nat.Divisibility.html#9845" class="DottedPattern Bound">d</a><a id="9841" class="DottedPattern Symbol">)</a><a id="9842" class="Symbol">}</a> <a id="9844" class="Symbol">{</a><a id="9845" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a><a id="9846" class="Symbol">}</a> <a id="9848" class="Symbol">{</a><a id="9849" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a><a id="9850" class="Symbol">}</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9866" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="9867" class="Symbol">)</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="9878" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="9880" href="Data.Nat.Divisibility.html#9880" class="Bound">m%n≡qd</a><a id="9886" class="Symbol">)</a> <a id="9888" class="Symbol">=</a>
  <a id="9892" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="9900" class="Symbol">(</a><a id="9901" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="9903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9905" class="Symbol">(</a><a id="9906" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="9908" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9910" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="9911" class="Symbol">)</a> <a id="9913" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9915" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="9916" class="Symbol">)</a> <a id="9918" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9920" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="9939" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a>                         <a id="9965" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9968" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="9982" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="9984" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a> <a id="9986" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9992" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="9994" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9996" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a> <a id="9998" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10000" class="Symbol">(</a><a id="10001" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10003" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10005" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10006" class="Symbol">)</a> <a id="10008" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10010" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a>       <a id="10018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10021" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10026" class="Symbol">(</a><a id="10027" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="10030" class="Symbol">(</a><a id="10031" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10033" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10035" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10036" class="Symbol">)</a> <a id="10038" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10040" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10041" class="Symbol">)</a> <a id="10043" href="Data.Nat.Divisibility.html#9880" class="Bound">m%n≡qd</a> <a id="10050" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10056" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10058" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10060" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10064" class="Symbol">(</a><a id="10065" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10067" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10069" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10070" class="Symbol">)</a> <a id="10072" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10074" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a>       <a id="10082" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10090" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10092" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10094" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10096" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10101" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10103" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10104" class="Symbol">)</a> <a id="10106" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10108" class="Symbol">(</a><a id="10109" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a> <a id="10111" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10113" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a><a id="10114" class="Symbol">)</a> <a id="10116" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10119" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10124" class="Symbol">(</a><a id="10125" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10127" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10129" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10131" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="10133" class="Symbol">)</a> <a id="10135" class="Symbol">(</a><a id="10136" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="10144" class="Symbol">(</a><a id="10145" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10147" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10149" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10150" class="Symbol">)</a> <a id="10152" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a> <a id="10154" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a><a id="10155" class="Symbol">)</a> <a id="10157" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10163" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10165" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10167" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10169" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10171" class="Symbol">((</a><a id="10173" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10175" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10177" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10178" class="Symbol">)</a> <a id="10180" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10182" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="10183" class="Symbol">)</a> <a id="10185" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10187" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10189" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10192" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="10205" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10207" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10209" class="Symbol">_</a> <a id="10211" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10217" class="Symbol">(</a><a id="10218" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10225" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10227" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10228" class="Symbol">)</a> <a id="10230" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10232" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="10233" class="Symbol">)</a> <a id="10235" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10237" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a>     <a id="10243" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="10247" class="Keyword">where</a> <a id="10253" class="Keyword">open</a> <a id="10258" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="%-presˡ-∣"></a><a id="10271" href="Data.Nat.Divisibility.html#10271" class="Function">%-presˡ-∣</a> <a id="10281" class="Symbol">:</a> <a id="10283" class="Symbol">.{{</a><a id="10286" href="Data.Nat.Divisibility.html#10286" class="Bound">_</a> <a id="10288" class="Symbol">:</a> <a id="10290" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10298" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="10299" class="Symbol">}}</a> <a id="10302" class="Symbol">→</a> <a id="10304" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="10306" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10308" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10310" class="Symbol">→</a> <a id="10312" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="10314" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10316" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10318" class="Symbol">→</a> <a id="10320" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="10322" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10324" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10326" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10328" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="10330" href="Data.Nat.Divisibility.html#10271" class="Function">%-presˡ-∣</a> <a id="10340" class="Symbol">{</a><a id="10341" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a><a id="10342" class="Symbol">}</a> <a id="10344" class="Symbol">{</a><a id="10345" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a><a id="10346" class="Symbol">}</a> <a id="10348" class="Symbol">{</a><a id="10349" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a><a id="10350" class="Symbol">@</a><a id="10351" class="DottedPattern Symbol">.(</a><a id="10353" href="Data.Nat.Divisibility.html#10375" class="DottedPattern Bound">p</a> <a id="10355" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="10357" href="Data.Nat.Divisibility.html#10345" class="DottedPattern Bound">d</a><a id="10358" class="DottedPattern Symbol">)</a><a id="10359" class="Symbol">}</a> <a id="10361" class="Symbol">(</a><a id="10362" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="10375" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a><a id="10376" class="Symbol">)</a> <a id="10378" class="Symbol">(</a><a id="10379" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="10387" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a> <a id="10389" href="Data.Nat.Divisibility.html#10389" class="Bound">1+n≡qd</a><a id="10395" class="Symbol">)</a> <a id="10397" class="Symbol">=</a>
  <a id="10401" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="10409" class="Symbol">(</a><a id="10410" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10412" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10414" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10416" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10418" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10420" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10422" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10423" class="Symbol">)</a> <a id="10425" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10427" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="10446" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10448" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10450" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a>                   <a id="10470" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10473" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="10485" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10487" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10489" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10495" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10497" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10499" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10501" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10503" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10505" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10507" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a>           <a id="10519" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10522" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10527" class="Symbol">(λ</a> <a id="10530" href="Data.Nat.Divisibility.html#10530" class="Bound">v</a> <a id="10532" class="Symbol">→</a> <a id="10534" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10536" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10538" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10540" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10542" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10544" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10546" href="Data.Nat.Divisibility.html#10530" class="Bound">v</a><a id="10547" class="Symbol">)</a> <a id="10549" href="Data.Nat.Divisibility.html#10389" class="Bound">1+n≡qd</a> <a id="10556" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10562" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10564" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10566" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10568" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10570" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10572" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10574" class="Symbol">(</a><a id="10575" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a> <a id="10577" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10579" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a><a id="10580" class="Symbol">)</a>     <a id="10586" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10589" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10597" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="10599" class="Symbol">)</a> <a id="10601" class="Symbol">(</a><a id="10602" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="10610" class="Symbol">(</a><a id="10611" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10613" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10615" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a><a id="10616" class="Symbol">)</a> <a id="10618" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a> <a id="10620" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a><a id="10621" class="Symbol">)</a> <a id="10623" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10629" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a>  <a id="10632" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10634" class="Symbol">(</a><a id="10635" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10637" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10639" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10641" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10643" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10644" class="Symbol">)</a> <a id="10646" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10648" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a>    <a id="10653" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10661" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10663" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10665" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a> <a id="10667" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10669" class="Symbol">(</a><a id="10670" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10672" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10674" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10676" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10678" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10679" class="Symbol">)</a> <a id="10681" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10683" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a> <a id="10685" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10688" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="10701" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a> <a id="10703" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10705" class="Symbol">(</a><a id="10706" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10708" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10710" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10712" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10714" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10715" class="Symbol">)</a> <a id="10717" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10723" class="Symbol">(</a><a id="10724" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10726" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10728" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10730" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10732" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10734" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10736" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10737" class="Symbol">)</a> <a id="10739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10741" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a>     <a id="10747" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="10751" class="Keyword">where</a> <a id="10757" class="Keyword">open</a> <a id="10762" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="10775" class="Comment">------------------------------------------------------------------------</a>
<a id="10848" class="Comment">-- Properties of _∣_ and !_</a>

<a id="m≤n⇒m!∣n!"></a><a id="10877" href="Data.Nat.Divisibility.html#10877" class="Function">m≤n⇒m!∣n!</a> <a id="10887" class="Symbol">:</a> <a id="10889" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10891" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10893" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10895" class="Symbol">→</a> <a id="10897" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10899" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="10901" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10903" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10905" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>
<a id="10907" href="Data.Nat.Divisibility.html#10877" class="Function">m≤n⇒m!∣n!</a> <a id="10917" href="Data.Nat.Divisibility.html#10917" class="Bound">m≤n</a> <a id="10921" class="Symbol">=</a> <a id="10923" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="10934" href="Data.Nat.Divisibility.html#10917" class="Bound">m≤n</a><a id="10937" class="Symbol">)</a>
  <a id="10941" class="Keyword">where</a>
  <a id="10949" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="10954" class="Symbol">:</a> <a id="10956" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10958" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="10961" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10963" class="Symbol">→</a> <a id="10965" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10967" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="10969" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10971" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10973" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>
  <a id="10977" href="Data.Nat.Divisibility.html#10949" class="Function">help</a>         <a id="10990" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>       <a id="11004" class="Symbol">=</a> <a id="11006" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a>
  <a id="11015" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="11020" class="Symbol">{</a><a id="11021" class="Argument">n</a> <a id="11023" class="Symbol">=</a> <a id="11025" href="Data.Nat.Divisibility.html#11025" class="Bound">n</a><a id="11026" class="Symbol">}</a> <a id="11028" class="Symbol">(</a><a id="11029" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="11037" href="Data.Nat.Divisibility.html#11037" class="Bound">m≤n</a><a id="11040" class="Symbol">)</a> <a id="11042" class="Symbol">=</a> <a id="11044" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="11052" href="Data.Nat.Divisibility.html#11025" class="Bound">n</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="11060" href="Data.Nat.Divisibility.html#11037" class="Bound">m≤n</a><a id="11063" class="Symbol">)</a>

<a id="11066" class="Comment">------------------------------------------------------------------------</a>
<a id="11139" class="Comment">-- Properties of _HasNonTrivialDivisorLessThan_</a>

<a id="11188" class="Comment">-- Smart constructor</a>

<a id="hasNonTrivialDivisor-≢"></a><a id="11210" href="Data.Nat.Divisibility.html#11210" class="Function">hasNonTrivialDivisor-≢</a> <a id="11233" class="Symbol">:</a> <a id="11235" class="Symbol">.{{</a><a id="11238" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="11249" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a><a id="11250" class="Symbol">}}</a> <a id="11253" class="Symbol">→</a> <a id="11255" class="Symbol">.{{</a><a id="11258" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="11266" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="11267" class="Symbol">}}</a> <a id="11270" class="Symbol">→</a>
                         <a id="11297" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="11299" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="11301" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="11307" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="11309" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11311" class="Symbol">→</a> <a id="11313" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11315" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11344" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="11346" href="Data.Nat.Divisibility.html#11210" class="Function">hasNonTrivialDivisor-≢</a> <a id="11369" href="Data.Nat.Divisibility.html#11369" class="Bound">d≢n</a> <a id="11373" href="Data.Nat.Divisibility.html#11373" class="Bound">d∣n</a>
  <a id="11379" class="Symbol">=</a> <a id="11381" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11402" class="Symbol">(</a><a id="11403" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="11409" class="Symbol">(</a><a id="11410" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="11414" href="Data.Nat.Divisibility.html#11373" class="Bound">d∣n</a><a id="11417" class="Symbol">)</a> <a id="11419" href="Data.Nat.Divisibility.html#11369" class="Bound">d≢n</a><a id="11422" class="Symbol">)</a> <a id="11424" href="Data.Nat.Divisibility.html#11373" class="Bound">d∣n</a>

<a id="11429" class="Comment">-- Monotonicity wrt ∣</a>

<a id="hasNonTrivialDivisor-∣"></a><a id="11452" href="Data.Nat.Divisibility.html#11452" class="Function">hasNonTrivialDivisor-∣</a> <a id="11475" class="Symbol">:</a> <a id="11477" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11479" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11508" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11510" class="Symbol">→</a> <a id="11512" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11514" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="11516" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="11518" class="Symbol">→</a>
                         <a id="11545" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="11547" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11576" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="11578" href="Data.Nat.Divisibility.html#11452" class="Function">hasNonTrivialDivisor-∣</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11623" href="Data.Nat.Divisibility.html#11623" class="Bound">d&lt;n</a> <a id="11627" href="Data.Nat.Divisibility.html#11627" class="Bound">d∣m</a><a id="11630" class="Symbol">)</a> <a id="11632" href="Data.Nat.Divisibility.html#11632" class="Bound">m∣o</a>
  <a id="11638" class="Symbol">=</a> <a id="11640" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11661" href="Data.Nat.Divisibility.html#11623" class="Bound">d&lt;n</a> <a id="11665" class="Symbol">(</a><a id="11666" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="11674" href="Data.Nat.Divisibility.html#11627" class="Bound">d∣m</a> <a id="11678" href="Data.Nat.Divisibility.html#11632" class="Bound">m∣o</a><a id="11681" class="Symbol">)</a>

<a id="11684" class="Comment">-- Monotonicity wrt ≤</a>

<a id="hasNonTrivialDivisor-≤"></a><a id="11707" href="Data.Nat.Divisibility.html#11707" class="Function">hasNonTrivialDivisor-≤</a> <a id="11730" class="Symbol">:</a> <a id="11732" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11734" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11763" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11765" class="Symbol">→</a> <a id="11767" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11769" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11771" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="11773" class="Symbol">→</a>
                         <a id="11800" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11802" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11831" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a>
<a id="11833" href="Data.Nat.Divisibility.html#11707" class="Function">hasNonTrivialDivisor-≤</a> <a id="11856" class="Symbol">(</a><a id="11857" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11878" href="Data.Nat.Divisibility.html#11878" class="Bound">d&lt;n</a> <a id="11882" href="Data.Nat.Divisibility.html#11882" class="Bound">d∣m</a><a id="11885" class="Symbol">)</a> <a id="11887" href="Data.Nat.Divisibility.html#11887" class="Bound">n≤o</a>
  <a id="11893" class="Symbol">=</a> <a id="11895" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11916" class="Symbol">(</a><a id="11917" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="11927" href="Data.Nat.Divisibility.html#11878" class="Bound">d&lt;n</a> <a id="11931" href="Data.Nat.Divisibility.html#11887" class="Bound">n≤o</a><a id="11934" class="Symbol">)</a> <a id="11936" href="Data.Nat.Divisibility.html#11882" class="Bound">d∣m</a>
</pre></body></html>


==> anc/html/Data.Nat.GeneralisedArithmetic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.GeneralisedArithmetic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A generalisation of the arithmetic operations</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">module</a> <a id="281" href="Data.Nat.GeneralisedArithmetic.html" class="Module">Data.Nat.GeneralisedArithmetic</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="353" class="Symbol">;</a> <a id="355" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="359" class="Symbol">;</a> <a id="361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="364" class="Symbol">;</a> <a id="366" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="369" class="Symbol">;</a> <a id="371" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="374" class="Symbol">;</a> <a id="376" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a><a id="379" class="Symbol">)</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
  <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a><a id="437" class="Symbol">;</a> <a id="439" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a><a id="450" class="Symbol">;</a> <a id="452" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Base.html" class="Module">Function.Base</a> <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="498" class="Symbol">;</a> <a id="500" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="503" class="Symbol">;</a> <a id="505" href="Function.Base.html#704" class="Function">id</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Level.html" class="Module">Level</a> <a id="527" class="Keyword">using</a> <a id="533" class="Symbol">(</a><a id="534" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="608" class="Symbol">;</a> <a id="610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="620" class="Symbol">;</a> <a id="622" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" class="Keyword">module</a> <a id="704" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="735" class="Keyword">private</a>
  <a id="745" class="Keyword">variable</a>
    <a id="758" href="Data.Nat.GeneralisedArithmetic.html#758" class="Generalizable">a</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="772" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="774" class="Symbol">:</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Data.Nat.GeneralisedArithmetic.html#758" class="Generalizable">a</a>

<a id="fold"></a><a id="783" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="788" class="Symbol">:</a> <a id="790" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="792" class="Symbol">→</a> <a id="794" class="Symbol">(</a><a id="795" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="797" class="Symbol">→</a> <a id="799" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="800" class="Symbol">)</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="806" class="Symbol">→</a> <a id="808" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a>
<a id="810" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="815" href="Data.Nat.GeneralisedArithmetic.html#815" class="Bound">z</a> <a id="817" href="Data.Nat.GeneralisedArithmetic.html#817" class="Bound">s</a> <a id="819" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="827" class="Symbol">=</a> <a id="829" href="Data.Nat.GeneralisedArithmetic.html#815" class="Bound">z</a>
<a id="831" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="836" href="Data.Nat.GeneralisedArithmetic.html#836" class="Bound">z</a> <a id="838" href="Data.Nat.GeneralisedArithmetic.html#838" class="Bound">s</a> <a id="840" class="Symbol">(</a><a id="841" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="845" href="Data.Nat.GeneralisedArithmetic.html#845" class="Bound">n</a><a id="846" class="Symbol">)</a> <a id="848" class="Symbol">=</a> <a id="850" href="Data.Nat.GeneralisedArithmetic.html#838" class="Bound">s</a> <a id="852" class="Symbol">(</a><a id="853" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="858" href="Data.Nat.GeneralisedArithmetic.html#836" class="Bound">z</a> <a id="860" href="Data.Nat.GeneralisedArithmetic.html#838" class="Bound">s</a> <a id="862" href="Data.Nat.GeneralisedArithmetic.html#845" class="Bound">n</a><a id="863" class="Symbol">)</a>

<a id="iterate"></a><a id="866" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="874" class="Symbol">:</a> <a id="876" class="Symbol">(</a><a id="877" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="879" class="Symbol">→</a> <a id="881" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="888" class="Symbol">→</a> <a id="890" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="892" class="Symbol">→</a> <a id="894" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a>
<a id="896" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="904" href="Data.Nat.GeneralisedArithmetic.html#904" class="Bound">f</a> <a id="906" href="Data.Nat.GeneralisedArithmetic.html#906" class="Bound">x</a> <a id="908" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="916" class="Symbol">=</a> <a id="918" href="Data.Nat.GeneralisedArithmetic.html#906" class="Bound">x</a>
<a id="920" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="928" href="Data.Nat.GeneralisedArithmetic.html#928" class="Bound">f</a> <a id="930" href="Data.Nat.GeneralisedArithmetic.html#930" class="Bound">x</a> <a id="932" class="Symbol">(</a><a id="933" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="937" href="Data.Nat.GeneralisedArithmetic.html#937" class="Bound">n</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">=</a> <a id="942" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="950" href="Data.Nat.GeneralisedArithmetic.html#928" class="Bound">f</a> <a id="952" class="Symbol">(</a><a id="953" href="Data.Nat.GeneralisedArithmetic.html#928" class="Bound">f</a> <a id="955" href="Data.Nat.GeneralisedArithmetic.html#930" class="Bound">x</a><a id="956" class="Symbol">)</a> <a id="958" href="Data.Nat.GeneralisedArithmetic.html#937" class="Bound">n</a>

<a id="add"></a><a id="961" href="Data.Nat.GeneralisedArithmetic.html#961" class="Function">add</a> <a id="965" class="Symbol">:</a> <a id="967" class="Symbol">(</a><a id="968" href="Data.Nat.GeneralisedArithmetic.html#968" class="Bound">0#</a> <a id="971" class="Symbol">:</a> <a id="973" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="974" class="Symbol">)</a> <a id="976" class="Symbol">(</a><a id="977" href="Data.Nat.GeneralisedArithmetic.html#977" class="Bound">1+</a> <a id="980" class="Symbol">:</a> <a id="982" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="984" class="Symbol">→</a> <a id="986" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="987" class="Symbol">)</a> <a id="989" class="Symbol">→</a> <a id="991" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="993" class="Symbol">→</a> <a id="995" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="997" class="Symbol">→</a> <a id="999" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a>
<a id="1001" href="Data.Nat.GeneralisedArithmetic.html#961" class="Function">add</a> <a id="1005" href="Data.Nat.GeneralisedArithmetic.html#1005" class="Bound">0#</a> <a id="1008" href="Data.Nat.GeneralisedArithmetic.html#1008" class="Bound">1+</a> <a id="1011" href="Data.Nat.GeneralisedArithmetic.html#1011" class="Bound">n</a> <a id="1013" href="Data.Nat.GeneralisedArithmetic.html#1013" class="Bound">z</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1022" href="Data.Nat.GeneralisedArithmetic.html#1013" class="Bound">z</a> <a id="1024" href="Data.Nat.GeneralisedArithmetic.html#1008" class="Bound">1+</a> <a id="1027" href="Data.Nat.GeneralisedArithmetic.html#1011" class="Bound">n</a>

<a id="mul"></a><a id="1030" href="Data.Nat.GeneralisedArithmetic.html#1030" class="Function">mul</a> <a id="1034" class="Symbol">:</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Data.Nat.GeneralisedArithmetic.html#1037" class="Bound">0#</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Data.Nat.GeneralisedArithmetic.html#1046" class="Bound">1+</a> <a id="1049" class="Symbol">:</a> <a id="1051" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1053" class="Symbol">→</a> <a id="1055" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">→</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Data.Nat.GeneralisedArithmetic.html#1061" class="Bound">+</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1071" class="Symbol">→</a> <a id="1073" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1074" class="Symbol">)</a> <a id="1076" class="Symbol">→</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1088" class="Symbol">)</a>
<a id="1090" href="Data.Nat.GeneralisedArithmetic.html#1030" class="Function">mul</a> <a id="1094" href="Data.Nat.GeneralisedArithmetic.html#1094" class="Bound">0#</a> <a id="1097" href="Data.Nat.GeneralisedArithmetic.html#1097" class="Bound">1+</a> <a id="1100" href="Data.Nat.GeneralisedArithmetic.html#1100" class="Bound Operator">_+_</a> <a id="1104" href="Data.Nat.GeneralisedArithmetic.html#1104" class="Bound">n</a> <a id="1106" href="Data.Nat.GeneralisedArithmetic.html#1106" class="Bound">x</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1115" href="Data.Nat.GeneralisedArithmetic.html#1094" class="Bound">0#</a> <a id="1118" class="Symbol">(λ</a> <a id="1121" href="Data.Nat.GeneralisedArithmetic.html#1121" class="Bound">s</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Data.Nat.GeneralisedArithmetic.html#1106" class="Bound">x</a> <a id="1127" href="Data.Nat.GeneralisedArithmetic.html#1100" class="Bound Operator">+</a> <a id="1129" href="Data.Nat.GeneralisedArithmetic.html#1121" class="Bound">s</a><a id="1130" class="Symbol">)</a> <a id="1132" href="Data.Nat.GeneralisedArithmetic.html#1104" class="Bound">n</a>

<a id="1135" class="Comment">-- Properties</a>

<a id="fold-+"></a><a id="1150" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1157" class="Symbol">:</a> <a id="1159" class="Symbol">∀</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Data.Nat.GeneralisedArithmetic.html#1162" class="Bound">z</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1167" class="Symbol">)</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1176" class="Symbol">→</a> <a id="1178" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1179" class="Symbol">)</a> <a id="1181" href="Data.Nat.GeneralisedArithmetic.html#1181" class="Bound">m</a> <a id="1183" class="Symbol">{</a><a id="1184" href="Data.Nat.GeneralisedArithmetic.html#1184" class="Bound">n</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">→</a>
         <a id="1198" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1203" href="Data.Nat.GeneralisedArithmetic.html#1162" class="Bound">z</a> <a id="1205" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Data.Nat.GeneralisedArithmetic.html#1181" class="Bound">m</a> <a id="1210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1212" href="Data.Nat.GeneralisedArithmetic.html#1184" class="Bound">n</a><a id="1213" class="Symbol">)</a> <a id="1215" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1217" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1228" href="Data.Nat.GeneralisedArithmetic.html#1162" class="Bound">z</a> <a id="1230" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1232" href="Data.Nat.GeneralisedArithmetic.html#1184" class="Bound">n</a><a id="1233" class="Symbol">)</a> <a id="1235" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1237" href="Data.Nat.GeneralisedArithmetic.html#1181" class="Bound">m</a>
<a id="1239" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1246" href="Data.Nat.GeneralisedArithmetic.html#1246" class="Bound">z</a> <a id="1248" href="Data.Nat.GeneralisedArithmetic.html#1248" class="Bound">s</a> <a id="1250" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1258" class="Symbol">=</a> <a id="1260" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1265" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1272" href="Data.Nat.GeneralisedArithmetic.html#1272" class="Bound">z</a> <a id="1274" href="Data.Nat.GeneralisedArithmetic.html#1274" class="Bound">s</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1281" href="Data.Nat.GeneralisedArithmetic.html#1281" class="Bound">m</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1291" href="Data.Nat.GeneralisedArithmetic.html#1274" class="Bound">s</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1301" href="Data.Nat.GeneralisedArithmetic.html#1272" class="Bound">z</a> <a id="1303" href="Data.Nat.GeneralisedArithmetic.html#1274" class="Bound">s</a> <a id="1305" href="Data.Nat.GeneralisedArithmetic.html#1281" class="Bound">m</a><a id="1306" class="Symbol">)</a>

<a id="fold-k"></a><a id="1309" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">∀</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Data.Nat.GeneralisedArithmetic.html#1321" class="Bound">z</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Data.Nat.GeneralisedArithmetic.html#1329" class="Bound">s</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Data.Nat.GeneralisedArithmetic.html#1341" class="Bound">k</a><a id="1342" class="Symbol">}</a> <a id="1344" href="Data.Nat.GeneralisedArithmetic.html#1344" class="Bound">m</a> <a id="1346" class="Symbol">→</a>
         <a id="1357" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1362" href="Data.Nat.GeneralisedArithmetic.html#1341" class="Bound">k</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Data.Nat.GeneralisedArithmetic.html#1329" class="Bound">s</a> <a id="1367" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="1370" class="Symbol">)</a> <a id="1372" href="Data.Nat.GeneralisedArithmetic.html#1344" class="Bound">m</a> <a id="1374" href="Data.Nat.GeneralisedArithmetic.html#1321" class="Bound">z</a> <a id="1376" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1378" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Data.Nat.GeneralisedArithmetic.html#1341" class="Bound">k</a> <a id="1386" href="Data.Nat.GeneralisedArithmetic.html#1321" class="Bound">z</a><a id="1387" class="Symbol">)</a> <a id="1389" href="Data.Nat.GeneralisedArithmetic.html#1329" class="Bound">s</a> <a id="1391" href="Data.Nat.GeneralisedArithmetic.html#1344" class="Bound">m</a>
<a id="1393" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1400" href="Data.Nat.GeneralisedArithmetic.html#1400" class="Bound">z</a> <a id="1402" href="Data.Nat.GeneralisedArithmetic.html#1402" class="Bound">s</a> <a id="1404" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1412" class="Symbol">=</a> <a id="1414" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1419" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1426" href="Data.Nat.GeneralisedArithmetic.html#1426" class="Bound">z</a> <a id="1428" href="Data.Nat.GeneralisedArithmetic.html#1428" class="Bound">s</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1435" href="Data.Nat.GeneralisedArithmetic.html#1435" class="Bound">m</a><a id="1436" class="Symbol">)</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1445" href="Data.Nat.GeneralisedArithmetic.html#1428" class="Bound">s</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1455" href="Data.Nat.GeneralisedArithmetic.html#1426" class="Bound">z</a> <a id="1457" href="Data.Nat.GeneralisedArithmetic.html#1428" class="Bound">s</a> <a id="1459" href="Data.Nat.GeneralisedArithmetic.html#1435" class="Bound">m</a><a id="1460" class="Symbol">)</a>

<a id="fold-*"></a><a id="1463" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1470" class="Symbol">:</a> <a id="1472" class="Symbol">∀</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Data.Nat.GeneralisedArithmetic.html#1475" class="Bound">z</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Data.Nat.GeneralisedArithmetic.html#1483" class="Bound">s</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1492" class="Symbol">)</a> <a id="1494" href="Data.Nat.GeneralisedArithmetic.html#1494" class="Bound">m</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Data.Nat.GeneralisedArithmetic.html#1497" class="Bound">n</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">→</a>
         <a id="1511" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1516" href="Data.Nat.GeneralisedArithmetic.html#1475" class="Bound">z</a> <a id="1518" href="Data.Nat.GeneralisedArithmetic.html#1483" class="Bound">s</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Data.Nat.GeneralisedArithmetic.html#1494" class="Bound">m</a> <a id="1523" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1525" href="Data.Nat.GeneralisedArithmetic.html#1497" class="Bound">n</a><a id="1526" class="Symbol">)</a> <a id="1528" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1530" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1535" href="Data.Nat.GeneralisedArithmetic.html#1475" class="Bound">z</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1543" href="Function.Base.html#704" class="Function">id</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Data.Nat.GeneralisedArithmetic.html#1483" class="Bound">s</a> <a id="1549" href="Function.Base.html#1134" class="Function Operator">∘_</a><a id="1551" class="Symbol">)</a> <a id="1553" href="Data.Nat.GeneralisedArithmetic.html#1497" class="Bound">n</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Data.Nat.GeneralisedArithmetic.html#1494" class="Bound">m</a>
<a id="1558" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1565" href="Data.Nat.GeneralisedArithmetic.html#1565" class="Bound">z</a> <a id="1567" href="Data.Nat.GeneralisedArithmetic.html#1567" class="Bound">s</a> <a id="1569" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>        <a id="1581" class="Symbol">=</a> <a id="1583" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1588" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1595" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1597" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1604" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1605" class="Symbol">)</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1609" class="Symbol">}</a> <a id="1611" class="Symbol">=</a> <a id="1613" class="Keyword">let</a> <a id="1617" href="Data.Nat.GeneralisedArithmetic.html#1617" class="Bound">+n</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1627" href="Function.Base.html#704" class="Function">id</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1633" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="1636" class="Symbol">)</a> <a id="1638" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1640" class="Keyword">in</a> <a id="1643" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1651" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1656" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1658" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1663" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1665" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a> <a id="1667" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1669" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1670" class="Symbol">)</a>        <a id="1679" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1682" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1689" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1691" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1693" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1695" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1699" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1710" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1712" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a> <a id="1717" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1719" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1720" class="Symbol">))</a> <a id="1723" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1725" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1727" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1730" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1735" class="Symbol">(λ</a> <a id="1738" href="Data.Nat.GeneralisedArithmetic.html#1738" class="Bound">z</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1747" href="Data.Nat.GeneralisedArithmetic.html#1738" class="Bound">z</a> <a id="1749" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1751" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1752" class="Symbol">)</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1762" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1764" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1766" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1767" class="Symbol">)</a> <a id="1769" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1773" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1784" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1786" href="Data.Nat.GeneralisedArithmetic.html#1617" class="Bound">+n</a> <a id="1789" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1790" class="Symbol">)</a> <a id="1792" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1794" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a>      <a id="1801" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1804" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1816" class="Symbol">_</a> <a id="1818" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1820" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1821" class="Symbol">)</a> <a id="1823" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1827" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1832" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1834" href="Data.Nat.GeneralisedArithmetic.html#1617" class="Bound">+n</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1842" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1843" class="Symbol">)</a>           <a id="1855" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="fold-pull"></a><a id="1858" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="1868" class="Symbol">:</a> <a id="1870" class="Symbol">∀</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Data.Nat.GeneralisedArithmetic.html#1873" class="Bound">z</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1903" class="Symbol">→</a> <a id="1905" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1906" class="Symbol">)</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a> <a id="1911" class="Symbol">:</a> <a id="1913" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1914" class="Symbol">)</a>
            <a id="1928" class="Symbol">(</a><a id="1929" href="Data.Nat.GeneralisedArithmetic.html#1929" class="Bound">eqz</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1937" href="Data.Nat.GeneralisedArithmetic.html#1873" class="Bound">z</a> <a id="1939" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a> <a id="1941" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1943" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a><a id="1944" class="Symbol">)</a>
            <a id="1958" class="Symbol">(</a><a id="1959" href="Data.Nat.GeneralisedArithmetic.html#1959" class="Bound">eqs</a> <a id="1963" class="Symbol">:</a> <a id="1965" class="Symbol">∀</a> <a id="1967" href="Data.Nat.GeneralisedArithmetic.html#1967" class="Bound">l</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1976" href="Data.Nat.GeneralisedArithmetic.html#1967" class="Bound">l</a> <a id="1978" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1983" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="1988" href="Data.Nat.GeneralisedArithmetic.html#1967" class="Bound">l</a><a id="1989" class="Symbol">)</a> <a id="1991" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">→</a>
            <a id="2008" class="Symbol">∀</a> <a id="2010" href="Data.Nat.GeneralisedArithmetic.html#2010" class="Bound">m</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2019" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a> <a id="2021" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="2023" href="Data.Nat.GeneralisedArithmetic.html#2010" class="Bound">m</a> <a id="2025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2027" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2035" href="Data.Nat.GeneralisedArithmetic.html#1873" class="Bound">z</a> <a id="2037" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="2039" href="Data.Nat.GeneralisedArithmetic.html#2010" class="Bound">m</a><a id="2040" class="Symbol">)</a> <a id="2042" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a>
<a id="2044" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="2054" href="Data.Nat.GeneralisedArithmetic.html#2054" class="Bound">z</a> <a id="2056" href="Data.Nat.GeneralisedArithmetic.html#2056" class="Bound">s</a> <a id="2058" class="Symbol">_</a> <a id="2060" class="Symbol">_</a> <a id="2062" href="Data.Nat.GeneralisedArithmetic.html#2062" class="Bound">eqz</a> <a id="2066" class="Symbol">_</a> <a id="2068" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2076" class="Symbol">=</a> <a id="2078" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2082" href="Data.Nat.GeneralisedArithmetic.html#2062" class="Bound">eqz</a>
<a id="2086" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="2096" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2098" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2100" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2102" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2104" href="Data.Nat.GeneralisedArithmetic.html#2104" class="Bound">eqz</a> <a id="2108" href="Data.Nat.GeneralisedArithmetic.html#2108" class="Bound">eqs</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2117" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2118" class="Symbol">)</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2130" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2138" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2140" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2142" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2143" class="Symbol">)</a>       <a id="2151" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2154" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2159" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="2172" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2174" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2176" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2178" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2180" href="Data.Nat.GeneralisedArithmetic.html#2104" class="Bound">eqz</a> <a id="2184" href="Data.Nat.GeneralisedArithmetic.html#2108" class="Bound">eqs</a> <a id="2188" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2189" class="Symbol">)</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2195" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2206" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2208" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2210" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2211" class="Symbol">)</a> <a id="2213" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a><a id="2214" class="Symbol">)</a> <a id="2216" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2219" href="Data.Nat.GeneralisedArithmetic.html#2108" class="Bound">eqs</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2229" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2231" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2233" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2234" class="Symbol">)</a> <a id="2236" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2240" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2251" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2253" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2255" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2256" class="Symbol">))</a> <a id="2259" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2261" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="iterate-is-fold"></a><a id="2264" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2280" class="Symbol">:</a> <a id="2282" class="Symbol">∀</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Data.Nat.GeneralisedArithmetic.html#2285" class="Bound">z</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="2290" class="Symbol">)</a> <a id="2292" href="Data.Nat.GeneralisedArithmetic.html#2292" class="Bound">s</a> <a id="2294" href="Data.Nat.GeneralisedArithmetic.html#2294" class="Bound">m</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2303" href="Data.Nat.GeneralisedArithmetic.html#2285" class="Bound">z</a> <a id="2305" href="Data.Nat.GeneralisedArithmetic.html#2292" class="Bound">s</a> <a id="2307" href="Data.Nat.GeneralisedArithmetic.html#2294" class="Bound">m</a> <a id="2309" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2311" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="2319" href="Data.Nat.GeneralisedArithmetic.html#2292" class="Bound">s</a> <a id="2321" href="Data.Nat.GeneralisedArithmetic.html#2285" class="Bound">z</a> <a id="2323" href="Data.Nat.GeneralisedArithmetic.html#2294" class="Bound">m</a>
<a id="2325" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2341" href="Data.Nat.GeneralisedArithmetic.html#2341" class="Bound">z</a> <a id="2343" href="Data.Nat.GeneralisedArithmetic.html#2343" class="Bound">s</a> <a id="2345" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2353" class="Symbol">=</a> <a id="2355" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2360" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2376" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2378" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2385" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a><a id="2386" class="Symbol">)</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2398" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2403" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2405" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2412" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a><a id="2413" class="Symbol">)</a>  <a id="2416" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2419" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2430" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2432" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a><a id="2433" class="Symbol">)</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="2443" class="Number">1</a> <a id="2445" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a><a id="2446" class="Symbol">)</a> <a id="2448" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2452" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2457" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2459" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2464" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2466" class="Number">1</a><a id="2467" class="Symbol">)</a>  <a id="2470" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2473" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="2480" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2482" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2484" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2486" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2490" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2498" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a><a id="2499" class="Symbol">)</a> <a id="2501" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2503" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a>    <a id="2508" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2511" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2530" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a><a id="2531" class="Symbol">)</a> <a id="2533" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2535" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2537" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2541" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="2549" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2554" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a><a id="2555" class="Symbol">)</a> <a id="2557" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2559" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="id-is-fold"></a><a id="2562" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2573" class="Symbol">:</a> <a id="2575" class="Symbol">∀</a> <a id="2577" href="Data.Nat.GeneralisedArithmetic.html#2577" class="Bound">m</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2586" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2595" href="Data.Nat.GeneralisedArithmetic.html#2577" class="Bound">m</a> <a id="2597" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2599" href="Data.Nat.GeneralisedArithmetic.html#2577" class="Bound">m</a>
<a id="2601" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2612" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2620" class="Symbol">=</a> <a id="2622" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2627" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2643" href="Data.Nat.GeneralisedArithmetic.html#2643" class="Bound">m</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2653" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2669" href="Data.Nat.GeneralisedArithmetic.html#2643" class="Bound">m</a><a id="2670" class="Symbol">)</a>

<a id="+-is-fold"></a><a id="2673" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">∀</a> <a id="2687" href="Data.Nat.GeneralisedArithmetic.html#2687" class="Bound">m</a> <a id="2689" class="Symbol">{</a><a id="2690" href="Data.Nat.GeneralisedArithmetic.html#2690" class="Bound">n</a><a id="2691" class="Symbol">}</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2700" href="Data.Nat.GeneralisedArithmetic.html#2690" class="Bound">n</a> <a id="2702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2706" href="Data.Nat.GeneralisedArithmetic.html#2687" class="Bound">m</a> <a id="2708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2710" href="Data.Nat.GeneralisedArithmetic.html#2687" class="Bound">m</a> <a id="2712" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2714" href="Data.Nat.GeneralisedArithmetic.html#2690" class="Bound">n</a>
<a id="2716" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2726" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2734" class="Symbol">=</a> <a id="2736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2741" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2756" href="Data.Nat.GeneralisedArithmetic.html#2756" class="Bound">m</a><a id="2757" class="Symbol">)</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2781" href="Data.Nat.GeneralisedArithmetic.html#2756" class="Bound">m</a><a id="2782" class="Symbol">)</a>

<a id="*-is-fold"></a><a id="2785" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2795" class="Symbol">:</a> <a id="2797" class="Symbol">∀</a> <a id="2799" href="Data.Nat.GeneralisedArithmetic.html#2799" class="Bound">m</a> <a id="2801" class="Symbol">{</a><a id="2802" href="Data.Nat.GeneralisedArithmetic.html#2802" class="Bound">n</a><a id="2803" class="Symbol">}</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2812" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Data.Nat.GeneralisedArithmetic.html#2802" class="Bound">n</a> <a id="2820" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2822" class="Symbol">)</a> <a id="2824" href="Data.Nat.GeneralisedArithmetic.html#2799" class="Bound">m</a> <a id="2826" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2828" href="Data.Nat.GeneralisedArithmetic.html#2799" class="Bound">m</a> <a id="2830" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2832" href="Data.Nat.GeneralisedArithmetic.html#2802" class="Bound">n</a>
<a id="2834" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>        <a id="2856" class="Symbol">=</a> <a id="2858" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2863" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2878" href="Data.Nat.GeneralisedArithmetic.html#2878" class="Bound">m</a><a id="2879" class="Symbol">)</a> <a id="2881" class="Symbol">{</a><a id="2882" href="Data.Nat.GeneralisedArithmetic.html#2882" class="Bound">n</a><a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2892" class="Symbol">(</a><a id="2893" href="Data.Nat.GeneralisedArithmetic.html#2882" class="Bound">n</a> <a id="2895" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2910" href="Data.Nat.GeneralisedArithmetic.html#2878" class="Bound">m</a><a id="2911" class="Symbol">)</a>

<a id="^-is-fold"></a><a id="2914" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="2924" class="Symbol">:</a> <a id="2926" class="Symbol">∀</a> <a id="2928" class="Symbol">{</a><a id="2929" href="Data.Nat.GeneralisedArithmetic.html#2929" class="Bound">m</a><a id="2930" class="Symbol">}</a> <a id="2932" href="Data.Nat.GeneralisedArithmetic.html#2932" class="Bound">n</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2941" class="Number">1</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Data.Nat.GeneralisedArithmetic.html#2929" class="Bound">m</a> <a id="2946" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="2948" class="Symbol">)</a> <a id="2950" href="Data.Nat.GeneralisedArithmetic.html#2932" class="Bound">n</a> <a id="2952" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2954" href="Data.Nat.GeneralisedArithmetic.html#2929" class="Bound">m</a> <a id="2956" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2958" href="Data.Nat.GeneralisedArithmetic.html#2932" class="Bound">n</a>
<a id="2960" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a>     <a id="2974" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2982" class="Symbol">=</a> <a id="2984" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2989" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="2999" class="Symbol">{</a><a id="3000" href="Data.Nat.GeneralisedArithmetic.html#3000" class="Bound">m</a><a id="3001" class="Symbol">}</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3008" href="Data.Nat.GeneralisedArithmetic.html#3008" class="Bound">n</a><a id="3009" class="Symbol">)</a> <a id="3011" class="Symbol">=</a> <a id="3013" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3018" class="Symbol">(</a><a id="3019" href="Data.Nat.GeneralisedArithmetic.html#3000" class="Bound">m</a> <a id="3021" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="3036" href="Data.Nat.GeneralisedArithmetic.html#3008" class="Bound">n</a><a id="3037" class="Symbol">)</a>

<a id="*+-is-fold"></a><a id="3040" href="Data.Nat.GeneralisedArithmetic.html#3040" class="Function">*+-is-fold</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">∀</a> <a id="3055" href="Data.Nat.GeneralisedArithmetic.html#3055" class="Bound">m</a> <a id="3057" href="Data.Nat.GeneralisedArithmetic.html#3057" class="Bound">n</a> <a id="3059" class="Symbol">{</a><a id="3060" href="Data.Nat.GeneralisedArithmetic.html#3060" class="Bound">p</a><a id="3061" class="Symbol">}</a> <a id="3063" class="Symbol">→</a> <a id="3065" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3070" href="Data.Nat.GeneralisedArithmetic.html#3060" class="Bound">p</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Data.Nat.GeneralisedArithmetic.html#3057" class="Bound">n</a> <a id="3075" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3077" class="Symbol">)</a> <a id="3079" href="Data.Nat.GeneralisedArithmetic.html#3055" class="Bound">m</a> <a id="3081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3083" href="Data.Nat.GeneralisedArithmetic.html#3055" class="Bound">m</a> <a id="3085" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3087" href="Data.Nat.GeneralisedArithmetic.html#3057" class="Bound">n</a> <a id="3089" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3091" href="Data.Nat.GeneralisedArithmetic.html#3060" class="Bound">p</a>
<a id="3093" href="Data.Nat.GeneralisedArithmetic.html#3040" class="Function">*+-is-fold</a> <a id="3104" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3106" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3108" class="Symbol">{</a><a id="3109" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a><a id="3110" class="Symbol">}</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3122" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3127" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3132" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3134" class="Symbol">)</a> <a id="3136" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a>     <a id="3142" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3145" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="3155" class="Symbol">_</a> <a id="3157" class="Symbol">_</a> <a id="3159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="3163" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a> <a id="3165" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
                         <a id="3195" class="Symbol">(λ</a> <a id="3198" href="Data.Nat.GeneralisedArithmetic.html#3198" class="Bound">l</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="3215" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3217" href="Data.Nat.GeneralisedArithmetic.html#3198" class="Bound">l</a> <a id="3219" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a><a id="3220" class="Symbol">))</a> <a id="3223" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3225" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3229" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3234" class="Number">0</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3239" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3241" class="Symbol">)</a> <a id="3243" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3245" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3247" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a> <a id="3249" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3252" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="3261" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="3275" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a><a id="3276" class="Symbol">)</a> <a id="3278" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3282" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3284" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3286" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3288" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3290" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a>           <a id="3302" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^*-is-fold"></a><a id="3305" href="Data.Nat.GeneralisedArithmetic.html#3305" class="Function">^*-is-fold</a> <a id="3316" class="Symbol">:</a> <a id="3318" class="Symbol">∀</a> <a id="3320" href="Data.Nat.GeneralisedArithmetic.html#3320" class="Bound">m</a> <a id="3322" href="Data.Nat.GeneralisedArithmetic.html#3322" class="Bound">n</a> <a id="3324" class="Symbol">{</a><a id="3325" href="Data.Nat.GeneralisedArithmetic.html#3325" class="Bound">p</a><a id="3326" class="Symbol">}</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3335" href="Data.Nat.GeneralisedArithmetic.html#3325" class="Bound">p</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Data.Nat.GeneralisedArithmetic.html#3320" class="Bound">m</a> <a id="3340" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3342" class="Symbol">)</a> <a id="3344" href="Data.Nat.GeneralisedArithmetic.html#3322" class="Bound">n</a> <a id="3346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3348" href="Data.Nat.GeneralisedArithmetic.html#3320" class="Bound">m</a> <a id="3350" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3352" href="Data.Nat.GeneralisedArithmetic.html#3322" class="Bound">n</a> <a id="3354" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3356" href="Data.Nat.GeneralisedArithmetic.html#3325" class="Bound">p</a>
<a id="3358" href="Data.Nat.GeneralisedArithmetic.html#3305" class="Function">^*-is-fold</a> <a id="3369" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3371" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">=</a> <a id="3379" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3387" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3392" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3397" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3399" class="Symbol">)</a> <a id="3401" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a>     <a id="3407" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3410" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="3420" class="Symbol">_</a> <a id="3422" class="Symbol">_</a> <a id="3424" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="3428" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a> <a id="3430" class="Symbol">(</a><a id="3431" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="3443" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3444" class="Symbol">)</a>
                         <a id="3471" class="Symbol">(λ</a> <a id="3474" href="Data.Nat.GeneralisedArithmetic.html#3474" class="Bound">l</a> <a id="3476" class="Symbol">→</a> <a id="3478" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="3491" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3493" href="Data.Nat.GeneralisedArithmetic.html#3474" class="Bound">l</a> <a id="3495" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3496" class="Symbol">))</a> <a id="3499" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3501" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3505" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3510" class="Number">1</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3515" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3517" class="Symbol">)</a> <a id="3519" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3523" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a> <a id="3525" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3528" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="3537" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3538" class="Symbol">)</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="3551" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a><a id="3552" class="Symbol">)</a> <a id="3554" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3558" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3560" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3562" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3564" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3566" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a>           <a id="3578" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Data.Nat.Induction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Induction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Various forms of induction for natural numbers</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="419" class="Symbol">;</a> <a id="421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Induction.html" class="Module">Induction</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Induction.html#1006" class="Function">RecStruct</a><a id="513" class="Symbol">;</a> <a id="515" href="Induction.html#1165" class="Function">RecursorBuilder</a><a id="530" class="Symbol">;</a> <a id="532" href="Induction.html#1340" class="Function">Recursor</a><a id="540" class="Symbol">;</a> <a id="542" href="Induction.html#1485" class="Function">build</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="583" class="Symbol">as</a> <a id="586" class="Module">WF</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Level.html" class="Module">Level</a> <a id="607" class="Keyword">using</a> <a id="613" class="Symbol">(</a><a id="614" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="619" class="Symbol">)</a>

<a id="622" class="Keyword">private</a>
  <a id="632" class="Keyword">variable</a>
    <a id="645" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a> <a id="647" class="Symbol">:</a> <a id="649" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="656" class="Comment">------------------------------------------------------------------------</a>
<a id="729" class="Comment">-- Re-export accessability</a>

<a id="757" class="Keyword">open</a> <a id="762" href="Induction.WellFounded.html" class="Module">WF</a> <a id="765" class="Keyword">public</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="782" class="Symbol">;</a> <a id="784" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="787" class="Symbol">)</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Ordinary induction</a>

<a id="Rec"></a><a id="886" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="890" class="Symbol">:</a> <a id="892" class="Symbol">∀</a> <a id="894" href="Data.Nat.Induction.html#894" class="Bound">ℓ</a> <a id="896" class="Symbol">→</a> <a id="898" href="Induction.html#1006" class="Function">RecStruct</a> <a id="908" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="910" href="Data.Nat.Induction.html#894" class="Bound">ℓ</a> <a id="912" href="Data.Nat.Induction.html#894" class="Bound">ℓ</a>
<a id="914" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="918" href="Data.Nat.Induction.html#918" class="Bound">ℓ</a> <a id="920" href="Data.Nat.Induction.html#920" class="Bound">P</a> <a id="922" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="930" class="Symbol">=</a> <a id="932" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="934" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="938" href="Data.Nat.Induction.html#938" class="Bound">ℓ</a> <a id="940" href="Data.Nat.Induction.html#940" class="Bound">P</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="947" href="Data.Nat.Induction.html#947" class="Bound">n</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">=</a> <a id="952" href="Data.Nat.Induction.html#940" class="Bound">P</a> <a id="954" href="Data.Nat.Induction.html#947" class="Bound">n</a>

<a id="recBuilder"></a><a id="957" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="968" class="Symbol">:</a> <a id="970" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="986" class="Symbol">(</a><a id="987" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="991" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="992" class="Symbol">)</a>
<a id="994" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="1005" href="Data.Nat.Induction.html#1005" class="Bound">P</a> <a id="1007" href="Data.Nat.Induction.html#1007" class="Bound">f</a> <a id="1009" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1017" class="Symbol">=</a> <a id="1019" class="Symbol">_</a>
<a id="1021" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="1032" href="Data.Nat.Induction.html#1032" class="Bound">P</a> <a id="1034" href="Data.Nat.Induction.html#1034" class="Bound">f</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1041" href="Data.Nat.Induction.html#1041" class="Bound">n</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">=</a> <a id="1046" href="Data.Nat.Induction.html#1034" class="Bound">f</a> <a id="1048" href="Data.Nat.Induction.html#1041" class="Bound">n</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="1062" href="Data.Nat.Induction.html#1032" class="Bound">P</a> <a id="1064" href="Data.Nat.Induction.html#1034" class="Bound">f</a> <a id="1066" href="Data.Nat.Induction.html#1041" class="Bound">n</a><a id="1067" class="Symbol">)</a>

<a id="rec"></a><a id="1070" href="Data.Nat.Induction.html#1070" class="Function">rec</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Induction.html#1340" class="Function">Recursor</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="1090" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="1091" class="Symbol">)</a>
<a id="1093" href="Data.Nat.Induction.html#1070" class="Function">rec</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Induction.html#1485" class="Function">build</a> <a id="1105" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a>

<a id="1117" class="Comment">------------------------------------------------------------------------</a>
<a id="1190" class="Comment">-- Complete induction</a>

<a id="CRec"></a><a id="1213" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1218" class="Symbol">:</a> <a id="1220" class="Symbol">∀</a> <a id="1222" href="Data.Nat.Induction.html#1222" class="Bound">ℓ</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1236" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1238" href="Data.Nat.Induction.html#1222" class="Bound">ℓ</a> <a id="1240" href="Data.Nat.Induction.html#1222" class="Bound">ℓ</a>
<a id="1242" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1247" href="Data.Nat.Induction.html#1247" class="Bound">ℓ</a> <a id="1249" href="Data.Nat.Induction.html#1249" class="Bound">P</a> <a id="1251" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1259" class="Symbol">=</a> <a id="1261" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="1263" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1268" href="Data.Nat.Induction.html#1268" class="Bound">ℓ</a> <a id="1270" href="Data.Nat.Induction.html#1270" class="Bound">P</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1277" href="Data.Nat.Induction.html#1277" class="Bound">n</a><a id="1278" class="Symbol">)</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Data.Nat.Induction.html#1270" class="Bound">P</a> <a id="1284" href="Data.Nat.Induction.html#1277" class="Bound">n</a> <a id="1286" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1288" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1293" href="Data.Nat.Induction.html#1268" class="Bound">ℓ</a> <a id="1295" href="Data.Nat.Induction.html#1270" class="Bound">P</a> <a id="1297" href="Data.Nat.Induction.html#1277" class="Bound">n</a>

<a id="cRecBuilder"></a><a id="1300" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1336" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="1337" class="Symbol">)</a>
<a id="1339" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1351" href="Data.Nat.Induction.html#1351" class="Bound">P</a> <a id="1353" href="Data.Nat.Induction.html#1353" class="Bound">f</a> <a id="1355" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1363" class="Symbol">=</a> <a id="1365" class="Symbol">_</a>
<a id="1367" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1379" href="Data.Nat.Induction.html#1379" class="Bound">P</a> <a id="1381" href="Data.Nat.Induction.html#1381" class="Bound">f</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1388" href="Data.Nat.Induction.html#1388" class="Bound">n</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Data.Nat.Induction.html#1381" class="Bound">f</a> <a id="1395" href="Data.Nat.Induction.html#1388" class="Bound">n</a> <a id="1397" href="Data.Nat.Induction.html#1413" class="Function">ih</a> <a id="1400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1402" href="Data.Nat.Induction.html#1413" class="Function">ih</a>
  <a id="1407" class="Keyword">where</a> <a id="1413" href="Data.Nat.Induction.html#1413" class="Function">ih</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1430" href="Data.Nat.Induction.html#1379" class="Bound">P</a> <a id="1432" href="Data.Nat.Induction.html#1381" class="Bound">f</a> <a id="1434" href="Data.Nat.Induction.html#1388" class="Bound">n</a>

<a id="cRec"></a><a id="1437" href="Data.Nat.Induction.html#1437" class="Function">cRec</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Induction.html#1340" class="Function">Recursor</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1459" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="1460" class="Symbol">)</a>
<a id="1462" href="Data.Nat.Induction.html#1437" class="Function">cRec</a> <a id="1467" class="Symbol">=</a> <a id="1469" href="Induction.html#1485" class="Function">build</a> <a id="1475" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a>

<a id="1488" class="Comment">------------------------------------------------------------------------</a>
<a id="1561" class="Comment">-- Complete induction based on _&lt;′_</a>

<a id="&lt;′-Rec"></a><a id="1598" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1617" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1619" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a> <a id="1621" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a>
<a id="1623" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1638" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a>

<a id="1644" class="Comment">-- mutual definition</a>

<a id="&lt;′-wellFounded"></a><a id="1666" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1695" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a>
<a id="&lt;′-wellFounded′"></a><a id="1700" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">∀</a> <a id="1720" href="Data.Nat.Induction.html#1720" class="Bound">n</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1736" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a><a id="1740" class="Symbol">)</a> <a id="1742" href="Data.Nat.Induction.html#1720" class="Bound">n</a>

<a id="1745" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1760" href="Data.Nat.Induction.html#1760" class="Bound">n</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1785" href="Data.Nat.Induction.html#1760" class="Bound">n</a><a id="1786" class="Symbol">)</a>

<a id="1789" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1810" href="Data.Nat.Induction.html#1810" class="Bound">n</a><a id="1811" class="Symbol">)</a> <a id="1813" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>       <a id="1827" class="Symbol">=</a> <a id="1829" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1844" href="Data.Nat.Induction.html#1810" class="Bound">n</a>
<a id="1846" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1867" href="Data.Nat.Induction.html#1867" class="Bound">n</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="1879" href="Data.Nat.Induction.html#1879" class="Bound">m&lt;n</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1902" href="Data.Nat.Induction.html#1867" class="Bound">n</a> <a id="1904" href="Data.Nat.Induction.html#1879" class="Bound">m&lt;n</a>

<a id="1909" class="Keyword">module</a> <a id="1916" href="Data.Nat.Induction.html#1916" class="Module">_</a> <a id="1918" class="Symbol">{</a><a id="1919" href="Data.Nat.Induction.html#1919" class="Bound">ℓ</a> <a id="1921" class="Symbol">:</a> <a id="1923" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1928" class="Symbol">}</a> <a id="1930" class="Keyword">where</a>
  <a id="1938" class="Keyword">open</a> <a id="1943" href="Induction.WellFounded.html#3180" class="Module">WF.All</a> <a id="1950" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1965" href="Data.Nat.Induction.html#1919" class="Bound">ℓ</a> <a id="1967" class="Keyword">public</a>
    <a id="1978" class="Keyword">renaming</a> <a id="1987" class="Symbol">(</a> <a id="1989" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="2002" class="Symbol">to</a> <a id="2005" class="Function">&lt;′-recBuilder</a>
             <a id="2032" class="Symbol">;</a> <a id="2034" href="Induction.WellFounded.html#3342" class="Function">wfRec</a>        <a id="2047" class="Symbol">to</a> <a id="2050" class="Function">&lt;′-rec</a>
             <a id="2070" class="Symbol">)</a>
    <a id="2076" class="Keyword">hiding</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Induction.WellFounded.html#3403" class="Function">wfRec-builder</a><a id="2097" class="Symbol">)</a>

<a id="2100" class="Comment">------------------------------------------------------------------------</a>
<a id="2173" class="Comment">-- Complete induction based on _&lt;_</a>

<a id="&lt;-Rec"></a><a id="2209" href="Data.Nat.Induction.html#2209" class="Function">&lt;-Rec</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Induction.html#1006" class="Function">RecStruct</a> <a id="2227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2229" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a> <a id="2231" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a>
<a id="2233" href="Data.Nat.Induction.html#2209" class="Function">&lt;-Rec</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2247" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>

<a id="&lt;-wellFounded"></a><a id="2252" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2280" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="2284" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Induction.WellFounded.html#5360" class="Function">Subrelation.wellFounded</a> <a id="2324" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="2329" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a>

<a id="2345" class="Comment">-- A version of `&lt;-wellFounded` that cheats by skipping building</a>
<a id="2410" class="Comment">-- the first billion proofs. Use this when you require the function</a>
<a id="2478" class="Comment">-- using the proof of well-foundedness to evaluate fast.</a>
<a id="2535" class="Comment">--</a>
<a id="2538" class="Comment">-- IMPORTANT: You have to be a little bit careful when using this to</a>
<a id="2607" class="Comment">-- always make the function be strict in some other argument than the</a>
<a id="2677" class="Comment">-- accessibility proof, otherwise you will have neutral terms unfolding</a>
<a id="2749" class="Comment">-- a billion times before getting stuck.</a>
<a id="&lt;-wellFounded-fast"></a><a id="2790" href="Data.Nat.Induction.html#2790" class="Function">&lt;-wellFounded-fast</a> <a id="2809" class="Symbol">:</a> <a id="2811" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2823" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="2827" href="Data.Nat.Induction.html#2790" class="Function">&lt;-wellFounded-fast</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="2867" class="Number">1000000000</a>
  <a id="2880" class="Keyword">where</a>
  <a id="2888" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="2907" class="Symbol">:</a> <a id="2909" class="Symbol">∀</a> <a id="2911" class="Symbol">(</a><a id="2912" href="Data.Nat.Induction.html#2912" class="Bound">k</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2933" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
  <a id="2939" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="2958" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2966" href="Data.Nat.Induction.html#2966" class="Bound">n</a>       <a id="2974" class="Symbol">=</a> <a id="2976" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2990" href="Data.Nat.Induction.html#2966" class="Bound">n</a>
  <a id="2994" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3018" href="Data.Nat.Induction.html#3018" class="Bound">k</a><a id="3019" class="Symbol">)</a> <a id="3021" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3029" class="Symbol">=</a> <a id="3031" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="3045" class="Number">0</a>
  <a id="3049" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3073" href="Data.Nat.Induction.html#3073" class="Bound">k</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3081" href="Data.Nat.Induction.html#3081" class="Bound">n</a><a id="3082" class="Symbol">)</a> <a id="3084" class="Symbol">=</a> <a id="3086" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3090" class="Symbol">λ</a> <a id="3092" class="Symbol">{</a><a id="3093" href="Data.Nat.Induction.html#3093" class="Bound">m</a><a id="3094" class="Symbol">}</a> <a id="3096" href="Data.Nat.Induction.html#3096" class="Bound">_</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="3119" href="Data.Nat.Induction.html#3073" class="Bound">k</a> <a id="3121" href="Data.Nat.Induction.html#3093" class="Bound">m</a>

<a id="3124" class="Keyword">module</a> <a id="3131" href="Data.Nat.Induction.html#3131" class="Module">_</a> <a id="3133" class="Symbol">{</a><a id="3134" href="Data.Nat.Induction.html#3134" class="Bound">ℓ</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3143" class="Symbol">}</a> <a id="3145" class="Keyword">where</a>
  <a id="3153" class="Keyword">open</a> <a id="3158" href="Induction.WellFounded.html#3180" class="Module">WF.All</a> <a id="3165" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="3179" href="Data.Nat.Induction.html#3134" class="Bound">ℓ</a> <a id="3181" class="Keyword">public</a>
    <a id="3192" class="Keyword">renaming</a> <a id="3201" class="Symbol">(</a> <a id="3203" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3216" class="Symbol">to</a> <a id="3219" class="Function">&lt;-recBuilder</a>
             <a id="3245" class="Symbol">;</a> <a id="3247" href="Induction.WellFounded.html#3342" class="Function">wfRec</a>        <a id="3260" class="Symbol">to</a> <a id="3263" class="Function">&lt;-rec</a>
             <a id="3282" class="Symbol">)</a>
    <a id="3288" class="Keyword">hiding</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Induction.WellFounded.html#3403" class="Function">wfRec-builder</a><a id="3309" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Nat.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties about natural number operations</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- See README.Data.Nat for some examples showing how this module can be</a>
<a id="309" class="Comment">-- used.</a>

<a id="319" class="Symbol">{-#</a> <a id="323" class="Keyword">OPTIONS</a> <a id="331" class="Pragma">--cubical-compatible</a> <a id="352" class="Pragma">--safe</a> <a id="359" class="Symbol">#-}</a>

<a id="364" class="Keyword">module</a> <a id="371" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="391" class="Keyword">where</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" class="Keyword">module</a> <a id="457" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="514" class="Symbol">;</a> <a id="516" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="525" class="Symbol">;</a> <a id="527" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="547" class="Symbol">;</a> <a id="549" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Bundles.html#7315" class="Record">Monoid</a>
        <a id="583" class="Symbol">;</a> <a id="585" href="Algebra.Bundles.html#18455" class="Record">Semiring</a><a id="593" class="Symbol">;</a> <a id="595" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="614" class="Symbol">;</a> <a id="616" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a><a id="645" class="Symbol">)</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="688" class="Keyword">using</a> <a id="694" class="Symbol">(</a><a id="695" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
  <a id="778" class="Keyword">using</a> <a id="784" class="Symbol">(</a><a id="785" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a><a id="805" class="Symbol">;</a> <a id="807" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a><a id="825" class="Symbol">;</a> <a id="827" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a>
        <a id="854" class="Symbol">;</a> <a id="856" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
  <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="945" class="Symbol">;</a> <a id="947" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="958" class="Symbol">)</a>
<a id="960" class="Keyword">import</a> <a id="967" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="1008" class="Symbol">as</a> <a id="1011" class="Module">MinMaxOp</a>
<a id="1020" class="Keyword">import</a> <a id="1027" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a> <a id="1076" class="Symbol">as</a> <a id="1079" class="Module">LatticeMinMaxOp</a>
<a id="1095" class="Keyword">import</a> <a id="1102" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a> <a id="1142" class="Symbol">as</a> <a id="1145" class="Module">CommSemigroupProperties</a>
<a id="1169" class="Keyword">open</a> <a id="1174" class="Keyword">import</a> <a id="1181" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="1196" class="Keyword">using</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1214" class="Symbol">;</a> <a id="1216" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="1223" class="Symbol">)</a>
<a id="1225" class="Keyword">open</a> <a id="1230" class="Keyword">import</a> <a id="1237" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="1258" class="Keyword">using</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="1267" class="Symbol">)</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="1295" class="Keyword">open</a> <a id="1300" class="Keyword">import</a> <a id="1307" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1325" class="Keyword">using</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1333" class="Symbol">;</a> <a id="1335" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1338" class="Symbol">;</a> <a id="1340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1343" class="Symbol">)</a>
<a id="1345" class="Keyword">open</a> <a id="1350" class="Keyword">import</a> <a id="1357" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1371" class="Symbol">as</a> <a id="1374" class="Module">Sum</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1389" class="Symbol">;</a> <a id="1391" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1395" class="Symbol">;</a> <a id="1397" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1400" class="Symbol">;</a> <a id="1402" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1408" class="Symbol">)</a>
<a id="1410" class="Keyword">open</a> <a id="1415" class="Keyword">import</a> <a id="1422" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1446" class="Symbol">)</a>
<a id="1448" class="Keyword">open</a> <a id="1453" class="Keyword">import</a> <a id="1460" href="Function.Base.html" class="Module">Function.Base</a> <a id="1474" class="Keyword">using</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1484" class="Symbol">;</a> <a id="1486" href="Function.Base.html#1657" class="Function">flip</a><a id="1490" class="Symbol">;</a> <a id="1492" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1495" class="Symbol">;</a> <a id="1497" href="Function.Base.html#704" class="Function">id</a><a id="1499" class="Symbol">;</a> <a id="1501" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1505" class="Symbol">;</a> <a id="1507" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="1511" class="Symbol">)</a>
<a id="1513" class="Keyword">open</a> <a id="1518" class="Keyword">import</a> <a id="1525" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1542" class="Keyword">using</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1552" class="Symbol">)</a>
<a id="1554" class="Keyword">open</a> <a id="1559" class="Keyword">import</a> <a id="1566" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a>
  <a id="1588" class="Keyword">using</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a><a id="1613" class="Symbol">;</a> <a id="1615" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a><a id="1628" class="Symbol">;</a> <a id="1630" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a><a id="1641" class="Symbol">;</a> <a id="1643" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a>
        <a id="1669" class="Symbol">;</a> <a id="1671" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a><a id="1683" class="Symbol">;</a> <a id="1685" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a><a id="1693" class="Symbol">;</a> <a id="1695" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a><a id="1704" class="Symbol">;</a> <a id="1706" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a>
        <a id="1730" class="Symbol">;</a> <a id="1732" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a><a id="1742" class="Symbol">;</a> <a id="1744" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a><a id="1750" class="Symbol">)</a>
<a id="1752" class="Keyword">open</a> <a id="1757" class="Keyword">import</a> <a id="1764" href="Level.html" class="Module">Level</a> <a id="1770" class="Keyword">using</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Level.html#521" class="Function">0ℓ</a><a id="1779" class="Symbol">)</a>
<a id="1781" class="Keyword">open</a> <a id="1786" class="Keyword">import</a> <a id="1793" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1808" class="Symbol">as</a> <a id="1811" class="Module">U</a> <a id="1813" class="Keyword">using</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1824" class="Symbol">)</a>
<a id="1826" class="Keyword">open</a> <a id="1831" class="Keyword">import</a> <a id="1838" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
  <a id="1861" class="Keyword">using</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1871" class="Symbol">;</a> <a id="1873" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1886" class="Symbol">;</a> <a id="1888" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="1904" class="Symbol">)</a>
<a id="1906" class="Keyword">open</a> <a id="1911" class="Keyword">import</a> <a id="1918" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
<a id="1942" class="Keyword">open</a> <a id="1947" class="Keyword">import</a> <a id="1954" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="1982" class="Keyword">open</a> <a id="1987" class="Keyword">import</a> <a id="1994" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="2025" class="Keyword">using</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a><a id="2056" class="Symbol">;</a> <a id="2058" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a><a id="2069" class="Symbol">;</a> <a id="2071" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a><a id="2075" class="Symbol">)</a>
<a id="2077" class="Keyword">open</a> <a id="2082" class="Keyword">import</a> <a id="2089" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="2127" class="Keyword">open</a> <a id="2132" class="Keyword">import</a> <a id="2139" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
<a id="2166" class="Keyword">open</a> <a id="2171" class="Keyword">import</a> <a id="2178" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a>
<a id="2212" class="Keyword">open</a> <a id="2217" class="Keyword">import</a> <a id="2224" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a>
  <a id="2253" class="Keyword">using</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="2264" class="Symbol">;</a> <a id="2266" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a><a id="2279" class="Symbol">;</a> <a id="2281" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="2285" class="Symbol">;</a> <a id="2287" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a><a id="2296" class="Symbol">;</a> <a id="2298" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2300" class="Symbol">;</a> <a id="2302" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2305" class="Symbol">;</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2321" class="Symbol">)</a>
<a id="2323" class="Keyword">open</a> <a id="2328" class="Keyword">import</a> <a id="2335" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2366" class="Keyword">using</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2375" class="Symbol">;</a> <a id="2377" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2390" class="Symbol">)</a>
<a id="2392" class="Keyword">open</a> <a id="2397" class="Keyword">import</a> <a id="2404" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a>
  <a id="2432" class="Keyword">using</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a><a id="2454" class="Symbol">;</a> <a id="2456" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a><a id="2464" class="Symbol">;</a> <a id="2466" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2472" class="Symbol">)</a>

<a id="2475" class="Keyword">open</a> <a id="2480" class="Keyword">import</a> <a id="2487" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="2507" class="Symbol">{</a><a id="2508" class="Argument">A</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2513" class="Symbol">}</a> <a id="2515" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2521" class="Keyword">hiding</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a><a id="2545" class="Symbol">;</a> <a id="2547" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a><a id="2564" class="Symbol">;</a> <a id="2566" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a><a id="2578" class="Symbol">)</a>
<a id="2580" class="Keyword">open</a> <a id="2585" class="Keyword">import</a> <a id="2592" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="2614" class="Keyword">using</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a><a id="2637" class="Symbol">;</a> <a id="2639" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a><a id="2656" class="Symbol">;</a> <a id="2658" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a><a id="2670" class="Symbol">)</a>
<a id="2672" class="Keyword">open</a> <a id="2677" class="Keyword">import</a> <a id="2684" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="2703" class="Symbol">{</a><a id="2704" class="Argument">A</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2709" class="Symbol">}</a> <a id="2711" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>


<a id="2717" class="Keyword">private</a>
  <a id="2727" class="Keyword">variable</a>
    <a id="2740" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="2742" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="2744" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="2746" href="Data.Nat.Properties.html#2746" class="Generalizable">k</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="2754" class="Comment">------------------------------------------------------------------------</a>
<a id="2827" class="Comment">-- Properties of NonZero</a>
<a id="2852" class="Comment">------------------------------------------------------------------------</a>

<a id="nonZero?"></a><a id="2926" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="2949" href="Data.Nat.Base.html#3266" class="Record">NonZero</a>
<a id="2957" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="2966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2974" class="Symbol">=</a> <a id="2976" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2979" href="Data.Nat.Base.html#3306" class="Field">NonZero.nonZero</a>
<a id="2995" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3009" href="Data.Nat.Properties.html#3009" class="Bound">n</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">=</a> <a id="3014" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3018" class="Symbol">_</a>

<a id="3021" class="Comment">------------------------------------------------------------------------</a>
<a id="3094" class="Comment">-- Properties of NonTrivial</a>
<a id="3122" class="Comment">------------------------------------------------------------------------</a>

<a id="nonTrivial?"></a><a id="3196" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="3222" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a>
<a id="3233" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3245" class="Number">0</a>      <a id="3252" class="Symbol">=</a> <a id="3254" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3257" class="Symbol">λ()</a>
<a id="3261" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3273" class="Number">1</a>      <a id="3280" class="Symbol">=</a> <a id="3282" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3285" class="Symbol">λ()</a>
<a id="3289" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3305" href="Data.Nat.Properties.html#3305" class="Bound">n</a><a id="3306" class="Symbol">)</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3314" class="Symbol">_</a>

<a id="3317" class="Comment">------------------------------------------------------------------------</a>
<a id="3390" class="Comment">-- Properties of _≡_</a>
<a id="3411" class="Comment">------------------------------------------------------------------------</a>

<a id="suc-injective"></a><a id="3485" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3505" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="3507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3513" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="3519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3521" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="3523" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3544" href="Data.Nat.Base.html#5272" class="Function">pred</a>

<a id="≡ᵇ⇒≡"></a><a id="3550" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3555" class="Symbol">:</a> <a id="3557" class="Symbol">∀</a> <a id="3559" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3561" href="Data.Nat.Properties.html#3561" class="Bound">n</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3570" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3573" href="Data.Nat.Properties.html#3561" class="Bound">n</a><a id="3574" class="Symbol">)</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3582" href="Data.Nat.Properties.html#3561" class="Bound">n</a>
<a id="3584" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3589" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3597" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3605" class="Symbol">_</a>  <a id="3608" class="Symbol">=</a> <a id="3610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3615" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3625" href="Data.Nat.Properties.html#3625" class="Bound">m</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3633" href="Data.Nat.Properties.html#3633" class="Bound">n</a><a id="3634" class="Symbol">)</a> <a id="3636" href="Data.Nat.Properties.html#3636" class="Bound">eq</a> <a id="3639" class="Symbol">=</a> <a id="3641" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3656" href="Data.Nat.Properties.html#3625" class="Bound">m</a> <a id="3658" href="Data.Nat.Properties.html#3633" class="Bound">n</a> <a id="3660" href="Data.Nat.Properties.html#3636" class="Bound">eq</a><a id="3662" class="Symbol">)</a>

<a id="≡⇒≡ᵇ"></a><a id="3665" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3670" class="Symbol">:</a> <a id="3672" class="Symbol">∀</a> <a id="3674" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3676" href="Data.Nat.Properties.html#3676" class="Bound">n</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3684" href="Data.Nat.Properties.html#3676" class="Bound">n</a> <a id="3686" class="Symbol">→</a> <a id="3688" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3693" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3696" href="Data.Nat.Properties.html#3676" class="Bound">n</a><a id="3697" class="Symbol">)</a>
<a id="3699" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3704" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3712" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3720" href="Data.Nat.Properties.html#3720" class="Bound">eq</a> <a id="3723" class="Symbol">=</a> <a id="3725" class="Symbol">_</a>
<a id="3727" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3737" href="Data.Nat.Properties.html#3737" class="Bound">m</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3745" href="Data.Nat.Properties.html#3745" class="Bound">n</a><a id="3746" class="Symbol">)</a> <a id="3748" href="Data.Nat.Properties.html#3748" class="Bound">eq</a> <a id="3751" class="Symbol">=</a> <a id="3753" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3758" href="Data.Nat.Properties.html#3737" class="Bound">m</a> <a id="3760" href="Data.Nat.Properties.html#3745" class="Bound">n</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3777" href="Data.Nat.Properties.html#3748" class="Bound">eq</a><a id="3779" class="Symbol">)</a>

<a id="3782" class="Comment">-- NB: we use the builtin function `_≡ᵇ_` here so that the function</a>
<a id="3850" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="3917" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="3986" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="4054" class="Comment">-- backend erases proofs.</a>

<a id="4081" class="Keyword">infix</a> <a id="4087" class="Number">4</a> <a id="4089" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="4093" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a> <a id="4097" class="Symbol">:</a> <a id="4099" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="4117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4119" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4121" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4123" href="Data.Nat.Properties.html#4123" class="Bound">n</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="4138" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4140" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="4149" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4151" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4161" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="4164" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4165" class="Symbol">))</a>

<a id="≡-irrelevant"></a><a id="4169" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="4182" class="Symbol">:</a> <a id="4184" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="4195" class="Symbol">{</a><a id="4196" class="Argument">A</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4201" class="Symbol">}</a> <a id="4203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4207" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="4220" class="Symbol">=</a> <a id="4222" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="4249" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="≟-diag"></a><a id="4254" href="Data.Nat.Properties.html#4254" class="Function">≟-diag</a> <a id="4261" class="Symbol">:</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Data.Nat.Properties.html#4264" class="Bound">eq</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4273" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4274" class="Symbol">)</a> <a id="4276" class="Symbol">→</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4281" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4283" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4284" class="Symbol">)</a> <a id="4286" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4288" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4292" href="Data.Nat.Properties.html#4264" class="Bound">eq</a>
<a id="4295" href="Data.Nat.Properties.html#4254" class="Function">≟-diag</a> <a id="4302" class="Symbol">=</a> <a id="4304" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="4317" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="≡-isDecEquivalence"></a><a id="4322" href="Data.Nat.Properties.html#4322" class="Function">≡-isDecEquivalence</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4365" class="Symbol">{</a><a id="4366" class="Argument">A</a> <a id="4368" class="Symbol">=</a> <a id="4370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4371" class="Symbol">})</a>
<a id="4374" href="Data.Nat.Properties.html#4322" class="Function">≡-isDecEquivalence</a> <a id="4393" class="Symbol">=</a> <a id="4395" class="Keyword">record</a>
  <a id="4404" class="Symbol">{</a> <a id="4406" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="4438" class="Symbol">;</a> <a id="4440" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4454" class="Symbol">=</a> <a id="4456" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
  <a id="4462" class="Symbol">}</a>

<a id="≡-decSetoid"></a><a id="4465" href="Data.Nat.Properties.html#4465" class="Function">≡-decSetoid</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4489" href="Level.html#521" class="Function">0ℓ</a> <a id="4492" href="Level.html#521" class="Function">0ℓ</a>
<a id="4495" href="Data.Nat.Properties.html#4465" class="Function">≡-decSetoid</a> <a id="4507" class="Symbol">=</a> <a id="4509" class="Keyword">record</a>
  <a id="4518" class="Symbol">{</a> <a id="4520" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a>          <a id="4537" class="Symbol">=</a> <a id="4539" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="4543" class="Symbol">;</a> <a id="4545" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="4562" class="Symbol">=</a> <a id="4564" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4570" class="Symbol">;</a> <a id="4572" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4589" class="Symbol">=</a> <a id="4591" href="Data.Nat.Properties.html#4322" class="Function">≡-isDecEquivalence</a>
  <a id="4612" class="Symbol">}</a>

<a id="0≢1+n"></a><a id="4615" href="Data.Nat.Properties.html#4615" class="Function">0≢1+n</a> <a id="4621" class="Symbol">:</a> <a id="4623" class="Number">0</a> <a id="4625" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4631" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="4633" href="Data.Nat.Properties.html#4615" class="Function">0≢1+n</a> <a id="4639" class="Symbol">()</a>

<a id="1+n≢0"></a><a id="4643" href="Data.Nat.Properties.html#4643" class="Function">1+n≢0</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4655" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="4657" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4659" class="Number">0</a>
<a id="4661" href="Data.Nat.Properties.html#4643" class="Function">1+n≢0</a> <a id="4667" class="Symbol">()</a>

<a id="1+n≢n"></a><a id="4671" href="Data.Nat.Properties.html#4671" class="Function">1+n≢n</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4683" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="4685" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4687" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="4689" href="Data.Nat.Properties.html#4671" class="Function">1+n≢n</a> <a id="4695" class="Symbol">{</a><a id="4696" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4700" href="Data.Nat.Properties.html#4700" class="Bound">n</a><a id="4701" class="Symbol">}</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Data.Nat.Properties.html#4671" class="Function">1+n≢n</a> <a id="4711" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4713" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a>

<a id="4728" class="Comment">------------------------------------------------------------------------</a>
<a id="4801" class="Comment">-- Properties of _&lt;ᵇ_</a>
<a id="4823" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;ᵇ⇒&lt;"></a><a id="4897" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4902" class="Symbol">:</a> <a id="4904" class="Symbol">∀</a> <a id="4906" href="Data.Nat.Properties.html#4906" class="Bound">m</a> <a id="4908" href="Data.Nat.Properties.html#4908" class="Bound">n</a> <a id="4910" class="Symbol">→</a> <a id="4912" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4914" class="Symbol">(</a><a id="4915" href="Data.Nat.Properties.html#4906" class="Bound">m</a> <a id="4917" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="4920" href="Data.Nat.Properties.html#4908" class="Bound">n</a><a id="4921" class="Symbol">)</a> <a id="4923" class="Symbol">→</a> <a id="4925" href="Data.Nat.Properties.html#4906" class="Bound">m</a> <a id="4927" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4929" href="Data.Nat.Properties.html#4908" class="Bound">n</a>
<a id="4931" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4936" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4944" class="Symbol">(</a><a id="4945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4949" href="Data.Nat.Properties.html#4949" class="Bound">n</a><a id="4950" class="Symbol">)</a> <a id="4952" href="Data.Nat.Properties.html#4952" class="Bound">m&lt;n</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="4962" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4972" href="Data.Nat.Properties.html#4972" class="Bound">m</a><a id="4973" class="Symbol">)</a> <a id="4975" class="Symbol">(</a><a id="4976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4980" href="Data.Nat.Properties.html#4980" class="Bound">n</a><a id="4981" class="Symbol">)</a> <a id="4983" href="Data.Nat.Properties.html#4983" class="Bound">m&lt;n</a> <a id="4987" class="Symbol">=</a> <a id="4989" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4999" href="Data.Nat.Properties.html#4972" class="Bound">m</a> <a id="5001" href="Data.Nat.Properties.html#4980" class="Bound">n</a> <a id="5003" href="Data.Nat.Properties.html#4983" class="Bound">m&lt;n</a><a id="5006" class="Symbol">)</a>

<a id="&lt;⇒&lt;ᵇ"></a><a id="5009" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5014" class="Symbol">:</a> <a id="5016" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5018" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5020" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5029" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="5032" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="5033" class="Symbol">)</a>
<a id="5035" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5040" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="5058" class="Symbol">=</a> <a id="5060" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5063" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="5073" href="Data.Nat.Properties.html#5073" class="Bound">m&lt;n</a><a id="5076" class="Symbol">@(</a><a id="5078" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5082" class="Symbol">_))</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5093" href="Data.Nat.Properties.html#5073" class="Bound">m&lt;n</a>

<a id="&lt;ᵇ-reflects-&lt;"></a><a id="5098" href="Data.Nat.Properties.html#5098" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="5112" class="Symbol">:</a> <a id="5114" class="Symbol">∀</a> <a id="5116" href="Data.Nat.Properties.html#5116" class="Bound">m</a> <a id="5118" href="Data.Nat.Properties.html#5118" class="Bound">n</a> <a id="5120" class="Symbol">→</a> <a id="5122" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Data.Nat.Properties.html#5116" class="Bound">m</a> <a id="5134" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5136" href="Data.Nat.Properties.html#5118" class="Bound">n</a><a id="5137" class="Symbol">)</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Data.Nat.Properties.html#5116" class="Bound">m</a> <a id="5142" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="5145" href="Data.Nat.Properties.html#5118" class="Bound">n</a><a id="5146" class="Symbol">)</a>
<a id="5148" href="Data.Nat.Properties.html#5098" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="5162" href="Data.Nat.Properties.html#5162" class="Bound">m</a> <a id="5164" href="Data.Nat.Properties.html#5164" class="Bound">n</a> <a id="5166" class="Symbol">=</a> <a id="5168" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5190" href="Data.Nat.Properties.html#5162" class="Bound">m</a> <a id="5192" href="Data.Nat.Properties.html#5164" class="Bound">n</a><a id="5193" class="Symbol">)</a> <a id="5195" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a>

<a id="5201" class="Comment">------------------------------------------------------------------------</a>
<a id="5274" class="Comment">-- Properties of _≤ᵇ_</a>
<a id="5296" class="Comment">------------------------------------------------------------------------</a>

<a id="≤ᵇ⇒≤"></a><a id="5370" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5375" class="Symbol">:</a> <a id="5377" class="Symbol">∀</a> <a id="5379" href="Data.Nat.Properties.html#5379" class="Bound">m</a> <a id="5381" href="Data.Nat.Properties.html#5381" class="Bound">n</a> <a id="5383" class="Symbol">→</a> <a id="5385" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5387" class="Symbol">(</a><a id="5388" href="Data.Nat.Properties.html#5379" class="Bound">m</a> <a id="5390" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="5393" href="Data.Nat.Properties.html#5381" class="Bound">n</a><a id="5394" class="Symbol">)</a> <a id="5396" class="Symbol">→</a> <a id="5398" href="Data.Nat.Properties.html#5379" class="Bound">m</a> <a id="5400" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5402" href="Data.Nat.Properties.html#5381" class="Bound">n</a>
<a id="5404" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5409" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5417" href="Data.Nat.Properties.html#5417" class="Bound">n</a> <a id="5419" href="Data.Nat.Properties.html#5419" class="Bound">m≤n</a> <a id="5423" class="Symbol">=</a> <a id="5425" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="5429" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5439" href="Data.Nat.Properties.html#5439" class="Bound">m</a><a id="5440" class="Symbol">)</a> <a id="5442" href="Data.Nat.Properties.html#5442" class="Bound">n</a> <a id="5444" href="Data.Nat.Properties.html#5444" class="Bound">m≤n</a> <a id="5448" class="Symbol">=</a> <a id="5450" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5455" href="Data.Nat.Properties.html#5439" class="Bound">m</a> <a id="5457" href="Data.Nat.Properties.html#5442" class="Bound">n</a> <a id="5459" href="Data.Nat.Properties.html#5444" class="Bound">m≤n</a>

<a id="≤⇒≤ᵇ"></a><a id="5464" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="5469" class="Symbol">:</a> <a id="5471" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5473" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5475" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5484" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="5487" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="5488" class="Symbol">)</a>
<a id="5490" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="5495" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>         <a id="5507" class="Symbol">=</a> <a id="5509" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5512" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="5517" href="Data.Nat.Properties.html#5517" class="Bound">m≤n</a><a id="5520" class="Symbol">@(</a><a id="5522" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5526" class="Symbol">_)</a> <a id="5529" class="Symbol">=</a> <a id="5531" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5536" href="Data.Nat.Properties.html#5517" class="Bound">m≤n</a>

<a id="≤ᵇ-reflects-≤"></a><a id="5541" href="Data.Nat.Properties.html#5541" class="Function">≤ᵇ-reflects-≤</a> <a id="5555" class="Symbol">:</a> <a id="5557" class="Symbol">∀</a> <a id="5559" href="Data.Nat.Properties.html#5559" class="Bound">m</a> <a id="5561" href="Data.Nat.Properties.html#5561" class="Bound">n</a> <a id="5563" class="Symbol">→</a> <a id="5565" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Data.Nat.Properties.html#5559" class="Bound">m</a> <a id="5577" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5579" href="Data.Nat.Properties.html#5561" class="Bound">n</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Data.Nat.Properties.html#5559" class="Bound">m</a> <a id="5585" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="5588" href="Data.Nat.Properties.html#5561" class="Bound">n</a><a id="5589" class="Symbol">)</a>
<a id="5591" href="Data.Nat.Properties.html#5541" class="Function">≤ᵇ-reflects-≤</a> <a id="5605" href="Data.Nat.Properties.html#5605" class="Bound">m</a> <a id="5607" href="Data.Nat.Properties.html#5607" class="Bound">n</a> <a id="5609" class="Symbol">=</a> <a id="5611" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5633" href="Data.Nat.Properties.html#5605" class="Bound">m</a> <a id="5635" href="Data.Nat.Properties.html#5607" class="Bound">n</a><a id="5636" class="Symbol">)</a> <a id="5638" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a>

<a id="5644" class="Comment">------------------------------------------------------------------------</a>
<a id="5717" class="Comment">-- Properties of _≤_</a>
<a id="5738" class="Comment">------------------------------------------------------------------------</a>

<a id="≰⇒≥"></a><a id="5812" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5816" class="Symbol">:</a> <a id="5818" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="5822" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="5824" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="5828" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5832" class="Symbol">{</a><a id="5833" href="Data.Nat.Properties.html#5833" class="Bound">m</a><a id="5834" class="Symbol">}</a> <a id="5836" class="Symbol">{</a><a id="5837" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5841" class="Symbol">}</a> <a id="5843" href="Data.Nat.Properties.html#5843" class="Bound">m≰n</a> <a id="5847" class="Symbol">=</a> <a id="5849" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="5853" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5857" class="Symbol">{</a><a id="5858" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5862" class="Symbol">}</a> <a id="5864" class="Symbol">{</a><a id="5865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5869" href="Data.Nat.Properties.html#5869" class="Bound">n</a><a id="5870" class="Symbol">}</a> <a id="5872" href="Data.Nat.Properties.html#5872" class="Bound">m≰n</a> <a id="5876" class="Symbol">=</a> <a id="5878" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="5892" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="5896" href="Data.Nat.Properties.html#5872" class="Bound">m≰n</a>
<a id="5900" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5904" class="Symbol">{</a><a id="5905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5909" href="Data.Nat.Properties.html#5909" class="Bound">m</a><a id="5910" class="Symbol">}</a> <a id="5912" class="Symbol">{</a><a id="5913" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5917" href="Data.Nat.Properties.html#5917" class="Bound">n</a><a id="5918" class="Symbol">}</a> <a id="5920" href="Data.Nat.Properties.html#5920" class="Bound">m≰n</a> <a id="5924" class="Symbol">=</a> <a id="5926" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Data.Nat.Properties.html#5920" class="Bound">m≰n</a> <a id="5940" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5942" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="5945" class="Symbol">))</a>

<a id="5949" class="Comment">------------------------------------------------------------------------</a>
<a id="6022" class="Comment">-- Relational properties of _≤_</a>

<a id="≤-reflexive"></a><a id="6055" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6067" class="Symbol">:</a> <a id="6069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6073" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="6075" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6079" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6091" class="Symbol">{</a><a id="6092" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6096" class="Symbol">}</a>  <a id="6099" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6104" class="Symbol">=</a> <a id="6106" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="6110" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6122" class="Symbol">{</a><a id="6123" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6127" href="Data.Nat.Properties.html#6127" class="Bound">m</a><a id="6128" class="Symbol">}</a> <a id="6130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6135" class="Symbol">=</a> <a id="6137" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6141" class="Symbol">(</a><a id="6142" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6154" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6158" class="Symbol">)</a>

<a id="≤-refl"></a><a id="6161" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6180" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6184" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="6191" class="Symbol">=</a> <a id="6193" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6205" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-antisym"></a><a id="6211" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6221" class="Symbol">:</a> <a id="6223" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="6237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6241" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6245" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6255" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6265" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6275" class="Symbol">=</a> <a id="6277" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6282" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6292" class="Symbol">(</a><a id="6293" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6297" href="Data.Nat.Properties.html#6297" class="Bound">m≤n</a><a id="6300" class="Symbol">)</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6307" href="Data.Nat.Properties.html#6307" class="Bound">n≤m</a><a id="6310" class="Symbol">)</a> <a id="6312" class="Symbol">=</a> <a id="6314" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6334" href="Data.Nat.Properties.html#6297" class="Bound">m≤n</a> <a id="6338" href="Data.Nat.Properties.html#6307" class="Bound">n≤m</a><a id="6341" class="Symbol">)</a>

<a id="≤-trans"></a><a id="6344" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6352" class="Symbol">:</a> <a id="6354" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6365" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6369" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6377" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6387" class="Symbol">_</a>         <a id="6397" class="Symbol">=</a> <a id="6399" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="6403" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6416" href="Data.Nat.Properties.html#6416" class="Bound">m≤n</a><a id="6419" class="Symbol">)</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6426" href="Data.Nat.Properties.html#6426" class="Bound">n≤o</a><a id="6429" class="Symbol">)</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6446" href="Data.Nat.Properties.html#6416" class="Bound">m≤n</a> <a id="6450" href="Data.Nat.Properties.html#6426" class="Bound">n≤o</a><a id="6453" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="6456" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6469" class="Symbol">:</a> <a id="6471" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6482" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6486" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6499" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>        <a id="6510" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>        <a id="6521" class="Symbol">=</a> <a id="6523" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6528" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6541" class="Symbol">(</a><a id="6542" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6546" href="Data.Nat.Properties.html#6546" class="Bound">m≤n₁</a><a id="6550" class="Symbol">)</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6557" href="Data.Nat.Properties.html#6557" class="Bound">m≤n₂</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Symbol">=</a> <a id="6565" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6570" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6574" class="Symbol">(</a><a id="6575" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6588" href="Data.Nat.Properties.html#6546" class="Bound">m≤n₁</a> <a id="6593" href="Data.Nat.Properties.html#6557" class="Bound">m≤n₂</a><a id="6597" class="Symbol">)</a>

<a id="6600" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="6668" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="6735" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="6804" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="6872" class="Comment">-- backend erases proofs.</a>

<a id="6899" class="Keyword">infix</a> <a id="6905" class="Number">4</a> <a id="6907" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a> <a id="6912" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a>

<a id="_≤?_"></a><a id="6918" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a> <a id="6923" class="Symbol">:</a> <a id="6925" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6935" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6939" href="Data.Nat.Properties.html#6939" class="Bound">m</a> <a id="6941" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="6944" href="Data.Nat.Properties.html#6944" class="Bound">n</a> <a id="6946" class="Symbol">=</a> <a id="6948" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="6959" href="Data.Nat.Properties.html#6939" class="Bound">m</a> <a id="6961" href="Data.Nat.Properties.html#6944" class="Bound">n</a><a id="6962" class="Symbol">)</a> <a id="6964" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="6969" class="Symbol">(</a><a id="6970" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Data.Nat.Properties.html#6939" class="Bound">m</a> <a id="6976" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="6979" href="Data.Nat.Properties.html#6944" class="Bound">n</a><a id="6980" class="Symbol">))</a>

<a id="_≥?_"></a><a id="6984" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a> <a id="6989" class="Symbol">:</a> <a id="6991" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7001" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="7005" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a> <a id="7010" class="Symbol">=</a> <a id="7012" href="Function.Base.html#1657" class="Function">flip</a> <a id="7017" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a>

<a id="≤-total"></a><a id="7023" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="7031" class="Symbol">:</a> <a id="7033" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="7039" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7043" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="7051" href="Data.Nat.Properties.html#7051" class="Bound">m</a> <a id="7053" href="Data.Nat.Properties.html#7053" class="Bound">n</a> <a id="7055" class="Keyword">with</a> <a id="7060" href="Data.Nat.Properties.html#7051" class="Bound">m</a> <a id="7062" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="7065" href="Data.Nat.Properties.html#7053" class="Bound">n</a>
<a id="7067" class="Symbol">...</a> <a id="7071" class="Symbol">|</a> <a id="7073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7078" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="7086" href="Data.Nat.Properties.html#7086" class="Bound">m≤n</a> <a id="7090" class="Symbol">=</a> <a id="7092" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7097" class="Symbol">(</a><a id="7098" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="7105" href="Data.Nat.Properties.html#7086" class="Bound">m≤n</a><a id="7108" class="Symbol">)</a>
<a id="7110" class="Symbol">...</a> <a id="7114" class="Symbol">|</a> <a id="7116" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7122" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="7130" href="Data.Nat.Properties.html#7130" class="Bound">m≰n</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="7146" class="Symbol">(</a><a id="7147" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="7154" href="Data.Nat.Properties.html#7130" class="Bound">m≰n</a><a id="7157" class="Symbol">))</a>

<a id="7161" class="Comment">------------------------------------------------------------------------</a>
<a id="7234" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="7249" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a> <a id="7262" class="Symbol">:</a> <a id="7264" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="7275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7279" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7283" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a> <a id="7296" class="Symbol">=</a> <a id="7298" class="Keyword">record</a>
  <a id="7307" class="Symbol">{</a> <a id="7309" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="7323" class="Symbol">=</a> <a id="7325" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="7341" class="Symbol">;</a> <a id="7343" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="7357" class="Symbol">=</a> <a id="7359" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a>
  <a id="7373" class="Symbol">;</a> <a id="7375" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="7389" class="Symbol">=</a> <a id="7391" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a>
  <a id="7401" class="Symbol">}</a>

<a id="≤-isTotalPreorder"></a><a id="7404" href="Data.Nat.Properties.html#7404" class="Function">≤-isTotalPreorder</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="7440" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7444" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7448" href="Data.Nat.Properties.html#7404" class="Function">≤-isTotalPreorder</a> <a id="7466" class="Symbol">=</a> <a id="7468" class="Keyword">record</a>
  <a id="7477" class="Symbol">{</a> <a id="7479" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="7490" class="Symbol">=</a> <a id="7492" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
  <a id="7507" class="Symbol">;</a> <a id="7509" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="7520" class="Symbol">=</a> <a id="7522" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a>
  <a id="7532" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="7535" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a> <a id="7552" class="Symbol">:</a> <a id="7554" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="7569" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7573" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7577" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a> <a id="7594" class="Symbol">=</a> <a id="7596" class="Keyword">record</a>
  <a id="7605" class="Symbol">{</a> <a id="7607" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="7618" class="Symbol">=</a> <a id="7620" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
  <a id="7635" class="Symbol">;</a> <a id="7637" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="7648" class="Symbol">=</a> <a id="7650" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a>
  <a id="7662" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="7665" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a> <a id="7680" class="Symbol">:</a> <a id="7682" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="7695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7699" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7703" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a> <a id="7718" class="Symbol">=</a> <a id="7720" class="Keyword">record</a>
  <a id="7729" class="Symbol">{</a> <a id="7731" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="7746" class="Symbol">=</a> <a id="7748" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a>
  <a id="7767" class="Symbol">;</a> <a id="7769" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="7784" class="Symbol">=</a> <a id="7786" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a>
  <a id="7796" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="7799" href="Data.Nat.Properties.html#7799" class="Function">≤-isDecTotalOrder</a> <a id="7817" class="Symbol">:</a> <a id="7819" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="7835" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7839" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7843" href="Data.Nat.Properties.html#7799" class="Function">≤-isDecTotalOrder</a> <a id="7861" class="Symbol">=</a> <a id="7863" class="Keyword">record</a>
  <a id="7872" class="Symbol">{</a> <a id="7874" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a>
  <a id="7906" class="Symbol">;</a> <a id="7908" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="7921" class="Symbol">=</a> <a id="7923" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
  <a id="7929" class="Symbol">;</a> <a id="7931" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="7944" class="Symbol">=</a> <a id="7946" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a>
  <a id="7953" class="Symbol">}</a>

<a id="7956" class="Comment">------------------------------------------------------------------------</a>
<a id="8029" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="8041" href="Data.Nat.Properties.html#8041" class="Function">≤-preorder</a> <a id="8052" class="Symbol">:</a> <a id="8054" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="8063" href="Level.html#521" class="Function">0ℓ</a> <a id="8066" href="Level.html#521" class="Function">0ℓ</a> <a id="8069" href="Level.html#521" class="Function">0ℓ</a>
<a id="8072" href="Data.Nat.Properties.html#8041" class="Function">≤-preorder</a> <a id="8083" class="Symbol">=</a> <a id="8085" class="Keyword">record</a>
  <a id="8094" class="Symbol">{</a> <a id="8096" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="8107" class="Symbol">=</a> <a id="8109" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
  <a id="8124" class="Symbol">}</a>

<a id="≤-totalPreorder"></a><a id="8127" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a> <a id="8143" class="Symbol">:</a> <a id="8145" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="8159" href="Level.html#521" class="Function">0ℓ</a> <a id="8162" href="Level.html#521" class="Function">0ℓ</a> <a id="8165" href="Level.html#521" class="Function">0ℓ</a>
<a id="8168" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a> <a id="8184" class="Symbol">=</a> <a id="8186" class="Keyword">record</a>
  <a id="8195" class="Symbol">{</a> <a id="8197" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="8213" class="Symbol">=</a> <a id="8215" href="Data.Nat.Properties.html#7404" class="Function">≤-isTotalPreorder</a>
  <a id="8235" class="Symbol">}</a>

<a id="≤-poset"></a><a id="8238" href="Data.Nat.Properties.html#8238" class="Function">≤-poset</a> <a id="8246" class="Symbol">:</a> <a id="8248" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="8254" href="Level.html#521" class="Function">0ℓ</a> <a id="8257" href="Level.html#521" class="Function">0ℓ</a> <a id="8260" href="Level.html#521" class="Function">0ℓ</a>
<a id="8263" href="Data.Nat.Properties.html#8238" class="Function">≤-poset</a> <a id="8271" class="Symbol">=</a> <a id="8273" class="Keyword">record</a>
  <a id="8282" class="Symbol">{</a> <a id="8284" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="8299" class="Symbol">=</a> <a id="8301" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a>
  <a id="8320" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="8323" href="Data.Nat.Properties.html#8323" class="Function">≤-totalOrder</a> <a id="8336" class="Symbol">:</a> <a id="8338" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="8349" href="Level.html#521" class="Function">0ℓ</a> <a id="8352" href="Level.html#521" class="Function">0ℓ</a> <a id="8355" href="Level.html#521" class="Function">0ℓ</a>
<a id="8358" href="Data.Nat.Properties.html#8323" class="Function">≤-totalOrder</a> <a id="8371" class="Symbol">=</a> <a id="8373" class="Keyword">record</a>
  <a id="8382" class="Symbol">{</a> <a id="8384" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="8397" class="Symbol">=</a> <a id="8399" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a>
  <a id="8416" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="8419" href="Data.Nat.Properties.html#8419" class="Function">≤-decTotalOrder</a> <a id="8435" class="Symbol">:</a> <a id="8437" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="8451" href="Level.html#521" class="Function">0ℓ</a> <a id="8454" href="Level.html#521" class="Function">0ℓ</a> <a id="8457" href="Level.html#521" class="Function">0ℓ</a>
<a id="8460" href="Data.Nat.Properties.html#8419" class="Function">≤-decTotalOrder</a> <a id="8476" class="Symbol">=</a> <a id="8478" class="Keyword">record</a>
  <a id="8487" class="Symbol">{</a> <a id="8489" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="8505" class="Symbol">=</a> <a id="8507" href="Data.Nat.Properties.html#7799" class="Function">≤-isDecTotalOrder</a>
  <a id="8527" class="Symbol">}</a>

<a id="8530" class="Comment">------------------------------------------------------------------------</a>
<a id="8603" class="Comment">-- Other properties of _≤_</a>

<a id="s≤s-injective"></a><a id="8631" href="Data.Nat.Properties.html#8631" class="Function">s≤s-injective</a> <a id="8645" class="Symbol">:</a> <a id="8647" class="Symbol">{</a><a id="8648" href="Data.Nat.Properties.html#8648" class="Bound">p</a> <a id="8650" href="Data.Nat.Properties.html#8650" class="Bound">q</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8656" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8658" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="8659" class="Symbol">}</a> <a id="8661" class="Symbol">→</a> <a id="8663" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8667" href="Data.Nat.Properties.html#8648" class="Bound">p</a> <a id="8669" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8671" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8675" href="Data.Nat.Properties.html#8650" class="Bound">q</a> <a id="8677" class="Symbol">→</a> <a id="8679" href="Data.Nat.Properties.html#8648" class="Bound">p</a> <a id="8681" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8683" href="Data.Nat.Properties.html#8650" class="Bound">q</a>
<a id="8685" href="Data.Nat.Properties.html#8631" class="Function">s≤s-injective</a> <a id="8699" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8704" class="Symbol">=</a> <a id="8706" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="suc[m]≤n⇒m≤pred[n]"></a><a id="8712" href="Data.Nat.Properties.html#8712" class="Function">suc[m]≤n⇒m≤pred[n]</a> <a id="8731" class="Symbol">:</a> <a id="8733" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8737" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8739" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8741" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8743" class="Symbol">→</a> <a id="8745" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8747" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8749" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="8754" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8756" href="Data.Nat.Properties.html#8712" class="Function">suc[m]≤n⇒m≤pred[n]</a> <a id="8775" class="Symbol">{</a><a id="8776" class="Argument">n</a> <a id="8778" class="Symbol">=</a> <a id="8780" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8784" class="Symbol">_}</a> <a id="8787" class="Symbol">=</a> <a id="8789" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a>

<a id="m≤pred[n]⇒suc[m]≤n"></a><a id="8796" href="Data.Nat.Properties.html#8796" class="Function">m≤pred[n]⇒suc[m]≤n</a> <a id="8815" class="Symbol">:</a> <a id="8817" class="Symbol">.{{</a><a id="8820" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8828" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="8829" class="Symbol">}}</a> <a id="8832" class="Symbol">→</a> <a id="8834" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8836" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8838" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="8843" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8845" class="Symbol">→</a> <a id="8847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8851" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8853" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8855" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8857" href="Data.Nat.Properties.html#8796" class="Function">m≤pred[n]⇒suc[m]≤n</a> <a id="8876" class="Symbol">{</a><a id="8877" class="Argument">n</a> <a id="8879" class="Symbol">=</a> <a id="8881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8885" class="Symbol">_}</a> <a id="8888" class="Symbol">=</a> <a id="8890" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a>

<a id="≤-pred"></a><a id="8895" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a> <a id="8902" class="Symbol">:</a> <a id="8904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8908" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8910" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8916" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8918" class="Symbol">→</a> <a id="8920" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8922" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8924" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8926" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a> <a id="8933" class="Symbol">=</a> <a id="8935" href="Data.Nat.Properties.html#8712" class="Function">suc[m]≤n⇒m≤pred[n]</a>

<a id="m≤n⇒m≤1+n"></a><a id="8955" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="8965" class="Symbol">:</a> <a id="8967" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8969" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8971" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8973" class="Symbol">→</a> <a id="8975" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8977" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8979" class="Number">1</a> <a id="8981" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8983" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8985" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="8995" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="9005" class="Symbol">=</a> <a id="9007" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="9011" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="9021" class="Symbol">(</a><a id="9022" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9026" href="Data.Nat.Properties.html#9026" class="Bound">m≤n</a><a id="9029" class="Symbol">)</a> <a id="9031" class="Symbol">=</a> <a id="9033" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="9048" href="Data.Nat.Properties.html#9026" class="Bound">m≤n</a><a id="9051" class="Symbol">)</a>

<a id="n≤1+n"></a><a id="9054" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="9060" class="Symbol">:</a> <a id="9062" class="Symbol">∀</a> <a id="9064" href="Data.Nat.Properties.html#9064" class="Bound">n</a> <a id="9066" class="Symbol">→</a> <a id="9068" href="Data.Nat.Properties.html#9064" class="Bound">n</a> <a id="9070" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9072" class="Number">1</a> <a id="9074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9076" href="Data.Nat.Properties.html#9064" class="Bound">n</a>
<a id="9078" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="9084" class="Symbol">_</a> <a id="9086" class="Symbol">=</a> <a id="9088" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="9098" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="1+n≰n"></a><a id="9106" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9112" class="Symbol">:</a> <a id="9114" class="Number">1</a> <a id="9116" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9118" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9120" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="9122" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="9124" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9130" class="Symbol">(</a><a id="9131" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9135" href="Data.Nat.Properties.html#9135" class="Bound">1+n≤n</a><a id="9140" class="Symbol">)</a> <a id="9142" class="Symbol">=</a> <a id="9144" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9150" href="Data.Nat.Properties.html#9135" class="Bound">1+n≤n</a>

<a id="n≤0⇒n≡0"></a><a id="9157" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="9165" class="Symbol">:</a> <a id="9167" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9169" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9171" class="Number">0</a> <a id="9173" class="Symbol">→</a> <a id="9175" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9177" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9179" class="Number">0</a>
<a id="9181" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="9189" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="9193" class="Symbol">=</a> <a id="9195" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n≤1⇒n≡0∨n≡1"></a><a id="9201" href="Data.Nat.Properties.html#9201" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9213" class="Symbol">:</a> <a id="9215" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9217" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9219" class="Number">1</a> <a id="9221" class="Symbol">→</a> <a id="9223" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9225" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9227" class="Number">0</a> <a id="9229" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9231" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9233" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9235" class="Number">1</a>
<a id="9237" href="Data.Nat.Properties.html#9201" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9249" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="9259" class="Symbol">=</a> <a id="9261" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9266" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9271" href="Data.Nat.Properties.html#9201" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9283" class="Symbol">(</a><a id="9284" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9288" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="9291" class="Symbol">)</a> <a id="9293" class="Symbol">=</a> <a id="9295" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9300" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="9306" class="Comment">------------------------------------------------------------------------</a>
<a id="9379" class="Comment">-- Properties of _&lt;_</a>
<a id="9400" class="Comment">------------------------------------------------------------------------</a>

<a id="9474" class="Comment">-- Relationships between the various relations</a>

<a id="&lt;⇒≤"></a><a id="9522" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9526" class="Symbol">:</a> <a id="9528" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9532" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9534" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="9538" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9542" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="9560" class="Symbol">=</a> <a id="9562" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="9566" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="9575" href="Data.Nat.Properties.html#9575" class="Bound">m&lt;n</a><a id="9578" class="Symbol">@(</a><a id="9580" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9584" class="Symbol">_))</a> <a id="9588" class="Symbol">=</a> <a id="9590" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9594" class="Symbol">(</a><a id="9595" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9599" href="Data.Nat.Properties.html#9575" class="Bound">m&lt;n</a><a id="9602" class="Symbol">)</a>

<a id="&lt;⇒≢"></a><a id="9605" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="9609" class="Symbol">:</a> <a id="9611" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9615" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9617" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="9621" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="9625" href="Data.Nat.Properties.html#9625" class="Bound">m&lt;n</a> <a id="9629" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9634" class="Symbol">=</a> <a id="9636" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9642" href="Data.Nat.Properties.html#9625" class="Bound">m&lt;n</a>

<a id="&gt;⇒≢"></a><a id="9647" href="Data.Nat.Properties.html#9647" class="Function">&gt;⇒≢</a> <a id="9651" class="Symbol">:</a> <a id="9653" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="9657" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9659" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="9663" href="Data.Nat.Properties.html#9647" class="Function">&gt;⇒≢</a> <a id="9667" class="Symbol">=</a> <a id="9669" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="9675" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9677" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a>

<a id="≤⇒≯"></a><a id="9682" href="Data.Nat.Properties.html#9682" class="Function">≤⇒≯</a> <a id="9686" class="Symbol">:</a> <a id="9688" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="9692" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9694" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a>
<a id="9698" href="Data.Nat.Properties.html#9682" class="Function">≤⇒≯</a> <a id="9702" class="Symbol">(</a><a id="9703" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9707" href="Data.Nat.Properties.html#9707" class="Bound">m≤n</a><a id="9710" class="Symbol">)</a> <a id="9712" class="Symbol">(</a><a id="9713" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9717" href="Data.Nat.Properties.html#9717" class="Bound">n≤m</a><a id="9720" class="Symbol">)</a> <a id="9722" class="Symbol">=</a> <a id="9724" href="Data.Nat.Properties.html#9682" class="Function">≤⇒≯</a> <a id="9728" href="Data.Nat.Properties.html#9707" class="Bound">m≤n</a> <a id="9732" href="Data.Nat.Properties.html#9717" class="Bound">n≤m</a>

<a id="&lt;⇒≱"></a><a id="9737" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="9741" class="Symbol">:</a> <a id="9743" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9747" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9749" href="Data.Nat.Base.html#2389" class="Function Operator">_≱_</a>
<a id="9753" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="9757" class="Symbol">(</a><a id="9758" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9762" href="Data.Nat.Properties.html#9762" class="Bound">m+1≤n</a><a id="9767" class="Symbol">)</a> <a id="9769" class="Symbol">(</a><a id="9770" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9774" href="Data.Nat.Properties.html#9774" class="Bound">n≤m</a><a id="9777" class="Symbol">)</a> <a id="9779" class="Symbol">=</a> <a id="9781" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="9785" href="Data.Nat.Properties.html#9762" class="Bound">m+1≤n</a> <a id="9791" href="Data.Nat.Properties.html#9774" class="Bound">n≤m</a>

<a id="&lt;⇒≯"></a><a id="9796" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="9800" class="Symbol">:</a> <a id="9802" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9806" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9808" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a>
<a id="9812" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="9816" class="Symbol">(</a><a id="9817" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9821" href="Data.Nat.Properties.html#9821" class="Bound">m&lt;n</a><a id="9824" class="Symbol">)</a> <a id="9826" class="Symbol">(</a><a id="9827" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9831" href="Data.Nat.Properties.html#9831" class="Bound">n&lt;m</a><a id="9834" class="Symbol">)</a> <a id="9836" class="Symbol">=</a> <a id="9838" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="9842" href="Data.Nat.Properties.html#9821" class="Bound">m&lt;n</a> <a id="9846" href="Data.Nat.Properties.html#9831" class="Bound">n&lt;m</a>

<a id="≰⇒≮"></a><a id="9851" href="Data.Nat.Properties.html#9851" class="Function">≰⇒≮</a> <a id="9855" class="Symbol">:</a> <a id="9857" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="9861" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9863" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a>
<a id="9867" href="Data.Nat.Properties.html#9851" class="Function">≰⇒≮</a> <a id="9871" href="Data.Nat.Properties.html#9871" class="Bound">m≰n</a> <a id="9875" href="Data.Nat.Properties.html#9875" class="Bound">1+m≤n</a> <a id="9881" class="Symbol">=</a> <a id="9883" href="Data.Nat.Properties.html#9871" class="Bound">m≰n</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9892" href="Data.Nat.Properties.html#9875" class="Bound">1+m≤n</a><a id="9897" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="9900" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9904" class="Symbol">:</a> <a id="9906" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="9910" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9912" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a>
<a id="9916" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9920" class="Symbol">{</a><a id="9921" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9925" class="Symbol">}</a>          <a id="9936" href="Data.Nat.Properties.html#9936" class="Bound">z≰n</a> <a id="9940" class="Symbol">=</a> <a id="9942" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9956" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="9960" href="Data.Nat.Properties.html#9936" class="Bound">z≰n</a>
<a id="9964" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9968" class="Symbol">{</a><a id="9969" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9973" href="Data.Nat.Properties.html#9973" class="Bound">m</a><a id="9974" class="Symbol">}</a> <a id="9976" class="Symbol">{</a><a id="9977" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9981" class="Symbol">}</a>  <a id="9984" class="Symbol">_</a>   <a id="9988" class="Symbol">=</a> <a id="9990" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="9994" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9998" class="Symbol">{</a><a id="9999" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10003" href="Data.Nat.Properties.html#10003" class="Bound">m</a><a id="10004" class="Symbol">}</a> <a id="10006" class="Symbol">{</a><a id="10007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10011" href="Data.Nat.Properties.html#10011" class="Bound">n</a><a id="10012" class="Symbol">}</a> <a id="10014" href="Data.Nat.Properties.html#10014" class="Bound">m≰n</a> <a id="10018" class="Symbol">=</a> <a id="10020" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="10024" class="Symbol">(</a><a id="10025" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="10029" class="Symbol">(</a><a id="10030" href="Data.Nat.Properties.html#10014" class="Bound">m≰n</a> <a id="10034" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10036" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="10039" class="Symbol">))</a>

<a id="≮⇒≥"></a><a id="10043" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a> <a id="10053" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10055" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="10059" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10063" class="Symbol">{_}</a>     <a id="10071" class="Symbol">{</a><a id="10072" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10076" class="Symbol">}</a>  <a id="10079" class="Symbol">_</a>       <a id="10087" class="Symbol">=</a> <a id="10089" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="10093" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10097" class="Symbol">{</a><a id="10098" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10102" class="Symbol">}</a>  <a id="10105" class="Symbol">{</a><a id="10106" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10110" href="Data.Nat.Properties.html#10110" class="Bound">j</a><a id="10111" class="Symbol">}</a> <a id="10113" href="Data.Nat.Properties.html#10113" class="Bound">1≮j+1</a>   <a id="10121" class="Symbol">=</a> <a id="10123" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="10137" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="10141" href="Data.Nat.Properties.html#10113" class="Bound">1≮j+1</a>
<a id="10147" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10151" class="Symbol">{</a><a id="10152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10156" href="Data.Nat.Properties.html#10156" class="Bound">i</a><a id="10157" class="Symbol">}</a> <a id="10159" class="Symbol">{</a><a id="10160" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10164" href="Data.Nat.Properties.html#10164" class="Bound">j</a><a id="10165" class="Symbol">}</a> <a id="10167" href="Data.Nat.Properties.html#10167" class="Bound">i+1≮j+1</a> <a id="10175" class="Symbol">=</a> <a id="10177" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="10181" class="Symbol">(</a><a id="10182" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10186" class="Symbol">(</a><a id="10187" href="Data.Nat.Properties.html#10167" class="Bound">i+1≮j+1</a> <a id="10195" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10197" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="10200" class="Symbol">))</a>

<a id="≤∧≢⇒&lt;"></a><a id="10204" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10210" class="Symbol">:</a> <a id="10212" class="Symbol">∀</a> <a id="10214" class="Symbol">{</a><a id="10215" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10217" href="Data.Nat.Properties.html#10217" class="Bound">n</a><a id="10218" class="Symbol">}</a> <a id="10220" class="Symbol">→</a> <a id="10222" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10224" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10226" href="Data.Nat.Properties.html#10217" class="Bound">n</a> <a id="10228" class="Symbol">→</a> <a id="10230" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10232" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="10234" href="Data.Nat.Properties.html#10217" class="Bound">n</a> <a id="10236" class="Symbol">→</a> <a id="10238" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10240" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10242" href="Data.Nat.Properties.html#10217" class="Bound">n</a>
<a id="10244" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10250" class="Symbol">{_}</a> <a id="10254" class="Symbol">{</a><a id="10255" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10259" class="Symbol">}</a>  <a id="10262" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="10272" href="Data.Nat.Properties.html#10272" class="Bound">m≢n</a>     <a id="10280" class="Symbol">=</a> <a id="10282" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="10296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10301" href="Data.Nat.Properties.html#10272" class="Bound">m≢n</a>
<a id="10305" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10311" class="Symbol">{_}</a> <a id="10315" class="Symbol">{</a><a id="10316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10320" href="Data.Nat.Properties.html#10320" class="Bound">n</a><a id="10321" class="Symbol">}</a> <a id="10323" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="10333" href="Data.Nat.Properties.html#10333" class="Bound">m≢n</a>     <a id="10341" class="Symbol">=</a> <a id="10343" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="10347" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10353" class="Symbol">{_}</a> <a id="10357" class="Symbol">{</a><a id="10358" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10362" href="Data.Nat.Properties.html#10362" class="Bound">n</a><a id="10363" class="Symbol">}</a> <a id="10365" class="Symbol">(</a><a id="10366" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="10370" href="Data.Nat.Properties.html#10370" class="Bound">m≤n</a><a id="10373" class="Symbol">)</a> <a id="10375" href="Data.Nat.Properties.html#10375" class="Bound">1+m≢1+n</a> <a id="10383" class="Symbol">=</a>
  <a id="10387" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="10391" class="Symbol">(</a><a id="10392" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10398" href="Data.Nat.Properties.html#10370" class="Bound">m≤n</a> <a id="10402" class="Symbol">(</a><a id="10403" href="Data.Nat.Properties.html#10375" class="Bound">1+m≢1+n</a> <a id="10411" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10418" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="10421" class="Symbol">))</a>

<a id="≤∧≮⇒≡"></a><a id="10425" href="Data.Nat.Properties.html#10425" class="Function">≤∧≮⇒≡</a> <a id="10431" class="Symbol">:</a> <a id="10433" class="Symbol">∀</a> <a id="10435" class="Symbol">{</a><a id="10436" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10438" href="Data.Nat.Properties.html#10438" class="Bound">n</a><a id="10439" class="Symbol">}</a> <a id="10441" class="Symbol">→</a> <a id="10443" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10445" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10447" href="Data.Nat.Properties.html#10438" class="Bound">n</a> <a id="10449" class="Symbol">→</a> <a id="10451" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10453" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="10455" href="Data.Nat.Properties.html#10438" class="Bound">n</a> <a id="10457" class="Symbol">→</a> <a id="10459" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10461" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10463" href="Data.Nat.Properties.html#10438" class="Bound">n</a>
<a id="10465" href="Data.Nat.Properties.html#10425" class="Function">≤∧≮⇒≡</a> <a id="10471" href="Data.Nat.Properties.html#10471" class="Bound">m≤n</a> <a id="10475" href="Data.Nat.Properties.html#10475" class="Bound">m≮n</a> <a id="10479" class="Symbol">=</a> <a id="10481" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="10491" href="Data.Nat.Properties.html#10471" class="Bound">m≤n</a> <a id="10495" class="Symbol">(</a><a id="10496" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10500" href="Data.Nat.Properties.html#10475" class="Bound">m≮n</a><a id="10503" class="Symbol">)</a>

<a id="≤-&lt;-connex"></a><a id="10506" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a> <a id="10517" class="Symbol">:</a> <a id="10519" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10526" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="10530" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="10534" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a> <a id="10545" href="Data.Nat.Properties.html#10545" class="Bound">m</a> <a id="10547" href="Data.Nat.Properties.html#10547" class="Bound">n</a> <a id="10549" class="Keyword">with</a> <a id="10554" href="Data.Nat.Properties.html#10545" class="Bound">m</a> <a id="10556" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="10559" href="Data.Nat.Properties.html#10547" class="Bound">n</a>
<a id="10561" class="Symbol">...</a> <a id="10565" class="Symbol">|</a> <a id="10567" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="10571" href="Data.Nat.Properties.html#10571" class="Bound">m≤n</a> <a id="10575" class="Symbol">=</a> <a id="10577" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10582" href="Data.Nat.Properties.html#10571" class="Bound">m≤n</a>
<a id="10586" class="Symbol">...</a> <a id="10590" class="Symbol">|</a> <a id="10592" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="10595" href="Data.Nat.Properties.html#10595" class="Bound">¬m≤n</a> <a id="10600" class="Symbol">=</a> <a id="10602" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10607" class="Symbol">(</a><a id="10608" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="10612" href="Data.Nat.Properties.html#10595" class="Bound">¬m≤n</a><a id="10616" class="Symbol">)</a>

<a id="≥-&gt;-connex"></a><a id="10619" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a> <a id="10630" class="Symbol">:</a> <a id="10632" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10639" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="10643" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a>
<a id="10647" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a> <a id="10658" class="Symbol">=</a> <a id="10660" href="Function.Base.html#1657" class="Function">flip</a> <a id="10665" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a>

<a id="&lt;-≤-connex"></a><a id="10677" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="10688" class="Symbol">:</a> <a id="10690" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10697" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="10701" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="10705" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="10716" class="Symbol">=</a> <a id="10718" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="10730" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a>

<a id="&gt;-≥-connex"></a><a id="10742" href="Data.Nat.Properties.html#10742" class="Function">&gt;-≥-connex</a> <a id="10753" class="Symbol">:</a> <a id="10755" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10762" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="10766" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="10770" href="Data.Nat.Properties.html#10742" class="Function">&gt;-≥-connex</a> <a id="10781" class="Symbol">=</a> <a id="10783" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="10795" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a>

<a id="10807" class="Comment">------------------------------------------------------------------------</a>
<a id="10880" class="Comment">-- Relational properties of _&lt;_</a>

<a id="&lt;-irrefl"></a><a id="10913" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="10922" class="Symbol">:</a> <a id="10924" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="10936" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10940" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="10944" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="10953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10958" class="Symbol">(</a><a id="10959" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="10963" href="Data.Nat.Properties.html#10963" class="Bound">n&lt;n</a><a id="10966" class="Symbol">)</a> <a id="10968" class="Symbol">=</a> <a id="10970" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="10979" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10984" href="Data.Nat.Properties.html#10963" class="Bound">n&lt;n</a>

<a id="&lt;-asym"></a><a id="10989" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a> <a id="10996" class="Symbol">:</a> <a id="10998" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="11009" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11013" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a> <a id="11020" class="Symbol">(</a><a id="11021" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11025" href="Data.Nat.Properties.html#11025" class="Bound">n&lt;m</a><a id="11028" class="Symbol">)</a> <a id="11030" class="Symbol">(</a><a id="11031" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11035" href="Data.Nat.Properties.html#11035" class="Bound">m&lt;n</a><a id="11038" class="Symbol">)</a> <a id="11040" class="Symbol">=</a> <a id="11042" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a> <a id="11049" href="Data.Nat.Properties.html#11025" class="Bound">n&lt;m</a> <a id="11053" href="Data.Nat.Properties.html#11035" class="Bound">m&lt;n</a>

<a id="&lt;-trans"></a><a id="11058" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a> <a id="11066" class="Symbol">:</a> <a id="11068" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="11079" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11083" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a> <a id="11091" class="Symbol">(</a><a id="11092" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11096" href="Data.Nat.Properties.html#11096" class="Bound">i≤j</a><a id="11099" class="Symbol">)</a> <a id="11101" class="Symbol">(</a><a id="11102" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11106" href="Data.Nat.Properties.html#11106" class="Bound">j&lt;k</a><a id="11109" class="Symbol">)</a> <a id="11111" class="Symbol">=</a> <a id="11113" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11126" href="Data.Nat.Properties.html#11096" class="Bound">i≤j</a> <a id="11130" class="Symbol">(</a><a id="11131" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11139" class="Symbol">(</a><a id="11140" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="11146" class="Symbol">_)</a> <a id="11149" href="Data.Nat.Properties.html#11106" class="Bound">j&lt;k</a><a id="11152" class="Symbol">))</a>

<a id="≤-&lt;-trans"></a><a id="11156" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="11166" class="Symbol">:</a> <a id="11168" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="11178" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="11182" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11186" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="11196" href="Data.Nat.Properties.html#11196" class="Bound">m≤n</a> <a id="11200" class="Symbol">(</a><a id="11201" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11205" href="Data.Nat.Properties.html#11205" class="Bound">n≤o</a><a id="11208" class="Symbol">)</a> <a id="11210" class="Symbol">=</a> <a id="11212" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11216" class="Symbol">(</a><a id="11217" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11225" href="Data.Nat.Properties.html#11196" class="Bound">m≤n</a> <a id="11229" href="Data.Nat.Properties.html#11205" class="Bound">n≤o</a><a id="11232" class="Symbol">)</a>

<a id="&lt;-≤-trans"></a><a id="11235" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="11245" class="Symbol">:</a> <a id="11247" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="11258" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="11262" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="11266" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="11276" class="Symbol">(</a><a id="11277" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11281" href="Data.Nat.Properties.html#11281" class="Bound">m≤n</a><a id="11284" class="Symbol">)</a> <a id="11286" class="Symbol">(</a><a id="11287" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11291" href="Data.Nat.Properties.html#11291" class="Bound">n≤o</a><a id="11294" class="Symbol">)</a> <a id="11296" class="Symbol">=</a> <a id="11298" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11302" class="Symbol">(</a><a id="11303" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11311" href="Data.Nat.Properties.html#11281" class="Bound">m≤n</a> <a id="11315" href="Data.Nat.Properties.html#11291" class="Bound">n≤o</a><a id="11318" class="Symbol">)</a>

<a id="11321" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="11389" class="Comment">-- quickly decides which constructor to return. It still takes a</a>
<a id="11454" class="Comment">-- linear amount of time to generate the proof if it is inspected.</a>
<a id="11521" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="11589" class="Comment">-- backend erases proofs.</a>

<a id="&lt;-cmp"></a><a id="11616" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a> <a id="11622" class="Symbol">:</a> <a id="11624" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="11637" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11641" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11645" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a> <a id="11651" href="Data.Nat.Properties.html#11651" class="Bound">m</a> <a id="11653" href="Data.Nat.Properties.html#11653" class="Bound">n</a> <a id="11655" class="Keyword">with</a> <a id="11660" href="Data.Nat.Properties.html#11651" class="Bound">m</a> <a id="11662" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="11664" href="Data.Nat.Properties.html#11653" class="Bound">n</a> <a id="11666" class="Symbol">|</a> <a id="11668" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="11671" class="Symbol">(</a><a id="11672" href="Data.Nat.Properties.html#11651" class="Bound">m</a> <a id="11674" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="11677" href="Data.Nat.Properties.html#11653" class="Bound">n</a><a id="11678" class="Symbol">)</a>
<a id="11680" class="Symbol">...</a> <a id="11684" class="Symbol">|</a> <a id="11686" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="11690" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a> <a id="11694" class="Symbol">|</a> <a id="11696" class="Symbol">_</a>       <a id="11704" class="Symbol">=</a> <a id="11706" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="11711" class="Symbol">(</a><a id="11712" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="11721" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a><a id="11724" class="Symbol">)</a> <a id="11726" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a> <a id="11730" class="Symbol">(</a><a id="11731" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="11740" class="Symbol">(</a><a id="11741" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11745" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a><a id="11748" class="Symbol">))</a>
<a id="11751" class="Symbol">...</a> <a id="11755" class="Symbol">|</a> <a id="11757" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="11761" href="Data.Nat.Properties.html#11761" class="Bound">m≢n</a> <a id="11765" class="Symbol">|</a> <a id="11767" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="11771" href="Data.Nat.Properties.html#11771" class="Bound">m&lt;n</a> <a id="11775" class="Symbol">=</a> <a id="11777" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="11782" class="Symbol">(</a><a id="11783" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="11788" class="Bound">m</a> <a id="11790" class="Bound">n</a> <a id="11792" href="Data.Nat.Properties.html#11771" class="Bound">m&lt;n</a><a id="11795" class="Symbol">)</a> <a id="11797" href="Data.Nat.Properties.html#11761" class="Bound">m≢n</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="11806" class="Symbol">(</a><a id="11807" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="11812" class="Bound">m</a> <a id="11814" class="Bound">n</a> <a id="11816" href="Data.Nat.Properties.html#11771" class="Bound">m&lt;n</a><a id="11819" class="Symbol">))</a>
<a id="11822" class="Symbol">...</a> <a id="11826" class="Symbol">|</a> <a id="11828" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="11832" href="Data.Nat.Properties.html#11832" class="Bound">m≢n</a> <a id="11836" class="Symbol">|</a> <a id="11838" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="11842" href="Data.Nat.Properties.html#11842" class="Bound">m≮n</a> <a id="11846" class="Symbol">=</a> <a id="11848" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="11853" class="Symbol">(</a><a id="11854" href="Data.Nat.Properties.html#11842" class="Bound">m≮n</a> <a id="11858" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11860" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a><a id="11864" class="Symbol">)</a>   <a id="11868" href="Data.Nat.Properties.html#11832" class="Bound">m≢n</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Data.Nat.Properties.html#11842" class="Bound">m≮n</a> <a id="11889" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11891" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a><a id="11895" class="Symbol">))</a> <a id="11898" class="Symbol">(</a><a id="11899" href="Data.Nat.Properties.html#11832" class="Bound">m≢n</a> <a id="11903" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11905" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="11908" class="Symbol">))</a>

<a id="11912" class="Keyword">infix</a> <a id="11918" class="Number">4</a> <a id="11920" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a> <a id="11925" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a>

<a id="_&lt;?_"></a><a id="11931" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a> <a id="11936" class="Symbol">:</a> <a id="11938" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="11948" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11952" href="Data.Nat.Properties.html#11952" class="Bound">m</a> <a id="11954" href="Data.Nat.Properties.html#11931" class="Function Operator">&lt;?</a> <a id="11957" href="Data.Nat.Properties.html#11957" class="Bound">n</a> <a id="11959" class="Symbol">=</a> <a id="11961" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11965" href="Data.Nat.Properties.html#11952" class="Bound">m</a> <a id="11967" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="11970" href="Data.Nat.Properties.html#11957" class="Bound">n</a>

<a id="_&gt;?_"></a><a id="11973" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a> <a id="11978" class="Symbol">:</a> <a id="11980" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="11990" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a>
<a id="11994" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a> <a id="11999" class="Symbol">=</a> <a id="12001" href="Function.Base.html#1657" class="Function">flip</a> <a id="12006" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a>

<a id="&lt;-irrelevant"></a><a id="12012" href="Data.Nat.Properties.html#12012" class="Function">&lt;-irrelevant</a> <a id="12025" class="Symbol">:</a> <a id="12027" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="12038" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="12042" href="Data.Nat.Properties.html#12012" class="Function">&lt;-irrelevant</a> <a id="12055" class="Symbol">=</a> <a id="12057" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a>

<a id="&lt;-resp₂-≡"></a><a id="12071" href="Data.Nat.Properties.html#12071" class="Function">&lt;-resp₂-≡</a> <a id="12081" class="Symbol">:</a> <a id="12083" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="12087" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="12097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="12101" href="Data.Nat.Properties.html#12071" class="Function">&lt;-resp₂-≡</a> <a id="12111" class="Symbol">=</a> <a id="12113" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="12119" class="Symbol">(_</a> <a id="12122" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="12124" class="Symbol">)</a> <a id="12126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12128" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;</a> <a id="12138" class="Symbol">_)</a>

<a id="12142" class="Comment">------------------------------------------------------------------------</a>
<a id="12215" class="Comment">-- Bundles</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="12227" href="Data.Nat.Properties.html#12227" class="Function">&lt;-isStrictPartialOrder</a> <a id="12250" class="Symbol">:</a> <a id="12252" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="12273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12277" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="12281" href="Data.Nat.Properties.html#12227" class="Function">&lt;-isStrictPartialOrder</a> <a id="12304" class="Symbol">=</a> <a id="12306" class="Keyword">record</a>
  <a id="12315" class="Symbol">{</a> <a id="12317" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="12331" class="Symbol">=</a> <a id="12333" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="12349" class="Symbol">;</a> <a id="12351" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="12365" class="Symbol">=</a> <a id="12367" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a>
  <a id="12378" class="Symbol">;</a> <a id="12380" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="12394" class="Symbol">=</a> <a id="12396" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a>
  <a id="12406" class="Symbol">;</a> <a id="12408" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="12422" class="Symbol">=</a> <a id="12424" href="Data.Nat.Properties.html#12071" class="Function">&lt;-resp₂-≡</a>
  <a id="12436" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="12439" href="Data.Nat.Properties.html#12439" class="Function">&lt;-isStrictTotalOrder</a> <a id="12460" class="Symbol">:</a> <a id="12462" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="12481" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12485" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="12489" href="Data.Nat.Properties.html#12439" class="Function">&lt;-isStrictTotalOrder</a> <a id="12510" class="Symbol">=</a> <a id="12512" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="12532" class="Keyword">record</a>
  <a id="12541" class="Symbol">{</a> <a id="12543" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a> <a id="12557" class="Symbol">=</a> <a id="12559" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="12575" class="Symbol">;</a> <a id="12577" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>         <a id="12591" class="Symbol">=</a> <a id="12593" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a>
  <a id="12603" class="Symbol">;</a> <a id="12605" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>       <a id="12619" class="Symbol">=</a> <a id="12621" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a>
  <a id="12629" class="Symbol">}</a>

<a id="&lt;-strictPartialOrder"></a><a id="12632" href="Data.Nat.Properties.html#12632" class="Function">&lt;-strictPartialOrder</a> <a id="12653" class="Symbol">:</a> <a id="12655" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="12674" href="Level.html#521" class="Function">0ℓ</a> <a id="12677" href="Level.html#521" class="Function">0ℓ</a> <a id="12680" href="Level.html#521" class="Function">0ℓ</a>
<a id="12683" href="Data.Nat.Properties.html#12632" class="Function">&lt;-strictPartialOrder</a> <a id="12704" class="Symbol">=</a> <a id="12706" class="Keyword">record</a>
  <a id="12715" class="Symbol">{</a> <a id="12717" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="12738" class="Symbol">=</a> <a id="12740" href="Data.Nat.Properties.html#12227" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="12765" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="12768" href="Data.Nat.Properties.html#12768" class="Function">&lt;-strictTotalOrder</a> <a id="12787" class="Symbol">:</a> <a id="12789" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="12806" href="Level.html#521" class="Function">0ℓ</a> <a id="12809" href="Level.html#521" class="Function">0ℓ</a> <a id="12812" href="Level.html#521" class="Function">0ℓ</a>
<a id="12815" href="Data.Nat.Properties.html#12768" class="Function">&lt;-strictTotalOrder</a> <a id="12834" class="Symbol">=</a> <a id="12836" class="Keyword">record</a>
  <a id="12845" class="Symbol">{</a> <a id="12847" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="12866" class="Symbol">=</a> <a id="12868" href="Data.Nat.Properties.html#12439" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="12891" class="Symbol">}</a>

<a id="12894" class="Comment">------------------------------------------------------------------------</a>
<a id="12967" class="Comment">-- Other properties of _&lt;_</a>

<a id="s&lt;s-injective"></a><a id="12995" href="Data.Nat.Properties.html#12995" class="Function">s&lt;s-injective</a> <a id="13009" class="Symbol">:</a> <a id="13011" class="Symbol">{</a><a id="13012" href="Data.Nat.Properties.html#13012" class="Bound">p</a> <a id="13014" href="Data.Nat.Properties.html#13014" class="Bound">q</a> <a id="13016" class="Symbol">:</a> <a id="13018" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13020" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13022" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="13023" class="Symbol">}</a> <a id="13025" class="Symbol">→</a> <a id="13027" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13031" href="Data.Nat.Properties.html#13012" class="Bound">p</a> <a id="13033" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13035" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13039" href="Data.Nat.Properties.html#13014" class="Bound">q</a> <a id="13041" class="Symbol">→</a> <a id="13043" href="Data.Nat.Properties.html#13012" class="Bound">p</a> <a id="13045" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13047" href="Data.Nat.Properties.html#13014" class="Bound">q</a>
<a id="13049" href="Data.Nat.Properties.html#12995" class="Function">s&lt;s-injective</a> <a id="13063" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13068" class="Symbol">=</a> <a id="13070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-pred"></a><a id="13076" href="Data.Nat.Properties.html#13076" class="Function">&lt;-pred</a> <a id="13083" class="Symbol">:</a> <a id="13085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13089" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13091" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13093" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13097" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13099" class="Symbol">→</a> <a id="13101" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13103" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13105" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13107" href="Data.Nat.Properties.html#13076" class="Function">&lt;-pred</a> <a id="13114" class="Symbol">=</a> <a id="13116" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a>

<a id="m&lt;n⇒m&lt;1+n"></a><a id="13123" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13133" class="Symbol">:</a> <a id="13135" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13137" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13139" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13141" class="Symbol">→</a> <a id="13143" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13145" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13147" class="Number">1</a> <a id="13149" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13151" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13153" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13163" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="13181" class="Symbol">=</a> <a id="13183" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="13187" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13202" href="Data.Nat.Properties.html#13202" class="Bound">m&lt;n</a><a id="13205" class="Symbol">@(</a><a id="13207" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13211" class="Symbol">_))</a> <a id="13215" class="Symbol">=</a> <a id="13217" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13221" class="Symbol">(</a><a id="13222" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13232" href="Data.Nat.Properties.html#13202" class="Bound">m&lt;n</a><a id="13235" class="Symbol">)</a>

<a id="n≮0"></a><a id="13238" href="Data.Nat.Properties.html#13238" class="Function">n≮0</a> <a id="13242" class="Symbol">:</a> <a id="13244" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13246" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="13248" class="Number">0</a>
<a id="13250" href="Data.Nat.Properties.html#13238" class="Function">n≮0</a> <a id="13254" class="Symbol">()</a>

<a id="n≮n"></a><a id="13258" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="13262" class="Symbol">:</a> <a id="13264" class="Symbol">∀</a> <a id="13266" href="Data.Nat.Properties.html#13266" class="Bound">n</a> <a id="13268" class="Symbol">→</a> <a id="13270" href="Data.Nat.Properties.html#13266" class="Bound">n</a> <a id="13272" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="13274" href="Data.Nat.Properties.html#13266" class="Bound">n</a> <a id="13276" class="Comment">-- implicit?</a>
<a id="13289" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="13293" href="Data.Nat.Properties.html#13293" class="Bound">n</a> <a id="13295" class="Symbol">=</a> <a id="13297" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="13306" class="Symbol">(</a><a id="13307" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13312" class="Symbol">{</a><a id="13313" class="Argument">x</a> <a id="13315" class="Symbol">=</a> <a id="13317" href="Data.Nat.Properties.html#13293" class="Bound">n</a><a id="13318" class="Symbol">})</a>

<a id="0&lt;1+n"></a><a id="13322" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a> <a id="13328" class="Symbol">:</a> <a id="13330" class="Number">0</a> <a id="13332" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13334" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13338" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13340" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a> <a id="13346" class="Symbol">=</a> <a id="13348" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>

<a id="n&lt;1+n"></a><a id="13353" href="Data.Nat.Properties.html#13353" class="Function">n&lt;1+n</a> <a id="13359" class="Symbol">:</a> <a id="13361" class="Symbol">∀</a> <a id="13363" href="Data.Nat.Properties.html#13363" class="Bound">n</a> <a id="13365" class="Symbol">→</a> <a id="13367" href="Data.Nat.Properties.html#13363" class="Bound">n</a> <a id="13369" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13375" href="Data.Nat.Properties.html#13363" class="Bound">n</a>
<a id="13377" href="Data.Nat.Properties.html#13353" class="Function">n&lt;1+n</a> <a id="13383" href="Data.Nat.Properties.html#13383" class="Bound">n</a> <a id="13385" class="Symbol">=</a> <a id="13387" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="n&lt;1⇒n≡0"></a><a id="13395" href="Data.Nat.Properties.html#13395" class="Function">n&lt;1⇒n≡0</a> <a id="13403" class="Symbol">:</a> <a id="13405" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13407" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13409" class="Number">1</a> <a id="13411" class="Symbol">→</a> <a id="13413" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13415" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13417" class="Number">0</a>
<a id="13419" href="Data.Nat.Properties.html#13395" class="Function">n&lt;1⇒n≡0</a> <a id="13427" class="Symbol">(</a><a id="13428" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13432" href="Data.Nat.Properties.html#13432" class="Bound">n≤0</a><a id="13435" class="Symbol">)</a> <a id="13437" class="Symbol">=</a> <a id="13439" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="13447" href="Data.Nat.Properties.html#13432" class="Bound">n≤0</a>

<a id="n&gt;0⇒n≢0"></a><a id="13452" href="Data.Nat.Properties.html#13452" class="Function">n&gt;0⇒n≢0</a> <a id="13460" class="Symbol">:</a> <a id="13462" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13464" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="13466" class="Number">0</a> <a id="13468" class="Symbol">→</a> <a id="13470" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13472" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13474" class="Number">0</a>
<a id="13476" href="Data.Nat.Properties.html#13452" class="Function">n&gt;0⇒n≢0</a> <a id="13484" class="Symbol">{</a><a id="13485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13489" href="Data.Nat.Properties.html#13489" class="Bound">n</a><a id="13490" class="Symbol">}</a> <a id="13492" class="Symbol">_</a> <a id="13494" class="Symbol">()</a>

<a id="n≢0⇒n&gt;0"></a><a id="13498" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="13506" class="Symbol">:</a> <a id="13508" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13510" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13512" class="Number">0</a> <a id="13514" class="Symbol">→</a> <a id="13516" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13518" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="13520" class="Number">0</a>
<a id="13522" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="13530" class="Symbol">{</a><a id="13531" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="13535" class="Symbol">}</a>  <a id="13538" href="Data.Nat.Properties.html#13538" class="Bound">0≢0</a> <a id="13542" class="Symbol">=</a>  <a id="13545" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="13559" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13564" href="Data.Nat.Properties.html#13538" class="Bound">0≢0</a>
<a id="13568" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="13576" class="Symbol">{</a><a id="13577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13581" href="Data.Nat.Properties.html#13581" class="Bound">n</a><a id="13582" class="Symbol">}</a> <a id="13584" class="Symbol">_</a>   <a id="13588" class="Symbol">=</a>  <a id="13591" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒0&lt;n"></a><a id="13598" href="Data.Nat.Properties.html#13598" class="Function">m&lt;n⇒0&lt;n</a> <a id="13606" class="Symbol">:</a> <a id="13608" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13610" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13612" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13614" class="Symbol">→</a> <a id="13616" class="Number">0</a> <a id="13618" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13620" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13622" href="Data.Nat.Properties.html#13598" class="Function">m&lt;n⇒0&lt;n</a> <a id="13630" class="Symbol">=</a> <a id="13632" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="13640" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒n≢0"></a><a id="13647" href="Data.Nat.Properties.html#13647" class="Function">m&lt;n⇒n≢0</a> <a id="13655" class="Symbol">:</a> <a id="13657" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13659" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13661" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13663" class="Symbol">→</a> <a id="13665" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13667" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13669" class="Number">0</a>
<a id="13671" href="Data.Nat.Properties.html#13647" class="Function">m&lt;n⇒n≢0</a> <a id="13679" class="Symbol">(</a><a id="13680" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13684" href="Data.Nat.Properties.html#13684" class="Bound">m≤n</a><a id="13687" class="Symbol">)</a> <a id="13689" class="Symbol">()</a>

<a id="m&lt;n⇒m≤1+n"></a><a id="13693" href="Data.Nat.Properties.html#13693" class="Function">m&lt;n⇒m≤1+n</a> <a id="13703" class="Symbol">:</a> <a id="13705" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13707" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13709" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13711" class="Symbol">→</a> <a id="13713" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13715" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13717" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13721" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13723" href="Data.Nat.Properties.html#13693" class="Function">m&lt;n⇒m≤1+n</a> <a id="13733" class="Symbol">=</a> <a id="13735" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="13745" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13747" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n"></a><a id="13752" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13766" class="Symbol">:</a>  <a id="13769" class="Symbol">∀</a> <a id="13771" class="Symbol">{</a><a id="13772" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13774" href="Data.Nat.Properties.html#13774" class="Bound">n</a><a id="13775" class="Symbol">}</a> <a id="13777" class="Symbol">→</a> <a id="13779" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13781" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13787" href="Data.Nat.Properties.html#13774" class="Bound">n</a> <a id="13789" class="Symbol">→</a> <a id="13791" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13793" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13795" href="Data.Nat.Properties.html#13774" class="Bound">n</a> <a id="13797" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13799" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13801" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13803" href="Data.Nat.Properties.html#13774" class="Bound">n</a>
<a id="13805" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13819" class="Symbol">{</a><a id="13820" class="Number">0</a><a id="13821" class="Symbol">}</a>     <a id="13827" class="Symbol">{</a><a id="13828" class="Number">0</a><a id="13829" class="Symbol">}</a>     <a id="13835" class="Symbol">_</a>           <a id="13847" class="Symbol">=</a> <a id="13849" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13854" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13859" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13873" class="Symbol">{</a><a id="13874" class="Number">0</a><a id="13875" class="Symbol">}</a>     <a id="13881" class="Symbol">{</a><a id="13882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13886" href="Data.Nat.Properties.html#13886" class="Bound">n</a><a id="13887" class="Symbol">}</a> <a id="13889" class="Symbol">_</a>           <a id="13901" class="Symbol">=</a> <a id="13903" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13908" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="13914" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13928" class="Symbol">{</a><a id="13929" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13933" href="Data.Nat.Properties.html#13933" class="Bound">m</a><a id="13934" class="Symbol">}</a> <a id="13936" class="Symbol">{</a><a id="13937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13941" href="Data.Nat.Properties.html#13941" class="Bound">n</a><a id="13942" class="Symbol">}</a> <a id="13944" class="Symbol">(</a><a id="13945" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13949" href="Data.Nat.Properties.html#13949" class="Bound">m&lt;1+n</a><a id="13954" class="Symbol">)</a> <a id="13956" class="Symbol">=</a> <a id="13958" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="13966" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13970" class="Symbol">(</a><a id="13971" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="13979" class="Symbol">)</a> <a id="13981" class="Symbol">(</a><a id="13982" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13996" href="Data.Nat.Properties.html#13949" class="Bound">m&lt;1+n</a><a id="14001" class="Symbol">)</a>

<a id="m≤n⇒m&lt;n∨m≡n"></a><a id="14004" href="Data.Nat.Properties.html#14004" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="14016" class="Symbol">:</a> <a id="14018" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14020" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14022" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14024" class="Symbol">→</a> <a id="14026" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14028" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14030" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14032" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="14034" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="14040" href="Data.Nat.Properties.html#14004" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="14052" href="Data.Nat.Properties.html#14052" class="Bound">m≤n</a> <a id="14056" class="Symbol">=</a> <a id="14058" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="14072" class="Symbol">(</a><a id="14073" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14077" href="Data.Nat.Properties.html#14052" class="Bound">m≤n</a><a id="14080" class="Symbol">)</a>

<a id="m&lt;1+n⇒m≤n"></a><a id="14083" href="Data.Nat.Properties.html#14083" class="Function">m&lt;1+n⇒m≤n</a> <a id="14093" class="Symbol">:</a> <a id="14095" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14097" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14103" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14105" class="Symbol">→</a> <a id="14107" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14109" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14111" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="14113" href="Data.Nat.Properties.html#14083" class="Function">m&lt;1+n⇒m≤n</a> <a id="14123" class="Symbol">(</a><a id="14124" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14128" href="Data.Nat.Properties.html#14128" class="Bound">m≤n</a><a id="14131" class="Symbol">)</a> <a id="14133" class="Symbol">=</a> <a id="14135" href="Data.Nat.Properties.html#14128" class="Bound">m≤n</a>

<a id="∀[m≤n⇒m≢o]⇒n&lt;o"></a><a id="14140" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14155" class="Symbol">:</a> <a id="14157" class="Symbol">∀</a> <a id="14159" href="Data.Nat.Properties.html#14159" class="Bound">n</a> <a id="14161" href="Data.Nat.Properties.html#14161" class="Bound">o</a> <a id="14163" class="Symbol">→</a> <a id="14165" class="Symbol">(∀</a> <a id="14168" class="Symbol">{</a><a id="14169" href="Data.Nat.Properties.html#14169" class="Bound">m</a><a id="14170" class="Symbol">}</a> <a id="14172" class="Symbol">→</a> <a id="14174" href="Data.Nat.Properties.html#14169" class="Bound">m</a> <a id="14176" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14178" href="Data.Nat.Properties.html#14159" class="Bound">n</a> <a id="14180" class="Symbol">→</a> <a id="14182" href="Data.Nat.Properties.html#14169" class="Bound">m</a> <a id="14184" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14186" href="Data.Nat.Properties.html#14161" class="Bound">o</a><a id="14187" class="Symbol">)</a> <a id="14189" class="Symbol">→</a> <a id="14191" href="Data.Nat.Properties.html#14159" class="Bound">n</a> <a id="14193" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14195" href="Data.Nat.Properties.html#14161" class="Bound">o</a>
<a id="14197" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14212" class="Symbol">_</a>       <a id="14220" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14228" href="Data.Nat.Properties.html#14228" class="Bound">m≤n⇒n≢0</a> <a id="14236" class="Symbol">=</a> <a id="14238" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14252" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14257" class="Symbol">(</a><a id="14258" href="Data.Nat.Properties.html#14228" class="Bound">m≤n⇒n≢0</a> <a id="14266" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="14269" class="Symbol">)</a>
<a id="14271" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14286" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14294" class="Symbol">(</a><a id="14295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14299" href="Data.Nat.Properties.html#14299" class="Bound">o</a><a id="14300" class="Symbol">)</a> <a id="14302" class="Symbol">_</a>       <a id="14310" class="Symbol">=</a> <a id="14312" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="14318" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14333" class="Symbol">(</a><a id="14334" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14338" href="Data.Nat.Properties.html#14338" class="Bound">n</a><a id="14339" class="Symbol">)</a> <a id="14341" class="Symbol">(</a><a id="14342" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14346" href="Data.Nat.Properties.html#14346" class="Bound">o</a><a id="14347" class="Symbol">)</a> <a id="14349" href="Data.Nat.Properties.html#14349" class="Bound">m≤n⇒n≢o</a> <a id="14357" class="Symbol">=</a> <a id="14359" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14363" class="Symbol">(</a><a id="14364" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14379" href="Data.Nat.Properties.html#14338" class="Bound">n</a> <a id="14381" href="Data.Nat.Properties.html#14346" class="Bound">o</a> <a id="14383" href="Data.Nat.Properties.html#14398" class="Function">rec</a><a id="14386" class="Symbol">)</a>
  <a id="14390" class="Keyword">where</a>
  <a id="14398" href="Data.Nat.Properties.html#14398" class="Function">rec</a> <a id="14402" class="Symbol">:</a> <a id="14404" class="Symbol">∀</a> <a id="14406" class="Symbol">{</a><a id="14407" href="Data.Nat.Properties.html#14407" class="Bound">m</a><a id="14408" class="Symbol">}</a> <a id="14410" class="Symbol">→</a> <a id="14412" href="Data.Nat.Properties.html#14407" class="Bound">m</a> <a id="14414" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14416" href="Data.Nat.Properties.html#14338" class="Bound">n</a> <a id="14418" class="Symbol">→</a> <a id="14420" href="Data.Nat.Properties.html#14407" class="Bound">m</a> <a id="14422" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14424" href="Data.Nat.Properties.html#14346" class="Bound">o</a>
  <a id="14428" href="Data.Nat.Properties.html#14398" class="Function">rec</a> <a id="14432" href="Data.Nat.Properties.html#14432" class="Bound">m≤n</a> <a id="14436" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14441" class="Symbol">=</a> <a id="14443" href="Data.Nat.Properties.html#14349" class="Bound">m≤n⇒n≢o</a> <a id="14451" class="Symbol">(</a><a id="14452" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14456" href="Data.Nat.Properties.html#14432" class="Bound">m≤n</a><a id="14459" class="Symbol">)</a> <a id="14461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∀[m&lt;n⇒m≢o]⇒n≤o"></a><a id="14467" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14482" class="Symbol">:</a> <a id="14484" class="Symbol">∀</a> <a id="14486" href="Data.Nat.Properties.html#14486" class="Bound">n</a> <a id="14488" href="Data.Nat.Properties.html#14488" class="Bound">o</a> <a id="14490" class="Symbol">→</a> <a id="14492" class="Symbol">(∀</a> <a id="14495" class="Symbol">{</a><a id="14496" href="Data.Nat.Properties.html#14496" class="Bound">m</a><a id="14497" class="Symbol">}</a> <a id="14499" class="Symbol">→</a> <a id="14501" href="Data.Nat.Properties.html#14496" class="Bound">m</a> <a id="14503" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14505" href="Data.Nat.Properties.html#14486" class="Bound">n</a> <a id="14507" class="Symbol">→</a> <a id="14509" href="Data.Nat.Properties.html#14496" class="Bound">m</a> <a id="14511" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14513" href="Data.Nat.Properties.html#14488" class="Bound">o</a><a id="14514" class="Symbol">)</a> <a id="14516" class="Symbol">→</a> <a id="14518" href="Data.Nat.Properties.html#14486" class="Bound">n</a> <a id="14520" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14522" href="Data.Nat.Properties.html#14488" class="Bound">o</a>
<a id="14524" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14539" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14547" href="Data.Nat.Properties.html#14547" class="Bound">n</a>       <a id="14555" class="Symbol">_</a>       <a id="14563" class="Symbol">=</a> <a id="14565" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="14569" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14584" class="Symbol">(</a><a id="14585" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14589" href="Data.Nat.Properties.html#14589" class="Bound">n</a><a id="14590" class="Symbol">)</a> <a id="14592" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14600" href="Data.Nat.Properties.html#14600" class="Bound">m&lt;n⇒m≢0</a> <a id="14608" class="Symbol">=</a> <a id="14610" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14624" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14629" class="Symbol">(</a><a id="14630" href="Data.Nat.Properties.html#14600" class="Bound">m&lt;n⇒m≢0</a> <a id="14638" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a><a id="14643" class="Symbol">)</a>
<a id="14645" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14665" href="Data.Nat.Properties.html#14665" class="Bound">n</a><a id="14666" class="Symbol">)</a> <a id="14668" class="Symbol">(</a><a id="14669" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14673" href="Data.Nat.Properties.html#14673" class="Bound">o</a><a id="14674" class="Symbol">)</a> <a id="14676" href="Data.Nat.Properties.html#14676" class="Bound">m&lt;n⇒m≢o</a> <a id="14684" class="Symbol">=</a> <a id="14686" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14690" class="Symbol">(</a><a id="14691" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14706" href="Data.Nat.Properties.html#14665" class="Bound">n</a> <a id="14708" href="Data.Nat.Properties.html#14673" class="Bound">o</a> <a id="14710" href="Data.Nat.Properties.html#14725" class="Function">rec</a><a id="14713" class="Symbol">)</a>
  <a id="14717" class="Keyword">where</a>
  <a id="14725" href="Data.Nat.Properties.html#14725" class="Function">rec</a> <a id="14729" class="Symbol">:</a> <a id="14731" class="Symbol">∀</a> <a id="14733" class="Symbol">{</a><a id="14734" href="Data.Nat.Properties.html#14734" class="Bound">m</a><a id="14735" class="Symbol">}</a> <a id="14737" class="Symbol">→</a> <a id="14739" href="Data.Nat.Properties.html#14734" class="Bound">m</a> <a id="14741" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14743" href="Data.Nat.Properties.html#14665" class="Bound">n</a> <a id="14745" class="Symbol">→</a> <a id="14747" href="Data.Nat.Properties.html#14734" class="Bound">m</a> <a id="14749" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14751" href="Data.Nat.Properties.html#14673" class="Bound">o</a>
  <a id="14755" href="Data.Nat.Properties.html#14725" class="Function">rec</a> <a id="14759" href="Data.Nat.Properties.html#14759" class="Bound">o&lt;n</a> <a id="14763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14768" class="Symbol">=</a> <a id="14770" href="Data.Nat.Properties.html#14676" class="Bound">m&lt;n⇒m≢o</a> <a id="14778" class="Symbol">(</a><a id="14779" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="14783" href="Data.Nat.Properties.html#14759" class="Bound">o&lt;n</a><a id="14786" class="Symbol">)</a> <a id="14788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="14794" class="Comment">------------------------------------------------------------------------</a>
<a id="14867" class="Comment">-- A module for reasoning about the _≤_ and _&lt;_ relations</a>
<a id="14925" class="Comment">------------------------------------------------------------------------</a>

<a id="14999" class="Keyword">module</a> <a id="≤-Reasoning"></a><a id="15006" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="15018" class="Keyword">where</a>
  <a id="15026" class="Keyword">open</a> <a id="15031" class="Keyword">import</a> <a id="15038" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a>
    <a id="15080" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
    <a id="15097" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a>
    <a id="15108" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a>
    <a id="15120" class="Symbol">(</a><a id="15121" href="Relation.Binary.PropositionalEquality.Core.html#2480" class="Function">resp₂</a> <a id="15127" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="15130" class="Symbol">)</a>
    <a id="15136" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a>
    <a id="15144" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a>
    <a id="15158" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a>
    <a id="15172" class="Keyword">public</a>
    <a id="15183" class="Keyword">hiding</a> <a id="15190" class="Symbol">(</a><a id="15191" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a><a id="15197" class="Symbol">;</a> <a id="15199" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a><a id="15206" class="Symbol">;</a> <a id="15208" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a><a id="15216" class="Symbol">;</a> <a id="15218" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a><a id="15226" class="Symbol">)</a>

<a id="15229" class="Keyword">open</a> <a id="15234" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="15247" class="Comment">------------------------------------------------------------------------</a>
<a id="15320" class="Comment">-- Properties of _+_</a>
<a id="15341" class="Comment">------------------------------------------------------------------------</a>

<a id="+-suc"></a><a id="15415" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15421" class="Symbol">:</a> <a id="15423" class="Symbol">∀</a> <a id="15425" href="Data.Nat.Properties.html#15425" class="Bound">m</a> <a id="15427" href="Data.Nat.Properties.html#15427" class="Bound">n</a> <a id="15429" class="Symbol">→</a> <a id="15431" href="Data.Nat.Properties.html#15425" class="Bound">m</a> <a id="15433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15435" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15439" href="Data.Nat.Properties.html#15427" class="Bound">n</a> <a id="15441" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15447" class="Symbol">(</a><a id="15448" href="Data.Nat.Properties.html#15425" class="Bound">m</a> <a id="15450" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15452" href="Data.Nat.Properties.html#15427" class="Bound">n</a><a id="15453" class="Symbol">)</a>
<a id="15455" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15461" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15469" href="Data.Nat.Properties.html#15469" class="Bound">n</a> <a id="15471" class="Symbol">=</a> <a id="15473" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15478" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15484" class="Symbol">(</a><a id="15485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15489" href="Data.Nat.Properties.html#15489" class="Bound">m</a><a id="15490" class="Symbol">)</a> <a id="15492" href="Data.Nat.Properties.html#15492" class="Bound">n</a> <a id="15494" class="Symbol">=</a> <a id="15496" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15505" class="Symbol">(</a><a id="15506" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15512" href="Data.Nat.Properties.html#15489" class="Bound">m</a> <a id="15514" href="Data.Nat.Properties.html#15492" class="Bound">n</a><a id="15515" class="Symbol">)</a>

<a id="15518" class="Comment">------------------------------------------------------------------------</a>
<a id="15591" class="Comment">-- Algebraic properties of _+_</a>

<a id="+-assoc"></a><a id="15623" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15631" class="Symbol">:</a> <a id="15633" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="15645" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15649" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15657" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15665" class="Symbol">_</a> <a id="15667" class="Symbol">_</a> <a id="15669" class="Symbol">=</a> <a id="15671" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15676" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15684" class="Symbol">(</a><a id="15685" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15689" href="Data.Nat.Properties.html#15689" class="Bound">m</a><a id="15690" class="Symbol">)</a> <a id="15692" href="Data.Nat.Properties.html#15692" class="Bound">n</a> <a id="15694" href="Data.Nat.Properties.html#15694" class="Bound">o</a> <a id="15696" class="Symbol">=</a> <a id="15698" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15703" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15707" class="Symbol">(</a><a id="15708" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15716" href="Data.Nat.Properties.html#15689" class="Bound">m</a> <a id="15718" href="Data.Nat.Properties.html#15692" class="Bound">n</a> <a id="15720" href="Data.Nat.Properties.html#15694" class="Bound">o</a><a id="15721" class="Symbol">)</a>

<a id="+-identityˡ"></a><a id="15724" href="Data.Nat.Properties.html#15724" class="Function">+-identityˡ</a> <a id="15736" class="Symbol">:</a> <a id="15738" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="15751" class="Number">0</a> <a id="15753" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15757" href="Data.Nat.Properties.html#15724" class="Function">+-identityˡ</a> <a id="15769" class="Symbol">_</a> <a id="15771" class="Symbol">=</a> <a id="15773" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="+-identityʳ"></a><a id="15779" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15791" class="Symbol">:</a> <a id="15793" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="15807" class="Number">0</a> <a id="15809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15813" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15825" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15833" class="Symbol">=</a> <a id="15835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15840" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15857" href="Data.Nat.Properties.html#15857" class="Bound">n</a><a id="15858" class="Symbol">)</a> <a id="15860" class="Symbol">=</a> <a id="15862" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15871" class="Symbol">(</a><a id="15872" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15884" href="Data.Nat.Properties.html#15857" class="Bound">n</a><a id="15885" class="Symbol">)</a>

<a id="+-identity"></a><a id="15888" href="Data.Nat.Properties.html#15888" class="Function">+-identity</a> <a id="15899" class="Symbol">:</a> <a id="15901" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="15910" class="Number">0</a> <a id="15912" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15916" href="Data.Nat.Properties.html#15888" class="Function">+-identity</a> <a id="15927" class="Symbol">=</a> <a id="15929" href="Data.Nat.Properties.html#15724" class="Function">+-identityˡ</a> <a id="15941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15943" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a>

<a id="+-comm"></a><a id="15956" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="15963" class="Symbol">:</a> <a id="15965" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="15977" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15981" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="15988" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15996" href="Data.Nat.Properties.html#15996" class="Bound">n</a> <a id="15998" class="Symbol">=</a> <a id="16000" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16004" class="Symbol">(</a><a id="16005" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="16017" href="Data.Nat.Properties.html#15996" class="Bound">n</a><a id="16018" class="Symbol">)</a>
<a id="16020" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="16027" class="Symbol">(</a><a id="16028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16032" href="Data.Nat.Properties.html#16032" class="Bound">m</a><a id="16033" class="Symbol">)</a> <a id="16035" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16037" class="Symbol">=</a> <a id="16039" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="16056" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16060" href="Data.Nat.Properties.html#16032" class="Bound">m</a> <a id="16062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16064" href="Data.Nat.Properties.html#16035" class="Bound">n</a>   <a id="16068" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="16074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16078" class="Symbol">(</a><a id="16079" href="Data.Nat.Properties.html#16032" class="Bound">m</a> <a id="16081" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16083" href="Data.Nat.Properties.html#16035" class="Bound">n</a><a id="16084" class="Symbol">)</a> <a id="16086" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16089" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16098" class="Symbol">(</a><a id="16099" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="16106" href="Data.Nat.Properties.html#16032" class="Bound">m</a> <a id="16108" href="Data.Nat.Properties.html#16035" class="Bound">n</a><a id="16109" class="Symbol">)</a> <a id="16111" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16115" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16119" class="Symbol">(</a><a id="16120" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16122" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16124" href="Data.Nat.Properties.html#16032" class="Bound">m</a><a id="16125" class="Symbol">)</a> <a id="16127" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16130" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16134" class="Symbol">(</a><a id="16135" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="16141" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16143" href="Data.Nat.Properties.html#16032" class="Bound">m</a><a id="16144" class="Symbol">)</a> <a id="16146" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16150" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16152" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16158" href="Data.Nat.Properties.html#16032" class="Bound">m</a>   <a id="16162" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="+-cancelˡ-≡"></a><a id="16165" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16177" class="Symbol">:</a> <a id="16179" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="16196" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16200" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16204" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16216" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="16224" class="Symbol">_</a> <a id="16226" class="Symbol">_</a> <a id="16228" href="Data.Nat.Properties.html#16228" class="Bound">eq</a> <a id="16231" class="Symbol">=</a> <a id="16233" href="Data.Nat.Properties.html#16228" class="Bound">eq</a>
<a id="16236" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16248" class="Symbol">(</a><a id="16249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16253" href="Data.Nat.Properties.html#16253" class="Bound">m</a><a id="16254" class="Symbol">)</a> <a id="16256" class="Symbol">_</a> <a id="16258" class="Symbol">_</a> <a id="16260" href="Data.Nat.Properties.html#16260" class="Bound">eq</a> <a id="16263" class="Symbol">=</a> <a id="16265" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16277" href="Data.Nat.Properties.html#16253" class="Bound">m</a> <a id="16279" class="Symbol">_</a> <a id="16281" class="Symbol">_</a> <a id="16283" class="Symbol">(</a><a id="16284" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16289" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="16294" href="Data.Nat.Properties.html#16260" class="Bound">eq</a><a id="16296" class="Symbol">)</a>

<a id="+-cancelʳ-≡"></a><a id="16299" href="Data.Nat.Properties.html#16299" class="Function">+-cancelʳ-≡</a> <a id="16311" class="Symbol">:</a> <a id="16313" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="16331" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16335" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16339" href="Data.Nat.Properties.html#16299" class="Function">+-cancelʳ-≡</a> <a id="16351" class="Symbol">=</a> <a id="16353" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="16374" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="16381" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a>

<a id="+-cancel-≡"></a><a id="16394" href="Data.Nat.Properties.html#16394" class="Function">+-cancel-≡</a> <a id="16405" class="Symbol">:</a> <a id="16407" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="16420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16424" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16428" href="Data.Nat.Properties.html#16394" class="Function">+-cancel-≡</a> <a id="16439" class="Symbol">=</a> <a id="16441" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16455" href="Data.Nat.Properties.html#16299" class="Function">+-cancelʳ-≡</a>

<a id="16468" class="Comment">------------------------------------------------------------------------</a>
<a id="16541" class="Comment">-- Structures</a>

<a id="+-isMagma"></a><a id="16556" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a> <a id="16566" class="Symbol">:</a> <a id="16568" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="16576" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16580" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a> <a id="16590" class="Symbol">=</a> <a id="16592" class="Keyword">record</a>
  <a id="16601" class="Symbol">{</a> <a id="16603" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="16617" class="Symbol">=</a> <a id="16619" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="16635" class="Symbol">;</a> <a id="16637" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="16651" class="Symbol">=</a> <a id="16653" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="16659" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="16665" class="Symbol">}</a>

<a id="+-isSemigroup"></a><a id="16668" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a> <a id="16682" class="Symbol">:</a> <a id="16684" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="16696" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16700" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a> <a id="16714" class="Symbol">=</a> <a id="16716" class="Keyword">record</a>
  <a id="16725" class="Symbol">{</a> <a id="16727" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="16735" class="Symbol">=</a> <a id="16737" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a>
  <a id="16749" class="Symbol">;</a> <a id="16751" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="16759" class="Symbol">=</a> <a id="16761" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a>
  <a id="16771" class="Symbol">}</a>

<a id="+-isCommutativeSemigroup"></a><a id="16774" href="Data.Nat.Properties.html#16774" class="Function">+-isCommutativeSemigroup</a> <a id="16799" class="Symbol">:</a> <a id="16801" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="16824" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16828" href="Data.Nat.Properties.html#16774" class="Function">+-isCommutativeSemigroup</a> <a id="16853" class="Symbol">=</a> <a id="16855" class="Keyword">record</a>
  <a id="16864" class="Symbol">{</a> <a id="16866" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="16878" class="Symbol">=</a> <a id="16880" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a>
  <a id="16896" class="Symbol">;</a> <a id="16898" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="16910" class="Symbol">=</a> <a id="16912" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a>
  <a id="16921" class="Symbol">}</a>

<a id="+-0-isMonoid"></a><a id="16924" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a> <a id="16937" class="Symbol">:</a> <a id="16939" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="16948" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="16952" class="Number">0</a>
<a id="16954" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a> <a id="16967" class="Symbol">=</a> <a id="16969" class="Keyword">record</a>
  <a id="16978" class="Symbol">{</a> <a id="16980" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="16992" class="Symbol">=</a> <a id="16994" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a>
  <a id="17010" class="Symbol">;</a> <a id="17012" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="17024" class="Symbol">=</a> <a id="17026" href="Data.Nat.Properties.html#15888" class="Function">+-identity</a>
  <a id="17039" class="Symbol">}</a>

<a id="+-0-isCommutativeMonoid"></a><a id="17042" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a> <a id="17066" class="Symbol">:</a> <a id="17068" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="17088" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="17092" class="Number">0</a>
<a id="17094" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a> <a id="17118" class="Symbol">=</a> <a id="17120" class="Keyword">record</a>
  <a id="17129" class="Symbol">{</a> <a id="17131" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="17140" class="Symbol">=</a> <a id="17142" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a>
  <a id="17157" class="Symbol">;</a> <a id="17159" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="17168" class="Symbol">=</a> <a id="17170" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a>
  <a id="17179" class="Symbol">}</a>

<a id="17182" class="Comment">------------------------------------------------------------------------</a>
<a id="17255" class="Comment">-- Bundles</a>

<a id="+-magma"></a><a id="17267" href="Data.Nat.Properties.html#17267" class="Function">+-magma</a> <a id="17275" class="Symbol">:</a> <a id="17277" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="17283" href="Level.html#521" class="Function">0ℓ</a> <a id="17286" href="Level.html#521" class="Function">0ℓ</a>
<a id="17289" href="Data.Nat.Properties.html#17267" class="Function">+-magma</a> <a id="17297" class="Symbol">=</a> <a id="17299" class="Keyword">record</a>
  <a id="17308" class="Symbol">{</a> <a id="17310" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="17318" class="Symbol">=</a> <a id="17320" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a>
  <a id="17332" class="Symbol">}</a>

<a id="+-semigroup"></a><a id="17335" href="Data.Nat.Properties.html#17335" class="Function">+-semigroup</a> <a id="17347" class="Symbol">:</a> <a id="17349" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="17359" href="Level.html#521" class="Function">0ℓ</a> <a id="17362" href="Level.html#521" class="Function">0ℓ</a>
<a id="17365" href="Data.Nat.Properties.html#17335" class="Function">+-semigroup</a> <a id="17377" class="Symbol">=</a> <a id="17379" class="Keyword">record</a>
  <a id="17388" class="Symbol">{</a> <a id="17390" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="17402" class="Symbol">=</a> <a id="17404" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a>
  <a id="17420" class="Symbol">}</a>

<a id="+-commutativeSemigroup"></a><a id="17423" href="Data.Nat.Properties.html#17423" class="Function">+-commutativeSemigroup</a> <a id="17446" class="Symbol">:</a> <a id="17448" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="17469" href="Level.html#521" class="Function">0ℓ</a> <a id="17472" href="Level.html#521" class="Function">0ℓ</a>
<a id="17475" href="Data.Nat.Properties.html#17423" class="Function">+-commutativeSemigroup</a> <a id="17498" class="Symbol">=</a> <a id="17500" class="Keyword">record</a>
  <a id="17509" class="Symbol">{</a> <a id="17511" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="17534" class="Symbol">=</a> <a id="17536" href="Data.Nat.Properties.html#16774" class="Function">+-isCommutativeSemigroup</a>
  <a id="17563" class="Symbol">}</a>

<a id="+-0-monoid"></a><a id="17566" href="Data.Nat.Properties.html#17566" class="Function">+-0-monoid</a> <a id="17577" class="Symbol">:</a> <a id="17579" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="17586" href="Level.html#521" class="Function">0ℓ</a> <a id="17589" href="Level.html#521" class="Function">0ℓ</a>
<a id="17592" href="Data.Nat.Properties.html#17566" class="Function">+-0-monoid</a> <a id="17603" class="Symbol">=</a> <a id="17605" class="Keyword">record</a>
  <a id="17614" class="Symbol">{</a> <a id="17616" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="17625" class="Symbol">=</a> <a id="17627" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a>
  <a id="17642" class="Symbol">}</a>

<a id="+-0-commutativeMonoid"></a><a id="17645" href="Data.Nat.Properties.html#17645" class="Function">+-0-commutativeMonoid</a> <a id="17667" class="Symbol">:</a> <a id="17669" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="17687" href="Level.html#521" class="Function">0ℓ</a> <a id="17690" href="Level.html#521" class="Function">0ℓ</a>
<a id="17693" href="Data.Nat.Properties.html#17645" class="Function">+-0-commutativeMonoid</a> <a id="17715" class="Symbol">=</a> <a id="17717" class="Keyword">record</a>
  <a id="17726" class="Symbol">{</a> <a id="17728" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="17748" class="Symbol">=</a> <a id="17750" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a>
  <a id="17776" class="Symbol">}</a>

<a id="∸-magma"></a><a id="17779" href="Data.Nat.Properties.html#17779" class="Function">∸-magma</a> <a id="17787" class="Symbol">:</a> <a id="17789" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="17795" href="Level.html#521" class="Function">0ℓ</a> <a id="17798" href="Level.html#521" class="Function">0ℓ</a>
<a id="17801" href="Data.Nat.Properties.html#17779" class="Function">∸-magma</a> <a id="17809" class="Symbol">=</a> <a id="17811" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="17817" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>


<a id="17823" class="Comment">------------------------------------------------------------------------</a>
<a id="17896" class="Comment">-- Other properties of _+_ and _≡_</a>

<a id="m≢1+m+n"></a><a id="17932" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="17940" class="Symbol">:</a> <a id="17942" class="Symbol">∀</a> <a id="17944" href="Data.Nat.Properties.html#17944" class="Bound">m</a> <a id="17946" class="Symbol">{</a><a id="17947" href="Data.Nat.Properties.html#17947" class="Bound">n</a><a id="17948" class="Symbol">}</a> <a id="17950" class="Symbol">→</a> <a id="17952" href="Data.Nat.Properties.html#17944" class="Bound">m</a> <a id="17954" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17956" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17960" class="Symbol">(</a><a id="17961" href="Data.Nat.Properties.html#17944" class="Bound">m</a> <a id="17963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17965" href="Data.Nat.Properties.html#17947" class="Bound">n</a><a id="17966" class="Symbol">)</a>
<a id="17968" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="17976" class="Symbol">(</a><a id="17977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17981" href="Data.Nat.Properties.html#17981" class="Bound">m</a><a id="17982" class="Symbol">)</a> <a id="17984" href="Data.Nat.Properties.html#17984" class="Bound">eq</a> <a id="17987" class="Symbol">=</a> <a id="17989" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="17997" href="Data.Nat.Properties.html#17981" class="Bound">m</a> <a id="17999" class="Symbol">(</a><a id="18000" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18005" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="18010" href="Data.Nat.Properties.html#17984" class="Bound">eq</a><a id="18012" class="Symbol">)</a>

<a id="m≢1+n+m"></a><a id="18015" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="18023" class="Symbol">:</a> <a id="18025" class="Symbol">∀</a> <a id="18027" href="Data.Nat.Properties.html#18027" class="Bound">m</a> <a id="18029" class="Symbol">{</a><a id="18030" href="Data.Nat.Properties.html#18030" class="Bound">n</a><a id="18031" class="Symbol">}</a> <a id="18033" class="Symbol">→</a> <a id="18035" href="Data.Nat.Properties.html#18027" class="Bound">m</a> <a id="18037" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18043" class="Symbol">(</a><a id="18044" href="Data.Nat.Properties.html#18030" class="Bound">n</a> <a id="18046" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18048" href="Data.Nat.Properties.html#18027" class="Bound">m</a><a id="18049" class="Symbol">)</a>
<a id="18051" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="18059" href="Data.Nat.Properties.html#18059" class="Bound">m</a> <a id="18061" href="Data.Nat.Properties.html#18061" class="Bound">m≡1+n+m</a> <a id="18069" class="Symbol">=</a> <a id="18071" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="18079" href="Data.Nat.Properties.html#18059" class="Bound">m</a> <a id="18081" class="Symbol">(</a><a id="18082" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="18088" href="Data.Nat.Properties.html#18061" class="Bound">m≡1+n+m</a> <a id="18096" class="Symbol">(</a><a id="18097" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18106" class="Symbol">(</a><a id="18107" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18114" class="Symbol">_</a> <a id="18116" href="Data.Nat.Properties.html#18059" class="Bound">m</a><a id="18117" class="Symbol">)))</a>

<a id="m+1+n≢m"></a><a id="18122" href="Data.Nat.Properties.html#18122" class="Function">m+1+n≢m</a> <a id="18130" class="Symbol">:</a> <a id="18132" class="Symbol">∀</a> <a id="18134" href="Data.Nat.Properties.html#18134" class="Bound">m</a> <a id="18136" class="Symbol">{</a><a id="18137" href="Data.Nat.Properties.html#18137" class="Bound">n</a><a id="18138" class="Symbol">}</a> <a id="18140" class="Symbol">→</a> <a id="18142" href="Data.Nat.Properties.html#18134" class="Bound">m</a> <a id="18144" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18146" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18150" href="Data.Nat.Properties.html#18137" class="Bound">n</a> <a id="18152" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18154" href="Data.Nat.Properties.html#18134" class="Bound">m</a>
<a id="18156" href="Data.Nat.Properties.html#18122" class="Function">m+1+n≢m</a> <a id="18164" class="Symbol">(</a><a id="18165" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18169" href="Data.Nat.Properties.html#18169" class="Bound">m</a><a id="18170" class="Symbol">)</a> <a id="18172" class="Symbol">=</a> <a id="18174" class="Symbol">(</a><a id="18175" href="Data.Nat.Properties.html#18122" class="Function">m+1+n≢m</a> <a id="18183" href="Data.Nat.Properties.html#18169" class="Bound">m</a><a id="18184" class="Symbol">)</a> <a id="18186" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18188" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a>

<a id="m+1+n≢n"></a><a id="18203" href="Data.Nat.Properties.html#18203" class="Function">m+1+n≢n</a> <a id="18211" class="Symbol">:</a> <a id="18213" class="Symbol">∀</a> <a id="18215" href="Data.Nat.Properties.html#18215" class="Bound">m</a> <a id="18217" class="Symbol">{</a><a id="18218" href="Data.Nat.Properties.html#18218" class="Bound">n</a><a id="18219" class="Symbol">}</a> <a id="18221" class="Symbol">→</a> <a id="18223" href="Data.Nat.Properties.html#18215" class="Bound">m</a> <a id="18225" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18231" href="Data.Nat.Properties.html#18218" class="Bound">n</a> <a id="18233" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18235" href="Data.Nat.Properties.html#18218" class="Bound">n</a>
<a id="18237" href="Data.Nat.Properties.html#18203" class="Function">m+1+n≢n</a> <a id="18245" href="Data.Nat.Properties.html#18245" class="Bound">m</a> <a id="18247" class="Symbol">{</a><a id="18248" href="Data.Nat.Properties.html#18248" class="Bound">n</a><a id="18249" class="Symbol">}</a> <a id="18251" class="Keyword">rewrite</a> <a id="18259" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="18265" href="Data.Nat.Properties.html#18245" class="Bound">m</a> <a id="18267" href="Data.Nat.Properties.html#18248" class="Bound">n</a> <a id="18269" class="Symbol">=</a> <a id="18271" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="18277" class="Symbol">(</a><a id="18278" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="18286" href="Data.Nat.Properties.html#18248" class="Bound">n</a><a id="18287" class="Symbol">)</a>

<a id="m+1+n≢0"></a><a id="18290" href="Data.Nat.Properties.html#18290" class="Function">m+1+n≢0</a> <a id="18298" class="Symbol">:</a> <a id="18300" class="Symbol">∀</a> <a id="18302" href="Data.Nat.Properties.html#18302" class="Bound">m</a> <a id="18304" class="Symbol">{</a><a id="18305" href="Data.Nat.Properties.html#18305" class="Bound">n</a><a id="18306" class="Symbol">}</a> <a id="18308" class="Symbol">→</a> <a id="18310" href="Data.Nat.Properties.html#18302" class="Bound">m</a> <a id="18312" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18318" href="Data.Nat.Properties.html#18305" class="Bound">n</a> <a id="18320" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18322" class="Number">0</a>
<a id="18324" href="Data.Nat.Properties.html#18290" class="Function">m+1+n≢0</a> <a id="18332" href="Data.Nat.Properties.html#18332" class="Bound">m</a> <a id="18334" class="Symbol">{</a><a id="18335" href="Data.Nat.Properties.html#18335" class="Bound">n</a><a id="18336" class="Symbol">}</a> <a id="18338" class="Keyword">rewrite</a> <a id="18346" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="18352" href="Data.Nat.Properties.html#18332" class="Bound">m</a> <a id="18354" href="Data.Nat.Properties.html#18335" class="Bound">n</a> <a id="18356" class="Symbol">=</a> <a id="18358" class="Symbol">λ()</a>

<a id="m+n≡0⇒m≡0"></a><a id="18363" href="Data.Nat.Properties.html#18363" class="Function">m+n≡0⇒m≡0</a> <a id="18373" class="Symbol">:</a> <a id="18375" class="Symbol">∀</a> <a id="18377" href="Data.Nat.Properties.html#18377" class="Bound">m</a> <a id="18379" class="Symbol">{</a><a id="18380" href="Data.Nat.Properties.html#18380" class="Bound">n</a><a id="18381" class="Symbol">}</a> <a id="18383" class="Symbol">→</a> <a id="18385" href="Data.Nat.Properties.html#18377" class="Bound">m</a> <a id="18387" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18389" href="Data.Nat.Properties.html#18380" class="Bound">n</a> <a id="18391" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18393" class="Number">0</a> <a id="18395" class="Symbol">→</a> <a id="18397" href="Data.Nat.Properties.html#18377" class="Bound">m</a> <a id="18399" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18401" class="Number">0</a>
<a id="18403" href="Data.Nat.Properties.html#18363" class="Function">m+n≡0⇒m≡0</a> <a id="18413" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18418" href="Data.Nat.Properties.html#18418" class="Bound">eq</a> <a id="18421" class="Symbol">=</a> <a id="18423" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m+n≡0⇒n≡0"></a><a id="18429" href="Data.Nat.Properties.html#18429" class="Function">m+n≡0⇒n≡0</a> <a id="18439" class="Symbol">:</a> <a id="18441" class="Symbol">∀</a> <a id="18443" href="Data.Nat.Properties.html#18443" class="Bound">m</a> <a id="18445" class="Symbol">{</a><a id="18446" href="Data.Nat.Properties.html#18446" class="Bound">n</a><a id="18447" class="Symbol">}</a> <a id="18449" class="Symbol">→</a> <a id="18451" href="Data.Nat.Properties.html#18443" class="Bound">m</a> <a id="18453" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18455" href="Data.Nat.Properties.html#18446" class="Bound">n</a> <a id="18457" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18459" class="Number">0</a> <a id="18461" class="Symbol">→</a> <a id="18463" href="Data.Nat.Properties.html#18446" class="Bound">n</a> <a id="18465" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18467" class="Number">0</a>
<a id="18469" href="Data.Nat.Properties.html#18429" class="Function">m+n≡0⇒n≡0</a> <a id="18479" href="Data.Nat.Properties.html#18479" class="Bound">m</a> <a id="18481" class="Symbol">{</a><a id="18482" href="Data.Nat.Properties.html#18482" class="Bound">n</a><a id="18483" class="Symbol">}</a> <a id="18485" href="Data.Nat.Properties.html#18485" class="Bound">m+n≡0</a> <a id="18491" class="Symbol">=</a> <a id="18493" href="Data.Nat.Properties.html#18363" class="Function">m+n≡0⇒m≡0</a> <a id="18503" href="Data.Nat.Properties.html#18482" class="Bound">n</a> <a id="18505" class="Symbol">(</a><a id="18506" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="18512" class="Symbol">(</a><a id="18513" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18520" href="Data.Nat.Properties.html#18482" class="Bound">n</a> <a id="18522" href="Data.Nat.Properties.html#18479" class="Bound">m</a><a id="18523" class="Symbol">)</a> <a id="18525" class="Symbol">(</a><a id="18526" href="Data.Nat.Properties.html#18485" class="Bound">m+n≡0</a><a id="18531" class="Symbol">))</a>

<a id="18535" class="Comment">------------------------------------------------------------------------</a>
<a id="18608" class="Comment">-- Properties of _+_ and _≤_/_&lt;_</a>

<a id="+-cancelˡ-≤"></a><a id="18642" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18654" class="Symbol">:</a> <a id="18656" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="18673" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18677" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18681" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18693" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18701" class="Symbol">_</a> <a id="18703" class="Symbol">_</a> <a id="18705" href="Data.Nat.Properties.html#18705" class="Bound">le</a>       <a id="18714" class="Symbol">=</a> <a id="18716" href="Data.Nat.Properties.html#18705" class="Bound">le</a>
<a id="18719" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18731" class="Symbol">(</a><a id="18732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18736" href="Data.Nat.Properties.html#18736" class="Bound">m</a><a id="18737" class="Symbol">)</a> <a id="18739" class="Symbol">_</a> <a id="18741" class="Symbol">_</a> <a id="18743" class="Symbol">(</a><a id="18744" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="18748" href="Data.Nat.Properties.html#18748" class="Bound">le</a><a id="18750" class="Symbol">)</a> <a id="18752" class="Symbol">=</a> <a id="18754" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18766" href="Data.Nat.Properties.html#18736" class="Bound">m</a> <a id="18768" class="Symbol">_</a> <a id="18770" class="Symbol">_</a> <a id="18772" href="Data.Nat.Properties.html#18748" class="Bound">le</a>

<a id="+-cancelʳ-≤"></a><a id="18776" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a> <a id="18788" class="Symbol">:</a> <a id="18790" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="18808" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18812" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18816" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a> <a id="18828" href="Data.Nat.Properties.html#18828" class="Bound">m</a> <a id="18830" href="Data.Nat.Properties.html#18830" class="Bound">n</a> <a id="18832" href="Data.Nat.Properties.html#18832" class="Bound">o</a> <a id="18834" href="Data.Nat.Properties.html#18834" class="Bound">le</a> <a id="18837" class="Symbol">=</a>
  <a id="18841" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18853" href="Data.Nat.Properties.html#18828" class="Bound">m</a> <a id="18855" class="Symbol">_</a> <a id="18857" class="Symbol">_</a> <a id="18859" class="Symbol">(</a><a id="18860" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="18867" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18871" class="Symbol">(</a><a id="18872" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18879" href="Data.Nat.Properties.html#18830" class="Bound">n</a> <a id="18881" href="Data.Nat.Properties.html#18828" class="Bound">m</a><a id="18882" class="Symbol">)</a> <a id="18884" class="Symbol">(</a><a id="18885" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18892" href="Data.Nat.Properties.html#18832" class="Bound">o</a> <a id="18894" href="Data.Nat.Properties.html#18828" class="Bound">m</a><a id="18895" class="Symbol">)</a> <a id="18897" href="Data.Nat.Properties.html#18834" class="Bound">le</a><a id="18899" class="Symbol">)</a>

<a id="+-cancel-≤"></a><a id="18902" href="Data.Nat.Properties.html#18902" class="Function">+-cancel-≤</a> <a id="18913" class="Symbol">:</a> <a id="18915" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="18928" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18932" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18936" href="Data.Nat.Properties.html#18902" class="Function">+-cancel-≤</a> <a id="18947" class="Symbol">=</a> <a id="18949" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18963" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a>

<a id="+-cancelˡ-&lt;"></a><a id="18976" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="18988" class="Symbol">:</a> <a id="18990" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="19007" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="19011" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19015" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="19027" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19029" href="Data.Nat.Properties.html#19029" class="Bound">n</a> <a id="19031" href="Data.Nat.Properties.html#19031" class="Bound">o</a> <a id="19033" class="Symbol">=</a> <a id="19035" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="19047" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19049" class="Symbol">(</a><a id="19050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19054" href="Data.Nat.Properties.html#19029" class="Bound">n</a><a id="19055" class="Symbol">)</a> <a id="19057" href="Data.Nat.Properties.html#19031" class="Bound">o</a> <a id="19059" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="19061" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="19067" class="Symbol">(</a><a id="19068" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="19071" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19073" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19075" href="Data.Nat.Properties.html#19031" class="Bound">o</a><a id="19076" class="Symbol">)</a> <a id="19078" class="Symbol">(</a><a id="19079" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="19083" class="Symbol">(</a><a id="19084" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="19090" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19092" href="Data.Nat.Properties.html#19029" class="Bound">n</a><a id="19093" class="Symbol">))</a>

<a id="+-cancelʳ-&lt;"></a><a id="19097" href="Data.Nat.Properties.html#19097" class="Function">+-cancelʳ-&lt;</a> <a id="19109" class="Symbol">:</a> <a id="19111" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="19129" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="19133" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19137" href="Data.Nat.Properties.html#19097" class="Function">+-cancelʳ-&lt;</a> <a id="19149" href="Data.Nat.Properties.html#19149" class="Bound">m</a> <a id="19151" href="Data.Nat.Properties.html#19151" class="Bound">n</a> <a id="19153" href="Data.Nat.Properties.html#19153" class="Bound">o</a> <a id="19155" href="Data.Nat.Properties.html#19155" class="Bound">n+m&lt;o+m</a> <a id="19163" class="Symbol">=</a> <a id="19165" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a> <a id="19177" href="Data.Nat.Properties.html#19149" class="Bound">m</a> <a id="19179" class="Symbol">(</a><a id="19180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19184" href="Data.Nat.Properties.html#19151" class="Bound">n</a><a id="19185" class="Symbol">)</a> <a id="19187" href="Data.Nat.Properties.html#19153" class="Bound">o</a> <a id="19189" href="Data.Nat.Properties.html#19155" class="Bound">n+m&lt;o+m</a>

<a id="+-cancel-&lt;"></a><a id="19198" href="Data.Nat.Properties.html#19198" class="Function">+-cancel-&lt;</a> <a id="19209" class="Symbol">:</a> <a id="19211" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="19224" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="19228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19232" href="Data.Nat.Properties.html#19198" class="Function">+-cancel-&lt;</a> <a id="19243" class="Symbol">=</a> <a id="19245" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="19257" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19259" href="Data.Nat.Properties.html#19097" class="Function">+-cancelʳ-&lt;</a>

<a id="m≤n⇒m≤o+n"></a><a id="19272" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19282" class="Symbol">:</a> <a id="19284" class="Symbol">∀</a> <a id="19286" href="Data.Nat.Properties.html#19286" class="Bound">o</a> <a id="19288" class="Symbol">→</a> <a id="19290" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19292" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19294" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19296" class="Symbol">→</a> <a id="19298" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19300" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19302" href="Data.Nat.Properties.html#19286" class="Bound">o</a> <a id="19304" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19306" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="19308" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19318" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19326" href="Data.Nat.Properties.html#19326" class="Bound">m≤n</a> <a id="19330" class="Symbol">=</a> <a id="19332" href="Data.Nat.Properties.html#19326" class="Bound">m≤n</a>
<a id="19336" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19346" class="Symbol">(</a><a id="19347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19351" href="Data.Nat.Properties.html#19351" class="Bound">o</a><a id="19352" class="Symbol">)</a> <a id="19354" href="Data.Nat.Properties.html#19354" class="Bound">m≤n</a> <a id="19358" class="Symbol">=</a> <a id="19360" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="19370" class="Symbol">(</a><a id="19371" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19381" href="Data.Nat.Properties.html#19351" class="Bound">o</a> <a id="19383" href="Data.Nat.Properties.html#19354" class="Bound">m≤n</a><a id="19386" class="Symbol">)</a>

<a id="m≤n⇒m≤n+o"></a><a id="19389" href="Data.Nat.Properties.html#19389" class="Function">m≤n⇒m≤n+o</a> <a id="19399" class="Symbol">:</a> <a id="19401" class="Symbol">∀</a> <a id="19403" href="Data.Nat.Properties.html#19403" class="Bound">o</a> <a id="19405" class="Symbol">→</a> <a id="19407" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19409" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19411" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19413" class="Symbol">→</a> <a id="19415" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19417" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19419" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19421" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19423" href="Data.Nat.Properties.html#19403" class="Bound">o</a>
<a id="19425" href="Data.Nat.Properties.html#19389" class="Function">m≤n⇒m≤n+o</a> <a id="19435" class="Symbol">{</a><a id="19436" href="Data.Nat.Properties.html#19436" class="Bound">m</a><a id="19437" class="Symbol">}</a> <a id="19439" href="Data.Nat.Properties.html#19439" class="Bound">o</a> <a id="19441" href="Data.Nat.Properties.html#19441" class="Bound">m≤n</a> <a id="19445" class="Symbol">=</a> <a id="19447" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="19453" class="Symbol">(</a><a id="19454" href="Data.Nat.Properties.html#19436" class="Bound">m</a> <a id="19456" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="19458" class="Symbol">)</a> <a id="19460" class="Symbol">(</a><a id="19461" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="19468" href="Data.Nat.Properties.html#19439" class="Bound">o</a> <a id="19470" class="Symbol">_)</a> <a id="19473" class="Symbol">(</a><a id="19474" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19484" href="Data.Nat.Properties.html#19439" class="Bound">o</a> <a id="19486" href="Data.Nat.Properties.html#19441" class="Bound">m≤n</a><a id="19489" class="Symbol">)</a>

<a id="m≤m+n"></a><a id="19492" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19498" class="Symbol">:</a> <a id="19500" class="Symbol">∀</a> <a id="19502" href="Data.Nat.Properties.html#19502" class="Bound">m</a> <a id="19504" href="Data.Nat.Properties.html#19504" class="Bound">n</a> <a id="19506" class="Symbol">→</a> <a id="19508" href="Data.Nat.Properties.html#19502" class="Bound">m</a> <a id="19510" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19512" href="Data.Nat.Properties.html#19502" class="Bound">m</a> <a id="19514" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19516" href="Data.Nat.Properties.html#19504" class="Bound">n</a>
<a id="19518" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19524" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19532" href="Data.Nat.Properties.html#19532" class="Bound">n</a> <a id="19534" class="Symbol">=</a> <a id="19536" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="19540" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19546" class="Symbol">(</a><a id="19547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19551" href="Data.Nat.Properties.html#19551" class="Bound">m</a><a id="19552" class="Symbol">)</a> <a id="19554" href="Data.Nat.Properties.html#19554" class="Bound">n</a> <a id="19556" class="Symbol">=</a> <a id="19558" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19562" class="Symbol">(</a><a id="19563" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19569" href="Data.Nat.Properties.html#19551" class="Bound">m</a> <a id="19571" href="Data.Nat.Properties.html#19554" class="Bound">n</a><a id="19572" class="Symbol">)</a>

<a id="m≤n+m"></a><a id="19575" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="19581" class="Symbol">:</a> <a id="19583" class="Symbol">∀</a> <a id="19585" href="Data.Nat.Properties.html#19585" class="Bound">m</a> <a id="19587" href="Data.Nat.Properties.html#19587" class="Bound">n</a> <a id="19589" class="Symbol">→</a> <a id="19591" href="Data.Nat.Properties.html#19585" class="Bound">m</a> <a id="19593" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19595" href="Data.Nat.Properties.html#19587" class="Bound">n</a> <a id="19597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19599" href="Data.Nat.Properties.html#19585" class="Bound">m</a>
<a id="19601" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="19607" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19609" href="Data.Nat.Properties.html#19609" class="Bound">n</a> <a id="19611" class="Symbol">=</a> <a id="19613" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="19619" class="Symbol">(</a><a id="19620" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19622" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="19624" class="Symbol">)</a> <a id="19626" class="Symbol">(</a><a id="19627" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="19634" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19636" href="Data.Nat.Properties.html#19609" class="Bound">n</a><a id="19637" class="Symbol">)</a> <a id="19639" class="Symbol">(</a><a id="19640" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19646" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19648" href="Data.Nat.Properties.html#19609" class="Bound">n</a><a id="19649" class="Symbol">)</a>

<a id="m+n≤o⇒m≤o"></a><a id="19652" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19662" class="Symbol">:</a> <a id="19664" class="Symbol">∀</a> <a id="19666" href="Data.Nat.Properties.html#19666" class="Bound">m</a> <a id="19668" class="Symbol">{</a><a id="19669" href="Data.Nat.Properties.html#19669" class="Bound">n</a> <a id="19671" href="Data.Nat.Properties.html#19671" class="Bound">o</a><a id="19672" class="Symbol">}</a> <a id="19674" class="Symbol">→</a> <a id="19676" href="Data.Nat.Properties.html#19666" class="Bound">m</a> <a id="19678" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19680" href="Data.Nat.Properties.html#19669" class="Bound">n</a> <a id="19682" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19684" href="Data.Nat.Properties.html#19671" class="Bound">o</a> <a id="19686" class="Symbol">→</a> <a id="19688" href="Data.Nat.Properties.html#19666" class="Bound">m</a> <a id="19690" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19692" href="Data.Nat.Properties.html#19671" class="Bound">o</a>
<a id="19694" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19704" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19712" href="Data.Nat.Properties.html#19712" class="Bound">m+n≤o</a>       <a id="19724" class="Symbol">=</a> <a id="19726" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="19730" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19740" class="Symbol">(</a><a id="19741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19745" href="Data.Nat.Properties.html#19745" class="Bound">m</a><a id="19746" class="Symbol">)</a> <a id="19748" class="Symbol">(</a><a id="19749" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19753" href="Data.Nat.Properties.html#19753" class="Bound">m+n≤o</a><a id="19758" class="Symbol">)</a> <a id="19760" class="Symbol">=</a> <a id="19762" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19766" class="Symbol">(</a><a id="19767" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19777" href="Data.Nat.Properties.html#19745" class="Bound">m</a> <a id="19779" href="Data.Nat.Properties.html#19753" class="Bound">m+n≤o</a><a id="19784" class="Symbol">)</a>

<a id="m+n≤o⇒n≤o"></a><a id="19787" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19797" class="Symbol">:</a> <a id="19799" class="Symbol">∀</a> <a id="19801" href="Data.Nat.Properties.html#19801" class="Bound">m</a> <a id="19803" class="Symbol">{</a><a id="19804" href="Data.Nat.Properties.html#19804" class="Bound">n</a> <a id="19806" href="Data.Nat.Properties.html#19806" class="Bound">o</a><a id="19807" class="Symbol">}</a> <a id="19809" class="Symbol">→</a> <a id="19811" href="Data.Nat.Properties.html#19801" class="Bound">m</a> <a id="19813" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19815" href="Data.Nat.Properties.html#19804" class="Bound">n</a> <a id="19817" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19819" href="Data.Nat.Properties.html#19806" class="Bound">o</a> <a id="19821" class="Symbol">→</a> <a id="19823" href="Data.Nat.Properties.html#19804" class="Bound">n</a> <a id="19825" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19827" href="Data.Nat.Properties.html#19806" class="Bound">o</a>
<a id="19829" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19839" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19847" href="Data.Nat.Properties.html#19847" class="Bound">n≤o</a>   <a id="19853" class="Symbol">=</a> <a id="19855" href="Data.Nat.Properties.html#19847" class="Bound">n≤o</a>
<a id="19859" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19869" class="Symbol">(</a><a id="19870" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19874" href="Data.Nat.Properties.html#19874" class="Bound">m</a><a id="19875" class="Symbol">)</a> <a id="19877" href="Data.Nat.Properties.html#19877" class="Bound">m+n&lt;o</a> <a id="19883" class="Symbol">=</a> <a id="19885" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19895" href="Data.Nat.Properties.html#19874" class="Bound">m</a> <a id="19897" class="Symbol">(</a><a id="19898" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="19902" href="Data.Nat.Properties.html#19877" class="Bound">m+n&lt;o</a><a id="19907" class="Symbol">)</a>

<a id="+-mono-≤"></a><a id="19910" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="19919" class="Symbol">:</a> <a id="19921" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="19932" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="19936" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="19940" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="19944" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19948" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="19957" class="Symbol">{_}</a> <a id="19961" class="Symbol">{</a><a id="19962" href="Data.Nat.Properties.html#19962" class="Bound">m</a><a id="19963" class="Symbol">}</a> <a id="19965" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="19975" href="Data.Nat.Properties.html#19975" class="Bound">o≤p</a> <a id="19979" class="Symbol">=</a> <a id="19981" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="19989" href="Data.Nat.Properties.html#19975" class="Bound">o≤p</a> <a id="19993" class="Symbol">(</a><a id="19994" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="20000" class="Symbol">_</a> <a id="20002" href="Data.Nat.Properties.html#19962" class="Bound">m</a><a id="20003" class="Symbol">)</a>
<a id="20005" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="20014" class="Symbol">{_}</a> <a id="20018" class="Symbol">{_}</a> <a id="20022" class="Symbol">(</a><a id="20023" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20027" href="Data.Nat.Properties.html#20027" class="Bound">m≤n</a><a id="20030" class="Symbol">)</a> <a id="20032" href="Data.Nat.Properties.html#20032" class="Bound">o≤p</a> <a id="20036" class="Symbol">=</a> <a id="20038" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20042" class="Symbol">(</a><a id="20043" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="20052" href="Data.Nat.Properties.html#20027" class="Bound">m≤n</a> <a id="20056" href="Data.Nat.Properties.html#20032" class="Bound">o≤p</a><a id="20059" class="Symbol">)</a>

<a id="+-monoˡ-≤"></a><a id="20062" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="20072" class="Symbol">:</a> <a id="20074" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="20089" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20093" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20097" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20101" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="20111" class="Symbol">=</a> <a id="20113" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="20125" class="Symbol">_</a> <a id="20127" class="Symbol">_</a> <a id="20129" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20133" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="20140" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a>

<a id="+-monoʳ-≤"></a><a id="20150" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="20160" class="Symbol">:</a> <a id="20162" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="20176" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20180" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20184" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20188" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="20198" class="Symbol">=</a> <a id="20200" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="20212" class="Symbol">_</a> <a id="20214" class="Symbol">_</a> <a id="20216" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20220" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="20227" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a>

<a id="+-mono-&lt;-≤"></a><a id="20237" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20248" class="Symbol">:</a> <a id="20250" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20261" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20265" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20269" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20273" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20277" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20288" class="Symbol">{_}</a> <a id="20292" class="Symbol">{</a><a id="20293" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20297" href="Data.Nat.Properties.html#20297" class="Bound">n</a><a id="20298" class="Symbol">}</a> <a id="20300" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="20318" href="Data.Nat.Properties.html#20318" class="Bound">o≤p</a> <a id="20322" class="Symbol">=</a> <a id="20324" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20328" class="Symbol">(</a><a id="20329" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="20339" href="Data.Nat.Properties.html#20297" class="Bound">n</a> <a id="20341" href="Data.Nat.Properties.html#20318" class="Bound">o≤p</a><a id="20344" class="Symbol">)</a>
<a id="20346" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20357" class="Symbol">{_}</a> <a id="20361" class="Symbol">{_}</a>     <a id="20369" class="Symbol">(</a><a id="20370" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="20374" href="Data.Nat.Properties.html#20374" class="Bound">m&lt;n</a><a id="20377" class="Symbol">@(</a><a id="20379" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20383" class="Symbol">_))</a> <a id="20387" href="Data.Nat.Properties.html#20387" class="Bound">o≤p</a> <a id="20391" class="Symbol">=</a> <a id="20393" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20397" class="Symbol">(</a><a id="20398" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20409" href="Data.Nat.Properties.html#20374" class="Bound">m&lt;n</a> <a id="20413" href="Data.Nat.Properties.html#20387" class="Bound">o≤p</a><a id="20416" class="Symbol">)</a>

<a id="+-mono-≤-&lt;"></a><a id="20419" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20430" class="Symbol">:</a> <a id="20432" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20443" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20447" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20451" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20455" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20459" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20470" class="Symbol">{_}</a> <a id="20474" class="Symbol">{</a><a id="20475" href="Data.Nat.Properties.html#20475" class="Bound">n</a><a id="20476" class="Symbol">}</a> <a id="20478" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="20488" href="Data.Nat.Properties.html#20488" class="Bound">o&lt;p</a> <a id="20492" class="Symbol">=</a> <a id="20494" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="20502" href="Data.Nat.Properties.html#20488" class="Bound">o&lt;p</a> <a id="20506" class="Symbol">(</a><a id="20507" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="20513" class="Symbol">_</a> <a id="20515" href="Data.Nat.Properties.html#20475" class="Bound">n</a><a id="20516" class="Symbol">)</a>
<a id="20518" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20529" class="Symbol">{_}</a> <a id="20533" class="Symbol">{_}</a> <a id="20537" class="Symbol">(</a><a id="20538" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20542" href="Data.Nat.Properties.html#20542" class="Bound">m≤n</a><a id="20545" class="Symbol">)</a> <a id="20547" href="Data.Nat.Properties.html#20547" class="Bound">o&lt;p</a> <a id="20551" class="Symbol">=</a> <a id="20553" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20557" class="Symbol">(</a><a id="20558" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20569" href="Data.Nat.Properties.html#20542" class="Bound">m≤n</a> <a id="20573" href="Data.Nat.Properties.html#20547" class="Bound">o&lt;p</a><a id="20576" class="Symbol">)</a>

<a id="+-mono-&lt;"></a><a id="20579" href="Data.Nat.Properties.html#20579" class="Function">+-mono-&lt;</a> <a id="20588" class="Symbol">:</a> <a id="20590" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20601" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20605" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20609" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20613" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20617" href="Data.Nat.Properties.html#20579" class="Function">+-mono-&lt;</a> <a id="20626" href="Data.Nat.Properties.html#20626" class="Bound">m≤n</a> <a id="20630" class="Symbol">=</a> <a id="20632" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20643" class="Symbol">(</a><a id="20644" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="20648" href="Data.Nat.Properties.html#20626" class="Bound">m≤n</a><a id="20651" class="Symbol">)</a>

<a id="+-monoˡ-&lt;"></a><a id="20654" href="Data.Nat.Properties.html#20654" class="Function">+-monoˡ-&lt;</a> <a id="20664" class="Symbol">:</a> <a id="20666" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="20681" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20685" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20689" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20693" href="Data.Nat.Properties.html#20654" class="Function">+-monoˡ-&lt;</a> <a id="20703" href="Data.Nat.Properties.html#20703" class="Bound">n</a> <a id="20705" class="Symbol">=</a> <a id="20707" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="20717" href="Data.Nat.Properties.html#20703" class="Bound">n</a>

<a id="+-monoʳ-&lt;"></a><a id="20720" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20730" class="Symbol">:</a> <a id="20732" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="20746" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20750" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20754" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20758" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20768" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20776" href="Data.Nat.Properties.html#20776" class="Bound">m≤o</a> <a id="20780" class="Symbol">=</a> <a id="20782" href="Data.Nat.Properties.html#20776" class="Bound">m≤o</a>
<a id="20786" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20796" class="Symbol">(</a><a id="20797" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20801" href="Data.Nat.Properties.html#20801" class="Bound">n</a><a id="20802" class="Symbol">)</a> <a id="20804" href="Data.Nat.Properties.html#20804" class="Bound">m≤o</a> <a id="20808" class="Symbol">=</a> <a id="20810" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20814" class="Symbol">(</a><a id="20815" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20825" href="Data.Nat.Properties.html#20801" class="Bound">n</a> <a id="20827" href="Data.Nat.Properties.html#20804" class="Bound">m≤o</a><a id="20830" class="Symbol">)</a>

<a id="m+1+n≰m"></a><a id="20833" href="Data.Nat.Properties.html#20833" class="Function">m+1+n≰m</a> <a id="20841" class="Symbol">:</a> <a id="20843" class="Symbol">∀</a> <a id="20845" href="Data.Nat.Properties.html#20845" class="Bound">m</a> <a id="20847" class="Symbol">{</a><a id="20848" href="Data.Nat.Properties.html#20848" class="Bound">n</a><a id="20849" class="Symbol">}</a> <a id="20851" class="Symbol">→</a> <a id="20853" href="Data.Nat.Properties.html#20845" class="Bound">m</a> <a id="20855" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20861" href="Data.Nat.Properties.html#20848" class="Bound">n</a> <a id="20863" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="20865" href="Data.Nat.Properties.html#20845" class="Bound">m</a>
<a id="20867" href="Data.Nat.Properties.html#20833" class="Function">m+1+n≰m</a> <a id="20875" class="Symbol">(</a><a id="20876" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20880" href="Data.Nat.Properties.html#20880" class="Bound">m</a><a id="20881" class="Symbol">)</a> <a id="20883" href="Data.Nat.Properties.html#20883" class="Bound">m+1+n≤m</a> <a id="20891" class="Symbol">=</a> <a id="20893" href="Data.Nat.Properties.html#20833" class="Function">m+1+n≰m</a> <a id="20901" href="Data.Nat.Properties.html#20880" class="Bound">m</a> <a id="20903" class="Symbol">(</a><a id="20904" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="20910" href="Data.Nat.Properties.html#20883" class="Bound">m+1+n≤m</a><a id="20917" class="Symbol">)</a>

<a id="m&lt;m+n"></a><a id="20920" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="20926" class="Symbol">:</a> <a id="20928" class="Symbol">∀</a> <a id="20930" href="Data.Nat.Properties.html#20930" class="Bound">m</a> <a id="20932" class="Symbol">{</a><a id="20933" href="Data.Nat.Properties.html#20933" class="Bound">n</a><a id="20934" class="Symbol">}</a> <a id="20936" class="Symbol">→</a> <a id="20938" href="Data.Nat.Properties.html#20933" class="Bound">n</a> <a id="20940" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="20942" class="Number">0</a> <a id="20944" class="Symbol">→</a> <a id="20946" href="Data.Nat.Properties.html#20930" class="Bound">m</a> <a id="20948" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="20950" href="Data.Nat.Properties.html#20930" class="Bound">m</a> <a id="20952" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20954" href="Data.Nat.Properties.html#20933" class="Bound">n</a>
<a id="20956" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="20962" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20970" href="Data.Nat.Properties.html#20970" class="Bound">n&gt;0</a> <a id="20974" class="Symbol">=</a> <a id="20976" href="Data.Nat.Properties.html#20970" class="Bound">n&gt;0</a>
<a id="20980" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="20986" class="Symbol">(</a><a id="20987" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20991" href="Data.Nat.Properties.html#20991" class="Bound">m</a><a id="20992" class="Symbol">)</a> <a id="20994" href="Data.Nat.Properties.html#20994" class="Bound">n&gt;0</a> <a id="20998" class="Symbol">=</a> <a id="21000" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="21004" class="Symbol">(</a><a id="21005" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="21011" href="Data.Nat.Properties.html#20991" class="Bound">m</a> <a id="21013" href="Data.Nat.Properties.html#20994" class="Bound">n&gt;0</a><a id="21016" class="Symbol">)</a>

<a id="m&lt;n+m"></a><a id="21019" href="Data.Nat.Properties.html#21019" class="Function">m&lt;n+m</a> <a id="21025" class="Symbol">:</a> <a id="21027" class="Symbol">∀</a> <a id="21029" href="Data.Nat.Properties.html#21029" class="Bound">m</a> <a id="21031" class="Symbol">{</a><a id="21032" href="Data.Nat.Properties.html#21032" class="Bound">n</a><a id="21033" class="Symbol">}</a> <a id="21035" class="Symbol">→</a> <a id="21037" href="Data.Nat.Properties.html#21032" class="Bound">n</a> <a id="21039" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="21041" class="Number">0</a> <a id="21043" class="Symbol">→</a> <a id="21045" href="Data.Nat.Properties.html#21029" class="Bound">m</a> <a id="21047" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="21049" href="Data.Nat.Properties.html#21032" class="Bound">n</a> <a id="21051" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21053" href="Data.Nat.Properties.html#21029" class="Bound">m</a>
<a id="21055" href="Data.Nat.Properties.html#21019" class="Function">m&lt;n+m</a> <a id="21061" href="Data.Nat.Properties.html#21061" class="Bound">m</a> <a id="21063" class="Symbol">{</a><a id="21064" href="Data.Nat.Properties.html#21064" class="Bound">n</a><a id="21065" class="Symbol">}</a> <a id="21067" href="Data.Nat.Properties.html#21067" class="Bound">n&gt;0</a> <a id="21071" class="Keyword">rewrite</a> <a id="21079" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="21086" href="Data.Nat.Properties.html#21064" class="Bound">n</a> <a id="21088" href="Data.Nat.Properties.html#21061" class="Bound">m</a> <a id="21090" class="Symbol">=</a> <a id="21092" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="21098" href="Data.Nat.Properties.html#21061" class="Bound">m</a> <a id="21100" href="Data.Nat.Properties.html#21067" class="Bound">n&gt;0</a>

<a id="m+n≮n"></a><a id="21105" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21111" class="Symbol">:</a> <a id="21113" class="Symbol">∀</a> <a id="21115" href="Data.Nat.Properties.html#21115" class="Bound">m</a> <a id="21117" href="Data.Nat.Properties.html#21117" class="Bound">n</a> <a id="21119" class="Symbol">→</a> <a id="21121" href="Data.Nat.Properties.html#21115" class="Bound">m</a> <a id="21123" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21125" href="Data.Nat.Properties.html#21117" class="Bound">n</a> <a id="21127" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="21129" href="Data.Nat.Properties.html#21117" class="Bound">n</a>
<a id="21131" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21137" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21145" href="Data.Nat.Properties.html#21145" class="Bound">n</a>                <a id="21162" class="Symbol">=</a> <a id="21164" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="21168" href="Data.Nat.Properties.html#21145" class="Bound">n</a>
<a id="21170" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21176" class="Symbol">(</a><a id="21177" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21181" href="Data.Nat.Properties.html#21181" class="Bound">m</a><a id="21182" class="Symbol">)</a> <a id="21184" href="Data.Nat.Properties.html#21184" class="Bound">n</a><a id="21185" class="Symbol">@(</a><a id="21187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21191" class="Symbol">_)</a> <a id="21194" href="Data.Nat.Properties.html#21194" class="Bound">sm+n&lt;n</a> <a id="21201" class="Symbol">=</a> <a id="21203" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21209" href="Data.Nat.Properties.html#21181" class="Bound">m</a> <a id="21211" href="Data.Nat.Properties.html#21184" class="Bound">n</a> <a id="21213" class="Symbol">(</a><a id="21214" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="21224" class="Symbol">(</a><a id="21225" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="21231" href="Data.Nat.Properties.html#21194" class="Bound">sm+n&lt;n</a><a id="21237" class="Symbol">))</a>

<a id="m+n≮m"></a><a id="21241" href="Data.Nat.Properties.html#21241" class="Function">m+n≮m</a> <a id="21247" class="Symbol">:</a> <a id="21249" class="Symbol">∀</a> <a id="21251" href="Data.Nat.Properties.html#21251" class="Bound">m</a> <a id="21253" href="Data.Nat.Properties.html#21253" class="Bound">n</a> <a id="21255" class="Symbol">→</a> <a id="21257" href="Data.Nat.Properties.html#21251" class="Bound">m</a> <a id="21259" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21261" href="Data.Nat.Properties.html#21253" class="Bound">n</a> <a id="21263" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="21265" href="Data.Nat.Properties.html#21251" class="Bound">m</a>
<a id="21267" href="Data.Nat.Properties.html#21241" class="Function">m+n≮m</a> <a id="21273" href="Data.Nat.Properties.html#21273" class="Bound">m</a> <a id="21275" href="Data.Nat.Properties.html#21275" class="Bound">n</a> <a id="21277" class="Symbol">=</a> <a id="21279" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="21285" class="Symbol">(</a><a id="21286" href="Data.Nat.Base.html#2357" class="Function Operator">_≮</a> <a id="21289" href="Data.Nat.Properties.html#21273" class="Bound">m</a><a id="21290" class="Symbol">)</a> <a id="21292" class="Symbol">(</a><a id="21293" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="21300" href="Data.Nat.Properties.html#21275" class="Bound">n</a> <a id="21302" href="Data.Nat.Properties.html#21273" class="Bound">m</a><a id="21303" class="Symbol">)</a> <a id="21305" class="Symbol">(</a><a id="21306" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21312" href="Data.Nat.Properties.html#21275" class="Bound">n</a> <a id="21314" href="Data.Nat.Properties.html#21273" class="Bound">m</a><a id="21315" class="Symbol">)</a>

<a id="21318" class="Comment">------------------------------------------------------------------------</a>
<a id="21391" class="Comment">-- Properties of _*_</a>
<a id="21412" class="Comment">------------------------------------------------------------------------</a>

<a id="*-suc"></a><a id="21486" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21492" class="Symbol">:</a> <a id="21494" class="Symbol">∀</a> <a id="21496" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21498" href="Data.Nat.Properties.html#21498" class="Bound">n</a> <a id="21500" class="Symbol">→</a> <a id="21502" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21504" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21510" href="Data.Nat.Properties.html#21498" class="Bound">n</a> <a id="21512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21514" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21516" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21518" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21520" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21522" href="Data.Nat.Properties.html#21498" class="Bound">n</a>
<a id="21524" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21530" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21538" href="Data.Nat.Properties.html#21538" class="Bound">n</a> <a id="21540" class="Symbol">=</a> <a id="21542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21547" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21553" class="Symbol">(</a><a id="21554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21558" href="Data.Nat.Properties.html#21558" class="Bound">m</a><a id="21559" class="Symbol">)</a> <a id="21561" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21563" class="Symbol">=</a> <a id="21565" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="21582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21586" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21588" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21590" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21594" href="Data.Nat.Properties.html#21561" class="Bound">n</a>         <a id="21604" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21610" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21614" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21616" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21618" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21622" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21626" href="Data.Nat.Properties.html#21561" class="Bound">n</a>     <a id="21632" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21635" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21640" class="Symbol">(</a><a id="21641" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21645" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="21649" class="Symbol">)</a> <a id="21651" class="Symbol">(</a><a id="21652" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21658" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21660" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21661" class="Symbol">)</a> <a id="21663" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21671" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21673" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21675" class="Symbol">(</a><a id="21676" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21678" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21680" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21682" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21684" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21685" class="Symbol">)</a>   <a id="21689" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21699" class="Symbol">(</a><a id="21700" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21702" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21704" class="Symbol">(</a><a id="21705" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21707" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21709" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21711" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21713" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21714" class="Symbol">))</a> <a id="21717" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21720" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21729" class="Symbol">(</a><a id="21730" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="21734" class="Symbol">(</a><a id="21735" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="21743" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21745" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21747" class="Symbol">(</a><a id="21748" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21750" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21752" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21753" class="Symbol">)))</a> <a id="21757" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21765" class="Symbol">(</a><a id="21766" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21770" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21774" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21776" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21778" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21779" class="Symbol">)</a>   <a id="21783" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21791" class="Symbol">(λ</a> <a id="21794" href="Data.Nat.Properties.html#21794" class="Bound">x</a> <a id="21796" class="Symbol">→</a> <a id="21798" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21802" class="Symbol">(</a><a id="21803" href="Data.Nat.Properties.html#21794" class="Bound">x</a> <a id="21805" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21807" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21809" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21811" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21812" class="Symbol">))</a> <a id="21815" class="Symbol">(</a><a id="21816" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="21823" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21825" href="Data.Nat.Properties.html#21558" class="Bound">m</a><a id="21826" class="Symbol">)</a> <a id="21828" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21836" class="Symbol">(</a><a id="21837" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21839" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21841" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21843" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21845" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21849" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21850" class="Symbol">)</a>   <a id="21854" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21857" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21862" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21866" class="Symbol">(</a><a id="21867" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="21875" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21877" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21879" class="Symbol">(</a><a id="21880" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21882" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21884" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21885" class="Symbol">))</a> <a id="21888" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21896" class="Symbol">(</a><a id="21897" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21899" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21901" class="Symbol">(</a><a id="21902" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21904" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21906" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21908" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21910" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21911" class="Symbol">))</a> <a id="21914" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21924" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21926" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21932" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21936" href="Data.Nat.Properties.html#21561" class="Bound">n</a>     <a id="21942" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="21945" class="Comment">------------------------------------------------------------------------</a>
<a id="22018" class="Comment">-- Algebraic properties of _*_</a>

<a id="*-identityˡ"></a><a id="22050" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="22062" class="Symbol">:</a> <a id="22064" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="22077" class="Number">1</a> <a id="22079" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22083" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="22095" href="Data.Nat.Properties.html#22095" class="Bound">n</a> <a id="22097" class="Symbol">=</a> <a id="22099" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="22111" href="Data.Nat.Properties.html#22095" class="Bound">n</a>

<a id="*-identityʳ"></a><a id="22114" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22126" class="Symbol">:</a> <a id="22128" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="22142" class="Number">1</a> <a id="22144" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22148" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22160" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22168" class="Symbol">=</a> <a id="22170" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22175" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22187" class="Symbol">(</a><a id="22188" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22192" href="Data.Nat.Properties.html#22192" class="Bound">n</a><a id="22193" class="Symbol">)</a> <a id="22195" class="Symbol">=</a> <a id="22197" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22206" class="Symbol">(</a><a id="22207" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22219" href="Data.Nat.Properties.html#22192" class="Bound">n</a><a id="22220" class="Symbol">)</a>

<a id="*-identity"></a><a id="22223" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a> <a id="22234" class="Symbol">:</a> <a id="22236" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="22245" class="Number">1</a> <a id="22247" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22251" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a> <a id="22262" class="Symbol">=</a> <a id="22264" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="22276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22278" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a>

<a id="*-zeroˡ"></a><a id="22291" href="Data.Nat.Properties.html#22291" class="Function">*-zeroˡ</a> <a id="22299" class="Symbol">:</a> <a id="22301" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="22310" class="Number">0</a> <a id="22312" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22316" href="Data.Nat.Properties.html#22291" class="Function">*-zeroˡ</a> <a id="22324" class="Symbol">_</a> <a id="22326" class="Symbol">=</a> <a id="22328" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="*-zeroʳ"></a><a id="22334" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22342" class="Symbol">:</a> <a id="22344" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="22354" class="Number">0</a> <a id="22356" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22360" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22368" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22376" class="Symbol">=</a> <a id="22378" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22383" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22391" class="Symbol">(</a><a id="22392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22396" href="Data.Nat.Properties.html#22396" class="Bound">n</a><a id="22397" class="Symbol">)</a> <a id="22399" class="Symbol">=</a> <a id="22401" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22409" href="Data.Nat.Properties.html#22396" class="Bound">n</a>

<a id="*-zero"></a><a id="22412" href="Data.Nat.Properties.html#22412" class="Function">*-zero</a> <a id="22419" class="Symbol">:</a> <a id="22421" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="22426" class="Number">0</a> <a id="22428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22432" href="Data.Nat.Properties.html#22412" class="Function">*-zero</a> <a id="22439" class="Symbol">=</a> <a id="22441" href="Data.Nat.Properties.html#22291" class="Function">*-zeroˡ</a> <a id="22449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22451" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a>

<a id="*-comm"></a><a id="22460" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22467" class="Symbol">:</a> <a id="22469" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="22481" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22485" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22492" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22500" href="Data.Nat.Properties.html#22500" class="Bound">n</a> <a id="22502" class="Symbol">=</a> <a id="22504" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22508" class="Symbol">(</a><a id="22509" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22517" href="Data.Nat.Properties.html#22500" class="Bound">n</a><a id="22518" class="Symbol">)</a>
<a id="22520" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22527" class="Symbol">(</a><a id="22528" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22532" href="Data.Nat.Properties.html#22532" class="Bound">m</a><a id="22533" class="Symbol">)</a> <a id="22535" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22537" class="Symbol">=</a> <a id="22539" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="22556" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22560" href="Data.Nat.Properties.html#22532" class="Bound">m</a> <a id="22562" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22564" href="Data.Nat.Properties.html#22535" class="Bound">n</a>  <a id="22567" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="22573" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22575" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22577" href="Data.Nat.Properties.html#22532" class="Bound">m</a> <a id="22579" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22581" href="Data.Nat.Properties.html#22535" class="Bound">n</a>  <a id="22584" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22587" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22592" class="Symbol">(</a><a id="22593" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22595" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="22597" class="Symbol">)</a> <a id="22599" class="Symbol">(</a><a id="22600" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22607" href="Data.Nat.Properties.html#22532" class="Bound">m</a> <a id="22609" href="Data.Nat.Properties.html#22535" class="Bound">n</a><a id="22610" class="Symbol">)</a> <a id="22612" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22616" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22618" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22620" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22624" href="Data.Nat.Properties.html#22532" class="Bound">m</a>  <a id="22627" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22630" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22634" class="Symbol">(</a><a id="22635" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="22641" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22643" href="Data.Nat.Properties.html#22532" class="Bound">m</a><a id="22644" class="Symbol">)</a> <a id="22646" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22650" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22652" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22658" href="Data.Nat.Properties.html#22532" class="Bound">m</a>  <a id="22661" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-+"></a><a id="22664" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22677" class="Symbol">:</a> <a id="22679" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="22683" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="22700" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="22704" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22717" href="Data.Nat.Properties.html#22717" class="Bound">m</a> <a id="22719" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22727" href="Data.Nat.Properties.html#22727" class="Bound">o</a> <a id="22729" class="Symbol">=</a> <a id="22731" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22736" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22749" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22751" class="Symbol">(</a><a id="22752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22756" href="Data.Nat.Properties.html#22756" class="Bound">n</a><a id="22757" class="Symbol">)</a> <a id="22759" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22761" class="Symbol">=</a> <a id="22763" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="22780" class="Symbol">(</a><a id="22781" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22785" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22787" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22789" href="Data.Nat.Properties.html#22759" class="Bound">o</a><a id="22790" class="Symbol">)</a> <a id="22792" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22794" href="Data.Nat.Properties.html#22749" class="Bound">m</a>     <a id="22800" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="22806" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22808" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22810" class="Symbol">(</a><a id="22811" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22813" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22815" href="Data.Nat.Properties.html#22759" class="Bound">o</a><a id="22816" class="Symbol">)</a> <a id="22818" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22820" href="Data.Nat.Properties.html#22749" class="Bound">m</a>     <a id="22826" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22829" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22834" class="Symbol">(</a><a id="22835" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22837" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="22839" class="Symbol">)</a> <a id="22841" class="Symbol">(</a><a id="22842" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22855" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22857" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22859" href="Data.Nat.Properties.html#22759" class="Bound">o</a><a id="22860" class="Symbol">)</a> <a id="22862" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22866" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22868" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22870" class="Symbol">(</a><a id="22871" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22873" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22875" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22877" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22879" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22881" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22883" href="Data.Nat.Properties.html#22749" class="Bound">m</a><a id="22884" class="Symbol">)</a> <a id="22886" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22889" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22893" class="Symbol">(</a><a id="22894" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="22902" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22904" class="Symbol">(</a><a id="22905" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22907" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22909" href="Data.Nat.Properties.html#22749" class="Bound">m</a><a id="22910" class="Symbol">)</a> <a id="22912" class="Symbol">(</a><a id="22913" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22915" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22917" href="Data.Nat.Properties.html#22749" class="Bound">m</a><a id="22918" class="Symbol">))</a> <a id="22921" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22925" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22929" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22931" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22933" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22935" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22937" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22939" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22941" href="Data.Nat.Properties.html#22749" class="Bound">m</a>   <a id="22945" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="22951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22955" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22957" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22959" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22961" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22963" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22965" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22967" href="Data.Nat.Properties.html#22749" class="Bound">m</a>   <a id="22971" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-+"></a><a id="22974" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="22987" class="Symbol">:</a> <a id="22989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="22993" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="23010" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="23014" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="23027" class="Symbol">=</a> <a id="23029" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="23048" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="23055" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a>

<a id="*-distrib-+"></a><a id="23069" href="Data.Nat.Properties.html#23069" class="Function">*-distrib-+</a> <a id="23081" class="Symbol">:</a> <a id="23083" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23087" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="23103" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="23107" href="Data.Nat.Properties.html#23069" class="Function">*-distrib-+</a> <a id="23119" class="Symbol">=</a> <a id="23121" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="23134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23136" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a>

<a id="*-assoc"></a><a id="23150" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23158" class="Symbol">:</a> <a id="23160" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="23172" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23176" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23184" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="23192" href="Data.Nat.Properties.html#23192" class="Bound">n</a> <a id="23194" href="Data.Nat.Properties.html#23194" class="Bound">o</a> <a id="23196" class="Symbol">=</a> <a id="23198" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23203" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23211" class="Symbol">(</a><a id="23212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23216" href="Data.Nat.Properties.html#23216" class="Bound">m</a><a id="23217" class="Symbol">)</a> <a id="23219" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23221" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23223" class="Symbol">=</a> <a id="23225" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="23242" class="Symbol">(</a><a id="23243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23247" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23249" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23251" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23252" class="Symbol">)</a> <a id="23254" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23256" href="Data.Nat.Properties.html#23221" class="Bound">o</a>     <a id="23262" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23268" class="Symbol">(</a><a id="23269" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23271" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23273" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23275" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23277" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23278" class="Symbol">)</a> <a id="23280" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23282" href="Data.Nat.Properties.html#23221" class="Bound">o</a>     <a id="23288" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23291" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="23304" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23306" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23308" class="Symbol">(</a><a id="23309" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23311" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23313" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23314" class="Symbol">)</a> <a id="23316" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23320" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23322" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23324" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23326" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23328" class="Symbol">(</a><a id="23329" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23333" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23334" class="Symbol">)</a> <a id="23336" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23338" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23340" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23348" class="Symbol">(</a><a id="23349" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23351" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23353" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23355" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="23357" class="Symbol">)</a> <a id="23359" class="Symbol">(</a><a id="23360" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23368" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23370" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23372" href="Data.Nat.Properties.html#23221" class="Bound">o</a><a id="23373" class="Symbol">)</a> <a id="23375" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23379" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23381" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23383" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23385" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23387" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23389" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23391" class="Symbol">(</a><a id="23392" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23394" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23396" href="Data.Nat.Properties.html#23221" class="Bound">o</a><a id="23397" class="Symbol">)</a> <a id="23399" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23409" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23413" class="Symbol">(</a><a id="23414" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23416" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23418" href="Data.Nat.Properties.html#23221" class="Bound">o</a><a id="23419" class="Symbol">)</a>     <a id="23425" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="23428" class="Comment">------------------------------------------------------------------------</a>
<a id="23501" class="Comment">-- Structures</a>

<a id="*-isMagma"></a><a id="23516" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a> <a id="23526" class="Symbol">:</a> <a id="23528" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="23536" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23540" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a> <a id="23550" class="Symbol">=</a> <a id="23552" class="Keyword">record</a>
  <a id="23561" class="Symbol">{</a> <a id="23563" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="23577" class="Symbol">=</a> <a id="23579" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="23595" class="Symbol">;</a> <a id="23597" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="23611" class="Symbol">=</a> <a id="23613" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="23619" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="23625" class="Symbol">}</a>

<a id="*-isSemigroup"></a><a id="23628" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a> <a id="23642" class="Symbol">:</a> <a id="23644" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="23656" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23660" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a> <a id="23674" class="Symbol">=</a> <a id="23676" class="Keyword">record</a>
  <a id="23685" class="Symbol">{</a> <a id="23687" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="23695" class="Symbol">=</a> <a id="23697" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a>
  <a id="23709" class="Symbol">;</a> <a id="23711" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="23719" class="Symbol">=</a> <a id="23721" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a>
  <a id="23731" class="Symbol">}</a>

<a id="*-isCommutativeSemigroup"></a><a id="23734" href="Data.Nat.Properties.html#23734" class="Function">*-isCommutativeSemigroup</a> <a id="23759" class="Symbol">:</a> <a id="23761" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="23784" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23788" href="Data.Nat.Properties.html#23734" class="Function">*-isCommutativeSemigroup</a> <a id="23813" class="Symbol">=</a> <a id="23815" class="Keyword">record</a>
  <a id="23824" class="Symbol">{</a> <a id="23826" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="23838" class="Symbol">=</a> <a id="23840" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a>
  <a id="23856" class="Symbol">;</a> <a id="23858" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="23870" class="Symbol">=</a> <a id="23872" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a>
  <a id="23881" class="Symbol">}</a>

<a id="*-1-isMonoid"></a><a id="23884" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a> <a id="23897" class="Symbol">:</a> <a id="23899" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="23908" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23912" class="Number">1</a>
<a id="23914" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a> <a id="23927" class="Symbol">=</a> <a id="23929" class="Keyword">record</a>
  <a id="23938" class="Symbol">{</a> <a id="23940" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="23952" class="Symbol">=</a> <a id="23954" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a>
  <a id="23970" class="Symbol">;</a> <a id="23972" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="23984" class="Symbol">=</a> <a id="23986" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a>
  <a id="23999" class="Symbol">}</a>

<a id="*-1-isCommutativeMonoid"></a><a id="24002" href="Data.Nat.Properties.html#24002" class="Function">*-1-isCommutativeMonoid</a> <a id="24026" class="Symbol">:</a> <a id="24028" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="24048" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24052" class="Number">1</a>
<a id="24054" href="Data.Nat.Properties.html#24002" class="Function">*-1-isCommutativeMonoid</a> <a id="24078" class="Symbol">=</a> <a id="24080" class="Keyword">record</a>
  <a id="24089" class="Symbol">{</a> <a id="24091" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="24100" class="Symbol">=</a> <a id="24102" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a>
  <a id="24117" class="Symbol">;</a> <a id="24119" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="24128" class="Symbol">=</a> <a id="24130" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a>
  <a id="24139" class="Symbol">}</a>

<a id="+-*-isSemiring"></a><a id="24142" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a> <a id="24157" class="Symbol">:</a> <a id="24159" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="24170" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="24174" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24178" class="Number">0</a> <a id="24180" class="Number">1</a>
<a id="24182" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a> <a id="24197" class="Symbol">=</a> <a id="24199" class="Keyword">record</a>
  <a id="24208" class="Symbol">{</a> <a id="24210" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="24244" class="Symbol">=</a> <a id="24246" class="Keyword">record</a>
    <a id="24257" class="Symbol">{</a> <a id="24259" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="24281" class="Symbol">=</a> <a id="24283" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a>
    <a id="24311" class="Symbol">;</a> <a id="24313" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="24335" class="Symbol">=</a> <a id="24337" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="24343" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
    <a id="24351" class="Symbol">;</a> <a id="24353" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="24375" class="Symbol">=</a> <a id="24377" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a>
    <a id="24389" class="Symbol">;</a> <a id="24391" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="24413" class="Symbol">=</a> <a id="24415" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a>
    <a id="24430" class="Symbol">;</a> <a id="24432" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="24454" class="Symbol">=</a> <a id="24456" href="Data.Nat.Properties.html#23069" class="Function">*-distrib-+</a>
    <a id="24472" class="Symbol">}</a>
  <a id="24476" class="Symbol">;</a> <a id="24478" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="24483" class="Symbol">=</a> <a id="24485" href="Data.Nat.Properties.html#22412" class="Function">*-zero</a>
  <a id="24494" class="Symbol">}</a>

<a id="+-*-isCommutativeSemiring"></a><a id="24497" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a> <a id="24523" class="Symbol">:</a> <a id="24525" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="24547" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="24551" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24555" class="Number">0</a> <a id="24557" class="Number">1</a>
<a id="24559" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a> <a id="24585" class="Symbol">=</a> <a id="24587" class="Keyword">record</a>
  <a id="24596" class="Symbol">{</a> <a id="24598" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="24609" class="Symbol">=</a> <a id="24611" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a>
  <a id="24628" class="Symbol">;</a> <a id="24630" href="Algebra.Structures.html#15781" class="Field">*-comm</a>     <a id="24641" class="Symbol">=</a> <a id="24643" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a>
  <a id="24652" class="Symbol">}</a>

<a id="24655" class="Comment">------------------------------------------------------------------------</a>
<a id="24728" class="Comment">-- Bundles</a>

<a id="*-magma"></a><a id="24740" href="Data.Nat.Properties.html#24740" class="Function">*-magma</a> <a id="24748" class="Symbol">:</a> <a id="24750" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="24756" href="Level.html#521" class="Function">0ℓ</a> <a id="24759" href="Level.html#521" class="Function">0ℓ</a>
<a id="24762" href="Data.Nat.Properties.html#24740" class="Function">*-magma</a> <a id="24770" class="Symbol">=</a> <a id="24772" class="Keyword">record</a>
  <a id="24781" class="Symbol">{</a> <a id="24783" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="24791" class="Symbol">=</a> <a id="24793" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a>
  <a id="24805" class="Symbol">}</a>

<a id="*-semigroup"></a><a id="24808" href="Data.Nat.Properties.html#24808" class="Function">*-semigroup</a> <a id="24820" class="Symbol">:</a> <a id="24822" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="24832" href="Level.html#521" class="Function">0ℓ</a> <a id="24835" href="Level.html#521" class="Function">0ℓ</a>
<a id="24838" href="Data.Nat.Properties.html#24808" class="Function">*-semigroup</a> <a id="24850" class="Symbol">=</a> <a id="24852" class="Keyword">record</a>
  <a id="24861" class="Symbol">{</a> <a id="24863" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="24875" class="Symbol">=</a> <a id="24877" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a>
  <a id="24893" class="Symbol">}</a>

<a id="*-commutativeSemigroup"></a><a id="24896" href="Data.Nat.Properties.html#24896" class="Function">*-commutativeSemigroup</a> <a id="24919" class="Symbol">:</a> <a id="24921" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="24942" href="Level.html#521" class="Function">0ℓ</a> <a id="24945" href="Level.html#521" class="Function">0ℓ</a>
<a id="24948" href="Data.Nat.Properties.html#24896" class="Function">*-commutativeSemigroup</a> <a id="24971" class="Symbol">=</a> <a id="24973" class="Keyword">record</a>
  <a id="24982" class="Symbol">{</a> <a id="24984" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="25007" class="Symbol">=</a> <a id="25009" href="Data.Nat.Properties.html#23734" class="Function">*-isCommutativeSemigroup</a>
  <a id="25036" class="Symbol">}</a>

<a id="*-1-monoid"></a><a id="25039" href="Data.Nat.Properties.html#25039" class="Function">*-1-monoid</a> <a id="25050" class="Symbol">:</a> <a id="25052" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25059" href="Level.html#521" class="Function">0ℓ</a> <a id="25062" href="Level.html#521" class="Function">0ℓ</a>
<a id="25065" href="Data.Nat.Properties.html#25039" class="Function">*-1-monoid</a> <a id="25076" class="Symbol">=</a> <a id="25078" class="Keyword">record</a>
  <a id="25087" class="Symbol">{</a> <a id="25089" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25098" class="Symbol">=</a> <a id="25100" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a>
  <a id="25115" class="Symbol">}</a>

<a id="*-1-commutativeMonoid"></a><a id="25118" href="Data.Nat.Properties.html#25118" class="Function">*-1-commutativeMonoid</a> <a id="25140" class="Symbol">:</a> <a id="25142" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="25160" href="Level.html#521" class="Function">0ℓ</a> <a id="25163" href="Level.html#521" class="Function">0ℓ</a>
<a id="25166" href="Data.Nat.Properties.html#25118" class="Function">*-1-commutativeMonoid</a> <a id="25188" class="Symbol">=</a> <a id="25190" class="Keyword">record</a>
  <a id="25199" class="Symbol">{</a> <a id="25201" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="25221" class="Symbol">=</a> <a id="25223" href="Data.Nat.Properties.html#24002" class="Function">*-1-isCommutativeMonoid</a>
  <a id="25249" class="Symbol">}</a>

<a id="+-*-semiring"></a><a id="25252" href="Data.Nat.Properties.html#25252" class="Function">+-*-semiring</a> <a id="25265" class="Symbol">:</a> <a id="25267" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="25276" href="Level.html#521" class="Function">0ℓ</a> <a id="25279" href="Level.html#521" class="Function">0ℓ</a>
<a id="25282" href="Data.Nat.Properties.html#25252" class="Function">+-*-semiring</a> <a id="25295" class="Symbol">=</a> <a id="25297" class="Keyword">record</a>
  <a id="25306" class="Symbol">{</a> <a id="25308" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="25319" class="Symbol">=</a> <a id="25321" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a>
  <a id="25338" class="Symbol">}</a>

<a id="+-*-commutativeSemiring"></a><a id="25341" href="Data.Nat.Properties.html#25341" class="Function">+-*-commutativeSemiring</a> <a id="25365" class="Symbol">:</a> <a id="25367" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="25387" href="Level.html#521" class="Function">0ℓ</a> <a id="25390" href="Level.html#521" class="Function">0ℓ</a>
<a id="25393" href="Data.Nat.Properties.html#25341" class="Function">+-*-commutativeSemiring</a> <a id="25417" class="Symbol">=</a> <a id="25419" class="Keyword">record</a>
  <a id="25428" class="Symbol">{</a> <a id="25430" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="25452" class="Symbol">=</a> <a id="25454" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a>
  <a id="25482" class="Symbol">}</a>

<a id="25485" class="Comment">------------------------------------------------------------------------</a>
<a id="25558" class="Comment">-- Other properties of _*_ and _≡_</a>

<a id="*-cancelʳ-≡"></a><a id="25594" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25606" class="Symbol">:</a> <a id="25608" class="Symbol">∀</a> <a id="25610" href="Data.Nat.Properties.html#25610" class="Bound">m</a> <a id="25612" href="Data.Nat.Properties.html#25612" class="Bound">n</a> <a id="25614" href="Data.Nat.Properties.html#25614" class="Bound">o</a> <a id="25616" class="Symbol">.{{</a><a id="25619" href="Data.Nat.Properties.html#25619" class="Bound">_</a> <a id="25621" class="Symbol">:</a> <a id="25623" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="25631" href="Data.Nat.Properties.html#25614" class="Bound">o</a><a id="25632" class="Symbol">}}</a> <a id="25635" class="Symbol">→</a> <a id="25637" href="Data.Nat.Properties.html#25610" class="Bound">m</a> <a id="25639" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25641" href="Data.Nat.Properties.html#25614" class="Bound">o</a> <a id="25643" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25645" href="Data.Nat.Properties.html#25612" class="Bound">n</a> <a id="25647" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25649" href="Data.Nat.Properties.html#25614" class="Bound">o</a> <a id="25651" class="Symbol">→</a> <a id="25653" href="Data.Nat.Properties.html#25610" class="Bound">m</a> <a id="25655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25657" href="Data.Nat.Properties.html#25612" class="Bound">n</a>
<a id="25659" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25671" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25679" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25687" class="Symbol">(</a><a id="25688" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25692" href="Data.Nat.Properties.html#25692" class="Bound">o</a><a id="25693" class="Symbol">)</a> <a id="25695" href="Data.Nat.Properties.html#25695" class="Bound">eq</a> <a id="25698" class="Symbol">=</a> <a id="25700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="25705" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25717" class="Symbol">(</a><a id="25718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25722" href="Data.Nat.Properties.html#25722" class="Bound">m</a><a id="25723" class="Symbol">)</a> <a id="25725" class="Symbol">(</a><a id="25726" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25730" href="Data.Nat.Properties.html#25730" class="Bound">n</a><a id="25731" class="Symbol">)</a> <a id="25733" class="Symbol">(</a><a id="25734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25738" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25739" class="Symbol">)</a> <a id="25741" href="Data.Nat.Properties.html#25741" class="Bound">eq</a> <a id="25744" class="Symbol">=</a>
  <a id="25748" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25753" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25757" class="Symbol">(</a><a id="25758" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25770" href="Data.Nat.Properties.html#25722" class="Bound">m</a> <a id="25772" href="Data.Nat.Properties.html#25730" class="Bound">n</a> <a id="25774" class="Symbol">(</a><a id="25775" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25779" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25780" class="Symbol">)</a> <a id="25782" class="Symbol">(</a><a id="25783" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="25795" class="Symbol">(</a><a id="25796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25800" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25801" class="Symbol">)</a> <a id="25803" class="Symbol">(</a><a id="25804" href="Data.Nat.Properties.html#25722" class="Bound">m</a> <a id="25806" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25812" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25813" class="Symbol">)</a> <a id="25815" class="Symbol">(</a><a id="25816" href="Data.Nat.Properties.html#25730" class="Bound">n</a> <a id="25818" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25820" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25824" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25825" class="Symbol">)</a> <a id="25827" href="Data.Nat.Properties.html#25741" class="Bound">eq</a><a id="25829" class="Symbol">))</a>

<a id="*-cancelˡ-≡"></a><a id="25833" href="Data.Nat.Properties.html#25833" class="Function">*-cancelˡ-≡</a> <a id="25845" class="Symbol">:</a> <a id="25847" class="Symbol">∀</a> <a id="25849" href="Data.Nat.Properties.html#25849" class="Bound">m</a> <a id="25851" href="Data.Nat.Properties.html#25851" class="Bound">n</a> <a id="25853" href="Data.Nat.Properties.html#25853" class="Bound">o</a> <a id="25855" class="Symbol">.{{</a><a id="25858" href="Data.Nat.Properties.html#25858" class="Bound">_</a> <a id="25860" class="Symbol">:</a> <a id="25862" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="25870" href="Data.Nat.Properties.html#25853" class="Bound">o</a><a id="25871" class="Symbol">}}</a> <a id="25874" class="Symbol">→</a> <a id="25876" href="Data.Nat.Properties.html#25853" class="Bound">o</a> <a id="25878" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25880" href="Data.Nat.Properties.html#25849" class="Bound">m</a> <a id="25882" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25884" href="Data.Nat.Properties.html#25853" class="Bound">o</a> <a id="25886" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25888" href="Data.Nat.Properties.html#25851" class="Bound">n</a> <a id="25890" class="Symbol">→</a> <a id="25892" href="Data.Nat.Properties.html#25849" class="Bound">m</a> <a id="25894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25896" href="Data.Nat.Properties.html#25851" class="Bound">n</a>
<a id="25898" href="Data.Nat.Properties.html#25833" class="Function">*-cancelˡ-≡</a> <a id="25910" href="Data.Nat.Properties.html#25910" class="Bound">m</a> <a id="25912" href="Data.Nat.Properties.html#25912" class="Bound">n</a> <a id="25914" href="Data.Nat.Properties.html#25914" class="Bound">o</a> <a id="25916" class="Keyword">rewrite</a> <a id="25924" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="25931" href="Data.Nat.Properties.html#25914" class="Bound">o</a> <a id="25933" href="Data.Nat.Properties.html#25910" class="Bound">m</a> <a id="25935" class="Symbol">|</a> <a id="25937" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="25944" href="Data.Nat.Properties.html#25914" class="Bound">o</a> <a id="25946" href="Data.Nat.Properties.html#25912" class="Bound">n</a> <a id="25948" class="Symbol">=</a> <a id="25950" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25962" href="Data.Nat.Properties.html#25910" class="Bound">m</a> <a id="25964" href="Data.Nat.Properties.html#25912" class="Bound">n</a> <a id="25966" href="Data.Nat.Properties.html#25914" class="Bound">o</a>

<a id="m*n≡0⇒m≡0∨n≡0"></a><a id="25969" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="25983" class="Symbol">:</a> <a id="25985" class="Symbol">∀</a> <a id="25987" href="Data.Nat.Properties.html#25987" class="Bound">m</a> <a id="25989" class="Symbol">{</a><a id="25990" href="Data.Nat.Properties.html#25990" class="Bound">n</a><a id="25991" class="Symbol">}</a> <a id="25993" class="Symbol">→</a> <a id="25995" href="Data.Nat.Properties.html#25987" class="Bound">m</a> <a id="25997" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25999" href="Data.Nat.Properties.html#25990" class="Bound">n</a> <a id="26001" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26003" class="Number">0</a> <a id="26005" class="Symbol">→</a> <a id="26007" href="Data.Nat.Properties.html#25987" class="Bound">m</a> <a id="26009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26011" class="Number">0</a> <a id="26013" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="26015" href="Data.Nat.Properties.html#25990" class="Bound">n</a> <a id="26017" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26019" class="Number">0</a>
<a id="26021" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="26035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="26043" class="Symbol">{</a><a id="26044" href="Data.Nat.Properties.html#26044" class="Bound">n</a><a id="26045" class="Symbol">}</a>     <a id="26051" href="Data.Nat.Properties.html#26051" class="Bound">eq</a> <a id="26054" class="Symbol">=</a> <a id="26056" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="26061" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26066" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="26080" class="Symbol">(</a><a id="26081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26085" href="Data.Nat.Properties.html#26085" class="Bound">m</a><a id="26086" class="Symbol">)</a> <a id="26088" class="Symbol">{</a><a id="26089" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26093" class="Symbol">}</a>  <a id="26096" href="Data.Nat.Properties.html#26096" class="Bound">eq</a> <a id="26099" class="Symbol">=</a> <a id="26101" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≢0"></a><a id="26112" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="26118" class="Symbol">:</a> <a id="26120" class="Symbol">∀</a> <a id="26122" href="Data.Nat.Properties.html#26122" class="Bound">m</a> <a id="26124" href="Data.Nat.Properties.html#26124" class="Bound">n</a> <a id="26126" class="Symbol">.{{</a><a id="26129" href="Data.Nat.Properties.html#26129" class="Bound">_</a> <a id="26131" class="Symbol">:</a> <a id="26133" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26141" href="Data.Nat.Properties.html#26122" class="Bound">m</a><a id="26142" class="Symbol">}}</a> <a id="26145" class="Symbol">.{{</a><a id="26148" href="Data.Nat.Properties.html#26148" class="Bound">_</a> <a id="26150" class="Symbol">:</a> <a id="26152" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26160" href="Data.Nat.Properties.html#26124" class="Bound">n</a><a id="26161" class="Symbol">}}</a> <a id="26164" class="Symbol">→</a> <a id="26166" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26174" class="Symbol">(</a><a id="26175" href="Data.Nat.Properties.html#26122" class="Bound">m</a> <a id="26177" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26179" href="Data.Nat.Properties.html#26124" class="Bound">n</a><a id="26180" class="Symbol">)</a>
<a id="26182" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="26188" class="Symbol">(</a><a id="26189" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26193" href="Data.Nat.Properties.html#26193" class="Bound">m</a><a id="26194" class="Symbol">)</a> <a id="26196" class="Symbol">(</a><a id="26197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26201" href="Data.Nat.Properties.html#26201" class="Bound">n</a><a id="26202" class="Symbol">)</a> <a id="26204" class="Symbol">=</a> <a id="26206" class="Symbol">_</a>

<a id="m*n≢0⇒m≢0"></a><a id="26209" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="26219" class="Symbol">:</a> <a id="26221" class="Symbol">∀</a> <a id="26223" href="Data.Nat.Properties.html#26223" class="Bound">m</a> <a id="26225" class="Symbol">{</a><a id="26226" href="Data.Nat.Properties.html#26226" class="Bound">n</a><a id="26227" class="Symbol">}</a> <a id="26229" class="Symbol">→</a> <a id="26231" class="Symbol">.{{</a><a id="26234" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26242" class="Symbol">(</a><a id="26243" href="Data.Nat.Properties.html#26223" class="Bound">m</a> <a id="26245" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26247" href="Data.Nat.Properties.html#26226" class="Bound">n</a><a id="26248" class="Symbol">)}}</a> <a id="26252" class="Symbol">→</a> <a id="26254" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26262" href="Data.Nat.Properties.html#26223" class="Bound">m</a>
<a id="26264" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="26274" class="Symbol">(</a><a id="26275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26279" class="Symbol">_)</a> <a id="26282" class="Symbol">=</a> <a id="26284" class="Symbol">_</a>

<a id="m*n≢0⇒n≢0"></a><a id="26287" href="Data.Nat.Properties.html#26287" class="Function">m*n≢0⇒n≢0</a> <a id="26297" class="Symbol">:</a> <a id="26299" class="Symbol">∀</a> <a id="26301" href="Data.Nat.Properties.html#26301" class="Bound">m</a> <a id="26303" class="Symbol">{</a><a id="26304" href="Data.Nat.Properties.html#26304" class="Bound">n</a><a id="26305" class="Symbol">}</a> <a id="26307" class="Symbol">→</a> <a id="26309" class="Symbol">.{{</a><a id="26312" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26320" class="Symbol">(</a><a id="26321" href="Data.Nat.Properties.html#26301" class="Bound">m</a> <a id="26323" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26325" href="Data.Nat.Properties.html#26304" class="Bound">n</a><a id="26326" class="Symbol">)}}</a> <a id="26330" class="Symbol">→</a> <a id="26332" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26340" href="Data.Nat.Properties.html#26304" class="Bound">n</a>
<a id="26342" href="Data.Nat.Properties.html#26287" class="Function">m*n≢0⇒n≢0</a> <a id="26352" href="Data.Nat.Properties.html#26352" class="Bound">m</a> <a id="26354" class="Symbol">{</a><a id="26355" href="Data.Nat.Properties.html#26355" class="Bound">n</a><a id="26356" class="Symbol">}</a> <a id="26358" class="Keyword">rewrite</a> <a id="26366" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="26373" href="Data.Nat.Properties.html#26352" class="Bound">m</a> <a id="26375" href="Data.Nat.Properties.html#26355" class="Bound">n</a> <a id="26377" class="Symbol">=</a> <a id="26379" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="26389" href="Data.Nat.Properties.html#26355" class="Bound">n</a> <a id="26391" class="Symbol">{</a><a id="26392" href="Data.Nat.Properties.html#26352" class="Bound">m</a><a id="26393" class="Symbol">}</a>

<a id="m*n≡0⇒m≡0"></a><a id="26396" href="Data.Nat.Properties.html#26396" class="Function">m*n≡0⇒m≡0</a> <a id="26406" class="Symbol">:</a> <a id="26408" class="Symbol">∀</a> <a id="26410" href="Data.Nat.Properties.html#26410" class="Bound">m</a> <a id="26412" href="Data.Nat.Properties.html#26412" class="Bound">n</a> <a id="26414" class="Symbol">.{{</a><a id="26417" href="Data.Nat.Properties.html#26417" class="Bound">_</a> <a id="26419" class="Symbol">:</a> <a id="26421" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26429" href="Data.Nat.Properties.html#26412" class="Bound">n</a><a id="26430" class="Symbol">}}</a> <a id="26433" class="Symbol">→</a> <a id="26435" href="Data.Nat.Properties.html#26410" class="Bound">m</a> <a id="26437" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26439" href="Data.Nat.Properties.html#26412" class="Bound">n</a> <a id="26441" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26443" class="Number">0</a> <a id="26445" class="Symbol">→</a> <a id="26447" href="Data.Nat.Properties.html#26410" class="Bound">m</a> <a id="26449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26451" class="Number">0</a>
<a id="26453" href="Data.Nat.Properties.html#26396" class="Function">m*n≡0⇒m≡0</a> <a id="26463" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="26468" class="Symbol">(</a><a id="26469" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26473" class="Symbol">_)</a> <a id="26476" href="Data.Nat.Properties.html#26476" class="Bound">eq</a> <a id="26479" class="Symbol">=</a> <a id="26481" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≡1⇒m≡1"></a><a id="26487" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26497" class="Symbol">:</a> <a id="26499" class="Symbol">∀</a> <a id="26501" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26503" href="Data.Nat.Properties.html#26503" class="Bound">n</a> <a id="26505" class="Symbol">→</a> <a id="26507" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26509" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26511" href="Data.Nat.Properties.html#26503" class="Bound">n</a> <a id="26513" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26515" class="Number">1</a> <a id="26517" class="Symbol">→</a> <a id="26519" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26521" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26523" class="Number">1</a>
<a id="26525" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26535" class="Symbol">(</a><a id="26536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26544" class="Symbol">)</a>    <a id="26549" href="Data.Nat.Properties.html#26549" class="Bound">n</a>          <a id="26560" class="Symbol">_</a>  <a id="26563" class="Symbol">=</a> <a id="26565" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26570" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26580" class="Symbol">(</a><a id="26581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26585" class="Symbol">(</a><a id="26586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26590" href="Data.Nat.Properties.html#26590" class="Bound">m</a><a id="26591" class="Symbol">))</a> <a id="26594" class="Symbol">(</a><a id="26595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26603" class="Symbol">)</a> <a id="26605" class="Symbol">()</a>
<a id="26608" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26618" class="Symbol">(</a><a id="26619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26628" href="Data.Nat.Properties.html#26628" class="Bound">m</a><a id="26629" class="Symbol">))</a> <a id="26632" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="26643" href="Data.Nat.Properties.html#26643" class="Bound">eq</a> <a id="26646" class="Symbol">=</a>
  <a id="26650" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="26664" class="Symbol">(</a><a id="26665" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="26671" class="Symbol">(</a><a id="26672" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="26676" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="26678" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="26686" href="Data.Nat.Properties.html#26628" class="Bound">m</a><a id="26687" class="Symbol">)</a> <a id="26689" href="Data.Nat.Properties.html#26643" class="Bound">eq</a><a id="26691" class="Symbol">)</a> <a id="26693" class="Symbol">λ()</a>

<a id="m*n≡1⇒n≡1"></a><a id="26698" href="Data.Nat.Properties.html#26698" class="Function">m*n≡1⇒n≡1</a> <a id="26708" class="Symbol">:</a> <a id="26710" class="Symbol">∀</a> <a id="26712" href="Data.Nat.Properties.html#26712" class="Bound">m</a> <a id="26714" href="Data.Nat.Properties.html#26714" class="Bound">n</a> <a id="26716" class="Symbol">→</a> <a id="26718" href="Data.Nat.Properties.html#26712" class="Bound">m</a> <a id="26720" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26722" href="Data.Nat.Properties.html#26714" class="Bound">n</a> <a id="26724" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26726" class="Number">1</a> <a id="26728" class="Symbol">→</a> <a id="26730" href="Data.Nat.Properties.html#26714" class="Bound">n</a> <a id="26732" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26734" class="Number">1</a>
<a id="26736" href="Data.Nat.Properties.html#26698" class="Function">m*n≡1⇒n≡1</a> <a id="26746" href="Data.Nat.Properties.html#26746" class="Bound">m</a> <a id="26748" href="Data.Nat.Properties.html#26748" class="Bound">n</a> <a id="26750" href="Data.Nat.Properties.html#26750" class="Bound">eq</a> <a id="26753" class="Symbol">=</a> <a id="26755" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26765" href="Data.Nat.Properties.html#26748" class="Bound">n</a> <a id="26767" href="Data.Nat.Properties.html#26746" class="Bound">m</a> <a id="26769" class="Symbol">(</a><a id="26770" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="26776" class="Symbol">(</a><a id="26777" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="26784" href="Data.Nat.Properties.html#26748" class="Bound">n</a> <a id="26786" href="Data.Nat.Properties.html#26746" class="Bound">m</a><a id="26787" class="Symbol">)</a> <a id="26789" href="Data.Nat.Properties.html#26750" class="Bound">eq</a><a id="26791" class="Symbol">)</a>

<a id="[m*n]*[o*p]≡[m*o]*[n*p]"></a><a id="26794" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="26818" class="Symbol">:</a> <a id="26820" class="Symbol">∀</a> <a id="26822" href="Data.Nat.Properties.html#26822" class="Bound">m</a> <a id="26824" href="Data.Nat.Properties.html#26824" class="Bound">n</a> <a id="26826" href="Data.Nat.Properties.html#26826" class="Bound">o</a> <a id="26828" href="Data.Nat.Properties.html#26828" class="Bound">p</a> <a id="26830" class="Symbol">→</a> <a id="26832" class="Symbol">(</a><a id="26833" href="Data.Nat.Properties.html#26822" class="Bound">m</a> <a id="26835" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26837" href="Data.Nat.Properties.html#26824" class="Bound">n</a><a id="26838" class="Symbol">)</a> <a id="26840" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26842" class="Symbol">(</a><a id="26843" href="Data.Nat.Properties.html#26826" class="Bound">o</a> <a id="26845" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26847" href="Data.Nat.Properties.html#26828" class="Bound">p</a><a id="26848" class="Symbol">)</a> <a id="26850" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26852" class="Symbol">(</a><a id="26853" href="Data.Nat.Properties.html#26822" class="Bound">m</a> <a id="26855" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26857" href="Data.Nat.Properties.html#26826" class="Bound">o</a><a id="26858" class="Symbol">)</a> <a id="26860" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26862" class="Symbol">(</a><a id="26863" href="Data.Nat.Properties.html#26824" class="Bound">n</a> <a id="26865" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26867" href="Data.Nat.Properties.html#26828" class="Bound">p</a><a id="26868" class="Symbol">)</a>
<a id="26870" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="26894" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26896" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="26898" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26900" href="Data.Nat.Properties.html#26900" class="Bound">p</a> <a id="26902" class="Symbol">=</a> <a id="26904" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="26921" class="Symbol">(</a><a id="26922" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26924" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26926" href="Data.Nat.Properties.html#26896" class="Bound">n</a><a id="26927" class="Symbol">)</a> <a id="26929" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26931" class="Symbol">(</a><a id="26932" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26936" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="26937" class="Symbol">)</a> <a id="26939" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="26943" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="26951" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26953" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="26955" class="Symbol">(</a><a id="26956" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26958" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26960" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="26961" class="Symbol">)</a> <a id="26963" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26967" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26969" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26971" class="Symbol">(</a><a id="26972" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="26974" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26976" class="Symbol">(</a><a id="26977" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26979" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26981" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="26982" class="Symbol">))</a> <a id="26985" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="26989" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="26994" class="Symbol">(</a><a id="26995" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26997" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="26999" class="Symbol">)</a> <a id="27001" class="Symbol">(</a><a id="27002" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="27012" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27014" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="27016" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27017" class="Symbol">)</a> <a id="27019" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27023" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="27025" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27027" class="Symbol">(</a><a id="27028" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="27030" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27032" class="Symbol">(</a><a id="27033" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27035" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27037" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27038" class="Symbol">))</a> <a id="27041" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27044" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="27052" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="27054" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="27056" class="Symbol">(</a><a id="27057" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27061" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27062" class="Symbol">)</a> <a id="27064" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27068" class="Symbol">(</a><a id="27069" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="27071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27073" href="Data.Nat.Properties.html#26898" class="Bound">o</a><a id="27074" class="Symbol">)</a> <a id="27076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27078" class="Symbol">(</a><a id="27079" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27081" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27083" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27084" class="Symbol">)</a> <a id="27086" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27090" class="Keyword">where</a> <a id="27096" class="Keyword">open</a> <a id="27101" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">CommSemigroupProperties</a> <a id="27125" href="Data.Nat.Properties.html#24896" class="Function">*-commutativeSemigroup</a>

<a id="m≢0∧n&gt;1⇒m*n&gt;1"></a><a id="27149" href="Data.Nat.Properties.html#27149" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27163" class="Symbol">:</a> <a id="27165" class="Symbol">∀</a> <a id="27167" href="Data.Nat.Properties.html#27167" class="Bound">m</a> <a id="27169" href="Data.Nat.Properties.html#27169" class="Bound">n</a> <a id="27171" class="Symbol">.{{</a><a id="27174" href="Data.Nat.Properties.html#27174" class="Bound">_</a> <a id="27176" class="Symbol">:</a> <a id="27178" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27186" href="Data.Nat.Properties.html#27167" class="Bound">m</a><a id="27187" class="Symbol">}}</a> <a id="27190" class="Symbol">.{{</a><a id="27193" href="Data.Nat.Properties.html#27193" class="Bound">_</a> <a id="27195" class="Symbol">:</a> <a id="27197" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27208" href="Data.Nat.Properties.html#27169" class="Bound">n</a><a id="27209" class="Symbol">}}</a> <a id="27212" class="Symbol">→</a> <a id="27214" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27225" class="Symbol">(</a><a id="27226" href="Data.Nat.Properties.html#27167" class="Bound">m</a> <a id="27228" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27230" href="Data.Nat.Properties.html#27169" class="Bound">n</a><a id="27231" class="Symbol">)</a>
<a id="27233" href="Data.Nat.Properties.html#27149" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27247" class="Symbol">(</a><a id="27248" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27252" href="Data.Nat.Properties.html#27252" class="Bound">m</a><a id="27253" class="Symbol">)</a> <a id="27255" class="Symbol">(</a><a id="27256" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="27259" href="Data.Nat.Properties.html#27259" class="Bound">n</a><a id="27260" class="Symbol">)</a> <a id="27262" class="Symbol">=</a> <a id="27264" class="Symbol">_</a>

<a id="n≢0∧m&gt;1⇒m*n&gt;1"></a><a id="27267" href="Data.Nat.Properties.html#27267" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="27281" class="Symbol">:</a> <a id="27283" class="Symbol">∀</a> <a id="27285" href="Data.Nat.Properties.html#27285" class="Bound">m</a> <a id="27287" href="Data.Nat.Properties.html#27287" class="Bound">n</a> <a id="27289" class="Symbol">.{{</a><a id="27292" href="Data.Nat.Properties.html#27292" class="Bound">_</a> <a id="27294" class="Symbol">:</a> <a id="27296" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27304" href="Data.Nat.Properties.html#27287" class="Bound">n</a><a id="27305" class="Symbol">}}</a> <a id="27308" class="Symbol">.{{</a><a id="27311" href="Data.Nat.Properties.html#27311" class="Bound">_</a> <a id="27313" class="Symbol">:</a> <a id="27315" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27326" href="Data.Nat.Properties.html#27285" class="Bound">m</a><a id="27327" class="Symbol">}}</a> <a id="27330" class="Symbol">→</a> <a id="27332" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27343" class="Symbol">(</a><a id="27344" href="Data.Nat.Properties.html#27285" class="Bound">m</a> <a id="27346" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27348" href="Data.Nat.Properties.html#27287" class="Bound">n</a><a id="27349" class="Symbol">)</a>
<a id="27351" href="Data.Nat.Properties.html#27267" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="27365" href="Data.Nat.Properties.html#27365" class="Bound">m</a> <a id="27367" href="Data.Nat.Properties.html#27367" class="Bound">n</a> <a id="27369" class="Keyword">rewrite</a> <a id="27377" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="27384" href="Data.Nat.Properties.html#27365" class="Bound">m</a> <a id="27386" href="Data.Nat.Properties.html#27367" class="Bound">n</a> <a id="27388" class="Symbol">=</a> <a id="27390" href="Data.Nat.Properties.html#27149" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27404" href="Data.Nat.Properties.html#27367" class="Bound">n</a> <a id="27406" href="Data.Nat.Properties.html#27365" class="Bound">m</a>

<a id="27409" class="Comment">------------------------------------------------------------------------</a>
<a id="27482" class="Comment">-- Other properties of _*_ and _≤_/_&lt;_</a>

<a id="*-cancelʳ-≤"></a><a id="27522" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27534" class="Symbol">:</a> <a id="27536" class="Symbol">∀</a> <a id="27538" href="Data.Nat.Properties.html#27538" class="Bound">m</a> <a id="27540" href="Data.Nat.Properties.html#27540" class="Bound">n</a> <a id="27542" href="Data.Nat.Properties.html#27542" class="Bound">o</a> <a id="27544" class="Symbol">.{{</a><a id="27547" href="Data.Nat.Properties.html#27547" class="Bound">_</a> <a id="27549" class="Symbol">:</a> <a id="27551" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27559" href="Data.Nat.Properties.html#27542" class="Bound">o</a><a id="27560" class="Symbol">}}</a> <a id="27563" class="Symbol">→</a> <a id="27565" href="Data.Nat.Properties.html#27538" class="Bound">m</a> <a id="27567" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27569" href="Data.Nat.Properties.html#27542" class="Bound">o</a> <a id="27571" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27573" href="Data.Nat.Properties.html#27540" class="Bound">n</a> <a id="27575" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27577" href="Data.Nat.Properties.html#27542" class="Bound">o</a> <a id="27579" class="Symbol">→</a> <a id="27581" href="Data.Nat.Properties.html#27538" class="Bound">m</a> <a id="27583" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27585" href="Data.Nat.Properties.html#27540" class="Bound">n</a>
<a id="27587" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="27607" class="Symbol">_</a>       <a id="27615" class="Symbol">_</a>         <a id="27625" class="Symbol">_</a>  <a id="27628" class="Symbol">=</a> <a id="27630" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="27634" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27646" class="Symbol">(</a><a id="27647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27651" href="Data.Nat.Properties.html#27651" class="Bound">m</a><a id="27652" class="Symbol">)</a> <a id="27654" class="Symbol">(</a><a id="27655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27659" href="Data.Nat.Properties.html#27659" class="Bound">n</a><a id="27660" class="Symbol">)</a> <a id="27662" href="Data.Nat.Properties.html#27662" class="Bound">o</a><a id="27663" class="Symbol">@(</a><a id="27665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27669" class="Symbol">_)</a> <a id="27672" href="Data.Nat.Properties.html#27672" class="Bound">le</a> <a id="27675" class="Symbol">=</a>
  <a id="27679" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="27683" class="Symbol">(</a><a id="27684" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27696" href="Data.Nat.Properties.html#27651" class="Bound">m</a> <a id="27698" href="Data.Nat.Properties.html#27659" class="Bound">n</a> <a id="27700" href="Data.Nat.Properties.html#27662" class="Bound">o</a> <a id="27702" class="Symbol">(</a><a id="27703" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="27715" class="Symbol">_</a> <a id="27717" class="Symbol">_</a> <a id="27719" class="Symbol">_</a> <a id="27721" href="Data.Nat.Properties.html#27672" class="Bound">le</a><a id="27723" class="Symbol">))</a>

<a id="*-cancelˡ-≤"></a><a id="27727" href="Data.Nat.Properties.html#27727" class="Function">*-cancelˡ-≤</a> <a id="27739" class="Symbol">:</a> <a id="27741" class="Symbol">∀</a> <a id="27743" href="Data.Nat.Properties.html#27743" class="Bound">o</a> <a id="27745" class="Symbol">.{{</a><a id="27748" href="Data.Nat.Properties.html#27748" class="Bound">_</a> <a id="27750" class="Symbol">:</a> <a id="27752" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27760" href="Data.Nat.Properties.html#27743" class="Bound">o</a><a id="27761" class="Symbol">}}</a> <a id="27764" class="Symbol">→</a> <a id="27766" href="Data.Nat.Properties.html#27743" class="Bound">o</a> <a id="27768" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27770" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="27772" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27774" href="Data.Nat.Properties.html#27743" class="Bound">o</a> <a id="27776" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27778" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="27780" class="Symbol">→</a> <a id="27782" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="27784" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27786" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="27788" href="Data.Nat.Properties.html#27727" class="Function">*-cancelˡ-≤</a> <a id="27800" class="Symbol">{</a><a id="27801" href="Data.Nat.Properties.html#27801" class="Bound">m</a><a id="27802" class="Symbol">}</a> <a id="27804" class="Symbol">{</a><a id="27805" href="Data.Nat.Properties.html#27805" class="Bound">n</a><a id="27806" class="Symbol">}</a> <a id="27808" href="Data.Nat.Properties.html#27808" class="Bound">o</a> <a id="27810" class="Keyword">rewrite</a> <a id="27818" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="27825" href="Data.Nat.Properties.html#27808" class="Bound">o</a> <a id="27827" href="Data.Nat.Properties.html#27801" class="Bound">m</a> <a id="27829" class="Symbol">|</a> <a id="27831" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="27838" href="Data.Nat.Properties.html#27808" class="Bound">o</a> <a id="27840" href="Data.Nat.Properties.html#27805" class="Bound">n</a> <a id="27842" class="Symbol">=</a> <a id="27844" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27856" href="Data.Nat.Properties.html#27801" class="Bound">m</a> <a id="27858" href="Data.Nat.Properties.html#27805" class="Bound">n</a> <a id="27860" href="Data.Nat.Properties.html#27808" class="Bound">o</a>

<a id="*-mono-≤"></a><a id="27863" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27872" class="Symbol">:</a> <a id="27874" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="27885" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="27889" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="27893" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="27897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="27901" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27910" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="27920" href="Data.Nat.Properties.html#27920" class="Bound">u≤v</a> <a id="27924" class="Symbol">=</a> <a id="27926" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="27930" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27939" class="Symbol">(</a><a id="27940" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="27944" href="Data.Nat.Properties.html#27944" class="Bound">m≤n</a><a id="27947" class="Symbol">)</a> <a id="27949" href="Data.Nat.Properties.html#27949" class="Bound">u≤v</a> <a id="27953" class="Symbol">=</a> <a id="27955" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="27964" href="Data.Nat.Properties.html#27949" class="Bound">u≤v</a> <a id="27968" class="Symbol">(</a><a id="27969" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27978" href="Data.Nat.Properties.html#27944" class="Bound">m≤n</a> <a id="27982" href="Data.Nat.Properties.html#27949" class="Bound">u≤v</a><a id="27985" class="Symbol">)</a>

<a id="*-monoˡ-≤"></a><a id="27988" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="27998" class="Symbol">:</a> <a id="28000" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="28015" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28019" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28023" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28027" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="28037" class="Symbol">=</a> <a id="28039" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="28051" class="Symbol">_</a> <a id="28053" class="Symbol">_</a> <a id="28055" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28059" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="28066" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a>

<a id="*-monoʳ-≤"></a><a id="28076" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="28086" class="Symbol">:</a> <a id="28088" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="28102" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28106" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28110" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28114" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="28124" class="Symbol">=</a> <a id="28126" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="28138" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28142" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28146" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28150" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="28157" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a>

<a id="*-mono-&lt;"></a><a id="28167" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28176" class="Symbol">:</a> <a id="28178" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="28189" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28193" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28197" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28201" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28205" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28214" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="28232" href="Data.Nat.Properties.html#28232" class="Bound">u&lt;v</a><a id="28235" class="Symbol">@(</a><a id="28237" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28241" class="Symbol">_)</a> <a id="28244" class="Symbol">=</a> <a id="28246" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="28252" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28261" class="Symbol">(</a><a id="28262" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="28266" href="Data.Nat.Properties.html#28266" class="Bound">m&lt;n</a><a id="28269" class="Symbol">@(</a><a id="28271" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28275" class="Symbol">_))</a> <a id="28279" href="Data.Nat.Properties.html#28279" class="Bound">u&lt;v</a><a id="28282" class="Symbol">@(</a><a id="28284" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28288" class="Symbol">_)</a> <a id="28291" class="Symbol">=</a> <a id="28293" href="Data.Nat.Properties.html#20579" class="Function">+-mono-&lt;</a> <a id="28302" href="Data.Nat.Properties.html#28279" class="Bound">u&lt;v</a> <a id="28306" class="Symbol">(</a><a id="28307" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28316" href="Data.Nat.Properties.html#28266" class="Bound">m&lt;n</a> <a id="28320" href="Data.Nat.Properties.html#28279" class="Bound">u&lt;v</a><a id="28323" class="Symbol">)</a>

<a id="*-monoˡ-&lt;"></a><a id="28326" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28336" class="Symbol">:</a> <a id="28338" class="Symbol">∀</a> <a id="28340" href="Data.Nat.Properties.html#28340" class="Bound">n</a> <a id="28342" class="Symbol">.{{</a><a id="28345" href="Data.Nat.Properties.html#28345" class="Bound">_</a> <a id="28347" class="Symbol">:</a> <a id="28349" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28357" href="Data.Nat.Properties.html#28340" class="Bound">n</a><a id="28358" class="Symbol">}}</a> <a id="28361" class="Symbol">→</a> <a id="28363" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="28374" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28378" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28382" class="Symbol">(</a><a id="28383" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="28386" href="Data.Nat.Properties.html#28340" class="Bound">n</a><a id="28387" class="Symbol">)</a>
<a id="28389" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28399" href="Data.Nat.Properties.html#28399" class="Bound">n</a><a id="28400" class="Symbol">@(</a><a id="28402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28406" class="Symbol">_)</a> <a id="28409" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="28427" class="Symbol">=</a> <a id="28429" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="28435" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28445" href="Data.Nat.Properties.html#28445" class="Bound">n</a><a id="28446" class="Symbol">@(</a><a id="28448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28452" class="Symbol">_)</a> <a id="28455" class="Symbol">(</a><a id="28456" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="28460" href="Data.Nat.Properties.html#28460" class="Bound">m&lt;o</a><a id="28463" class="Symbol">@(</a><a id="28465" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28469" class="Symbol">_))</a> <a id="28473" class="Symbol">=</a> <a id="28475" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="28486" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="28493" class="Symbol">(</a><a id="28494" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28504" href="Data.Nat.Properties.html#28445" class="Bound">n</a> <a id="28506" href="Data.Nat.Properties.html#28460" class="Bound">m&lt;o</a><a id="28509" class="Symbol">)</a>

<a id="*-monoʳ-&lt;"></a><a id="28512" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28522" class="Symbol">:</a> <a id="28524" class="Symbol">∀</a> <a id="28526" href="Data.Nat.Properties.html#28526" class="Bound">n</a> <a id="28528" class="Symbol">.{{</a><a id="28531" href="Data.Nat.Properties.html#28531" class="Bound">_</a> <a id="28533" class="Symbol">:</a> <a id="28535" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28543" href="Data.Nat.Properties.html#28526" class="Bound">n</a><a id="28544" class="Symbol">}}</a> <a id="28547" class="Symbol">→</a> <a id="28549" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="28560" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28564" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28568" class="Symbol">(</a><a id="28569" href="Data.Nat.Properties.html#28526" class="Bound">n</a> <a id="28571" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="28573" class="Symbol">)</a>
<a id="28575" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28585" class="Symbol">(</a><a id="28586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28590" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="28594" class="Symbol">)</a>      <a id="28601" href="Data.Nat.Properties.html#28601" class="Bound">m&lt;o</a><a id="28604" class="Symbol">@(</a><a id="28606" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28610" class="Symbol">_)</a> <a id="28613" class="Symbol">=</a> <a id="28615" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="28624" href="Data.Nat.Properties.html#28601" class="Bound">m&lt;o</a> <a id="28628" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="28632" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28642" class="Symbol">(</a><a id="28643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28647" href="Data.Nat.Properties.html#28647" class="Bound">n</a><a id="28648" class="Symbol">@(</a><a id="28650" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28654" class="Symbol">_))</a> <a id="28658" href="Data.Nat.Properties.html#28658" class="Bound">m&lt;o</a><a id="28661" class="Symbol">@(</a><a id="28663" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28667" class="Symbol">_)</a> <a id="28670" class="Symbol">=</a> <a id="28672" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="28681" href="Data.Nat.Properties.html#28658" class="Bound">m&lt;o</a> <a id="28685" class="Symbol">(</a><a id="28686" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="28690" class="Symbol">(</a><a id="28691" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28701" href="Data.Nat.Properties.html#28647" class="Bound">n</a> <a id="28703" href="Data.Nat.Properties.html#28658" class="Bound">m&lt;o</a><a id="28706" class="Symbol">))</a>

<a id="m≤m*n"></a><a id="28710" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="28716" class="Symbol">:</a> <a id="28718" class="Symbol">∀</a> <a id="28720" href="Data.Nat.Properties.html#28720" class="Bound">m</a> <a id="28722" href="Data.Nat.Properties.html#28722" class="Bound">n</a> <a id="28724" class="Symbol">.{{</a><a id="28727" href="Data.Nat.Properties.html#28727" class="Bound">_</a> <a id="28729" class="Symbol">:</a> <a id="28731" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28739" href="Data.Nat.Properties.html#28722" class="Bound">n</a><a id="28740" class="Symbol">}}</a> <a id="28743" class="Symbol">→</a> <a id="28745" href="Data.Nat.Properties.html#28720" class="Bound">m</a> <a id="28747" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="28749" href="Data.Nat.Properties.html#28720" class="Bound">m</a> <a id="28751" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28753" href="Data.Nat.Properties.html#28722" class="Bound">n</a>
<a id="28755" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="28761" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28763" href="Data.Nat.Properties.html#28763" class="Bound">n</a><a id="28764" class="Symbol">@(</a><a id="28766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28770" class="Symbol">_)</a> <a id="28773" class="Symbol">=</a> <a id="28775" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28783" href="Data.Nat.Properties.html#28761" class="Bound">m</a>     <a id="28789" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28792" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="28796" class="Symbol">(</a><a id="28797" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="28809" href="Data.Nat.Properties.html#28761" class="Bound">m</a><a id="28810" class="Symbol">)</a> <a id="28812" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28816" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28818" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28820" class="Number">1</a> <a id="28822" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="28825" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="28835" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28837" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a> <a id="28843" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="28847" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28849" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28851" href="Data.Nat.Properties.html#28763" class="Bound">n</a> <a id="28853" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n*m"></a><a id="28856" href="Data.Nat.Properties.html#28856" class="Function">m≤n*m</a> <a id="28862" class="Symbol">:</a> <a id="28864" class="Symbol">∀</a> <a id="28866" href="Data.Nat.Properties.html#28866" class="Bound">m</a> <a id="28868" href="Data.Nat.Properties.html#28868" class="Bound">n</a> <a id="28870" class="Symbol">.{{</a><a id="28873" href="Data.Nat.Properties.html#28873" class="Bound">_</a> <a id="28875" class="Symbol">:</a> <a id="28877" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28885" href="Data.Nat.Properties.html#28868" class="Bound">n</a><a id="28886" class="Symbol">}}</a> <a id="28889" class="Symbol">→</a> <a id="28891" href="Data.Nat.Properties.html#28866" class="Bound">m</a> <a id="28893" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="28895" href="Data.Nat.Properties.html#28868" class="Bound">n</a> <a id="28897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28899" href="Data.Nat.Properties.html#28866" class="Bound">m</a>
<a id="28901" href="Data.Nat.Properties.html#28856" class="Function">m≤n*m</a> <a id="28907" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28909" href="Data.Nat.Properties.html#28909" class="Bound">n</a><a id="28910" class="Symbol">@(</a><a id="28912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28916" class="Symbol">_)</a> <a id="28919" class="Symbol">=</a> <a id="28921" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28929" href="Data.Nat.Properties.html#28907" class="Bound">m</a>     <a id="28935" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="28938" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="28944" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28946" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28948" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="28952" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28954" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28956" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28958" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28961" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="28968" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28970" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28972" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28976" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28978" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28980" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28982" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n⇒m≤o*n"></a><a id="28985" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a> <a id="28995" class="Symbol">:</a> <a id="28997" class="Symbol">∀</a> <a id="28999" href="Data.Nat.Properties.html#28999" class="Bound">o</a> <a id="29001" class="Symbol">.{{</a><a id="29004" href="Data.Nat.Properties.html#29004" class="Bound">_</a> <a id="29006" class="Symbol">:</a> <a id="29008" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29016" href="Data.Nat.Properties.html#28999" class="Bound">o</a><a id="29017" class="Symbol">}}</a> <a id="29020" class="Symbol">→</a> <a id="29022" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29024" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29026" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29028" class="Symbol">→</a> <a id="29030" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29032" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29034" href="Data.Nat.Properties.html#28999" class="Bound">o</a> <a id="29036" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="29040" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a> <a id="29050" href="Data.Nat.Properties.html#29050" class="Bound">o</a> <a id="29052" href="Data.Nat.Properties.html#29052" class="Bound">m≤n</a> <a id="29056" class="Symbol">=</a> <a id="29058" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="29066" href="Data.Nat.Properties.html#29052" class="Bound">m≤n</a> <a id="29070" class="Symbol">(</a><a id="29071" href="Data.Nat.Properties.html#28856" class="Function">m≤n*m</a> <a id="29077" class="Symbol">_</a> <a id="29079" href="Data.Nat.Properties.html#29050" class="Bound">o</a><a id="29080" class="Symbol">)</a>

<a id="m≤n⇒m≤n*o"></a><a id="29083" href="Data.Nat.Properties.html#29083" class="Function">m≤n⇒m≤n*o</a> <a id="29093" class="Symbol">:</a> <a id="29095" class="Symbol">∀</a> <a id="29097" href="Data.Nat.Properties.html#29097" class="Bound">o</a> <a id="29099" class="Symbol">.{{</a><a id="29102" href="Data.Nat.Properties.html#29102" class="Bound">_</a> <a id="29104" class="Symbol">:</a> <a id="29106" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29114" href="Data.Nat.Properties.html#29097" class="Bound">o</a><a id="29115" class="Symbol">}}</a> <a id="29118" class="Symbol">→</a> <a id="29120" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29122" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29124" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29126" class="Symbol">→</a> <a id="29128" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29130" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29132" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29134" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29136" href="Data.Nat.Properties.html#29097" class="Bound">o</a>
<a id="29138" href="Data.Nat.Properties.html#29083" class="Function">m≤n⇒m≤n*o</a> <a id="29148" href="Data.Nat.Properties.html#29148" class="Bound">o</a> <a id="29150" href="Data.Nat.Properties.html#29150" class="Bound">m≤n</a> <a id="29154" class="Symbol">=</a> <a id="29156" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="29164" href="Data.Nat.Properties.html#29150" class="Bound">m≤n</a> <a id="29168" class="Symbol">(</a><a id="29169" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="29175" class="Symbol">_</a> <a id="29177" href="Data.Nat.Properties.html#29148" class="Bound">o</a><a id="29178" class="Symbol">)</a>

<a id="m&lt;m*n"></a><a id="29181" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="29187" class="Symbol">:</a> <a id="29189" class="Symbol">∀</a> <a id="29191" href="Data.Nat.Properties.html#29191" class="Bound">m</a> <a id="29193" href="Data.Nat.Properties.html#29193" class="Bound">n</a> <a id="29195" class="Symbol">.{{</a><a id="29198" href="Data.Nat.Properties.html#29198" class="Bound">_</a> <a id="29200" class="Symbol">:</a> <a id="29202" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29210" href="Data.Nat.Properties.html#29191" class="Bound">m</a><a id="29211" class="Symbol">}}</a> <a id="29214" class="Symbol">→</a> <a id="29216" class="Number">1</a> <a id="29218" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29220" href="Data.Nat.Properties.html#29193" class="Bound">n</a> <a id="29222" class="Symbol">→</a> <a id="29224" href="Data.Nat.Properties.html#29191" class="Bound">m</a> <a id="29226" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29228" href="Data.Nat.Properties.html#29191" class="Bound">m</a> <a id="29230" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29232" href="Data.Nat.Properties.html#29193" class="Bound">n</a>
<a id="29234" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="29240" href="Data.Nat.Properties.html#29240" class="Bound">m</a><a id="29241" class="Symbol">@(</a><a id="29243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29247" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a><a id="29250" class="Symbol">)</a> <a id="29252" href="Data.Nat.Properties.html#29252" class="Bound">n</a><a id="29253" class="Symbol">@(</a><a id="29255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29259" class="Symbol">(</a><a id="29260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29264" href="Data.Nat.Properties.html#29264" class="Bound">n-2</a><a id="29267" class="Symbol">))</a> <a id="29270" class="Symbol">(</a><a id="29271" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29275" class="Symbol">(</a><a id="29276" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29280" class="Symbol">_))</a> <a id="29284" class="Symbol">=</a> <a id="29286" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="29301" href="Data.Nat.Properties.html#29240" class="Bound">m</a>           <a id="29313" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="29316" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29320" class="Symbol">(</a><a id="29321" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29325" class="Symbol">(</a><a id="29326" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="29332" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a> <a id="29336" href="Data.Nat.Properties.html#29264" class="Bound">n-2</a><a id="29339" class="Symbol">))</a> <a id="29342" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="29346" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29348" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29350" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a>     <a id="29358" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="29361" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="29371" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29373" class="Symbol">(</a><a id="29374" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="29380" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a> <a id="29384" href="Data.Nat.Properties.html#29252" class="Bound">n</a><a id="29385" class="Symbol">)</a> <a id="29387" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="29391" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29395" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a> <a id="29399" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29401" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29403" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="29409" href="Data.Nat.Properties.html#29240" class="Bound">m</a> <a id="29411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29413" href="Data.Nat.Properties.html#29252" class="Bound">n</a>       <a id="29421" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m&lt;n⇒m&lt;n*o"></a><a id="29424" href="Data.Nat.Properties.html#29424" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="29434" class="Symbol">:</a> <a id="29436" class="Symbol">∀</a> <a id="29438" href="Data.Nat.Properties.html#29438" class="Bound">o</a> <a id="29440" class="Symbol">.{{</a><a id="29443" href="Data.Nat.Properties.html#29443" class="Bound">_</a> <a id="29445" class="Symbol">:</a> <a id="29447" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29455" href="Data.Nat.Properties.html#29438" class="Bound">o</a><a id="29456" class="Symbol">}}</a> <a id="29459" class="Symbol">→</a> <a id="29461" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29463" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29465" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29467" class="Symbol">→</a> <a id="29469" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29471" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29473" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29475" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29477" href="Data.Nat.Properties.html#29438" class="Bound">o</a>
<a id="29479" href="Data.Nat.Properties.html#29424" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="29489" class="Symbol">=</a> <a id="29491" href="Data.Nat.Properties.html#29083" class="Function">m≤n⇒m≤n*o</a>

<a id="m&lt;n⇒m&lt;o*n"></a><a id="29502" href="Data.Nat.Properties.html#29502" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="29512" class="Symbol">:</a> <a id="29514" class="Symbol">∀</a> <a id="29516" class="Symbol">{</a><a id="29517" href="Data.Nat.Properties.html#29517" class="Bound">m</a> <a id="29519" href="Data.Nat.Properties.html#29519" class="Bound">n</a><a id="29520" class="Symbol">}</a> <a id="29522" href="Data.Nat.Properties.html#29522" class="Bound">o</a> <a id="29524" class="Symbol">.{{</a><a id="29527" href="Data.Nat.Properties.html#29527" class="Bound">_</a> <a id="29529" class="Symbol">:</a> <a id="29531" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29539" href="Data.Nat.Properties.html#29522" class="Bound">o</a><a id="29540" class="Symbol">}}</a> <a id="29543" class="Symbol">→</a> <a id="29545" href="Data.Nat.Properties.html#29517" class="Bound">m</a> <a id="29547" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29549" href="Data.Nat.Properties.html#29519" class="Bound">n</a> <a id="29551" class="Symbol">→</a> <a id="29553" href="Data.Nat.Properties.html#29517" class="Bound">m</a> <a id="29555" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29557" href="Data.Nat.Properties.html#29522" class="Bound">o</a> <a id="29559" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29561" href="Data.Nat.Properties.html#29519" class="Bound">n</a>
<a id="29563" href="Data.Nat.Properties.html#29502" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="29573" class="Symbol">=</a> <a id="29575" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a>

<a id="*-cancelʳ-&lt;"></a><a id="29586" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29598" class="Symbol">:</a> <a id="29600" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="29618" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="29622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="29626" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29638" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29646" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29654" class="Symbol">(</a><a id="29655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29659" href="Data.Nat.Properties.html#29659" class="Bound">o</a><a id="29660" class="Symbol">)</a> <a id="29662" class="Symbol">_</a>     <a id="29668" class="Symbol">=</a> <a id="29670" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="29676" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29688" class="Symbol">(</a><a id="29689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29693" href="Data.Nat.Properties.html#29693" class="Bound">m</a><a id="29694" class="Symbol">)</a> <a id="29696" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29704" class="Symbol">(</a><a id="29705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29709" href="Data.Nat.Properties.html#29709" class="Bound">o</a><a id="29710" class="Symbol">)</a> <a id="29712" class="Symbol">_</a>     <a id="29718" class="Symbol">=</a> <a id="29720" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="29726" href="Data.Nat.Properties.html#29586" class="CatchallClause Function">*-cancelʳ-&lt;</a><a id="29737" class="CatchallClause"> </a><a id="29738" href="Data.Nat.Properties.html#29738" class="CatchallClause Bound">m</a><a id="29739" class="CatchallClause">       </a><a id="29746" class="CatchallClause Symbol">(</a><a id="29747" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="29750" class="CatchallClause"> </a><a id="29751" href="Data.Nat.Properties.html#29751" class="CatchallClause Bound">n</a><a id="29752" class="CatchallClause Symbol">)</a><a id="29753" class="CatchallClause"> </a><a id="29754" class="CatchallClause Symbol">(</a><a id="29755" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="29758" class="CatchallClause"> </a><a id="29759" href="Data.Nat.Properties.html#29759" class="CatchallClause Bound">o</a><a id="29760" class="CatchallClause Symbol">)</a><a id="29761" class="CatchallClause"> </a><a id="29762" href="Data.Nat.Properties.html#29762" class="CatchallClause Bound">nm&lt;om</a> <a id="29768" class="Symbol">=</a>
  <a id="29772" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29776" class="Symbol">(</a><a id="29777" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29789" href="Data.Nat.Properties.html#29738" class="Bound">m</a> <a id="29791" href="Data.Nat.Properties.html#29751" class="Bound">n</a> <a id="29793" href="Data.Nat.Properties.html#29759" class="Bound">o</a> <a id="29795" class="Symbol">(</a><a id="29796" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="29808" href="Data.Nat.Properties.html#29738" class="Bound">m</a> <a id="29810" class="Symbol">_</a> <a id="29812" class="Symbol">_</a> <a id="29814" href="Data.Nat.Properties.html#29762" class="Bound">nm&lt;om</a><a id="29819" class="Symbol">))</a>

<a id="*-cancelˡ-&lt;"></a><a id="29823" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="29835" class="Symbol">:</a> <a id="29837" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="29854" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="29858" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="29862" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="29874" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29876" href="Data.Nat.Properties.html#29876" class="Bound">y</a> <a id="29878" href="Data.Nat.Properties.html#29878" class="Bound">z</a> <a id="29880" class="Keyword">rewrite</a> <a id="29888" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="29895" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29897" href="Data.Nat.Properties.html#29876" class="Bound">y</a> <a id="29899" class="Symbol">|</a> <a id="29901" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="29908" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29910" href="Data.Nat.Properties.html#29878" class="Bound">z</a> <a id="29912" class="Symbol">=</a> <a id="29914" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29926" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29928" href="Data.Nat.Properties.html#29876" class="Bound">y</a> <a id="29930" href="Data.Nat.Properties.html#29878" class="Bound">z</a>

<a id="*-cancel-&lt;"></a><a id="29933" href="Data.Nat.Properties.html#29933" class="Function">*-cancel-&lt;</a> <a id="29944" class="Symbol">:</a> <a id="29946" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="29959" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="29963" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="29967" href="Data.Nat.Properties.html#29933" class="Function">*-cancel-&lt;</a> <a id="29978" class="Symbol">=</a> <a id="29980" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="29992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29994" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a>

<a id="30007" class="Comment">------------------------------------------------------------------------</a>
<a id="30080" class="Comment">-- Properties of _^_</a>
<a id="30101" class="Comment">------------------------------------------------------------------------</a>

<a id="^-identityʳ"></a><a id="30175" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30187" class="Symbol">:</a> <a id="30189" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="30203" class="Number">1</a> <a id="30205" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>
<a id="30209" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30229" class="Symbol">=</a> <a id="30231" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30236" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30248" class="Symbol">(</a><a id="30249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30253" href="Data.Nat.Properties.html#30253" class="Bound">n</a><a id="30254" class="Symbol">)</a> <a id="30256" class="Symbol">=</a> <a id="30258" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30263" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30267" class="Symbol">(</a><a id="30268" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30280" href="Data.Nat.Properties.html#30253" class="Bound">n</a><a id="30281" class="Symbol">)</a>

<a id="^-zeroˡ"></a><a id="30284" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30292" class="Symbol">:</a> <a id="30294" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="30303" class="Number">1</a> <a id="30305" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>
<a id="30309" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30317" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30325" class="Symbol">=</a> <a id="30327" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30332" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30340" class="Symbol">(</a><a id="30341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30345" href="Data.Nat.Properties.html#30345" class="Bound">n</a><a id="30346" class="Symbol">)</a> <a id="30348" class="Symbol">=</a> <a id="30350" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="30367" class="Number">1</a> <a id="30369" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30375" href="Data.Nat.Properties.html#30345" class="Bound">n</a>   <a id="30379" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="30385" class="Number">1</a> <a id="30387" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30389" class="Symbol">(</a><a id="30390" class="Number">1</a> <a id="30392" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30394" href="Data.Nat.Properties.html#30345" class="Bound">n</a><a id="30395" class="Symbol">)</a> <a id="30397" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30400" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="30412" class="Symbol">(</a><a id="30413" class="Number">1</a> <a id="30415" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30417" href="Data.Nat.Properties.html#30345" class="Bound">n</a><a id="30418" class="Symbol">)</a> <a id="30420" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30424" class="Number">1</a> <a id="30426" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30428" href="Data.Nat.Properties.html#30345" class="Bound">n</a>       <a id="30436" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30439" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30447" href="Data.Nat.Properties.html#30345" class="Bound">n</a> <a id="30449" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30453" class="Number">1</a>           <a id="30465" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^-distribˡ-+-*"></a><a id="30468" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30483" class="Symbol">:</a> <a id="30485" class="Symbol">∀</a> <a id="30487" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30489" href="Data.Nat.Properties.html#30489" class="Bound">n</a> <a id="30491" href="Data.Nat.Properties.html#30491" class="Bound">o</a> <a id="30493" class="Symbol">→</a> <a id="30495" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30497" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30499" class="Symbol">(</a><a id="30500" href="Data.Nat.Properties.html#30489" class="Bound">n</a> <a id="30502" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="30504" href="Data.Nat.Properties.html#30491" class="Bound">o</a><a id="30505" class="Symbol">)</a> <a id="30507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30509" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30511" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30513" href="Data.Nat.Properties.html#30489" class="Bound">n</a> <a id="30515" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30517" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30519" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30521" href="Data.Nat.Properties.html#30491" class="Bound">o</a>
<a id="30523" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30538" href="Data.Nat.Properties.html#30538" class="Bound">m</a> <a id="30540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30548" href="Data.Nat.Properties.html#30548" class="Bound">o</a> <a id="30550" class="Symbol">=</a> <a id="30552" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="30556" class="Symbol">(</a><a id="30557" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="30569" class="Symbol">(</a><a id="30570" href="Data.Nat.Properties.html#30538" class="Bound">m</a> <a id="30572" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30574" href="Data.Nat.Properties.html#30548" class="Bound">o</a><a id="30575" class="Symbol">))</a>
<a id="30578" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30593" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30595" class="Symbol">(</a><a id="30596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30600" href="Data.Nat.Properties.html#30600" class="Bound">n</a><a id="30601" class="Symbol">)</a> <a id="30603" href="Data.Nat.Properties.html#30603" class="Bound">o</a> <a id="30605" class="Symbol">=</a> <a id="30607" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="30624" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30628" class="Symbol">(</a><a id="30629" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30631" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30633" class="Symbol">(</a><a id="30634" href="Data.Nat.Properties.html#30600" class="Bound">n</a> <a id="30636" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="30638" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30639" class="Symbol">))</a>       <a id="30648" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30651" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30656" class="Symbol">(</a><a id="30657" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30659" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="30661" class="Symbol">)</a> <a id="30663" class="Symbol">(</a><a id="30664" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30679" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30681" href="Data.Nat.Properties.html#30600" class="Bound">n</a> <a id="30683" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30684" class="Symbol">)</a> <a id="30686" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30690" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30692" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30694" class="Symbol">((</a><a id="30696" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30698" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30700" href="Data.Nat.Properties.html#30600" class="Bound">n</a><a id="30701" class="Symbol">)</a> <a id="30703" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30705" class="Symbol">(</a><a id="30706" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30708" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30710" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30711" class="Symbol">))</a> <a id="30714" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30717" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="30721" class="Symbol">(</a><a id="30722" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="30730" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30732" class="Symbol">_</a> <a id="30734" class="Symbol">_)</a> <a id="30737" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30741" class="Symbol">(</a><a id="30742" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30744" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30746" class="Symbol">(</a><a id="30747" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30749" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30751" href="Data.Nat.Properties.html#30600" class="Bound">n</a><a id="30752" class="Symbol">))</a> <a id="30755" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30757" class="Symbol">(</a><a id="30758" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30760" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30762" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30763" class="Symbol">)</a> <a id="30765" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^-semigroup-morphism"></a><a id="30768" href="Data.Nat.Properties.html#30768" class="Function">^-semigroup-morphism</a> <a id="30789" class="Symbol">:</a> <a id="30791" class="Symbol">∀</a> <a id="30793" class="Symbol">{</a><a id="30794" href="Data.Nat.Properties.html#30794" class="Bound">n</a><a id="30795" class="Symbol">}</a> <a id="30797" class="Symbol">→</a> <a id="30799" class="Symbol">(</a><a id="30800" href="Data.Nat.Properties.html#30794" class="Bound">n</a> <a id="30802" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="30804" class="Symbol">)</a> <a id="30806" href="Algebra.Morphism.html#1580" class="Function">Is</a> <a id="30809" href="Data.Nat.Properties.html#17335" class="Function">+-semigroup</a> <a id="30821" href="Algebra.Morphism.html#1580" class="Function">-Semigroup⟶</a> <a id="30833" href="Data.Nat.Properties.html#24808" class="Function">*-semigroup</a>
<a id="30845" href="Data.Nat.Properties.html#30768" class="Function">^-semigroup-morphism</a> <a id="30866" class="Symbol">=</a> <a id="30868" class="Keyword">record</a>
  <a id="30877" class="Symbol">{</a> <a id="30879" href="Algebra.Morphism.html#1494" class="Field">⟦⟧-cong</a> <a id="30887" class="Symbol">=</a> <a id="30889" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30894" class="Symbol">(_</a> <a id="30897" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="30899" class="Symbol">)</a>
  <a id="30903" class="Symbol">;</a> <a id="30905" href="Algebra.Morphism.html#1538" class="Field">∙-homo</a>  <a id="30913" class="Symbol">=</a> <a id="30915" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30930" class="Symbol">_</a>
  <a id="30934" class="Symbol">}</a>

<a id="^-monoid-morphism"></a><a id="30937" href="Data.Nat.Properties.html#30937" class="Function">^-monoid-morphism</a> <a id="30955" class="Symbol">:</a> <a id="30957" class="Symbol">∀</a> <a id="30959" class="Symbol">{</a><a id="30960" href="Data.Nat.Properties.html#30960" class="Bound">n</a><a id="30961" class="Symbol">}</a> <a id="30963" class="Symbol">→</a> <a id="30965" class="Symbol">(</a><a id="30966" href="Data.Nat.Properties.html#30960" class="Bound">n</a> <a id="30968" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="30970" class="Symbol">)</a> <a id="30972" href="Algebra.Morphism.html#2150" class="Function">Is</a> <a id="30975" href="Data.Nat.Properties.html#17566" class="Function">+-0-monoid</a> <a id="30986" href="Algebra.Morphism.html#2150" class="Function">-Monoid⟶</a> <a id="30995" href="Data.Nat.Properties.html#25039" class="Function">*-1-monoid</a>
<a id="31006" href="Data.Nat.Properties.html#30937" class="Function">^-monoid-morphism</a> <a id="31024" class="Symbol">=</a> <a id="31026" class="Keyword">record</a>
  <a id="31035" class="Symbol">{</a> <a id="31037" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="31045" class="Symbol">=</a> <a id="31047" href="Data.Nat.Properties.html#30768" class="Function">^-semigroup-morphism</a>
  <a id="31070" class="Symbol">;</a> <a id="31072" href="Algebra.Morphism.html#2067" class="Field">ε-homo</a>  <a id="31080" class="Symbol">=</a> <a id="31082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="31089" class="Symbol">}</a>

<a id="^-*-assoc"></a><a id="31092" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31102" class="Symbol">:</a> <a id="31104" class="Symbol">∀</a> <a id="31106" href="Data.Nat.Properties.html#31106" class="Bound">m</a> <a id="31108" href="Data.Nat.Properties.html#31108" class="Bound">n</a> <a id="31110" href="Data.Nat.Properties.html#31110" class="Bound">o</a> <a id="31112" class="Symbol">→</a> <a id="31114" class="Symbol">(</a><a id="31115" href="Data.Nat.Properties.html#31106" class="Bound">m</a> <a id="31117" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31119" href="Data.Nat.Properties.html#31108" class="Bound">n</a><a id="31120" class="Symbol">)</a> <a id="31122" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31124" href="Data.Nat.Properties.html#31110" class="Bound">o</a> <a id="31126" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31128" href="Data.Nat.Properties.html#31106" class="Bound">m</a> <a id="31130" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31132" class="Symbol">(</a><a id="31133" href="Data.Nat.Properties.html#31108" class="Bound">n</a> <a id="31135" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31137" href="Data.Nat.Properties.html#31110" class="Bound">o</a><a id="31138" class="Symbol">)</a>
<a id="31140" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31150" href="Data.Nat.Properties.html#31150" class="Bound">m</a> <a id="31152" href="Data.Nat.Properties.html#31152" class="Bound">n</a> <a id="31154" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="31162" class="Symbol">=</a> <a id="31164" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31169" class="Symbol">(</a><a id="31170" href="Data.Nat.Properties.html#31150" class="Bound">m</a> <a id="31172" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="31174" class="Symbol">)</a> <a id="31176" class="Symbol">(</a><a id="31177" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31181" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="31183" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="31191" href="Data.Nat.Properties.html#31152" class="Bound">n</a><a id="31192" class="Symbol">)</a>
<a id="31194" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31204" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31206" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31208" class="Symbol">(</a><a id="31209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31213" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31214" class="Symbol">)</a> <a id="31216" class="Symbol">=</a> <a id="31218" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="31235" class="Symbol">(</a><a id="31236" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31238" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31240" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31241" class="Symbol">)</a> <a id="31243" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31245" class="Symbol">((</a><a id="31247" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31249" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31251" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31252" class="Symbol">)</a> <a id="31254" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31256" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31257" class="Symbol">)</a> <a id="31259" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31262" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31267" class="Symbol">((</a><a id="31269" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31271" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31273" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31274" class="Symbol">)</a> <a id="31276" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="31278" class="Symbol">)</a> <a id="31280" class="Symbol">(</a><a id="31281" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31291" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31293" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31295" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31296" class="Symbol">)</a> <a id="31298" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31302" class="Symbol">(</a><a id="31303" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31305" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31307" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31308" class="Symbol">)</a> <a id="31310" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31312" class="Symbol">(</a><a id="31313" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31315" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31317" class="Symbol">(</a><a id="31318" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31320" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31322" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31323" class="Symbol">))</a> <a id="31326" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31329" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31333" class="Symbol">(</a><a id="31334" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="31349" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31351" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31353" class="Symbol">(</a><a id="31354" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31356" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31358" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31359" class="Symbol">))</a> <a id="31362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31366" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31368" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31370" class="Symbol">(</a><a id="31371" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31373" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="31375" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31377" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31379" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31380" class="Symbol">)</a>         <a id="31390" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31393" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31398" class="Symbol">(</a><a id="31399" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31401" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="31403" class="Symbol">)</a> <a id="31405" class="Symbol">(</a><a id="31406" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31410" class="Symbol">(</a><a id="31411" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="31417" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31419" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31420" class="Symbol">))</a> <a id="31423" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31427" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31429" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31431" class="Symbol">(</a><a id="31432" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31434" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31436" class="Symbol">(</a><a id="31437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31441" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31442" class="Symbol">))</a> <a id="31445" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m^n≡0⇒m≡0"></a><a id="31448" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31458" class="Symbol">:</a> <a id="31460" class="Symbol">∀</a> <a id="31462" href="Data.Nat.Properties.html#31462" class="Bound">m</a> <a id="31464" href="Data.Nat.Properties.html#31464" class="Bound">n</a> <a id="31466" class="Symbol">→</a> <a id="31468" href="Data.Nat.Properties.html#31462" class="Bound">m</a> <a id="31470" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31472" href="Data.Nat.Properties.html#31464" class="Bound">n</a> <a id="31474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31476" class="Number">0</a> <a id="31478" class="Symbol">→</a> <a id="31480" href="Data.Nat.Properties.html#31462" class="Bound">m</a> <a id="31482" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31484" class="Number">0</a>
<a id="31486" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31496" href="Data.Nat.Properties.html#31496" class="Bound">m</a> <a id="31498" class="Symbol">(</a><a id="31499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31503" href="Data.Nat.Properties.html#31503" class="Bound">n</a><a id="31504" class="Symbol">)</a> <a id="31506" href="Data.Nat.Properties.html#31506" class="Bound">eq</a> <a id="31509" class="Symbol">=</a> <a id="31511" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="31513" href="Function.Base.html#704" class="Function">id</a> <a id="31516" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="31518" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31528" href="Data.Nat.Properties.html#31496" class="Bound">m</a> <a id="31530" href="Data.Nat.Properties.html#31503" class="Bound">n</a> <a id="31532" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="31535" class="Symbol">(</a><a id="31536" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="31550" href="Data.Nat.Properties.html#31496" class="Bound">m</a> <a id="31552" href="Data.Nat.Properties.html#31506" class="Bound">eq</a><a id="31554" class="Symbol">)</a>

<a id="m^n≡1⇒n≡0∨m≡1"></a><a id="31557" href="Data.Nat.Properties.html#31557" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="31571" class="Symbol">:</a> <a id="31573" class="Symbol">∀</a> <a id="31575" href="Data.Nat.Properties.html#31575" class="Bound">m</a> <a id="31577" href="Data.Nat.Properties.html#31577" class="Bound">n</a> <a id="31579" class="Symbol">→</a> <a id="31581" href="Data.Nat.Properties.html#31575" class="Bound">m</a> <a id="31583" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31585" href="Data.Nat.Properties.html#31577" class="Bound">n</a> <a id="31587" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31589" class="Number">1</a> <a id="31591" class="Symbol">→</a> <a id="31593" href="Data.Nat.Properties.html#31577" class="Bound">n</a> <a id="31595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31597" class="Number">0</a> <a id="31599" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="31601" href="Data.Nat.Properties.html#31575" class="Bound">m</a> <a id="31603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31605" class="Number">1</a>
<a id="31607" href="Data.Nat.Properties.html#31557" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="31621" href="Data.Nat.Properties.html#31621" class="Bound">m</a> <a id="31623" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="31631" class="Symbol">_</a>  <a id="31634" class="Symbol">=</a> <a id="31636" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="31641" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31646" href="Data.Nat.Properties.html#31557" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="31660" href="Data.Nat.Properties.html#31660" class="Bound">m</a> <a id="31662" class="Symbol">(</a><a id="31663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31667" href="Data.Nat.Properties.html#31667" class="Bound">n</a><a id="31668" class="Symbol">)</a> <a id="31670" href="Data.Nat.Properties.html#31670" class="Bound">eq</a> <a id="31673" class="Symbol">=</a> <a id="31675" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="31680" class="Symbol">(</a><a id="31681" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="31691" href="Data.Nat.Properties.html#31660" class="Bound">m</a> <a id="31693" class="Symbol">(</a><a id="31694" href="Data.Nat.Properties.html#31660" class="Bound">m</a> <a id="31696" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31698" href="Data.Nat.Properties.html#31667" class="Bound">n</a><a id="31699" class="Symbol">)</a> <a id="31701" href="Data.Nat.Properties.html#31670" class="Bound">eq</a><a id="31703" class="Symbol">)</a>

<a id="m^n≢0"></a><a id="31706" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="31712" class="Symbol">:</a> <a id="31714" class="Symbol">∀</a> <a id="31716" href="Data.Nat.Properties.html#31716" class="Bound">m</a> <a id="31718" href="Data.Nat.Properties.html#31718" class="Bound">n</a> <a id="31720" class="Symbol">.{{</a><a id="31723" href="Data.Nat.Properties.html#31723" class="Bound">_</a> <a id="31725" class="Symbol">:</a> <a id="31727" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="31735" href="Data.Nat.Properties.html#31716" class="Bound">m</a><a id="31736" class="Symbol">}}</a> <a id="31739" class="Symbol">→</a> <a id="31741" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="31749" class="Symbol">(</a><a id="31750" href="Data.Nat.Properties.html#31716" class="Bound">m</a> <a id="31752" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31754" href="Data.Nat.Properties.html#31718" class="Bound">n</a><a id="31755" class="Symbol">)</a>
<a id="31757" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="31763" href="Data.Nat.Properties.html#31763" class="Bound">m</a> <a id="31765" href="Data.Nat.Properties.html#31765" class="Bound">n</a> <a id="31767" class="Symbol">=</a> <a id="31769" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="31779" class="Symbol">(</a><a id="31780" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="31792" href="Data.Nat.Properties.html#31763" class="Bound">m</a> <a id="31794" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="31797" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31807" href="Data.Nat.Properties.html#31763" class="Bound">m</a> <a id="31809" href="Data.Nat.Properties.html#31765" class="Bound">n</a><a id="31810" class="Symbol">)</a>

<a id="m^n&gt;0"></a><a id="31813" href="Data.Nat.Properties.html#31813" class="Function">m^n&gt;0</a> <a id="31819" class="Symbol">:</a> <a id="31821" class="Symbol">∀</a> <a id="31823" href="Data.Nat.Properties.html#31823" class="Bound">m</a> <a id="31825" class="Symbol">.{{</a><a id="31828" href="Data.Nat.Properties.html#31828" class="Bound">_</a> <a id="31830" class="Symbol">:</a> <a id="31832" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="31840" href="Data.Nat.Properties.html#31823" class="Bound">m</a><a id="31841" class="Symbol">}}</a> <a id="31844" href="Data.Nat.Properties.html#31844" class="Bound">n</a> <a id="31846" class="Symbol">→</a> <a id="31848" href="Data.Nat.Properties.html#31823" class="Bound">m</a> <a id="31850" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31852" href="Data.Nat.Properties.html#31844" class="Bound">n</a> <a id="31854" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="31856" class="Number">0</a>
<a id="31858" href="Data.Nat.Properties.html#31813" class="Function">m^n&gt;0</a> <a id="31864" href="Data.Nat.Properties.html#31864" class="Bound">m</a> <a id="31866" href="Data.Nat.Properties.html#31866" class="Bound">n</a> <a id="31868" class="Symbol">=</a> <a id="31870" href="Data.Nat.Base.html#3677" class="Function">&gt;-nonZero⁻¹</a> <a id="31882" class="Symbol">(</a><a id="31883" href="Data.Nat.Properties.html#31864" class="Bound">m</a> <a id="31885" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31887" href="Data.Nat.Properties.html#31866" class="Bound">n</a><a id="31888" class="Symbol">)</a> <a id="31890" class="Symbol">{{</a><a id="31892" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="31898" href="Data.Nat.Properties.html#31864" class="Bound">m</a> <a id="31900" href="Data.Nat.Properties.html#31866" class="Bound">n</a><a id="31901" class="Symbol">}}</a>

<a id="^-monoˡ-≤"></a><a id="31905" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="31915" class="Symbol">:</a> <a id="31917" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="31932" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="31936" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="31940" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>
<a id="31944" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="31954" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="31959" href="Data.Nat.Properties.html#31959" class="Bound">m≤o</a> <a id="31963" class="Symbol">=</a> <a id="31965" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="31969" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="31973" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="31983" class="Symbol">(</a><a id="31984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31988" href="Data.Nat.Properties.html#31988" class="Bound">n</a><a id="31989" class="Symbol">)</a> <a id="31991" href="Data.Nat.Properties.html#31991" class="Bound">m≤o</a> <a id="31995" class="Symbol">=</a> <a id="31997" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="32006" href="Data.Nat.Properties.html#31991" class="Bound">m≤o</a> <a id="32010" class="Symbol">(</a><a id="32011" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="32021" href="Data.Nat.Properties.html#31988" class="Bound">n</a> <a id="32023" href="Data.Nat.Properties.html#31991" class="Bound">m≤o</a><a id="32026" class="Symbol">)</a>

<a id="^-monoʳ-≤"></a><a id="32029" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32039" class="Symbol">:</a> <a id="32041" class="Symbol">∀</a> <a id="32043" href="Data.Nat.Properties.html#32043" class="Bound">m</a> <a id="32045" class="Symbol">.{{</a><a id="32048" href="Data.Nat.Properties.html#32048" class="Bound">_</a> <a id="32050" class="Symbol">:</a> <a id="32052" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="32060" href="Data.Nat.Properties.html#32043" class="Bound">m</a><a id="32061" class="Symbol">}}</a> <a id="32064" class="Symbol">→</a> <a id="32066" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32077" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="32081" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="32085" class="Symbol">(</a><a id="32086" href="Data.Nat.Properties.html#32043" class="Bound">m</a> <a id="32088" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="32090" class="Symbol">)</a>
<a id="32092" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32102" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32104" class="Symbol">{_}</a> <a id="32108" class="Symbol">{</a><a id="32109" href="Data.Nat.Properties.html#32109" class="Bound">o</a><a id="32110" class="Symbol">}</a> <a id="32112" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="32116" class="Symbol">=</a> <a id="32118" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="32126" class="Symbol">(</a><a id="32127" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="32139" class="Symbol">(</a><a id="32140" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32142" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="32144" href="Data.Nat.Properties.html#32109" class="Bound">o</a><a id="32145" class="Symbol">)</a> <a id="32147" class="Symbol">{{</a><a id="32149" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="32155" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32157" href="Data.Nat.Properties.html#32109" class="Bound">o</a><a id="32158" class="Symbol">}})</a>
<a id="32162" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32172" href="Data.Nat.Properties.html#32172" class="Bound">m</a> <a id="32174" class="Symbol">(</a><a id="32175" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32179" href="Data.Nat.Properties.html#32179" class="Bound">n≤o</a><a id="32182" class="Symbol">)</a> <a id="32184" class="Symbol">=</a> <a id="32186" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="32196" href="Data.Nat.Properties.html#32172" class="Bound">m</a> <a id="32198" class="Symbol">(</a><a id="32199" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32209" href="Data.Nat.Properties.html#32172" class="Bound">m</a> <a id="32211" href="Data.Nat.Properties.html#32179" class="Bound">n≤o</a><a id="32214" class="Symbol">)</a>

<a id="^-monoˡ-&lt;"></a><a id="32217" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32227" class="Symbol">:</a> <a id="32229" class="Symbol">∀</a> <a id="32231" href="Data.Nat.Properties.html#32231" class="Bound">n</a> <a id="32233" class="Symbol">.{{</a><a id="32236" href="Data.Nat.Properties.html#32236" class="Bound">_</a> <a id="32238" class="Symbol">:</a> <a id="32240" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="32248" href="Data.Nat.Properties.html#32231" class="Bound">n</a><a id="32249" class="Symbol">}}</a> <a id="32252" class="Symbol">→</a> <a id="32254" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32265" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32269" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32273" class="Symbol">(</a><a id="32274" href="Data.Nat.Base.html#6567" class="Function Operator">_^</a> <a id="32277" href="Data.Nat.Properties.html#32231" class="Bound">n</a><a id="32278" class="Symbol">)</a>
<a id="32280" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32290" class="Symbol">(</a><a id="32291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32295" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32299" class="Symbol">)</a>      <a id="32306" href="Data.Nat.Properties.html#32306" class="Bound">m&lt;o</a> <a id="32310" class="Symbol">=</a> <a id="32312" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="32322" class="Number">1</a> <a id="32324" href="Data.Nat.Properties.html#32306" class="Bound">m&lt;o</a>
<a id="32328" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32338" class="Symbol">(</a><a id="32339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32343" href="Data.Nat.Properties.html#32343" class="Bound">n</a><a id="32344" class="Symbol">@(</a><a id="32346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32350" class="Symbol">_))</a> <a id="32354" href="Data.Nat.Properties.html#32354" class="Bound">m&lt;o</a> <a id="32358" class="Symbol">=</a> <a id="32360" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="32369" href="Data.Nat.Properties.html#32354" class="Bound">m&lt;o</a> <a id="32373" class="Symbol">(</a><a id="32374" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32384" href="Data.Nat.Properties.html#32343" class="Bound">n</a> <a id="32386" href="Data.Nat.Properties.html#32354" class="Bound">m&lt;o</a><a id="32389" class="Symbol">)</a>

<a id="^-monoʳ-&lt;"></a><a id="32392" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32402" class="Symbol">:</a> <a id="32404" class="Symbol">∀</a> <a id="32406" href="Data.Nat.Properties.html#32406" class="Bound">m</a> <a id="32408" class="Symbol">→</a> <a id="32410" class="Number">1</a> <a id="32412" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="32414" href="Data.Nat.Properties.html#32406" class="Bound">m</a> <a id="32416" class="Symbol">→</a> <a id="32418" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32429" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32433" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32437" class="Symbol">(</a><a id="32438" href="Data.Nat.Properties.html#32406" class="Bound">m</a> <a id="32440" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="32442" class="Symbol">)</a>
<a id="32444" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32454" href="Data.Nat.Properties.html#32454" class="Bound">m</a><a id="32455" class="Symbol">@(</a><a id="32457" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32461" class="Symbol">_)</a> <a id="32464" href="Data.Nat.Properties.html#32464" class="Bound">1&lt;m</a> <a id="32468" class="Symbol">{</a><a id="32469" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32473" class="Symbol">}</a>  <a id="32476" class="Symbol">{</a><a id="32477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32481" href="Data.Nat.Properties.html#32481" class="Bound">o</a><a id="32482" class="Symbol">}</a> <a id="32484" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>       <a id="32494" class="Symbol">=</a> <a id="32496" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="32505" href="Data.Nat.Properties.html#32464" class="Bound">1&lt;m</a> <a id="32509" class="Symbol">(</a><a id="32510" href="Data.Nat.Properties.html#31813" class="Function">m^n&gt;0</a> <a id="32516" href="Data.Nat.Properties.html#32454" class="Bound">m</a> <a id="32518" href="Data.Nat.Properties.html#32481" class="Bound">o</a><a id="32519" class="Symbol">)</a>
<a id="32521" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32531" href="Data.Nat.Properties.html#32531" class="Bound">m</a><a id="32532" class="Symbol">@(</a><a id="32534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32538" class="Symbol">_)</a> <a id="32541" href="Data.Nat.Properties.html#32541" class="Bound">1&lt;m</a> <a id="32545" class="Symbol">{</a><a id="32546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32550" href="Data.Nat.Properties.html#32550" class="Bound">n</a><a id="32551" class="Symbol">}</a> <a id="32553" class="Symbol">{</a><a id="32554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32558" href="Data.Nat.Properties.html#32558" class="Bound">o</a><a id="32559" class="Symbol">}</a> <a id="32561" class="Symbol">(</a><a id="32562" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="32566" href="Data.Nat.Properties.html#32566" class="Bound">n&lt;o</a><a id="32569" class="Symbol">)</a> <a id="32571" class="Symbol">=</a> <a id="32573" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="32583" href="Data.Nat.Properties.html#32531" class="Bound">m</a> <a id="32585" class="Symbol">(</a><a id="32586" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32596" href="Data.Nat.Properties.html#32531" class="Bound">m</a> <a id="32598" href="Data.Nat.Properties.html#32541" class="Bound">1&lt;m</a> <a id="32602" href="Data.Nat.Properties.html#32566" class="Bound">n&lt;o</a><a id="32605" class="Symbol">)</a>

<a id="32608" class="Comment">------------------------------------------------------------------------</a>
<a id="32681" class="Comment">-- Properties of _⊓_ and _⊔_</a>
<a id="32710" class="Comment">------------------------------------------------------------------------</a>
<a id="32783" class="Comment">-- Basic specification in terms of _≤_</a>

<a id="m≤n⇒m⊔n≡n"></a><a id="32823" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32833" class="Symbol">:</a> <a id="32835" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32837" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="32839" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32841" class="Symbol">→</a> <a id="32843" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32845" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="32847" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32849" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32851" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="32853" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32863" class="Symbol">{</a><a id="32864" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32868" class="Symbol">}</a>  <a id="32871" class="Symbol">_</a>         <a id="32881" class="Symbol">=</a> <a id="32883" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32888" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32898" class="Symbol">{</a><a id="32899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32903" href="Data.Nat.Properties.html#32903" class="Bound">m</a><a id="32904" class="Symbol">}</a> <a id="32906" class="Symbol">(</a><a id="32907" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32911" href="Data.Nat.Properties.html#32911" class="Bound">m≤n</a><a id="32914" class="Symbol">)</a> <a id="32916" class="Symbol">=</a> <a id="32918" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32927" class="Symbol">(</a><a id="32928" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32938" href="Data.Nat.Properties.html#32911" class="Bound">m≤n</a><a id="32941" class="Symbol">)</a>

<a id="m≥n⇒m⊔n≡m"></a><a id="32944" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="32954" class="Symbol">:</a> <a id="32956" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32958" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="32960" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32962" class="Symbol">→</a> <a id="32964" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32966" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="32968" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32972" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="32974" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="32984" class="Symbol">{</a><a id="32985" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32989" class="Symbol">}</a>  <a id="32992" class="Symbol">{</a><a id="32993" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32997" class="Symbol">}</a>  <a id="33000" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33010" class="Symbol">=</a> <a id="33012" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33017" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33027" class="Symbol">{</a><a id="33028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33032" href="Data.Nat.Properties.html#33032" class="Bound">m</a><a id="33033" class="Symbol">}</a> <a id="33035" class="Symbol">{</a><a id="33036" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33040" class="Symbol">}</a>  <a id="33043" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33053" class="Symbol">=</a> <a id="33055" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33060" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33070" class="Symbol">{</a><a id="33071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33075" href="Data.Nat.Properties.html#33075" class="Bound">m</a><a id="33076" class="Symbol">}</a> <a id="33078" class="Symbol">{</a><a id="33079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33083" href="Data.Nat.Properties.html#33083" class="Bound">n</a><a id="33084" class="Symbol">}</a> <a id="33086" class="Symbol">(</a><a id="33087" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="33091" href="Data.Nat.Properties.html#33091" class="Bound">m≥n</a><a id="33094" class="Symbol">)</a> <a id="33096" class="Symbol">=</a> <a id="33098" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33107" class="Symbol">(</a><a id="33108" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33118" href="Data.Nat.Properties.html#33091" class="Bound">m≥n</a><a id="33121" class="Symbol">)</a>

<a id="m≤n⇒m⊓n≡m"></a><a id="33124" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33134" class="Symbol">:</a> <a id="33136" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33138" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="33140" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33142" class="Symbol">→</a> <a id="33144" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33146" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="33148" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33152" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="33154" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33164" class="Symbol">{</a><a id="33165" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33169" class="Symbol">}</a>  <a id="33172" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33182" class="Symbol">=</a> <a id="33184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33189" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33199" class="Symbol">{</a><a id="33200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33204" href="Data.Nat.Properties.html#33204" class="Bound">m</a><a id="33205" class="Symbol">}</a> <a id="33207" class="Symbol">(</a><a id="33208" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="33212" href="Data.Nat.Properties.html#33212" class="Bound">m≤n</a><a id="33215" class="Symbol">)</a> <a id="33217" class="Symbol">=</a> <a id="33219" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33224" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33228" class="Symbol">(</a><a id="33229" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33239" href="Data.Nat.Properties.html#33212" class="Bound">m≤n</a><a id="33242" class="Symbol">)</a>

<a id="m≥n⇒m⊓n≡n"></a><a id="33245" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33255" class="Symbol">:</a> <a id="33257" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33259" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="33261" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33263" class="Symbol">→</a> <a id="33265" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33267" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="33269" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33273" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="33275" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33285" class="Symbol">{</a><a id="33286" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33290" class="Symbol">}</a>  <a id="33293" class="Symbol">{</a><a id="33294" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33298" class="Symbol">}</a>  <a id="33301" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33311" class="Symbol">=</a> <a id="33313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33318" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33328" class="Symbol">{</a><a id="33329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33333" href="Data.Nat.Properties.html#33333" class="Bound">m</a><a id="33334" class="Symbol">}</a> <a id="33336" class="Symbol">{</a><a id="33337" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33341" class="Symbol">}</a>  <a id="33344" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33354" class="Symbol">=</a> <a id="33356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33361" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33371" class="Symbol">{</a><a id="33372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33376" href="Data.Nat.Properties.html#33376" class="Bound">m</a><a id="33377" class="Symbol">}</a> <a id="33379" class="Symbol">{</a><a id="33380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33384" href="Data.Nat.Properties.html#33384" class="Bound">n</a><a id="33385" class="Symbol">}</a> <a id="33387" class="Symbol">(</a><a id="33388" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="33392" href="Data.Nat.Properties.html#33392" class="Bound">m≤n</a><a id="33395" class="Symbol">)</a> <a id="33397" class="Symbol">=</a> <a id="33399" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33408" class="Symbol">(</a><a id="33409" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33419" href="Data.Nat.Properties.html#33392" class="Bound">m≤n</a><a id="33422" class="Symbol">)</a>

<a id="⊓-operator"></a><a id="33425" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="33436" class="Symbol">:</a> <a id="33438" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="33450" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a>
<a id="33466" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="33477" class="Symbol">=</a> <a id="33479" class="Keyword">record</a>
  <a id="33488" class="Symbol">{</a> <a id="33490" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="33500" class="Symbol">=</a> <a id="33502" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a>
  <a id="33514" class="Symbol">;</a> <a id="33516" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="33526" class="Symbol">=</a> <a id="33528" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a>
  <a id="33540" class="Symbol">}</a>

<a id="⊔-operator"></a><a id="33543" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a> <a id="33554" class="Symbol">:</a> <a id="33556" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="33568" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a>
<a id="33584" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a> <a id="33595" class="Symbol">=</a> <a id="33597" class="Keyword">record</a>
  <a id="33606" class="Symbol">{</a> <a id="33608" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="33618" class="Symbol">=</a> <a id="33620" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a>
  <a id="33632" class="Symbol">;</a> <a id="33634" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="33644" class="Symbol">=</a> <a id="33646" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a>
  <a id="33658" class="Symbol">}</a>

<a id="33661" class="Comment">------------------------------------------------------------------------</a>
<a id="33734" class="Comment">-- Equality to their counterparts defined in terms of primitive operations</a>

<a id="⊔≡⊔′"></a><a id="33810" href="Data.Nat.Properties.html#33810" class="Function">⊔≡⊔′</a> <a id="33815" class="Symbol">:</a> <a id="33817" class="Symbol">∀</a> <a id="33819" href="Data.Nat.Properties.html#33819" class="Bound">m</a> <a id="33821" href="Data.Nat.Properties.html#33821" class="Bound">n</a> <a id="33823" class="Symbol">→</a> <a id="33825" href="Data.Nat.Properties.html#33819" class="Bound">m</a> <a id="33827" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="33829" href="Data.Nat.Properties.html#33821" class="Bound">n</a> <a id="33831" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33833" href="Data.Nat.Properties.html#33819" class="Bound">m</a> <a id="33835" href="Data.Nat.Base.html#5773" class="Function Operator">⊔′</a> <a id="33838" href="Data.Nat.Properties.html#33821" class="Bound">n</a>
<a id="33840" href="Data.Nat.Properties.html#33810" class="Function">⊔≡⊔′</a> <a id="33845" href="Data.Nat.Properties.html#33845" class="Bound">m</a> <a id="33847" href="Data.Nat.Properties.html#33847" class="Bound">n</a> <a id="33849" class="Keyword">with</a> <a id="33854" href="Data.Nat.Properties.html#33845" class="Bound">m</a> <a id="33856" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="33859" href="Data.Nat.Properties.html#33847" class="Bound">n</a> <a id="33861" class="Keyword">in</a> <a id="33864" class="Argument">eq</a>
<a id="33867" class="Symbol">...</a> <a id="33871" class="Symbol">|</a> <a id="33873" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="33879" class="Symbol">=</a> <a id="33881" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33891" class="Symbol">(</a><a id="33892" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="33896" class="Symbol">(λ</a> <a id="33899" href="Data.Nat.Properties.html#33899" class="Bound">m&lt;n</a> <a id="33903" class="Symbol">→</a> <a id="33905" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="33911" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="33913" href="Data.Nat.Properties.html#33864" class="Bound">eq</a> <a id="33916" class="Symbol">(</a><a id="33917" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="33922" href="Data.Nat.Properties.html#33899" class="Bound">m&lt;n</a><a id="33925" class="Symbol">)))</a>
<a id="33929" class="Symbol">...</a> <a id="33933" class="Symbol">|</a> <a id="33935" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="33941" class="Symbol">=</a> <a id="33943" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="33953" class="Symbol">(</a><a id="33954" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="33958" class="Symbol">(</a><a id="33959" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="33964" class="Bound">m</a> <a id="33966" class="Bound">n</a> <a id="33968" class="Symbol">(</a><a id="33969" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="33975" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="33977" class="Symbol">(</a><a id="33978" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="33982" href="Data.Nat.Properties.html#33864" class="Bound">eq</a><a id="33984" class="Symbol">)</a> <a id="33986" class="Symbol">_)))</a>

<a id="⊓≡⊓′"></a><a id="33992" href="Data.Nat.Properties.html#33992" class="Function">⊓≡⊓′</a> <a id="33997" class="Symbol">:</a> <a id="33999" class="Symbol">∀</a> <a id="34001" href="Data.Nat.Properties.html#34001" class="Bound">m</a> <a id="34003" href="Data.Nat.Properties.html#34003" class="Bound">n</a> <a id="34005" class="Symbol">→</a> <a id="34007" href="Data.Nat.Properties.html#34001" class="Bound">m</a> <a id="34009" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="34011" href="Data.Nat.Properties.html#34003" class="Bound">n</a> <a id="34013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34015" href="Data.Nat.Properties.html#34001" class="Bound">m</a> <a id="34017" href="Data.Nat.Base.html#6141" class="Function Operator">⊓′</a> <a id="34020" href="Data.Nat.Properties.html#34003" class="Bound">n</a>
<a id="34022" href="Data.Nat.Properties.html#33992" class="Function">⊓≡⊓′</a> <a id="34027" href="Data.Nat.Properties.html#34027" class="Bound">m</a> <a id="34029" href="Data.Nat.Properties.html#34029" class="Bound">n</a> <a id="34031" class="Keyword">with</a> <a id="34036" href="Data.Nat.Properties.html#34027" class="Bound">m</a> <a id="34038" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="34041" href="Data.Nat.Properties.html#34029" class="Bound">n</a> <a id="34043" class="Keyword">in</a> <a id="34046" class="Argument">eq</a>
<a id="34049" class="Symbol">...</a> <a id="34053" class="Symbol">|</a> <a id="34055" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="34061" class="Symbol">=</a> <a id="34063" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="34073" class="Symbol">(</a><a id="34074" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="34078" class="Symbol">(λ</a> <a id="34081" href="Data.Nat.Properties.html#34081" class="Bound">m&lt;n</a> <a id="34085" class="Symbol">→</a> <a id="34087" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="34093" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34095" href="Data.Nat.Properties.html#34046" class="Bound">eq</a> <a id="34098" class="Symbol">(</a><a id="34099" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="34104" href="Data.Nat.Properties.html#34081" class="Bound">m&lt;n</a><a id="34107" class="Symbol">)))</a>
<a id="34111" class="Symbol">...</a> <a id="34115" class="Symbol">|</a> <a id="34117" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="34123" class="Symbol">=</a> <a id="34125" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="34135" class="Symbol">(</a><a id="34136" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="34140" class="Symbol">(</a><a id="34141" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="34146" class="Bound">m</a> <a id="34148" class="Bound">n</a> <a id="34150" class="Symbol">(</a><a id="34151" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="34157" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34159" class="Symbol">(</a><a id="34160" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="34164" href="Data.Nat.Properties.html#34046" class="Bound">eq</a><a id="34166" class="Symbol">)</a> <a id="34168" class="Symbol">_)))</a>

<a id="34174" class="Comment">------------------------------------------------------------------------</a>
<a id="34247" class="Comment">-- Derived properties of _⊓_ and _⊔_</a>

<a id="34285" class="Keyword">private</a>
  <a id="34295" class="Keyword">module</a> <a id="⊓-⊔-properties"></a><a id="34302" href="Data.Nat.Properties.html#34302" class="Module">⊓-⊔-properties</a>        <a id="34324" class="Symbol">=</a> <a id="34326" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">MinMaxOp</a>        <a id="34342" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="34353" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a>
  <a id="34366" class="Keyword">module</a> <a id="⊓-⊔-latticeProperties"></a><a id="34373" href="Data.Nat.Properties.html#34373" class="Module">⊓-⊔-latticeProperties</a> <a id="34395" class="Symbol">=</a> <a id="34397" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">LatticeMinMaxOp</a> <a id="34413" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="34424" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a>

<a id="34436" class="Keyword">open</a> <a id="34441" href="Data.Nat.Properties.html#34302" class="Module">⊓-⊔-properties</a> <a id="34456" class="Keyword">public</a>
  <a id="34465" class="Keyword">using</a>
  <a id="34473" class="Symbol">(</a> <a id="34475" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>                    <a id="34501" class="Comment">-- : Idempotent _⊓_</a>
  <a id="34523" class="Symbol">;</a> <a id="34525" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>                     <a id="34551" class="Comment">-- : Selective _⊓_</a>
  <a id="34572" class="Symbol">;</a> <a id="34574" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>                   <a id="34600" class="Comment">-- : Associative _⊓_</a>
  <a id="34623" class="Symbol">;</a> <a id="34625" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>                    <a id="34651" class="Comment">-- : Commutative _⊓_</a>

  <a id="34675" class="Symbol">;</a> <a id="34677" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a>                    <a id="34703" class="Comment">-- : Idempotent _⊔_</a>
  <a id="34725" class="Symbol">;</a> <a id="34727" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a>                     <a id="34753" class="Comment">-- : Selective _⊔_</a>
  <a id="34774" class="Symbol">;</a> <a id="34776" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>                   <a id="34802" class="Comment">-- : Associative _⊔_</a>
  <a id="34825" class="Symbol">;</a> <a id="34827" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>                    <a id="34853" class="Comment">-- : Commutative _⊔_</a>

  <a id="34877" class="Symbol">;</a> <a id="34879" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a>              <a id="34905" class="Comment">-- : _⊓_ DistributesOverˡ _⊔_</a>
  <a id="34937" class="Symbol">;</a> <a id="34939" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a>              <a id="34965" class="Comment">-- : _⊓_ DistributesOverʳ _⊔_</a>
  <a id="34997" class="Symbol">;</a> <a id="34999" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>               <a id="35025" class="Comment">-- : _⊓_ DistributesOver  _⊔_</a>
  <a id="35057" class="Symbol">;</a> <a id="35059" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a>              <a id="35085" class="Comment">-- : _⊔_ DistributesOverˡ _⊓_</a>
  <a id="35117" class="Symbol">;</a> <a id="35119" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a>              <a id="35145" class="Comment">-- : _⊔_ DistributesOverʳ _⊓_</a>
  <a id="35177" class="Symbol">;</a> <a id="35179" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>               <a id="35205" class="Comment">-- : _⊔_ DistributesOver  _⊓_</a>
  <a id="35237" class="Symbol">;</a> <a id="35239" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>               <a id="35265" class="Comment">-- : _⊓_ Absorbs _⊔_</a>
  <a id="35288" class="Symbol">;</a> <a id="35290" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>               <a id="35316" class="Comment">-- : _⊔_ Absorbs _⊓_</a>
  <a id="35339" class="Symbol">;</a> <a id="35341" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a>            <a id="35367" class="Comment">-- : Absorptive _⊔_ _⊓_</a>
  <a id="35393" class="Symbol">;</a> <a id="35395" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a>            <a id="35421" class="Comment">-- : Absorptive _⊓_ _⊔_</a>

  <a id="35448" class="Symbol">;</a> <a id="35450" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>                 <a id="35476" class="Comment">-- : IsMagma _⊓_</a>
  <a id="35495" class="Symbol">;</a> <a id="35497" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>             <a id="35523" class="Comment">-- : IsSemigroup _⊓_</a>
  <a id="35546" class="Symbol">;</a> <a id="35548" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>  <a id="35574" class="Comment">-- : IsCommutativeSemigroup _⊓_</a>
  <a id="35608" class="Symbol">;</a> <a id="35610" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>                  <a id="35636" class="Comment">-- : IsBand _⊓_</a>
  <a id="35654" class="Symbol">;</a> <a id="35656" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>        <a id="35682" class="Comment">-- : IsSelectiveMagma _⊓_</a>

  <a id="35711" class="Symbol">;</a> <a id="35713" href="Algebra.Construct.NaturalChoice.MaxOp.html#1476" class="Function">⊔-isMagma</a>                 <a id="35739" class="Comment">-- : IsMagma _⊔_</a>
  <a id="35758" class="Symbol">;</a> <a id="35760" href="Algebra.Construct.NaturalChoice.MaxOp.html#1520" class="Function">⊔-isSemigroup</a>             <a id="35786" class="Comment">-- : IsSemigroup _⊔_</a>
  <a id="35809" class="Symbol">;</a> <a id="35811" href="Algebra.Construct.NaturalChoice.MaxOp.html#1568" class="Function">⊔-isCommutativeSemigroup</a>  <a id="35837" class="Comment">-- : IsCommutativeSemigroup _⊔_</a>
  <a id="35871" class="Symbol">;</a> <a id="35873" href="Algebra.Construct.NaturalChoice.MaxOp.html#1627" class="Function">⊔-isBand</a>                  <a id="35899" class="Comment">-- : IsBand _⊔_</a>
  <a id="35917" class="Symbol">;</a> <a id="35919" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a>        <a id="35945" class="Comment">-- : IsSelectiveMagma _⊔_</a>

  <a id="35974" class="Symbol">;</a> <a id="35976" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a>                   <a id="36002" class="Comment">-- : Magma _ _</a>
  <a id="36019" class="Symbol">;</a> <a id="36021" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a>               <a id="36047" class="Comment">-- : Semigroup _ _</a>
  <a id="36068" class="Symbol">;</a> <a id="36070" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a>                    <a id="36096" class="Comment">-- : Band _ _</a>
  <a id="36112" class="Symbol">;</a> <a id="36114" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a>    <a id="36140" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="36172" class="Symbol">;</a> <a id="36174" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a>          <a id="36200" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="36227" class="Symbol">;</a> <a id="36229" href="Algebra.Construct.NaturalChoice.MaxOp.html#1769" class="Function">⊔-magma</a>                   <a id="36255" class="Comment">-- : Magma _ _</a>
  <a id="36272" class="Symbol">;</a> <a id="36274" href="Algebra.Construct.NaturalChoice.MaxOp.html#1811" class="Function">⊔-semigroup</a>               <a id="36300" class="Comment">-- : Semigroup _ _</a>
  <a id="36321" class="Symbol">;</a> <a id="36323" href="Algebra.Construct.NaturalChoice.MaxOp.html#1914" class="Function">⊔-band</a>                    <a id="36349" class="Comment">-- : Band _ _</a>
  <a id="36365" class="Symbol">;</a> <a id="36367" href="Algebra.Construct.NaturalChoice.MaxOp.html#1857" class="Function">⊔-commutativeSemigroup</a>    <a id="36393" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="36425" class="Symbol">;</a> <a id="36427" href="Algebra.Construct.NaturalChoice.MaxOp.html#1998" class="Function">⊔-selectiveMagma</a>          <a id="36453" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="36480" class="Symbol">;</a> <a id="36482" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>                     <a id="36508" class="Comment">-- : ∀ {m n o} → m ≥ o → n ≥ o → m ⊓ n ≥ o</a>
  <a id="36553" class="Symbol">;</a> <a id="36555" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a>             <a id="36581" class="Comment">-- : ∀ m n o → m ⊓ n ⊓ o ≡ (m ⊓ n) ⊓ (n ⊓ o)</a>
  <a id="36628" class="Symbol">;</a> <a id="36630" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>                  <a id="36656" class="Comment">-- : _⊓_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="36694" class="Symbol">;</a> <a id="36696" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a>                 <a id="36722" class="Comment">-- : ∀ n → (_⊓ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="36762" class="Symbol">;</a> <a id="36764" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a>                 <a id="36790" class="Comment">-- : ∀ n → (n ⊓_) Preserves _≤_ ⟶ _≤_</a>

  <a id="36831" class="Symbol">;</a> <a id="36833" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>                     <a id="36859" class="Comment">-- : ∀ {m n o} → m ≤ o → n ≤ o → m ⊔ n ≤ o</a>
  <a id="36904" class="Symbol">;</a> <a id="36906" href="Algebra.Construct.NaturalChoice.MaxOp.html#2293" class="Function">⊔-triangulate</a>             <a id="36932" class="Comment">-- : ∀ m n o → m ⊔ n ⊔ o ≡ (m ⊔ n) ⊔ (n ⊔ o)</a>
  <a id="36979" class="Symbol">;</a> <a id="36981" href="Algebra.Construct.NaturalChoice.MaxOp.html#2334" class="Function">⊔-mono-≤</a>                  <a id="37007" class="Comment">-- : _⊔_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="37045" class="Symbol">;</a> <a id="37047" href="Algebra.Construct.NaturalChoice.MaxOp.html#2370" class="Function">⊔-monoˡ-≤</a>                 <a id="37073" class="Comment">-- : ∀ n → (_⊔ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="37113" class="Symbol">;</a> <a id="37115" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a>                 <a id="37141" class="Comment">-- : ∀ n → (n ⊔_) Preserves _≤_ ⟶ _≤_</a>
  <a id="37181" class="Symbol">)</a>
  <a id="37185" class="Keyword">renaming</a>
  <a id="37196" class="Symbol">(</a> <a id="37198" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="37208" class="Symbol">to</a> <a id="37211" class="Function">m⊓n≡n⇒n≤m</a>    <a id="37224" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ n → n ≤ m</a>
  <a id="37259" class="Symbol">;</a> <a id="37261" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="37271" class="Symbol">to</a> <a id="37274" class="Function">m⊓n≡m⇒m≤n</a>    <a id="37287" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ m → m ≤ n</a>
  <a id="37322" class="Symbol">;</a> <a id="37324" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a>     <a id="37334" class="Symbol">to</a> <a id="37337" class="Function">m⊓n≤m</a>        <a id="37350" class="Comment">-- : ∀ m n → m ⊓ n ≤ m</a>
  <a id="37375" class="Symbol">;</a> <a id="37377" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a>     <a id="37387" class="Symbol">to</a> <a id="37390" class="Function">m⊓n≤n</a>        <a id="37403" class="Comment">-- : ∀ m n → m ⊓ n ≤ n</a>
  <a id="37428" class="Symbol">;</a> <a id="37430" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="37440" class="Symbol">to</a> <a id="37443" class="Function">m≤n⇒m⊓o≤n</a>    <a id="37456" class="Comment">-- : ∀ {m n} o → m ≤ n → m ⊓ o ≤ n</a>
  <a id="37493" class="Symbol">;</a> <a id="37495" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="37505" class="Symbol">to</a> <a id="37508" class="Function">m≤n⇒o⊓m≤n</a>    <a id="37521" class="Comment">-- : ∀ {m n} o → m ≤ n → o ⊓ m ≤ n</a>
  <a id="37558" class="Symbol">;</a> <a id="37560" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="37570" class="Symbol">to</a> <a id="37573" class="Function">m≤n⊓o⇒m≤n</a>    <a id="37586" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ n</a>
  <a id="37623" class="Symbol">;</a> <a id="37625" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="37635" class="Symbol">to</a> <a id="37638" class="Function">m≤n⊓o⇒m≤o</a>    <a id="37651" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ o</a>

  <a id="37689" class="Symbol">;</a> <a id="37691" href="Algebra.Construct.NaturalChoice.MaxOp.html#2034" class="Function">x⊔y≈y⇒x≤y</a> <a id="37701" class="Symbol">to</a> <a id="37704" class="Function">m⊔n≡n⇒m≤n</a>    <a id="37717" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ n → m ≤ n</a>
  <a id="37752" class="Symbol">;</a> <a id="37754" href="Algebra.Construct.NaturalChoice.MaxOp.html#2062" class="Function">x⊔y≈x⇒y≤x</a> <a id="37764" class="Symbol">to</a> <a id="37767" class="Function">m⊔n≡m⇒n≤m</a>    <a id="37780" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ m → n ≤ m</a>
  <a id="37815" class="Symbol">;</a> <a id="37817" href="Algebra.Construct.NaturalChoice.MaxOp.html#2090" class="Function">x≤x⊔y</a>     <a id="37827" class="Symbol">to</a> <a id="37830" class="Function">m≤m⊔n</a>        <a id="37843" class="Comment">-- : ∀ m n → m ≤ m ⊔ n</a>
  <a id="37868" class="Symbol">;</a> <a id="37870" href="Algebra.Construct.NaturalChoice.MaxOp.html#2114" class="Function">x≤y⊔x</a>     <a id="37880" class="Symbol">to</a> <a id="37883" class="Function">m≤n⊔m</a>        <a id="37896" class="Comment">-- : ∀ m n → m ≤ n ⊔ m</a>
  <a id="37921" class="Symbol">;</a> <a id="37923" href="Algebra.Construct.NaturalChoice.MaxOp.html#2138" class="Function">x≤y⇒x≤y⊔z</a> <a id="37933" class="Symbol">to</a> <a id="37936" class="Function">m≤n⇒m≤n⊔o</a>    <a id="37949" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ n ⊔ o</a>
  <a id="37986" class="Symbol">;</a> <a id="37988" href="Algebra.Construct.NaturalChoice.MaxOp.html#2166" class="Function">x≤y⇒x≤z⊔y</a> <a id="37998" class="Symbol">to</a> <a id="38001" class="Function">m≤n⇒m≤o⊔n</a>    <a id="38014" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ o ⊔ n</a>
  <a id="38051" class="Symbol">;</a> <a id="38053" href="Algebra.Construct.NaturalChoice.MaxOp.html#2194" class="Function">x⊔y≤z⇒x≤z</a> <a id="38063" class="Symbol">to</a> <a id="38066" class="Function">m⊔n≤o⇒m≤o</a>    <a id="38079" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → m ≤ o</a>
  <a id="38116" class="Symbol">;</a> <a id="38118" href="Algebra.Construct.NaturalChoice.MaxOp.html#2222" class="Function">x⊔y≤z⇒y≤z</a> <a id="38128" class="Symbol">to</a> <a id="38131" class="Function">m⊔n≤o⇒n≤o</a>    <a id="38144" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → n ≤ o</a>

  <a id="38182" class="Symbol">;</a> <a id="38184" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a>   <a id="38194" class="Symbol">to</a> <a id="38197" class="Function">m⊓n≤m⊔n</a>      <a id="38210" class="Comment">-- : ∀ m n → m ⊓ n ≤ m ⊔ n</a>
  <a id="38239" class="Symbol">)</a>

<a id="38242" class="Keyword">open</a> <a id="38247" href="Data.Nat.Properties.html#34373" class="Module">⊓-⊔-latticeProperties</a> <a id="38269" class="Keyword">public</a>
  <a id="38278" class="Keyword">using</a>
  <a id="38286" class="Symbol">(</a> <a id="38288" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>           <a id="38314" class="Comment">-- : IsSemilattice _⊓_</a>
  <a id="38339" class="Symbol">;</a> <a id="38341" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#757" class="Function">⊔-isSemilattice</a>           <a id="38367" class="Comment">-- : IsSemilattice _⊔_</a>
  <a id="38392" class="Symbol">;</a> <a id="38394" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>             <a id="38420" class="Comment">-- : IsLattice _⊔_ _⊓_</a>
  <a id="38445" class="Symbol">;</a> <a id="38447" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>             <a id="38473" class="Comment">-- : IsLattice _⊓_ _⊔_</a>
  <a id="38498" class="Symbol">;</a> <a id="38500" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="38526" class="Comment">-- : IsDistributiveLattice _⊔_ _⊓_</a>
  <a id="38563" class="Symbol">;</a> <a id="38565" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="38591" class="Comment">-- : IsDistributiveLattice _⊓_ _⊔_</a>

  <a id="38629" class="Symbol">;</a> <a id="38631" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a>             <a id="38657" class="Comment">-- : Semilattice _ _</a>
  <a id="38680" class="Symbol">;</a> <a id="38682" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#807" class="Function">⊔-semilattice</a>             <a id="38708" class="Comment">-- : Semilattice _ _</a>
  <a id="38731" class="Symbol">;</a> <a id="38733" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a>               <a id="38759" class="Comment">-- : Lattice _ _</a>
  <a id="38778" class="Symbol">;</a> <a id="38780" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a>               <a id="38806" class="Comment">-- : Lattice _ _</a>
  <a id="38825" class="Symbol">;</a> <a id="38827" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a>   <a id="38853" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="38884" class="Symbol">;</a> <a id="38886" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a>   <a id="38912" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="38943" class="Symbol">)</a>

<a id="38946" class="Comment">------------------------------------------------------------------------</a>
<a id="39019" class="Comment">-- Automatically derived properties of _⊓_ and _⊔_</a>

<a id="⊔-identityˡ"></a><a id="39071" href="Data.Nat.Properties.html#39071" class="Function">⊔-identityˡ</a> <a id="39083" class="Symbol">:</a> <a id="39085" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="39098" class="Number">0</a> <a id="39100" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="39104" href="Data.Nat.Properties.html#39071" class="Function">⊔-identityˡ</a> <a id="39116" class="Symbol">_</a> <a id="39118" class="Symbol">=</a> <a id="39120" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identityʳ"></a><a id="39126" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="39138" class="Symbol">:</a> <a id="39140" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="39154" class="Number">0</a> <a id="39156" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="39160" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="39172" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="39180" class="Symbol">=</a> <a id="39182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39187" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="39199" class="Symbol">(</a><a id="39200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39204" href="Data.Nat.Properties.html#39204" class="Bound">n</a><a id="39205" class="Symbol">)</a> <a id="39207" class="Symbol">=</a> <a id="39209" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identity"></a><a id="39215" href="Data.Nat.Properties.html#39215" class="Function">⊔-identity</a> <a id="39226" class="Symbol">:</a> <a id="39228" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="39237" class="Number">0</a> <a id="39239" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="39243" href="Data.Nat.Properties.html#39215" class="Function">⊔-identity</a> <a id="39254" class="Symbol">=</a> <a id="39256" href="Data.Nat.Properties.html#39071" class="Function">⊔-identityˡ</a> <a id="39268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39270" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a>

<a id="39283" class="Comment">------------------------------------------------------------------------</a>
<a id="39356" class="Comment">-- Structures</a>

<a id="⊔-0-isMonoid"></a><a id="39371" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a> <a id="39384" class="Symbol">:</a> <a id="39386" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="39395" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="39399" class="Number">0</a>
<a id="39401" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a> <a id="39414" class="Symbol">=</a> <a id="39416" class="Keyword">record</a>
  <a id="39425" class="Symbol">{</a> <a id="39427" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="39439" class="Symbol">=</a> <a id="39441" href="Algebra.Construct.NaturalChoice.MaxOp.html#1520" class="Function">⊔-isSemigroup</a>
  <a id="39457" class="Symbol">;</a> <a id="39459" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="39471" class="Symbol">=</a> <a id="39473" href="Data.Nat.Properties.html#39215" class="Function">⊔-identity</a>
  <a id="39486" class="Symbol">}</a>

<a id="⊔-0-isCommutativeMonoid"></a><a id="39489" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a> <a id="39513" class="Symbol">:</a> <a id="39515" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="39535" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="39539" class="Number">0</a>
<a id="39541" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a> <a id="39565" class="Symbol">=</a> <a id="39567" class="Keyword">record</a>
  <a id="39576" class="Symbol">{</a> <a id="39578" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="39587" class="Symbol">=</a> <a id="39589" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a>
  <a id="39604" class="Symbol">;</a> <a id="39606" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="39615" class="Symbol">=</a> <a id="39617" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="39626" class="Symbol">}</a>

<a id="39629" class="Comment">------------------------------------------------------------------------</a>
<a id="39702" class="Comment">-- Bundles</a>

<a id="⊔-0-monoid"></a><a id="39714" href="Data.Nat.Properties.html#39714" class="Function">⊔-0-monoid</a> <a id="39725" class="Symbol">:</a> <a id="39727" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="39734" href="Level.html#521" class="Function">0ℓ</a> <a id="39737" href="Level.html#521" class="Function">0ℓ</a>
<a id="39740" href="Data.Nat.Properties.html#39714" class="Function">⊔-0-monoid</a> <a id="39751" class="Symbol">=</a> <a id="39753" class="Keyword">record</a>
  <a id="39762" class="Symbol">{</a> <a id="39764" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="39773" class="Symbol">=</a> <a id="39775" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a>
  <a id="39790" class="Symbol">}</a>

<a id="⊔-0-commutativeMonoid"></a><a id="39793" href="Data.Nat.Properties.html#39793" class="Function">⊔-0-commutativeMonoid</a> <a id="39815" class="Symbol">:</a> <a id="39817" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="39835" href="Level.html#521" class="Function">0ℓ</a> <a id="39838" href="Level.html#521" class="Function">0ℓ</a>
<a id="39841" href="Data.Nat.Properties.html#39793" class="Function">⊔-0-commutativeMonoid</a> <a id="39863" class="Symbol">=</a> <a id="39865" class="Keyword">record</a>
  <a id="39874" class="Symbol">{</a> <a id="39876" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="39896" class="Symbol">=</a> <a id="39898" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="39924" class="Symbol">}</a>

<a id="39927" class="Comment">------------------------------------------------------------------------</a>
<a id="40000" class="Comment">-- Other properties of _⊔_ and _≤_/_&lt;_</a>

<a id="mono-≤-distrib-⊔"></a><a id="40040" href="Data.Nat.Properties.html#40040" class="Function">mono-≤-distrib-⊔</a> <a id="40057" class="Symbol">:</a> <a id="40059" class="Symbol">∀</a> <a id="40061" class="Symbol">{</a><a id="40062" href="Data.Nat.Properties.html#40062" class="Bound">f</a><a id="40063" class="Symbol">}</a> <a id="40065" class="Symbol">→</a> <a id="40067" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40069" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40079" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40083" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40085" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40089" class="Symbol">→</a>
                   <a id="40110" class="Symbol">∀</a> <a id="40112" href="Data.Nat.Properties.html#40112" class="Bound">m</a> <a id="40114" href="Data.Nat.Properties.html#40114" class="Bound">n</a> <a id="40116" class="Symbol">→</a> <a id="40118" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40120" class="Symbol">(</a><a id="40121" href="Data.Nat.Properties.html#40112" class="Bound">m</a> <a id="40123" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40125" href="Data.Nat.Properties.html#40114" class="Bound">n</a><a id="40126" class="Symbol">)</a> <a id="40128" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40130" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40132" href="Data.Nat.Properties.html#40112" class="Bound">m</a> <a id="40134" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40136" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40138" href="Data.Nat.Properties.html#40114" class="Bound">n</a>
<a id="40140" href="Data.Nat.Properties.html#40040" class="Function">mono-≤-distrib-⊔</a> <a id="40157" class="Symbol">{</a><a id="40158" href="Data.Nat.Properties.html#40158" class="Bound">f</a><a id="40159" class="Symbol">}</a> <a id="40161" class="Symbol">=</a> <a id="40163" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">⊓-⊔-properties.mono-≤-distrib-⊔</a> <a id="40195" class="Symbol">(</a><a id="40196" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40201" href="Data.Nat.Properties.html#40158" class="Bound">f</a><a id="40202" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="40205" href="Data.Nat.Properties.html#40205" class="Function">mono-≤-distrib-⊓</a> <a id="40222" class="Symbol">:</a> <a id="40224" class="Symbol">∀</a> <a id="40226" class="Symbol">{</a><a id="40227" href="Data.Nat.Properties.html#40227" class="Bound">f</a><a id="40228" class="Symbol">}</a> <a id="40230" class="Symbol">→</a> <a id="40232" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40234" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40244" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40248" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40250" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40254" class="Symbol">→</a>
                   <a id="40275" class="Symbol">∀</a> <a id="40277" href="Data.Nat.Properties.html#40277" class="Bound">m</a> <a id="40279" href="Data.Nat.Properties.html#40279" class="Bound">n</a> <a id="40281" class="Symbol">→</a> <a id="40283" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40285" class="Symbol">(</a><a id="40286" href="Data.Nat.Properties.html#40277" class="Bound">m</a> <a id="40288" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40290" href="Data.Nat.Properties.html#40279" class="Bound">n</a><a id="40291" class="Symbol">)</a> <a id="40293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40295" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40297" href="Data.Nat.Properties.html#40277" class="Bound">m</a> <a id="40299" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40301" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40303" href="Data.Nat.Properties.html#40279" class="Bound">n</a>
<a id="40305" href="Data.Nat.Properties.html#40205" class="Function">mono-≤-distrib-⊓</a> <a id="40322" class="Symbol">{</a><a id="40323" href="Data.Nat.Properties.html#40323" class="Bound">f</a><a id="40324" class="Symbol">}</a> <a id="40326" class="Symbol">=</a> <a id="40328" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">⊓-⊔-properties.mono-≤-distrib-⊓</a> <a id="40360" class="Symbol">(</a><a id="40361" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40366" href="Data.Nat.Properties.html#40323" class="Bound">f</a><a id="40367" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊓"></a><a id="40370" href="Data.Nat.Properties.html#40370" class="Function">antimono-≤-distrib-⊓</a> <a id="40391" class="Symbol">:</a> <a id="40393" class="Symbol">∀</a> <a id="40395" class="Symbol">{</a><a id="40396" href="Data.Nat.Properties.html#40396" class="Bound">f</a><a id="40397" class="Symbol">}</a> <a id="40399" class="Symbol">→</a> <a id="40401" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40403" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40413" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40417" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40419" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="40423" class="Symbol">→</a>
                       <a id="40448" class="Symbol">∀</a> <a id="40450" href="Data.Nat.Properties.html#40450" class="Bound">m</a> <a id="40452" href="Data.Nat.Properties.html#40452" class="Bound">n</a> <a id="40454" class="Symbol">→</a> <a id="40456" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40458" class="Symbol">(</a><a id="40459" href="Data.Nat.Properties.html#40450" class="Bound">m</a> <a id="40461" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40463" href="Data.Nat.Properties.html#40452" class="Bound">n</a><a id="40464" class="Symbol">)</a> <a id="40466" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40468" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40470" href="Data.Nat.Properties.html#40450" class="Bound">m</a> <a id="40472" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40474" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40476" href="Data.Nat.Properties.html#40452" class="Bound">n</a>
<a id="40478" href="Data.Nat.Properties.html#40370" class="Function">antimono-≤-distrib-⊓</a> <a id="40499" class="Symbol">{</a><a id="40500" href="Data.Nat.Properties.html#40500" class="Bound">f</a><a id="40501" class="Symbol">}</a> <a id="40503" class="Symbol">=</a> <a id="40505" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊓</a> <a id="40541" class="Symbol">(</a><a id="40542" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40547" href="Data.Nat.Properties.html#40500" class="Bound">f</a><a id="40548" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊔"></a><a id="40551" href="Data.Nat.Properties.html#40551" class="Function">antimono-≤-distrib-⊔</a> <a id="40572" class="Symbol">:</a> <a id="40574" class="Symbol">∀</a> <a id="40576" class="Symbol">{</a><a id="40577" href="Data.Nat.Properties.html#40577" class="Bound">f</a><a id="40578" class="Symbol">}</a> <a id="40580" class="Symbol">→</a> <a id="40582" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40584" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40594" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40598" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40600" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="40604" class="Symbol">→</a>
                       <a id="40629" class="Symbol">∀</a> <a id="40631" href="Data.Nat.Properties.html#40631" class="Bound">m</a> <a id="40633" href="Data.Nat.Properties.html#40633" class="Bound">n</a> <a id="40635" class="Symbol">→</a> <a id="40637" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40639" class="Symbol">(</a><a id="40640" href="Data.Nat.Properties.html#40631" class="Bound">m</a> <a id="40642" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40644" href="Data.Nat.Properties.html#40633" class="Bound">n</a><a id="40645" class="Symbol">)</a> <a id="40647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40649" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40651" href="Data.Nat.Properties.html#40631" class="Bound">m</a> <a id="40653" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40655" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40657" href="Data.Nat.Properties.html#40633" class="Bound">n</a>
<a id="40659" href="Data.Nat.Properties.html#40551" class="Function">antimono-≤-distrib-⊔</a> <a id="40680" class="Symbol">{</a><a id="40681" href="Data.Nat.Properties.html#40681" class="Bound">f</a><a id="40682" class="Symbol">}</a> <a id="40684" class="Symbol">=</a> <a id="40686" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊔</a> <a id="40722" class="Symbol">(</a><a id="40723" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40728" href="Data.Nat.Properties.html#40681" class="Bound">f</a><a id="40729" class="Symbol">)</a>

<a id="m&lt;n⇒m&lt;n⊔o"></a><a id="40732" href="Data.Nat.Properties.html#40732" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="40742" class="Symbol">:</a> <a id="40744" class="Symbol">∀</a> <a id="40746" href="Data.Nat.Properties.html#40746" class="Bound">o</a> <a id="40748" class="Symbol">→</a> <a id="40750" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40752" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40754" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="40756" class="Symbol">→</a> <a id="40758" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40760" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40762" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="40764" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40766" href="Data.Nat.Properties.html#40746" class="Bound">o</a>
<a id="40768" href="Data.Nat.Properties.html#40732" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="40778" class="Symbol">=</a> <a id="40780" href="Data.Nat.Properties.html#37936" class="Function">m≤n⇒m≤n⊔o</a>

<a id="m&lt;n⇒m&lt;o⊔n"></a><a id="40791" href="Data.Nat.Properties.html#40791" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="40801" class="Symbol">:</a> <a id="40803" class="Symbol">∀</a> <a id="40805" href="Data.Nat.Properties.html#40805" class="Bound">o</a> <a id="40807" class="Symbol">→</a> <a id="40809" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40811" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40813" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="40815" class="Symbol">→</a> <a id="40817" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40819" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40821" href="Data.Nat.Properties.html#40805" class="Bound">o</a> <a id="40823" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40825" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="40827" href="Data.Nat.Properties.html#40791" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="40837" class="Symbol">=</a> <a id="40839" href="Data.Nat.Properties.html#38001" class="Function">m≤n⇒m≤o⊔n</a>

<a id="m⊔n&lt;o⇒m&lt;o"></a><a id="40850" href="Data.Nat.Properties.html#40850" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="40860" class="Symbol">:</a> <a id="40862" class="Symbol">∀</a> <a id="40864" href="Data.Nat.Properties.html#40864" class="Bound">m</a> <a id="40866" href="Data.Nat.Properties.html#40866" class="Bound">n</a> <a id="40868" class="Symbol">{</a><a id="40869" href="Data.Nat.Properties.html#40869" class="Bound">o</a><a id="40870" class="Symbol">}</a> <a id="40872" class="Symbol">→</a> <a id="40874" href="Data.Nat.Properties.html#40864" class="Bound">m</a> <a id="40876" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40878" href="Data.Nat.Properties.html#40866" class="Bound">n</a> <a id="40880" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40882" href="Data.Nat.Properties.html#40869" class="Bound">o</a> <a id="40884" class="Symbol">→</a> <a id="40886" href="Data.Nat.Properties.html#40864" class="Bound">m</a> <a id="40888" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40890" href="Data.Nat.Properties.html#40869" class="Bound">o</a>
<a id="40892" href="Data.Nat.Properties.html#40850" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="40902" href="Data.Nat.Properties.html#40902" class="Bound">m</a> <a id="40904" href="Data.Nat.Properties.html#40904" class="Bound">n</a> <a id="40906" href="Data.Nat.Properties.html#40906" class="Bound">m⊔n&lt;o</a> <a id="40912" class="Symbol">=</a> <a id="40914" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="40924" class="Symbol">(</a><a id="40925" href="Data.Nat.Properties.html#37830" class="Function">m≤m⊔n</a> <a id="40931" href="Data.Nat.Properties.html#40902" class="Bound">m</a> <a id="40933" href="Data.Nat.Properties.html#40904" class="Bound">n</a><a id="40934" class="Symbol">)</a> <a id="40936" href="Data.Nat.Properties.html#40906" class="Bound">m⊔n&lt;o</a>

<a id="m⊔n&lt;o⇒n&lt;o"></a><a id="40943" href="Data.Nat.Properties.html#40943" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="40953" class="Symbol">:</a> <a id="40955" class="Symbol">∀</a> <a id="40957" href="Data.Nat.Properties.html#40957" class="Bound">m</a> <a id="40959" href="Data.Nat.Properties.html#40959" class="Bound">n</a> <a id="40961" class="Symbol">{</a><a id="40962" href="Data.Nat.Properties.html#40962" class="Bound">o</a><a id="40963" class="Symbol">}</a> <a id="40965" class="Symbol">→</a> <a id="40967" href="Data.Nat.Properties.html#40957" class="Bound">m</a> <a id="40969" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40971" href="Data.Nat.Properties.html#40959" class="Bound">n</a> <a id="40973" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40975" href="Data.Nat.Properties.html#40962" class="Bound">o</a> <a id="40977" class="Symbol">→</a> <a id="40979" href="Data.Nat.Properties.html#40959" class="Bound">n</a> <a id="40981" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40983" href="Data.Nat.Properties.html#40962" class="Bound">o</a>
<a id="40985" href="Data.Nat.Properties.html#40943" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="40995" href="Data.Nat.Properties.html#40995" class="Bound">m</a> <a id="40997" href="Data.Nat.Properties.html#40997" class="Bound">n</a> <a id="40999" href="Data.Nat.Properties.html#40999" class="Bound">m⊔n&lt;o</a> <a id="41005" class="Symbol">=</a> <a id="41007" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="41017" class="Symbol">(</a><a id="41018" href="Data.Nat.Properties.html#37883" class="Function">m≤n⊔m</a> <a id="41024" href="Data.Nat.Properties.html#40995" class="Bound">m</a> <a id="41026" href="Data.Nat.Properties.html#40997" class="Bound">n</a><a id="41027" class="Symbol">)</a> <a id="41029" href="Data.Nat.Properties.html#40999" class="Bound">m⊔n&lt;o</a>

<a id="⊔-mono-&lt;"></a><a id="41036" href="Data.Nat.Properties.html#41036" class="Function">⊔-mono-&lt;</a> <a id="41045" class="Symbol">:</a> <a id="41047" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="41051" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="41062" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="41066" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="41068" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="41072" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="41074" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="41078" href="Data.Nat.Properties.html#41036" class="Function">⊔-mono-&lt;</a> <a id="41087" class="Symbol">=</a> <a id="41089" href="Algebra.Construct.NaturalChoice.MaxOp.html#2334" class="Function">⊔-mono-≤</a>

<a id="⊔-pres-&lt;m"></a><a id="41099" href="Data.Nat.Properties.html#41099" class="Function">⊔-pres-&lt;m</a> <a id="41109" class="Symbol">:</a> <a id="41111" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41113" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="41115" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41117" class="Symbol">→</a> <a id="41119" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="41121" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="41123" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41125" class="Symbol">→</a> <a id="41127" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41129" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="41131" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="41133" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="41135" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="41137" href="Data.Nat.Properties.html#41099" class="Function">⊔-pres-&lt;m</a> <a id="41147" class="Symbol">{</a><a id="41148" class="Argument">m</a> <a id="41150" class="Symbol">=</a> <a id="41152" href="Data.Nat.Properties.html#41152" class="Bound">m</a><a id="41153" class="Symbol">}</a> <a id="41155" href="Data.Nat.Properties.html#41155" class="Bound">n&lt;m</a> <a id="41159" href="Data.Nat.Properties.html#41159" class="Bound">o&lt;m</a> <a id="41163" class="Symbol">=</a> <a id="41165" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="41171" class="Symbol">(_</a> <a id="41174" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="41176" class="Symbol">)</a> <a id="41178" class="Symbol">(</a><a id="41179" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a> <a id="41186" href="Data.Nat.Properties.html#41152" class="Bound">m</a><a id="41187" class="Symbol">)</a> <a id="41189" class="Symbol">(</a><a id="41190" href="Data.Nat.Properties.html#41036" class="Function">⊔-mono-&lt;</a> <a id="41199" href="Data.Nat.Properties.html#41155" class="Bound">n&lt;m</a> <a id="41203" href="Data.Nat.Properties.html#41159" class="Bound">o&lt;m</a><a id="41206" class="Symbol">)</a>

<a id="41209" class="Comment">------------------------------------------------------------------------</a>
<a id="41282" class="Comment">-- Other properties of _⊔_ and _+_</a>

<a id="+-distribˡ-⊔"></a><a id="41318" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41331" class="Symbol">:</a> <a id="41333" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41337" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="41354" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41358" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41371" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="41379" href="Data.Nat.Properties.html#41379" class="Bound">n</a> <a id="41381" href="Data.Nat.Properties.html#41381" class="Bound">o</a> <a id="41383" class="Symbol">=</a> <a id="41385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41390" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41403" class="Symbol">(</a><a id="41404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41408" href="Data.Nat.Properties.html#41408" class="Bound">m</a><a id="41409" class="Symbol">)</a> <a id="41411" href="Data.Nat.Properties.html#41411" class="Bound">n</a> <a id="41413" href="Data.Nat.Properties.html#41413" class="Bound">o</a> <a id="41415" class="Symbol">=</a> <a id="41417" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41426" class="Symbol">(</a><a id="41427" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41440" href="Data.Nat.Properties.html#41408" class="Bound">m</a> <a id="41442" href="Data.Nat.Properties.html#41411" class="Bound">n</a> <a id="41444" href="Data.Nat.Properties.html#41413" class="Bound">o</a><a id="41445" class="Symbol">)</a>

<a id="+-distribʳ-⊔"></a><a id="41448" href="Data.Nat.Properties.html#41448" class="Function">+-distribʳ-⊔</a> <a id="41461" class="Symbol">:</a> <a id="41463" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41467" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="41484" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41488" href="Data.Nat.Properties.html#41448" class="Function">+-distribʳ-⊔</a> <a id="41501" class="Symbol">=</a> <a id="41503" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="41522" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="41529" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a>

<a id="+-distrib-⊔"></a><a id="41543" href="Data.Nat.Properties.html#41543" class="Function">+-distrib-⊔</a> <a id="41555" class="Symbol">:</a> <a id="41557" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41561" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="41577" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41581" href="Data.Nat.Properties.html#41543" class="Function">+-distrib-⊔</a> <a id="41593" class="Symbol">=</a> <a id="41595" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41608" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41610" href="Data.Nat.Properties.html#41448" class="Function">+-distribʳ-⊔</a>

<a id="m⊔n≤m+n"></a><a id="41624" href="Data.Nat.Properties.html#41624" class="Function">m⊔n≤m+n</a> <a id="41632" class="Symbol">:</a> <a id="41634" class="Symbol">∀</a> <a id="41636" href="Data.Nat.Properties.html#41636" class="Bound">m</a> <a id="41638" href="Data.Nat.Properties.html#41638" class="Bound">n</a> <a id="41640" class="Symbol">→</a> <a id="41642" href="Data.Nat.Properties.html#41636" class="Bound">m</a> <a id="41644" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="41646" href="Data.Nat.Properties.html#41638" class="Bound">n</a> <a id="41648" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="41650" href="Data.Nat.Properties.html#41636" class="Bound">m</a> <a id="41652" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="41654" href="Data.Nat.Properties.html#41638" class="Bound">n</a>
<a id="41656" href="Data.Nat.Properties.html#41624" class="Function">m⊔n≤m+n</a> <a id="41664" href="Data.Nat.Properties.html#41664" class="Bound">m</a> <a id="41666" href="Data.Nat.Properties.html#41666" class="Bound">n</a> <a id="41668" class="Keyword">with</a> <a id="41673" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a> <a id="41679" href="Data.Nat.Properties.html#41664" class="Bound">m</a> <a id="41681" href="Data.Nat.Properties.html#41666" class="Bound">n</a>
<a id="41683" class="Symbol">...</a> <a id="41687" class="Symbol">|</a> <a id="41689" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="41694" href="Data.Nat.Properties.html#41694" class="Bound">m⊔n≡m</a> <a id="41700" class="Keyword">rewrite</a> <a id="41708" href="Data.Nat.Properties.html#41694" class="Bound">m⊔n≡m</a> <a id="41714" class="Symbol">=</a> <a id="41716" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="41722" class="Bound">m</a> <a id="41724" class="Bound">n</a>
<a id="41726" class="Symbol">...</a> <a id="41730" class="Symbol">|</a> <a id="41732" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="41737" href="Data.Nat.Properties.html#41737" class="Bound">m⊔n≡n</a> <a id="41743" class="Keyword">rewrite</a> <a id="41751" href="Data.Nat.Properties.html#41737" class="Bound">m⊔n≡n</a> <a id="41757" class="Symbol">=</a> <a id="41759" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="41765" class="Bound">n</a> <a id="41767" class="Bound">m</a>

<a id="41770" class="Comment">------------------------------------------------------------------------</a>
<a id="41843" class="Comment">-- Other properties of _⊔_ and _*_</a>

<a id="*-distribˡ-⊔"></a><a id="41879" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="41892" class="Symbol">:</a> <a id="41894" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="41898" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="41915" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41919" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="41932" href="Data.Nat.Properties.html#41932" class="Bound">m</a> <a id="41934" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="41939" href="Data.Nat.Properties.html#41939" class="Bound">o</a> <a id="41941" class="Symbol">=</a> <a id="41943" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41947" class="Symbol">(</a><a id="41948" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41953" class="Symbol">(</a><a id="41954" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔</a> <a id="41957" href="Data.Nat.Properties.html#41932" class="Bound">m</a> <a id="41959" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41961" href="Data.Nat.Properties.html#41939" class="Bound">o</a><a id="41962" class="Symbol">)</a> <a id="41964" class="Symbol">(</a><a id="41965" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="41973" href="Data.Nat.Properties.html#41932" class="Bound">m</a><a id="41974" class="Symbol">))</a>
<a id="41977" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="41990" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="41992" class="Symbol">(</a><a id="41993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41997" href="Data.Nat.Properties.html#41997" class="Bound">n</a><a id="41998" class="Symbol">)</a> <a id="42000" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42005" class="Symbol">=</a> <a id="42007" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="42024" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42026" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42028" class="Symbol">(</a><a id="42029" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42033" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42035" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42037" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="42041" class="Symbol">)</a>         <a id="42051" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="42057" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42065" href="Data.Nat.Properties.html#41997" class="Bound">n</a>                  <a id="42084" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42087" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="42099" class="Symbol">(</a><a id="42100" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42102" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42104" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42108" href="Data.Nat.Properties.html#41997" class="Bound">n</a><a id="42109" class="Symbol">)</a> <a id="42111" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42115" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42117" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42119" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42123" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42125" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>           <a id="42142" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42145" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="42150" class="Symbol">(</a><a id="42151" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42153" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42159" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42161" href="Data.Nat.Base.html#5485" class="Function Operator">⊔_</a><a id="42163" class="Symbol">)</a> <a id="42165" class="Symbol">(</a><a id="42166" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="42174" href="Data.Nat.Properties.html#41990" class="Bound">m</a><a id="42175" class="Symbol">)</a> <a id="42177" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42181" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42183" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42185" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42189" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42191" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42193" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42195" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42197" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="42208" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="42210" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="42223" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42225" class="Symbol">(</a><a id="42226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42230" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42231" class="Symbol">)</a> <a id="42233" class="Symbol">(</a><a id="42234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42238" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42239" class="Symbol">)</a> <a id="42241" class="Symbol">=</a> <a id="42243" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="42260" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42262" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42264" class="Symbol">(</a><a id="42265" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42269" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42271" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42277" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42278" class="Symbol">)</a>        <a id="42287" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="42293" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42295" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42301" class="Symbol">(</a><a id="42302" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42304" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42306" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42307" class="Symbol">)</a>            <a id="42320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42323" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="42329" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42331" class="Symbol">(</a><a id="42332" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42334" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42336" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42337" class="Symbol">)</a> <a id="42339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42343" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42345" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42347" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42349" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42351" class="Symbol">(</a><a id="42352" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42354" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42356" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42357" class="Symbol">)</a>            <a id="42370" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42373" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="42378" class="Symbol">(</a><a id="42379" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42381" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="42383" class="Symbol">)</a> <a id="42385" class="Symbol">(</a><a id="42386" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="42399" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42401" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42403" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42404" class="Symbol">)</a> <a id="42406" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42410" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42412" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42414" class="Symbol">(</a><a id="42415" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42417" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42419" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42421" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42423" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42425" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42427" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42428" class="Symbol">)</a>        <a id="42437" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42440" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="42453" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42455" class="Symbol">(</a><a id="42456" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42458" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42460" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42461" class="Symbol">)</a> <a id="42463" class="Symbol">(</a><a id="42464" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42466" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42468" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42469" class="Symbol">)</a> <a id="42471" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42475" class="Symbol">(</a><a id="42476" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42478" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42480" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42482" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42484" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42485" class="Symbol">)</a> <a id="42487" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42489" class="Symbol">(</a><a id="42490" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42492" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42494" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42496" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42498" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42499" class="Symbol">)</a>  <a id="42502" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42505" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="42511" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="42515" class="Symbol">(</a><a id="42516" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="42522" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42524" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42525" class="Symbol">)</a> <a id="42527" class="Symbol">(</a><a id="42528" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="42534" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42536" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42537" class="Symbol">)</a> <a id="42539" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42543" class="Symbol">(</a><a id="42544" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42546" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42548" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42552" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42553" class="Symbol">)</a> <a id="42555" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42557" class="Symbol">(</a><a id="42558" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42560" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42562" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42566" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42567" class="Symbol">)</a>  <a id="42570" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-⊔"></a><a id="42573" href="Data.Nat.Properties.html#42573" class="Function">*-distribʳ-⊔</a> <a id="42586" class="Symbol">:</a> <a id="42588" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="42592" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="42609" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="42613" href="Data.Nat.Properties.html#42573" class="Function">*-distribʳ-⊔</a> <a id="42626" class="Symbol">=</a> <a id="42628" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="42647" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="42654" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a>

<a id="*-distrib-⊔"></a><a id="42668" href="Data.Nat.Properties.html#42668" class="Function">*-distrib-⊔</a> <a id="42680" class="Symbol">:</a> <a id="42682" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="42686" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="42702" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="42706" href="Data.Nat.Properties.html#42668" class="Function">*-distrib-⊔</a> <a id="42718" class="Symbol">=</a> <a id="42720" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="42733" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42735" href="Data.Nat.Properties.html#42573" class="Function">*-distribʳ-⊔</a>

<a id="42749" class="Comment">------------------------------------------------------------------------</a>
<a id="42822" class="Comment">-- Properties of _⊓_</a>
<a id="42843" class="Comment">------------------------------------------------------------------------</a>

<a id="42917" class="Comment">------------------------------------------------------------------------</a>
<a id="42990" class="Comment">-- Algebraic properties</a>

<a id="⊓-zeroˡ"></a><a id="43015" href="Data.Nat.Properties.html#43015" class="Function">⊓-zeroˡ</a> <a id="43023" class="Symbol">:</a> <a id="43025" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="43034" class="Number">0</a> <a id="43036" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="43040" href="Data.Nat.Properties.html#43015" class="Function">⊓-zeroˡ</a> <a id="43048" class="Symbol">_</a> <a id="43050" class="Symbol">=</a> <a id="43052" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zeroʳ"></a><a id="43058" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="43066" class="Symbol">:</a> <a id="43068" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="43078" class="Number">0</a> <a id="43080" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="43084" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="43092" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="43100" class="Symbol">=</a> <a id="43102" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43107" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="43115" class="Symbol">(</a><a id="43116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43120" href="Data.Nat.Properties.html#43120" class="Bound">n</a><a id="43121" class="Symbol">)</a> <a id="43123" class="Symbol">=</a> <a id="43125" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zero"></a><a id="43131" href="Data.Nat.Properties.html#43131" class="Function">⊓-zero</a> <a id="43138" class="Symbol">:</a> <a id="43140" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="43145" class="Number">0</a> <a id="43147" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="43151" href="Data.Nat.Properties.html#43131" class="Function">⊓-zero</a> <a id="43158" class="Symbol">=</a> <a id="43160" href="Data.Nat.Properties.html#43015" class="Function">⊓-zeroˡ</a> <a id="43168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43170" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a>

<a id="43179" class="Comment">------------------------------------------------------------------------</a>
<a id="43252" class="Comment">-- Structures</a>

<a id="⊔-⊓-isSemiringWithoutOne"></a><a id="43267" href="Data.Nat.Properties.html#43267" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="43292" class="Symbol">:</a> <a id="43294" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="43315" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="43319" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="43323" class="Number">0</a>
<a id="43325" href="Data.Nat.Properties.html#43267" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="43350" class="Symbol">=</a> <a id="43352" class="Keyword">record</a>
  <a id="43361" class="Symbol">{</a> <a id="43363" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="43385" class="Symbol">=</a> <a id="43387" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="43413" class="Symbol">;</a> <a id="43415" href="Algebra.Structures.html#10779" class="Field">*-cong</a>                <a id="43437" class="Symbol">=</a> <a id="43439" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="43445" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
  <a id="43451" class="Symbol">;</a> <a id="43453" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>               <a id="43475" class="Symbol">=</a> <a id="43477" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="43487" class="Symbol">;</a> <a id="43489" href="Algebra.Structures.html#10862" class="Field">distrib</a>               <a id="43511" class="Symbol">=</a> <a id="43513" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="43527" class="Symbol">;</a> <a id="43529" href="Algebra.Structures.html#10910" class="Field">zero</a>                  <a id="43551" class="Symbol">=</a> <a id="43553" href="Data.Nat.Properties.html#43131" class="Function">⊓-zero</a>
  <a id="43562" class="Symbol">}</a>

<a id="⊔-⊓-isCommutativeSemiringWithoutOne"></a><a id="43565" href="Data.Nat.Properties.html#43565" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="43603" class="Symbol">:</a> <a id="43605" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="43637" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="43641" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="43645" class="Number">0</a>
<a id="43647" href="Data.Nat.Properties.html#43565" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a> <a id="43683" class="Symbol">=</a> <a id="43685" class="Keyword">record</a>
  <a id="43694" class="Symbol">{</a> <a id="43696" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="43717" class="Symbol">=</a> <a id="43719" href="Data.Nat.Properties.html#43267" class="Function">⊔-⊓-isSemiringWithoutOne</a>
  <a id="43746" class="Symbol">;</a> <a id="43748" href="Algebra.Structures.html#12531" class="Field">*-comm</a>               <a id="43769" class="Symbol">=</a> <a id="43771" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="43780" class="Symbol">}</a>

<a id="43783" class="Comment">------------------------------------------------------------------------</a>
<a id="43856" class="Comment">-- Bundles</a>

<a id="⊔-⊓-commutativeSemiringWithoutOne"></a><a id="43868" href="Data.Nat.Properties.html#43868" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="43902" class="Symbol">:</a> <a id="43904" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="43934" href="Level.html#521" class="Function">0ℓ</a> <a id="43937" href="Level.html#521" class="Function">0ℓ</a>
<a id="43940" href="Data.Nat.Properties.html#43868" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="43974" class="Symbol">=</a> <a id="43976" class="Keyword">record</a>
  <a id="43985" class="Symbol">{</a> <a id="43987" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="44019" class="Symbol">=</a>
      <a id="44027" href="Data.Nat.Properties.html#43565" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="44065" class="Symbol">}</a>

<a id="44068" class="Comment">------------------------------------------------------------------------</a>
<a id="44141" class="Comment">-- Other properties of _⊓_ and _≤_/_&lt;_</a>

<a id="m&lt;n⇒m⊓o&lt;n"></a><a id="44181" href="Data.Nat.Properties.html#44181" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="44191" class="Symbol">:</a> <a id="44193" class="Symbol">∀</a> <a id="44195" href="Data.Nat.Properties.html#44195" class="Bound">o</a> <a id="44197" class="Symbol">→</a> <a id="44199" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44201" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44203" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44205" class="Symbol">→</a> <a id="44207" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44209" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44211" href="Data.Nat.Properties.html#44195" class="Bound">o</a> <a id="44213" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44215" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="44217" href="Data.Nat.Properties.html#44181" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="44227" href="Data.Nat.Properties.html#44227" class="Bound">o</a> <a id="44229" href="Data.Nat.Properties.html#44229" class="Bound">m&lt;n</a> <a id="44233" class="Symbol">=</a> <a id="44235" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="44245" class="Symbol">(</a><a id="44246" href="Data.Nat.Properties.html#37337" class="Function">m⊓n≤m</a> <a id="44252" class="Symbol">_</a> <a id="44254" href="Data.Nat.Properties.html#44227" class="Bound">o</a><a id="44255" class="Symbol">)</a> <a id="44257" href="Data.Nat.Properties.html#44229" class="Bound">m&lt;n</a>

<a id="m&lt;n⇒o⊓m&lt;n"></a><a id="44262" href="Data.Nat.Properties.html#44262" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="44272" class="Symbol">:</a> <a id="44274" class="Symbol">∀</a> <a id="44276" href="Data.Nat.Properties.html#44276" class="Bound">o</a> <a id="44278" class="Symbol">→</a> <a id="44280" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44282" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44284" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44286" class="Symbol">→</a> <a id="44288" href="Data.Nat.Properties.html#44276" class="Bound">o</a> <a id="44290" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44292" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44294" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44296" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="44298" href="Data.Nat.Properties.html#44262" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="44308" href="Data.Nat.Properties.html#44308" class="Bound">o</a> <a id="44310" href="Data.Nat.Properties.html#44310" class="Bound">m&lt;n</a> <a id="44314" class="Symbol">=</a> <a id="44316" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="44326" class="Symbol">(</a><a id="44327" href="Data.Nat.Properties.html#37390" class="Function">m⊓n≤n</a> <a id="44333" href="Data.Nat.Properties.html#44308" class="Bound">o</a> <a id="44335" class="Symbol">_)</a> <a id="44338" href="Data.Nat.Properties.html#44310" class="Bound">m&lt;n</a>

<a id="m&lt;n⊓o⇒m&lt;n"></a><a id="44343" href="Data.Nat.Properties.html#44343" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="44353" class="Symbol">:</a> <a id="44355" class="Symbol">∀</a> <a id="44357" href="Data.Nat.Properties.html#44357" class="Bound">n</a> <a id="44359" href="Data.Nat.Properties.html#44359" class="Bound">o</a> <a id="44361" class="Symbol">→</a> <a id="44363" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44365" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44367" href="Data.Nat.Properties.html#44357" class="Bound">n</a> <a id="44369" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44371" href="Data.Nat.Properties.html#44359" class="Bound">o</a> <a id="44373" class="Symbol">→</a> <a id="44375" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44377" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44379" href="Data.Nat.Properties.html#44357" class="Bound">n</a>
<a id="44381" href="Data.Nat.Properties.html#44343" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="44391" class="Symbol">=</a> <a id="44393" href="Data.Nat.Properties.html#37573" class="Function">m≤n⊓o⇒m≤n</a>

<a id="m&lt;n⊓o⇒m&lt;o"></a><a id="44404" href="Data.Nat.Properties.html#44404" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="44414" class="Symbol">:</a> <a id="44416" class="Symbol">∀</a> <a id="44418" href="Data.Nat.Properties.html#44418" class="Bound">n</a> <a id="44420" href="Data.Nat.Properties.html#44420" class="Bound">o</a> <a id="44422" class="Symbol">→</a> <a id="44424" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44426" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44428" href="Data.Nat.Properties.html#44418" class="Bound">n</a> <a id="44430" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44432" href="Data.Nat.Properties.html#44420" class="Bound">o</a> <a id="44434" class="Symbol">→</a> <a id="44436" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44438" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44440" href="Data.Nat.Properties.html#44420" class="Bound">o</a>
<a id="44442" href="Data.Nat.Properties.html#44404" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="44452" class="Symbol">=</a> <a id="44454" href="Data.Nat.Properties.html#37638" class="Function">m≤n⊓o⇒m≤o</a>

<a id="⊓-mono-&lt;"></a><a id="44465" href="Data.Nat.Properties.html#44465" class="Function">⊓-mono-&lt;</a> <a id="44474" class="Symbol">:</a> <a id="44476" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="44480" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="44491" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="44495" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="44497" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="44501" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="44503" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="44507" href="Data.Nat.Properties.html#44465" class="Function">⊓-mono-&lt;</a> <a id="44516" class="Symbol">=</a> <a id="44518" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>

<a id="⊓-pres-m&lt;"></a><a id="44528" href="Data.Nat.Properties.html#44528" class="Function">⊓-pres-m&lt;</a> <a id="44538" class="Symbol">:</a> <a id="44540" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44542" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44544" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44546" class="Symbol">→</a> <a id="44548" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44550" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44552" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="44554" class="Symbol">→</a> <a id="44556" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44558" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44560" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44562" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44564" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a>
<a id="44566" href="Data.Nat.Properties.html#44528" class="Function">⊓-pres-m&lt;</a> <a id="44576" class="Symbol">{</a><a id="44577" href="Data.Nat.Properties.html#44577" class="Bound">m</a><a id="44578" class="Symbol">}</a> <a id="44580" href="Data.Nat.Properties.html#44580" class="Bound">m&lt;n</a> <a id="44584" href="Data.Nat.Properties.html#44584" class="Bound">m&lt;o</a> <a id="44588" class="Symbol">=</a> <a id="44590" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="44596" class="Symbol">(</a><a id="44597" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;</a> <a id="44600" class="Symbol">_)</a> <a id="44603" class="Symbol">(</a><a id="44604" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="44611" href="Data.Nat.Properties.html#44577" class="Bound">m</a><a id="44612" class="Symbol">)</a> <a id="44614" class="Symbol">(</a><a id="44615" href="Data.Nat.Properties.html#44465" class="Function">⊓-mono-&lt;</a> <a id="44624" href="Data.Nat.Properties.html#44580" class="Bound">m&lt;n</a> <a id="44628" href="Data.Nat.Properties.html#44584" class="Bound">m&lt;o</a><a id="44631" class="Symbol">)</a>

<a id="44634" class="Comment">------------------------------------------------------------------------</a>
<a id="44707" class="Comment">-- Other properties of _⊓_ and _+_</a>

<a id="+-distribˡ-⊓"></a><a id="44743" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44756" class="Symbol">:</a> <a id="44758" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="44762" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="44779" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="44783" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44796" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44804" href="Data.Nat.Properties.html#44804" class="Bound">n</a> <a id="44806" href="Data.Nat.Properties.html#44806" class="Bound">o</a> <a id="44808" class="Symbol">=</a> <a id="44810" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44815" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44828" class="Symbol">(</a><a id="44829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44833" href="Data.Nat.Properties.html#44833" class="Bound">m</a><a id="44834" class="Symbol">)</a> <a id="44836" href="Data.Nat.Properties.html#44836" class="Bound">n</a> <a id="44838" href="Data.Nat.Properties.html#44838" class="Bound">o</a> <a id="44840" class="Symbol">=</a> <a id="44842" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44851" class="Symbol">(</a><a id="44852" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44865" href="Data.Nat.Properties.html#44833" class="Bound">m</a> <a id="44867" href="Data.Nat.Properties.html#44836" class="Bound">n</a> <a id="44869" href="Data.Nat.Properties.html#44838" class="Bound">o</a><a id="44870" class="Symbol">)</a>

<a id="+-distribʳ-⊓"></a><a id="44873" href="Data.Nat.Properties.html#44873" class="Function">+-distribʳ-⊓</a> <a id="44886" class="Symbol">:</a> <a id="44888" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="44892" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="44909" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="44913" href="Data.Nat.Properties.html#44873" class="Function">+-distribʳ-⊓</a> <a id="44926" class="Symbol">=</a> <a id="44928" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="44947" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="44954" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a>

<a id="+-distrib-⊓"></a><a id="44968" href="Data.Nat.Properties.html#44968" class="Function">+-distrib-⊓</a> <a id="44980" class="Symbol">:</a> <a id="44982" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="44986" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="45002" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="45006" href="Data.Nat.Properties.html#44968" class="Function">+-distrib-⊓</a> <a id="45018" class="Symbol">=</a> <a id="45020" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="45033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="45035" href="Data.Nat.Properties.html#44873" class="Function">+-distribʳ-⊓</a>

<a id="m⊓n≤m+n"></a><a id="45049" href="Data.Nat.Properties.html#45049" class="Function">m⊓n≤m+n</a> <a id="45057" class="Symbol">:</a> <a id="45059" class="Symbol">∀</a> <a id="45061" href="Data.Nat.Properties.html#45061" class="Bound">m</a> <a id="45063" href="Data.Nat.Properties.html#45063" class="Bound">n</a> <a id="45065" class="Symbol">→</a> <a id="45067" href="Data.Nat.Properties.html#45061" class="Bound">m</a> <a id="45069" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45071" href="Data.Nat.Properties.html#45063" class="Bound">n</a> <a id="45073" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="45075" href="Data.Nat.Properties.html#45061" class="Bound">m</a> <a id="45077" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="45079" href="Data.Nat.Properties.html#45063" class="Bound">n</a>
<a id="45081" href="Data.Nat.Properties.html#45049" class="Function">m⊓n≤m+n</a> <a id="45089" href="Data.Nat.Properties.html#45089" class="Bound">m</a> <a id="45091" href="Data.Nat.Properties.html#45091" class="Bound">n</a> <a id="45093" class="Keyword">with</a> <a id="45098" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="45104" href="Data.Nat.Properties.html#45089" class="Bound">m</a> <a id="45106" href="Data.Nat.Properties.html#45091" class="Bound">n</a>
<a id="45108" class="Symbol">...</a> <a id="45112" class="Symbol">|</a> <a id="45114" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="45119" href="Data.Nat.Properties.html#45119" class="Bound">m⊓n≡m</a> <a id="45125" class="Keyword">rewrite</a> <a id="45133" href="Data.Nat.Properties.html#45119" class="Bound">m⊓n≡m</a> <a id="45139" class="Symbol">=</a> <a id="45141" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="45147" class="Bound">m</a> <a id="45149" class="Bound">n</a>
<a id="45151" class="Symbol">...</a> <a id="45155" class="Symbol">|</a> <a id="45157" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="45162" href="Data.Nat.Properties.html#45162" class="Bound">m⊓n≡n</a> <a id="45168" class="Keyword">rewrite</a> <a id="45176" href="Data.Nat.Properties.html#45162" class="Bound">m⊓n≡n</a> <a id="45182" class="Symbol">=</a> <a id="45184" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="45190" class="Bound">n</a> <a id="45192" class="Bound">m</a>

<a id="45195" class="Comment">------------------------------------------------------------------------</a>
<a id="45268" class="Comment">-- Other properties of _⊓_ and _*_</a>

<a id="*-distribˡ-⊓"></a><a id="45304" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45317" class="Symbol">:</a> <a id="45319" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="45323" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="45340" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="45344" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45357" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45359" class="Number">0</a> <a id="45361" href="Data.Nat.Properties.html#45361" class="Bound">o</a> <a id="45363" class="Symbol">=</a> <a id="45365" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="45382" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45384" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45386" class="Symbol">(</a><a id="45387" class="Number">0</a> <a id="45389" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45391" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45392" class="Symbol">)</a>               <a id="45408" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45414" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45416" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45418" class="Number">0</a>                     <a id="45440" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45443" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45451" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45453" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45457" class="Number">0</a>                         <a id="45483" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45489" class="Number">0</a> <a id="45491" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45493" class="Symbol">(</a><a id="45494" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45496" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45498" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45499" class="Symbol">)</a>               <a id="45515" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45518" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45523" class="Symbol">(</a><a id="45524" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓</a> <a id="45527" class="Symbol">(</a><a id="45528" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45530" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45532" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45533" class="Symbol">))</a> <a id="45536" class="Symbol">(</a><a id="45537" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45545" href="Data.Nat.Properties.html#45357" class="Bound">m</a><a id="45546" class="Symbol">)</a> <a id="45548" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45552" class="Symbol">(</a><a id="45553" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45555" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45557" class="Number">0</a><a id="45558" class="Symbol">)</a> <a id="45560" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45562" class="Symbol">(</a><a id="45563" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45565" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45567" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45568" class="Symbol">)</a>         <a id="45578" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="45580" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45593" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45595" class="Symbol">(</a><a id="45596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45600" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45601" class="Symbol">)</a> <a id="45603" class="Number">0</a> <a id="45605" class="Symbol">=</a> <a id="45607" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="45624" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45628" class="Symbol">(</a><a id="45629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45633" href="Data.Nat.Properties.html#45600" class="Bound">n</a> <a id="45635" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45637" class="Number">0</a><a id="45638" class="Symbol">)</a>           <a id="45650" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45656" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45658" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45660" class="Number">0</a>                     <a id="45682" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45685" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45693" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45695" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45699" class="Number">0</a>                         <a id="45725" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45728" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="45736" class="Symbol">(</a><a id="45737" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45745" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45746" class="Symbol">)</a> <a id="45748" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45752" class="Symbol">(</a><a id="45753" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45755" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45757" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45761" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45762" class="Symbol">)</a> <a id="45764" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45766" class="Number">0</a>           <a id="45778" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45781" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45786" class="Symbol">(</a><a id="45787" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45789" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45795" href="Data.Nat.Properties.html#45600" class="Bound">n</a> <a id="45797" href="Data.Nat.Base.html#5851" class="Function Operator">⊓_</a><a id="45799" class="Symbol">)</a> <a id="45801" class="Symbol">(</a><a id="45802" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45810" href="Data.Nat.Properties.html#45593" class="Bound">m</a><a id="45811" class="Symbol">)</a> <a id="45813" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45817" class="Symbol">(</a><a id="45818" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45820" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45822" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45826" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45827" class="Symbol">)</a> <a id="45829" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45831" class="Symbol">(</a><a id="45832" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45834" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45836" class="Number">0</a><a id="45837" class="Symbol">)</a>     <a id="45843" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="45845" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45858" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45860" class="Symbol">(</a><a id="45861" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45865" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="45866" class="Symbol">)</a> <a id="45868" class="Symbol">(</a><a id="45869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45873" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45874" class="Symbol">)</a> <a id="45876" class="Symbol">=</a> <a id="45878" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="45895" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45899" class="Symbol">(</a><a id="45900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45904" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45906" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45912" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45913" class="Symbol">)</a>       <a id="45921" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45927" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45929" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45931" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45935" class="Symbol">(</a><a id="45936" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45938" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45940" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45941" class="Symbol">)</a>           <a id="45953" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45956" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="45962" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45964" class="Symbol">(</a><a id="45965" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45967" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45969" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45970" class="Symbol">)</a> <a id="45972" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45976" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45978" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="45980" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45982" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45984" class="Symbol">(</a><a id="45985" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45987" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45989" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45990" class="Symbol">)</a>           <a id="46002" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46005" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46010" class="Symbol">(</a><a id="46011" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46013" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="46015" class="Symbol">)</a> <a id="46017" class="Symbol">(</a><a id="46018" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="46031" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46033" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="46035" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46036" class="Symbol">)</a> <a id="46038" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46042" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46044" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46046" class="Symbol">(</a><a id="46047" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46049" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46051" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46052" class="Symbol">)</a> <a id="46054" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="46056" class="Symbol">(</a><a id="46057" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46061" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46062" class="Symbol">)</a>     <a id="46068" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46071" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="46084" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46086" class="Symbol">(</a><a id="46087" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46089" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46091" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46092" class="Symbol">)</a> <a id="46094" class="Symbol">(</a><a id="46095" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46097" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46099" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46100" class="Symbol">)</a> <a id="46102" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46106" class="Symbol">(</a><a id="46107" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46109" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46111" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46113" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46115" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46116" class="Symbol">)</a> <a id="46118" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="46120" class="Symbol">(</a><a id="46121" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46123" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46125" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46127" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46129" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46130" class="Symbol">)</a> <a id="46132" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46135" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="46141" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="46145" class="Symbol">(</a><a id="46146" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="46152" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46154" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46155" class="Symbol">)</a> <a id="46157" class="Symbol">(</a><a id="46158" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="46164" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46166" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46167" class="Symbol">)</a> <a id="46169" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46173" class="Symbol">(</a><a id="46174" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46176" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46182" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46183" class="Symbol">)</a> <a id="46185" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="46187" class="Symbol">(</a><a id="46188" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46190" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46196" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46197" class="Symbol">)</a> <a id="46199" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-⊓"></a><a id="46202" href="Data.Nat.Properties.html#46202" class="Function">*-distribʳ-⊓</a> <a id="46215" class="Symbol">:</a> <a id="46217" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="46221" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="46238" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="46242" href="Data.Nat.Properties.html#46202" class="Function">*-distribʳ-⊓</a> <a id="46255" class="Symbol">=</a> <a id="46257" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="46276" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="46283" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a>

<a id="*-distrib-⊓"></a><a id="46297" href="Data.Nat.Properties.html#46297" class="Function">*-distrib-⊓</a> <a id="46309" class="Symbol">:</a> <a id="46311" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="46315" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="46331" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="46335" href="Data.Nat.Properties.html#46297" class="Function">*-distrib-⊓</a> <a id="46347" class="Symbol">=</a> <a id="46349" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="46362" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="46364" href="Data.Nat.Properties.html#46202" class="Function">*-distribʳ-⊓</a>

<a id="46378" class="Comment">------------------------------------------------------------------------</a>
<a id="46451" class="Comment">-- Properties of _∸_</a>
<a id="46472" class="Comment">------------------------------------------------------------------------</a>

<a id="0∸n≡0"></a><a id="46546" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="46552" class="Symbol">:</a> <a id="46554" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="46563" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="46568" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="46572" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="46578" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46586" class="Symbol">=</a> <a id="46588" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46593" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="46599" class="Symbol">(</a><a id="46600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46604" class="Symbol">_)</a> <a id="46607" class="Symbol">=</a> <a id="46609" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n∸n≡0"></a><a id="46615" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46621" class="Symbol">:</a> <a id="46623" class="Symbol">∀</a> <a id="46625" href="Data.Nat.Properties.html#46625" class="Bound">n</a> <a id="46627" class="Symbol">→</a> <a id="46629" href="Data.Nat.Properties.html#46625" class="Bound">n</a> <a id="46631" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="46633" href="Data.Nat.Properties.html#46625" class="Bound">n</a> <a id="46635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46637" class="Number">0</a>
<a id="46639" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46645" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46653" class="Symbol">=</a> <a id="46655" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46660" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46666" class="Symbol">(</a><a id="46667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46671" href="Data.Nat.Properties.html#46671" class="Bound">n</a><a id="46672" class="Symbol">)</a> <a id="46674" class="Symbol">=</a> <a id="46676" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46682" href="Data.Nat.Properties.html#46671" class="Bound">n</a>

<a id="46685" class="Comment">------------------------------------------------------------------------</a>
<a id="46758" class="Comment">-- Properties of _∸_ and pred</a>

<a id="pred[m∸n]≡m∸[1+n]"></a><a id="46789" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46807" class="Symbol">:</a> <a id="46809" class="Symbol">∀</a> <a id="46811" href="Data.Nat.Properties.html#46811" class="Bound">m</a> <a id="46813" href="Data.Nat.Properties.html#46813" class="Bound">n</a> <a id="46815" class="Symbol">→</a> <a id="46817" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="46822" class="Symbol">(</a><a id="46823" href="Data.Nat.Properties.html#46811" class="Bound">m</a> <a id="46825" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="46827" href="Data.Nat.Properties.html#46813" class="Bound">n</a><a id="46828" class="Symbol">)</a> <a id="46830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46832" href="Data.Nat.Properties.html#46811" class="Bound">m</a> <a id="46834" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="46836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46840" href="Data.Nat.Properties.html#46813" class="Bound">n</a>
<a id="46842" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46860" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46868" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46876" class="Symbol">=</a> <a id="46878" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46883" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46901" class="Symbol">(</a><a id="46902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46906" href="Data.Nat.Properties.html#46906" class="Bound">m</a><a id="46907" class="Symbol">)</a> <a id="46909" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46917" class="Symbol">=</a> <a id="46919" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46924" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46942" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="46947" class="Symbol">(</a><a id="46948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46952" href="Data.Nat.Properties.html#46952" class="Bound">n</a><a id="46953" class="Symbol">)</a>    <a id="46958" class="Symbol">=</a> <a id="46960" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46965" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46983" class="Symbol">(</a><a id="46984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46988" href="Data.Nat.Properties.html#46988" class="Bound">m</a><a id="46989" class="Symbol">)</a> <a id="46991" class="Symbol">(</a><a id="46992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46996" href="Data.Nat.Properties.html#46996" class="Bound">n</a><a id="46997" class="Symbol">)</a> <a id="46999" class="Symbol">=</a> <a id="47001" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47019" href="Data.Nat.Properties.html#46988" class="Bound">m</a> <a id="47021" href="Data.Nat.Properties.html#46996" class="Bound">n</a>

<a id="47024" class="Comment">------------------------------------------------------------------------</a>
<a id="47097" class="Comment">-- Properties of _∸_ and _≤_/_&lt;_</a>

<a id="m∸n≤m"></a><a id="47131" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47137" class="Symbol">:</a> <a id="47139" class="Symbol">∀</a> <a id="47141" href="Data.Nat.Properties.html#47141" class="Bound">m</a> <a id="47143" href="Data.Nat.Properties.html#47143" class="Bound">n</a> <a id="47145" class="Symbol">→</a> <a id="47147" href="Data.Nat.Properties.html#47141" class="Bound">m</a> <a id="47149" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47151" href="Data.Nat.Properties.html#47143" class="Bound">n</a> <a id="47153" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47155" href="Data.Nat.Properties.html#47141" class="Bound">m</a>
<a id="47157" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47163" href="Data.Nat.Properties.html#47163" class="Bound">n</a>       <a id="47171" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47179" class="Symbol">=</a> <a id="47181" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="47188" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47194" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47202" class="Symbol">(</a><a id="47203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47207" href="Data.Nat.Properties.html#47207" class="Bound">n</a><a id="47208" class="Symbol">)</a> <a id="47210" class="Symbol">=</a> <a id="47212" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="47219" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47225" class="Symbol">(</a><a id="47226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47230" href="Data.Nat.Properties.html#47230" class="Bound">m</a><a id="47231" class="Symbol">)</a> <a id="47233" class="Symbol">(</a><a id="47234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47238" href="Data.Nat.Properties.html#47238" class="Bound">n</a><a id="47239" class="Symbol">)</a> <a id="47241" class="Symbol">=</a> <a id="47243" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="47251" class="Symbol">(</a><a id="47252" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47258" href="Data.Nat.Properties.html#47230" class="Bound">m</a> <a id="47260" href="Data.Nat.Properties.html#47238" class="Bound">n</a><a id="47261" class="Symbol">)</a> <a id="47263" class="Symbol">(</a><a id="47264" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="47270" href="Data.Nat.Properties.html#47230" class="Bound">m</a><a id="47271" class="Symbol">)</a>

<a id="m≮m∸n"></a><a id="47274" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47280" class="Symbol">:</a> <a id="47282" class="Symbol">∀</a> <a id="47284" href="Data.Nat.Properties.html#47284" class="Bound">m</a> <a id="47286" href="Data.Nat.Properties.html#47286" class="Bound">n</a> <a id="47288" class="Symbol">→</a> <a id="47290" href="Data.Nat.Properties.html#47284" class="Bound">m</a> <a id="47292" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="47294" href="Data.Nat.Properties.html#47284" class="Bound">m</a> <a id="47296" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47298" href="Data.Nat.Properties.html#47286" class="Bound">n</a>
<a id="47300" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47306" href="Data.Nat.Properties.html#47306" class="Bound">m</a>       <a id="47314" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47322" class="Symbol">=</a> <a id="47324" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="47328" href="Data.Nat.Properties.html#47306" class="Bound">m</a>
<a id="47330" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47336" class="Symbol">(</a><a id="47337" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47341" href="Data.Nat.Properties.html#47341" class="Bound">m</a><a id="47342" class="Symbol">)</a> <a id="47344" class="Symbol">(</a><a id="47345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47349" href="Data.Nat.Properties.html#47349" class="Bound">n</a><a id="47350" class="Symbol">)</a> <a id="47352" class="Symbol">=</a> <a id="47354" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47360" href="Data.Nat.Properties.html#47341" class="Bound">m</a> <a id="47362" href="Data.Nat.Properties.html#47349" class="Bound">n</a> <a id="47364" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="47366" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="47374" class="Symbol">(</a><a id="47375" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="47381" class="Symbol">(</a><a id="47382" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47386" href="Data.Nat.Properties.html#47341" class="Bound">m</a><a id="47387" class="Symbol">))</a>

<a id="1+m≢m∸n"></a><a id="47391" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="47399" class="Symbol">:</a> <a id="47401" class="Symbol">∀</a> <a id="47403" class="Symbol">{</a><a id="47404" href="Data.Nat.Properties.html#47404" class="Bound">m</a><a id="47405" class="Symbol">}</a> <a id="47407" href="Data.Nat.Properties.html#47407" class="Bound">n</a> <a id="47409" class="Symbol">→</a> <a id="47411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47415" href="Data.Nat.Properties.html#47404" class="Bound">m</a> <a id="47417" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="47419" href="Data.Nat.Properties.html#47404" class="Bound">m</a> <a id="47421" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47423" href="Data.Nat.Properties.html#47407" class="Bound">n</a>
<a id="47425" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="47433" class="Symbol">{</a><a id="47434" href="Data.Nat.Properties.html#47434" class="Bound">m</a><a id="47435" class="Symbol">}</a> <a id="47437" href="Data.Nat.Properties.html#47437" class="Bound">n</a> <a id="47439" href="Data.Nat.Properties.html#47439" class="Bound">eq</a> <a id="47442" class="Symbol">=</a> <a id="47444" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47450" href="Data.Nat.Properties.html#47434" class="Bound">m</a> <a id="47452" href="Data.Nat.Properties.html#47437" class="Bound">n</a> <a id="47454" class="Symbol">(</a><a id="47455" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="47467" href="Data.Nat.Properties.html#47439" class="Bound">eq</a><a id="47469" class="Symbol">)</a>

<a id="∸-mono"></a><a id="47472" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47479" class="Symbol">:</a> <a id="47481" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a> <a id="47485" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="47496" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="47500" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="47502" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="47506" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="47508" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="47512" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47519" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>         <a id="47531" class="Symbol">(</a><a id="47532" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47536" href="Data.Nat.Properties.html#47536" class="Bound">n₁≥n₂</a><a id="47541" class="Symbol">)</a>    <a id="47546" class="Symbol">=</a> <a id="47548" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="47552" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47559" class="Symbol">(</a><a id="47560" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47564" href="Data.Nat.Properties.html#47564" class="Bound">m₁≤m₂</a><a id="47569" class="Symbol">)</a> <a id="47571" class="Symbol">(</a><a id="47572" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47576" href="Data.Nat.Properties.html#47576" class="Bound">n₁≥n₂</a><a id="47581" class="Symbol">)</a>    <a id="47586" class="Symbol">=</a> <a id="47588" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47595" href="Data.Nat.Properties.html#47564" class="Bound">m₁≤m₂</a> <a id="47601" href="Data.Nat.Properties.html#47576" class="Bound">n₁≥n₂</a>
<a id="47607" href="Data.Nat.Properties.html#47472" class="CatchallClause Function">∸-mono</a><a id="47613" class="CatchallClause"> </a><a id="47614" href="Data.Nat.Properties.html#47614" class="CatchallClause Bound">m₁≤m₂</a><a id="47619" class="CatchallClause">       </a><a id="47626" class="CatchallClause Symbol">(</a><a id="47627" href="Data.Nat.Base.html#1720" class="CatchallClause InductiveConstructor">z≤n</a><a id="47630" class="CatchallClause"> </a><a id="47631" class="CatchallClause Symbol">{</a><a id="47632" class="CatchallClause Argument">n</a><a id="47633" class="CatchallClause"> </a><a id="47634" class="CatchallClause Symbol">=</a><a id="47635" class="CatchallClause"> </a><a id="47636" href="Data.Nat.Properties.html#47636" class="CatchallClause Bound">n₁</a><a id="47638" class="CatchallClause Symbol">})</a> <a id="47641" class="Symbol">=</a> <a id="47643" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="47651" class="Symbol">(</a><a id="47652" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47658" class="Symbol">_</a> <a id="47660" href="Data.Nat.Properties.html#47636" class="Bound">n₁</a><a id="47662" class="Symbol">)</a> <a id="47664" href="Data.Nat.Properties.html#47614" class="Bound">m₁≤m₂</a>

<a id="∸-monoˡ-≤"></a><a id="47671" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="47681" class="Symbol">:</a> <a id="47683" class="Symbol">∀</a> <a id="47685" href="Data.Nat.Properties.html#47685" class="Bound">o</a> <a id="47687" class="Symbol">→</a> <a id="47689" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47691" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47693" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47695" class="Symbol">→</a> <a id="47697" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47699" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47701" href="Data.Nat.Properties.html#47685" class="Bound">o</a> <a id="47703" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47705" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47707" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47709" href="Data.Nat.Properties.html#47685" class="Bound">o</a>
<a id="47711" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="47721" href="Data.Nat.Properties.html#47721" class="Bound">o</a> <a id="47723" href="Data.Nat.Properties.html#47723" class="Bound">m≤n</a> <a id="47727" class="Symbol">=</a> <a id="47729" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47736" class="Symbol">{</a><a id="47737" class="Argument">u</a> <a id="47739" class="Symbol">=</a> <a id="47741" href="Data.Nat.Properties.html#47721" class="Bound">o</a><a id="47742" class="Symbol">}</a> <a id="47744" href="Data.Nat.Properties.html#47723" class="Bound">m≤n</a> <a id="47748" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="∸-monoʳ-≤"></a><a id="47756" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="47766" class="Symbol">:</a> <a id="47768" class="Symbol">∀</a> <a id="47770" href="Data.Nat.Properties.html#47770" class="Bound">o</a> <a id="47772" class="Symbol">→</a> <a id="47774" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47776" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47778" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47780" class="Symbol">→</a> <a id="47782" href="Data.Nat.Properties.html#47770" class="Bound">o</a> <a id="47784" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47786" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47788" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="47790" href="Data.Nat.Properties.html#47770" class="Bound">o</a> <a id="47792" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47794" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="47796" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="47806" class="Symbol">_</a> <a id="47808" href="Data.Nat.Properties.html#47808" class="Bound">m≤n</a> <a id="47812" class="Symbol">=</a> <a id="47814" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47821" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="47828" href="Data.Nat.Properties.html#47808" class="Bound">m≤n</a>

<a id="∸-monoˡ-&lt;"></a><a id="47833" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="47843" class="Symbol">:</a> <a id="47845" class="Symbol">∀</a> <a id="47847" class="Symbol">{</a><a id="47848" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47850" href="Data.Nat.Properties.html#47850" class="Bound">n</a> <a id="47852" href="Data.Nat.Properties.html#47852" class="Bound">o</a><a id="47853" class="Symbol">}</a> <a id="47855" class="Symbol">→</a> <a id="47857" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47859" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47861" href="Data.Nat.Properties.html#47852" class="Bound">o</a> <a id="47863" class="Symbol">→</a> <a id="47865" href="Data.Nat.Properties.html#47850" class="Bound">n</a> <a id="47867" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47869" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47871" class="Symbol">→</a> <a id="47873" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47875" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47877" href="Data.Nat.Properties.html#47850" class="Bound">n</a> <a id="47879" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47881" href="Data.Nat.Properties.html#47852" class="Bound">o</a> <a id="47883" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47885" href="Data.Nat.Properties.html#47850" class="Bound">n</a>
<a id="47887" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="47897" class="Symbol">{</a><a id="47898" href="Data.Nat.Properties.html#47898" class="Bound">m</a><a id="47899" class="Symbol">}</a>     <a id="47905" class="Symbol">{</a><a id="47906" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47910" class="Symbol">}</a>  <a id="47913" class="Symbol">{</a><a id="47914" href="Data.Nat.Properties.html#47914" class="Bound">o</a><a id="47915" class="Symbol">}</a>     <a id="47921" href="Data.Nat.Properties.html#47921" class="Bound">m&lt;o</a>       <a id="47931" href="Data.Nat.Properties.html#47931" class="Bound">n≤m</a>       <a id="47941" class="Symbol">=</a> <a id="47943" href="Data.Nat.Properties.html#47921" class="Bound">m&lt;o</a>
<a id="47947" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="47957" class="Symbol">{</a><a id="47958" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47962" href="Data.Nat.Properties.html#47962" class="Bound">m</a><a id="47963" class="Symbol">}</a> <a id="47965" class="Symbol">{</a><a id="47966" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47970" href="Data.Nat.Properties.html#47970" class="Bound">n</a><a id="47971" class="Symbol">}</a> <a id="47973" class="Symbol">{</a><a id="47974" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47978" href="Data.Nat.Properties.html#47978" class="Bound">o</a><a id="47979" class="Symbol">}</a> <a id="47981" class="Symbol">(</a><a id="47982" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47986" href="Data.Nat.Properties.html#47986" class="Bound">m&lt;o</a><a id="47989" class="Symbol">)</a> <a id="47991" class="Symbol">(</a><a id="47992" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47996" href="Data.Nat.Properties.html#47996" class="Bound">n≤m</a><a id="47999" class="Symbol">)</a> <a id="48001" class="Symbol">=</a> <a id="48003" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="48013" href="Data.Nat.Properties.html#47986" class="Bound">m&lt;o</a> <a id="48017" href="Data.Nat.Properties.html#47996" class="Bound">n≤m</a>

<a id="∸-monoʳ-&lt;"></a><a id="48022" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48032" class="Symbol">:</a> <a id="48034" class="Symbol">∀</a> <a id="48036" class="Symbol">{</a><a id="48037" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48039" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48041" href="Data.Nat.Properties.html#48041" class="Bound">o</a><a id="48042" class="Symbol">}</a> <a id="48044" class="Symbol">→</a> <a id="48046" href="Data.Nat.Properties.html#48041" class="Bound">o</a> <a id="48048" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48050" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48052" class="Symbol">→</a> <a id="48054" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48056" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48058" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48060" class="Symbol">→</a> <a id="48062" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48064" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48066" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48068" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48070" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48072" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48074" href="Data.Nat.Properties.html#48041" class="Bound">o</a>
<a id="48076" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48086" class="Symbol">{</a><a id="48087" class="Argument">n</a> <a id="48089" class="Symbol">=</a> <a id="48091" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48095" href="Data.Nat.Properties.html#48095" class="Bound">n</a><a id="48096" class="Symbol">}</a> <a id="48098" class="Symbol">{</a><a id="48099" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48103" class="Symbol">}</a>  <a id="48106" class="Symbol">(</a><a id="48107" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48111" href="Data.Nat.Properties.html#48111" class="Bound">o&lt;n</a><a id="48114" class="Symbol">)</a> <a id="48116" class="Symbol">(</a><a id="48117" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48121" href="Data.Nat.Properties.html#48121" class="Bound">n&lt;m</a><a id="48124" class="Symbol">)</a> <a id="48126" class="Symbol">=</a> <a id="48128" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48132" class="Symbol">(</a><a id="48133" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="48139" class="Symbol">_</a> <a id="48141" href="Data.Nat.Properties.html#48095" class="Bound">n</a><a id="48142" class="Symbol">)</a>
<a id="48144" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48154" class="Symbol">{</a><a id="48155" class="Argument">n</a> <a id="48157" class="Symbol">=</a> <a id="48159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48163" href="Data.Nat.Properties.html#48163" class="Bound">n</a><a id="48164" class="Symbol">}</a> <a id="48166" class="Symbol">{</a><a id="48167" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48171" href="Data.Nat.Properties.html#48171" class="Bound">o</a><a id="48172" class="Symbol">}</a> <a id="48174" class="Symbol">(</a><a id="48175" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48179" href="Data.Nat.Properties.html#48179" class="Bound">o&lt;n</a><a id="48182" class="Symbol">)</a> <a id="48184" class="Symbol">(</a><a id="48185" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48189" href="Data.Nat.Properties.html#48189" class="Bound">n&lt;m</a><a id="48192" class="Symbol">)</a> <a id="48194" class="Symbol">=</a> <a id="48196" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48206" href="Data.Nat.Properties.html#48179" class="Bound">o&lt;n</a> <a id="48210" href="Data.Nat.Properties.html#48189" class="Bound">n&lt;m</a>

<a id="∸-cancelʳ-≤"></a><a id="48215" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48227" class="Symbol">:</a> <a id="48229" class="Symbol">∀</a> <a id="48231" class="Symbol">{</a><a id="48232" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48234" href="Data.Nat.Properties.html#48234" class="Bound">n</a> <a id="48236" href="Data.Nat.Properties.html#48236" class="Bound">o</a><a id="48237" class="Symbol">}</a> <a id="48239" class="Symbol">→</a> <a id="48241" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48243" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48245" href="Data.Nat.Properties.html#48236" class="Bound">o</a> <a id="48247" class="Symbol">→</a> <a id="48249" href="Data.Nat.Properties.html#48236" class="Bound">o</a> <a id="48251" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48253" href="Data.Nat.Properties.html#48234" class="Bound">n</a> <a id="48255" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48257" href="Data.Nat.Properties.html#48236" class="Bound">o</a> <a id="48259" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48261" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48263" class="Symbol">→</a> <a id="48265" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48267" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48269" href="Data.Nat.Properties.html#48234" class="Bound">n</a>
<a id="48271" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48283" class="Symbol">{_}</a>     <a id="48291" class="Symbol">{_}</a>     <a id="48299" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48309" class="Symbol">_</a>       <a id="48317" class="Symbol">=</a> <a id="48319" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="48323" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48335" class="Symbol">{</a><a id="48336" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48340" href="Data.Nat.Properties.html#48340" class="Bound">m</a><a id="48341" class="Symbol">}</a> <a id="48343" class="Symbol">{</a><a id="48344" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48348" class="Symbol">}</a>  <a id="48351" class="Symbol">(</a><a id="48352" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48356" class="Symbol">_)</a>   <a id="48361" href="Data.Nat.Properties.html#48361" class="Bound">o&lt;o∸m</a>   <a id="48369" class="Symbol">=</a> <a id="48371" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48385" href="Data.Nat.Properties.html#48361" class="Bound">o&lt;o∸m</a> <a id="48391" class="Symbol">(</a><a id="48392" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="48398" class="Symbol">_</a> <a id="48400" href="Data.Nat.Properties.html#48340" class="Bound">m</a><a id="48401" class="Symbol">)</a>
<a id="48403" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48415" class="Symbol">{</a><a id="48416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48420" href="Data.Nat.Properties.html#48420" class="Bound">m</a><a id="48421" class="Symbol">}</a> <a id="48423" class="Symbol">{</a><a id="48424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48428" href="Data.Nat.Properties.html#48428" class="Bound">n</a><a id="48429" class="Symbol">}</a> <a id="48431" class="Symbol">(</a><a id="48432" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48436" href="Data.Nat.Properties.html#48436" class="Bound">m≤o</a><a id="48439" class="Symbol">)</a> <a id="48441" href="Data.Nat.Properties.html#48441" class="Bound">o∸n&lt;o∸m</a> <a id="48449" class="Symbol">=</a> <a id="48451" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48455" class="Symbol">(</a><a id="48456" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48468" href="Data.Nat.Properties.html#48436" class="Bound">m≤o</a> <a id="48472" href="Data.Nat.Properties.html#48441" class="Bound">o∸n&lt;o∸m</a><a id="48479" class="Symbol">)</a>

<a id="∸-cancelʳ-&lt;"></a><a id="48482" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48494" class="Symbol">:</a> <a id="48496" class="Symbol">∀</a> <a id="48498" class="Symbol">{</a><a id="48499" href="Data.Nat.Properties.html#48499" class="Bound">m</a> <a id="48501" href="Data.Nat.Properties.html#48501" class="Bound">n</a> <a id="48503" href="Data.Nat.Properties.html#48503" class="Bound">o</a><a id="48504" class="Symbol">}</a> <a id="48506" class="Symbol">→</a> <a id="48508" href="Data.Nat.Properties.html#48503" class="Bound">o</a> <a id="48510" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48512" href="Data.Nat.Properties.html#48499" class="Bound">m</a> <a id="48514" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48516" href="Data.Nat.Properties.html#48503" class="Bound">o</a> <a id="48518" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48520" href="Data.Nat.Properties.html#48501" class="Bound">n</a> <a id="48522" class="Symbol">→</a> <a id="48524" href="Data.Nat.Properties.html#48501" class="Bound">n</a> <a id="48526" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48528" href="Data.Nat.Properties.html#48499" class="Bound">m</a>
<a id="48530" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48542" class="Symbol">{</a><a id="48543" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48547" class="Symbol">}</a>  <a id="48550" class="Symbol">{</a><a id="48551" href="Data.Nat.Properties.html#48551" class="Bound">n</a><a id="48552" class="Symbol">}</a>     <a id="48558" class="Symbol">{</a><a id="48559" href="Data.Nat.Properties.html#48559" class="Bound">o</a><a id="48560" class="Symbol">}</a>     <a id="48566" href="Data.Nat.Properties.html#48566" class="Bound">o&lt;o∸n</a>   <a id="48574" class="Symbol">=</a> <a id="48576" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48590" href="Data.Nat.Properties.html#48566" class="Bound">o&lt;o∸n</a> <a id="48596" class="Symbol">(</a><a id="48597" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="48603" href="Data.Nat.Properties.html#48559" class="Bound">o</a> <a id="48605" href="Data.Nat.Properties.html#48551" class="Bound">n</a><a id="48606" class="Symbol">)</a>
<a id="48608" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48620" class="Symbol">{</a><a id="48621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48625" href="Data.Nat.Properties.html#48625" class="Bound">m</a><a id="48626" class="Symbol">}</a> <a id="48628" class="Symbol">{</a><a id="48629" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48633" class="Symbol">}</a>  <a id="48636" class="Symbol">{_}</a>     <a id="48644" href="Data.Nat.Properties.html#48644" class="Bound">o∸n&lt;o∸m</a> <a id="48652" class="Symbol">=</a> <a id="48654" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="48660" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48672" class="Symbol">{</a><a id="48673" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48677" href="Data.Nat.Properties.html#48677" class="Bound">m</a><a id="48678" class="Symbol">}</a> <a id="48680" class="Symbol">{</a><a id="48681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48685" href="Data.Nat.Properties.html#48685" class="Bound">n</a><a id="48686" class="Symbol">}</a> <a id="48688" class="Symbol">{</a><a id="48689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48693" href="Data.Nat.Properties.html#48693" class="Bound">o</a><a id="48694" class="Symbol">}</a> <a id="48696" href="Data.Nat.Properties.html#48696" class="Bound">o∸n&lt;o∸m</a> <a id="48704" class="Symbol">=</a> <a id="48706" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48710" class="Symbol">(</a><a id="48711" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48723" href="Data.Nat.Properties.html#48696" class="Bound">o∸n&lt;o∸m</a><a id="48730" class="Symbol">)</a>

<a id="∸-cancelˡ-≡"></a><a id="48733" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48745" class="Symbol">:</a>  <a id="48748" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48750" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48752" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48754" class="Symbol">→</a> <a id="48756" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="48758" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48760" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48762" class="Symbol">→</a> <a id="48764" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48766" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48768" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48770" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48772" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48774" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48776" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="48778" class="Symbol">→</a> <a id="48780" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48784" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a>
<a id="48786" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48798" class="Symbol">{_}</a>         <a id="48810" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48820" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48830" class="Symbol">_</a>  <a id="48833" class="Symbol">=</a> <a id="48835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48840" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48852" class="Symbol">{</a><a id="48853" class="Argument">o</a> <a id="48855" class="Symbol">=</a> <a id="48857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48861" href="Data.Nat.Properties.html#48861" class="Bound">o</a><a id="48862" class="Symbol">}</a> <a id="48864" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48874" class="Symbol">(</a><a id="48875" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48879" class="Symbol">_)</a>   <a id="48884" href="Data.Nat.Properties.html#48884" class="Bound">eq</a> <a id="48887" class="Symbol">=</a> <a id="48889" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48903" href="Data.Nat.Properties.html#48884" class="Bound">eq</a> <a id="48906" class="Symbol">(</a><a id="48907" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="48915" href="Data.Nat.Properties.html#48861" class="Bound">o</a><a id="48916" class="Symbol">)</a>
<a id="48918" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48930" class="Symbol">{</a><a id="48931" class="Argument">n</a> <a id="48933" class="Symbol">=</a> <a id="48935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48939" href="Data.Nat.Properties.html#48939" class="Bound">n</a><a id="48940" class="Symbol">}</a> <a id="48942" class="Symbol">(</a><a id="48943" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48947" class="Symbol">_)</a>   <a id="48952" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48962" href="Data.Nat.Properties.html#48962" class="Bound">eq</a> <a id="48965" class="Symbol">=</a> <a id="48967" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48981" class="Symbol">(</a><a id="48982" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="48986" href="Data.Nat.Properties.html#48962" class="Bound">eq</a><a id="48988" class="Symbol">)</a> <a id="48990" class="Symbol">(</a><a id="48991" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="48999" href="Data.Nat.Properties.html#48939" class="Bound">n</a><a id="49000" class="Symbol">)</a>
<a id="49002" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="49014" class="Symbol">{_}</a>         <a id="49026" class="Symbol">(</a><a id="49027" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49031" href="Data.Nat.Properties.html#49031" class="Bound">n≤m</a><a id="49034" class="Symbol">)</a> <a id="49036" class="Symbol">(</a><a id="49037" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49041" href="Data.Nat.Properties.html#49041" class="Bound">o≤m</a><a id="49044" class="Symbol">)</a> <a id="49046" href="Data.Nat.Properties.html#49046" class="Bound">eq</a> <a id="49049" class="Symbol">=</a> <a id="49051" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49056" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49060" class="Symbol">(</a><a id="49061" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="49073" href="Data.Nat.Properties.html#49031" class="Bound">n≤m</a> <a id="49077" href="Data.Nat.Properties.html#49041" class="Bound">o≤m</a> <a id="49081" href="Data.Nat.Properties.html#49046" class="Bound">eq</a><a id="49083" class="Symbol">)</a>

<a id="∸-cancelʳ-≡"></a><a id="49086" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a> <a id="49098" class="Symbol">:</a>  <a id="49101" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49103" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49105" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49107" class="Symbol">→</a> <a id="49109" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49111" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49113" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49115" class="Symbol">→</a> <a id="49117" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49119" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49121" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49123" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49125" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49127" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49129" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49131" class="Symbol">→</a> <a id="49133" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49137" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49139" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a>  <a id="49152" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="49162" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>      <a id="49171" href="Data.Nat.Properties.html#49171" class="Bound">eq</a> <a id="49174" class="Symbol">=</a> <a id="49176" href="Data.Nat.Properties.html#49171" class="Bound">eq</a>
<a id="49179" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a> <a id="49191" class="Symbol">(</a><a id="49192" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49196" href="Data.Nat.Properties.html#49196" class="Bound">o≤m</a><a id="49199" class="Symbol">)</a> <a id="49201" class="Symbol">(</a><a id="49202" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49206" href="Data.Nat.Properties.html#49206" class="Bound">o≤n</a><a id="49209" class="Symbol">)</a> <a id="49211" href="Data.Nat.Properties.html#49211" class="Bound">eq</a> <a id="49214" class="Symbol">=</a> <a id="49216" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49225" class="Symbol">(</a><a id="49226" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a> <a id="49238" href="Data.Nat.Properties.html#49196" class="Bound">o≤m</a> <a id="49242" href="Data.Nat.Properties.html#49206" class="Bound">o≤n</a> <a id="49246" href="Data.Nat.Properties.html#49211" class="Bound">eq</a><a id="49248" class="Symbol">)</a>

<a id="m∸n≡0⇒m≤n"></a><a id="49251" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49261" class="Symbol">:</a> <a id="49263" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49265" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49267" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49269" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49271" class="Number">0</a> <a id="49273" class="Symbol">→</a> <a id="49275" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49277" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49279" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49281" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49291" class="Symbol">{</a><a id="49292" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49296" class="Symbol">}</a>  <a id="49299" class="Symbol">{_}</a>    <a id="49306" class="Symbol">_</a>   <a id="49310" class="Symbol">=</a> <a id="49312" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="49316" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49326" class="Symbol">{</a><a id="49327" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49331" href="Data.Nat.Properties.html#49331" class="Bound">m</a><a id="49332" class="Symbol">}</a> <a id="49334" class="Symbol">{</a><a id="49335" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49339" href="Data.Nat.Properties.html#49339" class="Bound">n</a><a id="49340" class="Symbol">}</a> <a id="49342" href="Data.Nat.Properties.html#49342" class="Bound">eq</a> <a id="49345" class="Symbol">=</a> <a id="49347" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49351" class="Symbol">(</a><a id="49352" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49362" href="Data.Nat.Properties.html#49342" class="Bound">eq</a><a id="49364" class="Symbol">)</a>

<a id="m≤n⇒m∸n≡0"></a><a id="49367" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49377" class="Symbol">:</a> <a id="49379" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49381" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49383" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49385" class="Symbol">→</a> <a id="49387" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49389" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49391" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49393" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49395" class="Number">0</a>
<a id="49397" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49407" class="Symbol">{</a><a id="49408" class="Argument">n</a> <a id="49410" class="Symbol">=</a> <a id="49412" href="Data.Nat.Properties.html#49412" class="Bound">n</a><a id="49413" class="Symbol">}</a> <a id="49415" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>      <a id="49424" class="Symbol">=</a> <a id="49426" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="49432" href="Data.Nat.Properties.html#49412" class="Bound">n</a>
<a id="49434" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49444" class="Symbol">{_}</a>    <a id="49451" class="Symbol">(</a><a id="49452" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49456" href="Data.Nat.Properties.html#49456" class="Bound">m≤n</a><a id="49459" class="Symbol">)</a> <a id="49461" class="Symbol">=</a> <a id="49463" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49473" href="Data.Nat.Properties.html#49456" class="Bound">m≤n</a>

<a id="m&lt;n⇒0&lt;n∸m"></a><a id="49478" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49488" class="Symbol">:</a> <a id="49490" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49492" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="49494" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49496" class="Symbol">→</a> <a id="49498" class="Number">0</a> <a id="49500" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="49502" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49504" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49506" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="49508" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49518" class="Symbol">{</a><a id="49519" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49523" class="Symbol">}</a>  <a id="49526" class="Symbol">{</a><a id="49527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49531" href="Data.Nat.Properties.html#49531" class="Bound">n</a><a id="49532" class="Symbol">}</a> <a id="49534" class="Symbol">_</a>         <a id="49544" class="Symbol">=</a> <a id="49546" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="49552" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49562" class="Symbol">{</a><a id="49563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49567" href="Data.Nat.Properties.html#49567" class="Bound">m</a><a id="49568" class="Symbol">}</a> <a id="49570" class="Symbol">{</a><a id="49571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49575" href="Data.Nat.Properties.html#49575" class="Bound">n</a><a id="49576" class="Symbol">}</a> <a id="49578" class="Symbol">(</a><a id="49579" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49583" href="Data.Nat.Properties.html#49583" class="Bound">m&lt;n</a><a id="49586" class="Symbol">)</a> <a id="49588" class="Symbol">=</a> <a id="49590" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49600" href="Data.Nat.Properties.html#49583" class="Bound">m&lt;n</a>

<a id="m∸n≢0⇒n&lt;m"></a><a id="49605" href="Data.Nat.Properties.html#49605" class="Function">m∸n≢0⇒n&lt;m</a> <a id="49615" class="Symbol">:</a> <a id="49617" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49619" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49621" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49623" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="49625" class="Number">0</a> <a id="49627" class="Symbol">→</a> <a id="49629" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49631" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="49633" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="49635" href="Data.Nat.Properties.html#49605" class="Function">m∸n≢0⇒n&lt;m</a> <a id="49645" class="Symbol">{</a><a id="49646" href="Data.Nat.Properties.html#49646" class="Bound">m</a><a id="49647" class="Symbol">}</a> <a id="49649" class="Symbol">{</a><a id="49650" href="Data.Nat.Properties.html#49650" class="Bound">n</a><a id="49651" class="Symbol">}</a> <a id="49653" href="Data.Nat.Properties.html#49653" class="Bound">m∸n≢0</a> <a id="49659" class="Keyword">with</a> <a id="49664" href="Data.Nat.Properties.html#49650" class="Bound">n</a> <a id="49666" href="Data.Nat.Properties.html#11931" class="Function Operator">&lt;?</a> <a id="49669" href="Data.Nat.Properties.html#49646" class="Bound">m</a>
<a id="49671" class="Symbol">...</a> <a id="49675" class="Symbol">|</a> <a id="49677" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="49681" href="Data.Nat.Properties.html#49681" class="Bound">n&lt;m</a> <a id="49685" class="Symbol">=</a> <a id="49687" href="Data.Nat.Properties.html#49681" class="Bound">n&lt;m</a>
<a id="49691" class="Symbol">...</a> <a id="49695" class="Symbol">|</a> <a id="49697" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="49701" href="Data.Nat.Properties.html#49701" class="Bound">n≮m</a> <a id="49705" class="Symbol">=</a> <a id="49707" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="49721" class="Symbol">(</a><a id="49722" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49732" class="Symbol">(</a><a id="49733" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="49737" href="Data.Nat.Properties.html#49701" class="Bound">n≮m</a><a id="49740" class="Symbol">))</a> <a id="49743" class="Bound">m∸n≢0</a>

<a id="m&gt;n⇒m∸n≢0"></a><a id="49750" href="Data.Nat.Properties.html#49750" class="Function">m&gt;n⇒m∸n≢0</a> <a id="49760" class="Symbol">:</a> <a id="49762" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49764" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="49766" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49768" class="Symbol">→</a> <a id="49770" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49772" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49774" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49776" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="49778" class="Number">0</a>
<a id="49780" href="Data.Nat.Properties.html#49750" class="Function">m&gt;n⇒m∸n≢0</a> <a id="49790" class="Symbol">{</a><a id="49791" class="Argument">n</a> <a id="49793" class="Symbol">=</a> <a id="49795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49799" href="Data.Nat.Properties.html#49799" class="Bound">n</a><a id="49800" class="Symbol">}</a> <a id="49802" class="Symbol">(</a><a id="49803" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49807" href="Data.Nat.Properties.html#49807" class="Bound">m&gt;n</a><a id="49810" class="Symbol">)</a> <a id="49812" class="Symbol">=</a> <a id="49814" href="Data.Nat.Properties.html#49750" class="Function">m&gt;n⇒m∸n≢0</a> <a id="49824" href="Data.Nat.Properties.html#49807" class="Bound">m&gt;n</a>

<a id="m≤n⇒n∸m≤n"></a><a id="49829" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49839" class="Symbol">:</a> <a id="49841" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49843" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49845" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49847" class="Symbol">→</a> <a id="49849" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49851" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49853" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49855" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49857" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49859" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49869" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="49879" class="Symbol">=</a> <a id="49881" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="49888" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49898" class="Symbol">(</a><a id="49899" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49903" href="Data.Nat.Properties.html#49903" class="Bound">m≤n</a><a id="49906" class="Symbol">)</a> <a id="49908" class="Symbol">=</a> <a id="49910" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="49920" class="Symbol">(</a><a id="49921" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49931" href="Data.Nat.Properties.html#49903" class="Bound">m≤n</a><a id="49934" class="Symbol">)</a>

<a id="49937" class="Comment">------------------------------------------------------------------------</a>
<a id="50010" class="Comment">-- Properties of _∸_ and _+_</a>

<a id="+-∸-comm"></a><a id="50040" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50049" class="Symbol">:</a> <a id="50051" class="Symbol">∀</a> <a id="50053" class="Symbol">{</a><a id="50054" href="Data.Nat.Properties.html#50054" class="Bound">m</a><a id="50055" class="Symbol">}</a> <a id="50057" href="Data.Nat.Properties.html#50057" class="Bound">n</a> <a id="50059" class="Symbol">{</a><a id="50060" href="Data.Nat.Properties.html#50060" class="Bound">o</a><a id="50061" class="Symbol">}</a> <a id="50063" class="Symbol">→</a> <a id="50065" href="Data.Nat.Properties.html#50060" class="Bound">o</a> <a id="50067" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50069" href="Data.Nat.Properties.html#50054" class="Bound">m</a> <a id="50071" class="Symbol">→</a> <a id="50073" class="Symbol">(</a><a id="50074" href="Data.Nat.Properties.html#50054" class="Bound">m</a> <a id="50076" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50078" href="Data.Nat.Properties.html#50057" class="Bound">n</a><a id="50079" class="Symbol">)</a> <a id="50081" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50083" href="Data.Nat.Properties.html#50060" class="Bound">o</a> <a id="50085" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50087" class="Symbol">(</a><a id="50088" href="Data.Nat.Properties.html#50054" class="Bound">m</a> <a id="50090" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50092" href="Data.Nat.Properties.html#50060" class="Bound">o</a><a id="50093" class="Symbol">)</a> <a id="50095" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50097" href="Data.Nat.Properties.html#50057" class="Bound">n</a>
<a id="50099" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50108" class="Symbol">{</a><a id="50109" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50113" class="Symbol">}</a>  <a id="50116" class="Symbol">_</a> <a id="50118" class="Symbol">{</a><a id="50119" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50123" class="Symbol">}</a>  <a id="50126" class="Symbol">_</a>         <a id="50136" class="Symbol">=</a> <a id="50138" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50143" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50152" class="Symbol">{</a><a id="50153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50157" href="Data.Nat.Properties.html#50157" class="Bound">m</a><a id="50158" class="Symbol">}</a> <a id="50160" class="Symbol">_</a> <a id="50162" class="Symbol">{</a><a id="50163" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50167" class="Symbol">}</a>  <a id="50170" class="Symbol">_</a>         <a id="50180" class="Symbol">=</a> <a id="50182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50187" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50196" class="Symbol">{</a><a id="50197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50201" href="Data.Nat.Properties.html#50201" class="Bound">m</a><a id="50202" class="Symbol">}</a> <a id="50204" href="Data.Nat.Properties.html#50204" class="Bound">n</a> <a id="50206" class="Symbol">{</a><a id="50207" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50211" href="Data.Nat.Properties.html#50211" class="Bound">o</a><a id="50212" class="Symbol">}</a> <a id="50214" class="Symbol">(</a><a id="50215" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50219" href="Data.Nat.Properties.html#50219" class="Bound">o≤m</a><a id="50222" class="Symbol">)</a> <a id="50224" class="Symbol">=</a> <a id="50226" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50235" href="Data.Nat.Properties.html#50204" class="Bound">n</a> <a id="50237" href="Data.Nat.Properties.html#50219" class="Bound">o≤m</a>

<a id="∸-+-assoc"></a><a id="50242" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50252" class="Symbol">:</a> <a id="50254" class="Symbol">∀</a> <a id="50256" href="Data.Nat.Properties.html#50256" class="Bound">m</a> <a id="50258" href="Data.Nat.Properties.html#50258" class="Bound">n</a> <a id="50260" href="Data.Nat.Properties.html#50260" class="Bound">o</a> <a id="50262" class="Symbol">→</a> <a id="50264" class="Symbol">(</a><a id="50265" href="Data.Nat.Properties.html#50256" class="Bound">m</a> <a id="50267" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50269" href="Data.Nat.Properties.html#50258" class="Bound">n</a><a id="50270" class="Symbol">)</a> <a id="50272" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50274" href="Data.Nat.Properties.html#50260" class="Bound">o</a> <a id="50276" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50278" href="Data.Nat.Properties.html#50256" class="Bound">m</a> <a id="50280" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50282" class="Symbol">(</a><a id="50283" href="Data.Nat.Properties.html#50258" class="Bound">n</a> <a id="50285" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50287" href="Data.Nat.Properties.html#50260" class="Bound">o</a><a id="50288" class="Symbol">)</a>
<a id="50290" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50300" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50305" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50310" href="Data.Nat.Properties.html#50310" class="Bound">o</a> <a id="50312" class="Symbol">=</a> <a id="50314" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50319" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50329" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50334" class="Symbol">(</a><a id="50335" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50339" href="Data.Nat.Properties.html#50339" class="Bound">n</a><a id="50340" class="Symbol">)</a> <a id="50342" href="Data.Nat.Properties.html#50342" class="Bound">o</a> <a id="50344" class="Symbol">=</a> <a id="50346" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="50352" href="Data.Nat.Properties.html#50342" class="Bound">o</a>
<a id="50354" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50364" class="Symbol">(</a><a id="50365" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50369" href="Data.Nat.Properties.html#50369" class="Bound">m</a><a id="50370" class="Symbol">)</a> <a id="50372" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50377" href="Data.Nat.Properties.html#50377" class="Bound">o</a> <a id="50379" class="Symbol">=</a> <a id="50381" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50386" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50396" class="Symbol">(</a><a id="50397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50401" href="Data.Nat.Properties.html#50401" class="Bound">m</a><a id="50402" class="Symbol">)</a> <a id="50404" class="Symbol">(</a><a id="50405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50409" href="Data.Nat.Properties.html#50409" class="Bound">n</a><a id="50410" class="Symbol">)</a> <a id="50412" href="Data.Nat.Properties.html#50412" class="Bound">o</a> <a id="50414" class="Symbol">=</a> <a id="50416" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50426" href="Data.Nat.Properties.html#50401" class="Bound">m</a> <a id="50428" href="Data.Nat.Properties.html#50409" class="Bound">n</a> <a id="50430" href="Data.Nat.Properties.html#50412" class="Bound">o</a>

<a id="+-∸-assoc"></a><a id="50433" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50443" class="Symbol">:</a> <a id="50445" class="Symbol">∀</a> <a id="50447" href="Data.Nat.Properties.html#50447" class="Bound">m</a> <a id="50449" class="Symbol">{</a><a id="50450" href="Data.Nat.Properties.html#50450" class="Bound">n</a> <a id="50452" href="Data.Nat.Properties.html#50452" class="Bound">o</a><a id="50453" class="Symbol">}</a> <a id="50455" class="Symbol">→</a> <a id="50457" href="Data.Nat.Properties.html#50452" class="Bound">o</a> <a id="50459" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50461" href="Data.Nat.Properties.html#50450" class="Bound">n</a> <a id="50463" class="Symbol">→</a> <a id="50465" class="Symbol">(</a><a id="50466" href="Data.Nat.Properties.html#50447" class="Bound">m</a> <a id="50468" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50470" href="Data.Nat.Properties.html#50450" class="Bound">n</a><a id="50471" class="Symbol">)</a> <a id="50473" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50475" href="Data.Nat.Properties.html#50452" class="Bound">o</a> <a id="50477" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50479" href="Data.Nat.Properties.html#50447" class="Bound">m</a> <a id="50481" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50483" class="Symbol">(</a><a id="50484" href="Data.Nat.Properties.html#50450" class="Bound">n</a> <a id="50486" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50488" href="Data.Nat.Properties.html#50452" class="Bound">o</a><a id="50489" class="Symbol">)</a>
<a id="50491" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50501" href="Data.Nat.Properties.html#50501" class="Bound">m</a> <a id="50503" class="Symbol">(</a><a id="50504" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="50508" class="Symbol">{</a><a id="50509" class="Argument">n</a> <a id="50511" class="Symbol">=</a> <a id="50513" href="Data.Nat.Properties.html#50513" class="Bound">n</a><a id="50514" class="Symbol">})</a>             <a id="50529" class="Symbol">=</a> <a id="50531" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a> <a id="50546" href="Data.Nat.Properties.html#50501" class="Bound">m</a> <a id="50548" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50550" href="Data.Nat.Properties.html#50513" class="Bound">n</a> <a id="50552" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="50554" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50564" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50566" class="Symbol">(</a><a id="50567" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50571" class="Symbol">{</a><a id="50572" class="Argument">m</a> <a id="50574" class="Symbol">=</a> <a id="50576" href="Data.Nat.Properties.html#50576" class="Bound">o</a><a id="50577" class="Symbol">}</a> <a id="50579" class="Symbol">{</a><a id="50580" class="Argument">n</a> <a id="50582" class="Symbol">=</a> <a id="50584" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50585" class="Symbol">}</a> <a id="50587" href="Data.Nat.Properties.html#50587" class="Bound">o≤n</a><a id="50590" class="Symbol">)</a> <a id="50592" class="Symbol">=</a> <a id="50594" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="50611" class="Symbol">(</a><a id="50612" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50614" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50620" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50621" class="Symbol">)</a> <a id="50623" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50629" href="Data.Nat.Properties.html#50576" class="Bound">o</a>  <a id="50632" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="50635" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="50640" class="Symbol">(</a><a id="50641" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="50644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50648" href="Data.Nat.Properties.html#50576" class="Bound">o</a><a id="50649" class="Symbol">)</a> <a id="50651" class="Symbol">(</a><a id="50652" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="50658" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50660" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50661" class="Symbol">)</a> <a id="50663" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="50667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50671" class="Symbol">(</a><a id="50672" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50674" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50676" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50677" class="Symbol">)</a> <a id="50679" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50685" href="Data.Nat.Properties.html#50576" class="Bound">o</a>  <a id="50688" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="50694" class="Symbol">(</a><a id="50695" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50697" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50699" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50700" class="Symbol">)</a> <a id="50702" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50704" href="Data.Nat.Properties.html#50576" class="Bound">o</a>          <a id="50715" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="50718" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50728" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50730" href="Data.Nat.Properties.html#50587" class="Bound">o≤n</a> <a id="50734" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="50738" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50740" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50742" class="Symbol">(</a><a id="50743" href="Data.Nat.Properties.html#50584" class="Bound">n</a> <a id="50745" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50747" href="Data.Nat.Properties.html#50576" class="Bound">o</a><a id="50748" class="Symbol">)</a>          <a id="50759" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n+o⇒m∸n≤o"></a><a id="50762" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50774" class="Symbol">:</a> <a id="50776" class="Symbol">∀</a> <a id="50778" href="Data.Nat.Properties.html#50778" class="Bound">m</a> <a id="50780" href="Data.Nat.Properties.html#50780" class="Bound">n</a> <a id="50782" class="Symbol">{</a><a id="50783" href="Data.Nat.Properties.html#50783" class="Bound">o</a><a id="50784" class="Symbol">}</a> <a id="50786" class="Symbol">→</a> <a id="50788" href="Data.Nat.Properties.html#50778" class="Bound">m</a> <a id="50790" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50792" href="Data.Nat.Properties.html#50780" class="Bound">n</a> <a id="50794" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50796" href="Data.Nat.Properties.html#50783" class="Bound">o</a> <a id="50798" class="Symbol">→</a> <a id="50800" href="Data.Nat.Properties.html#50778" class="Bound">m</a> <a id="50802" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50804" href="Data.Nat.Properties.html#50780" class="Bound">n</a> <a id="50806" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50808" href="Data.Nat.Properties.html#50783" class="Bound">o</a>
<a id="50810" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a>      <a id="50827" href="Data.Nat.Properties.html#50827" class="Bound">m</a>  <a id="50830" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="50838" href="Data.Nat.Properties.html#50838" class="Bound">le</a> <a id="50841" class="Symbol">=</a> <a id="50843" href="Data.Nat.Properties.html#50838" class="Bound">le</a>
<a id="50846" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50858" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="50866" class="Symbol">(</a><a id="50867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50871" href="Data.Nat.Properties.html#50871" class="Bound">n</a><a id="50872" class="Symbol">)</a>  <a id="50875" class="Symbol">_</a> <a id="50877" class="Symbol">=</a> <a id="50879" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="50883" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50895" class="Symbol">(</a><a id="50896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50900" href="Data.Nat.Properties.html#50900" class="Bound">m</a><a id="50901" class="Symbol">)</a> <a id="50903" class="Symbol">(</a><a id="50904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50908" href="Data.Nat.Properties.html#50908" class="Bound">n</a><a id="50909" class="Symbol">)</a> <a id="50911" href="Data.Nat.Properties.html#50911" class="Bound">le</a> <a id="50914" class="Symbol">=</a> <a id="50916" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50928" href="Data.Nat.Properties.html#50900" class="Bound">m</a> <a id="50930" href="Data.Nat.Properties.html#50908" class="Bound">n</a> <a id="50932" class="Symbol">(</a><a id="50933" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="50939" href="Data.Nat.Properties.html#50911" class="Bound">le</a><a id="50941" class="Symbol">)</a>

<a id="m&lt;n+o⇒m∸n&lt;o"></a><a id="50944" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="50956" class="Symbol">:</a> <a id="50958" class="Symbol">∀</a> <a id="50960" href="Data.Nat.Properties.html#50960" class="Bound">m</a> <a id="50962" href="Data.Nat.Properties.html#50962" class="Bound">n</a> <a id="50964" class="Symbol">{</a><a id="50965" href="Data.Nat.Properties.html#50965" class="Bound">o</a><a id="50966" class="Symbol">}</a> <a id="50968" class="Symbol">→</a> <a id="50970" class="Symbol">.{{</a><a id="50973" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="50981" href="Data.Nat.Properties.html#50965" class="Bound">o</a><a id="50982" class="Symbol">}}</a> <a id="50985" class="Symbol">→</a> <a id="50987" href="Data.Nat.Properties.html#50960" class="Bound">m</a> <a id="50989" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="50991" href="Data.Nat.Properties.html#50962" class="Bound">n</a> <a id="50993" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50995" href="Data.Nat.Properties.html#50965" class="Bound">o</a> <a id="50997" class="Symbol">→</a> <a id="50999" href="Data.Nat.Properties.html#50960" class="Bound">m</a> <a id="51001" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51003" href="Data.Nat.Properties.html#50962" class="Bound">n</a> <a id="51005" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="51007" href="Data.Nat.Properties.html#50965" class="Bound">o</a>
<a id="51009" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a>      <a id="51026" href="Data.Nat.Properties.html#51026" class="Bound">m</a>  <a id="51029" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>                <a id="51049" href="Data.Nat.Properties.html#51049" class="Bound">lt</a> <a id="51052" class="Symbol">=</a> <a id="51054" href="Data.Nat.Properties.html#51049" class="Bound">lt</a>
<a id="51057" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="51069" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51077" class="Symbol">(</a><a id="51078" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51082" href="Data.Nat.Properties.html#51082" class="Bound">n</a><a id="51083" class="Symbol">)</a> <a id="51085" class="Symbol">{</a><a id="51086" href="Data.Nat.Properties.html#51086" class="Bound">o</a><a id="51087" class="Symbol">@(</a><a id="51089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51093" class="Symbol">_)}</a> <a id="51097" href="Data.Nat.Properties.html#51097" class="Bound">lt</a> <a id="51100" class="Symbol">=</a> <a id="51102" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="51106" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="51118" class="Symbol">(</a><a id="51119" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51123" href="Data.Nat.Properties.html#51123" class="Bound">m</a><a id="51124" class="Symbol">)</a> <a id="51126" class="Symbol">(</a><a id="51127" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51131" href="Data.Nat.Properties.html#51131" class="Bound">n</a><a id="51132" class="Symbol">)</a>             <a id="51146" href="Data.Nat.Properties.html#51146" class="Bound">lt</a> <a id="51149" class="Symbol">=</a> <a id="51151" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="51163" href="Data.Nat.Properties.html#51123" class="Bound">m</a> <a id="51165" href="Data.Nat.Properties.html#51131" class="Bound">n</a>  <a id="51168" class="Symbol">(</a><a id="51169" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="51175" href="Data.Nat.Properties.html#51146" class="Bound">lt</a><a id="51177" class="Symbol">)</a>

<a id="m+n≤o⇒m≤o∸n"></a><a id="51180" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51192" class="Symbol">:</a> <a id="51194" class="Symbol">∀</a> <a id="51196" href="Data.Nat.Properties.html#51196" class="Bound">m</a> <a id="51198" class="Symbol">{</a><a id="51199" href="Data.Nat.Properties.html#51199" class="Bound">n</a> <a id="51201" href="Data.Nat.Properties.html#51201" class="Bound">o</a><a id="51202" class="Symbol">}</a> <a id="51204" class="Symbol">→</a> <a id="51206" href="Data.Nat.Properties.html#51196" class="Bound">m</a> <a id="51208" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51210" href="Data.Nat.Properties.html#51199" class="Bound">n</a> <a id="51212" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51214" href="Data.Nat.Properties.html#51201" class="Bound">o</a> <a id="51216" class="Symbol">→</a> <a id="51218" href="Data.Nat.Properties.html#51196" class="Bound">m</a> <a id="51220" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51222" href="Data.Nat.Properties.html#51201" class="Bound">o</a> <a id="51224" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51226" href="Data.Nat.Properties.html#51199" class="Bound">n</a>
<a id="51228" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51240" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51248" href="Data.Nat.Properties.html#51248" class="Bound">le</a>       <a id="51257" class="Symbol">=</a> <a id="51259" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="51263" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51275" class="Symbol">(</a><a id="51276" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51280" href="Data.Nat.Properties.html#51280" class="Bound">m</a><a id="51281" class="Symbol">)</a> <a id="51283" class="Symbol">(</a><a id="51284" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51288" href="Data.Nat.Properties.html#51288" class="Bound">le</a><a id="51290" class="Symbol">)</a>
  <a id="51294" class="Keyword">rewrite</a> <a id="51302" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="51312" class="Number">1</a> <a id="51314" class="Symbol">(</a><a id="51315" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="51325" href="Data.Nat.Properties.html#51280" class="Bound">m</a> <a id="51327" href="Data.Nat.Properties.html#51288" class="Bound">le</a><a id="51329" class="Symbol">)</a> <a id="51331" class="Symbol">=</a> <a id="51333" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51337" class="Symbol">(</a><a id="51338" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51350" href="Data.Nat.Properties.html#51280" class="Bound">m</a> <a id="51352" href="Data.Nat.Properties.html#51288" class="Bound">le</a><a id="51354" class="Symbol">)</a>

<a id="m≤o∸n⇒m+n≤o"></a><a id="51357" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51369" class="Symbol">:</a> <a id="51371" class="Symbol">∀</a> <a id="51373" href="Data.Nat.Properties.html#51373" class="Bound">m</a> <a id="51375" class="Symbol">{</a><a id="51376" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51378" href="Data.Nat.Properties.html#51378" class="Bound">o</a><a id="51379" class="Symbol">}</a> <a id="51381" class="Symbol">(</a><a id="51382" href="Data.Nat.Properties.html#51382" class="Bound">n≤o</a> <a id="51386" class="Symbol">:</a> <a id="51388" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51390" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51392" href="Data.Nat.Properties.html#51378" class="Bound">o</a><a id="51393" class="Symbol">)</a> <a id="51395" class="Symbol">→</a> <a id="51397" href="Data.Nat.Properties.html#51373" class="Bound">m</a> <a id="51399" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51401" href="Data.Nat.Properties.html#51378" class="Bound">o</a> <a id="51403" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51405" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51407" class="Symbol">→</a> <a id="51409" href="Data.Nat.Properties.html#51373" class="Bound">m</a> <a id="51411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51413" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51415" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51417" href="Data.Nat.Properties.html#51378" class="Bound">o</a>
<a id="51419" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51431" href="Data.Nat.Properties.html#51431" class="Bound">m</a>         <a id="51441" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="51451" href="Data.Nat.Properties.html#51451" class="Bound">le</a> <a id="51454" class="Keyword">rewrite</a> <a id="51462" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="51474" href="Data.Nat.Properties.html#51431" class="Bound">m</a> <a id="51476" class="Symbol">=</a> <a id="51478" href="Data.Nat.Properties.html#51451" class="Bound">le</a>
<a id="51481" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51493" href="Data.Nat.Properties.html#51493" class="Bound">m</a> <a id="51495" class="Symbol">{</a><a id="51496" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51500" href="Data.Nat.Properties.html#51500" class="Bound">n</a><a id="51501" class="Symbol">}</a> <a id="51503" class="Symbol">(</a><a id="51504" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51508" href="Data.Nat.Properties.html#51508" class="Bound">n≤o</a><a id="51511" class="Symbol">)</a> <a id="51513" href="Data.Nat.Properties.html#51513" class="Bound">le</a> <a id="51516" class="Keyword">rewrite</a> <a id="51524" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="51530" href="Data.Nat.Properties.html#51493" class="Bound">m</a> <a id="51532" href="Data.Nat.Properties.html#51500" class="Bound">n</a> <a id="51534" class="Symbol">=</a> <a id="51536" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51540" class="Symbol">(</a><a id="51541" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51553" href="Data.Nat.Properties.html#51493" class="Bound">m</a> <a id="51555" href="Data.Nat.Properties.html#51508" class="Bound">n≤o</a> <a id="51559" href="Data.Nat.Properties.html#51513" class="Bound">le</a><a id="51561" class="Symbol">)</a>

<a id="m≤n+m∸n"></a><a id="51564" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51572" class="Symbol">:</a> <a id="51574" class="Symbol">∀</a> <a id="51576" href="Data.Nat.Properties.html#51576" class="Bound">m</a> <a id="51578" href="Data.Nat.Properties.html#51578" class="Bound">n</a> <a id="51580" class="Symbol">→</a> <a id="51582" href="Data.Nat.Properties.html#51576" class="Bound">m</a> <a id="51584" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51586" href="Data.Nat.Properties.html#51578" class="Bound">n</a> <a id="51588" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51590" class="Symbol">(</a><a id="51591" href="Data.Nat.Properties.html#51576" class="Bound">m</a> <a id="51593" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51595" href="Data.Nat.Properties.html#51578" class="Bound">n</a><a id="51596" class="Symbol">)</a>
<a id="51598" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51606" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51614" href="Data.Nat.Properties.html#51614" class="Bound">n</a>       <a id="51622" class="Symbol">=</a> <a id="51624" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="51628" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51636" class="Symbol">(</a><a id="51637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51641" href="Data.Nat.Properties.html#51641" class="Bound">m</a><a id="51642" class="Symbol">)</a> <a id="51644" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51652" class="Symbol">=</a> <a id="51654" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="51661" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51669" class="Symbol">(</a><a id="51670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51674" href="Data.Nat.Properties.html#51674" class="Bound">m</a><a id="51675" class="Symbol">)</a> <a id="51677" class="Symbol">(</a><a id="51678" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51682" href="Data.Nat.Properties.html#51682" class="Bound">n</a><a id="51683" class="Symbol">)</a> <a id="51685" class="Symbol">=</a> <a id="51687" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51691" class="Symbol">(</a><a id="51692" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51700" href="Data.Nat.Properties.html#51674" class="Bound">m</a> <a id="51702" href="Data.Nat.Properties.html#51682" class="Bound">n</a><a id="51703" class="Symbol">)</a>

<a id="m+n∸n≡m"></a><a id="51706" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="51714" class="Symbol">:</a> <a id="51716" class="Symbol">∀</a> <a id="51718" href="Data.Nat.Properties.html#51718" class="Bound">m</a> <a id="51720" href="Data.Nat.Properties.html#51720" class="Bound">n</a> <a id="51722" class="Symbol">→</a> <a id="51724" href="Data.Nat.Properties.html#51718" class="Bound">m</a> <a id="51726" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51728" href="Data.Nat.Properties.html#51720" class="Bound">n</a> <a id="51730" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51732" href="Data.Nat.Properties.html#51720" class="Bound">n</a> <a id="51734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51736" href="Data.Nat.Properties.html#51718" class="Bound">m</a>
<a id="51738" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="51746" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51748" href="Data.Nat.Properties.html#51748" class="Bound">n</a> <a id="51750" class="Symbol">=</a> <a id="51752" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="51769" class="Symbol">(</a><a id="51770" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51774" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51775" class="Symbol">)</a> <a id="51777" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51779" href="Data.Nat.Properties.html#51748" class="Bound">n</a>  <a id="51782" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51785" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="51795" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51797" class="Symbol">(</a><a id="51798" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="51805" class="Symbol">{</a><a id="51806" class="Argument">x</a> <a id="51808" class="Symbol">=</a> <a id="51810" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51811" class="Symbol">})</a> <a id="51814" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51818" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51820" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51822" class="Symbol">(</a><a id="51823" href="Data.Nat.Properties.html#51748" class="Bound">n</a> <a id="51825" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51827" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51828" class="Symbol">)</a>  <a id="51831" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51834" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51839" class="Symbol">(</a><a id="51840" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="51844" class="Symbol">)</a> <a id="51846" class="Symbol">(</a><a id="51847" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="51853" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51854" class="Symbol">)</a> <a id="51856" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51860" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51862" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51864" class="Number">0</a>        <a id="51873" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51876" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="51888" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51890" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51894" href="Data.Nat.Properties.html#51746" class="Bound">m</a>            <a id="51907" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m+n∸m≡n"></a><a id="51910" href="Data.Nat.Properties.html#51910" class="Function">m+n∸m≡n</a> <a id="51918" class="Symbol">:</a> <a id="51920" class="Symbol">∀</a> <a id="51922" href="Data.Nat.Properties.html#51922" class="Bound">m</a> <a id="51924" href="Data.Nat.Properties.html#51924" class="Bound">n</a> <a id="51926" class="Symbol">→</a> <a id="51928" href="Data.Nat.Properties.html#51922" class="Bound">m</a> <a id="51930" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51932" href="Data.Nat.Properties.html#51924" class="Bound">n</a> <a id="51934" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51936" href="Data.Nat.Properties.html#51922" class="Bound">m</a> <a id="51938" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51940" href="Data.Nat.Properties.html#51924" class="Bound">n</a>
<a id="51942" href="Data.Nat.Properties.html#51910" class="Function">m+n∸m≡n</a> <a id="51950" href="Data.Nat.Properties.html#51950" class="Bound">m</a> <a id="51952" href="Data.Nat.Properties.html#51952" class="Bound">n</a> <a id="51954" class="Symbol">=</a> <a id="51956" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="51962" class="Symbol">(</a><a id="51963" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51968" class="Symbol">(</a><a id="51969" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="51972" href="Data.Nat.Properties.html#51950" class="Bound">m</a><a id="51973" class="Symbol">)</a> <a id="51975" class="Symbol">(</a><a id="51976" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="51983" href="Data.Nat.Properties.html#51950" class="Bound">m</a> <a id="51985" href="Data.Nat.Properties.html#51952" class="Bound">n</a><a id="51986" class="Symbol">))</a> <a id="51989" class="Symbol">(</a><a id="51990" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="51998" href="Data.Nat.Properties.html#51952" class="Bound">n</a> <a id="52000" href="Data.Nat.Properties.html#51950" class="Bound">m</a><a id="52001" class="Symbol">)</a>

<a id="m+[n∸m]≡n"></a><a id="52004" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="52014" class="Symbol">:</a> <a id="52016" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="52018" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="52020" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="52022" class="Symbol">→</a> <a id="52024" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="52026" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52028" class="Symbol">(</a><a id="52029" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="52031" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52033" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="52034" class="Symbol">)</a> <a id="52036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="52040" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="52050" class="Symbol">{</a><a id="52051" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52052" class="Symbol">}</a> <a id="52054" class="Symbol">{</a><a id="52055" href="Data.Nat.Properties.html#52055" class="Bound">n</a><a id="52056" class="Symbol">}</a> <a id="52058" href="Data.Nat.Properties.html#52058" class="Bound">m≤n</a> <a id="52062" class="Symbol">=</a> <a id="52064" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="52081" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52083" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52085" class="Symbol">(</a><a id="52086" href="Data.Nat.Properties.html#52055" class="Bound">n</a> <a id="52088" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52090" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52091" class="Symbol">)</a>  <a id="52094" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52097" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52101" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="52103" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="52113" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52115" href="Data.Nat.Properties.html#52058" class="Bound">m≤n</a> <a id="52119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52123" class="Symbol">(</a><a id="52124" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52126" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52128" href="Data.Nat.Properties.html#52055" class="Bound">n</a><a id="52129" class="Symbol">)</a> <a id="52131" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52133" href="Data.Nat.Properties.html#52051" class="Bound">m</a>  <a id="52136" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52139" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52144" class="Symbol">(</a><a id="52145" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="52148" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52149" class="Symbol">)</a> <a id="52151" class="Symbol">(</a><a id="52152" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="52159" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52161" href="Data.Nat.Properties.html#52055" class="Bound">n</a><a id="52162" class="Symbol">)</a> <a id="52164" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52168" class="Symbol">(</a><a id="52169" href="Data.Nat.Properties.html#52055" class="Bound">n</a> <a id="52171" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52173" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52174" class="Symbol">)</a> <a id="52176" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52178" href="Data.Nat.Properties.html#52051" class="Bound">m</a>  <a id="52181" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52184" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="52192" href="Data.Nat.Properties.html#52055" class="Bound">n</a> <a id="52194" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52196" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52200" href="Data.Nat.Properties.html#52055" class="Bound">n</a>            <a id="52213" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∸n+n≡m"></a><a id="52216" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="52224" class="Symbol">:</a> <a id="52226" class="Symbol">∀</a> <a id="52228" class="Symbol">{</a><a id="52229" href="Data.Nat.Properties.html#52229" class="Bound">m</a> <a id="52231" href="Data.Nat.Properties.html#52231" class="Bound">n</a><a id="52232" class="Symbol">}</a> <a id="52234" class="Symbol">→</a> <a id="52236" href="Data.Nat.Properties.html#52231" class="Bound">n</a> <a id="52238" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="52240" href="Data.Nat.Properties.html#52229" class="Bound">m</a> <a id="52242" class="Symbol">→</a> <a id="52244" class="Symbol">(</a><a id="52245" href="Data.Nat.Properties.html#52229" class="Bound">m</a> <a id="52247" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52249" href="Data.Nat.Properties.html#52231" class="Bound">n</a><a id="52250" class="Symbol">)</a> <a id="52252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52254" href="Data.Nat.Properties.html#52231" class="Bound">n</a> <a id="52256" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52258" href="Data.Nat.Properties.html#52229" class="Bound">m</a>
<a id="52260" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="52268" class="Symbol">{</a><a id="52269" href="Data.Nat.Properties.html#52269" class="Bound">m</a><a id="52270" class="Symbol">}</a> <a id="52272" class="Symbol">{</a><a id="52273" href="Data.Nat.Properties.html#52273" class="Bound">n</a><a id="52274" class="Symbol">}</a> <a id="52276" href="Data.Nat.Properties.html#52276" class="Bound">n≤m</a> <a id="52280" class="Symbol">=</a> <a id="52282" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="52299" class="Symbol">(</a><a id="52300" href="Data.Nat.Properties.html#52269" class="Bound">m</a> <a id="52302" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52304" href="Data.Nat.Properties.html#52273" class="Bound">n</a><a id="52305" class="Symbol">)</a> <a id="52307" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52309" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52311" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52314" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52318" class="Symbol">(</a><a id="52319" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="52328" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52330" href="Data.Nat.Properties.html#52276" class="Bound">n≤m</a><a id="52333" class="Symbol">)</a> <a id="52335" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52339" class="Symbol">(</a><a id="52340" href="Data.Nat.Properties.html#52269" class="Bound">m</a> <a id="52342" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52344" href="Data.Nat.Properties.html#52273" class="Bound">n</a><a id="52345" class="Symbol">)</a> <a id="52347" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52349" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52354" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="52362" href="Data.Nat.Properties.html#52269" class="Bound">m</a> <a id="52364" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52366" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52370" href="Data.Nat.Properties.html#52269" class="Bound">m</a>           <a id="52382" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∸[m∸n]≡n"></a><a id="52385" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52395" class="Symbol">:</a> <a id="52397" class="Symbol">∀</a> <a id="52399" class="Symbol">{</a><a id="52400" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52402" href="Data.Nat.Properties.html#52402" class="Bound">n</a><a id="52403" class="Symbol">}</a> <a id="52405" class="Symbol">→</a> <a id="52407" href="Data.Nat.Properties.html#52402" class="Bound">n</a> <a id="52409" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="52411" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52413" class="Symbol">→</a> <a id="52415" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52417" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52419" class="Symbol">(</a><a id="52420" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52422" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52424" href="Data.Nat.Properties.html#52402" class="Bound">n</a><a id="52425" class="Symbol">)</a> <a id="52427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52429" href="Data.Nat.Properties.html#52402" class="Bound">n</a>
<a id="52431" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52441" class="Symbol">{</a><a id="52442" href="Data.Nat.Properties.html#52442" class="Bound">m</a><a id="52443" class="Symbol">}</a>     <a id="52449" class="Symbol">{_}</a>     <a id="52457" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="52467" class="Symbol">=</a> <a id="52469" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="52475" href="Data.Nat.Properties.html#52442" class="Bound">m</a>
<a id="52477" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52487" class="Symbol">{</a><a id="52488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52492" href="Data.Nat.Properties.html#52492" class="Bound">m</a><a id="52493" class="Symbol">}</a> <a id="52495" class="Symbol">{</a><a id="52496" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52500" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52501" class="Symbol">}</a> <a id="52503" class="Symbol">(</a><a id="52504" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="52508" href="Data.Nat.Properties.html#52508" class="Bound">n≤m</a><a id="52511" class="Symbol">)</a> <a id="52513" class="Symbol">=</a> <a id="52515" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="52532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52536" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52538" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52540" class="Symbol">(</a><a id="52541" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52543" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52545" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52546" class="Symbol">)</a>   <a id="52550" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52553" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="52563" class="Number">1</a> <a id="52565" class="Symbol">(</a><a id="52566" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="52572" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52574" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52575" class="Symbol">)</a> <a id="52577" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52585" class="Symbol">(</a><a id="52586" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52588" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52590" class="Symbol">(</a><a id="52591" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52593" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52595" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52596" class="Symbol">))</a> <a id="52599" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52602" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52611" class="Symbol">(</a><a id="52612" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52622" href="Data.Nat.Properties.html#52508" class="Bound">n≤m</a><a id="52625" class="Symbol">)</a> <a id="52627" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52635" href="Data.Nat.Properties.html#52500" class="Bound">n</a>             <a id="52649" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m+n]∸[m+o]≡n∸o"></a><a id="52652" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52668" class="Symbol">:</a> <a id="52670" class="Symbol">∀</a> <a id="52672" href="Data.Nat.Properties.html#52672" class="Bound">m</a> <a id="52674" href="Data.Nat.Properties.html#52674" class="Bound">n</a> <a id="52676" href="Data.Nat.Properties.html#52676" class="Bound">o</a> <a id="52678" class="Symbol">→</a> <a id="52680" class="Symbol">(</a><a id="52681" href="Data.Nat.Properties.html#52672" class="Bound">m</a> <a id="52683" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52685" href="Data.Nat.Properties.html#52674" class="Bound">n</a><a id="52686" class="Symbol">)</a> <a id="52688" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52690" class="Symbol">(</a><a id="52691" href="Data.Nat.Properties.html#52672" class="Bound">m</a> <a id="52693" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52695" href="Data.Nat.Properties.html#52676" class="Bound">o</a><a id="52696" class="Symbol">)</a> <a id="52698" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52700" href="Data.Nat.Properties.html#52674" class="Bound">n</a> <a id="52702" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52704" href="Data.Nat.Properties.html#52676" class="Bound">o</a>
<a id="52706" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52722" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52730" href="Data.Nat.Properties.html#52730" class="Bound">n</a> <a id="52732" href="Data.Nat.Properties.html#52732" class="Bound">o</a> <a id="52734" class="Symbol">=</a> <a id="52736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52741" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52757" class="Symbol">(</a><a id="52758" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52762" href="Data.Nat.Properties.html#52762" class="Bound">m</a><a id="52763" class="Symbol">)</a> <a id="52765" href="Data.Nat.Properties.html#52765" class="Bound">n</a> <a id="52767" href="Data.Nat.Properties.html#52767" class="Bound">o</a> <a id="52769" class="Symbol">=</a> <a id="52771" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52787" href="Data.Nat.Properties.html#52762" class="Bound">m</a> <a id="52789" href="Data.Nat.Properties.html#52765" class="Bound">n</a> <a id="52791" href="Data.Nat.Properties.html#52767" class="Bound">o</a>

<a id="52794" class="Comment">------------------------------------------------------------------------</a>
<a id="52867" class="Comment">-- Properties of _∸_ and _*_</a>

<a id="*-distribʳ-∸"></a><a id="52897" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="52910" class="Symbol">:</a> <a id="52912" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="52916" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="52933" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="52937" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="52950" href="Data.Nat.Properties.html#52950" class="Bound">m</a>       <a id="52958" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52974" class="Symbol">=</a> <a id="52976" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52981" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="52994" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53002" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53010" class="Symbol">(</a><a id="53011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53015" href="Data.Nat.Properties.html#53015" class="Bound">o</a><a id="53016" class="Symbol">)</a> <a id="53018" class="Symbol">=</a> <a id="53020" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="53024" class="Symbol">(</a><a id="53025" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="53031" class="Symbol">(</a><a id="53032" href="Data.Nat.Properties.html#53015" class="Bound">o</a> <a id="53034" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53036" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="53040" class="Symbol">))</a>
<a id="53043" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53056" class="Symbol">(</a><a id="53057" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53061" href="Data.Nat.Properties.html#53061" class="Bound">m</a><a id="53062" class="Symbol">)</a> <a id="53064" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53072" class="Symbol">(</a><a id="53073" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53077" href="Data.Nat.Properties.html#53077" class="Bound">o</a><a id="53078" class="Symbol">)</a> <a id="53080" class="Symbol">=</a> <a id="53082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53087" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53100" href="Data.Nat.Properties.html#53100" class="Bound">m</a>       <a id="53108" class="Symbol">(</a><a id="53109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53113" href="Data.Nat.Properties.html#53113" class="Bound">n</a><a id="53114" class="Symbol">)</a> <a id="53116" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53124" class="Symbol">=</a> <a id="53126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53131" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53144" href="Data.Nat.Properties.html#53144" class="Bound">m</a>       <a id="53152" class="Symbol">(</a><a id="53153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53157" href="Data.Nat.Properties.html#53157" class="Bound">n</a><a id="53158" class="Symbol">)</a> <a id="53160" class="Symbol">(</a><a id="53161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53165" href="Data.Nat.Properties.html#53165" class="Bound">o</a><a id="53166" class="Symbol">)</a> <a id="53168" class="Symbol">=</a> <a id="53170" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="53187" class="Symbol">(</a><a id="53188" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53190" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53192" href="Data.Nat.Properties.html#53165" class="Bound">o</a><a id="53193" class="Symbol">)</a> <a id="53195" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53197" href="Data.Nat.Properties.html#53144" class="Bound">m</a>             <a id="53211" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53214" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53227" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53229" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53231" href="Data.Nat.Properties.html#53165" class="Bound">o</a> <a id="53233" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53237" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53239" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53241" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53243" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53245" href="Data.Nat.Properties.html#53165" class="Bound">o</a> <a id="53247" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53249" href="Data.Nat.Properties.html#53144" class="Bound">m</a>           <a id="53261" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53264" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="53268" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="53270" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="53286" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53288" class="Symbol">_</a> <a id="53290" class="Symbol">_</a> <a id="53292" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53296" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53298" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53300" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53302" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53304" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53306" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53308" class="Symbol">(</a><a id="53309" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53311" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53313" href="Data.Nat.Properties.html#53165" class="Bound">o</a> <a id="53315" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53317" href="Data.Nat.Properties.html#53144" class="Bound">m</a><a id="53318" class="Symbol">)</a> <a id="53320" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-∸"></a><a id="53323" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="53336" class="Symbol">:</a> <a id="53338" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="53342" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="53359" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="53363" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="53376" class="Symbol">=</a> <a id="53378" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="53397" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="53404" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a>

<a id="*-distrib-∸"></a><a id="53418" href="Data.Nat.Properties.html#53418" class="Function">*-distrib-∸</a> <a id="53430" class="Symbol">:</a> <a id="53432" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="53436" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="53452" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="53456" href="Data.Nat.Properties.html#53418" class="Function">*-distrib-∸</a> <a id="53468" class="Symbol">=</a> <a id="53470" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="53483" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="53485" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a>

<a id="even≢odd"></a><a id="53499" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53508" class="Symbol">:</a>  <a id="53511" class="Symbol">∀</a> <a id="53513" href="Data.Nat.Properties.html#53513" class="Bound">m</a> <a id="53515" href="Data.Nat.Properties.html#53515" class="Bound">n</a> <a id="53517" class="Symbol">→</a> <a id="53519" class="Number">2</a> <a id="53521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53523" href="Data.Nat.Properties.html#53513" class="Bound">m</a> <a id="53525" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="53527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53531" class="Symbol">(</a><a id="53532" class="Number">2</a> <a id="53534" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53536" href="Data.Nat.Properties.html#53515" class="Bound">n</a><a id="53537" class="Symbol">)</a>
<a id="53539" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53548" class="Symbol">(</a><a id="53549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53553" href="Data.Nat.Properties.html#53553" class="Bound">m</a><a id="53554" class="Symbol">)</a> <a id="53556" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53564" href="Data.Nat.Properties.html#53564" class="Bound">eq</a> <a id="53567" class="Symbol">=</a> <a id="53569" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="53583" class="Symbol">(</a><a id="53584" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="53598" href="Data.Nat.Properties.html#53564" class="Bound">eq</a><a id="53600" class="Symbol">)</a> <a id="53602" class="Symbol">(</a><a id="53603" href="Data.Nat.Properties.html#18290" class="Function">m+1+n≢0</a> <a id="53611" href="Data.Nat.Properties.html#53553" class="Bound">m</a><a id="53612" class="Symbol">)</a>
<a id="53614" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53623" class="Symbol">(</a><a id="53624" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53628" href="Data.Nat.Properties.html#53628" class="Bound">m</a><a id="53629" class="Symbol">)</a> <a id="53631" class="Symbol">(</a><a id="53632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53636" href="Data.Nat.Properties.html#53636" class="Bound">n</a><a id="53637" class="Symbol">)</a> <a id="53639" href="Data.Nat.Properties.html#53639" class="Bound">eq</a> <a id="53642" class="Symbol">=</a> <a id="53644" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53653" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53655" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53657" class="Symbol">(</a><a id="53658" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="53672" class="Symbol">(</a><a id="53673" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="53690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53694" class="Symbol">(</a><a id="53695" class="Number">2</a> <a id="53697" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53699" href="Data.Nat.Properties.html#53628" class="Bound">m</a><a id="53700" class="Symbol">)</a>         <a id="53710" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53713" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="53717" class="Symbol">(</a><a id="53718" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="53724" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53726" class="Symbol">_)</a> <a id="53729" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53733" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53735" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53741" class="Symbol">(</a><a id="53742" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53744" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53746" class="Number">0</a><a id="53747" class="Symbol">)</a>     <a id="53753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53756" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="53770" href="Data.Nat.Properties.html#53639" class="Bound">eq</a> <a id="53773" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53781" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53783" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53785" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53789" class="Symbol">(</a><a id="53790" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53792" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53794" class="Number">0</a><a id="53795" class="Symbol">)</a> <a id="53797" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53800" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="53805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53809" class="Symbol">(</a><a id="53810" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="53816" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53818" class="Symbol">_)</a> <a id="53821" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53829" class="Symbol">(</a><a id="53830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53834" class="Symbol">(</a><a id="53835" class="Number">2</a> <a id="53837" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53839" href="Data.Nat.Properties.html#53636" class="Bound">n</a><a id="53840" class="Symbol">))</a>   <a id="53845" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="53846" class="Symbol">))</a>

<a id="53850" class="Comment">------------------------------------------------------------------------</a>
<a id="53923" class="Comment">-- Properties of _∸_ and _⊓_ and _⊔_</a>

<a id="m⊓n+n∸m≡n"></a><a id="53961" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="53971" class="Symbol">:</a> <a id="53973" class="Symbol">∀</a> <a id="53975" href="Data.Nat.Properties.html#53975" class="Bound">m</a> <a id="53977" href="Data.Nat.Properties.html#53977" class="Bound">n</a> <a id="53979" class="Symbol">→</a> <a id="53981" class="Symbol">(</a><a id="53982" href="Data.Nat.Properties.html#53975" class="Bound">m</a> <a id="53984" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="53986" href="Data.Nat.Properties.html#53977" class="Bound">n</a><a id="53987" class="Symbol">)</a> <a id="53989" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53991" class="Symbol">(</a><a id="53992" href="Data.Nat.Properties.html#53977" class="Bound">n</a> <a id="53994" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53996" href="Data.Nat.Properties.html#53975" class="Bound">m</a><a id="53997" class="Symbol">)</a> <a id="53999" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54001" href="Data.Nat.Properties.html#53977" class="Bound">n</a>
<a id="54003" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54013" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54021" href="Data.Nat.Properties.html#54021" class="Bound">n</a>       <a id="54029" class="Symbol">=</a> <a id="54031" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54036" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54046" class="Symbol">(</a><a id="54047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54051" href="Data.Nat.Properties.html#54051" class="Bound">m</a><a id="54052" class="Symbol">)</a> <a id="54054" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54062" class="Symbol">=</a> <a id="54064" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54069" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54079" class="Symbol">(</a><a id="54080" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54084" href="Data.Nat.Properties.html#54084" class="Bound">m</a><a id="54085" class="Symbol">)</a> <a id="54087" class="Symbol">(</a><a id="54088" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54092" href="Data.Nat.Properties.html#54092" class="Bound">n</a><a id="54093" class="Symbol">)</a> <a id="54095" class="Symbol">=</a> <a id="54097" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54106" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="54108" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54118" href="Data.Nat.Properties.html#54084" class="Bound">m</a> <a id="54120" href="Data.Nat.Properties.html#54092" class="Bound">n</a>

<a id="[m∸n]⊓[n∸m]≡0"></a><a id="54123" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54137" class="Symbol">:</a> <a id="54139" class="Symbol">∀</a> <a id="54141" href="Data.Nat.Properties.html#54141" class="Bound">m</a> <a id="54143" href="Data.Nat.Properties.html#54143" class="Bound">n</a> <a id="54145" class="Symbol">→</a> <a id="54147" class="Symbol">(</a><a id="54148" href="Data.Nat.Properties.html#54141" class="Bound">m</a> <a id="54150" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54152" href="Data.Nat.Properties.html#54143" class="Bound">n</a><a id="54153" class="Symbol">)</a> <a id="54155" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="54157" class="Symbol">(</a><a id="54158" href="Data.Nat.Properties.html#54143" class="Bound">n</a> <a id="54160" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54162" href="Data.Nat.Properties.html#54141" class="Bound">m</a><a id="54163" class="Symbol">)</a> <a id="54165" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54167" class="Number">0</a>
<a id="54169" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54183" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="54188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="54199" class="Symbol">=</a> <a id="54201" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54206" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54220" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="54225" class="Symbol">(</a><a id="54226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54230" href="Data.Nat.Properties.html#54230" class="Bound">n</a><a id="54231" class="Symbol">)</a>    <a id="54236" class="Symbol">=</a> <a id="54238" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54243" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54257" class="Symbol">(</a><a id="54258" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54262" href="Data.Nat.Properties.html#54262" class="Bound">m</a><a id="54263" class="Symbol">)</a> <a id="54265" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54273" class="Symbol">=</a> <a id="54275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54280" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54294" class="Symbol">(</a><a id="54295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54299" href="Data.Nat.Properties.html#54299" class="Bound">m</a><a id="54300" class="Symbol">)</a> <a id="54302" class="Symbol">(</a><a id="54303" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54307" href="Data.Nat.Properties.html#54307" class="Bound">n</a><a id="54308" class="Symbol">)</a> <a id="54310" class="Symbol">=</a> <a id="54312" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54326" href="Data.Nat.Properties.html#54299" class="Bound">m</a> <a id="54328" href="Data.Nat.Properties.html#54307" class="Bound">n</a>

<a id="∸-distribˡ-⊓-⊔"></a><a id="54331" href="Data.Nat.Properties.html#54331" class="Function">∸-distribˡ-⊓-⊔</a> <a id="54346" class="Symbol">:</a> <a id="54348" class="Symbol">∀</a> <a id="54350" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54352" href="Data.Nat.Properties.html#54352" class="Bound">n</a> <a id="54354" href="Data.Nat.Properties.html#54354" class="Bound">o</a> <a id="54356" class="Symbol">→</a> <a id="54358" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54360" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54362" class="Symbol">(</a><a id="54363" href="Data.Nat.Properties.html#54352" class="Bound">n</a> <a id="54365" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="54367" href="Data.Nat.Properties.html#54354" class="Bound">o</a><a id="54368" class="Symbol">)</a> <a id="54370" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54372" class="Symbol">(</a><a id="54373" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54375" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54377" href="Data.Nat.Properties.html#54352" class="Bound">n</a><a id="54378" class="Symbol">)</a> <a id="54380" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="54382" class="Symbol">(</a><a id="54383" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54385" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54387" href="Data.Nat.Properties.html#54354" class="Bound">o</a><a id="54388" class="Symbol">)</a>
<a id="54390" href="Data.Nat.Properties.html#54331" class="Function">∸-distribˡ-⊓-⊔</a> <a id="54405" href="Data.Nat.Properties.html#54405" class="Bound">m</a> <a id="54407" href="Data.Nat.Properties.html#54407" class="Bound">n</a> <a id="54409" href="Data.Nat.Properties.html#54409" class="Bound">o</a> <a id="54411" class="Symbol">=</a> <a id="54413" href="Data.Nat.Properties.html#40370" class="Function">antimono-≤-distrib-⊓</a> <a id="54434" class="Symbol">(</a><a id="54435" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="54445" href="Data.Nat.Properties.html#54405" class="Bound">m</a><a id="54446" class="Symbol">)</a> <a id="54448" href="Data.Nat.Properties.html#54407" class="Bound">n</a> <a id="54450" href="Data.Nat.Properties.html#54409" class="Bound">o</a>

<a id="∸-distribʳ-⊓"></a><a id="54453" href="Data.Nat.Properties.html#54453" class="Function">∸-distribʳ-⊓</a> <a id="54466" class="Symbol">:</a> <a id="54468" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a> <a id="54472" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="54489" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="54493" href="Data.Nat.Properties.html#54453" class="Function">∸-distribʳ-⊓</a> <a id="54506" href="Data.Nat.Properties.html#54506" class="Bound">m</a> <a id="54508" href="Data.Nat.Properties.html#54508" class="Bound">n</a> <a id="54510" href="Data.Nat.Properties.html#54510" class="Bound">o</a> <a id="54512" class="Symbol">=</a> <a id="54514" href="Data.Nat.Properties.html#40205" class="Function">mono-≤-distrib-⊓</a> <a id="54531" class="Symbol">(</a><a id="54532" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="54542" href="Data.Nat.Properties.html#54506" class="Bound">m</a><a id="54543" class="Symbol">)</a> <a id="54545" href="Data.Nat.Properties.html#54508" class="Bound">n</a> <a id="54547" href="Data.Nat.Properties.html#54510" class="Bound">o</a>

<a id="∸-distribˡ-⊔-⊓"></a><a id="54550" href="Data.Nat.Properties.html#54550" class="Function">∸-distribˡ-⊔-⊓</a> <a id="54565" class="Symbol">:</a> <a id="54567" class="Symbol">∀</a> <a id="54569" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54571" href="Data.Nat.Properties.html#54571" class="Bound">n</a> <a id="54573" href="Data.Nat.Properties.html#54573" class="Bound">o</a> <a id="54575" class="Symbol">→</a> <a id="54577" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54579" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54581" class="Symbol">(</a><a id="54582" href="Data.Nat.Properties.html#54571" class="Bound">n</a> <a id="54584" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="54586" href="Data.Nat.Properties.html#54573" class="Bound">o</a><a id="54587" class="Symbol">)</a> <a id="54589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54591" class="Symbol">(</a><a id="54592" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54594" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54596" href="Data.Nat.Properties.html#54571" class="Bound">n</a><a id="54597" class="Symbol">)</a> <a id="54599" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="54601" class="Symbol">(</a><a id="54602" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54604" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54606" href="Data.Nat.Properties.html#54573" class="Bound">o</a><a id="54607" class="Symbol">)</a>
<a id="54609" href="Data.Nat.Properties.html#54550" class="Function">∸-distribˡ-⊔-⊓</a> <a id="54624" href="Data.Nat.Properties.html#54624" class="Bound">m</a> <a id="54626" href="Data.Nat.Properties.html#54626" class="Bound">n</a> <a id="54628" href="Data.Nat.Properties.html#54628" class="Bound">o</a> <a id="54630" class="Symbol">=</a> <a id="54632" href="Data.Nat.Properties.html#40551" class="Function">antimono-≤-distrib-⊔</a> <a id="54653" class="Symbol">(</a><a id="54654" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="54664" href="Data.Nat.Properties.html#54624" class="Bound">m</a><a id="54665" class="Symbol">)</a> <a id="54667" href="Data.Nat.Properties.html#54626" class="Bound">n</a> <a id="54669" href="Data.Nat.Properties.html#54628" class="Bound">o</a>

<a id="∸-distribʳ-⊔"></a><a id="54672" href="Data.Nat.Properties.html#54672" class="Function">∸-distribʳ-⊔</a> <a id="54685" class="Symbol">:</a> <a id="54687" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a> <a id="54691" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="54708" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="54712" href="Data.Nat.Properties.html#54672" class="Function">∸-distribʳ-⊔</a> <a id="54725" href="Data.Nat.Properties.html#54725" class="Bound">m</a> <a id="54727" href="Data.Nat.Properties.html#54727" class="Bound">n</a> <a id="54729" href="Data.Nat.Properties.html#54729" class="Bound">o</a> <a id="54731" class="Symbol">=</a> <a id="54733" href="Data.Nat.Properties.html#40040" class="Function">mono-≤-distrib-⊔</a> <a id="54750" class="Symbol">(</a><a id="54751" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="54761" href="Data.Nat.Properties.html#54725" class="Bound">m</a><a id="54762" class="Symbol">)</a> <a id="54764" href="Data.Nat.Properties.html#54727" class="Bound">n</a> <a id="54766" href="Data.Nat.Properties.html#54729" class="Bound">o</a>

<a id="54769" class="Comment">------------------------------------------------------------------------</a>
<a id="54842" class="Comment">-- Properties of pred</a>
<a id="54864" class="Comment">------------------------------------------------------------------------</a>

<a id="pred[n]≤n"></a><a id="54938" href="Data.Nat.Properties.html#54938" class="Function">pred[n]≤n</a> <a id="54948" class="Symbol">:</a> <a id="54950" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="54955" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="54957" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="54959" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="54961" href="Data.Nat.Properties.html#54938" class="Function">pred[n]≤n</a> <a id="54971" class="Symbol">{</a><a id="54972" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54976" class="Symbol">}</a>  <a id="54979" class="Symbol">=</a> <a id="54981" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="54985" href="Data.Nat.Properties.html#54938" class="Function">pred[n]≤n</a> <a id="54995" class="Symbol">{</a><a id="54996" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55000" href="Data.Nat.Properties.html#55000" class="Bound">n</a><a id="55001" class="Symbol">}</a> <a id="55003" class="Symbol">=</a> <a id="55005" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="55011" href="Data.Nat.Properties.html#55000" class="Bound">n</a>

<a id="≤pred⇒≤"></a><a id="55014" href="Data.Nat.Properties.html#55014" class="Function">≤pred⇒≤</a> <a id="55022" class="Symbol">:</a> <a id="55024" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55026" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55028" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55033" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55035" class="Symbol">→</a> <a id="55037" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55039" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55041" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55043" href="Data.Nat.Properties.html#55014" class="Function">≤pred⇒≤</a> <a id="55051" class="Symbol">{</a><a id="55052" class="Argument">n</a> <a id="55054" class="Symbol">=</a> <a id="55056" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55060" class="Symbol">}</a>  <a id="55063" href="Data.Nat.Properties.html#55063" class="Bound">le</a> <a id="55066" class="Symbol">=</a> <a id="55068" href="Data.Nat.Properties.html#55063" class="Bound">le</a>
<a id="55071" href="Data.Nat.Properties.html#55014" class="Function">≤pred⇒≤</a> <a id="55079" class="Symbol">{</a><a id="55080" class="Argument">n</a> <a id="55082" class="Symbol">=</a> <a id="55084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55088" href="Data.Nat.Properties.html#55088" class="Bound">n</a><a id="55089" class="Symbol">}</a> <a id="55091" href="Data.Nat.Properties.html#55091" class="Bound">le</a> <a id="55094" class="Symbol">=</a> <a id="55096" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="55106" href="Data.Nat.Properties.html#55091" class="Bound">le</a>

<a id="≤⇒pred≤"></a><a id="55110" href="Data.Nat.Properties.html#55110" class="Function">≤⇒pred≤</a> <a id="55118" class="Symbol">:</a> <a id="55120" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55122" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55124" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55126" class="Symbol">→</a> <a id="55128" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55133" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55135" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55137" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55139" href="Data.Nat.Properties.html#55110" class="Function">≤⇒pred≤</a> <a id="55147" class="Symbol">{</a><a id="55148" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55152" class="Symbol">}</a>  <a id="55155" href="Data.Nat.Properties.html#55155" class="Bound">le</a> <a id="55158" class="Symbol">=</a> <a id="55160" href="Data.Nat.Properties.html#55155" class="Bound">le</a>
<a id="55163" href="Data.Nat.Properties.html#55110" class="Function">≤⇒pred≤</a> <a id="55171" class="Symbol">{</a><a id="55172" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55176" href="Data.Nat.Properties.html#55176" class="Bound">m</a><a id="55177" class="Symbol">}</a> <a id="55179" href="Data.Nat.Properties.html#55179" class="Bound">le</a> <a id="55182" class="Symbol">=</a> <a id="55184" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="55192" class="Symbol">(</a><a id="55193" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="55199" href="Data.Nat.Properties.html#55176" class="Bound">m</a><a id="55200" class="Symbol">)</a> <a id="55202" href="Data.Nat.Properties.html#55179" class="Bound">le</a>

<a id="&lt;⇒≤pred"></a><a id="55206" href="Data.Nat.Properties.html#55206" class="Function">&lt;⇒≤pred</a> <a id="55214" class="Symbol">:</a> <a id="55216" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55218" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55220" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55222" class="Symbol">→</a> <a id="55224" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55226" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55228" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55233" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55235" href="Data.Nat.Properties.html#55206" class="Function">&lt;⇒≤pred</a> <a id="55243" class="Symbol">(</a><a id="55244" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="55248" href="Data.Nat.Properties.html#55248" class="Bound">le</a><a id="55250" class="Symbol">)</a> <a id="55252" class="Symbol">=</a> <a id="55254" href="Data.Nat.Properties.html#55248" class="Bound">le</a>

<a id="suc-pred"></a><a id="55258" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="55267" class="Symbol">:</a> <a id="55269" class="Symbol">∀</a> <a id="55271" href="Data.Nat.Properties.html#55271" class="Bound">n</a> <a id="55273" class="Symbol">.{{</a><a id="55276" href="Data.Nat.Properties.html#55276" class="Bound">_</a> <a id="55278" class="Symbol">:</a> <a id="55280" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="55288" href="Data.Nat.Properties.html#55271" class="Bound">n</a><a id="55289" class="Symbol">}}</a> <a id="55292" class="Symbol">→</a> <a id="55294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55298" class="Symbol">(</a><a id="55299" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55304" href="Data.Nat.Properties.html#55271" class="Bound">n</a><a id="55305" class="Symbol">)</a> <a id="55307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55309" href="Data.Nat.Properties.html#55271" class="Bound">n</a>
<a id="55311" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="55320" class="Symbol">(</a><a id="55321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55325" href="Data.Nat.Properties.html#55325" class="Bound">n</a><a id="55326" class="Symbol">)</a> <a id="55328" class="Symbol">=</a> <a id="55330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pred-mono-≤"></a><a id="55336" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a> <a id="55348" class="Symbol">:</a> <a id="55350" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55355" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="55365" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="55369" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="55371" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="55375" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a> <a id="55387" class="Symbol">{</a><a id="55388" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55392" class="Symbol">}</a>          <a id="55403" class="Symbol">_</a>   <a id="55407" class="Symbol">=</a> <a id="55409" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="55413" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a> <a id="55425" class="Symbol">{</a><a id="55426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55430" class="Symbol">_}</a> <a id="55433" class="Symbol">{</a><a id="55434" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55438" class="Symbol">_}</a> <a id="55441" href="Data.Nat.Properties.html#55441" class="Bound">m≤n</a> <a id="55445" class="Symbol">=</a> <a id="55447" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="55453" href="Data.Nat.Properties.html#55441" class="Bound">m≤n</a>

<a id="pred-mono-&lt;"></a><a id="55458" href="Data.Nat.Properties.html#55458" class="Function">pred-mono-&lt;</a> <a id="55470" class="Symbol">:</a> <a id="55472" class="Symbol">.{{</a><a id="55475" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="55483" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="55484" class="Symbol">}}</a> <a id="55487" class="Symbol">→</a> <a id="55489" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55491" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55493" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55495" class="Symbol">→</a> <a id="55497" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55502" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55504" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55506" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55511" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55513" href="Data.Nat.Properties.html#55458" class="Function">pred-mono-&lt;</a> <a id="55525" class="Symbol">{</a><a id="55526" class="Argument">m</a> <a id="55528" class="Symbol">=</a> <a id="55530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55534" class="Symbol">_}</a> <a id="55537" class="Symbol">{</a><a id="55538" class="Argument">n</a> <a id="55540" class="Symbol">=</a> <a id="55542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55546" class="Symbol">_}</a> <a id="55549" class="Symbol">=</a> <a id="55551" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a>

<a id="pred-cancel-≤"></a><a id="55558" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55572" class="Symbol">:</a> <a id="55574" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55579" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55581" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55583" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55588" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55590" class="Symbol">→</a> <a id="55592" class="Symbol">(</a><a id="55593" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55597" class="Number">1</a> <a id="55599" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="55601" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55605" class="Number">0</a><a id="55606" class="Symbol">)</a> <a id="55608" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="55610" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55612" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55614" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55616" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55630" class="Symbol">{</a><a id="55631" class="Argument">m</a> <a id="55633" class="Symbol">=</a> <a id="55635" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55639" class="Symbol">}</a>  <a id="55642" class="Symbol">{</a><a id="55643" class="Argument">n</a> <a id="55645" class="Symbol">=</a> <a id="55647" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55651" class="Symbol">}</a>  <a id="55654" class="Symbol">_</a>  <a id="55657" class="Symbol">=</a> <a id="55659" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="55664" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="55668" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55682" class="Symbol">{</a><a id="55683" class="Argument">m</a> <a id="55685" class="Symbol">=</a> <a id="55687" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55691" class="Symbol">}</a>  <a id="55694" class="Symbol">{</a><a id="55695" class="Argument">n</a> <a id="55697" class="Symbol">=</a> <a id="55699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55703" class="Symbol">_}</a> <a id="55706" class="Symbol">_</a>  <a id="55709" class="Symbol">=</a> <a id="55711" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="55716" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="55720" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55734" class="Symbol">{</a><a id="55735" class="Argument">m</a> <a id="55737" class="Symbol">=</a> <a id="55739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55743" class="Symbol">_}</a> <a id="55746" class="Symbol">{</a><a id="55747" class="Argument">n</a> <a id="55749" class="Symbol">=</a> <a id="55751" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55755" class="Symbol">}</a> <a id="55757" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="55761" class="Symbol">=</a> <a id="55763" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="55768" class="Symbol">(</a><a id="55769" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="55774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="55776" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="55780" class="Symbol">)</a>
<a id="55782" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55796" class="Symbol">{</a><a id="55797" class="Argument">m</a> <a id="55799" class="Symbol">=</a> <a id="55801" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55805" class="Symbol">_}</a> <a id="55808" class="Symbol">{</a><a id="55809" class="Argument">n</a> <a id="55811" class="Symbol">=</a> <a id="55813" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55817" class="Symbol">_}</a> <a id="55820" href="Data.Nat.Properties.html#55820" class="Bound">le</a> <a id="55823" class="Symbol">=</a> <a id="55825" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="55830" class="Symbol">(</a><a id="55831" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="55835" href="Data.Nat.Properties.html#55820" class="Bound">le</a><a id="55837" class="Symbol">)</a>

<a id="pred-cancel-&lt;"></a><a id="55840" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="55854" class="Symbol">:</a> <a id="55856" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55861" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55863" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55865" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55870" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55872" class="Symbol">→</a> <a id="55874" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55876" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55878" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55880" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="55894" class="Symbol">{</a><a id="55895" class="Argument">m</a> <a id="55897" class="Symbol">=</a> <a id="55899" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55903" class="Symbol">}</a>  <a id="55906" class="Symbol">{</a><a id="55907" class="Argument">n</a> <a id="55909" class="Symbol">=</a> <a id="55911" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55915" class="Symbol">_}</a> <a id="55918" class="Symbol">_</a> <a id="55920" class="Symbol">=</a> <a id="55922" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="55926" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="55940" class="Symbol">{</a><a id="55941" class="Argument">m</a> <a id="55943" class="Symbol">=</a> <a id="55945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55949" class="Symbol">_}</a> <a id="55952" class="Symbol">{</a><a id="55953" class="Argument">n</a> <a id="55955" class="Symbol">=</a> <a id="55957" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55961" class="Symbol">_}</a>   <a id="55966" class="Symbol">=</a> <a id="55968" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a>

<a id="pred-injective"></a><a id="55973" href="Data.Nat.Properties.html#55973" class="Function">pred-injective</a> <a id="55988" class="Symbol">:</a> <a id="55990" class="Symbol">.{{</a><a id="55993" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="56001" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="56002" class="Symbol">}}</a> <a id="56005" class="Symbol">→</a> <a id="56007" class="Symbol">.{{</a><a id="56010" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="56018" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="56019" class="Symbol">}}</a> <a id="56022" class="Symbol">→</a> <a id="56024" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56029" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56033" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56040" class="Symbol">→</a> <a id="56042" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56044" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56046" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56048" href="Data.Nat.Properties.html#55973" class="Function">pred-injective</a> <a id="56063" class="Symbol">{</a><a id="56064" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56068" href="Data.Nat.Properties.html#56068" class="Bound">m</a><a id="56069" class="Symbol">}</a> <a id="56071" class="Symbol">{</a><a id="56072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56076" href="Data.Nat.Properties.html#56076" class="Bound">n</a><a id="56077" class="Symbol">}</a> <a id="56079" class="Symbol">=</a> <a id="56081" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="56086" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>

<a id="pred-cancel-≡"></a><a id="56091" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56105" class="Symbol">:</a> <a id="56107" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56112" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56116" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56121" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56123" class="Symbol">→</a> <a id="56125" class="Symbol">((</a><a id="56127" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56129" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56131" class="Number">0</a> <a id="56133" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="56135" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56137" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56139" class="Number">1</a><a id="56140" class="Symbol">)</a> <a id="56142" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="56144" class="Symbol">(</a><a id="56145" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56147" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56149" class="Number">1</a> <a id="56151" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="56153" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56157" class="Number">0</a><a id="56158" class="Symbol">))</a> <a id="56161" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="56163" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56165" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56167" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56169" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56183" class="Symbol">{</a><a id="56184" class="Argument">m</a> <a id="56186" class="Symbol">=</a> <a id="56188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56192" class="Symbol">}</a>  <a id="56195" class="Symbol">{</a><a id="56196" class="Argument">n</a> <a id="56198" class="Symbol">=</a> <a id="56200" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56204" class="Symbol">}</a>  <a id="56207" class="Symbol">_</a>    <a id="56212" class="Symbol">=</a> <a id="56214" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56219" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56224" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56238" class="Symbol">{</a><a id="56239" class="Argument">m</a> <a id="56241" class="Symbol">=</a> <a id="56243" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56247" class="Symbol">}</a>  <a id="56250" class="Symbol">{</a><a id="56251" class="Argument">n</a> <a id="56253" class="Symbol">=</a> <a id="56255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56259" class="Symbol">_}</a> <a id="56262" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56267" class="Symbol">=</a> <a id="56269" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56274" class="Symbol">(</a><a id="56275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56280" class="Symbol">(</a><a id="56281" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="56288" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="56292" class="Symbol">))</a>
<a id="56295" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56309" class="Symbol">{</a><a id="56310" class="Argument">m</a> <a id="56312" class="Symbol">=</a> <a id="56314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56318" class="Symbol">_}</a> <a id="56321" class="Symbol">{</a><a id="56322" class="Argument">n</a> <a id="56324" class="Symbol">=</a> <a id="56326" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56330" class="Symbol">}</a>  <a id="56333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56338" class="Symbol">=</a> <a id="56340" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56345" class="Symbol">(</a><a id="56346" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56351" class="Symbol">(</a><a id="56352" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="56359" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="56363" class="Symbol">))</a>
<a id="56366" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56380" class="Symbol">{</a><a id="56381" class="Argument">m</a> <a id="56383" class="Symbol">=</a> <a id="56385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56389" class="Symbol">_}</a> <a id="56392" class="Symbol">{</a><a id="56393" class="Argument">n</a> <a id="56395" class="Symbol">=</a> <a id="56397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56401" class="Symbol">_}</a>      <a id="56409" class="Symbol">=</a> <a id="56411" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56416" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56418" href="Data.Nat.Properties.html#55973" class="Function">pred-injective</a>

<a id="56434" class="Comment">------------------------------------------------------------------------</a>
<a id="56507" class="Comment">-- Properties of ∣_-_∣</a>
<a id="56530" class="Comment">------------------------------------------------------------------------</a>

<a id="56604" class="Comment">------------------------------------------------------------------------</a>
<a id="56677" class="Comment">-- Basic</a>

<a id="m≡n⇒∣m-n∣≡0"></a><a id="56687" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56699" class="Symbol">:</a> <a id="56701" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56703" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56705" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56707" class="Symbol">→</a> <a id="56709" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56711" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56713" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="56715" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56717" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56721" class="Number">0</a>
<a id="56723" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56735" class="Symbol">{</a><a id="56736" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56740" class="Symbol">}</a>  <a id="56743" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56748" class="Symbol">=</a> <a id="56750" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56755" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56767" class="Symbol">{</a><a id="56768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56772" href="Data.Nat.Properties.html#56772" class="Bound">m</a><a id="56773" class="Symbol">}</a> <a id="56775" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56780" class="Symbol">=</a> <a id="56782" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56794" class="Symbol">{</a><a id="56795" href="Data.Nat.Properties.html#56772" class="Bound">m</a><a id="56796" class="Symbol">}</a> <a id="56798" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-n∣≡0⇒m≡n"></a><a id="56804" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56816" class="Symbol">:</a>  <a id="56819" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56821" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56823" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="56825" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56827" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56829" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56831" class="Number">0</a> <a id="56833" class="Symbol">→</a> <a id="56835" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56839" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56841" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56853" class="Symbol">{</a><a id="56854" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56858" class="Symbol">}</a>  <a id="56861" class="Symbol">{</a><a id="56862" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56866" class="Symbol">}</a>  <a id="56869" href="Data.Nat.Properties.html#56869" class="Bound">eq</a> <a id="56872" class="Symbol">=</a> <a id="56874" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56879" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56891" class="Symbol">{</a><a id="56892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56896" href="Data.Nat.Properties.html#56896" class="Bound">m</a><a id="56897" class="Symbol">}</a> <a id="56899" class="Symbol">{</a><a id="56900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56904" href="Data.Nat.Properties.html#56904" class="Bound">n</a><a id="56905" class="Symbol">}</a> <a id="56907" href="Data.Nat.Properties.html#56907" class="Bound">eq</a> <a id="56910" class="Symbol">=</a> <a id="56912" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="56917" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56921" class="Symbol">(</a><a id="56922" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56934" href="Data.Nat.Properties.html#56907" class="Bound">eq</a><a id="56936" class="Symbol">)</a>

<a id="m≤n⇒∣n-m∣≡n∸m"></a><a id="56939" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56953" class="Symbol">:</a> <a id="56955" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56957" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="56959" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56961" class="Symbol">→</a> <a id="56963" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56965" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56967" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="56969" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56971" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56973" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56975" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56977" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="56979" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="56981" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56995" class="Symbol">{</a><a id="56996" class="Argument">n</a> <a id="56998" class="Symbol">=</a> <a id="57000" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57004" class="Symbol">}</a>  <a id="57007" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57017" class="Symbol">=</a> <a id="57019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57024" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57038" class="Symbol">{</a><a id="57039" class="Argument">n</a> <a id="57041" class="Symbol">=</a> <a id="57043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57047" href="Data.Nat.Properties.html#57047" class="Bound">n</a><a id="57048" class="Symbol">}</a> <a id="57050" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57060" class="Symbol">=</a> <a id="57062" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57067" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57081" class="Symbol">{</a><a id="57082" class="Argument">n</a> <a id="57084" class="Symbol">=</a> <a id="57086" class="Symbol">_}</a>     <a id="57093" class="Symbol">(</a><a id="57094" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="57098" href="Data.Nat.Properties.html#57098" class="Bound">m≤n</a><a id="57101" class="Symbol">)</a> <a id="57103" class="Symbol">=</a> <a id="57105" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57119" href="Data.Nat.Properties.html#57098" class="Bound">m≤n</a>

<a id="m≤n⇒∣m-n∣≡n∸m"></a><a id="57124" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57138" class="Symbol">:</a> <a id="57140" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57142" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="57144" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57146" class="Symbol">→</a> <a id="57148" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57150" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57152" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57154" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57156" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57158" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57160" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57162" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57164" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="57166" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57180" class="Symbol">{</a><a id="57181" class="Argument">n</a> <a id="57183" class="Symbol">=</a> <a id="57185" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57189" class="Symbol">}</a>  <a id="57192" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57202" class="Symbol">=</a> <a id="57204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57209" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57223" class="Symbol">{</a><a id="57224" class="Argument">n</a> <a id="57226" class="Symbol">=</a> <a id="57228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57232" href="Data.Nat.Properties.html#57232" class="Bound">n</a><a id="57233" class="Symbol">}</a> <a id="57235" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57245" class="Symbol">=</a> <a id="57247" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57252" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57266" class="Symbol">{</a><a id="57267" class="Argument">n</a> <a id="57269" class="Symbol">=</a> <a id="57271" class="Symbol">_}</a>     <a id="57278" class="Symbol">(</a><a id="57279" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="57283" href="Data.Nat.Properties.html#57283" class="Bound">m≤n</a><a id="57286" class="Symbol">)</a> <a id="57288" class="Symbol">=</a> <a id="57290" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57304" href="Data.Nat.Properties.html#57283" class="Bound">m≤n</a>

<a id="∣m-n∣≡m∸n⇒n≤m"></a><a id="57309" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57323" class="Symbol">:</a> <a id="57325" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57327" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57329" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57331" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57333" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57337" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57339" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57341" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57343" class="Symbol">→</a> <a id="57345" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57347" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="57349" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="57351" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57365" class="Symbol">{</a><a id="57366" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57370" class="Symbol">}</a>  <a id="57373" class="Symbol">{</a><a id="57374" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57378" class="Symbol">}</a>  <a id="57381" href="Data.Nat.Properties.html#57381" class="Bound">eq</a> <a id="57384" class="Symbol">=</a> <a id="57386" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="57390" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57404" class="Symbol">{</a><a id="57405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57409" href="Data.Nat.Properties.html#57409" class="Bound">m</a><a id="57410" class="Symbol">}</a> <a id="57412" class="Symbol">{</a><a id="57413" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57417" class="Symbol">}</a>  <a id="57420" href="Data.Nat.Properties.html#57420" class="Bound">eq</a> <a id="57423" class="Symbol">=</a> <a id="57425" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="57429" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57443" class="Symbol">{</a><a id="57444" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57448" href="Data.Nat.Properties.html#57448" class="Bound">m</a><a id="57449" class="Symbol">}</a> <a id="57451" class="Symbol">{</a><a id="57452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57456" href="Data.Nat.Properties.html#57456" class="Bound">n</a><a id="57457" class="Symbol">}</a> <a id="57459" href="Data.Nat.Properties.html#57459" class="Bound">eq</a> <a id="57462" class="Symbol">=</a> <a id="57464" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="57468" class="Symbol">(</a><a id="57469" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57483" href="Data.Nat.Properties.html#57459" class="Bound">eq</a><a id="57485" class="Symbol">)</a>

<a id="∣n-n∣≡0"></a><a id="57488" href="Data.Nat.Properties.html#57488" class="Function">∣n-n∣≡0</a> <a id="57496" class="Symbol">:</a> <a id="57498" class="Symbol">∀</a> <a id="57500" href="Data.Nat.Properties.html#57500" class="Bound">n</a> <a id="57502" class="Symbol">→</a> <a id="57504" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57506" href="Data.Nat.Properties.html#57500" class="Bound">n</a> <a id="57508" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57510" href="Data.Nat.Properties.html#57500" class="Bound">n</a> <a id="57512" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57514" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57516" class="Number">0</a>
<a id="57518" href="Data.Nat.Properties.html#57488" class="Function">∣n-n∣≡0</a> <a id="57526" href="Data.Nat.Properties.html#57526" class="Bound">n</a> <a id="57528" class="Symbol">=</a> <a id="57530" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="57542" class="Symbol">{</a><a id="57543" href="Data.Nat.Properties.html#57526" class="Bound">n</a><a id="57544" class="Symbol">}</a> <a id="57546" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-m+n∣≡n"></a><a id="57552" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57562" class="Symbol">:</a> <a id="57564" class="Symbol">∀</a> <a id="57566" href="Data.Nat.Properties.html#57566" class="Bound">m</a> <a id="57568" href="Data.Nat.Properties.html#57568" class="Bound">n</a> <a id="57570" class="Symbol">→</a> <a id="57572" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57574" href="Data.Nat.Properties.html#57566" class="Bound">m</a> <a id="57576" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57578" href="Data.Nat.Properties.html#57566" class="Bound">m</a> <a id="57580" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57582" href="Data.Nat.Properties.html#57568" class="Bound">n</a> <a id="57584" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57586" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57588" href="Data.Nat.Properties.html#57568" class="Bound">n</a>
<a id="57590" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57600" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="57608" href="Data.Nat.Properties.html#57608" class="Bound">n</a> <a id="57610" class="Symbol">=</a> <a id="57612" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57617" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57627" class="Symbol">(</a><a id="57628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57632" href="Data.Nat.Properties.html#57632" class="Bound">m</a><a id="57633" class="Symbol">)</a> <a id="57635" href="Data.Nat.Properties.html#57635" class="Bound">n</a> <a id="57637" class="Symbol">=</a> <a id="57639" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57649" href="Data.Nat.Properties.html#57632" class="Bound">m</a> <a id="57651" href="Data.Nat.Properties.html#57635" class="Bound">n</a>

<a id="∣m+n-m+o∣≡∣n-o∣"></a><a id="57654" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57670" class="Symbol">:</a> <a id="57672" class="Symbol">∀</a> <a id="57674" href="Data.Nat.Properties.html#57674" class="Bound">m</a> <a id="57676" href="Data.Nat.Properties.html#57676" class="Bound">n</a> <a id="57678" href="Data.Nat.Properties.html#57678" class="Bound">o</a> <a id="57680" class="Symbol">→</a> <a id="57682" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57684" href="Data.Nat.Properties.html#57674" class="Bound">m</a> <a id="57686" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57688" href="Data.Nat.Properties.html#57676" class="Bound">n</a> <a id="57690" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57692" href="Data.Nat.Properties.html#57674" class="Bound">m</a> <a id="57694" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57696" href="Data.Nat.Properties.html#57678" class="Bound">o</a> <a id="57698" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57700" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57702" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57704" href="Data.Nat.Properties.html#57676" class="Bound">n</a> <a id="57706" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57708" href="Data.Nat.Properties.html#57678" class="Bound">o</a> <a id="57710" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="57712" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57728" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="57736" href="Data.Nat.Properties.html#57736" class="Bound">n</a> <a id="57738" href="Data.Nat.Properties.html#57738" class="Bound">o</a> <a id="57740" class="Symbol">=</a> <a id="57742" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57747" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57763" class="Symbol">(</a><a id="57764" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57768" href="Data.Nat.Properties.html#57768" class="Bound">m</a><a id="57769" class="Symbol">)</a> <a id="57771" href="Data.Nat.Properties.html#57771" class="Bound">n</a> <a id="57773" href="Data.Nat.Properties.html#57773" class="Bound">o</a> <a id="57775" class="Symbol">=</a> <a id="57777" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57793" href="Data.Nat.Properties.html#57768" class="Bound">m</a> <a id="57795" href="Data.Nat.Properties.html#57771" class="Bound">n</a> <a id="57797" href="Data.Nat.Properties.html#57773" class="Bound">o</a>

<a id="m∸n≤∣m-n∣"></a><a id="57800" href="Data.Nat.Properties.html#57800" class="Function">m∸n≤∣m-n∣</a> <a id="57810" class="Symbol">:</a> <a id="57812" class="Symbol">∀</a> <a id="57814" href="Data.Nat.Properties.html#57814" class="Bound">m</a> <a id="57816" href="Data.Nat.Properties.html#57816" class="Bound">n</a> <a id="57818" class="Symbol">→</a> <a id="57820" href="Data.Nat.Properties.html#57814" class="Bound">m</a> <a id="57822" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57824" href="Data.Nat.Properties.html#57816" class="Bound">n</a> <a id="57826" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="57828" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57830" href="Data.Nat.Properties.html#57814" class="Bound">m</a> <a id="57832" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57834" href="Data.Nat.Properties.html#57816" class="Bound">n</a> <a id="57836" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="57838" href="Data.Nat.Properties.html#57800" class="Function">m∸n≤∣m-n∣</a> <a id="57848" href="Data.Nat.Properties.html#57848" class="Bound">m</a> <a id="57850" href="Data.Nat.Properties.html#57850" class="Bound">n</a> <a id="57852" class="Keyword">with</a> <a id="57857" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="57865" href="Data.Nat.Properties.html#57848" class="Bound">m</a> <a id="57867" href="Data.Nat.Properties.html#57850" class="Bound">n</a>
<a id="57869" class="Symbol">...</a> <a id="57873" class="Symbol">|</a> <a id="57875" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="57880" href="Data.Nat.Properties.html#57880" class="Bound">m≤n</a> <a id="57884" class="Symbol">=</a> <a id="57886" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="57892" class="Symbol">(</a><a id="57893" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="57896" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57898" class="Bound">m</a> <a id="57900" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57902" class="Bound">n</a> <a id="57904" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a><a id="57905" class="Symbol">)</a> <a id="57907" class="Symbol">(</a><a id="57908" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="57912" class="Symbol">(</a><a id="57913" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="57923" href="Data.Nat.Properties.html#57880" class="Bound">m≤n</a><a id="57926" class="Symbol">))</a> <a id="57929" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="57933" class="Symbol">...</a> <a id="57937" class="Symbol">|</a> <a id="57939" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="57944" href="Data.Nat.Properties.html#57944" class="Bound">n≤m</a> <a id="57948" class="Symbol">=</a> <a id="57950" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="57956" class="Symbol">(</a><a id="57957" class="Bound">m</a> <a id="57959" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57961" class="Bound">n</a> <a id="57963" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="57965" class="Symbol">)</a> <a id="57967" class="Symbol">(</a><a id="57968" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="57972" class="Symbol">(</a><a id="57973" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57987" href="Data.Nat.Properties.html#57944" class="Bound">n≤m</a><a id="57990" class="Symbol">))</a> <a id="57993" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="∣m-n∣≤m⊔n"></a><a id="58001" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58011" class="Symbol">:</a> <a id="58013" class="Symbol">∀</a> <a id="58015" href="Data.Nat.Properties.html#58015" class="Bound">m</a> <a id="58017" href="Data.Nat.Properties.html#58017" class="Bound">n</a> <a id="58019" class="Symbol">→</a> <a id="58021" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58023" href="Data.Nat.Properties.html#58015" class="Bound">m</a> <a id="58025" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58027" href="Data.Nat.Properties.html#58017" class="Bound">n</a> <a id="58029" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58031" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="58033" href="Data.Nat.Properties.html#58015" class="Bound">m</a> <a id="58035" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="58037" href="Data.Nat.Properties.html#58017" class="Bound">n</a>
<a id="58039" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58049" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58057" href="Data.Nat.Properties.html#58057" class="Bound">m</a>       <a id="58065" class="Symbol">=</a> <a id="58067" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="58074" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58084" class="Symbol">(</a><a id="58085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58089" href="Data.Nat.Properties.html#58089" class="Bound">m</a><a id="58090" class="Symbol">)</a> <a id="58092" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58100" class="Symbol">=</a> <a id="58102" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="58109" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58119" class="Symbol">(</a><a id="58120" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58124" href="Data.Nat.Properties.html#58124" class="Bound">m</a><a id="58125" class="Symbol">)</a> <a id="58127" class="Symbol">(</a><a id="58128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58132" href="Data.Nat.Properties.html#58132" class="Bound">n</a><a id="58133" class="Symbol">)</a> <a id="58135" class="Symbol">=</a> <a id="58137" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="58147" class="Symbol">(</a><a id="58148" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58158" href="Data.Nat.Properties.html#58124" class="Bound">m</a> <a id="58160" href="Data.Nat.Properties.html#58132" class="Bound">n</a><a id="58161" class="Symbol">)</a>

<a id="∣-∣-identityˡ"></a><a id="58164" href="Data.Nat.Properties.html#58164" class="Function">∣-∣-identityˡ</a> <a id="58178" class="Symbol">:</a> <a id="58180" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="58193" class="Number">0</a> <a id="58195" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58201" href="Data.Nat.Properties.html#58164" class="Function">∣-∣-identityˡ</a> <a id="58215" href="Data.Nat.Properties.html#58215" class="Bound">x</a> <a id="58217" class="Symbol">=</a> <a id="58219" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identityʳ"></a><a id="58225" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="58239" class="Symbol">:</a> <a id="58241" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="58255" class="Number">0</a> <a id="58257" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58263" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="58277" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58285" class="Symbol">=</a> <a id="58287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58292" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="58306" class="Symbol">(</a><a id="58307" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58311" href="Data.Nat.Properties.html#58311" class="Bound">x</a><a id="58312" class="Symbol">)</a> <a id="58314" class="Symbol">=</a> <a id="58316" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identity"></a><a id="58322" href="Data.Nat.Properties.html#58322" class="Function">∣-∣-identity</a> <a id="58335" class="Symbol">:</a> <a id="58337" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="58346" class="Number">0</a> <a id="58348" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58354" href="Data.Nat.Properties.html#58322" class="Function">∣-∣-identity</a> <a id="58367" class="Symbol">=</a> <a id="58369" href="Data.Nat.Properties.html#58164" class="Function">∣-∣-identityˡ</a> <a id="58383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58385" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a>

<a id="∣-∣-comm"></a><a id="58400" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58409" class="Symbol">:</a> <a id="58411" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="58423" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58429" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58438" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58446" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58454" class="Symbol">=</a> <a id="58456" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58461" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58470" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58478" class="Symbol">(</a><a id="58479" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58483" href="Data.Nat.Properties.html#58483" class="Bound">n</a><a id="58484" class="Symbol">)</a> <a id="58486" class="Symbol">=</a> <a id="58488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58493" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58502" class="Symbol">(</a><a id="58503" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58507" href="Data.Nat.Properties.html#58507" class="Bound">m</a><a id="58508" class="Symbol">)</a> <a id="58510" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58518" class="Symbol">=</a> <a id="58520" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58525" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58534" class="Symbol">(</a><a id="58535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58539" href="Data.Nat.Properties.html#58539" class="Bound">m</a><a id="58540" class="Symbol">)</a> <a id="58542" class="Symbol">(</a><a id="58543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58547" href="Data.Nat.Properties.html#58547" class="Bound">n</a><a id="58548" class="Symbol">)</a> <a id="58550" class="Symbol">=</a> <a id="58552" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58561" href="Data.Nat.Properties.html#58539" class="Bound">m</a> <a id="58563" href="Data.Nat.Properties.html#58547" class="Bound">n</a>

<a id="∣m-n∣≡[m∸n]∨[n∸m]"></a><a id="58566" href="Data.Nat.Properties.html#58566" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="58584" class="Symbol">:</a> <a id="58586" class="Symbol">∀</a> <a id="58588" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58590" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58592" class="Symbol">→</a> <a id="58594" class="Symbol">(</a><a id="58595" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58597" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58599" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58601" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58603" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58607" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58609" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="58611" href="Data.Nat.Properties.html#58590" class="Bound">n</a><a id="58612" class="Symbol">)</a> <a id="58614" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="58616" class="Symbol">(</a><a id="58617" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58619" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58621" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58623" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58625" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58629" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58631" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="58633" href="Data.Nat.Properties.html#58588" class="Bound">m</a><a id="58634" class="Symbol">)</a>
<a id="58636" href="Data.Nat.Properties.html#58566" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="58654" href="Data.Nat.Properties.html#58654" class="Bound">m</a> <a id="58656" href="Data.Nat.Properties.html#58656" class="Bound">n</a> <a id="58658" class="Keyword">with</a> <a id="58663" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="58671" href="Data.Nat.Properties.html#58654" class="Bound">m</a> <a id="58673" href="Data.Nat.Properties.html#58656" class="Bound">n</a>
<a id="58675" class="Symbol">...</a> <a id="58679" class="Symbol">|</a> <a id="58681" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="58686" href="Data.Nat.Properties.html#58686" class="Bound">n≤m</a> <a id="58690" class="Symbol">=</a> <a id="58692" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="58697" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="58699" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58713" href="Data.Nat.Properties.html#58686" class="Bound">n≤m</a>
<a id="58717" class="Symbol">...</a> <a id="58721" class="Symbol">|</a> <a id="58723" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="58728" href="Data.Nat.Properties.html#58728" class="Bound">m≤n</a> <a id="58732" class="Symbol">=</a> <a id="58734" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="58739" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="58741" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="58758" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58760" class="Bound">m</a> <a id="58762" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58764" class="Bound">n</a> <a id="58766" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58768" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="58771" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58780" class="Bound">m</a> <a id="58782" class="Bound">n</a> <a id="58784" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="58788" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58790" class="Bound">n</a> <a id="58792" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58794" class="Bound">m</a> <a id="58796" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58798" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="58801" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58815" href="Data.Nat.Properties.html#58728" class="Bound">m≤n</a> <a id="58819" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="58823" class="Bound">n</a> <a id="58825" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="58827" class="Bound">m</a>     <a id="58833" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-∣-∣"></a><a id="58836" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a> <a id="58851" class="Symbol">:</a> <a id="58853" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="58857" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="58874" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58880" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a> <a id="58895" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="58897" class="Symbol">=</a> <a id="58899" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="58904" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="58912" class="Symbol">(</a><a id="58913" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a> <a id="58932" class="Symbol">{</a><a id="58933" class="Argument">_◦_</a> <a id="58937" class="Symbol">=</a> <a id="58939" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="58942" class="Symbol">}</a> <a id="58944" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58953" href="Data.Nat.Properties.html#58895" class="Bound">a</a><a id="58954" class="Symbol">)</a>
  <a id="58958" href="Function.Base.html#3858" class="Function Operator">$′</a> <a id="58961" class="Symbol">λ</a> <a id="58963" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="58965" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="58967" href="Data.Nat.Properties.html#58967" class="Bound">m≤n</a> <a id="58971" class="Symbol">→</a> <a id="58973" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="58992" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="58994" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="58996" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58998" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="59000" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59002" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59004" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>     <a id="59010" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="59013" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="59018" class="Symbol">(</a><a id="59019" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59021" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="59023" class="Symbol">)</a> <a id="59025" class="Symbol">(</a><a id="59026" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="59040" href="Data.Nat.Properties.html#58967" class="Bound">m≤n</a><a id="59043" class="Symbol">)</a> <a id="59045" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="59051" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59053" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59055" class="Symbol">(</a><a id="59056" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59058" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="59060" href="Data.Nat.Properties.html#58963" class="Bound">m</a><a id="59061" class="Symbol">)</a>       <a id="59069" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="59072" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="59085" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59087" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59089" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="59091" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="59097" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59099" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59101" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59103" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="59105" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59107" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59109" href="Data.Nat.Properties.html#58963" class="Bound">m</a>     <a id="59115" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="59118" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="59132" class="Symbol">(</a><a id="59133" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="59143" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59145" href="Data.Nat.Properties.html#58967" class="Bound">m≤n</a><a id="59148" class="Symbol">)</a> <a id="59150" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="59156" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59158" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59160" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59162" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="59164" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59166" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59168" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59170" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59172" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59174" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-∣-∣"></a><a id="59177" href="Data.Nat.Properties.html#59177" class="Function">*-distribʳ-∣-∣</a> <a id="59192" class="Symbol">:</a> <a id="59194" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="59198" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="59215" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="59221" href="Data.Nat.Properties.html#59177" class="Function">*-distribʳ-∣-∣</a> <a id="59236" class="Symbol">=</a> <a id="59238" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="59257" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="59264" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a>

<a id="*-distrib-∣-∣"></a><a id="59280" href="Data.Nat.Properties.html#59280" class="Function">*-distrib-∣-∣</a> <a id="59294" class="Symbol">:</a> <a id="59296" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="59300" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="59316" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="59322" href="Data.Nat.Properties.html#59280" class="Function">*-distrib-∣-∣</a> <a id="59336" class="Symbol">=</a> <a id="59338" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a> <a id="59353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="59355" href="Data.Nat.Properties.html#59177" class="Function">*-distribʳ-∣-∣</a>

<a id="m≤n+∣n-m∣"></a><a id="59371" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59381" class="Symbol">:</a> <a id="59383" class="Symbol">∀</a> <a id="59385" href="Data.Nat.Properties.html#59385" class="Bound">m</a> <a id="59387" href="Data.Nat.Properties.html#59387" class="Bound">n</a> <a id="59389" class="Symbol">→</a> <a id="59391" href="Data.Nat.Properties.html#59385" class="Bound">m</a> <a id="59393" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="59395" href="Data.Nat.Properties.html#59387" class="Bound">n</a> <a id="59397" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59399" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59401" href="Data.Nat.Properties.html#59387" class="Bound">n</a> <a id="59403" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59405" href="Data.Nat.Properties.html#59385" class="Bound">m</a> <a id="59407" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="59409" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59419" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59427" href="Data.Nat.Properties.html#59427" class="Bound">n</a>       <a id="59435" class="Symbol">=</a> <a id="59437" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="59441" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59451" class="Symbol">(</a><a id="59452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59456" href="Data.Nat.Properties.html#59456" class="Bound">m</a><a id="59457" class="Symbol">)</a> <a id="59459" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59467" class="Symbol">=</a> <a id="59469" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="59476" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59486" class="Symbol">(</a><a id="59487" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59491" href="Data.Nat.Properties.html#59491" class="Bound">m</a><a id="59492" class="Symbol">)</a> <a id="59494" class="Symbol">(</a><a id="59495" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59499" href="Data.Nat.Properties.html#59499" class="Bound">n</a><a id="59500" class="Symbol">)</a> <a id="59502" class="Symbol">=</a> <a id="59504" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="59508" class="Symbol">(</a><a id="59509" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59519" href="Data.Nat.Properties.html#59491" class="Bound">m</a> <a id="59521" href="Data.Nat.Properties.html#59499" class="Bound">n</a><a id="59522" class="Symbol">)</a>

<a id="m≤n+∣m-n∣"></a><a id="59525" href="Data.Nat.Properties.html#59525" class="Function">m≤n+∣m-n∣</a> <a id="59535" class="Symbol">:</a> <a id="59537" class="Symbol">∀</a> <a id="59539" href="Data.Nat.Properties.html#59539" class="Bound">m</a> <a id="59541" href="Data.Nat.Properties.html#59541" class="Bound">n</a> <a id="59543" class="Symbol">→</a> <a id="59545" href="Data.Nat.Properties.html#59539" class="Bound">m</a> <a id="59547" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="59549" href="Data.Nat.Properties.html#59541" class="Bound">n</a> <a id="59551" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59553" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59555" href="Data.Nat.Properties.html#59539" class="Bound">m</a> <a id="59557" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59559" href="Data.Nat.Properties.html#59541" class="Bound">n</a> <a id="59561" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="59563" href="Data.Nat.Properties.html#59525" class="Function">m≤n+∣m-n∣</a> <a id="59573" href="Data.Nat.Properties.html#59573" class="Bound">m</a> <a id="59575" href="Data.Nat.Properties.html#59575" class="Bound">n</a> <a id="59577" class="Symbol">=</a> <a id="59579" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="59585" class="Symbol">(</a><a id="59586" href="Data.Nat.Properties.html#59573" class="Bound">m</a> <a id="59588" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="59590" class="Symbol">)</a> <a id="59592" class="Symbol">(</a><a id="59593" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="59598" class="Symbol">(</a><a id="59599" href="Data.Nat.Properties.html#59575" class="Bound">n</a> <a id="59601" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="59603" class="Symbol">)</a> <a id="59605" class="Symbol">(</a><a id="59606" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="59615" href="Data.Nat.Properties.html#59575" class="Bound">n</a> <a id="59617" href="Data.Nat.Properties.html#59573" class="Bound">m</a><a id="59618" class="Symbol">))</a> <a id="59621" class="Symbol">(</a><a id="59622" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59632" href="Data.Nat.Properties.html#59573" class="Bound">m</a> <a id="59634" href="Data.Nat.Properties.html#59575" class="Bound">n</a><a id="59635" class="Symbol">)</a>

<a id="m≤∣m-n∣+n"></a><a id="59638" href="Data.Nat.Properties.html#59638" class="Function">m≤∣m-n∣+n</a> <a id="59648" class="Symbol">:</a> <a id="59650" class="Symbol">∀</a> <a id="59652" href="Data.Nat.Properties.html#59652" class="Bound">m</a> <a id="59654" href="Data.Nat.Properties.html#59654" class="Bound">n</a> <a id="59656" class="Symbol">→</a> <a id="59658" href="Data.Nat.Properties.html#59652" class="Bound">m</a> <a id="59660" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="59662" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59664" href="Data.Nat.Properties.html#59652" class="Bound">m</a> <a id="59666" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59668" href="Data.Nat.Properties.html#59654" class="Bound">n</a> <a id="59670" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59672" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59674" href="Data.Nat.Properties.html#59654" class="Bound">n</a>
<a id="59676" href="Data.Nat.Properties.html#59638" class="Function">m≤∣m-n∣+n</a> <a id="59686" href="Data.Nat.Properties.html#59686" class="Bound">m</a> <a id="59688" href="Data.Nat.Properties.html#59688" class="Bound">n</a> <a id="59690" class="Symbol">=</a> <a id="59692" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="59698" class="Symbol">(</a><a id="59699" href="Data.Nat.Properties.html#59686" class="Bound">m</a> <a id="59701" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="59703" class="Symbol">)</a> <a id="59705" class="Symbol">(</a><a id="59706" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="59713" href="Data.Nat.Properties.html#59688" class="Bound">n</a> <a id="59715" class="Symbol">_)</a> <a id="59718" class="Symbol">(</a><a id="59719" href="Data.Nat.Properties.html#59525" class="Function">m≤n+∣m-n∣</a> <a id="59729" href="Data.Nat.Properties.html#59686" class="Bound">m</a> <a id="59731" href="Data.Nat.Properties.html#59688" class="Bound">n</a><a id="59732" class="Symbol">)</a>

<a id="∣-∣-triangle"></a><a id="59735" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="59748" class="Symbol">:</a> <a id="59750" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="59769" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="59775" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="59788" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59796" href="Data.Nat.Properties.html#59796" class="Bound">y</a>       <a id="59804" href="Data.Nat.Properties.html#59804" class="Bound">z</a>       <a id="59812" class="Symbol">=</a> <a id="59814" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59824" href="Data.Nat.Properties.html#59804" class="Bound">z</a> <a id="59826" href="Data.Nat.Properties.html#59796" class="Bound">y</a>
<a id="59828" href="Data.Nat.Properties.html#59735" class="CatchallClause Function">∣-∣-triangle</a><a id="59840" class="CatchallClause"> </a><a id="59841" href="Data.Nat.Properties.html#59841" class="CatchallClause Bound">x</a><a id="59842" class="CatchallClause">       </a><a id="59849" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="59853" class="CatchallClause">    </a><a id="59857" href="Data.Nat.Properties.html#59857" class="CatchallClause Bound">z</a>       <a id="59865" class="Symbol">=</a> <a id="59867" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="59875" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59877" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59879" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59881" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="59883" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>     <a id="59889" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="59892" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="59902" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59904" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="59906" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="59910" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59912" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="59914" href="Data.Nat.Properties.html#59857" class="Bound">z</a>         <a id="59924" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="59927" href="Data.Nat.Properties.html#41624" class="Function">m⊔n≤m+n</a> <a id="59935" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59937" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="59939" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="59943" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59945" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59947" href="Data.Nat.Properties.html#59857" class="Bound">z</a>         <a id="59957" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="59960" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="59966" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="59970" class="Symbol">(</a><a id="59971" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="59975" class="Symbol">(</a><a id="59976" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="59990" href="Data.Nat.Properties.html#59841" class="Bound">x</a><a id="59991" class="Symbol">))</a> <a id="59994" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="59999" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="60003" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60005" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="60007" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60009" class="Number">0</a> <a id="60011" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60013" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60015" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="60017" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="60021" class="Keyword">where</a> <a id="60027" class="Keyword">open</a> <a id="60032" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="60044" href="Data.Nat.Properties.html#59735" class="CatchallClause Function">∣-∣-triangle</a><a id="60056" class="CatchallClause"> </a><a id="60057" href="Data.Nat.Properties.html#60057" class="CatchallClause Bound">x</a><a id="60058" class="CatchallClause">       </a><a id="60065" href="Data.Nat.Properties.html#60065" class="CatchallClause Bound">y</a><a id="60066" class="CatchallClause">       </a><a id="60073" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a>    <a id="60081" class="Symbol">=</a> <a id="60083" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="60091" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60093" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60095" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60097" class="Number">0</a> <a id="60099" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>             <a id="60113" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="60116" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="60130" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60132" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="60136" href="Data.Nat.Properties.html#60057" class="Bound">x</a>                     <a id="60158" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="60161" href="Data.Nat.Properties.html#59638" class="Function">m≤∣m-n∣+n</a> <a id="60171" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60173" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60175" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="60179" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60181" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60183" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60185" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60187" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60189" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60191" href="Data.Nat.Properties.html#60065" class="Bound">y</a>         <a id="60201" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="60204" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="60210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="60214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="60219" class="Symbol">(</a><a id="60220" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="60224" class="Symbol">(</a><a id="60225" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="60239" href="Data.Nat.Properties.html#60065" class="Bound">y</a><a id="60240" class="Symbol">))</a> <a id="60243" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="60247" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60249" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60251" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60253" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60255" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60257" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60259" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60261" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60263" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60265" class="Number">0</a> <a id="60267" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60269" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="60273" class="Keyword">where</a> <a id="60279" class="Keyword">open</a> <a id="60284" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="60296" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="60309" class="Symbol">(</a><a id="60310" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60314" href="Data.Nat.Properties.html#60314" class="Bound">x</a><a id="60315" class="Symbol">)</a> <a id="60317" class="Symbol">(</a><a id="60318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60322" href="Data.Nat.Properties.html#60322" class="Bound">y</a><a id="60323" class="Symbol">)</a> <a id="60325" class="Symbol">(</a><a id="60326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60330" href="Data.Nat.Properties.html#60330" class="Bound">z</a><a id="60331" class="Symbol">)</a> <a id="60333" class="Symbol">=</a> <a id="60335" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="60348" href="Data.Nat.Properties.html#60314" class="Bound">x</a> <a id="60350" href="Data.Nat.Properties.html#60322" class="Bound">y</a> <a id="60352" href="Data.Nat.Properties.html#60330" class="Bound">z</a>

<a id="∣-∣≡∣-∣′"></a><a id="60355" href="Data.Nat.Properties.html#60355" class="Function">∣-∣≡∣-∣′</a> <a id="60364" class="Symbol">:</a> <a id="60366" class="Symbol">∀</a> <a id="60368" href="Data.Nat.Properties.html#60368" class="Bound">m</a> <a id="60370" href="Data.Nat.Properties.html#60370" class="Bound">n</a> <a id="60372" class="Symbol">→</a> <a id="60374" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60376" href="Data.Nat.Properties.html#60368" class="Bound">m</a> <a id="60378" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60380" href="Data.Nat.Properties.html#60370" class="Bound">n</a> <a id="60382" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60384" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="60386" href="Data.Nat.Base.html#6937" class="Function Operator">∣</a> <a id="60388" href="Data.Nat.Properties.html#60368" class="Bound">m</a> <a id="60390" href="Data.Nat.Base.html#6937" class="Function Operator">-</a> <a id="60392" href="Data.Nat.Properties.html#60370" class="Bound">n</a> <a id="60394" href="Data.Nat.Base.html#6937" class="Function Operator">∣′</a>
<a id="60397" href="Data.Nat.Properties.html#60355" class="Function">∣-∣≡∣-∣′</a> <a id="60406" href="Data.Nat.Properties.html#60406" class="Bound">m</a> <a id="60408" href="Data.Nat.Properties.html#60408" class="Bound">n</a> <a id="60410" class="Keyword">with</a> <a id="60415" href="Data.Nat.Properties.html#60406" class="Bound">m</a> <a id="60417" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="60420" href="Data.Nat.Properties.html#60408" class="Bound">n</a> <a id="60422" class="Keyword">in</a> <a id="60425" class="Argument">eq</a>
<a id="60428" class="Symbol">...</a> <a id="60432" class="Symbol">|</a> <a id="60434" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="60440" class="Symbol">=</a> <a id="60442" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="60456" class="Symbol">{</a><a id="60457" class="Bound">n</a><a id="60458" class="Symbol">}</a> <a id="60460" class="Symbol">{</a><a id="60461" class="Bound">m</a><a id="60462" class="Symbol">}</a> <a id="60464" class="Symbol">(</a><a id="60465" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="60469" class="Symbol">(λ</a> <a id="60472" href="Data.Nat.Properties.html#60472" class="Bound">m&lt;n</a> <a id="60476" class="Symbol">→</a> <a id="60478" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="60484" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="60486" href="Data.Nat.Properties.html#60425" class="Bound">eq</a> <a id="60489" class="Symbol">(</a><a id="60490" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="60495" href="Data.Nat.Properties.html#60472" class="Bound">m&lt;n</a><a id="60498" class="Symbol">)))</a>
<a id="60502" class="Symbol">...</a> <a id="60506" class="Symbol">|</a> <a id="60508" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="60514" class="Symbol">=</a> <a id="60516" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="60530" class="Symbol">{</a><a id="60531" class="Bound">m</a><a id="60532" class="Symbol">}</a> <a id="60534" class="Symbol">{</a><a id="60535" class="Bound">n</a><a id="60536" class="Symbol">}</a> <a id="60538" class="Symbol">(</a><a id="60539" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="60543" class="Symbol">(</a><a id="60544" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="60549" class="Bound">m</a> <a id="60551" class="Bound">n</a> <a id="60553" class="Symbol">(</a><a id="60554" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="60560" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="60562" class="Symbol">(</a><a id="60563" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="60567" href="Data.Nat.Properties.html#60425" class="Bound">eq</a><a id="60569" class="Symbol">)</a> <a id="60571" class="Symbol">_)))</a>

<a id="60577" class="Comment">------------------------------------------------------------------------</a>
<a id="60650" class="Comment">-- Metric structures</a>

<a id="∣-∣-isProtoMetric"></a><a id="60672" href="Data.Nat.Properties.html#60672" class="Function">∣-∣-isProtoMetric</a> <a id="60690" class="Symbol">:</a> <a id="60692" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="60706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="60710" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="60716" href="Data.Nat.Properties.html#60672" class="Function">∣-∣-isProtoMetric</a> <a id="60734" class="Symbol">=</a> <a id="60736" class="Keyword">record</a>
  <a id="60745" class="Symbol">{</a> <a id="60747" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>  <a id="60763" class="Symbol">=</a> <a id="60765" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a>
  <a id="60784" class="Symbol">;</a> <a id="60786" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a> <a id="60802" class="Symbol">=</a> <a id="60804" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="60820" class="Symbol">;</a> <a id="60822" href="Function.Metric.Structures.html#1192" class="Field">cong</a>            <a id="60838" class="Symbol">=</a> <a id="60840" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="60846" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
  <a id="60854" class="Symbol">;</a> <a id="60856" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>     <a id="60872" class="Symbol">=</a> <a id="60874" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="60880" class="Symbol">}</a>

<a id="∣-∣-isPreMetric"></a><a id="60883" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a> <a id="60899" class="Symbol">:</a> <a id="60901" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="60913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="60917" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="60923" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a> <a id="60939" class="Symbol">=</a> <a id="60941" class="Keyword">record</a>
  <a id="60950" class="Symbol">{</a> <a id="60952" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="60966" class="Symbol">=</a> <a id="60968" href="Data.Nat.Properties.html#60672" class="Function">∣-∣-isProtoMetric</a>
  <a id="60988" class="Symbol">;</a> <a id="60990" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="61004" class="Symbol">=</a> <a id="61006" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a>
  <a id="61020" class="Symbol">}</a>

<a id="∣-∣-isQuasiSemiMetric"></a><a id="61023" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="61045" class="Symbol">:</a> <a id="61047" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="61065" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="61069" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="61075" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="61097" class="Symbol">=</a> <a id="61099" class="Keyword">record</a>
  <a id="61108" class="Symbol">{</a> <a id="61110" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="61122" class="Symbol">=</a> <a id="61124" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a>
  <a id="61142" class="Symbol">;</a> <a id="61144" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="61156" class="Symbol">=</a> <a id="61158" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a>
  <a id="61172" class="Symbol">}</a>

<a id="∣-∣-isSemiMetric"></a><a id="61175" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a> <a id="61192" class="Symbol">:</a> <a id="61194" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="61207" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="61211" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="61217" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a> <a id="61234" class="Symbol">=</a> <a id="61236" class="Keyword">record</a>
  <a id="61245" class="Symbol">{</a> <a id="61247" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="61265" class="Symbol">=</a> <a id="61267" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="61291" class="Symbol">;</a> <a id="61293" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="61311" class="Symbol">=</a> <a id="61313" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a>
  <a id="61324" class="Symbol">}</a>

<a id="∣-∣-isMetric"></a><a id="61327" href="Data.Nat.Properties.html#61327" class="Function">∣-∣-isMetric</a> <a id="61340" class="Symbol">:</a> <a id="61342" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="61351" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="61355" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="61361" href="Data.Nat.Properties.html#61327" class="Function">∣-∣-isMetric</a> <a id="61374" class="Symbol">=</a> <a id="61376" class="Keyword">record</a>
  <a id="61385" class="Symbol">{</a> <a id="61387" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="61400" class="Symbol">=</a> <a id="61402" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a>
  <a id="61421" class="Symbol">;</a> <a id="61423" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="61436" class="Symbol">=</a> <a id="61438" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a>
  <a id="61453" class="Symbol">}</a>

<a id="61456" class="Comment">------------------------------------------------------------------------</a>
<a id="61529" class="Comment">-- Metric bundles</a>

<a id="∣-∣-quasiSemiMetric"></a><a id="61548" href="Data.Nat.Properties.html#61548" class="Function">∣-∣-quasiSemiMetric</a> <a id="61568" class="Symbol">:</a> <a id="61570" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="61586" href="Level.html#521" class="Function">0ℓ</a> <a id="61589" href="Level.html#521" class="Function">0ℓ</a>
<a id="61592" href="Data.Nat.Properties.html#61548" class="Function">∣-∣-quasiSemiMetric</a> <a id="61612" class="Symbol">=</a> <a id="61614" class="Keyword">record</a>
  <a id="61623" class="Symbol">{</a> <a id="61625" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="61643" class="Symbol">=</a> <a id="61645" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="61669" class="Symbol">}</a>

<a id="∣-∣-semiMetric"></a><a id="61672" href="Data.Nat.Properties.html#61672" class="Function">∣-∣-semiMetric</a> <a id="61687" class="Symbol">:</a> <a id="61689" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="61700" href="Level.html#521" class="Function">0ℓ</a> <a id="61703" href="Level.html#521" class="Function">0ℓ</a>
<a id="61706" href="Data.Nat.Properties.html#61672" class="Function">∣-∣-semiMetric</a> <a id="61721" class="Symbol">=</a> <a id="61723" class="Keyword">record</a>
  <a id="61732" class="Symbol">{</a> <a id="61734" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="61747" class="Symbol">=</a> <a id="61749" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a>
  <a id="61768" class="Symbol">}</a>

<a id="∣-∣-preMetric"></a><a id="61771" href="Data.Nat.Properties.html#61771" class="Function">∣-∣-preMetric</a> <a id="61785" class="Symbol">:</a> <a id="61787" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="61797" href="Level.html#521" class="Function">0ℓ</a> <a id="61800" href="Level.html#521" class="Function">0ℓ</a>
<a id="61803" href="Data.Nat.Properties.html#61771" class="Function">∣-∣-preMetric</a> <a id="61817" class="Symbol">=</a> <a id="61819" class="Keyword">record</a>
  <a id="61828" class="Symbol">{</a> <a id="61830" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="61842" class="Symbol">=</a> <a id="61844" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a>
  <a id="61862" class="Symbol">}</a>

<a id="∣-∣-metric"></a><a id="61865" href="Data.Nat.Properties.html#61865" class="Function">∣-∣-metric</a> <a id="61876" class="Symbol">:</a> <a id="61878" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a> <a id="61885" href="Level.html#521" class="Function">0ℓ</a> <a id="61888" href="Level.html#521" class="Function">0ℓ</a>
<a id="61891" href="Data.Nat.Properties.html#61865" class="Function">∣-∣-metric</a> <a id="61902" class="Symbol">=</a> <a id="61904" class="Keyword">record</a>
  <a id="61913" class="Symbol">{</a> <a id="61915" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="61924" class="Symbol">=</a> <a id="61926" href="Data.Nat.Properties.html#61327" class="Function">∣-∣-isMetric</a>
  <a id="61941" class="Symbol">}</a>

<a id="61944" class="Comment">------------------------------------------------------------------------</a>
<a id="62017" class="Comment">-- Properties of ⌊_/2⌋ and ⌈_/2⌉</a>
<a id="62050" class="Comment">------------------------------------------------------------------------</a>

<a id="⌊n/2⌋-mono"></a><a id="62124" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62135" class="Symbol">:</a> <a id="62137" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="62143" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="62153" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="62157" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="62159" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="62163" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62174" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>             <a id="62190" class="Symbol">=</a> <a id="62192" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62196" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62207" class="Symbol">(</a><a id="62208" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62212" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="62215" class="Symbol">)</a>       <a id="62223" class="Symbol">=</a> <a id="62225" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62229" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62240" class="Symbol">(</a><a id="62241" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62245" class="Symbol">(</a><a id="62246" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62250" href="Data.Nat.Properties.html#62250" class="Bound">m≤n</a><a id="62253" class="Symbol">))</a> <a id="62256" class="Symbol">=</a> <a id="62258" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62262" class="Symbol">(</a><a id="62263" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62274" href="Data.Nat.Properties.html#62250" class="Bound">m≤n</a><a id="62277" class="Symbol">)</a>

<a id="⌈n/2⌉-mono"></a><a id="62280" href="Data.Nat.Properties.html#62280" class="Function">⌈n/2⌉-mono</a> <a id="62291" class="Symbol">:</a> <a id="62293" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a> <a id="62299" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="62309" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="62313" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="62315" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="62319" href="Data.Nat.Properties.html#62280" class="Function">⌈n/2⌉-mono</a> <a id="62330" href="Data.Nat.Properties.html#62330" class="Bound">m≤n</a> <a id="62334" class="Symbol">=</a> <a id="62336" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62347" class="Symbol">(</a><a id="62348" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62352" href="Data.Nat.Properties.html#62330" class="Bound">m≤n</a><a id="62355" class="Symbol">)</a>

<a id="⌊n/2⌋≤⌈n/2⌉"></a><a id="62358" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62370" class="Symbol">:</a> <a id="62372" class="Symbol">∀</a> <a id="62374" href="Data.Nat.Properties.html#62374" class="Bound">n</a> <a id="62376" class="Symbol">→</a> <a id="62378" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62380" href="Data.Nat.Properties.html#62374" class="Bound">n</a> <a id="62382" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62386" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="62388" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="62390" href="Data.Nat.Properties.html#62374" class="Bound">n</a> <a id="62392" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a>
<a id="62396" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62408" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="62422" class="Symbol">=</a> <a id="62424" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62428" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62440" class="Symbol">(</a><a id="62441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62445" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="62449" class="Symbol">)</a>    <a id="62454" class="Symbol">=</a> <a id="62456" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62460" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62472" class="Symbol">(</a><a id="62473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62477" class="Symbol">(</a><a id="62478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62482" href="Data.Nat.Properties.html#62482" class="Bound">n</a><a id="62483" class="Symbol">))</a> <a id="62486" class="Symbol">=</a> <a id="62488" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62492" class="Symbol">(</a><a id="62493" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62505" href="Data.Nat.Properties.html#62482" class="Bound">n</a><a id="62506" class="Symbol">)</a>

<a id="⌊n/2⌋+⌈n/2⌉≡n"></a><a id="62509" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62523" class="Symbol">:</a> <a id="62525" class="Symbol">∀</a> <a id="62527" href="Data.Nat.Properties.html#62527" class="Bound">n</a> <a id="62529" class="Symbol">→</a> <a id="62531" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62533" href="Data.Nat.Properties.html#62527" class="Bound">n</a> <a id="62535" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62539" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62541" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="62543" href="Data.Nat.Properties.html#62527" class="Bound">n</a> <a id="62545" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="62549" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="62551" href="Data.Nat.Properties.html#62527" class="Bound">n</a>
<a id="62553" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62567" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="62575" class="Symbol">=</a> <a id="62577" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62582" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62596" class="Symbol">(</a><a id="62597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62601" href="Data.Nat.Properties.html#62601" class="Bound">n</a><a id="62602" class="Symbol">)</a> <a id="62604" class="Symbol">=</a> <a id="62606" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="62623" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62629" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62631" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62635" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62641" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62643" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62645" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>   <a id="62651" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62654" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="62661" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62667" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62669" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62673" class="Symbol">(</a><a id="62674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62678" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62680" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62682" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="62685" class="Symbol">)</a> <a id="62687" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62695" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62697" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62699" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62703" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62705" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62707" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62711" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62713" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>   <a id="62719" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="62725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62729" class="Symbol">(</a><a id="62730" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62732" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62734" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62738" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62740" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62746" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62748" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="62751" class="Symbol">)</a> <a id="62753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62756" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="62761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62765" class="Symbol">(</a><a id="62766" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62780" href="Data.Nat.Properties.html#62601" class="Bound">n</a><a id="62781" class="Symbol">)</a> <a id="62783" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62787" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62791" href="Data.Nat.Properties.html#62601" class="Bound">n</a>                       <a id="62815" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⌊n/2⌋≤n"></a><a id="62818" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62826" class="Symbol">:</a> <a id="62828" class="Symbol">∀</a> <a id="62830" href="Data.Nat.Properties.html#62830" class="Bound">n</a> <a id="62832" class="Symbol">→</a> <a id="62834" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62836" href="Data.Nat.Properties.html#62830" class="Bound">n</a> <a id="62838" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62842" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="62844" href="Data.Nat.Properties.html#62830" class="Bound">n</a>
<a id="62846" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62854" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="62868" class="Symbol">=</a> <a id="62870" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62874" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62882" class="Symbol">(</a><a id="62883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62887" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="62891" class="Symbol">)</a>    <a id="62896" class="Symbol">=</a> <a id="62898" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62902" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62910" class="Symbol">(</a><a id="62911" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62915" class="Symbol">(</a><a id="62916" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62920" href="Data.Nat.Properties.html#62920" class="Bound">n</a><a id="62921" class="Symbol">))</a> <a id="62924" class="Symbol">=</a> <a id="62926" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62930" class="Symbol">(</a><a id="62931" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="62941" class="Symbol">(</a><a id="62942" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62950" href="Data.Nat.Properties.html#62920" class="Bound">n</a><a id="62951" class="Symbol">))</a>

<a id="⌊n/2⌋&lt;n"></a><a id="62955" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="62963" class="Symbol">:</a> <a id="62965" class="Symbol">∀</a> <a id="62967" href="Data.Nat.Properties.html#62967" class="Bound">n</a> <a id="62969" class="Symbol">→</a> <a id="62971" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62973" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62977" href="Data.Nat.Properties.html#62967" class="Bound">n</a> <a id="62979" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62983" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="62985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62989" href="Data.Nat.Properties.html#62967" class="Bound">n</a>
<a id="62991" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="62999" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="63007" class="Symbol">=</a> <a id="63009" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="63013" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="63021" class="Symbol">(</a><a id="63022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63026" href="Data.Nat.Properties.html#63026" class="Bound">n</a><a id="63027" class="Symbol">)</a> <a id="63029" class="Symbol">=</a> <a id="63031" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="63035" class="Symbol">(</a><a id="63036" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="63040" class="Symbol">(</a><a id="63041" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="63049" href="Data.Nat.Properties.html#63026" class="Bound">n</a><a id="63050" class="Symbol">))</a>

<a id="n≡⌊n+n/2⌋"></a><a id="63054" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63064" class="Symbol">:</a> <a id="63066" class="Symbol">∀</a> <a id="63068" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63070" class="Symbol">→</a> <a id="63072" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="63076" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="63078" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63082" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63084" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>
<a id="63088" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63098" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="63112" class="Symbol">=</a> <a id="63114" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63119" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63129" class="Symbol">(</a><a id="63130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="63138" class="Symbol">)</a>    <a id="63143" class="Symbol">=</a> <a id="63145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63150" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63160" class="Symbol">(</a><a id="63161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63165" href="Data.Nat.Properties.html#63165" class="Bound">n′</a><a id="63167" class="Symbol">@(</a><a id="63169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63173" href="Data.Nat.Properties.html#63173" class="Bound">n</a><a id="63174" class="Symbol">))</a> <a id="63177" class="Symbol">=</a>
  <a id="63181" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63190" class="Symbol">(</a><a id="63191" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="63197" class="Symbol">(</a><a id="63198" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63208" class="Symbol">_)</a> <a id="63211" class="Symbol">(</a><a id="63212" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63217" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="63223" class="Symbol">(</a><a id="63224" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="63228" class="Symbol">(</a><a id="63229" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="63235" href="Data.Nat.Properties.html#63173" class="Bound">n</a> <a id="63237" href="Data.Nat.Properties.html#63165" class="Bound">n′</a><a id="63239" class="Symbol">))))</a>

<a id="⌈n/2⌉≤n"></a><a id="63245" href="Data.Nat.Properties.html#63245" class="Function">⌈n/2⌉≤n</a> <a id="63253" class="Symbol">:</a> <a id="63255" class="Symbol">∀</a> <a id="63257" href="Data.Nat.Properties.html#63257" class="Bound">n</a> <a id="63259" class="Symbol">→</a> <a id="63261" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="63263" href="Data.Nat.Properties.html#63257" class="Bound">n</a> <a id="63265" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="63269" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="63271" href="Data.Nat.Properties.html#63257" class="Bound">n</a>
<a id="63273" href="Data.Nat.Properties.html#63245" class="Function">⌈n/2⌉≤n</a> <a id="63281" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="63289" class="Symbol">=</a> <a id="63291" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="63295" href="Data.Nat.Properties.html#63245" class="Function">⌈n/2⌉≤n</a> <a id="63303" class="Symbol">(</a><a id="63304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63308" href="Data.Nat.Properties.html#63308" class="Bound">n</a><a id="63309" class="Symbol">)</a> <a id="63311" class="Symbol">=</a> <a id="63313" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="63317" class="Symbol">(</a><a id="63318" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="63326" href="Data.Nat.Properties.html#63308" class="Bound">n</a><a id="63327" class="Symbol">)</a>

<a id="⌈n/2⌉&lt;n"></a><a id="63330" href="Data.Nat.Properties.html#63330" class="Function">⌈n/2⌉&lt;n</a> <a id="63338" class="Symbol">:</a> <a id="63340" class="Symbol">∀</a> <a id="63342" href="Data.Nat.Properties.html#63342" class="Bound">n</a> <a id="63344" class="Symbol">→</a> <a id="63346" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="63348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63352" class="Symbol">(</a><a id="63353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63357" href="Data.Nat.Properties.html#63342" class="Bound">n</a><a id="63358" class="Symbol">)</a> <a id="63360" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="63364" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="63366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63370" class="Symbol">(</a><a id="63371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63375" href="Data.Nat.Properties.html#63342" class="Bound">n</a><a id="63376" class="Symbol">)</a>
<a id="63378" href="Data.Nat.Properties.html#63330" class="Function">⌈n/2⌉&lt;n</a> <a id="63386" href="Data.Nat.Properties.html#63386" class="Bound">n</a> <a id="63388" class="Symbol">=</a> <a id="63390" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="63394" class="Symbol">(</a><a id="63395" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="63403" href="Data.Nat.Properties.html#63386" class="Bound">n</a><a id="63404" class="Symbol">)</a>

<a id="n≡⌈n+n/2⌉"></a><a id="63407" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63417" class="Symbol">:</a> <a id="63419" class="Symbol">∀</a> <a id="63421" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63423" class="Symbol">→</a> <a id="63425" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="63429" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="63431" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63435" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63437" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a>
<a id="63441" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63451" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>            <a id="63467" class="Symbol">=</a> <a id="63469" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63474" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63484" class="Symbol">(</a><a id="63485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63489" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="63493" class="Symbol">)</a>      <a id="63500" class="Symbol">=</a> <a id="63502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63507" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63517" class="Symbol">(</a><a id="63518" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63522" href="Data.Nat.Properties.html#63522" class="Bound">n′</a><a id="63524" class="Symbol">@(</a><a id="63526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63530" href="Data.Nat.Properties.html#63530" class="Bound">n</a><a id="63531" class="Symbol">))</a> <a id="63534" class="Symbol">=</a>
  <a id="63538" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63547" class="Symbol">(</a><a id="63548" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="63554" class="Symbol">(</a><a id="63555" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63565" class="Symbol">_)</a> <a id="63568" class="Symbol">(</a><a id="63569" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63574" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a> <a id="63580" class="Symbol">(</a><a id="63581" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="63585" class="Symbol">(</a><a id="63586" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="63592" href="Data.Nat.Properties.html#63530" class="Bound">n</a> <a id="63594" href="Data.Nat.Properties.html#63522" class="Bound">n′</a><a id="63596" class="Symbol">))))</a>

<a id="63602" class="Comment">------------------------------------------------------------------------</a>
<a id="63675" class="Comment">-- Properties of !_</a>

<a id="1≤n!"></a><a id="63696" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63701" class="Symbol">:</a> <a id="63703" class="Symbol">∀</a> <a id="63705" href="Data.Nat.Properties.html#63705" class="Bound">n</a> <a id="63707" class="Symbol">→</a> <a id="63709" class="Number">1</a> <a id="63711" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="63713" href="Data.Nat.Properties.html#63705" class="Bound">n</a> <a id="63715" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>
<a id="63717" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63722" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="63730" class="Symbol">=</a> <a id="63732" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="63739" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63744" class="Symbol">(</a><a id="63745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63749" href="Data.Nat.Properties.html#63749" class="Bound">n</a><a id="63750" class="Symbol">)</a> <a id="63752" class="Symbol">=</a> <a id="63754" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="63763" class="Symbol">(</a><a id="63764" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="63770" class="Number">1</a> <a id="63772" href="Data.Nat.Properties.html#63749" class="Bound">n</a><a id="63773" class="Symbol">)</a> <a id="63775" class="Symbol">(</a><a id="63776" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63781" href="Data.Nat.Properties.html#63749" class="Bound">n</a><a id="63782" class="Symbol">)</a>

<a id="63785" class="Keyword">infix</a> <a id="63791" class="Number">4</a> <a id="63793" href="Data.Nat.Properties.html#63807" class="Function Operator">_!≢0</a> <a id="63798" href="Data.Nat.Properties.html#63862" class="Function Operator">_!*_!≢0</a>

<a id="_!≢0"></a><a id="63807" href="Data.Nat.Properties.html#63807" class="Function Operator">_!≢0</a> <a id="63812" class="Symbol">:</a> <a id="63814" class="Symbol">∀</a> <a id="63816" href="Data.Nat.Properties.html#63816" class="Bound">n</a> <a id="63818" class="Symbol">→</a> <a id="63820" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="63828" class="Symbol">(</a><a id="63829" href="Data.Nat.Properties.html#63816" class="Bound">n</a> <a id="63831" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="63832" class="Symbol">)</a>
<a id="63834" href="Data.Nat.Properties.html#63834" class="Bound">n</a> <a id="63836" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a> <a id="63840" class="Symbol">=</a> <a id="63842" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="63852" class="Symbol">(</a><a id="63853" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63858" href="Data.Nat.Properties.html#63834" class="Bound">n</a><a id="63859" class="Symbol">)</a>

<a id="_!*_!≢0"></a><a id="63862" href="Data.Nat.Properties.html#63862" class="Function Operator">_!*_!≢0</a> <a id="63870" class="Symbol">:</a> <a id="63872" class="Symbol">∀</a> <a id="63874" href="Data.Nat.Properties.html#63874" class="Bound">m</a> <a id="63876" href="Data.Nat.Properties.html#63876" class="Bound">n</a> <a id="63878" class="Symbol">→</a> <a id="63880" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="63888" class="Symbol">(</a><a id="63889" href="Data.Nat.Properties.html#63874" class="Bound">m</a> <a id="63891" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="63893" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="63895" href="Data.Nat.Properties.html#63876" class="Bound">n</a> <a id="63897" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="63898" class="Symbol">)</a>
<a id="63900" href="Data.Nat.Properties.html#63900" class="Bound">m</a> <a id="63902" href="Data.Nat.Properties.html#63862" class="Function Operator">!*</a> <a id="63905" href="Data.Nat.Properties.html#63905" class="Bound">n</a> <a id="63907" href="Data.Nat.Properties.html#63862" class="Function Operator">!≢0</a> <a id="63911" class="Symbol">=</a> <a id="63913" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="63919" class="Symbol">_</a> <a id="63921" class="Symbol">_</a> <a id="63923" class="Symbol">{{</a><a id="63925" href="Data.Nat.Properties.html#63900" class="Bound">m</a> <a id="63927" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a><a id="63930" class="Symbol">}}</a> <a id="63933" class="Symbol">{{</a><a id="63935" href="Data.Nat.Properties.html#63905" class="Bound">n</a> <a id="63937" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a><a id="63940" class="Symbol">}}</a>

<a id="63944" class="Comment">------------------------------------------------------------------------</a>
<a id="64017" class="Comment">-- Properties of _≤′_ and _&lt;′_</a>

<a id="≤′-trans"></a><a id="64049" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64058" class="Symbol">:</a> <a id="64060" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="64071" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a>
<a id="64076" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64085" href="Data.Nat.Properties.html#64085" class="Bound">m≤n</a> <a id="64089" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>       <a id="64103" class="Symbol">=</a> <a id="64105" href="Data.Nat.Properties.html#64085" class="Bound">m≤n</a>
<a id="64109" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64118" href="Data.Nat.Properties.html#64118" class="Bound">m≤n</a> <a id="64122" class="Symbol">(</a><a id="64123" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64131" href="Data.Nat.Properties.html#64131" class="Bound">n≤o</a><a id="64134" class="Symbol">)</a> <a id="64136" class="Symbol">=</a> <a id="64138" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64146" class="Symbol">(</a><a id="64147" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64156" href="Data.Nat.Properties.html#64118" class="Bound">m≤n</a> <a id="64160" href="Data.Nat.Properties.html#64131" class="Bound">n≤o</a><a id="64163" class="Symbol">)</a>

<a id="z≤′n"></a><a id="64166" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a> <a id="64171" class="Symbol">:</a> <a id="64173" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="64178" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64181" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64183" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a> <a id="64188" class="Symbol">{</a><a id="64189" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="64193" class="Symbol">}</a>  <a id="64196" class="Symbol">=</a> <a id="64198" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="64206" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a> <a id="64211" class="Symbol">{</a><a id="64212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64216" href="Data.Nat.Properties.html#64216" class="Bound">n</a><a id="64217" class="Symbol">}</a> <a id="64219" class="Symbol">=</a> <a id="64221" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64229" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a>

<a id="s≤′s"></a><a id="64235" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64240" class="Symbol">:</a> <a id="64242" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64244" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64247" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="64249" class="Symbol">→</a> <a id="64251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64255" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64257" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64264" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64266" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64271" class="Symbol">(</a><a id="64272" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="64285" href="Data.Nat.Properties.html#64285" class="Bound">m≡n</a><a id="64288" class="Symbol">)</a> <a id="64290" class="Symbol">=</a> <a id="64292" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="64305" class="Symbol">(</a><a id="64306" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="64311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64315" href="Data.Nat.Properties.html#64285" class="Bound">m≡n</a><a id="64318" class="Symbol">)</a>
<a id="64320" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64325" class="Symbol">(</a><a id="64326" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64334" href="Data.Nat.Properties.html#64334" class="Bound">m≤′n</a><a id="64338" class="Symbol">)</a> <a id="64340" class="Symbol">=</a> <a id="64342" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64350" class="Symbol">(</a><a id="64351" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64356" href="Data.Nat.Properties.html#64334" class="Bound">m≤′n</a><a id="64360" class="Symbol">)</a>

<a id="≤′⇒≤"></a><a id="64363" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64368" class="Symbol">:</a> <a id="64370" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a> <a id="64375" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="64377" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="64381" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64386" class="Symbol">(</a><a id="64387" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="64400" href="Data.Nat.Properties.html#64400" class="Bound">m≡n</a><a id="64403" class="Symbol">)</a> <a id="64405" class="Symbol">=</a> <a id="64407" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="64419" href="Data.Nat.Properties.html#64400" class="Bound">m≡n</a>
<a id="64423" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64428" class="Symbol">(</a><a id="64429" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64437" href="Data.Nat.Properties.html#64437" class="Bound">m≤′n</a><a id="64441" class="Symbol">)</a> <a id="64443" class="Symbol">=</a> <a id="64445" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="64455" class="Symbol">(</a><a id="64456" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64461" href="Data.Nat.Properties.html#64437" class="Bound">m≤′n</a><a id="64465" class="Symbol">)</a>

<a id="≤⇒≤′"></a><a id="64468" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64473" class="Symbol">:</a> <a id="64475" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="64479" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="64481" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a>
<a id="64486" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64491" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="64501" class="Symbol">=</a> <a id="64503" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a>
<a id="64508" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64513" class="Symbol">(</a><a id="64514" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="64518" href="Data.Nat.Properties.html#64518" class="Bound">m≤n</a><a id="64521" class="Symbol">)</a> <a id="64523" class="Symbol">=</a> <a id="64525" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64530" class="Symbol">(</a><a id="64531" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64536" href="Data.Nat.Properties.html#64518" class="Bound">m≤n</a><a id="64539" class="Symbol">)</a>

<a id="≤′-step-injective"></a><a id="64542" href="Data.Nat.Properties.html#64542" class="Function">≤′-step-injective</a> <a id="64560" class="Symbol">:</a> <a id="64562" class="Symbol">{</a><a id="64563" href="Data.Nat.Properties.html#64563" class="Bound">p</a> <a id="64565" href="Data.Nat.Properties.html#64565" class="Bound">q</a> <a id="64567" class="Symbol">:</a> <a id="64569" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64571" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64574" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="64575" class="Symbol">}</a> <a id="64577" class="Symbol">→</a> <a id="64579" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64587" href="Data.Nat.Properties.html#64563" class="Bound">p</a> <a id="64589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="64591" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64599" href="Data.Nat.Properties.html#64565" class="Bound">q</a> <a id="64601" class="Symbol">→</a> <a id="64603" href="Data.Nat.Properties.html#64563" class="Bound">p</a> <a id="64605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="64607" href="Data.Nat.Properties.html#64565" class="Bound">q</a>
<a id="64609" href="Data.Nat.Properties.html#64542" class="Function">≤′-step-injective</a> <a id="64627" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="64632" class="Symbol">=</a> <a id="64634" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="64640" class="Comment">------------------------------------------------------------------------</a>
<a id="64713" class="Comment">-- Properties of _&lt;′_ and _&lt;_</a>
<a id="64743" class="Comment">------------------------------------------------------------------------</a>

<a id="z&lt;′s"></a><a id="64817" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64822" class="Symbol">:</a> <a id="64824" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="64829" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="64832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64836" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64838" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64843" class="Symbol">{</a><a id="64844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="64848" class="Symbol">}</a>  <a id="64851" class="Symbol">=</a> <a id="64853" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>
<a id="64861" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64866" class="Symbol">{</a><a id="64867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64871" href="Data.Nat.Properties.html#64871" class="Bound">n</a><a id="64872" class="Symbol">}</a> <a id="64874" class="Symbol">=</a> <a id="64876" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="64884" class="Symbol">(</a><a id="64885" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64890" class="Symbol">{</a><a id="64891" href="Data.Nat.Properties.html#64871" class="Bound">n</a><a id="64892" class="Symbol">})</a>

<a id="s&lt;′s"></a><a id="64896" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64901" class="Symbol">:</a> <a id="64903" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64905" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="64908" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="64910" class="Symbol">→</a> <a id="64912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64916" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64918" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="64921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64925" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64927" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64932" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>        <a id="64947" class="Symbol">=</a> <a id="64949" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>
<a id="64957" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64962" class="Symbol">(</a><a id="64963" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="64971" href="Data.Nat.Properties.html#64971" class="Bound">m&lt;′n</a><a id="64975" class="Symbol">)</a> <a id="64977" class="Symbol">=</a> <a id="64979" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="64987" class="Symbol">(</a><a id="64988" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64993" href="Data.Nat.Properties.html#64971" class="Bound">m&lt;′n</a><a id="64997" class="Symbol">)</a>

<a id="&lt;⇒&lt;′"></a><a id="65000" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65005" class="Symbol">:</a> <a id="65007" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65009" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65011" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65013" class="Symbol">→</a> <a id="65015" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65017" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="65020" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="65022" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65027" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="65045" class="Symbol">=</a> <a id="65047" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a>
<a id="65052" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65057" class="Symbol">(</a><a id="65058" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="65062" href="Data.Nat.Properties.html#65062" class="Bound">m&lt;n</a><a id="65065" class="Symbol">@(</a><a id="65067" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="65071" class="Symbol">_))</a> <a id="65075" class="Symbol">=</a> <a id="65077" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="65082" class="Symbol">(</a><a id="65083" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65088" href="Data.Nat.Properties.html#65062" class="Bound">m&lt;n</a><a id="65091" class="Symbol">)</a>

<a id="&lt;′⇒&lt;"></a><a id="65094" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65099" class="Symbol">:</a> <a id="65101" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65103" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="65106" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65108" class="Symbol">→</a> <a id="65110" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65112" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65114" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="65116" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65121" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>        <a id="65136" class="Symbol">=</a> <a id="65138" href="Data.Nat.Properties.html#13353" class="Function">n&lt;1+n</a> <a id="65144" class="Symbol">_</a>
<a id="65146" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65151" class="Symbol">(</a><a id="65152" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="65160" href="Data.Nat.Properties.html#65160" class="Bound">m&lt;′n</a><a id="65164" class="Symbol">)</a> <a id="65166" class="Symbol">=</a> <a id="65168" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="65178" class="Symbol">(</a><a id="65179" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65184" href="Data.Nat.Properties.html#65160" class="Bound">m&lt;′n</a><a id="65188" class="Symbol">)</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n′"></a><a id="65191" href="Data.Nat.Properties.html#65191" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="65206" class="Symbol">:</a> <a id="65208" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65210" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65216" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65218" class="Symbol">→</a> <a id="65220" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65222" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65224" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65226" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="65228" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65230" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="65232" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="65234" href="Data.Nat.Properties.html#65191" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="65249" href="Data.Nat.Properties.html#65249" class="Bound">m&lt;n</a> <a id="65253" class="Keyword">with</a> <a id="65258" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65263" href="Data.Nat.Properties.html#65249" class="Bound">m&lt;n</a>
<a id="65267" class="Symbol">...</a> <a id="65271" class="Symbol">|</a> <a id="65273" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>      <a id="65286" class="Symbol">=</a> <a id="65288" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="65293" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="65298" class="Symbol">...</a> <a id="65302" class="Symbol">|</a> <a id="65304" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="65312" href="Data.Nat.Properties.html#65312" class="Bound">m&lt;′n</a> <a id="65317" class="Symbol">=</a> <a id="65319" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="65324" class="Symbol">(</a><a id="65325" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65330" href="Data.Nat.Properties.html#65312" class="Bound">m&lt;′n</a><a id="65334" class="Symbol">)</a>

<a id="65337" class="Comment">------------------------------------------------------------------------</a>
<a id="65410" class="Comment">-- Other properties of _≤′_ and _&lt;′_</a>
<a id="65447" class="Comment">------------------------------------------------------------------------</a>

<a id="65521" class="Keyword">infix</a> <a id="65527" class="Number">4</a> <a id="65529" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a> <a id="65535" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a> <a id="65541" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a> <a id="65547" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a>

<a id="_≤′?_"></a><a id="65554" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a> <a id="65560" class="Symbol">:</a> <a id="65562" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65572" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a>
<a id="65577" href="Data.Nat.Properties.html#65577" class="Bound">m</a> <a id="65579" href="Data.Nat.Properties.html#65554" class="Function Operator">≤′?</a> <a id="65583" href="Data.Nat.Properties.html#65583" class="Bound">n</a> <a id="65585" class="Symbol">=</a> <a id="65587" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="65592" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="65597" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="65602" class="Symbol">(</a><a id="65603" href="Data.Nat.Properties.html#65577" class="Bound">m</a> <a id="65605" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="65608" href="Data.Nat.Properties.html#65583" class="Bound">n</a><a id="65609" class="Symbol">)</a>

<a id="_&lt;′?_"></a><a id="65612" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a> <a id="65618" class="Symbol">:</a> <a id="65620" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65630" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a>
<a id="65635" href="Data.Nat.Properties.html#65635" class="Bound">m</a> <a id="65637" href="Data.Nat.Properties.html#65612" class="Function Operator">&lt;′?</a> <a id="65641" href="Data.Nat.Properties.html#65641" class="Bound">n</a> <a id="65643" class="Symbol">=</a> <a id="65645" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65649" href="Data.Nat.Properties.html#65635" class="Bound">m</a> <a id="65651" href="Data.Nat.Properties.html#65554" class="Function Operator">≤′?</a> <a id="65655" href="Data.Nat.Properties.html#65641" class="Bound">n</a>

<a id="_≥′?_"></a><a id="65658" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a> <a id="65664" class="Symbol">:</a> <a id="65666" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65676" href="Data.Nat.Base.html#8018" class="Function Operator">_≥′_</a>
<a id="65681" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a> <a id="65687" class="Symbol">=</a> <a id="65689" href="Function.Base.html#1657" class="Function">flip</a> <a id="65694" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a>

<a id="_&gt;′?_"></a><a id="65701" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a> <a id="65707" class="Symbol">:</a> <a id="65709" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65719" href="Data.Nat.Base.html#8051" class="Function Operator">_&gt;′_</a>
<a id="65724" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a> <a id="65730" class="Symbol">=</a> <a id="65732" href="Function.Base.html#1657" class="Function">flip</a> <a id="65737" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a>

<a id="m≤′m+n"></a><a id="65744" href="Data.Nat.Properties.html#65744" class="Function">m≤′m+n</a> <a id="65751" class="Symbol">:</a> <a id="65753" class="Symbol">∀</a> <a id="65755" href="Data.Nat.Properties.html#65755" class="Bound">m</a> <a id="65757" href="Data.Nat.Properties.html#65757" class="Bound">n</a> <a id="65759" class="Symbol">→</a> <a id="65761" href="Data.Nat.Properties.html#65755" class="Bound">m</a> <a id="65763" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="65766" href="Data.Nat.Properties.html#65755" class="Bound">m</a> <a id="65768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="65770" href="Data.Nat.Properties.html#65757" class="Bound">n</a>
<a id="65772" href="Data.Nat.Properties.html#65744" class="Function">m≤′m+n</a> <a id="65779" href="Data.Nat.Properties.html#65779" class="Bound">m</a> <a id="65781" href="Data.Nat.Properties.html#65781" class="Bound">n</a> <a id="65783" class="Symbol">=</a> <a id="65785" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="65790" class="Symbol">(</a><a id="65791" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="65797" href="Data.Nat.Properties.html#65779" class="Bound">m</a> <a id="65799" href="Data.Nat.Properties.html#65781" class="Bound">n</a><a id="65800" class="Symbol">)</a>

<a id="n≤′m+n"></a><a id="65803" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65810" class="Symbol">:</a> <a id="65812" class="Symbol">∀</a> <a id="65814" href="Data.Nat.Properties.html#65814" class="Bound">m</a> <a id="65816" href="Data.Nat.Properties.html#65816" class="Bound">n</a> <a id="65818" class="Symbol">→</a> <a id="65820" href="Data.Nat.Properties.html#65816" class="Bound">n</a> <a id="65822" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="65825" href="Data.Nat.Properties.html#65814" class="Bound">m</a> <a id="65827" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="65829" href="Data.Nat.Properties.html#65816" class="Bound">n</a>
<a id="65831" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65838" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="65846" href="Data.Nat.Properties.html#65846" class="Bound">n</a> <a id="65848" class="Symbol">=</a> <a id="65850" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="65858" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65865" class="Symbol">(</a><a id="65866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65870" href="Data.Nat.Properties.html#65870" class="Bound">m</a><a id="65871" class="Symbol">)</a> <a id="65873" href="Data.Nat.Properties.html#65873" class="Bound">n</a> <a id="65875" class="Symbol">=</a> <a id="65877" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="65885" class="Symbol">(</a><a id="65886" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65893" href="Data.Nat.Properties.html#65870" class="Bound">m</a> <a id="65895" href="Data.Nat.Properties.html#65873" class="Bound">n</a><a id="65896" class="Symbol">)</a>

<a id="⌈n/2⌉≤′n"></a><a id="65899" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="65908" class="Symbol">:</a> <a id="65910" class="Symbol">∀</a> <a id="65912" href="Data.Nat.Properties.html#65912" class="Bound">n</a> <a id="65914" class="Symbol">→</a> <a id="65916" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="65918" href="Data.Nat.Properties.html#65912" class="Bound">n</a> <a id="65920" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="65924" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="65927" href="Data.Nat.Properties.html#65912" class="Bound">n</a>
<a id="65929" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="65938" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="65952" class="Symbol">=</a> <a id="65954" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="65962" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="65971" class="Symbol">(</a><a id="65972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65976" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="65980" class="Symbol">)</a>    <a id="65985" class="Symbol">=</a> <a id="65987" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="65995" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="66004" class="Symbol">(</a><a id="66005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66009" class="Symbol">(</a><a id="66010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66014" href="Data.Nat.Properties.html#66014" class="Bound">n</a><a id="66015" class="Symbol">))</a> <a id="66018" class="Symbol">=</a> <a id="66020" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="66025" class="Symbol">(</a><a id="66026" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="66034" class="Symbol">(</a><a id="66035" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="66044" href="Data.Nat.Properties.html#66014" class="Bound">n</a><a id="66045" class="Symbol">))</a>

<a id="⌊n/2⌋≤′n"></a><a id="66049" href="Data.Nat.Properties.html#66049" class="Function">⌊n/2⌋≤′n</a> <a id="66058" class="Symbol">:</a> <a id="66060" class="Symbol">∀</a> <a id="66062" href="Data.Nat.Properties.html#66062" class="Bound">n</a> <a id="66064" class="Symbol">→</a> <a id="66066" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="66068" href="Data.Nat.Properties.html#66062" class="Bound">n</a> <a id="66070" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="66074" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="66077" href="Data.Nat.Properties.html#66062" class="Bound">n</a>
<a id="66079" href="Data.Nat.Properties.html#66049" class="Function">⌊n/2⌋≤′n</a> <a id="66088" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="66096" class="Symbol">=</a> <a id="66098" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="66106" href="Data.Nat.Properties.html#66049" class="Function">⌊n/2⌋≤′n</a> <a id="66115" class="Symbol">(</a><a id="66116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66120" href="Data.Nat.Properties.html#66120" class="Bound">n</a><a id="66121" class="Symbol">)</a> <a id="66123" class="Symbol">=</a> <a id="66125" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="66133" class="Symbol">(</a><a id="66134" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="66143" href="Data.Nat.Properties.html#66120" class="Bound">n</a><a id="66144" class="Symbol">)</a>

<a id="66147" class="Comment">------------------------------------------------------------------------</a>
<a id="66220" class="Comment">-- Properties of _≤″_ and _&lt;″_</a>
<a id="66251" class="Comment">------------------------------------------------------------------------</a>

<a id="66325" class="Comment">-- equivalence of  _≤″_ to _≤_</a>

<a id="≤⇒≤″"></a><a id="66357" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a> <a id="66362" class="Symbol">:</a> <a id="66364" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="66368" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66370" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a>
<a id="66375" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a> <a id="66380" class="Symbol">=</a> <a id="66382" class="Symbol">(_</a> <a id="66385" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,_</a><a id="66387" class="Symbol">)</a> <a id="66389" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="66391" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a>

<a id="&lt;⇒&lt;″"></a><a id="66402" href="Data.Nat.Properties.html#66402" class="Function">&lt;⇒&lt;″</a> <a id="66407" class="Symbol">:</a> <a id="66409" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="66413" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66415" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a>
<a id="66420" href="Data.Nat.Properties.html#66402" class="Function">&lt;⇒&lt;″</a> <a id="66425" class="Symbol">=</a> <a id="66427" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a>

<a id="≤″⇒≤"></a><a id="66433" href="Data.Nat.Properties.html#66433" class="Function">≤″⇒≤</a> <a id="66438" class="Symbol">:</a> <a id="66440" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="66445" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66447" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="66451" href="Data.Nat.Properties.html#66433" class="Function">≤″⇒≤</a> <a id="66456" class="Symbol">(</a><a id="66457" href="Data.Nat.Properties.html#66457" class="Bound">k</a> <a id="66459" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="66461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="66465" class="Symbol">)</a> <a id="66467" class="Symbol">=</a> <a id="66469" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="66475" class="Symbol">_</a> <a id="66477" href="Data.Nat.Properties.html#66457" class="Bound">k</a>

<a id="66480" class="Comment">-- equivalence to the old definition of _≤″_</a>

<a id="≤″-proof"></a><a id="66526" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a> <a id="66535" class="Symbol">:</a> <a id="66537" class="Symbol">(</a><a id="66538" href="Data.Nat.Properties.html#66538" class="Bound">le</a> <a id="66541" class="Symbol">:</a> <a id="66543" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66545" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="66548" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="66549" class="Symbol">)</a> <a id="66551" class="Symbol">→</a> <a id="66553" class="Keyword">let</a> <a id="66557" href="Data.Nat.Properties.html#66557" class="Bound">k</a> <a id="66559" class="InductiveConstructor Operator">,</a> <a id="66561" class="Symbol">_</a> <a id="66563" class="Symbol">=</a> <a id="66565" href="Data.Nat.Properties.html#66538" class="Bound">le</a> <a id="66568" class="Keyword">in</a> <a id="66571" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66573" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="66575" href="Data.Nat.Properties.html#66557" class="Bound">k</a> <a id="66577" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66579" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="66581" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a> <a id="66590" class="Symbol">(_</a> <a id="66593" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="66595" href="Data.Nat.Properties.html#66595" class="Bound">prf</a><a id="66598" class="Symbol">)</a> <a id="66600" class="Symbol">=</a> <a id="66602" href="Data.Nat.Properties.html#66595" class="Bound">prf</a>

<a id="66607" class="Comment">-- yielding analogous proof for _≤_</a>

<a id="m≤n⇒∃[o]m+o≡n"></a><a id="66644" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="66658" class="Symbol">:</a> <a id="66660" class="Symbol">.(</a><a id="66662" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66664" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="66666" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="66667" class="Symbol">)</a> <a id="66669" class="Symbol">→</a> <a id="66671" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="66673" class="Symbol">λ</a> <a id="66675" href="Data.Nat.Properties.html#66675" class="Bound">k</a> <a id="66677" class="Symbol">→</a> <a id="66679" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66681" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="66683" href="Data.Nat.Properties.html#66675" class="Bound">k</a> <a id="66685" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66687" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="66689" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="66703" href="Data.Nat.Properties.html#66703" class="Bound">m≤n</a> <a id="66707" class="Symbol">=</a> <a id="66709" class="Symbol">_</a> <a id="66711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="66713" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="66723" class="Symbol">(</a><a id="66724" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="66734" class="Symbol">(_</a> <a id="66737" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="66740" class="Symbol">_)</a> <a id="66743" href="Data.Nat.Properties.html#66703" class="Bound">m≤n</a><a id="66746" class="Symbol">)</a>

<a id="66749" class="Comment">-- whose witness is equal to monus</a>

<a id="guarded-∸≗∸"></a><a id="66785" href="Data.Nat.Properties.html#66785" class="Function">guarded-∸≗∸</a> <a id="66797" class="Symbol">:</a> <a id="66799" class="Symbol">∀</a> <a id="66801" class="Symbol">{</a><a id="66802" href="Data.Nat.Properties.html#66802" class="Bound">m</a> <a id="66804" href="Data.Nat.Properties.html#66804" class="Bound">n</a><a id="66805" class="Symbol">}</a> <a id="66807" class="Symbol">→</a> <a id="66809" class="Symbol">.(</a><a id="66811" href="Data.Nat.Properties.html#66811" class="Bound">m≤n</a> <a id="66815" class="Symbol">:</a> <a id="66817" href="Data.Nat.Properties.html#66802" class="Bound">m</a> <a id="66819" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="66821" href="Data.Nat.Properties.html#66804" class="Bound">n</a><a id="66822" class="Symbol">)</a> <a id="66824" class="Symbol">→</a>
              <a id="66840" class="Keyword">let</a> <a id="66844" href="Data.Nat.Properties.html#66844" class="Bound">k</a> <a id="66846" class="InductiveConstructor Operator">,</a> <a id="66848" class="Symbol">_</a> <a id="66850" class="Symbol">=</a> <a id="66852" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="66866" href="Data.Nat.Properties.html#66811" class="Bound">m≤n</a> <a id="66870" class="Keyword">in</a> <a id="66873" href="Data.Nat.Properties.html#66844" class="Bound">k</a> <a id="66875" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66877" href="Data.Nat.Properties.html#66804" class="Bound">n</a> <a id="66879" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="66881" href="Data.Nat.Properties.html#66802" class="Bound">m</a>
<a id="66883" href="Data.Nat.Properties.html#66785" class="Function">guarded-∸≗∸</a> <a id="66895" href="Data.Nat.Properties.html#66895" class="Bound">m≤n</a> <a id="66899" class="Symbol">=</a> <a id="66901" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="66907" class="Comment">-- equivalence of _&lt;″_ to _&lt;ᵇ_</a>

<a id="m&lt;ᵇn⇒1+m+[n-1+m]≡n"></a><a id="66939" href="Data.Nat.Properties.html#66939" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="66958" class="Symbol">:</a> <a id="66960" class="Symbol">∀</a> <a id="66962" href="Data.Nat.Properties.html#66962" class="Bound">m</a> <a id="66964" href="Data.Nat.Properties.html#66964" class="Bound">n</a> <a id="66966" class="Symbol">→</a> <a id="66968" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="66970" class="Symbol">(</a><a id="66971" href="Data.Nat.Properties.html#66962" class="Bound">m</a> <a id="66973" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="66976" href="Data.Nat.Properties.html#66964" class="Bound">n</a><a id="66977" class="Symbol">)</a> <a id="66979" class="Symbol">→</a> <a id="66981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66985" href="Data.Nat.Properties.html#66962" class="Bound">m</a> <a id="66987" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="66989" class="Symbol">(</a><a id="66990" href="Data.Nat.Properties.html#66964" class="Bound">n</a> <a id="66992" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="66994" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66998" href="Data.Nat.Properties.html#66962" class="Bound">m</a><a id="66999" class="Symbol">)</a> <a id="67001" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="67003" href="Data.Nat.Properties.html#66964" class="Bound">n</a>
<a id="67005" href="Data.Nat.Properties.html#66939" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="67024" href="Data.Nat.Properties.html#67024" class="Bound">m</a> <a id="67026" href="Data.Nat.Properties.html#67026" class="Bound">n</a> <a id="67028" href="Data.Nat.Properties.html#67028" class="Bound">lt</a> <a id="67031" class="Symbol">=</a> <a id="67033" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="67043" class="Symbol">(</a><a id="67044" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="67049" href="Data.Nat.Properties.html#67024" class="Bound">m</a> <a id="67051" href="Data.Nat.Properties.html#67026" class="Bound">n</a> <a id="67053" href="Data.Nat.Properties.html#67028" class="Bound">lt</a><a id="67055" class="Symbol">)</a>

<a id="m&lt;ᵇ1+m+n"></a><a id="67058" href="Data.Nat.Properties.html#67058" class="Function">m&lt;ᵇ1+m+n</a> <a id="67067" class="Symbol">:</a> <a id="67069" class="Symbol">∀</a> <a id="67071" href="Data.Nat.Properties.html#67071" class="Bound">m</a> <a id="67073" class="Symbol">{</a><a id="67074" href="Data.Nat.Properties.html#67074" class="Bound">n</a><a id="67075" class="Symbol">}</a> <a id="67077" class="Symbol">→</a> <a id="67079" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="67081" class="Symbol">(</a><a id="67082" href="Data.Nat.Properties.html#67071" class="Bound">m</a> <a id="67084" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67091" class="Symbol">(</a><a id="67092" href="Data.Nat.Properties.html#67071" class="Bound">m</a> <a id="67094" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="67096" href="Data.Nat.Properties.html#67074" class="Bound">n</a><a id="67097" class="Symbol">))</a>
<a id="67100" href="Data.Nat.Properties.html#67058" class="Function">m&lt;ᵇ1+m+n</a> <a id="67109" href="Data.Nat.Properties.html#67109" class="Bound">m</a> <a id="67111" class="Symbol">=</a> <a id="67113" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="67118" class="Symbol">(</a><a id="67119" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="67125" class="Symbol">(</a><a id="67126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67130" href="Data.Nat.Properties.html#67109" class="Bound">m</a><a id="67131" class="Symbol">)</a> <a id="67133" class="Symbol">_)</a>

<a id="&lt;ᵇ⇒&lt;″"></a><a id="67137" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="67143" class="Symbol">:</a> <a id="67145" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="67147" class="Symbol">(</a><a id="67148" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67150" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67153" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="67154" class="Symbol">)</a> <a id="67156" class="Symbol">→</a> <a id="67158" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67160" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="67163" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="67165" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="67171" class="Symbol">{</a><a id="67172" href="Data.Nat.Properties.html#67172" class="Bound">m</a><a id="67173" class="Symbol">}</a> <a id="67175" class="Symbol">{</a><a id="67176" href="Data.Nat.Properties.html#67176" class="Bound">n</a><a id="67177" class="Symbol">}</a> <a id="67179" class="Symbol">=</a> <a id="67181" href="Data.Nat.Properties.html#66402" class="Function">&lt;⇒&lt;″</a> <a id="67186" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="67188" class="Symbol">(</a><a id="67189" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="67194" href="Data.Nat.Properties.html#67172" class="Bound">m</a> <a id="67196" href="Data.Nat.Properties.html#67176" class="Bound">n</a><a id="67197" class="Symbol">)</a>

<a id="&lt;″⇒&lt;ᵇ"></a><a id="67200" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="67206" class="Symbol">:</a> <a id="67208" class="Symbol">∀</a> <a id="67210" class="Symbol">{</a><a id="67211" href="Data.Nat.Properties.html#67211" class="Bound">m</a> <a id="67213" href="Data.Nat.Properties.html#67213" class="Bound">n</a><a id="67214" class="Symbol">}</a> <a id="67216" class="Symbol">→</a> <a id="67218" href="Data.Nat.Properties.html#67211" class="Bound">m</a> <a id="67220" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="67223" href="Data.Nat.Properties.html#67213" class="Bound">n</a> <a id="67225" class="Symbol">→</a> <a id="67227" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="67229" class="Symbol">(</a><a id="67230" href="Data.Nat.Properties.html#67211" class="Bound">m</a> <a id="67232" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67235" href="Data.Nat.Properties.html#67213" class="Bound">n</a><a id="67236" class="Symbol">)</a>
<a id="67238" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="67244" class="Symbol">{</a><a id="67245" href="Data.Nat.Properties.html#67245" class="Bound">m</a><a id="67246" class="Symbol">}</a> <a id="67248" class="Symbol">(</a><a id="67249" href="Data.Nat.Properties.html#67249" class="Bound">k</a> <a id="67251" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67253" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="67257" class="Symbol">)</a> <a id="67259" class="Symbol">=</a> <a id="67261" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="67266" class="Symbol">(</a><a id="67267" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="67273" class="Symbol">(</a><a id="67274" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67278" href="Data.Nat.Properties.html#67245" class="Bound">m</a><a id="67279" class="Symbol">)</a> <a id="67281" href="Data.Nat.Properties.html#67249" class="Bound">k</a><a id="67282" class="Symbol">)</a>

<a id="67285" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_ : (m n : ℕ) → Bool` here so</a>
<a id="67354" class="Comment">-- that the function quickly decides whether to return `yes` or `no`.</a>
<a id="67424" class="Comment">-- It still takes a linear amount of time to generate the proof if it</a>
<a id="67494" class="Comment">-- is inspected. We expect the main benefit to be visible for compiled</a>
<a id="67565" class="Comment">-- code: the backend erases proofs.</a>

<a id="67602" class="Keyword">infix</a> <a id="67608" class="Number">4</a> <a id="67610" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a> <a id="67616" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a> <a id="67622" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a> <a id="67628" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a>

<a id="_&lt;″?_"></a><a id="67635" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a> <a id="67641" class="Symbol">:</a> <a id="67643" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67653" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a>
<a id="67658" href="Data.Nat.Properties.html#67658" class="Bound">m</a> <a id="67660" href="Data.Nat.Properties.html#67635" class="Function Operator">&lt;″?</a> <a id="67664" href="Data.Nat.Properties.html#67664" class="Bound">n</a> <a id="67666" class="Symbol">=</a> <a id="67668" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="67673" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="67679" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="67685" class="Symbol">(</a><a id="67686" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="67689" class="Symbol">(</a><a id="67690" href="Data.Nat.Properties.html#67658" class="Bound">m</a> <a id="67692" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67695" href="Data.Nat.Properties.html#67664" class="Bound">n</a><a id="67696" class="Symbol">))</a>

<a id="_≤″?_"></a><a id="67700" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a> <a id="67706" class="Symbol">:</a> <a id="67708" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67718" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a>
<a id="67723" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="67729" href="Data.Nat.Properties.html#67700" class="Function Operator">≤″?</a> <a id="67733" href="Data.Nat.Properties.html#67733" class="Bound">n</a> <a id="67735" class="Symbol">=</a> <a id="67737" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="67741" class="Symbol">(</a><a id="67742" href="Data.Nat.Properties.html#67733" class="Bound">n</a> <a id="67744" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="67750" class="Symbol">)</a>
<a id="67752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67756" href="Data.Nat.Properties.html#67756" class="Bound">m</a> <a id="67758" href="Data.Nat.Properties.html#67700" class="Function Operator">≤″?</a> <a id="67762" href="Data.Nat.Properties.html#67762" class="Bound">n</a> <a id="67764" class="Symbol">=</a> <a id="67766" href="Data.Nat.Properties.html#67756" class="Bound">m</a> <a id="67768" href="Data.Nat.Properties.html#67635" class="Function Operator">&lt;″?</a> <a id="67772" href="Data.Nat.Properties.html#67762" class="Bound">n</a>

<a id="_≥″?_"></a><a id="67775" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a> <a id="67781" class="Symbol">:</a> <a id="67783" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67793" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a>
<a id="67798" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a> <a id="67804" class="Symbol">=</a> <a id="67806" href="Function.Base.html#1657" class="Function">flip</a> <a id="67811" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a>

<a id="_&gt;″?_"></a><a id="67818" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a> <a id="67824" class="Symbol">:</a> <a id="67826" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67836" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a>
<a id="67841" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a> <a id="67847" class="Symbol">=</a> <a id="67849" href="Function.Base.html#1657" class="Function">flip</a> <a id="67854" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a>

<a id="≤″-irrelevant"></a><a id="67861" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a> <a id="67875" class="Symbol">:</a> <a id="67877" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="67888" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a>
<a id="67893" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a> <a id="67907" class="Symbol">{</a><a id="67908" href="Data.Nat.Properties.html#67908" class="Bound">m</a><a id="67909" class="Symbol">}</a> <a id="67911" class="Symbol">(_</a> <a id="67914" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67916" href="Data.Nat.Properties.html#67916" class="Bound">eq₁</a><a id="67919" class="Symbol">)</a> <a id="67921" class="Symbol">(_</a> <a id="67924" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67926" href="Data.Nat.Properties.html#67926" class="Bound">eq₂</a><a id="67929" class="Symbol">)</a>
  <a id="67933" class="Keyword">with</a> <a id="67938" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="67945" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="67957" href="Data.Nat.Properties.html#67908" class="Bound">m</a> <a id="67959" class="Symbol">_</a> <a id="67961" class="Symbol">_</a> <a id="67963" class="Symbol">(</a><a id="67964" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="67970" href="Data.Nat.Properties.html#67916" class="Bound">eq₁</a> <a id="67974" class="Symbol">(</a><a id="67975" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="67979" href="Data.Nat.Properties.html#67926" class="Bound">eq₂</a><a id="67982" class="Symbol">))</a>
  <a id="67987" class="Symbol">=</a> <a id="67989" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="67994" class="Symbol">(_</a> <a id="67997" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,_</a><a id="67999" class="Symbol">)</a> <a id="68001" class="Symbol">(</a><a id="68002" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="68015" href="Data.Nat.Properties.html#67916" class="Bound">eq₁</a> <a id="68019" href="Data.Nat.Properties.html#67926" class="Bound">eq₂</a><a id="68022" class="Symbol">)</a>

<a id="&lt;″-irrelevant"></a><a id="68025" href="Data.Nat.Properties.html#68025" class="Function">&lt;″-irrelevant</a> <a id="68039" class="Symbol">:</a> <a id="68041" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="68052" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a>
<a id="68057" href="Data.Nat.Properties.html#68025" class="Function">&lt;″-irrelevant</a> <a id="68071" class="Symbol">=</a> <a id="68073" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a>

<a id="&gt;″-irrelevant"></a><a id="68088" href="Data.Nat.Properties.html#68088" class="Function">&gt;″-irrelevant</a> <a id="68102" class="Symbol">:</a> <a id="68104" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="68115" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a>
<a id="68120" href="Data.Nat.Properties.html#68088" class="Function">&gt;″-irrelevant</a> <a id="68134" class="Symbol">=</a> <a id="68136" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a>

<a id="≥″-irrelevant"></a><a id="68151" href="Data.Nat.Properties.html#68151" class="Function">≥″-irrelevant</a> <a id="68165" class="Symbol">:</a> <a id="68167" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="68178" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a>
<a id="68183" href="Data.Nat.Properties.html#68151" class="Function">≥″-irrelevant</a> <a id="68197" class="Symbol">=</a> <a id="68199" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a>

<a id="68214" class="Comment">------------------------------------------------------------------------</a>
<a id="68287" class="Comment">-- Properties of _≤‴_</a>
<a id="68309" class="Comment">------------------------------------------------------------------------</a>

<a id="≤‴⇒≤″"></a><a id="68383" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68389" class="Symbol">:</a> <a id="68391" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68393" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68396" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68398" class="Symbol">→</a> <a id="68400" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68402" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="68405" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68407" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68413" href="Data.Nat.Base.html#8770" class="InductiveConstructor">≤‴-refl</a>       <a id="68427" class="Symbol">=</a> <a id="68429" class="Symbol">_</a> <a id="68431" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="68433" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="68445" class="Symbol">_</a>
<a id="68447" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68453" class="Symbol">(</a><a id="68454" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="68462" href="Data.Nat.Properties.html#68462" class="Bound">m≤n</a><a id="68465" class="Symbol">)</a> <a id="68467" class="Symbol">=</a> <a id="68469" class="Symbol">_</a> <a id="68471" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="68473" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="68479" class="Symbol">(</a><a id="68480" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="68486" class="Symbol">_</a> <a id="68488" class="Symbol">_)</a> <a id="68491" class="Symbol">(</a><a id="68492" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a> <a id="68501" class="Symbol">(</a><a id="68502" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68508" href="Data.Nat.Properties.html#68462" class="Bound">m≤n</a><a id="68511" class="Symbol">))</a>

<a id="m≤‴m+k"></a><a id="68515" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68522" class="Symbol">:</a> <a id="68524" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68526" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="68528" href="Data.Nat.Properties.html#2746" class="Generalizable">k</a> <a id="68530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="68532" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68534" class="Symbol">→</a> <a id="68536" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68538" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68541" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68543" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68550" class="Symbol">{</a><a id="68551" class="Argument">k</a> <a id="68553" class="Symbol">=</a> <a id="68555" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="68559" class="Symbol">}</a>  <a id="68562" class="Symbol">=</a> <a id="68564" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="68577" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68579" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="68585" class="Symbol">(</a><a id="68586" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="68590" class="Symbol">(</a><a id="68591" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="68603" class="Symbol">_))</a>
<a id="68607" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68614" class="Symbol">{</a><a id="68615" class="Argument">k</a> <a id="68617" class="Symbol">=</a> <a id="68619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68623" class="Symbol">_}</a> <a id="68626" class="Symbol">=</a> <a id="68628" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="68636" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68638" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68645" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68647" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="68653" class="Symbol">(</a><a id="68654" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="68658" class="Symbol">(</a><a id="68659" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="68665" class="Symbol">_</a> <a id="68667" class="Symbol">_))</a>

<a id="≤″⇒≤‴"></a><a id="68672" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="68678" class="Symbol">:</a> <a id="68680" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68682" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="68685" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68687" class="Symbol">→</a> <a id="68689" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68691" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68694" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68696" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="68702" class="Symbol">=</a> <a id="68704" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68711" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68713" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a>

<a id="0≤‴n"></a><a id="68723" href="Data.Nat.Properties.html#68723" class="Function">0≤‴n</a> <a id="68728" class="Symbol">:</a> <a id="68730" class="Number">0</a> <a id="68732" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68735" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68737" href="Data.Nat.Properties.html#68723" class="Function">0≤‴n</a> <a id="68742" class="Symbol">=</a> <a id="68744" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;ᵇ⇒&lt;‴"></a><a id="68757" href="Data.Nat.Properties.html#68757" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="68763" class="Symbol">:</a> <a id="68765" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="68767" class="Symbol">(</a><a id="68768" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68770" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="68773" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="68774" class="Symbol">)</a> <a id="68776" class="Symbol">→</a> <a id="68778" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68780" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="68783" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68785" href="Data.Nat.Properties.html#68757" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="68791" class="Symbol">=</a> <a id="68793" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="68799" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68801" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a>

<a id="&lt;‴⇒&lt;ᵇ"></a><a id="68808" href="Data.Nat.Properties.html#68808" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="68814" class="Symbol">:</a> <a id="68816" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68818" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="68821" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68823" class="Symbol">→</a> <a id="68825" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="68827" class="Symbol">(</a><a id="68828" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68830" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="68833" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="68834" class="Symbol">)</a>
<a id="68836" href="Data.Nat.Properties.html#68808" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="68842" class="Symbol">=</a> <a id="68844" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="68850" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68852" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a>

<a id="68859" class="Keyword">infix</a> <a id="68865" class="Number">4</a> <a id="68867" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a> <a id="68873" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a> <a id="68879" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a> <a id="68885" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a>

<a id="_&lt;‴?_"></a><a id="68892" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a> <a id="68898" class="Symbol">:</a> <a id="68900" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="68910" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a>
<a id="68915" href="Data.Nat.Properties.html#68915" class="Bound">m</a> <a id="68917" href="Data.Nat.Properties.html#68892" class="Function Operator">&lt;‴?</a> <a id="68921" href="Data.Nat.Properties.html#68921" class="Bound">n</a> <a id="68923" class="Symbol">=</a> <a id="68925" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="68930" href="Data.Nat.Properties.html#68757" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="68936" href="Data.Nat.Properties.html#68808" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="68942" class="Symbol">(</a><a id="68943" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="68946" class="Symbol">(</a><a id="68947" href="Data.Nat.Properties.html#68915" class="Bound">m</a> <a id="68949" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="68952" href="Data.Nat.Properties.html#68921" class="Bound">n</a><a id="68953" class="Symbol">))</a>

<a id="_≤‴?_"></a><a id="68957" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a> <a id="68963" class="Symbol">:</a> <a id="68965" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="68975" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a>
<a id="68980" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="68985" href="Data.Nat.Properties.html#68957" class="Function Operator">≤‴?</a> <a id="68989" href="Data.Nat.Properties.html#68989" class="Bound">n</a> <a id="68991" class="Symbol">=</a> <a id="68993" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="68997" href="Data.Nat.Properties.html#68723" class="Function">0≤‴n</a>
<a id="69002" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="69006" href="Data.Nat.Properties.html#69006" class="Bound">m</a> <a id="69008" href="Data.Nat.Properties.html#68957" class="Function Operator">≤‴?</a> <a id="69012" href="Data.Nat.Properties.html#69012" class="Bound">n</a> <a id="69014" class="Symbol">=</a> <a id="69016" href="Data.Nat.Properties.html#69006" class="Bound">m</a> <a id="69018" href="Data.Nat.Properties.html#68892" class="Function Operator">&lt;‴?</a> <a id="69022" href="Data.Nat.Properties.html#69012" class="Bound">n</a>

<a id="_≥‴?_"></a><a id="69025" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a> <a id="69031" class="Symbol">:</a> <a id="69033" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="69043" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a>
<a id="69048" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a> <a id="69054" class="Symbol">=</a> <a id="69056" href="Function.Base.html#1657" class="Function">flip</a> <a id="69061" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a>

<a id="_&gt;‴?_"></a><a id="69068" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a> <a id="69074" class="Symbol">:</a> <a id="69076" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="69086" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a>
<a id="69091" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a> <a id="69097" class="Symbol">=</a> <a id="69099" href="Function.Base.html#1657" class="Function">flip</a> <a id="69104" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a>

<a id="≤⇒≤‴"></a><a id="69111" href="Data.Nat.Properties.html#69111" class="Function">≤⇒≤‴</a> <a id="69116" class="Symbol">:</a> <a id="69118" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="69122" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="69124" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a>
<a id="69129" href="Data.Nat.Properties.html#69111" class="Function">≤⇒≤‴</a> <a id="69134" class="Symbol">=</a> <a id="69136" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="69142" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="69144" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a>

<a id="≤‴⇒≤"></a><a id="69150" href="Data.Nat.Properties.html#69150" class="Function">≤‴⇒≤</a> <a id="69155" class="Symbol">:</a> <a id="69157" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="69162" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="69164" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="69168" href="Data.Nat.Properties.html#69150" class="Function">≤‴⇒≤</a> <a id="69173" class="Symbol">=</a> <a id="69175" href="Data.Nat.Properties.html#66433" class="Function">≤″⇒≤</a> <a id="69180" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="69182" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a>

<a id="&lt;‴-irrefl"></a><a id="69189" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69199" class="Symbol">:</a> <a id="69201" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="69213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="69217" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a>
<a id="69222" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69232" href="Data.Nat.Properties.html#69232" class="Bound">eq</a> <a id="69235" class="Symbol">=</a> <a id="69237" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="69246" href="Data.Nat.Properties.html#69232" class="Bound">eq</a> <a id="69249" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="69251" href="Data.Nat.Properties.html#69150" class="Function">≤‴⇒≤</a>

<a id="≤‴-irrelevant"></a><a id="69257" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69271" class="Symbol">:</a> <a id="69273" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69284" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a>
<a id="69289" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69303" class="Symbol">(</a><a id="69304" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69317" href="Data.Nat.Properties.html#69317" class="Bound">eq₁</a><a id="69320" class="Symbol">)</a> <a id="69322" class="Symbol">(</a><a id="69323" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69336" href="Data.Nat.Properties.html#69336" class="Bound">eq₂</a><a id="69339" class="Symbol">)</a> <a id="69341" class="Symbol">=</a> <a id="69343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="69348" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69361" class="Symbol">(</a><a id="69362" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="69375" href="Data.Nat.Properties.html#69317" class="Bound">eq₁</a> <a id="69379" href="Data.Nat.Properties.html#69336" class="Bound">eq₂</a><a id="69382" class="Symbol">)</a>
<a id="69384" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69398" class="Symbol">(</a><a id="69399" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69412" href="Data.Nat.Properties.html#69412" class="Bound">eq₁</a><a id="69415" class="Symbol">)</a> <a id="69417" class="Symbol">(</a><a id="69418" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69426" href="Data.Nat.Properties.html#69426" class="Bound">q</a><a id="69427" class="Symbol">)</a>        <a id="69436" class="Keyword">with</a> <a id="69441" class="Symbol">()</a> ← <a id="69446" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69456" href="Data.Nat.Properties.html#69412" class="Bound">eq₁</a> <a id="69460" href="Data.Nat.Properties.html#69426" class="Bound">q</a>
<a id="69462" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69476" class="Symbol">(</a><a id="69477" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69485" href="Data.Nat.Properties.html#69485" class="Bound">p</a><a id="69486" class="Symbol">)</a>        <a id="69495" class="Symbol">(</a><a id="69496" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69509" href="Data.Nat.Properties.html#69509" class="Bound">eq₂</a><a id="69512" class="Symbol">)</a> <a id="69514" class="Keyword">with</a> <a id="69519" class="Symbol">()</a> ← <a id="69524" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69534" href="Data.Nat.Properties.html#69509" class="Bound">eq₂</a> <a id="69538" href="Data.Nat.Properties.html#69485" class="Bound">p</a>
<a id="69540" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69554" class="Symbol">(</a><a id="69555" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69563" href="Data.Nat.Properties.html#69563" class="Bound">p</a><a id="69564" class="Symbol">)</a>        <a id="69573" class="Symbol">(</a><a id="69574" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69582" href="Data.Nat.Properties.html#69582" class="Bound">q</a><a id="69583" class="Symbol">)</a>        <a id="69592" class="Symbol">=</a> <a id="69594" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="69599" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69607" class="Symbol">(</a><a id="69608" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69622" href="Data.Nat.Properties.html#69563" class="Bound">p</a> <a id="69624" href="Data.Nat.Properties.html#69582" class="Bound">q</a><a id="69625" class="Symbol">)</a>

<a id="&lt;‴-irrelevant"></a><a id="69628" href="Data.Nat.Properties.html#69628" class="Function">&lt;‴-irrelevant</a> <a id="69642" class="Symbol">:</a> <a id="69644" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69655" class="Symbol">{</a><a id="69656" class="Argument">A</a> <a id="69658" class="Symbol">=</a> <a id="69660" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="69661" class="Symbol">}</a> <a id="69663" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a>
<a id="69668" href="Data.Nat.Properties.html#69628" class="Function">&lt;‴-irrelevant</a> <a id="69682" class="Symbol">=</a> <a id="69684" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a>

<a id="&gt;‴-irrelevant"></a><a id="69699" href="Data.Nat.Properties.html#69699" class="Function">&gt;‴-irrelevant</a> <a id="69713" class="Symbol">:</a> <a id="69715" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69726" class="Symbol">{</a><a id="69727" class="Argument">A</a> <a id="69729" class="Symbol">=</a> <a id="69731" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="69732" class="Symbol">}</a> <a id="69734" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a>
<a id="69739" href="Data.Nat.Properties.html#69699" class="Function">&gt;‴-irrelevant</a> <a id="69753" class="Symbol">=</a> <a id="69755" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a>

<a id="≥‴-irrelevant"></a><a id="69770" href="Data.Nat.Properties.html#69770" class="Function">≥‴-irrelevant</a> <a id="69784" class="Symbol">:</a> <a id="69786" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69797" class="Symbol">{</a><a id="69798" class="Argument">A</a> <a id="69800" class="Symbol">=</a> <a id="69802" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="69803" class="Symbol">}</a> <a id="69805" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a>
<a id="69810" href="Data.Nat.Properties.html#69770" class="Function">≥‴-irrelevant</a> <a id="69824" class="Symbol">=</a> <a id="69826" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a>

<a id="69841" class="Comment">------------------------------------------------------------------------</a>
<a id="69914" class="Comment">-- Other properties</a>
<a id="69934" class="Comment">------------------------------------------------------------------------</a>

<a id="70008" class="Comment">-- If there is an injection from a type to ℕ, then the type has</a>
<a id="70072" class="Comment">-- decidable equality.</a>

<a id="eq?"></a><a id="70096" href="Data.Nat.Properties.html#70096" class="Function">eq?</a> <a id="70100" class="Symbol">:</a> <a id="70102" class="Symbol">∀</a> <a id="70104" class="Symbol">{</a><a id="70105" href="Data.Nat.Properties.html#70105" class="Bound">a</a><a id="70106" class="Symbol">}</a> <a id="70108" class="Symbol">{</a><a id="70109" href="Data.Nat.Properties.html#70109" class="Bound">A</a> <a id="70111" class="Symbol">:</a> <a id="70113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="70117" href="Data.Nat.Properties.html#70105" class="Bound">a</a><a id="70118" class="Symbol">}</a> <a id="70120" class="Symbol">→</a> <a id="70122" href="Data.Nat.Properties.html#70109" class="Bound">A</a> <a id="70124" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="70126" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="70128" class="Symbol">→</a> <a id="70130" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="70148" href="Data.Nat.Properties.html#70109" class="Bound">A</a>
<a id="70150" href="Data.Nat.Properties.html#70096" class="Function">eq?</a> <a id="70154" href="Data.Nat.Properties.html#70154" class="Bound">inj</a> <a id="70158" class="Symbol">=</a> <a id="70160" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="70174" href="Data.Nat.Properties.html#70154" class="Bound">inj</a> <a id="70178" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="70183" class="Comment">-- It&#39;s possible to decide existential and universal predicates up to</a>
<a id="70253" class="Comment">-- a limit.</a>

<a id="70266" class="Keyword">module</a> <a id="70273" href="Data.Nat.Properties.html#70273" class="Module">_</a> <a id="70275" class="Symbol">{</a><a id="70276" href="Data.Nat.Properties.html#70276" class="Bound">p</a><a id="70277" class="Symbol">}</a> <a id="70279" class="Symbol">{</a><a id="70280" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70282" class="Symbol">:</a> <a id="70284" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="70289" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="70291" href="Data.Nat.Properties.html#70276" class="Bound">p</a><a id="70292" class="Symbol">}</a> <a id="70294" class="Symbol">(</a><a id="70295" href="Data.Nat.Properties.html#70295" class="Bound">P?</a> <a id="70298" class="Symbol">:</a> <a id="70300" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="70312" href="Data.Nat.Properties.html#70280" class="Bound">P</a><a id="70313" class="Symbol">)</a> <a id="70315" class="Keyword">where</a>

  <a id="70324" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70333" class="Symbol">:</a> <a id="70335" class="Symbol">∀</a> <a id="70337" href="Data.Nat.Properties.html#70337" class="Bound">v</a> <a id="70339" class="Symbol">→</a> <a id="70341" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="70345" class="Symbol">(</a><a id="70346" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="70348" class="Symbol">λ</a> <a id="70350" href="Data.Nat.Properties.html#70350" class="Bound">n</a> <a id="70352" class="Symbol">→</a> <a id="70354" href="Data.Nat.Properties.html#70350" class="Bound">n</a> <a id="70356" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="70358" href="Data.Nat.Properties.html#70337" class="Bound">v</a> <a id="70360" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="70362" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70364" href="Data.Nat.Properties.html#70350" class="Bound">n</a><a id="70365" class="Symbol">)</a>
  <a id="70369" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70378" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="70386" class="Symbol">=</a> <a id="70388" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70391" class="Symbol">λ</a> <a id="70393" class="Symbol">{(_</a> <a id="70397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70399" class="Symbol">()</a> <a id="70402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70404" class="Symbol">_)}</a>
  <a id="70410" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70419" class="Symbol">(</a><a id="70420" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="70424" href="Data.Nat.Properties.html#70424" class="Bound">v</a><a id="70425" class="Symbol">)</a> <a id="70427" class="Keyword">with</a> <a id="70432" href="Data.Nat.Properties.html#70295" class="Bound">P?</a> <a id="70435" href="Data.Nat.Properties.html#70424" class="Bound">v</a> <a id="70437" class="Symbol">|</a> <a id="70439" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70448" href="Data.Nat.Properties.html#70424" class="Bound">v</a>
  <a id="70452" class="Symbol">...</a> <a id="70456" class="Symbol">|</a> <a id="70458" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70462" href="Data.Nat.Properties.html#70462" class="Bound">Pv</a> <a id="70465" class="Symbol">|</a> <a id="70467" class="Symbol">_</a>                  <a id="70486" class="Symbol">=</a> <a id="70488" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70492" class="Symbol">(</a><a id="70493" class="Bound">v</a> <a id="70495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70497" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="70504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70506" href="Data.Nat.Properties.html#70462" class="Bound">Pv</a><a id="70508" class="Symbol">)</a>
  <a id="70512" class="CatchallClause Symbol">...</a><a id="70515" class="CatchallClause"> </a><a id="70516" class="CatchallClause Symbol">|</a><a id="70517" class="CatchallClause"> </a><a id="70518" class="CatchallClause Symbol">_</a><a id="70519" class="CatchallClause">      </a><a id="70525" class="CatchallClause Symbol">|</a><a id="70526" class="CatchallClause"> </a><a id="70527" href="Relation.Nullary.Decidable.Core.html#2099" class="CatchallClause InductiveConstructor">yes</a><a id="70530" class="CatchallClause"> </a><a id="70531" class="CatchallClause Symbol">(</a><a id="70532" href="Data.Nat.Properties.html#70532" class="CatchallClause Bound">n</a><a id="70533" class="CatchallClause"> </a><a id="70534" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="70535" class="CatchallClause"> </a><a id="70536" href="Data.Nat.Properties.html#70536" class="CatchallClause Bound">n&lt;v</a><a id="70539" class="CatchallClause"> </a><a id="70540" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="70541" class="CatchallClause"> </a><a id="70542" href="Data.Nat.Properties.html#70542" class="CatchallClause Bound">Pn</a><a id="70544" class="CatchallClause Symbol">)</a> <a id="70546" class="Symbol">=</a> <a id="70548" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70552" class="Symbol">(</a><a id="70553" href="Data.Nat.Properties.html#70532" class="Bound">n</a> <a id="70555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70557" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="70567" href="Data.Nat.Properties.html#70536" class="Bound">n&lt;v</a> <a id="70571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70573" href="Data.Nat.Properties.html#70542" class="Bound">Pn</a><a id="70575" class="Symbol">)</a>
  <a id="70579" class="Symbol">...</a> <a id="70583" class="Symbol">|</a> <a id="70585" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70588" href="Data.Nat.Properties.html#70588" class="Bound">¬Pv</a> <a id="70592" class="Symbol">|</a> <a id="70594" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70597" href="Data.Nat.Properties.html#70597" class="Bound">¬Pn&lt;v</a>           <a id="70613" class="Symbol">=</a> <a id="70615" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70618" href="Data.Nat.Properties.html#70640" class="Function">¬Pn&lt;1+v</a>
    <a id="70630" class="Keyword">where</a>
    <a id="70640" href="Data.Nat.Properties.html#70640" class="Function">¬Pn&lt;1+v</a> <a id="70648" class="Symbol">:</a> <a id="70650" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="70652" class="Symbol">(</a><a id="70653" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="70655" class="Symbol">λ</a> <a id="70657" href="Data.Nat.Properties.html#70657" class="Bound">n</a> <a id="70659" class="Symbol">→</a> <a id="70661" href="Data.Nat.Properties.html#70657" class="Bound">n</a> <a id="70663" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="70665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="70669" class="Bound">v</a> <a id="70671" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="70673" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70675" href="Data.Nat.Properties.html#70657" class="Bound">n</a><a id="70676" class="Symbol">)</a>
    <a id="70682" href="Data.Nat.Properties.html#70640" class="Function">¬Pn&lt;1+v</a> <a id="70690" class="Symbol">(</a><a id="70691" href="Data.Nat.Properties.html#70691" class="Bound">n</a> <a id="70693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70695" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="70699" href="Data.Nat.Properties.html#70699" class="Bound">n≤v</a> <a id="70703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70705" href="Data.Nat.Properties.html#70705" class="Bound">Pn</a><a id="70707" class="Symbol">)</a> <a id="70709" class="Keyword">with</a> <a id="70714" href="Data.Nat.Properties.html#70691" class="Bound">n</a> <a id="70716" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="70718" class="Bound">v</a>
    <a id="70724" class="Symbol">...</a> <a id="70728" class="Symbol">|</a> <a id="70730" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70734" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="70739" class="Symbol">=</a> <a id="70741" href="Data.Nat.Properties.html#70588" class="Bound">¬Pv</a> <a id="70745" class="Bound">Pn</a>
    <a id="70752" class="Symbol">...</a> <a id="70756" class="Symbol">|</a> <a id="70758" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="70762" href="Data.Nat.Properties.html#70762" class="Bound">n≢v</a>  <a id="70767" class="Symbol">=</a> <a id="70769" href="Data.Nat.Properties.html#70597" class="Bound">¬Pn&lt;v</a> <a id="70775" class="Symbol">(</a><a id="70776" class="Bound">n</a> <a id="70778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70780" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="70786" class="Bound">n≤v</a> <a id="70790" href="Data.Nat.Properties.html#70762" class="Bound">n≢v</a> <a id="70794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70796" class="Bound">Pn</a><a id="70798" class="Symbol">)</a>

  <a id="70803" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70812" class="Symbol">:</a> <a id="70814" class="Symbol">∀</a> <a id="70816" href="Data.Nat.Properties.html#70816" class="Bound">v</a> <a id="70818" class="Symbol">→</a> <a id="70820" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="70824" class="Symbol">(∀</a> <a id="70827" class="Symbol">{</a><a id="70828" href="Data.Nat.Properties.html#70828" class="Bound">n</a><a id="70829" class="Symbol">}</a> <a id="70831" class="Symbol">→</a> <a id="70833" href="Data.Nat.Properties.html#70828" class="Bound">n</a> <a id="70835" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="70837" href="Data.Nat.Properties.html#70816" class="Bound">v</a> <a id="70839" class="Symbol">→</a> <a id="70841" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70843" href="Data.Nat.Properties.html#70828" class="Bound">n</a><a id="70844" class="Symbol">)</a>
  <a id="70848" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70857" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="70865" class="Symbol">=</a> <a id="70867" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70871" class="Symbol">λ()</a>
  <a id="70877" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70886" class="Symbol">(</a><a id="70887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="70891" href="Data.Nat.Properties.html#70891" class="Bound">v</a><a id="70892" class="Symbol">)</a> <a id="70894" class="Keyword">with</a> <a id="70899" href="Data.Nat.Properties.html#70295" class="Bound">P?</a> <a id="70902" href="Data.Nat.Properties.html#70891" class="Bound">v</a> <a id="70904" class="Symbol">|</a> <a id="70906" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70915" href="Data.Nat.Properties.html#70891" class="Bound">v</a>
  <a id="70919" class="Symbol">...</a> <a id="70923" class="Symbol">|</a> <a id="70925" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70928" href="Data.Nat.Properties.html#70928" class="Bound">¬Pv</a> <a id="70932" class="Symbol">|</a> <a id="70934" class="Symbol">_</a>        <a id="70943" class="Symbol">=</a> <a id="70945" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70948" class="Symbol">λ</a> <a id="70950" href="Data.Nat.Properties.html#70950" class="Bound">prf</a> <a id="70954" class="Symbol">→</a> <a id="70956" href="Data.Nat.Properties.html#70928" class="Bound">¬Pv</a>   <a id="70962" class="Symbol">(</a><a id="70963" href="Data.Nat.Properties.html#70950" class="Bound">prf</a> <a id="70967" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="70973" class="Symbol">)</a>
  <a id="70977" class="CatchallClause Symbol">...</a><a id="70980" class="CatchallClause"> </a><a id="70981" class="CatchallClause Symbol">|</a><a id="70982" class="CatchallClause"> </a><a id="70983" class="CatchallClause Symbol">_</a><a id="70984" class="CatchallClause">      </a><a id="70990" class="CatchallClause Symbol">|</a><a id="70991" class="CatchallClause"> </a><a id="70992" href="Relation.Nullary.Decidable.Core.html#2136" class="CatchallClause InductiveConstructor">no</a><a id="70994" class="CatchallClause"> </a><a id="70995" href="Data.Nat.Properties.html#70995" class="CatchallClause Bound">¬Pn&lt;v</a> <a id="71001" class="Symbol">=</a> <a id="71003" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="71006" class="Symbol">λ</a> <a id="71008" href="Data.Nat.Properties.html#71008" class="Bound">prf</a> <a id="71012" class="Symbol">→</a> <a id="71014" href="Data.Nat.Properties.html#70995" class="Bound">¬Pn&lt;v</a> <a id="71020" class="Symbol">(</a><a id="71021" href="Data.Nat.Properties.html#71008" class="Bound">prf</a> <a id="71025" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71027" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a><a id="71036" class="Symbol">)</a>
  <a id="71040" class="Symbol">...</a> <a id="71044" class="Symbol">|</a> <a id="71046" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71050" href="Data.Nat.Properties.html#71050" class="Bound">Pn</a> <a id="71053" class="Symbol">|</a> <a id="71055" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71059" href="Data.Nat.Properties.html#71059" class="Bound">Pn&lt;v</a> <a id="71064" class="Symbol">=</a> <a id="71066" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71070" href="Data.Nat.Properties.html#71093" class="Function">Pn&lt;1+v</a>
    <a id="71081" class="Keyword">where</a>
      <a id="71093" href="Data.Nat.Properties.html#71093" class="Function">Pn&lt;1+v</a> <a id="71100" class="Symbol">:</a> <a id="71102" class="Symbol">∀</a> <a id="71104" class="Symbol">{</a><a id="71105" href="Data.Nat.Properties.html#71105" class="Bound">n</a><a id="71106" class="Symbol">}</a> <a id="71108" class="Symbol">→</a> <a id="71110" href="Data.Nat.Properties.html#71105" class="Bound">n</a> <a id="71112" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="71114" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="71118" class="Bound">v</a> <a id="71120" class="Symbol">→</a> <a id="71122" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="71124" href="Data.Nat.Properties.html#71105" class="Bound">n</a>
      <a id="71132" href="Data.Nat.Properties.html#71093" class="Function">Pn&lt;1+v</a> <a id="71139" class="Symbol">{</a><a id="71140" href="Data.Nat.Properties.html#71140" class="Bound">n</a><a id="71141" class="Symbol">}</a> <a id="71143" class="Symbol">(</a><a id="71144" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="71148" href="Data.Nat.Properties.html#71148" class="Bound">n≤v</a><a id="71151" class="Symbol">)</a> <a id="71153" class="Keyword">with</a> <a id="71158" href="Data.Nat.Properties.html#71140" class="Bound">n</a> <a id="71160" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="71162" class="Bound">v</a>
      <a id="71170" class="Symbol">...</a> <a id="71174" class="Symbol">|</a> <a id="71176" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="71185" class="Symbol">=</a> <a id="71187" href="Data.Nat.Properties.html#71050" class="Bound">Pn</a>
      <a id="71196" class="Symbol">...</a> <a id="71200" class="Symbol">|</a> <a id="71202" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="71206" href="Data.Nat.Properties.html#71206" class="Bound">n≢v</a>  <a id="71211" class="Symbol">=</a> <a id="71213" href="Data.Nat.Properties.html#71059" class="Bound">Pn&lt;v</a> <a id="71218" class="Symbol">(</a><a id="71219" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="71225" class="Bound">n≤v</a> <a id="71229" href="Data.Nat.Properties.html#71206" class="Bound">n≢v</a><a id="71232" class="Symbol">)</a>



<a id="71237" class="Comment">------------------------------------------------------------------------</a>
<a id="71310" class="Comment">-- DEPRECATED NAMES</a>
<a id="71330" class="Comment">------------------------------------------------------------------------</a>
<a id="71403" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="71474" class="Comment">-- not guaranteed.</a>

<a id="71494" class="Comment">-- Version 1.3</a>

<a id="∀[m≤n⇒m≢o]⇒o&lt;n"></a><a id="71510" href="Data.Nat.Properties.html#71510" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="71525" class="Symbol">:</a> <a id="71527" class="Symbol">∀</a> <a id="71529" href="Data.Nat.Properties.html#71529" class="Bound">n</a> <a id="71531" href="Data.Nat.Properties.html#71531" class="Bound">o</a> <a id="71533" class="Symbol">→</a> <a id="71535" class="Symbol">(∀</a> <a id="71538" class="Symbol">{</a><a id="71539" href="Data.Nat.Properties.html#71539" class="Bound">m</a><a id="71540" class="Symbol">}</a> <a id="71542" class="Symbol">→</a> <a id="71544" href="Data.Nat.Properties.html#71539" class="Bound">m</a> <a id="71546" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="71548" href="Data.Nat.Properties.html#71529" class="Bound">n</a> <a id="71550" class="Symbol">→</a> <a id="71552" href="Data.Nat.Properties.html#71539" class="Bound">m</a> <a id="71554" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="71556" href="Data.Nat.Properties.html#71531" class="Bound">o</a><a id="71557" class="Symbol">)</a> <a id="71559" class="Symbol">→</a> <a id="71561" href="Data.Nat.Properties.html#71529" class="Bound">n</a> <a id="71563" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="71565" href="Data.Nat.Properties.html#71531" class="Bound">o</a>
<a id="71567" href="Data.Nat.Properties.html#71510" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="71582" class="Symbol">=</a> <a id="71584" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a>
<a id="71599" class="Symbol">{-#</a> <a id="71603" class="Keyword">WARNING_ON_USAGE</a> <a id="71620" class="Pragma">∀[m≤n⇒m≢o]⇒o&lt;n</a>
<a id="71635" class="String">&quot;Warning: ∀[m≤n⇒m≢o]⇒o&lt;n was deprecated in v1.3.
Please use ∀[m≤n⇒m≢o]⇒n&lt;o instead.&quot;</a>
<a id="71720" class="Symbol">#-}</a>
<a id="∀[m&lt;n⇒m≢o]⇒o≤n"></a><a id="71724" href="Data.Nat.Properties.html#71724" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="71739" class="Symbol">:</a> <a id="71741" class="Symbol">∀</a> <a id="71743" href="Data.Nat.Properties.html#71743" class="Bound">n</a> <a id="71745" href="Data.Nat.Properties.html#71745" class="Bound">o</a> <a id="71747" class="Symbol">→</a> <a id="71749" class="Symbol">(∀</a> <a id="71752" class="Symbol">{</a><a id="71753" href="Data.Nat.Properties.html#71753" class="Bound">m</a><a id="71754" class="Symbol">}</a> <a id="71756" class="Symbol">→</a> <a id="71758" href="Data.Nat.Properties.html#71753" class="Bound">m</a> <a id="71760" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="71762" href="Data.Nat.Properties.html#71743" class="Bound">n</a> <a id="71764" class="Symbol">→</a> <a id="71766" href="Data.Nat.Properties.html#71753" class="Bound">m</a> <a id="71768" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="71770" href="Data.Nat.Properties.html#71745" class="Bound">o</a><a id="71771" class="Symbol">)</a> <a id="71773" class="Symbol">→</a> <a id="71775" href="Data.Nat.Properties.html#71743" class="Bound">n</a> <a id="71777" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="71779" href="Data.Nat.Properties.html#71745" class="Bound">o</a>
<a id="71781" href="Data.Nat.Properties.html#71724" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="71796" class="Symbol">=</a> <a id="71798" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a>
<a id="71813" class="Symbol">{-#</a> <a id="71817" class="Keyword">WARNING_ON_USAGE</a> <a id="71834" class="Pragma">∀[m&lt;n⇒m≢o]⇒o≤n</a>
<a id="71849" class="String">&quot;Warning: ∀[m&lt;n⇒m≢o]⇒o≤n was deprecated in v1.3.
Please use ∀[m&lt;n⇒m≢o]⇒n≤o instead.&quot;</a>
<a id="71934" class="Symbol">#-}</a>

<a id="71939" class="Comment">-- Version 1.4</a>

<a id="*-+-isSemiring"></a><a id="71955" href="Data.Nat.Properties.html#71955" class="Function">*-+-isSemiring</a> <a id="71970" class="Symbol">=</a> <a id="71972" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a>
<a id="71987" class="Symbol">{-#</a> <a id="71991" class="Keyword">WARNING_ON_USAGE</a> <a id="72008" class="Pragma">*-+-isSemiring</a>
<a id="72023" class="String">&quot;Warning: *-+-isSemiring was deprecated in v1.4.
Please use +-*-isSemiring instead.&quot;</a>
<a id="72108" class="Symbol">#-}</a>
<a id="*-+-isCommutativeSemiring"></a><a id="72112" href="Data.Nat.Properties.html#72112" class="Function">*-+-isCommutativeSemiring</a> <a id="72138" class="Symbol">=</a> <a id="72140" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a>
<a id="72166" class="Symbol">{-#</a> <a id="72170" class="Keyword">WARNING_ON_USAGE</a> <a id="72187" class="Pragma">*-+-isCommutativeSemiring</a>
<a id="72213" class="String">&quot;Warning: *-+-isCommutativeSemiring was deprecated in v1.4.
Please use +-*-isCommutativeSemiring instead.&quot;</a>
<a id="72320" class="Symbol">#-}</a>
<a id="*-+-semiring"></a><a id="72324" href="Data.Nat.Properties.html#72324" class="Function">*-+-semiring</a> <a id="72337" class="Symbol">=</a> <a id="72339" href="Data.Nat.Properties.html#25252" class="Function">+-*-semiring</a>
<a id="72352" class="Symbol">{-#</a> <a id="72356" class="Keyword">WARNING_ON_USAGE</a> <a id="72373" class="Pragma">*-+-semiring</a>
<a id="72386" class="String">&quot;Warning: *-+-semiring was deprecated in v1.4.
Please use +-*-semiring instead.&quot;</a>
<a id="72467" class="Symbol">#-}</a>
<a id="*-+-commutativeSemiring"></a><a id="72471" href="Data.Nat.Properties.html#72471" class="Function">*-+-commutativeSemiring</a> <a id="72495" class="Symbol">=</a> <a id="72497" href="Data.Nat.Properties.html#25341" class="Function">+-*-commutativeSemiring</a>
<a id="72521" class="Symbol">{-#</a> <a id="72525" class="Keyword">WARNING_ON_USAGE</a> <a id="72542" class="Pragma">*-+-commutativeSemiring</a>
<a id="72566" class="String">&quot;Warning: *-+-commutativeSemiring was deprecated in v1.4.
Please use +-*-commutativeSemiring instead.&quot;</a>
<a id="72669" class="Symbol">#-}</a>

<a id="72674" class="Comment">-- Version 1.6</a>

<a id="∣m+n-m+o∣≡∣n-o|"></a><a id="72690" href="Data.Nat.Properties.html#72690" class="Function">∣m+n-m+o∣≡∣n-o|</a> <a id="72706" class="Symbol">=</a> <a id="72708" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a>
<a id="72724" class="Symbol">{-#</a> <a id="72728" class="Keyword">WARNING_ON_USAGE</a> <a id="72745" class="Pragma">∣m+n-m+o∣≡∣n-o|</a>
<a id="72761" class="String">&quot;Warning: ∣m+n-m+o∣≡∣n-o| was deprecated in v1.6.
Please use ∣m+n-m+o∣≡∣n-o∣ instead. Note the final is a \\| rather than a |&quot;</a>
<a id="72888" class="Symbol">#-}</a>
<a id="m≤n⇒n⊔m≡n"></a><a id="72892" href="Data.Nat.Properties.html#72892" class="Function">m≤n⇒n⊔m≡n</a> <a id="72902" class="Symbol">=</a> <a id="72904" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a>
<a id="72914" class="Symbol">{-#</a> <a id="72918" class="Keyword">WARNING_ON_USAGE</a> <a id="72935" class="Pragma">m≤n⇒n⊔m≡n</a>
<a id="72945" class="String">&quot;Warning: m≤n⇒n⊔m≡n was deprecated in v1.6. Please use m≥n⇒m⊔n≡m instead.&quot;</a>
<a id="73020" class="Symbol">#-}</a>
<a id="m≤n⇒n⊓m≡m"></a><a id="73024" href="Data.Nat.Properties.html#73024" class="Function">m≤n⇒n⊓m≡m</a> <a id="73034" class="Symbol">=</a> <a id="73036" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a>
<a id="73046" class="Symbol">{-#</a> <a id="73050" class="Keyword">WARNING_ON_USAGE</a> <a id="73067" class="Pragma">m≤n⇒n⊓m≡m</a>
<a id="73077" class="String">&quot;Warning: m≤n⇒n⊓m≡m was deprecated in v1.6. Please use m≥n⇒m⊓n≡n instead.&quot;</a>
<a id="73152" class="Symbol">#-}</a>
<a id="n⊔m≡m⇒n≤m"></a><a id="73156" href="Data.Nat.Properties.html#73156" class="Function">n⊔m≡m⇒n≤m</a> <a id="73166" class="Symbol">=</a> <a id="73168" href="Data.Nat.Properties.html#37704" class="Function">m⊔n≡n⇒m≤n</a>
<a id="73178" class="Symbol">{-#</a> <a id="73182" class="Keyword">WARNING_ON_USAGE</a> <a id="73199" class="Pragma">n⊔m≡m⇒n≤m</a>
<a id="73209" class="String">&quot;Warning: n⊔m≡m⇒n≤m was deprecated in v1.6. Please use m⊔n≡n⇒m≤n instead.&quot;</a>
<a id="73284" class="Symbol">#-}</a>
<a id="n⊔m≡n⇒m≤n"></a><a id="73288" href="Data.Nat.Properties.html#73288" class="Function">n⊔m≡n⇒m≤n</a> <a id="73298" class="Symbol">=</a> <a id="73300" href="Data.Nat.Properties.html#37767" class="Function">m⊔n≡m⇒n≤m</a>
<a id="73310" class="Symbol">{-#</a> <a id="73314" class="Keyword">WARNING_ON_USAGE</a> <a id="73331" class="Pragma">n⊔m≡n⇒m≤n</a>
<a id="73341" class="String">&quot;Warning: n⊔m≡n⇒m≤n was deprecated in v1.6. Please use m⊔n≡m⇒n≤m instead.&quot;</a>
<a id="73416" class="Symbol">#-}</a>
<a id="n≤m⊔n"></a><a id="73420" href="Data.Nat.Properties.html#73420" class="Function">n≤m⊔n</a> <a id="73426" class="Symbol">=</a> <a id="73428" href="Data.Nat.Properties.html#37883" class="Function">m≤n⊔m</a>
<a id="73434" class="Symbol">{-#</a> <a id="73438" class="Keyword">WARNING_ON_USAGE</a> <a id="73455" class="Pragma">n≤m⊔n</a>
<a id="73461" class="String">&quot;Warning: n≤m⊔n was deprecated in v1.6. Please use m≤n⊔m instead.&quot;</a>
<a id="73528" class="Symbol">#-}</a>
<a id="⊔-least"></a><a id="73532" href="Data.Nat.Properties.html#73532" class="Function">⊔-least</a> <a id="73540" class="Symbol">=</a> <a id="73542" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>
<a id="73548" class="Symbol">{-#</a> <a id="73552" class="Keyword">WARNING_ON_USAGE</a> <a id="73569" class="Pragma">⊔-least</a>
<a id="73577" class="String">&quot;Warning: ⊔-least was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="73646" class="Symbol">#-}</a>
<a id="⊓-greatest"></a><a id="73650" href="Data.Nat.Properties.html#73650" class="Function">⊓-greatest</a> <a id="73661" class="Symbol">=</a> <a id="73663" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>
<a id="73669" class="Symbol">{-#</a> <a id="73673" class="Keyword">WARNING_ON_USAGE</a> <a id="73690" class="Pragma">⊓-greatest</a>
<a id="73701" class="String">&quot;Warning: ⊓-greatest was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="73773" class="Symbol">#-}</a>
<a id="⊔-pres-≤m"></a><a id="73777" href="Data.Nat.Properties.html#73777" class="Function">⊔-pres-≤m</a> <a id="73787" class="Symbol">=</a> <a id="73789" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>
<a id="73795" class="Symbol">{-#</a> <a id="73799" class="Keyword">WARNING_ON_USAGE</a> <a id="73816" class="Pragma">⊔-pres-≤m</a>
<a id="73826" class="String">&quot;Warning: ⊔-pres-≤m was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="73897" class="Symbol">#-}</a>
<a id="⊓-pres-m≤"></a><a id="73901" href="Data.Nat.Properties.html#73901" class="Function">⊓-pres-m≤</a> <a id="73911" class="Symbol">=</a> <a id="73913" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>
<a id="73919" class="Symbol">{-#</a> <a id="73923" class="Keyword">WARNING_ON_USAGE</a> <a id="73940" class="Pragma">⊓-pres-m≤</a>
<a id="73950" class="String">&quot;Warning: ⊓-pres-m≤ was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="74021" class="Symbol">#-}</a>
<a id="⊔-abs-⊓"></a><a id="74025" href="Data.Nat.Properties.html#74025" class="Function">⊔-abs-⊓</a> <a id="74033" class="Symbol">=</a> <a id="74035" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>
<a id="74047" class="Symbol">{-#</a> <a id="74051" class="Keyword">WARNING_ON_USAGE</a> <a id="74068" class="Pragma">⊔-abs-⊓</a>
<a id="74076" class="String">&quot;Warning: ⊔-abs-⊓ was deprecated in v1.6. Please use ⊔-absorbs-⊓ instead.&quot;</a>
<a id="74151" class="Symbol">#-}</a>
<a id="⊓-abs-⊔"></a><a id="74155" href="Data.Nat.Properties.html#74155" class="Function">⊓-abs-⊔</a> <a id="74163" class="Symbol">=</a> <a id="74165" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>
<a id="74177" class="Symbol">{-#</a> <a id="74181" class="Keyword">WARNING_ON_USAGE</a> <a id="74198" class="Pragma">⊓-abs-⊔</a>
<a id="74206" class="String">&quot;Warning: ⊓-abs-⊔ was deprecated in v1.6. Please use ⊓-absorbs-⊔ instead.&quot;</a>
<a id="74281" class="Symbol">#-}</a>

<a id="74286" class="Comment">-- Version 2.0</a>

<a id="suc[pred[n]]≡n"></a><a id="74302" href="Data.Nat.Properties.html#74302" class="Function">suc[pred[n]]≡n</a> <a id="74317" class="Symbol">:</a> <a id="74319" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="74321" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="74323" class="Number">0</a> <a id="74325" class="Symbol">→</a> <a id="74327" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="74331" class="Symbol">(</a><a id="74332" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="74337" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="74338" class="Symbol">)</a> <a id="74340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="74342" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="74344" href="Data.Nat.Properties.html#74302" class="Function">suc[pred[n]]≡n</a> <a id="74359" class="Symbol">{</a><a id="74360" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="74364" class="Symbol">}</a>  <a id="74367" href="Data.Nat.Properties.html#74367" class="Bound">0≢0</a> <a id="74371" class="Symbol">=</a> <a id="74373" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="74387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="74392" href="Data.Nat.Properties.html#74367" class="Bound">0≢0</a>
<a id="74396" href="Data.Nat.Properties.html#74302" class="Function">suc[pred[n]]≡n</a> <a id="74411" class="Symbol">{</a><a id="74412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="74416" href="Data.Nat.Properties.html#74416" class="Bound">n</a><a id="74417" class="Symbol">}</a> <a id="74419" class="Symbol">_</a>   <a id="74423" class="Symbol">=</a> <a id="74425" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="74430" class="Symbol">{-#</a> <a id="74434" class="Keyword">WARNING_ON_USAGE</a> <a id="74451" class="Pragma">suc[pred[n]]≡n</a>
<a id="74466" class="String">&quot;Warning: suc[pred[n]]≡n was deprecated in v2.0. Please use suc-pred instead. Note that the proof now uses instance arguments&quot;</a>
<a id="74593" class="Symbol">#-}</a>

<a id="≤-step"></a><a id="74598" href="Data.Nat.Properties.html#74598" class="Function">≤-step</a> <a id="74605" class="Symbol">=</a> <a id="74607" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a>
<a id="74617" class="Symbol">{-#</a> <a id="74621" class="Keyword">WARNING_ON_USAGE</a> <a id="74638" class="Pragma">≤-step</a>
<a id="74645" class="String">&quot;Warning: ≤-step was deprecated in v2.0. Please use m≤n⇒m≤1+n instead. &quot;</a>
<a id="74718" class="Symbol">#-}</a>

<a id="≤-stepsˡ"></a><a id="74723" href="Data.Nat.Properties.html#74723" class="Function">≤-stepsˡ</a> <a id="74732" class="Symbol">=</a> <a id="74734" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a>
<a id="74744" class="Symbol">{-#</a> <a id="74748" class="Keyword">WARNING_ON_USAGE</a> <a id="74765" class="Pragma">≤-stepsˡ</a>
<a id="74774" class="String">&quot;Warning: ≤-stepsˡ was deprecated in v2.0. Please use m≤n⇒m≤o+n instead. &quot;</a>
<a id="74849" class="Symbol">#-}</a>

<a id="≤-stepsʳ"></a><a id="74854" href="Data.Nat.Properties.html#74854" class="Function">≤-stepsʳ</a> <a id="74863" class="Symbol">=</a> <a id="74865" href="Data.Nat.Properties.html#19389" class="Function">m≤n⇒m≤n+o</a>
<a id="74875" class="Symbol">{-#</a> <a id="74879" class="Keyword">WARNING_ON_USAGE</a> <a id="74896" class="Pragma">≤-stepsʳ</a>
<a id="74905" class="String">&quot;Warning: ≤-stepsʳ was deprecated in v2.0. Please use m≤n⇒m≤n+o instead. &quot;</a>
<a id="74980" class="Symbol">#-}</a>

<a id="&lt;-step"></a><a id="74985" href="Data.Nat.Properties.html#74985" class="Function">&lt;-step</a> <a id="74992" class="Symbol">=</a> <a id="74994" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a>
<a id="75004" class="Symbol">{-#</a> <a id="75008" class="Keyword">WARNING_ON_USAGE</a> <a id="75025" class="Pragma">&lt;-step</a>
<a id="75032" class="String">&quot;Warning: &lt;-step was deprecated in v2.0. Please use m&lt;n⇒m&lt;1+n instead. &quot;</a>
<a id="75105" class="Symbol">#-}</a>

<a id="pred-mono"></a><a id="75110" href="Data.Nat.Properties.html#75110" class="Function">pred-mono</a> <a id="75120" class="Symbol">=</a> <a id="75122" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a>
<a id="75134" class="Symbol">{-#</a> <a id="75138" class="Keyword">WARNING_ON_USAGE</a> <a id="75155" class="Pragma">pred-mono</a>
<a id="75165" class="String">&quot;Warning: pred-mono was deprecated in v2.0. Please use pred-mono-≤ instead. &quot;</a>
<a id="75243" class="Symbol">#-}</a>

<a id="75248" class="Comment">{- issue1844/issue1755: raw bundles have moved to `Data.X.Base` -}</a>
<a id="75315" class="Keyword">open</a> <a id="75320" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="75334" class="Keyword">public</a>
  <a id="75343" class="Keyword">using</a> <a id="75349" class="Symbol">(</a><a id="75350" href="Data.Nat.Base.html#4649" class="Function">*-rawMagma</a><a id="75360" class="Symbol">;</a> <a id="75362" href="Data.Nat.Base.html#4730" class="Function">*-1-rawMonoid</a><a id="75375" class="Symbol">)</a>

<a id="&lt;-transʳ"></a><a id="75378" href="Data.Nat.Properties.html#75378" class="Function">&lt;-transʳ</a> <a id="75387" class="Symbol">=</a> <a id="75389" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a>
<a id="75399" class="Symbol">{-#</a> <a id="75403" class="Keyword">WARNING_ON_USAGE</a> <a id="75420" class="Pragma">&lt;-transʳ</a>
<a id="75429" class="String">&quot;Warning: &lt;-transʳ was deprecated in v2.0. Please use ≤-&lt;-trans instead. &quot;</a>
<a id="75504" class="Symbol">#-}</a>

<a id="&lt;-transˡ"></a><a id="75509" href="Data.Nat.Properties.html#75509" class="Function">&lt;-transˡ</a> <a id="75518" class="Symbol">=</a> <a id="75520" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a>
<a id="75530" class="Symbol">{-#</a> <a id="75534" class="Keyword">WARNING_ON_USAGE</a> <a id="75551" class="Pragma">&lt;-transˡ</a>
<a id="75560" class="String">&quot;Warning: &lt;-transˡ was deprecated in v2.0. Please use &lt;-≤-trans instead. &quot;</a>
<a id="75635" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="266" class="Comment">-- naturals.</a>

<a id="280" class="Symbol">{-#</a> <a id="284" class="Keyword">OPTIONS</a> <a id="292" class="Pragma">--cubical-compatible</a> <a id="313" class="Pragma">--safe</a> <a id="320" class="Symbol">#-}</a>

<a id="325" class="Keyword">module</a> <a id="332" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Comment">------------------------------------------------------------------------</a>
<a id="421" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="502" class="Keyword">public</a>

<a id="510" class="Comment">------------------------------------------------------------------------</a>
<a id="583" class="Comment">-- Publicly re-export queries</a>

<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="646" class="Keyword">public</a>
  <a id="655" class="Keyword">using</a>
  <a id="663" class="Comment">-- key values</a>
  <a id="679" class="Symbol">(</a> <a id="681" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a>
  <a id="692" class="Comment">-- equalities</a>
  <a id="708" class="Symbol">;</a> <a id="710" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a> <a id="714" class="Symbol">;</a> <a id="716" href="Data.Nat.Properties.html#70096" class="Function">eq?</a>
  <a id="722" class="Comment">-- standard orders &amp; their relationship</a>
  <a id="764" class="Symbol">;</a> <a id="766" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a> <a id="771" class="Symbol">;</a> <a id="773" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a> <a id="778" class="Symbol">;</a> <a id="780" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a> <a id="785" class="Symbol">;</a> <a id="787" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a>
  <a id="794" class="Symbol">;</a> <a id="796" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a> <a id="807" class="Symbol">;</a> <a id="809" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a> <a id="820" class="Symbol">;</a> <a id="822" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="833" class="Symbol">;</a> <a id="835" href="Data.Nat.Properties.html#10742" class="Function">&gt;-≥-connex</a>
  <a id="848" class="Symbol">;</a> <a id="850" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a>
  <a id="858" class="Comment">-- alternative definitions of the orders</a>
  <a id="901" class="Symbol">;</a> <a id="903" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a><a id="908" class="Symbol">;</a> <a id="910" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a><a id="915" class="Symbol">;</a> <a id="917" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a><a id="922" class="Symbol">;</a> <a id="924" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a>
  <a id="932" class="Symbol">;</a> <a id="934" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a><a id="939" class="Symbol">;</a> <a id="941" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a><a id="946" class="Symbol">;</a> <a id="948" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a><a id="953" class="Symbol">;</a> <a id="955" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a>
  <a id="963" class="Symbol">;</a> <a id="965" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a><a id="970" class="Symbol">;</a> <a id="972" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a><a id="977" class="Symbol">;</a> <a id="979" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a><a id="984" class="Symbol">;</a> <a id="986" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a>
  <a id="994" class="Comment">-- bounded predicates</a>
  <a id="1018" class="Symbol">;</a> <a id="1020" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="1029" class="Symbol">;</a> <a id="1031" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a>
  <a id="1042" class="Symbol">)</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Deprecated</a>

<a id="1133" class="Comment">-- Version 0.17</a>

<a id="1150" class="Comment">-- Version 2.0</a>

<a id="1166" class="Comment">-- solely for the re-export of this name, formerly in `Data.Nat.Properties.Core`</a>
<a id="1247" class="Keyword">open</a> <a id="1252" class="Keyword">import</a> <a id="1259" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1279" class="Keyword">public</a>
  <a id="1288" class="Keyword">using</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a><a id="1301" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Parity.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Parity.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Parity</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Symbol">{-#</a> <a id="194" class="Keyword">OPTIONS</a> <a id="202" class="Pragma">--cubical-compatible</a> <a id="223" class="Pragma">--safe</a> <a id="230" class="Symbol">#-}</a>

<a id="235" class="Keyword">module</a> <a id="242" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="259" class="Keyword">where</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a>
  <a id="300" class="Keyword">using</a> <a id="306" class="Symbol">(</a><a id="307" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="315" class="Symbol">;</a> <a id="317" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a><a id="336" class="Symbol">;</a> <a id="338" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="353" class="Symbol">;</a> <a id="355" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sign.Base.html#523" class="Datatype">Sign</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a><a id="409" class="Symbol">;</a> <a id="411" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Level.html" class="Module">Level</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#521" class="Function">0ℓ</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="508" class="Symbol">)</a>

<a id="511" class="Comment">------------------------------------------------------------------------</a>
<a id="584" class="Comment">-- Definition</a>

<a id="599" class="Keyword">data</a> <a id="Parity"></a><a id="604" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Keyword">where</a>
  <a id="Parity.0ℙ"></a><a id="625" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="628" class="Symbol">:</a> <a id="630" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
  <a id="Parity.1ℙ"></a><a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="642" class="Symbol">:</a> <a id="644" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Operations</a>

<a id="740" class="Comment">-- The opposite parity.</a>

<a id="765" class="Keyword">infix</a> <a id="771" class="Number">8</a> <a id="773" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>

<a id="_⁻¹"></a><a id="778" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a> <a id="782" class="Symbol">:</a> <a id="784" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="791" class="Symbol">→</a> <a id="793" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="800" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="803" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="806" class="Symbol">=</a> <a id="808" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="811" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="814" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="817" class="Symbol">=</a> <a id="819" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>

<a id="823" class="Comment">-- Addition.</a>

<a id="837" class="Keyword">infixl</a> <a id="844" class="Number">7</a> <a id="846" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="851" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="864" class="Symbol">→</a> <a id="866" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="873" class="Symbol">→</a> <a id="875" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="882" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="885" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="887" href="Data.Parity.Base.html#887" class="Bound">p</a> <a id="889" class="Symbol">=</a> <a id="891" href="Data.Parity.Base.html#887" class="Bound">p</a>
<a id="893" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="896" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="898" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="900" class="Symbol">=</a> <a id="902" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="904" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a>

<a id="908" class="Comment">-- Multiplication.</a>

<a id="928" class="Keyword">infixl</a> <a id="935" class="Number">7</a> <a id="937" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="942" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a> <a id="946" class="Symbol">:</a> <a id="948" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="955" class="Symbol">→</a> <a id="957" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="964" class="Symbol">→</a> <a id="966" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="973" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="976" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="978" href="Data.Parity.Base.html#978" class="Bound">p</a> <a id="980" class="Symbol">=</a> <a id="982" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="985" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="988" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="990" href="Data.Parity.Base.html#990" class="Bound">p</a> <a id="992" class="Symbol">=</a> <a id="994" href="Data.Parity.Base.html#990" class="Bound">p</a>

<a id="997" class="Comment">------------------------------------------------------------------------</a>
<a id="1070" class="Comment">-- Raw Bundles</a>

<a id="+-rawMagma"></a><a id="1086" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1108" href="Level.html#521" class="Function">0ℓ</a> <a id="1111" href="Level.html#521" class="Function">0ℓ</a>
<a id="1114" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1125" class="Symbol">=</a> <a id="1127" class="Keyword">record</a>
  <a id="1136" class="Symbol">{</a> <a id="1138" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1150" class="Symbol">;</a> <a id="1152" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1164" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="1167" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1193" href="Level.html#521" class="Function">0ℓ</a> <a id="1196" href="Level.html#521" class="Function">0ℓ</a>
<a id="1199" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1213" class="Symbol">=</a> <a id="1215" class="Keyword">record</a>
  <a id="1224" class="Symbol">{</a> <a id="1226" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1230" class="Symbol">=</a> <a id="1232" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1238" class="Symbol">;</a> <a id="1240" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1252" class="Symbol">;</a> <a id="1254" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1263" class="Symbol">}</a>

<a id="+-0-rawGroup"></a><a id="1266" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="1290" href="Level.html#521" class="Function">0ℓ</a> <a id="1293" href="Level.html#521" class="Function">0ℓ</a>
<a id="1296" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1309" class="Symbol">=</a> <a id="1311" class="Keyword">record</a>
  <a id="1320" class="Symbol">{</a> <a id="1322" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1334" class="Symbol">;</a> <a id="1336" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1348" class="Symbol">;</a> <a id="1350" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>
  <a id="1362" class="Symbol">;</a> <a id="1364" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1373" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="1376" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1398" href="Level.html#521" class="Function">0ℓ</a> <a id="1401" href="Level.html#521" class="Function">0ℓ</a>
<a id="1404" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1415" class="Symbol">=</a> <a id="1417" class="Keyword">record</a>
  <a id="1426" class="Symbol">{</a> <a id="1428" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1440" class="Symbol">;</a> <a id="1442" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1454" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="1457" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1483" href="Level.html#521" class="Function">0ℓ</a> <a id="1486" href="Level.html#521" class="Function">0ℓ</a>
<a id="1489" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1503" class="Symbol">=</a> <a id="1505" class="Keyword">record</a>
  <a id="1514" class="Symbol">{</a> <a id="1516" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1528" class="Symbol">;</a> <a id="1530" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1542" class="Symbol">;</a> <a id="1544" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1553" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="1556" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="1594" href="Level.html#521" class="Function">0ℓ</a> <a id="1597" href="Level.html#521" class="Function">0ℓ</a>
<a id="1600" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1620" class="Symbol">=</a> <a id="1622" class="Keyword">record</a>
  <a id="1631" class="Symbol">{</a> <a id="1633" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="1641" class="Symbol">=</a> <a id="1643" class="Symbol">_</a>
  <a id="1647" class="Symbol">;</a> <a id="1649" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1661" class="Symbol">;</a> <a id="1663" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1675" class="Symbol">;</a> <a id="1677" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1689" class="Symbol">;</a> <a id="1691" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1701" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="1704" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="1734" href="Level.html#521" class="Function">0ℓ</a> <a id="1737" href="Level.html#521" class="Function">0ℓ</a>
<a id="1740" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1756" class="Symbol">=</a> <a id="1758" class="Keyword">record</a>
  <a id="1767" class="Symbol">{</a> <a id="1769" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">_</a>
  <a id="1783" class="Symbol">;</a> <a id="1785" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1797" class="Symbol">;</a> <a id="1799" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="1803" class="Symbol">=</a> <a id="1805" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1811" class="Symbol">;</a> <a id="1813" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1825" class="Symbol">;</a> <a id="1827" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1837" class="Symbol">;</a> <a id="1839" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1849" class="Symbol">}</a>


<a id="1853" class="Comment">------------------------------------------------------------------------</a>
<a id="1926" class="Comment">-- Homomorphisms between Parity and Sign</a>

<a id="toSign"></a><a id="1968" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="1991" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1998" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="2005" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="2012" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="fromSign"></a><a id="2020" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="2045" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2054" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="2061" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2070" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
</pre></body></html>


==> anc/html/Data.Product.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of products</a>
<a id="142" class="Comment">------------------------------------------------------------------------</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">OPTIONS</a> <a id="228" class="Pragma">--cubical-compatible</a> <a id="249" class="Pragma">--safe</a> <a id="256" class="Symbol">#-}</a>

<a id="261" class="Keyword">module</a> <a id="268" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="289" class="Keyword">where</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="338" class="Symbol">;</a> <a id="340" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="349" class="Symbol">;</a> <a id="351" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="357" class="Symbol">;</a> <a id="359" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="376" class="Symbol">;</a> <a id="378" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="397" class="Symbol">)</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="478" class="Symbol">;</a> <a id="480" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="491" class="Symbol">;</a> <a id="493" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="501" class="Symbol">;</a> <a id="503" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a>
        <a id="531" class="Symbol">;</a> <a id="533" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a><a id="578" class="Symbol">;</a> <a id="580" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="641" class="Symbol">;</a> <a id="643" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="648" class="Symbol">)</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="685" class="Keyword">using</a> <a id="691" class="Symbol">(</a><a id="692" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="693" class="Symbol">;</a> <a id="695" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a><a id="701" class="Symbol">)</a>
<a id="703" class="Keyword">open</a> <a id="708" class="Keyword">import</a> <a id="715" href="Data.Product.Base.html" class="Module">Data.Product.Base</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="795" class="Symbol">as</a> <a id="798" class="Module">Sum</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="812" class="Symbol">;</a> <a id="814" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="824" class="Symbol">;</a> <a id="826" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="832" class="Symbol">)</a>
<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a><a id="891" class="Symbol">)</a>
<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="935" class="Symbol">;</a> <a id="937" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="939" class="Symbol">)</a>
<a id="941" class="Keyword">open</a> <a id="946" class="Keyword">import</a> <a id="953" href="Function.Base.html" class="Module">Function.Base</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="978" class="Symbol">)</a>
<a id="980" class="Keyword">open</a> <a id="985" class="Keyword">import</a> <a id="992" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1009" class="Keyword">using</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1019" class="Symbol">;</a> <a id="1021" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="1028" class="Symbol">;</a> <a id="1030" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1035" class="Symbol">)</a>
<a id="1037" class="Keyword">open</a> <a id="1042" class="Keyword">import</a> <a id="1049" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1077" class="Keyword">using</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a><a id="1099" class="Symbol">)</a>
<a id="1101" class="Keyword">open</a> <a id="1106" class="Keyword">import</a> <a id="1113" href="Level.html" class="Module">Level</a> <a id="1119" class="Keyword">using</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1136" class="Symbol">)</a>
<a id="1138" class="Keyword">open</a> <a id="1143" class="Keyword">import</a> <a id="1150" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1193" class="Keyword">using</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1203" class="Symbol">;</a> <a id="1205" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="1210" class="Symbol">;</a> <a id="1212" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1217" class="Symbol">)</a>

<a id="1220" class="Keyword">import</a> <a id="1227" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1248" class="Symbol">as</a> <a id="1251" class="Module">FuncDef</a>

<a id="1260" class="Comment">------------------------------------------------------------------------</a>

<a id="1334" class="Keyword">private</a>
  <a id="1344" class="Keyword">variable</a>
    <a id="1357" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a> <a id="1359" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a> <a id="1361" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a> <a id="1363" href="Data.Product.Algebra.html#1363" class="Generalizable">d</a> <a id="1365" href="Data.Product.Algebra.html#1365" class="Generalizable">p</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1379" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1381" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="1383" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a> <a id="1385" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1393" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a>

<a id="1396" class="Comment">------------------------------------------------------------------------</a>
<a id="1469" class="Comment">-- Properties of Σ</a>

<a id="1489" class="Comment">-- Σ is associative</a>
<a id="Σ-assoc"></a><a id="1509" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a> <a id="1517" class="Symbol">:</a> <a id="1519" class="Symbol">{</a><a id="1520" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1532" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">{</a><a id="1536" href="Data.Product.Algebra.html#1536" class="Bound">C</a> <a id="1538" class="Symbol">:</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Data.Product.Algebra.html#1541" class="Bound">a</a> <a id="1543" class="Symbol">:</a> <a id="1545" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1552" href="Data.Product.Algebra.html#1541" class="Bound">a</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1560" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Symbol">→</a>
          <a id="1575" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1580" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1582" href="Data.Product.Algebra.html#1520" class="Bound">B</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1594" href="Data.Product.Algebra.html#1536" class="Bound">C</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1599" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1601" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1603" class="Symbol">(λ</a> <a id="1606" href="Data.Product.Algebra.html#1606" class="Bound">a</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1615" href="Data.Product.Algebra.html#1606" class="Bound">a</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Product.Algebra.html#1536" class="Bound">C</a> <a id="1621" href="Data.Product.Algebra.html#1606" class="Bound">a</a><a id="1622" class="Symbol">))</a>
<a id="1625" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1641" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="1648" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="1655" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1661" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

<a id="1668" class="Comment">-- Σ is associative, alternate formulation</a>
<a id="Σ-assoc-alt"></a><a id="1711" href="Data.Product.Algebra.html#1711" class="Function">Σ-assoc-alt</a> <a id="1723" class="Symbol">:</a> <a id="1725" class="Symbol">{</a><a id="1726" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1738" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">{</a><a id="1742" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1748" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1750" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1758" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a><a id="1759" class="Symbol">}</a> <a id="1761" class="Symbol">→</a>
          <a id="1773" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1778" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1780" href="Data.Product.Algebra.html#1726" class="Bound">B</a><a id="1781" class="Symbol">)</a> <a id="1783" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1785" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1787" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1789" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1791" class="Symbol">(λ</a> <a id="1794" href="Data.Product.Algebra.html#1794" class="Bound">a</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1803" href="Data.Product.Algebra.html#1794" class="Bound">a</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="1813" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1815" href="Data.Product.Algebra.html#1794" class="Bound">a</a><a id="1816" class="Symbol">))</a>
<a id="1819" href="Data.Product.Algebra.html#1711" class="Function">Σ-assoc-alt</a> <a id="1831" class="Symbol">=</a> <a id="1833" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1839" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="1854" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="1869" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1875" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

<a id="1882" class="Comment">------------------------------------------------------------------------</a>
<a id="1955" class="Comment">-- Algebraic properties</a>

<a id="1980" class="Comment">-- × is a congruence</a>
<a id="×-cong"></a><a id="2001" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a> <a id="2008" class="Symbol">:</a> <a id="2010" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="2012" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2014" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a> <a id="2020" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2022" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a> <a id="2024" class="Symbol">→</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="2029" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2031" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="2039" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2041" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a><a id="2042" class="Symbol">)</a>
<a id="2044" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a> <a id="2051" href="Data.Product.Algebra.html#2051" class="Bound">i</a> <a id="2053" href="Data.Product.Algebra.html#2053" class="Bound">j</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2068" href="Function.Bundles.html#7392" class="Function">I.to</a> <a id="2073" href="Function.Bundles.html#7392" class="Field">J.to</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2084" href="Function.Bundles.html#7416" class="Function">I.from</a> <a id="2091" href="Function.Bundles.html#7416" class="Field">J.from</a><a id="2097" class="Symbol">)</a>
  <a id="2101" class="Symbol">(λ</a> <a id="2104" class="Symbol">{(</a><a id="2106" href="Data.Product.Algebra.html#2106" class="Bound">a</a> <a id="2108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2110" href="Data.Product.Algebra.html#2110" class="Bound">b</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2121" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="2145" href="Data.Product.Algebra.html#2106" class="Bound">a</a><a id="2146" class="Symbol">)</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="2168" href="Data.Product.Algebra.html#2110" class="Bound">b</a><a id="2169" class="Symbol">)})</a>
  <a id="2175" class="Symbol">(λ</a> <a id="2178" class="Symbol">{(</a><a id="2180" href="Data.Product.Algebra.html#2180" class="Bound">a</a> <a id="2182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2184" href="Data.Product.Algebra.html#2184" class="Bound">b</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="2219" href="Data.Product.Algebra.html#2180" class="Bound">a</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="2242" href="Data.Product.Algebra.html#2184" class="Bound">b</a><a id="2243" class="Symbol">)})</a>
  <a id="2249" class="Keyword">where</a> <a id="2255" class="Keyword">module</a> <a id="2262" href="Data.Product.Algebra.html#2262" class="Module">I</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2274" href="Data.Product.Algebra.html#2051" class="Bound">i</a><a id="2275" class="Symbol">;</a> <a id="2277" class="Keyword">module</a> <a id="2284" href="Data.Product.Algebra.html#2284" class="Module">J</a> <a id="2286" class="Symbol">=</a> <a id="2288" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2296" href="Data.Product.Algebra.html#2053" class="Bound">j</a>

<a id="2299" class="Comment">-- × is commutative.</a>
<a id="2320" class="Comment">-- (we don&#39;t use Commutative because it isn&#39;t polymorphic enough)</a>
<a id="×-comm"></a><a id="2386" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a> <a id="2393" class="Symbol">:</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Data.Product.Algebra.html#2396" class="Bound">A</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2404" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a><a id="2405" class="Symbol">)</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Data.Product.Algebra.html#2408" class="Bound">B</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2416" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">→</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Data.Product.Algebra.html#2396" class="Bound">A</a> <a id="2424" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2426" href="Data.Product.Algebra.html#2408" class="Bound">B</a><a id="2427" class="Symbol">)</a> <a id="2429" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Data.Product.Algebra.html#2408" class="Bound">B</a> <a id="2434" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2436" href="Data.Product.Algebra.html#2396" class="Bound">A</a><a id="2437" class="Symbol">)</a>
<a id="2439" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a> <a id="2446" class="Symbol">_</a> <a id="2448" class="Symbol">_</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2458" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2463" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2468" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a> <a id="2484" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a>

<a id="2501" class="Keyword">module</a> <a id="2508" href="Data.Product.Algebra.html#2508" class="Module">_</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Keyword">where</a>

  <a id="2531" class="Comment">-- × is associative</a>
  <a id="2553" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2575" class="Symbol">{</a><a id="2576" class="Argument">ℓ</a> <a id="2578" class="Symbol">=</a> <a id="2580" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2581" class="Symbol">}</a> <a id="2583" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2587" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2593" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a> <a id="2601" class="Symbol">_</a> <a id="2603" class="Symbol">_</a> <a id="2605" class="Symbol">_</a> <a id="2607" class="Symbol">=</a> <a id="2609" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2615" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="2623" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="2631" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2637" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

  <a id="2646" class="Comment">-- ⊤ is the identity for ×</a>
  <a id="2675" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2702" class="Symbol">{</a><a id="2703" class="Argument">ℓ</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2708" class="Symbol">}</a> <a id="2710" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2714" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2716" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2722" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2734" class="Symbol">_</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2744" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="2754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="2756" class="Symbol">)</a> <a id="2758" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2764" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

  <a id="2773" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a> <a id="2785" class="Symbol">:</a> <a id="2787" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2801" class="Symbol">{</a><a id="2802" class="Argument">ℓ</a> <a id="2804" class="Symbol">=</a> <a id="2806" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2807" class="Symbol">}</a> <a id="2809" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2813" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2815" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2821" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a> <a id="2833" class="Symbol">_</a> <a id="2835" class="Symbol">=</a> <a id="2837" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2843" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="2853" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="2855" class="Symbol">)</a> <a id="2857" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2863" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

  <a id="2872" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2894" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2898" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2900" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2906" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2933" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a>

  <a id="2948" class="Comment">-- ⊥ is the zero for ×</a>
  <a id="2973" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2992" class="Symbol">{</a><a id="2993" class="Argument">ℓ</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2998" class="Symbol">}</a> <a id="3000" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3004" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3006" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3012" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="3020" href="Data.Product.Algebra.html#3020" class="Bound">A</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3030" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3036" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3043" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3050" class="Symbol">λ</a> <a id="3052" class="Symbol">()</a>

  <a id="3058" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a> <a id="3066" class="Symbol">:</a> <a id="3068" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3078" class="Symbol">{</a><a id="3079" class="Argument">ℓ</a> <a id="3081" class="Symbol">=</a> <a id="3083" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3084" class="Symbol">}</a> <a id="3086" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3090" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3092" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3098" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a> <a id="3106" href="Data.Product.Algebra.html#3106" class="Bound">A</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3116" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3122" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3129" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3136" class="Symbol">λ</a> <a id="3138" class="Symbol">()</a>

  <a id="3144" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3158" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3162" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3164" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3170" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="3187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3189" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a>

  <a id="3200" class="Comment">-- × distributes over ⊎</a>
  <a id="3226" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="3260" class="Symbol">{</a><a id="3261" class="Argument">ℓ</a> <a id="3263" class="Symbol">=</a> <a id="3265" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3266" class="Symbol">}</a> <a id="3268" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3272" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3276" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3282" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3295" class="Symbol">_</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_</a> <a id="3301" class="Symbol">=</a> <a id="3303" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3313" class="Symbol">(</a><a id="3314" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3322" class="Symbol">λ</a> <a id="3324" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3326" class="Symbol">→</a> <a id="3328" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3330" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3335" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3343" class="Symbol">)</a> <a id="3345" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3347" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3352" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3360" class="Symbol">)</a> <a id="3362" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3364" class="Symbol">)</a>
    <a id="3370" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3372" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="3377" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3382" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3384" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="3389" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3394" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3401" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3407" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3413" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3415" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3421" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3427" class="Symbol">(</a><a id="3428" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3436" class="Symbol">λ</a> <a id="3438" href="Data.Product.Algebra.html#3438" class="Bound">_</a> <a id="3440" class="Symbol">→</a> <a id="3442" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3448" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3454" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3456" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3462" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3463" class="Symbol">)</a>

  <a id="3468" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="3502" class="Symbol">{</a><a id="3503" class="Argument">ℓ</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3508" class="Symbol">}</a> <a id="3510" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3514" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3518" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3524" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a> <a id="3537" class="Symbol">_</a> <a id="3539" class="Symbol">_</a> <a id="3541" class="Symbol">_</a> <a id="3543" class="Symbol">=</a> <a id="3545" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3555" class="Symbol">(</a><a id="3556" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3564" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3566" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3572" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3577" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3579" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3585" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3590" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3592" class="Symbol">)</a>
    <a id="3598" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3600" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3605" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3610" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3612" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3617" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3622" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3629" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3635" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3641" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3643" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3649" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3655" class="Symbol">(</a><a id="3656" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3664" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3670" class="Symbol">(λ</a> <a id="3673" href="Data.Product.Algebra.html#3673" class="Bound">_</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="3682" class="Symbol">)</a> <a id="3684" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3686" class="Symbol">(λ</a> <a id="3689" href="Data.Product.Algebra.html#3689" class="Bound">_</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="3698" class="Symbol">)</a> <a id="3700" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3701" class="Symbol">)</a>

  <a id="3706" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a> <a id="3738" class="Symbol">{</a><a id="3739" class="Argument">ℓ</a> <a id="3741" class="Symbol">=</a> <a id="3743" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3744" class="Symbol">}</a> <a id="3746" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3750" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3754" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3760" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a> <a id="3772" class="Symbol">=</a> <a id="3774" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3789" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a>

<a id="3803" class="Comment">------------------------------------------------------------------------</a>
<a id="3876" class="Comment">-- Algebraic structures</a>

  <a id="3903" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a> <a id="3913" class="Symbol">:</a> <a id="3915" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3923" class="Symbol">{</a><a id="3924" class="Argument">ℓ</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3929" class="Symbol">}</a> <a id="3931" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3935" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3941" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a> <a id="3951" class="Symbol">=</a> <a id="3953" class="Keyword">record</a>
    <a id="3964" class="Symbol">{</a> <a id="3966" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="3980" class="Symbol">=</a> <a id="3982" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a>
    <a id="4002" class="Symbol">;</a> <a id="4004" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="4018" class="Symbol">=</a> <a id="4020" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a>
    <a id="4031" class="Symbol">}</a>

  <a id="4036" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a> <a id="4050" class="Symbol">:</a> <a id="4052" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4064" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4068" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="4074" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a> <a id="4088" class="Symbol">=</a> <a id="4090" class="Keyword">record</a>
    <a id="4101" class="Symbol">{</a> <a id="4103" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a>
    <a id="4127" class="Symbol">;</a> <a id="4129" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="4137" class="Symbol">=</a> <a id="4139" class="Symbol">λ</a> <a id="4141" href="Data.Product.Algebra.html#4141" class="Bound">_</a> <a id="4143" href="Data.Product.Algebra.html#4143" class="Bound">_</a> <a id="4145" href="Data.Product.Algebra.html#4145" class="Bound">_</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a>
    <a id="4161" class="Symbol">}</a>

  <a id="4166" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4188" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4192" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4196" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4200" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a> <a id="4211" class="Symbol">=</a> <a id="4213" class="Keyword">record</a>
    <a id="4224" class="Symbol">{</a> <a id="4226" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a>
    <a id="4258" class="Symbol">;</a> <a id="4260" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4272" class="Symbol">=</a> <a id="4274" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="4286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4288" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a>
    <a id="4304" class="Symbol">}</a>

  <a id="4309" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="4353" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4357" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4361" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4365" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a> <a id="4387" class="Symbol">=</a> <a id="4389" class="Keyword">record</a>
    <a id="4400" class="Symbol">{</a> <a id="4402" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a>
    <a id="4428" class="Symbol">;</a> <a id="4430" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="4439" class="Symbol">=</a> <a id="4441" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a>
    <a id="4452" class="Symbol">}</a>

  <a id="4457" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4495" class="Symbol">:</a> <a id="4497" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="4531" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4535" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4539" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4543" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4545" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4549" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4587" class="Symbol">=</a> <a id="4589" class="Keyword">record</a>
    <a id="4600" class="Symbol">{</a> <a id="4602" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="4624" class="Symbol">=</a> <a id="4626" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a> <a id="4648" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
    <a id="4654" class="Symbol">;</a> <a id="4656" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="4678" class="Symbol">=</a> <a id="4680" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a>
    <a id="4691" class="Symbol">;</a> <a id="4693" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="4715" class="Symbol">=</a> <a id="4717" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a>
    <a id="4729" class="Symbol">;</a> <a id="4731" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="4753" class="Symbol">=</a> <a id="4755" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a>
    <a id="4770" class="Symbol">;</a> <a id="4772" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="4794" class="Symbol">=</a> <a id="4796" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a>
    <a id="4812" class="Symbol">}</a>

  <a id="4817" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="4845" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4849" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4853" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4857" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4859" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4863" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a> <a id="4878" class="Symbol">=</a> <a id="4880" class="Keyword">record</a>
    <a id="4891" class="Symbol">{</a> <a id="4893" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4927" class="Symbol">=</a> <a id="4929" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a>
    <a id="4971" class="Symbol">;</a> <a id="4973" href="Algebra.Structures.html#15135" class="Field">zero</a>                              <a id="5007" class="Symbol">=</a> <a id="5009" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a>
    <a id="5020" class="Symbol">}</a>

  <a id="5025" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a> <a id="5051" class="Symbol">:</a> <a id="5053" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="5075" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5079" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="5083" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5087" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="5089" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="5093" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a> <a id="5119" class="Symbol">=</a> <a id="5121" class="Keyword">record</a>
    <a id="5132" class="Symbol">{</a> <a id="5134" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a>
    <a id="5166" class="Symbol">;</a> <a id="5168" href="Algebra.Structures.html#15781" class="Field">*-comm</a>     <a id="5179" class="Symbol">=</a> <a id="5181" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a>
    <a id="5192" class="Symbol">}</a>
<a id="5194" class="Comment">------------------------------------------------------------------------</a>
<a id="5267" class="Comment">-- Algebraic bundles</a>

  <a id="5291" href="Data.Product.Algebra.html#5291" class="Function">×-magma</a> <a id="5299" class="Symbol">:</a> <a id="5301" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5312" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5313" class="Symbol">)</a> <a id="5315" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5319" href="Data.Product.Algebra.html#5291" class="Function">×-magma</a> <a id="5327" class="Symbol">=</a> <a id="5329" class="Keyword">record</a>
    <a id="5340" class="Symbol">{</a> <a id="5342" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a>
    <a id="5366" class="Symbol">}</a>

  <a id="5371" href="Data.Product.Algebra.html#5371" class="Function">×-semigroup</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5400" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5401" class="Symbol">)</a> <a id="5403" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5407" href="Data.Product.Algebra.html#5371" class="Function">×-semigroup</a> <a id="5419" class="Symbol">=</a> <a id="5421" class="Keyword">record</a>
    <a id="5432" class="Symbol">{</a> <a id="5434" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5446" class="Symbol">=</a> <a id="5448" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a>
    <a id="5466" class="Symbol">}</a>

  <a id="5471" href="Data.Product.Algebra.html#5471" class="Function">×-monoid</a> <a id="5480" class="Symbol">:</a> <a id="5482" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5494" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5495" class="Symbol">)</a> <a id="5497" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5501" href="Data.Product.Algebra.html#5471" class="Function">×-monoid</a> <a id="5510" class="Symbol">=</a> <a id="5512" class="Keyword">record</a>
    <a id="5523" class="Symbol">{</a> <a id="5525" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="5534" class="Symbol">=</a> <a id="5536" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a>
    <a id="5551" class="Symbol">}</a>

  <a id="5556" href="Data.Product.Algebra.html#5556" class="Function">×-commutativeMonoid</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5601" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5602" class="Symbol">)</a> <a id="5604" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5608" href="Data.Product.Algebra.html#5556" class="Function">×-commutativeMonoid</a> <a id="5628" class="Symbol">=</a> <a id="5630" class="Keyword">record</a>
    <a id="5641" class="Symbol">{</a> <a id="5643" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="5663" class="Symbol">=</a> <a id="5665" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a>
    <a id="5691" class="Symbol">}</a>

  <a id="5696" href="Data.Product.Algebra.html#5696" class="Function">×-⊎-commutativeSemiring</a> <a id="5720" class="Symbol">:</a> <a id="5722" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5747" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5748" class="Symbol">)</a> <a id="5750" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5754" href="Data.Product.Algebra.html#5696" class="Function">×-⊎-commutativeSemiring</a> <a id="5778" class="Symbol">=</a> <a id="5780" class="Keyword">record</a>
    <a id="5791" class="Symbol">{</a> <a id="5793" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="5815" class="Symbol">=</a> <a id="5817" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a>
    <a id="5847" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Data.Product.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="262" class="Keyword">where</a>

<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Function.Base.html" class="Module">Function.Base</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Level.html" class="Module">Level</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="330" class="Symbol">)</a>

<a id="333" class="Keyword">private</a>
  <a id="343" class="Keyword">variable</a>
    <a id="356" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="358" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="360" href="Data.Product.Base.html#360" class="Generalizable">c</a> <a id="362" href="Data.Product.Base.html#362" class="Generalizable">d</a> <a id="364" href="Data.Product.Base.html#364" class="Generalizable">e</a> <a id="366" href="Data.Product.Base.html#366" class="Generalizable">f</a> <a id="368" href="Data.Product.Base.html#368" class="Generalizable">ℓ</a> <a id="370" href="Data.Product.Base.html#370" class="Generalizable">p</a> <a id="372" href="Data.Product.Base.html#372" class="Generalizable">q</a> <a id="374" href="Data.Product.Base.html#374" class="Generalizable">r</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="388" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="396" href="Data.Product.Base.html#356" class="Generalizable">a</a>
    <a id="402" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="404" class="Symbol">:</a> <a id="406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="410" href="Data.Product.Base.html#358" class="Generalizable">b</a>
    <a id="416" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="418" class="Symbol">:</a> <a id="420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="424" href="Data.Product.Base.html#360" class="Generalizable">c</a>
    <a id="430" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" href="Data.Product.Base.html#362" class="Generalizable">d</a>
    <a id="444" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="452" href="Data.Product.Base.html#364" class="Generalizable">e</a>
    <a id="458" href="Data.Product.Base.html#458" class="Generalizable">F</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Data.Product.Base.html#366" class="Generalizable">f</a>

<a id="469" class="Comment">------------------------------------------------------------------------</a>
<a id="542" class="Comment">-- Definition of dependent products</a>

<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="610" class="Keyword">public</a>
  <a id="619" class="Keyword">renaming</a> <a id="628" class="Symbol">(</a><a id="629" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="633" class="Symbol">to</a> <a id="636" class="Field">proj₁</a><a id="641" class="Symbol">;</a> <a id="643" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="647" class="Symbol">to</a> <a id="650" class="Field">proj₂</a><a id="655" class="Symbol">)</a>
  <a id="659" class="Keyword">hiding</a> <a id="666" class="Symbol">(</a><a id="667" class="Keyword">module</a> <a id="674" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">module</a> <a id="Σ"></a><a id="685" href="Data.Product.Base.html#685" class="Module">Σ</a> <a id="687" class="Symbol">=</a> <a id="689" href="Agda.Builtin.Sigma.html#165" class="Module">Agda.Builtin.Sigma.Σ</a>
  <a id="712" class="Keyword">renaming</a> <a id="721" class="Symbol">(</a><a id="722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="726" class="Symbol">to</a> <a id="729" class="Field">proj₁</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="740" class="Symbol">to</a> <a id="743" class="Field">proj₂</a><a id="748" class="Symbol">)</a>

<a id="751" class="Comment">------------------------------------------------------------------------</a>
<a id="824" class="Comment">-- Existential quantifiers</a>

<a id="∃"></a><a id="852" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="854" class="Symbol">:</a> <a id="856" class="Symbol">∀</a> <a id="858" class="Symbol">{</a><a id="859" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="861" class="Symbol">:</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">→</a> <a id="872" class="Symbol">(</a><a id="873" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="881" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="890" class="Symbol">(</a><a id="891" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="893" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="895" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="896" class="Symbol">)</a>
<a id="898" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="900" class="Symbol">=</a> <a id="902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="904" class="Symbol">_</a>

<a id="∃₂"></a><a id="907" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="910" class="Symbol">:</a> <a id="912" class="Symbol">∀</a> <a id="914" class="Symbol">{</a><a id="915" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="923" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">{</a><a id="927" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="929" class="Symbol">:</a> <a id="931" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="939" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="940" class="Symbol">}</a>
     <a id="947" class="Symbol">(</a><a id="948" href="Data.Product.Base.html#948" class="Bound">C</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">(</a><a id="953" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="955" class="Symbol">:</a> <a id="957" href="Data.Product.Base.html#915" class="Bound">A</a><a id="958" class="Symbol">)</a> <a id="960" class="Symbol">→</a> <a id="962" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="964" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="972" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="973" class="Symbol">)</a> <a id="975" class="Symbol">→</a> <a id="977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="981" class="Symbol">(</a><a id="982" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="984" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="986" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="988" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="990" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="991" class="Symbol">)</a>
<a id="993" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="996" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1002" class="Symbol">λ</a> <a id="1004" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1010" class="Symbol">λ</a> <a id="1012" href="Data.Product.Base.html#1012" class="Bound">b</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="1018" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1020" href="Data.Product.Base.html#1012" class="Bound">b</a>

<a id="1023" class="Comment">------------------------------------------------------------------------</a>
<a id="1096" class="Comment">-- Syntaxes</a>

<a id="1109" class="Comment">-- The syntax declaration below is attached to Σ-syntax, to make it</a>
<a id="1177" class="Comment">-- easy to import Σ without the special syntax.</a>

<a id="1226" class="Keyword">infix</a> <a id="1232" class="Number">2</a> <a id="1234" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a>

<a id="Σ-syntax"></a><a id="1244" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Data.Product.Base.html#1256" class="Bound">A</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1264" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Product.Base.html#1256" class="Bound">A</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1278" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1290" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1292" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1293" class="Symbol">)</a>
<a id="1295" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1304" class="Symbol">=</a> <a id="1306" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a>

<a id="1309" class="Keyword">syntax</a> <a id="1316" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1325" class="Bound">A</a> <a id="1327" class="Symbol">(λ</a> <a id="1330" class="Bound">x</a> <a id="1332" class="Symbol">→</a> <a id="1334" class="Bound">B</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">=</a> <a id="1339" class="Function">Σ[</a> <a id="1342" class="Bound">x</a> <a id="1344" class="Function">∈</a> <a id="1346" class="Bound">A</a> <a id="1348" class="Function">]</a> <a id="1350" class="Bound">B</a>

<a id="1353" class="Keyword">infix</a> <a id="1359" class="Number">2</a> <a id="1361" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a>

<a id="∃-syntax"></a><a id="1371" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Data.Product.Base.html#1385" class="Bound">A</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1393" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1394" class="Symbol">}</a> <a id="1396" class="Symbol">→</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Data.Product.Base.html#1385" class="Bound">A</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1407" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1419" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1421" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1422" class="Symbol">)</a>
<a id="1424" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Data.Product.Base.html#852" class="Function">∃</a>

<a id="1438" class="Keyword">syntax</a> <a id="1445" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1454" class="Symbol">(λ</a> <a id="1457" class="Bound">x</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Bound">B</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">=</a> <a id="1466" class="Function">∃[</a> <a id="1469" class="Bound">x</a> <a id="1471" class="Function">]</a> <a id="1473" class="Bound">B</a>

<a id="1476" class="Comment">------------------------------------------------------------------------</a>
<a id="1549" class="Comment">-- Definition of non-dependent products</a>

<a id="1590" class="Keyword">infixr</a> <a id="1597" class="Number">4</a> <a id="1599" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a>
<a id="1604" class="Keyword">infixr</a> <a id="1611" class="Number">2</a> <a id="1613" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>

<a id="_×_"></a><a id="1618" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="1622" class="Symbol">:</a> <a id="1624" class="Symbol">∀</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Data.Product.Base.html#1627" class="Bound">A</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1635" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1636" class="Symbol">)</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Data.Product.Base.html#1639" class="Bound">B</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1647" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1659" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1661" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1662" class="Symbol">)</a>
<a id="1664" href="Data.Product.Base.html#1664" class="Bound">A</a> <a id="1666" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1668" href="Data.Product.Base.html#1668" class="Bound">B</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1675" href="Data.Product.Base.html#1675" class="Bound">x</a> <a id="1677" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1679" href="Data.Product.Base.html#1664" class="Bound">A</a> <a id="1681" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1683" href="Data.Product.Base.html#1668" class="Bound">B</a>

<a id="_,′_"></a><a id="1686" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1695" class="Symbol">→</a> <a id="1697" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1703" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1705" href="Data.Product.Base.html#402" class="Generalizable">B</a>
<a id="1707" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="1719" class="Comment">------------------------------------------------------------------------</a>
<a id="1792" class="Comment">-- Operations over dependent products</a>

<a id="1831" class="Keyword">infix</a>  <a id="1838" class="Number">4</a> <a id="1840" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a>
<a id="1844" class="Keyword">infixr</a> <a id="1851" class="Number">2</a> <a id="1853" href="Data.Product.Base.html#5099" class="Function Operator">_-×-_</a> <a id="1859" href="Data.Product.Base.html#5184" class="Function Operator">_-,-_</a>
<a id="1865" class="Keyword">infixl</a> <a id="1872" class="Number">2</a> <a id="1874" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a>

<a id="1881" class="Comment">-- Sometimes the first component can be inferred.</a>

<a id="-,_"></a><a id="1932" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Data.Product.Base.html#1941" class="Bound">A</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1949" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1950" class="Symbol">}</a> <a id="1952" class="Symbol">{</a><a id="1953" href="Data.Product.Base.html#1953" class="Bound">B</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Data.Product.Base.html#1941" class="Bound">A</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1965" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1966" class="Symbol">}</a> <a id="1968" class="Symbol">{</a><a id="1969" href="Data.Product.Base.html#1969" class="Bound">x</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Data.Product.Base.html#1953" class="Bound">B</a> <a id="1976" href="Data.Product.Base.html#1969" class="Bound">x</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1982" class="Symbol">_</a> <a id="1984" href="Data.Product.Base.html#1953" class="Bound">B</a>
<a id="1986" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="1989" href="Data.Product.Base.html#1989" class="Bound">y</a> <a id="1991" class="Symbol">=</a> <a id="1993" class="Symbol">_</a> <a id="1995" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1997" href="Data.Product.Base.html#1989" class="Bound">y</a>

<a id="&lt;_,_&gt;"></a><a id="2000" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a> <a id="2006" class="Symbol">:</a> <a id="2008" class="Symbol">∀</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Data.Product.Base.html#2011" class="Bound">A</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2019" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">{</a><a id="2023" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Data.Product.Base.html#2011" class="Bound">A</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2035" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Data.Product.Base.html#2039" class="Bound">C</a> <a id="2041" class="Symbol">:</a> <a id="2043" class="Symbol">∀</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Data.Product.Base.html#2046" class="Bound">x</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2053" href="Data.Product.Base.html#2046" class="Bound">x</a> <a id="2055" class="Symbol">→</a> <a id="2057" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2061" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2062" class="Symbol">}</a>
        <a id="2072" class="Symbol">(</a><a id="2073" href="Data.Product.Base.html#2073" class="Bound">f</a> <a id="2075" class="Symbol">:</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Data.Product.Base.html#2078" class="Bound">x</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2083" class="Symbol">)</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2089" href="Data.Product.Base.html#2078" class="Bound">x</a><a id="2090" class="Symbol">)</a> <a id="2092" class="Symbol">→</a> <a id="2094" class="Symbol">((</a><a id="2096" href="Data.Product.Base.html#2096" class="Bound">x</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2101" class="Symbol">)</a> <a id="2103" class="Symbol">→</a> <a id="2105" href="Data.Product.Base.html#2039" class="Bound">C</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Data.Product.Base.html#2073" class="Bound">f</a> <a id="2110" href="Data.Product.Base.html#2096" class="Bound">x</a><a id="2111" class="Symbol">))</a> <a id="2114" class="Symbol">→</a>
        <a id="2124" class="Symbol">((</a><a id="2126" href="Data.Product.Base.html#2126" class="Bound">x</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2140" href="Data.Product.Base.html#2126" class="Bound">x</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Data.Product.Base.html#2039" class="Bound">C</a><a id="2144" class="Symbol">)</a>
<a id="2146" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2148" href="Data.Product.Base.html#2148" class="Bound">f</a> <a id="2150" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2152" href="Data.Product.Base.html#2152" class="Bound">g</a> <a id="2154" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="2156" href="Data.Product.Base.html#2156" class="Bound">x</a> <a id="2158" class="Symbol">=</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Data.Product.Base.html#2148" class="Bound">f</a> <a id="2163" href="Data.Product.Base.html#2156" class="Bound">x</a> <a id="2165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2167" href="Data.Product.Base.html#2152" class="Bound">g</a> <a id="2169" href="Data.Product.Base.html#2156" class="Bound">x</a><a id="2170" class="Symbol">)</a>

<a id="map"></a><a id="2173" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">∀</a> <a id="2181" class="Symbol">{</a><a id="2182" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2184" class="Symbol">:</a> <a id="2186" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2188" class="Symbol">→</a> <a id="2190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2194" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2195" class="Symbol">}</a> <a id="2197" class="Symbol">{</a><a id="2198" href="Data.Product.Base.html#2198" class="Bound">Q</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2210" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2211" class="Symbol">}</a> <a id="2213" class="Symbol">→</a>
      <a id="2221" class="Symbol">(</a><a id="2222" href="Data.Product.Base.html#2222" class="Bound">f</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2228" class="Symbol">→</a> <a id="2230" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2231" class="Symbol">)</a> <a id="2233" class="Symbol">→</a> <a id="2235" class="Symbol">(∀</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Data.Product.Base.html#2239" class="Bound">x</a><a id="2240" class="Symbol">}</a> <a id="2242" class="Symbol">→</a> <a id="2244" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2246" href="Data.Product.Base.html#2239" class="Bound">x</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Data.Product.Base.html#2198" class="Bound">Q</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Data.Product.Base.html#2222" class="Bound">f</a> <a id="2255" href="Data.Product.Base.html#2239" class="Bound">x</a><a id="2256" class="Symbol">))</a> <a id="2259" class="Symbol">→</a>
      <a id="2267" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2269" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2271" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2277" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2279" href="Data.Product.Base.html#2198" class="Bound">Q</a>
<a id="2281" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2285" href="Data.Product.Base.html#2285" class="Bound">f</a> <a id="2287" href="Data.Product.Base.html#2287" class="Bound">g</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2294" href="Data.Product.Base.html#2294" class="Bound">y</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">=</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Data.Product.Base.html#2285" class="Bound">f</a> <a id="2302" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2306" href="Data.Product.Base.html#2287" class="Bound">g</a> <a id="2308" href="Data.Product.Base.html#2294" class="Bound">y</a><a id="2309" class="Symbol">)</a>

<a id="map₁"></a><a id="2312" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="2317" class="Symbol">:</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2331" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2333" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2339" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2341" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="2343" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="2348" href="Data.Product.Base.html#2348" class="Bound">f</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2356" href="Data.Product.Base.html#2348" class="Bound">f</a> <a id="2358" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="2362" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2367" class="Symbol">:</a> <a id="2369" class="Symbol">∀</a> <a id="2371" class="Symbol">{</a><a id="2372" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2380" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2381" class="Symbol">}</a> <a id="2383" class="Symbol">{</a><a id="2384" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2396" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Data.Product.Base.html#2400" class="Bound">C</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2406" class="Symbol">→</a> <a id="2408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2412" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2413" class="Symbol">}</a> <a id="2415" class="Symbol">→</a>
       <a id="2424" class="Symbol">(∀</a> <a id="2427" class="Symbol">{</a><a id="2428" href="Data.Product.Base.html#2428" class="Bound">x</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2435" href="Data.Product.Base.html#2428" class="Bound">x</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Data.Product.Base.html#2400" class="Bound">C</a> <a id="2441" href="Data.Product.Base.html#2428" class="Bound">x</a><a id="2442" class="Symbol">)</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2448" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2450" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2456" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2458" href="Data.Product.Base.html#2400" class="Bound">C</a>
<a id="2460" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2465" href="Data.Product.Base.html#2465" class="Bound">f</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2473" href="Function.Base.html#704" class="Function">id</a> <a id="2476" href="Data.Product.Base.html#2465" class="Bound">f</a>

<a id="2479" class="Comment">-- A version of map where the output can depend on the input</a>
<a id="dmap"></a><a id="2540" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="2545" class="Symbol">:</a> <a id="2547" class="Symbol">∀</a> <a id="2549" class="Symbol">{</a><a id="2550" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2562" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2578" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2579" class="Symbol">}</a> <a id="2581" class="Symbol">{</a><a id="2582" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2584" class="Symbol">:</a> <a id="2586" class="Symbol">∀</a> <a id="2588" class="Symbol">{</a><a id="2589" href="Data.Product.Base.html#2589" class="Bound">a</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2596" href="Data.Product.Base.html#2589" class="Bound">a</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2602" href="Data.Product.Base.html#2589" class="Bound">a</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2610" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2611" class="Symbol">}</a> <a id="2613" class="Symbol">→</a>
       <a id="2622" class="Symbol">(</a><a id="2623" href="Data.Product.Base.html#2623" class="Bound">f</a> <a id="2625" class="Symbol">:</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Data.Product.Base.html#2628" class="Bound">a</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="2633" class="Symbol">)</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2639" href="Data.Product.Base.html#2628" class="Bound">a</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">→</a> <a id="2644" class="Symbol">(∀</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2649" class="Symbol">}</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Data.Product.Base.html#2652" class="Bound">b</a> <a id="2654" class="Symbol">:</a> <a id="2656" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2658" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2659" class="Symbol">)</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2665" href="Data.Product.Base.html#2652" class="Bound">b</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.Product.Base.html#2623" class="Bound">f</a> <a id="2670" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2671" class="Symbol">))</a> <a id="2674" class="Symbol">→</a>
       <a id="2683" class="Symbol">(</a><a id="2684" href="Data.Product.Base.html#2684" class="Bound">(</a><a id="2685" href="Data.Product.Base.html#2685" class="Bound">a</a> <a id="2687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2689" href="Data.Product.Base.html#2689" class="Bound">b</a><a id="2690" href="Data.Product.Base.html#2684" class="Bound">)</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2696" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2698" href="Data.Product.Base.html#2566" class="Bound">P</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">→</a> <a id="2703" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2708" href="Data.Product.Base.html#2685" class="Bound">a</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2714" href="Data.Product.Base.html#2689" class="Bound">b</a><a id="2715" class="Symbol">)</a>
<a id="2717" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="2722" href="Data.Product.Base.html#2722" class="Bound">f</a> <a id="2724" href="Data.Product.Base.html#2724" class="Bound">g</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Data.Product.Base.html#2727" class="Bound">x</a> <a id="2729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2731" href="Data.Product.Base.html#2731" class="Bound">y</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Data.Product.Base.html#2722" class="Bound">f</a> <a id="2738" href="Data.Product.Base.html#2727" class="Bound">x</a> <a id="2740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2742" href="Data.Product.Base.html#2724" class="Bound">g</a> <a id="2744" href="Data.Product.Base.html#2731" class="Bound">y</a>

<a id="zip"></a><a id="2747" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2751" class="Symbol">:</a> <a id="2753" class="Symbol">∀</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2762" class="Symbol">→</a> <a id="2764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2768" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2769" class="Symbol">}</a> <a id="2771" class="Symbol">{</a><a id="2772" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2784" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2785" class="Symbol">}</a> <a id="2787" class="Symbol">{</a><a id="2788" href="Data.Product.Base.html#2788" class="Bound">R</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2800" href="Data.Product.Base.html#374" class="Generalizable">r</a><a id="2801" class="Symbol">}</a> <a id="2803" class="Symbol">→</a>
      <a id="2811" class="Symbol">(</a><a id="2812" href="Data.Product.Base.html#2812" class="Bound Operator">_∙_</a> <a id="2816" class="Symbol">:</a> <a id="2818" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2824" class="Symbol">→</a> <a id="2826" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="2827" class="Symbol">)</a> <a id="2829" class="Symbol">→</a>
      <a id="2837" class="Symbol">(∀</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2843" href="Data.Product.Base.html#2843" class="Bound">y</a><a id="2844" class="Symbol">}</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2850" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2856" href="Data.Product.Base.html#2843" class="Bound">y</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="Data.Product.Base.html#2788" class="Bound">R</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2865" href="Data.Product.Base.html#2812" class="Bound Operator">∙</a> <a id="2867" href="Data.Product.Base.html#2843" class="Bound">y</a><a id="2868" class="Symbol">))</a> <a id="2871" class="Symbol">→</a>
      <a id="2879" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2881" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2883" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2889" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2891" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2897" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2899" href="Data.Product.Base.html#2788" class="Bound">R</a>
<a id="2901" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2905" href="Data.Product.Base.html#2905" class="Bound Operator">_∙_</a> <a id="2909" href="Data.Product.Base.html#2909" class="Bound Operator">_∘_</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Data.Product.Base.html#2914" class="Bound">a</a> <a id="2916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2918" href="Data.Product.Base.html#2918" class="Bound">p</a><a id="2919" class="Symbol">)</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Data.Product.Base.html#2922" class="Bound">b</a> <a id="2924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2926" href="Data.Product.Base.html#2926" class="Bound">q</a><a id="2927" class="Symbol">)</a> <a id="2929" class="Symbol">=</a> <a id="2931" class="Symbol">((</a><a id="2933" href="Data.Product.Base.html#2914" class="Bound">a</a> <a id="2935" href="Data.Product.Base.html#2905" class="Bound Operator">∙</a> <a id="2937" href="Data.Product.Base.html#2922" class="Bound">b</a><a id="2938" class="Symbol">)</a> <a id="2940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Data.Product.Base.html#2918" class="Bound">p</a> <a id="2945" href="Data.Product.Base.html#2909" class="Bound Operator">∘</a> <a id="2947" href="Data.Product.Base.html#2926" class="Bound">q</a><a id="2948" class="Symbol">))</a>

<a id="curry"></a><a id="2952" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="2958" class="Symbol">:</a> <a id="2960" class="Symbol">∀</a> <a id="2962" class="Symbol">{</a><a id="2963" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2971" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2972" class="Symbol">}</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2987" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">{</a><a id="2991" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="2993" class="Symbol">:</a> <a id="2995" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2997" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2999" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3007" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3008" class="Symbol">}</a> <a id="3010" class="Symbol">→</a>
        <a id="3020" class="Symbol">((</a><a id="3022" href="Data.Product.Base.html#3022" class="Bound">p</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3028" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="3030" href="Data.Product.Base.html#2975" class="Bound">B</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="3037" href="Data.Product.Base.html#3022" class="Bound">p</a><a id="3038" class="Symbol">)</a> <a id="3040" class="Symbol">→</a>
        <a id="3050" class="Symbol">((</a><a id="3052" href="Data.Product.Base.html#3052" class="Bound">x</a> <a id="3054" class="Symbol">:</a> <a id="3056" href="Data.Product.Base.html#2963" class="Bound">A</a><a id="3057" class="Symbol">)</a> <a id="3059" class="Symbol">→</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Data.Product.Base.html#3062" class="Bound">y</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="3068" href="Data.Product.Base.html#3052" class="Bound">x</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Data.Product.Base.html#3052" class="Bound">x</a> <a id="3078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3080" href="Data.Product.Base.html#3062" class="Bound">y</a><a id="3081" class="Symbol">))</a>
<a id="3084" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3090" href="Data.Product.Base.html#3090" class="Bound">f</a> <a id="3092" href="Data.Product.Base.html#3092" class="Bound">x</a> <a id="3094" href="Data.Product.Base.html#3094" class="Bound">y</a> <a id="3096" class="Symbol">=</a> <a id="3098" href="Data.Product.Base.html#3090" class="Bound">f</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.Product.Base.html#3092" class="Bound">x</a> <a id="3103" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3105" href="Data.Product.Base.html#3094" class="Bound">y</a><a id="3106" class="Symbol">)</a>

<a id="uncurry"></a><a id="3109" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3117" class="Symbol">:</a> <a id="3119" class="Symbol">∀</a> <a id="3121" class="Symbol">{</a><a id="3122" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3130" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="3131" class="Symbol">}</a> <a id="3133" class="Symbol">{</a><a id="3134" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3146" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3147" class="Symbol">}</a> <a id="3149" class="Symbol">{</a><a id="3150" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3152" class="Symbol">:</a> <a id="3154" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3156" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3158" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3160" class="Symbol">→</a> <a id="3162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3166" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3167" class="Symbol">}</a> <a id="3169" class="Symbol">→</a>
          <a id="3181" class="Symbol">((</a><a id="3183" href="Data.Product.Base.html#3183" class="Bound">x</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Data.Product.Base.html#3122" class="Bound">A</a><a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">→</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Data.Product.Base.html#3193" class="Bound">y</a> <a id="3195" class="Symbol">:</a> <a id="3197" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3199" href="Data.Product.Base.html#3183" class="Bound">x</a><a id="3200" class="Symbol">)</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.Product.Base.html#3183" class="Bound">x</a> <a id="3209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3211" href="Data.Product.Base.html#3193" class="Bound">y</a><a id="3212" class="Symbol">))</a> <a id="3215" class="Symbol">→</a>
          <a id="3227" class="Symbol">((</a><a id="3229" href="Data.Product.Base.html#3229" class="Bound">p</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3235" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3237" href="Data.Product.Base.html#3134" class="Bound">B</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3244" href="Data.Product.Base.html#3229" class="Bound">p</a><a id="3245" class="Symbol">)</a>
<a id="3247" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3255" href="Data.Product.Base.html#3255" class="Bound">f</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Data.Product.Base.html#3258" class="Bound">x</a> <a id="3260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3262" href="Data.Product.Base.html#3262" class="Bound">y</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Data.Product.Base.html#3255" class="Bound">f</a> <a id="3269" href="Data.Product.Base.html#3258" class="Bound">x</a> <a id="3271" href="Data.Product.Base.html#3262" class="Bound">y</a>

<a id="3274" class="Comment">-- Rewriting dependent products</a>
<a id="assocʳ"></a><a id="3306" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="3313" class="Symbol">:</a> <a id="3315" class="Symbol">{</a><a id="3316" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3318" class="Symbol">:</a> <a id="3320" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3322" class="Symbol">→</a> <a id="3324" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3328" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3329" class="Symbol">}</a> <a id="3331" class="Symbol">{</a><a id="3332" href="Data.Product.Base.html#3332" class="Bound">C</a> <a id="3334" class="Symbol">:</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Data.Product.Base.html#3337" class="Bound">a</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3348" href="Data.Product.Base.html#3337" class="Bound">a</a> <a id="3350" class="Symbol">→</a> <a id="3352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3356" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">→</a>
          <a id="3371" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3376" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3378" href="Data.Product.Base.html#3316" class="Bound">B</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3390" href="Data.Product.Base.html#3332" class="Bound">C</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3397" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3399" class="Symbol">(λ</a> <a id="3402" href="Data.Product.Base.html#3402" class="Bound">a</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3411" href="Data.Product.Base.html#3402" class="Bound">a</a><a id="3412" class="Symbol">)</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Data.Product.Base.html#3332" class="Bound">C</a> <a id="3417" href="Data.Product.Base.html#3402" class="Bound">a</a><a id="3418" class="Symbol">))</a>
<a id="3421" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="3428" class="Symbol">((</a><a id="3430" href="Data.Product.Base.html#3430" class="Bound">a</a> <a id="3432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3434" href="Data.Product.Base.html#3434" class="Bound">b</a><a id="3435" class="Symbol">)</a> <a id="3437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3439" href="Data.Product.Base.html#3439" class="Bound">c</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">=</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Data.Product.Base.html#3430" class="Bound">a</a> <a id="3447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Data.Product.Base.html#3434" class="Bound">b</a> <a id="3452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3454" href="Data.Product.Base.html#3439" class="Bound">c</a><a id="3455" class="Symbol">))</a>

<a id="assocˡ"></a><a id="3459" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="3466" class="Symbol">:</a> <a id="3468" class="Symbol">{</a><a id="3469" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3481" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3482" class="Symbol">}</a> <a id="3484" class="Symbol">{</a><a id="3485" href="Data.Product.Base.html#3485" class="Bound">C</a> <a id="3487" class="Symbol">:</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Data.Product.Base.html#3490" class="Bound">a</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3495" class="Symbol">)</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3501" href="Data.Product.Base.html#3490" class="Bound">a</a> <a id="3503" class="Symbol">→</a> <a id="3505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3509" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">→</a>
          <a id="3524" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3526" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3528" class="Symbol">(λ</a> <a id="3531" href="Data.Product.Base.html#3531" class="Bound">a</a> <a id="3533" class="Symbol">→</a> <a id="3535" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3540" href="Data.Product.Base.html#3531" class="Bound">a</a><a id="3541" class="Symbol">)</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Data.Product.Base.html#3485" class="Bound">C</a> <a id="3546" href="Data.Product.Base.html#3531" class="Bound">a</a><a id="3547" class="Symbol">))</a> <a id="3550" class="Symbol">→</a> <a id="3552" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3557" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3559" href="Data.Product.Base.html#3469" class="Bound">B</a><a id="3560" class="Symbol">)</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3571" href="Data.Product.Base.html#3485" class="Bound">C</a><a id="3572" class="Symbol">)</a>
<a id="3574" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Data.Product.Base.html#3582" class="Bound">a</a> <a id="3584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Data.Product.Base.html#3587" class="Bound">b</a> <a id="3589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3591" href="Data.Product.Base.html#3591" class="Bound">c</a><a id="3592" class="Symbol">))</a> <a id="3595" class="Symbol">=</a> <a id="3597" class="Symbol">((</a><a id="3599" href="Data.Product.Base.html#3582" class="Bound">a</a> <a id="3601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3603" href="Data.Product.Base.html#3587" class="Bound">b</a><a id="3604" class="Symbol">)</a> <a id="3606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3608" href="Data.Product.Base.html#3591" class="Bound">c</a><a id="3609" class="Symbol">)</a>

<a id="3612" class="Comment">-- Alternate form of associativity for dependent products</a>
<a id="3670" class="Comment">-- where the C parameter is uncurried.</a>
<a id="assocʳ-curried"></a><a id="3709" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="3724" class="Symbol">:</a> <a id="3726" class="Symbol">{</a><a id="3727" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3739" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3740" class="Symbol">}</a> <a id="3742" class="Symbol">{</a><a id="3743" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3749" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3751" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3753" class="Symbol">→</a> <a id="3755" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3759" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3760" class="Symbol">}</a> <a id="3762" class="Symbol">→</a>
                 <a id="3781" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3786" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3788" href="Data.Product.Base.html#3727" class="Bound">B</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3797" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3799" class="Symbol">(λ</a> <a id="3802" href="Data.Product.Base.html#3802" class="Bound">a</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3811" href="Data.Product.Base.html#3802" class="Bound">a</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3821" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3823" href="Data.Product.Base.html#3802" class="Bound">a</a><a id="3824" class="Symbol">))</a>
<a id="3827" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="3842" class="Symbol">((</a><a id="3844" href="Data.Product.Base.html#3844" class="Bound">a</a> <a id="3846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3848" href="Data.Product.Base.html#3848" class="Bound">b</a><a id="3849" class="Symbol">)</a> <a id="3851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3853" href="Data.Product.Base.html#3853" class="Bound">c</a><a id="3854" class="Symbol">)</a> <a id="3856" class="Symbol">=</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Data.Product.Base.html#3844" class="Bound">a</a> <a id="3861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Data.Product.Base.html#3848" class="Bound">b</a> <a id="3866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3868" href="Data.Product.Base.html#3853" class="Bound">c</a><a id="3869" class="Symbol">))</a>

<a id="assocˡ-curried"></a><a id="3873" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="3888" class="Symbol">:</a> <a id="3890" class="Symbol">{</a><a id="3891" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3897" class="Symbol">→</a> <a id="3899" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3903" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3904" class="Symbol">}</a> <a id="3906" class="Symbol">{</a><a id="3907" href="Data.Product.Base.html#3907" class="Bound">C</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3913" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3915" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3923" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3924" class="Symbol">}</a> <a id="3926" class="Symbol">→</a>
          <a id="3938" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3940" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3942" class="Symbol">(λ</a> <a id="3945" href="Data.Product.Base.html#3945" class="Bound">a</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3954" href="Data.Product.Base.html#3945" class="Bound">a</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3964" href="Data.Product.Base.html#3907" class="Bound">C</a> <a id="3966" href="Data.Product.Base.html#3945" class="Bound">a</a><a id="3967" class="Symbol">))</a> <a id="3970" class="Symbol">→</a> <a id="3972" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3977" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3979" href="Data.Product.Base.html#3891" class="Bound">B</a><a id="3980" class="Symbol">)</a> <a id="3982" href="Data.Product.Base.html#3907" class="Bound">C</a>
<a id="3984" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Data.Product.Base.html#4000" class="Bound">a</a> <a id="4002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Data.Product.Base.html#4005" class="Bound">b</a> <a id="4007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4009" href="Data.Product.Base.html#4009" class="Bound">c</a><a id="4010" class="Symbol">))</a> <a id="4013" class="Symbol">=</a> <a id="4015" class="Symbol">((</a><a id="4017" href="Data.Product.Base.html#4000" class="Bound">a</a> <a id="4019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4021" href="Data.Product.Base.html#4005" class="Bound">b</a><a id="4022" class="Symbol">)</a> <a id="4024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4026" href="Data.Product.Base.html#4009" class="Bound">c</a><a id="4027" class="Symbol">)</a>

<a id="4030" class="Comment">------------------------------------------------------------------------</a>
<a id="4103" class="Comment">-- Operations for non-dependent products</a>

<a id="4145" class="Comment">-- Any of the above operations for dependent products will also work for</a>
<a id="4218" class="Comment">-- non-dependent products but sometimes Agda has difficulty inferring</a>
<a id="4288" class="Comment">-- the non-dependency. Primed (′ = \prime) versions of the operations</a>
<a id="4358" class="Comment">-- are therefore provided below that sometimes have better inference</a>
<a id="4427" class="Comment">-- properties.</a>

<a id="zip′"></a><a id="4443" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="4448" class="Symbol">:</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4460" class="Symbol">)</a> <a id="4462" class="Symbol">→</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4467" class="Symbol">→</a> <a id="4469" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4471" class="Symbol">→</a> <a id="4473" href="Data.Product.Base.html#458" class="Generalizable">F</a><a id="4474" class="Symbol">)</a> <a id="4476" class="Symbol">→</a> <a id="4478" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4480" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4482" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4488" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4490" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4492" class="Symbol">→</a> <a id="4494" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="4496" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4498" href="Data.Product.Base.html#458" class="Generalizable">F</a>
<a id="4500" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="4505" href="Data.Product.Base.html#4505" class="Bound">f</a> <a id="4507" href="Data.Product.Base.html#4507" class="Bound">g</a> <a id="4509" class="Symbol">=</a> <a id="4511" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="4515" href="Data.Product.Base.html#4505" class="Bound">f</a> <a id="4517" href="Data.Product.Base.html#4507" class="Bound">g</a>

<a id="curry′"></a><a id="4520" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4532" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4534" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4536" class="Symbol">→</a> <a id="4538" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">→</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4546" class="Symbol">→</a> <a id="4548" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4553" class="Symbol">)</a>
<a id="4555" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Product.Base.html#2952" class="Function">curry</a>

<a id="uncurry′"></a><a id="4571" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4589" class="Symbol">→</a> <a id="4591" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4599" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4601" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4603" class="Symbol">→</a> <a id="4605" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4606" class="Symbol">)</a>
<a id="4608" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="map₂′"></a><a id="4628" href="Data.Product.Base.html#4628" class="Function">map₂′</a> <a id="4634" class="Symbol">:</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4639" class="Symbol">→</a> <a id="4641" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">→</a> <a id="4646" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4648" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4650" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4652" class="Symbol">→</a> <a id="4654" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4656" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4658" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="4660" href="Data.Product.Base.html#4628" class="Function">map₂′</a> <a id="4666" href="Data.Product.Base.html#4666" class="Bound">f</a> <a id="4668" class="Symbol">=</a> <a id="4670" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="4675" href="Data.Product.Base.html#4666" class="Bound">f</a>

<a id="dmap′"></a><a id="4678" href="Data.Product.Base.html#4678" class="Function">dmap′</a> <a id="4684" class="Symbol">:</a> <a id="4686" class="Symbol">∀</a> <a id="4688" class="Symbol">{</a><a id="4689" href="Data.Product.Base.html#4689" class="Bound">x</a> <a id="4691" href="Data.Product.Base.html#4691" class="Bound">y</a><a id="4692" class="Symbol">}</a> <a id="4694" class="Symbol">{</a><a id="4695" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4707" href="Data.Product.Base.html#4689" class="Bound">x</a><a id="4708" class="Symbol">}</a> <a id="4710" class="Symbol">{</a><a id="4711" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4723" href="Data.Product.Base.html#4691" class="Bound">y</a><a id="4724" class="Symbol">}</a> <a id="4726" class="Symbol">→</a>
        <a id="4736" class="Symbol">((</a><a id="4738" href="Data.Product.Base.html#4738" class="Bound">a</a> <a id="4740" class="Symbol">:</a> <a id="4742" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="4743" class="Symbol">)</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4749" href="Data.Product.Base.html#4738" class="Bound">a</a><a id="4750" class="Symbol">)</a> <a id="4752" class="Symbol">→</a> <a id="4754" class="Symbol">((</a><a id="4756" href="Data.Product.Base.html#4756" class="Bound">b</a> <a id="4758" class="Symbol">:</a> <a id="4760" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4761" class="Symbol">)</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4767" href="Data.Product.Base.html#4756" class="Bound">b</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">→</a>
        <a id="4780" class="Symbol">(</a><a id="4781" href="Data.Product.Base.html#4781" class="Bound">(</a><a id="4782" href="Data.Product.Base.html#4782" class="Bound">a</a> <a id="4784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4786" href="Data.Product.Base.html#4786" class="Bound">b</a><a id="4787" href="Data.Product.Base.html#4781" class="Bound">)</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4793" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4795" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">→</a> <a id="4800" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4802" href="Data.Product.Base.html#4782" class="Bound">a</a> <a id="4804" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4806" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4808" href="Data.Product.Base.html#4786" class="Bound">b</a>
<a id="4810" href="Data.Product.Base.html#4678" class="Function">dmap′</a> <a id="4816" href="Data.Product.Base.html#4816" class="Bound">f</a> <a id="4818" href="Data.Product.Base.html#4818" class="Bound">g</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="4827" href="Data.Product.Base.html#4816" class="Bound">f</a> <a id="4829" href="Data.Product.Base.html#4818" class="Bound">g</a>

<a id="_&lt;*&gt;_"></a><a id="4832" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a> <a id="4838" class="Symbol">:</a> <a id="4840" class="Symbol">∀</a> <a id="4842" class="Symbol">{</a><a id="4843" href="Data.Product.Base.html#4843" class="Bound">x</a> <a id="4845" href="Data.Product.Base.html#4845" class="Bound">y</a><a id="4846" class="Symbol">}</a> <a id="4848" class="Symbol">{</a><a id="4849" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4861" href="Data.Product.Base.html#4843" class="Bound">x</a><a id="4862" class="Symbol">}</a> <a id="4864" class="Symbol">{</a><a id="4865" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4877" href="Data.Product.Base.html#4845" class="Bound">y</a><a id="4878" class="Symbol">}</a> <a id="4880" class="Symbol">→</a>
        <a id="4890" class="Symbol">((</a><a id="4892" href="Data.Product.Base.html#4892" class="Bound">a</a> <a id="4894" class="Symbol">:</a> <a id="4896" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">→</a> <a id="4901" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4903" href="Data.Product.Base.html#4892" class="Bound">a</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4908" class="Symbol">((</a><a id="4910" href="Data.Product.Base.html#4910" class="Bound">b</a> <a id="4912" class="Symbol">:</a> <a id="4914" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4915" class="Symbol">)</a> <a id="4917" class="Symbol">→</a> <a id="4919" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4921" href="Data.Product.Base.html#4910" class="Bound">b</a><a id="4922" class="Symbol">)</a> <a id="4924" class="Symbol">→</a>
        <a id="4934" class="Symbol">(</a><a id="4935" href="Data.Product.Base.html#4935" class="Bound">(</a><a id="4936" href="Data.Product.Base.html#4936" class="Bound">a</a> <a id="4938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4940" href="Data.Product.Base.html#4940" class="Bound">b</a><a id="4941" href="Data.Product.Base.html#4935" class="Bound">)</a> <a id="4943" class="Symbol">:</a> <a id="4945" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4947" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4949" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4950" class="Symbol">)</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4956" href="Data.Product.Base.html#4936" class="Bound">a</a> <a id="4958" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4960" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4962" href="Data.Product.Base.html#4940" class="Bound">b</a>
<a id="4964" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a> <a id="4970" class="Symbol">=</a> <a id="4972" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4980" href="Data.Product.Base.html#4678" class="Function">dmap′</a>

<a id="4987" class="Comment">-- Operations that can only be defined for non-dependent products</a>

<a id="swap"></a><a id="5054" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5063" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5065" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5067" class="Symbol">→</a> <a id="5069" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5071" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5073" href="Data.Product.Base.html#388" class="Generalizable">A</a>
<a id="5075" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Data.Product.Base.html#5081" class="Bound">x</a> <a id="5083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5085" href="Data.Product.Base.html#5085" class="Bound">y</a><a id="5086" class="Symbol">)</a> <a id="5088" class="Symbol">=</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Data.Product.Base.html#5085" class="Bound">y</a> <a id="5093" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5095" href="Data.Product.Base.html#5081" class="Bound">x</a><a id="5096" class="Symbol">)</a>

<a id="_-×-_"></a><a id="5099" href="Data.Product.Base.html#5099" class="Function Operator">_-×-_</a> <a id="5105" class="Symbol">:</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5110" class="Symbol">→</a> <a id="5112" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5120" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">→</a> <a id="5125" class="Symbol">(</a><a id="5126" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5138" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">→</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5150" class="Symbol">→</a> <a id="5152" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5156" class="Symbol">_)</a>
<a id="5159" href="Data.Product.Base.html#5159" class="Bound">f</a> <a id="5161" href="Data.Product.Base.html#5099" class="Function Operator">-×-</a> <a id="5165" href="Data.Product.Base.html#5165" class="Bound">g</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Data.Product.Base.html#5159" class="Bound">f</a> <a id="5171" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5174" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5178" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5181" href="Data.Product.Base.html#5165" class="Bound">g</a>

<a id="_-,-_"></a><a id="5184" href="Data.Product.Base.html#5184" class="Function Operator">_-,-_</a> <a id="5190" class="Symbol">:</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">→</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5213" class="Symbol">→</a> <a id="5215" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">→</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5231" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5233" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5234" class="Symbol">)</a>
<a id="5236" href="Data.Product.Base.html#5236" class="Bound">f</a> <a id="5238" href="Data.Product.Base.html#5184" class="Function Operator">-,-</a> <a id="5242" href="Data.Product.Base.html#5242" class="Bound">g</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Data.Product.Base.html#5236" class="Bound">f</a> <a id="5248" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="5255" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5258" href="Data.Product.Base.html#5242" class="Bound">g</a>

<a id="5261" class="Comment">-- Rewriting non-dependent products</a>
<a id="assocʳ′"></a><a id="5297" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="5305" class="Symbol">:</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5310" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5312" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5313" class="Symbol">)</a> <a id="5315" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5317" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5319" class="Symbol">→</a> <a id="5321" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5323" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5328" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5330" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5331" class="Symbol">)</a>
<a id="5333" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="5341" class="Symbol">((</a><a id="5343" href="Data.Product.Base.html#5343" class="Bound">a</a> <a id="5345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5347" href="Data.Product.Base.html#5347" class="Bound">b</a><a id="5348" class="Symbol">)</a> <a id="5350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5352" href="Data.Product.Base.html#5352" class="Bound">c</a><a id="5353" class="Symbol">)</a> <a id="5355" class="Symbol">=</a> <a id="5357" class="Symbol">(</a><a id="5358" href="Data.Product.Base.html#5343" class="Bound">a</a> <a id="5360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Data.Product.Base.html#5347" class="Bound">b</a> <a id="5365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5367" href="Data.Product.Base.html#5352" class="Bound">c</a><a id="5368" class="Symbol">))</a>

<a id="assocˡ′"></a><a id="5372" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="5380" class="Symbol">:</a> <a id="5382" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5384" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5389" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5391" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">→</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5399" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5401" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5402" class="Symbol">)</a> <a id="5404" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5406" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="5408" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Data.Product.Base.html#5417" class="Bound">a</a> <a id="5419" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5421" class="Symbol">(</a><a id="5422" href="Data.Product.Base.html#5422" class="Bound">b</a> <a id="5424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5426" href="Data.Product.Base.html#5426" class="Bound">c</a><a id="5427" class="Symbol">))</a> <a id="5430" class="Symbol">=</a> <a id="5432" class="Symbol">((</a><a id="5434" href="Data.Product.Base.html#5417" class="Bound">a</a> <a id="5436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5438" href="Data.Product.Base.html#5422" class="Bound">b</a><a id="5439" class="Symbol">)</a> <a id="5441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5443" href="Data.Product.Base.html#5426" class="Bound">c</a><a id="5444" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Product.Function.Dependent.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Function.Dependent.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Dependent product combinators for propositional equality</a>
<a id="166" class="Comment">-- preserving functions</a>
<a id="190" class="Comment">------------------------------------------------------------------------</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">OPTIONS</a> <a id="276" class="Pragma">--cubical-compatible</a> <a id="297" class="Pragma">--safe</a> <a id="304" class="Symbol">#-}</a>

<a id="309" class="Keyword">module</a> <a id="316" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="399" class="Symbol">as</a> <a id="402" class="Module">Product</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="418" class="Symbol">;</a> <a id="420" href="Data.Product.Base.html#2173" class="Function">map</a><a id="423" class="Symbol">;</a> <a id="425" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="430" class="Symbol">;</a> <a id="432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="435" class="Symbol">)</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a><a id="487" class="Symbol">;</a> <a id="489" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Level.html" class="Module">Level</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="537" class="Symbol">;</a> <a id="539" href="Level.html#521" class="Function">0ℓ</a><a id="541" class="Symbol">)</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
  <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a><a id="601" class="Symbol">;</a> <a id="603" class="Keyword">module</a> <a id="610" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a><a id="629" class="Symbol">;</a> <a id="631" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a><a id="642" class="Symbol">;</a>
         <a id="653" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="664" class="Symbol">;</a> <a id="666" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="684" class="Symbol">;</a> <a id="686" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="697" class="Symbol">;</a> <a id="699" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="708" class="Symbol">;</a>
         <a id="719" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="735" class="Symbol">;</a> <a id="737" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="748" class="Symbol">;</a> <a id="750" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="760" class="Symbol">;</a> <a id="762" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Function.Base.html" class="Module">Function.Base</a> <a id="799" class="Keyword">using</a> <a id="805" class="Symbol">(</a><a id="806" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="809" class="Symbol">;</a> <a id="811" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="814" class="Symbol">;</a> <a id="816" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="820" class="Symbol">)</a>
<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a><a id="872" class="Symbol">;</a> <a id="874" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a><a id="877" class="Symbol">;</a> <a id="879" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a><a id="882" class="Symbol">;</a> <a id="884" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a><a id="889" class="Symbol">;</a> <a id="891" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a><a id="894" class="Symbol">;</a> <a id="896" href="Function.Construct.Identity.html#4000" class="Function">refl</a><a id="900" class="Symbol">)</a>
<a id="902" class="Keyword">open</a> <a id="907" class="Keyword">import</a> <a id="914" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="947" class="Keyword">using</a> <a id="953" class="Symbol">(</a><a id="954" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a><a id="957" class="Symbol">;</a> <a id="959" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a><a id="962" class="Symbol">)</a>
<a id="964" class="Keyword">open</a> <a id="969" class="Keyword">import</a> <a id="976" href="Function.Properties.Inverse.HalfAdjointEquivalence.html" class="Module">Function.Properties.Inverse.HalfAdjointEquivalence</a>
  <a id="1029" class="Keyword">using</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">_≃_</a><a id="1044" class="Symbol">;</a> <a id="1046" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a><a id="1049" class="Symbol">)</a>
<a id="1051" class="Keyword">open</a> <a id="1056" class="Keyword">import</a> <a id="1063" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
  <a id="1101" class="Keyword">using</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a><a id="1126" class="Symbol">;</a> <a id="1128" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a><a id="1157" class="Symbol">)</a>
<a id="1159" class="Keyword">open</a> <a id="1164" class="Keyword">import</a> <a id="1171" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1192" class="Keyword">using</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="1217" class="Symbol">;</a> <a id="1219" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1228" class="Symbol">;</a> <a id="1230" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="1248" class="Symbol">)</a>
<a id="1250" class="Keyword">open</a> <a id="1255" class="Keyword">import</a> <a id="1262" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1279" class="Keyword">open</a> <a id="1284" class="Keyword">import</a> <a id="1291" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1334" class="Symbol">as</a> <a id="1337" class="Module">≡</a> <a id="1339" class="Keyword">using</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1349" class="Symbol">)</a>
<a id="1351" class="Keyword">open</a> <a id="1356" class="Keyword">import</a> <a id="1363" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1412" class="Symbol">as</a> <a id="1415" class="Module">≡</a>
  <a id="1419" class="Keyword">using</a> <a id="1425" class="Symbol">(</a><a id="1426" class="Keyword">module</a> <a id="1433" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1444" class="Symbol">)</a>
<a id="1446" class="Keyword">open</a> <a id="1451" class="Keyword">import</a> <a id="1458" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="1486" class="Keyword">using</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a><a id="1498" class="Symbol">;</a> <a id="1500" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a><a id="1505" class="Symbol">)</a>

<a id="1508" class="Keyword">private</a>
  <a id="1518" class="Keyword">variable</a>
    <a id="1531" href="Data.Product.Function.Dependent.Propositional.html#1531" class="Generalizable">i</a> <a id="1533" href="Data.Product.Function.Dependent.Propositional.html#1533" class="Generalizable">a</a> <a id="1535" href="Data.Product.Function.Dependent.Propositional.html#1535" class="Generalizable">b</a> <a id="1537" href="Data.Product.Function.Dependent.Propositional.html#1537" class="Generalizable">c</a> <a id="1539" href="Data.Product.Function.Dependent.Propositional.html#1539" class="Generalizable">d</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1553" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1555" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1563" href="Data.Product.Function.Dependent.Propositional.html#1531" class="Generalizable">i</a>
    <a id="1569" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="1571" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1583" href="Data.Product.Function.Dependent.Propositional.html#1533" class="Generalizable">a</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- Functions</a>

<a id="1673" class="Keyword">module</a> <a id="1680" href="Data.Product.Function.Dependent.Propositional.html#1680" class="Module">_</a> <a id="1682" class="Keyword">where</a>
  <a id="1690" class="Keyword">open</a> <a id="1695" href="Function.Bundles.html#2041" class="Module">Func</a>

  <a id="1703" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="1707" class="Symbol">:</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Data.Product.Function.Dependent.Propositional.html#1710" class="Bound">I⟶J</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1718" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1720" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="1721" class="Symbol">)</a> <a id="1723" class="Symbol">→</a>
         <a id="1734" class="Symbol">(∀</a> <a id="1737" class="Symbol">{</a><a id="1738" href="Data.Product.Function.Dependent.Propositional.html#1738" class="Bound">i</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="1745" href="Data.Product.Function.Dependent.Propositional.html#1738" class="Bound">i</a> <a id="1747" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1749" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1755" href="Data.Product.Function.Dependent.Propositional.html#1710" class="Bound">I⟶J</a> <a id="1759" href="Data.Product.Function.Dependent.Propositional.html#1738" class="Bound">i</a><a id="1760" class="Symbol">))</a> <a id="1763" class="Symbol">→</a>
         <a id="1774" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1776" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1778" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="1780" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1782" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1784" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="1786" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="1790" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="1794" href="Data.Product.Function.Dependent.Propositional.html#1794" class="Bound">I⟶J</a> <a id="1798" href="Data.Product.Function.Dependent.Propositional.html#1798" class="Bound">A⟶B</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="1808" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1810" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1826" href="Data.Product.Function.Dependent.Propositional.html#1794" class="Bound">I⟶J</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1835" href="Data.Product.Function.Dependent.Propositional.html#1798" class="Bound">A⟶B</a><a id="1838" class="Symbol">)</a>

<a id="1841" class="Comment">------------------------------------------------------------------------</a>
<a id="1914" class="Comment">-- Equivalences</a>

<a id="1931" class="Keyword">module</a> <a id="1938" href="Data.Product.Function.Dependent.Propositional.html#1938" class="Module">_</a> <a id="1940" class="Keyword">where</a>
  <a id="1948" class="Keyword">open</a> <a id="1953" href="Function.Bundles.html#2863" class="Module">Surjection</a>

  <a id="1967" href="Data.Product.Function.Dependent.Propositional.html#1967" class="Function">Σ-⇔</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Data.Product.Function.Dependent.Propositional.html#1974" class="Bound">I↠J</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1982" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1984" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">→</a>
         <a id="1998" class="Symbol">(∀</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Data.Product.Function.Dependent.Propositional.html#2002" class="Bound">i</a><a id="2003" class="Symbol">}</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2009" href="Data.Product.Function.Dependent.Propositional.html#2002" class="Bound">i</a> <a id="2011" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2013" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2019" href="Data.Product.Function.Dependent.Propositional.html#1974" class="Bound">I↠J</a> <a id="2023" href="Data.Product.Function.Dependent.Propositional.html#2002" class="Bound">i</a><a id="2024" class="Symbol">))</a> <a id="2027" class="Symbol">→</a>
         <a id="2038" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2040" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="2042" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2044" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2046" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2048" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="2050" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="2054" href="Data.Product.Function.Dependent.Propositional.html#1967" class="Function">Σ-⇔</a> <a id="2058" class="Symbol">{</a><a id="2059" class="Argument">B</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Data.Product.Function.Dependent.Propositional.html#2063" class="Bound">B</a><a id="2064" class="Symbol">}</a> <a id="2066" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a> <a id="2070" href="Data.Product.Function.Dependent.Propositional.html#2070" class="Bound">A⇔B</a> <a id="2074" class="Symbol">=</a> <a id="2076" href="Function.Bundles.html#13497" class="Function">mk⇔</a>
    <a id="2084" class="Symbol">(</a><a id="2085" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Function.Bundles.html#2920" class="Field">to</a>  <a id="2094" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="2115" href="Data.Product.Function.Dependent.Propositional.html#2070" class="Bound">A⇔B</a><a id="2118" class="Symbol">))</a>
    <a id="2125" class="Symbol">(</a><a id="2126" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="2135" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="2158" href="Data.Product.Function.Dependent.Propositional.html#2070" class="Bound">A⇔B</a> <a id="2162" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2164" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2172" href="Data.Product.Function.Dependent.Propositional.html#2063" class="Bound">B</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2200" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a> <a id="2204" class="Symbol">_)</a> <a id="2207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="2213" class="Symbol">))))</a>

  <a id="2221" class="Comment">-- See also Data.Product.Relation.Binary.Pointwise.Dependent.WithK.↣.</a>

<a id="2292" class="Comment">------------------------------------------------------------------------</a>
<a id="2365" class="Comment">-- Injections</a>

<a id="2380" class="Keyword">module</a> <a id="2387" href="Data.Product.Function.Dependent.Propositional.html#2387" class="Module">_</a> <a id="2389" class="Keyword">where</a>

  <a id="2398" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="2402" class="Symbol">:</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Data.Product.Function.Dependent.Propositional.html#2405" class="Bound">I↔J</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="2413" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2415" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="2416" class="Symbol">)</a> <a id="2418" class="Symbol">→</a>
         <a id="2429" class="Symbol">(∀</a> <a id="2432" class="Symbol">{</a><a id="2433" href="Data.Product.Function.Dependent.Propositional.html#2433" class="Bound">i</a><a id="2434" class="Symbol">}</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2440" href="Data.Product.Function.Dependent.Propositional.html#2433" class="Bound">i</a> <a id="2442" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2444" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="2458" href="Data.Product.Function.Dependent.Propositional.html#2405" class="Bound">I↔J</a> <a id="2462" href="Data.Product.Function.Dependent.Propositional.html#2433" class="Bound">i</a><a id="2463" class="Symbol">))</a> <a id="2466" class="Symbol">→</a>
         <a id="2477" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2479" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="2481" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2483" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2485" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2487" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="2489" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="2493" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="2497" class="Symbol">{</a><a id="2498" class="Argument">I</a> <a id="2500" class="Symbol">=</a> <a id="2502" href="Data.Product.Function.Dependent.Propositional.html#2502" class="Bound">I</a><a id="2503" class="Symbol">}</a> <a id="2505" class="Symbol">{</a><a id="2506" class="Argument">J</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Data.Product.Function.Dependent.Propositional.html#2510" class="Bound">J</a><a id="2511" class="Symbol">}</a> <a id="2513" class="Symbol">{</a><a id="2514" class="Argument">A</a> <a id="2516" class="Symbol">=</a> <a id="2518" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a><a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">{</a><a id="2522" class="Argument">B</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a><a id="2527" class="Symbol">}</a> <a id="2529" href="Data.Product.Function.Dependent.Propositional.html#2529" class="Bound">I↔J</a> <a id="2533" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="2543" href="Data.Product.Function.Dependent.Propositional.html#4597" class="Function">to-injective</a>
    <a id="2560" class="Keyword">where</a>
    <a id="2570" class="Keyword">open</a> <a id="2575" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

    <a id="2594" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="2598" class="Symbol">=</a> <a id="2600" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="2604" href="Data.Product.Function.Dependent.Propositional.html#2529" class="Bound">I↔J</a>

    <a id="2613" href="Data.Product.Function.Dependent.Propositional.html#2613" class="Function">subst-application′</a> <a id="2632" class="Symbol">:</a>
      <a id="2640" class="Keyword">let</a> <a id="2644" class="Keyword">open</a> <a id="2649" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Module Operator">_≃_</a> <a id="2653" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="2657" class="Keyword">in</a>
      <a id="2666" class="Symbol">{</a><a id="2667" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a> <a id="2670" href="Data.Product.Function.Dependent.Propositional.html#2670" class="Bound">x₂</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="Data.Product.Function.Dependent.Propositional.html#2502" class="Bound">I</a><a id="2676" class="Symbol">}</a> <a id="2678" class="Symbol">{</a><a id="2679" href="Data.Product.Function.Dependent.Propositional.html#2679" class="Bound">y</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2695" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a><a id="2697" class="Symbol">))}</a>
      <a id="2707" class="Symbol">(</a><a id="2708" href="Data.Product.Function.Dependent.Propositional.html#2708" class="Bound">g</a> <a id="2710" class="Symbol">:</a> <a id="2712" class="Symbol">∀</a> <a id="2714" href="Data.Product.Function.Dependent.Propositional.html#2714" class="Bound">x</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2730" href="Data.Product.Function.Dependent.Propositional.html#2714" class="Bound">x</a><a id="2731" class="Symbol">))</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2742" href="Data.Product.Function.Dependent.Propositional.html#2714" class="Bound">x</a><a id="2743" class="Symbol">))</a>
      <a id="2752" class="Symbol">(</a><a id="2753" href="Data.Product.Function.Dependent.Propositional.html#2753" class="Bound">eq</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2761" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a> <a id="2764" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2766" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2769" href="Data.Product.Function.Dependent.Propositional.html#2670" class="Bound">x₂</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">→</a>
      <a id="2781" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2789" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2791" href="Data.Product.Function.Dependent.Propositional.html#2753" class="Bound">eq</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Data.Product.Function.Dependent.Propositional.html#2708" class="Bound">g</a> <a id="2797" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a> <a id="2800" href="Data.Product.Function.Dependent.Propositional.html#2679" class="Bound">y</a><a id="2801" class="Symbol">)</a> <a id="2803" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2805" href="Data.Product.Function.Dependent.Propositional.html#2708" class="Bound">g</a> <a id="2807" href="Data.Product.Function.Dependent.Propositional.html#2670" class="Bound">x₂</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2819" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2829" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="2834" href="Data.Product.Function.Dependent.Propositional.html#2753" class="Bound">eq</a><a id="2836" class="Symbol">)</a> <a id="2838" href="Data.Product.Function.Dependent.Propositional.html#2679" class="Bound">y</a><a id="2839" class="Symbol">)</a>
    <a id="2845" href="Data.Product.Function.Dependent.Propositional.html#2613" class="Function">subst-application′</a> <a id="2864" class="Symbol">{</a><a id="2865" href="Data.Product.Function.Dependent.Propositional.html#2865" class="Bound">x₁</a><a id="2867" class="Symbol">}</a> <a id="2869" class="Symbol">{</a><a id="2870" href="Data.Product.Function.Dependent.Propositional.html#2870" class="Bound">x₂</a><a id="2872" class="Symbol">}</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="2876" class="Symbol">}</a> <a id="2878" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="2880" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="2883" class="Symbol">=</a>
      <a id="2891" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2899" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2901" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="2907" href="Data.Product.Function.Dependent.Propositional.html#2865" class="Bound">x₁</a> <a id="2910" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="2911" class="Symbol">)</a>                      <a id="2934" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2953" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2955" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a><a id="2957" class="Symbol">)</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="2976" class="Symbol">_</a> <a id="2978" class="Symbol">_))</a> <a id="2982" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="2990" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2998" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3000" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3011" href="Data.Product.Function.Dependent.Propositional.html#2865" class="Bound">x₁</a><a id="3013" class="Symbol">)</a> <a id="3015" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="3016" class="Symbol">)</a>                <a id="3033" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3036" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">≡.subst-application</a> <a id="3056" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3058" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3061" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="3064" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3072" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3079" href="Data.Product.Function.Dependent.Propositional.html#2870" class="Bound">x₂</a><a id="3081" class="Symbol">)</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3092" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3094" class="Symbol">(</a><a id="3095" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3102" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3107" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a><a id="3109" class="Symbol">)</a> <a id="3111" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="3112" class="Symbol">)</a>  <a id="3115" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3118" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="3127" class="Symbol">_</a> <a id="3129" class="Symbol">_</a> <a id="3131" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3139" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3141" href="Data.Product.Function.Dependent.Propositional.html#2870" class="Bound">x₂</a> <a id="3144" class="Symbol">(</a><a id="3145" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3153" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3163" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3168" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a><a id="3170" class="Symbol">)</a> <a id="3172" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="3173" class="Symbol">)</a>        <a id="3182" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="3190" class="Keyword">where</a>
      <a id="3202" class="Keyword">open</a> <a id="3207" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Module Operator">_≃_</a> <a id="3211" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a>

      <a id="3222" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3225" class="Symbol">:</a> <a id="3227" class="Symbol">∀</a> <a id="3229" href="Data.Product.Function.Dependent.Propositional.html#3229" class="Bound">x</a> <a id="3231" class="Symbol">→</a> <a id="3233" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3241" href="Data.Product.Function.Dependent.Propositional.html#3229" class="Bound">x</a><a id="3242" class="Symbol">)</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3248" href="Data.Product.Function.Dependent.Propositional.html#3229" class="Bound">x</a>
      <a id="3256" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3259" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a> <a id="3261" class="Symbol">=</a>
        <a id="3271" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3279" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3299" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a><a id="3300" class="Symbol">)</a> <a id="3302" href="Function.Base.html#1134" class="Function Operator">∘</a>
        <a id="3312" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3320" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a><a id="3321" class="Symbol">)</a> <a id="3323" href="Function.Base.html#1134" class="Function Operator">∘</a>
        <a id="3333" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3341" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3358" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3381" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a><a id="3382" class="Symbol">)))</a>

      <a id="3393" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="3402" class="Symbol">:</a> <a id="3404" class="Symbol">∀</a> <a id="3406" href="Data.Product.Function.Dependent.Propositional.html#3406" class="Bound">x</a> <a id="3408" href="Data.Product.Function.Dependent.Propositional.html#3408" class="Bound">y</a> <a id="3410" class="Symbol">→</a> <a id="3412" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3419" href="Data.Product.Function.Dependent.Propositional.html#3406" class="Bound">x</a><a id="3420" class="Symbol">)</a> <a id="3422" href="Data.Product.Function.Dependent.Propositional.html#3408" class="Bound">y</a> <a id="3424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3426" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3428" href="Data.Product.Function.Dependent.Propositional.html#3406" class="Bound">x</a> <a id="3430" href="Data.Product.Function.Dependent.Propositional.html#3408" class="Bound">y</a>
      <a id="3438" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="3447" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a> <a id="3449" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a> <a id="3451" class="Symbol">=</a>
        <a id="3461" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3469" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3493" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3494" class="Symbol">))</a>
          <a id="3507" class="Symbol">(</a><a id="3508" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3520" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3521" class="Symbol">))</a> <a id="3524" href="Function.Base.html#1993" class="Function Operator">$</a>
           <a id="3537" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3545" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3562" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3589" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3590" class="Symbol">))))</a> <a id="3595" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a><a id="3596" class="Symbol">)</a>  <a id="3599" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3602" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3609" class="Symbol">(λ</a> <a id="3612" href="Data.Product.Function.Dependent.Propositional.html#3612" class="Bound">p</a> <a id="3614" class="Symbol">→</a> <a id="3616" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3624" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3626" href="Data.Product.Function.Dependent.Propositional.html#3612" class="Bound">p</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3641" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3642" class="Symbol">))</a>
                                                                                                           <a id="3752" class="Symbol">(</a><a id="3753" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3761" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3778" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3783" href="Data.Product.Function.Dependent.Propositional.html#3612" class="Bound">p</a><a id="3784" class="Symbol">))</a> <a id="3787" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a><a id="3788" class="Symbol">)))</a>
                                                                               <a id="3871" class="Symbol">(</a><a id="3872" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Function">left-right</a> <a id="3890" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3891" class="Symbol">))</a> <a id="3894" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="3904" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3912" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3922" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Function">left-inverse-of</a> <a id="3942" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3943" class="Symbol">))</a>
          <a id="3956" class="Symbol">(</a><a id="3957" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3969" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3970" class="Symbol">))</a> <a id="3973" href="Function.Base.html#1993" class="Function Operator">$</a>
           <a id="3986" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3994" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a>
             <a id="4009" class="Symbol">(</a><a id="4010" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4024" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4037" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4040" class="Symbol">(</a><a id="4041" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Function">left-inverse-of</a> <a id="4057" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="4058" class="Symbol">))))</a>
             <a id="4076" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a><a id="4077" class="Symbol">)</a>                                                           <a id="4137" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4140" href="Data.Product.Function.Dependent.Propositional.html#4249" class="Function">lemma</a> <a id="4146" class="Symbol">_</a> <a id="4148" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

        <a id="4159" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="4161" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a> <a id="4163" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a>                                                             <a id="4225" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="4235" class="Keyword">where</a>
        <a id="4249" href="Data.Product.Function.Dependent.Propositional.html#4249" class="Function">lemma</a> <a id="4255" class="Symbol">:</a> <a id="4257" class="Symbol">∀</a> <a id="4259" class="Symbol">{</a><a id="4260" href="Data.Product.Function.Dependent.Propositional.html#4260" class="Bound">x′</a><a id="4262" class="Symbol">}</a> <a id="4264" href="Data.Product.Function.Dependent.Propositional.html#4264" class="Bound">eq</a> <a id="4267" class="Symbol">{</a><a id="4268" href="Data.Product.Function.Dependent.Propositional.html#4268" class="Bound">y</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4284" href="Data.Product.Function.Dependent.Propositional.html#4260" class="Bound">x′</a><a id="4286" class="Symbol">))}</a> <a id="4290" class="Symbol">→</a>
                  <a id="4310" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4318" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="4320" class="Symbol">(</a><a id="4321" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4328" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4331" href="Data.Product.Function.Dependent.Propositional.html#4264" class="Bound">eq</a><a id="4333" class="Symbol">)</a>
                    <a id="4355" class="Symbol">(</a><a id="4356" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4368" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="4369" class="Symbol">))</a>
                      <a id="4394" class="Symbol">(</a><a id="4395" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4403" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4412" class="Symbol">(</a><a id="4413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4420" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4433" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4436" href="Data.Product.Function.Dependent.Propositional.html#4264" class="Bound">eq</a><a id="4438" class="Symbol">)))</a> <a id="4442" href="Data.Product.Function.Dependent.Propositional.html#4268" class="Bound">y</a><a id="4443" class="Symbol">))</a> <a id="4446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="4466" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="4468" href="Data.Product.Function.Dependent.Propositional.html#4260" class="Bound">x′</a> <a id="4471" href="Data.Product.Function.Dependent.Propositional.html#4268" class="Bound">y</a>
        <a id="4481" href="Data.Product.Function.Dependent.Propositional.html#4249" class="Function">lemma</a> <a id="4487" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="4494" class="Symbol">=</a> <a id="4496" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="4508" class="Keyword">open</a> <a id="4513" href="Function.Bundles.html#2413" class="Module">Injection</a>

    <a id="4528" href="Data.Product.Function.Dependent.Propositional.html#4528" class="Function">to′</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4536" href="Data.Product.Function.Dependent.Propositional.html#2502" class="Bound">I</a> <a id="4538" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4540" class="Symbol">→</a> <a id="4542" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4544" href="Data.Product.Function.Dependent.Propositional.html#2510" class="Bound">J</a> <a id="4546" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a>
    <a id="4552" href="Data.Product.Function.Dependent.Propositional.html#4528" class="Function">to′</a> <a id="4556" class="Symbol">=</a> <a id="4558" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="4578" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Function.Bundles.html#2469" class="Field">to</a> <a id="4587" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="4590" class="Symbol">)</a>

    <a id="4597" href="Data.Product.Function.Dependent.Propositional.html#4597" class="Function">to-injective</a> <a id="4610" class="Symbol">:</a> <a id="4612" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4622" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4626" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4630" href="Data.Product.Function.Dependent.Propositional.html#4528" class="Function">to′</a>
    <a id="4638" href="Data.Product.Function.Dependent.Propositional.html#4597" class="Function">to-injective</a> <a id="4651" class="Symbol">{(</a><a id="4653" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a> <a id="4656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4658" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="4660" class="Symbol">)}</a> <a id="4663" class="Symbol">{(</a><a id="4665" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a> <a id="4668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4670" href="Data.Product.Function.Dependent.Propositional.html#4670" class="Bound">y₂</a><a id="4672" class="Symbol">)}</a> <a id="4675" class="Symbol">=</a>

      <a id="4684" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="4692" href="Function.Base.html#3645" class="Function Operator">∘′</a>

      <a id="4702" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">_≃_.injective</a> <a id="4721" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="4724" class="Symbol">)</a> <a id="4726" class="Symbol">(λ</a> <a id="4729" class="Symbol">{</a><a id="4730" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="4733" class="Symbol">}</a> <a id="4735" href="Data.Product.Function.Dependent.Propositional.html#4735" class="Bound">eq₂</a> <a id="4739" class="Symbol">→</a> <a id="4741" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="4751" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="4755" class="Symbol">(</a>
              <a id="4771" href="Function.Bundles.html#2469" class="Field">to</a> <a id="4774" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4787" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">_≃_.injective</a> <a id="4804" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="4808" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="4811" class="Symbol">)</a> <a id="4813" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="4815" class="Symbol">)</a>             <a id="4829" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

              <a id="4848" class="Symbol">(</a><a id="4849" class="Keyword">let</a> <a id="4853" href="Data.Product.Function.Dependent.Propositional.html#4853" class="Bound">eq</a> <a id="4856" class="Symbol">=</a>
                      <a id="4880" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="4916" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="4920" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="4922" class="Symbol">))</a>
                        <a id="4949" class="Symbol">(</a><a id="4950" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="4976" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="4979" class="Symbol">)</a> <a id="4981" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="4984" class="Symbol">)</a>
                          <a id="5012" class="Symbol">(</a><a id="5013" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5042" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5046" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="5048" class="Symbol">)</a>
                            <a id="5078" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="5084" class="Symbol">))</a> <a id="5087" class="Keyword">in</a>
              <a id="5104" href="Function.Bundles.html#2469" class="Field">to</a> <a id="5107" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="5120" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="5122" href="Data.Product.Function.Dependent.Propositional.html#4853" class="Bound">eq</a> <a id="5125" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="5127" class="Symbol">))</a>                                   <a id="5164" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5167" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5174" class="Symbol">(λ</a> <a id="5177" href="Data.Product.Function.Dependent.Propositional.html#5177" class="Bound">p</a> <a id="5179" class="Symbol">→</a> <a id="5181" href="Function.Bundles.html#2469" class="Field">to</a> <a id="5184" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a>
                                                                                             <a id="5281" class="Symbol">(</a><a id="5282" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="5290" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a>
                                                                                               <a id="5387" class="Symbol">(</a><a id="5388" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5424" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5428" class="Symbol">_))</a>
                                                                                                  <a id="5530" class="Symbol">(</a><a id="5531" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5539" class="Symbol">(</a><a id="5540" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="5557" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="5560" class="Symbol">)</a> <a id="5562" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="5565" class="Symbol">)</a> <a id="5567" href="Data.Product.Function.Dependent.Propositional.html#5177" class="Bound">p</a><a id="5568" class="Symbol">))</a>
                                                                                               <a id="5666" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="5668" class="Symbol">))</a>
                                                                               <a id="5750" class="Symbol">(</a><a id="5751" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">≡.trans-reflʳ</a> <a id="5765" class="Symbol">_)</a> <a id="5768" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="5785" class="Symbol">(</a><a id="5786" class="Keyword">let</a> <a id="5790" href="Data.Product.Function.Dependent.Propositional.html#5790" class="Bound">eq</a> <a id="5793" class="Symbol">=</a> <a id="5795" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5831" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5835" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="5837" class="Symbol">))</a>
                          <a id="5866" class="Symbol">(</a><a id="5867" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5875" class="Symbol">(</a><a id="5876" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5883" class="Symbol">(</a><a id="5884" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="5893" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="5896" class="Symbol">)</a> <a id="5898" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="5901" class="Symbol">)</a>
                            <a id="5931" class="Symbol">(</a><a id="5932" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5952" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5956" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="5958" class="Symbol">))</a> <a id="5961" class="Keyword">in</a>
              <a id="5978" href="Function.Bundles.html#2469" class="Field">to</a> <a id="5981" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="5994" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="5996" href="Data.Product.Function.Dependent.Propositional.html#5790" class="Bound">eq</a> <a id="5999" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="6001" class="Symbol">))</a>                                  <a id="6037" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6040" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6051" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="6054" class="Symbol">)</a>
                                                                               <a id="6135" class="Symbol">(</a><a id="6136" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">≡.subst-subst</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6185" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6189" class="Symbol">_))))</a> <a id="6195" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="6212" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6215" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="6219" class="Symbol">((</a><a id="6221" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6229" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="6240" class="Symbol">(</a><a id="6241" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="6258" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="6261" class="Symbol">)</a> <a id="6263" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="6266" class="Symbol">)</a>
                             <a id="6297" class="Symbol">(</a><a id="6298" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6318" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6322" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="6324" class="Symbol">))</a> <a id="6327" href="Function.Base.html#1993" class="Function Operator">$</a>
               <a id="6344" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6352" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6361" class="Symbol">(</a><a id="6362" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6382" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6386" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="6388" class="Symbol">))</a> <a id="6391" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="6393" class="Symbol">))</a>      <a id="6401" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6404" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6415" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="6418" class="Symbol">)</a>
                                                                               <a id="6499" class="Symbol">(</a><a id="6500" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6506" class="Symbol">(</a><a id="6507" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">≡.subst-subst</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="6539" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="6542" class="Symbol">)</a> <a id="6544" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="6547" class="Symbol">)))</a> <a id="6551" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="6567" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6570" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="6574" class="Symbol">(</a>
              <a id="6590" class="Symbol">(</a><a id="6591" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6599" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6622" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6626" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="6628" class="Symbol">)</a> <a id="6630" href="Function.Base.html#1993" class="Function Operator">$</a>
               <a id="6647" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6655" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6657" class="Symbol">(</a><a id="6658" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="6675" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="6678" class="Symbol">)</a> <a id="6680" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="6683" class="Symbol">)</a> <a id="6685" href="Function.Base.html#1993" class="Function Operator">$</a>
               <a id="6702" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6710" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6719" class="Symbol">(</a><a id="6720" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6740" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6744" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="6746" class="Symbol">))</a> <a id="6749" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="6751" class="Symbol">))</a>      <a id="6759" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6762" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6768" class="Symbol">(</a><a id="6769" href="Data.Product.Function.Dependent.Propositional.html#2613" class="Function">subst-application′</a>
                                                                                      <a id="6874" class="Symbol">(λ</a> <a id="6877" href="Data.Product.Function.Dependent.Propositional.html#6877" class="Bound">x</a> <a id="6879" href="Data.Product.Function.Dependent.Propositional.html#6879" class="Bound">y</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6886" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a>
                                                                                                 <a id="6987" class="Symbol">(</a><a id="6988" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6996" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7019" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7023" href="Data.Product.Function.Dependent.Propositional.html#6877" class="Bound">x</a><a id="7024" class="Symbol">)</a> <a id="7026" href="Data.Product.Function.Dependent.Propositional.html#6879" class="Bound">y</a><a id="7027" class="Symbol">))</a>
                                                                                      <a id="7116" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="7119" class="Symbol">)</a> <a id="7121" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="7137" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7145" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7147" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7155" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7159" href="Function.Base.html#1993" class="Function Operator">$</a>
                 <a id="7178" class="Symbol">(</a><a id="7179" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7187" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7210" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7214" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7216" class="Symbol">)</a> <a id="7218" href="Function.Base.html#1993" class="Function Operator">$</a>
                  <a id="7238" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7246" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7248" class="Symbol">(</a><a id="7249" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="7255" class="Symbol">(</a><a id="7256" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7276" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7280" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7282" class="Symbol">))</a> <a id="7285" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7287" class="Symbol">))</a>  <a id="7291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7294" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7310" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7312" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7316" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7318" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7321" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="7324" class="Symbol">)</a>
                                                                               <a id="7405" class="Symbol">(</a><a id="7406" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">≡.subst-subst</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="7427" class="Symbol">(</a><a id="7428" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7448" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7452" class="Symbol">_)))</a> <a id="7457" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="7474" class="Symbol">(</a><a id="7475" class="Keyword">let</a> <a id="7479" href="Data.Product.Function.Dependent.Propositional.html#7479" class="Bound">eq</a> <a id="7482" class="Symbol">=</a> <a id="7484" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="7492" class="Symbol">(</a><a id="7493" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7520" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7524" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7526" class="Symbol">))</a>
                          <a id="7555" class="Symbol">(</a><a id="7556" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7576" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7580" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7582" class="Symbol">)</a> <a id="7584" class="Keyword">in</a>
              <a id="7601" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7609" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7611" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7619" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7623" class="Symbol">(</a><a id="7624" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7632" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7634" href="Data.Product.Function.Dependent.Propositional.html#7479" class="Bound">eq</a> <a id="7637" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7639" class="Symbol">)))</a>                  <a id="7660" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7663" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="7670" class="Symbol">(λ</a> <a id="7673" href="Data.Product.Function.Dependent.Propositional.html#7673" class="Bound">p</a> <a id="7675" class="Symbol">→</a> <a id="7677" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7685" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7687" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7691" class="Symbol">(</a><a id="7692" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7695" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7699" class="Symbol">(</a><a id="7700" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7708" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7710" href="Data.Product.Function.Dependent.Propositional.html#7673" class="Bound">p</a> <a id="7712" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7714" class="Symbol">)))</a>
                                                                              <a id="7796" class="Symbol">(</a><a id="7797" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">≡.trans-symˡ</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7831" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7835" class="Symbol">_))</a> <a id="7839" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="7855" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7863" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7865" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7869" class="Symbol">(</a><a id="7870" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7873" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7886" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7888" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7895" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7897" class="Symbol">))</a>               <a id="7914" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

              <a id="7933" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7941" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7943" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7947" class="Symbol">(</a><a id="7948" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7951" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7955" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7957" class="Symbol">)</a>                                  <a id="7992" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7995" href="Data.Product.Function.Dependent.Propositional.html#4735" class="Bound">eq₂</a> <a id="7999" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="8016" href="Function.Bundles.html#2469" class="Field">to</a> <a id="8019" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="8023" href="Data.Product.Function.Dependent.Propositional.html#4670" class="Bound">y₂</a>                                                  <a id="8075" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

        <a id="8086" class="Symbol">))</a> <a id="8089" href="Function.Base.html#1134" class="Function Operator">∘</a>

      <a id="8098" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a>

<a id="8107" class="Comment">------------------------------------------------------------------------</a>
<a id="8180" class="Comment">-- Surjections</a>

<a id="8196" class="Keyword">module</a> <a id="8203" href="Data.Product.Function.Dependent.Propositional.html#8203" class="Module">_</a> <a id="8205" class="Keyword">where</a>
  <a id="8213" class="Keyword">open</a> <a id="8218" href="Function.Bundles.html#2863" class="Module">Surjection</a>

  <a id="8232" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="8236" class="Symbol">:</a> <a id="8238" class="Symbol">(</a><a id="8239" href="Data.Product.Function.Dependent.Propositional.html#8239" class="Bound">I↠J</a> <a id="8243" class="Symbol">:</a> <a id="8245" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="8247" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8249" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="8250" class="Symbol">)</a> <a id="8252" class="Symbol">→</a>
       <a id="8261" class="Symbol">(∀</a> <a id="8264" class="Symbol">{</a><a id="8265" href="Data.Product.Function.Dependent.Propositional.html#8265" class="Bound">x</a><a id="8266" class="Symbol">}</a> <a id="8268" class="Symbol">→</a> <a id="8270" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="8272" href="Data.Product.Function.Dependent.Propositional.html#8265" class="Bound">x</a> <a id="8274" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8276" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="8278" class="Symbol">(</a><a id="8279" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8282" href="Data.Product.Function.Dependent.Propositional.html#8239" class="Bound">I↠J</a> <a id="8286" href="Data.Product.Function.Dependent.Propositional.html#8265" class="Bound">x</a><a id="8287" class="Symbol">))</a> <a id="8290" class="Symbol">→</a>
       <a id="8299" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8301" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="8303" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="8305" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8307" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8309" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="8311" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="8315" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="8319" class="Symbol">{</a><a id="8320" class="Argument">I</a> <a id="8322" class="Symbol">=</a> <a id="8324" href="Data.Product.Function.Dependent.Propositional.html#8324" class="Bound">I</a><a id="8325" class="Symbol">}</a> <a id="8327" class="Symbol">{</a><a id="8328" class="Argument">J</a> <a id="8330" class="Symbol">=</a> <a id="8332" href="Data.Product.Function.Dependent.Propositional.html#8332" class="Bound">J</a><a id="8333" class="Symbol">}</a> <a id="8335" class="Symbol">{</a><a id="8336" class="Argument">A</a> <a id="8338" class="Symbol">=</a> <a id="8340" href="Data.Product.Function.Dependent.Propositional.html#8340" class="Bound">A</a><a id="8341" class="Symbol">}</a> <a id="8343" class="Symbol">{</a><a id="8344" class="Argument">B</a> <a id="8346" class="Symbol">=</a> <a id="8348" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a><a id="8349" class="Symbol">}</a> <a id="8351" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8355" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8359" class="Symbol">=</a>
    <a id="8365" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="8370" href="Data.Product.Function.Dependent.Propositional.html#8645" class="Function">strictlySurjective′</a>
    <a id="8394" class="Keyword">where</a>
    <a id="8404" href="Data.Product.Function.Dependent.Propositional.html#8404" class="Function">to′</a> <a id="8408" class="Symbol">:</a> <a id="8410" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8412" href="Data.Product.Function.Dependent.Propositional.html#8324" class="Bound">I</a> <a id="8414" href="Data.Product.Function.Dependent.Propositional.html#8340" class="Bound">A</a> <a id="8416" class="Symbol">→</a> <a id="8418" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8420" href="Data.Product.Function.Dependent.Propositional.html#8332" class="Bound">J</a> <a id="8422" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a>
    <a id="8428" href="Data.Product.Function.Dependent.Propositional.html#8404" class="Function">to′</a> <a id="8432" class="Symbol">=</a> <a id="8434" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="8438" class="Symbol">(</a><a id="8439" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8442" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a><a id="8445" class="Symbol">)</a> <a id="8447" class="Symbol">(</a><a id="8448" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8451" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a><a id="8454" class="Symbol">)</a>

    <a id="8461" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8470" class="Symbol">:</a> <a id="8472" class="Symbol">∀</a> <a id="8474" class="Symbol">{</a><a id="8475" href="Data.Product.Function.Dependent.Propositional.html#8475" class="Bound">i</a><a id="8476" class="Symbol">}</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8482" href="Data.Product.Function.Dependent.Propositional.html#8475" class="Bound">i</a> <a id="8484" class="Symbol">→</a> <a id="8486" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8488" class="Symbol">(</a><a id="8489" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8492" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="8501" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8505" href="Data.Product.Function.Dependent.Propositional.html#8475" class="Bound">i</a><a id="8506" class="Symbol">))</a>
    <a id="8513" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8522" class="Symbol">=</a> <a id="8524" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8532" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8534" class="Symbol">(</a><a id="8535" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8549" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8553" class="Symbol">_))</a>

    <a id="8562" href="Data.Product.Function.Dependent.Propositional.html#8562" class="Function">to⁻′</a> <a id="8567" class="Symbol">:</a> <a id="8569" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8571" href="Data.Product.Function.Dependent.Propositional.html#8332" class="Bound">J</a> <a id="8573" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8575" class="Symbol">→</a> <a id="8577" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8579" href="Data.Product.Function.Dependent.Propositional.html#8324" class="Bound">I</a> <a id="8581" href="Data.Product.Function.Dependent.Propositional.html#8340" class="Bound">A</a>
    <a id="8587" href="Data.Product.Function.Dependent.Propositional.html#8562" class="Function">to⁻′</a> <a id="8592" class="Symbol">=</a> <a id="8594" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="8603" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a><a id="8606" class="Symbol">)</a> <a id="8608" class="Symbol">(</a><a id="8609" href="Function.Bundles.html#3400" class="Function">Surjection.to⁻</a> <a id="8624" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8628" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8630" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a><a id="8638" class="Symbol">)</a>

    <a id="8645" href="Data.Product.Function.Dependent.Propositional.html#8645" class="Function">strictlySurjective′</a> <a id="8665" class="Symbol">:</a> <a id="8667" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="8686" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8690" href="Data.Product.Function.Dependent.Propositional.html#8404" class="Function">to′</a>
    <a id="8698" href="Data.Product.Function.Dependent.Propositional.html#8645" class="Function">strictlySurjective′</a> <a id="8718" class="Symbol">(</a><a id="8719" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a> <a id="8721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8723" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8724" class="Symbol">)</a> <a id="8726" class="Symbol">=</a> <a id="8728" href="Data.Product.Function.Dependent.Propositional.html#8562" class="Function">to⁻′</a> <a id="8733" class="Symbol">(</a><a id="8734" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a> <a id="8736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8738" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8739" class="Symbol">)</a> <a id="8741" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8743" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a>
      <a id="8757" class="Symbol">(</a> <a id="8759" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8766" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8770" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a>
      <a id="8778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8789" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8791" class="Symbol">(</a><a id="8792" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8799" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8803" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a><a id="8804" class="Symbol">)</a> <a id="8806" class="Symbol">(</a><a id="8807" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8810" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8814" class="Symbol">(</a><a id="8815" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="8819" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8823" class="Symbol">(</a><a id="8824" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8833" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8834" class="Symbol">)))</a> <a id="8838" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8841" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8848" class="Symbol">(</a><a id="8849" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8857" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8859" class="Symbol">_)</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8870" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8874" class="Symbol">_)</a> <a id="8877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="8888" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8896" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8898" class="Symbol">(</a><a id="8899" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8906" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8910" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a><a id="8911" class="Symbol">)</a> <a id="8913" class="Symbol">(</a><a id="8914" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8923" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8924" class="Symbol">)</a>                      <a id="8947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8950" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">≡.subst-subst-sym</a> <a id="8968" class="Symbol">(</a><a id="8969" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8976" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8980" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a><a id="8981" class="Symbol">)</a> <a id="8983" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="8994" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a>                                                          <a id="9053" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="9054" class="Symbol">)</a>
      <a id="9062" class="Symbol">)</a> <a id="9064" class="Keyword">where</a> <a id="9070" class="Keyword">open</a> <a id="9075" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>


<a id="9091" class="Comment">------------------------------------------------------------------------</a>
<a id="9164" class="Comment">-- Left inverses</a>

<a id="9182" class="Keyword">module</a> <a id="9189" href="Data.Product.Function.Dependent.Propositional.html#9189" class="Module">_</a> <a id="9191" class="Keyword">where</a>
  <a id="9199" class="Keyword">open</a> <a id="9204" href="Function.Bundles.html#5373" class="Module">LeftInverse</a>

  <a id="9219" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="9223" class="Symbol">:</a> <a id="9225" class="Symbol">(</a><a id="9226" href="Data.Product.Function.Dependent.Propositional.html#9226" class="Bound">I↩J</a> <a id="9230" class="Symbol">:</a> <a id="9232" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="9234" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="9236" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="9237" class="Symbol">)</a> <a id="9239" class="Symbol">→</a>
         <a id="9250" class="Symbol">(∀</a> <a id="9253" class="Symbol">{</a><a id="9254" href="Data.Product.Function.Dependent.Propositional.html#9254" class="Bound">i</a><a id="9255" class="Symbol">}</a> <a id="9257" class="Symbol">→</a> <a id="9259" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="9261" href="Data.Product.Function.Dependent.Propositional.html#9254" class="Bound">i</a> <a id="9263" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="9265" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9271" href="Data.Product.Function.Dependent.Propositional.html#9226" class="Bound">I↩J</a> <a id="9275" href="Data.Product.Function.Dependent.Propositional.html#9254" class="Bound">i</a><a id="9276" class="Symbol">))</a> <a id="9279" class="Symbol">→</a>
         <a id="9290" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9292" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="9294" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="9296" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="9298" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9300" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="9302" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="9306" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="9310" class="Symbol">{</a><a id="9311" class="Argument">I</a> <a id="9313" class="Symbol">=</a> <a id="9315" href="Data.Product.Function.Dependent.Propositional.html#9315" class="Bound">I</a><a id="9316" class="Symbol">}</a> <a id="9318" class="Symbol">{</a><a id="9319" class="Argument">J</a> <a id="9321" class="Symbol">=</a> <a id="9323" href="Data.Product.Function.Dependent.Propositional.html#9323" class="Bound">J</a><a id="9324" class="Symbol">}</a> <a id="9326" class="Symbol">{</a><a id="9327" class="Argument">A</a> <a id="9329" class="Symbol">=</a> <a id="9331" href="Data.Product.Function.Dependent.Propositional.html#9331" class="Bound">A</a><a id="9332" class="Symbol">}</a> <a id="9334" class="Symbol">{</a><a id="9335" class="Argument">B</a> <a id="9337" class="Symbol">=</a> <a id="9339" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a><a id="9340" class="Symbol">}</a> <a id="9342" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9346" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9350" class="Symbol">=</a> <a id="9352" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="9356" class="Symbol">{</a><a id="9357" class="Argument">to</a> <a id="9360" class="Symbol">=</a> <a id="9362" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9366" class="Symbol">}</a> <a id="9368" class="Symbol">{</a><a id="9369" class="Argument">from</a> <a id="9374" class="Symbol">=</a> <a id="9376" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a><a id="9381" class="Symbol">}</a> <a id="9383" href="Data.Product.Function.Dependent.Propositional.html#9643" class="Function">inv</a>
    <a id="9391" class="Keyword">where</a>
    <a id="9401" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9405" class="Symbol">:</a> <a id="9407" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9409" href="Data.Product.Function.Dependent.Propositional.html#9315" class="Bound">I</a> <a id="9411" href="Data.Product.Function.Dependent.Propositional.html#9331" class="Bound">A</a> <a id="9413" class="Symbol">→</a> <a id="9415" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9417" href="Data.Product.Function.Dependent.Propositional.html#9323" class="Bound">J</a> <a id="9419" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a>
    <a id="9425" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9429" class="Symbol">=</a> <a id="9431" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="9435" class="Symbol">(</a><a id="9436" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9439" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a><a id="9442" class="Symbol">)</a> <a id="9444" class="Symbol">(</a><a id="9445" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9448" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a><a id="9451" class="Symbol">)</a>

    <a id="9458" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9467" class="Symbol">:</a> <a id="9469" class="Symbol">∀</a> <a id="9471" class="Symbol">{</a><a id="9472" href="Data.Product.Function.Dependent.Propositional.html#9472" class="Bound">j</a><a id="9473" class="Symbol">}</a> <a id="9475" class="Symbol">→</a> <a id="9477" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9479" href="Data.Product.Function.Dependent.Propositional.html#9472" class="Bound">j</a> <a id="9481" class="Symbol">→</a> <a id="9483" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9489" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9493" class="Symbol">(</a><a id="9494" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9499" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9503" href="Data.Product.Function.Dependent.Propositional.html#9472" class="Bound">j</a><a id="9504" class="Symbol">))</a>
    <a id="9511" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9520" class="Symbol">=</a> <a id="9522" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9530" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9532" class="Symbol">(</a><a id="9533" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="9539" class="Symbol">(</a><a id="9540" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9549" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9553" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9559" class="Symbol">))</a>

    <a id="9567" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a> <a id="9573" class="Symbol">:</a> <a id="9575" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9577" href="Data.Product.Function.Dependent.Propositional.html#9323" class="Bound">J</a> <a id="9579" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9581" class="Symbol">→</a> <a id="9583" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9585" href="Data.Product.Function.Dependent.Propositional.html#9315" class="Bound">I</a> <a id="9587" href="Data.Product.Function.Dependent.Propositional.html#9331" class="Bound">A</a>
    <a id="9593" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a> <a id="9599" class="Symbol">=</a> <a id="9601" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9611" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a><a id="9614" class="Symbol">)</a> <a id="9616" class="Symbol">(</a><a id="9617" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9622" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9626" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9628" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a><a id="9636" class="Symbol">)</a>

    <a id="9643" href="Data.Product.Function.Dependent.Propositional.html#9643" class="Function">inv</a> <a id="9647" class="Symbol">:</a> <a id="9649" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="9658" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9666" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9670" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a>
    <a id="9680" href="Data.Product.Function.Dependent.Propositional.html#9643" class="Function">inv</a> <a id="9684" class="Symbol">{</a><a id="9685" href="Data.Product.Function.Dependent.Propositional.html#9685" class="Bound">j</a> <a id="9687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9689" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a><a id="9690" class="Symbol">}</a> <a id="9692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="9699" class="Symbol">=</a> <a id="9701" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="9709" class="Symbol">(</a><a id="9710" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="9727" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9731" href="Data.Product.Function.Dependent.Propositional.html#9685" class="Bound">j</a>  <a id="9734" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9736" class="Symbol">(</a>
      <a id="9744" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="9758" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9766" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9778" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9782" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9788" class="Symbol">)</a> <a id="9790" class="Symbol">(</a><a id="9791" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9794" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9804" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9808" class="Symbol">(</a><a id="9809" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9818" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a><a id="9819" class="Symbol">)))</a> <a id="9823" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9826" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9842" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9844" class="Symbol">_)</a> <a id="9847" class="Symbol">(</a><a id="9848" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9857" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9861" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9867" class="Symbol">)</a> <a id="9869" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="9879" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9887" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9889" class="Symbol">(</a><a id="9890" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9899" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9909" class="Symbol">)</a> <a id="9911" class="Symbol">(</a><a id="9912" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9921" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a><a id="9922" class="Symbol">)</a>                       <a id="9946" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9949" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">≡.subst-subst-sym</a> <a id="9967" class="Symbol">(</a><a id="9968" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9977" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9981" class="Symbol">_)</a> <a id="9984" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="9994" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a>                                                                  <a id="10061" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="10062" class="Symbol">))</a> <a id="10065" class="Keyword">where</a> <a id="10071" class="Keyword">open</a> <a id="10076" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

<a id="10091" class="Comment">------------------------------------------------------------------------</a>
<a id="10164" class="Comment">-- Right inverses</a>

<a id="10183" class="Keyword">module</a> <a id="10190" href="Data.Product.Function.Dependent.Propositional.html#10190" class="Module">_</a> <a id="10192" class="Keyword">where</a>
  <a id="10200" class="Keyword">open</a> <a id="10205" href="Function.Bundles.html#6507" class="Module">RightInverse</a>

  <a id="10221" class="Comment">-- the dual to Σ-↩, taking advantage of the proof above by threading</a>
  <a id="10292" class="Comment">-- relevant symmetry proofs through it.</a>
  <a id="10334" href="Data.Product.Function.Dependent.Propositional.html#10334" class="Function">Σ-↪</a> <a id="10338" class="Symbol">:</a> <a id="10340" class="Symbol">(</a><a id="10341" href="Data.Product.Function.Dependent.Propositional.html#10341" class="Bound">I↪J</a> <a id="10345" class="Symbol">:</a> <a id="10347" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10349" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="10351" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="10352" class="Symbol">)</a> <a id="10354" class="Symbol">→</a> <a id="10356" class="Symbol">(∀</a> <a id="10359" class="Symbol">{</a><a id="10360" href="Data.Product.Function.Dependent.Propositional.html#10360" class="Bound">j</a><a id="10361" class="Symbol">}</a> <a id="10363" class="Symbol">→</a> <a id="10365" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10367" class="Symbol">(</a><a id="10368" href="Function.Bundles.html#6590" class="Field">from</a> <a id="10373" href="Data.Product.Function.Dependent.Propositional.html#10341" class="Bound">I↪J</a> <a id="10377" href="Data.Product.Function.Dependent.Propositional.html#10360" class="Bound">j</a><a id="10378" class="Symbol">)</a> <a id="10380" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="10382" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="10384" href="Data.Product.Function.Dependent.Propositional.html#10360" class="Bound">j</a><a id="10385" class="Symbol">)</a> <a id="10387" class="Symbol">→</a> <a id="10389" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10391" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10393" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10395" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="10397" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10399" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="10401" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="10405" href="Data.Product.Function.Dependent.Propositional.html#10334" class="Function">Σ-↪</a> <a id="10409" href="Data.Product.Function.Dependent.Propositional.html#10409" class="Bound">I↪J</a> <a id="10413" href="Data.Product.Function.Dependent.Propositional.html#10413" class="Bound">A↪B</a> <a id="10417" class="Symbol">=</a> <a id="10419" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="10425" class="Symbol">(</a><a id="10426" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="10430" class="Symbol">(</a><a id="10431" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="10437" href="Data.Product.Function.Dependent.Propositional.html#10409" class="Bound">I↪J</a><a id="10440" class="Symbol">)</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="10449" href="Data.Product.Function.Dependent.Propositional.html#10413" class="Bound">A↪B</a><a id="10452" class="Symbol">))</a>

<a id="10456" class="Comment">------------------------------------------------------------------------</a>
<a id="10529" class="Comment">-- Inverses</a>

<a id="10542" class="Keyword">module</a> <a id="10549" href="Data.Product.Function.Dependent.Propositional.html#10549" class="Module">_</a> <a id="10551" class="Keyword">where</a>
  <a id="10559" class="Keyword">open</a> <a id="10564" href="Function.Bundles.html#7338" class="Module">Inverse</a>

  <a id="10575" href="Data.Product.Function.Dependent.Propositional.html#10575" class="Function">Σ-↔</a> <a id="10579" class="Symbol">:</a> <a id="10581" class="Symbol">(</a><a id="10582" href="Data.Product.Function.Dependent.Propositional.html#10582" class="Bound">I↔J</a> <a id="10586" class="Symbol">:</a> <a id="10588" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10590" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10592" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="10593" class="Symbol">)</a> <a id="10595" class="Symbol">→</a>
      <a id="10603" class="Symbol">(∀</a> <a id="10606" class="Symbol">{</a><a id="10607" href="Data.Product.Function.Dependent.Propositional.html#10607" class="Bound">x</a><a id="10608" class="Symbol">}</a> <a id="10610" class="Symbol">→</a> <a id="10612" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10614" href="Data.Product.Function.Dependent.Propositional.html#10607" class="Bound">x</a> <a id="10616" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10618" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="10620" class="Symbol">(</a><a id="10621" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10624" href="Data.Product.Function.Dependent.Propositional.html#10582" class="Bound">I↔J</a> <a id="10628" href="Data.Product.Function.Dependent.Propositional.html#10607" class="Bound">x</a><a id="10629" class="Symbol">))</a> <a id="10632" class="Symbol">→</a>
      <a id="10640" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10642" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10644" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10646" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10648" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10650" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="10652" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="10656" href="Data.Product.Function.Dependent.Propositional.html#10575" class="Function">Σ-↔</a> <a id="10660" class="Symbol">{</a><a id="10661" class="Argument">I</a> <a id="10663" class="Symbol">=</a> <a id="10665" href="Data.Product.Function.Dependent.Propositional.html#10665" class="Bound">I</a><a id="10666" class="Symbol">}</a> <a id="10668" class="Symbol">{</a><a id="10669" class="Argument">J</a> <a id="10671" class="Symbol">=</a> <a id="10673" href="Data.Product.Function.Dependent.Propositional.html#10673" class="Bound">J</a><a id="10674" class="Symbol">}</a> <a id="10676" class="Symbol">{</a><a id="10677" class="Argument">A</a> <a id="10679" class="Symbol">=</a> <a id="10681" href="Data.Product.Function.Dependent.Propositional.html#10681" class="Bound">A</a><a id="10682" class="Symbol">}</a> <a id="10684" class="Symbol">{</a><a id="10685" class="Argument">B</a> <a id="10687" class="Symbol">=</a> <a id="10689" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a><a id="10690" class="Symbol">}</a> <a id="10692" href="Data.Product.Function.Dependent.Propositional.html#10692" class="Bound">I↔J</a> <a id="10696" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="10700" class="Symbol">=</a> <a id="10702" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="10712" class="Symbol">(</a><a id="10713" href="Function.Bundles.html#2920" class="Field">Surjection.to</a> <a id="10727" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a><a id="10738" class="Symbol">)</a>
    <a id="10744" class="Symbol">(</a><a id="10745" href="Function.Bundles.html#3400" class="Function">Surjection.to⁻</a> <a id="10760" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a><a id="10771" class="Symbol">)</a>
    <a id="10777" class="Symbol">(</a><a id="10778" href="Function.Bundles.html#3446" class="Function">Surjection.to∘to⁻</a> <a id="10796" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a><a id="10807" class="Symbol">)</a>
    <a id="10813" href="Data.Product.Function.Dependent.Propositional.html#10967" class="Function">left-inverse-of</a>
    <a id="10833" class="Keyword">where</a>
    <a id="10843" class="Keyword">open</a> <a id="10848" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

    <a id="10867" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="10871" class="Symbol">=</a> <a id="10873" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="10877" href="Data.Product.Function.Dependent.Propositional.html#10692" class="Bound">I↔J</a>

    <a id="10886" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="10898" class="Symbol">:</a> <a id="10900" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10902" href="Data.Product.Function.Dependent.Propositional.html#10665" class="Bound">I</a> <a id="10904" href="Data.Product.Function.Dependent.Propositional.html#10681" class="Bound">A</a> <a id="10906" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="10908" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10910" href="Data.Product.Function.Dependent.Propositional.html#10673" class="Bound">J</a> <a id="10912" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a>
    <a id="10918" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="10930" class="Symbol">=</a> <a id="10932" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="10936" class="Symbol">(</a><a id="10937" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="10941" class="Symbol">(</a><a id="10942" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a> <a id="10946" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a><a id="10949" class="Symbol">))</a> <a id="10952" class="Symbol">(</a><a id="10953" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="10957" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a><a id="10960" class="Symbol">)</a>

    <a id="10967" href="Data.Product.Function.Dependent.Propositional.html#10967" class="Function">left-inverse-of</a> <a id="10983" class="Symbol">:</a> <a id="10985" class="Symbol">∀</a> <a id="10987" href="Data.Product.Function.Dependent.Propositional.html#10987" class="Bound">p</a> <a id="10989" class="Symbol">→</a> <a id="10991" href="Function.Bundles.html#3400" class="Function">Surjection.to⁻</a> <a id="11006" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Function.Bundles.html#2920" class="Field">Surjection.to</a> <a id="11033" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="11045" href="Data.Product.Function.Dependent.Propositional.html#10987" class="Bound">p</a><a id="11046" class="Symbol">)</a> <a id="11048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11050" href="Data.Product.Function.Dependent.Propositional.html#10987" class="Bound">p</a>
    <a id="11056" href="Data.Product.Function.Dependent.Propositional.html#10967" class="Function">left-inverse-of</a> <a id="11072" class="Symbol">(</a><a id="11073" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a> <a id="11075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11077" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="11078" class="Symbol">)</a> <a id="11080" class="Symbol">=</a> <a id="11082" href="Function.Bundles.html#7392" class="Field">to</a> <a id="11085" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a>
      <a id="11099" class="Symbol">(</a> <a id="11101" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="11121" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11125" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a>
      <a id="11133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11135" class="Symbol">(</a><a id="11136" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11144" href="Data.Product.Function.Dependent.Propositional.html#10681" class="Bound">A</a> <a id="11146" class="Symbol">(</a><a id="11147" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="11167" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11171" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11172" class="Symbol">)</a>
           <a id="11185" class="Symbol">(</a><a id="11186" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11191" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a>
              <a id="11209" class="Symbol">(</a><a id="11210" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11218" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11220" class="Symbol">(</a><a id="11221" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="11227" class="Symbol">(</a><a id="11228" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="11249" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                                    <a id="11289" class="Symbol">(</a><a id="11290" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="11297" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11301" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11302" class="Symbol">)))</a>
                 <a id="11323" class="Symbol">(</a><a id="11324" href="Function.Bundles.html#7392" class="Field">to</a> <a id="11327" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="11331" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="11332" class="Symbol">)))</a>                   <a id="11354" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11357" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">≡.subst-application</a> <a id="11377" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11379" class="Symbol">(λ</a> <a id="11382" href="Data.Product.Function.Dependent.Propositional.html#11382" class="Bound">_</a> <a id="11384" class="Symbol">→</a> <a id="11386" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11391" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a><a id="11394" class="Symbol">)</a> <a id="11396" class="Symbol">_</a> <a id="11398" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

         <a id="11410" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11415" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a>
           <a id="11430" class="Symbol">(</a><a id="11431" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11439" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11441" class="Symbol">(</a><a id="11442" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="11457" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a><a id="11460" class="Symbol">)</a>
                          <a id="11488" class="Symbol">(</a><a id="11489" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="11509" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11513" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11514" class="Symbol">))</a>
              <a id="11531" class="Symbol">(</a><a id="11532" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11540" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11542" class="Symbol">(</a><a id="11543" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="11571" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                                    <a id="11611" class="Symbol">(</a><a id="11612" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="11619" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11623" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11624" class="Symbol">)))</a>
                 <a id="11645" class="Symbol">(</a><a id="11646" href="Function.Bundles.html#7392" class="Field">to</a> <a id="11649" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="11653" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="11654" class="Symbol">)))</a>                   <a id="11676" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11679" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="11686" class="Symbol">(λ</a> <a id="11689" href="Data.Product.Function.Dependent.Propositional.html#11689" class="Bound">eq</a> <a id="11692" class="Symbol">→</a> <a id="11694" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11699" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11712" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11714" href="Data.Product.Function.Dependent.Propositional.html#11689" class="Bound">eq</a>
                                                                                  <a id="11799" class="Symbol">(</a><a id="11800" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11808" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11810" class="Symbol">(</a><a id="11811" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="11817" class="Symbol">(</a><a id="11818" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="11839" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11843" class="Symbol">_))</a> <a id="11847" class="Symbol">_)))</a>
                                                                   <a id="11919" class="Symbol">(</a><a id="11920" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Field">_≃_.left-right</a> <a id="11935" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11939" class="Symbol">_)</a> <a id="11942" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="11953" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11958" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a>
           <a id="11973" class="Symbol">(</a><a id="11974" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11982" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="12006" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                          <a id="12036" class="Symbol">(</a><a id="12037" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="12044" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="12048" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="12049" class="Symbol">))</a>
              <a id="12066" class="Symbol">(</a><a id="12067" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="12075" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="12077" class="Symbol">(</a><a id="12078" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="12084" class="Symbol">(</a><a id="12085" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="12106" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                                    <a id="12146" class="Symbol">(</a><a id="12147" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="12154" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="12158" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="12159" class="Symbol">)))</a>
                 <a id="12180" class="Symbol">(</a><a id="12181" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12184" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12188" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="12189" class="Symbol">)))</a>                   <a id="12211" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12214" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12227" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a><a id="12230" class="Symbol">)</a>
                                                                   <a id="12299" class="Symbol">(</a><a id="12300" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">≡.subst-subst-sym</a> <a id="12318" class="Symbol">(</a><a id="12319" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="12340" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="12344" class="Symbol">_))</a> <a id="12348" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

         <a id="12360" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12365" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12373" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12377" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="12378" class="Symbol">)</a>      <a id="12385" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12388" href="Function.Structures.html#3388" class="Function">Inverse.strictlyInverseʳ</a> <a id="12413" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12417" class="Symbol">_</a> <a id="12419" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

         <a id="12431" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a>                                                    <a id="12484" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="12485" class="Symbol">)</a>
      <a id="12493" class="Symbol">)</a>


<a id="12497" class="Keyword">private</a> <a id="12505" class="Keyword">module</a> <a id="12512" href="Data.Product.Function.Dependent.Propositional.html#12512" class="Module">_</a> <a id="12514" class="Keyword">where</a>
  <a id="12522" class="Keyword">open</a> <a id="12527" href="Function.Bundles.html#7338" class="Module">Inverse</a>

  <a id="12538" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="12553" class="Symbol">:</a> <a id="12555" class="Symbol">∀</a> <a id="12557" class="Symbol">{</a><a id="12558" href="Data.Product.Function.Dependent.Propositional.html#12558" class="Bound">k</a><a id="12559" class="Symbol">}</a> <a id="12561" class="Symbol">(</a><a id="12562" href="Data.Product.Function.Dependent.Propositional.html#12562" class="Bound">B</a> <a id="12564" class="Symbol">:</a> <a id="12566" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="12568" class="Symbol">→</a> <a id="12570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12574" href="Data.Product.Function.Dependent.Propositional.html#1535" class="Generalizable">b</a><a id="12575" class="Symbol">)</a>
    <a id="12581" class="Symbol">(</a><a id="12582" href="Data.Product.Function.Dependent.Propositional.html#12582" class="Bound">I↔J</a> <a id="12586" class="Symbol">:</a> <a id="12588" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="12592" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="12594" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="12595" class="Symbol">)</a> <a id="12597" class="Symbol">→</a>
    <a id="12603" class="Symbol">(∀</a> <a id="12606" class="Symbol">{</a><a id="12607" href="Data.Product.Function.Dependent.Propositional.html#12607" class="Bound">x</a><a id="12608" class="Symbol">}</a> <a id="12610" class="Symbol">→</a> <a id="12612" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12614" href="Data.Product.Function.Dependent.Propositional.html#12607" class="Bound">x</a> <a id="12616" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="12619" href="Data.Product.Function.Dependent.Propositional.html#12558" class="Bound">k</a> <a id="12621" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="12623" href="Data.Product.Function.Dependent.Propositional.html#12562" class="Bound">B</a> <a id="12625" class="Symbol">(</a><a id="12626" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12629" href="Data.Product.Function.Dependent.Propositional.html#12582" class="Bound">I↔J</a> <a id="12633" href="Data.Product.Function.Dependent.Propositional.html#12607" class="Bound">x</a><a id="12634" class="Symbol">))</a> <a id="12637" class="Symbol">→</a>
    <a id="12643" class="Symbol">∀</a> <a id="12645" class="Symbol">{</a><a id="12646" href="Data.Product.Function.Dependent.Propositional.html#12646" class="Bound">x</a><a id="12647" class="Symbol">}</a> <a id="12649" class="Symbol">→</a> <a id="12651" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12653" class="Symbol">(</a><a id="12654" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12659" href="Data.Product.Function.Dependent.Propositional.html#12582" class="Bound">I↔J</a> <a id="12663" href="Data.Product.Function.Dependent.Propositional.html#12646" class="Bound">x</a><a id="12664" class="Symbol">)</a> <a id="12666" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="12669" href="Data.Product.Function.Dependent.Propositional.html#12558" class="Bound">k</a> <a id="12671" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="12673" href="Data.Product.Function.Dependent.Propositional.html#12562" class="Bound">B</a> <a id="12675" href="Data.Product.Function.Dependent.Propositional.html#12646" class="Bound">x</a>
  <a id="12679" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="12694" class="Symbol">{</a><a id="12695" class="Argument">A</a> <a id="12697" class="Symbol">=</a> <a id="12699" href="Data.Product.Function.Dependent.Propositional.html#12699" class="Bound">A</a><a id="12700" class="Symbol">}</a> <a id="12702" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12704" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12708" href="Data.Product.Function.Dependent.Propositional.html#12708" class="Bound">eq</a> <a id="12711" class="Symbol">{</a><a id="12712" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12713" class="Symbol">}</a> <a id="12715" class="Symbol">=</a>
    <a id="12721" href="Data.Product.Function.Dependent.Propositional.html#12699" class="Bound">A</a> <a id="12723" class="Symbol">(</a><a id="12724" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12729" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12733" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12734" class="Symbol">)</a>           <a id="12746" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="12749" href="Data.Product.Function.Dependent.Propositional.html#12708" class="Bound">eq</a> <a id="12752" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
    <a id="12758" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12764" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12768" class="Symbol">(</a><a id="12769" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12774" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12778" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12779" class="Symbol">))</a> <a id="12782" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12785" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="12797" class="Symbol">(</a><a id="12798" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="12805" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12807" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="12809" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="12826" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12830" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12831" class="Symbol">)</a> <a id="12833" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="12839" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12841" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a>                       <a id="12865" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="12871" class="Keyword">where</a> <a id="12877" class="Keyword">open</a> <a id="12882" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a>


<a id="cong"></a><a id="12904" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="12909" class="Symbol">:</a> <a id="12911" class="Symbol">∀</a> <a id="12913" class="Symbol">{</a><a id="12914" href="Data.Product.Function.Dependent.Propositional.html#12914" class="Bound">k</a><a id="12915" class="Symbol">}</a> <a id="12917" class="Symbol">(</a><a id="12918" href="Data.Product.Function.Dependent.Propositional.html#12918" class="Bound">I↔J</a> <a id="12922" class="Symbol">:</a> <a id="12924" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="12926" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12928" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="12929" class="Symbol">)</a> <a id="12931" class="Symbol">→</a>
       <a id="12940" class="Symbol">(∀</a> <a id="12943" class="Symbol">{</a><a id="12944" href="Data.Product.Function.Dependent.Propositional.html#12944" class="Bound">x</a><a id="12945" class="Symbol">}</a> <a id="12947" class="Symbol">→</a> <a id="12949" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12951" href="Data.Product.Function.Dependent.Propositional.html#12944" class="Bound">x</a> <a id="12953" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="12956" href="Data.Product.Function.Dependent.Propositional.html#12914" class="Bound">k</a> <a id="12958" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="12960" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="12974" href="Data.Product.Function.Dependent.Propositional.html#12918" class="Bound">I↔J</a> <a id="12978" href="Data.Product.Function.Dependent.Propositional.html#12944" class="Bound">x</a><a id="12979" class="Symbol">))</a> <a id="12982" class="Symbol">→</a>
       <a id="12991" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12993" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="12995" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12997" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="13000" href="Data.Product.Function.Dependent.Propositional.html#12914" class="Bound">k</a> <a id="13002" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="13004" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13006" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="13008" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
<a id="13010" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13015" class="Symbol">{</a><a id="13016" class="Argument">k</a> <a id="13018" class="Symbol">=</a> <a id="13020" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="13031" class="Symbol">}</a>                <a id="13048" href="Data.Product.Function.Dependent.Propositional.html#13048" class="Bound">I↔J</a> <a id="13052" href="Data.Product.Function.Dependent.Propositional.html#13052" class="Bound">A⟶B</a> <a id="13056" class="Symbol">=</a> <a id="13058" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="13062" class="Symbol">(</a><a id="13063" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="13067" href="Data.Product.Function.Dependent.Propositional.html#13048" class="Bound">I↔J</a><a id="13070" class="Symbol">)</a> <a id="13072" href="Data.Product.Function.Dependent.Propositional.html#13052" class="Bound">A⟶B</a>
<a id="13076" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13081" class="Symbol">{</a><a id="13082" class="Argument">B</a> <a id="13084" class="Symbol">=</a> <a id="13086" href="Data.Product.Function.Dependent.Propositional.html#13086" class="Bound">B</a><a id="13087" class="Symbol">}</a> <a id="13089" class="Symbol">{</a><a id="13090" class="Argument">k</a> <a id="13092" class="Symbol">=</a> <a id="13094" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="13112" class="Symbol">}</a> <a id="13114" href="Data.Product.Function.Dependent.Propositional.html#13114" class="Bound">I↔J</a> <a id="13118" href="Data.Product.Function.Dependent.Propositional.html#13118" class="Bound">A⟵B</a> <a id="13122" class="Symbol">=</a> <a id="13124" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="13128" class="Symbol">(</a><a id="13129" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="13133" href="Data.Product.Function.Dependent.Propositional.html#13114" class="Bound">I↔J</a><a id="13136" class="Symbol">)</a> <a id="13138" class="Symbol">(</a><a id="13139" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="13154" class="Symbol">{</a><a id="13155" class="Argument">k</a> <a id="13157" class="Symbol">=</a> <a id="13159" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="13177" class="Symbol">}</a> <a id="13179" href="Data.Product.Function.Dependent.Propositional.html#13086" class="Bound">B</a> <a id="13181" href="Data.Product.Function.Dependent.Propositional.html#13114" class="Bound">I↔J</a> <a id="13185" href="Data.Product.Function.Dependent.Propositional.html#13118" class="Bound">A⟵B</a><a id="13188" class="Symbol">)</a>
<a id="13190" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13195" class="Symbol">{</a><a id="13196" class="Argument">k</a> <a id="13198" class="Symbol">=</a> <a id="13200" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="13211" class="Symbol">}</a>                <a id="13228" href="Data.Product.Function.Dependent.Propositional.html#13228" class="Bound">I↔J</a> <a id="13232" href="Data.Product.Function.Dependent.Propositional.html#13232" class="Bound">A⇔B</a> <a id="13236" class="Symbol">=</a> <a id="13238" href="Data.Product.Function.Dependent.Propositional.html#1967" class="Function">Σ-⇔</a> <a id="13242" class="Symbol">(</a><a id="13243" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="13247" href="Data.Product.Function.Dependent.Propositional.html#13228" class="Bound">I↔J</a><a id="13250" class="Symbol">)</a> <a id="13252" href="Data.Product.Function.Dependent.Propositional.html#13232" class="Bound">A⇔B</a>
<a id="13256" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13261" class="Symbol">{</a><a id="13262" class="Argument">k</a> <a id="13264" class="Symbol">=</a> <a id="13266" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="13275" class="Symbol">}</a>                  <a id="13294" href="Data.Product.Function.Dependent.Propositional.html#13294" class="Bound">I↔J</a> <a id="13298" href="Data.Product.Function.Dependent.Propositional.html#13298" class="Bound">A↣B</a> <a id="13302" class="Symbol">=</a> <a id="13304" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="13308" href="Data.Product.Function.Dependent.Propositional.html#13294" class="Bound">I↔J</a> <a id="13312" href="Data.Product.Function.Dependent.Propositional.html#13298" class="Bound">A↣B</a>
<a id="13316" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13321" class="Symbol">{</a><a id="13322" class="Argument">B</a> <a id="13324" class="Symbol">=</a> <a id="13326" href="Data.Product.Function.Dependent.Propositional.html#13326" class="Bound">B</a><a id="13327" class="Symbol">}</a> <a id="13329" class="Symbol">{</a><a id="13330" class="Argument">k</a> <a id="13332" class="Symbol">=</a> <a id="13334" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="13350" class="Symbol">}</a>   <a id="13354" href="Data.Product.Function.Dependent.Propositional.html#13354" class="Bound">I↔J</a> <a id="13358" href="Data.Product.Function.Dependent.Propositional.html#13358" class="Bound">A↢B</a> <a id="13362" class="Symbol">=</a> <a id="13364" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="13368" class="Symbol">(</a><a id="13369" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="13375" href="Data.Product.Function.Dependent.Propositional.html#13354" class="Bound">I↔J</a><a id="13378" class="Symbol">)</a> <a id="13380" class="Symbol">(</a><a id="13381" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="13396" class="Symbol">{</a><a id="13397" class="Argument">k</a> <a id="13399" class="Symbol">=</a> <a id="13401" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="13417" class="Symbol">}</a> <a id="13419" href="Data.Product.Function.Dependent.Propositional.html#13326" class="Bound">B</a> <a id="13421" href="Data.Product.Function.Dependent.Propositional.html#13354" class="Bound">I↔J</a> <a id="13425" href="Data.Product.Function.Dependent.Propositional.html#13358" class="Bound">A↢B</a><a id="13428" class="Symbol">)</a>
<a id="13430" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13435" class="Symbol">{</a><a id="13436" class="Argument">B</a> <a id="13438" class="Symbol">=</a> <a id="13440" href="Data.Product.Function.Dependent.Propositional.html#13440" class="Bound">B</a><a id="13441" class="Symbol">}</a> <a id="13443" class="Symbol">{</a><a id="13444" class="Argument">k</a> <a id="13446" class="Symbol">=</a> <a id="13448" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="13459" class="Symbol">}</a>        <a id="13468" href="Data.Product.Function.Dependent.Propositional.html#13468" class="Bound">I↔J</a> <a id="13472" href="Data.Product.Function.Dependent.Propositional.html#13472" class="Bound">A↩B</a> <a id="13476" class="Symbol">=</a> <a id="13478" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="13487" class="Symbol">(</a><a id="13488" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="13492" class="Symbol">(</a><a id="13493" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="13499" href="Data.Product.Function.Dependent.Propositional.html#13468" class="Bound">I↔J</a><a id="13502" class="Symbol">))</a> <a id="13505" class="Symbol">(</a><a id="13506" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="13510" class="Symbol">(</a><a id="13511" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="13526" class="Symbol">{</a><a id="13527" class="Argument">k</a> <a id="13529" class="Symbol">=</a> <a id="13531" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="13542" class="Symbol">}</a> <a id="13544" href="Data.Product.Function.Dependent.Propositional.html#13440" class="Bound">B</a> <a id="13546" href="Data.Product.Function.Dependent.Propositional.html#13468" class="Bound">I↔J</a> <a id="13550" href="Data.Product.Function.Dependent.Propositional.html#13472" class="Bound">A↩B</a><a id="13553" class="Symbol">)))</a>
<a id="13557" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13562" class="Symbol">{</a><a id="13563" class="Argument">k</a> <a id="13565" class="Symbol">=</a> <a id="13567" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="13577" class="Symbol">}</a>                 <a id="13595" href="Data.Product.Function.Dependent.Propositional.html#13595" class="Bound">I↔J</a> <a id="13599" href="Data.Product.Function.Dependent.Propositional.html#13599" class="Bound">A↠B</a> <a id="13603" class="Symbol">=</a> <a id="13605" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="13609" class="Symbol">(</a><a id="13610" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="13614" href="Data.Product.Function.Dependent.Propositional.html#13595" class="Bound">I↔J</a><a id="13617" class="Symbol">)</a> <a id="13619" href="Data.Product.Function.Dependent.Propositional.html#13599" class="Bound">A↠B</a>
<a id="13623" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13628" class="Symbol">{</a><a id="13629" class="Argument">k</a> <a id="13631" class="Symbol">=</a> <a id="13633" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="13642" class="Symbol">}</a>                  <a id="13661" href="Data.Product.Function.Dependent.Propositional.html#13661" class="Bound">I↔J</a> <a id="13665" href="Data.Product.Function.Dependent.Propositional.html#13665" class="Bound">A↔B</a> <a id="13669" class="Symbol">=</a> <a id="13671" href="Data.Product.Function.Dependent.Propositional.html#10575" class="Function">Σ-↔</a> <a id="13675" href="Data.Product.Function.Dependent.Propositional.html#13661" class="Bound">I↔J</a> <a id="13679" href="Data.Product.Function.Dependent.Propositional.html#13665" class="Bound">A↔B</a>

<a id="congˡ"></a><a id="13684" href="Data.Product.Function.Dependent.Propositional.html#13684" class="Function">congˡ</a> <a id="13690" class="Symbol">:</a> <a id="13692" class="Symbol">∀</a> <a id="13694" class="Symbol">{</a><a id="13695" href="Data.Product.Function.Dependent.Propositional.html#13695" class="Bound">k</a><a id="13696" class="Symbol">}</a> <a id="13698" class="Symbol">→</a> <a id="13700" class="Symbol">(∀</a> <a id="13703" class="Symbol">{</a><a id="13704" href="Data.Product.Function.Dependent.Propositional.html#13704" class="Bound">x</a><a id="13705" class="Symbol">}</a> <a id="13707" class="Symbol">→</a> <a id="13709" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="13711" href="Data.Product.Function.Dependent.Propositional.html#13704" class="Bound">x</a> <a id="13713" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="13716" href="Data.Product.Function.Dependent.Propositional.html#13695" class="Bound">k</a> <a id="13718" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="13720" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="13722" href="Data.Product.Function.Dependent.Propositional.html#13704" class="Bound">x</a><a id="13723" class="Symbol">)</a> <a id="13725" class="Symbol">→</a> <a id="13727" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13729" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="13731" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="13733" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="13736" href="Data.Product.Function.Dependent.Propositional.html#13695" class="Bound">k</a> <a id="13738" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="13740" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13742" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="13744" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
<a id="13746" href="Data.Product.Function.Dependent.Propositional.html#13684" class="Function">congˡ</a> <a id="13752" class="Symbol">=</a> <a id="13754" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13759" class="Symbol">(</a><a id="13760" href="Function.Construct.Identity.html#4000" class="Function">refl</a> <a id="13765" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Data.Product.Function.NonDependent.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Function.NonDependent.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-dependent product combinators for propositional equality</a>
<a id="170" class="Comment">-- preserving functions</a>
<a id="194" class="Comment">------------------------------------------------------------------------</a>

<a id="268" class="Symbol">{-#</a> <a id="272" class="Keyword">OPTIONS</a> <a id="280" class="Pragma">--cubical-compatible</a> <a id="301" class="Pragma">--safe</a> <a id="308" class="Symbol">#-}</a>

<a id="313" class="Keyword">module</a> <a id="320" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Product.Base.html#2173" class="Function">map</a><a id="421" class="Symbol">)</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Data.Product.Function.NonDependent.Setoid.html" class="Module">Data.Product.Function.NonDependent.Setoid</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a>
  <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a><a id="554" class="Symbol">;</a> <a id="556" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Function.Base.html" class="Module">Function.Base</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Function.Base.html#704" class="Function">id</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="653" class="Symbol">;</a> <a id="655" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="658" class="Symbol">;</a> <a id="660" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="663" class="Symbol">;</a> <a id="665" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="668" class="Symbol">;</a> <a id="670" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="673" class="Symbol">;</a> <a id="675" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="678" class="Symbol">;</a> <a id="680" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a><a id="683" class="Symbol">;</a> <a id="685" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="688" class="Symbol">;</a> <a id="690" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="693" class="Symbol">)</a>
<a id="695" class="Keyword">open</a> <a id="700" class="Keyword">import</a> <a id="707" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="735" class="Symbol">as</a> <a id="738" class="Module">Inv</a>
  <a id="744" class="Keyword">using</a> <a id="750" class="Symbol">(</a><a id="751" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a><a id="770" class="Symbol">;</a> <a id="772" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a><a id="789" class="Symbol">;</a> <a id="791" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a><a id="809" class="Symbol">;</a>
         <a id="820" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a><a id="837" class="Symbol">)</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
  <a id="884" class="Keyword">using</a> <a id="890" class="Symbol">(</a><a id="891" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a><a id="897" class="Symbol">;</a> <a id="899" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="910" class="Symbol">;</a> <a id="912" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="930" class="Symbol">;</a> <a id="932" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="943" class="Symbol">;</a> <a id="945" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="954" class="Symbol">;</a>
         <a id="965" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="981" class="Symbol">;</a> <a id="983" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="994" class="Symbol">;</a> <a id="996" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="1006" class="Symbol">;</a> <a id="1008" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="1017" class="Symbol">)</a>
<a id="1019" class="Keyword">import</a> <a id="1026" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1057" class="Symbol">as</a> <a id="1060" class="Module">Compose</a>
<a id="1068" class="Keyword">open</a> <a id="1073" class="Keyword">import</a> <a id="1080" href="Level.html" class="Module">Level</a> <a id="1086" class="Keyword">using</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1098" class="Symbol">;</a> <a id="1100" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1103" class="Symbol">)</a>
<a id="1105" class="Keyword">open</a> <a id="1110" class="Keyword">import</a> <a id="1117" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1133" class="Keyword">hiding</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a><a id="1144" class="Symbol">)</a>
<a id="1146" class="Keyword">open</a> <a id="1151" class="Keyword">import</a> <a id="1158" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1207" class="Keyword">using</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1220" class="Symbol">)</a>

<a id="1223" class="Keyword">private</a>
  <a id="1233" class="Keyword">variable</a>
    <a id="1246" href="Data.Product.Function.NonDependent.Propositional.html#1246" class="Generalizable">a</a> <a id="1248" href="Data.Product.Function.NonDependent.Propositional.html#1248" class="Generalizable">b</a> <a id="1250" href="Data.Product.Function.NonDependent.Propositional.html#1250" class="Generalizable">c</a> <a id="1252" href="Data.Product.Function.NonDependent.Propositional.html#1252" class="Generalizable">d</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1266" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="1268" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="1270" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="1272" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1280" href="Data.Product.Function.NonDependent.Propositional.html#1246" class="Generalizable">a</a>

<a id="1283" class="Comment">------------------------------------------------------------------------</a>
<a id="1356" class="Comment">-- Helper lemma</a>

<a id="1373" class="Keyword">private</a>
  <a id="liftViaInverse"></a><a id="1383" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="1398" class="Symbol">:</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">∀</a> <a id="1407" class="Symbol">{</a><a id="1408" href="Data.Product.Function.NonDependent.Propositional.html#1408" class="Bound">a</a> <a id="1410" href="Data.Product.Function.NonDependent.Propositional.html#1410" class="Bound">b</a> <a id="1412" href="Data.Product.Function.NonDependent.Propositional.html#1412" class="Bound">ℓ₁</a> <a id="1415" href="Data.Product.Function.NonDependent.Propositional.html#1415" class="Bound">ℓ₂</a><a id="1417" class="Symbol">}</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1433" href="Data.Product.Function.NonDependent.Propositional.html#1408" class="Bound">a</a> <a id="1435" href="Data.Product.Function.NonDependent.Propositional.html#1412" class="Bound">ℓ₁</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1447" href="Data.Product.Function.NonDependent.Propositional.html#1410" class="Bound">b</a> <a id="1449" href="Data.Product.Function.NonDependent.Propositional.html#1415" class="Bound">ℓ₂</a><a id="1451" class="Symbol">)</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Data.Product.Function.NonDependent.Propositional.html#1408" class="Bound">a</a> <a id="1456" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1458" href="Data.Product.Function.NonDependent.Propositional.html#1410" class="Bound">b</a> <a id="1460" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1462" href="Data.Product.Function.NonDependent.Propositional.html#1412" class="Bound">ℓ₁</a> <a id="1465" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1467" href="Data.Product.Function.NonDependent.Propositional.html#1415" class="Bound">ℓ₂</a><a id="1469" class="Symbol">)}</a> <a id="1472" class="Symbol">→</a>
                   <a id="1493" class="Symbol">(∀</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Data.Product.Function.NonDependent.Propositional.html#1497" class="Bound">a</a> <a id="1499" href="Data.Product.Function.NonDependent.Propositional.html#1499" class="Bound">b</a> <a id="1501" href="Data.Product.Function.NonDependent.Propositional.html#1501" class="Bound">c</a> <a id="1503" href="Data.Product.Function.NonDependent.Propositional.html#1503" class="Bound">ℓ₁</a> <a id="1506" href="Data.Product.Function.NonDependent.Propositional.html#1506" class="Bound">ℓ₂</a> <a id="1509" href="Data.Product.Function.NonDependent.Propositional.html#1509" class="Bound">ℓ₃</a><a id="1511" class="Symbol">}</a> <a id="1513" class="Symbol">{</a><a id="1514" href="Data.Product.Function.NonDependent.Propositional.html#1514" class="Bound">S</a> <a id="1516" class="Symbol">:</a> <a id="1518" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1525" href="Data.Product.Function.NonDependent.Propositional.html#1497" class="Bound">a</a> <a id="1527" href="Data.Product.Function.NonDependent.Propositional.html#1503" class="Bound">ℓ₁</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Data.Product.Function.NonDependent.Propositional.html#1532" class="Bound">T</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1543" href="Data.Product.Function.NonDependent.Propositional.html#1499" class="Bound">b</a> <a id="1545" href="Data.Product.Function.NonDependent.Propositional.html#1506" class="Bound">ℓ₂</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Data.Product.Function.NonDependent.Propositional.html#1550" class="Bound">U</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1561" href="Data.Product.Function.NonDependent.Propositional.html#1501" class="Bound">c</a> <a id="1563" href="Data.Product.Function.NonDependent.Propositional.html#1509" class="Bound">ℓ₃</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1571" href="Data.Product.Function.NonDependent.Propositional.html#1514" class="Bound">S</a> <a id="1573" href="Data.Product.Function.NonDependent.Propositional.html#1532" class="Bound">T</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1579" href="Data.Product.Function.NonDependent.Propositional.html#1532" class="Bound">T</a> <a id="1581" href="Data.Product.Function.NonDependent.Propositional.html#1550" class="Bound">U</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1587" href="Data.Product.Function.NonDependent.Propositional.html#1514" class="Bound">S</a> <a id="1589" href="Data.Product.Function.NonDependent.Propositional.html#1550" class="Bound">U</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a>
                   <a id="1613" class="Symbol">(∀</a> <a id="1616" class="Symbol">{</a><a id="1617" href="Data.Product.Function.NonDependent.Propositional.html#1617" class="Bound">a</a> <a id="1619" href="Data.Product.Function.NonDependent.Propositional.html#1619" class="Bound">b</a> <a id="1621" href="Data.Product.Function.NonDependent.Propositional.html#1621" class="Bound">ℓ₁</a> <a id="1624" href="Data.Product.Function.NonDependent.Propositional.html#1624" class="Bound">ℓ₂</a><a id="1626" class="Symbol">}</a> <a id="1628" class="Symbol">{</a><a id="1629" href="Data.Product.Function.NonDependent.Propositional.html#1629" class="Bound">S</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1640" href="Data.Product.Function.NonDependent.Propositional.html#1617" class="Bound">a</a> <a id="1642" href="Data.Product.Function.NonDependent.Propositional.html#1621" class="Bound">ℓ₁</a><a id="1644" class="Symbol">}</a> <a id="1646" class="Symbol">{</a><a id="1647" href="Data.Product.Function.NonDependent.Propositional.html#1647" class="Bound">T</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1658" href="Data.Product.Function.NonDependent.Propositional.html#1619" class="Bound">b</a> <a id="1660" href="Data.Product.Function.NonDependent.Propositional.html#1624" class="Bound">ℓ₂</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="1674" href="Data.Product.Function.NonDependent.Propositional.html#1629" class="Bound">S</a> <a id="1676" href="Data.Product.Function.NonDependent.Propositional.html#1647" class="Bound">T</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1682" href="Data.Product.Function.NonDependent.Propositional.html#1629" class="Bound">S</a> <a id="1684" href="Data.Product.Function.NonDependent.Propositional.html#1647" class="Bound">T</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">→</a>
                   <a id="1708" class="Symbol">(</a><a id="1709" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1719" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1730" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1745" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1746" class="Symbol">)</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1756" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1757" class="Symbol">)</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1771" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="1773" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1776" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1783" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1784" class="Symbol">)</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1794" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="1796" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1799" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1806" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1807" class="Symbol">))</a> <a id="1810" class="Symbol">→</a>
                   <a id="1831" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1841" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1852" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1867" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1878" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">→</a>
                   <a id="1902" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="1915" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1917" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1918" class="Symbol">))</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="1932" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1934" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1935" class="Symbol">))</a>
  <a id="1940" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="1955" href="Data.Product.Function.NonDependent.Propositional.html#1955" class="Bound">trans</a> <a id="1961" href="Data.Product.Function.NonDependent.Propositional.html#1961" class="Bound">inv⇒R</a> <a id="1967" href="Data.Product.Function.NonDependent.Propositional.html#1967" class="Bound">lift</a> <a id="1972" href="Data.Product.Function.NonDependent.Propositional.html#1972" class="Bound">RAC</a> <a id="1976" href="Data.Product.Function.NonDependent.Propositional.html#1976" class="Bound">RBD</a> <a id="1980" class="Symbol">=</a>
    <a id="1986" href="Function.Properties.Inverse.html#3753" class="Function">Inv.transportVia</a> <a id="2003" href="Data.Product.Function.NonDependent.Propositional.html#1955" class="Bound">trans</a> <a id="2009" href="Data.Product.Function.NonDependent.Propositional.html#1961" class="Bound">inv⇒R</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Function.Properties.Inverse.html#1408" class="Function">Inv.sym</a> <a id="2024" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a><a id="2037" class="Symbol">)</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Data.Product.Function.NonDependent.Propositional.html#1967" class="Bound">lift</a> <a id="2045" href="Data.Product.Function.NonDependent.Propositional.html#1972" class="Bound">RAC</a> <a id="2049" href="Data.Product.Function.NonDependent.Propositional.html#1976" class="Bound">RBD</a><a id="2052" class="Symbol">)</a> <a id="2054" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a>

<a id="2069" class="Comment">------------------------------------------------------------------------</a>
<a id="2142" class="Comment">-- Combinators for various function types</a>

<a id="2185" class="Keyword">infixr</a> <a id="2192" class="Number">2</a> <a id="2194" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a> <a id="2200" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a> <a id="2206" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a> <a id="2212" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a> <a id="2218" href="Data.Product.Function.NonDependent.Propositional.html#2711" class="Function Operator">_×-⤖_</a> <a id="2224" href="Data.Product.Function.NonDependent.Propositional.html#2827" class="Function Operator">_×-↩_</a> <a id="2230" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a> <a id="2236" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a>

<a id="_×-⟶_"></a><a id="2243" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2253" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2255" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2261" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2263" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2265" class="Symbol">→</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2270" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2272" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2273" class="Symbol">)</a> <a id="2275" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2280" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2282" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2283" class="Symbol">)</a>
<a id="2285" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2308" href="Function.Construct.Composition.html#5447" class="Function">Compose.function</a> <a id="2325" href="Function.Properties.Inverse.html#2157" class="Function">Inv.toFunction</a> <a id="2340" href="Data.Product.Function.NonDependent.Setoid.html#1369" class="Function Operator">_×-function_</a>

<a id="_×-⇔_"></a><a id="2354" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2364" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2366" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2372" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2374" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2376" class="Symbol">→</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2381" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2383" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2393" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2394" class="Symbol">)</a>
<a id="2396" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2419" href="Function.Construct.Composition.html#6614" class="Function">Compose.equivalence</a> <a id="2439" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="2459" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a>

<a id="_×-↣_"></a><a id="2476" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2486" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2488" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2490" class="Symbol">→</a> <a id="2492" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2494" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2496" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2498" class="Symbol">→</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2503" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2505" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2506" class="Symbol">)</a> <a id="2508" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2515" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2516" class="Symbol">)</a>
<a id="2518" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2541" href="Function.Construct.Composition.html#5645" class="Function">Compose.injection</a> <a id="2559" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2577" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">_×-injection_</a>

<a id="_×-↠_"></a><a id="2592" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2602" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2604" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2610" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2612" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2614" class="Symbol">→</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2619" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2621" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2629" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2631" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2632" class="Symbol">)</a>
<a id="2634" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2657" href="Function.Construct.Composition.html#5962" class="Function">Compose.surjection</a> <a id="2676" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2695" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">_×-surjection_</a>

<a id="_×-⤖_"></a><a id="2711" href="Data.Product.Function.NonDependent.Propositional.html#2711" class="Function Operator">_×-⤖_</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2721" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2723" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2729" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2731" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2733" class="Symbol">→</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2738" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2740" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2741" class="Symbol">)</a> <a id="2743" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2748" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2750" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2751" class="Symbol">)</a>
<a id="2753" href="Data.Product.Function.NonDependent.Propositional.html#2711" class="Function Operator">_×-⤖_</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2776" href="Function.Construct.Composition.html#6297" class="Function">Compose.bijection</a> <a id="2794" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2812" href="Data.Product.Function.NonDependent.Setoid.html#2631" class="Function Operator">_×-bijection_</a>

<a id="_×-↩_"></a><a id="2827" href="Data.Product.Function.NonDependent.Propositional.html#2827" class="Function Operator">_×-↩_</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2837" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2839" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2845" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2847" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2849" class="Symbol">→</a> <a id="2851" class="Symbol">(</a><a id="2852" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2854" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2856" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2857" class="Symbol">)</a> <a id="2859" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2864" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2866" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2867" class="Symbol">)</a>
<a id="2869" href="Data.Product.Function.NonDependent.Propositional.html#2827" class="Function Operator">_×-↩_</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2892" href="Function.Construct.Composition.html#6993" class="Function">Compose.leftInverse</a> <a id="2912" href="Function.Bundles.html#7712" class="Function">Inverse.leftInverse</a> <a id="2932" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">_×-leftInverse_</a>

<a id="_×-↪_"></a><a id="2949" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2959" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2961" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2967" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2969" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2971" class="Symbol">→</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2976" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2978" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2979" class="Symbol">)</a> <a id="2981" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2986" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2988" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2989" class="Symbol">)</a>
<a id="2991" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a> <a id="2997" class="Symbol">=</a> <a id="2999" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="3014" href="Function.Construct.Composition.html#7436" class="Function">Compose.rightInverse</a> <a id="3035" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a> <a id="3056" href="Data.Product.Function.NonDependent.Setoid.html#3467" class="Function Operator">_×-rightInverse_</a>

<a id="_×-↔_"></a><a id="3074" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3084" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3086" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3088" class="Symbol">→</a> <a id="3090" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="3092" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3094" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="3096" class="Symbol">→</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3101" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3103" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3111" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3113" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="3114" class="Symbol">)</a>
<a id="3116" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a> <a id="3122" class="Symbol">=</a> <a id="3124" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="3139" href="Function.Construct.Composition.html#7886" class="Function">Compose.inverse</a> <a id="3155" href="Function.Base.html#704" class="Function">id</a> <a id="3158" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">_×-inverse_</a>

<a id="3171" class="Keyword">infixr</a> <a id="3178" class="Number">2</a> <a id="3180" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a>

<a id="_×-cong_"></a><a id="3190" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3199" class="Symbol">:</a> <a id="3201" class="Symbol">∀</a> <a id="3203" class="Symbol">{</a><a id="3204" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a><a id="3205" class="Symbol">}</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3211" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3214" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a> <a id="3216" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3218" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="3224" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3227" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a> <a id="3229" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3231" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="3233" class="Symbol">→</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3238" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3240" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="3241" class="Symbol">)</a> <a id="3243" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3246" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a> <a id="3248" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3250" class="Symbol">(</a><a id="3251" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3253" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3255" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="3256" class="Symbol">)</a>
<a id="3258" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3267" class="Symbol">{</a><a id="3268" class="Argument">k</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="3283" class="Symbol">}</a>         <a id="3293" class="Symbol">=</a> <a id="3295" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a>
<a id="3301" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3310" class="Symbol">{</a><a id="3311" class="Argument">k</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="3333" class="Symbol">}</a>  <a id="3336" class="Symbol">=</a> <a id="3338" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a>
<a id="3344" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3353" class="Symbol">{</a><a id="3354" class="Argument">k</a> <a id="3356" class="Symbol">=</a> <a id="3358" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="3369" class="Symbol">}</a>         <a id="3379" class="Symbol">=</a> <a id="3381" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a>
<a id="3387" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3396" class="Symbol">{</a><a id="3397" class="Argument">k</a> <a id="3399" class="Symbol">=</a> <a id="3401" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="3410" class="Symbol">}</a>           <a id="3422" class="Symbol">=</a> <a id="3424" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a>
<a id="3430" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3439" class="Symbol">{</a><a id="3440" class="Argument">k</a> <a id="3442" class="Symbol">=</a> <a id="3444" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="3460" class="Symbol">}</a>    <a id="3465" class="Symbol">=</a> <a id="3467" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a>
<a id="3473" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3482" class="Symbol">{</a><a id="3483" class="Argument">k</a> <a id="3485" class="Symbol">=</a> <a id="3487" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="3498" class="Symbol">}</a>         <a id="3508" class="Symbol">=</a> <a id="3510" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a>
<a id="3516" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3525" class="Symbol">{</a><a id="3526" class="Argument">k</a> <a id="3528" class="Symbol">=</a> <a id="3530" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="3540" class="Symbol">}</a>          <a id="3551" class="Symbol">=</a> <a id="3553" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a>
<a id="3559" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3568" class="Symbol">{</a><a id="3569" class="Argument">k</a> <a id="3571" class="Symbol">=</a> <a id="3573" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="3582" class="Symbol">}</a>           <a id="3594" class="Symbol">=</a> <a id="3596" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a>
</pre></body></html>


==> anc/html/Data.Product.Function.NonDependent.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Function.NonDependent.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-dependent product combinators for setoid equality preserving</a>
<a id="174" class="Comment">-- functions</a>
<a id="187" class="Comment">------------------------------------------------------------------------</a>

<a id="261" class="Symbol">{-#</a> <a id="265" class="Keyword">OPTIONS</a> <a id="273" class="Pragma">--cubical-compatible</a> <a id="294" class="Pragma">--safe</a> <a id="301" class="Symbol">#-}</a>

<a id="306" class="Keyword">module</a> <a id="313" href="Data.Product.Function.NonDependent.Setoid.html" class="Module">Data.Product.Function.NonDependent.Setoid</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="392" class="Symbol">as</a> <a id="395" class="Module">Product</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Level.html" class="Module">Level</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Function.Bundles.html#2041" class="Record">Func</a><a id="605" class="Symbol">;</a> <a id="607" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="618" class="Symbol">;</a> <a id="620" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="629" class="Symbol">;</a> <a id="631" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="641" class="Symbol">;</a> <a id="643" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="652" class="Symbol">;</a> <a id="654" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="665" class="Symbol">;</a>
         <a id="676" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="688" class="Symbol">;</a> <a id="690" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="697" class="Symbol">)</a>

<a id="700" class="Keyword">private</a>
  <a id="710" class="Keyword">variable</a>
    <a id="723" href="Data.Product.Function.NonDependent.Setoid.html#723" class="Generalizable">a₁</a> <a id="726" href="Data.Product.Function.NonDependent.Setoid.html#726" class="Generalizable">a₂</a> <a id="729" href="Data.Product.Function.NonDependent.Setoid.html#729" class="Generalizable">b₁</a> <a id="732" href="Data.Product.Function.NonDependent.Setoid.html#732" class="Generalizable">b₂</a> <a id="735" href="Data.Product.Function.NonDependent.Setoid.html#735" class="Generalizable">c₁</a> <a id="738" href="Data.Product.Function.NonDependent.Setoid.html#738" class="Generalizable">c₂</a> <a id="741" href="Data.Product.Function.NonDependent.Setoid.html#741" class="Generalizable">d₁</a> <a id="744" href="Data.Product.Function.NonDependent.Setoid.html#744" class="Generalizable">d₂</a> <a id="747" class="Symbol">:</a> <a id="749" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="759" href="Data.Product.Function.NonDependent.Setoid.html#759" class="Generalizable">a</a> <a id="761" href="Data.Product.Function.NonDependent.Setoid.html#761" class="Generalizable">ℓ</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="775" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="777" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="779" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="781" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="783" class="Symbol">:</a> <a id="785" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="792" href="Data.Product.Function.NonDependent.Setoid.html#759" class="Generalizable">a</a> <a id="794" href="Data.Product.Function.NonDependent.Setoid.html#761" class="Generalizable">ℓ</a>

<a id="797" class="Comment">------------------------------------------------------------------------</a>
<a id="870" class="Comment">-- Combinators for equality preserving functions</a>

<a id="proj₁ₛ"></a><a id="920" href="Data.Product.Function.NonDependent.Setoid.html#920" class="Function">proj₁ₛ</a> <a id="927" class="Symbol">:</a> <a id="929" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="934" class="Symbol">(</a><a id="935" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="937" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="940" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a><a id="941" class="Symbol">)</a> <a id="943" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a>
<a id="945" href="Data.Product.Function.NonDependent.Setoid.html#920" class="Function">proj₁ₛ</a> <a id="952" class="Symbol">=</a> <a id="954" class="Keyword">record</a> <a id="961" class="Symbol">{</a> <a id="963" href="Function.Bundles.html#2092" class="Field">to</a> <a id="966" class="Symbol">=</a> <a id="968" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="974" class="Symbol">;</a> <a id="976" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="981" class="Symbol">=</a> <a id="983" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="989" class="Symbol">}</a>

<a id="proj₂ₛ"></a><a id="992" href="Data.Product.Function.NonDependent.Setoid.html#992" class="Function">proj₂ₛ</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1009" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1012" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a><a id="1013" class="Symbol">)</a> <a id="1015" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a>
<a id="1017" href="Data.Product.Function.NonDependent.Setoid.html#992" class="Function">proj₂ₛ</a> <a id="1024" class="Symbol">=</a> <a id="1026" class="Keyword">record</a> <a id="1033" class="Symbol">{</a> <a id="1035" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1046" class="Symbol">;</a> <a id="1048" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1053" class="Symbol">=</a> <a id="1055" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1061" class="Symbol">}</a>

<a id="&lt;_,_&gt;ₛ"></a><a id="1064" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&lt;_,_&gt;ₛ</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1078" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1080" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1089" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1091" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1100" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1105" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1108" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="1109" class="Symbol">)</a>
<a id="1111" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&lt;</a> <a id="1113" href="Data.Product.Function.NonDependent.Setoid.html#1113" class="Bound">f</a> <a id="1115" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">,</a> <a id="1117" href="Data.Product.Function.NonDependent.Setoid.html#1117" class="Bound">g</a> <a id="1119" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&gt;ₛ</a> <a id="1122" class="Symbol">=</a> <a id="1124" class="Keyword">record</a>
  <a id="1133" class="Symbol">{</a> <a id="1135" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1140" class="Symbol">=</a> <a id="1142" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1144" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1149" href="Data.Product.Function.NonDependent.Setoid.html#1113" class="Bound">f</a> <a id="1151" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1153" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1158" href="Data.Product.Function.NonDependent.Setoid.html#1117" class="Bound">g</a> <a id="1160" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1164" class="Symbol">;</a> <a id="1166" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1171" class="Symbol">=</a> <a id="1173" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1175" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1180" href="Data.Product.Function.NonDependent.Setoid.html#1113" class="Bound">f</a> <a id="1182" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1184" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1189" href="Data.Product.Function.NonDependent.Setoid.html#1117" class="Bound">g</a> <a id="1191" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1195" class="Symbol">}</a> <a id="1197" class="Keyword">where</a> <a id="1203" class="Keyword">open</a> <a id="1208" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="swapₛ"></a><a id="1214" href="Data.Product.Function.NonDependent.Setoid.html#1214" class="Function">swapₛ</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1230" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1233" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a><a id="1234" class="Symbol">)</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1239" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1242" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a><a id="1243" class="Symbol">)</a>
<a id="1245" href="Data.Product.Function.NonDependent.Setoid.html#1214" class="Function">swapₛ</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&lt;</a> <a id="1255" href="Data.Product.Function.NonDependent.Setoid.html#992" class="Function">proj₂ₛ</a> <a id="1262" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">,</a> <a id="1264" href="Data.Product.Function.NonDependent.Setoid.html#920" class="Function">proj₁ₛ</a> <a id="1271" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&gt;ₛ</a>

<a id="1275" class="Comment">------------------------------------------------------------------------</a>
<a id="1348" class="Comment">-- Function bundles</a>

<a id="_×-function_"></a><a id="1369" href="Data.Product.Function.NonDependent.Setoid.html#1369" class="Function Operator">_×-function_</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1389" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1391" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1400" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="1402" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1414" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1417" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1423" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1426" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="1427" class="Symbol">)</a>
<a id="1429" href="Data.Product.Function.NonDependent.Setoid.html#1429" class="Bound">f</a> <a id="1431" href="Data.Product.Function.NonDependent.Setoid.html#1369" class="Function Operator">×-function</a> <a id="1442" href="Data.Product.Function.NonDependent.Setoid.html#1442" class="Bound">g</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Keyword">record</a>
  <a id="1455" class="Symbol">{</a> <a id="1457" href="Function.Bundles.html#2092" class="Field">to</a>    <a id="1463" class="Symbol">=</a> <a id="1465" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1481" href="Data.Product.Function.NonDependent.Setoid.html#1429" class="Bound">f</a><a id="1482" class="Symbol">)</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1488" href="Data.Product.Function.NonDependent.Setoid.html#1442" class="Bound">g</a><a id="1489" class="Symbol">)</a>
  <a id="1493" class="Symbol">;</a> <a id="1495" href="Function.Bundles.html#2111" class="Field">cong</a>  <a id="1501" class="Symbol">=</a> <a id="1503" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1521" href="Data.Product.Function.NonDependent.Setoid.html#1429" class="Bound">f</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1530" href="Data.Product.Function.NonDependent.Setoid.html#1442" class="Bound">g</a><a id="1531" class="Symbol">)</a>
  <a id="1535" class="Symbol">}</a> <a id="1537" class="Keyword">where</a> <a id="1543" class="Keyword">open</a> <a id="1548" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="1554" class="Keyword">infixr</a> <a id="1561" class="Number">2</a> <a id="1563" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a> <a id="1579" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">_×-injection_</a> <a id="1593" href="Data.Product.Function.NonDependent.Setoid.html#4669" class="Function Operator">_×-left-inverse_</a>

<a id="_×-equivalence_"></a><a id="1611" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a> <a id="1627" class="Symbol">:</a> <a id="1629" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="1641" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1643" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="1659" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="1661" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="1663" class="Symbol">→</a>
                  <a id="1683" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1698" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1701" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="1702" class="Symbol">)</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1707" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1710" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="1711" class="Symbol">)</a>
<a id="1713" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a> <a id="1729" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a> <a id="1731" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a> <a id="1733" class="Symbol">=</a> <a id="1735" class="Keyword">record</a>
  <a id="1744" class="Symbol">{</a> <a id="1746" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="1756" class="Symbol">=</a> <a id="1758" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Function.Bundles.html#4808" class="Field">to</a> <a id="1774" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1775" class="Symbol">)</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Function.Bundles.html#4808" class="Field">to</a> <a id="1781" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1782" class="Symbol">)</a>
  <a id="1786" class="Symbol">;</a> <a id="1788" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="1798" class="Symbol">=</a> <a id="1800" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Function.Bundles.html#4832" class="Field">from</a> <a id="1818" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Function.Bundles.html#4832" class="Field">from</a> <a id="1827" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1828" class="Symbol">)</a>
  <a id="1832" class="Symbol">;</a> <a id="1834" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="1844" class="Symbol">=</a> <a id="1846" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="1867" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="1879" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1880" class="Symbol">)</a>
  <a id="1884" class="Symbol">;</a> <a id="1886" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="1921" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="1935" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1936" class="Symbol">)</a>
  <a id="1940" class="Symbol">}</a> <a id="1942" class="Keyword">where</a> <a id="1948" class="Keyword">open</a> <a id="1953" href="Function.Bundles.html#4750" class="Module">Equivalence</a>

<a id="_×-injection_"></a><a id="1966" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">_×-injection_</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="1992" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1994" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2008" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="2010" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="2012" class="Symbol">→</a>
                <a id="2030" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2043" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2046" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2052" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2055" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="2056" class="Symbol">)</a>
<a id="2058" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a> <a id="2060" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">×-injection</a> <a id="2072" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a> <a id="2074" class="Symbol">=</a> <a id="2076" class="Keyword">record</a>
  <a id="2085" class="Symbol">{</a> <a id="2087" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="2097" class="Symbol">=</a> <a id="2099" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Function.Bundles.html#2469" class="Field">to</a> <a id="2115" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Function.Bundles.html#2469" class="Field">to</a> <a id="2122" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a><a id="2123" class="Symbol">)</a>
  <a id="2127" class="Symbol">;</a> <a id="2129" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="2139" class="Symbol">=</a> <a id="2141" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="2159" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a><a id="2160" class="Symbol">)</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="2168" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a><a id="2169" class="Symbol">)</a>
  <a id="2173" class="Symbol">;</a> <a id="2175" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2210" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a><a id="2211" class="Symbol">)</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2224" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a><a id="2225" class="Symbol">)</a>
  <a id="2229" class="Symbol">}</a> <a id="2231" class="Keyword">where</a> <a id="2237" class="Keyword">open</a> <a id="2242" href="Function.Bundles.html#2413" class="Module">Injection</a>

<a id="_×-surjection_"></a><a id="2253" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">_×-surjection_</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2281" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2283" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2285" class="Symbol">→</a> <a id="2287" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2298" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="2300" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="2302" class="Symbol">→</a>
                 <a id="2321" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2335" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2338" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2344" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2347" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="2348" class="Symbol">)</a>
<a id="2350" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a> <a id="2352" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">×-surjection</a> <a id="2365" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a> <a id="2367" class="Symbol">=</a> <a id="2369" class="Keyword">record</a>
  <a id="2378" class="Symbol">{</a> <a id="2380" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="2391" class="Symbol">=</a> <a id="2393" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2409" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a><a id="2410" class="Symbol">)</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2416" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a><a id="2417" class="Symbol">)</a>
  <a id="2421" class="Symbol">;</a> <a id="2423" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="2434" class="Symbol">=</a> <a id="2436" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2448" class="Symbol">(</a><a id="2449" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="2454" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a><a id="2455" class="Symbol">)</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="2463" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a><a id="2464" class="Symbol">)</a>
  <a id="2468" class="Symbol">;</a> <a id="2470" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2481" class="Symbol">=</a> <a id="2483" class="Symbol">λ</a> <a id="2485" href="Data.Product.Function.NonDependent.Setoid.html#2485" class="Bound">y</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2505" class="Symbol">(λ</a> <a id="2508" href="Data.Product.Function.NonDependent.Setoid.html#2508" class="Bound">ff</a> <a id="2511" href="Data.Product.Function.NonDependent.Setoid.html#2511" class="Bound">gg</a> <a id="2514" href="Data.Product.Function.NonDependent.Setoid.html#2514" class="Bound">x₂</a> <a id="2517" class="Symbol">→</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Data.Product.Function.NonDependent.Setoid.html#2508" class="Bound">ff</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2530" href="Data.Product.Function.NonDependent.Setoid.html#2514" class="Bound">x₂</a><a id="2532" class="Symbol">))</a> <a id="2535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Data.Product.Function.NonDependent.Setoid.html#2511" class="Bound">gg</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2548" href="Data.Product.Function.NonDependent.Setoid.html#2514" class="Bound">x₂</a><a id="2550" class="Symbol">)))</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2566" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2575" href="Data.Product.Function.NonDependent.Setoid.html#2485" class="Bound">y</a><a id="2576" class="Symbol">))</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2591" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2600" href="Data.Product.Function.NonDependent.Setoid.html#2485" class="Bound">y</a><a id="2601" class="Symbol">))</a>
  <a id="2606" class="Symbol">}</a> <a id="2608" class="Keyword">where</a> <a id="2614" class="Keyword">open</a> <a id="2619" href="Function.Bundles.html#2863" class="Module">Surjection</a>

<a id="_×-bijection_"></a><a id="2631" href="Data.Product.Function.NonDependent.Setoid.html#2631" class="Function Operator">_×-bijection_</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2657" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2659" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2673" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="2675" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="2677" class="Symbol">→</a>
                <a id="2695" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2708" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2711" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="2712" class="Symbol">)</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2717" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2720" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="2721" class="Symbol">)</a>
<a id="2723" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a> <a id="2725" href="Data.Product.Function.NonDependent.Setoid.html#2631" class="Function Operator">×-bijection</a> <a id="2737" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a> <a id="2739" class="Symbol">=</a> <a id="2741" class="Keyword">record</a>
  <a id="2750" class="Symbol">{</a> <a id="2752" href="Function.Bundles.html#3584" class="Field">to</a>         <a id="2763" class="Symbol">=</a> <a id="2765" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Function.Bundles.html#3584" class="Field">to</a> <a id="2781" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a><a id="2782" class="Symbol">)</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Function.Bundles.html#3584" class="Field">to</a> <a id="2788" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a><a id="2789" class="Symbol">)</a>
  <a id="2793" class="Symbol">;</a> <a id="2795" href="Function.Bundles.html#3608" class="Field">cong</a>       <a id="2806" class="Symbol">=</a> <a id="2808" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="2826" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a><a id="2827" class="Symbol">)</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="2835" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a><a id="2836" class="Symbol">)</a>
  <a id="2840" class="Symbol">;</a> <a id="2842" href="Function.Bundles.html#3649" class="Field">bijective</a>  <a id="2853" class="Symbol">=</a> <a id="2855" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="2878" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a><a id="2879" class="Symbol">)</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="2892" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a><a id="2893" class="Symbol">)</a> <a id="2895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="2914" class="Symbol">λ</a> <a id="2916" class="Symbol">{</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Data.Product.Function.NonDependent.Setoid.html#2919" class="Bound">y₀</a> <a id="2922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2924" href="Data.Product.Function.NonDependent.Setoid.html#2924" class="Bound">y₁</a><a id="2926" class="Symbol">)</a> <a id="2928" class="Symbol">→</a> <a id="2930" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2946" class="Symbol">(λ</a> <a id="2949" class="Symbol">{</a><a id="2950" href="Data.Product.Function.NonDependent.Setoid.html#2950" class="Bound">ff</a> <a id="2953" href="Data.Product.Function.NonDependent.Setoid.html#2953" class="Bound">gg</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Data.Product.Function.NonDependent.Setoid.html#2957" class="Bound">x₀</a> <a id="2960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2962" href="Data.Product.Function.NonDependent.Setoid.html#2962" class="Bound">x₁</a><a id="2964" class="Symbol">)</a> <a id="2966" class="Symbol">→</a> <a id="2968" href="Data.Product.Function.NonDependent.Setoid.html#2950" class="Bound">ff</a> <a id="2971" href="Data.Product.Function.NonDependent.Setoid.html#2957" class="Bound">x₀</a> <a id="2974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2976" href="Data.Product.Function.NonDependent.Setoid.html#2953" class="Bound">gg</a> <a id="2979" href="Data.Product.Function.NonDependent.Setoid.html#2962" class="Bound">x₁</a><a id="2981" class="Symbol">})</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="2996" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a> <a id="2998" href="Data.Product.Function.NonDependent.Setoid.html#2919" class="Bound">y₀</a><a id="3000" class="Symbol">)</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3014" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a> <a id="3016" href="Data.Product.Function.NonDependent.Setoid.html#2924" class="Bound">y₁</a><a id="3018" class="Symbol">)}</a>
  <a id="3023" class="Symbol">}</a> <a id="3025" class="Keyword">where</a> <a id="3031" class="Keyword">open</a> <a id="3036" href="Function.Bundles.html#3528" class="Module">Bijection</a>

<a id="_×-leftInverse_"></a><a id="3047" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">_×-leftInverse_</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3077" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3079" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3095" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="3097" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="3099" class="Symbol">→</a>
                  <a id="3119" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3134" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3137" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="3138" class="Symbol">)</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3143" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3146" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="3147" class="Symbol">)</a>
<a id="3149" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a> <a id="3151" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">×-leftInverse</a> <a id="3165" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a> <a id="3167" class="Symbol">=</a> <a id="3169" class="Keyword">record</a>
  <a id="3178" class="Symbol">{</a> <a id="3180" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="3190" class="Symbol">=</a> <a id="3192" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Function.Bundles.html#5431" class="Field">to</a> <a id="3208" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Function.Bundles.html#5431" class="Field">to</a> <a id="3215" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3216" class="Symbol">)</a>
  <a id="3220" class="Symbol">;</a> <a id="3222" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="3232" class="Symbol">=</a> <a id="3234" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Function.Bundles.html#5455" class="Field">from</a> <a id="3252" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Function.Bundles.html#5455" class="Field">from</a> <a id="3261" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3262" class="Symbol">)</a>
  <a id="3266" class="Symbol">;</a> <a id="3268" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="3278" class="Symbol">=</a> <a id="3280" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3292" class="Symbol">(</a><a id="3293" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="3301" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="3313" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3314" class="Symbol">)</a>
  <a id="3318" class="Symbol">;</a> <a id="3320" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3355" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3356" class="Symbol">)</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3369" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3370" class="Symbol">)</a>
  <a id="3374" class="Symbol">;</a> <a id="3376" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>   <a id="3387" class="Symbol">=</a> <a id="3389" class="Symbol">λ</a> <a id="3391" href="Data.Product.Function.NonDependent.Setoid.html#3391" class="Bound">x</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="3404" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3413" href="Data.Product.Function.NonDependent.Setoid.html#3391" class="Bound">x</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3418" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="3427" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3436" href="Data.Product.Function.NonDependent.Setoid.html#3391" class="Bound">x</a><a id="3437" class="Symbol">)</a>
  <a id="3441" class="Symbol">}</a> <a id="3443" class="Keyword">where</a> <a id="3449" class="Keyword">open</a> <a id="3454" href="Function.Bundles.html#5373" class="Module">LeftInverse</a>

<a id="_×-rightInverse_"></a><a id="3467" href="Data.Product.Function.NonDependent.Setoid.html#3467" class="Function Operator">_×-rightInverse_</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3499" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3501" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3503" class="Symbol">→</a> <a id="3505" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3518" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="3520" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="3522" class="Symbol">→</a>
                   <a id="3543" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3559" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3562" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="3563" class="Symbol">)</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3568" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3571" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="3572" class="Symbol">)</a>
<a id="3574" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a> <a id="3576" href="Data.Product.Function.NonDependent.Setoid.html#3467" class="Function Operator">×-rightInverse</a> <a id="3591" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a> <a id="3593" class="Symbol">=</a> <a id="3595" class="Keyword">record</a>
  <a id="3604" class="Symbol">{</a> <a id="3606" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="3616" class="Symbol">=</a> <a id="3618" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Function.Bundles.html#6566" class="Field">to</a> <a id="3634" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3635" class="Symbol">)</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Function.Bundles.html#6566" class="Field">to</a> <a id="3641" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3642" class="Symbol">)</a>
  <a id="3646" class="Symbol">;</a> <a id="3648" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="3658" class="Symbol">=</a> <a id="3660" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Function.Bundles.html#6590" class="Field">from</a> <a id="3678" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3679" class="Symbol">)</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Function.Bundles.html#6590" class="Field">from</a> <a id="3687" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3688" class="Symbol">)</a>
  <a id="3692" class="Symbol">;</a> <a id="3694" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="3704" class="Symbol">=</a> <a id="3706" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="3727" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="3739" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3740" class="Symbol">)</a>
  <a id="3744" class="Symbol">;</a> <a id="3746" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3756" class="Symbol">=</a> <a id="3758" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3781" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3795" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3796" class="Symbol">)</a>
  <a id="3800" class="Symbol">;</a> <a id="3802" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>   <a id="3813" class="Symbol">=</a> <a id="3815" class="Symbol">λ</a> <a id="3817" href="Data.Product.Function.NonDependent.Setoid.html#3817" class="Bound">x</a> <a id="3819" class="Symbol">→</a> <a id="3821" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="3830" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a> <a id="3832" class="Symbol">(</a><a id="3833" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3839" href="Data.Product.Function.NonDependent.Setoid.html#3817" class="Bound">x</a><a id="3840" class="Symbol">)</a> <a id="3842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3844" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="3853" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3862" href="Data.Product.Function.NonDependent.Setoid.html#3817" class="Bound">x</a><a id="3863" class="Symbol">)</a>
  <a id="3867" class="Symbol">}</a> <a id="3869" class="Keyword">where</a> <a id="3875" class="Keyword">open</a> <a id="3880" href="Function.Bundles.html#6507" class="Module">RightInverse</a>

<a id="3894" class="Keyword">infixr</a> <a id="3901" class="Number">2</a> <a id="3903" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">_×-surjection_</a> <a id="3918" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">_×-inverse_</a>

<a id="_×-inverse_"></a><a id="3931" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">_×-inverse_</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3953" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3955" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3967" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="3969" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="3971" class="Symbol">→</a>
              <a id="3987" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3998" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="4001" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="4007" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="4010" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="4011" class="Symbol">)</a>
<a id="4013" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a> <a id="4015" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">×-inverse</a> <a id="4025" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a> <a id="4027" class="Symbol">=</a> <a id="4029" class="Keyword">record</a>
  <a id="4038" class="Symbol">{</a> <a id="4040" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="4050" class="Symbol">=</a> <a id="4052" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4068" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4069" class="Symbol">)</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4075" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4076" class="Symbol">)</a>
  <a id="4080" class="Symbol">;</a> <a id="4082" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="4092" class="Symbol">=</a> <a id="4094" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4112" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4113" class="Symbol">)</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4121" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4122" class="Symbol">)</a>
  <a id="4126" class="Symbol">;</a> <a id="4128" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="4138" class="Symbol">=</a> <a id="4140" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="4161" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4162" class="Symbol">)</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="4173" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4174" class="Symbol">)</a>
  <a id="4178" class="Symbol">;</a> <a id="4180" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4215" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4216" class="Symbol">)</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4229" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4230" class="Symbol">)</a>
  <a id="4234" class="Symbol">;</a> <a id="4236" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="4246" class="Symbol">=</a> <a id="4248" class="Symbol">(λ</a> <a id="4251" href="Data.Product.Function.NonDependent.Setoid.html#4251" class="Bound">x</a> <a id="4253" class="Symbol">→</a> <a id="4255" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="4264" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a> <a id="4266" class="Symbol">(</a><a id="4267" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4273" href="Data.Product.Function.NonDependent.Setoid.html#4251" class="Bound">x</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4278" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="4287" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4296" href="Data.Product.Function.NonDependent.Setoid.html#4251" class="Bound">x</a><a id="4297" class="Symbol">))</a> <a id="4300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="4318" class="Symbol">(λ</a> <a id="4321" href="Data.Product.Function.NonDependent.Setoid.html#4321" class="Bound">x</a> <a id="4323" class="Symbol">→</a> <a id="4325" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="4334" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4343" href="Data.Product.Function.NonDependent.Setoid.html#4321" class="Bound">x</a><a id="4344" class="Symbol">)</a> <a id="4346" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4348" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="4357" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4366" href="Data.Product.Function.NonDependent.Setoid.html#4321" class="Bound">x</a><a id="4367" class="Symbol">))</a>
  <a id="4372" class="Symbol">}</a> <a id="4374" class="Keyword">where</a> <a id="4380" class="Keyword">open</a> <a id="4385" href="Function.Bundles.html#7338" class="Module">Inverse</a>



<a id="4396" class="Comment">------------------------------------------------------------------------</a>
<a id="4469" class="Comment">-- DEPRECATED NAMES</a>
<a id="4489" class="Comment">------------------------------------------------------------------------</a>
<a id="4562" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4633" class="Comment">-- not guaranteed.</a>

<a id="4653" class="Comment">-- Version 2.0</a>

<a id="_×-left-inverse_"></a><a id="4669" href="Data.Product.Function.NonDependent.Setoid.html#4669" class="Function Operator">_×-left-inverse_</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">_×-leftInverse_</a>
<a id="4704" class="Symbol">{-#</a> <a id="4708" class="Keyword">WARNING_ON_USAGE</a> <a id="4725" class="Pragma">_×-left-inverse_</a>
<a id="4742" class="String">&quot;Warning: _×-left-inverse_ was deprecated in v2.0.
Please use _×-leftInverse_ instead.&quot;</a>
<a id="4830" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Product.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of products</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="282" class="Keyword">where</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a><a id="344" class="Symbol">;</a> <a id="346" class="Keyword">module</a> <a id="353" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Product.Base.html#2173" class="Function">map</a><a id="421" class="Symbol">;</a> <a id="423" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="427" class="Symbol">;</a> <a id="429" href="Data.Product.Base.html#852" class="Function">∃</a><a id="430" class="Symbol">;</a> <a id="432" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Function.Base.html" class="Module">Function.Base</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="472" class="Symbol">;</a> <a id="474" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="477" class="Symbol">;</a> <a id="479" href="Function.Base.html#704" class="Function">id</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="522" class="Symbol">;</a> <a id="524" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="529" class="Symbol">)</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Level.html" class="Module">Level</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="627" class="Symbol">)</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="686" class="Keyword">using</a> <a id="692" class="Symbol">(</a><a id="693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="696" class="Symbol">;</a> <a id="698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="702" class="Symbol">;</a> <a id="704" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="714" class="Symbol">;</a> <a id="716" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="727" class="Symbol">;</a> <a id="729" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="775" class="Symbol">as</a> <a id="778" class="Module">Dec</a> <a id="782" class="Keyword">using</a> <a id="788" class="Symbol">(</a><a id="789" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="792" class="Symbol">;</a> <a id="794" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="797" class="Symbol">;</a> <a id="799" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="801" class="Symbol">)</a>

<a id="804" class="Keyword">private</a>
  <a id="814" class="Keyword">variable</a>
    <a id="827" href="Data.Product.Properties.html#827" class="Generalizable">a</a> <a id="829" href="Data.Product.Properties.html#829" class="Generalizable">b</a> <a id="831" href="Data.Product.Properties.html#831" class="Generalizable">c</a> <a id="833" href="Data.Product.Properties.html#833" class="Generalizable">d</a> <a id="835" href="Data.Product.Properties.html#835" class="Generalizable">ℓ</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="849" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="857" href="Data.Product.Properties.html#827" class="Generalizable">a</a>
    <a id="863" href="Data.Product.Properties.html#863" class="Generalizable">B</a> <a id="865" class="Symbol">:</a> <a id="867" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="871" href="Data.Product.Properties.html#829" class="Generalizable">b</a>
    <a id="877" href="Data.Product.Properties.html#877" class="Generalizable">C</a> <a id="879" class="Symbol">:</a> <a id="881" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="885" href="Data.Product.Properties.html#831" class="Generalizable">c</a>
    <a id="891" href="Data.Product.Properties.html#891" class="Generalizable">D</a> <a id="893" class="Symbol">:</a> <a id="895" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="899" href="Data.Product.Properties.html#833" class="Generalizable">d</a>

<a id="902" class="Comment">------------------------------------------------------------------------</a>
<a id="975" class="Comment">-- Equality (dependent)</a>

<a id="1000" class="Keyword">module</a> <a id="1007" href="Data.Product.Properties.html#1007" class="Module">_</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Data.Product.Properties.html#829" class="Generalizable">b</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Keyword">where</a>

  <a id="1034" href="Data.Product.Properties.html#1034" class="Function">,-injectiveˡ</a> <a id="1047" class="Symbol">:</a> <a id="1049" class="Symbol">∀</a> <a id="1051" class="Symbol">{</a><a id="1052" href="Data.Product.Properties.html#1052" class="Bound">a</a> <a id="1054" href="Data.Product.Properties.html#1054" class="Bound">c</a><a id="1055" class="Symbol">}</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Data.Product.Properties.html#1058" class="Bound">b</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1064" href="Data.Product.Properties.html#1052" class="Bound">a</a><a id="1065" class="Symbol">}</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Data.Product.Properties.html#1068" class="Bound">d</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1074" href="Data.Product.Properties.html#1054" class="Bound">c</a><a id="1075" class="Symbol">}</a> <a id="1077" class="Symbol">→</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Data.Product.Properties.html#1052" class="Bound">a</a> <a id="1082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1084" href="Data.Product.Properties.html#1058" class="Bound">b</a><a id="1085" class="Symbol">)</a> <a id="1087" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.Product.Properties.html#1054" class="Bound">c</a> <a id="1092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1094" href="Data.Product.Properties.html#1068" class="Bound">d</a><a id="1095" class="Symbol">)</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Data.Product.Properties.html#1052" class="Bound">a</a> <a id="1101" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1103" href="Data.Product.Properties.html#1054" class="Bound">c</a>
  <a id="1107" href="Data.Product.Properties.html#1034" class="Function">,-injectiveˡ</a> <a id="1120" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1135" href="Data.Product.Properties.html#1135" class="Function">,-injectiveʳ-≡</a> <a id="1150" class="Symbol">:</a> <a id="1152" class="Symbol">∀</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Data.Product.Properties.html#1155" class="Bound">a</a> <a id="1157" href="Data.Product.Properties.html#1157" class="Bound">b</a><a id="1158" class="Symbol">}</a> <a id="1160" class="Symbol">{</a><a id="1161" href="Data.Product.Properties.html#1161" class="Bound">c</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1167" href="Data.Product.Properties.html#1155" class="Bound">a</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Data.Product.Properties.html#1171" class="Bound">d</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1177" href="Data.Product.Properties.html#1157" class="Bound">b</a><a id="1178" class="Symbol">}</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1186" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Data.Product.Properties.html#1155" class="Bound">a</a> <a id="1193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1195" href="Data.Product.Properties.html#1161" class="Bound">c</a><a id="1196" class="Symbol">)</a> <a id="1198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Data.Product.Properties.html#1157" class="Bound">b</a> <a id="1203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1205" href="Data.Product.Properties.html#1171" class="Bound">d</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Data.Product.Properties.html#1211" class="Bound">q</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Data.Product.Properties.html#1155" class="Bound">a</a> <a id="1217" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1219" href="Data.Product.Properties.html#1157" class="Bound">b</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1230" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1232" href="Data.Product.Properties.html#1211" class="Bound">q</a> <a id="1234" href="Data.Product.Properties.html#1161" class="Bound">c</a> <a id="1236" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1238" href="Data.Product.Properties.html#1171" class="Bound">d</a>
  <a id="1242" href="Data.Product.Properties.html#1135" class="Function">,-injectiveʳ-≡</a> <a id="1257" class="Symbol">{</a><a id="1258" class="Argument">c</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="Data.Product.Properties.html#1262" class="Bound">c</a><a id="1263" class="Symbol">}</a> <a id="1265" href="Data.Product.Properties.html#1265" class="Bound">u</a> <a id="1267" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1272" href="Data.Product.Properties.html#1272" class="Bound">q</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1281" class="Symbol">(λ</a> <a id="1284" href="Data.Product.Properties.html#1284" class="Bound">x</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1294" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1296" href="Data.Product.Properties.html#1284" class="Bound">x</a> <a id="1298" href="Data.Product.Properties.html#1262" class="Bound">c</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Data.Product.Properties.html#1265" class="Bound">u</a> <a id="1304" href="Data.Product.Properties.html#1272" class="Bound">q</a> <a id="1306" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1310" class="Symbol">)</a>

  <a id="1315" href="Data.Product.Properties.html#1315" class="Function">,-injectiveʳ-UIP</a> <a id="1332" class="Symbol">:</a> <a id="1334" class="Symbol">∀</a> <a id="1336" class="Symbol">{</a><a id="1337" href="Data.Product.Properties.html#1337" class="Bound">a</a><a id="1338" class="Symbol">}</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Data.Product.Properties.html#1341" class="Bound">b</a> <a id="1343" href="Data.Product.Properties.html#1343" class="Bound">c</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1349" href="Data.Product.Properties.html#1337" class="Bound">a</a><a id="1350" class="Symbol">}</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1358" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1360" class="Symbol">→</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1365" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1367" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1369" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Data.Product.Properties.html#1337" class="Bound">a</a> <a id="1374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1376" href="Data.Product.Properties.html#1341" class="Bound">b</a><a id="1377" class="Symbol">))</a> <a id="1380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Data.Product.Properties.html#1337" class="Bound">a</a> <a id="1385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1387" href="Data.Product.Properties.html#1343" class="Bound">c</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Data.Product.Properties.html#1341" class="Bound">b</a> <a id="1394" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1396" href="Data.Product.Properties.html#1343" class="Bound">c</a>
  <a id="1400" href="Data.Product.Properties.html#1315" class="Function">,-injectiveʳ-UIP</a> <a id="1417" href="Data.Product.Properties.html#1417" class="Bound">u</a> <a id="1419" href="Data.Product.Properties.html#1419" class="Bound">p</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Data.Product.Properties.html#1135" class="Function">,-injectiveʳ-≡</a> <a id="1438" href="Data.Product.Properties.html#1417" class="Bound">u</a> <a id="1440" href="Data.Product.Properties.html#1419" class="Bound">p</a> <a id="1442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1450" href="Data.Product.Properties.html#1450" class="Function">≡-dec</a> <a id="1456" class="Symbol">:</a> <a id="1458" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1476" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1478" class="Symbol">→</a> <a id="1480" class="Symbol">(∀</a> <a id="1483" class="Symbol">{</a><a id="1484" href="Data.Product.Properties.html#1484" class="Bound">a</a><a id="1485" class="Symbol">}</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1510" href="Data.Product.Properties.html#1484" class="Bound">a</a><a id="1511" class="Symbol">))</a> <a id="1514" class="Symbol">→</a>
          <a id="1526" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1547" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1549" href="Data.Product.Properties.html#1010" class="Bound">B</a><a id="1550" class="Symbol">)</a>
  <a id="1554" href="Data.Product.Properties.html#1450" class="Function">≡-dec</a> <a id="1560" href="Data.Product.Properties.html#1560" class="Bound">dec₁</a> <a id="1565" href="Data.Product.Properties.html#1565" class="Bound">dec₂</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Data.Product.Properties.html#1571" class="Bound">a</a> <a id="1573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1575" href="Data.Product.Properties.html#1575" class="Bound">x</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Data.Product.Properties.html#1579" class="Bound">b</a> <a id="1581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1583" href="Data.Product.Properties.html#1583" class="Bound">y</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Keyword">with</a> <a id="1591" href="Data.Product.Properties.html#1560" class="Bound">dec₁</a> <a id="1596" href="Data.Product.Properties.html#1571" class="Bound">a</a> <a id="1598" href="Data.Product.Properties.html#1579" class="Bound">b</a>
  <a id="1602" class="Symbol">...</a> <a id="1606" class="Symbol">|</a> <a id="1608" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1611" href="Data.Product.Properties.html#1611" class="Bound">[a≢b]</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Data.Product.Properties.html#1611" class="Bound">[a≢b]</a> <a id="1629" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1631" href="Data.Product.Properties.html#1034" class="Function">,-injectiveˡ</a><a id="1643" class="Symbol">)</a>
  <a id="1647" class="Symbol">...</a> <a id="1651" class="Symbol">|</a> <a id="1653" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1679" class="Symbol">(</a><a id="1680" class="Bound">a</a> <a id="1682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="1684" class="Symbol">))</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Data.Product.Properties.html#1315" class="Function">,-injectiveʳ-UIP</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="1733" class="Bound">dec₁</a><a id="1737" class="Symbol">))</a> <a id="1740" class="Symbol">(</a><a id="1741" class="Bound">dec₂</a> <a id="1746" class="Bound">x</a> <a id="1748" class="Bound">y</a><a id="1749" class="Symbol">)</a>

<a id="1752" class="Comment">------------------------------------------------------------------------</a>
<a id="1825" class="Comment">-- Equality (non-dependent)</a>

<a id=",-injectiveʳ"></a><a id="1854" href="Data.Product.Properties.html#1854" class="Function">,-injectiveʳ</a> <a id="1867" class="Symbol">:</a> <a id="1869" class="Symbol">∀</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Data.Product.Properties.html#1872" class="Bound">a</a> <a id="1874" href="Data.Product.Properties.html#1874" class="Bound">c</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Data.Product.Properties.html#849" class="Generalizable">A</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">{</a><a id="1882" href="Data.Product.Properties.html#1882" class="Bound">b</a> <a id="1884" href="Data.Product.Properties.html#1884" class="Bound">d</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="1889" class="Symbol">}</a> <a id="1891" class="Symbol">→</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Data.Product.Properties.html#1872" class="Bound">a</a> <a id="1896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1898" href="Data.Product.Properties.html#1882" class="Bound">b</a><a id="1899" class="Symbol">)</a> <a id="1901" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Data.Product.Properties.html#1874" class="Bound">c</a> <a id="1906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1908" href="Data.Product.Properties.html#1884" class="Bound">d</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Data.Product.Properties.html#1882" class="Bound">b</a> <a id="1915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1917" href="Data.Product.Properties.html#1884" class="Bound">d</a>
<a id="1919" href="Data.Product.Properties.html#1854" class="Function">,-injectiveʳ</a> <a id="1932" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1937" class="Symbol">=</a> <a id="1939" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id=",-injective"></a><a id="1945" href="Data.Product.Properties.html#1945" class="Function">,-injective</a> <a id="1957" class="Symbol">:</a> <a id="1959" class="Symbol">∀</a> <a id="1961" class="Symbol">{</a><a id="1962" href="Data.Product.Properties.html#1962" class="Bound">a</a> <a id="1964" href="Data.Product.Properties.html#1964" class="Bound">c</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Data.Product.Properties.html#849" class="Generalizable">A</a><a id="1969" class="Symbol">}</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Data.Product.Properties.html#1972" class="Bound">b</a> <a id="1974" href="Data.Product.Properties.html#1974" class="Bound">d</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="1979" class="Symbol">}</a> <a id="1981" class="Symbol">→</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Data.Product.Properties.html#1962" class="Bound">a</a> <a id="1986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1988" href="Data.Product.Properties.html#1972" class="Bound">b</a><a id="1989" class="Symbol">)</a> <a id="1991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Data.Product.Properties.html#1964" class="Bound">c</a> <a id="1996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1998" href="Data.Product.Properties.html#1974" class="Bound">d</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Data.Product.Properties.html#1962" class="Bound">a</a> <a id="2005" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2007" href="Data.Product.Properties.html#1964" class="Bound">c</a> <a id="2009" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2011" href="Data.Product.Properties.html#1972" class="Bound">b</a> <a id="2013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2015" href="Data.Product.Properties.html#1974" class="Bound">d</a>
<a id="2017" href="Data.Product.Properties.html#1945" class="Function">,-injective</a> <a id="2029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2043" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong"></a><a id="2049" href="Data.Product.Properties.html#2049" class="Function">map-cong</a> <a id="2058" class="Symbol">:</a> <a id="2060" class="Symbol">∀</a> <a id="2062" class="Symbol">{</a><a id="2063" href="Data.Product.Properties.html#2063" class="Bound">f</a> <a id="2065" href="Data.Product.Properties.html#2065" class="Bound">g</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Data.Product.Properties.html#877" class="Generalizable">C</a><a id="2074" class="Symbol">}</a> <a id="2076" class="Symbol">{</a><a id="2077" href="Data.Product.Properties.html#2077" class="Bound">h</a> <a id="2079" href="Data.Product.Properties.html#2079" class="Bound">i</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Data.Product.Properties.html#863" class="Generalizable">B</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Data.Product.Properties.html#891" class="Generalizable">D</a><a id="2088" class="Symbol">}</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Data.Product.Properties.html#2063" class="Bound">f</a> <a id="2094" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2096" href="Data.Product.Properties.html#2065" class="Bound">g</a> <a id="2098" class="Symbol">→</a> <a id="2100" href="Data.Product.Properties.html#2077" class="Bound">h</a> <a id="2102" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2104" href="Data.Product.Properties.html#2079" class="Bound">i</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2112" href="Data.Product.Properties.html#2063" class="Bound">f</a> <a id="2114" href="Data.Product.Properties.html#2077" class="Bound">h</a> <a id="2116" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2118" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2122" href="Data.Product.Properties.html#2065" class="Bound">g</a> <a id="2124" href="Data.Product.Properties.html#2079" class="Bound">i</a>
<a id="2126" href="Data.Product.Properties.html#2049" class="Function">map-cong</a> <a id="2135" href="Data.Product.Properties.html#2135" class="Bound">f≗g</a> <a id="2139" href="Data.Product.Properties.html#2139" class="Bound">h≗i</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Data.Product.Properties.html#2144" class="Bound">x</a> <a id="2146" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2148" href="Data.Product.Properties.html#2148" class="Bound">y</a><a id="2149" class="Symbol">)</a> <a id="2151" class="Symbol">=</a> <a id="2153" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Data.Product.Properties.html#2135" class="Bound">f≗g</a> <a id="2168" href="Data.Product.Properties.html#2144" class="Bound">x</a><a id="2169" class="Symbol">)</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Data.Product.Properties.html#2139" class="Bound">h≗i</a> <a id="2176" href="Data.Product.Properties.html#2148" class="Bound">y</a><a id="2177" class="Symbol">)</a>

<a id="2180" class="Comment">-- The following properties are definitionally true (because of η)</a>
<a id="2247" class="Comment">-- but for symmetry with ⊎ it is convenient to define and name them.</a>

<a id="swap-involutive"></a><a id="2317" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2340" class="Symbol">{</a><a id="2341" class="Argument">A</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="Data.Product.Properties.html#849" class="Generalizable">A</a><a id="2346" class="Symbol">}</a> <a id="2348" class="Symbol">{</a><a id="2349" class="Argument">B</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="2354" class="Symbol">}</a> <a id="2356" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2358" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2363" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2365" href="Function.Base.html#704" class="Function">id</a>
<a id="2368" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a> <a id="2384" class="Symbol">_</a> <a id="2386" class="Symbol">=</a> <a id="2388" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2394" class="Comment">------------------------------------------------------------------------</a>
<a id="2467" class="Comment">-- Equality between pairs can be expressed as a pair of equalities</a>

<a id="2535" class="Keyword">module</a> <a id="2542" href="Data.Product.Properties.html#2542" class="Module">_</a> <a id="2544" class="Symbol">{</a><a id="2545" href="Data.Product.Properties.html#2545" class="Bound">A</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2553" href="Data.Product.Properties.html#827" class="Generalizable">a</a><a id="2554" class="Symbol">}</a> <a id="2556" class="Symbol">{</a><a id="2557" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Data.Product.Properties.html#2545" class="Bound">A</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2569" href="Data.Product.Properties.html#829" class="Generalizable">b</a><a id="2570" class="Symbol">}</a> <a id="2572" class="Symbol">{</a><a id="2573" href="Data.Product.Properties.html#2573" class="Bound">p₁</a><a id="2575" class="Symbol">@(</a><a id="2577" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2580" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2582" href="Data.Product.Properties.html#2582" class="Bound">b₁</a><a id="2584" class="Symbol">)</a> <a id="2586" href="Data.Product.Properties.html#2586" class="Bound">p₂</a><a id="2588" class="Symbol">@(</a><a id="2590" href="Data.Product.Properties.html#2590" class="Bound">a₂</a> <a id="2593" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2595" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2597" class="Symbol">)</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2603" href="Data.Product.Properties.html#2545" class="Bound">A</a> <a id="2605" href="Data.Product.Properties.html#2557" class="Bound">B</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Keyword">where</a>
  <a id="2616" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2634" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">(λ</a> <a id="2641" href="Data.Product.Properties.html#2641" class="Bound">p</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2651" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2653" href="Data.Product.Properties.html#2641" class="Bound">p</a> <a id="2655" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="2658" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2660" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="2669" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2671" href="Data.Product.Properties.html#2586" class="Bound">p₂</a>
  <a id="2676" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2708" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="2721" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2723" href="Data.Product.Properties.html#2586" class="Bound">p₂</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2736" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">(λ</a> <a id="2743" href="Data.Product.Properties.html#2743" class="Bound">p</a> <a id="2745" class="Symbol">→</a> <a id="2747" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2753" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2755" href="Data.Product.Properties.html#2743" class="Bound">p</a> <a id="2757" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="2760" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2762" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2764" class="Symbol">)</a>
  <a id="2768" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="2776" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2790" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2798" class="Keyword">private</a>
    <a id="2810" href="Data.Product.Properties.html#2810" class="Function">left-inverse-of</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Data.Product.Properties.html#2829" class="Bound">p</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2839" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2841" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="2843" class="Symbol">)</a> <a id="2845" class="Symbol">(λ</a> <a id="2848" href="Data.Product.Properties.html#2848" class="Bound">x</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2858" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2860" href="Data.Product.Properties.html#2848" class="Bound">x</a> <a id="2862" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="2865" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2867" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2869" class="Symbol">))</a> <a id="2872" class="Symbol">→</a>
                      <a id="2896" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="2913" href="Data.Product.Properties.html#2829" class="Bound">p</a><a id="2914" class="Symbol">)</a> <a id="2916" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2918" href="Data.Product.Properties.html#2829" class="Bound">p</a>
    <a id="2924" href="Data.Product.Properties.html#2810" class="Function">left-inverse-of</a> <a id="2940" class="Symbol">(</a><a id="2941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2948" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2952" class="Symbol">)</a> <a id="2954" class="Symbol">=</a> <a id="2956" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="2966" href="Data.Product.Properties.html#2966" class="Function">right-inverse-of</a> <a id="2983" class="Symbol">:</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Data.Product.Properties.html#2986" class="Bound">p</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="2993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2995" href="Data.Product.Properties.html#2586" class="Bound">p₂</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">→</a> <a id="3001" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="3018" href="Data.Product.Properties.html#2986" class="Bound">p</a><a id="3019" class="Symbol">)</a> <a id="3021" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3023" href="Data.Product.Properties.html#2986" class="Bound">p</a>
    <a id="3029" href="Data.Product.Properties.html#2966" class="Function">right-inverse-of</a> <a id="3046" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3061" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a> <a id="3069" class="Symbol">:</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3074" class="Symbol">λ</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Data.Product.Properties.html#3077" class="Bound">p</a> <a id="3079" class="Symbol">:</a> <a id="3081" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="3084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3086" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="3088" class="Symbol">)</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3098" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="3100" href="Data.Product.Properties.html#3077" class="Bound">p</a> <a id="3102" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="3105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3107" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="3109" class="Symbol">)</a> <a id="3111" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3113" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="3116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3118" href="Data.Product.Properties.html#2586" class="Bound">p₂</a>
  <a id="3123" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a> <a id="3131" class="Symbol">=</a> <a id="3133" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3139" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="3147" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="3155" href="Data.Product.Properties.html#2966" class="Function">right-inverse-of</a> <a id="3172" href="Data.Product.Properties.html#2810" class="Function">left-inverse-of</a>

<a id="3189" class="Comment">-- the non-dependent case. Proofs are exactly as above, and straightforward.</a>
<a id="3266" class="Keyword">module</a> <a id="3273" href="Data.Product.Properties.html#3273" class="Module">_</a> <a id="3275" class="Symbol">{</a><a id="3276" href="Data.Product.Properties.html#3276" class="Bound">p₁</a><a id="3278" class="Symbol">@(</a><a id="3280" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3285" href="Data.Product.Properties.html#3285" class="Bound">b₁</a><a id="3287" class="Symbol">)</a> <a id="3289" href="Data.Product.Properties.html#3289" class="Bound">p₂</a><a id="3291" class="Symbol">@(</a><a id="3293" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3298" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">:</a> <a id="3304" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="3306" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3308" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="3309" class="Symbol">}</a> <a id="3311" class="Keyword">where</a>
  <a id="3319" href="Data.Product.Properties.html#3319" class="Function">×-≡,≡→≡</a> <a id="3327" class="Symbol">:</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3333" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3335" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3338" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3340" href="Data.Product.Properties.html#3285" class="Bound">b₁</a> <a id="3343" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3345" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3347" class="Symbol">)</a> <a id="3349" class="Symbol">→</a> <a id="3351" href="Data.Product.Properties.html#3276" class="Bound">p₁</a> <a id="3354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3356" href="Data.Product.Properties.html#3289" class="Bound">p₂</a>
  <a id="3361" href="Data.Product.Properties.html#3319" class="Function">×-≡,≡→≡</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3381" class="Symbol">)</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3393" href="Data.Product.Properties.html#3393" class="Function">×-≡,≡←≡</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Data.Product.Properties.html#3276" class="Bound">p₁</a> <a id="3406" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3408" href="Data.Product.Properties.html#3289" class="Bound">p₂</a> <a id="3411" class="Symbol">→</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3417" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3419" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3422" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3424" href="Data.Product.Properties.html#3285" class="Bound">b₁</a> <a id="3427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3429" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3431" class="Symbol">)</a>
  <a id="3435" href="Data.Product.Properties.html#3393" class="Function">×-≡,≡←≡</a> <a id="3443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3448" class="Symbol">=</a> <a id="3450" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3457" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3465" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a> <a id="3473" class="Symbol">:</a> <a id="3475" class="Symbol">(</a><a id="3476" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3479" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3481" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3484" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3486" href="Data.Product.Properties.html#3285" class="Bound">b₁</a> <a id="3489" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3491" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3493" class="Symbol">)</a> <a id="3495" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3497" href="Data.Product.Properties.html#3276" class="Bound">p₁</a> <a id="3500" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3502" href="Data.Product.Properties.html#3289" class="Bound">p₂</a>
  <a id="3507" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3527" href="Data.Product.Properties.html#3319" class="Function">×-≡,≡→≡</a>
    <a id="3539" href="Data.Product.Properties.html#3393" class="Function">×-≡,≡←≡</a>
    <a id="3551" class="Symbol">(λ</a> <a id="3554" class="Symbol">{</a> <a id="3556" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>          <a id="3570" class="Symbol">→</a> <a id="3572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3584" class="Symbol">})</a>
    <a id="3591" class="Symbol">(λ</a> <a id="3594" class="Symbol">{</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3604" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3608" class="Symbol">)</a> <a id="3610" class="Symbol">→</a> <a id="3612" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3624" class="Symbol">})</a>

<a id="3628" class="Comment">------------------------------------------------------------------------</a>
<a id="3701" class="Comment">-- The order of ∃₂ can be swapped</a>

<a id="∃∃↔∃∃"></a><a id="3736" href="Data.Product.Properties.html#3736" class="Function">∃∃↔∃∃</a> <a id="3742" class="Symbol">:</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Data.Product.Properties.html#3745" class="Bound">R</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="3751" class="Symbol">→</a> <a id="3753" href="Data.Product.Properties.html#863" class="Generalizable">B</a> <a id="3755" class="Symbol">→</a> <a id="3757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3761" href="Data.Product.Properties.html#835" class="Generalizable">ℓ</a><a id="3762" class="Symbol">)</a> <a id="3764" class="Symbol">→</a> <a id="3766" class="Symbol">(</a><a id="3767" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3770" class="Symbol">λ</a> <a id="3772" href="Data.Product.Properties.html#3772" class="Bound">x</a> <a id="3774" href="Data.Product.Properties.html#3774" class="Bound">y</a> <a id="3776" class="Symbol">→</a> <a id="3778" href="Data.Product.Properties.html#3745" class="Bound">R</a> <a id="3780" href="Data.Product.Properties.html#3772" class="Bound">x</a> <a id="3782" href="Data.Product.Properties.html#3774" class="Bound">y</a><a id="3783" class="Symbol">)</a> <a id="3785" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3791" class="Symbol">λ</a> <a id="3793" href="Data.Product.Properties.html#3793" class="Bound">y</a> <a id="3795" href="Data.Product.Properties.html#3795" class="Bound">x</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="Data.Product.Properties.html#3745" class="Bound">R</a> <a id="3801" href="Data.Product.Properties.html#3795" class="Bound">x</a> <a id="3803" href="Data.Product.Properties.html#3793" class="Bound">y</a><a id="3804" class="Symbol">)</a>
<a id="3806" href="Data.Product.Properties.html#3736" class="Function">∃∃↔∃∃</a> <a id="3812" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3814" class="Symbol">=</a> <a id="3816" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3822" href="Data.Product.Properties.html#3852" class="Function">to</a> <a id="3825" href="Data.Product.Properties.html#3935" class="Function">from</a> <a id="3830" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3836" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>
  <a id="3844" class="Keyword">where</a>
  <a id="3852" href="Data.Product.Properties.html#3852" class="Function">to</a> <a id="3855" class="Symbol">:</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3861" class="Symbol">λ</a> <a id="3863" href="Data.Product.Properties.html#3863" class="Bound">x</a> <a id="3865" href="Data.Product.Properties.html#3865" class="Bound">y</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3871" href="Data.Product.Properties.html#3863" class="Bound">x</a> <a id="3873" href="Data.Product.Properties.html#3865" class="Bound">y</a><a id="3874" class="Symbol">)</a> <a id="3876" class="Symbol">→</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3882" class="Symbol">λ</a> <a id="3884" href="Data.Product.Properties.html#3884" class="Bound">y</a> <a id="3886" href="Data.Product.Properties.html#3886" class="Bound">x</a> <a id="3888" class="Symbol">→</a> <a id="3890" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3892" href="Data.Product.Properties.html#3886" class="Bound">x</a> <a id="3894" href="Data.Product.Properties.html#3884" class="Bound">y</a><a id="3895" class="Symbol">)</a>
  <a id="3899" href="Data.Product.Properties.html#3852" class="Function">to</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Data.Product.Properties.html#3903" class="Bound">x</a> <a id="3905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3907" href="Data.Product.Properties.html#3907" class="Bound">y</a> <a id="3909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3911" href="Data.Product.Properties.html#3911" class="Bound">Rxy</a><a id="3914" class="Symbol">)</a> <a id="3916" class="Symbol">=</a> <a id="3918" class="Symbol">(</a><a id="3919" href="Data.Product.Properties.html#3907" class="Bound">y</a> <a id="3921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3923" href="Data.Product.Properties.html#3903" class="Bound">x</a> <a id="3925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3927" href="Data.Product.Properties.html#3911" class="Bound">Rxy</a><a id="3930" class="Symbol">)</a>

  <a id="3935" href="Data.Product.Properties.html#3935" class="Function">from</a> <a id="3940" class="Symbol">:</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3946" class="Symbol">λ</a> <a id="3948" href="Data.Product.Properties.html#3948" class="Bound">y</a> <a id="3950" href="Data.Product.Properties.html#3950" class="Bound">x</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3956" href="Data.Product.Properties.html#3950" class="Bound">x</a> <a id="3958" href="Data.Product.Properties.html#3948" class="Bound">y</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">→</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3967" class="Symbol">λ</a> <a id="3969" href="Data.Product.Properties.html#3969" class="Bound">x</a> <a id="3971" href="Data.Product.Properties.html#3971" class="Bound">y</a> <a id="3973" class="Symbol">→</a> <a id="3975" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3977" href="Data.Product.Properties.html#3969" class="Bound">x</a> <a id="3979" href="Data.Product.Properties.html#3971" class="Bound">y</a><a id="3980" class="Symbol">)</a>
  <a id="3984" href="Data.Product.Properties.html#3935" class="Function">from</a> <a id="3989" class="Symbol">(</a><a id="3990" href="Data.Product.Properties.html#3990" class="Bound">y</a> <a id="3992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3994" href="Data.Product.Properties.html#3994" class="Bound">x</a> <a id="3996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3998" href="Data.Product.Properties.html#3998" class="Bound">Rxy</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">=</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Data.Product.Properties.html#3994" class="Bound">x</a> <a id="4008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4010" href="Data.Product.Properties.html#3990" class="Bound">y</a> <a id="4012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4014" href="Data.Product.Properties.html#3998" class="Bound">Rxy</a><a id="4017" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Product.Relation.Binary.Pointwise.NonDependent.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Relation.Binary.Pointwise.NonDependent</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise products of binary relations</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="363" class="Symbol">as</a> <a id="366" class="Module">Product</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="400" class="Keyword">using</a> <a id="406" class="Symbol">(</a><a id="407" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Level.html" class="Module">Level</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="449" class="Symbol">;</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="454" class="Symbol">;</a> <a id="456" href="Level.html#521" class="Function">0ℓ</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Function.Base.html" class="Module">Function.Base</a> <a id="486" class="Keyword">using</a> <a id="492" class="Symbol">(</a><a id="493" href="Function.Base.html#704" class="Function">id</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="581" class="Keyword">using</a> <a id="587" class="Symbol">(</a><a id="588" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="640" class="Symbol">;</a> <a id="642" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="645" class="Symbol">;</a> <a id="647" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="703" class="Symbol">;</a> <a id="705" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="714" class="Symbol">;</a> <a id="716" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="724" class="Symbol">;</a> <a id="726" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="887" class="Symbol">as</a> <a id="890" class="Module">≡</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="902" class="Symbol">)</a>
<a id="904" class="Keyword">import</a> <a id="911" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="960" class="Symbol">as</a> <a id="963" class="Module">≡</a>

<a id="966" class="Keyword">private</a>
  <a id="976" class="Keyword">variable</a>
    <a id="989" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="991" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="993" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="996" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="1002" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1017" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1019" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a> <a id="1021" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1021" class="Generalizable">C</a> <a id="1023" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1023" class="Generalizable">D</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1031" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a>
    <a id="1037" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1039" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1041" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1044" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1053" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1055" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a>

<a id="1059" class="Comment">------------------------------------------------------------------------</a>
<a id="1132" class="Comment">-- Definition</a>

<a id="Pointwise"></a><a id="1147" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1163" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1165" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a> <a id="1167" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1176" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1021" class="Generalizable">C</a> <a id="1178" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1023" class="Generalizable">D</a> <a id="1180" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1192" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1194" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1021" class="Generalizable">C</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a> <a id="1200" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1202" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1023" class="Generalizable">D</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="1209" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1211" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a><a id="1213" class="Symbol">)</a>
<a id="1215" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1225" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1225" class="Bound">R</a> <a id="1227" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1227" class="Bound">S</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1230" class="Bound">a</a> <a id="1232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1234" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1234" class="Bound">c</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1238" class="Bound">b</a> <a id="1240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1242" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1242" class="Bound">d</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">=</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1225" class="Bound">R</a> <a id="1250" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1230" class="Bound">a</a> <a id="1252" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1238" class="Bound">b</a><a id="1253" class="Symbol">)</a> <a id="1255" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1227" class="Bound">S</a> <a id="1260" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1234" class="Bound">c</a> <a id="1262" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1242" class="Bound">d</a><a id="1263" class="Symbol">)</a>

<a id="1266" class="Comment">------------------------------------------------------------------------</a>
<a id="1339" class="Comment">-- Pointwise preserves many relational properties</a>

<a id="×-reflexive"></a><a id="1390" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1390" class="Function">×-reflexive</a> <a id="1402" class="Symbol">:</a> <a id="1404" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1407" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1409" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1416" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1418" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1432" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1435" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1438" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1440" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1450" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1452" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a>
<a id="1454" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1390" class="Function">×-reflexive</a> <a id="1466" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1466" class="Bound">refl₁</a> <a id="1472" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1472" class="Bound">refl₂</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1492" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1466" class="Bound">refl₁</a> <a id="1498" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1472" class="Bound">refl₂</a>

<a id="×-refl"></a><a id="1505" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1505" class="Function">×-refl</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1524" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1538" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1563" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1565" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1566" class="Symbol">)</a>
<a id="1568" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1505" class="Function">×-refl</a> <a id="1575" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1575" class="Bound">refl₁</a> <a id="1581" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1581" class="Bound">refl₂</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1575" class="Bound">refl₁</a> <a id="1595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1597" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1581" class="Bound">refl₂</a>

<a id="×-irreflexive₁"></a><a id="1604" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1604" class="Function">×-irreflexive₁</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1633" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1636" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1638" class="Symbol">→</a>
                 <a id="1657" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1680" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1683" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1698" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1700" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1701" class="Symbol">)</a>
<a id="1703" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1604" class="Function">×-irreflexive₁</a> <a id="1718" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1718" class="Bound">ir</a> <a id="1721" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1721" class="Bound">x≈y</a> <a id="1725" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1725" class="Bound">x&lt;y</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1718" class="Bound">ir</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1741" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1721" class="Bound">x≈y</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1753" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1725" class="Bound">x&lt;y</a><a id="1756" class="Symbol">)</a>

<a id="×-irreflexive₂"></a><a id="1759" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1759" class="Function">×-irreflexive₂</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1788" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1791" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1793" class="Symbol">→</a>
                 <a id="1812" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1835" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1838" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1853" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1855" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1856" class="Symbol">)</a>
<a id="1858" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1759" class="Function">×-irreflexive₂</a> <a id="1873" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1873" class="Bound">ir</a> <a id="1876" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1876" class="Bound">x≈y</a> <a id="1880" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1880" class="Bound">x&lt;y</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1873" class="Bound">ir</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1896" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1876" class="Bound">x≈y</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1908" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1880" class="Bound">x&lt;y</a><a id="1911" class="Symbol">)</a>

<a id="×-symmetric"></a><a id="1914" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1914" class="Function">×-symmetric</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1938" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1952" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1977" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1979" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1980" class="Symbol">)</a>
<a id="1982" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1914" class="Function">×-symmetric</a> <a id="1994" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1994" class="Bound">sym₁</a> <a id="1999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1999" class="Bound">sym₂</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2018" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1994" class="Bound">sym₁</a> <a id="2023" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1999" class="Bound">sym₂</a>

<a id="×-transitive"></a><a id="2029" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2055" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2070" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2096" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2098" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2099" class="Symbol">)</a>
<a id="2101" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="2114" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2114" class="Bound">trans₁</a> <a id="2121" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2121" class="Bound">trans₂</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2142" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2114" class="Bound">trans₁</a> <a id="2149" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2121" class="Bound">trans₂</a>

<a id="×-antisymmetric"></a><a id="2157" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2157" class="Function">×-antisymmetric</a> <a id="2173" class="Symbol">:</a> <a id="2175" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2189" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2192" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2210" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2213" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2215" class="Symbol">→</a>
                  <a id="2235" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2260" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2263" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="2265" class="Symbol">)</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2278" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2280" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2281" class="Symbol">)</a>
<a id="2283" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2157" class="Function">×-antisymmetric</a> <a id="2299" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2299" class="Bound">antisym₁</a> <a id="2308" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2308" class="Bound">antisym₂</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2331" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2299" class="Bound">antisym₁</a> <a id="2340" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2308" class="Bound">antisym₂</a>

<a id="×-asymmetric₁"></a><a id="2350" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2350" class="Function">×-asymmetric₁</a> <a id="2364" class="Symbol">:</a> <a id="2366" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2377" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2403" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2405" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2406" class="Symbol">)</a>
<a id="2408" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2350" class="Function">×-asymmetric₁</a> <a id="2422" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2422" class="Bound">asym₁</a> <a id="2428" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2428" class="Bound">x&lt;y</a> <a id="2432" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2432" class="Bound">y&lt;x</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2422" class="Bound">asym₁</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2451" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2428" class="Bound">x&lt;y</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2463" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2432" class="Bound">y&lt;x</a><a id="2466" class="Symbol">)</a>

<a id="×-asymmetric₂"></a><a id="2469" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2469" class="Function">×-asymmetric₂</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2496" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2522" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2524" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2525" class="Symbol">)</a>
<a id="2527" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2469" class="Function">×-asymmetric₂</a> <a id="2541" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2541" class="Bound">asym₂</a> <a id="2547" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2547" class="Bound">x&lt;y</a> <a id="2551" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2551" class="Bound">y&lt;x</a> <a id="2555" class="Symbol">=</a> <a id="2557" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2541" class="Bound">asym₂</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2570" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2547" class="Bound">x&lt;y</a><a id="2573" class="Symbol">)</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2582" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2551" class="Bound">y&lt;x</a><a id="2585" class="Symbol">)</a>

<a id="×-respectsʳ"></a><a id="2588" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2588" class="Function">×-respectsʳ</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2604" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2614" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2621" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2631" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2634" class="Symbol">→</a>
             <a id="2649" class="Symbol">(</a><a id="2650" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2660" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2662" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2663" class="Symbol">)</a> <a id="2665" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2686" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2689" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="2691" class="Symbol">)</a>
<a id="2693" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2588" class="Function">×-respectsʳ</a> <a id="2705" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2705" class="Bound">resp₁</a> <a id="2711" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2711" class="Bound">resp₂</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2731" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2705" class="Bound">resp₁</a> <a id="2737" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2711" class="Bound">resp₂</a>

<a id="×-respectsˡ"></a><a id="2744" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2744" class="Function">×-respectsˡ</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2760" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2770" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2777" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2787" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2790" class="Symbol">→</a>
             <a id="2805" class="Symbol">(</a><a id="2806" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2816" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2818" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2819" class="Symbol">)</a> <a id="2821" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2831" class="Symbol">(</a><a id="2832" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2842" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2845" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="2847" class="Symbol">)</a>
<a id="2849" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2744" class="Function">×-respectsˡ</a> <a id="2861" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2861" class="Bound">resp₁</a> <a id="2867" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2867" class="Bound">resp₂</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2887" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2861" class="Bound">resp₁</a> <a id="2893" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2867" class="Bound">resp₂</a>

<a id="×-respects₂"></a><a id="2900" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2900" class="Function">×-respects₂</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2916" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2926" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2929" class="Symbol">→</a> <a id="2931" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2933" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2943" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2946" class="Symbol">→</a>
              <a id="2962" class="Symbol">(</a><a id="2963" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2973" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2975" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2976" class="Symbol">)</a> <a id="2978" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="3002" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="3004" class="Symbol">)</a>
<a id="3006" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2900" class="Function">×-respects₂</a> <a id="3018" class="Symbol">=</a> <a id="3020" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="3032" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2588" class="Function">×-respectsʳ</a> <a id="3044" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2744" class="Function">×-respectsˡ</a>

<a id="×-total"></a><a id="3057" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3057" class="Function">×-total</a> <a id="3065" class="Symbol">:</a> <a id="3067" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3077" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3087" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3089" class="Symbol">→</a> <a id="3091" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3097" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="3099" class="Symbol">→</a> <a id="3101" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="3118" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3120" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="3121" class="Symbol">)</a>
<a id="3123" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3057" class="Function">×-total</a> <a id="3131" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3131" class="Bound">sym₁</a> <a id="3136" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3136" class="Bound">total₁</a> <a id="3143" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3143" class="Bound">total₂</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3151" class="Bound">x₁</a> <a id="3154" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3156" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3156" class="Bound">x₂</a><a id="3158" class="Symbol">)</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3161" class="Bound">y₁</a> <a id="3164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3166" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3166" class="Bound">y₂</a><a id="3168" class="Symbol">)</a>
  <a id="3172" class="Keyword">with</a> <a id="3177" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3136" class="Bound">total₁</a> <a id="3184" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3151" class="Bound">x₁</a> <a id="3187" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3161" class="Bound">y₁</a> <a id="3190" class="Symbol">|</a> <a id="3192" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3143" class="Bound">total₂</a> <a id="3199" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3156" class="Bound">x₂</a> <a id="3202" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3166" class="Bound">y₂</a>
<a id="3205" class="Symbol">...</a> <a id="3209" class="Symbol">|</a> <a id="3211" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3216" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3216" class="Bound">x₁∼y₁</a> <a id="3222" class="Symbol">|</a> <a id="3224" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3229" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3229" class="Bound">x₂∼y₂</a> <a id="3235" class="Symbol">=</a> <a id="3237" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3242" class="Symbol">(</a>     <a id="3248" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3216" class="Bound">x₁∼y₁</a> <a id="3254" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3256" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3229" class="Bound">x₂∼y₂</a><a id="3261" class="Symbol">)</a>
<a id="3263" class="Symbol">...</a> <a id="3267" class="Symbol">|</a> <a id="3269" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3274" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3274" class="Bound">x₁∼y₁</a> <a id="3280" class="Symbol">|</a> <a id="3282" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3287" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3287" class="Bound">y₂∼x₂</a> <a id="3293" class="Symbol">=</a> <a id="3295" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3300" class="Symbol">(</a><a id="3301" class="Bound">sym₁</a> <a id="3306" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3274" class="Bound">x₁∼y₁</a> <a id="3312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3314" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3287" class="Bound">y₂∼x₂</a><a id="3319" class="Symbol">)</a>
<a id="3321" class="Symbol">...</a> <a id="3325" class="Symbol">|</a> <a id="3327" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3332" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3332" class="Bound">y₁∼x₁</a> <a id="3338" class="Symbol">|</a> <a id="3340" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3345" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3345" class="Bound">y₂∼x₂</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3358" class="Symbol">(</a>     <a id="3364" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3332" class="Bound">y₁∼x₁</a> <a id="3370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3372" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3345" class="Bound">y₂∼x₂</a><a id="3377" class="Symbol">)</a>
<a id="3379" class="Symbol">...</a> <a id="3383" class="Symbol">|</a> <a id="3385" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3390" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3390" class="Bound">y₁∼x₁</a> <a id="3396" class="Symbol">|</a> <a id="3398" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3403" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3403" class="Bound">x₂∼y₂</a> <a id="3409" class="Symbol">=</a> <a id="3411" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3416" class="Symbol">(</a><a id="3417" class="Bound">sym₁</a> <a id="3422" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3390" class="Bound">y₁∼x₁</a> <a id="3428" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3430" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3403" class="Bound">x₂∼y₂</a><a id="3435" class="Symbol">)</a>

<a id="×-decidable"></a><a id="3438" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3438" class="Function">×-decidable</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3462" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3464" class="Symbol">→</a> <a id="3466" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3476" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="3478" class="Symbol">→</a> <a id="3480" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="3501" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3503" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="3504" class="Symbol">)</a>
<a id="3506" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3438" class="Function">×-decidable</a> <a id="3518" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3518" class="Bound Operator">_≟₁_</a> <a id="3523" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3523" class="Bound Operator">_≟₂_</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3529" class="Bound">x₁</a> <a id="3532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3534" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3534" class="Bound">x₂</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3539" class="Bound">y₁</a> <a id="3542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3544" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3544" class="Bound">y₂</a><a id="3546" class="Symbol">)</a> <a id="3548" class="Symbol">=</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3529" class="Bound">x₁</a> <a id="3554" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3518" class="Bound Operator">≟₁</a> <a id="3557" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3539" class="Bound">y₁</a><a id="3559" class="Symbol">)</a> <a id="3561" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3534" class="Bound">x₂</a> <a id="3571" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3523" class="Bound Operator">≟₂</a> <a id="3574" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3544" class="Bound">y₂</a><a id="3576" class="Symbol">)</a>

<a id="3579" class="Comment">------------------------------------------------------------------------</a>
<a id="3652" class="Comment">-- Structures can also be combined.</a>

<a id="3689" class="Comment">-- Some collections of properties which are preserved by ×-Rel.</a>

<a id="×-isEquivalence"></a><a id="3754" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a> <a id="3770" class="Symbol">:</a> <a id="3772" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3786" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3804" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="3806" class="Symbol">→</a>
                  <a id="3826" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="3851" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3853" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="3854" class="Symbol">)</a>
<a id="3856" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a> <a id="3872" class="Symbol">{</a><a id="3873" class="Argument">R</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">{</a><a id="3881" class="Argument">S</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="3886" class="Symbol">}</a> <a id="3888" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a> <a id="3892" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a> <a id="3896" class="Symbol">=</a> <a id="3898" class="Keyword">record</a>
  <a id="3907" class="Symbol">{</a> <a id="3909" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3915" class="Symbol">=</a> <a id="3917" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1505" class="Function">×-refl</a> <a id="3924" class="Symbol">{</a><a id="3925" class="Argument">R</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="3930" class="Symbol">}</a> <a id="3932" class="Symbol">{</a><a id="3933" class="Argument">S</a> <a id="3935" class="Symbol">=</a> <a id="3937" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">(</a><a id="3941" href="Relation.Binary.Structures.html#1641" class="Field">refl</a> <a id="3946" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Relation.Binary.Structures.html#1641" class="Field">refl</a> <a id="3957" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a><a id="3960" class="Symbol">)</a>
  <a id="3964" class="Symbol">;</a> <a id="3966" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3972" class="Symbol">=</a> <a id="3974" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1914" class="Function">×-symmetric</a> <a id="3986" class="Symbol">{</a><a id="3987" class="Argument">R</a> <a id="3989" class="Symbol">=</a> <a id="3991" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="3992" class="Symbol">}</a> <a id="3994" class="Symbol">{</a><a id="3995" class="Argument">S</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="4000" class="Symbol">}</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Relation.Binary.Structures.html#1667" class="Field">sym</a> <a id="4007" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a><a id="4010" class="Symbol">)</a> <a id="4012" class="Symbol">(</a><a id="4013" href="Relation.Binary.Structures.html#1667" class="Field">sym</a> <a id="4017" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a><a id="4020" class="Symbol">)</a>
  <a id="4024" class="Symbol">;</a> <a id="4026" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="4032" class="Symbol">=</a> <a id="4034" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="4047" class="Symbol">{</a><a id="4048" class="Argument">R</a> <a id="4050" class="Symbol">=</a> <a id="4052" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="4053" class="Symbol">}</a> <a id="4055" class="Symbol">{</a><a id="4056" class="Argument">S</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="4061" class="Symbol">}</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="4070" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="4082" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a><a id="4085" class="Symbol">)</a>
  <a id="4089" class="Symbol">}</a> <a id="4091" class="Keyword">where</a> <a id="4097" class="Keyword">open</a> <a id="4102" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a>

<a id="×-isDecEquivalence"></a><a id="4117" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4117" class="Function">×-isDecEquivalence</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4155" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4176" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="4178" class="Symbol">→</a>
                     <a id="4201" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="4229" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4231" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="4232" class="Symbol">)</a>
<a id="4234" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4117" class="Function">×-isDecEquivalence</a> <a id="4253" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4253" class="Bound">eq₁</a> <a id="4257" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4257" class="Bound">eq₂</a> <a id="4261" class="Symbol">=</a> <a id="4263" class="Keyword">record</a>
  <a id="4272" class="Symbol">{</a> <a id="4274" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a>
                      <a id="4328" class="Symbol">(</a><a id="4329" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4343" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4253" class="Bound">eq₁</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4363" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4257" class="Bound">eq₂</a><a id="4366" class="Symbol">)</a>
  <a id="4370" class="Symbol">;</a> <a id="4372" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4386" class="Symbol">=</a> <a id="4388" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3438" class="Function">×-decidable</a> <a id="4400" class="Symbol">(</a><a id="4401" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="4405" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4253" class="Bound">eq₁</a><a id="4408" class="Symbol">)</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="4415" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4257" class="Bound">eq₂</a><a id="4418" class="Symbol">)</a>
  <a id="4422" class="Symbol">}</a> <a id="4424" class="Keyword">where</a> <a id="4430" class="Keyword">open</a> <a id="4435" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a>

<a id="×-isPreorder"></a><a id="4453" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4479" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="4482" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4497" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="4500" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="4502" class="Symbol">→</a>
               <a id="4519" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="4541" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="4544" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="4559" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4561" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="4562" class="Symbol">)</a>
<a id="4564" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="4577" class="Symbol">{</a><a id="4578" class="Argument">R</a> <a id="4580" class="Symbol">=</a> <a id="4582" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4582" class="Bound">R</a><a id="4583" class="Symbol">}</a> <a id="4585" class="Symbol">{</a><a id="4586" class="Argument">S</a> <a id="4588" class="Symbol">=</a> <a id="4590" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4590" class="Bound">S</a><a id="4591" class="Symbol">}</a> <a id="4593" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a> <a id="4598" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a> <a id="4603" class="Symbol">=</a> <a id="4605" class="Keyword">record</a>
  <a id="4614" class="Symbol">{</a> <a id="4616" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a>
                      <a id="4670" class="Symbol">(</a><a id="4671" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4685" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a><a id="4689" class="Symbol">)</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4706" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a><a id="4710" class="Symbol">)</a>
  <a id="4714" class="Symbol">;</a> <a id="4716" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4730" class="Symbol">=</a> <a id="4732" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1390" class="Function">×-reflexive</a> <a id="4744" class="Symbol">{</a><a id="4745" class="Argument">R</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4582" class="Bound">R</a><a id="4750" class="Symbol">}</a> <a id="4752" class="Symbol">{</a><a id="4753" class="Argument">S</a> <a id="4755" class="Symbol">=</a> <a id="4757" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4590" class="Bound">S</a><a id="4758" class="Symbol">}</a>
                      <a id="4782" class="Symbol">(</a><a id="4783" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="4793" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a><a id="4797" class="Symbol">)</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="4810" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a><a id="4814" class="Symbol">)</a>
  <a id="4818" class="Symbol">;</a> <a id="4820" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4834" class="Symbol">=</a> <a id="4836" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="4849" class="Symbol">{</a><a id="4850" class="Argument">R</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4582" class="Bound">R</a><a id="4855" class="Symbol">}</a> <a id="4857" class="Symbol">{</a><a id="4858" class="Argument">S</a> <a id="4860" class="Symbol">=</a> <a id="4862" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4590" class="Bound">S</a><a id="4863" class="Symbol">}</a>
                      <a id="4887" class="Symbol">(</a><a id="4888" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="4894" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a><a id="4898" class="Symbol">)</a> <a id="4900" class="Symbol">(</a><a id="4901" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="4907" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a><a id="4911" class="Symbol">)</a>
  <a id="4915" class="Symbol">}</a> <a id="4917" class="Keyword">where</a> <a id="4923" class="Keyword">open</a> <a id="4928" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a>

<a id="×-isPartialOrder"></a><a id="4940" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4940" class="Function">×-isPartialOrder</a> <a id="4957" class="Symbol">:</a> <a id="4959" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4974" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="4977" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4979" class="Symbol">→</a> <a id="4981" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4996" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="4999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="5001" class="Symbol">→</a>
                   <a id="5022" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5048" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="5051" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="5053" class="Symbol">)</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5066" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="5068" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="5069" class="Symbol">)</a>
<a id="5071" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4940" class="Function">×-isPartialOrder</a> <a id="5088" class="Symbol">{</a><a id="5089" class="Argument">R</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5093" class="Bound">R</a><a id="5094" class="Symbol">}</a> <a id="5096" class="Symbol">{</a><a id="5097" class="Argument">S</a> <a id="5099" class="Symbol">=</a> <a id="5101" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5101" class="Bound">S</a><a id="5102" class="Symbol">}</a> <a id="5104" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5104" class="Bound">po₁</a> <a id="5108" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5108" class="Bound">po₂</a> <a id="5112" class="Symbol">=</a> <a id="5114" class="Keyword">record</a>
  <a id="5123" class="Symbol">{</a> <a id="5125" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="5136" class="Symbol">=</a> <a id="5138" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="5163" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5104" class="Bound">po₁</a><a id="5166" class="Symbol">)</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="5180" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5108" class="Bound">po₂</a><a id="5183" class="Symbol">)</a>
  <a id="5187" class="Symbol">;</a> <a id="5189" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="5200" class="Symbol">=</a> <a id="5202" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2157" class="Function">×-antisymmetric</a> <a id="5218" class="Symbol">{</a><a id="5219" class="Argument">R</a> <a id="5221" class="Symbol">=</a> <a id="5223" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5093" class="Bound">R</a><a id="5224" class="Symbol">}</a> <a id="5226" class="Symbol">{</a><a id="5227" class="Argument">S</a> <a id="5229" class="Symbol">=</a> <a id="5231" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5101" class="Bound">S</a><a id="5232" class="Symbol">}</a>
                   <a id="5253" class="Symbol">(</a><a id="5254" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a> <a id="5262" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5104" class="Bound">po₁</a><a id="5265" class="Symbol">)</a> <a id="5267" class="Symbol">(</a><a id="5268" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a> <a id="5276" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5108" class="Bound">po₂</a><a id="5279" class="Symbol">)</a>
  <a id="5283" class="Symbol">}</a> <a id="5285" class="Keyword">where</a> <a id="5291" class="Keyword">open</a> <a id="5296" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a>

<a id="×-isStrictPartialOrder"></a><a id="5312" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5312" class="Function">×-isStrictPartialOrder</a> <a id="5335" class="Symbol">:</a> <a id="5337" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5358" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="5361" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="5363" class="Symbol">→</a>
                         <a id="5390" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5411" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="5414" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="5416" class="Symbol">→</a>
                         <a id="5443" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5464" class="Symbol">(</a><a id="5465" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5475" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="5478" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="5480" class="Symbol">)</a> <a id="5482" class="Symbol">(</a><a id="5483" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5493" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="5495" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="5496" class="Symbol">)</a>
<a id="5498" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5312" class="Function">×-isStrictPartialOrder</a> <a id="5521" class="Symbol">{</a><a id="5522" class="Argument">R</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5526" class="Bound">R</a><a id="5527" class="Symbol">}</a> <a id="5529" class="Symbol">{</a><a id="5530" class="Argument">≈₂</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5535" class="Bound">≈₂</a><a id="5537" class="Symbol">}</a> <a id="5539" class="Symbol">{</a><a id="5540" class="Argument">S</a> <a id="5542" class="Symbol">=</a> <a id="5544" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5544" class="Bound">S</a><a id="5545" class="Symbol">}</a> <a id="5547" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a> <a id="5552" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a> <a id="5557" class="Symbol">=</a> <a id="5559" class="Keyword">record</a>
  <a id="5568" class="Symbol">{</a> <a id="5570" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5584" class="Symbol">=</a> <a id="5586" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a>
                      <a id="5624" class="Symbol">(</a><a id="5625" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5639" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5643" class="Symbol">)</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5660" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a><a id="5664" class="Symbol">)</a>
  <a id="5668" class="Symbol">;</a> <a id="5670" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5684" class="Symbol">=</a> <a id="5686" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1604" class="Function">×-irreflexive₁</a> <a id="5701" class="Symbol">{</a><a id="5702" class="Argument">R</a> <a id="5704" class="Symbol">=</a> <a id="5706" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5526" class="Bound">R</a><a id="5707" class="Symbol">}</a> <a id="5709" class="Symbol">{</a><a id="5710" class="Argument">≈₂</a> <a id="5713" class="Symbol">=</a> <a id="5715" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5535" class="Bound">≈₂</a><a id="5717" class="Symbol">}</a> <a id="5719" class="Symbol">{</a><a id="5720" class="Argument">S</a> <a id="5722" class="Symbol">=</a> <a id="5724" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5544" class="Bound">S</a><a id="5725" class="Symbol">}</a>
                      <a id="5749" class="Symbol">(</a><a id="5750" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="5757" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5761" class="Symbol">)</a>
  <a id="5765" class="Symbol">;</a> <a id="5767" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5781" class="Symbol">=</a> <a id="5783" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="5796" class="Symbol">{</a><a id="5797" class="Argument">R</a> <a id="5799" class="Symbol">=</a> <a id="5801" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5526" class="Bound">R</a><a id="5802" class="Symbol">}</a> <a id="5804" class="Symbol">{</a><a id="5805" class="Argument">S</a> <a id="5807" class="Symbol">=</a> <a id="5809" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5544" class="Bound">S</a><a id="5810" class="Symbol">}</a>
                      <a id="5834" class="Symbol">(</a><a id="5835" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="5841" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5845" class="Symbol">)</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="5854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a><a id="5858" class="Symbol">)</a>
  <a id="5862" class="Symbol">;</a> <a id="5864" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5878" class="Symbol">=</a> <a id="5880" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2900" class="Function">×-respects₂</a> <a id="5892" class="Symbol">(</a><a id="5893" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="5902" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5906" class="Symbol">)</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="5918" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a><a id="5922" class="Symbol">)</a>
  <a id="5926" class="Symbol">}</a> <a id="5928" class="Keyword">where</a> <a id="5934" class="Keyword">open</a> <a id="5939" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a>

<a id="5961" class="Comment">------------------------------------------------------------------------</a>
<a id="6034" class="Comment">-- Bundles</a>

<a id="×-setoid"></a><a id="6046" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6046" class="Function">×-setoid</a> <a id="6055" class="Symbol">:</a> <a id="6057" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6064" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6066" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6078" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6080" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6083" class="Symbol">→</a> <a id="6085" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6092" class="Symbol">_</a> <a id="6094" class="Symbol">_</a>
<a id="6096" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6046" class="Function">×-setoid</a> <a id="6105" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6105" class="Bound">s₁</a> <a id="6108" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6108" class="Bound">s₂</a> <a id="6111" class="Symbol">=</a> <a id="6113" class="Keyword">record</a>
  <a id="6122" class="Symbol">{</a> <a id="6124" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6138" class="Symbol">=</a>
      <a id="6146" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6177" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6105" class="Bound">s₁</a><a id="6179" class="Symbol">)</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6196" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6108" class="Bound">s₂</a><a id="6198" class="Symbol">)</a>
  <a id="6202" class="Symbol">}</a> <a id="6204" class="Keyword">where</a> <a id="6210" class="Keyword">open</a> <a id="6215" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

<a id="×-decSetoid"></a><a id="6223" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6223" class="Function">×-decSetoid</a> <a id="6235" class="Symbol">:</a> <a id="6237" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6247" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6249" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6264" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6266" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6269" class="Symbol">→</a> <a id="6271" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6281" class="Symbol">_</a> <a id="6283" class="Symbol">_</a>
<a id="6285" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6223" class="Function">×-decSetoid</a> <a id="6297" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6297" class="Bound">s₁</a> <a id="6300" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6300" class="Bound">s₂</a> <a id="6303" class="Symbol">=</a> <a id="6305" class="Keyword">record</a>
  <a id="6314" class="Symbol">{</a> <a id="6316" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6333" class="Symbol">=</a>
      <a id="6341" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4117" class="Function">×-isDecEquivalence</a> <a id="6360" class="Symbol">(</a><a id="6361" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6378" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6297" class="Bound">s₁</a><a id="6380" class="Symbol">)</a> <a id="6382" class="Symbol">(</a><a id="6383" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6400" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6300" class="Bound">s₂</a><a id="6402" class="Symbol">)</a>
  <a id="6406" class="Symbol">}</a> <a id="6408" class="Keyword">where</a> <a id="6414" class="Keyword">open</a> <a id="6419" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a>

<a id="×-preorder"></a><a id="6430" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6430" class="Function">×-preorder</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6452" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6454" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6457" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6460" class="Symbol">→</a> <a id="6462" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6471" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6473" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="6476" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="6479" class="Symbol">→</a> <a id="6481" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6490" class="Symbol">_</a> <a id="6492" class="Symbol">_</a> <a id="6494" class="Symbol">_</a>
<a id="6496" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6430" class="Function">×-preorder</a> <a id="6507" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6507" class="Bound">p₁</a> <a id="6510" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6510" class="Bound">p₂</a> <a id="6513" class="Symbol">=</a> <a id="6515" class="Keyword">record</a>
  <a id="6524" class="Symbol">{</a> <a id="6526" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6537" class="Symbol">=</a> <a id="6539" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6564" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6507" class="Bound">p₁</a><a id="6566" class="Symbol">)</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6580" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6510" class="Bound">p₂</a><a id="6582" class="Symbol">)</a>
  <a id="6586" class="Symbol">}</a> <a id="6588" class="Keyword">where</a> <a id="6594" class="Keyword">open</a> <a id="6599" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a>

<a id="×-poset"></a><a id="6609" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6609" class="Function">×-poset</a> <a id="6617" class="Symbol">:</a> <a id="6619" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6625" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6627" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6630" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6633" class="Symbol">→</a> <a id="6635" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6641" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6643" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="6646" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="6649" class="Symbol">→</a> <a id="6651" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6657" class="Symbol">_</a> <a id="6659" class="Symbol">_</a> <a id="6661" class="Symbol">_</a>
<a id="6663" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6609" class="Function">×-poset</a> <a id="6671" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6671" class="Bound">s₁</a> <a id="6674" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6674" class="Bound">s₂</a> <a id="6677" class="Symbol">=</a> <a id="6679" class="Keyword">record</a>
  <a id="6688" class="Symbol">{</a> <a id="6690" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6705" class="Symbol">=</a> <a id="6707" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4940" class="Function">×-isPartialOrder</a> <a id="6724" class="Symbol">(</a><a id="6725" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6740" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6671" class="Bound">s₁</a><a id="6742" class="Symbol">)</a>
                     <a id="6765" class="Symbol">(</a><a id="6766" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6781" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6674" class="Bound">s₂</a><a id="6783" class="Symbol">)</a>
  <a id="6787" class="Symbol">}</a> <a id="6789" class="Keyword">where</a> <a id="6795" class="Keyword">open</a> <a id="6800" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a>

<a id="×-strictPartialOrder"></a><a id="6807" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6807" class="Function">×-strictPartialOrder</a> <a id="6828" class="Symbol">:</a> <a id="6830" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6849" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6851" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6857" class="Symbol">→</a>
                       <a id="6882" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6901" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6903" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="6906" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="6909" class="Symbol">→</a>
                       <a id="6934" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6953" class="Symbol">_</a> <a id="6955" class="Symbol">_</a> <a id="6957" class="Symbol">_</a>
<a id="6959" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6807" class="Function">×-strictPartialOrder</a> <a id="6980" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6980" class="Bound">s₁</a> <a id="6983" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6983" class="Bound">s₂</a> <a id="6986" class="Symbol">=</a> <a id="6988" class="Keyword">record</a>
  <a id="6997" class="Symbol">{</a> <a id="6999" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5312" class="Function">×-isStrictPartialOrder</a>
                             <a id="7074" class="Symbol">(</a><a id="7075" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7096" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6980" class="Bound">s₁</a><a id="7098" class="Symbol">)</a>
                             <a id="7129" class="Symbol">(</a><a id="7130" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7151" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6983" class="Bound">s₂</a><a id="7153" class="Symbol">)</a>
  <a id="7157" class="Symbol">}</a> <a id="7159" class="Keyword">where</a> <a id="7165" class="Keyword">open</a> <a id="7170" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a>

<a id="7190" class="Comment">------------------------------------------------------------------------</a>
<a id="7263" class="Comment">-- Additional notation</a>

<a id="7287" class="Comment">-- Infix combining setoids</a>
<a id="7314" class="Keyword">infix</a> <a id="7320" class="Number">4</a> <a id="7322" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a>
<a id="_×ₛ_"></a><a id="7327" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a> <a id="7332" class="Symbol">:</a> <a id="7334" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7341" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="7343" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="7346" class="Symbol">→</a> <a id="7348" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7355" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="7357" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="7360" class="Symbol">→</a> <a id="7362" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7369" class="Symbol">_</a> <a id="7371" class="Symbol">_</a>
<a id="7373" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a> <a id="7378" class="Symbol">=</a> <a id="7380" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6046" class="Function">×-setoid</a>

<a id="7390" class="Comment">------------------------------------------------------------------------</a>
<a id="7463" class="Comment">-- The propositional equality setoid over products can be</a>
<a id="7521" class="Comment">-- decomposed using ×-Rel</a>

<a id="≡×≡⇒≡"></a><a id="7548" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a> <a id="7554" class="Symbol">:</a> <a id="7556" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="7566" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7570" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7574" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7576" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7580" class="Symbol">{</a><a id="7581" class="Argument">A</a> <a id="7583" class="Symbol">=</a> <a id="7585" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7587" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7589" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7590" class="Symbol">}</a>
<a id="7592" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a> <a id="7598" class="Symbol">(</a><a id="7599" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7608" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7614" class="Symbol">)</a> <a id="7616" class="Symbol">=</a> <a id="7618" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="≡⇒≡×≡"></a><a id="7626" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a> <a id="7632" class="Symbol">:</a> <a id="7634" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7638" class="Symbol">{</a><a id="7639" class="Argument">A</a> <a id="7641" class="Symbol">=</a> <a id="7643" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7645" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7647" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7648" class="Symbol">}</a> <a id="7650" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7652" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="7662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="7670" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a> <a id="7676" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7683" class="Symbol">=</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7701" class="Symbol">)</a>

<a id="Pointwise-≡↔≡"></a><a id="7704" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a> <a id="7718" class="Symbol">:</a> <a id="7720" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7728" class="Symbol">(</a><a id="7729" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7738" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7740" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="7743" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7752" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7753" class="Symbol">)</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7768" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7770" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7771" class="Symbol">))</a>
<a id="7774" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a> <a id="7788" class="Symbol">=</a> <a id="7790" class="Keyword">record</a>
  <a id="7799" class="Symbol">{</a> <a id="7801" href="Function.Bundles.html#7392" class="Field">to</a>         <a id="7812" class="Symbol">=</a> <a id="7814" href="Function.Base.html#704" class="Function">id</a>
  <a id="7819" class="Symbol">;</a> <a id="7821" href="Function.Bundles.html#7416" class="Field">from</a>       <a id="7832" class="Symbol">=</a> <a id="7834" href="Function.Base.html#704" class="Function">id</a>
  <a id="7839" class="Symbol">;</a> <a id="7841" href="Function.Bundles.html#7440" class="Field">to-cong</a>    <a id="7852" class="Symbol">=</a> <a id="7854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a>
  <a id="7862" class="Symbol">;</a> <a id="7864" href="Function.Bundles.html#7481" class="Field">from-cong</a>  <a id="7875" class="Symbol">=</a> <a id="7877" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a>
  <a id="7885" class="Symbol">;</a> <a id="7887" href="Function.Bundles.html#7524" class="Field">inverse</a>    <a id="7898" class="Symbol">=</a> <a id="7900" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a> <a id="7906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7908" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a>
  <a id="7916" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Data.Product.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lifting of two predicates</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.Product.Relation.Unary.All.html" class="Module">Data.Product.Relation.Unary.All</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Level.html" class="Module">Level</a> <a id="318" class="Keyword">using</a> <a id="324" class="Symbol">(</a><a id="325" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="335" class="Symbol">)</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="377" class="Symbol">;</a> <a id="379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="382" class="Symbol">)</a>

<a id="385" class="Keyword">private</a>
  <a id="395" class="Keyword">variable</a>
    <a id="408" href="Data.Product.Relation.Unary.All.html#408" class="Generalizable">a</a> <a id="410" href="Data.Product.Relation.Unary.All.html#410" class="Generalizable">b</a> <a id="412" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a> <a id="414" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a> <a id="416" class="Symbol">:</a> <a id="418" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="428" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="436" href="Data.Product.Relation.Unary.All.html#408" class="Generalizable">a</a>
    <a id="442" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="444" class="Symbol">:</a> <a id="446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="450" href="Data.Product.Relation.Unary.All.html#410" class="Generalizable">b</a>

<a id="All"></a><a id="453" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a> <a id="457" class="Symbol">:</a> <a id="459" class="Symbol">(</a><a id="460" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="462" class="Symbol">→</a> <a id="464" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="468" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" class="Symbol">(</a><a id="474" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">→</a> <a id="487" class="Symbol">(</a><a id="488" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="490" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="492" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="494" class="Symbol">→</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="500" class="Symbol">(</a><a id="501" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a> <a id="503" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="505" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a><a id="506" class="Symbol">))</a>
<a id="509" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a> <a id="513" href="Data.Product.Relation.Unary.All.html#513" class="Bound">P</a> <a id="515" href="Data.Product.Relation.Unary.All.html#515" class="Bound">Q</a> <a id="517" class="Symbol">(</a><a id="518" href="Data.Product.Relation.Unary.All.html#518" class="Bound">a</a> <a id="520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="522" href="Data.Product.Relation.Unary.All.html#522" class="Bound">b</a><a id="523" class="Symbol">)</a> <a id="525" class="Symbol">=</a> <a id="527" href="Data.Product.Relation.Unary.All.html#513" class="Bound">P</a> <a id="529" href="Data.Product.Relation.Unary.All.html#518" class="Bound">a</a> <a id="531" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="533" href="Data.Product.Relation.Unary.All.html#515" class="Bound">Q</a> <a id="535" href="Data.Product.Relation.Unary.All.html#522" class="Bound">b</a>
</pre></body></html>


==> anc/html/Data.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.html" class="Module">Data.Product</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Level.html" class="Module">Level</a> <a id="282" class="Keyword">using</a> <a id="288" class="Symbol">(</a><a id="289" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="294" class="Symbol">;</a> <a id="296" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="299" class="Symbol">)</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="353" class="Symbol">)</a>

<a id="356" class="Keyword">private</a>
  <a id="366" class="Keyword">variable</a>
    <a id="379" href="Data.Product.html#379" class="Generalizable">a</a> <a id="381" href="Data.Product.html#381" class="Generalizable">b</a> <a id="383" href="Data.Product.html#383" class="Generalizable">c</a> <a id="385" href="Data.Product.html#385" class="Generalizable">ℓ</a> <a id="387" href="Data.Product.html#387" class="Generalizable">p</a> <a id="389" href="Data.Product.html#389" class="Generalizable">q</a> <a id="391" href="Data.Product.html#391" class="Generalizable">r</a> <a id="393" href="Data.Product.html#393" class="Generalizable">s</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="407" href="Data.Product.html#407" class="Generalizable">A</a> <a id="409" href="Data.Product.html#409" class="Generalizable">B</a> <a id="411" href="Data.Product.html#411" class="Generalizable">C</a> <a id="413" class="Symbol">:</a> <a id="415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="419" href="Data.Product.html#379" class="Generalizable">a</a>

<a id="422" class="Comment">------------------------------------------------------------------------</a>
<a id="495" class="Comment">-- Definition of dependent products</a>

<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="562" class="Keyword">public</a>

<a id="570" class="Comment">-- These are here as they are not &#39;basic&#39; but instead &quot;very dependent&quot;,</a>
<a id="642" class="Comment">-- i.e. the result type depends on the full input &#39;point&#39; (x , y).</a>
<a id="map-Σ"></a><a id="709" href="Data.Product.html#709" class="Function">map-Σ</a> <a id="715" class="Symbol">:</a> <a id="717" class="Symbol">{</a><a id="718" href="Data.Product.html#718" class="Bound">B</a> <a id="720" class="Symbol">:</a> <a id="722" href="Data.Product.html#407" class="Generalizable">A</a> <a id="724" class="Symbol">→</a> <a id="726" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="730" href="Data.Product.html#381" class="Generalizable">b</a><a id="731" class="Symbol">}</a> <a id="733" class="Symbol">{</a><a id="734" href="Data.Product.html#734" class="Bound">P</a> <a id="736" class="Symbol">:</a> <a id="738" href="Data.Product.html#407" class="Generalizable">A</a> <a id="740" class="Symbol">→</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="746" href="Data.Product.html#387" class="Generalizable">p</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">{</a><a id="750" href="Data.Product.html#750" class="Bound">Q</a> <a id="752" class="Symbol">:</a> <a id="754" class="Symbol">{</a><a id="755" href="Data.Product.html#755" class="Bound">x</a> <a id="757" class="Symbol">:</a> <a id="759" href="Data.Product.html#407" class="Generalizable">A</a><a id="760" class="Symbol">}</a> <a id="762" class="Symbol">→</a> <a id="764" href="Data.Product.html#734" class="Bound">P</a> <a id="766" href="Data.Product.html#755" class="Bound">x</a> <a id="768" class="Symbol">→</a> <a id="770" href="Data.Product.html#718" class="Bound">B</a> <a id="772" href="Data.Product.html#755" class="Bound">x</a> <a id="774" class="Symbol">→</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Data.Product.html#389" class="Generalizable">q</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">→</a>
   <a id="788" class="Symbol">(</a><a id="789" href="Data.Product.html#789" class="Bound">f</a> <a id="791" class="Symbol">:</a> <a id="793" class="Symbol">(</a><a id="794" href="Data.Product.html#794" class="Bound">x</a> <a id="796" class="Symbol">:</a> <a id="798" href="Data.Product.html#407" class="Generalizable">A</a><a id="799" class="Symbol">)</a> <a id="801" class="Symbol">→</a> <a id="803" href="Data.Product.html#718" class="Bound">B</a> <a id="805" href="Data.Product.html#794" class="Bound">x</a><a id="806" class="Symbol">)</a> <a id="808" class="Symbol">→</a> <a id="810" class="Symbol">(∀</a> <a id="813" class="Symbol">{</a><a id="814" href="Data.Product.html#814" class="Bound">x</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">→</a> <a id="819" class="Symbol">(</a><a id="820" href="Data.Product.html#820" class="Bound">y</a> <a id="822" class="Symbol">:</a> <a id="824" href="Data.Product.html#734" class="Bound">P</a> <a id="826" href="Data.Product.html#814" class="Bound">x</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">→</a> <a id="831" href="Data.Product.html#750" class="Bound">Q</a> <a id="833" href="Data.Product.html#820" class="Bound">y</a> <a id="835" class="Symbol">(</a><a id="836" href="Data.Product.html#789" class="Bound">f</a> <a id="838" href="Data.Product.html#814" class="Bound">x</a><a id="839" class="Symbol">))</a> <a id="842" class="Symbol">→</a>
   <a id="847" class="Symbol">(</a><a id="848" href="Data.Product.html#848" class="Bound">(</a><a id="849" href="Data.Product.html#849" class="Bound">x</a> <a id="851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="853" href="Data.Product.html#853" class="Bound">y</a><a id="854" href="Data.Product.html#848" class="Bound">)</a> <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="860" href="Data.Product.html#407" class="Generalizable">A</a> <a id="862" href="Data.Product.html#734" class="Bound">P</a><a id="863" class="Symbol">)</a> <a id="865" class="Symbol">→</a> <a id="867" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.Product.html#718" class="Bound">B</a> <a id="872" href="Data.Product.html#849" class="Bound">x</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">(</a><a id="876" href="Data.Product.html#750" class="Bound">Q</a> <a id="878" href="Data.Product.html#853" class="Bound">y</a><a id="879" class="Symbol">)</a>
<a id="881" href="Data.Product.html#709" class="Function">map-Σ</a> <a id="887" href="Data.Product.html#887" class="Bound">f</a> <a id="889" href="Data.Product.html#889" class="Bound">g</a> <a id="891" class="Symbol">(</a><a id="892" href="Data.Product.html#892" class="Bound">x</a> <a id="894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="896" href="Data.Product.html#896" class="Bound">y</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">=</a> <a id="901" class="Symbol">(</a><a id="902" href="Data.Product.html#887" class="Bound">f</a> <a id="904" href="Data.Product.html#892" class="Bound">x</a> <a id="906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="908" href="Data.Product.html#889" class="Bound">g</a> <a id="910" href="Data.Product.html#896" class="Bound">y</a><a id="911" class="Symbol">)</a>

<a id="914" class="Comment">-- This is a &quot;non-dependent&quot; version of map-Σ whereby the input is actually</a>
<a id="990" class="Comment">-- a pair (i.e. _×_ ) but the output type still depends on the input &#39;point&#39; (x , y).</a>
<a id="map-Σ′"></a><a id="1076" href="Data.Product.html#1076" class="Function">map-Σ′</a> <a id="1083" class="Symbol">:</a> <a id="1085" class="Symbol">{</a><a id="1086" href="Data.Product.html#1086" class="Bound">B</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1098" href="Data.Product.html#381" class="Generalizable">b</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Data.Product.html#1102" class="Bound">P</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1110" href="Data.Product.html#387" class="Generalizable">p</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">{</a><a id="1114" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Data.Product.html#1102" class="Bound">P</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1126" href="Data.Product.html#389" class="Generalizable">q</a><a id="1127" class="Symbol">}</a> <a id="1129" class="Symbol">→</a>
  <a id="1133" class="Symbol">(</a><a id="1134" href="Data.Product.html#1134" class="Bound">f</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Data.Product.html#1139" class="Bound">x</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Data.Product.html#407" class="Generalizable">A</a><a id="1144" class="Symbol">)</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Data.Product.html#1086" class="Bound">B</a> <a id="1150" href="Data.Product.html#1139" class="Bound">x</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">→</a> <a id="1155" class="Symbol">((</a><a id="1157" href="Data.Product.html#1157" class="Bound">x</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Product.html#1102" class="Bound">P</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1168" href="Data.Product.html#1157" class="Bound">x</a><a id="1169" class="Symbol">)</a> <a id="1171" class="Symbol">→</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Data.Product.html#1174" class="Bound">(</a><a id="1175" href="Data.Product.html#1175" class="Bound">x</a> <a id="1177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1179" href="Data.Product.html#1179" class="Bound">y</a><a id="1180" href="Data.Product.html#1174" class="Bound">)</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1186" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1188" href="Data.Product.html#1102" class="Bound">P</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Data.Product.html#1086" class="Bound">B</a> <a id="1195" href="Data.Product.html#1175" class="Bound">x</a> <a id="1197" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1199" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1201" href="Data.Product.html#1179" class="Bound">y</a>
<a id="1203" href="Data.Product.html#1076" class="Function">map-Σ′</a> <a id="1210" href="Data.Product.html#1210" class="Bound">f</a> <a id="1212" href="Data.Product.html#1212" class="Bound">g</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Data.Product.html#1215" class="Bound">x</a> <a id="1217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1219" href="Data.Product.html#1219" class="Bound">y</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">=</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Data.Product.html#1210" class="Bound">f</a> <a id="1227" href="Data.Product.html#1215" class="Bound">x</a> <a id="1229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1231" href="Data.Product.html#1212" class="Bound">g</a> <a id="1233" href="Data.Product.html#1219" class="Bound">y</a><a id="1234" class="Symbol">)</a>

<a id="1237" class="Comment">-- This is a generic zipWith for Σ where different functions are applied to each</a>
<a id="1318" class="Comment">-- component pair, and recombined.</a>
<a id="zipWith"></a><a id="1353" href="Data.Product.html#1353" class="Function">zipWith</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">{</a><a id="1364" href="Data.Product.html#1364" class="Bound">P</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1376" href="Data.Product.html#387" class="Generalizable">p</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="Data.Product.html#1380" class="Bound">Q</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1392" href="Data.Product.html#389" class="Generalizable">q</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">{</a><a id="1396" href="Data.Product.html#1396" class="Bound">R</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Data.Product.html#411" class="Generalizable">C</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1408" href="Data.Product.html#391" class="Generalizable">r</a><a id="1409" class="Symbol">}</a> <a id="1411" class="Symbol">{</a><a id="1412" href="Data.Product.html#1412" class="Bound">S</a> <a id="1414" class="Symbol">:</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Data.Product.html#1417" class="Bound">x</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="Data.Product.html#411" class="Generalizable">C</a><a id="1422" class="Symbol">)</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="Data.Product.html#1396" class="Bound">R</a> <a id="1428" href="Data.Product.html#1417" class="Bound">x</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1436" href="Data.Product.html#393" class="Generalizable">s</a><a id="1437" class="Symbol">}</a>
  <a id="1441" class="Symbol">(</a><a id="1442" href="Data.Product.html#1442" class="Bound Operator">_∙_</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.Product.html#411" class="Generalizable">C</a><a id="1457" class="Symbol">)</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Data.Product.html#1462" class="Bound Operator">_∘_</a> <a id="1466" class="Symbol">:</a> <a id="1468" class="Symbol">∀</a> <a id="1470" class="Symbol">{</a><a id="1471" href="Data.Product.html#1471" class="Bound">x</a> <a id="1473" href="Data.Product.html#1473" class="Bound">y</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Data.Product.html#1364" class="Bound">P</a> <a id="1480" href="Data.Product.html#1471" class="Bound">x</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Data.Product.html#1380" class="Bound">Q</a> <a id="1486" href="Data.Product.html#1473" class="Bound">y</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Data.Product.html#1396" class="Bound">R</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Product.html#1471" class="Bound">x</a> <a id="1495" href="Data.Product.html#1442" class="Bound Operator">∙</a> <a id="1497" href="Data.Product.html#1473" class="Bound">y</a><a id="1498" class="Symbol">))</a> <a id="1501" class="Symbol">→</a>
  <a id="1505" class="Symbol">(</a><a id="1506" href="Data.Product.html#1506" class="Bound Operator">_*_</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Data.Product.html#1513" class="Bound">x</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Data.Product.html#411" class="Generalizable">C</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">→</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Data.Product.html#1523" class="Bound">y</a> <a id="1525" class="Symbol">:</a> <a id="1527" href="Data.Product.html#1396" class="Bound">R</a> <a id="1529" href="Data.Product.html#1513" class="Bound">x</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Data.Product.html#1412" class="Bound">S</a> <a id="1536" href="Data.Product.html#1513" class="Bound">x</a> <a id="1538" href="Data.Product.html#1523" class="Bound">y</a><a id="1539" class="Symbol">)</a> <a id="1541" class="Symbol">→</a>
  <a id="1545" class="Symbol">(</a><a id="1546" href="Data.Product.html#1546" class="Bound">(</a><a id="1547" href="Data.Product.html#1547" class="Bound">a</a> <a id="1549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1551" href="Data.Product.html#1551" class="Bound">p</a><a id="1552" href="Data.Product.html#1546" class="Bound">)</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1558" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1560" href="Data.Product.html#1364" class="Bound">P</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">→</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Data.Product.html#1566" class="Bound">(</a><a id="1567" href="Data.Product.html#1567" class="Bound">b</a> <a id="1569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1571" href="Data.Product.html#1571" class="Bound">q</a><a id="1572" href="Data.Product.html#1566" class="Bound">)</a> <a id="1574" class="Symbol">:</a> <a id="1576" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1578" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1580" href="Data.Product.html#1380" class="Bound">Q</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Data.Product.html#1412" class="Bound">S</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Data.Product.html#1547" class="Bound">a</a> <a id="1590" href="Data.Product.html#1442" class="Bound Operator">∙</a> <a id="1592" href="Data.Product.html#1567" class="Bound">b</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Data.Product.html#1551" class="Bound">p</a> <a id="1598" href="Data.Product.html#1462" class="Bound Operator">∘</a> <a id="1600" href="Data.Product.html#1571" class="Bound">q</a><a id="1601" class="Symbol">)</a>
<a id="1603" href="Data.Product.html#1353" class="Function">zipWith</a> <a id="1611" href="Data.Product.html#1611" class="Bound Operator">_∙_</a> <a id="1615" href="Data.Product.html#1615" class="Bound Operator">_∘_</a> <a id="1619" href="Data.Product.html#1619" class="Bound Operator">_*_</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Data.Product.html#1624" class="Bound">a</a> <a id="1626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1628" href="Data.Product.html#1628" class="Bound">p</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Data.Product.html#1632" class="Bound">b</a> <a id="1634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1636" href="Data.Product.html#1636" class="Bound">q</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">=</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Data.Product.html#1624" class="Bound">a</a> <a id="1644" href="Data.Product.html#1611" class="Bound Operator">∙</a> <a id="1646" href="Data.Product.html#1632" class="Bound">b</a><a id="1647" class="Symbol">)</a> <a id="1649" href="Data.Product.html#1619" class="Bound Operator">*</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Data.Product.html#1628" class="Bound">p</a> <a id="1654" href="Data.Product.html#1615" class="Bound Operator">∘</a> <a id="1656" href="Data.Product.html#1636" class="Bound">q</a><a id="1657" class="Symbol">)</a>

<a id="1660" class="Comment">------------------------------------------------------------------------</a>
<a id="1733" class="Comment">-- Negation of existential quantifier</a>

<a id="∄"></a><a id="1772" href="Data.Product.html#1772" class="Function">∄</a> <a id="1774" class="Symbol">:</a> <a id="1776" class="Symbol">∀</a> <a id="1778" class="Symbol">{</a><a id="1779" href="Data.Product.html#1779" class="Bound">A</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1787" href="Data.Product.html#379" class="Generalizable">a</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">→</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.Product.html#1779" class="Bound">A</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1801" href="Data.Product.html#381" class="Generalizable">b</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Data.Product.html#379" class="Generalizable">a</a> <a id="1813" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1815" href="Data.Product.html#381" class="Generalizable">b</a><a id="1816" class="Symbol">)</a>
<a id="1818" href="Data.Product.html#1772" class="Function">∄</a> <a id="1820" href="Data.Product.html#1820" class="Bound">P</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1826" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1828" href="Data.Product.html#1820" class="Bound">P</a>

<a id="1831" class="Comment">-- Unique existence (parametrised by an underlying equality).</a>

<a id="∃!"></a><a id="1894" href="Data.Product.html#1894" class="Function">∃!</a> <a id="1897" class="Symbol">:</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Data.Product.html#1900" class="Bound">A</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1908" href="Data.Product.html#379" class="Generalizable">a</a><a id="1909" class="Symbol">}</a> <a id="1911" class="Symbol">→</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Data.Product.html#1900" class="Bound">A</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Data.Product.html#1900" class="Bound">A</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1926" href="Data.Product.html#385" class="Generalizable">ℓ</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">→</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Data.Product.html#1900" class="Bound">A</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1940" href="Data.Product.html#381" class="Generalizable">b</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Data.Product.html#379" class="Generalizable">a</a> <a id="1952" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1954" href="Data.Product.html#381" class="Generalizable">b</a> <a id="1956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1958" href="Data.Product.html#385" class="Generalizable">ℓ</a><a id="1959" class="Symbol">)</a>
<a id="1961" href="Data.Product.html#1894" class="Function">∃!</a> <a id="1964" href="Data.Product.html#1964" class="Bound Operator">_≈_</a> <a id="1968" href="Data.Product.html#1968" class="Bound">B</a> <a id="1970" class="Symbol">=</a> <a id="1972" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1974" class="Symbol">λ</a> <a id="1976" href="Data.Product.html#1976" class="Bound">x</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Data.Product.html#1968" class="Bound">B</a> <a id="1982" href="Data.Product.html#1976" class="Bound">x</a> <a id="1984" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1986" class="Symbol">(∀</a> <a id="1989" class="Symbol">{</a><a id="1990" href="Data.Product.html#1990" class="Bound">y</a><a id="1991" class="Symbol">}</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Data.Product.html#1968" class="Bound">B</a> <a id="1997" href="Data.Product.html#1990" class="Bound">y</a> <a id="1999" class="Symbol">→</a> <a id="2001" href="Data.Product.html#1976" class="Bound">x</a> <a id="2003" href="Data.Product.html#1964" class="Bound Operator">≈</a> <a id="2005" href="Data.Product.html#1990" class="Bound">y</a><a id="2006" class="Symbol">)</a>

<a id="2009" class="Comment">-- Syntax</a>

<a id="2020" class="Keyword">infix</a> <a id="2026" class="Number">2</a> <a id="2028" href="Data.Product.html#2038" class="Function">∄-syntax</a>

<a id="∄-syntax"></a><a id="2038" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2047" class="Symbol">:</a> <a id="2049" class="Symbol">∀</a> <a id="2051" class="Symbol">{</a><a id="2052" href="Data.Product.html#2052" class="Bound">A</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2060" href="Data.Product.html#379" class="Generalizable">a</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">→</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Data.Product.html#2052" class="Bound">A</a> <a id="2068" class="Symbol">→</a> <a id="2070" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2074" href="Data.Product.html#381" class="Generalizable">b</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Data.Product.html#379" class="Generalizable">a</a> <a id="2086" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2088" href="Data.Product.html#381" class="Generalizable">b</a><a id="2089" class="Symbol">)</a>
<a id="2091" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="Data.Product.html#1772" class="Function">∄</a>

<a id="2105" class="Keyword">syntax</a> <a id="2112" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2121" class="Symbol">(λ</a> <a id="2124" class="Bound">x</a> <a id="2126" class="Symbol">→</a> <a id="2128" class="Bound">B</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Symbol">=</a> <a id="2133" class="Function">∄[</a> <a id="2136" class="Bound">x</a> <a id="2138" class="Function">]</a> <a id="2140" class="Bound">B</a>
</pre></body></html>


==> anc/html/Data.Sign.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sign.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Signs</a>
<a id="115" class="Comment">------------------------------------------------------------------------</a>

<a id="189" class="Symbol">{-#</a> <a id="193" class="Keyword">OPTIONS</a> <a id="201" class="Pragma">--cubical-compatible</a> <a id="222" class="Pragma">--safe</a> <a id="229" class="Symbol">#-}</a>

<a id="234" class="Keyword">module</a> <a id="241" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="310" class="Symbol">;</a> <a id="312" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="321" class="Symbol">;</a> <a id="323" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Level.html#521" class="Function">0ℓ</a><a id="360" class="Symbol">)</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="427" class="Symbol">)</a>

<a id="430" class="Comment">------------------------------------------------------------------------</a>
<a id="503" class="Comment">-- Definition</a>

<a id="518" class="Keyword">data</a> <a id="Sign"></a><a id="523" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="534" class="Keyword">where</a>
  <a id="Sign.-"></a><a id="542" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="544" class="Symbol">:</a> <a id="546" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
  <a id="Sign.+"></a><a id="553" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="555" class="Symbol">:</a> <a id="557" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>

<a id="563" class="Comment">------------------------------------------------------------------------</a>
<a id="636" class="Comment">-- Operations</a>

<a id="651" class="Comment">-- The opposite sign.</a>

<a id="opposite"></a><a id="674" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="683" class="Symbol">:</a> <a id="685" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="697" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="706" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="708" class="Symbol">=</a> <a id="710" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="712" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="721" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="723" class="Symbol">=</a> <a id="725" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="728" class="Comment">-- &quot;Multiplication&quot;.</a>

<a id="750" class="Keyword">infixl</a> <a id="757" class="Number">7</a> <a id="759" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="764" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a> <a id="768" class="Symbol">:</a> <a id="770" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="775" class="Symbol">→</a> <a id="777" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="782" class="Symbol">→</a> <a id="784" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="789" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="791" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="793" href="Data.Sign.Base.html#793" class="Bound">s₂</a> <a id="796" class="Symbol">=</a> <a id="798" href="Data.Sign.Base.html#793" class="Bound">s₂</a>
<a id="801" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="803" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="805" href="Data.Sign.Base.html#805" class="Bound">s₂</a> <a id="808" class="Symbol">=</a> <a id="810" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="819" href="Data.Sign.Base.html#805" class="Bound">s₂</a>

<a id="823" class="Comment">------------------------------------------------------------------------</a>
<a id="896" class="Comment">-- Raw Bundles</a>

<a id="*-rawMagma"></a><a id="912" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="923" class="Symbol">:</a> <a id="925" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="934" href="Level.html#521" class="Function">0ℓ</a> <a id="937" href="Level.html#521" class="Function">0ℓ</a>
<a id="940" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="951" class="Symbol">=</a> <a id="953" class="Keyword">record</a>
  <a id="962" class="Symbol">{</a> <a id="964" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="968" class="Symbol">=</a> <a id="970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="976" class="Symbol">;</a> <a id="978" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="982" class="Symbol">=</a> <a id="984" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="990" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="993" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1019" href="Level.html#521" class="Function">0ℓ</a> <a id="1022" href="Level.html#521" class="Function">0ℓ</a>
<a id="1025" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1039" class="Symbol">=</a> <a id="1041" class="Keyword">record</a>
  <a id="1050" class="Symbol">{</a> <a id="1052" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1064" class="Symbol">;</a> <a id="1066" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1078" class="Symbol">;</a> <a id="1080" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1088" class="Symbol">}</a>

<a id="*-1-rawGroup"></a><a id="1091" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="1115" href="Level.html#521" class="Function">0ℓ</a> <a id="1118" href="Level.html#521" class="Function">0ℓ</a>
<a id="1121" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
  <a id="1145" class="Symbol">{</a> <a id="1147" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1159" class="Symbol">;</a> <a id="1161" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1173" class="Symbol">;</a> <a id="1175" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Data.Sign.Base.html#674" class="Function">opposite</a>
  <a id="1192" class="Symbol">;</a> <a id="1194" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1202" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Data.Sum.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of sums (disjoint unions)</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="336" class="Keyword">using</a> <a id="342" class="Symbol">(</a><a id="343" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="348" class="Symbol">;</a> <a id="350" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="359" class="Symbol">;</a> <a id="361" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="367" class="Symbol">;</a> <a id="369" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Algebra.Definitions.html#1556" class="Function">Associative</a><a id="440" class="Symbol">;</a> <a id="442" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a><a id="454" class="Symbol">;</a> <a id="456" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a><a id="469" class="Symbol">;</a> <a id="471" href="Algebra.Definitions.html#1864" class="Function">Identity</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="514" class="Keyword">using</a> <a id="520" class="Symbol">(</a><a id="521" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="528" class="Symbol">;</a> <a id="530" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="541" class="Symbol">;</a> <a id="543" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="551" class="Symbol">;</a> <a id="553" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="649" class="Keyword">using</a> <a id="655" class="Symbol">(</a><a id="656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="659" class="Symbol">)</a>
<a id="661" class="Keyword">open</a> <a id="666" class="Keyword">import</a> <a id="673" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="687" class="Keyword">using</a> <a id="693" class="Symbol">(</a><a id="694" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="697" class="Symbol">;</a> <a id="699" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="703" class="Symbol">;</a> <a id="705" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="709" class="Symbol">;</a> <a id="711" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="714" class="Symbol">;</a> <a id="716" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="721" class="Symbol">;</a> <a id="723" href="Data.Sum.Base.html#1185" class="Function">swap</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a><a id="735" class="Symbol">;</a> <a id="737" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a><a id="743" class="Symbol">)</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a><a id="799" class="Symbol">)</a>
<a id="801" class="Keyword">open</a> <a id="806" class="Keyword">import</a> <a id="813" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="840" class="Keyword">using</a> <a id="846" class="Symbol">(</a><a id="847" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="848" class="Symbol">;</a> <a id="850" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="852" class="Symbol">)</a>
<a id="854" class="Keyword">open</a> <a id="859" class="Keyword">import</a> <a id="866" href="Function.Base.html" class="Module">Function.Base</a> <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Function.Base.html#704" class="Function">id</a><a id="889" class="Symbol">;</a> <a id="891" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="936" class="Keyword">using</a> <a id="942" class="Symbol">(</a><a id="943" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a><a id="958" class="Symbol">)</a>
<a id="960" class="Keyword">open</a> <a id="965" class="Keyword">import</a> <a id="972" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="989" class="Keyword">using</a> <a id="995" class="Symbol">(</a><a id="996" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="999" class="Symbol">;</a> <a id="1001" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="1008" class="Symbol">;</a> <a id="1010" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1015" class="Symbol">)</a>
<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="Level.html" class="Module">Level</a> <a id="1035" class="Keyword">using</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1047" class="Symbol">;</a> <a id="1049" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1052" class="Symbol">)</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1111" class="Keyword">using</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1121" class="Symbol">;</a> <a id="1123" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1127" class="Symbol">;</a> <a id="1129" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1133" class="Symbol">;</a> <a id="1135" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="1140" class="Symbol">)</a>

<a id="1143" class="Keyword">import</a> <a id="1150" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1171" class="Symbol">as</a> <a id="1174" class="Module">FuncDef</a>

<a id="1183" class="Comment">------------------------------------------------------------------------</a>
<a id="1256" class="Comment">-- Setup</a>

<a id="1266" class="Keyword">private</a>
  <a id="1276" class="Keyword">variable</a>
    <a id="1289" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a> <a id="1291" href="Data.Sum.Algebra.html#1291" class="Generalizable">b</a> <a id="1293" href="Data.Sum.Algebra.html#1293" class="Generalizable">c</a> <a id="1295" href="Data.Sum.Algebra.html#1295" class="Generalizable">d</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1309" href="Data.Sum.Algebra.html#1309" class="Generalizable">A</a> <a id="1311" href="Data.Sum.Algebra.html#1311" class="Generalizable">B</a> <a id="1313" href="Data.Sum.Algebra.html#1313" class="Generalizable">C</a> <a id="1315" href="Data.Sum.Algebra.html#1315" class="Generalizable">D</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1323" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a>

  <a id="♯"></a><a id="1328" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="1330" class="Symbol">:</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Data.Sum.Algebra.html#1333" class="Bound">B</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="1339" class="Symbol">{</a><a id="1340" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a><a id="1341" class="Symbol">}</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1349" href="Data.Sum.Algebra.html#1291" class="Generalizable">b</a><a id="1350" class="Symbol">}</a> <a id="1352" class="Symbol">→</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Data.Sum.Algebra.html#1355" class="Bound">w</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Data.Sum.Algebra.html#1333" class="Bound">B</a> <a id="1366" href="Data.Sum.Algebra.html#1355" class="Bound">w</a>
  <a id="1370" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="1372" class="Symbol">()</a>

<a id="1376" class="Comment">------------------------------------------------------------------------</a>
<a id="1449" class="Comment">-- Algebraic properties</a>

<a id="⊎-cong"></a><a id="1474" href="Data.Sum.Algebra.html#1474" class="Function">⊎-cong</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Data.Sum.Algebra.html#1309" class="Generalizable">A</a> <a id="1485" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1487" href="Data.Sum.Algebra.html#1311" class="Generalizable">B</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Sum.Algebra.html#1313" class="Generalizable">C</a> <a id="1493" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1495" href="Data.Sum.Algebra.html#1315" class="Generalizable">D</a> <a id="1497" class="Symbol">→</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Data.Sum.Algebra.html#1309" class="Generalizable">A</a> <a id="1502" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1504" href="Data.Sum.Algebra.html#1313" class="Generalizable">C</a><a id="1505" class="Symbol">)</a> <a id="1507" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Data.Sum.Algebra.html#1311" class="Generalizable">B</a> <a id="1512" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1514" href="Data.Sum.Algebra.html#1315" class="Generalizable">D</a><a id="1515" class="Symbol">)</a>
<a id="1517" href="Data.Sum.Algebra.html#1474" class="Function">⊎-cong</a> <a id="1524" href="Data.Sum.Algebra.html#1524" class="Bound">i</a> <a id="1526" href="Data.Sum.Algebra.html#1526" class="Bound">j</a> <a id="1528" class="Symbol">=</a> <a id="1530" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1541" href="Function.Bundles.html#7392" class="Function">I.to</a> <a id="1546" href="Function.Bundles.html#7392" class="Field">J.to</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1557" href="Function.Bundles.html#7416" class="Function">I.from</a> <a id="1564" href="Function.Bundles.html#7416" class="Field">J.from</a><a id="1570" class="Symbol">)</a>
  <a id="1574" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1576" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1581" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1586" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1588" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="1607" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1609" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1614" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1619" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1621" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="1640" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1644" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1646" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1651" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1656" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1658" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="1677" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1679" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1684" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1689" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1691" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="1710" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1714" class="Keyword">where</a> <a id="1720" class="Keyword">module</a> <a id="1727" href="Data.Sum.Algebra.html#1727" class="Module">I</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="1739" href="Data.Sum.Algebra.html#1524" class="Bound">i</a><a id="1740" class="Symbol">;</a> <a id="1742" class="Keyword">module</a> <a id="1749" href="Data.Sum.Algebra.html#1749" class="Module">J</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="1761" href="Data.Sum.Algebra.html#1526" class="Bound">j</a>

<a id="1764" class="Comment">-- ⊎ is commutative.</a>
<a id="1785" class="Comment">-- We don&#39;t use Commutative because it isn&#39;t polymorphic enough.</a>
<a id="⊎-comm"></a><a id="1850" href="Data.Sum.Algebra.html#1850" class="Function">⊎-comm</a> <a id="1857" class="Symbol">:</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Data.Sum.Algebra.html#1860" class="Bound">A</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1868" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.Sum.Algebra.html#1872" class="Bound">B</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1880" href="Data.Sum.Algebra.html#1291" class="Generalizable">b</a><a id="1881" class="Symbol">)</a> <a id="1883" class="Symbol">→</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.Sum.Algebra.html#1860" class="Bound">A</a> <a id="1888" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1890" href="Data.Sum.Algebra.html#1872" class="Bound">B</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Data.Sum.Algebra.html#1872" class="Bound">B</a> <a id="1898" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1900" href="Data.Sum.Algebra.html#1860" class="Bound">A</a><a id="1901" class="Symbol">)</a>
<a id="1903" href="Data.Sum.Algebra.html#1850" class="Function">⊎-comm</a> <a id="1910" class="Symbol">_</a> <a id="1912" class="Symbol">_</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1922" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1927" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1932" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1948" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="1965" class="Keyword">module</a> <a id="1972" href="Data.Sum.Algebra.html#1972" class="Module">_</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Keyword">where</a>

  <a id="1995" class="Comment">-- ⊎ is associative</a>
  <a id="2017" href="Data.Sum.Algebra.html#2017" class="Function">⊎-assoc</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2039" class="Symbol">{</a><a id="2040" class="Argument">ℓ</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2045" class="Symbol">}</a> <a id="2047" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2051" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2057" href="Data.Sum.Algebra.html#2017" class="Function">⊎-assoc</a> <a id="2065" class="Symbol">_</a> <a id="2067" class="Symbol">_</a> <a id="2069" class="Symbol">_</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2079" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2086" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a>
    <a id="2097" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2099" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2105" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2107" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2109" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2115" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2117" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2123" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2125" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2127" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2129" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2131" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2137" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2139" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2145" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2147" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2149" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2155" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2160" class="Comment">-- ⊥ is an identity for ⊎</a>
  <a id="2188" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2215" class="Symbol">{</a><a id="2216" class="Argument">ℓ</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2221" class="Symbol">}</a> <a id="2223" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2227" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2229" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2235" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2247" href="Data.Sum.Algebra.html#2247" class="Bound">A</a> <a id="2249" class="Symbol">=</a> <a id="2251" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2257" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2259" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2261" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2263" href="Function.Base.html#704" class="Function">id</a> <a id="2266" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2268" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2273" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2279" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2281" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2283" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2285" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2291" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2296" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2324" class="Symbol">{</a><a id="2325" class="Argument">ℓ</a> <a id="2327" class="Symbol">=</a> <a id="2329" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2330" class="Symbol">}</a> <a id="2332" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2336" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2338" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2344" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a> <a id="2356" class="Symbol">_</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2366" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2368" href="Function.Base.html#704" class="Function">id</a> <a id="2371" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2373" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2375" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2377" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2382" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2388" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2390" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2396" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2398" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2400" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2405" href="Data.Sum.Algebra.html#2405" class="Function">⊎-identity</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2427" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2431" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2433" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2439" href="Data.Sum.Algebra.html#2405" class="Function">⊎-identity</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2464" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2466" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a>

<a id="2479" class="Comment">------------------------------------------------------------------------</a>
<a id="2552" class="Comment">-- Algebraic structures</a>

  <a id="2579" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2599" class="Symbol">{</a><a id="2600" class="Argument">ℓ</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2605" class="Symbol">}</a> <a id="2607" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2611" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2617" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a> <a id="2627" class="Symbol">=</a> <a id="2629" class="Keyword">record</a>
    <a id="2640" class="Symbol">{</a> <a id="2642" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a>
    <a id="2678" class="Symbol">;</a> <a id="2680" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="2694" class="Symbol">=</a> <a id="2696" href="Data.Sum.Algebra.html#1474" class="Function">⊎-cong</a>
    <a id="2707" class="Symbol">}</a>

  <a id="2712" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2740" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2744" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2750" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a> <a id="2764" class="Symbol">=</a> <a id="2766" class="Keyword">record</a>
    <a id="2777" class="Symbol">{</a> <a id="2779" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="2787" class="Symbol">=</a> <a id="2789" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a>
    <a id="2803" class="Symbol">;</a> <a id="2805" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="2813" class="Symbol">=</a> <a id="2815" href="Data.Sum.Algebra.html#2017" class="Function">⊎-assoc</a>
    <a id="2827" class="Symbol">}</a>

  <a id="2832" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="2854" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2858" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="2862" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
  <a id="2866" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a> <a id="2877" class="Symbol">=</a> <a id="2879" class="Keyword">record</a>
    <a id="2890" class="Symbol">{</a> <a id="2892" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a>
    <a id="2924" class="Symbol">;</a> <a id="2926" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="2938" class="Symbol">=</a> <a id="2940" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2954" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a>
    <a id="2970" class="Symbol">}</a>

  <a id="2975" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3019" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3023" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="3027" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
  <a id="3031" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a> <a id="3053" class="Symbol">=</a> <a id="3055" class="Keyword">record</a>
    <a id="3066" class="Symbol">{</a> <a id="3068" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a>
    <a id="3094" class="Symbol">;</a> <a id="3096" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="3105" class="Symbol">=</a> <a id="3107" href="Data.Sum.Algebra.html#1850" class="Function">⊎-comm</a>
    <a id="3118" class="Symbol">}</a>

<a id="3121" class="Comment">------------------------------------------------------------------------</a>
<a id="3194" class="Comment">-- Algebraic bundles</a>

  <a id="3218" href="Data.Sum.Algebra.html#3218" class="Function">⊎-magma</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3239" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3240" class="Symbol">)</a> <a id="3242" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3246" href="Data.Sum.Algebra.html#3218" class="Function">⊎-magma</a> <a id="3254" class="Symbol">=</a> <a id="3256" class="Keyword">record</a>
    <a id="3267" class="Symbol">{</a> <a id="3269" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3277" class="Symbol">=</a> <a id="3279" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a>
    <a id="3293" class="Symbol">}</a>

  <a id="3298" href="Data.Sum.Algebra.html#3298" class="Function">⊎-semigroup</a> <a id="3310" class="Symbol">:</a> <a id="3312" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3327" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3328" class="Symbol">)</a> <a id="3330" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3334" href="Data.Sum.Algebra.html#3298" class="Function">⊎-semigroup</a> <a id="3346" class="Symbol">=</a> <a id="3348" class="Keyword">record</a>
    <a id="3359" class="Symbol">{</a> <a id="3361" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="3373" class="Symbol">=</a> <a id="3375" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a>
    <a id="3393" class="Symbol">}</a>

  <a id="3398" href="Data.Sum.Algebra.html#3398" class="Function">⊎-monoid</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3421" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3422" class="Symbol">)</a> <a id="3424" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3428" href="Data.Sum.Algebra.html#3398" class="Function">⊎-monoid</a> <a id="3437" class="Symbol">=</a> <a id="3439" class="Keyword">record</a>
    <a id="3450" class="Symbol">{</a> <a id="3452" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a>
    <a id="3478" class="Symbol">}</a>

  <a id="3483" href="Data.Sum.Algebra.html#3483" class="Function">⊎-commutativeMonoid</a> <a id="3503" class="Symbol">:</a> <a id="3505" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3528" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3529" class="Symbol">)</a> <a id="3531" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3535" href="Data.Sum.Algebra.html#3483" class="Function">⊎-commutativeMonoid</a> <a id="3555" class="Symbol">=</a> <a id="3557" class="Keyword">record</a>
    <a id="3568" class="Symbol">{</a> <a id="3570" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="3590" class="Symbol">=</a> <a id="3592" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a>
    <a id="3618" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Data.Sum.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sums (disjoint unions)</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="272" class="Keyword">where</a>

<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="317" class="Symbol">;</a> <a id="319" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="324" class="Symbol">)</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Function.Base.html" class="Module">Function.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="362" class="Symbol">;</a> <a id="364" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="368" class="Symbol">;</a> <a id="370" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a> <a id="378" class="Symbol">;</a> <a id="380" href="Function.Base.html#704" class="Function">id</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Level.html" class="Module">Level</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="414" class="Symbol">;</a> <a id="416" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="419" class="Symbol">)</a>

<a id="422" class="Keyword">private</a>
  <a id="432" class="Keyword">variable</a>
    <a id="445" href="Data.Sum.Base.html#445" class="Generalizable">a</a> <a id="447" href="Data.Sum.Base.html#447" class="Generalizable">b</a> <a id="449" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="451" href="Data.Sum.Base.html#451" class="Generalizable">d</a> <a id="453" class="Symbol">:</a> <a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="465" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" href="Data.Sum.Base.html#445" class="Generalizable">a</a>
    <a id="479" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="481" class="Symbol">:</a> <a id="483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="487" href="Data.Sum.Base.html#447" class="Generalizable">b</a>
    <a id="493" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="495" class="Symbol">:</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Data.Sum.Base.html#449" class="Generalizable">c</a>
    <a id="507" href="Data.Sum.Base.html#507" class="Generalizable">D</a> <a id="509" class="Symbol">:</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="515" href="Data.Sum.Base.html#451" class="Generalizable">d</a>

<a id="518" class="Comment">------------------------------------------------------------------------</a>
<a id="591" class="Comment">-- Definition</a>

<a id="606" class="Keyword">infixr</a> <a id="613" class="Number">1</a> <a id="615" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>

<a id="620" class="Keyword">data</a> <a id="_⊎_"></a><a id="625" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="629" class="Symbol">(</a><a id="630" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="638" href="Data.Sum.Base.html#445" class="Generalizable">a</a><a id="639" class="Symbol">)</a> <a id="641" class="Symbol">(</a><a id="642" href="Data.Sum.Base.html#642" class="Bound">B</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="650" href="Data.Sum.Base.html#447" class="Generalizable">b</a><a id="651" class="Symbol">)</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.Sum.Base.html#638" class="Bound">a</a> <a id="662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="664" href="Data.Sum.Base.html#650" class="Bound">b</a><a id="665" class="Symbol">)</a> <a id="667" class="Keyword">where</a>
  <a id="_⊎_.inj₁"></a><a id="675" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">(</a><a id="683" href="Data.Sum.Base.html#683" class="Bound">x</a> <a id="685" class="Symbol">:</a> <a id="687" href="Data.Sum.Base.html#630" class="Bound">A</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="694" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="696" href="Data.Sum.Base.html#642" class="Bound">B</a>
  <a id="_⊎_.inj₂"></a><a id="700" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">(</a><a id="708" href="Data.Sum.Base.html#708" class="Bound">y</a> <a id="710" class="Symbol">:</a> <a id="712" href="Data.Sum.Base.html#642" class="Bound">B</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">→</a> <a id="717" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="719" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="721" href="Data.Sum.Base.html#642" class="Bound">B</a>

<a id="724" class="Comment">------------------------------------------------------------------------</a>
<a id="797" class="Comment">-- Functions</a>

<a id="[_,_]"></a><a id="811" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">∀</a> <a id="821" class="Symbol">{</a><a id="822" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="824" class="Symbol">:</a> <a id="826" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="830" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="838" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="839" class="Symbol">}</a> <a id="841" class="Symbol">→</a>
        <a id="851" class="Symbol">((</a><a id="853" href="Data.Sum.Base.html#853" class="Bound">x</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="864" class="Symbol">(</a><a id="865" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="870" href="Data.Sum.Base.html#853" class="Bound">x</a><a id="871" class="Symbol">))</a> <a id="874" class="Symbol">→</a> <a id="876" class="Symbol">((</a><a id="878" href="Data.Sum.Base.html#878" class="Bound">x</a> <a id="880" class="Symbol">:</a> <a id="882" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">→</a> <a id="887" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="889" class="Symbol">(</a><a id="890" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="895" href="Data.Sum.Base.html#878" class="Bound">x</a><a id="896" class="Symbol">))</a> <a id="899" class="Symbol">→</a>
        <a id="909" class="Symbol">((</a><a id="911" href="Data.Sum.Base.html#911" class="Bound">x</a> <a id="913" class="Symbol">:</a> <a id="915" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="917" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="919" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="926" href="Data.Sum.Base.html#911" class="Bound">x</a><a id="927" class="Symbol">)</a>
<a id="929" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="931" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="933" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="935" href="Data.Sum.Base.html#935" class="Bound">g</a> <a id="937" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="939" class="Symbol">(</a><a id="940" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="945" href="Data.Sum.Base.html#945" class="Bound">x</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">=</a> <a id="950" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="952" href="Data.Sum.Base.html#945" class="Bound">x</a>
<a id="954" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="956" href="Data.Sum.Base.html#956" class="Bound">f</a> <a id="958" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="960" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="962" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="964" class="Symbol">(</a><a id="965" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="970" href="Data.Sum.Base.html#970" class="Bound">y</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">=</a> <a id="975" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="977" href="Data.Sum.Base.html#970" class="Bound">y</a>

<a id="[_,_]′"></a><a id="980" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="987" class="Symbol">:</a> <a id="989" class="Symbol">(</a><a id="990" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">→</a> <a id="999" class="Symbol">(</a><a id="1000" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1012" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1014" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1019" class="Symbol">)</a>
<a id="1021" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="1028" class="Symbol">=</a> <a id="1030" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="fromInj₁"></a><a id="1037" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1060" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1062" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1068" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1081" href="Function.Base.html#704" class="Function">id</a> <a id="1084" href="Data.Sum.Base.html#980" class="Function Operator">,_]′</a>

<a id="fromInj₂"></a><a id="1090" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1099" class="Symbol">:</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1107" class="Symbol">)</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1113" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1115" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Data.Sum.Base.html#479" class="Generalizable">B</a>
<a id="1121" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Data.Sum.Base.html#980" class="Function Operator">[_,</a> <a id="1136" href="Function.Base.html#704" class="Function">id</a> <a id="1139" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="reduce"></a><a id="1143" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1154" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1156" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1162" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1173" href="Function.Base.html#704" class="Function">id</a> <a id="1176" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1178" href="Function.Base.html#704" class="Function">id</a> <a id="1181" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="swap"></a><a id="1185" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1194" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1196" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1202" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1204" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1206" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1217" href="Data.Sum.Base.html#1217" class="Bound">x</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">=</a> <a id="1222" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1227" href="Data.Sum.Base.html#1217" class="Bound">x</a>
<a id="1229" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1240" href="Data.Sum.Base.html#1240" class="Bound">x</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Symbol">=</a> <a id="1245" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1250" href="Data.Sum.Base.html#1240" class="Bound">x</a>

<a id="map"></a><a id="1253" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">→</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1282" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1284" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1290" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1292" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1293" class="Symbol">)</a>
<a id="1295" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1299" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1301" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1307" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1312" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1314" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1316" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1318" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1323" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1325" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1327" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="map₁"></a><a id="1331" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">→</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1351" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1353" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1359" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1361" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1362" class="Symbol">)</a>
<a id="1364" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1369" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1377" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1379" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1383" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1388" class="Symbol">:</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1403" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1405" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1411" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1413" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1414" class="Symbol">)</a>
<a id="1416" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1427" href="Function.Base.html#704" class="Function">id</a>

<a id="assocʳ"></a><a id="1431" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1438" class="Symbol">:</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1443" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1445" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1450" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1456" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1458" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1460" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1462" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1464" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1475" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1480" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1485" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1487" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1492" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1495" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1500" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="assocˡ"></a><a id="1504" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1515" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1517" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1519" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1521" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1523" class="Symbol">→</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1528" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1530" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1531" class="Symbol">)</a> <a id="1533" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1535" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1537" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1544" class="Symbol">=</a> <a id="1546" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1548" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1553" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1556" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1561" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1563" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1568" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1573" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="1577" class="Keyword">infixr</a> <a id="1584" class="Number">1</a> <a id="1586" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a>
<a id="_-⊎-_"></a><a id="1592" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1613" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">→</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">→</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="1652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1654" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1655" class="Symbol">))</a>
<a id="1658" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1660" href="Data.Sum.Base.html#1592" class="Function Operator">-⊎-</a> <a id="1664" href="Data.Sum.Base.html#1664" class="Bound">g</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1670" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="1673" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="1677" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="1680" href="Data.Sum.Base.html#1664" class="Bound">g</a>
</pre></body></html>


==> anc/html/Data.Sum.Function.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Function.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sum combinators for propositional equality preserving functions</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="331" class="Keyword">where</a>

<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="374" class="Symbol">)</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Data.Sum.Function.Setoid.html" class="Module">Data.Sum.Function.Setoid</a>
  <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">_⊎-function_</a><a id="434" class="Symbol">;</a> <a id="436" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a><a id="451" class="Symbol">;</a> <a id="453" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a>
        <a id="491" class="Symbol">;</a> <a id="493" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a><a id="508" class="Symbol">;</a> <a id="510" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">_⊎-rightInverse_</a><a id="526" class="Symbol">;</a> <a id="528" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">_⊎-bijection_</a><a id="541" class="Symbol">;</a> <a id="543" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a><a id="623" class="Symbol">;</a> <a id="625" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="674" class="Symbol">as</a> <a id="677" class="Module">Compose</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
  <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="756" class="Symbol">;</a> <a id="758" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="776" class="Symbol">;</a> <a id="778" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="789" class="Symbol">;</a> <a id="791" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="800" class="Symbol">;</a>
    <a id="806" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="822" class="Symbol">;</a> <a id="824" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="835" class="Symbol">;</a> <a id="837" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="847" class="Symbol">;</a> <a id="849" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="858" class="Symbol">)</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Function.Base.html" class="Module">Function.Base</a> <a id="886" class="Keyword">using</a> <a id="892" class="Symbol">(</a><a id="893" href="Function.Base.html#704" class="Function">id</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="928" class="Keyword">using</a> <a id="934" class="Symbol">(</a><a id="935" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="942" class="Symbol">;</a> <a id="944" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="947" class="Symbol">;</a> <a id="949" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="952" class="Symbol">;</a> <a id="954" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="957" class="Symbol">;</a> <a id="959" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="962" class="Symbol">;</a> <a id="964" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a><a id="967" class="Symbol">;</a> <a id="969" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="972" class="Symbol">;</a> <a id="974" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="977" class="Symbol">;</a> <a id="979" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="982" class="Symbol">)</a>
<a id="984" class="Keyword">open</a> <a id="989" class="Keyword">import</a> <a id="996" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1024" class="Symbol">as</a> <a id="1027" class="Module">Inv</a>
  <a id="1033" class="Keyword">using</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a><a id="1059" class="Symbol">;</a> <a id="1061" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a><a id="1078" class="Symbol">;</a> <a id="1080" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a>
        <a id="1106" class="Symbol">;</a> <a id="1108" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a><a id="1126" class="Symbol">)</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="Level.html" class="Module">Level</a> <a id="1146" class="Keyword">using</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1158" class="Symbol">;</a> <a id="1160" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1163" class="Symbol">)</a>
<a id="1165" class="Keyword">open</a> <a id="1170" class="Keyword">import</a> <a id="1177" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1198" class="Keyword">using</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1208" class="Symbol">)</a>
<a id="1210" class="Keyword">open</a> <a id="1215" class="Keyword">import</a> <a id="1222" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1246" class="Keyword">using</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1259" class="Symbol">)</a>
<a id="1261" class="Keyword">open</a> <a id="1266" class="Keyword">import</a> <a id="1273" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1322" class="Keyword">using</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1335" class="Symbol">)</a>

<a id="1338" class="Keyword">private</a>
  <a id="1348" class="Keyword">variable</a>
    <a id="1361" href="Data.Sum.Function.Propositional.html#1361" class="Generalizable">a</a> <a id="1363" href="Data.Sum.Function.Propositional.html#1363" class="Generalizable">b</a> <a id="1365" href="Data.Sum.Function.Propositional.html#1365" class="Generalizable">c</a> <a id="1367" href="Data.Sum.Function.Propositional.html#1367" class="Generalizable">d</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1381" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="1383" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="1385" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="1387" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1395" href="Data.Sum.Function.Propositional.html#1361" class="Generalizable">a</a>


<a id="1399" class="Comment">------------------------------------------------------------------------</a>
<a id="1472" class="Comment">-- Helper lemma</a>

<a id="1489" class="Keyword">private</a>
  <a id="liftViaInverse"></a><a id="1499" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="1514" class="Symbol">:</a> <a id="1516" class="Symbol">{</a><a id="1517" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">∀</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Data.Sum.Function.Propositional.html#1524" class="Bound">a</a> <a id="1526" href="Data.Sum.Function.Propositional.html#1526" class="Bound">b</a> <a id="1528" href="Data.Sum.Function.Propositional.html#1528" class="Bound">ℓ₁</a> <a id="1531" href="Data.Sum.Function.Propositional.html#1531" class="Bound">ℓ₂</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1549" href="Data.Sum.Function.Propositional.html#1524" class="Bound">a</a> <a id="1551" href="Data.Sum.Function.Propositional.html#1528" class="Bound">ℓ₁</a><a id="1553" class="Symbol">)</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1563" href="Data.Sum.Function.Propositional.html#1526" class="Bound">b</a> <a id="1565" href="Data.Sum.Function.Propositional.html#1531" class="Bound">ℓ₂</a><a id="1567" class="Symbol">)</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Data.Sum.Function.Propositional.html#1524" class="Bound">a</a> <a id="1572" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1574" href="Data.Sum.Function.Propositional.html#1526" class="Bound">b</a> <a id="1576" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1578" href="Data.Sum.Function.Propositional.html#1528" class="Bound">ℓ₁</a> <a id="1581" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1583" href="Data.Sum.Function.Propositional.html#1531" class="Bound">ℓ₂</a><a id="1585" class="Symbol">)}</a> <a id="1588" class="Symbol">→</a>
                   <a id="1609" class="Symbol">(∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Data.Sum.Function.Propositional.html#1613" class="Bound">a</a> <a id="1615" href="Data.Sum.Function.Propositional.html#1615" class="Bound">b</a> <a id="1617" href="Data.Sum.Function.Propositional.html#1617" class="Bound">c</a> <a id="1619" href="Data.Sum.Function.Propositional.html#1619" class="Bound">ℓ₁</a> <a id="1622" href="Data.Sum.Function.Propositional.html#1622" class="Bound">ℓ₂</a> <a id="1625" href="Data.Sum.Function.Propositional.html#1625" class="Bound">ℓ₃</a><a id="1627" class="Symbol">}</a> <a id="1629" class="Symbol">{</a><a id="1630" href="Data.Sum.Function.Propositional.html#1630" class="Bound">S</a> <a id="1632" class="Symbol">:</a> <a id="1634" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1641" href="Data.Sum.Function.Propositional.html#1613" class="Bound">a</a> <a id="1643" href="Data.Sum.Function.Propositional.html#1619" class="Bound">ℓ₁</a><a id="1645" class="Symbol">}</a> <a id="1647" class="Symbol">{</a><a id="1648" href="Data.Sum.Function.Propositional.html#1648" class="Bound">T</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1659" href="Data.Sum.Function.Propositional.html#1615" class="Bound">b</a> <a id="1661" href="Data.Sum.Function.Propositional.html#1622" class="Bound">ℓ₂</a><a id="1663" class="Symbol">}</a> <a id="1665" class="Symbol">{</a><a id="1666" href="Data.Sum.Function.Propositional.html#1666" class="Bound">U</a> <a id="1668" class="Symbol">:</a> <a id="1670" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1677" href="Data.Sum.Function.Propositional.html#1617" class="Bound">c</a> <a id="1679" href="Data.Sum.Function.Propositional.html#1625" class="Bound">ℓ₃</a><a id="1681" class="Symbol">}</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1687" href="Data.Sum.Function.Propositional.html#1630" class="Bound">S</a> <a id="1689" href="Data.Sum.Function.Propositional.html#1648" class="Bound">T</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1695" href="Data.Sum.Function.Propositional.html#1648" class="Bound">T</a> <a id="1697" href="Data.Sum.Function.Propositional.html#1666" class="Bound">U</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1703" href="Data.Sum.Function.Propositional.html#1630" class="Bound">S</a> <a id="1705" href="Data.Sum.Function.Propositional.html#1666" class="Bound">U</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a>
                   <a id="1729" class="Symbol">(∀</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Data.Sum.Function.Propositional.html#1733" class="Bound">a</a> <a id="1735" href="Data.Sum.Function.Propositional.html#1735" class="Bound">b</a> <a id="1737" href="Data.Sum.Function.Propositional.html#1737" class="Bound">ℓ₁</a> <a id="1740" href="Data.Sum.Function.Propositional.html#1740" class="Bound">ℓ₂</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">{</a><a id="1745" href="Data.Sum.Function.Propositional.html#1745" class="Bound">S</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1756" href="Data.Sum.Function.Propositional.html#1733" class="Bound">a</a> <a id="1758" href="Data.Sum.Function.Propositional.html#1737" class="Bound">ℓ₁</a><a id="1760" class="Symbol">}</a> <a id="1762" class="Symbol">{</a><a id="1763" href="Data.Sum.Function.Propositional.html#1763" class="Bound">T</a> <a id="1765" class="Symbol">:</a> <a id="1767" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1774" href="Data.Sum.Function.Propositional.html#1735" class="Bound">b</a> <a id="1776" href="Data.Sum.Function.Propositional.html#1740" class="Bound">ℓ₂</a><a id="1778" class="Symbol">}</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="1790" href="Data.Sum.Function.Propositional.html#1745" class="Bound">S</a> <a id="1792" href="Data.Sum.Function.Propositional.html#1763" class="Bound">T</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1798" href="Data.Sum.Function.Propositional.html#1745" class="Bound">S</a> <a id="1800" href="Data.Sum.Function.Propositional.html#1763" class="Bound">T</a><a id="1801" class="Symbol">)</a> <a id="1803" class="Symbol">→</a>
                   <a id="1824" class="Symbol">(</a><a id="1825" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1835" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1846" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1861" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1872" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="1873" class="Symbol">)</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1887" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="1889" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1892" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1899" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1910" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="1912" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1915" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1922" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="1923" class="Symbol">))</a> <a id="1926" class="Symbol">→</a>
                   <a id="1947" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1957" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a><a id="1958" class="Symbol">)</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1968" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1983" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1994" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="1995" class="Symbol">)</a> <a id="1997" class="Symbol">→</a>
                   <a id="2018" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2031" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2033" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="2034" class="Symbol">))</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2048" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2050" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2051" class="Symbol">))</a>
  <a id="2056" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2071" href="Data.Sum.Function.Propositional.html#2071" class="Bound">trans</a> <a id="2077" href="Data.Sum.Function.Propositional.html#2077" class="Bound">inv⇒R</a> <a id="2083" href="Data.Sum.Function.Propositional.html#2083" class="Bound">lift</a> <a id="2088" href="Data.Sum.Function.Propositional.html#2088" class="Bound">RAC</a> <a id="2092" href="Data.Sum.Function.Propositional.html#2092" class="Bound">RBD</a> <a id="2096" class="Symbol">=</a>
    <a id="2102" href="Function.Properties.Inverse.html#3753" class="Function">Inv.transportVia</a> <a id="2119" href="Data.Sum.Function.Propositional.html#2071" class="Bound">trans</a> <a id="2125" href="Data.Sum.Function.Propositional.html#2077" class="Bound">inv⇒R</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Function.Properties.Inverse.html#1408" class="Function">Inv.sym</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="2155" class="Symbol">_</a> <a id="2157" class="Symbol">_))</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Data.Sum.Function.Propositional.html#2083" class="Bound">lift</a> <a id="2167" href="Data.Sum.Function.Propositional.html#2088" class="Bound">RAC</a> <a id="2171" href="Data.Sum.Function.Propositional.html#2092" class="Bound">RBD</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">(</a><a id="2177" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="2191" class="Symbol">_</a> <a id="2193" class="Symbol">_)</a>

<a id="2197" class="Comment">------------------------------------------------------------------------</a>
<a id="2270" class="Comment">-- Combinators for various function types</a>

<a id="2313" class="Keyword">infixr</a> <a id="2320" class="Number">1</a> <a id="2322" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a> <a id="2328" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a> <a id="2334" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a> <a id="2340" href="Data.Sum.Function.Propositional.html#2828" class="Function Operator">_⊎-↩_</a> <a id="2346" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a> <a id="2352" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a>

<a id="_⊎-⟶_"></a><a id="2359" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a> <a id="2365" class="Symbol">:</a> <a id="2367" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2369" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2371" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2377" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2379" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2381" class="Symbol">→</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2386" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2388" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2389" class="Symbol">)</a> <a id="2391" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2396" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2398" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2399" class="Symbol">)</a>
<a id="2401" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2424" href="Function.Construct.Composition.html#5447" class="Function">Compose.function</a> <a id="2441" href="Function.Properties.Inverse.html#2157" class="Function">Inv.toFunction</a> <a id="2456" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">_⊎-function_</a>


<a id="_⊎-⇔_"></a><a id="2471" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2481" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2483" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2489" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2491" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2493" class="Symbol">→</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2498" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2500" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2501" class="Symbol">)</a> <a id="2503" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2508" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2510" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2511" class="Symbol">)</a>
<a id="2513" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a> <a id="2519" class="Symbol">=</a> <a id="2521" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2536" href="Function.Construct.Composition.html#6614" class="Function">Compose.equivalence</a> <a id="2556" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="2576" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a>

<a id="_⊎-↣_"></a><a id="2593" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2603" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2605" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2607" class="Symbol">→</a> <a id="2609" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2611" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2613" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2615" class="Symbol">→</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2620" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2622" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2623" class="Symbol">)</a> <a id="2625" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2630" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2632" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2633" class="Symbol">)</a>
<a id="2635" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a> <a id="2641" class="Symbol">=</a> <a id="2643" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2658" href="Function.Construct.Composition.html#5645" class="Function">Compose.injection</a> <a id="2676" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2694" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a>

<a id="_⊎-↠_"></a><a id="2709" href="Data.Sum.Function.Propositional.html#2709" class="Function Operator">_⊎-↠_</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2719" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2721" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2727" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2729" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2731" class="Symbol">→</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2736" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2738" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2739" class="Symbol">)</a> <a id="2741" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2746" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2748" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2749" class="Symbol">)</a>
<a id="2751" href="Data.Sum.Function.Propositional.html#2709" class="Function Operator">_⊎-↠_</a> <a id="2757" class="Symbol">=</a> <a id="2759" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2774" href="Function.Construct.Composition.html#5962" class="Function">Compose.surjection</a> <a id="2793" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2812" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a>

<a id="_⊎-↩_"></a><a id="2828" href="Data.Sum.Function.Propositional.html#2828" class="Function Operator">_⊎-↩_</a> <a id="2834" class="Symbol">:</a> <a id="2836" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2838" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2840" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2846" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2848" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2850" class="Symbol">→</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2855" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2857" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2858" class="Symbol">)</a> <a id="2860" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2865" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2867" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2868" class="Symbol">)</a>
<a id="2870" href="Data.Sum.Function.Propositional.html#2828" class="Function Operator">_⊎-↩_</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2893" href="Function.Construct.Composition.html#6993" class="Function">Compose.leftInverse</a> <a id="2913" href="Function.Bundles.html#7712" class="Function">Inverse.leftInverse</a> <a id="2933" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a>

<a id="_⊎-↪_"></a><a id="2950" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2960" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2962" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2968" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2970" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2972" class="Symbol">→</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2977" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2979" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2980" class="Symbol">)</a> <a id="2982" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2987" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2989" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2990" class="Symbol">)</a>
<a id="2992" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="3015" href="Function.Construct.Composition.html#7436" class="Function">Compose.rightInverse</a> <a id="3036" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a> <a id="3057" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">_⊎-rightInverse_</a>

<a id="_⊎-⤖_"></a><a id="3075" href="Data.Sum.Function.Propositional.html#3075" class="Function Operator">_⊎-⤖_</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3085" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3087" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3089" class="Symbol">→</a> <a id="3091" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="3093" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3095" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="3097" class="Symbol">→</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3102" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3104" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="3105" class="Symbol">)</a> <a id="3107" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3112" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3114" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="3115" class="Symbol">)</a>
<a id="3117" href="Data.Sum.Function.Propositional.html#3075" class="Function Operator">_⊎-⤖_</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="3140" href="Function.Construct.Composition.html#6297" class="Function">Compose.bijection</a> <a id="3158" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="3176" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">_⊎-bijection_</a>

<a id="_⊎-↔_"></a><a id="3191" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3201" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3203" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="3209" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3211" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="3213" class="Symbol">→</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3218" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3220" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="3221" class="Symbol">)</a> <a id="3223" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3228" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3230" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="3231" class="Symbol">)</a>
<a id="3233" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a> <a id="3239" class="Symbol">=</a> <a id="3241" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="3256" href="Function.Construct.Composition.html#7886" class="Function">Compose.inverse</a> <a id="3272" href="Function.Base.html#704" class="Function">id</a> <a id="3275" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a>

<a id="3288" class="Keyword">infixr</a> <a id="3295" class="Number">1</a> <a id="3297" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a>

<a id="_⊎-cong_"></a><a id="3307" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3316" class="Symbol">:</a> <a id="3318" class="Symbol">∀</a> <a id="3320" class="Symbol">{</a><a id="3321" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a><a id="3322" class="Symbol">}</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3328" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3331" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a> <a id="3333" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3335" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="3341" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3344" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a> <a id="3346" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3348" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="3350" class="Symbol">→</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3355" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3357" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="3358" class="Symbol">)</a> <a id="3360" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3363" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a> <a id="3365" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3370" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3372" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="3373" class="Symbol">)</a>
<a id="3375" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3384" class="Symbol">{</a><a id="3385" class="Argument">k</a> <a id="3387" class="Symbol">=</a> <a id="3389" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="3400" class="Symbol">}</a>         <a id="3410" class="Symbol">=</a> <a id="3412" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a>
<a id="3418" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3427" class="Symbol">{</a><a id="3428" class="Argument">k</a> <a id="3430" class="Symbol">=</a> <a id="3432" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="3450" class="Symbol">}</a>  <a id="3453" class="Symbol">=</a> <a id="3455" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a>
<a id="3461" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3470" class="Symbol">{</a><a id="3471" class="Argument">k</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="3486" class="Symbol">}</a>         <a id="3496" class="Symbol">=</a> <a id="3498" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a>
<a id="3504" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3513" class="Symbol">{</a><a id="3514" class="Argument">k</a> <a id="3516" class="Symbol">=</a> <a id="3518" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="3527" class="Symbol">}</a>           <a id="3539" class="Symbol">=</a> <a id="3541" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a>
<a id="3547" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3556" class="Symbol">{</a><a id="3557" class="Argument">k</a> <a id="3559" class="Symbol">=</a> <a id="3561" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="3577" class="Symbol">}</a>    <a id="3582" class="Symbol">=</a> <a id="3584" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a>
<a id="3590" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3599" class="Symbol">{</a><a id="3600" class="Argument">k</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="3615" class="Symbol">}</a>         <a id="3625" class="Symbol">=</a> <a id="3627" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a>
<a id="3633" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3642" class="Symbol">{</a><a id="3643" class="Argument">k</a> <a id="3645" class="Symbol">=</a> <a id="3647" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="3657" class="Symbol">}</a>          <a id="3668" class="Symbol">=</a> <a id="3670" href="Data.Sum.Function.Propositional.html#2709" class="Function Operator">_⊎-↠_</a>
<a id="3676" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3685" class="Symbol">{</a><a id="3686" class="Argument">k</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="3699" class="Symbol">}</a>           <a id="3711" class="Symbol">=</a> <a id="3713" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a>
</pre></body></html>


==> anc/html/Data.Sum.Function.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Function.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sum combinators for setoid equality preserving functions</a>
<a id="166" class="Comment">------------------------------------------------------------------------</a>

<a id="240" class="Symbol">{-#</a> <a id="244" class="Keyword">OPTIONS</a> <a id="252" class="Pragma">--cubical-compatible</a> <a id="273" class="Pragma">--safe</a> <a id="280" class="Symbol">#-}</a>

<a id="285" class="Keyword">module</a> <a id="292" href="Data.Sum.Function.Setoid.html" class="Module">Data.Sum.Function.Setoid</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="354" class="Symbol">as</a> <a id="357" class="Module">Product</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="403" class="Symbol">as</a> <a id="406" class="Module">Sum</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Pointwise</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="564" class="Symbol">)</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Function.Base.html" class="Module">Function.Base</a> <a id="592" class="Keyword">using</a> <a id="598" class="Symbol">(</a><a id="599" href="Function.Base.html#704" class="Function">id</a><a id="601" class="Symbol">;</a> <a id="603" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Function.Bundles.html#2041" class="Record">Func</a><a id="650" class="Symbol">;</a> <a id="652" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="663" class="Symbol">;</a> <a id="665" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="674" class="Symbol">;</a> <a id="676" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="686" class="Symbol">;</a> <a id="688" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="697" class="Symbol">;</a> <a id="699" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>
        <a id="719" class="Symbol">;</a> <a id="721" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="733" class="Symbol">;</a> <a id="735" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Function.Definitions.html#842" class="Function">Injective</a><a id="795" class="Symbol">;</a> <a id="797" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="807" class="Symbol">;</a> <a id="809" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="818" class="Symbol">;</a> <a id="820" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="838" class="Symbol">)</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Level.html" class="Module">Level</a> <a id="858" class="Keyword">using</a> <a id="864" class="Symbol">(</a><a id="865" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="870" class="Symbol">;</a> <a id="872" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="875" class="Symbol">)</a>

<a id="878" class="Keyword">private</a>
  <a id="888" class="Keyword">variable</a>
    <a id="901" href="Data.Sum.Function.Setoid.html#901" class="Generalizable">a₁</a> <a id="904" href="Data.Sum.Function.Setoid.html#904" class="Generalizable">a₂</a> <a id="907" href="Data.Sum.Function.Setoid.html#907" class="Generalizable">b₁</a> <a id="910" href="Data.Sum.Function.Setoid.html#910" class="Generalizable">b₂</a> <a id="913" href="Data.Sum.Function.Setoid.html#913" class="Generalizable">c₁</a> <a id="916" href="Data.Sum.Function.Setoid.html#916" class="Generalizable">c₂</a> <a id="919" href="Data.Sum.Function.Setoid.html#919" class="Generalizable">d₁</a> <a id="922" href="Data.Sum.Function.Setoid.html#922" class="Generalizable">d₂</a> <a id="925" class="Symbol">:</a> <a id="927" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="937" href="Data.Sum.Function.Setoid.html#937" class="Generalizable">a</a> <a id="939" href="Data.Sum.Function.Setoid.html#939" class="Generalizable">ℓ</a> <a id="941" class="Symbol">:</a> <a id="943" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="953" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="955" href="Data.Sum.Function.Setoid.html#955" class="Generalizable">B</a> <a id="957" href="Data.Sum.Function.Setoid.html#957" class="Generalizable">C</a> <a id="959" href="Data.Sum.Function.Setoid.html#959" class="Generalizable">D</a> <a id="961" class="Symbol">:</a> <a id="963" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="967" href="Data.Sum.Function.Setoid.html#937" class="Generalizable">a</a>
    <a id="973" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="976" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="979" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a> <a id="982" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a> <a id="985" class="Symbol">:</a> <a id="987" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="991" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="993" href="Data.Sum.Function.Setoid.html#939" class="Generalizable">ℓ</a>
    <a id="999" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1001" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1003" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="1005" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1016" href="Data.Sum.Function.Setoid.html#937" class="Generalizable">a</a> <a id="1018" href="Data.Sum.Function.Setoid.html#939" class="Generalizable">ℓ</a>

<a id="1021" class="Comment">------------------------------------------------------------------------</a>
<a id="1094" class="Comment">-- Combinators for equality preserving functions</a>

<a id="inj₁ₛ"></a><a id="1144" href="Data.Sum.Function.Setoid.html#1144" class="Function">inj₁ₛ</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1157" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1162" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1165" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1166" class="Symbol">)</a>
<a id="1168" href="Data.Sum.Function.Setoid.html#1144" class="Function">inj₁ₛ</a> <a id="1174" class="Symbol">=</a> <a id="1176" class="Keyword">record</a> <a id="1183" class="Symbol">{</a> <a id="1185" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1195" class="Symbol">;</a> <a id="1197" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1209" class="Symbol">}</a>

<a id="inj₂ₛ"></a><a id="1212" href="Data.Sum.Function.Setoid.html#1212" class="Function">inj₂ₛ</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1225" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1230" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1233" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1234" class="Symbol">)</a>
<a id="1236" href="Data.Sum.Function.Setoid.html#1212" class="Function">inj₂ₛ</a> <a id="1242" class="Symbol">=</a> <a id="1244" class="Keyword">record</a> <a id="1251" class="Symbol">{</a> <a id="1253" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1263" class="Symbol">;</a> <a id="1265" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1277" class="Symbol">}</a>

<a id="[_,_]ₛ"></a><a id="1280" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">[_,_]ₛ</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1294" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1296" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1305" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1307" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1319" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1322" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1323" class="Symbol">)</a> <a id="1325" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a>
<a id="1327" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">[</a> <a id="1329" href="Data.Sum.Function.Setoid.html#1329" class="Bound">f</a> <a id="1331" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">,</a> <a id="1333" href="Data.Sum.Function.Setoid.html#1333" class="Bound">g</a> <a id="1335" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">]ₛ</a> <a id="1338" class="Symbol">=</a> <a id="1340" class="Keyword">record</a>
  <a id="1349" class="Symbol">{</a> <a id="1351" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1356" class="Symbol">=</a> <a id="1358" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1360" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1363" href="Data.Sum.Function.Setoid.html#1329" class="Bound">f</a> <a id="1365" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1367" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1370" href="Data.Sum.Function.Setoid.html#1333" class="Bound">g</a> <a id="1372" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1376" class="Symbol">;</a> <a id="1378" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Symbol">λ</a> <a id="1387" class="Keyword">where</a>
    <a id="1397" class="Symbol">(</a><a id="1398" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1403" href="Data.Sum.Function.Setoid.html#1403" class="Bound">x∼₁y</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1416" href="Data.Sum.Function.Setoid.html#1329" class="Bound">f</a> <a id="1418" href="Data.Sum.Function.Setoid.html#1403" class="Bound">x∼₁y</a>
    <a id="1427" class="Symbol">(</a><a id="1428" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1433" href="Data.Sum.Function.Setoid.html#1433" class="Bound">x∼₂y</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1446" href="Data.Sum.Function.Setoid.html#1333" class="Bound">g</a> <a id="1448" href="Data.Sum.Function.Setoid.html#1433" class="Bound">x∼₂y</a>
  <a id="1455" class="Symbol">}</a> <a id="1457" class="Keyword">where</a> <a id="1463" class="Keyword">open</a> <a id="1468" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="swapₛ"></a><a id="1474" href="Data.Sum.Function.Setoid.html#1474" class="Function">swapₛ</a> <a id="1480" class="Symbol">:</a> <a id="1482" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1490" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1493" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1494" class="Symbol">)</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1499" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1502" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a><a id="1503" class="Symbol">)</a>
<a id="1505" href="Data.Sum.Function.Setoid.html#1474" class="Function">swapₛ</a> <a id="1511" class="Symbol">=</a> <a id="1513" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">[</a> <a id="1515" href="Data.Sum.Function.Setoid.html#1212" class="Function">inj₂ₛ</a> <a id="1521" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">,</a> <a id="1523" href="Data.Sum.Function.Setoid.html#1144" class="Function">inj₁ₛ</a> <a id="1529" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">]ₛ</a>

<a id="1533" class="Comment">------------------------------------------------------------------------</a>
<a id="1606" class="Comment">-- Definitions</a>

<a id="⊎-injective"></a><a id="1622" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="1634" class="Symbol">:</a> <a id="1636" class="Symbol">∀</a> <a id="1638" class="Symbol">{</a><a id="1639" href="Data.Sum.Function.Setoid.html#1639" class="Bound">f</a> <a id="1641" href="Data.Sum.Function.Setoid.html#1641" class="Bound">g</a><a id="1642" class="Symbol">}</a> <a id="1644" class="Symbol">→</a>
              <a id="1660" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1670" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="1673" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="1676" href="Data.Sum.Function.Setoid.html#1639" class="Bound">f</a> <a id="1678" class="Symbol">→</a>
              <a id="1694" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1704" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a> <a id="1707" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a> <a id="1710" href="Data.Sum.Function.Setoid.html#1641" class="Bound">g</a> <a id="1712" class="Symbol">→</a>
              <a id="1728" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1749" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="1752" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1767" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="1770" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="1783" href="Data.Sum.Function.Setoid.html#1639" class="Bound">f</a> <a id="1785" href="Data.Sum.Function.Setoid.html#1641" class="Bound">g</a><a id="1786" class="Symbol">)</a>
<a id="1788" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="1800" href="Data.Sum.Function.Setoid.html#1800" class="Bound">f-inj</a> <a id="1806" href="Data.Sum.Function.Setoid.html#1806" class="Bound">g-inj</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1818" href="Data.Sum.Function.Setoid.html#1818" class="Bound">x</a><a id="1819" class="Symbol">}</a> <a id="1821" class="Symbol">{</a><a id="1822" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1827" href="Data.Sum.Function.Setoid.html#1827" class="Bound">y</a><a id="1828" class="Symbol">}</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1836" href="Data.Sum.Function.Setoid.html#1836" class="Bound">x∼₁y</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Data.Sum.Function.Setoid.html#1800" class="Bound">f-inj</a> <a id="1856" href="Data.Sum.Function.Setoid.html#1836" class="Bound">x∼₁y</a><a id="1860" class="Symbol">)</a>
<a id="1862" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="1874" href="Data.Sum.Function.Setoid.html#1874" class="Bound">f-inj</a> <a id="1880" href="Data.Sum.Function.Setoid.html#1880" class="Bound">g-inj</a> <a id="1886" class="Symbol">{</a><a id="1887" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1892" href="Data.Sum.Function.Setoid.html#1892" class="Bound">x</a><a id="1893" class="Symbol">}</a> <a id="1895" class="Symbol">{</a><a id="1896" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1901" href="Data.Sum.Function.Setoid.html#1901" class="Bound">y</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1910" href="Data.Sum.Function.Setoid.html#1910" class="Bound">x∼₂y</a><a id="1914" class="Symbol">)</a> <a id="1916" class="Symbol">=</a> <a id="1918" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Data.Sum.Function.Setoid.html#1880" class="Bound">g-inj</a> <a id="1930" href="Data.Sum.Function.Setoid.html#1910" class="Bound">x∼₂y</a><a id="1934" class="Symbol">)</a>

<a id="⊎-strictlySurjective"></a><a id="1937" href="Data.Sum.Function.Setoid.html#1937" class="Function">⊎-strictlySurjective</a> <a id="1958" class="Symbol">:</a> <a id="1960" class="Symbol">∀</a> <a id="1962" class="Symbol">{</a><a id="1963" href="Data.Sum.Function.Setoid.html#1963" class="Bound">f</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Data.Sum.Function.Setoid.html#955" class="Generalizable">B</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Data.Sum.Function.Setoid.html#1975" class="Bound">g</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Data.Sum.Function.Setoid.html#957" class="Generalizable">C</a> <a id="1981" class="Symbol">→</a> <a id="1983" href="Data.Sum.Function.Setoid.html#959" class="Generalizable">D</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">→</a>
              <a id="2002" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2021" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2024" href="Data.Sum.Function.Setoid.html#1963" class="Bound">f</a> <a id="2026" class="Symbol">→</a>
              <a id="2042" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2061" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="2064" href="Data.Sum.Function.Setoid.html#1975" class="Bound">g</a> <a id="2066" class="Symbol">→</a>
              <a id="2082" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2112" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2115" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a><a id="2117" class="Symbol">)</a> <a id="2119" class="Symbol">(</a><a id="2120" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2128" href="Data.Sum.Function.Setoid.html#1963" class="Bound">f</a> <a id="2130" href="Data.Sum.Function.Setoid.html#1975" class="Bound">g</a><a id="2131" class="Symbol">)</a>
<a id="2133" href="Data.Sum.Function.Setoid.html#1937" class="Function">⊎-strictlySurjective</a> <a id="2154" href="Data.Sum.Function.Setoid.html#2154" class="Bound">f-sur</a> <a id="2160" href="Data.Sum.Function.Setoid.html#2160" class="Bound">g-sur</a> <a id="2166" class="Symbol">=</a>
  <a id="2170" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2172" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2184" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2189" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2194" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2196" href="Data.Sum.Function.Setoid.html#2154" class="Bound">f-sur</a>
  <a id="2204" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2206" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2218" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2223" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2228" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2230" href="Data.Sum.Function.Setoid.html#2160" class="Bound">g-sur</a>
  <a id="2238" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-surjective"></a><a id="2241" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">∀</a> <a id="2258" class="Symbol">{</a><a id="2259" href="Data.Sum.Function.Setoid.html#2259" class="Bound">f</a> <a id="2261" class="Symbol">:</a> <a id="2263" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Data.Sum.Function.Setoid.html#955" class="Generalizable">B</a><a id="2268" class="Symbol">}</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Data.Sum.Function.Setoid.html#2271" class="Bound">g</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Data.Sum.Function.Setoid.html#957" class="Generalizable">C</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Data.Sum.Function.Setoid.html#959" class="Generalizable">D</a><a id="2280" class="Symbol">}</a> <a id="2282" class="Symbol">→</a>
              <a id="2298" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2309" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2312" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="2315" href="Data.Sum.Function.Setoid.html#2259" class="Bound">f</a> <a id="2317" class="Symbol">→</a>
              <a id="2333" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2344" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a> <a id="2347" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a> <a id="2350" href="Data.Sum.Function.Setoid.html#2271" class="Bound">g</a> <a id="2352" class="Symbol">→</a>
              <a id="2368" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2390" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2393" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2408" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="2411" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2424" href="Data.Sum.Function.Setoid.html#2259" class="Bound">f</a> <a id="2426" href="Data.Sum.Function.Setoid.html#2271" class="Bound">g</a><a id="2427" class="Symbol">)</a>
<a id="2429" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="2442" href="Data.Sum.Function.Setoid.html#2442" class="Bound">f-sur</a> <a id="2448" href="Data.Sum.Function.Setoid.html#2448" class="Bound">g-sur</a> <a id="2454" class="Symbol">=</a>
  <a id="2458" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2460" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2472" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2477" class="Symbol">(λ</a> <a id="2480" class="Symbol">{</a> <a id="2482" href="Data.Sum.Function.Setoid.html#2482" class="Bound">fwd</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2492" href="Data.Sum.Function.Setoid.html#2492" class="Bound">x</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Data.Sum.Function.Setoid.html#2482" class="Bound">fwd</a> <a id="2507" href="Data.Sum.Function.Setoid.html#2492" class="Bound">x</a><a id="2508" class="Symbol">)})</a> <a id="2512" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2514" href="Data.Sum.Function.Setoid.html#2442" class="Bound">f-sur</a>
  <a id="2522" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2524" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2536" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2541" class="Symbol">(λ</a> <a id="2544" class="Symbol">{</a> <a id="2546" href="Data.Sum.Function.Setoid.html#2546" class="Bound">fwd</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2556" href="Data.Sum.Function.Setoid.html#2556" class="Bound">y</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Data.Sum.Function.Setoid.html#2546" class="Bound">fwd</a> <a id="2571" href="Data.Sum.Function.Setoid.html#2556" class="Bound">y</a><a id="2572" class="Symbol">)})</a> <a id="2576" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2578" href="Data.Sum.Function.Setoid.html#2448" class="Bound">g-sur</a>
  <a id="2586" href="Data.Sum.Base.html#811" class="Function Operator">]</a>


<a id="2590" class="Keyword">infixr</a> <a id="2597" class="Number">1</a> <a id="2599" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a> <a id="2615" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a> <a id="2629" href="Data.Sum.Function.Setoid.html#6347" class="Function Operator">_⊎-left-inverse_</a>

<a id="2647" class="Comment">------------------------------------------------------------------------</a>
<a id="2720" class="Comment">-- Function bundles</a>

<a id="_⊎-function_"></a><a id="2741" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">_⊎-function_</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2761" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="2763" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2772" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="2774" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="2786" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="2789" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="2795" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="2798" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="2799" class="Symbol">)</a>
<a id="2801" href="Data.Sum.Function.Setoid.html#2801" class="Bound">S→T</a> <a id="2805" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">⊎-function</a> <a id="2816" href="Data.Sum.Function.Setoid.html#2816" class="Bound">U→V</a> <a id="2820" class="Symbol">=</a> <a id="2822" class="Keyword">record</a>
  <a id="2831" class="Symbol">{</a> <a id="2833" href="Function.Bundles.html#2092" class="Field">to</a>    <a id="2839" class="Symbol">=</a> <a id="2841" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2853" href="Data.Sum.Function.Setoid.html#2801" class="Bound">S→T</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2862" href="Data.Sum.Function.Setoid.html#2816" class="Bound">U→V</a><a id="2865" class="Symbol">)</a>
  <a id="2869" class="Symbol">;</a> <a id="2871" href="Function.Bundles.html#2111" class="Field">cong</a>  <a id="2877" class="Symbol">=</a> <a id="2879" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2899" href="Data.Sum.Function.Setoid.html#2801" class="Bound">S→T</a><a id="2902" class="Symbol">)</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2910" href="Data.Sum.Function.Setoid.html#2816" class="Bound">U→V</a><a id="2913" class="Symbol">)</a>
  <a id="2917" class="Symbol">}</a> <a id="2919" class="Keyword">where</a> <a id="2925" class="Keyword">open</a> <a id="2930" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="_⊎-equivalence_"></a><a id="2936" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a> <a id="2952" class="Symbol">:</a> <a id="2954" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="2966" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="2968" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="2970" class="Symbol">→</a> <a id="2972" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="2984" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="2986" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="2988" class="Symbol">→</a>
                  <a id="3008" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3023" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3026" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3032" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3035" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="3036" class="Symbol">)</a>
<a id="3038" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a> <a id="3042" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">⊎-equivalence</a> <a id="3056" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a> <a id="3060" class="Symbol">=</a> <a id="3062" class="Keyword">record</a>
  <a id="3071" class="Symbol">{</a> <a id="3073" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3083" class="Symbol">=</a> <a id="3085" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Function.Bundles.html#4808" class="Field">to</a> <a id="3097" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3100" class="Symbol">)</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Function.Bundles.html#4808" class="Field">to</a> <a id="3106" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3109" class="Symbol">)</a>
  <a id="3113" class="Symbol">;</a> <a id="3115" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3125" class="Symbol">=</a> <a id="3127" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Function.Bundles.html#4832" class="Field">from</a> <a id="3141" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Function.Bundles.html#4832" class="Field">from</a> <a id="3152" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3155" class="Symbol">)</a>
  <a id="3159" class="Symbol">;</a> <a id="3161" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3171" class="Symbol">=</a> <a id="3173" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="3196" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="3210" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3213" class="Symbol">)</a>
  <a id="3217" class="Symbol">;</a> <a id="3219" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3229" class="Symbol">=</a> <a id="3231" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3256" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3259" class="Symbol">)</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3272" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3275" class="Symbol">)</a>
  <a id="3279" class="Symbol">}</a> <a id="3281" class="Keyword">where</a> <a id="3287" class="Keyword">open</a> <a id="3292" href="Function.Bundles.html#4750" class="Module">Equivalence</a>

<a id="_⊎-injection_"></a><a id="3305" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a> <a id="3319" class="Symbol">:</a> <a id="3321" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3331" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3333" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3335" class="Symbol">→</a> <a id="3337" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3347" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="3349" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="3351" class="Symbol">→</a>
                <a id="3369" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3382" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3385" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3391" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3394" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="3395" class="Symbol">)</a>
<a id="3397" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a> <a id="3401" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">⊎-injection</a> <a id="3413" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a> <a id="3417" class="Symbol">=</a> <a id="3419" class="Keyword">record</a>
  <a id="3428" class="Symbol">{</a> <a id="3430" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="3440" class="Symbol">=</a> <a id="3442" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Function.Bundles.html#2469" class="Field">to</a> <a id="3454" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a><a id="3457" class="Symbol">)</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Function.Bundles.html#2469" class="Field">to</a> <a id="3463" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a><a id="3466" class="Symbol">)</a>
  <a id="3470" class="Symbol">;</a> <a id="3472" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3482" class="Symbol">=</a> <a id="3484" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="3504" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="3515" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a><a id="3518" class="Symbol">)</a>
  <a id="3522" class="Symbol">;</a> <a id="3524" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3534" class="Symbol">=</a> <a id="3536" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3559" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3575" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a><a id="3578" class="Symbol">)</a>
  <a id="3582" class="Symbol">}</a> <a id="3584" class="Keyword">where</a> <a id="3590" class="Keyword">open</a> <a id="3595" href="Function.Bundles.html#2413" class="Module">Injection</a>

<a id="3606" class="Keyword">infixr</a> <a id="3613" class="Number">1</a> <a id="3615" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a> <a id="3630" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a>
<a id="_⊎-surjection_"></a><a id="3642" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3670" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3672" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3687" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="3689" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="3691" class="Symbol">→</a>
                 <a id="3710" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3724" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3727" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3733" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3736" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="3737" class="Symbol">)</a>
<a id="3739" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a> <a id="3743" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">⊎-surjection</a> <a id="3756" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a> <a id="3760" class="Symbol">=</a> <a id="3762" class="Keyword">record</a>
  <a id="3771" class="Symbol">{</a> <a id="3773" href="Function.Bundles.html#2920" class="Field">to</a>              <a id="3789" class="Symbol">=</a> <a id="3791" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Function.Bundles.html#2920" class="Field">to</a> <a id="3803" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Function.Bundles.html#2920" class="Field">to</a> <a id="3812" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a><a id="3815" class="Symbol">)</a>
  <a id="3819" class="Symbol">;</a> <a id="3821" href="Function.Bundles.html#2945" class="Field">cong</a>            <a id="3837" class="Symbol">=</a> <a id="3839" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="3859" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a><a id="3862" class="Symbol">)</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="3870" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a><a id="3873" class="Symbol">)</a>
  <a id="3877" class="Symbol">;</a> <a id="3879" href="Function.Bundles.html#2987" class="Field">surjective</a>      <a id="3895" class="Symbol">=</a> <a id="3897" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="3910" class="Symbol">(</a><a id="3911" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="3922" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="3939" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a><a id="3942" class="Symbol">)</a>
  <a id="3946" class="Symbol">}</a> <a id="3948" class="Keyword">where</a> <a id="3954" class="Keyword">open</a> <a id="3959" href="Function.Bundles.html#2863" class="Module">Surjection</a>

<a id="_⊎-bijection_"></a><a id="3971" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">_⊎-bijection_</a> <a id="3985" class="Symbol">:</a> <a id="3987" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3997" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3999" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="4013" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="4015" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="4017" class="Symbol">→</a>
                 <a id="4036" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4049" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4052" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="4053" class="Symbol">)</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4058" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4061" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="4062" class="Symbol">)</a>
<a id="4064" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a> <a id="4068" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">⊎-bijection</a> <a id="4080" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a> <a id="4084" class="Symbol">=</a> <a id="4086" class="Keyword">record</a>
  <a id="4095" class="Symbol">{</a> <a id="4097" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="4107" class="Symbol">=</a> <a id="4109" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Function.Bundles.html#3584" class="Field">to</a> <a id="4121" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Function.Bundles.html#3584" class="Field">to</a> <a id="4130" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4133" class="Symbol">)</a>
  <a id="4137" class="Symbol">;</a> <a id="4139" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="4149" class="Symbol">=</a> <a id="4151" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="4171" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4174" class="Symbol">)</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="4182" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4185" class="Symbol">)</a>
  <a id="4189" class="Symbol">;</a> <a id="4191" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="4226" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4229" class="Symbol">)</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="4242" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4245" class="Symbol">)</a> <a id="4247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="4265" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="4290" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="4307" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4310" class="Symbol">)</a>
  <a id="4314" class="Symbol">}</a> <a id="4316" class="Keyword">where</a> <a id="4322" class="Keyword">open</a> <a id="4327" href="Function.Bundles.html#3528" class="Module">Bijection</a>

<a id="_⊎-leftInverse_"></a><a id="4338" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="4368" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4370" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="4386" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="4388" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="4390" class="Symbol">→</a>
                  <a id="4410" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4425" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4428" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="4429" class="Symbol">)</a> <a id="4431" class="Symbol">(</a><a id="4432" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4434" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4437" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="4438" class="Symbol">)</a>
<a id="4440" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a> <a id="4444" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">⊎-leftInverse</a> <a id="4458" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a> <a id="4462" class="Symbol">=</a> <a id="4464" class="Keyword">record</a>
  <a id="4473" class="Symbol">{</a> <a id="4475" href="Function.Bundles.html#5431" class="Field">to</a>              <a id="4491" class="Symbol">=</a> <a id="4493" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4501" class="Symbol">(</a><a id="4502" href="Function.Bundles.html#5431" class="Field">to</a> <a id="4505" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4508" class="Symbol">)</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Function.Bundles.html#5431" class="Field">to</a> <a id="4514" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4517" class="Symbol">)</a>
  <a id="4521" class="Symbol">;</a> <a id="4523" href="Function.Bundles.html#5455" class="Field">from</a>            <a id="4539" class="Symbol">=</a> <a id="4541" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Function.Bundles.html#5455" class="Field">from</a> <a id="4555" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4558" class="Symbol">)</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Function.Bundles.html#5455" class="Field">from</a> <a id="4566" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4569" class="Symbol">)</a>
  <a id="4573" class="Symbol">;</a> <a id="4575" href="Function.Bundles.html#5479" class="Field">to-cong</a>         <a id="4591" class="Symbol">=</a> <a id="4593" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="4616" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4619" class="Symbol">)</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="4630" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4633" class="Symbol">)</a>
  <a id="4637" class="Symbol">;</a> <a id="4639" href="Function.Bundles.html#5520" class="Field">from-cong</a>       <a id="4655" class="Symbol">=</a> <a id="4657" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="4682" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4685" class="Symbol">)</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="4698" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4701" class="Symbol">)</a>
  <a id="4705" class="Symbol">;</a> <a id="4707" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>        <a id="4723" class="Symbol">=</a> <a id="4725" class="Symbol">λ</a> <a id="4727" class="Symbol">{</a> <a id="4729" class="Symbol">{</a><a id="4730" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4735" class="Symbol">_}</a> <a id="4738" class="Symbol">{</a><a id="4739" class="DottedPattern Symbol">.(</a><a id="4741" href="Data.Sum.Base.html#675" class="DottedPattern InductiveConstructor">inj₁</a> <a id="4746" class="DottedPattern Symbol">_)</a><a id="4748" class="Symbol">}</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4756" href="Data.Sum.Function.Setoid.html#4756" class="Bound">x</a><a id="4757" class="Symbol">)</a> <a id="4759" class="Symbol">→</a> <a id="4761" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="4776" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a> <a id="4780" href="Data.Sum.Function.Setoid.html#4756" class="Bound">x</a><a id="4781" class="Symbol">)</a>
                        <a id="4807" class="Symbol">;</a> <a id="4809" class="Symbol">{</a><a id="4810" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4815" class="Symbol">_}</a> <a id="4818" class="Symbol">{</a><a id="4819" class="DottedPattern Symbol">.(</a><a id="4821" href="Data.Sum.Base.html#700" class="DottedPattern InductiveConstructor">inj₂</a> <a id="4826" class="DottedPattern Symbol">_)</a><a id="4828" class="Symbol">}</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4836" href="Data.Sum.Function.Setoid.html#4836" class="Bound">x</a><a id="4837" class="Symbol">)</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4846" class="Symbol">(</a><a id="4847" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="4856" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a> <a id="4860" href="Data.Sum.Function.Setoid.html#4836" class="Bound">x</a><a id="4861" class="Symbol">)}</a>
  <a id="4866" class="Symbol">}</a> <a id="4868" class="Keyword">where</a> <a id="4874" class="Keyword">open</a> <a id="4879" href="Function.Bundles.html#5373" class="Module">LeftInverse</a>

<a id="_⊎-rightInverse_"></a><a id="4892" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">_⊎-rightInverse_</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="4924" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4926" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4928" class="Symbol">→</a> <a id="4930" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="4943" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="4945" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="4947" class="Symbol">→</a>
                   <a id="4968" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4984" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4987" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4993" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4996" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="4997" class="Symbol">)</a>
<a id="4999" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a> <a id="5003" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">⊎-rightInverse</a> <a id="5018" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a> <a id="5022" class="Symbol">=</a> <a id="5024" class="Keyword">record</a>
  <a id="5033" class="Symbol">{</a> <a id="5035" href="Function.Bundles.html#6566" class="Field">to</a>              <a id="5051" class="Symbol">=</a> <a id="5053" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Function.Bundles.html#6566" class="Field">to</a> <a id="5065" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5068" class="Symbol">)</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Function.Bundles.html#6566" class="Field">to</a> <a id="5074" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5077" class="Symbol">)</a>
  <a id="5081" class="Symbol">;</a> <a id="5083" href="Function.Bundles.html#6590" class="Field">from</a>            <a id="5099" class="Symbol">=</a> <a id="5101" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Function.Bundles.html#6590" class="Field">from</a> <a id="5115" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5118" class="Symbol">)</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Function.Bundles.html#6590" class="Field">from</a> <a id="5126" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5129" class="Symbol">)</a>
  <a id="5133" class="Symbol">;</a> <a id="5135" href="Function.Bundles.html#6614" class="Field">to-cong</a>         <a id="5151" class="Symbol">=</a> <a id="5153" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="5176" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5179" class="Symbol">)</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="5190" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5193" class="Symbol">)</a>
  <a id="5197" class="Symbol">;</a> <a id="5199" href="Function.Bundles.html#6655" class="Field">from-cong</a>       <a id="5215" class="Symbol">=</a> <a id="5217" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="5242" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5245" class="Symbol">)</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="5258" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5261" class="Symbol">)</a>
  <a id="5265" class="Symbol">;</a> <a id="5267" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>        <a id="5283" class="Symbol">=</a> <a id="5285" class="Symbol">λ</a> <a id="5287" class="Symbol">{</a> <a id="5289" class="Symbol">{</a><a id="5290" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5295" class="Symbol">_}</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5304" href="Data.Sum.Function.Setoid.html#5304" class="Bound">x</a><a id="5305" class="Symbol">)</a> <a id="5307" class="Symbol">→</a> <a id="5309" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5314" class="Symbol">(</a><a id="5315" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="5324" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a> <a id="5328" href="Data.Sum.Function.Setoid.html#5304" class="Bound">x</a><a id="5329" class="Symbol">)</a>
                        <a id="5355" class="Symbol">;</a> <a id="5357" class="Symbol">{</a><a id="5358" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5363" class="Symbol">_}</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5372" href="Data.Sum.Function.Setoid.html#5372" class="Bound">x</a><a id="5373" class="Symbol">)</a> <a id="5375" class="Symbol">→</a> <a id="5377" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5382" class="Symbol">(</a><a id="5383" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="5392" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a> <a id="5396" href="Data.Sum.Function.Setoid.html#5372" class="Bound">x</a><a id="5397" class="Symbol">)</a>
                        <a id="5423" class="Symbol">}</a>
  <a id="5427" class="Symbol">}</a> <a id="5429" class="Keyword">where</a> <a id="5435" class="Keyword">open</a> <a id="5440" href="Function.Bundles.html#6507" class="Module">RightInverse</a>

<a id="_⊎-inverse_"></a><a id="5454" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a> <a id="5466" class="Symbol">:</a> <a id="5468" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="5476" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="5478" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="5480" class="Symbol">→</a> <a id="5482" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="5490" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="5492" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="5494" class="Symbol">→</a>
              <a id="5510" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="5521" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="5524" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="5530" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="5533" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="5534" class="Symbol">)</a>
<a id="5536" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a> <a id="5540" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">⊎-inverse</a> <a id="5550" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a> <a id="5554" class="Symbol">=</a> <a id="5556" class="Keyword">record</a>
  <a id="5565" class="Symbol">{</a> <a id="5567" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="5577" class="Symbol">=</a> <a id="5579" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5587" class="Symbol">(</a><a id="5588" href="Function.Bundles.html#7392" class="Field">to</a> <a id="5591" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5594" class="Symbol">)</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Function.Bundles.html#7392" class="Field">to</a> <a id="5600" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5603" class="Symbol">)</a>
  <a id="5607" class="Symbol">;</a> <a id="5609" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="5619" class="Symbol">=</a> <a id="5621" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Function.Bundles.html#7416" class="Field">from</a> <a id="5635" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5638" class="Symbol">)</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Function.Bundles.html#7416" class="Field">from</a> <a id="5646" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5649" class="Symbol">)</a>
  <a id="5653" class="Symbol">;</a> <a id="5655" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="5665" class="Symbol">=</a> <a id="5667" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="5690" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5693" class="Symbol">)</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="5704" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5707" class="Symbol">)</a>
  <a id="5711" class="Symbol">;</a> <a id="5713" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="5723" class="Symbol">=</a> <a id="5725" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="5750" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5753" class="Symbol">)</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="5766" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5769" class="Symbol">)</a>
  <a id="5773" class="Symbol">;</a> <a id="5775" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="5785" class="Symbol">=</a> <a id="5787" class="Symbol">(λ</a> <a id="5790" class="Symbol">{</a> <a id="5792" class="Symbol">{</a><a id="5793" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5798" class="Symbol">_}</a> <a id="5801" class="Symbol">(</a><a id="5802" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5807" href="Data.Sum.Function.Setoid.html#5807" class="Bound">x</a><a id="5808" class="Symbol">)</a> <a id="5810" class="Symbol">→</a> <a id="5812" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="5827" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a> <a id="5831" href="Data.Sum.Function.Setoid.html#5807" class="Bound">x</a><a id="5832" class="Symbol">)</a>
                   <a id="5853" class="Symbol">;</a> <a id="5855" class="Symbol">{</a><a id="5856" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5861" class="Symbol">_}</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5870" href="Data.Sum.Function.Setoid.html#5870" class="Bound">x</a><a id="5871" class="Symbol">)</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="5890" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a> <a id="5894" href="Data.Sum.Function.Setoid.html#5870" class="Bound">x</a><a id="5895" class="Symbol">)})</a> <a id="5899" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="5918" class="Symbol">λ</a> <a id="5920" class="Symbol">{</a> <a id="5922" class="Symbol">{</a><a id="5923" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5928" class="Symbol">_}</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5937" href="Data.Sum.Function.Setoid.html#5937" class="Bound">x</a><a id="5938" class="Symbol">)</a> <a id="5940" class="Symbol">→</a> <a id="5942" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="5957" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a> <a id="5961" href="Data.Sum.Function.Setoid.html#5937" class="Bound">x</a><a id="5962" class="Symbol">)</a>
                   <a id="5983" class="Symbol">;</a> <a id="5985" class="Symbol">{</a><a id="5986" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5991" class="Symbol">_}</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="6000" href="Data.Sum.Function.Setoid.html#6000" class="Bound">x</a><a id="6001" class="Symbol">)</a> <a id="6003" class="Symbol">→</a> <a id="6005" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="6010" class="Symbol">(</a><a id="6011" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="6020" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a> <a id="6024" href="Data.Sum.Function.Setoid.html#6000" class="Bound">x</a><a id="6025" class="Symbol">)</a>
                   <a id="6046" class="Symbol">}</a>
  <a id="6050" class="Symbol">}</a> <a id="6052" class="Keyword">where</a> <a id="6058" class="Keyword">open</a> <a id="6063" href="Function.Bundles.html#7338" class="Module">Inverse</a>



<a id="6074" class="Comment">------------------------------------------------------------------------</a>
<a id="6147" class="Comment">-- DEPRECATED NAMES</a>
<a id="6167" class="Comment">------------------------------------------------------------------------</a>
<a id="6240" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6311" class="Comment">-- not guaranteed.</a>

<a id="6331" class="Comment">-- Version 2.0</a>

<a id="_⊎-left-inverse_"></a><a id="6347" href="Data.Sum.Function.Setoid.html#6347" class="Function Operator">_⊎-left-inverse_</a> <a id="6364" class="Symbol">=</a> <a id="6366" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a>
<a id="6382" class="Symbol">{-#</a> <a id="6386" class="Keyword">WARNING_ON_USAGE</a> <a id="6403" class="Pragma">_⊎-left-inverse_</a>
<a id="6420" class="String">&quot;Warning: _⊎-left-inverse_ was deprecated in v2.0.
Please use _⊎-leftInverse_ instead.&quot;</a>
<a id="6508" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Sum.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of sums (disjoint unions)</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Level.html" class="Module">Level</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="329" class="Symbol">)</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Sum.Base.html#1185" class="Function">swap</a><a id="385" class="Symbol">;</a> <a id="387" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="397" class="Symbol">;</a>
  <a id="401" href="Data.Sum.Base.html#1331" class="Function">map₁</a><a id="405" class="Symbol">;</a> <a id="407" href="Data.Sum.Base.html#1383" class="Function">map₂</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a><a id="419" class="Symbol">;</a> <a id="421" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Function.Base.html" class="Module">Function.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="465" class="Symbol">;</a> <a id="467" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="470" class="Symbol">;</a> <a id="472" href="Function.Base.html#704" class="Function">id</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="517" class="Symbol">;</a> <a id="519" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="657" class="Symbol">;</a> <a id="659" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="662" class="Symbol">;</a> <a id="664" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="668" class="Symbol">;</a> <a id="670" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="674" class="Symbol">)</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="730" class="Symbol">;</a> <a id="732" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="734" class="Symbol">;</a> <a id="736" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="740" class="Symbol">)</a>

<a id="743" class="Keyword">private</a>
  <a id="753" class="Keyword">variable</a>
    <a id="766" href="Data.Sum.Properties.html#766" class="Generalizable">a</a> <a id="768" href="Data.Sum.Properties.html#768" class="Generalizable">b</a> <a id="770" href="Data.Sum.Properties.html#770" class="Generalizable">c</a> <a id="772" href="Data.Sum.Properties.html#772" class="Generalizable">d</a> <a id="774" href="Data.Sum.Properties.html#774" class="Generalizable">e</a> <a id="776" href="Data.Sum.Properties.html#776" class="Generalizable">f</a> <a id="778" class="Symbol">:</a> <a id="780" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="790" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Data.Sum.Properties.html#766" class="Generalizable">a</a>
    <a id="804" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Data.Sum.Properties.html#768" class="Generalizable">b</a>
    <a id="818" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="820" class="Symbol">:</a> <a id="822" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="826" href="Data.Sum.Properties.html#770" class="Generalizable">c</a>
    <a id="832" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="834" class="Symbol">:</a> <a id="836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="840" href="Data.Sum.Properties.html#772" class="Generalizable">d</a>
    <a id="846" href="Data.Sum.Properties.html#846" class="Generalizable">E</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Data.Sum.Properties.html#774" class="Generalizable">e</a>
    <a id="860" href="Data.Sum.Properties.html#860" class="Generalizable">F</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" href="Data.Sum.Properties.html#776" class="Generalizable">f</a>

<a id="inj₁-injective"></a><a id="871" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="886" class="Symbol">:</a> <a id="888" class="Symbol">∀</a> <a id="890" class="Symbol">{</a><a id="891" href="Data.Sum.Properties.html#891" class="Bound">x</a> <a id="893" href="Data.Sum.Properties.html#893" class="Bound">y</a><a id="894" class="Symbol">}</a> <a id="896" class="Symbol">→</a> <a id="898" class="Symbol">(</a><a id="899" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="901" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="903" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="905" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="907" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="912" href="Data.Sum.Properties.html#891" class="Bound">x</a><a id="913" class="Symbol">)</a> <a id="915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="917" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="922" href="Data.Sum.Properties.html#893" class="Bound">y</a> <a id="924" class="Symbol">→</a> <a id="926" href="Data.Sum.Properties.html#891" class="Bound">x</a> <a id="928" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="930" href="Data.Sum.Properties.html#893" class="Bound">y</a>
<a id="932" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="947" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="952" class="Symbol">=</a> <a id="954" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="inj₂-injective"></a><a id="960" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">∀</a> <a id="979" class="Symbol">{</a><a id="980" href="Data.Sum.Properties.html#980" class="Bound">x</a> <a id="982" href="Data.Sum.Properties.html#982" class="Bound">y</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" class="Symbol">(</a><a id="988" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="990" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="992" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="994" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="996" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1001" href="Data.Sum.Properties.html#980" class="Bound">x</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1006" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1011" href="Data.Sum.Properties.html#982" class="Bound">y</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Data.Sum.Properties.html#980" class="Bound">x</a> <a id="1017" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1019" href="Data.Sum.Properties.html#982" class="Bound">y</a>
<a id="1021" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="1036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1041" class="Symbol">=</a> <a id="1043" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1049" class="Keyword">module</a> <a id="1056" href="Data.Sum.Properties.html#1056" class="Module">_</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Data.Sum.Properties.html#1059" class="Bound">dec₁</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1084" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1085" class="Symbol">)</a>
         <a id="1096" class="Symbol">(</a><a id="1097" href="Data.Sum.Properties.html#1097" class="Bound">dec₂</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1122" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Keyword">where</a>

  <a id="1134" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Data.Sum.Properties.html#1084" class="Bound">A</a> <a id="1163" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1165" href="Data.Sum.Properties.html#1122" class="Bound">B</a><a id="1166" class="Symbol">)</a>
  <a id="1170" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1182" href="Data.Sum.Properties.html#1182" class="Bound">x</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1191" href="Data.Sum.Properties.html#1191" class="Bound">y</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1207" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1211" class="Symbol">)</a> <a id="1213" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Data.Sum.Properties.html#1059" class="Bound">dec₁</a> <a id="1234" href="Data.Sum.Properties.html#1182" class="Bound">x</a> <a id="1236" href="Data.Sum.Properties.html#1191" class="Bound">y</a><a id="1237" class="Symbol">)</a>
  <a id="1241" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1253" href="Data.Sum.Properties.html#1253" class="Bound">x</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1262" href="Data.Sum.Properties.html#1262" class="Bound">y</a><a id="1263" class="Symbol">)</a> <a id="1265" class="Symbol">=</a> <a id="1267" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1270" class="Symbol">λ()</a>
  <a id="1276" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1288" href="Data.Sum.Properties.html#1288" class="Bound">x</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1297" href="Data.Sum.Properties.html#1297" class="Bound">y</a><a id="1298" class="Symbol">)</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1305" class="Symbol">λ()</a>
  <a id="1311" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1323" href="Data.Sum.Properties.html#1323" class="Bound">x</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1332" href="Data.Sum.Properties.html#1332" class="Bound">y</a><a id="1333" class="Symbol">)</a> <a id="1335" class="Symbol">=</a> <a id="1337" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1348" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1352" class="Symbol">)</a> <a id="1354" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Data.Sum.Properties.html#1097" class="Bound">dec₂</a> <a id="1375" href="Data.Sum.Properties.html#1323" class="Bound">x</a> <a id="1377" href="Data.Sum.Properties.html#1332" class="Bound">y</a><a id="1378" class="Symbol">)</a>

<a id="swap-involutive"></a><a id="1381" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1404" class="Symbol">{</a><a id="1405" class="Argument">A</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1410" class="Symbol">}</a> <a id="1412" class="Symbol">{</a><a id="1413" class="Argument">B</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1418" class="Symbol">}</a> <a id="1420" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1422" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1427" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1429" href="Function.Base.html#704" class="Function">id</a>
<a id="1432" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1452" class="Symbol">(λ</a> <a id="1455" href="Data.Sum.Properties.html#1455" class="Bound">_</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1463" class="Symbol">)</a> <a id="1465" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1467" class="Symbol">(λ</a> <a id="1470" href="Data.Sum.Properties.html#1470" class="Bound">_</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="swap-↔"></a><a id="1483" href="Data.Sum.Properties.html#1483" class="Function">swap-↔</a> <a id="1490" class="Symbol">:</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1495" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1497" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1498" class="Symbol">)</a> <a id="1500" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="1505" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1507" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1508" class="Symbol">)</a>
<a id="1510" href="Data.Sum.Properties.html#1483" class="Function">swap-↔</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1525" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1530" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1535" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1551" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="map-id"></a><a id="1568" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1581" class="Symbol">{</a><a id="1582" class="Argument">A</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">{</a><a id="1590" class="Argument">B</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1595" class="Symbol">}</a> <a id="1597" href="Function.Base.html#704" class="Function">id</a> <a id="1600" href="Function.Base.html#704" class="Function">id</a> <a id="1603" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1605" href="Function.Base.html#704" class="Function">id</a>
<a id="1608" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1621" class="Symbol">_)</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1631" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1644" class="Symbol">_)</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-∘"></a><a id="1655" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1661" class="Symbol">:</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1673" class="Symbol">)</a>
              <a id="1689" class="Symbol">{</a><a id="1690" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1699" class="Symbol">}</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1711" class="Symbol">}</a> <a id="1713" class="Symbol">→</a>
              <a id="1729" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1731" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1733" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1735" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1737" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1739" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1741" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1743" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1745" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1747" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1749" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1751" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1753" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1755" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1757" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1759" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1761" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1763" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1769" class="Symbol">_</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1777" class="Symbol">_)</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1787" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1793" class="Symbol">_</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1801" class="Symbol">_)</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-map"></a><a id="1812" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1820" class="Symbol">:</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1832" class="Symbol">}</a>  <a id="1835" class="Symbol">{</a><a id="1836" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="1845" class="Symbol">}</a>
          <a id="1857" class="Symbol">{</a><a id="1858" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">→</a>
          <a id="1895" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1897" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1900" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1902" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1905" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1907" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1909" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1913" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1915" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1917" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1919" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1921" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1924" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1926" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1928" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1930" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1933" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1935" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1937" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1939" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1953" class="Symbol">_)</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1963" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1977" class="Symbol">_)</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-map"></a><a id="1988" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="1996" class="Symbol">:</a> <a id="1998" class="Symbol">{</a><a id="1999" href="Data.Sum.Properties.html#1999" class="Bound">f</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2008" class="Symbol">}</a>  <a id="2011" class="Symbol">{</a><a id="2012" href="Data.Sum.Properties.html#2012" class="Bound">g</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2021" class="Symbol">}</a>
              <a id="2037" class="Symbol">{</a><a id="2038" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">{</a><a id="2051" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">→</a>
              <a id="2079" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2083" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2086" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2089" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2091" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2095" href="Data.Sum.Properties.html#1999" class="Bound">f</a> <a id="2097" href="Data.Sum.Properties.html#2012" class="Bound">g</a> <a id="2099" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2101" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2109" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2111" href="Data.Sum.Properties.html#1999" class="Bound">f</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2118" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2120" href="Data.Sum.Properties.html#2012" class="Bound">g</a><a id="2121" class="Symbol">)</a>
<a id="2123" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2137" class="Symbol">_)</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2147" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2161" class="Symbol">_)</a> <a id="2164" class="Symbol">=</a> <a id="2166" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map₁₂-map₂₁"></a><a id="2172" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2184" class="Symbol">:</a> <a id="2186" class="Symbol">{</a><a id="2187" href="Data.Sum.Properties.html#2187" class="Bound">f</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2193" class="Symbol">→</a> <a id="2195" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2208" class="Symbol">}</a> <a id="2210" class="Symbol">→</a>
                <a id="2228" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2233" href="Data.Sum.Properties.html#2187" class="Bound">f</a> <a id="2235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2237" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2242" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2244" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2246" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2251" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2253" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2255" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2260" href="Data.Sum.Properties.html#2187" class="Bound">f</a>
<a id="2262" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2280" class="Symbol">_)</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2290" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2308" class="Symbol">_)</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocˡ"></a><a id="2319" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2330" class="Symbol">:</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Data.Sum.Properties.html#2345" class="Bound">g</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2351" class="Symbol">→</a> <a id="2353" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Data.Sum.Properties.html#2357" class="Bound">h</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a>
  <a id="2372" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2381" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2383" href="Data.Sum.Properties.html#2345" class="Bound">g</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Data.Sum.Properties.html#2357" class="Bound">h</a> <a id="2388" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2390" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2397" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2399" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2406" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2408" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2412" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2419" href="Data.Sum.Properties.html#2345" class="Bound">g</a> <a id="2421" href="Data.Sum.Properties.html#2357" class="Bound">h</a><a id="2422" class="Symbol">)</a>
<a id="2424" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2435" class="Symbol">_</a> <a id="2437" class="Symbol">_</a> <a id="2439" class="Symbol">_</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>       <a id="2453" href="Data.Sum.Properties.html#2453" class="Bound">x</a> <a id="2455" class="Symbol">)</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2464" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2475" class="Symbol">_</a> <a id="2477" class="Symbol">_</a> <a id="2479" class="Symbol">_</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2493" href="Data.Sum.Properties.html#2493" class="Bound">y</a><a id="2494" class="Symbol">))</a> <a id="2497" class="Symbol">=</a> <a id="2499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2504" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2515" class="Symbol">_</a> <a id="2517" class="Symbol">_</a> <a id="2519" class="Symbol">_</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2533" href="Data.Sum.Properties.html#2533" class="Bound">z</a><a id="2534" class="Symbol">))</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocʳ"></a><a id="2545" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2556" class="Symbol">:</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Data.Sum.Properties.html#2571" class="Bound">g</a> <a id="2573" class="Symbol">:</a> <a id="2575" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2577" class="Symbol">→</a> <a id="2579" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Data.Sum.Properties.html#2583" class="Bound">h</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">→</a>
  <a id="2598" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2602" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2609" href="Data.Sum.Properties.html#2571" class="Bound">g</a> <a id="2611" href="Data.Sum.Properties.html#2583" class="Bound">h</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2616" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2623" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2625" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2632" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2634" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2643" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2645" href="Data.Sum.Properties.html#2571" class="Bound">g</a><a id="2646" class="Symbol">)</a> <a id="2648" href="Data.Sum.Properties.html#2583" class="Bound">h</a>
<a id="2650" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2661" class="Symbol">_</a> <a id="2663" class="Symbol">_</a> <a id="2665" class="Symbol">_</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2679" href="Data.Sum.Properties.html#2679" class="Bound">x</a><a id="2680" class="Symbol">))</a> <a id="2683" class="Symbol">=</a> <a id="2685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2690" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2701" class="Symbol">_</a> <a id="2703" class="Symbol">_</a> <a id="2705" class="Symbol">_</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2719" href="Data.Sum.Properties.html#2719" class="Bound">y</a><a id="2720" class="Symbol">))</a> <a id="2723" class="Symbol">=</a> <a id="2725" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2730" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2741" class="Symbol">_</a> <a id="2743" class="Symbol">_</a> <a id="2745" class="Symbol">_</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>       <a id="2759" href="Data.Sum.Properties.html#2759" class="Bound">z</a> <a id="2761" class="Symbol">)</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-cong"></a><a id="2771" href="Data.Sum.Properties.html#2771" class="Function">[,]-cong</a> <a id="2780" class="Symbol">:</a> <a id="2782" class="Symbol">{</a><a id="2783" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2785" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2792" class="Symbol">→</a> <a id="2794" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2795" class="Symbol">}</a> <a id="2797" class="Symbol">{</a><a id="2798" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2800" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2803" class="Symbol">:</a> <a id="2805" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2810" class="Symbol">}</a> <a id="2812" class="Symbol">→</a>
           <a id="2825" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2827" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2829" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2836" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2838" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2841" class="Symbol">→</a>
           <a id="2854" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2856" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2858" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2860" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2862" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2864" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2866" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2868" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2871" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2873" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2876" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2878" href="Data.Sum.Properties.html#2771" class="Function">[,]-cong</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="[-,]-cong"></a><a id="2896" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="2906" class="Symbol">:</a> <a id="2908" class="Symbol">{</a><a id="2909" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2911" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2918" class="Symbol">→</a> <a id="2920" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2921" class="Symbol">}</a> <a id="2923" class="Symbol">{</a><a id="2924" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2926" class="Symbol">:</a> <a id="2928" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2933" class="Symbol">}</a> <a id="2935" class="Symbol">→</a>
            <a id="2949" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2951" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2953" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2956" class="Symbol">→</a>
            <a id="2970" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2972" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2974" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2976" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2978" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2980" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2982" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2984" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2987" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2989" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2991" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2993" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Data.Sum.Base.html#811" class="Function Operator">[_,</a> <a id="3009" class="Symbol">(λ</a> <a id="3012" href="Data.Sum.Properties.html#3012" class="Bound">_</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3020" class="Symbol">)</a> <a id="3022" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="[,-]-cong"></a><a id="3025" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3035" class="Symbol">:</a> <a id="3037" class="Symbol">{</a><a id="3038" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3040" class="Symbol">:</a> <a id="3042" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3047" class="Symbol">}</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3052" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3055" class="Symbol">:</a> <a id="3057" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3059" class="Symbol">→</a> <a id="3061" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3062" class="Symbol">}</a> <a id="3064" class="Symbol">→</a>
            <a id="3078" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3080" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3082" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3085" class="Symbol">→</a>
            <a id="3099" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3101" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3103" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3105" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3107" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3109" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3111" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3113" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3115" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3117" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3120" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="3122" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3136" class="Symbol">(λ</a> <a id="3139" href="Data.Sum.Properties.html#3139" class="Bound">_</a> <a id="3141" class="Symbol">→</a> <a id="3143" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3147" class="Symbol">)</a> <a id="3149" href="Data.Sum.Base.html#811" class="Function Operator">,_]</a>

<a id="map-cong"></a><a id="3154" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3163" class="Symbol">:</a> <a id="3165" class="Symbol">{</a><a id="3166" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3168" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3178" class="Symbol">}</a> <a id="3180" class="Symbol">{</a><a id="3181" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3183" href="Data.Sum.Properties.html#3183" class="Bound">g′</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">→</a>
           <a id="3208" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3210" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3212" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3221" href="Data.Sum.Properties.html#3183" class="Bound">g′</a> <a id="3224" class="Symbol">→</a>
           <a id="3237" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3241" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3243" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3245" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3247" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3251" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3254" href="Data.Sum.Properties.html#3183" class="Bound">g′</a>
<a id="3257" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3266" href="Data.Sum.Properties.html#3266" class="Bound">f≗f′</a> <a id="3271" href="Data.Sum.Properties.html#3271" class="Bound">g≗g′</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3282" href="Data.Sum.Properties.html#3282" class="Bound">x</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">=</a> <a id="3287" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3292" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Data.Sum.Properties.html#3266" class="Bound">f≗f′</a> <a id="3303" href="Data.Sum.Properties.html#3282" class="Bound">x</a><a id="3304" class="Symbol">)</a>
<a id="3306" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3315" href="Data.Sum.Properties.html#3315" class="Bound">f≗f′</a> <a id="3320" href="Data.Sum.Properties.html#3320" class="Bound">g≗g′</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3331" href="Data.Sum.Properties.html#3331" class="Bound">x</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">=</a> <a id="3336" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3341" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Data.Sum.Properties.html#3320" class="Bound">g≗g′</a> <a id="3352" href="Data.Sum.Properties.html#3331" class="Bound">x</a><a id="3353" class="Symbol">)</a>

<a id="map₁-cong"></a><a id="3356" href="Data.Sum.Properties.html#3356" class="Function">map₁-cong</a> <a id="3366" class="Symbol">:</a> <a id="3368" class="Symbol">{</a><a id="3369" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3371" href="Data.Sum.Properties.html#3371" class="Bound">f′</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3381" class="Symbol">}</a> <a id="3383" class="Symbol">→</a>
            <a id="3397" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3399" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3401" href="Data.Sum.Properties.html#3371" class="Bound">f′</a> <a id="3404" class="Symbol">→</a>
            <a id="3418" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3423" class="Symbol">{</a><a id="3424" class="Argument">B</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="3429" class="Symbol">}</a> <a id="3431" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3433" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3435" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3440" href="Data.Sum.Properties.html#3371" class="Bound">f′</a>
<a id="3443" href="Data.Sum.Properties.html#3356" class="Function">map₁-cong</a> <a id="3453" href="Data.Sum.Properties.html#3453" class="Bound">f≗f′</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="3470" class="Symbol">((</a><a id="3472" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3477" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="3481" class="Symbol">)</a> <a id="3483" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3485" href="Data.Sum.Properties.html#3453" class="Bound">f≗f′</a><a id="3489" class="Symbol">)</a>

<a id="map₂-cong"></a><a id="3492" href="Data.Sum.Properties.html#3492" class="Function">map₂-cong</a> <a id="3502" class="Symbol">:</a> <a id="3504" class="Symbol">{</a><a id="3505" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3507" href="Data.Sum.Properties.html#3507" class="Bound">g′</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="3517" class="Symbol">}</a> <a id="3519" class="Symbol">→</a>
            <a id="3533" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3535" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3537" href="Data.Sum.Properties.html#3507" class="Bound">g′</a> <a id="3540" class="Symbol">→</a>
            <a id="3554" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3559" class="Symbol">{</a><a id="3560" class="Argument">A</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="3565" class="Symbol">}</a> <a id="3567" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3571" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3576" href="Data.Sum.Properties.html#3507" class="Bound">g′</a>
<a id="3579" href="Data.Sum.Properties.html#3492" class="Function">map₂-cong</a> <a id="3589" href="Data.Sum.Properties.html#3589" class="Bound">g≗g′</a> <a id="3594" class="Symbol">=</a> <a id="3596" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3606" class="Symbol">((</a><a id="3608" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3613" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="3617" class="Symbol">)</a> <a id="3619" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3621" href="Data.Sum.Properties.html#3589" class="Bound">g≗g′</a><a id="3625" class="Symbol">)</a>

<a id="3628" class="Comment">------------------------------------------------------------------------</a>
<a id="3701" class="Comment">-- DEPRECATED NAMES</a>
<a id="3721" class="Comment">------------------------------------------------------------------------</a>
<a id="3794" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3865" class="Comment">-- not guaranteed.</a>

<a id="3885" class="Comment">-- Version 2.0</a>

<a id="[,]-∘-distr"></a><a id="3901" href="Data.Sum.Properties.html#3901" class="Function">[,]-∘-distr</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a>
<a id="3921" class="Symbol">{-#</a> <a id="3925" class="Keyword">WARNING_ON_USAGE</a> <a id="3942" class="Pragma">[,]-∘-distr</a>
<a id="3954" class="String">&quot;Warning: [,]-∘-distr was deprecated in v2.0.
Please use [,]-∘ instead.&quot;</a>
<a id="4027" class="Symbol">#-}</a>

<a id="[,]-map-commute"></a><a id="4032" href="Data.Sum.Properties.html#4032" class="Function">[,]-map-commute</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a>
<a id="4058" class="Symbol">{-#</a> <a id="4062" class="Keyword">WARNING_ON_USAGE</a> <a id="4079" class="Pragma">[,]-map-commute</a>
<a id="4095" class="String">&quot;Warning: [,]-map-commute was deprecated in v2.0.
Please use [,]-map instead.&quot;</a>
<a id="4174" class="Symbol">#-}</a>

<a id="map-commute"></a><a id="4179" href="Data.Sum.Properties.html#4179" class="Function">map-commute</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="Data.Sum.Properties.html#1988" class="Function">map-map</a>
<a id="4201" class="Symbol">{-#</a> <a id="4205" class="Keyword">WARNING_ON_USAGE</a> <a id="4222" class="Pragma">map-commute</a>
<a id="4234" class="String">&quot;Warning: map-commute was deprecated in v2.0.
Please use map-map instead.&quot;</a>
<a id="4309" class="Symbol">#-}</a>

<a id="map₁₂-commute"></a><a id="4314" href="Data.Sum.Properties.html#4314" class="Function">map₁₂-commute</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a>
<a id="4342" class="Symbol">{-#</a> <a id="4346" class="Keyword">WARNING_ON_USAGE</a> <a id="4363" class="Pragma">map₁₂-commute</a>
<a id="4377" class="String">&quot;Warning: map₁₂-commute was deprecated in v2.0.
Please use map₁₂-map₂₁ instead.&quot;</a>
<a id="4458" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Data.Sum.Relation.Binary.Pointwise.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Relation.Binary.Pointwise</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise sum</a>
<a id="123" class="Comment">------------------------------------------------------------------------</a>

<a id="197" class="Symbol">{-#</a> <a id="201" class="Keyword">OPTIONS</a> <a id="209" class="Pragma">--cubical-compatible</a> <a id="230" class="Pragma">--safe</a> <a id="237" class="Symbol">#-}</a>

<a id="242" class="Keyword">module</a> <a id="249" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="359" class="Symbol">as</a> <a id="362" class="Module">Sum</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="376" class="Symbol">;</a> <a id="378" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="382" class="Symbol">;</a> <a id="384" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Level.html" class="Module">Level</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Base.html" class="Module">Function.Base</a> <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Function.Base.html#725" class="Function">const</a><a id="499" class="Symbol">;</a> <a id="501" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="504" class="Symbol">;</a> <a id="506" href="Function.Base.html#704" class="Function">id</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="553" class="Symbol">;</a> <a id="555" href="Function.Bundles.html#14546" class="Function">mk↔</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="604" class="Symbol">as</a> <a id="607" class="Module">Dec</a> <a id="611" class="Keyword">using</a> <a id="617" class="Symbol">(</a><a id="618" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="621" class="Symbol">;</a> <a id="623" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="625" class="Symbol">;</a> <a id="627" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">≡</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="843" class="Symbol">as</a> <a id="846" class="Module">≡</a>

<a id="849" class="Keyword">private</a>
  <a id="859" class="Keyword">variable</a>
    <a id="872" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="874" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="876" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="878" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="880" href="Data.Sum.Relation.Binary.Pointwise.html#880" class="Generalizable">ℓ₁</a> <a id="883" href="Data.Sum.Relation.Binary.Pointwise.html#883" class="Generalizable">ℓ₂</a> <a id="886" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a> <a id="889" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="903" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="905" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a> <a id="907" href="Data.Sum.Relation.Binary.Pointwise.html#907" class="Generalizable">C</a> <a id="909" href="Data.Sum.Relation.Binary.Pointwise.html#909" class="Generalizable">D</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="917" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a>
    <a id="923" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="925" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="927" href="Data.Sum.Relation.Binary.Pointwise.html#927" class="Generalizable">T</a> <a id="929" href="Data.Sum.Relation.Binary.Pointwise.html#929" class="Generalizable">U</a> <a id="931" class="Symbol">:</a> <a id="933" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="937" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="939" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a> <a id="941" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a>
    <a id="947" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="950" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="953" class="Symbol">:</a> <a id="955" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="959" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="961" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a>

<a id="964" class="Comment">------------------------------------------------------------------------</a>
<a id="1037" class="Comment">-- Definition</a>

<a id="1052" class="Keyword">data</a> <a id="Pointwise"></a><a id="1057" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Data.Sum.Relation.Binary.Pointwise.html#1068" class="Bound">A</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1076" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a><a id="1077" class="Symbol">}</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Data.Sum.Relation.Binary.Pointwise.html#1080" class="Bound">B</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1088" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a><a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">{</a><a id="1092" href="Data.Sum.Relation.Binary.Pointwise.html#1092" class="Bound">C</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a><a id="1101" class="Symbol">}</a> <a id="1103" class="Symbol">{</a><a id="1104" href="Data.Sum.Relation.Binary.Pointwise.html#1104" class="Bound">D</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1112" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a><a id="1113" class="Symbol">}</a>
               <a id="1130" class="Symbol">(</a><a id="1131" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1139" href="Data.Sum.Relation.Binary.Pointwise.html#1068" class="Bound">A</a> <a id="1141" href="Data.Sum.Relation.Binary.Pointwise.html#1092" class="Bound">C</a> <a id="1143" href="Data.Sum.Relation.Binary.Pointwise.html#880" class="Generalizable">ℓ₁</a><a id="1145" class="Symbol">)</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1156" href="Data.Sum.Relation.Binary.Pointwise.html#1080" class="Bound">B</a> <a id="1158" href="Data.Sum.Relation.Binary.Pointwise.html#1104" class="Bound">D</a> <a id="1160" href="Data.Sum.Relation.Binary.Pointwise.html#883" class="Generalizable">ℓ₂</a><a id="1162" class="Symbol">)</a>
               <a id="1179" class="Symbol">:</a> <a id="1181" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Data.Sum.Relation.Binary.Pointwise.html#1068" class="Bound">A</a> <a id="1188" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1190" href="Data.Sum.Relation.Binary.Pointwise.html#1080" class="Bound">B</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Data.Sum.Relation.Binary.Pointwise.html#1092" class="Bound">C</a> <a id="1196" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1198" href="Data.Sum.Relation.Binary.Pointwise.html#1104" class="Bound">D</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Data.Sum.Relation.Binary.Pointwise.html#1076" class="Bound">a</a> <a id="1204" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1206" href="Data.Sum.Relation.Binary.Pointwise.html#1088" class="Bound">b</a> <a id="1208" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1210" href="Data.Sum.Relation.Binary.Pointwise.html#1100" class="Bound">c</a> <a id="1212" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1214" href="Data.Sum.Relation.Binary.Pointwise.html#1112" class="Bound">d</a> <a id="1216" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1218" href="Data.Sum.Relation.Binary.Pointwise.html#1143" class="Bound">ℓ₁</a> <a id="1221" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1223" href="Data.Sum.Relation.Binary.Pointwise.html#1160" class="Bound">ℓ₂</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Keyword">where</a>
  <a id="Pointwise.inj₁"></a><a id="1235" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1240" class="Symbol">:</a> <a id="1242" class="Symbol">∀</a> <a id="1244" class="Symbol">{</a><a id="1245" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">a</a> <a id="1247" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">c</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1254" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">a</a> <a id="1256" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">c</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1270" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1272" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1280" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">a</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1289" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">c</a><a id="1290" class="Symbol">)</a>
  <a id="Pointwise.inj₂"></a><a id="1294" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1299" class="Symbol">:</a> <a id="1301" class="Symbol">∀</a> <a id="1303" class="Symbol">{</a><a id="1304" href="Data.Sum.Relation.Binary.Pointwise.html#1304" class="Bound">b</a> <a id="1306" href="Data.Sum.Relation.Binary.Pointwise.html#1306" class="Bound">d</a><a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1313" href="Data.Sum.Relation.Binary.Pointwise.html#1304" class="Bound">b</a> <a id="1315" href="Data.Sum.Relation.Binary.Pointwise.html#1306" class="Bound">d</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1329" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1331" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1339" href="Data.Sum.Relation.Binary.Pointwise.html#1304" class="Bound">b</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1348" href="Data.Sum.Relation.Binary.Pointwise.html#1306" class="Bound">d</a><a id="1349" class="Symbol">)</a>

<a id="1352" class="Comment">----------------------------------------------------------------------</a>
<a id="1423" class="Comment">-- Functions</a>

<a id="map"></a><a id="1437" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">map</a> <a id="1441" class="Symbol">:</a> <a id="1443" class="Symbol">∀</a> <a id="1445" class="Symbol">{</a><a id="1446" href="Data.Sum.Relation.Binary.Pointwise.html#1446" class="Bound">f</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Data.Sum.Relation.Binary.Pointwise.html#907" class="Generalizable">C</a><a id="1455" class="Symbol">}</a> <a id="1457" class="Symbol">{</a><a id="1458" href="Data.Sum.Relation.Binary.Pointwise.html#1458" class="Bound">g</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Data.Sum.Relation.Binary.Pointwise.html#909" class="Generalizable">D</a><a id="1467" class="Symbol">}</a> <a id="1469" class="Symbol">→</a>
      <a id="1477" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1479" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1482" href="Data.Sum.Relation.Binary.Pointwise.html#1446" class="Bound">f</a> <a id="1484" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1487" href="Data.Sum.Relation.Binary.Pointwise.html#927" class="Generalizable">T</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1493" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1496" href="Data.Sum.Relation.Binary.Pointwise.html#1458" class="Bound">g</a> <a id="1498" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1501" href="Data.Sum.Relation.Binary.Pointwise.html#929" class="Generalizable">U</a> <a id="1503" class="Symbol">→</a>
      <a id="1511" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1521" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1523" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1525" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1528" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="1536" href="Data.Sum.Relation.Binary.Pointwise.html#1446" class="Bound">f</a> <a id="1538" href="Data.Sum.Relation.Binary.Pointwise.html#1458" class="Bound">g</a> <a id="1540" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1543" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1553" href="Data.Sum.Relation.Binary.Pointwise.html#927" class="Generalizable">T</a> <a id="1555" href="Data.Sum.Relation.Binary.Pointwise.html#929" class="Generalizable">U</a>
<a id="1557" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">map</a> <a id="1561" href="Data.Sum.Relation.Binary.Pointwise.html#1561" class="Bound">R⇒T</a> <a id="1565" class="Symbol">_</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1573" href="Data.Sum.Relation.Binary.Pointwise.html#1573" class="Bound">x</a><a id="1574" class="Symbol">)</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Data.Sum.Relation.Binary.Pointwise.html#1561" class="Bound">R⇒T</a> <a id="1588" href="Data.Sum.Relation.Binary.Pointwise.html#1573" class="Bound">x</a><a id="1589" class="Symbol">)</a>
<a id="1591" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">map</a> <a id="1595" class="Symbol">_</a> <a id="1597" href="Data.Sum.Relation.Binary.Pointwise.html#1597" class="Bound">S⇒U</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1607" href="Data.Sum.Relation.Binary.Pointwise.html#1607" class="Bound">x</a><a id="1608" class="Symbol">)</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Data.Sum.Relation.Binary.Pointwise.html#1597" class="Bound">S⇒U</a> <a id="1622" href="Data.Sum.Relation.Binary.Pointwise.html#1607" class="Bound">x</a><a id="1623" class="Symbol">)</a>

<a id="1626" class="Comment">------------------------------------------------------------------------</a>
<a id="1699" class="Comment">-- Relational properties</a>

<a id="drop-inj₁"></a><a id="1725" href="Data.Sum.Relation.Binary.Pointwise.html#1725" class="Function">drop-inj₁</a> <a id="1735" class="Symbol">:</a> <a id="1737" class="Symbol">∀</a> <a id="1739" class="Symbol">{</a><a id="1740" href="Data.Sum.Relation.Binary.Pointwise.html#1740" class="Bound">x</a> <a id="1742" href="Data.Sum.Relation.Binary.Pointwise.html#1742" class="Bound">y</a><a id="1743" class="Symbol">}</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1757" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1759" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1761" class="Symbol">(</a><a id="1762" class="InductiveConstructor">inj₁</a> <a id="1767" href="Data.Sum.Relation.Binary.Pointwise.html#1740" class="Bound">x</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">(</a><a id="1771" class="InductiveConstructor">inj₁</a> <a id="1776" href="Data.Sum.Relation.Binary.Pointwise.html#1742" class="Bound">y</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1783" href="Data.Sum.Relation.Binary.Pointwise.html#1740" class="Bound">x</a> <a id="1785" href="Data.Sum.Relation.Binary.Pointwise.html#1742" class="Bound">y</a>
<a id="1787" href="Data.Sum.Relation.Binary.Pointwise.html#1725" class="Function">drop-inj₁</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1803" href="Data.Sum.Relation.Binary.Pointwise.html#1803" class="Bound">x</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">=</a> <a id="1808" href="Data.Sum.Relation.Binary.Pointwise.html#1803" class="Bound">x</a>

<a id="drop-inj₂"></a><a id="1811" href="Data.Sum.Relation.Binary.Pointwise.html#1811" class="Function">drop-inj₂</a> <a id="1821" class="Symbol">:</a> <a id="1823" class="Symbol">∀</a> <a id="1825" class="Symbol">{</a><a id="1826" href="Data.Sum.Relation.Binary.Pointwise.html#1826" class="Bound">x</a> <a id="1828" href="Data.Sum.Relation.Binary.Pointwise.html#1828" class="Bound">y</a><a id="1829" class="Symbol">}</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1843" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1845" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1847" class="Symbol">(</a><a id="1848" class="InductiveConstructor">inj₂</a> <a id="1853" href="Data.Sum.Relation.Binary.Pointwise.html#1826" class="Bound">x</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">(</a><a id="1857" class="InductiveConstructor">inj₂</a> <a id="1862" href="Data.Sum.Relation.Binary.Pointwise.html#1828" class="Bound">y</a><a id="1863" class="Symbol">)</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1869" href="Data.Sum.Relation.Binary.Pointwise.html#1826" class="Bound">x</a> <a id="1871" href="Data.Sum.Relation.Binary.Pointwise.html#1828" class="Bound">y</a>
<a id="1873" href="Data.Sum.Relation.Binary.Pointwise.html#1811" class="Function">drop-inj₂</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1889" href="Data.Sum.Relation.Binary.Pointwise.html#1889" class="Bound">x</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Data.Sum.Relation.Binary.Pointwise.html#1889" class="Bound">x</a>

<a id="⊎-refl"></a><a id="1897" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1916" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1930" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1955" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1957" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="1958" class="Symbol">)</a>
<a id="1960" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="1967" href="Data.Sum.Relation.Binary.Pointwise.html#1967" class="Bound">refl₁</a> <a id="1973" href="Data.Sum.Relation.Binary.Pointwise.html#1973" class="Bound">refl₂</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1985" href="Data.Sum.Relation.Binary.Pointwise.html#1985" class="Bound">x</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1995" href="Data.Sum.Relation.Binary.Pointwise.html#1967" class="Bound">refl₁</a>
<a id="2001" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="2008" href="Data.Sum.Relation.Binary.Pointwise.html#2008" class="Bound">refl₁</a> <a id="2014" href="Data.Sum.Relation.Binary.Pointwise.html#2014" class="Bound">refl₂</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2026" href="Data.Sum.Relation.Binary.Pointwise.html#2026" class="Bound">y</a><a id="2027" class="Symbol">}</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2036" href="Data.Sum.Relation.Binary.Pointwise.html#2014" class="Bound">refl₂</a>

<a id="⊎-symmetric"></a><a id="2043" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2067" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2069" class="Symbol">→</a> <a id="2071" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2081" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2083" class="Symbol">→</a>
              <a id="2099" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2120" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2122" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2123" class="Symbol">)</a>
<a id="2125" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a> <a id="2137" href="Data.Sum.Relation.Binary.Pointwise.html#2137" class="Bound">sym₁</a> <a id="2142" href="Data.Sum.Relation.Binary.Pointwise.html#2142" class="Bound">sym₂</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2153" href="Data.Sum.Relation.Binary.Pointwise.html#2153" class="Bound">x</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Data.Sum.Relation.Binary.Pointwise.html#2137" class="Bound">sym₁</a> <a id="2169" href="Data.Sum.Relation.Binary.Pointwise.html#2153" class="Bound">x</a><a id="2170" class="Symbol">)</a>
<a id="2172" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a> <a id="2184" href="Data.Sum.Relation.Binary.Pointwise.html#2184" class="Bound">sym₁</a> <a id="2189" href="Data.Sum.Relation.Binary.Pointwise.html#2189" class="Bound">sym₂</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2200" href="Data.Sum.Relation.Binary.Pointwise.html#2200" class="Bound">x</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">=</a> <a id="2205" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Data.Sum.Relation.Binary.Pointwise.html#2189" class="Bound">sym₂</a> <a id="2216" href="Data.Sum.Relation.Binary.Pointwise.html#2200" class="Bound">x</a><a id="2217" class="Symbol">)</a>

<a id="⊎-transitive"></a><a id="2220" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2246" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2261" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2263" class="Symbol">→</a>
               <a id="2280" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2302" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2304" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2305" class="Symbol">)</a>
<a id="2307" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="2320" href="Data.Sum.Relation.Binary.Pointwise.html#2320" class="Bound">trans₁</a> <a id="2327" href="Data.Sum.Relation.Binary.Pointwise.html#2327" class="Bound">trans₂</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2340" href="Data.Sum.Relation.Binary.Pointwise.html#2340" class="Bound">x</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2349" href="Data.Sum.Relation.Binary.Pointwise.html#2349" class="Bound">y</a><a id="2350" class="Symbol">)</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Data.Sum.Relation.Binary.Pointwise.html#2320" class="Bound">trans₁</a> <a id="2367" href="Data.Sum.Relation.Binary.Pointwise.html#2340" class="Bound">x</a> <a id="2369" href="Data.Sum.Relation.Binary.Pointwise.html#2349" class="Bound">y</a><a id="2370" class="Symbol">)</a>
<a id="2372" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="2385" href="Data.Sum.Relation.Binary.Pointwise.html#2385" class="Bound">trans₁</a> <a id="2392" href="Data.Sum.Relation.Binary.Pointwise.html#2392" class="Bound">trans₂</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2405" href="Data.Sum.Relation.Binary.Pointwise.html#2405" class="Bound">x</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2414" href="Data.Sum.Relation.Binary.Pointwise.html#2414" class="Bound">y</a><a id="2415" class="Symbol">)</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Data.Sum.Relation.Binary.Pointwise.html#2392" class="Bound">trans₂</a> <a id="2432" href="Data.Sum.Relation.Binary.Pointwise.html#2405" class="Bound">x</a> <a id="2434" href="Data.Sum.Relation.Binary.Pointwise.html#2414" class="Bound">y</a><a id="2435" class="Symbol">)</a>

<a id="⊎-asymmetric"></a><a id="2438" href="Data.Sum.Relation.Binary.Pointwise.html#2438" class="Function">⊎-asymmetric</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2464" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2466" class="Symbol">→</a> <a id="2468" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2479" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2481" class="Symbol">→</a>
               <a id="2498" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2520" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2522" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2523" class="Symbol">)</a>
<a id="2525" href="Data.Sum.Relation.Binary.Pointwise.html#2438" class="Function">⊎-asymmetric</a> <a id="2538" href="Data.Sum.Relation.Binary.Pointwise.html#2538" class="Bound">asym₁</a> <a id="2544" href="Data.Sum.Relation.Binary.Pointwise.html#2544" class="Bound">asym₂</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2556" href="Data.Sum.Relation.Binary.Pointwise.html#2556" class="Bound">x</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">=</a> <a id="2561" class="Symbol">λ</a> <a id="2563" class="Symbol">{</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2571" href="Data.Sum.Relation.Binary.Pointwise.html#2571" class="Bound">y</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Data.Sum.Relation.Binary.Pointwise.html#2538" class="Bound">asym₁</a> <a id="2582" href="Data.Sum.Relation.Binary.Pointwise.html#2556" class="Bound">x</a> <a id="2584" href="Data.Sum.Relation.Binary.Pointwise.html#2571" class="Bound">y</a> <a id="2586" class="Symbol">}</a>
<a id="2588" href="Data.Sum.Relation.Binary.Pointwise.html#2438" class="Function">⊎-asymmetric</a> <a id="2601" href="Data.Sum.Relation.Binary.Pointwise.html#2601" class="Bound">asym₁</a> <a id="2607" href="Data.Sum.Relation.Binary.Pointwise.html#2607" class="Bound">asym₂</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2619" href="Data.Sum.Relation.Binary.Pointwise.html#2619" class="Bound">x</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">=</a> <a id="2624" class="Symbol">λ</a> <a id="2626" class="Symbol">{</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2634" href="Data.Sum.Relation.Binary.Pointwise.html#2634" class="Bound">y</a><a id="2635" class="Symbol">)</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="Data.Sum.Relation.Binary.Pointwise.html#2607" class="Bound">asym₂</a> <a id="2645" href="Data.Sum.Relation.Binary.Pointwise.html#2619" class="Bound">x</a> <a id="2647" href="Data.Sum.Relation.Binary.Pointwise.html#2634" class="Bound">y</a> <a id="2649" class="Symbol">}</a>

<a id="⊎-substitutive"></a><a id="2652" href="Data.Sum.Relation.Binary.Pointwise.html#2652" class="Function">⊎-substitutive</a> <a id="2667" class="Symbol">:</a> <a id="2669" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2682" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2684" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a> <a id="2687" class="Symbol">→</a> <a id="2689" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2702" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2704" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a> <a id="2707" class="Symbol">→</a>
                 <a id="2726" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2739" class="Symbol">(</a><a id="2740" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2750" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2752" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2753" class="Symbol">)</a> <a id="2755" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a>
<a id="2758" href="Data.Sum.Relation.Binary.Pointwise.html#2652" class="Function">⊎-substitutive</a> <a id="2773" href="Data.Sum.Relation.Binary.Pointwise.html#2773" class="Bound">subst₁</a> <a id="2780" href="Data.Sum.Relation.Binary.Pointwise.html#2780" class="Bound">subst₂</a> <a id="2787" href="Data.Sum.Relation.Binary.Pointwise.html#2787" class="Bound">P</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2795" href="Data.Sum.Relation.Binary.Pointwise.html#2795" class="Bound">x</a><a id="2796" class="Symbol">)</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Data.Sum.Relation.Binary.Pointwise.html#2773" class="Bound">subst₁</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Data.Sum.Relation.Binary.Pointwise.html#2787" class="Bound">P</a> <a id="2810" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2812" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="2816" class="Symbol">)</a> <a id="2818" href="Data.Sum.Relation.Binary.Pointwise.html#2795" class="Bound">x</a>
<a id="2820" href="Data.Sum.Relation.Binary.Pointwise.html#2652" class="Function">⊎-substitutive</a> <a id="2835" href="Data.Sum.Relation.Binary.Pointwise.html#2835" class="Bound">subst₁</a> <a id="2842" href="Data.Sum.Relation.Binary.Pointwise.html#2842" class="Bound">subst₂</a> <a id="2849" href="Data.Sum.Relation.Binary.Pointwise.html#2849" class="Bound">P</a> <a id="2851" class="Symbol">(</a><a id="2852" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2857" href="Data.Sum.Relation.Binary.Pointwise.html#2857" class="Bound">x</a><a id="2858" class="Symbol">)</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Data.Sum.Relation.Binary.Pointwise.html#2842" class="Bound">subst₂</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Data.Sum.Relation.Binary.Pointwise.html#2849" class="Bound">P</a> <a id="2872" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2874" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="2878" class="Symbol">)</a> <a id="2880" href="Data.Sum.Relation.Binary.Pointwise.html#2857" class="Bound">x</a>

<a id="⊎-decidable"></a><a id="2883" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2907" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2909" class="Symbol">→</a> <a id="2911" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2921" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2923" class="Symbol">→</a> <a id="2925" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2946" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2948" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2949" class="Symbol">)</a>
<a id="2951" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="2963" href="Data.Sum.Relation.Binary.Pointwise.html#2963" class="Bound Operator">_≟₁_</a> <a id="2968" href="Data.Sum.Relation.Binary.Pointwise.html#2968" class="Bound Operator">_≟₂_</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2979" href="Data.Sum.Relation.Binary.Pointwise.html#2979" class="Bound">x</a><a id="2980" class="Symbol">)</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2988" href="Data.Sum.Relation.Binary.Pointwise.html#2988" class="Bound">y</a><a id="2989" class="Symbol">)</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="3002" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3007" href="Data.Sum.Relation.Binary.Pointwise.html#1725" class="Function">drop-inj₁</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Data.Sum.Relation.Binary.Pointwise.html#2979" class="Bound">x</a> <a id="3020" href="Data.Sum.Relation.Binary.Pointwise.html#2963" class="Bound Operator">≟₁</a> <a id="3023" href="Data.Sum.Relation.Binary.Pointwise.html#2988" class="Bound">y</a><a id="3024" class="Symbol">)</a>
<a id="3026" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="3038" href="Data.Sum.Relation.Binary.Pointwise.html#3038" class="Bound Operator">_≟₁_</a> <a id="3043" href="Data.Sum.Relation.Binary.Pointwise.html#3043" class="Bound Operator">_≟₂_</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3054" href="Data.Sum.Relation.Binary.Pointwise.html#3054" class="Bound">x</a><a id="3055" class="Symbol">)</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3063" href="Data.Sum.Relation.Binary.Pointwise.html#3063" class="Bound">y</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">=</a> <a id="3068" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3071" class="Symbol">λ()</a>
<a id="3075" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="3087" href="Data.Sum.Relation.Binary.Pointwise.html#3087" class="Bound Operator">_≟₁_</a> <a id="3092" href="Data.Sum.Relation.Binary.Pointwise.html#3092" class="Bound Operator">_≟₂_</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3103" href="Data.Sum.Relation.Binary.Pointwise.html#3103" class="Bound">x</a><a id="3104" class="Symbol">)</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3112" href="Data.Sum.Relation.Binary.Pointwise.html#3112" class="Bound">y</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">=</a> <a id="3117" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3120" class="Symbol">λ()</a>
<a id="3124" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="3136" href="Data.Sum.Relation.Binary.Pointwise.html#3136" class="Bound Operator">_≟₁_</a> <a id="3141" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Bound Operator">_≟₂_</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3152" href="Data.Sum.Relation.Binary.Pointwise.html#3152" class="Bound">x</a><a id="3153" class="Symbol">)</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3161" href="Data.Sum.Relation.Binary.Pointwise.html#3161" class="Bound">y</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="3175" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3180" href="Data.Sum.Relation.Binary.Pointwise.html#1811" class="Function">drop-inj₂</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Data.Sum.Relation.Binary.Pointwise.html#3152" class="Bound">x</a> <a id="3193" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Bound Operator">≟₂</a> <a id="3196" href="Data.Sum.Relation.Binary.Pointwise.html#3161" class="Bound">y</a><a id="3197" class="Symbol">)</a>

<a id="⊎-reflexive"></a><a id="3200" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="3212" class="Symbol">:</a> <a id="3214" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3217" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3219" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3221" class="Symbol">→</a> <a id="3223" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="3226" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3228" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="3230" class="Symbol">→</a>
              <a id="3246" class="Symbol">(</a><a id="3247" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3257" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3260" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="3262" class="Symbol">)</a> <a id="3264" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3277" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3279" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="3280" class="Symbol">)</a>
<a id="3282" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="3294" href="Data.Sum.Relation.Binary.Pointwise.html#3294" class="Bound">refl₁</a> <a id="3300" href="Data.Sum.Relation.Binary.Pointwise.html#3300" class="Bound">refl₂</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3312" href="Data.Sum.Relation.Binary.Pointwise.html#3312" class="Bound">x</a><a id="3313" class="Symbol">)</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Data.Sum.Relation.Binary.Pointwise.html#3294" class="Bound">refl₁</a> <a id="3329" href="Data.Sum.Relation.Binary.Pointwise.html#3312" class="Bound">x</a><a id="3330" class="Symbol">)</a>
<a id="3332" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="3344" href="Data.Sum.Relation.Binary.Pointwise.html#3344" class="Bound">refl₁</a> <a id="3350" href="Data.Sum.Relation.Binary.Pointwise.html#3350" class="Bound">refl₂</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3362" href="Data.Sum.Relation.Binary.Pointwise.html#3362" class="Bound">x</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Data.Sum.Relation.Binary.Pointwise.html#3350" class="Bound">refl₂</a> <a id="3379" href="Data.Sum.Relation.Binary.Pointwise.html#3362" class="Bound">x</a><a id="3380" class="Symbol">)</a>

<a id="⊎-irreflexive"></a><a id="3383" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="3397" class="Symbol">:</a> <a id="3399" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3411" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3414" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3430" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="3433" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="3435" class="Symbol">→</a>
                <a id="3453" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3476" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3479" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3494" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3496" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="3497" class="Symbol">)</a>
<a id="3499" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="3513" href="Data.Sum.Relation.Binary.Pointwise.html#3513" class="Bound">irrefl₁</a> <a id="3521" href="Data.Sum.Relation.Binary.Pointwise.html#3521" class="Bound">irrefl₂</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3535" href="Data.Sum.Relation.Binary.Pointwise.html#3535" class="Bound">x</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3544" href="Data.Sum.Relation.Binary.Pointwise.html#3544" class="Bound">y</a><a id="3545" class="Symbol">)</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="Data.Sum.Relation.Binary.Pointwise.html#3513" class="Bound">irrefl₁</a> <a id="3557" href="Data.Sum.Relation.Binary.Pointwise.html#3535" class="Bound">x</a> <a id="3559" href="Data.Sum.Relation.Binary.Pointwise.html#3544" class="Bound">y</a>
<a id="3561" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="3575" href="Data.Sum.Relation.Binary.Pointwise.html#3575" class="Bound">irrefl₁</a> <a id="3583" href="Data.Sum.Relation.Binary.Pointwise.html#3583" class="Bound">irrefl₂</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3597" href="Data.Sum.Relation.Binary.Pointwise.html#3597" class="Bound">x</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3606" href="Data.Sum.Relation.Binary.Pointwise.html#3606" class="Bound">y</a><a id="3607" class="Symbol">)</a> <a id="3609" class="Symbol">=</a> <a id="3611" href="Data.Sum.Relation.Binary.Pointwise.html#3583" class="Bound">irrefl₂</a> <a id="3619" href="Data.Sum.Relation.Binary.Pointwise.html#3597" class="Bound">x</a> <a id="3621" href="Data.Sum.Relation.Binary.Pointwise.html#3606" class="Bound">y</a>

<a id="⊎-wellFounded"></a><a id="3624" href="Data.Sum.Relation.Binary.Pointwise.html#3624" class="Function">⊎-wellFounded</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3652" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3669" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="3672" class="Symbol">→</a> <a id="3674" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3697" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3700" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="3702" class="Symbol">)</a>
<a id="3704" href="Data.Sum.Relation.Binary.Pointwise.html#3624" class="Function">⊎-wellFounded</a> <a id="3718" class="Symbol">{</a><a id="3719" class="Argument">≈₁</a> <a id="3722" class="Symbol">=</a> <a id="3724" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a><a id="3726" class="Symbol">}</a> <a id="3728" class="Symbol">{</a><a id="3729" class="Argument">≈₂</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3736" class="Symbol">}</a> <a id="3738" href="Data.Sum.Relation.Binary.Pointwise.html#3738" class="Bound">wf₁</a> <a id="3742" href="Data.Sum.Relation.Binary.Pointwise.html#3742" class="Bound">wf₂</a> <a id="3746" href="Data.Sum.Relation.Binary.Pointwise.html#3746" class="Bound">x</a> <a id="3748" class="Symbol">=</a> <a id="3750" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a> <a id="3761" href="Data.Sum.Relation.Binary.Pointwise.html#3746" class="Bound">x</a><a id="3762" class="Symbol">)</a>
  <a id="3766" class="Keyword">where</a>
  <a id="3774" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="3781" class="Symbol">:</a> <a id="3783" class="Symbol">∀</a> <a id="3785" class="Symbol">{</a><a id="3786" href="Data.Sum.Relation.Binary.Pointwise.html#3786" class="Bound">x</a><a id="3787" class="Symbol">}</a> <a id="3789" class="Symbol">→</a> <a id="3791" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3795" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3798" href="Data.Sum.Relation.Binary.Pointwise.html#3786" class="Bound">x</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3819" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3822" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3824" class="Symbol">)</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3831" class="Symbol">(</a><a id="3832" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3842" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3845" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3847" class="Symbol">))</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3856" href="Data.Sum.Relation.Binary.Pointwise.html#3786" class="Bound">x</a><a id="3857" class="Symbol">)</a>
  <a id="3861" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3873" href="Data.Sum.Relation.Binary.Pointwise.html#3873" class="Bound">rec</a><a id="3876" class="Symbol">)</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3884" href="Data.Sum.Relation.Binary.Pointwise.html#3884" class="Bound">x≈₁y</a><a id="3888" class="Symbol">)</a> <a id="3890" class="Symbol">=</a> <a id="3892" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Data.Sum.Relation.Binary.Pointwise.html#3873" class="Bound">rec</a> <a id="3909" href="Data.Sum.Relation.Binary.Pointwise.html#3884" class="Bound">x≈₁y</a><a id="3913" class="Symbol">))</a>

  <a id="3919" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="3926" class="Symbol">:</a> <a id="3928" class="Symbol">∀</a> <a id="3930" class="Symbol">{</a><a id="3931" href="Data.Sum.Relation.Binary.Pointwise.html#3931" class="Bound">x</a><a id="3932" class="Symbol">}</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3940" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a> <a id="3943" href="Data.Sum.Relation.Binary.Pointwise.html#3931" class="Bound">x</a> <a id="3945" class="Symbol">→</a> <a id="3947" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3964" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3967" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3969" class="Symbol">)</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3987" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3990" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3992" class="Symbol">))</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4001" href="Data.Sum.Relation.Binary.Pointwise.html#3931" class="Bound">x</a><a id="4002" class="Symbol">)</a>
  <a id="4006" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4018" href="Data.Sum.Relation.Binary.Pointwise.html#4018" class="Bound">rec</a><a id="4021" class="Symbol">)</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4029" href="Data.Sum.Relation.Binary.Pointwise.html#4029" class="Bound">x≈₂y</a><a id="4033" class="Symbol">)</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Data.Sum.Relation.Binary.Pointwise.html#4018" class="Bound">rec</a> <a id="4054" href="Data.Sum.Relation.Binary.Pointwise.html#4029" class="Bound">x≈₂y</a><a id="4058" class="Symbol">))</a>
  
  <a id="4066" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a>  <a id="4073" class="Symbol">:</a> <a id="4075" class="Symbol">∀</a> <a id="4077" href="Data.Sum.Relation.Binary.Pointwise.html#4077" class="Bound">x</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4098" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="4101" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="4103" class="Symbol">)</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4121" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="4124" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="4126" class="Symbol">))</a> <a id="4129" href="Data.Sum.Relation.Binary.Pointwise.html#4077" class="Bound">x</a>
  <a id="4133" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a> <a id="4139" class="Symbol">(</a><a id="4140" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4145" href="Data.Sum.Relation.Binary.Pointwise.html#4145" class="Bound">x</a><a id="4146" class="Symbol">)</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Data.Sum.Relation.Binary.Pointwise.html#3738" class="Bound">wf₁</a> <a id="4162" href="Data.Sum.Relation.Binary.Pointwise.html#4145" class="Bound">x</a><a id="4163" class="Symbol">)</a>
  <a id="4167" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4179" href="Data.Sum.Relation.Binary.Pointwise.html#4179" class="Bound">x</a><a id="4180" class="Symbol">)</a> <a id="4182" class="Symbol">=</a> <a id="4184" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Data.Sum.Relation.Binary.Pointwise.html#3742" class="Bound">wf₂</a> <a id="4196" href="Data.Sum.Relation.Binary.Pointwise.html#4179" class="Bound">x</a><a id="4197" class="Symbol">)</a>

<a id="⊎-antisymmetric"></a><a id="4200" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4232" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4235" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4253" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4256" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4258" class="Symbol">→</a>
                  <a id="4278" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4303" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4306" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="4308" class="Symbol">)</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4321" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4323" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="4324" class="Symbol">)</a>
<a id="4326" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="4342" href="Data.Sum.Relation.Binary.Pointwise.html#4342" class="Bound">antisym₁</a> <a id="4351" href="Data.Sum.Relation.Binary.Pointwise.html#4351" class="Bound">antisym₂</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4366" href="Data.Sum.Relation.Binary.Pointwise.html#4366" class="Bound">x</a><a id="4367" class="Symbol">)</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4375" href="Data.Sum.Relation.Binary.Pointwise.html#4375" class="Bound">y</a><a id="4376" class="Symbol">)</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4385" class="Symbol">(</a><a id="4386" href="Data.Sum.Relation.Binary.Pointwise.html#4342" class="Bound">antisym₁</a> <a id="4395" href="Data.Sum.Relation.Binary.Pointwise.html#4366" class="Bound">x</a> <a id="4397" href="Data.Sum.Relation.Binary.Pointwise.html#4375" class="Bound">y</a><a id="4398" class="Symbol">)</a>
<a id="4400" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="4416" href="Data.Sum.Relation.Binary.Pointwise.html#4416" class="Bound">antisym₁</a> <a id="4425" href="Data.Sum.Relation.Binary.Pointwise.html#4425" class="Bound">antisym₂</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4440" href="Data.Sum.Relation.Binary.Pointwise.html#4440" class="Bound">x</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4449" href="Data.Sum.Relation.Binary.Pointwise.html#4449" class="Bound">y</a><a id="4450" class="Symbol">)</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Data.Sum.Relation.Binary.Pointwise.html#4425" class="Bound">antisym₂</a> <a id="4469" href="Data.Sum.Relation.Binary.Pointwise.html#4440" class="Bound">x</a> <a id="4471" href="Data.Sum.Relation.Binary.Pointwise.html#4449" class="Bound">y</a><a id="4472" class="Symbol">)</a>

<a id="⊎-respectsˡ"></a><a id="4475" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4491" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="4501" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4504" class="Symbol">→</a> <a id="4506" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4508" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="4518" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4521" class="Symbol">→</a>
              <a id="4537" class="Symbol">(</a><a id="4538" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4548" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4550" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="4551" class="Symbol">)</a> <a id="4553" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="4563" class="Symbol">(</a><a id="4564" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4574" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4577" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="4579" class="Symbol">)</a>
<a id="4581" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="4593" href="Data.Sum.Relation.Binary.Pointwise.html#4593" class="Bound">resp₁</a> <a id="4599" href="Data.Sum.Relation.Binary.Pointwise.html#4599" class="Bound">resp₂</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4611" href="Data.Sum.Relation.Binary.Pointwise.html#4611" class="Bound">x</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4620" href="Data.Sum.Relation.Binary.Pointwise.html#4620" class="Bound">y</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">=</a> <a id="4625" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Data.Sum.Relation.Binary.Pointwise.html#4593" class="Bound">resp₁</a> <a id="4637" href="Data.Sum.Relation.Binary.Pointwise.html#4611" class="Bound">x</a> <a id="4639" href="Data.Sum.Relation.Binary.Pointwise.html#4620" class="Bound">y</a><a id="4640" class="Symbol">)</a>
<a id="4642" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="4654" href="Data.Sum.Relation.Binary.Pointwise.html#4654" class="Bound">resp₁</a> <a id="4660" href="Data.Sum.Relation.Binary.Pointwise.html#4660" class="Bound">resp₂</a> <a id="4666" class="Symbol">(</a><a id="4667" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4672" href="Data.Sum.Relation.Binary.Pointwise.html#4672" class="Bound">x</a><a id="4673" class="Symbol">)</a> <a id="4675" class="Symbol">(</a><a id="4676" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4681" href="Data.Sum.Relation.Binary.Pointwise.html#4681" class="Bound">y</a><a id="4682" class="Symbol">)</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Data.Sum.Relation.Binary.Pointwise.html#4660" class="Bound">resp₂</a> <a id="4698" href="Data.Sum.Relation.Binary.Pointwise.html#4672" class="Bound">x</a> <a id="4700" href="Data.Sum.Relation.Binary.Pointwise.html#4681" class="Bound">y</a><a id="4701" class="Symbol">)</a>

<a id="⊎-respectsʳ"></a><a id="4704" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="4716" class="Symbol">:</a> <a id="4718" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4720" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="4730" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4737" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="4747" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4750" class="Symbol">→</a>
              <a id="4766" class="Symbol">(</a><a id="4767" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4777" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4779" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="4780" class="Symbol">)</a> <a id="4782" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4803" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4806" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="4808" class="Symbol">)</a>
<a id="4810" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="4822" href="Data.Sum.Relation.Binary.Pointwise.html#4822" class="Bound">resp₁</a> <a id="4828" href="Data.Sum.Relation.Binary.Pointwise.html#4828" class="Bound">resp₂</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4840" href="Data.Sum.Relation.Binary.Pointwise.html#4840" class="Bound">x</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4849" href="Data.Sum.Relation.Binary.Pointwise.html#4849" class="Bound">y</a><a id="4850" class="Symbol">)</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4859" class="Symbol">(</a><a id="4860" href="Data.Sum.Relation.Binary.Pointwise.html#4822" class="Bound">resp₁</a> <a id="4866" href="Data.Sum.Relation.Binary.Pointwise.html#4840" class="Bound">x</a> <a id="4868" href="Data.Sum.Relation.Binary.Pointwise.html#4849" class="Bound">y</a><a id="4869" class="Symbol">)</a>
<a id="4871" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="4883" href="Data.Sum.Relation.Binary.Pointwise.html#4883" class="Bound">resp₁</a> <a id="4889" href="Data.Sum.Relation.Binary.Pointwise.html#4889" class="Bound">resp₂</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4901" href="Data.Sum.Relation.Binary.Pointwise.html#4901" class="Bound">x</a><a id="4902" class="Symbol">)</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4910" href="Data.Sum.Relation.Binary.Pointwise.html#4910" class="Bound">y</a><a id="4911" class="Symbol">)</a> <a id="4913" class="Symbol">=</a> <a id="4915" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4920" class="Symbol">(</a><a id="4921" href="Data.Sum.Relation.Binary.Pointwise.html#4889" class="Bound">resp₂</a> <a id="4927" href="Data.Sum.Relation.Binary.Pointwise.html#4901" class="Bound">x</a> <a id="4929" href="Data.Sum.Relation.Binary.Pointwise.html#4910" class="Bound">y</a><a id="4930" class="Symbol">)</a>

<a id="⊎-respects₂"></a><a id="4933" href="Data.Sum.Relation.Binary.Pointwise.html#4933" class="Function">⊎-respects₂</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4949" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4959" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4962" class="Symbol">→</a> <a id="4964" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4966" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4976" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4979" class="Symbol">→</a>
              <a id="4995" class="Symbol">(</a><a id="4996" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5006" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="5008" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="5009" class="Symbol">)</a> <a id="5011" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5032" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5035" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5037" class="Symbol">)</a>
<a id="5039" href="Data.Sum.Relation.Binary.Pointwise.html#4933" class="Function">⊎-respects₂</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Data.Sum.Relation.Binary.Pointwise.html#5052" class="Bound">r₁</a> <a id="5055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5057" href="Data.Sum.Relation.Binary.Pointwise.html#5057" class="Bound">l₁</a><a id="5059" class="Symbol">)</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Data.Sum.Relation.Binary.Pointwise.html#5062" class="Bound">r₂</a> <a id="5065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5067" href="Data.Sum.Relation.Binary.Pointwise.html#5067" class="Bound">l₂</a><a id="5069" class="Symbol">)</a> <a id="5071" class="Symbol">=</a> <a id="5073" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="5085" href="Data.Sum.Relation.Binary.Pointwise.html#5052" class="Bound">r₁</a> <a id="5088" href="Data.Sum.Relation.Binary.Pointwise.html#5062" class="Bound">r₂</a> <a id="5091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5093" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="5105" href="Data.Sum.Relation.Binary.Pointwise.html#5057" class="Bound">l₁</a> <a id="5108" href="Data.Sum.Relation.Binary.Pointwise.html#5067" class="Bound">l₂</a>

<a id="5112" class="Comment">------------------------------------------------------------------------</a>
<a id="5185" class="Comment">-- Structures</a>

<a id="⊎-isEquivalence"></a><a id="5200" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="5216" class="Symbol">:</a> <a id="5218" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5232" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5235" class="Symbol">→</a> <a id="5237" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5251" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="5254" class="Symbol">→</a>
                  <a id="5274" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5299" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5302" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5304" class="Symbol">)</a>
<a id="5306" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="5322" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a> <a id="5326" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a> <a id="5330" class="Symbol">=</a> <a id="5332" class="Keyword">record</a>
  <a id="5341" class="Symbol">{</a> <a id="5343" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5349" class="Symbol">=</a> <a id="5351" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a>       <a id="5364" class="Symbol">(</a><a id="5365" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5371" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a><a id="5374" class="Symbol">)</a> <a id="5376" class="Symbol">(</a><a id="5377" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5383" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a><a id="5386" class="Symbol">)</a>
  <a id="5390" class="Symbol">;</a> <a id="5392" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5398" class="Symbol">=</a> <a id="5400" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a>  <a id="5413" class="Symbol">(</a><a id="5414" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5420" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a><a id="5423" class="Symbol">)</a> <a id="5425" class="Symbol">(</a><a id="5426" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5432" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a><a id="5435" class="Symbol">)</a>
  <a id="5439" class="Symbol">;</a> <a id="5441" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5447" class="Symbol">=</a> <a id="5449" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5469" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a><a id="5472" class="Symbol">)</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5481" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a><a id="5484" class="Symbol">)</a>
  <a id="5488" class="Symbol">}</a> <a id="5490" class="Keyword">where</a> <a id="5496" class="Keyword">open</a> <a id="5501" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a>

<a id="⊎-isDecEquivalence"></a><a id="5516" href="Data.Sum.Relation.Binary.Pointwise.html#5516" class="Function">⊎-isDecEquivalence</a> <a id="5535" class="Symbol">:</a> <a id="5537" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5554" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5557" class="Symbol">→</a> <a id="5559" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5576" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="5579" class="Symbol">→</a>
                     <a id="5602" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5630" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5633" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5635" class="Symbol">)</a>
<a id="5637" href="Data.Sum.Relation.Binary.Pointwise.html#5516" class="Function">⊎-isDecEquivalence</a> <a id="5656" href="Data.Sum.Relation.Binary.Pointwise.html#5656" class="Bound">eq₁</a> <a id="5660" href="Data.Sum.Relation.Binary.Pointwise.html#5660" class="Bound">eq₂</a> <a id="5664" class="Symbol">=</a> <a id="5666" class="Keyword">record</a>
  <a id="5675" class="Symbol">{</a> <a id="5677" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5691" class="Symbol">=</a>
      <a id="5699" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5730" href="Data.Sum.Relation.Binary.Pointwise.html#5656" class="Bound">eq₁</a><a id="5733" class="Symbol">)</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5750" href="Data.Sum.Relation.Binary.Pointwise.html#5660" class="Bound">eq₂</a><a id="5753" class="Symbol">)</a>
  <a id="5757" class="Symbol">;</a> <a id="5759" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5773" class="Symbol">=</a> <a id="5775" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="5787" class="Symbol">(</a><a id="5788" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="5792" href="Data.Sum.Relation.Binary.Pointwise.html#5656" class="Bound">eq₁</a><a id="5795" class="Symbol">)</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="5802" href="Data.Sum.Relation.Binary.Pointwise.html#5660" class="Bound">eq₂</a><a id="5805" class="Symbol">)</a>
  <a id="5809" class="Symbol">}</a> <a id="5811" class="Keyword">where</a> <a id="5817" class="Keyword">open</a> <a id="5822" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a>

<a id="⊎-isPreorder"></a><a id="5840" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="5853" class="Symbol">:</a> <a id="5855" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="5866" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5869" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="5884" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="5887" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="5889" class="Symbol">→</a>
               <a id="5906" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5928" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5931" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5933" class="Symbol">)</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5946" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="5948" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="5949" class="Symbol">)</a>
<a id="5951" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="5964" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a> <a id="5969" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a> <a id="5974" class="Symbol">=</a> <a id="5976" class="Keyword">record</a>
  <a id="5985" class="Symbol">{</a> <a id="5987" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="6001" class="Symbol">=</a>
      <a id="6009" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="6025" class="Symbol">(</a><a id="6026" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="6040" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="6061" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a><a id="6065" class="Symbol">)</a>
  <a id="6069" class="Symbol">;</a> <a id="6071" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="6085" class="Symbol">=</a> <a id="6087" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="6110" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="6127" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a><a id="6131" class="Symbol">)</a>
  <a id="6135" class="Symbol">;</a> <a id="6137" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="6151" class="Symbol">=</a> <a id="6153" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="6173" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Symbol">(</a><a id="6180" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="6186" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a><a id="6190" class="Symbol">)</a>
  <a id="6194" class="Symbol">}</a> <a id="6196" class="Keyword">where</a> <a id="6202" class="Keyword">open</a> <a id="6207" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a>

<a id="⊎-isPartialOrder"></a><a id="6219" href="Data.Sum.Relation.Binary.Pointwise.html#6219" class="Function">⊎-isPartialOrder</a> <a id="6236" class="Symbol">:</a> <a id="6238" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6253" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6256" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6258" class="Symbol">→</a> <a id="6260" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6275" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="6278" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="6280" class="Symbol">→</a>
                   <a id="6301" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
                     <a id="6337" class="Symbol">(</a><a id="6338" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6348" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6351" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="6353" class="Symbol">)</a> <a id="6355" class="Symbol">(</a><a id="6356" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6366" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6368" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="6369" class="Symbol">)</a>
<a id="6371" href="Data.Sum.Relation.Binary.Pointwise.html#6219" class="Function">⊎-isPartialOrder</a> <a id="6388" href="Data.Sum.Relation.Binary.Pointwise.html#6388" class="Bound">po₁</a> <a id="6392" href="Data.Sum.Relation.Binary.Pointwise.html#6392" class="Bound">po₂</a> <a id="6396" class="Symbol">=</a> <a id="6398" class="Keyword">record</a>
  <a id="6407" class="Symbol">{</a> <a id="6409" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="6420" class="Symbol">=</a> <a id="6422" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="6447" href="Data.Sum.Relation.Binary.Pointwise.html#6388" class="Bound">po₁</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">(</a><a id="6453" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="6464" href="Data.Sum.Relation.Binary.Pointwise.html#6392" class="Bound">po₂</a><a id="6467" class="Symbol">)</a>
  <a id="6471" class="Symbol">;</a> <a id="6473" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="6484" class="Symbol">=</a> <a id="6486" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a> <a id="6511" href="Data.Sum.Relation.Binary.Pointwise.html#6388" class="Bound">po₁</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="6528" href="Data.Sum.Relation.Binary.Pointwise.html#6392" class="Bound">po₂</a><a id="6531" class="Symbol">)</a>
  <a id="6535" class="Symbol">}</a> <a id="6537" class="Keyword">where</a> <a id="6543" class="Keyword">open</a> <a id="6548" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a>

<a id="⊎-isStrictPartialOrder"></a><a id="6564" href="Data.Sum.Relation.Binary.Pointwise.html#6564" class="Function">⊎-isStrictPartialOrder</a> <a id="6587" class="Symbol">:</a> <a id="6589" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="6610" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6613" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6615" class="Symbol">→</a>
                         <a id="6642" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="6663" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="6666" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="6668" class="Symbol">→</a>
                         <a id="6695" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a>
                           <a id="6743" class="Symbol">(</a><a id="6744" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6754" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6757" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="6759" class="Symbol">)</a> <a id="6761" class="Symbol">(</a><a id="6762" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6772" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6774" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="6775" class="Symbol">)</a>
<a id="6777" href="Data.Sum.Relation.Binary.Pointwise.html#6564" class="Function">⊎-isStrictPartialOrder</a> <a id="6800" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a> <a id="6805" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a> <a id="6810" class="Symbol">=</a> <a id="6812" class="Keyword">record</a>
  <a id="6821" class="Symbol">{</a> <a id="6823" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="6837" class="Symbol">=</a>
      <a id="6845" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="6876" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="6880" class="Symbol">)</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="6897" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="6901" class="Symbol">)</a>
  <a id="6905" class="Symbol">;</a> <a id="6907" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="6921" class="Symbol">=</a> <a id="6923" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>   <a id="6947" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="6951" class="Symbol">)</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>   <a id="6963" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="6967" class="Symbol">)</a>
  <a id="6971" class="Symbol">;</a> <a id="6973" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="6987" class="Symbol">=</a> <a id="6989" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a>  <a id="7003" class="Symbol">(</a><a id="7004" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>    <a id="7013" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="7017" class="Symbol">)</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>    <a id="7029" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="7033" class="Symbol">)</a>
  <a id="7037" class="Symbol">;</a> <a id="7039" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="7053" class="Symbol">=</a> <a id="7055" href="Data.Sum.Relation.Binary.Pointwise.html#4933" class="Function">⊎-respects₂</a>   <a id="7069" class="Symbol">(</a><a id="7070" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="7079" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="7083" class="Symbol">)</a> <a id="7085" class="Symbol">(</a><a id="7086" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="7095" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="7099" class="Symbol">)</a>
  <a id="7103" class="Symbol">}</a> <a id="7105" class="Keyword">where</a> <a id="7111" class="Keyword">open</a> <a id="7116" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a>

<a id="7138" class="Comment">------------------------------------------------------------------------</a>
<a id="7211" class="Comment">-- Bundles</a>

<a id="⊎-setoid"></a><a id="7223" href="Data.Sum.Relation.Binary.Pointwise.html#7223" class="Function">⊎-setoid</a> <a id="7232" class="Symbol">:</a> <a id="7234" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7241" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7243" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7245" class="Symbol">→</a> <a id="7247" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7254" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7256" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="7258" class="Symbol">→</a> <a id="7260" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7267" class="Symbol">_</a> <a id="7269" class="Symbol">_</a>
<a id="7271" href="Data.Sum.Relation.Binary.Pointwise.html#7223" class="Function">⊎-setoid</a> <a id="7280" href="Data.Sum.Relation.Binary.Pointwise.html#7280" class="Bound">s₁</a> <a id="7283" href="Data.Sum.Relation.Binary.Pointwise.html#7283" class="Bound">s₂</a> <a id="7286" class="Symbol">=</a> <a id="7288" class="Keyword">record</a>
  <a id="7297" class="Symbol">{</a> <a id="7299" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="7313" class="Symbol">=</a>
      <a id="7321" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="7352" href="Data.Sum.Relation.Binary.Pointwise.html#7280" class="Bound">s₁</a><a id="7354" class="Symbol">)</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="7371" href="Data.Sum.Relation.Binary.Pointwise.html#7283" class="Bound">s₂</a><a id="7373" class="Symbol">)</a>
  <a id="7377" class="Symbol">}</a> <a id="7379" class="Keyword">where</a> <a id="7385" class="Keyword">open</a> <a id="7390" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

<a id="⊎-decSetoid"></a><a id="7398" href="Data.Sum.Relation.Binary.Pointwise.html#7398" class="Function">⊎-decSetoid</a> <a id="7410" class="Symbol">:</a> <a id="7412" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7422" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7424" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7426" class="Symbol">→</a> <a id="7428" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7438" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7440" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="7442" class="Symbol">→</a> <a id="7444" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7454" class="Symbol">_</a> <a id="7456" class="Symbol">_</a>
<a id="7458" href="Data.Sum.Relation.Binary.Pointwise.html#7398" class="Function">⊎-decSetoid</a> <a id="7470" href="Data.Sum.Relation.Binary.Pointwise.html#7470" class="Bound">ds₁</a> <a id="7474" href="Data.Sum.Relation.Binary.Pointwise.html#7474" class="Bound">ds₂</a> <a id="7478" class="Symbol">=</a> <a id="7480" class="Keyword">record</a>
  <a id="7489" class="Symbol">{</a> <a id="7491" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7508" class="Symbol">=</a>
      <a id="7516" href="Data.Sum.Relation.Binary.Pointwise.html#5516" class="Function">⊎-isDecEquivalence</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7553" href="Data.Sum.Relation.Binary.Pointwise.html#7470" class="Bound">ds₁</a><a id="7556" class="Symbol">)</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7576" href="Data.Sum.Relation.Binary.Pointwise.html#7474" class="Bound">ds₂</a><a id="7579" class="Symbol">)</a>
  <a id="7583" class="Symbol">}</a> <a id="7585" class="Keyword">where</a> <a id="7591" class="Keyword">open</a> <a id="7596" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a>

<a id="⊎-preorder"></a><a id="7607" href="Data.Sum.Relation.Binary.Pointwise.html#7607" class="Function">⊎-preorder</a> <a id="7618" class="Symbol">:</a> <a id="7620" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="7629" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7631" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7633" href="Data.Sum.Relation.Binary.Pointwise.html#880" class="Generalizable">ℓ₁</a> <a id="7636" class="Symbol">→</a> <a id="7638" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="7647" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7649" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="7651" href="Data.Sum.Relation.Binary.Pointwise.html#883" class="Generalizable">ℓ₂</a> <a id="7654" class="Symbol">→</a> <a id="7656" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="7665" class="Symbol">_</a> <a id="7667" class="Symbol">_</a> <a id="7669" class="Symbol">_</a>
<a id="7671" href="Data.Sum.Relation.Binary.Pointwise.html#7607" class="Function">⊎-preorder</a> <a id="7682" href="Data.Sum.Relation.Binary.Pointwise.html#7682" class="Bound">p₁</a> <a id="7685" href="Data.Sum.Relation.Binary.Pointwise.html#7685" class="Bound">p₂</a> <a id="7688" class="Symbol">=</a> <a id="7690" class="Keyword">record</a>
  <a id="7699" class="Symbol">{</a> <a id="7701" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>   <a id="7714" class="Symbol">=</a>
      <a id="7722" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="7735" class="Symbol">(</a><a id="7736" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="7747" href="Data.Sum.Relation.Binary.Pointwise.html#7682" class="Bound">p₁</a><a id="7749" class="Symbol">)</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="7763" href="Data.Sum.Relation.Binary.Pointwise.html#7685" class="Bound">p₂</a><a id="7765" class="Symbol">)</a>
  <a id="7769" class="Symbol">}</a> <a id="7771" class="Keyword">where</a> <a id="7777" class="Keyword">open</a> <a id="7782" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a>

<a id="⊎-poset"></a><a id="7792" href="Data.Sum.Relation.Binary.Pointwise.html#7792" class="Function">⊎-poset</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7808" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7810" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7812" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7814" class="Symbol">→</a> <a id="7816" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7822" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7824" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7826" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7828" class="Symbol">→</a> <a id="7830" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7836" class="Symbol">_</a> <a id="7838" class="Symbol">_</a> <a id="7840" class="Symbol">_</a>
<a id="7842" href="Data.Sum.Relation.Binary.Pointwise.html#7792" class="Function">⊎-poset</a> <a id="7850" href="Data.Sum.Relation.Binary.Pointwise.html#7850" class="Bound">po₁</a> <a id="7854" href="Data.Sum.Relation.Binary.Pointwise.html#7854" class="Bound">po₂</a> <a id="7858" class="Symbol">=</a> <a id="7860" class="Keyword">record</a>
  <a id="7869" class="Symbol">{</a> <a id="7871" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7886" class="Symbol">=</a>
      <a id="7894" href="Data.Sum.Relation.Binary.Pointwise.html#6219" class="Function">⊎-isPartialOrder</a> <a id="7911" class="Symbol">(</a><a id="7912" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7927" href="Data.Sum.Relation.Binary.Pointwise.html#7850" class="Bound">po₁</a><a id="7930" class="Symbol">)</a> <a id="7932" class="Symbol">(</a><a id="7933" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7948" href="Data.Sum.Relation.Binary.Pointwise.html#7854" class="Bound">po₂</a><a id="7951" class="Symbol">)</a>
  <a id="7955" class="Symbol">}</a> <a id="7957" class="Keyword">where</a> <a id="7963" class="Keyword">open</a> <a id="7968" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a>

<a id="7975" class="Comment">------------------------------------------------------------------------</a>
<a id="8048" class="Comment">-- Additional notation</a>

<a id="8072" class="Comment">-- Infix combining setoids</a>
<a id="8099" class="Keyword">infix</a> <a id="8105" class="Number">4</a> <a id="8107" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a>
<a id="_⊎ₛ_"></a><a id="8112" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a> <a id="8117" class="Symbol">:</a> <a id="8119" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8126" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="8128" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="8130" class="Symbol">→</a> <a id="8132" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8139" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="8141" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="8143" class="Symbol">→</a> <a id="8145" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8152" class="Symbol">_</a> <a id="8154" class="Symbol">_</a>
<a id="8156" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a> <a id="8161" class="Symbol">=</a> <a id="8163" href="Data.Sum.Relation.Binary.Pointwise.html#7223" class="Function">⊎-setoid</a>

<a id="8173" class="Comment">------------------------------------------------------------------------</a>
<a id="8246" class="Comment">-- The propositional equality setoid over products can be</a>
<a id="8304" class="Comment">-- decomposed using Pointwise</a>

<a id="Pointwise-≡⇒≡"></a><a id="8335" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8349" class="Symbol">:</a> <a id="8351" class="Symbol">(</a><a id="8352" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="8362" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="8369" class="Symbol">)</a> <a id="8371" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8373" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8377" class="Symbol">{</a><a id="8378" class="Argument">A</a> <a id="8380" class="Symbol">=</a> <a id="8382" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="8384" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8386" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a><a id="8387" class="Symbol">}</a>
<a id="8389" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8403" class="Symbol">(</a><a id="8404" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="8409" href="Data.Sum.Relation.Binary.Pointwise.html#8409" class="Bound">x</a><a id="8410" class="Symbol">)</a> <a id="8412" class="Symbol">=</a> <a id="8414" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8421" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8426" href="Data.Sum.Relation.Binary.Pointwise.html#8409" class="Bound">x</a>
<a id="8428" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8442" class="Symbol">(</a><a id="8443" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="8448" href="Data.Sum.Relation.Binary.Pointwise.html#8448" class="Bound">x</a><a id="8449" class="Symbol">)</a> <a id="8451" class="Symbol">=</a> <a id="8453" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8460" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8465" href="Data.Sum.Relation.Binary.Pointwise.html#8448" class="Bound">x</a>

<a id="≡⇒Pointwise-≡"></a><a id="8468" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a> <a id="8482" class="Symbol">:</a> <a id="8484" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8488" class="Symbol">{</a><a id="8489" class="Argument">A</a> <a id="8491" class="Symbol">=</a> <a id="8493" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="8495" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8497" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a><a id="8498" class="Symbol">}</a> <a id="8500" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8502" class="Symbol">(</a><a id="8503" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="8513" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="8520" class="Symbol">)</a>
<a id="8522" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a> <a id="8536" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="8543" class="Symbol">=</a> <a id="8545" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="8552" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="8559" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="Pointwise-≡↔≡"></a><a id="8567" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="8581" class="Symbol">:</a> <a id="8583" class="Symbol">(</a><a id="8584" href="Data.Sum.Relation.Binary.Pointwise.html#8584" class="Bound">A</a> <a id="8586" class="Symbol">:</a> <a id="8588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8592" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a><a id="8593" class="Symbol">)</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Data.Sum.Relation.Binary.Pointwise.html#8596" class="Bound">B</a> <a id="8598" class="Symbol">:</a> <a id="8600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8604" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a><a id="8605" class="Symbol">)</a> <a id="8607" class="Symbol">→</a>
                 <a id="8626" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="8634" class="Symbol">(</a><a id="8635" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8644" href="Data.Sum.Relation.Binary.Pointwise.html#8584" class="Bound">A</a> <a id="8646" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="8649" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8658" href="Data.Sum.Relation.Binary.Pointwise.html#8596" class="Bound">B</a><a id="8659" class="Symbol">)</a> <a id="8661" class="Symbol">(</a><a id="8662" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Data.Sum.Relation.Binary.Pointwise.html#8584" class="Bound">A</a> <a id="8674" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8676" href="Data.Sum.Relation.Binary.Pointwise.html#8596" class="Bound">B</a><a id="8677" class="Symbol">))</a>
<a id="8680" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="8694" class="Symbol">_</a> <a id="8696" class="Symbol">_</a> <a id="8698" class="Symbol">=</a> <a id="8700" class="Keyword">record</a>
  <a id="8709" class="Symbol">{</a> <a id="8711" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="8721" class="Symbol">=</a> <a id="8723" href="Function.Base.html#704" class="Function">id</a>
  <a id="8728" class="Symbol">;</a> <a id="8730" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="8740" class="Symbol">=</a> <a id="8742" href="Function.Base.html#704" class="Function">id</a>
  <a id="8747" class="Symbol">;</a> <a id="8749" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="8759" class="Symbol">=</a> <a id="8761" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a>
  <a id="8777" class="Symbol">;</a> <a id="8779" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="8789" class="Symbol">=</a> <a id="8791" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a>
  <a id="8807" class="Symbol">;</a> <a id="8809" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="8819" class="Symbol">=</a> <a id="8821" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8837" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a>
  <a id="8853" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Data.Sum.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Heterogeneous `All` predicate for disjoint sums</a>
<a id="157" class="Comment">------------------------------------------------------------------------</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">OPTIONS</a> <a id="243" class="Pragma">--cubical-compatible</a> <a id="264" class="Pragma">--safe</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">module</a> <a id="283" href="Data.Sum.Relation.Unary.All.html" class="Module">Data.Sum.Relation.Unary.All</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>  <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="355" class="Symbol">;</a> <a id="357" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="361" class="Symbol">;</a> <a id="363" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Level.html" class="Module">Level</a>          <a id="396" class="Keyword">using</a> <a id="402" class="Symbol">(</a><a id="403" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="413" class="Symbol">)</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="453" class="Symbol">)</a>

<a id="456" class="Keyword">private</a>
  <a id="466" class="Keyword">variable</a>
    <a id="479" href="Data.Sum.Relation.Unary.All.html#479" class="Generalizable">a</a> <a id="481" href="Data.Sum.Relation.Unary.All.html#481" class="Generalizable">b</a> <a id="483" href="Data.Sum.Relation.Unary.All.html#483" class="Generalizable">c</a> <a id="485" href="Data.Sum.Relation.Unary.All.html#485" class="Generalizable">p</a> <a id="487" href="Data.Sum.Relation.Unary.All.html#487" class="Generalizable">q</a> <a id="489" class="Symbol">:</a> <a id="491" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="501" href="Data.Sum.Relation.Unary.All.html#501" class="Generalizable">A</a> <a id="503" href="Data.Sum.Relation.Unary.All.html#503" class="Generalizable">B</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="511" class="Symbol">_</a>
    <a id="517" href="Data.Sum.Relation.Unary.All.html#517" class="Generalizable">P</a> <a id="519" href="Data.Sum.Relation.Unary.All.html#519" class="Generalizable">Q</a> <a id="521" class="Symbol">:</a> <a id="523" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="528" href="Data.Sum.Relation.Unary.All.html#501" class="Generalizable">A</a> <a id="530" href="Data.Sum.Relation.Unary.All.html#485" class="Generalizable">p</a>

<a id="533" class="Comment">------------------------------------------------------------------------</a>
<a id="606" class="Comment">-- Definition</a>

<a id="621" class="Keyword">data</a> <a id="All"></a><a id="626" href="Data.Sum.Relation.Unary.All.html#626" class="Datatype">All</a> <a id="630" class="Symbol">{</a><a id="631" href="Data.Sum.Relation.Unary.All.html#631" class="Bound">A</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="639" href="Data.Sum.Relation.Unary.All.html#479" class="Generalizable">a</a><a id="640" class="Symbol">}</a> <a id="642" class="Symbol">{</a><a id="643" href="Data.Sum.Relation.Unary.All.html#643" class="Bound">B</a> <a id="645" class="Symbol">:</a> <a id="647" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="651" href="Data.Sum.Relation.Unary.All.html#481" class="Generalizable">b</a><a id="652" class="Symbol">}</a> <a id="654" class="Symbol">(</a><a id="655" href="Data.Sum.Relation.Unary.All.html#655" class="Bound">P</a> <a id="657" class="Symbol">:</a> <a id="659" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="664" href="Data.Sum.Relation.Unary.All.html#631" class="Bound">A</a> <a id="666" href="Data.Sum.Relation.Unary.All.html#485" class="Generalizable">p</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">(</a><a id="670" href="Data.Sum.Relation.Unary.All.html#670" class="Bound">Q</a> <a id="672" class="Symbol">:</a> <a id="674" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="679" href="Data.Sum.Relation.Unary.All.html#643" class="Bound">B</a> <a id="681" href="Data.Sum.Relation.Unary.All.html#487" class="Generalizable">q</a><a id="682" class="Symbol">)</a>
         <a id="693" class="Symbol">:</a> <a id="695" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="700" class="Symbol">(</a><a id="701" href="Data.Sum.Relation.Unary.All.html#631" class="Bound">A</a> <a id="703" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="705" href="Data.Sum.Relation.Unary.All.html#643" class="Bound">B</a><a id="706" class="Symbol">)</a> <a id="708" class="Symbol">(</a><a id="709" href="Data.Sum.Relation.Unary.All.html#639" class="Bound">a</a> <a id="711" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="713" href="Data.Sum.Relation.Unary.All.html#651" class="Bound">b</a> <a id="715" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="717" href="Data.Sum.Relation.Unary.All.html#666" class="Bound">p</a> <a id="719" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="721" href="Data.Sum.Relation.Unary.All.html#681" class="Bound">q</a><a id="722" class="Symbol">)</a> <a id="724" class="Keyword">where</a>
  <a id="All.inj₁"></a><a id="732" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="737" class="Symbol">:</a> <a id="739" class="Symbol">∀</a> <a id="741" class="Symbol">{</a><a id="742" href="Data.Sum.Relation.Unary.All.html#742" class="Bound">a</a><a id="743" class="Symbol">}</a> <a id="745" class="Symbol">→</a> <a id="747" href="Data.Sum.Relation.Unary.All.html#655" class="Bound">P</a> <a id="749" href="Data.Sum.Relation.Unary.All.html#742" class="Bound">a</a> <a id="751" class="Symbol">→</a> <a id="753" href="Data.Sum.Relation.Unary.All.html#626" class="Datatype">All</a> <a id="757" href="Data.Sum.Relation.Unary.All.html#655" class="Bound">P</a> <a id="759" href="Data.Sum.Relation.Unary.All.html#670" class="Bound">Q</a> <a id="761" class="Symbol">(</a><a id="762" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="767" href="Data.Sum.Relation.Unary.All.html#742" class="Bound">a</a><a id="768" class="Symbol">)</a>
  <a id="All.inj₂"></a><a id="772" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="777" class="Symbol">:</a> <a id="779" class="Symbol">∀</a> <a id="781" class="Symbol">{</a><a id="782" href="Data.Sum.Relation.Unary.All.html#782" class="Bound">b</a><a id="783" class="Symbol">}</a> <a id="785" class="Symbol">→</a> <a id="787" href="Data.Sum.Relation.Unary.All.html#670" class="Bound">Q</a> <a id="789" href="Data.Sum.Relation.Unary.All.html#782" class="Bound">b</a> <a id="791" class="Symbol">→</a> <a id="793" href="Data.Sum.Relation.Unary.All.html#626" class="Datatype">All</a> <a id="797" href="Data.Sum.Relation.Unary.All.html#655" class="Bound">P</a> <a id="799" href="Data.Sum.Relation.Unary.All.html#670" class="Bound">Q</a> <a id="801" class="Symbol">(</a><a id="802" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="807" href="Data.Sum.Relation.Unary.All.html#782" class="Bound">b</a><a id="808" class="Symbol">)</a>

<a id="811" class="Comment">------------------------------------------------------------------------</a>
<a id="884" class="Comment">-- Operations</a>

<a id="899" class="Comment">-- Elimination</a>

<a id="[_,_]"></a><a id="915" href="Data.Sum.Relation.Unary.All.html#915" class="Function Operator">[_,_]</a> <a id="921" class="Symbol">:</a> <a id="923" class="Symbol">∀</a> <a id="925" class="Symbol">{</a><a id="926" href="Data.Sum.Relation.Unary.All.html#926" class="Bound">C</a> <a id="928" class="Symbol">:</a> <a id="930" class="Symbol">(</a><a id="931" href="Data.Sum.Relation.Unary.All.html#931" class="Bound">x</a> <a id="933" class="Symbol">:</a> <a id="935" href="Data.Sum.Relation.Unary.All.html#501" class="Generalizable">A</a> <a id="937" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="939" href="Data.Sum.Relation.Unary.All.html#503" class="Generalizable">B</a><a id="940" class="Symbol">)</a> <a id="942" class="Symbol">→</a> <a id="944" href="Data.Sum.Relation.Unary.All.html#626" class="Datatype">All</a> <a id="948" href="Data.Sum.Relation.Unary.All.html#517" class="Generalizable">P</a> <a id="950" href="Data.Sum.Relation.Unary.All.html#519" class="Generalizable">Q</a> <a id="952" href="Data.Sum.Relation.Unary.All.html#931" class="Bound">x</a> <a id="954" class="Symbol">→</a> <a id="956" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="960" href="Data.Sum.Relation.Unary.All.html#483" class="Generalizable">c</a><a id="961" class="Symbol">}</a> <a id="963" class="Symbol">→</a>
        <a id="973" class="Symbol">((</a><a id="975" href="Data.Sum.Relation.Unary.All.html#975" class="Bound">x</a> <a id="977" class="Symbol">:</a> <a id="979" href="Data.Sum.Relation.Unary.All.html#501" class="Generalizable">A</a><a id="980" class="Symbol">)</a> <a id="982" class="Symbol">(</a><a id="983" href="Data.Sum.Relation.Unary.All.html#983" class="Bound">y</a> <a id="985" class="Symbol">:</a> <a id="987" href="Data.Sum.Relation.Unary.All.html#517" class="Generalizable">P</a> <a id="989" href="Data.Sum.Relation.Unary.All.html#975" class="Bound">x</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Sum.Relation.Unary.All.html#926" class="Bound">C</a> <a id="996" class="Symbol">(</a><a id="997" class="InductiveConstructor">inj₁</a> <a id="1002" href="Data.Sum.Relation.Unary.All.html#975" class="Bound">x</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">(</a><a id="1006" class="InductiveConstructor">inj₁</a> <a id="1011" href="Data.Sum.Relation.Unary.All.html#983" class="Bound">y</a><a id="1012" class="Symbol">))</a> <a id="1015" class="Symbol">→</a>
        <a id="1025" class="Symbol">((</a><a id="1027" href="Data.Sum.Relation.Unary.All.html#1027" class="Bound">x</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Data.Sum.Relation.Unary.All.html#503" class="Generalizable">B</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Data.Sum.Relation.Unary.All.html#1035" class="Bound">y</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Data.Sum.Relation.Unary.All.html#519" class="Generalizable">Q</a> <a id="1041" href="Data.Sum.Relation.Unary.All.html#1027" class="Bound">x</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">→</a> <a id="1046" href="Data.Sum.Relation.Unary.All.html#926" class="Bound">C</a> <a id="1048" class="Symbol">(</a><a id="1049" class="InductiveConstructor">inj₂</a> <a id="1054" href="Data.Sum.Relation.Unary.All.html#1027" class="Bound">x</a><a id="1055" class="Symbol">)</a> <a id="1057" class="Symbol">(</a><a id="1058" class="InductiveConstructor">inj₂</a> <a id="1063" href="Data.Sum.Relation.Unary.All.html#1035" class="Bound">y</a><a id="1064" class="Symbol">))</a> <a id="1067" class="Symbol">→</a>
        <a id="1077" class="Symbol">(</a><a id="1078" href="Data.Sum.Relation.Unary.All.html#1078" class="Bound">x</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Data.Sum.Relation.Unary.All.html#501" class="Generalizable">A</a> <a id="1084" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1086" href="Data.Sum.Relation.Unary.All.html#503" class="Generalizable">B</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.Sum.Relation.Unary.All.html#1090" class="Bound">y</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="Data.Sum.Relation.Unary.All.html#626" class="Datatype">All</a> <a id="1098" href="Data.Sum.Relation.Unary.All.html#517" class="Generalizable">P</a> <a id="1100" href="Data.Sum.Relation.Unary.All.html#519" class="Generalizable">Q</a> <a id="1102" href="Data.Sum.Relation.Unary.All.html#1078" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Data.Sum.Relation.Unary.All.html#926" class="Bound">C</a> <a id="1109" href="Data.Sum.Relation.Unary.All.html#1078" class="Bound">x</a> <a id="1111" href="Data.Sum.Relation.Unary.All.html#1090" class="Bound">y</a>
<a id="1113" href="Data.Sum.Relation.Unary.All.html#915" class="Function Operator">[</a> <a id="1115" href="Data.Sum.Relation.Unary.All.html#1115" class="Bound">f</a> <a id="1117" href="Data.Sum.Relation.Unary.All.html#915" class="Function Operator">,</a> <a id="1119" href="Data.Sum.Relation.Unary.All.html#1119" class="Bound">g</a> <a id="1121" href="Data.Sum.Relation.Unary.All.html#915" class="Function Operator">]</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1129" href="Data.Sum.Relation.Unary.All.html#1129" class="Bound">x</a><a id="1130" class="Symbol">)</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Data.Sum.Relation.Unary.All.html#732" class="InductiveConstructor">inj₁</a> <a id="1138" href="Data.Sum.Relation.Unary.All.html#1138" class="Bound">y</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Symbol">=</a> <a id="1143" href="Data.Sum.Relation.Unary.All.html#1115" class="Bound">f</a> <a id="1145" href="Data.Sum.Relation.Unary.All.html#1129" class="Bound">x</a> <a id="1147" href="Data.Sum.Relation.Unary.All.html#1138" class="Bound">y</a>
<a id="1149" href="Data.Sum.Relation.Unary.All.html#915" class="Function Operator">[</a> <a id="1151" href="Data.Sum.Relation.Unary.All.html#1151" class="Bound">f</a> <a id="1153" href="Data.Sum.Relation.Unary.All.html#915" class="Function Operator">,</a> <a id="1155" href="Data.Sum.Relation.Unary.All.html#1155" class="Bound">g</a> <a id="1157" href="Data.Sum.Relation.Unary.All.html#915" class="Function Operator">]</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1165" href="Data.Sum.Relation.Unary.All.html#1165" class="Bound">x</a><a id="1166" class="Symbol">)</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Data.Sum.Relation.Unary.All.html#772" class="InductiveConstructor">inj₂</a> <a id="1174" href="Data.Sum.Relation.Unary.All.html#1174" class="Bound">y</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">=</a> <a id="1179" href="Data.Sum.Relation.Unary.All.html#1155" class="Bound">g</a> <a id="1181" href="Data.Sum.Relation.Unary.All.html#1165" class="Bound">x</a> <a id="1183" href="Data.Sum.Relation.Unary.All.html#1174" class="Bound">y</a>
</pre></body></html>


==> anc/html/Data.Sum.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sums (disjoint unions)</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="267" class="Keyword">where</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="321" class="Symbol">;</a> <a id="323" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="325" class="Symbol">)</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="355" class="Keyword">using</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="367" class="Symbol">;</a> <a id="369" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Level.html" class="Module">Level</a>
<a id="402" class="Keyword">import</a> <a id="409" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="441" class="Symbol">as</a> <a id="444" class="Module">Dec</a>

<a id="449" class="Keyword">private</a>
  <a id="459" class="Keyword">variable</a>
    <a id="472" href="Data.Sum.html#472" class="Generalizable">a</a> <a id="474" href="Data.Sum.html#474" class="Generalizable">b</a> <a id="476" class="Symbol">:</a> <a id="478" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="488" href="Data.Sum.html#488" class="Generalizable">A</a> <a id="490" href="Data.Sum.html#490" class="Generalizable">B</a> <a id="492" class="Symbol">:</a> <a id="494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="498" href="Data.Sum.html#472" class="Generalizable">a</a>

<a id="501" class="Comment">------------------------------------------------------------------------</a>
<a id="574" class="Comment">-- Re-export content from base module</a>

<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="639" class="Keyword">public</a>

<a id="647" class="Comment">------------------------------------------------------------------------</a>
<a id="720" class="Comment">-- Additional functions</a>

<a id="745" class="Keyword">module</a> <a id="752" href="Data.Sum.html#752" class="Module">_</a> <a id="754" class="Symbol">{</a><a id="755" href="Data.Sum.html#755" class="Bound">A</a> <a id="757" class="Symbol">:</a> <a id="759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="763" href="Data.Sum.html#472" class="Generalizable">a</a><a id="764" class="Symbol">}</a> <a id="766" class="Symbol">{</a><a id="767" href="Data.Sum.html#767" class="Bound">B</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="775" href="Data.Sum.html#474" class="Generalizable">b</a><a id="776" class="Symbol">}</a> <a id="778" class="Keyword">where</a>

  <a id="787" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="794" class="Symbol">:</a> <a id="796" href="Data.Sum.html#755" class="Bound">A</a> <a id="798" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="800" href="Data.Sum.html#767" class="Bound">B</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="810" href="Data.Sum.html#755" class="Bound">A</a>
  <a id="814" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="821" class="Symbol">(</a><a id="822" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="827" href="Data.Sum.html#827" class="Bound">x</a><a id="828" class="Symbol">)</a> <a id="830" class="Symbol">=</a> <a id="832" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="837" href="Data.Sum.html#827" class="Bound">x</a>
  <a id="841" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="848" class="Symbol">(</a><a id="849" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="854" href="Data.Sum.html#854" class="Bound">y</a><a id="855" class="Symbol">)</a> <a id="857" class="Symbol">=</a> <a id="859" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

  <a id="870" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="877" class="Symbol">:</a> <a id="879" href="Data.Sum.html#755" class="Bound">A</a> <a id="881" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="883" href="Data.Sum.html#767" class="Bound">B</a> <a id="885" class="Symbol">→</a> <a id="887" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="893" href="Data.Sum.html#767" class="Bound">B</a>
  <a id="897" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="904" class="Symbol">(</a><a id="905" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="910" href="Data.Sum.html#910" class="Bound">x</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">=</a> <a id="915" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="925" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="932" class="Symbol">(</a><a id="933" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="938" href="Data.Sum.html#938" class="Bound">y</a><a id="939" class="Symbol">)</a> <a id="941" class="Symbol">=</a> <a id="943" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="948" href="Data.Sum.html#938" class="Bound">y</a>

  <a id="953" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="963" class="Symbol">:</a> <a id="965" href="Data.Sum.html#755" class="Bound">A</a> <a id="967" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="969" href="Data.Sum.html#767" class="Bound">B</a> <a id="971" class="Symbol">→</a> <a id="973" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="977" href="Data.Sum.html#763" class="Bound">a</a>
  <a id="981" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="991" class="Symbol">(</a><a id="992" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="997" class="Symbol">_)</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Data.Sum.html#755" class="Bound">A</a>
  <a id="1006" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1022" class="Symbol">_)</a> <a id="1025" class="Symbol">=</a> <a id="1027" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

  <a id="1032" href="Data.Sum.html#1032" class="Function">from-inj₁</a> <a id="1042" class="Symbol">:</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Data.Sum.html#1045" class="Bound">x</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Data.Sum.html#755" class="Bound">A</a> <a id="1051" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1053" href="Data.Sum.html#767" class="Bound">B</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="1068" href="Data.Sum.html#1045" class="Bound">x</a>
  <a id="1072" href="Data.Sum.html#1032" class="Function">from-inj₁</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1088" href="Data.Sum.html#1088" class="Bound">x</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Data.Sum.html#1088" class="Bound">x</a>
  <a id="1097" href="Data.Sum.html#1032" class="Function">from-inj₁</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1113" class="Symbol">_)</a> <a id="1116" class="Symbol">=</a> <a id="1118" class="Symbol">_</a>

  <a id="1123" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Data.Sum.html#755" class="Bound">A</a> <a id="1137" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1139" href="Data.Sum.html#767" class="Bound">B</a> <a id="1141" class="Symbol">→</a> <a id="1143" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1147" href="Data.Sum.html#775" class="Bound">b</a>
  <a id="1151" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1167" class="Symbol">_)</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1176" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1192" class="Symbol">_)</a> <a id="1195" class="Symbol">=</a> <a id="1197" href="Data.Sum.html#767" class="Bound">B</a>

  <a id="1202" href="Data.Sum.html#1202" class="Function">from-inj₂</a> <a id="1212" class="Symbol">:</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Data.Sum.html#1215" class="Bound">x</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Data.Sum.html#755" class="Bound">A</a> <a id="1221" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1223" href="Data.Sum.html#767" class="Bound">B</a><a id="1224" class="Symbol">)</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1238" href="Data.Sum.html#1215" class="Bound">x</a>
  <a id="1242" href="Data.Sum.html#1202" class="Function">from-inj₂</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1258" class="Symbol">_)</a> <a id="1261" class="Symbol">=</a> <a id="1263" class="Symbol">_</a>
  <a id="1267" href="Data.Sum.html#1202" class="Function">from-inj₂</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1283" href="Data.Sum.html#1283" class="Bound">x</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="Data.Sum.html#1283" class="Bound">x</a>

<a id="1291" class="Comment">------------------------------------------------------------------------</a>
<a id="1364" class="Comment">-- DEPRECATED NAMES</a>
<a id="1384" class="Comment">------------------------------------------------------------------------</a>
<a id="1457" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1528" class="Comment">-- not guaranteed.</a>

<a id="1548" class="Comment">-- Version 2.1</a>

<a id="1564" class="Keyword">open</a> <a id="1569" href="Relation.Nullary.Decidable.Core.html" class="Module">Dec</a> <a id="1573" class="Keyword">public</a> <a id="1580" class="Keyword">using</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Relation.Nullary.Decidable.Core.html#7813" class="Function">fromDec</a><a id="1594" class="Symbol">;</a> <a id="1596" href="Relation.Nullary.Decidable.Core.html#7964" class="Function">toDec</a><a id="1601" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.These.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.These.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An either-or-both data type, basic type and operations</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Level.html" class="Module">Level</a> <a id="331" class="Keyword">using</a> <a id="337" class="Symbol">(</a><a id="338" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="343" class="Symbol">;</a> <a id="345" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="348" class="Symbol">)</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Function.Base.html" class="Module">Function.Base</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Function.Base.html#704" class="Function">id</a><a id="431" class="Symbol">;</a> <a id="433" href="Function.Base.html#1657" class="Function">flip</a><a id="437" class="Symbol">)</a>

<a id="440" class="Keyword">private</a>
  <a id="450" class="Keyword">variable</a>
    <a id="463" href="Data.These.Base.html#463" class="Generalizable">a</a> <a id="465" href="Data.These.Base.html#465" class="Generalizable">b</a> <a id="467" href="Data.These.Base.html#467" class="Generalizable">c</a> <a id="469" href="Data.These.Base.html#469" class="Generalizable">d</a> <a id="471" href="Data.These.Base.html#471" class="Generalizable">e</a> <a id="473" href="Data.These.Base.html#473" class="Generalizable">f</a> <a id="475" class="Symbol">:</a> <a id="477" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="487" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="489" class="Symbol">:</a> <a id="491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="495" href="Data.These.Base.html#463" class="Generalizable">a</a>
    <a id="501" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="503" class="Symbol">:</a> <a id="505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="509" href="Data.These.Base.html#465" class="Generalizable">b</a>
    <a id="515" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="523" href="Data.These.Base.html#467" class="Generalizable">c</a>
    <a id="529" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" href="Data.These.Base.html#469" class="Generalizable">d</a>
    <a id="543" href="Data.These.Base.html#543" class="Generalizable">E</a> <a id="545" class="Symbol">:</a> <a id="547" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="551" href="Data.These.Base.html#471" class="Generalizable">e</a>
    <a id="557" href="Data.These.Base.html#557" class="Generalizable">F</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="565" href="Data.These.Base.html#473" class="Generalizable">f</a>

<a id="568" class="Keyword">data</a> <a id="These"></a><a id="573" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="579" class="Symbol">{</a><a id="580" href="Data.These.Base.html#580" class="Bound">a</a> <a id="582" href="Data.These.Base.html#582" class="Bound">b</a><a id="583" class="Symbol">}</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.These.Base.html#586" class="Bound">A</a> <a id="588" class="Symbol">:</a> <a id="590" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="594" href="Data.These.Base.html#580" class="Bound">a</a><a id="595" class="Symbol">)</a> <a id="597" class="Symbol">(</a><a id="598" href="Data.These.Base.html#598" class="Bound">B</a> <a id="600" class="Symbol">:</a> <a id="602" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="606" href="Data.These.Base.html#582" class="Bound">b</a><a id="607" class="Symbol">)</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="615" class="Symbol">(</a><a id="616" href="Data.These.Base.html#580" class="Bound">a</a> <a id="618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="620" href="Data.These.Base.html#582" class="Bound">b</a><a id="621" class="Symbol">)</a> <a id="623" class="Keyword">where</a>
  <a id="These.this"></a><a id="631" href="Data.These.Base.html#631" class="InductiveConstructor">this</a>  <a id="637" class="Symbol">:</a> <a id="639" href="Data.These.Base.html#586" class="Bound">A</a>     <a id="645" class="Symbol">→</a> <a id="647" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="653" href="Data.These.Base.html#586" class="Bound">A</a> <a id="655" href="Data.These.Base.html#598" class="Bound">B</a>
  <a id="These.that"></a><a id="659" href="Data.These.Base.html#659" class="InductiveConstructor">that</a>  <a id="665" class="Symbol">:</a>     <a id="671" href="Data.These.Base.html#598" class="Bound">B</a> <a id="673" class="Symbol">→</a> <a id="675" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="681" href="Data.These.Base.html#586" class="Bound">A</a> <a id="683" href="Data.These.Base.html#598" class="Bound">B</a>
  <a id="These.these"></a><a id="687" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="693" class="Symbol">:</a> <a id="695" href="Data.These.Base.html#586" class="Bound">A</a> <a id="697" class="Symbol">→</a> <a id="699" href="Data.These.Base.html#598" class="Bound">B</a> <a id="701" class="Symbol">→</a> <a id="703" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="709" href="Data.These.Base.html#586" class="Bound">A</a> <a id="711" href="Data.These.Base.html#598" class="Bound">B</a>

<a id="714" class="Comment">------------------------------------------------------------------------</a>
<a id="787" class="Comment">-- Operations</a>

<a id="802" class="Comment">-- injection</a>

<a id="fromSum"></a><a id="816" href="Data.These.Base.html#816" class="Function">fromSum</a> <a id="824" class="Symbol">:</a> <a id="826" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="830" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="840" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="842" href="Data.These.Base.html#501" class="Generalizable">B</a>
<a id="844" href="Data.These.Base.html#816" class="Function">fromSum</a> <a id="852" class="Symbol">=</a> <a id="854" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="856" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="861" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="863" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="868" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="872" class="Comment">-- map</a>

<a id="map"></a><a id="880" href="Data.These.Base.html#880" class="Function">map</a> <a id="884" class="Symbol">:</a> <a id="886" class="Symbol">(</a><a id="887" href="Data.These.Base.html#887" class="Bound">f</a> <a id="889" class="Symbol">:</a> <a id="891" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="893" class="Symbol">→</a> <a id="895" href="Data.These.Base.html#501" class="Generalizable">B</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">(</a><a id="899" href="Data.These.Base.html#899" class="Bound">g</a> <a id="901" class="Symbol">:</a> <a id="903" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="905" class="Symbol">→</a> <a id="907" href="Data.These.Base.html#529" class="Generalizable">D</a><a id="908" class="Symbol">)</a> <a id="910" class="Symbol">→</a> <a id="912" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="918" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="920" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="930" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="932" href="Data.These.Base.html#529" class="Generalizable">D</a>
<a id="934" href="Data.These.Base.html#880" class="Function">map</a> <a id="938" href="Data.These.Base.html#938" class="Bound">f</a> <a id="940" href="Data.These.Base.html#940" class="Bound">g</a> <a id="942" class="Symbol">(</a><a id="943" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="948" href="Data.These.Base.html#948" class="Bound">a</a><a id="949" class="Symbol">)</a>    <a id="954" class="Symbol">=</a> <a id="956" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="961" class="Symbol">(</a><a id="962" href="Data.These.Base.html#938" class="Bound">f</a> <a id="964" href="Data.These.Base.html#948" class="Bound">a</a><a id="965" class="Symbol">)</a>
<a id="967" href="Data.These.Base.html#880" class="Function">map</a> <a id="971" href="Data.These.Base.html#971" class="Bound">f</a> <a id="973" href="Data.These.Base.html#973" class="Bound">g</a> <a id="975" class="Symbol">(</a><a id="976" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="981" href="Data.These.Base.html#981" class="Bound">b</a><a id="982" class="Symbol">)</a>    <a id="987" class="Symbol">=</a> <a id="989" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="994" class="Symbol">(</a><a id="995" href="Data.These.Base.html#973" class="Bound">g</a> <a id="997" href="Data.These.Base.html#981" class="Bound">b</a><a id="998" class="Symbol">)</a>
<a id="1000" href="Data.These.Base.html#880" class="Function">map</a> <a id="1004" href="Data.These.Base.html#1004" class="Bound">f</a> <a id="1006" href="Data.These.Base.html#1006" class="Bound">g</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1015" href="Data.These.Base.html#1015" class="Bound">a</a> <a id="1017" href="Data.These.Base.html#1017" class="Bound">b</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Data.These.Base.html#1004" class="Bound">f</a> <a id="1031" href="Data.These.Base.html#1015" class="Bound">a</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Data.These.Base.html#1006" class="Bound">g</a> <a id="1037" href="Data.These.Base.html#1017" class="Bound">b</a><a id="1038" class="Symbol">)</a>

<a id="map₁"></a><a id="1041" href="Data.These.Base.html#1041" class="Function">map₁</a> <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.These.Base.html#1049" class="Bound">f</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Data.These.Base.html#501" class="Generalizable">B</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1068" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1070" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1080" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1082" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1084" href="Data.These.Base.html#1041" class="Function">map₁</a> <a id="1089" href="Data.These.Base.html#1089" class="Bound">f</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Data.These.Base.html#880" class="Function">map</a> <a id="1097" href="Data.These.Base.html#1089" class="Bound">f</a> <a id="1099" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1103" href="Data.These.Base.html#1103" class="Function">map₂</a> <a id="1108" class="Symbol">:</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Data.These.Base.html#1111" class="Bound">g</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1130" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1132" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1142" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1144" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1146" href="Data.These.Base.html#1103" class="Function">map₂</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Data.These.Base.html#880" class="Function">map</a> <a id="1157" href="Function.Base.html#704" class="Function">id</a>

<a id="1161" class="Comment">-- fold</a>

<a id="fold"></a><a id="1170" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">→</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1193" class="Symbol">)</a> <a id="1195" class="Symbol">→</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1217" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1219" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1225" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1230" href="Data.These.Base.html#1230" class="Bound">l</a> <a id="1232" href="Data.These.Base.html#1232" class="Bound">r</a> <a id="1234" href="Data.These.Base.html#1234" class="Bound">lr</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1243" href="Data.These.Base.html#1243" class="Bound">a</a><a id="1244" class="Symbol">)</a>    <a id="1249" class="Symbol">=</a> <a id="1251" href="Data.These.Base.html#1230" class="Bound">l</a> <a id="1253" href="Data.These.Base.html#1243" class="Bound">a</a>
<a id="1255" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1260" href="Data.These.Base.html#1260" class="Bound">l</a> <a id="1262" href="Data.These.Base.html#1262" class="Bound">r</a> <a id="1264" href="Data.These.Base.html#1264" class="Bound">lr</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1273" href="Data.These.Base.html#1273" class="Bound">b</a><a id="1274" class="Symbol">)</a>    <a id="1279" class="Symbol">=</a> <a id="1281" href="Data.These.Base.html#1262" class="Bound">r</a> <a id="1283" href="Data.These.Base.html#1273" class="Bound">b</a>
<a id="1285" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1290" href="Data.These.Base.html#1290" class="Bound">l</a> <a id="1292" href="Data.These.Base.html#1292" class="Bound">r</a> <a id="1294" href="Data.These.Base.html#1294" class="Bound">lr</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1304" href="Data.These.Base.html#1304" class="Bound">a</a> <a id="1306" href="Data.These.Base.html#1306" class="Bound">b</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Data.These.Base.html#1294" class="Bound">lr</a> <a id="1314" href="Data.These.Base.html#1304" class="Bound">a</a> <a id="1316" href="Data.These.Base.html#1306" class="Bound">b</a>

<a id="foldWithDefaults"></a><a id="1319" href="Data.These.Base.html#1319" class="Function">foldWithDefaults</a> <a id="1336" class="Symbol">:</a> <a id="1338" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1344" class="Symbol">→</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1366" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1368" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1374" href="Data.These.Base.html#1319" class="Function">foldWithDefaults</a> <a id="1391" href="Data.These.Base.html#1391" class="Bound">a</a> <a id="1393" href="Data.These.Base.html#1393" class="Bound">b</a> <a id="1395" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Function.Base.html#1657" class="Function">flip</a> <a id="1411" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1414" href="Data.These.Base.html#1393" class="Bound">b</a><a id="1415" class="Symbol">)</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1421" href="Data.These.Base.html#1391" class="Bound">a</a><a id="1422" class="Symbol">)</a> <a id="1424" href="Data.These.Base.html#1395" class="Bound">lr</a>

<a id="1428" class="Comment">-- swap</a>

<a id="swap"></a><a id="1437" href="Data.These.Base.html#1437" class="Function">swap</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1450" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1452" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1462" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1464" href="Data.These.Base.html#487" class="Generalizable">A</a>
<a id="1466" href="Data.These.Base.html#1437" class="Function">swap</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1478" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1483" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Function.Base.html#1657" class="Function">flip</a> <a id="1494" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="1499" class="Symbol">)</a>

<a id="1502" class="Comment">-- align</a>

<a id="alignWith"></a><a id="1512" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1522" class="Symbol">:</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1531" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1533" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Data.These.Base.html#543" class="Generalizable">E</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">→</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1549" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1551" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Data.These.Base.html#557" class="Generalizable">F</a><a id="1556" class="Symbol">)</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1566" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1568" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1578" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1580" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1590" href="Data.These.Base.html#543" class="Generalizable">E</a> <a id="1592" href="Data.These.Base.html#557" class="Generalizable">F</a>
<a id="1594" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1604" href="Data.These.Base.html#1604" class="Bound">f</a> <a id="1606" href="Data.These.Base.html#1606" class="Bound">g</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1614" href="Data.These.Base.html#1614" class="Bound">a</a><a id="1615" class="Symbol">)</a>    <a id="1620" class="Symbol">(</a><a id="1621" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1626" href="Data.These.Base.html#1626" class="Bound">c</a><a id="1627" class="Symbol">)</a>    <a id="1632" class="Symbol">=</a> <a id="1634" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Data.These.Base.html#1604" class="Bound">f</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1649" href="Data.These.Base.html#1614" class="Bound">a</a> <a id="1651" href="Data.These.Base.html#1626" class="Bound">c</a><a id="1652" class="Symbol">))</a>
<a id="1655" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1665" href="Data.These.Base.html#1665" class="Bound">f</a> <a id="1667" href="Data.These.Base.html#1667" class="Bound">g</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1675" href="Data.These.Base.html#1675" class="Bound">a</a><a id="1676" class="Symbol">)</a>    <a id="1681" class="Symbol">(</a><a id="1682" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1687" href="Data.These.Base.html#1687" class="Bound">d</a><a id="1688" class="Symbol">)</a>    <a id="1693" class="Symbol">=</a> <a id="1695" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Data.These.Base.html#1665" class="Bound">f</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1710" href="Data.These.Base.html#1675" class="Bound">a</a><a id="1711" class="Symbol">))</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Data.These.Base.html#1667" class="Bound">g</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1723" href="Data.These.Base.html#1687" class="Bound">d</a><a id="1724" class="Symbol">))</a>
<a id="1727" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1737" href="Data.These.Base.html#1737" class="Bound">f</a> <a id="1739" href="Data.These.Base.html#1739" class="Bound">g</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1747" href="Data.These.Base.html#1747" class="Bound">a</a><a id="1748" class="Symbol">)</a>    <a id="1753" class="Symbol">(</a><a id="1754" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1760" href="Data.These.Base.html#1760" class="Bound">c</a> <a id="1762" href="Data.These.Base.html#1762" class="Bound">d</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Data.These.Base.html#1737" class="Bound">f</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1783" href="Data.These.Base.html#1747" class="Bound">a</a> <a id="1785" href="Data.These.Base.html#1760" class="Bound">c</a><a id="1786" class="Symbol">))</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Data.These.Base.html#1739" class="Bound">g</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1798" href="Data.These.Base.html#1762" class="Bound">d</a><a id="1799" class="Symbol">))</a>
<a id="1802" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1812" href="Data.These.Base.html#1812" class="Bound">f</a> <a id="1814" href="Data.These.Base.html#1814" class="Bound">g</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1822" href="Data.These.Base.html#1822" class="Bound">b</a><a id="1823" class="Symbol">)</a>    <a id="1828" class="Symbol">(</a><a id="1829" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1834" href="Data.These.Base.html#1834" class="Bound">c</a><a id="1835" class="Symbol">)</a>    <a id="1840" class="Symbol">=</a> <a id="1842" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Data.These.Base.html#1812" class="Bound">f</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1857" href="Data.These.Base.html#1834" class="Bound">c</a><a id="1858" class="Symbol">))</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Data.These.Base.html#1814" class="Bound">g</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1870" href="Data.These.Base.html#1822" class="Bound">b</a><a id="1871" class="Symbol">))</a>
<a id="1874" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1884" href="Data.These.Base.html#1884" class="Bound">f</a> <a id="1886" href="Data.These.Base.html#1886" class="Bound">g</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1894" href="Data.These.Base.html#1894" class="Bound">b</a><a id="1895" class="Symbol">)</a>    <a id="1900" class="Symbol">(</a><a id="1901" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1906" href="Data.These.Base.html#1906" class="Bound">d</a><a id="1907" class="Symbol">)</a>    <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1919" class="Symbol">(</a><a id="1920" href="Data.These.Base.html#1886" class="Bound">g</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1929" href="Data.These.Base.html#1894" class="Bound">b</a> <a id="1931" href="Data.These.Base.html#1906" class="Bound">d</a><a id="1932" class="Symbol">))</a>
<a id="1935" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1945" href="Data.These.Base.html#1945" class="Bound">f</a> <a id="1947" href="Data.These.Base.html#1947" class="Bound">g</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1955" href="Data.These.Base.html#1955" class="Bound">b</a><a id="1956" class="Symbol">)</a>    <a id="1961" class="Symbol">(</a><a id="1962" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1968" href="Data.These.Base.html#1968" class="Bound">c</a> <a id="1970" href="Data.These.Base.html#1970" class="Bound">d</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Data.These.Base.html#1945" class="Bound">f</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1990" href="Data.These.Base.html#1968" class="Bound">c</a><a id="1991" class="Symbol">))</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Data.These.Base.html#1947" class="Bound">g</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2004" href="Data.These.Base.html#1955" class="Bound">b</a> <a id="2006" href="Data.These.Base.html#1970" class="Bound">d</a><a id="2007" class="Symbol">))</a>
<a id="2010" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2020" href="Data.These.Base.html#2020" class="Bound">f</a> <a id="2022" href="Data.These.Base.html#2022" class="Bound">g</a> <a id="2024" class="Symbol">(</a><a id="2025" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2031" href="Data.These.Base.html#2031" class="Bound">a</a> <a id="2033" href="Data.These.Base.html#2033" class="Bound">b</a><a id="2034" class="Symbol">)</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2042" href="Data.These.Base.html#2042" class="Bound">c</a><a id="2043" class="Symbol">)</a>    <a id="2048" class="Symbol">=</a> <a id="2050" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Data.These.Base.html#2020" class="Bound">f</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2066" href="Data.These.Base.html#2031" class="Bound">a</a> <a id="2068" href="Data.These.Base.html#2042" class="Bound">c</a><a id="2069" class="Symbol">))</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Data.These.Base.html#2022" class="Bound">g</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2081" href="Data.These.Base.html#2033" class="Bound">b</a><a id="2082" class="Symbol">))</a>
<a id="2085" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2095" href="Data.These.Base.html#2095" class="Bound">f</a> <a id="2097" href="Data.These.Base.html#2097" class="Bound">g</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2106" href="Data.These.Base.html#2106" class="Bound">a</a> <a id="2108" href="Data.These.Base.html#2108" class="Bound">b</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="2117" href="Data.These.Base.html#2117" class="Bound">d</a><a id="2118" class="Symbol">)</a>    <a id="2123" class="Symbol">=</a> <a id="2125" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.These.Base.html#2095" class="Bound">f</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2140" href="Data.These.Base.html#2106" class="Bound">a</a><a id="2141" class="Symbol">))</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Data.These.Base.html#2097" class="Bound">g</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2154" href="Data.These.Base.html#2108" class="Bound">b</a> <a id="2156" href="Data.These.Base.html#2117" class="Bound">d</a><a id="2157" class="Symbol">))</a>
<a id="2160" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2170" href="Data.These.Base.html#2170" class="Bound">f</a> <a id="2172" href="Data.These.Base.html#2172" class="Bound">g</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2181" href="Data.These.Base.html#2181" class="Bound">a</a> <a id="2183" href="Data.These.Base.html#2183" class="Bound">b</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2193" href="Data.These.Base.html#2193" class="Bound">c</a> <a id="2195" href="Data.These.Base.html#2195" class="Bound">d</a><a id="2196" class="Symbol">)</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Data.These.Base.html#2170" class="Bound">f</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2216" href="Data.These.Base.html#2181" class="Bound">a</a> <a id="2218" href="Data.These.Base.html#2193" class="Bound">c</a><a id="2219" class="Symbol">))</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Data.These.Base.html#2172" class="Bound">g</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2232" href="Data.These.Base.html#2183" class="Bound">b</a> <a id="2234" href="Data.These.Base.html#2195" class="Bound">d</a><a id="2235" class="Symbol">))</a>

<a id="align"></a><a id="2239" href="Data.These.Base.html#2239" class="Function">align</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2253" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="2255" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2265" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="2267" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="2269" class="Symbol">→</a> <a id="2271" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2284" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="2286" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2296" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="2298" href="Data.These.Base.html#529" class="Generalizable">D</a><a id="2299" class="Symbol">)</a>
<a id="2301" href="Data.These.Base.html#2239" class="Function">align</a> <a id="2307" class="Symbol">=</a> <a id="2309" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2319" href="Function.Base.html#704" class="Function">id</a> <a id="2322" href="Function.Base.html#704" class="Function">id</a>
</pre></body></html>


==> anc/html/Data.Unit.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type and the total relation on unit</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">module</a> <a id="280" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="295" class="Keyword">where</a>

<a id="302" class="Comment">------------------------------------------------------------------------</a>
<a id="375" class="Comment">-- A unit type defined as a record type</a>

<a id="416" class="Comment">-- Note that by default the unit type is not universe polymorphic as it</a>
<a id="488" class="Comment">-- often results in unsolved metas. See `Data.Unit.Polymorphic` for a</a>
<a id="558" class="Comment">-- universe polymorphic variant.</a>

<a id="592" class="Comment">-- Note also that the name of this type is &quot;\top&quot;, not T.</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="681" class="Keyword">public</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="698" class="Symbol">;</a> <a id="700" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="702" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Unit.Polymorphic.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A universe polymorphic unit type, as a Lift of the Level 0 one.</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="363" class="Symbol">;</a> <a id="365" href="Level.html#409" class="Record">Lift</a><a id="369" class="Symbol">;</a> <a id="371" href="Level.html#466" class="InductiveConstructor">lift</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">import</a> <a id="384" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="399" class="Symbol">as</a> <a id="402" class="Module">⊤</a>

<a id="405" class="Comment">------------------------------------------------------------------------</a>
<a id="478" class="Comment">-- A unit type defined as a synonym</a>

<a id="⊤"></a><a id="515" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="517" class="Symbol">:</a> <a id="519" class="Symbol">{</a><a id="520" href="Data.Unit.Polymorphic.Base.html#520" class="Bound">ℓ</a> <a id="522" class="Symbol">:</a> <a id="524" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="529" class="Symbol">}</a> <a id="531" class="Symbol">→</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" href="Data.Unit.Polymorphic.Base.html#520" class="Bound">ℓ</a>
<a id="539" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="541" class="Symbol">{</a><a id="542" href="Data.Unit.Polymorphic.Base.html#542" class="Bound">ℓ</a><a id="543" class="Symbol">}</a> <a id="545" class="Symbol">=</a> <a id="547" href="Level.html#409" class="Record">Lift</a> <a id="552" href="Data.Unit.Polymorphic.Base.html#542" class="Bound">ℓ</a> <a id="554" href="Agda.Builtin.Unit.html#175" class="Record">⊤.⊤</a>

<a id="tt"></a><a id="559" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="562" class="Symbol">:</a> <a id="564" class="Symbol">{</a><a id="565" href="Data.Unit.Polymorphic.Base.html#565" class="Bound">ℓ</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="574" class="Symbol">}</a> <a id="576" class="Symbol">→</a> <a id="578" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="580" class="Symbol">{</a><a id="581" href="Data.Unit.Polymorphic.Base.html#565" class="Bound">ℓ</a><a id="582" class="Symbol">}</a>
<a id="584" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="587" class="Symbol">=</a> <a id="589" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="594" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">⊤.tt</a>
</pre></body></html>


==> anc/html/Data.Unit.Polymorphic.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the polymorphic unit type</a>
<a id="149" class="Comment">-- Defines Decidable Equality and Decidable Ordering as well</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">module</a> <a id="336" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Level.html" class="Module">Level</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="406" class="Symbol">)</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="447" class="Symbol">;</a> <a id="449" href="Function.Bundles.html#14546" class="Function">mk↔</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="484" class="Keyword">using</a> <a id="490" class="Symbol">(</a><a id="491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="562" class="Keyword">renaming</a> <a id="571" class="Symbol">(</a><a id="572" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="574" class="Symbol">to</a> <a id="577" class="Record">⊤*</a><a id="579" class="Symbol">)</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="628" class="Symbol">;</a> <a id="630" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="723" class="Keyword">using</a> <a id="729" class="Symbol">(</a><a id="730" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="747" class="Symbol">;</a> <a id="749" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="757" class="Symbol">;</a> <a id="759" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="764" class="Symbol">;</a> <a id="766" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="776" class="Symbol">;</a> <a id="778" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="791" class="Symbol">)</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="834" class="Keyword">using</a> <a id="840" class="Symbol">(</a><a id="841" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="851" class="Symbol">;</a> <a id="853" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="881" class="Symbol">;</a> <a id="883" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="966" class="Symbol">;</a> <a id="968" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="981" class="Symbol">;</a> <a id="983" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1047" class="Keyword">using</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1070" class="Symbol">)</a>
<a id="1072" class="Keyword">open</a> <a id="1077" class="Keyword">import</a> <a id="1084" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1135" class="Keyword">using</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1159" class="Symbol">;</a> <a id="1161" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="1174" class="Symbol">)</a>

<a id="1177" class="Keyword">private</a>
  <a id="1187" class="Keyword">variable</a>
    <a id="1200" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1211" class="Comment">------------------------------------------------------------------------</a>
<a id="1284" class="Comment">-- Equality</a>
<a id="1296" class="Comment">------------------------------------------------------------------------</a>

<a id="1370" class="Keyword">infix</a> <a id="1376" class="Number">4</a> <a id="1378" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1383" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1410" class="Symbol">{</a><a id="1411" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1412" class="Symbol">})</a>
<a id="1415" class="Symbol">_</a> <a id="1417" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">≟</a> <a id="1419" class="Symbol">_</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1433" href="Data.Unit.Polymorphic.Properties.html#1433" class="Function">≡-setoid</a> <a id="1442" class="Symbol">:</a> <a id="1444" class="Symbol">∀</a> <a id="1446" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1457" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a> <a id="1459" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a>
<a id="1461" href="Data.Unit.Polymorphic.Properties.html#1433" class="Function">≡-setoid</a> <a id="1470" class="Symbol">_</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1481" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

<a id="≡-decSetoid"></a><a id="1484" href="Data.Unit.Polymorphic.Properties.html#1484" class="Function">≡-decSetoid</a> <a id="1496" class="Symbol">:</a> <a id="1498" class="Symbol">∀</a> <a id="1500" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1514" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a> <a id="1516" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a>
<a id="1518" href="Data.Unit.Polymorphic.Properties.html#1484" class="Function">≡-decSetoid</a> <a id="1530" class="Symbol">_</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="1544" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>

<a id="1549" class="Comment">------------------------------------------------------------------------</a>
<a id="1622" class="Comment">-- Ordering</a>
<a id="1634" class="Comment">------------------------------------------------------------------------</a>

<a id="≡-total"></a><a id="1708" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">A</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1733" class="Symbol">}}</a> <a id="1736" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1740" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a> <a id="1748" class="Symbol">_</a> <a id="1750" class="Symbol">_</a> <a id="1752" class="Symbol">=</a> <a id="1754" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1765" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1791" class="Symbol">{</a><a id="1792" class="Argument">A</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1798" class="Symbol">{</a><a id="1799" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1800" class="Symbol">}}</a> <a id="1803" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1811" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a> <a id="1821" href="Data.Unit.Polymorphic.Properties.html#1821" class="Bound">p</a> <a id="1823" class="Symbol">_</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Data.Unit.Polymorphic.Properties.html#1821" class="Bound">p</a>

<a id="1830" class="Comment">------------------------------------------------------------------------</a>
<a id="1903" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1918" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="1931" class="Symbol">:</a> <a id="1933" class="Symbol">∀</a> <a id="1935" href="Data.Unit.Polymorphic.Properties.html#1935" class="Bound">ℓ</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Data.Unit.Polymorphic.Properties.html#1935" class="Bound">ℓ</a><a id="1952" class="Symbol">}</a> <a id="1954" class="Symbol">{_}</a> <a id="1958" class="Symbol">{</a><a id="1959" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="1960" class="Symbol">}</a> <a id="1962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1966" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1970" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="1983" href="Data.Unit.Polymorphic.Properties.html#1983" class="Bound">ℓ</a> <a id="1985" class="Symbol">=</a> <a id="1987" class="Keyword">record</a>
  <a id="1996" class="Symbol">{</a> <a id="1998" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="2030" class="Symbol">;</a> <a id="2032" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2046" class="Symbol">=</a> <a id="2048" class="Symbol">λ</a> <a id="2050" href="Data.Unit.Polymorphic.Properties.html#2050" class="Bound">x</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Data.Unit.Polymorphic.Properties.html#2050" class="Bound">x</a>
  <a id="2058" class="Symbol">;</a> <a id="2060" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2074" class="Symbol">=</a> <a id="2076" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="2084" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="2087" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2104" class="Symbol">:</a> <a id="2106" class="Symbol">∀</a> <a id="2108" href="Data.Unit.Polymorphic.Properties.html#2108" class="Bound">ℓ</a> <a id="2110" class="Symbol">→</a> <a id="2112" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2127" class="Symbol">{</a><a id="2128" href="Data.Unit.Polymorphic.Properties.html#2108" class="Bound">ℓ</a><a id="2129" class="Symbol">}</a> <a id="2131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2139" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2156" href="Data.Unit.Polymorphic.Properties.html#2156" class="Bound">ℓ</a> <a id="2158" class="Symbol">=</a> <a id="2160" class="Keyword">record</a>
  <a id="2169" class="Symbol">{</a> <a id="2171" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="2182" class="Symbol">=</a> <a id="2184" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="2197" href="Data.Unit.Polymorphic.Properties.html#2156" class="Bound">ℓ</a>
  <a id="2201" class="Symbol">;</a> <a id="2203" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="2214" class="Symbol">=</a> <a id="2216" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a>
  <a id="2228" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="2231" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2246" class="Symbol">:</a> <a id="2248" class="Symbol">∀</a> <a id="2250" href="Data.Unit.Polymorphic.Properties.html#2250" class="Bound">ℓ</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="2267" class="Symbol">{</a><a id="2268" href="Data.Unit.Polymorphic.Properties.html#2250" class="Bound">ℓ</a><a id="2269" class="Symbol">}</a> <a id="2271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2279" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2294" href="Data.Unit.Polymorphic.Properties.html#2294" class="Bound">ℓ</a> <a id="2296" class="Symbol">=</a> <a id="2298" class="Keyword">record</a>
  <a id="2307" class="Symbol">{</a> <a id="2309" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2343" href="Data.Unit.Polymorphic.Properties.html#2294" class="Bound">ℓ</a>
  <a id="2347" class="Symbol">;</a> <a id="2349" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="2364" class="Symbol">=</a> <a id="2366" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a>
  <a id="2376" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="2379" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" href="Data.Unit.Polymorphic.Properties.html#2401" class="Bound">ℓ</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="2421" class="Symbol">{</a><a id="2422" href="Data.Unit.Polymorphic.Properties.html#2401" class="Bound">ℓ</a><a id="2423" class="Symbol">}</a> <a id="2425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2433" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="2451" href="Data.Unit.Polymorphic.Properties.html#2451" class="Bound">ℓ</a> <a id="2453" class="Symbol">=</a> <a id="2455" class="Keyword">record</a>
  <a id="2464" class="Symbol">{</a> <a id="2466" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2496" href="Data.Unit.Polymorphic.Properties.html#2451" class="Bound">ℓ</a>
  <a id="2500" class="Symbol">;</a> <a id="2502" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="2515" class="Symbol">=</a> <a id="2517" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>
  <a id="2523" class="Symbol">;</a> <a id="2525" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="2538" class="Symbol">=</a> <a id="2540" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>
  <a id="2546" class="Symbol">}</a>

<a id="2549" class="Comment">------------------------------------------------------------------------</a>
<a id="2622" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="2634" href="Data.Unit.Polymorphic.Properties.html#2634" class="Function">≡-preorder</a> <a id="2645" class="Symbol">:</a> <a id="2647" class="Symbol">∀</a> <a id="2649" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="2662" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2664" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2666" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a>
<a id="2668" href="Data.Unit.Polymorphic.Properties.html#2634" class="Function">≡-preorder</a> <a id="2679" href="Data.Unit.Polymorphic.Properties.html#2679" class="Bound">ℓ</a> <a id="2681" class="Symbol">=</a> <a id="2683" class="Keyword">record</a>
  <a id="2692" class="Symbol">{</a> <a id="2694" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="2720" href="Data.Unit.Polymorphic.Properties.html#2679" class="Bound">ℓ</a>
  <a id="2724" class="Symbol">}</a>

<a id="≡-poset"></a><a id="2727" href="Data.Unit.Polymorphic.Properties.html#2727" class="Function">≡-poset</a> <a id="2735" class="Symbol">:</a> <a id="2737" class="Symbol">∀</a> <a id="2739" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2749" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2751" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2753" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a>
<a id="2755" href="Data.Unit.Polymorphic.Properties.html#2727" class="Function">≡-poset</a> <a id="2763" href="Data.Unit.Polymorphic.Properties.html#2763" class="Bound">ℓ</a> <a id="2765" class="Symbol">=</a> <a id="2767" class="Keyword">record</a>
  <a id="2776" class="Symbol">{</a> <a id="2778" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2812" href="Data.Unit.Polymorphic.Properties.html#2763" class="Bound">ℓ</a>
  <a id="2816" class="Symbol">}</a>

<a id="≡-totalOrder"></a><a id="2819" href="Data.Unit.Polymorphic.Properties.html#2819" class="Function">≡-totalOrder</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">∀</a> <a id="2836" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="2851" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2853" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2855" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a>
<a id="2857" href="Data.Unit.Polymorphic.Properties.html#2819" class="Function">≡-totalOrder</a> <a id="2870" href="Data.Unit.Polymorphic.Properties.html#2870" class="Bound">ℓ</a> <a id="2872" class="Symbol">=</a> <a id="2874" class="Keyword">record</a>
  <a id="2883" class="Symbol">{</a> <a id="2885" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2915" href="Data.Unit.Polymorphic.Properties.html#2870" class="Bound">ℓ</a>
  <a id="2919" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2922" href="Data.Unit.Polymorphic.Properties.html#2922" class="Function">≡-decTotalOrder</a> <a id="2938" class="Symbol">:</a> <a id="2940" class="Symbol">∀</a> <a id="2942" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="2960" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2962" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2964" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a>
<a id="2966" href="Data.Unit.Polymorphic.Properties.html#2922" class="Function">≡-decTotalOrder</a> <a id="2982" href="Data.Unit.Polymorphic.Properties.html#2982" class="Bound">ℓ</a> <a id="2984" class="Symbol">=</a> <a id="2986" class="Keyword">record</a>
  <a id="2995" class="Symbol">{</a> <a id="2997" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="3033" href="Data.Unit.Polymorphic.Properties.html#2982" class="Bound">ℓ</a>
  <a id="3037" class="Symbol">}</a>

<a id="⊤↔⊤*"></a><a id="3040" href="Data.Unit.Polymorphic.Properties.html#3040" class="Function">⊤↔⊤*</a> <a id="3045" class="Symbol">:</a> <a id="3047" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="3051" class="Symbol">}</a> <a id="3053" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3055" href="Data.Unit.Polymorphic.Properties.html#577" class="Record">⊤*</a>
<a id="3058" href="Data.Unit.Polymorphic.Properties.html#3040" class="Function">⊤↔⊤*</a> <a id="3063" class="Symbol">=</a> <a id="3065" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="3069" class="Symbol">((λ</a> <a id="3073" href="Data.Unit.Polymorphic.Properties.html#3073" class="Bound">_</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3081" class="Symbol">)</a> <a id="3083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3085" class="Symbol">(λ</a> <a id="3088" href="Data.Unit.Polymorphic.Properties.html#3088" class="Bound">_</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3096" class="Symbol">))</a>
</pre></body></html>


==> anc/html/Data.Unit.Polymorphic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The universe polymorphic unit type and the total relation on unit</a>
<a id="175" class="Comment">------------------------------------------------------------------------</a>

<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">OPTIONS</a> <a id="261" class="Pragma">--cubical-compatible</a> <a id="282" class="Pragma">--safe</a> <a id="289" class="Symbol">#-}</a>

<a id="294" class="Keyword">module</a> <a id="301" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Comment">------------------------------------------------------------------------</a>
<a id="403" class="Comment">-- Re-export contents of Base module</a>

<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="480" class="Keyword">public</a>

<a id="488" class="Comment">------------------------------------------------------------------------</a>
<a id="561" class="Comment">-- Re-export query operations</a>

<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="637" class="Keyword">public</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a><a id="654" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Unit.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the unit type</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="328" class="Symbol">)</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Level.html" class="Module">Level</a> <a id="385" class="Keyword">using</a> <a id="391" class="Symbol">(</a><a id="392" href="Level.html#521" class="Function">0ℓ</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="447" class="Symbol">;</a> <a id="449" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="458" class="Symbol">;</a> <a id="460" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="465" class="Symbol">;</a> <a id="467" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="540" class="Symbol">;</a> <a id="542" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="556" class="Symbol">;</a> <a id="558" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="570" class="Symbol">;</a> <a id="572" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="655" class="Symbol">;</a> <a id="657" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="662" class="Symbol">;</a> <a id="664" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">(</a><a id="743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="746" class="Symbol">;</a> <a id="748" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="752" class="Symbol">;</a> <a id="754" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="824" class="Keyword">using</a> <a id="830" class="Symbol">(</a><a id="831" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="863" class="Symbol">)</a>
<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="919" class="Symbol">)</a>
<a id="921" class="Keyword">open</a> <a id="926" class="Keyword">import</a> <a id="933" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="961" class="Keyword">using</a> <a id="967" class="Symbol">(</a><a id="968" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="978" class="Symbol">)</a>


<a id="982" class="Comment">------------------------------------------------------------------------</a>
<a id="1055" class="Comment">-- Irrelevancy</a>

<a id="⊤-irrelevant"></a><a id="1071" href="Data.Unit.Properties.html#1071" class="Function">⊤-irrelevant</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1097" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1099" href="Data.Unit.Properties.html#1071" class="Function">⊤-irrelevant</a> <a id="1112" class="Symbol">_</a> <a id="1114" class="Symbol">_</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1124" class="Comment">------------------------------------------------------------------------</a>
<a id="1197" class="Comment">-- Equality</a>

<a id="1210" class="Keyword">infix</a> <a id="1216" class="Number">4</a> <a id="1218" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1223" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1247" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1249" class="Symbol">_</a> <a id="1251" href="Data.Unit.Properties.html#1223" class="Function Operator">≟</a> <a id="1253" class="Symbol">_</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1261" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1267" href="Data.Unit.Properties.html#1267" class="Function">≡-setoid</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1285" href="Level.html#521" class="Function">0ℓ</a> <a id="1288" href="Level.html#521" class="Function">0ℓ</a>
<a id="1291" href="Data.Unit.Properties.html#1267" class="Function">≡-setoid</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1309" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="≡-decSetoid"></a><a id="1312" href="Data.Unit.Properties.html#1312" class="Function">≡-decSetoid</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1336" href="Level.html#521" class="Function">0ℓ</a> <a id="1339" href="Level.html#521" class="Function">0ℓ</a>
<a id="1342" href="Data.Unit.Properties.html#1312" class="Function">≡-decSetoid</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="1366" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>

<a id="1371" class="Comment">------------------------------------------------------------------------</a>
<a id="1444" class="Comment">-- Relational properties</a>

<a id="≡-total"></a><a id="1470" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1486" class="Symbol">{</a><a id="1487" class="Argument">A</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1492" class="Symbol">}</a> <a id="1494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1498" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a> <a id="1506" class="Symbol">_</a> <a id="1508" class="Symbol">_</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1517" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1523" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1549" class="Symbol">{</a><a id="1550" class="Argument">A</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1555" class="Symbol">}</a> <a id="1557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1565" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a> <a id="1575" href="Data.Unit.Properties.html#1575" class="Bound">eq</a> <a id="1578" class="Symbol">_</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Data.Unit.Properties.html#1575" class="Bound">eq</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1674" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1700" class="Symbol">{</a><a id="1701" class="Argument">A</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1706" class="Symbol">}</a> <a id="1708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1716" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a> <a id="1729" class="Symbol">=</a> <a id="1731" class="Keyword">record</a>
  <a id="1740" class="Symbol">{</a> <a id="1742" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="1774" class="Symbol">;</a> <a id="1776" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1790" class="Symbol">=</a> <a id="1792" class="Symbol">λ</a> <a id="1794" href="Data.Unit.Properties.html#1794" class="Bound">x</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Data.Unit.Properties.html#1794" class="Bound">x</a>
  <a id="1802" class="Symbol">;</a> <a id="1804" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1818" class="Symbol">=</a> <a id="1820" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="1828" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="1831" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1865" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1869" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1873" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a> <a id="1890" class="Symbol">=</a> <a id="1892" class="Keyword">record</a>
  <a id="1901" class="Symbol">{</a> <a id="1903" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a>
  <a id="1931" class="Symbol">;</a> <a id="1933" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="1944" class="Symbol">=</a> <a id="1946" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a>
  <a id="1958" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="1961" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="1991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1999" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a> <a id="2014" class="Symbol">=</a> <a id="2016" class="Keyword">record</a>
  <a id="2025" class="Symbol">{</a> <a id="2027" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a>
  <a id="2063" class="Symbol">;</a> <a id="2065" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="2080" class="Symbol">=</a> <a id="2082" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a>
  <a id="2092" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="2095" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="2131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2139" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a> <a id="2157" class="Symbol">=</a> <a id="2159" class="Keyword">record</a>
  <a id="2168" class="Symbol">{</a> <a id="2170" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a>
  <a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="2217" class="Symbol">=</a> <a id="2219" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>
  <a id="2225" class="Symbol">;</a> <a id="2227" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="2240" class="Symbol">=</a> <a id="2242" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>
  <a id="2248" class="Symbol">}</a>

<a id="2251" class="Comment">------------------------------------------------------------------------</a>
<a id="2324" class="Comment">-- Bundles</a>

<a id="≡-poset"></a><a id="2336" href="Data.Unit.Properties.html#2336" class="Function">≡-poset</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2352" href="Level.html#521" class="Function">0ℓ</a> <a id="2355" href="Level.html#521" class="Function">0ℓ</a> <a id="2358" href="Level.html#521" class="Function">0ℓ</a>
<a id="2361" href="Data.Unit.Properties.html#2336" class="Function">≡-poset</a> <a id="2369" class="Symbol">=</a> <a id="2371" class="Keyword">record</a>
  <a id="2380" class="Symbol">{</a> <a id="2382" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a>
  <a id="2418" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2421" href="Data.Unit.Properties.html#2421" class="Function">≡-decTotalOrder</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="2453" href="Level.html#521" class="Function">0ℓ</a> <a id="2456" href="Level.html#521" class="Function">0ℓ</a> <a id="2459" href="Level.html#521" class="Function">0ℓ</a>
<a id="2462" href="Data.Unit.Properties.html#2421" class="Function">≡-decTotalOrder</a> <a id="2478" class="Symbol">=</a> <a id="2480" class="Keyword">record</a>
  <a id="2489" class="Symbol">{</a> <a id="2491" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a>
  <a id="2529" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Data.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type, Level-monomorphic version</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="286" class="Keyword">where</a>

<a id="293" class="Comment">------------------------------------------------------------------------</a>
<a id="366" class="Comment">-- Re-export contents of base module</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="431" class="Keyword">public</a>

<a id="439" class="Comment">------------------------------------------------------------------------</a>
<a id="512" class="Comment">-- Re-export query operations</a>

<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="576" class="Keyword">public</a>
  <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a><a id="595" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Data.Vec.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors, basic types and operations</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="319" class="Keyword">using</a> <a id="325" class="Symbol">(</a><a id="326" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="343" class="Symbol">;</a> <a id="345" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="412" class="Keyword">using</a> <a id="418" class="Symbol">(</a><a id="419" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="422" class="Symbol">;</a> <a id="424" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="462" class="Symbol">as</a> <a id="465" class="Module">List</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Product</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Product.Base.html#852" class="Function">∃</a><a id="532" class="Symbol">;</a> <a id="534" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="536" class="Symbol">;</a> <a id="538" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="541" class="Symbol">;</a> <a id="543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="553" class="Symbol">;</a> <a id="555" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="590" class="Symbol">as</a> <a id="593" class="Module">These</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Data.These.Base.html#573" class="Datatype">These</a><a id="611" class="Symbol">;</a> <a id="613" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="623" class="Symbol">;</a> <a id="625" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="630" class="Symbol">)</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Function.Base.html" class="Module">Function.Base</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Function.Base.html#725" class="Function">const</a><a id="670" class="Symbol">;</a> <a id="672" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="676" class="Symbol">;</a> <a id="678" href="Function.Base.html#704" class="Function">id</a><a id="680" class="Symbol">;</a> <a id="682" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="685" class="Symbol">;</a> <a id="687" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Level.html" class="Module">Level</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="802" class="Symbol">;</a> <a id="804" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="854" class="Keyword">using</a> <a id="860" class="Symbol">(</a><a id="861" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="865" class="Symbol">;</a> <a id="867" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="869" class="Symbol">)</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="898" class="Keyword">using</a> <a id="904" class="Symbol">(</a><a id="905" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="909" class="Symbol">;</a> <a id="911" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="920" class="Symbol">)</a>

<a id="923" class="Keyword">private</a>
  <a id="933" class="Keyword">variable</a>
    <a id="946" href="Data.Vec.Base.html#946" class="Generalizable">a</a> <a id="948" href="Data.Vec.Base.html#948" class="Generalizable">b</a> <a id="950" href="Data.Vec.Base.html#950" class="Generalizable">c</a> <a id="952" href="Data.Vec.Base.html#952" class="Generalizable">p</a> <a id="954" class="Symbol">:</a> <a id="956" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="966" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="968" class="Symbol">:</a> <a id="970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="974" href="Data.Vec.Base.html#946" class="Generalizable">a</a>
    <a id="980" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="982" class="Symbol">:</a> <a id="984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="988" href="Data.Vec.Base.html#948" class="Generalizable">b</a>
    <a id="994" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1002" href="Data.Vec.Base.html#950" class="Generalizable">c</a>
    <a id="1008" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="1010" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1017" class="Comment">------------------------------------------------------------------------</a>
<a id="1090" class="Comment">-- Types</a>

<a id="1100" class="Keyword">infixr</a> <a id="1107" class="Number">5</a> <a id="1109" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a>

<a id="1114" class="Keyword">data</a> <a id="Vec"></a><a id="1119" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1132" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="1133" class="Symbol">)</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1145" href="Data.Vec.Base.html#1132" class="Bound">a</a> <a id="1147" class="Keyword">where</a>
  <a id="Vec.[]"></a><a id="1155" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>  <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1165" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1167" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="Vec._∷_"></a><a id="1174" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">∀</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Vec.Base.html#1183" class="Bound">x</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Data.Vec.Base.html#1124" class="Bound">A</a><a id="1188" class="Symbol">)</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Data.Vec.Base.html#1191" class="Bound">xs</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1200" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1202" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1211" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1218" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1219" class="Symbol">)</a>

<a id="1222" class="Keyword">infix</a> <a id="1228" class="Number">4</a> <a id="1230" href="Data.Vec.Base.html#1243" class="Datatype Operator">_[_]=_</a>

<a id="1238" class="Keyword">data</a> <a id="_[_]=_"></a><a id="1243" href="Data.Vec.Base.html#1243" class="Datatype Operator">_[_]=_</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1259" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1268" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1270" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1278" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1290" href="Data.Vec.Base.html#1259" class="Bound">a</a> <a id="1292" class="Keyword">where</a>
  <a id="_[_]=_.here"></a><a id="1300" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>  <a id="1306" class="Symbol">:</a> <a id="1308" class="Symbol">∀</a>     <a id="1314" class="Symbol">{</a><a id="1315" href="Data.Vec.Base.html#1315" class="Bound">x</a><a id="1316" class="Symbol">}</a>   <a id="1320" class="Symbol">{</a><a id="1321" href="Data.Vec.Base.html#1321" class="Bound">xs</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1330" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1332" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1333" class="Symbol">}</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Data.Vec.Base.html#1315" class="Bound">x</a> <a id="1339" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1341" href="Data.Vec.Base.html#1321" class="Bound">xs</a> <a id="1344" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1346" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="1351" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1354" href="Data.Vec.Base.html#1315" class="Bound">x</a>
  <a id="_[_]=_.there"></a><a id="1358" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">∀</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Data.Vec.Base.html#1369" class="Bound">i</a><a id="1370" class="Symbol">}</a> <a id="1372" class="Symbol">{</a><a id="1373" href="Data.Vec.Base.html#1373" class="Bound">x</a> <a id="1375" href="Data.Vec.Base.html#1375" class="Bound">y</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1388" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1390" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1391" class="Symbol">}</a>
    <a id="1397" class="Symbol">(</a><a id="1398" href="Data.Vec.Base.html#1398" class="Bound">xs[i]=x</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1411" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1413" href="Data.Vec.Base.html#1369" class="Bound">i</a> <a id="1415" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1418" href="Data.Vec.Base.html#1373" class="Bound">x</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Data.Vec.Base.html#1375" class="Bound">y</a> <a id="1425" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1427" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1430" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1432" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1436" href="Data.Vec.Base.html#1369" class="Bound">i</a> <a id="1438" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1441" href="Data.Vec.Base.html#1373" class="Bound">x</a>

<a id="1444" class="Comment">------------------------------------------------------------------------</a>
<a id="1517" class="Comment">-- Basic operations</a>

<a id="length"></a><a id="1538" href="Data.Vec.Base.html#1538" class="Function">length</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1551" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1553" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1559" href="Data.Vec.Base.html#1538" class="Function">length</a> <a id="1566" class="Symbol">{</a><a id="1567" class="Argument">n</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Data.Vec.Base.html#1571" class="Bound">n</a><a id="1572" class="Symbol">}</a> <a id="1574" class="Symbol">_</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Data.Vec.Base.html#1571" class="Bound">n</a>

<a id="head"></a><a id="1581" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1592" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1594" class="Symbol">(</a><a id="1595" class="Number">1</a> <a id="1597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1599" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="1606" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Data.Vec.Base.html#1612" class="Bound">x</a> <a id="1614" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1616" href="Data.Vec.Base.html#1616" class="Bound">xs</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Data.Vec.Base.html#1612" class="Bound">x</a>

<a id="tail"></a><a id="1625" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1636" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1638" class="Symbol">(</a><a id="1639" class="Number">1</a> <a id="1641" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1643" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1652" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1654" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="1656" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Data.Vec.Base.html#1662" class="Bound">x</a> <a id="1664" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1666" href="Data.Vec.Base.html#1666" class="Bound">xs</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.Vec.Base.html#1666" class="Bound">xs</a>

<a id="lookup"></a><a id="1676" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1683" class="Symbol">:</a> <a id="1685" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1689" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1691" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1699" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="1705" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Data.Vec.Base.html#1713" class="Bound">x</a> <a id="1715" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1717" href="Data.Vec.Base.html#1717" class="Bound">xs</a><a id="1719" class="Symbol">)</a> <a id="1721" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="1729" class="Symbol">=</a> <a id="1731" href="Data.Vec.Base.html#1713" class="Bound">x</a>
<a id="1733" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Data.Vec.Base.html#1741" class="Bound">x</a> <a id="1743" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1745" href="Data.Vec.Base.html#1745" class="Bound">xs</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1754" href="Data.Vec.Base.html#1754" class="Bound">i</a><a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">=</a> <a id="1759" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1766" href="Data.Vec.Base.html#1745" class="Bound">xs</a> <a id="1769" href="Data.Vec.Base.html#1754" class="Bound">i</a>

<a id="iterate"></a><a id="1772" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">∀</a> <a id="1798" href="Data.Vec.Base.html#1798" class="Bound">n</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1806" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1808" href="Data.Vec.Base.html#1798" class="Bound">n</a>
<a id="1810" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1818" href="Data.Vec.Base.html#1818" class="Bound">s</a> <a id="1820" href="Data.Vec.Base.html#1820" class="Bound">z</a> <a id="1822" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1830" class="Symbol">=</a> <a id="1832" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="1835" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1843" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1845" href="Data.Vec.Base.html#1845" class="Bound">z</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1852" href="Data.Vec.Base.html#1852" class="Bound">n</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">=</a> <a id="1857" href="Data.Vec.Base.html#1845" class="Bound">z</a> <a id="1859" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1861" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1869" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1874" href="Data.Vec.Base.html#1845" class="Bound">z</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Data.Vec.Base.html#1852" class="Bound">n</a>

<a id="insertAt"></a><a id="1880" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1895" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1897" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1905" class="Symbol">(</a><a id="1906" class="InductiveConstructor">suc</a> <a id="1910" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1911" class="Symbol">)</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1923" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1925" class="Symbol">(</a><a id="1926" class="InductiveConstructor">suc</a> <a id="1930" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1931" class="Symbol">)</a>
<a id="1933" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1942" href="Data.Vec.Base.html#1942" class="Bound">xs</a>       <a id="1951" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="1960" href="Data.Vec.Base.html#1960" class="Bound">v</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Data.Vec.Base.html#1960" class="Bound">v</a> <a id="1966" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1968" href="Data.Vec.Base.html#1942" class="Bound">xs</a>
<a id="1971" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Data.Vec.Base.html#1981" class="Bound">x</a> <a id="1983" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1985" href="Data.Vec.Base.html#1985" class="Bound">xs</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1994" href="Data.Vec.Base.html#1994" class="Bound">i</a><a id="1995" class="Symbol">)</a>  <a id="1998" href="Data.Vec.Base.html#1998" class="Bound">v</a> <a id="2000" class="Symbol">=</a> <a id="2002" href="Data.Vec.Base.html#1981" class="Bound">x</a> <a id="2004" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2006" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="2015" href="Data.Vec.Base.html#1985" class="Bound">xs</a> <a id="2018" href="Data.Vec.Base.html#1994" class="Bound">i</a> <a id="2020" href="Data.Vec.Base.html#1998" class="Bound">v</a>

<a id="removeAt"></a><a id="2023" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2032" class="Symbol">:</a> <a id="2034" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2038" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2040" class="Symbol">(</a><a id="2041" class="InductiveConstructor">suc</a> <a id="2045" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2054" class="Symbol">(</a><a id="2055" class="InductiveConstructor">suc</a> <a id="2059" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2068" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2070" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2072" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Data.Vec.Base.html#2082" class="Bound">x</a> <a id="2084" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2086" href="Data.Vec.Base.html#2086" class="Bound">xs</a><a id="2088" class="Symbol">)</a>         <a id="2098" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2106" class="Symbol">=</a> <a id="2108" href="Data.Vec.Base.html#2086" class="Bound">xs</a>
<a id="2111" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Data.Vec.Base.html#2121" class="Bound">x</a> <a id="2123" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2125" href="Data.Vec.Base.html#2125" class="Bound">xs</a><a id="2127" class="Symbol">@(_</a> <a id="2131" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2133" class="Symbol">_))</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2142" href="Data.Vec.Base.html#2142" class="Bound">i</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">=</a> <a id="2147" href="Data.Vec.Base.html#2121" class="Bound">x</a> <a id="2149" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2151" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2160" href="Data.Vec.Base.html#2125" class="Bound">xs</a> <a id="2163" href="Data.Vec.Base.html#2142" class="Bound">i</a>

<a id="updateAt"></a><a id="2166" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2175" class="Symbol">:</a> <a id="2177" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2181" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2183" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2191" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2193" class="Symbol">→</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2198" class="Symbol">→</a> <a id="2200" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2209" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2211" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2213" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Data.Vec.Base.html#2223" class="Bound">x</a> <a id="2225" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2227" href="Data.Vec.Base.html#2227" class="Bound">xs</a><a id="2229" class="Symbol">)</a> <a id="2231" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2239" href="Data.Vec.Base.html#2239" class="Bound">f</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Data.Vec.Base.html#2239" class="Bound">f</a> <a id="2245" href="Data.Vec.Base.html#2223" class="Bound">x</a> <a id="2247" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2249" href="Data.Vec.Base.html#2227" class="Bound">xs</a>
<a id="2252" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Data.Vec.Base.html#2262" class="Bound">x</a> <a id="2264" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2266" href="Data.Vec.Base.html#2266" class="Bound">xs</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2275" href="Data.Vec.Base.html#2275" class="Bound">i</a><a id="2276" class="Symbol">)</a> <a id="2278" href="Data.Vec.Base.html#2278" class="Bound">f</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="Data.Vec.Base.html#2262" class="Bound">x</a>   <a id="2286" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2288" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2297" href="Data.Vec.Base.html#2266" class="Bound">xs</a> <a id="2300" href="Data.Vec.Base.html#2275" class="Bound">i</a> <a id="2302" href="Data.Vec.Base.html#2278" class="Bound">f</a>

<a id="2305" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="2370" class="Keyword">infixl</a> <a id="2377" class="Number">6</a> <a id="2379" href="Data.Vec.Base.html#2395" class="Function Operator">_[_]%=_</a> <a id="2387" href="Data.Vec.Base.html#2531" class="Function Operator">_[_]≔_</a>

<a id="_[_]%=_"></a><a id="2395" href="Data.Vec.Base.html#2395" class="Function Operator">_[_]%=_</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2409" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2411" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2419" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2421" class="Symbol">→</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2437" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2439" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2441" href="Data.Vec.Base.html#2441" class="Bound">xs</a> <a id="2444" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="2446" href="Data.Vec.Base.html#2446" class="Bound">i</a> <a id="2448" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="2452" href="Data.Vec.Base.html#2452" class="Bound">f</a> <a id="2454" class="Symbol">=</a> <a id="2456" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2465" href="Data.Vec.Base.html#2441" class="Bound">xs</a> <a id="2468" href="Data.Vec.Base.html#2446" class="Bound">i</a> <a id="2470" href="Data.Vec.Base.html#2452" class="Bound">f</a>

<a id="2473" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]≔_"></a><a id="2531" href="Data.Vec.Base.html#2531" class="Function Operator">_[_]≔_</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2544" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2546" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2554" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2566" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2568" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2570" href="Data.Vec.Base.html#2570" class="Bound">xs</a> <a id="2573" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="2575" href="Data.Vec.Base.html#2575" class="Bound">i</a> <a id="2577" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="2580" href="Data.Vec.Base.html#2580" class="Bound">y</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Data.Vec.Base.html#2570" class="Bound">xs</a> <a id="2587" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="2589" href="Data.Vec.Base.html#2575" class="Bound">i</a> <a id="2591" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="2595" href="Function.Base.html#725" class="Function">const</a> <a id="2601" href="Data.Vec.Base.html#2580" class="Bound">y</a>

<a id="2604" class="Comment">------------------------------------------------------------------------</a>
<a id="2677" class="Comment">-- Operations for transforming vectors</a>

<a id="2717" class="Comment">-- See README.Data.Vec.Relation.Binary.Equality.Cast for the reasoning</a>
<a id="2788" class="Comment">-- system of `cast`-ed equality.</a>
<a id="cast"></a><a id="2821" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">.(</a><a id="2830" href="Data.Vec.Base.html#2830" class="Bound">eq</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="2837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2839" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2840" class="Symbol">)</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2848" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2850" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2858" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2860" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2862" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2867" class="Symbol">{</a><a id="2868" class="Argument">n</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2876" class="Symbol">}</a>  <a id="2879" href="Data.Vec.Base.html#2879" class="Bound">eq</a> <a id="2882" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="2891" class="Symbol">=</a> <a id="2893" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="2896" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2901" class="Symbol">{</a><a id="2902" class="Argument">n</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2910" class="Symbol">_}</a> <a id="2913" href="Data.Vec.Base.html#2913" class="Bound">eq</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Data.Vec.Base.html#2917" class="Bound">x</a> <a id="2919" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2921" href="Data.Vec.Base.html#2921" class="Bound">xs</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Data.Vec.Base.html#2917" class="Bound">x</a> <a id="2929" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2931" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2942" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="2947" href="Data.Vec.Base.html#2913" class="Bound">eq</a><a id="2949" class="Symbol">)</a> <a id="2951" href="Data.Vec.Base.html#2921" class="Bound">xs</a>

<a id="map"></a><a id="2955" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="2959" class="Symbol">:</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2975" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2977" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2979" class="Symbol">→</a> <a id="2981" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2985" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="2987" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2989" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="2993" href="Data.Vec.Base.html#2993" class="Bound">f</a> <a id="2995" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3004" class="Symbol">=</a> <a id="3006" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3009" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3013" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Data.Vec.Base.html#3016" class="Bound">x</a> <a id="3018" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3020" href="Data.Vec.Base.html#3020" class="Bound">xs</a><a id="3022" class="Symbol">)</a> <a id="3024" class="Symbol">=</a> <a id="3026" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3028" href="Data.Vec.Base.html#3016" class="Bound">x</a> <a id="3030" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3032" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3036" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3038" href="Data.Vec.Base.html#3020" class="Bound">xs</a>

<a id="3042" class="Comment">-- Concatenation.</a>

<a id="3061" class="Keyword">infixr</a> <a id="3068" class="Number">5</a> <a id="3070" href="Data.Vec.Base.html#3076" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="3076" href="Data.Vec.Base.html#3076" class="Function Operator">_++_</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3087" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3089" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3097" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3099" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3107" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3114" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3115" class="Symbol">)</a>
<a id="3117" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3126" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3129" href="Data.Vec.Base.html#3129" class="Bound">ys</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Data.Vec.Base.html#3129" class="Bound">ys</a>
<a id="3137" class="Symbol">(</a><a id="3138" href="Data.Vec.Base.html#3138" class="Bound">x</a> <a id="3140" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3142" href="Data.Vec.Base.html#3142" class="Bound">xs</a><a id="3144" class="Symbol">)</a> <a id="3146" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3149" href="Data.Vec.Base.html#3149" class="Bound">ys</a> <a id="3152" class="Symbol">=</a> <a id="3154" href="Data.Vec.Base.html#3138" class="Bound">x</a> <a id="3156" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Data.Vec.Base.html#3142" class="Bound">xs</a> <a id="3162" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3165" href="Data.Vec.Base.html#3149" class="Bound">ys</a><a id="3167" class="Symbol">)</a>

<a id="concat"></a><a id="3170" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3188" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3190" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="3191" class="Symbol">)</a> <a id="3193" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3195" class="Symbol">→</a> <a id="3197" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3201" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3206" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3208" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="3209" class="Symbol">)</a>
<a id="3211" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3218" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="3229" class="Symbol">=</a> <a id="3231" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3234" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Data.Vec.Base.html#3242" class="Bound">xs</a> <a id="3245" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3247" href="Data.Vec.Base.html#3247" class="Bound">xss</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="Data.Vec.Base.html#3242" class="Bound">xs</a> <a id="3257" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3260" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3267" href="Data.Vec.Base.html#3247" class="Bound">xss</a>

<a id="3272" class="Comment">-- Align, Restrict, and Zip.</a>

<a id="alignWith"></a><a id="3302" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3312" class="Symbol">:</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3321" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3323" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">→</a> <a id="3332" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3336" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3338" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3346" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3348" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3350" class="Symbol">→</a> <a id="3352" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3356" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3361" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="3363" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3364" class="Symbol">)</a>
<a id="3366" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3376" href="Data.Vec.Base.html#3376" class="Bound">f</a> <a id="3378" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="3389" href="Data.Vec.Base.html#3389" class="Bound">bs</a>       <a id="3398" class="Symbol">=</a> <a id="3400" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Data.Vec.Base.html#3376" class="Bound">f</a> <a id="3407" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3410" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Data.Vec.Base.html#3389" class="Bound">bs</a>
<a id="3419" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3429" href="Data.Vec.Base.html#3429" class="Bound">f</a> <a id="3431" href="Data.Vec.Base.html#3431" class="Bound">as</a><a id="3433" class="Symbol">@(_</a> <a id="3437" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3439" class="Symbol">_)</a> <a id="3442" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3451" class="Symbol">=</a> <a id="3453" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Data.Vec.Base.html#3429" class="Bound">f</a> <a id="3460" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3463" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="3467" class="Symbol">)</a> <a id="3469" href="Data.Vec.Base.html#3431" class="Bound">as</a>
<a id="3472" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3482" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Data.Vec.Base.html#3485" class="Bound">a</a> <a id="3487" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3489" href="Data.Vec.Base.html#3489" class="Bound">as</a><a id="3491" class="Symbol">)</a>   <a id="3495" class="Symbol">(</a><a id="3496" href="Data.Vec.Base.html#3496" class="Bound">b</a> <a id="3498" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3500" href="Data.Vec.Base.html#3500" class="Bound">bs</a><a id="3502" class="Symbol">)</a> <a id="3504" class="Symbol">=</a> <a id="3506" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3515" href="Data.Vec.Base.html#3485" class="Bound">a</a> <a id="3517" href="Data.Vec.Base.html#3496" class="Bound">b</a><a id="3518" class="Symbol">)</a> <a id="3520" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3522" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3532" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3534" href="Data.Vec.Base.html#3489" class="Bound">as</a> <a id="3537" href="Data.Vec.Base.html#3500" class="Bound">bs</a>

<a id="restrictWith"></a><a id="3541" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3554" class="Symbol">:</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3566" class="Symbol">)</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3574" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3576" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3584" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3586" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3594" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3599" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="3601" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3602" class="Symbol">)</a>
<a id="3604" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3617" href="Data.Vec.Base.html#3617" class="Bound">f</a> <a id="3619" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3628" href="Data.Vec.Base.html#3628" class="Bound">bs</a>       <a id="3637" class="Symbol">=</a> <a id="3639" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3642" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3655" href="Data.Vec.Base.html#3655" class="Bound">f</a> <a id="3657" class="Symbol">(_</a> <a id="3660" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3662" class="Symbol">_)</a>  <a id="3666" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3675" class="Symbol">=</a> <a id="3677" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3680" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3693" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.Vec.Base.html#3696" class="Bound">a</a> <a id="3698" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3700" href="Data.Vec.Base.html#3700" class="Bound">as</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Data.Vec.Base.html#3705" class="Bound">b</a> <a id="3707" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3709" href="Data.Vec.Base.html#3709" class="Bound">bs</a><a id="3711" class="Symbol">)</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3717" href="Data.Vec.Base.html#3696" class="Bound">a</a> <a id="3719" href="Data.Vec.Base.html#3705" class="Bound">b</a> <a id="3721" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3723" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3736" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3738" href="Data.Vec.Base.html#3700" class="Bound">as</a> <a id="3741" href="Data.Vec.Base.html#3709" class="Bound">bs</a>

<a id="zipWith"></a><a id="3745" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3753" class="Symbol">:</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3758" class="Symbol">→</a> <a id="3760" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">→</a> <a id="3769" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3773" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3775" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3783" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3785" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3793" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3795" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="3797" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3805" href="Data.Vec.Base.html#3805" class="Bound">f</a> <a id="3807" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3816" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3825" class="Symbol">=</a> <a id="3827" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3830" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3838" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Data.Vec.Base.html#3841" class="Bound">x</a> <a id="3843" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3845" href="Data.Vec.Base.html#3845" class="Bound">xs</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Data.Vec.Base.html#3850" class="Bound">y</a> <a id="3852" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3854" href="Data.Vec.Base.html#3854" class="Bound">ys</a><a id="3856" class="Symbol">)</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3862" href="Data.Vec.Base.html#3841" class="Bound">x</a> <a id="3864" href="Data.Vec.Base.html#3850" class="Bound">y</a> <a id="3866" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3868" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3876" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3878" href="Data.Vec.Base.html#3845" class="Bound">xs</a> <a id="3881" href="Data.Vec.Base.html#3854" class="Bound">ys</a>

<a id="unzipWith"></a><a id="3885" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3904" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3906" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">→</a> <a id="3911" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3915" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3917" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3919" class="Symbol">→</a> <a id="3921" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3925" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3927" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3929" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3931" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3935" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3937" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="3939" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3949" href="Data.Vec.Base.html#3949" class="Bound">f</a> <a id="3951" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3960" class="Symbol">=</a> <a id="3962" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="3965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3967" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3970" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3980" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Data.Vec.Base.html#3983" class="Bound">a</a> <a id="3985" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3987" href="Data.Vec.Base.html#3987" class="Bound">as</a><a id="3989" class="Symbol">)</a> <a id="3991" class="Symbol">=</a> <a id="3993" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="4005" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4009" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="4016" href="Data.Vec.Base.html#3983" class="Bound">a</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="4030" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="4032" href="Data.Vec.Base.html#3987" class="Bound">as</a><a id="4034" class="Symbol">)</a>

<a id="align"></a><a id="4037" href="Data.Vec.Base.html#4037" class="Function">align</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4049" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4051" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4059" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4061" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4063" class="Symbol">→</a> <a id="4065" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4076" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4078" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4084" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="4086" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4087" class="Symbol">)</a>
<a id="4089" href="Data.Vec.Base.html#4037" class="Function">align</a> <a id="4095" class="Symbol">=</a> <a id="4097" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="4107" href="Function.Base.html#704" class="Function">id</a>

<a id="restrict"></a><a id="4111" href="Data.Vec.Base.html#4111" class="Function">restrict</a> <a id="4120" class="Symbol">:</a> <a id="4122" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4126" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4128" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4136" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4138" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4149" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4151" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4157" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="4159" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4160" class="Symbol">)</a>
<a id="4162" href="Data.Vec.Base.html#4111" class="Function">restrict</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="4186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="zip"></a><a id="4191" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="4195" class="Symbol">:</a> <a id="4197" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4201" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4203" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4205" class="Symbol">→</a> <a id="4207" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4211" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4213" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4215" class="Symbol">→</a> <a id="4217" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4221" class="Symbol">(</a><a id="4222" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4224" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4226" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4227" class="Symbol">)</a> <a id="4229" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4231" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="4235" class="Symbol">=</a> <a id="4237" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="4245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unzip"></a><a id="4250" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="4256" class="Symbol">:</a> <a id="4258" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4265" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4267" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4268" class="Symbol">)</a> <a id="4270" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4278" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4280" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4282" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4284" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4288" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4290" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4292" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="4298" class="Symbol">=</a> <a id="4300" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="4310" href="Function.Base.html#704" class="Function">id</a>

<a id="4314" class="Comment">-- Interleaving.</a>

<a id="4332" class="Keyword">infixr</a> <a id="4339" class="Number">5</a> <a id="4341" href="Data.Vec.Base.html#4346" class="Function Operator">_⋎_</a>

<a id="_⋎_"></a><a id="4346" href="Data.Vec.Base.html#4346" class="Function Operator">_⋎_</a> <a id="4350" class="Symbol">:</a> <a id="4352" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4356" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4358" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4366" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4368" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4370" class="Symbol">→</a> <a id="4372" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4376" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4381" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="4384" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4385" class="Symbol">)</a>
<a id="4387" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4396" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4398" href="Data.Vec.Base.html#4398" class="Bound">ys</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="Data.Vec.Base.html#4398" class="Bound">ys</a>
<a id="4406" class="Symbol">(</a><a id="4407" href="Data.Vec.Base.html#4407" class="Bound">x</a> <a id="4409" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4411" href="Data.Vec.Base.html#4411" class="Bound">xs</a><a id="4413" class="Symbol">)</a> <a id="4415" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4417" href="Data.Vec.Base.html#4417" class="Bound">ys</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Data.Vec.Base.html#4407" class="Bound">x</a> <a id="4424" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Data.Vec.Base.html#4417" class="Bound">ys</a> <a id="4430" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4432" href="Data.Vec.Base.html#4411" class="Bound">xs</a><a id="4434" class="Symbol">)</a>

<a id="4437" class="Comment">-- Pointwise application</a>

<a id="4463" class="Keyword">infixl</a> <a id="4470" class="Number">4</a> <a id="4472" href="Data.Vec.Base.html#4477" class="Function Operator">_⊛_</a>

<a id="_⊛_"></a><a id="4477" href="Data.Vec.Base.html#4477" class="Function Operator">_⊛_</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4493" class="Symbol">)</a> <a id="4495" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4503" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4505" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4513" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4515" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4517" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4526" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4528" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4537" class="Symbol">=</a> <a id="4539" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="4542" class="Symbol">(</a><a id="4543" href="Data.Vec.Base.html#4543" class="Bound">f</a> <a id="4545" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4547" href="Data.Vec.Base.html#4547" class="Bound">fs</a><a id="4549" class="Symbol">)</a> <a id="4551" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Data.Vec.Base.html#4554" class="Bound">x</a> <a id="4556" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4558" href="Data.Vec.Base.html#4558" class="Bound">xs</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Vec.Base.html#4543" class="Bound">f</a> <a id="4566" href="Data.Vec.Base.html#4554" class="Bound">x</a> <a id="4568" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Data.Vec.Base.html#4547" class="Bound">fs</a> <a id="4574" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4576" href="Data.Vec.Base.html#4558" class="Bound">xs</a><a id="4578" class="Symbol">)</a>

<a id="4581" class="Comment">-- Multiplication</a>

<a id="4600" class="Keyword">module</a> <a id="CartesianBind"></a><a id="4607" href="Data.Vec.Base.html#4607" class="Module">CartesianBind</a> <a id="4621" class="Keyword">where</a>
  <a id="4629" class="Keyword">infixl</a> <a id="4636" class="Number">1</a> <a id="4638" href="Data.Vec.Base.html#4647" class="Function Operator">_&gt;&gt;=_</a>

  <a id="CartesianBind._&gt;&gt;=_"></a><a id="4647" href="Data.Vec.Base.html#4647" class="Function Operator">_&gt;&gt;=_</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4659" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4661" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4663" class="Symbol">→</a> <a id="4665" class="Symbol">(</a><a id="4666" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4668" class="Symbol">→</a> <a id="4670" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4674" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4676" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4677" class="Symbol">)</a> <a id="4679" class="Symbol">→</a> <a id="4681" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4685" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4690" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4692" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4693" class="Symbol">)</a>
  <a id="4697" href="Data.Vec.Base.html#4697" class="Bound">xs</a> <a id="4700" href="Data.Vec.Base.html#4647" class="Function Operator">&gt;&gt;=</a> <a id="4704" href="Data.Vec.Base.html#4704" class="Bound">f</a> <a id="4706" class="Symbol">=</a> <a id="4708" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4720" href="Data.Vec.Base.html#4704" class="Bound">f</a> <a id="4722" href="Data.Vec.Base.html#4697" class="Bound">xs</a><a id="4724" class="Symbol">)</a>

<a id="4727" class="Keyword">infixl</a> <a id="4734" class="Number">4</a> <a id="4736" href="Data.Vec.Base.html#4742" class="Function Operator">_⊛*_</a>

<a id="_⊛*_"></a><a id="4742" href="Data.Vec.Base.html#4742" class="Function Operator">_⊛*_</a> <a id="4747" class="Symbol">:</a> <a id="4749" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4759" class="Symbol">)</a> <a id="4761" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4769" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4771" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4779" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4784" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4786" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4787" class="Symbol">)</a>
<a id="4789" href="Data.Vec.Base.html#4789" class="Bound">fs</a> <a id="4792" href="Data.Vec.Base.html#4742" class="Function Operator">⊛*</a> <a id="4795" href="Data.Vec.Base.html#4795" class="Bound">xs</a> <a id="4798" class="Symbol">=</a> <a id="4800" href="Data.Vec.Base.html#4789" class="Bound">fs</a> <a id="4803" href="Data.Vec.Base.html#4647" class="Function Operator">CartesianBind.&gt;&gt;=</a> <a id="4821" class="Symbol">λ</a> <a id="4823" href="Data.Vec.Base.html#4823" class="Bound">f</a> <a id="4825" class="Symbol">→</a> <a id="4827" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4831" href="Data.Vec.Base.html#4823" class="Bound">f</a> <a id="4833" href="Data.Vec.Base.html#4795" class="Bound">xs</a>

<a id="allPairs"></a><a id="4837" href="Data.Vec.Base.html#4837" class="Function">allPairs</a> <a id="4846" class="Symbol">:</a> <a id="4848" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4852" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4854" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4856" class="Symbol">→</a> <a id="4858" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4862" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4864" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4866" class="Symbol">→</a> <a id="4868" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4875" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4877" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4878" class="Symbol">)</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4883" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4885" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4886" class="Symbol">)</a>
<a id="4888" href="Data.Vec.Base.html#4837" class="Function">allPairs</a> <a id="4897" href="Data.Vec.Base.html#4897" class="Bound">xs</a> <a id="4900" href="Data.Vec.Base.html#4900" class="Bound">ys</a> <a id="4903" class="Symbol">=</a> <a id="4905" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="4913" href="Data.Vec.Base.html#4897" class="Bound">xs</a> <a id="4916" href="Data.Vec.Base.html#4742" class="Function Operator">⊛*</a> <a id="4919" href="Data.Vec.Base.html#4900" class="Bound">ys</a>

<a id="4923" class="Comment">-- Diagonal</a>

<a id="diagonal"></a><a id="4936" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4956" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4958" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4959" class="Symbol">)</a> <a id="4961" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4963" class="Symbol">→</a> <a id="4965" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4969" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4971" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4973" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4982" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="4985" class="Symbol">=</a> <a id="4987" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="4990" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Data.Vec.Base.html#5000" class="Bound">xs</a> <a id="5003" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5005" href="Data.Vec.Base.html#5005" class="Bound">xss</a><a id="5008" class="Symbol">)</a> <a id="5010" class="Symbol">=</a> <a id="5012" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="5017" href="Data.Vec.Base.html#5000" class="Bound">xs</a> <a id="5020" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5022" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="5036" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="5041" href="Data.Vec.Base.html#5005" class="Bound">xss</a><a id="5044" class="Symbol">)</a>

<a id="5047" class="Keyword">module</a> <a id="DiagonalBind"></a><a id="5054" href="Data.Vec.Base.html#5054" class="Module">DiagonalBind</a> <a id="5067" class="Keyword">where</a>
  <a id="5075" class="Keyword">infixl</a> <a id="5082" class="Number">1</a> <a id="5084" href="Data.Vec.Base.html#5093" class="Function Operator">_&gt;&gt;=_</a>

  <a id="DiagonalBind._&gt;&gt;=_"></a><a id="5093" href="Data.Vec.Base.html#5093" class="Function Operator">_&gt;&gt;=_</a> <a id="5099" class="Symbol">:</a> <a id="5101" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5105" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5107" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5109" class="Symbol">→</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5120" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5122" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="5123" class="Symbol">)</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5131" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5133" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
  <a id="5137" href="Data.Vec.Base.html#5137" class="Bound">xs</a> <a id="5140" href="Data.Vec.Base.html#5093" class="Function Operator">&gt;&gt;=</a> <a id="5144" href="Data.Vec.Base.html#5144" class="Bound">f</a> <a id="5146" class="Symbol">=</a> <a id="5148" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="5162" href="Data.Vec.Base.html#5144" class="Bound">f</a> <a id="5164" href="Data.Vec.Base.html#5137" class="Bound">xs</a><a id="5166" class="Symbol">)</a>


<a id="5170" class="Comment">------------------------------------------------------------------------</a>
<a id="5243" class="Comment">-- Operations for reducing vectors</a>

<a id="5279" class="Comment">-- Dependent folds</a>

<a id="5299" class="Keyword">module</a> <a id="5306" href="Data.Vec.Base.html#5306" class="Module">_</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5311" class="Symbol">:</a> <a id="5313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5317" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="5318" class="Symbol">)</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5323" class="Symbol">:</a> <a id="5325" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5333" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5334" class="Symbol">)</a> <a id="5336" class="Keyword">where</a>

  <a id="5345" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="5353" class="Symbol">=</a> <a id="5355" class="Symbol">∀</a> <a id="5357" class="Symbol">{</a><a id="5358" href="Data.Vec.Base.html#5358" class="Bound">n</a><a id="5359" class="Symbol">}</a> <a id="5361" class="Symbol">→</a> <a id="5363" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5365" class="Symbol">→</a> <a id="5367" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5369" href="Data.Vec.Base.html#5358" class="Bound">n</a> <a id="5371" class="Symbol">→</a> <a id="5373" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5380" href="Data.Vec.Base.html#5358" class="Bound">n</a><a id="5381" class="Symbol">)</a>
  <a id="5385" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="5393" class="Symbol">=</a> <a id="5395" class="Symbol">∀</a> <a id="5397" class="Symbol">{</a><a id="5398" href="Data.Vec.Base.html#5398" class="Bound">n</a><a id="5399" class="Symbol">}</a> <a id="5401" class="Symbol">→</a> <a id="5403" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5405" href="Data.Vec.Base.html#5398" class="Bound">n</a> <a id="5407" class="Symbol">→</a> <a id="5409" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5420" href="Data.Vec.Base.html#5398" class="Bound">n</a><a id="5421" class="Symbol">)</a>

<a id="foldr"></a><a id="5424" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5430" class="Symbol">:</a> <a id="5432" class="Symbol">∀</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5441" class="Symbol">→</a> <a id="5443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5447" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">→</a> <a id="5452" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="5460" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5462" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5468" class="InductiveConstructor">zero</a> <a id="5473" class="Symbol">→</a> <a id="5475" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5479" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5481" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5483" class="Symbol">→</a> <a id="5485" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5487" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="5489" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5495" href="Data.Vec.Base.html#5495" class="Bound">B</a> <a id="5497" href="Data.Vec.Base.html#5497" class="Bound Operator">_⊕_</a> <a id="5501" href="Data.Vec.Base.html#5501" class="Bound">e</a> <a id="5503" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5512" class="Symbol">=</a> <a id="5514" href="Data.Vec.Base.html#5501" class="Bound">e</a>
<a id="5516" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5522" href="Data.Vec.Base.html#5522" class="Bound">B</a> <a id="5524" href="Data.Vec.Base.html#5524" class="Bound Operator">_⊕_</a> <a id="5528" href="Data.Vec.Base.html#5528" class="Bound">e</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Data.Vec.Base.html#5531" class="Bound">x</a> <a id="5533" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5535" href="Data.Vec.Base.html#5535" class="Bound">xs</a><a id="5537" class="Symbol">)</a> <a id="5539" class="Symbol">=</a> <a id="5541" href="Data.Vec.Base.html#5531" class="Bound">x</a> <a id="5543" href="Data.Vec.Base.html#5524" class="Bound Operator">⊕</a> <a id="5545" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5551" href="Data.Vec.Base.html#5522" class="Bound">B</a> <a id="5553" href="Data.Vec.Base.html#5524" class="Bound Operator">_⊕_</a> <a id="5557" href="Data.Vec.Base.html#5528" class="Bound">e</a> <a id="5559" href="Data.Vec.Base.html#5535" class="Bound">xs</a>

<a id="foldl"></a><a id="5563" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5569" class="Symbol">:</a> <a id="5571" class="Symbol">∀</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5586" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5587" class="Symbol">)</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="5599" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5601" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5607" class="InductiveConstructor">zero</a> <a id="5612" class="Symbol">→</a> <a id="5614" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5618" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5620" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5622" class="Symbol">→</a> <a id="5624" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5626" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="5628" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5634" href="Data.Vec.Base.html#5634" class="Bound">B</a> <a id="5636" href="Data.Vec.Base.html#5636" class="Bound Operator">_⊕_</a> <a id="5640" href="Data.Vec.Base.html#5640" class="Bound">e</a> <a id="5642" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5651" class="Symbol">=</a> <a id="5653" href="Data.Vec.Base.html#5640" class="Bound">e</a>
<a id="5655" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5661" href="Data.Vec.Base.html#5661" class="Bound">B</a> <a id="5663" href="Data.Vec.Base.html#5663" class="Bound Operator">_⊕_</a> <a id="5667" href="Data.Vec.Base.html#5667" class="Bound">e</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Data.Vec.Base.html#5670" class="Bound">x</a> <a id="5672" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5674" href="Data.Vec.Base.html#5674" class="Bound">xs</a><a id="5676" class="Symbol">)</a> <a id="5678" class="Symbol">=</a> <a id="5680" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Data.Vec.Base.html#5661" class="Bound">B</a> <a id="5689" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="5694" class="Symbol">)</a> <a id="5696" href="Data.Vec.Base.html#5663" class="Bound Operator">_⊕_</a> <a id="5700" class="Symbol">(</a><a id="5701" href="Data.Vec.Base.html#5667" class="Bound">e</a> <a id="5703" href="Data.Vec.Base.html#5663" class="Bound Operator">⊕</a> <a id="5705" href="Data.Vec.Base.html#5670" class="Bound">x</a><a id="5706" class="Symbol">)</a> <a id="5708" href="Data.Vec.Base.html#5674" class="Bound">xs</a>

<a id="5712" class="Comment">-- Non-dependent folds</a>

<a id="foldr′"></a><a id="5736" href="Data.Vec.Base.html#5736" class="Function">foldr′</a> <a id="5743" class="Symbol">:</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5748" class="Symbol">→</a> <a id="5750" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5752" class="Symbol">→</a> <a id="5754" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="5755" class="Symbol">)</a> <a id="5757" class="Symbol">→</a> <a id="5759" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5767" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5769" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5771" class="Symbol">→</a> <a id="5773" href="Data.Vec.Base.html#980" class="Generalizable">B</a>
<a id="5775" href="Data.Vec.Base.html#5736" class="Function">foldr′</a> <a id="5782" href="Data.Vec.Base.html#5782" class="Bound Operator">_⊕_</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5794" class="Symbol">_</a> <a id="5796" href="Data.Vec.Base.html#5782" class="Bound Operator">_⊕_</a>

<a id="foldl′"></a><a id="5801" href="Data.Vec.Base.html#5801" class="Function">foldl′</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5817" class="Symbol">→</a> <a id="5819" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="5820" class="Symbol">)</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5832" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5834" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5836" class="Symbol">→</a> <a id="5838" href="Data.Vec.Base.html#980" class="Generalizable">B</a>
<a id="5840" href="Data.Vec.Base.html#5801" class="Function">foldl′</a> <a id="5847" href="Data.Vec.Base.html#5847" class="Bound Operator">_⊕_</a> <a id="5851" class="Symbol">=</a> <a id="5853" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5859" class="Symbol">_</a> <a id="5861" href="Data.Vec.Base.html#5847" class="Bound Operator">_⊕_</a>

<a id="5866" class="Comment">-- Non-empty folds</a>

<a id="foldr₁"></a><a id="5886" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5893" class="Symbol">:</a> <a id="5895" class="Symbol">(</a><a id="5896" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="5905" class="Symbol">)</a> <a id="5907" class="Symbol">→</a> <a id="5909" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5913" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5915" class="Symbol">(</a><a id="5916" class="InductiveConstructor">suc</a> <a id="5920" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="5921" class="Symbol">)</a> <a id="5923" class="Symbol">→</a> <a id="5925" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="5927" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5934" href="Data.Vec.Base.html#5934" class="Bound Operator">_⊕_</a> <a id="5938" class="Symbol">(</a><a id="5939" href="Data.Vec.Base.html#5939" class="Bound">x</a> <a id="5941" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5943" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="5945" class="Symbol">)</a>     <a id="5951" class="Symbol">=</a> <a id="5953" href="Data.Vec.Base.html#5939" class="Bound">x</a>
<a id="5955" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5962" href="Data.Vec.Base.html#5962" class="Bound Operator">_⊕_</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Data.Vec.Base.html#5967" class="Bound">x</a> <a id="5969" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5971" href="Data.Vec.Base.html#5971" class="Bound">y</a> <a id="5973" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5975" href="Data.Vec.Base.html#5975" class="Bound">ys</a><a id="5977" class="Symbol">)</a> <a id="5979" class="Symbol">=</a> <a id="5981" href="Data.Vec.Base.html#5967" class="Bound">x</a> <a id="5983" href="Data.Vec.Base.html#5962" class="Bound Operator">⊕</a> <a id="5985" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5992" href="Data.Vec.Base.html#5962" class="Bound Operator">_⊕_</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Data.Vec.Base.html#5971" class="Bound">y</a> <a id="5999" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6001" href="Data.Vec.Base.html#5975" class="Bound">ys</a><a id="6003" class="Symbol">)</a>

<a id="foldl₁"></a><a id="6006" href="Data.Vec.Base.html#6006" class="Function">foldl₁</a> <a id="6013" class="Symbol">:</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6018" class="Symbol">→</a> <a id="6020" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="6025" class="Symbol">)</a> <a id="6027" class="Symbol">→</a> <a id="6029" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6033" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6035" class="Symbol">(</a><a id="6036" class="InductiveConstructor">suc</a> <a id="6040" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="6041" class="Symbol">)</a> <a id="6043" class="Symbol">→</a> <a id="6045" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="6047" href="Data.Vec.Base.html#6006" class="Function">foldl₁</a> <a id="6054" href="Data.Vec.Base.html#6054" class="Bound Operator">_⊕_</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Data.Vec.Base.html#6059" class="Bound">x</a> <a id="6061" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6063" href="Data.Vec.Base.html#6063" class="Bound">xs</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="6075" class="Symbol">_</a> <a id="6077" href="Data.Vec.Base.html#6054" class="Bound Operator">_⊕_</a> <a id="6081" href="Data.Vec.Base.html#6059" class="Bound">x</a> <a id="6083" href="Data.Vec.Base.html#6063" class="Bound">xs</a>

<a id="6087" class="Comment">-- Special folds</a>

<a id="sum"></a><a id="6105" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="6109" class="Symbol">:</a> <a id="6111" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6117" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6119" class="Symbol">→</a> <a id="6121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6123" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="6127" class="Symbol">=</a> <a id="6129" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="6135" class="Symbol">_</a> <a id="6137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6141" class="Number">0</a>

<a id="count"></a><a id="6144" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6150" class="Symbol">:</a> <a id="6152" class="Symbol">∀</a> <a id="6154" class="Symbol">{</a><a id="6155" href="Data.Vec.Base.html#6155" class="Bound">P</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6164" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6166" href="Data.Vec.Base.html#952" class="Generalizable">p</a><a id="6167" class="Symbol">}</a> <a id="6169" class="Symbol">→</a> <a id="6171" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6181" href="Data.Vec.Base.html#6155" class="Bound">P</a> <a id="6183" class="Symbol">→</a> <a id="6185" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6189" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6191" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6197" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6203" href="Data.Vec.Base.html#6203" class="Bound">P?</a> <a id="6206" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="6215" class="Symbol">=</a> <a id="6217" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="6222" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6228" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Data.Vec.Base.html#6232" class="Bound">x</a> <a id="6234" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6236" href="Data.Vec.Base.html#6236" class="Bound">xs</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="6245" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6254" href="Data.Vec.Base.html#6232" class="Bound">x</a><a id="6255" class="Symbol">)</a> <a id="6257" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="6262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6266" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="6271" href="Function.Base.html#704" class="Function">id</a> <a id="6274" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6276" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6282" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6285" href="Data.Vec.Base.html#6236" class="Bound">xs</a>

<a id="countᵇ"></a><a id="6289" href="Data.Vec.Base.html#6289" class="Function">countᵇ</a> <a id="6296" class="Symbol">:</a> <a id="6298" class="Symbol">(</a><a id="6299" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6301" class="Symbol">→</a> <a id="6303" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6307" class="Symbol">)</a> <a id="6309" class="Symbol">→</a> <a id="6311" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6315" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6317" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6323" href="Data.Vec.Base.html#6289" class="Function">countᵇ</a> <a id="6330" href="Data.Vec.Base.html#6330" class="Bound">p</a> <a id="6332" class="Symbol">=</a> <a id="6334" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="6344" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6346" href="Data.Vec.Base.html#6330" class="Bound">p</a><a id="6347" class="Symbol">)</a>

<a id="6350" class="Comment">------------------------------------------------------------------------</a>
<a id="6423" class="Comment">-- Operations for building vectors</a>

<a id="[_]"></a><a id="6459" href="Data.Vec.Base.html#6459" class="Function Operator">[_]</a> <a id="6463" class="Symbol">:</a> <a id="6465" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6473" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6475" class="Number">1</a>
<a id="6477" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="6479" href="Data.Vec.Base.html#6479" class="Bound">x</a> <a id="6481" href="Data.Vec.Base.html#6459" class="Function Operator">]</a> <a id="6483" class="Symbol">=</a> <a id="6485" href="Data.Vec.Base.html#6479" class="Bound">x</a> <a id="6487" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6489" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="6493" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6503" class="Symbol">:</a> <a id="6505" class="Symbol">(</a><a id="6506" href="Data.Vec.Base.html#6506" class="Bound">n</a> <a id="6508" class="Symbol">:</a> <a id="6510" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6511" class="Symbol">)</a> <a id="6513" class="Symbol">→</a> <a id="6515" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6523" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6525" href="Data.Vec.Base.html#6506" class="Bound">n</a>
<a id="6527" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6537" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6545" href="Data.Vec.Base.html#6545" class="Bound">x</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="6552" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6562" class="Symbol">(</a><a id="6563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6567" href="Data.Vec.Base.html#6567" class="Bound">n</a><a id="6568" class="Symbol">)</a> <a id="6570" href="Data.Vec.Base.html#6570" class="Bound">x</a> <a id="6572" class="Symbol">=</a> <a id="6574" href="Data.Vec.Base.html#6570" class="Bound">x</a> <a id="6576" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6578" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6588" href="Data.Vec.Base.html#6567" class="Bound">n</a> <a id="6590" href="Data.Vec.Base.html#6570" class="Bound">x</a>

<a id="tabulate"></a><a id="6593" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6602" class="Symbol">:</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6609" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6611" class="Symbol">→</a> <a id="6613" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="6614" class="Symbol">)</a> <a id="6616" class="Symbol">→</a> <a id="6618" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6622" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6624" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="6626" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6635" class="Symbol">{</a><a id="6636" class="Argument">n</a> <a id="6638" class="Symbol">=</a> <a id="6640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6644" class="Symbol">}</a>  <a id="6647" href="Data.Vec.Base.html#6647" class="Bound">f</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="6654" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6663" class="Symbol">{</a><a id="6664" class="Argument">n</a> <a id="6666" class="Symbol">=</a> <a id="6668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6672" href="Data.Vec.Base.html#6672" class="Bound">n</a><a id="6673" class="Symbol">}</a> <a id="6675" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6677" class="Symbol">=</a> <a id="6679" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6681" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="6686" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6688" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6700" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6702" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="6705" class="Symbol">)</a>

<a id="allFin"></a><a id="6708" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="6715" class="Symbol">:</a> <a id="6717" class="Symbol">∀</a> <a id="6719" href="Data.Vec.Base.html#6719" class="Bound">n</a> <a id="6721" class="Symbol">→</a> <a id="6723" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6732" href="Data.Vec.Base.html#6719" class="Bound">n</a><a id="6733" class="Symbol">)</a> <a id="6735" href="Data.Vec.Base.html#6719" class="Bound">n</a>
<a id="6737" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="6744" class="Symbol">_</a> <a id="6746" class="Symbol">=</a> <a id="6748" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6757" href="Function.Base.html#704" class="Function">id</a>

<a id="6761" class="Comment">------------------------------------------------------------------------</a>
<a id="6834" class="Comment">-- Operations for dividing vectors</a>

<a id="splitAt"></a><a id="6870" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="6878" class="Symbol">:</a> <a id="6880" class="Symbol">∀</a> <a id="6882" href="Data.Vec.Base.html#6882" class="Bound">m</a> <a id="6884" class="Symbol">{</a><a id="6885" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6886" class="Symbol">}</a> <a id="6888" class="Symbol">(</a><a id="6889" href="Data.Vec.Base.html#6889" class="Bound">xs</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6898" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Data.Vec.Base.html#6882" class="Bound">m</a> <a id="6903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6905" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6906" class="Symbol">))</a> <a id="6909" class="Symbol">→</a>
          <a id="6921" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="6924" class="Symbol">λ</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Data.Vec.Base.html#6927" class="Bound">ys</a> <a id="6930" class="Symbol">:</a> <a id="6932" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6936" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6938" href="Data.Vec.Base.html#6882" class="Bound">m</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Data.Vec.Base.html#6942" class="Bound">zs</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6951" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6953" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6954" class="Symbol">)</a> <a id="6956" class="Symbol">→</a> <a id="6958" href="Data.Vec.Base.html#6889" class="Bound">xs</a> <a id="6961" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6963" href="Data.Vec.Base.html#6927" class="Bound">ys</a> <a id="6966" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="6969" href="Data.Vec.Base.html#6942" class="Bound">zs</a>
<a id="6972" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="6980" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6988" href="Data.Vec.Base.html#6988" class="Bound">xs</a>                <a id="7006" class="Symbol">=</a> <a id="7008" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7013" href="Data.Vec.Base.html#6988" class="Bound">xs</a> <a id="7016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7023" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7031" class="Symbol">(</a><a id="7032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7036" href="Data.Vec.Base.html#7036" class="Bound">m</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">(</a><a id="7040" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7042" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7044" href="Data.Vec.Base.html#7044" class="Bound">xs</a><a id="7046" class="Symbol">)</a> <a id="7048" class="Symbol">=</a>
  <a id="7052" class="Keyword">let</a> <a id="7056" href="Data.Vec.Base.html#7056" class="Bound">ys</a> <a id="7059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7061" href="Data.Vec.Base.html#7061" class="Bound">zs</a> <a id="7064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7066" href="Data.Vec.Base.html#7066" class="Bound">eq</a> <a id="7069" class="Symbol">=</a> <a id="7071" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7079" href="Data.Vec.Base.html#7036" class="Bound">m</a> <a id="7081" href="Data.Vec.Base.html#7044" class="Bound">xs</a> <a id="7084" class="Keyword">in</a> <a id="7087" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7089" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7091" href="Data.Vec.Base.html#7056" class="Bound">ys</a> <a id="7094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7096" href="Data.Vec.Base.html#7061" class="Bound">zs</a> <a id="7099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7101" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7106" class="Symbol">(</a><a id="7107" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7109" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7111" class="Symbol">)</a> <a id="7113" href="Data.Vec.Base.html#7066" class="Bound">eq</a>

<a id="take"></a><a id="7117" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="7122" class="Symbol">:</a> <a id="7124" class="Symbol">∀</a> <a id="7126" href="Data.Vec.Base.html#7126" class="Bound">m</a> <a id="7128" class="Symbol">{</a><a id="7129" href="Data.Vec.Base.html#7129" class="Bound">n</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7138" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Data.Vec.Base.html#7126" class="Bound">m</a> <a id="7143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7145" href="Data.Vec.Base.html#7129" class="Bound">n</a><a id="7146" class="Symbol">)</a> <a id="7148" class="Symbol">→</a> <a id="7150" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7154" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7156" href="Data.Vec.Base.html#7126" class="Bound">m</a>
<a id="7158" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="7163" href="Data.Vec.Base.html#7163" class="Bound">m</a> <a id="7165" href="Data.Vec.Base.html#7165" class="Bound">xs</a> <a id="7168" class="Symbol">=</a> <a id="7170" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7185" href="Data.Vec.Base.html#7163" class="Bound">m</a> <a id="7187" href="Data.Vec.Base.html#7165" class="Bound">xs</a><a id="7189" class="Symbol">)</a>

<a id="drop"></a><a id="7192" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="7197" class="Symbol">:</a> <a id="7199" class="Symbol">∀</a> <a id="7201" href="Data.Vec.Base.html#7201" class="Bound">m</a> <a id="7203" class="Symbol">{</a><a id="7204" href="Data.Vec.Base.html#7204" class="Bound">n</a><a id="7205" class="Symbol">}</a> <a id="7207" class="Symbol">→</a> <a id="7209" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7213" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Data.Vec.Base.html#7201" class="Bound">m</a> <a id="7218" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7220" href="Data.Vec.Base.html#7204" class="Bound">n</a><a id="7221" class="Symbol">)</a> <a id="7223" class="Symbol">→</a> <a id="7225" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7229" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7231" href="Data.Vec.Base.html#7204" class="Bound">n</a>
<a id="7233" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="7238" href="Data.Vec.Base.html#7238" class="Bound">m</a> <a id="7240" href="Data.Vec.Base.html#7240" class="Bound">xs</a> <a id="7243" class="Symbol">=</a> <a id="7245" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7251" class="Symbol">(</a><a id="7252" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7267" href="Data.Vec.Base.html#7238" class="Bound">m</a> <a id="7269" href="Data.Vec.Base.html#7240" class="Bound">xs</a><a id="7271" class="Symbol">))</a>

<a id="group"></a><a id="7275" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7281" class="Symbol">:</a> <a id="7283" class="Symbol">∀</a> <a id="7285" href="Data.Vec.Base.html#7285" class="Bound">n</a> <a id="7287" href="Data.Vec.Base.html#7287" class="Bound">k</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Data.Vec.Base.html#7290" class="Bound">xs</a> <a id="7293" class="Symbol">:</a> <a id="7295" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7299" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Data.Vec.Base.html#7285" class="Bound">n</a> <a id="7304" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7306" href="Data.Vec.Base.html#7287" class="Bound">k</a><a id="7307" class="Symbol">))</a> <a id="7310" class="Symbol">→</a>
        <a id="7320" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7322" class="Symbol">λ</a> <a id="7324" class="Symbol">(</a><a id="7325" href="Data.Vec.Base.html#7325" class="Bound">xss</a> <a id="7329" class="Symbol">:</a> <a id="7331" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7335" class="Symbol">(</a><a id="7336" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7340" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7342" href="Data.Vec.Base.html#7287" class="Bound">k</a><a id="7343" class="Symbol">)</a> <a id="7345" href="Data.Vec.Base.html#7285" class="Bound">n</a><a id="7346" class="Symbol">)</a> <a id="7348" class="Symbol">→</a> <a id="7350" href="Data.Vec.Base.html#7290" class="Bound">xs</a> <a id="7353" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7355" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="7362" href="Data.Vec.Base.html#7325" class="Bound">xss</a>
<a id="7366" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7372" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7380" href="Data.Vec.Base.html#7380" class="Bound">k</a> <a id="7382" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>                  <a id="7402" class="Symbol">=</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7414" class="Symbol">)</a>
<a id="7416" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7427" href="Data.Vec.Base.html#7427" class="Bound">n</a><a id="7428" class="Symbol">)</a> <a id="7430" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7432" href="Data.Vec.Base.html#7432" class="Bound">xs</a>  <a id="7436" class="Symbol">=</a>
  <a id="7440" class="Keyword">let</a> <a id="7444" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7449" href="Data.Vec.Base.html#7449" class="Bound">zs</a> <a id="7452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7454" href="Data.Vec.Base.html#7454" class="Bound">eq-split</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7473" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7475" href="Data.Vec.Base.html#7432" class="Bound">xs</a> <a id="7478" class="Keyword">in</a>
  <a id="7483" class="Keyword">let</a> <a id="7487" href="Data.Vec.Base.html#7487" class="Bound">zss</a> <a id="7491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7493" href="Data.Vec.Base.html#7493" class="Bound">eq-group</a>     <a id="7506" class="Symbol">=</a> <a id="7508" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7514" href="Data.Vec.Base.html#7427" class="Bound">n</a> <a id="7516" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7518" href="Data.Vec.Base.html#7449" class="Bound">zs</a> <a id="7521" class="Keyword">in</a>
   <a id="7527" class="Symbol">(</a><a id="7528" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7531" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7533" href="Data.Vec.Base.html#7487" class="Bound">zss</a><a id="7536" class="Symbol">)</a> <a id="7538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7540" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7546" href="Data.Vec.Base.html#7454" class="Bound">eq-split</a> <a id="7555" class="Symbol">(</a><a id="7556" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7561" class="Symbol">(</a><a id="7562" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7565" href="Data.Vec.Base.html#3076" class="Function Operator">++_</a><a id="7568" class="Symbol">)</a> <a id="7570" href="Data.Vec.Base.html#7493" class="Bound">eq-group</a><a id="7578" class="Symbol">)</a>

<a id="split"></a><a id="7581" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7587" class="Symbol">:</a> <a id="7589" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7593" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7595" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7597" class="Symbol">→</a> <a id="7599" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7603" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7605" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="7607" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7609" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="7613" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7615" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7619" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7621" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="7623" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7625" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>
<a id="7629" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7635" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>           <a id="7648" class="Symbol">=</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>     <a id="7658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7660" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7662" class="Symbol">)</a>
<a id="7664" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Data.Vec.Base.html#7671" class="Bound">x</a> <a id="7673" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7675" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7677" class="Symbol">)</a>     <a id="7683" class="Symbol">=</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Data.Vec.Base.html#7671" class="Bound">x</a> <a id="7688" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7690" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7695" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7697" class="Symbol">)</a>
<a id="7699" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Data.Vec.Base.html#7706" class="Bound">x</a> <a id="7708" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7710" href="Data.Vec.Base.html#7710" class="Bound">y</a> <a id="7712" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7714" href="Data.Vec.Base.html#7714" class="Bound">xs</a><a id="7716" class="Symbol">)</a> <a id="7718" class="Symbol">=</a> <a id="7720" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Data.Vec.Base.html#7706" class="Bound">x</a> <a id="7735" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7737" class="Symbol">)</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Data.Vec.Base.html#7710" class="Bound">y</a> <a id="7742" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7744" class="Symbol">)</a> <a id="7746" class="Symbol">(</a><a id="7747" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7753" href="Data.Vec.Base.html#7714" class="Bound">xs</a><a id="7755" class="Symbol">)</a>

<a id="uncons"></a><a id="7758" href="Data.Vec.Base.html#7758" class="Function">uncons</a> <a id="7765" class="Symbol">:</a> <a id="7767" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7771" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7773" class="Symbol">(</a><a id="7774" class="InductiveConstructor">suc</a> <a id="7778" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="7779" class="Symbol">)</a> <a id="7781" class="Symbol">→</a> <a id="7783" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7785" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7787" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7791" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7793" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="7795" href="Data.Vec.Base.html#7758" class="Function">uncons</a> <a id="7802" class="Symbol">(</a><a id="7803" href="Data.Vec.Base.html#7803" class="Bound">x</a> <a id="7805" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7807" href="Data.Vec.Base.html#7807" class="Bound">xs</a><a id="7809" class="Symbol">)</a> <a id="7811" class="Symbol">=</a> <a id="7813" href="Data.Vec.Base.html#7803" class="Bound">x</a> <a id="7815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7817" href="Data.Vec.Base.html#7807" class="Bound">xs</a>

<a id="7821" class="Comment">------------------------------------------------------------------------</a>
<a id="7894" class="Comment">-- Operations involving ≤</a>

<a id="7921" class="Comment">-- Take the first &#39;m&#39; elements of a vector.</a>
<a id="truncate"></a><a id="7965" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="7974" class="Symbol">:</a> <a id="7976" class="Symbol">∀</a> <a id="7978" class="Symbol">{</a><a id="7979" href="Data.Vec.Base.html#7979" class="Bound">m</a> <a id="7981" href="Data.Vec.Base.html#7981" class="Bound">n</a><a id="7982" class="Symbol">}</a> <a id="7984" class="Symbol">→</a> <a id="7986" href="Data.Vec.Base.html#7979" class="Bound">m</a> <a id="7988" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7990" href="Data.Vec.Base.html#7981" class="Bound">n</a> <a id="7992" class="Symbol">→</a> <a id="7994" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7998" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8000" href="Data.Vec.Base.html#7981" class="Bound">n</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8008" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8010" href="Data.Vec.Base.html#7979" class="Bound">m</a>
<a id="8012" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8021" class="Symbol">{</a><a id="8022" class="Argument">m</a> <a id="8024" class="Symbol">=</a> <a id="8026" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8030" class="Symbol">}</a> <a id="8032" class="Symbol">_</a> <a id="8034" class="Symbol">_</a>    <a id="8039" class="Symbol">=</a> <a id="8041" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="8044" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8053" class="Symbol">(</a><a id="8054" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8058" href="Data.Vec.Base.html#8058" class="Bound">le</a><a id="8060" class="Symbol">)</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Data.Vec.Base.html#8063" class="Bound">x</a> <a id="8065" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8067" href="Data.Vec.Base.html#8067" class="Bound">xs</a><a id="8069" class="Symbol">)</a> <a id="8071" class="Symbol">=</a> <a id="8073" href="Data.Vec.Base.html#8063" class="Bound">x</a> <a id="8075" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8077" class="Symbol">(</a><a id="8078" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8087" href="Data.Vec.Base.html#8058" class="Bound">le</a> <a id="8090" href="Data.Vec.Base.html#8067" class="Bound">xs</a><a id="8092" class="Symbol">)</a>

<a id="8095" class="Comment">-- Pad out a vector with extra elements.</a>
<a id="padRight"></a><a id="8136" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8145" class="Symbol">:</a> <a id="8147" class="Symbol">∀</a> <a id="8149" class="Symbol">{</a><a id="8150" href="Data.Vec.Base.html#8150" class="Bound">m</a> <a id="8152" href="Data.Vec.Base.html#8152" class="Bound">n</a><a id="8153" class="Symbol">}</a> <a id="8155" class="Symbol">→</a> <a id="8157" href="Data.Vec.Base.html#8150" class="Bound">m</a> <a id="8159" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8161" href="Data.Vec.Base.html#8152" class="Bound">n</a> <a id="8163" class="Symbol">→</a> <a id="8165" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8167" class="Symbol">→</a> <a id="8169" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8173" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8175" href="Data.Vec.Base.html#8150" class="Bound">m</a> <a id="8177" class="Symbol">→</a> <a id="8179" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8183" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8185" href="Data.Vec.Base.html#8152" class="Bound">n</a>
<a id="8187" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8196" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>      <a id="8205" href="Data.Vec.Base.html#8205" class="Bound">a</a> <a id="8207" href="Data.Vec.Base.html#8207" class="Bound">xs</a>       <a id="8216" class="Symbol">=</a> <a id="8218" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="8228" class="Symbol">_</a> <a id="8230" href="Data.Vec.Base.html#8205" class="Bound">a</a>
<a id="8232" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8241" class="Symbol">(</a><a id="8242" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8246" href="Data.Vec.Base.html#8246" class="Bound">le</a><a id="8248" class="Symbol">)</a> <a id="8250" href="Data.Vec.Base.html#8250" class="Bound">a</a> <a id="8252" class="Symbol">(</a><a id="8253" href="Data.Vec.Base.html#8253" class="Bound">x</a> <a id="8255" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8257" href="Data.Vec.Base.html#8257" class="Bound">xs</a><a id="8259" class="Symbol">)</a> <a id="8261" class="Symbol">=</a> <a id="8263" href="Data.Vec.Base.html#8253" class="Bound">x</a> <a id="8265" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8267" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8276" href="Data.Vec.Base.html#8246" class="Bound">le</a> <a id="8279" href="Data.Vec.Base.html#8250" class="Bound">a</a> <a id="8281" href="Data.Vec.Base.html#8257" class="Bound">xs</a>

<a id="8285" class="Comment">------------------------------------------------------------------------</a>
<a id="8358" class="Comment">-- Operations for converting between lists</a>

<a id="toList"></a><a id="8402" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8409" class="Symbol">:</a> <a id="8411" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8415" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8417" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8419" class="Symbol">→</a> <a id="8421" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8426" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="8428" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8435" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="8444" class="Symbol">=</a> <a id="8446" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>
<a id="8454" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8461" class="Symbol">(</a><a id="8462" href="Data.Vec.Base.html#8462" class="Bound">x</a> <a id="8464" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8466" href="Data.Vec.Base.html#8466" class="Bound">xs</a><a id="8468" class="Symbol">)</a> <a id="8470" class="Symbol">=</a> <a id="8472" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8481" href="Data.Vec.Base.html#8462" class="Bound">x</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8491" href="Data.Vec.Base.html#8466" class="Bound">xs</a><a id="8493" class="Symbol">)</a>

<a id="fromList"></a><a id="8496" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8505" class="Symbol">:</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Data.Vec.Base.html#8508" class="Bound">xs</a> <a id="8511" class="Symbol">:</a> <a id="8513" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8518" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="8519" class="Symbol">)</a> <a id="8521" class="Symbol">→</a> <a id="8523" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8527" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8529" class="Symbol">(</a><a id="8530" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="8542" href="Data.Vec.Base.html#8508" class="Bound">xs</a><a id="8544" class="Symbol">)</a>
<a id="8546" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8555" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>         <a id="8571" class="Symbol">=</a> <a id="8573" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="8576" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8585" class="Symbol">(</a><a id="8586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8595" href="Data.Vec.Base.html#8595" class="Bound">x</a> <a id="8597" href="Data.Vec.Base.html#8597" class="Bound">xs</a><a id="8599" class="Symbol">)</a> <a id="8601" class="Symbol">=</a> <a id="8603" href="Data.Vec.Base.html#8595" class="Bound">x</a> <a id="8605" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8607" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8616" href="Data.Vec.Base.html#8597" class="Bound">xs</a>

<a id="8620" class="Comment">------------------------------------------------------------------------</a>
<a id="8693" class="Comment">-- Operations for reversing vectors</a>

<a id="8730" class="Comment">-- snoc</a>

<a id="8739" class="Keyword">infixl</a> <a id="8746" class="Number">5</a> <a id="8748" href="Data.Vec.Base.html#8754" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="8754" href="Data.Vec.Base.html#8754" class="Function Operator">_∷ʳ_</a> <a id="8759" class="Symbol">:</a> <a id="8761" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8765" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8767" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8769" class="Symbol">→</a> <a id="8771" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8773" class="Symbol">→</a> <a id="8775" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8779" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8781" class="Symbol">(</a><a id="8782" class="InductiveConstructor">suc</a> <a id="8786" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="8787" class="Symbol">)</a>
<a id="8789" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="8798" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="8801" href="Data.Vec.Base.html#8801" class="Bound">y</a> <a id="8803" class="Symbol">=</a> <a id="8805" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="8807" href="Data.Vec.Base.html#8801" class="Bound">y</a> <a id="8809" href="Data.Vec.Base.html#6459" class="Function Operator">]</a>
<a id="8811" class="Symbol">(</a><a id="8812" href="Data.Vec.Base.html#8812" class="Bound">x</a> <a id="8814" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8816" href="Data.Vec.Base.html#8816" class="Bound">xs</a><a id="8818" class="Symbol">)</a> <a id="8820" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="8823" href="Data.Vec.Base.html#8823" class="Bound">y</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Data.Vec.Base.html#8812" class="Bound">x</a> <a id="8829" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Data.Vec.Base.html#8816" class="Bound">xs</a> <a id="8835" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="8838" href="Data.Vec.Base.html#8823" class="Bound">y</a><a id="8839" class="Symbol">)</a>

<a id="8842" class="Comment">-- vanilla reverse</a>

<a id="reverse"></a><a id="8862" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="8870" class="Symbol">:</a> <a id="8872" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8876" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8878" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8880" class="Symbol">→</a> <a id="8882" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8886" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8888" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="8890" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="8898" class="Symbol">=</a> <a id="8900" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8911" class="Symbol">_)</a> <a id="8914" class="Symbol">(λ</a> <a id="8917" href="Data.Vec.Base.html#8917" class="Bound">rev</a> <a id="8921" href="Data.Vec.Base.html#8921" class="Bound">x</a> <a id="8923" class="Symbol">→</a> <a id="8925" href="Data.Vec.Base.html#8921" class="Bound">x</a> <a id="8927" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8929" href="Data.Vec.Base.html#8917" class="Bound">rev</a><a id="8932" class="Symbol">)</a> <a id="8934" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>

<a id="8938" class="Comment">-- reverse-append</a>

<a id="8957" class="Keyword">infix</a> <a id="8963" class="Number">5</a> <a id="8965" href="Data.Vec.Base.html#8972" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="8972" href="Data.Vec.Base.html#8972" class="Function Operator">_ʳ++_</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8984" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8986" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="8988" class="Symbol">→</a> <a id="8990" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8994" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8996" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8998" class="Symbol">→</a> <a id="9000" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9004" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9006" class="Symbol">(</a><a id="9007" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="9009" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9011" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9012" class="Symbol">)</a>
<a id="9014" href="Data.Vec.Base.html#9014" class="Bound">xs</a> <a id="9017" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="9021" href="Data.Vec.Base.html#9021" class="Bound">ys</a> <a id="9024" class="Symbol">=</a> <a id="9026" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9037" class="Symbol">_</a> <a id="9039" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9041" class="Symbol">(</a><a id="9042" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="9045" class="Symbol">_))</a> <a id="9049" class="Symbol">(λ</a> <a id="9052" href="Data.Vec.Base.html#9052" class="Bound">rev</a> <a id="9056" href="Data.Vec.Base.html#9056" class="Bound">x</a> <a id="9058" class="Symbol">→</a> <a id="9060" href="Data.Vec.Base.html#9056" class="Bound">x</a> <a id="9062" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9064" href="Data.Vec.Base.html#9052" class="Bound">rev</a><a id="9067" class="Symbol">)</a> <a id="9069" href="Data.Vec.Base.html#9021" class="Bound">ys</a> <a id="9072" href="Data.Vec.Base.html#9014" class="Bound">xs</a>

<a id="9076" class="Comment">-- init and last</a>

<a id="initLast"></a><a id="9094" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9103" class="Symbol">:</a> <a id="9105" class="Symbol">∀</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Data.Vec.Base.html#9108" class="Bound">xs</a> <a id="9111" class="Symbol">:</a> <a id="9113" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9117" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9119" class="Symbol">(</a><a id="9120" class="Number">1</a> <a id="9122" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9124" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9125" class="Symbol">))</a> <a id="9128" class="Symbol">→</a> <a id="9130" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9133" class="Symbol">λ</a> <a id="9135" href="Data.Vec.Base.html#9135" class="Bound">ys</a> <a id="9138" href="Data.Vec.Base.html#9138" class="Bound">y</a> <a id="9140" class="Symbol">→</a> <a id="9142" href="Data.Vec.Base.html#9108" class="Bound">xs</a> <a id="9145" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9147" href="Data.Vec.Base.html#9135" class="Bound">ys</a> <a id="9150" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="9153" href="Data.Vec.Base.html#9138" class="Bound">y</a>
<a id="9155" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9164" class="Symbol">{</a><a id="9165" class="Argument">n</a> <a id="9167" class="Symbol">=</a> <a id="9169" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9173" class="Symbol">}</a>  <a id="9176" class="Symbol">(</a><a id="9177" href="Data.Vec.Base.html#9177" class="Bound">x</a> <a id="9179" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9181" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="9183" class="Symbol">)</a> <a id="9185" class="Symbol">=</a> <a id="9187" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="9190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9192" href="Data.Vec.Base.html#9177" class="Bound">x</a> <a id="9194" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9196" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9201" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9210" class="Symbol">{</a><a id="9211" class="Argument">n</a> <a id="9213" class="Symbol">=</a> <a id="9215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9219" href="Data.Vec.Base.html#9219" class="Bound">n</a><a id="9220" class="Symbol">}</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Data.Vec.Base.html#9223" class="Bound">x</a> <a id="9225" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9227" href="Data.Vec.Base.html#9227" class="Bound">xs</a><a id="9229" class="Symbol">)</a> <a id="9231" class="Symbol">=</a>
  <a id="9235" class="Keyword">let</a> <a id="9239" href="Data.Vec.Base.html#9239" class="Bound">ys</a> <a id="9242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9244" href="Data.Vec.Base.html#9244" class="Bound">y</a> <a id="9246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9248" href="Data.Vec.Base.html#9248" class="Bound">eq</a> <a id="9251" class="Symbol">=</a> <a id="9253" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9262" href="Data.Vec.Base.html#9227" class="Bound">xs</a> <a id="9265" class="Keyword">in</a>
  <a id="9270" href="Data.Vec.Base.html#9223" class="Bound">x</a> <a id="9272" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9274" href="Data.Vec.Base.html#9239" class="Bound">ys</a> <a id="9277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9279" href="Data.Vec.Base.html#9244" class="Bound">y</a> <a id="9281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9283" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Data.Vec.Base.html#9223" class="Bound">x</a> <a id="9291" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Data.Vec.Base.html#9248" class="Bound">eq</a>

<a id="init"></a><a id="9299" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="9304" class="Symbol">:</a> <a id="9306" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9310" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9312" class="Symbol">(</a><a id="9313" class="Number">1</a> <a id="9315" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9317" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9318" class="Symbol">)</a> <a id="9320" class="Symbol">→</a> <a id="9322" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9326" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9328" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="9330" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="9335" href="Data.Vec.Base.html#9335" class="Bound">xs</a> <a id="9338" class="Symbol">=</a> <a id="9340" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9356" href="Data.Vec.Base.html#9335" class="Bound">xs</a><a id="9358" class="Symbol">)</a>

<a id="last"></a><a id="9361" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="9366" class="Symbol">:</a> <a id="9368" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9372" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9374" class="Symbol">(</a><a id="9375" class="Number">1</a> <a id="9377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9379" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9380" class="Symbol">)</a> <a id="9382" class="Symbol">→</a> <a id="9384" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="9386" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="9391" href="Data.Vec.Base.html#9391" class="Bound">xs</a> <a id="9394" class="Symbol">=</a> <a id="9396" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9402" class="Symbol">(</a><a id="9403" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9409" class="Symbol">(</a><a id="9410" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9419" href="Data.Vec.Base.html#9391" class="Bound">xs</a><a id="9421" class="Symbol">))</a>

<a id="9425" class="Comment">------------------------------------------------------------------------</a>
<a id="9498" class="Comment">-- Other operations</a>

<a id="transpose"></a><a id="9519" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9535" class="Symbol">(</a><a id="9536" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9540" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9542" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9543" class="Symbol">)</a> <a id="9545" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="9547" class="Symbol">→</a> <a id="9549" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9558" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9560" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="9561" class="Symbol">)</a> <a id="9563" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="9565" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9575" class="Symbol">{</a><a id="9576" class="Argument">n</a> <a id="9578" class="Symbol">=</a> <a id="9580" href="Data.Vec.Base.html#9580" class="Bound">n</a><a id="9581" class="Symbol">}</a> <a id="9583" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>          <a id="9595" class="Symbol">=</a> <a id="9597" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="9607" href="Data.Vec.Base.html#9580" class="Bound">n</a> <a id="9609" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="9612" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9622" class="Symbol">{</a><a id="9623" class="Argument">n</a> <a id="9625" class="Symbol">=</a> <a id="9627" href="Data.Vec.Base.html#9627" class="Bound">n</a><a id="9628" class="Symbol">}</a> <a id="9630" class="Symbol">(</a><a id="9631" href="Data.Vec.Base.html#9631" class="Bound">as</a> <a id="9634" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9636" href="Data.Vec.Base.html#9636" class="Bound">ass</a><a id="9639" class="Symbol">)</a> <a id="9641" class="Symbol">=</a> <a id="9643" class="Symbol">((</a><a id="9645" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="9655" href="Data.Vec.Base.html#9627" class="Bound">n</a> <a id="9657" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="9660" class="Symbol">)</a> <a id="9662" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="9664" href="Data.Vec.Base.html#9631" class="Bound">as</a><a id="9666" class="Symbol">)</a> <a id="9668" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="9670" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9680" href="Data.Vec.Base.html#9636" class="Bound">ass</a>

<a id="9685" class="Comment">------------------------------------------------------------------------</a>
<a id="9758" class="Comment">-- DEPRECATED</a>
<a id="9772" class="Comment">------------------------------------------------------------------------</a>
<a id="9845" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9916" class="Comment">-- not guaranteed.</a>

<a id="9936" class="Comment">-- Version 2.0</a>

<a id="remove"></a><a id="9952" href="Data.Vec.Base.html#9952" class="Function">remove</a> <a id="9959" class="Symbol">=</a> <a id="9961" href="Data.Vec.Base.html#2023" class="Function">removeAt</a>
<a id="9970" class="Symbol">{-#</a> <a id="9974" class="Keyword">WARNING_ON_USAGE</a> <a id="9991" class="Pragma">remove</a>
<a id="9998" class="String">&quot;Warning: remove was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="10069" class="Symbol">#-}</a>
<a id="insert"></a><a id="10073" href="Data.Vec.Base.html#10073" class="Function">insert</a> <a id="10080" class="Symbol">=</a> <a id="10082" href="Data.Vec.Base.html#1880" class="Function">insertAt</a>
<a id="10091" class="Symbol">{-#</a> <a id="10095" class="Keyword">WARNING_ON_USAGE</a> <a id="10112" class="Pragma">insert</a>
<a id="10119" class="String">&quot;Warning: insert was deprecated in v2.0.
Please use insertAt instead.&quot;</a>
<a id="10190" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Effect.Applicative.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Applicative</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Applicative functors</a>
<a id="130" class="Comment">------------------------------------------------------------------------</a>

<a id="204" class="Comment">-- Note that currently the applicative functor laws are not included</a>
<a id="273" class="Comment">-- here.</a>

<a id="283" class="Symbol">{-#</a> <a id="287" class="Keyword">OPTIONS</a> <a id="295" class="Pragma">--cubical-compatible</a> <a id="316" class="Pragma">--safe</a> <a id="323" class="Symbol">#-}</a>

<a id="328" class="Keyword">module</a> <a id="335" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="399" class="Symbol">;</a> <a id="401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="405" class="Symbol">;</a> <a id="407" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="594" class="Symbol">)</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="623" class="Symbol">as</a> <a id="626" class="Module">Fun</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Function.Base.html" class="Module">Function.Base</a> <a id="675" class="Keyword">using</a> <a id="681" class="Symbol">(</a><a id="682" href="Function.Base.html#725" class="Function">const</a><a id="687" class="Symbol">;</a> <a id="689" href="Function.Base.html#1657" class="Function">flip</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="699" class="Symbol">)</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Level.html" class="Module">Level</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="731" class="Symbol">;</a> <a id="733" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="736" class="Symbol">;</a> <a id="738" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="741" class="Symbol">)</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="808" class="Symbol">)</a>

<a id="811" class="Keyword">private</a>
  <a id="821" class="Keyword">variable</a>
    <a id="834" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="836" href="Effect.Applicative.html#836" class="Generalizable">g</a> <a id="838" class="Symbol">:</a> <a id="840" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="850" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="852" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="854" href="Effect.Applicative.html#854" class="Generalizable">C</a> <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="862" href="Effect.Applicative.html#834" class="Generalizable">f</a>
<a id="864" class="Comment">------------------------------------------------------------------------</a>
<a id="937" class="Comment">-- The type of raw applicatives</a>

<a id="970" class="Keyword">record</a> <a id="RawApplicative"></a><a id="977" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="992" class="Symbol">(</a><a id="993" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="995" class="Symbol">:</a> <a id="997" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1001" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1023" href="Effect.Applicative.html#1001" class="Bound">f</a> <a id="1025" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1027" href="Effect.Applicative.html#1009" class="Bound">g</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Keyword">where</a>
  <a id="1038" class="Keyword">infixl</a> <a id="1045" class="Number">4</a> <a id="1047" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="1053" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a> <a id="1058" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>
  <a id="1065" class="Keyword">infixl</a> <a id="1072" class="Number">4</a> <a id="1074" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1078" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1083" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a>
  <a id="1090" class="Keyword">infix</a>  <a id="1097" class="Number">4</a> <a id="1099" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a>
  <a id="1105" class="Keyword">field</a>
    <a id="RawApplicative.rawFunctor"></a><a id="1115" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1139" href="Effect.Applicative.html#993" class="Bound">F</a>
    <a id="RawApplicative.pure"></a><a id="1145" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1158" href="Effect.Applicative.html#850" class="Generalizable">A</a>
    <a id="RawApplicative._&lt;*&gt;_"></a><a id="1164" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1186" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1192" href="Effect.Applicative.html#852" class="Generalizable">B</a>

  <a id="1197" class="Keyword">open</a> <a id="1202" href="Effect.Functor.html#602" class="Module">RawFunctor</a> <a id="1213" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1224" class="Keyword">public</a>

  <a id="RawApplicative._&lt;*_"></a><a id="1234" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1243" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1249" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1255" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1259" href="Effect.Applicative.html#1259" class="Bound">a</a> <a id="1261" href="Effect.Applicative.html#1234" class="Function Operator">&lt;*</a> <a id="1264" href="Effect.Applicative.html#1264" class="Bound">b</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Function.Base.html#725" class="Function">const</a> <a id="1274" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1278" href="Effect.Applicative.html#1259" class="Bound">a</a> <a id="1280" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1284" href="Effect.Applicative.html#1264" class="Bound">b</a>

  <a id="RawApplicative._*&gt;_"></a><a id="1289" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1298" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1304" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1310" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1314" href="Effect.Applicative.html#1314" class="Bound">a</a> <a id="1316" href="Effect.Applicative.html#1289" class="Function Operator">*&gt;</a> <a id="1319" href="Effect.Applicative.html#1319" class="Bound">b</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Function.Base.html#1657" class="Function">flip</a> <a id="1328" href="Function.Base.html#725" class="Function">const</a> <a id="1334" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1338" href="Effect.Applicative.html#1314" class="Bound">a</a> <a id="1340" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1344" href="Effect.Applicative.html#1319" class="Bound">b</a>

  <a id="RawApplicative.zipWith"></a><a id="1349" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Effect.Applicative.html#854" class="Generalizable">C</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1375" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1381" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1387" href="Effect.Applicative.html#854" class="Generalizable">C</a>
  <a id="1391" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1399" href="Effect.Applicative.html#1399" class="Bound">f</a> <a id="1401" href="Effect.Applicative.html#1401" class="Bound">x</a> <a id="1403" href="Effect.Applicative.html#1403" class="Bound">y</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Effect.Applicative.html#1399" class="Bound">f</a> <a id="1409" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1413" href="Effect.Applicative.html#1401" class="Bound">x</a> <a id="1415" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1419" href="Effect.Applicative.html#1403" class="Bound">y</a>

  <a id="RawApplicative.zip"></a><a id="1424" href="Effect.Applicative.html#1424" class="Function">zip</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1432" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1434" class="Symbol">→</a> <a id="1436" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1438" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1447" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1449" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1450" class="Symbol">)</a>
  <a id="1454" href="Effect.Applicative.html#1424" class="Function">zip</a> <a id="1458" class="Symbol">=</a> <a id="1460" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

  <a id="1475" class="Comment">-- Haskell-style alternative name for pure</a>
  <a id="RawApplicative.return"></a><a id="1520" href="Effect.Applicative.html#1520" class="Function">return</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1535" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1539" href="Effect.Applicative.html#1520" class="Function">return</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Effect.Applicative.html#1145" class="Field">pure</a>

  <a id="1556" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawApplicative._⊛_"></a><a id="1603" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1617" class="Symbol">)</a> <a id="1619" class="Symbol">→</a> <a id="1621" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1623" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1629" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1633" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a>

  <a id="RawApplicative._&lt;⊛_"></a><a id="1648" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1657" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1659" class="Symbol">→</a> <a id="1661" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1663" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1669" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1673" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a>

  <a id="RawApplicative._⊛&gt;_"></a><a id="1688" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1697" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1703" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1709" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1713" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>

  <a id="RawApplicative._⊗_"></a><a id="1728" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1736" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1742" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1751" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1753" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1754" class="Symbol">)</a>
  <a id="1758" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Effect.Applicative.html#1424" class="Function">zip</a>

<a id="1769" class="Keyword">module</a> <a id="1776" href="Effect.Applicative.html#1776" class="Module">_</a> <a id="1778" class="Keyword">where</a>

  <a id="1787" class="Keyword">open</a> <a id="1792" href="Effect.Applicative.html#977" class="Module">RawApplicative</a>
  <a id="1809" class="Keyword">open</a> <a id="1814" href="Effect.Functor.html#602" class="Module">RawFunctor</a>

  <a id="1828" class="Comment">-- Smart constructor</a>
  <a id="1851" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="1868" class="Symbol">:</a>
    <a id="1874" class="Symbol">(</a><a id="1875" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1891" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">→</a>
    <a id="1900" class="Symbol">(</a><a id="1901" href="Effect.Applicative.html#1901" class="Bound">pure</a> <a id="1906" class="Symbol">:</a> <a id="1908" class="Symbol">∀</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Effect.Applicative.html#1911" class="Bound">A</a><a id="1912" class="Symbol">}</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Effect.Applicative.html#1911" class="Bound">A</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1922" href="Effect.Applicative.html#1911" class="Bound">A</a><a id="1923" class="Symbol">)</a> <a id="1925" class="Symbol">→</a>
    <a id="1931" class="Symbol">(</a><a id="1932" href="Effect.Applicative.html#1932" class="Bound">app</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1943" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1944" class="Symbol">}</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1962" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1968" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a>
    <a id="1977" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1992" href="Effect.Applicative.html#1875" class="Bound">F</a>
  <a id="1996" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2013" href="Effect.Applicative.html#2013" class="Bound">F</a> <a id="2015" href="Effect.Applicative.html#2015" class="Bound">pure</a> <a id="2020" href="Effect.Applicative.html#2020" class="Bound">app</a> <a id="2024" class="Symbol">.</a><a id="2025" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="2036" class="Symbol">.</a><a id="2037" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Effect.Applicative.html#2020" class="Bound">app</a> <a id="2049" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2052" href="Effect.Applicative.html#2015" class="Bound">pure</a>
  <a id="2059" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2076" href="Effect.Applicative.html#2076" class="Bound">F</a> <a id="2078" href="Effect.Applicative.html#2078" class="Bound">pure</a> <a id="2083" href="Effect.Applicative.html#2083" class="Bound">app</a> <a id="2087" class="Symbol">.</a><a id="2088" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Effect.Applicative.html#2078" class="Bound">pure</a>
  <a id="2102" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2119" href="Effect.Applicative.html#2119" class="Bound">F</a> <a id="2121" href="Effect.Applicative.html#2121" class="Bound">pure</a> <a id="2126" href="Effect.Applicative.html#2126" class="Bound">app</a> <a id="2130" class="Symbol">.</a><a id="2131" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Effect.Applicative.html#2126" class="Bound">app</a>

<a id="2144" class="Comment">------------------------------------------------------------------------</a>
<a id="2217" class="Comment">-- The type of raw applicatives with a zero</a>

<a id="2262" class="Keyword">record</a> <a id="RawApplicativeZero"></a><a id="2269" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Effect.Applicative.html#2289" class="Bound">F</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2297" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2305" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2319" href="Effect.Applicative.html#2297" class="Bound">f</a> <a id="2321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2323" href="Effect.Applicative.html#2305" class="Bound">g</a><a id="2324" class="Symbol">)</a> <a id="2326" class="Keyword">where</a>
  <a id="2334" class="Keyword">field</a>
    <a id="RawApplicativeZero.rawApplicative"></a><a id="2344" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2376" href="Effect.Applicative.html#2289" class="Bound">F</a>
    <a id="RawApplicativeZero.rawEmpty"></a><a id="2382" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="2402" href="Effect.Applicative.html#2289" class="Bound">F</a>

  <a id="2407" class="Keyword">open</a> <a id="2412" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2427" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2442" class="Keyword">public</a>
  <a id="2451" class="Keyword">open</a> <a id="2456" href="Effect.Empty.html#408" class="Module">RawEmpty</a> <a id="2465" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2474" class="Keyword">public</a>

  <a id="RawApplicativeZero.guard"></a><a id="2484" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Effect.Applicative.html#2289" class="Bound">F</a> <a id="2501" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="2505" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2511" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2516" class="Symbol">=</a> <a id="2518" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="2523" class="Symbol">_</a>
  <a id="2527" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2533" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Effect.Empty.html#475" class="Function">empty</a>

<a id="2548" class="Comment">------------------------------------------------------------------------</a>
<a id="2621" class="Comment">-- The type of raw alternative applicatives</a>

<a id="2666" class="Keyword">record</a> <a id="RawAlternative"></a><a id="2673" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Effect.Applicative.html#2689" class="Bound">F</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2697" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="2699" class="Symbol">→</a> <a id="2701" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2705" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2719" href="Effect.Applicative.html#2697" class="Bound">f</a> <a id="2721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2723" href="Effect.Applicative.html#2705" class="Bound">g</a><a id="2724" class="Symbol">)</a> <a id="2726" class="Keyword">where</a>
  <a id="2734" class="Keyword">field</a>
    <a id="RawAlternative.rawApplicativeZero"></a><a id="2744" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2763" class="Symbol">:</a> <a id="2765" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2784" href="Effect.Applicative.html#2689" class="Bound">F</a>
    <a id="RawAlternative.rawChoice"></a><a id="2790" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2800" class="Symbol">:</a> <a id="2802" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2812" href="Effect.Applicative.html#2689" class="Bound">F</a>

  <a id="2817" class="Keyword">open</a> <a id="2822" href="Effect.Applicative.html#2269" class="Module">RawApplicativeZero</a> <a id="2841" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2860" class="Keyword">public</a>
  <a id="2869" class="Keyword">open</a> <a id="2874" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2884" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2894" class="Keyword">public</a>

<a id="2902" class="Comment">------------------------------------------------------------------------</a>
<a id="2975" class="Comment">-- The type of applicative morphisms</a>

<a id="3013" class="Keyword">record</a> <a id="Morphism"></a><a id="3020" href="Effect.Applicative.html#3020" class="Record">Morphism</a> <a id="3029" class="Symbol">{</a><a id="3030" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3033" href="Effect.Applicative.html#3033" class="Bound">F₂</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3042" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3050" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="3051" class="Symbol">}</a>
                <a id="3069" class="Symbol">(</a><a id="3070" href="Effect.Applicative.html#3070" class="Bound">A₁</a> <a id="3073" class="Symbol">:</a> <a id="3075" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="3090" href="Effect.Applicative.html#3030" class="Bound">F₁</a><a id="3092" class="Symbol">)</a>
                <a id="3110" class="Symbol">(</a><a id="3111" href="Effect.Applicative.html#3111" class="Bound">A₂</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="3131" href="Effect.Applicative.html#3033" class="Bound">F₂</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3146" href="Effect.Applicative.html#3042" class="Bound">f</a> <a id="3148" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3150" href="Effect.Applicative.html#3050" class="Bound">g</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Keyword">where</a>
  <a id="3161" class="Keyword">module</a> <a id="Morphism.A₁"></a><a id="3168" href="Effect.Applicative.html#3168" class="Module">A₁</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="3188" href="Effect.Applicative.html#3070" class="Bound">A₁</a>
  <a id="3193" class="Keyword">module</a> <a id="Morphism.A₂"></a><a id="3200" href="Effect.Applicative.html#3200" class="Module">A₂</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="3220" href="Effect.Applicative.html#3111" class="Bound">A₂</a>
  <a id="3225" class="Keyword">field</a>
    <a id="Morphism.functorMorphism"></a><a id="3235" href="Effect.Applicative.html#3235" class="Field">functorMorphism</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Effect.Functor.html#981" class="Record">Fun.Morphism</a> <a id="3266" href="Effect.Applicative.html#1115" class="Function">A₁.rawFunctor</a> <a id="3280" href="Effect.Applicative.html#1115" class="Function">A₂.rawFunctor</a>

  <a id="3297" class="Keyword">open</a> <a id="3302" href="Effect.Functor.html#981" class="Module">Fun.Morphism</a> <a id="3315" href="Effect.Applicative.html#3235" class="Field">functorMorphism</a> <a id="3331" class="Keyword">public</a>

  <a id="3341" class="Keyword">field</a>
    <a id="Morphism.op-pure"></a><a id="3351" href="Effect.Applicative.html#3351" class="Field">op-pure</a> <a id="3359" class="Symbol">:</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Effect.Applicative.html#3362" class="Bound">x</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Effect.Applicative.html#850" class="Generalizable">A</a><a id="3367" class="Symbol">)</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Effect.Applicative.html#1145" class="Function">A₁.pure</a> <a id="3383" href="Effect.Applicative.html#3362" class="Bound">x</a><a id="3384" class="Symbol">)</a> <a id="3386" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3388" href="Effect.Applicative.html#1145" class="Function">A₂.pure</a> <a id="3396" href="Effect.Applicative.html#3362" class="Bound">x</a>
    <a id="Morphism.op-&lt;*&gt;"></a><a id="3402" href="Effect.Applicative.html#3402" class="Field">op-&lt;*&gt;</a>  <a id="3410" class="Symbol">:</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="3423" class="Symbol">→</a> <a id="3425" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="3426" class="Symbol">))</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Effect.Applicative.html#3430" class="Bound">x</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3437" href="Effect.Applicative.html#850" class="Generalizable">A</a><a id="3438" class="Symbol">)</a> <a id="3440" class="Symbol">→</a>
              <a id="3456" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3462" href="Effect.Applicative.html#1603" class="Function Operator">A₁.⊛</a> <a id="3467" href="Effect.Applicative.html#3430" class="Bound">x</a><a id="3468" class="Symbol">)</a> <a id="3470" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3476" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3478" href="Effect.Applicative.html#1603" class="Function Operator">A₂.⊛</a> <a id="3483" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3486" href="Effect.Applicative.html#3430" class="Bound">x</a><a id="3487" class="Symbol">)</a>

  <a id="3492" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="Morphism.op-⊛"></a><a id="3539" href="Effect.Applicative.html#3539" class="Function">op-⊛</a> <a id="3544" class="Symbol">=</a> <a id="3546" href="Effect.Applicative.html#3402" class="Field">op-&lt;*&gt;</a>
</pre></body></html>


==> anc/html/Effect.Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Type constructors giving rise to a semigroup at every type</a>
<a id="168" class="Comment">-- e.g. (List, _++_)</a>
<a id="189" class="Comment">------------------------------------------------------------------------</a>

<a id="263" class="Symbol">{-#</a> <a id="267" class="Keyword">OPTIONS</a> <a id="275" class="Pragma">--cubical-compatible</a> <a id="296" class="Pragma">--safe</a> <a id="303" class="Symbol">#-}</a>

<a id="308" class="Keyword">module</a> <a id="315" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="329" class="Keyword">where</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Level.html" class="Module">Level</a>

<a id="355" class="Keyword">private</a>
  <a id="365" class="Keyword">variable</a>
    <a id="378" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="380" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a> <a id="383" class="Symbol">:</a> <a id="385" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="395" href="Effect.Choice.html#395" class="Generalizable">A</a>  <a id="398" class="Symbol">:</a> <a id="400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="404" href="Effect.Choice.html#378" class="Generalizable">ℓ</a>

<a id="407" class="Keyword">record</a> <a id="RawChoice"></a><a id="414" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="424" class="Symbol">(</a><a id="425" href="Effect.Choice.html#425" class="Bound">F</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="433" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="441" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a><a id="443" class="Symbol">)</a> <a id="445" class="Symbol">:</a> <a id="447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="451" class="Symbol">(</a><a id="452" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="456" href="Effect.Choice.html#433" class="Bound">ℓ</a> <a id="458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="460" href="Effect.Choice.html#441" class="Bound">ℓ′</a><a id="462" class="Symbol">)</a> <a id="464" class="Keyword">where</a>
  <a id="472" class="Keyword">infixr</a> <a id="479" class="Number">3</a> <a id="481" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="487" href="Effect.Choice.html#577" class="Function Operator">_∣_</a>
  <a id="493" class="Keyword">field</a>
    <a id="RawChoice._&lt;|&gt;_"></a><a id="503" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="509" class="Symbol">:</a> <a id="511" href="Effect.Choice.html#425" class="Bound">F</a> <a id="513" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="515" class="Symbol">→</a> <a id="517" href="Effect.Choice.html#425" class="Bound">F</a> <a id="519" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Effect.Choice.html#425" class="Bound">F</a> <a id="525" href="Effect.Choice.html#395" class="Generalizable">A</a>

  <a id="530" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawChoice._∣_"></a><a id="577" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="581" class="Symbol">:</a> <a id="583" href="Effect.Choice.html#425" class="Bound">F</a> <a id="585" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="587" class="Symbol">→</a> <a id="589" href="Effect.Choice.html#425" class="Bound">F</a> <a id="591" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="593" class="Symbol">→</a> <a id="595" href="Effect.Choice.html#425" class="Bound">F</a> <a id="597" href="Effect.Choice.html#395" class="Generalizable">A</a>
  <a id="601" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="605" class="Symbol">=</a> <a id="607" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a>
</pre></body></html>


==> anc/html/Effect.Comonad.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Comonad</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Comonads</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Comment">-- Note that currently the monad laws are not included here.</a>

<a id="254" class="Symbol">{-#</a> <a id="258" class="Keyword">OPTIONS</a> <a id="266" class="Pragma">--cubical-compatible</a> <a id="287" class="Pragma">--safe</a> <a id="294" class="Symbol">#-}</a>

<a id="299" class="Keyword">module</a> <a id="306" href="Effect.Comonad.html" class="Module">Effect.Comonad</a> <a id="321" class="Keyword">where</a>

<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Level.html" class="Module">Level</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="358" class="Symbol">;</a> <a id="360" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="363" class="Symbol">)</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Function.Base.html" class="Module">Function.Base</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Function.Base.html#704" class="Function">id</a><a id="400" class="Symbol">;</a> <a id="402" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="406" class="Symbol">;</a> <a id="408" href="Function.Base.html#1657" class="Function">flip</a><a id="412" class="Symbol">)</a>

<a id="415" class="Keyword">private</a>
  <a id="425" class="Keyword">variable</a>
    <a id="438" href="Effect.Comonad.html#438" class="Generalizable">a</a> <a id="440" href="Effect.Comonad.html#440" class="Generalizable">b</a> <a id="442" href="Effect.Comonad.html#442" class="Generalizable">c</a> <a id="444" href="Effect.Comonad.html#444" class="Generalizable">f</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="458" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Effect.Comonad.html#438" class="Generalizable">a</a>
    <a id="472" href="Effect.Comonad.html#472" class="Generalizable">B</a> <a id="474" class="Symbol">:</a> <a id="476" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="480" href="Effect.Comonad.html#440" class="Generalizable">b</a>
    <a id="486" href="Effect.Comonad.html#486" class="Generalizable">C</a> <a id="488" class="Symbol">:</a> <a id="490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="494" href="Effect.Comonad.html#442" class="Generalizable">c</a>

<a id="497" class="Keyword">record</a> <a id="RawComonad"></a><a id="504" href="Effect.Comonad.html#504" class="Record">RawComonad</a> <a id="515" class="Symbol">(</a><a id="516" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="518" class="Symbol">:</a> <a id="520" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="524" href="Effect.Comonad.html#444" class="Generalizable">f</a> <a id="526" class="Symbol">→</a> <a id="528" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="532" href="Effect.Comonad.html#444" class="Generalizable">f</a><a id="533" class="Symbol">)</a> <a id="535" class="Symbol">:</a> <a id="537" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="541" class="Symbol">(</a><a id="542" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="546" href="Effect.Comonad.html#524" class="Bound">f</a><a id="547" class="Symbol">)</a> <a id="549" class="Keyword">where</a>

  <a id="558" class="Keyword">infixl</a> <a id="565" class="Number">1</a> <a id="567" href="Effect.Comonad.html#792" class="Function Operator">_=&gt;&gt;_</a> <a id="573" href="Effect.Comonad.html#847" class="Function Operator">_=&gt;=_</a>
  <a id="581" class="Keyword">infixr</a> <a id="588" class="Number">1</a> <a id="590" href="Effect.Comonad.html#916" class="Function Operator">_&lt;&lt;=_</a> <a id="596" href="Effect.Comonad.html#966" class="Function Operator">_=&lt;=_</a>

  <a id="605" class="Keyword">field</a>
    <a id="RawComonad.extract"></a><a id="615" href="Effect.Comonad.html#615" class="Field">extract</a> <a id="623" class="Symbol">:</a> <a id="625" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="627" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="629" class="Symbol">→</a> <a id="631" href="Effect.Comonad.html#458" class="Generalizable">A</a>
    <a id="RawComonad.extend"></a><a id="637" href="Effect.Comonad.html#637" class="Field">extend</a>  <a id="645" class="Symbol">:</a> <a id="647" class="Symbol">(</a><a id="648" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="650" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="652" class="Symbol">→</a> <a id="654" href="Effect.Comonad.html#472" class="Generalizable">B</a><a id="655" class="Symbol">)</a> <a id="657" class="Symbol">→</a> <a id="659" class="Symbol">(</a><a id="660" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="662" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="664" class="Symbol">→</a> <a id="666" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="668" href="Effect.Comonad.html#472" class="Generalizable">B</a><a id="669" class="Symbol">)</a>

  <a id="RawComonad.duplicate"></a><a id="674" href="Effect.Comonad.html#674" class="Function">duplicate</a> <a id="684" class="Symbol">:</a> <a id="686" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="688" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="690" class="Symbol">→</a> <a id="692" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="694" class="Symbol">(</a><a id="695" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="697" href="Effect.Comonad.html#458" class="Generalizable">A</a><a id="698" class="Symbol">)</a>
  <a id="702" href="Effect.Comonad.html#674" class="Function">duplicate</a> <a id="712" class="Symbol">=</a> <a id="714" href="Effect.Comonad.html#637" class="Field">extend</a> <a id="721" href="Function.Base.html#704" class="Function">id</a>

  <a id="RawComonad.liftW"></a><a id="727" href="Effect.Comonad.html#727" class="Function">liftW</a> <a id="733" class="Symbol">:</a> <a id="735" class="Symbol">(</a><a id="736" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="738" class="Symbol">→</a> <a id="740" href="Effect.Comonad.html#472" class="Generalizable">B</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="747" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="749" class="Symbol">→</a> <a id="751" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="753" href="Effect.Comonad.html#472" class="Generalizable">B</a>
  <a id="757" href="Effect.Comonad.html#727" class="Function">liftW</a> <a id="763" href="Effect.Comonad.html#763" class="Bound">f</a> <a id="765" class="Symbol">=</a> <a id="767" href="Effect.Comonad.html#637" class="Field">extend</a> <a id="774" class="Symbol">(</a><a id="775" href="Effect.Comonad.html#763" class="Bound">f</a> <a id="777" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="780" href="Effect.Comonad.html#615" class="Field">extract</a><a id="787" class="Symbol">)</a>

  <a id="RawComonad._=&gt;&gt;_"></a><a id="792" href="Effect.Comonad.html#792" class="Function Operator">_=&gt;&gt;_</a> <a id="798" class="Symbol">:</a> <a id="800" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="802" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="804" class="Symbol">→</a> <a id="806" class="Symbol">(</a><a id="807" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="809" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="811" class="Symbol">→</a> <a id="813" href="Effect.Comonad.html#472" class="Generalizable">B</a><a id="814" class="Symbol">)</a> <a id="816" class="Symbol">→</a> <a id="818" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="820" href="Effect.Comonad.html#472" class="Generalizable">B</a>
  <a id="824" href="Effect.Comonad.html#792" class="Function Operator">_=&gt;&gt;_</a> <a id="830" class="Symbol">=</a> <a id="832" href="Function.Base.html#1657" class="Function">flip</a> <a id="837" href="Effect.Comonad.html#637" class="Field">extend</a>

  <a id="RawComonad._=&gt;=_"></a><a id="847" href="Effect.Comonad.html#847" class="Function Operator">_=&gt;=_</a> <a id="853" class="Symbol">:</a> <a id="855" class="Symbol">(</a><a id="856" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="858" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="860" class="Symbol">→</a> <a id="862" href="Effect.Comonad.html#472" class="Generalizable">B</a><a id="863" class="Symbol">)</a> <a id="865" class="Symbol">→</a> <a id="867" class="Symbol">(</a><a id="868" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="870" href="Effect.Comonad.html#472" class="Generalizable">B</a> <a id="872" class="Symbol">→</a> <a id="874" href="Effect.Comonad.html#486" class="Generalizable">C</a><a id="875" class="Symbol">)</a> <a id="877" class="Symbol">→</a> <a id="879" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="881" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Effect.Comonad.html#486" class="Generalizable">C</a>
  <a id="889" href="Effect.Comonad.html#889" class="Bound">f</a> <a id="891" href="Effect.Comonad.html#847" class="Function Operator">=&gt;=</a> <a id="895" href="Effect.Comonad.html#895" class="Bound">g</a> <a id="897" class="Symbol">=</a> <a id="899" href="Effect.Comonad.html#895" class="Bound">g</a> <a id="901" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="904" href="Effect.Comonad.html#637" class="Field">extend</a> <a id="911" href="Effect.Comonad.html#889" class="Bound">f</a>

  <a id="RawComonad._&lt;&lt;=_"></a><a id="916" href="Effect.Comonad.html#916" class="Function Operator">_&lt;&lt;=_</a> <a id="922" class="Symbol">:</a> <a id="924" class="Symbol">(</a><a id="925" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="927" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="929" class="Symbol">→</a> <a id="931" href="Effect.Comonad.html#472" class="Generalizable">B</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">→</a> <a id="936" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="938" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="940" class="Symbol">→</a> <a id="942" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="944" href="Effect.Comonad.html#472" class="Generalizable">B</a>
  <a id="948" href="Effect.Comonad.html#916" class="Function Operator">_&lt;&lt;=_</a> <a id="954" class="Symbol">=</a> <a id="956" href="Effect.Comonad.html#637" class="Field">extend</a>

  <a id="RawComonad._=&lt;=_"></a><a id="966" href="Effect.Comonad.html#966" class="Function Operator">_=&lt;=_</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">(</a><a id="975" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="977" href="Effect.Comonad.html#472" class="Generalizable">B</a> <a id="979" class="Symbol">→</a> <a id="981" href="Effect.Comonad.html#486" class="Generalizable">C</a><a id="982" class="Symbol">)</a> <a id="984" class="Symbol">→</a> <a id="986" class="Symbol">(</a><a id="987" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="989" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="991" class="Symbol">→</a> <a id="993" href="Effect.Comonad.html#472" class="Generalizable">B</a><a id="994" class="Symbol">)</a> <a id="996" class="Symbol">→</a> <a id="998" href="Effect.Comonad.html#516" class="Bound">W</a> <a id="1000" href="Effect.Comonad.html#458" class="Generalizable">A</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Effect.Comonad.html#486" class="Generalizable">C</a>
  <a id="1008" href="Effect.Comonad.html#966" class="Function Operator">_=&lt;=_</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Function.Base.html#1657" class="Function">flip</a> <a id="1021" href="Effect.Comonad.html#847" class="Function Operator">_=&gt;=_</a>
</pre></body></html>


==> anc/html/Effect.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty values (e.g. [] for List, nothing for Maybe)</a>
<a id="160" class="Comment">------------------------------------------------------------------------</a>

<a id="234" class="Symbol">{-#</a> <a id="238" class="Keyword">OPTIONS</a> <a id="246" class="Pragma">--cubical-compatible</a> <a id="267" class="Pragma">--safe</a> <a id="274" class="Symbol">#-}</a>

<a id="279" class="Keyword">module</a> <a id="286" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Level.html" class="Module">Level</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="341" class="Symbol">;</a> <a id="343" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="346" class="Symbol">)</a>

<a id="349" class="Keyword">private</a>
  <a id="359" class="Keyword">variable</a>
    <a id="372" href="Effect.Empty.html#372" class="Generalizable">ℓ</a> <a id="374" href="Effect.Empty.html#374" class="Generalizable">ℓ′</a> <a id="377" class="Symbol">:</a> <a id="379" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="389" href="Effect.Empty.html#389" class="Generalizable">A</a>  <a id="392" class="Symbol">:</a> <a id="394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="398" href="Effect.Empty.html#372" class="Generalizable">ℓ</a>

<a id="401" class="Keyword">record</a> <a id="RawEmpty"></a><a id="408" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="417" class="Symbol">(</a><a id="418" href="Effect.Empty.html#418" class="Bound">F</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" href="Effect.Empty.html#372" class="Generalizable">ℓ</a> <a id="428" class="Symbol">→</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="434" href="Effect.Empty.html#374" class="Generalizable">ℓ′</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">:</a> <a id="440" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="449" href="Effect.Empty.html#426" class="Bound">ℓ</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="453" href="Effect.Empty.html#434" class="Bound">ℓ′</a><a id="455" class="Symbol">)</a> <a id="457" class="Keyword">where</a>
  <a id="465" class="Keyword">field</a>
    <a id="RawEmpty.empty"></a><a id="475" href="Effect.Empty.html#475" class="Field">empty</a> <a id="481" class="Symbol">:</a> <a id="483" href="Effect.Empty.html#418" class="Bound">F</a> <a id="485" href="Effect.Empty.html#389" class="Generalizable">A</a>

  <a id="490" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawEmpty.∅"></a><a id="537" href="Effect.Empty.html#537" class="Function">∅</a> <a id="539" class="Symbol">:</a> <a id="541" href="Effect.Empty.html#418" class="Bound">F</a> <a id="543" href="Effect.Empty.html#389" class="Generalizable">A</a>
  <a id="547" href="Effect.Empty.html#537" class="Function">∅</a> <a id="549" class="Symbol">=</a> <a id="551" href="Effect.Empty.html#475" class="Field">empty</a>
</pre></body></html>


==> anc/html/Effect.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Functors</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Comment">-- Note that currently the functor laws are not included here.</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--cubical-compatible</a> <a id="289" class="Pragma">--safe</a> <a id="296" class="Symbol">#-}</a>

<a id="301" class="Keyword">module</a> <a id="308" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Function.Base.html" class="Module">Function.Base</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Function.Base.html#725" class="Function">const</a><a id="417" class="Symbol">;</a> <a id="419" href="Function.Base.html#1657" class="Function">flip</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Level.html" class="Module">Level</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="455" class="Symbol">;</a> <a id="457" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="465" class="Symbol">)</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="532" class="Symbol">)</a>

<a id="535" class="Keyword">private</a>
  <a id="545" class="Keyword">variable</a>
    <a id="558" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="560" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a> <a id="563" href="Effect.Functor.html#563" class="Generalizable">ℓ″</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="578" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="580" href="Effect.Functor.html#580" class="Generalizable">B</a> <a id="582" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="584" href="Effect.Functor.html#584" class="Generalizable">Y</a> <a id="586" class="Symbol">:</a> <a id="588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="592" href="Effect.Functor.html#558" class="Generalizable">ℓ</a>

<a id="595" class="Keyword">record</a> <a id="RawFunctor"></a><a id="602" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="613" class="Symbol">(</a><a id="614" href="Effect.Functor.html#614" class="Bound">F</a> <a id="616" class="Symbol">:</a> <a id="618" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="622" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="624" class="Symbol">→</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a><a id="632" class="Symbol">)</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="640" class="Symbol">(</a><a id="641" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="645" href="Effect.Functor.html#622" class="Bound">ℓ</a> <a id="647" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="649" href="Effect.Functor.html#630" class="Bound">ℓ′</a><a id="651" class="Symbol">)</a> <a id="653" class="Keyword">where</a>
  <a id="661" class="Keyword">infixl</a> <a id="668" class="Number">4</a> <a id="670" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="676" href="Effect.Functor.html#741" class="Function Operator">_&lt;$_</a>
  <a id="683" class="Keyword">infixl</a> <a id="690" class="Number">1</a> <a id="692" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a>
  <a id="700" class="Keyword">field</a>
    <a id="RawFunctor._&lt;$&gt;_"></a><a id="710" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="716" class="Symbol">:</a> <a id="718" class="Symbol">(</a><a id="719" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="721" class="Symbol">→</a> <a id="723" href="Effect.Functor.html#580" class="Generalizable">B</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Effect.Functor.html#614" class="Bound">F</a> <a id="730" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="732" class="Symbol">→</a> <a id="734" href="Effect.Functor.html#614" class="Bound">F</a> <a id="736" href="Effect.Functor.html#580" class="Generalizable">B</a>

  <a id="RawFunctor._&lt;$_"></a><a id="741" href="Effect.Functor.html#741" class="Function Operator">_&lt;$_</a> <a id="746" class="Symbol">:</a> <a id="748" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="750" class="Symbol">→</a> <a id="752" href="Effect.Functor.html#614" class="Bound">F</a> <a id="754" href="Effect.Functor.html#580" class="Generalizable">B</a> <a id="756" class="Symbol">→</a> <a id="758" href="Effect.Functor.html#614" class="Bound">F</a> <a id="760" href="Effect.Functor.html#578" class="Generalizable">A</a>
  <a id="764" href="Effect.Functor.html#764" class="Bound">x</a> <a id="766" href="Effect.Functor.html#741" class="Function Operator">&lt;$</a> <a id="769" href="Effect.Functor.html#769" class="Bound">y</a> <a id="771" class="Symbol">=</a> <a id="773" href="Function.Base.html#725" class="Function">const</a> <a id="779" href="Effect.Functor.html#764" class="Bound">x</a> <a id="781" href="Effect.Functor.html#710" class="Field Operator">&lt;$&gt;</a> <a id="785" href="Effect.Functor.html#769" class="Bound">y</a>

  <a id="RawFunctor._&lt;&amp;&gt;_"></a><a id="790" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="796" class="Symbol">:</a> <a id="798" href="Effect.Functor.html#614" class="Bound">F</a> <a id="800" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="802" class="Symbol">→</a> <a id="804" class="Symbol">(</a><a id="805" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="807" class="Symbol">→</a> <a id="809" href="Effect.Functor.html#580" class="Generalizable">B</a><a id="810" class="Symbol">)</a> <a id="812" class="Symbol">→</a> <a id="814" href="Effect.Functor.html#614" class="Bound">F</a> <a id="816" href="Effect.Functor.html#580" class="Generalizable">B</a>
  <a id="820" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="826" class="Symbol">=</a> <a id="828" href="Function.Base.html#1657" class="Function">flip</a> <a id="833" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a>

  <a id="RawFunctor.ignore"></a><a id="842" href="Effect.Functor.html#842" class="Function">ignore</a> <a id="849" class="Symbol">:</a> <a id="851" href="Effect.Functor.html#614" class="Bound">F</a> <a id="853" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="855" class="Symbol">→</a> <a id="857" href="Effect.Functor.html#614" class="Bound">F</a> <a id="859" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="863" href="Effect.Functor.html#842" class="Function">ignore</a> <a id="870" class="Symbol">=</a> <a id="872" class="Symbol">_</a> <a id="874" href="Effect.Functor.html#741" class="Function Operator">&lt;$_</a>

<a id="879" class="Comment">-- A functor morphism from F₁ to F₂ is an operation op such that</a>
<a id="944" class="Comment">-- op (F₁ f x) ≡ F₂ f (op x)</a>

<a id="974" class="Keyword">record</a> <a id="Morphism"></a><a id="981" href="Effect.Functor.html#981" class="Record">Morphism</a> <a id="990" class="Symbol">{</a><a id="991" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="994" class="Symbol">:</a> <a id="996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1000" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1008" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Effect.Functor.html#1013" class="Bound">F₂</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1030" href="Effect.Functor.html#563" class="Generalizable">ℓ″</a><a id="1032" class="Symbol">}</a>
                <a id="1050" class="Symbol">(</a><a id="1051" href="Effect.Functor.html#1051" class="Bound">fun₁</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1069" href="Effect.Functor.html#991" class="Bound">F₁</a><a id="1071" class="Symbol">)</a>
                <a id="1089" class="Symbol">(</a><a id="1090" href="Effect.Functor.html#1090" class="Bound">fun₂</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1108" href="Effect.Functor.html#1013" class="Bound">F₂</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1123" href="Effect.Functor.html#1000" class="Bound">ℓ</a> <a id="1125" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1127" href="Effect.Functor.html#1008" class="Bound">ℓ′</a> <a id="1130" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1132" href="Effect.Functor.html#1030" class="Bound">ℓ″</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Keyword">where</a>
  <a id="1144" class="Keyword">open</a> <a id="1149" href="Effect.Functor.html#602" class="Module">RawFunctor</a>
  <a id="1162" class="Keyword">field</a>
    <a id="Morphism.op"></a><a id="1172" href="Effect.Functor.html#1172" class="Field">op</a>     <a id="1179" class="Symbol">:</a> <a id="1181" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="1184" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Effect.Functor.html#1013" class="Bound">F₂</a> <a id="1191" href="Effect.Functor.html#582" class="Generalizable">X</a>
    <a id="Morphism.op-&lt;$&gt;"></a><a id="1197" href="Effect.Functor.html#1197" class="Field">op-&lt;$&gt;</a> <a id="1204" class="Symbol">:</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Effect.Functor.html#584" class="Generalizable">Y</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Effect.Functor.html#1219" class="Bound">x</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="1226" href="Effect.Functor.html#582" class="Generalizable">X</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a>
             <a id="1244" href="Effect.Functor.html#1172" class="Field">op</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Effect.Functor.html#1051" class="Bound">fun₁</a> <a id="1253" class="Symbol">.</a><a id="1254" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1260" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1262" href="Effect.Functor.html#1219" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1267" href="Effect.Functor.html#1090" class="Bound">fun₂</a> <a id="1272" class="Symbol">.</a><a id="1273" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1279" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Effect.Functor.html#1172" class="Field">op</a> <a id="1285" href="Effect.Functor.html#1219" class="Bound">x</a><a id="1286" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Effect.Monad.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Monad</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Monads</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Comment">-- Note that currently the monad laws are not included here.</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="362" class="Symbol">;</a> <a id="364" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Bool.Base.html#951" class="Function">not</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="515" class="Symbol">)</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="548" class="Symbol">as</a> <a id="551" class="Module">App</a>
  <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="578" class="Symbol">;</a> <a id="580" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a><a id="598" class="Symbol">;</a> <a id="600" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a><a id="616" class="Symbol">;</a> <a id="618" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Function.Base.html" class="Module">Function.Base</a> <a id="660" class="Keyword">using</a> <a id="666" class="Symbol">(</a><a id="667" href="Function.Base.html#704" class="Function">id</a><a id="669" class="Symbol">;</a> <a id="671" href="Function.Base.html#1657" class="Function">flip</a><a id="675" class="Symbol">;</a> <a id="677" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="681" class="Symbol">;</a> <a id="683" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Level.html" class="Module">Level</a> <a id="707" class="Keyword">using</a> <a id="713" class="Symbol">(</a><a id="714" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="719" class="Symbol">;</a> <a id="721" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="724" class="Symbol">;</a> <a id="726" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="729" class="Symbol">)</a>

<a id="732" class="Keyword">private</a>
  <a id="742" class="Keyword">variable</a>
    <a id="755" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="757" href="Effect.Monad.html#757" class="Generalizable">g</a> <a id="759" href="Effect.Monad.html#759" class="Generalizable">g₁</a> <a id="762" href="Effect.Monad.html#762" class="Generalizable">g₂</a> <a id="765" class="Symbol">:</a> <a id="767" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="777" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="779" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="781" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="783" class="Symbol">:</a> <a id="785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="789" href="Effect.Monad.html#755" class="Generalizable">f</a>

<a id="792" class="Comment">------------------------------------------------------------------------</a>
<a id="865" class="Comment">-- The type of raw monads</a>

<a id="892" class="Keyword">record</a> <a id="RawMonad"></a><a id="899" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="908" class="Symbol">(</a><a id="909" href="Effect.Monad.html#909" class="Bound">F</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="917" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="919" class="Symbol">→</a> <a id="921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="925" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="926" class="Symbol">)</a> <a id="928" class="Symbol">:</a> <a id="930" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="934" class="Symbol">(</a><a id="935" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="939" href="Effect.Monad.html#917" class="Bound">f</a> <a id="941" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="943" href="Effect.Monad.html#925" class="Bound">g</a><a id="944" class="Symbol">)</a> <a id="946" class="Keyword">where</a>
  <a id="954" class="Keyword">infixl</a> <a id="961" class="Number">1</a> <a id="963" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="969" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="974" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a>
  <a id="982" class="Keyword">infixr</a> <a id="989" class="Number">1</a> <a id="991" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="997" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a>
  <a id="1005" class="Keyword">field</a>
    <a id="RawMonad.rawApplicative"></a><a id="1015" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1047" href="Effect.Monad.html#909" class="Bound">F</a>
    <a id="RawMonad._&gt;&gt;=_"></a><a id="1053" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1063" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1065" class="Symbol">→</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1074" href="Effect.Monad.html#779" class="Generalizable">B</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1081" href="Effect.Monad.html#779" class="Generalizable">B</a>

  <a id="1086" class="Keyword">open</a> <a id="1091" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="1106" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1121" class="Keyword">public</a>

  <a id="RawMonad._&gt;&gt;_"></a><a id="1131" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1140" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1146" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1152" href="Effect.Monad.html#779" class="Generalizable">B</a>
  <a id="1156" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="1161" class="Symbol">=</a> <a id="1163" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>

  <a id="RawMonad._=&lt;&lt;_"></a><a id="1171" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="1177" class="Symbol">:</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1186" href="Effect.Monad.html#779" class="Generalizable">B</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1193" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1199" href="Effect.Monad.html#779" class="Generalizable">B</a>
  <a id="1203" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="Function.Base.html#1657" class="Function">flip</a> <a id="1216" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a>

  <a id="RawMonad.Kleisli"></a><a id="1225" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1239" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1247" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1258" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1260" href="Effect.Monad.html#925" class="Bound">g</a><a id="1261" class="Symbol">)</a>
  <a id="1265" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1273" href="Effect.Monad.html#1273" class="Bound">A</a> <a id="1275" href="Effect.Monad.html#1275" class="Bound">B</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Effect.Monad.html#1273" class="Bound">A</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1285" href="Effect.Monad.html#1275" class="Bound">B</a>

  <a id="RawMonad._&gt;=&gt;_"></a><a id="1290" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1306" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1308" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1320" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1322" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1334" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1336" href="Effect.Monad.html#781" class="Generalizable">C</a>
  <a id="1340" class="Symbol">(</a><a id="1341" href="Effect.Monad.html#1341" class="Bound">f</a> <a id="1343" href="Effect.Monad.html#1290" class="Function Operator">&gt;=&gt;</a> <a id="1347" href="Effect.Monad.html#1347" class="Bound">g</a><a id="1348" class="Symbol">)</a> <a id="1350" href="Effect.Monad.html#1350" class="Bound">a</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Effect.Monad.html#1341" class="Bound">f</a> <a id="1356" href="Effect.Monad.html#1350" class="Bound">a</a> <a id="1358" href="Effect.Monad.html#1053" class="Field Operator">&gt;&gt;=</a> <a id="1362" href="Effect.Monad.html#1347" class="Bound">g</a>

  <a id="RawMonad._&lt;=&lt;_"></a><a id="1367" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1383" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1385" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1397" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1399" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1411" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1413" href="Effect.Monad.html#781" class="Generalizable">C</a>
  <a id="1417" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Function.Base.html#1657" class="Function">flip</a> <a id="1430" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a>

  <a id="RawMonad.when"></a><a id="1439" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1455" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1461" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1465" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1470" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1475" href="Effect.Monad.html#1475" class="Bound">m</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Effect.Monad.html#1475" class="Bound">m</a>
  <a id="1483" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1488" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1494" href="Effect.Monad.html#1494" class="Bound">m</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="1503" class="Symbol">_</a>

  <a id="RawMonad.unless"></a><a id="1508" href="Effect.Monad.html#1508" class="Function">unless</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1526" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1532" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1536" href="Effect.Monad.html#1508" class="Function">unless</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1550" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1553" href="Data.Bool.Base.html#951" class="Function">not</a>

<a id="1558" class="Comment">-- When level g=f, a join/μ operator is definable</a>

<a id="1609" class="Keyword">module</a> <a id="Join"></a><a id="1616" href="Effect.Monad.html#1616" class="Module">Join</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1630" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1638" href="Effect.Monad.html#755" class="Generalizable">f</a><a id="1639" class="Symbol">}</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Effect.Monad.html#1642" class="Bound">M</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1655" href="Effect.Monad.html#1622" class="Bound">F</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Keyword">where</a>
  <a id="1666" class="Keyword">open</a> <a id="1671" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="1680" href="Effect.Monad.html#1642" class="Bound">M</a>

  <a id="Join.join"></a><a id="1685" href="Effect.Monad.html#1685" class="Function">join</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1697" href="Effect.Monad.html#777" class="Generalizable">A</a><a id="1698" class="Symbol">)</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1704" href="Effect.Monad.html#777" class="Generalizable">A</a>
  <a id="1708" href="Effect.Monad.html#1685" class="Function">join</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=</a> <a id="1720" href="Function.Base.html#704" class="Function">id</a>

<a id="1724" class="Comment">-- Smart constructor</a>

<a id="1746" class="Keyword">module</a> <a id="1753" href="Effect.Monad.html#1753" class="Module">_</a> <a id="1755" class="Keyword">where</a>

  <a id="1764" class="Keyword">open</a> <a id="1769" href="Effect.Monad.html#899" class="Module">RawMonad</a>
  <a id="1780" class="Keyword">open</a> <a id="1785" href="Effect.Applicative.html#977" class="Module">RawApplicative</a>

  <a id="1803" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="1814" class="Symbol">:</a>
    <a id="1820" class="Symbol">(</a><a id="1821" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1829" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1837" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Symbol">→</a>
    <a id="1846" class="Symbol">(</a><a id="1847" href="Effect.Monad.html#1847" class="Bound">pure</a> <a id="1852" class="Symbol">:</a> <a id="1854" class="Symbol">∀</a> <a id="1856" class="Symbol">{</a><a id="1857" href="Effect.Monad.html#1857" class="Bound">A</a><a id="1858" class="Symbol">}</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Effect.Monad.html#1857" class="Bound">A</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1868" href="Effect.Monad.html#1857" class="Bound">A</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">→</a>
    <a id="1877" class="Symbol">(</a><a id="1878" href="Effect.Monad.html#1878" class="Bound">bind</a> <a id="1883" class="Symbol">:</a> <a id="1885" class="Symbol">∀</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1890" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1897" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1899" class="Symbol">→</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1908" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1915" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1916" class="Symbol">)</a> <a id="1918" class="Symbol">→</a>
    <a id="1924" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1933" href="Effect.Monad.html#1821" class="Bound">F</a>
  <a id="1937" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="1948" href="Effect.Monad.html#1948" class="Bound">F</a> <a id="1950" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="1955" href="Effect.Monad.html#1955" class="Bound Operator">_&gt;&gt;=_</a> <a id="1961" class="Symbol">.</a><a id="1962" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1977" class="Symbol">=</a>
    <a id="1983" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2000" class="Symbol">_</a> <a id="2002" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="2007" href="Function.Base.html#3858" class="Function Operator">$′</a> <a id="2010" class="Symbol">λ</a> <a id="2012" href="Effect.Monad.html#2012" class="Bound">mf</a> <a id="2015" href="Effect.Monad.html#2015" class="Bound">mx</a> <a id="2018" class="Symbol">→</a> <a id="2020" class="Keyword">do</a>
      <a id="2029" href="Effect.Monad.html#2029" class="Bound">f</a> <a id="2031" href="Effect.Monad.html#1955" class="Bound Operator">←</a> <a id="2033" href="Effect.Monad.html#2012" class="Bound">mf</a>
      <a id="2042" href="Effect.Monad.html#2042" class="Bound">x</a> <a id="2044" href="Effect.Monad.html#1955" class="Bound Operator">←</a> <a id="2046" href="Effect.Monad.html#2015" class="Bound">mx</a>
      <a id="2055" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Effect.Monad.html#2029" class="Bound">f</a> <a id="2063" href="Effect.Monad.html#2042" class="Bound">x</a><a id="2064" class="Symbol">)</a>
  <a id="2068" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="2079" href="Effect.Monad.html#2079" class="Bound">F</a> <a id="2081" href="Effect.Monad.html#2081" class="Bound">pure</a> <a id="2086" href="Effect.Monad.html#2086" class="Bound Operator">_&gt;&gt;=_</a> <a id="2092" class="Symbol">.</a><a id="2093" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="2099" class="Symbol">=</a> <a id="2101" href="Effect.Monad.html#2086" class="Bound Operator">_&gt;&gt;=_</a>

<a id="2108" class="Comment">------------------------------------------------------------------------</a>
<a id="2181" class="Comment">-- The type of raw monads with a zero</a>

<a id="2220" class="Keyword">record</a> <a id="RawMonadZero"></a><a id="2227" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Effect.Monad.html#2241" class="Bound">F</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2249" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2257" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2271" href="Effect.Monad.html#2249" class="Bound">f</a> <a id="2273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2275" href="Effect.Monad.html#2257" class="Bound">g</a><a id="2276" class="Symbol">)</a> <a id="2278" class="Keyword">where</a>
  <a id="2286" class="Keyword">field</a>
    <a id="RawMonadZero.rawMonad"></a><a id="2296" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2316" href="Effect.Monad.html#2241" class="Bound">F</a>
    <a id="RawMonadZero.rawEmpty"></a><a id="2322" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="2342" href="Effect.Monad.html#2241" class="Bound">F</a>

  <a id="2347" class="Keyword">open</a> <a id="2352" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2361" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2370" class="Keyword">public</a>
  <a id="2379" class="Keyword">open</a> <a id="2384" href="Effect.Empty.html#408" class="Module">RawEmpty</a> <a id="2393" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2402" class="Keyword">public</a>

  <a id="RawMonadZero.rawApplicativeZero"></a><a id="2412" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a> <a id="2431" class="Symbol">:</a> <a id="2433" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2452" href="Effect.Monad.html#2241" class="Bound">F</a>
  <a id="2456" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a> <a id="2475" class="Symbol">=</a> <a id="2477" class="Keyword">record</a>
    <a id="2488" class="Symbol">{</a> <a id="2490" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2505" class="Symbol">=</a> <a id="2507" href="Effect.Monad.html#1015" class="Function">rawApplicative</a>
    <a id="2526" class="Symbol">;</a> <a id="2528" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Effect.Monad.html#2322" class="Field">rawEmpty</a>
    <a id="2552" class="Symbol">}</a>

<a id="2555" class="Comment">------------------------------------------------------------------------</a>
<a id="2628" class="Comment">-- The type of raw monadplus</a>

<a id="2658" class="Keyword">record</a> <a id="RawMonadPlus"></a><a id="2665" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Effect.Monad.html#2679" class="Bound">F</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2687" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="2689" class="Symbol">→</a> <a id="2691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2695" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2709" href="Effect.Monad.html#2687" class="Bound">f</a> <a id="2711" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2713" href="Effect.Monad.html#2695" class="Bound">g</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Keyword">where</a>
  <a id="2724" class="Keyword">field</a>
    <a id="RawMonadPlus.rawMonadZero"></a><a id="2734" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2747" class="Symbol">:</a> <a id="2749" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2762" href="Effect.Monad.html#2679" class="Bound">F</a>
    <a id="RawMonadPlus.rawChoice"></a><a id="2768" href="Effect.Monad.html#2768" class="Field">rawChoice</a>    <a id="2781" class="Symbol">:</a> <a id="2783" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2793" href="Effect.Monad.html#2679" class="Bound">F</a>

  <a id="2798" class="Keyword">open</a> <a id="2803" href="Effect.Monad.html#2227" class="Module">RawMonadZero</a> <a id="2816" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2829" class="Keyword">public</a>
  <a id="2838" class="Keyword">open</a> <a id="2843" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2853" href="Effect.Monad.html#2768" class="Field">rawChoice</a> <a id="2863" class="Keyword">public</a>

  <a id="RawMonadPlus.rawAlternative"></a><a id="2873" href="Effect.Monad.html#2873" class="Function">rawAlternative</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="2905" href="Effect.Monad.html#2679" class="Bound">F</a>
  <a id="2909" href="Effect.Monad.html#2873" class="Function">rawAlternative</a> <a id="2924" class="Symbol">=</a> <a id="2926" class="Keyword">record</a>
    <a id="2937" class="Symbol">{</a> <a id="2939" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a>
    <a id="2983" class="Symbol">;</a> <a id="2985" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Effect.Monad.html#2768" class="Field">rawChoice</a>
    <a id="3011" class="Symbol">}</a>

<a id="3014" class="Comment">------------------------------------------------------------------------</a>
<a id="3087" class="Comment">-- The type of raw monad transformer</a>

<a id="3125" class="Comment">-- F has been RawMonadT&#39;d as TF</a>
<a id="3157" class="Keyword">record</a> <a id="RawMonadTd"></a><a id="3164" href="Effect.Monad.html#3164" class="Record">RawMonadTd</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Effect.Monad.html#3176" class="Bound">F</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3184" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3192" href="Effect.Monad.html#759" class="Generalizable">g₁</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Effect.Monad.html#3197" class="Bound">TF</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3206" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3214" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3216" class="Symbol">)</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3229" href="Effect.Monad.html#3184" class="Bound">f</a> <a id="3231" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3233" href="Effect.Monad.html#3192" class="Bound">g₁</a> <a id="3236" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3238" href="Effect.Monad.html#3214" class="Bound">g₂</a><a id="3240" class="Symbol">)</a> <a id="3242" class="Keyword">where</a>
  <a id="3250" class="Keyword">field</a>
    <a id="RawMonadTd.lift"></a><a id="3260" href="Effect.Monad.html#3260" class="Field">lift</a> <a id="3265" class="Symbol">:</a> <a id="3267" href="Effect.Monad.html#3176" class="Bound">F</a> <a id="3269" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Effect.Monad.html#3197" class="Bound">TF</a> <a id="3276" href="Effect.Monad.html#777" class="Generalizable">A</a>
    <a id="RawMonadTd.rawMonad"></a><a id="3282" href="Effect.Monad.html#3282" class="Field">rawMonad</a> <a id="3291" class="Symbol">:</a> <a id="3293" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3302" href="Effect.Monad.html#3197" class="Bound">TF</a>

  <a id="3308" class="Keyword">open</a> <a id="3313" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="3322" href="Effect.Monad.html#3282" class="Field">rawMonad</a> <a id="3331" class="Keyword">public</a>

<a id="RawMonadT"></a><a id="3339" href="Effect.Monad.html#3339" class="Function">RawMonadT</a> <a id="3349" class="Symbol">:</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Effect.Monad.html#3352" class="Bound">T</a> <a id="3354" class="Symbol">:</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3361" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3369" href="Effect.Monad.html#759" class="Generalizable">g₁</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">→</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3380" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3388" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3390" class="Symbol">))</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3404" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3406" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3408" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3412" href="Effect.Monad.html#759" class="Generalizable">g₁</a> <a id="3415" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3417" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3419" class="Symbol">)</a>
<a id="3421" href="Effect.Monad.html#3339" class="Function">RawMonadT</a> <a id="3431" href="Effect.Monad.html#3431" class="Bound">T</a> <a id="3433" class="Symbol">=</a> <a id="3435" class="Symbol">∀</a> <a id="3437" class="Symbol">{</a><a id="3438" href="Effect.Monad.html#3438" class="Bound">M</a><a id="3439" class="Symbol">}</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3452" href="Effect.Monad.html#3438" class="Bound">M</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="Effect.Monad.html#3164" class="Record">RawMonadTd</a> <a id="3467" href="Effect.Monad.html#3438" class="Bound">M</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Effect.Monad.html#3431" class="Bound">T</a> <a id="3472" href="Effect.Monad.html#3438" class="Bound">M</a><a id="3473" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Function.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Simple combinators working solely on and with functions</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="308" class="Comment">-- module. See `Function.Strict` for strict versions of these</a>
<a id="370" class="Comment">-- combinators.</a>

<a id="387" class="Symbol">{-#</a> <a id="391" class="Keyword">OPTIONS</a> <a id="399" class="Pragma">--cubical-compatible</a> <a id="420" class="Pragma">--safe</a> <a id="427" class="Symbol">#-}</a>

<a id="432" class="Keyword">module</a> <a id="439" href="Function.Base.html" class="Module">Function.Base</a> <a id="453" class="Keyword">where</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Level.html" class="Module">Level</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="490" class="Symbol">)</a>

<a id="493" class="Keyword">private</a>
  <a id="503" class="Keyword">variable</a>
    <a id="516" href="Function.Base.html#516" class="Generalizable">a</a> <a id="518" href="Function.Base.html#518" class="Generalizable">b</a> <a id="520" href="Function.Base.html#520" class="Generalizable">c</a> <a id="522" href="Function.Base.html#522" class="Generalizable">d</a> <a id="524" href="Function.Base.html#524" class="Generalizable">e</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="538" href="Function.Base.html#538" class="Generalizable">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Base.html#516" class="Generalizable">a</a>
    <a id="552" href="Function.Base.html#552" class="Generalizable">B</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Function.Base.html#518" class="Generalizable">b</a>
    <a id="566" href="Function.Base.html#566" class="Generalizable">C</a> <a id="568" class="Symbol">:</a> <a id="570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="574" href="Function.Base.html#520" class="Generalizable">c</a>
    <a id="580" href="Function.Base.html#580" class="Generalizable">D</a> <a id="582" class="Symbol">:</a> <a id="584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="588" href="Function.Base.html#522" class="Generalizable">d</a>
    <a id="594" href="Function.Base.html#594" class="Generalizable">E</a> <a id="596" class="Symbol">:</a> <a id="598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="602" href="Function.Base.html#524" class="Generalizable">e</a>

<a id="605" class="Comment">------------------------------------------------------------------------</a>
<a id="678" class="Comment">-- Some simple functions</a>

<a id="id"></a><a id="704" href="Function.Base.html#704" class="Function">id</a> <a id="707" class="Symbol">:</a> <a id="709" href="Function.Base.html#538" class="Generalizable">A</a> <a id="711" class="Symbol">→</a> <a id="713" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="715" href="Function.Base.html#704" class="Function">id</a> <a id="718" href="Function.Base.html#718" class="Bound">x</a> <a id="720" class="Symbol">=</a> <a id="722" href="Function.Base.html#718" class="Bound">x</a>

<a id="const"></a><a id="725" href="Function.Base.html#725" class="Function">const</a> <a id="731" class="Symbol">:</a> <a id="733" href="Function.Base.html#538" class="Generalizable">A</a> <a id="735" class="Symbol">→</a> <a id="737" href="Function.Base.html#552" class="Generalizable">B</a> <a id="739" class="Symbol">→</a> <a id="741" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="743" href="Function.Base.html#725" class="Function">const</a> <a id="749" href="Function.Base.html#749" class="Bound">x</a> <a id="751" class="Symbol">=</a> <a id="753" class="Symbol">λ</a> <a id="755" href="Function.Base.html#755" class="Bound">_</a> <a id="757" class="Symbol">→</a> <a id="759" href="Function.Base.html#749" class="Bound">x</a>

<a id="constᵣ"></a><a id="762" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="769" class="Symbol">:</a> <a id="771" href="Function.Base.html#538" class="Generalizable">A</a> <a id="773" class="Symbol">→</a> <a id="775" href="Function.Base.html#552" class="Generalizable">B</a> <a id="777" class="Symbol">→</a> <a id="779" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="781" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="788" class="Symbol">_</a> <a id="790" class="Symbol">=</a> <a id="792" href="Function.Base.html#704" class="Function">id</a>

<a id="796" class="Comment">------------------------------------------------------------------------</a>
<a id="869" class="Comment">-- Operations on dependent functions</a>

<a id="907" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="974" class="Comment">-- value of the input to the function.</a>

<a id="1014" class="Keyword">infixr</a> <a id="1021" class="Number">9</a> <a id="1023" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1027" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a>
<a id="1032" class="Keyword">infixl</a> <a id="1039" class="Number">8</a> <a id="1041" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a>
<a id="1045" class="Keyword">infixl</a> <a id="1052" class="Number">0</a> <a id="1054" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>
<a id="1059" class="Keyword">infix</a>  <a id="1066" class="Number">0</a> <a id="1068" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a> <a id="1087" href="Function.Base.html#6719" class="Function Operator">case_return_of_</a>
<a id="1103" class="Keyword">infixr</a> <a id="1110" class="Number">-1</a> <a id="1113" href="Function.Base.html#1993" class="Function Operator">_$_</a>

<a id="1118" class="Comment">-- Composition</a>

<a id="_∘_"></a><a id="1134" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">∀</a> <a id="1142" class="Symbol">{</a><a id="1143" href="Function.Base.html#1143" class="Bound">A</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1151" href="Function.Base.html#516" class="Generalizable">a</a><a id="1152" class="Symbol">}</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Function.Base.html#1155" class="Bound">B</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Function.Base.html#1143" class="Bound">A</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1167" href="Function.Base.html#518" class="Generalizable">b</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Function.Base.html#1171" class="Bound">C</a> <a id="1173" class="Symbol">:</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Function.Base.html#1176" class="Bound">x</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Function.Base.html#1143" class="Bound">A</a><a id="1181" class="Symbol">}</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Function.Base.html#1155" class="Bound">B</a> <a id="1187" href="Function.Base.html#1176" class="Bound">x</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1195" href="Function.Base.html#520" class="Generalizable">c</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">→</a>
      <a id="1206" class="Symbol">(∀</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Function.Base.html#1210" class="Bound">x</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Function.Base.html#1214" class="Bound">y</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Function.Base.html#1155" class="Bound">B</a> <a id="1220" href="Function.Base.html#1210" class="Bound">x</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Function.Base.html#1171" class="Bound">C</a> <a id="1227" href="Function.Base.html#1214" class="Bound">y</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">→</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Function.Base.html#1233" class="Bound">g</a> <a id="1235" class="Symbol">:</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Function.Base.html#1238" class="Bound">x</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Function.Base.html#1143" class="Bound">A</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Function.Base.html#1155" class="Bound">B</a> <a id="1249" href="Function.Base.html#1238" class="Bound">x</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">→</a>
      <a id="1260" class="Symbol">((</a><a id="1262" href="Function.Base.html#1262" class="Bound">x</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Function.Base.html#1143" class="Bound">A</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Function.Base.html#1171" class="Bound">C</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Function.Base.html#1233" class="Bound">g</a> <a id="1276" href="Function.Base.html#1262" class="Bound">x</a><a id="1277" class="Symbol">))</a>
<a id="1280" href="Function.Base.html#1280" class="Bound">f</a> <a id="1282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1284" href="Function.Base.html#1284" class="Bound">g</a> <a id="1286" class="Symbol">=</a> <a id="1288" class="Symbol">λ</a> <a id="1290" href="Function.Base.html#1290" class="Bound">x</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Function.Base.html#1280" class="Bound">f</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Function.Base.html#1284" class="Bound">g</a> <a id="1299" href="Function.Base.html#1290" class="Bound">x</a><a id="1300" class="Symbol">)</a>
<a id="1302" class="Symbol">{-#</a> <a id="1306" class="Keyword">INLINE</a> <a id="1313" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1317" class="Symbol">#-}</a>

<a id="_∘₂_"></a><a id="1322" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a> <a id="1327" class="Symbol">:</a> <a id="1329" class="Symbol">∀</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Base.html#1332" class="Bound">A₁</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1341" href="Function.Base.html#516" class="Generalizable">a</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1348" class="Symbol">:</a> <a id="1350" href="Function.Base.html#1332" class="Bound">A₁</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1359" href="Function.Base.html#522" class="Generalizable">d</a><a id="1360" class="Symbol">}</a>
         <a id="1371" class="Symbol">{</a><a id="1372" href="Function.Base.html#1372" class="Bound">B</a> <a id="1374" class="Symbol">:</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Function.Base.html#1377" class="Bound">x</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1390" href="Function.Base.html#1377" class="Bound">x</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1398" href="Function.Base.html#518" class="Generalizable">b</a><a id="1399" class="Symbol">}</a>
         <a id="1410" class="Symbol">{</a><a id="1411" href="Function.Base.html#1411" class="Bound">C</a> <a id="1413" class="Symbol">:</a> <a id="1415" class="Symbol">{</a><a id="1416" href="Function.Base.html#1416" class="Bound">x</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1422" class="Symbol">}</a> <a id="1424" class="Symbol">→</a> <a id="1426" class="Symbol">{</a><a id="1427" href="Function.Base.html#1427" class="Bound">y</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1434" href="Function.Base.html#1416" class="Bound">x</a><a id="1435" class="Symbol">}</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Function.Base.html#1372" class="Bound">B</a> <a id="1441" href="Function.Base.html#1416" class="Bound">x</a> <a id="1443" href="Function.Base.html#1427" class="Bound">y</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1451" href="Function.Base.html#520" class="Generalizable">c</a><a id="1452" class="Symbol">}</a> <a id="1454" class="Symbol">→</a>
       <a id="1463" class="Symbol">({</a><a id="1465" href="Function.Base.html#1465" class="Bound">x</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">→</a> <a id="1475" class="Symbol">{</a><a id="1476" href="Function.Base.html#1476" class="Bound">y</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1483" href="Function.Base.html#1465" class="Bound">x</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">→</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Function.Base.html#1489" class="Bound">z</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Function.Base.html#1372" class="Bound">B</a> <a id="1495" href="Function.Base.html#1465" class="Bound">x</a> <a id="1497" href="Function.Base.html#1476" class="Bound">y</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Function.Base.html#1411" class="Bound">C</a> <a id="1504" href="Function.Base.html#1489" class="Bound">z</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">→</a>
       <a id="1516" class="Symbol">(</a><a id="1517" href="Function.Base.html#1517" class="Bound">g</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Function.Base.html#1522" class="Bound">x</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1528" class="Symbol">)</a> <a id="1530" class="Symbol">→</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Function.Base.html#1533" class="Bound">y</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1540" href="Function.Base.html#1522" class="Bound">x</a><a id="1541" class="Symbol">)</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Function.Base.html#1372" class="Bound">B</a> <a id="1547" href="Function.Base.html#1522" class="Bound">x</a> <a id="1549" href="Function.Base.html#1533" class="Bound">y</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">→</a>
       <a id="1561" class="Symbol">((</a><a id="1563" href="Function.Base.html#1563" class="Bound">x</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1569" class="Symbol">)</a> <a id="1571" class="Symbol">→</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Function.Base.html#1574" class="Bound">y</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1581" href="Function.Base.html#1563" class="Bound">x</a><a id="1582" class="Symbol">)</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Function.Base.html#1411" class="Bound">C</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Function.Base.html#1517" class="Bound">g</a> <a id="1591" href="Function.Base.html#1563" class="Bound">x</a> <a id="1593" href="Function.Base.html#1574" class="Bound">y</a><a id="1594" class="Symbol">))</a>
<a id="1597" href="Function.Base.html#1597" class="Bound">f</a> <a id="1599" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1602" href="Function.Base.html#1602" class="Bound">g</a> <a id="1604" class="Symbol">=</a> <a id="1606" class="Symbol">λ</a> <a id="1608" href="Function.Base.html#1608" class="Bound">x</a> <a id="1610" href="Function.Base.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Function.Base.html#1597" class="Bound">f</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Function.Base.html#1602" class="Bound">g</a> <a id="1619" href="Function.Base.html#1608" class="Bound">x</a> <a id="1621" href="Function.Base.html#1610" class="Bound">y</a><a id="1622" class="Symbol">)</a>

<a id="1625" class="Comment">-- Flipping order of arguments</a>

<a id="flip"></a><a id="1657" href="Function.Base.html#1657" class="Function">flip</a> <a id="1662" class="Symbol">:</a> <a id="1664" class="Symbol">∀</a> <a id="1666" class="Symbol">{</a><a id="1667" href="Function.Base.html#1667" class="Bound">A</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1675" href="Function.Base.html#516" class="Generalizable">a</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">{</a><a id="1679" href="Function.Base.html#1679" class="Bound">B</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1687" href="Function.Base.html#518" class="Generalizable">b</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" href="Function.Base.html#1691" class="Bound">C</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Function.Base.html#1667" class="Bound">A</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Function.Base.html#1679" class="Bound">B</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1707" href="Function.Base.html#520" class="Generalizable">c</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">→</a>
       <a id="1719" class="Symbol">((</a><a id="1721" href="Function.Base.html#1721" class="Bound">x</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Function.Base.html#1667" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Function.Base.html#1729" class="Bound">y</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Function.Base.html#1679" class="Bound">B</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" href="Function.Base.html#1691" class="Bound">C</a> <a id="1740" href="Function.Base.html#1721" class="Bound">x</a> <a id="1742" href="Function.Base.html#1729" class="Bound">y</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">→</a> <a id="1747" class="Symbol">((</a><a id="1749" href="Function.Base.html#1749" class="Bound">y</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Function.Base.html#1679" class="Bound">B</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Function.Base.html#1757" class="Bound">x</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="Function.Base.html#1667" class="Bound">A</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" href="Function.Base.html#1691" class="Bound">C</a> <a id="1768" href="Function.Base.html#1757" class="Bound">x</a> <a id="1770" href="Function.Base.html#1749" class="Bound">y</a><a id="1771" class="Symbol">)</a>
<a id="1773" href="Function.Base.html#1657" class="Function">flip</a> <a id="1778" href="Function.Base.html#1778" class="Bound">f</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Symbol">λ</a> <a id="1784" href="Function.Base.html#1784" class="Bound">y</a> <a id="1786" href="Function.Base.html#1786" class="Bound">x</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Function.Base.html#1778" class="Bound">f</a> <a id="1792" href="Function.Base.html#1786" class="Bound">x</a> <a id="1794" href="Function.Base.html#1784" class="Bound">y</a>
<a id="1796" class="Symbol">{-#</a> <a id="1800" class="Keyword">INLINE</a> <a id="1807" href="Function.Base.html#1657" class="Function">flip</a> <a id="1812" class="Symbol">#-}</a>

<a id="1817" class="Comment">-- Application - note that _$_ is right associative, as in Haskell.</a>
<a id="1885" class="Comment">-- If you want a left associative infix application operator, use</a>
<a id="1951" class="Comment">-- RawFunctor._&lt;$&gt;_ from Effect.Functor.</a>

<a id="_$_"></a><a id="1993" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="1997" class="Symbol">:</a> <a id="1999" class="Symbol">∀</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Function.Base.html#2002" class="Bound">A</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2010" href="Function.Base.html#516" class="Generalizable">a</a><a id="2011" class="Symbol">}</a> <a id="2013" class="Symbol">{</a><a id="2014" href="Function.Base.html#2014" class="Bound">B</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Function.Base.html#2002" class="Bound">A</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2026" href="Function.Base.html#518" class="Generalizable">b</a><a id="2027" class="Symbol">}</a> <a id="2029" class="Symbol">→</a>
      <a id="2037" class="Symbol">((</a><a id="2039" href="Function.Base.html#2039" class="Bound">x</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Function.Base.html#2002" class="Bound">A</a><a id="2044" class="Symbol">)</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Function.Base.html#2014" class="Bound">B</a> <a id="2050" href="Function.Base.html#2039" class="Bound">x</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" class="Symbol">((</a><a id="2057" href="Function.Base.html#2057" class="Bound">x</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="Function.Base.html#2002" class="Bound">A</a><a id="2062" class="Symbol">)</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Function.Base.html#2014" class="Bound">B</a> <a id="2068" href="Function.Base.html#2057" class="Bound">x</a><a id="2069" class="Symbol">)</a>
<a id="2071" href="Function.Base.html#2071" class="Bound">f</a> <a id="2073" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2075" href="Function.Base.html#2075" class="Bound">x</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Function.Base.html#2071" class="Bound">f</a> <a id="2081" href="Function.Base.html#2075" class="Bound">x</a>
<a id="2083" class="Symbol">{-#</a> <a id="2087" class="Keyword">INLINE</a> <a id="2094" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="2098" class="Symbol">#-}</a>

<a id="2103" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;_"></a><a id="2146" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2151" class="Symbol">:</a> <a id="2153" class="Symbol">∀</a> <a id="2155" class="Symbol">{</a><a id="2156" href="Function.Base.html#2156" class="Bound">A</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2164" href="Function.Base.html#516" class="Generalizable">a</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Function.Base.html#2168" class="Bound">B</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Function.Base.html#2156" class="Bound">A</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2180" href="Function.Base.html#518" class="Generalizable">b</a><a id="2181" class="Symbol">}</a> <a id="2183" class="Symbol">→</a>
       <a id="2192" class="Symbol">(</a><a id="2193" href="Function.Base.html#2193" class="Bound">a</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="Function.Base.html#2156" class="Bound">A</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">→</a> <a id="2202" class="Symbol">(∀</a> <a id="2205" href="Function.Base.html#2205" class="Bound">a</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="Function.Base.html#2168" class="Bound">B</a> <a id="2211" href="Function.Base.html#2205" class="Bound">a</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Function.Base.html#2168" class="Bound">B</a> <a id="2218" href="Function.Base.html#2193" class="Bound">a</a>
<a id="2220" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Function.Base.html#1657" class="Function">flip</a> <a id="2232" href="Function.Base.html#1993" class="Function Operator">_$_</a>
<a id="2236" class="Symbol">{-#</a> <a id="2240" class="Keyword">INLINE</a> <a id="2247" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2252" class="Symbol">#-}</a>

<a id="2257" class="Comment">-- The S combinator - written infix as in Conor McBride&#39;s paper</a>
<a id="2321" class="Comment">-- &quot;Outrageous but Meaningful Coincidences: Dependent type-safe syntax</a>
<a id="2392" class="Comment">-- and evaluation&quot;.</a>

<a id="_ˢ_"></a><a id="2413" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a> <a id="2417" class="Symbol">:</a> <a id="2419" class="Symbol">∀</a> <a id="2421" class="Symbol">{</a><a id="2422" href="Function.Base.html#2422" class="Bound">A</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2430" href="Function.Base.html#516" class="Generalizable">a</a><a id="2431" class="Symbol">}</a> <a id="2433" class="Symbol">{</a><a id="2434" href="Function.Base.html#2434" class="Bound">B</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Function.Base.html#2422" class="Bound">A</a> <a id="2440" class="Symbol">→</a> <a id="2442" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2446" href="Function.Base.html#518" class="Generalizable">b</a><a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Function.Base.html#2450" class="Bound">C</a> <a id="2452" class="Symbol">:</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Function.Base.html#2455" class="Bound">x</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Function.Base.html#2422" class="Bound">A</a><a id="2460" class="Symbol">)</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Function.Base.html#2434" class="Bound">B</a> <a id="2466" href="Function.Base.html#2455" class="Bound">x</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2474" href="Function.Base.html#520" class="Generalizable">c</a><a id="2475" class="Symbol">}</a> <a id="2477" class="Symbol">→</a>
      <a id="2485" class="Symbol">((</a><a id="2487" href="Function.Base.html#2487" class="Bound">x</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Function.Base.html#2422" class="Bound">A</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Function.Base.html#2495" class="Bound">y</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="Function.Base.html#2434" class="Bound">B</a> <a id="2501" href="Function.Base.html#2487" class="Bound">x</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="Function.Base.html#2450" class="Bound">C</a> <a id="2508" href="Function.Base.html#2487" class="Bound">x</a> <a id="2510" href="Function.Base.html#2495" class="Bound">y</a><a id="2511" class="Symbol">)</a> <a id="2513" class="Symbol">→</a>
      <a id="2521" class="Symbol">(</a><a id="2522" href="Function.Base.html#2522" class="Bound">g</a> <a id="2524" class="Symbol">:</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Function.Base.html#2527" class="Bound">x</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Function.Base.html#2422" class="Bound">A</a><a id="2532" class="Symbol">)</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Function.Base.html#2434" class="Bound">B</a> <a id="2538" href="Function.Base.html#2527" class="Bound">x</a><a id="2539" class="Symbol">)</a> <a id="2541" class="Symbol">→</a>
      <a id="2549" class="Symbol">((</a><a id="2551" href="Function.Base.html#2551" class="Bound">x</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Function.Base.html#2422" class="Bound">A</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">→</a> <a id="2560" href="Function.Base.html#2450" class="Bound">C</a> <a id="2562" href="Function.Base.html#2551" class="Bound">x</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Function.Base.html#2522" class="Bound">g</a> <a id="2567" href="Function.Base.html#2551" class="Bound">x</a><a id="2568" class="Symbol">))</a>
<a id="2571" href="Function.Base.html#2571" class="Bound">f</a> <a id="2573" href="Function.Base.html#2413" class="Function Operator">ˢ</a> <a id="2575" href="Function.Base.html#2575" class="Bound">g</a> <a id="2577" class="Symbol">=</a> <a id="2579" class="Symbol">λ</a> <a id="2581" href="Function.Base.html#2581" class="Bound">x</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Function.Base.html#2571" class="Bound">f</a> <a id="2587" href="Function.Base.html#2581" class="Bound">x</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Function.Base.html#2575" class="Bound">g</a> <a id="2592" href="Function.Base.html#2581" class="Bound">x</a><a id="2593" class="Symbol">)</a>
<a id="2595" class="Symbol">{-#</a> <a id="2599" class="Keyword">INLINE</a> <a id="2606" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a> <a id="2610" class="Symbol">#-}</a>

<a id="2615" class="Comment">-- Converting between implicit and explicit function spaces.</a>

<a id="_$-"></a><a id="2677" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2681" class="Symbol">:</a> <a id="2683" class="Symbol">∀</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Function.Base.html#2686" class="Bound">A</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2694" href="Function.Base.html#516" class="Generalizable">a</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">{</a><a id="2698" href="Function.Base.html#2698" class="Bound">B</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Function.Base.html#2686" class="Bound">A</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2710" href="Function.Base.html#518" class="Generalizable">b</a><a id="2711" class="Symbol">}</a> <a id="2713" class="Symbol">→</a> <a id="2715" class="Symbol">((</a><a id="2717" href="Function.Base.html#2717" class="Bound">x</a> <a id="2719" class="Symbol">:</a> <a id="2721" href="Function.Base.html#2686" class="Bound">A</a><a id="2722" class="Symbol">)</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Function.Base.html#2698" class="Bound">B</a> <a id="2728" href="Function.Base.html#2717" class="Bound">x</a><a id="2729" class="Symbol">)</a> <a id="2731" class="Symbol">→</a> <a id="2733" class="Symbol">({</a><a id="2735" href="Function.Base.html#2735" class="Bound">x</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Function.Base.html#2686" class="Bound">A</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">→</a> <a id="2744" href="Function.Base.html#2698" class="Bound">B</a> <a id="2746" href="Function.Base.html#2735" class="Bound">x</a><a id="2747" class="Symbol">)</a>
<a id="2749" href="Function.Base.html#2749" class="Bound">f</a> <a id="2751" href="Function.Base.html#2677" class="Function Operator">$-</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Function.Base.html#2749" class="Bound">f</a> <a id="2758" class="Symbol">_</a>
<a id="2760" class="Symbol">{-#</a> <a id="2764" class="Keyword">INLINE</a> <a id="2771" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2775" class="Symbol">#-}</a>

<a id="λ-"></a><a id="2780" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2783" class="Symbol">:</a> <a id="2785" class="Symbol">∀</a> <a id="2787" class="Symbol">{</a><a id="2788" href="Function.Base.html#2788" class="Bound">A</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2796" href="Function.Base.html#516" class="Generalizable">a</a><a id="2797" class="Symbol">}</a> <a id="2799" class="Symbol">{</a><a id="2800" href="Function.Base.html#2800" class="Bound">B</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="Function.Base.html#2788" class="Bound">A</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2812" href="Function.Base.html#518" class="Generalizable">b</a><a id="2813" class="Symbol">}</a> <a id="2815" class="Symbol">→</a> <a id="2817" class="Symbol">({</a><a id="2819" href="Function.Base.html#2819" class="Bound">x</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Function.Base.html#2788" class="Bound">A</a><a id="2824" class="Symbol">}</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="Function.Base.html#2800" class="Bound">B</a> <a id="2830" href="Function.Base.html#2819" class="Bound">x</a><a id="2831" class="Symbol">)</a> <a id="2833" class="Symbol">→</a> <a id="2835" class="Symbol">((</a><a id="2837" href="Function.Base.html#2837" class="Bound">x</a> <a id="2839" class="Symbol">:</a> <a id="2841" href="Function.Base.html#2788" class="Bound">A</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Function.Base.html#2800" class="Bound">B</a> <a id="2848" href="Function.Base.html#2837" class="Bound">x</a><a id="2849" class="Symbol">)</a>
<a id="2851" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2854" href="Function.Base.html#2854" class="Bound">f</a> <a id="2856" class="Symbol">=</a> <a id="2858" class="Symbol">λ</a> <a id="2860" href="Function.Base.html#2860" class="Bound">x</a> <a id="2862" class="Symbol">→</a> <a id="2864" href="Function.Base.html#2854" class="Bound">f</a>
<a id="2866" class="Symbol">{-#</a> <a id="2870" class="Keyword">INLINE</a> <a id="2877" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2880" class="Symbol">#-}</a>

<a id="2885" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="2952" class="Comment">-- README.Case).</a>

<a id="case_returning_of_"></a><a id="2970" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" class="Symbol">{</a><a id="2994" href="Function.Base.html#2994" class="Bound">A</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Function.Base.html#516" class="Generalizable">a</a><a id="3003" class="Symbol">}</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Function.Base.html#3006" class="Bound">x</a> <a id="3008" class="Symbol">:</a> <a id="3010" href="Function.Base.html#2994" class="Bound">A</a><a id="3011" class="Symbol">)</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Function.Base.html#3014" class="Bound">B</a> <a id="3016" class="Symbol">:</a> <a id="3018" href="Function.Base.html#2994" class="Bound">A</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3026" href="Function.Base.html#518" class="Generalizable">b</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">→</a>
                  <a id="3049" class="Symbol">((</a><a id="3051" href="Function.Base.html#3051" class="Bound">x</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Function.Base.html#2994" class="Bound">A</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Function.Base.html#3014" class="Bound">B</a> <a id="3062" href="Function.Base.html#3051" class="Bound">x</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Function.Base.html#3014" class="Bound">B</a> <a id="3069" href="Function.Base.html#3006" class="Bound">x</a>
<a id="3071" href="Function.Base.html#2970" class="Function Operator">case</a> <a id="3076" href="Function.Base.html#3076" class="Bound">x</a> <a id="3078" href="Function.Base.html#2970" class="Function Operator">returning</a> <a id="3088" href="Function.Base.html#3088" class="Bound">B</a> <a id="3090" href="Function.Base.html#2970" class="Function Operator">of</a> <a id="3093" href="Function.Base.html#3093" class="Bound">f</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Function.Base.html#3093" class="Bound">f</a> <a id="3099" href="Function.Base.html#3076" class="Bound">x</a>
<a id="3101" class="Symbol">{-#</a> <a id="3105" class="Keyword">INLINE</a> <a id="3112" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a> <a id="3131" class="Symbol">#-}</a>

<a id="3136" class="Comment">------------------------------------------------------------------------</a>
<a id="3209" class="Comment">-- Non-dependent versions of dependent operations</a>

<a id="3260" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="3330" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="3395" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="3464" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="3534" class="Comment">-- inference properties.</a>

<a id="3560" class="Keyword">infixr</a> <a id="3567" class="Number">9</a> <a id="3569" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="3574" href="Function.Base.html#3698" class="Function Operator">_∘₂′_</a>
<a id="3580" class="Keyword">infixl</a> <a id="3587" class="Number">0</a> <a id="3589" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a>
<a id="3595" class="Keyword">infix</a>  <a id="3602" class="Number">0</a> <a id="3604" href="Function.Base.html#4061" class="Function Operator">case_of_</a>
<a id="3613" class="Keyword">infixr</a> <a id="3620" class="Number">-1</a> <a id="3623" href="Function.Base.html#3858" class="Function Operator">_$′_</a>

<a id="3629" class="Comment">-- Composition</a>

<a id="_∘′_"></a><a id="3645" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="3650" class="Symbol">:</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Function.Base.html#566" class="Generalizable">C</a><a id="3658" class="Symbol">)</a> <a id="3660" class="Symbol">→</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3665" class="Symbol">→</a> <a id="3667" href="Function.Base.html#552" class="Generalizable">B</a><a id="3668" class="Symbol">)</a> <a id="3670" class="Symbol">→</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Function.Base.html#566" class="Generalizable">C</a><a id="3678" class="Symbol">)</a>
<a id="3680" href="Function.Base.html#3680" class="Bound">f</a> <a id="3682" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3685" href="Function.Base.html#3685" class="Bound">g</a> <a id="3687" class="Symbol">=</a> <a id="3689" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="3693" href="Function.Base.html#3680" class="Bound">f</a> <a id="3695" href="Function.Base.html#3685" class="Bound">g</a>

<a id="_∘₂′_"></a><a id="3698" href="Function.Base.html#3698" class="Function Operator">_∘₂′_</a> <a id="3704" class="Symbol">:</a> <a id="3706" class="Symbol">(</a><a id="3707" href="Function.Base.html#566" class="Generalizable">C</a> <a id="3709" class="Symbol">→</a> <a id="3711" href="Function.Base.html#580" class="Generalizable">D</a><a id="3712" class="Symbol">)</a> <a id="3714" class="Symbol">→</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3723" class="Symbol">→</a> <a id="3725" href="Function.Base.html#566" class="Generalizable">C</a><a id="3726" class="Symbol">)</a> <a id="3728" class="Symbol">→</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3737" class="Symbol">→</a> <a id="3739" href="Function.Base.html#580" class="Generalizable">D</a><a id="3740" class="Symbol">)</a>
<a id="3742" href="Function.Base.html#3742" class="Bound">f</a> <a id="3744" href="Function.Base.html#3698" class="Function Operator">∘₂′</a> <a id="3748" href="Function.Base.html#3748" class="Bound">g</a> <a id="3750" class="Symbol">=</a> <a id="3752" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a> <a id="3757" href="Function.Base.html#3742" class="Bound">f</a> <a id="3759" href="Function.Base.html#3748" class="Bound">g</a>

<a id="3762" class="Comment">-- Flipping order of arguments</a>

<a id="flip′"></a><a id="3794" href="Function.Base.html#3794" class="Function">flip′</a> <a id="3800" class="Symbol">:</a> <a id="3802" class="Symbol">(</a><a id="3803" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Function.Base.html#566" class="Generalizable">C</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">→</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3819" class="Symbol">→</a> <a id="3821" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3823" class="Symbol">→</a> <a id="3825" href="Function.Base.html#566" class="Generalizable">C</a><a id="3826" class="Symbol">)</a>
<a id="3828" href="Function.Base.html#3794" class="Function">flip′</a> <a id="3834" class="Symbol">=</a> <a id="3836" href="Function.Base.html#1657" class="Function">flip</a>

<a id="3842" class="Comment">-- Application</a>

<a id="_$′_"></a><a id="3858" href="Function.Base.html#3858" class="Function Operator">_$′_</a> <a id="3863" class="Symbol">:</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Function.Base.html#552" class="Generalizable">B</a><a id="3871" class="Symbol">)</a> <a id="3873" class="Symbol">→</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3878" class="Symbol">→</a> <a id="3880" href="Function.Base.html#552" class="Generalizable">B</a><a id="3881" class="Symbol">)</a>
<a id="3883" href="Function.Base.html#3858" class="Function Operator">_$′_</a> <a id="3888" class="Symbol">=</a> <a id="3890" href="Function.Base.html#1993" class="Function Operator">_$_</a>

<a id="3895" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;′_"></a><a id="3938" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3948" class="Symbol">→</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3953" class="Symbol">→</a> <a id="3955" href="Function.Base.html#552" class="Generalizable">B</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="3962" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a> <a id="3968" class="Symbol">=</a> <a id="3970" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>

<a id="3976" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="4043" class="Comment">-- README.Case).</a>

<a id="case_of_"></a><a id="4061" href="Function.Base.html#4061" class="Function Operator">case_of_</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4074" class="Symbol">→</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Function.Base.html#552" class="Generalizable">B</a><a id="4082" class="Symbol">)</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="4088" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4093" href="Function.Base.html#4093" class="Bound">x</a> <a id="4095" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4098" href="Function.Base.html#4098" class="Bound">f</a> <a id="4100" class="Symbol">=</a> <a id="4102" href="Function.Base.html#2970" class="Function Operator">case</a> <a id="4107" href="Function.Base.html#4093" class="Bound">x</a> <a id="4109" href="Function.Base.html#2970" class="Function Operator">returning</a> <a id="4119" class="Symbol">_</a> <a id="4121" href="Function.Base.html#2970" class="Function Operator">of</a> <a id="4124" href="Function.Base.html#4098" class="Bound">f</a>
<a id="4126" class="Symbol">{-#</a> <a id="4130" class="Keyword">INLINE</a> <a id="4137" href="Function.Base.html#4061" class="Function Operator">case_of_</a> <a id="4146" class="Symbol">#-}</a>

<a id="4151" class="Comment">------------------------------------------------------------------------</a>
<a id="4224" class="Comment">-- Operations that are only defined for non-dependent functions</a>

<a id="4289" class="Keyword">infixl</a> <a id="4296" class="Number">1</a> <a id="4298" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a>
<a id="4304" class="Keyword">infixl</a> <a id="4311" class="Number">0</a> <a id="4313" href="Function.Base.html#4505" class="Function Operator">_∋_</a>

<a id="4318" class="Comment">-- Binary application</a>

<a id="_⟨_⟩_"></a><a id="4341" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4351" class="Symbol">→</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Function.Base.html#566" class="Generalizable">C</a><a id="4363" class="Symbol">)</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Function.Base.html#566" class="Generalizable">C</a>
<a id="4373" href="Function.Base.html#4373" class="Bound">x</a> <a id="4375" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="4377" href="Function.Base.html#4377" class="Bound">f</a> <a id="4379" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="4381" href="Function.Base.html#4381" class="Bound">y</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Function.Base.html#4377" class="Bound">f</a> <a id="4387" href="Function.Base.html#4373" class="Bound">x</a> <a id="4389" href="Function.Base.html#4381" class="Bound">y</a>

<a id="4392" class="Comment">-- In Agda you cannot annotate every subexpression with a type</a>
<a id="4455" class="Comment">-- signature. This function can be used instead.</a>

<a id="_∋_"></a><a id="4505" href="Function.Base.html#4505" class="Function Operator">_∋_</a> <a id="4509" class="Symbol">:</a> <a id="4511" class="Symbol">(</a><a id="4512" href="Function.Base.html#4512" class="Bound">A</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4520" href="Function.Base.html#516" class="Generalizable">a</a><a id="4521" class="Symbol">)</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="Function.Base.html#4512" class="Bound">A</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="Function.Base.html#4512" class="Bound">A</a>
<a id="4531" href="Function.Base.html#4531" class="Bound">A</a> <a id="4533" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="4535" href="Function.Base.html#4535" class="Bound">x</a> <a id="4537" class="Symbol">=</a> <a id="4539" href="Function.Base.html#4535" class="Bound">x</a>

<a id="4542" class="Comment">-- Conversely it is sometimes useful to be able to extract the</a>
<a id="4605" class="Comment">-- type of a given expression.</a>

<a id="typeOf"></a><a id="4637" href="Function.Base.html#4637" class="Function">typeOf</a> <a id="4644" class="Symbol">:</a> <a id="4646" class="Symbol">{</a><a id="4647" href="Function.Base.html#4647" class="Bound">A</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4655" href="Function.Base.html#516" class="Generalizable">a</a><a id="4656" class="Symbol">}</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="Function.Base.html#4647" class="Bound">A</a> <a id="4662" class="Symbol">→</a> <a id="4664" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4668" href="Function.Base.html#516" class="Generalizable">a</a>
<a id="4670" href="Function.Base.html#4637" class="Function">typeOf</a> <a id="4677" class="Symbol">{</a><a id="4678" class="Argument">A</a> <a id="4680" class="Symbol">=</a> <a id="4682" href="Function.Base.html#4682" class="Bound">A</a><a id="4683" class="Symbol">}</a> <a id="4685" class="Symbol">_</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Function.Base.html#4682" class="Bound">A</a>

<a id="4692" class="Comment">-- Construct an element of the given type by instance search.</a>

<a id="it"></a><a id="4755" href="Function.Base.html#4755" class="Function">it</a> <a id="4758" class="Symbol">:</a> <a id="4760" class="Symbol">{</a><a id="4761" href="Function.Base.html#4761" class="Bound">A</a> <a id="4763" class="Symbol">:</a> <a id="4765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4769" href="Function.Base.html#516" class="Generalizable">a</a><a id="4770" class="Symbol">}</a> <a id="4772" class="Symbol">→</a> <a id="4774" class="Symbol">{{</a><a id="4776" href="Function.Base.html#4761" class="Bound">A</a><a id="4777" class="Symbol">}}</a> <a id="4780" class="Symbol">→</a> <a id="4782" href="Function.Base.html#4761" class="Bound">A</a>
<a id="4784" href="Function.Base.html#4755" class="Function">it</a> <a id="4787" class="Symbol">{{</a><a id="4789" href="Function.Base.html#4789" class="Bound">x</a><a id="4790" class="Symbol">}}</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Function.Base.html#4789" class="Bound">x</a>

<a id="4798" class="Comment">------------------------------------------------------------------------</a>
<a id="4871" class="Comment">-- Composition of a binary function with other functions</a>

<a id="4929" class="Keyword">infixr</a> <a id="4936" class="Number">0</a> <a id="4938" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a> <a id="4946" href="Function.Base.html#5832" class="Function Operator">_-⟨_⟫-_</a>
<a id="4954" class="Keyword">infixl</a> <a id="4961" class="Number">0</a> <a id="4963" href="Function.Base.html#5686" class="Function Operator">_-⟪_⟩-_</a>
<a id="4971" class="Keyword">infixr</a> <a id="4978" class="Number">1</a> <a id="4980" href="Function.Base.html#5958" class="Function Operator">_-⟨_⟩-_</a> <a id="4988" href="Function.Base.html#5325" class="Function Operator">∣_⟫-_</a> <a id="4994" href="Function.Base.html#5564" class="Function Operator">∣_⟩-_</a>
<a id="5000" class="Keyword">infixl</a> <a id="5007" class="Number">1</a> <a id="5009" href="Function.Base.html#6228" class="Function Operator">_on_</a> <a id="5014" href="Function.Base.html#6111" class="Function Operator">_on₂_</a> <a id="5020" href="Function.Base.html#5202" class="Function Operator">_-⟪_∣</a> <a id="5026" href="Function.Base.html#5445" class="Function Operator">_-⟨_∣</a>

<a id="5033" class="Comment">-- Two binary functions</a>

<a id="_-⟪_⟫-_"></a><a id="5058" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a> <a id="5066" class="Symbol">:</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5071" class="Symbol">→</a> <a id="5073" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Function.Base.html#566" class="Generalizable">C</a><a id="5078" class="Symbol">)</a> <a id="5080" class="Symbol">→</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5085" class="Symbol">→</a> <a id="5087" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5089" class="Symbol">→</a> <a id="5091" href="Function.Base.html#594" class="Generalizable">E</a><a id="5092" class="Symbol">)</a> <a id="5094" class="Symbol">→</a> <a id="5096" class="Symbol">(</a><a id="5097" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Function.Base.html#580" class="Generalizable">D</a><a id="5106" class="Symbol">)</a> <a id="5108" class="Symbol">→</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5113" class="Symbol">→</a> <a id="5115" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5117" class="Symbol">→</a> <a id="5119" href="Function.Base.html#594" class="Generalizable">E</a><a id="5120" class="Symbol">)</a>
<a id="5122" href="Function.Base.html#5122" class="Bound">f</a> <a id="5124" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5127" href="Function.Base.html#5127" class="Bound Operator">_*_</a> <a id="5131" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5134" href="Function.Base.html#5134" class="Bound">g</a> <a id="5136" class="Symbol">=</a> <a id="5138" class="Symbol">λ</a> <a id="5140" href="Function.Base.html#5140" class="Bound">x</a> <a id="5142" href="Function.Base.html#5142" class="Bound">y</a> <a id="5144" class="Symbol">→</a> <a id="5146" href="Function.Base.html#5122" class="Bound">f</a> <a id="5148" href="Function.Base.html#5140" class="Bound">x</a> <a id="5150" href="Function.Base.html#5142" class="Bound">y</a> <a id="5152" href="Function.Base.html#5127" class="Bound Operator">*</a> <a id="5154" href="Function.Base.html#5134" class="Bound">g</a> <a id="5156" href="Function.Base.html#5140" class="Bound">x</a> <a id="5158" href="Function.Base.html#5142" class="Bound">y</a>

<a id="5161" class="Comment">-- A single binary function on the left</a>

<a id="_-⟪_∣"></a><a id="5202" href="Function.Base.html#5202" class="Function Operator">_-⟪_∣</a> <a id="5208" class="Symbol">:</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5213" class="Symbol">→</a> <a id="5215" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5217" class="Symbol">→</a> <a id="5219" href="Function.Base.html#566" class="Generalizable">C</a><a id="5220" class="Symbol">)</a> <a id="5222" class="Symbol">→</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5231" class="Symbol">→</a> <a id="5233" href="Function.Base.html#580" class="Generalizable">D</a><a id="5234" class="Symbol">)</a> <a id="5236" class="Symbol">→</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5245" class="Symbol">→</a> <a id="5247" href="Function.Base.html#580" class="Generalizable">D</a><a id="5248" class="Symbol">)</a>
<a id="5250" href="Function.Base.html#5250" class="Bound">f</a> <a id="5252" href="Function.Base.html#5202" class="Function Operator">-⟪</a> <a id="5255" href="Function.Base.html#5255" class="Bound Operator">_*_</a> <a id="5259" href="Function.Base.html#5202" class="Function Operator">∣</a> <a id="5261" class="Symbol">=</a> <a id="5263" href="Function.Base.html#5250" class="Bound">f</a> <a id="5265" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5268" href="Function.Base.html#5255" class="Bound Operator">_*_</a> <a id="5272" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5275" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5283" class="Comment">-- A single binary function on the right</a>

<a id="∣_⟫-_"></a><a id="5325" href="Function.Base.html#5325" class="Function Operator">∣_⟫-_</a> <a id="5331" class="Symbol">:</a> <a id="5333" class="Symbol">(</a><a id="5334" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5336" class="Symbol">→</a> <a id="5338" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5340" class="Symbol">→</a> <a id="5342" href="Function.Base.html#580" class="Generalizable">D</a><a id="5343" class="Symbol">)</a> <a id="5345" class="Symbol">→</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5350" class="Symbol">→</a> <a id="5352" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5354" class="Symbol">→</a> <a id="5356" href="Function.Base.html#566" class="Generalizable">C</a><a id="5357" class="Symbol">)</a> <a id="5359" class="Symbol">→</a> <a id="5361" class="Symbol">(</a><a id="5362" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5364" class="Symbol">→</a> <a id="5366" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5368" class="Symbol">→</a> <a id="5370" href="Function.Base.html#580" class="Generalizable">D</a><a id="5371" class="Symbol">)</a>
<a id="5373" href="Function.Base.html#5325" class="Function Operator">∣</a> <a id="5375" href="Function.Base.html#5375" class="Bound Operator">_*_</a> <a id="5379" href="Function.Base.html#5325" class="Function Operator">⟫-</a> <a id="5382" href="Function.Base.html#5382" class="Bound">g</a> <a id="5384" class="Symbol">=</a> <a id="5386" href="Function.Base.html#725" class="Function">const</a> <a id="5392" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5395" href="Function.Base.html#5375" class="Bound Operator">_*_</a> <a id="5399" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5402" href="Function.Base.html#5382" class="Bound">g</a>

<a id="5405" class="Comment">-- A single unary function on the left</a>

<a id="_-⟨_∣"></a><a id="5445" href="Function.Base.html#5445" class="Function Operator">_-⟨_∣</a> <a id="5451" class="Symbol">:</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Function.Base.html#566" class="Generalizable">C</a><a id="5459" class="Symbol">)</a> <a id="5461" class="Symbol">→</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5466" class="Symbol">→</a> <a id="5468" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5470" class="Symbol">→</a> <a id="5472" href="Function.Base.html#580" class="Generalizable">D</a><a id="5473" class="Symbol">)</a> <a id="5475" class="Symbol">→</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5480" class="Symbol">→</a> <a id="5482" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5484" class="Symbol">→</a> <a id="5486" href="Function.Base.html#580" class="Generalizable">D</a><a id="5487" class="Symbol">)</a>
<a id="5489" href="Function.Base.html#5489" class="Bound">f</a> <a id="5491" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="5494" href="Function.Base.html#5494" class="Bound Operator">_*_</a> <a id="5498" href="Function.Base.html#5445" class="Function Operator">∣</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Function.Base.html#5489" class="Bound">f</a> <a id="5504" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="5507" href="Function.Base.html#725" class="Function">const</a> <a id="5513" href="Function.Base.html#5202" class="Function Operator">-⟪</a> <a id="5516" href="Function.Base.html#5494" class="Bound Operator">_*_</a> <a id="5520" href="Function.Base.html#5202" class="Function Operator">∣</a>

<a id="5523" class="Comment">-- A single unary function on the right</a>

<a id="∣_⟩-_"></a><a id="5564" href="Function.Base.html#5564" class="Function Operator">∣_⟩-_</a> <a id="5570" class="Symbol">:</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5575" class="Symbol">→</a> <a id="5577" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5579" class="Symbol">→</a> <a id="5581" href="Function.Base.html#580" class="Generalizable">D</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Function.Base.html#566" class="Generalizable">C</a><a id="5592" class="Symbol">)</a> <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Function.Base.html#580" class="Generalizable">D</a><a id="5606" class="Symbol">)</a>
<a id="5608" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="5610" href="Function.Base.html#5610" class="Bound Operator">_*_</a> <a id="5614" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="5617" href="Function.Base.html#5617" class="Bound">g</a> <a id="5619" class="Symbol">=</a> <a id="5621" href="Function.Base.html#5325" class="Function Operator">∣</a> <a id="5623" href="Function.Base.html#5610" class="Bound Operator">_*_</a> <a id="5627" href="Function.Base.html#5325" class="Function Operator">⟫-</a> <a id="5630" href="Function.Base.html#5617" class="Bound">g</a> <a id="5632" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="5635" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5643" class="Comment">-- A binary function and a unary function</a>

<a id="_-⟪_⟩-_"></a><a id="5686" href="Function.Base.html#5686" class="Function Operator">_-⟪_⟩-_</a> <a id="5694" class="Symbol">:</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5699" class="Symbol">→</a> <a id="5701" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5703" class="Symbol">→</a> <a id="5705" href="Function.Base.html#566" class="Generalizable">C</a><a id="5706" class="Symbol">)</a> <a id="5708" class="Symbol">→</a> <a id="5710" class="Symbol">(</a><a id="5711" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5713" class="Symbol">→</a> <a id="5715" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="Function.Base.html#594" class="Generalizable">E</a><a id="5720" class="Symbol">)</a> <a id="5722" class="Symbol">→</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5727" class="Symbol">→</a> <a id="5729" href="Function.Base.html#580" class="Generalizable">D</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">→</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5737" class="Symbol">→</a> <a id="5739" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5741" class="Symbol">→</a> <a id="5743" href="Function.Base.html#594" class="Generalizable">E</a><a id="5744" class="Symbol">)</a>
<a id="5746" href="Function.Base.html#5746" class="Bound">f</a> <a id="5748" href="Function.Base.html#5686" class="Function Operator">-⟪</a> <a id="5751" href="Function.Base.html#5751" class="Bound Operator">_*_</a> <a id="5755" href="Function.Base.html#5686" class="Function Operator">⟩-</a> <a id="5758" href="Function.Base.html#5758" class="Bound">g</a> <a id="5760" class="Symbol">=</a> <a id="5762" href="Function.Base.html#5746" class="Bound">f</a> <a id="5764" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5767" href="Function.Base.html#5751" class="Bound Operator">_*_</a> <a id="5771" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5774" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="5776" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="5783" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="5786" href="Function.Base.html#5758" class="Bound">g</a>

<a id="5789" class="Comment">-- A unary function and a binary function</a>

<a id="_-⟨_⟫-_"></a><a id="5832" href="Function.Base.html#5832" class="Function Operator">_-⟨_⟫-_</a> <a id="5840" class="Symbol">:</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5845" class="Symbol">→</a> <a id="5847" href="Function.Base.html#566" class="Generalizable">C</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">→</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5855" class="Symbol">→</a> <a id="5857" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Function.Base.html#594" class="Generalizable">E</a><a id="5862" class="Symbol">)</a> <a id="5864" class="Symbol">→</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5869" class="Symbol">→</a> <a id="5871" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="Function.Base.html#580" class="Generalizable">D</a><a id="5876" class="Symbol">)</a> <a id="5878" class="Symbol">→</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5883" class="Symbol">→</a> <a id="5885" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5887" class="Symbol">→</a> <a id="5889" href="Function.Base.html#594" class="Generalizable">E</a><a id="5890" class="Symbol">)</a>
<a id="5892" href="Function.Base.html#5892" class="Bound">f</a> <a id="5894" href="Function.Base.html#5832" class="Function Operator">-⟨</a> <a id="5897" href="Function.Base.html#5897" class="Bound Operator">_*_</a> <a id="5901" href="Function.Base.html#5832" class="Function Operator">⟫-</a> <a id="5904" href="Function.Base.html#5904" class="Bound">g</a> <a id="5906" class="Symbol">=</a> <a id="5908" href="Function.Base.html#5892" class="Bound">f</a> <a id="5910" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="5913" href="Function.Base.html#725" class="Function">const</a> <a id="5919" href="Function.Base.html#5445" class="Function Operator">∣</a> <a id="5921" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5924" href="Function.Base.html#5897" class="Bound Operator">_*_</a> <a id="5928" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5931" href="Function.Base.html#5904" class="Bound">g</a>

<a id="5934" class="Comment">-- Two unary functions</a>

<a id="_-⟨_⟩-_"></a><a id="5958" href="Function.Base.html#5958" class="Function Operator">_-⟨_⟩-_</a> <a id="5966" class="Symbol">:</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5971" class="Symbol">→</a> <a id="5973" href="Function.Base.html#566" class="Generalizable">C</a><a id="5974" class="Symbol">)</a> <a id="5976" class="Symbol">→</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5981" class="Symbol">→</a> <a id="5983" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5985" class="Symbol">→</a> <a id="5987" href="Function.Base.html#594" class="Generalizable">E</a><a id="5988" class="Symbol">)</a> <a id="5990" class="Symbol">→</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5995" class="Symbol">→</a> <a id="5997" href="Function.Base.html#580" class="Generalizable">D</a><a id="5998" class="Symbol">)</a> <a id="6000" class="Symbol">→</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6005" class="Symbol">→</a> <a id="6007" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6009" class="Symbol">→</a> <a id="6011" href="Function.Base.html#594" class="Generalizable">E</a><a id="6012" class="Symbol">)</a>
<a id="6014" href="Function.Base.html#6014" class="Bound">f</a> <a id="6016" href="Function.Base.html#5958" class="Function Operator">-⟨</a> <a id="6019" href="Function.Base.html#6019" class="Bound Operator">_*_</a> <a id="6023" href="Function.Base.html#5958" class="Function Operator">⟩-</a> <a id="6026" href="Function.Base.html#6026" class="Bound">g</a> <a id="6028" class="Symbol">=</a> <a id="6030" href="Function.Base.html#6014" class="Bound">f</a> <a id="6032" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="6035" href="Function.Base.html#725" class="Function">const</a> <a id="6041" href="Function.Base.html#5445" class="Function Operator">∣</a> <a id="6043" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="6046" href="Function.Base.html#6019" class="Bound Operator">_*_</a> <a id="6050" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="6053" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="6055" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="6062" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="6065" href="Function.Base.html#6026" class="Bound">g</a>

<a id="6068" class="Comment">-- A single binary function on both sides</a>

<a id="_on₂_"></a><a id="6111" href="Function.Base.html#6111" class="Function Operator">_on₂_</a> <a id="6117" class="Symbol">:</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6126" class="Symbol">→</a> <a id="6128" href="Function.Base.html#580" class="Generalizable">D</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">→</a> <a id="6133" class="Symbol">(</a><a id="6134" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6136" class="Symbol">→</a> <a id="6138" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6140" class="Symbol">→</a> <a id="6142" href="Function.Base.html#566" class="Generalizable">C</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">→</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6150" class="Symbol">→</a> <a id="6152" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6154" class="Symbol">→</a> <a id="6156" href="Function.Base.html#580" class="Generalizable">D</a><a id="6157" class="Symbol">)</a>
<a id="6159" href="Function.Base.html#6159" class="Bound Operator">_*_</a> <a id="6163" href="Function.Base.html#6111" class="Function Operator">on₂</a> <a id="6167" href="Function.Base.html#6167" class="Bound">f</a> <a id="6169" class="Symbol">=</a> <a id="6171" href="Function.Base.html#6167" class="Bound">f</a> <a id="6173" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="6176" href="Function.Base.html#6159" class="Bound Operator">_*_</a> <a id="6180" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="6183" href="Function.Base.html#6167" class="Bound">f</a>

<a id="6186" class="Comment">-- A single unary function on both sides</a>

<a id="_on_"></a><a id="6228" href="Function.Base.html#6228" class="Function Operator">_on_</a> <a id="6233" class="Symbol">:</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6238" class="Symbol">→</a> <a id="6240" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6242" class="Symbol">→</a> <a id="6244" href="Function.Base.html#566" class="Generalizable">C</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">→</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="Function.Base.html#552" class="Generalizable">B</a><a id="6255" class="Symbol">)</a> <a id="6257" class="Symbol">→</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6262" class="Symbol">→</a> <a id="6264" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6266" class="Symbol">→</a> <a id="6268" href="Function.Base.html#566" class="Generalizable">C</a><a id="6269" class="Symbol">)</a>
<a id="6271" href="Function.Base.html#6271" class="Bound Operator">_*_</a> <a id="6275" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="6278" href="Function.Base.html#6278" class="Bound">f</a> <a id="6280" class="Symbol">=</a> <a id="6282" href="Function.Base.html#6278" class="Bound">f</a> <a id="6284" href="Function.Base.html#5958" class="Function Operator">-⟨</a> <a id="6287" href="Function.Base.html#6271" class="Bound Operator">_*_</a> <a id="6291" href="Function.Base.html#5958" class="Function Operator">⟩-</a> <a id="6294" href="Function.Base.html#6278" class="Bound">f</a>


<a id="6298" class="Comment">------------------------------------------------------------------------</a>
<a id="6371" class="Comment">-- DEPRECATED NAMES</a>
<a id="6391" class="Comment">------------------------------------------------------------------------</a>
<a id="6464" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6535" class="Comment">-- not guaranteed.</a>

<a id="6555" class="Comment">-- Version 1.4</a>

<a id="_-[_]-_"></a><a id="6571" href="Function.Base.html#6571" class="Function Operator">_-[_]-_</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a>
<a id="6589" class="Symbol">{-#</a> <a id="6593" class="Keyword">WARNING_ON_USAGE</a> <a id="6610" class="Pragma">_-[_]-_</a>
<a id="6618" class="String">&quot;Warning: Function._-[_]-_ was deprecated in v1.4.
Please use _-⟪_⟫-_ instead.&quot;</a>
<a id="6698" class="Symbol">#-}</a>

<a id="6703" class="Comment">-- Version 2.0</a>

<a id="case_return_of_"></a><a id="6719" href="Function.Base.html#6719" class="Function Operator">case_return_of_</a> <a id="6735" class="Symbol">=</a> <a id="6737" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a>
<a id="6756" class="Symbol">{-#</a> <a id="6760" class="Keyword">WARNING_ON_USAGE</a> <a id="6777" class="Pragma">case_return_of_</a>
<a id="6793" class="String">&quot;case_return_of_ was deprecated in v2.0.
Please use case_returning_of_ instead.&quot;</a>
<a id="6874" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Function.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="852" class="Keyword">where</a>

<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Function.Base.html" class="Module">Function.Base</a> <a id="885" class="Keyword">using</a> <a id="891" class="Symbol">(</a><a id="892" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="930" class="Keyword">import</a> <a id="937" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="957" class="Symbol">as</a> <a id="960" class="Module">FunctionStructures</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Level.html" class="Module">Level</a> <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1009" class="Symbol">;</a> <a id="1011" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1014" class="Symbol">;</a> <a id="1016" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1019" class="Symbol">)</a>
<a id="1021" class="Keyword">open</a> <a id="1026" class="Keyword">import</a> <a id="1033" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1051" class="Keyword">using</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1075" class="Symbol">)</a>
<a id="1077" class="Keyword">open</a> <a id="1082" class="Keyword">import</a> <a id="1089" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1113" class="Keyword">using</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1126" class="Symbol">)</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1161" class="Keyword">using</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1181" class="Symbol">)</a>
<a id="1183" class="Keyword">open</a> <a id="1188" class="Keyword">import</a> <a id="1195" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1238" class="Symbol">as</a> <a id="1241" class="Module">≡</a> <a id="1243" class="Keyword">using</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1253" class="Symbol">)</a>
<a id="1255" class="Keyword">import</a> <a id="1262" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1311" class="Symbol">as</a> <a id="1314" class="Module">≡</a>
<a id="1316" class="Keyword">open</a> <a id="1321" class="Keyword">import</a> <a id="1328" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
<a id="1364" class="Keyword">open</a> <a id="1369" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1376" class="Keyword">using</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a><a id="1396" class="Symbol">)</a>

<a id="1399" class="Keyword">private</a>
  <a id="1409" class="Keyword">variable</a>
    <a id="1422" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="1424" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="1426" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a> <a id="1429" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1441" class="Comment">------------------------------------------------------------------------</a>
<a id="1514" class="Comment">-- Setoid bundles</a>
<a id="1532" class="Comment">------------------------------------------------------------------------</a>

<a id="1606" class="Keyword">module</a> <a id="1613" href="Function.Bundles.html#1613" class="Module">_</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Function.Bundles.html#1616" class="Bound">From</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1630" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="1632" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Function.Bundles.html#1637" class="Bound">To</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1649" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="1651" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Keyword">where</a>

  <a id="1664" class="Keyword">open</a> <a id="1669" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1676" href="Function.Bundles.html#1616" class="Bound">From</a> <a id="1681" class="Keyword">using</a> <a id="1687" class="Symbol">()</a> <a id="1690" class="Keyword">renaming</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1708" class="Symbol">to</a> <a id="1711" class="Field">A</a><a id="1712" class="Symbol">;</a> <a id="1714" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1718" class="Symbol">to</a> <a id="1721" class="Field Operator">_≈₁_</a><a id="1725" class="Symbol">)</a>
  <a id="1729" class="Keyword">open</a> <a id="1734" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1741" href="Function.Bundles.html#1637" class="Bound">To</a>   <a id="1746" class="Keyword">using</a> <a id="1752" class="Symbol">()</a> <a id="1755" class="Keyword">renaming</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1773" class="Symbol">to</a> <a id="1776" class="Field">B</a><a id="1777" class="Symbol">;</a> <a id="1779" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1783" class="Symbol">to</a> <a id="1786" class="Field Operator">_≈₂_</a><a id="1790" class="Symbol">)</a>
  <a id="1794" class="Keyword">open</a> <a id="1799" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="1818" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="1823" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a>

<a id="1829" class="Comment">------------------------------------------------------------------------</a>
<a id="1902" class="Comment">-- Bundles with one element</a>

  <a id="1933" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="2002" class="Comment">-- with the top-level module.</a>
  <a id="2034" class="Keyword">record</a> <a id="2041" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2055" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2057" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2059" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2061" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2064" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2066" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2068" class="Symbol">)</a> <a id="2070" class="Keyword">where</a>
    <a id="2080" class="Keyword">field</a>
      <a id="2092" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="2097" class="Symbol">:</a> <a id="2099" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2111" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2128" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2133" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2138" href="Function.Bundles.html#2092" class="Field">to</a>

    <a id="2146" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2172" href="Function.Bundles.html#2092" class="Field">to</a>
    <a id="2179" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2191" class="Symbol">=</a> <a id="2193" class="Keyword">record</a>
      <a id="2206" class="Symbol">{</a> <a id="2208" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2223" class="Symbol">=</a> <a id="2225" href="Function.Bundles.html#2111" class="Field">cong</a>
      <a id="2236" class="Symbol">;</a> <a id="2238" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2269" href="Function.Bundles.html#1616" class="Bound">From</a>
      <a id="2280" class="Symbol">;</a> <a id="2282" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2313" href="Function.Bundles.html#1637" class="Bound">To</a>
      <a id="2322" class="Symbol">}</a>

    <a id="2329" class="Keyword">open</a> <a id="2334" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2346" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2358" class="Keyword">public</a>
      <a id="2371" class="Keyword">using</a> <a id="2377" class="Symbol">(</a><a id="2378" class="Keyword">module</a> <a id="2385" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="2388" class="Symbol">;</a> <a id="2390" class="Keyword">module</a> <a id="2397" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="2400" class="Symbol">)</a>


  <a id="2406" class="Keyword">record</a> <a id="2413" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2423" class="Symbol">:</a> <a id="2425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2432" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2434" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2436" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2438" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2441" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2443" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2445" class="Symbol">)</a> <a id="2447" class="Keyword">where</a>
    <a id="2457" class="Keyword">field</a>
      <a id="2469" href="Function.Bundles.html#2469" class="Field">to</a>          <a id="2481" class="Symbol">:</a> <a id="2483" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2495" href="Function.Bundles.html#2495" class="Field">cong</a>        <a id="2507" class="Symbol">:</a> <a id="2509" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2519" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2524" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2529" href="Function.Bundles.html#2469" class="Field">to</a>
      <a id="2538" href="Function.Bundles.html#2538" class="Field">injective</a>   <a id="2550" class="Symbol">:</a> <a id="2552" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2562" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2567" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2572" href="Function.Bundles.html#2469" class="Field">to</a>

    <a id="2580" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Function.Bundles.html#2041" class="Record">Func</a>
    <a id="2600" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2609" class="Symbol">=</a> <a id="2611" class="Keyword">record</a>
      <a id="2624" class="Symbol">{</a> <a id="2626" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="2631" class="Symbol">=</a> <a id="2633" href="Function.Bundles.html#2469" class="Field">to</a>
      <a id="2642" class="Symbol">;</a> <a id="2644" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Function.Bundles.html#2495" class="Field">cong</a>
      <a id="2662" class="Symbol">}</a>

    <a id="2669" class="Keyword">open</a> <a id="2674" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="2679" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2688" class="Keyword">public</a>
      <a id="2701" class="Keyword">hiding</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Function.Bundles.html#2092" class="Field">to</a><a id="2711" class="Symbol">;</a> <a id="2713" href="Function.Bundles.html#2111" class="Field">cong</a><a id="2717" class="Symbol">)</a>

    <a id="2724" href="Function.Bundles.html#2724" class="Function">isInjection</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2750" href="Function.Bundles.html#2469" class="Field">to</a>
    <a id="2757" href="Function.Bundles.html#2724" class="Function">isInjection</a> <a id="2769" class="Symbol">=</a> <a id="2771" class="Keyword">record</a>
      <a id="2784" class="Symbol">{</a> <a id="2786" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Function.Bundles.html#2146" class="Function">isCongruent</a>
      <a id="2818" class="Symbol">;</a> <a id="2820" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2832" class="Symbol">=</a> <a id="2834" href="Function.Bundles.html#2538" class="Field">injective</a>
      <a id="2850" class="Symbol">}</a>


  <a id="2856" class="Keyword">record</a> <a id="2863" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2883" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2885" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2887" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2889" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2892" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2894" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2896" class="Symbol">)</a> <a id="2898" class="Keyword">where</a>
    <a id="2908" class="Keyword">field</a>
      <a id="2920" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="2931" class="Symbol">:</a> <a id="2933" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2935" class="Symbol">→</a> <a id="2937" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2945" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="2956" class="Symbol">:</a> <a id="2958" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2968" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2973" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2978" href="Function.Bundles.html#2920" class="Field">to</a>
      <a id="2987" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3011" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3016" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3021" href="Function.Bundles.html#2920" class="Field">to</a>

    <a id="3029" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Function.Bundles.html#2041" class="Record">Func</a>
    <a id="3049" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3058" class="Symbol">=</a> <a id="3060" class="Keyword">record</a>
      <a id="3073" class="Symbol">{</a> <a id="3075" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="3080" class="Symbol">=</a> <a id="3082" href="Function.Bundles.html#2920" class="Field">to</a>
      <a id="3091" class="Symbol">;</a> <a id="3093" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Function.Bundles.html#2945" class="Field">cong</a>
      <a id="3111" class="Symbol">}</a>

    <a id="3118" class="Keyword">open</a> <a id="3123" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="3128" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3137" class="Keyword">public</a>
      <a id="3150" class="Keyword">hiding</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Function.Bundles.html#2092" class="Field">to</a><a id="3160" class="Symbol">;</a> <a id="3162" href="Function.Bundles.html#2111" class="Field">cong</a><a id="3166" class="Symbol">)</a>

    <a id="3173" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3201" href="Function.Bundles.html#2920" class="Field">to</a>
    <a id="3208" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3221" class="Symbol">=</a> <a id="3223" class="Keyword">record</a>
      <a id="3236" class="Symbol">{</a> <a id="3238" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3250" class="Symbol">=</a> <a id="3252" href="Function.Bundles.html#2146" class="Function">isCongruent</a>
      <a id="3270" class="Symbol">;</a> <a id="3272" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3284" class="Symbol">=</a> <a id="3286" href="Function.Bundles.html#2987" class="Field">surjective</a>
      <a id="3303" class="Symbol">}</a>

    <a id="3310" class="Keyword">open</a> <a id="3315" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3328" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3341" class="Keyword">public</a>
      <a id="3354" class="Keyword">using</a>
      <a id="3366" class="Symbol">(</a> <a id="3368" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>
      <a id="3393" class="Symbol">)</a>

    <a id="3400" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Function.Bundles.html#1776" class="Field">B</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="Function.Bundles.html#1711" class="Function">A</a>
    <a id="3416" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3428" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3430" href="Function.Bundles.html#2987" class="Field">surjective</a>

    <a id="3446" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="3453" class="Symbol">:</a> <a id="3455" class="Symbol">∀</a> <a id="3457" href="Function.Bundles.html#3457" class="Bound">x</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Function.Bundles.html#2920" class="Field">to</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3469" href="Function.Bundles.html#3457" class="Bound">x</a><a id="3470" class="Symbol">)</a> <a id="3472" href="Function.Bundles.html#1786" class="Field Operator">≈₂</a> <a id="3475" href="Function.Bundles.html#3457" class="Bound">x</a>
    <a id="3481" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3496" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3498" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>


  <a id="3521" class="Keyword">record</a> <a id="3528" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="3547" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3549" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="3551" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3553" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="3556" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3558" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="3560" class="Symbol">)</a> <a id="3562" class="Keyword">where</a>
    <a id="3572" class="Keyword">field</a>
      <a id="3584" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="3594" class="Symbol">:</a> <a id="3596" href="Function.Bundles.html#1711" class="Function">A</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="3608" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="3618" class="Symbol">:</a> <a id="3620" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3630" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3635" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3640" href="Function.Bundles.html#3584" class="Field">to</a>
      <a id="3649" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3671" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3676" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3681" href="Function.Bundles.html#3584" class="Field">to</a>

    <a id="3689" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="3699" class="Symbol">:</a> <a id="3701" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3711" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3716" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3721" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="3728" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3746" href="Function.Bundles.html#3649" class="Field">bijective</a>

    <a id="3761" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3772" class="Symbol">:</a> <a id="3774" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3785" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3790" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3795" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="3802" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3821" href="Function.Bundles.html#3649" class="Field">bijective</a>

    <a id="3836" href="Function.Bundles.html#3836" class="Function">injection</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="Function.Bundles.html#2413" class="Record">Injection</a>
    <a id="3862" href="Function.Bundles.html#3836" class="Function">injection</a> <a id="3872" class="Symbol">=</a> <a id="3874" class="Keyword">record</a>
      <a id="3887" class="Symbol">{</a> <a id="3889" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3899" class="Symbol">=</a> <a id="3901" href="Function.Bundles.html#3608" class="Field">cong</a>
      <a id="3912" class="Symbol">;</a> <a id="3914" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Function.Bundles.html#3689" class="Function">injective</a>
      <a id="3942" class="Symbol">}</a>

    <a id="3949" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Function.Bundles.html#2863" class="Record">Surjection</a>
    <a id="3977" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="3988" class="Symbol">=</a> <a id="3990" class="Keyword">record</a>
      <a id="4003" class="Symbol">{</a> <a id="4005" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="4016" class="Symbol">=</a> <a id="4018" href="Function.Bundles.html#3608" class="Field">cong</a>
      <a id="4029" class="Symbol">;</a> <a id="4031" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="Function.Bundles.html#3761" class="Function">surjective</a>
      <a id="4061" class="Symbol">}</a>

    <a id="4068" class="Keyword">open</a> <a id="4073" href="Function.Bundles.html#2413" class="Module">Injection</a>  <a id="4084" href="Function.Bundles.html#3836" class="Function">injection</a>  <a id="4095" class="Keyword">public</a> <a id="4102" class="Keyword">using</a> <a id="4108" class="Symbol">(</a><a id="4109" href="Function.Bundles.html#2724" class="Function">isInjection</a><a id="4120" class="Symbol">)</a>
    <a id="4126" class="Keyword">open</a> <a id="4131" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="4142" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="4153" class="Keyword">public</a> <a id="4160" class="Keyword">using</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Function.Bundles.html#3173" class="Function">isSurjection</a><a id="4179" class="Symbol">;</a> <a id="4181" href="Function.Bundles.html#3400" class="Function">to⁻</a><a id="4184" class="Symbol">;</a>  <a id="4187" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="4205" class="Symbol">)</a>

    <a id="4212" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4224" class="Symbol">:</a> <a id="4226" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="4238" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="4245" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4257" class="Symbol">=</a> <a id="4259" class="Keyword">record</a>
      <a id="4272" class="Symbol">{</a> <a id="4274" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Function.Bundles.html#2724" class="Function">isInjection</a>
      <a id="4306" class="Symbol">;</a> <a id="4308" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="4320" class="Symbol">=</a> <a id="4322" href="Function.Bundles.html#3761" class="Function">surjective</a>
      <a id="4339" class="Symbol">}</a>

    <a id="4346" class="Keyword">open</a> <a id="4351" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="4363" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4375" class="Keyword">public</a> <a id="4382" class="Keyword">using</a> <a id="4388" class="Symbol">(</a><a id="4389" class="Keyword">module</a> <a id="4396" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="4399" class="Symbol">;</a> <a id="4401" class="Keyword">module</a> <a id="4408" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="4411" class="Symbol">)</a>


<a id="4415" class="Comment">------------------------------------------------------------------------</a>
<a id="4488" class="Comment">-- Bundles with two elements</a>

<a id="4518" class="Keyword">module</a> <a id="4525" href="Function.Bundles.html#4525" class="Module">_</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4542" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="4544" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Function.Bundles.html#4549" class="Bound">To</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4561" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="4563" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="4565" class="Symbol">)</a> <a id="4567" class="Keyword">where</a>

  <a id="4576" class="Keyword">open</a> <a id="4581" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4588" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4593" class="Keyword">using</a> <a id="4599" class="Symbol">()</a> <a id="4602" class="Keyword">renaming</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4620" class="Symbol">to</a> <a id="4623" class="Field">A</a><a id="4624" class="Symbol">;</a> <a id="4626" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4630" class="Symbol">to</a> <a id="4633" class="Field Operator">_≈₁_</a><a id="4637" class="Symbol">)</a>
  <a id="4641" class="Keyword">open</a> <a id="4646" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4653" href="Function.Bundles.html#4549" class="Bound">To</a>   <a id="4658" class="Keyword">using</a> <a id="4664" class="Symbol">()</a> <a id="4667" class="Keyword">renaming</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4685" class="Symbol">to</a> <a id="4688" class="Field">B</a><a id="4689" class="Symbol">;</a> <a id="4691" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4695" class="Symbol">to</a> <a id="4698" class="Field Operator">_≈₂_</a><a id="4702" class="Symbol">)</a>
  <a id="4706" class="Keyword">open</a> <a id="4711" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="4730" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4735" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a>

  <a id="4743" class="Keyword">record</a> <a id="4750" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="4762" class="Symbol">:</a> <a id="4764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="4771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4773" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="4775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4777" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="4780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4782" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="4784" class="Symbol">)</a> <a id="4786" class="Keyword">where</a>
    <a id="4796" class="Keyword">field</a>
      <a id="4808" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="4818" class="Symbol">:</a> <a id="4820" href="Function.Bundles.html#4623" class="Function">A</a> <a id="4822" class="Symbol">→</a> <a id="4824" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="4832" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="4842" class="Symbol">:</a> <a id="4844" href="Function.Bundles.html#4688" class="Field">B</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="4856" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="4866" class="Symbol">:</a> <a id="4868" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4878" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4883" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="4888" href="Function.Bundles.html#4808" class="Field">to</a>
      <a id="4897" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4919" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="4924" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4929" href="Function.Bundles.html#4832" class="Field">from</a>

    <a id="4939" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="4957" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4962" href="Function.Bundles.html#4549" class="Bound">To</a>
    <a id="4969" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="4980" class="Symbol">=</a> <a id="4982" class="Keyword">record</a>
      <a id="4995" class="Symbol">{</a> <a id="4997" href="Function.Bundles.html#2092" class="Field">to</a> <a id="5000" class="Symbol">=</a> <a id="5002" href="Function.Bundles.html#4808" class="Field">to</a>
      <a id="5011" class="Symbol">;</a> <a id="5013" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5018" class="Symbol">=</a> <a id="5020" href="Function.Bundles.html#4856" class="Field">to-cong</a>
      <a id="5034" class="Symbol">}</a>

    <a id="5041" class="Keyword">open</a> <a id="5046" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5051" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="5062" class="Keyword">public</a>
      <a id="5075" class="Keyword">using</a> <a id="5081" class="Symbol">(</a><a id="5082" class="Keyword">module</a> <a id="5089" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="5092" class="Symbol">;</a> <a id="5094" class="Keyword">module</a> <a id="5101" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="5104" class="Symbol">)</a>
      <a id="5112" class="Keyword">renaming</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="5134" class="Symbol">to</a> <a id="5137" class="Function">to-isCongruent</a><a id="5151" class="Symbol">)</a>

    <a id="5158" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5171" class="Symbol">:</a> <a id="5173" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5178" href="Function.Bundles.html#4549" class="Bound">To</a> <a id="5181" href="Function.Bundles.html#4528" class="Bound">From</a>
    <a id="5190" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5203" class="Symbol">=</a> <a id="5205" class="Keyword">record</a>
      <a id="5218" class="Symbol">{</a> <a id="5220" href="Function.Bundles.html#2092" class="Field">to</a> <a id="5223" class="Symbol">=</a> <a id="5225" href="Function.Bundles.html#4832" class="Field">from</a>
      <a id="5236" class="Symbol">;</a> <a id="5238" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5243" class="Symbol">=</a> <a id="5245" href="Function.Bundles.html#4897" class="Field">from-cong</a>
      <a id="5261" class="Symbol">}</a>

    <a id="5268" class="Keyword">open</a> <a id="5273" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5278" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5291" class="Keyword">public</a>
      <a id="5304" class="Keyword">using</a> <a id="5310" class="Symbol">()</a>
      <a id="5319" class="Keyword">renaming</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="5341" class="Symbol">to</a> <a id="5344" class="Function">from-isCongruent</a><a id="5360" class="Symbol">)</a>


  <a id="5366" class="Keyword">record</a> <a id="5373" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="5394" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5396" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="5398" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5400" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="5403" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5405" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Keyword">where</a>
    <a id="5419" class="Keyword">field</a>
      <a id="5431" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="5441" class="Symbol">:</a> <a id="5443" href="Function.Bundles.html#4623" class="Function">A</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="5455" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="5465" class="Symbol">:</a> <a id="5467" href="Function.Bundles.html#4688" class="Field">B</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="5479" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="5489" class="Symbol">:</a> <a id="5491" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5501" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5506" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5511" href="Function.Bundles.html#5431" class="Field">to</a>
      <a id="5520" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5542" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5547" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5552" href="Function.Bundles.html#5455" class="Field">from</a>
      <a id="5563" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="5573" class="Symbol">:</a> <a id="5575" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="5584" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5589" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5594" href="Function.Bundles.html#5431" class="Field">to</a> <a id="5597" href="Function.Bundles.html#5455" class="Field">from</a>

    <a id="5607" href="Function.Bundles.html#5607" class="Function">isCongruent</a> <a id="5619" class="Symbol">:</a> <a id="5621" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="5633" href="Function.Bundles.html#5431" class="Field">to</a>
    <a id="5640" href="Function.Bundles.html#5607" class="Function">isCongruent</a> <a id="5652" class="Symbol">=</a> <a id="5654" class="Keyword">record</a>
      <a id="5667" class="Symbol">{</a> <a id="5669" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="5684" class="Symbol">=</a> <a id="5686" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="5700" class="Symbol">;</a> <a id="5702" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="5717" class="Symbol">=</a> <a id="5719" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5733" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="5744" class="Symbol">;</a> <a id="5746" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5777" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="5786" class="Symbol">}</a>

    <a id="5793" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="5807" class="Symbol">:</a> <a id="5809" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5823" href="Function.Bundles.html#5431" class="Field">to</a> <a id="5826" href="Function.Bundles.html#5455" class="Field">from</a>
    <a id="5835" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="5849" class="Symbol">=</a> <a id="5851" class="Keyword">record</a>
      <a id="5864" class="Symbol">{</a> <a id="5866" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Function.Bundles.html#5607" class="Function">isCongruent</a>
      <a id="5898" class="Symbol">;</a> <a id="5900" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="5912" class="Symbol">=</a> <a id="5914" href="Function.Bundles.html#5520" class="Field">from-cong</a>
      <a id="5930" class="Symbol">;</a> <a id="5932" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="5944" class="Symbol">=</a> <a id="5946" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
      <a id="5961" class="Symbol">}</a>

    <a id="5968" class="Keyword">open</a> <a id="5973" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5987" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="6001" class="Keyword">public</a>
      <a id="6014" class="Keyword">using</a> <a id="6020" class="Symbol">(</a><a id="6021" class="Keyword">module</a> <a id="6028" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="6031" class="Symbol">;</a> <a id="6033" class="Keyword">module</a> <a id="6040" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="6043" class="Symbol">;</a> <a id="6045" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="6061" class="Symbol">;</a> <a id="6063" href="Function.Structures.html#2968" class="Function">isSurjection</a><a id="6075" class="Symbol">)</a>

    <a id="6082" href="Function.Bundles.html#6082" class="Function">equivalence</a> <a id="6094" class="Symbol">:</a> <a id="6096" href="Function.Bundles.html#4750" class="Record">Equivalence</a>
    <a id="6112" href="Function.Bundles.html#6082" class="Function">equivalence</a> <a id="6124" class="Symbol">=</a> <a id="6126" class="Keyword">record</a>
      <a id="6139" class="Symbol">{</a> <a id="6141" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="6151" class="Symbol">=</a> <a id="6153" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="6167" class="Symbol">;</a> <a id="6169" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Function.Bundles.html#5520" class="Field">from-cong</a>
      <a id="6197" class="Symbol">}</a>

    <a id="6204" href="Function.Bundles.html#6204" class="Function">isSplitSurjection</a> <a id="6222" class="Symbol">:</a> <a id="6224" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="6242" href="Function.Bundles.html#5431" class="Field">to</a>
    <a id="6249" href="Function.Bundles.html#6204" class="Function">isSplitSurjection</a> <a id="6267" class="Symbol">=</a> <a id="6269" class="Keyword">record</a>
      <a id="6282" class="Symbol">{</a> <a id="6284" href="Function.Structures.html#5246" class="Field">from</a> <a id="6289" class="Symbol">=</a> <a id="6291" href="Function.Bundles.html#5455" class="Field">from</a>
      <a id="6302" class="Symbol">;</a> <a id="6304" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="6318" class="Symbol">=</a> <a id="6320" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a>
      <a id="6340" class="Symbol">}</a>

    <a id="6347" href="Function.Bundles.html#6347" class="Function">surjection</a> <a id="6358" class="Symbol">:</a> <a id="6360" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6371" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="6376" href="Function.Bundles.html#4549" class="Bound">To</a>
    <a id="6383" href="Function.Bundles.html#6347" class="Function">surjection</a> <a id="6394" class="Symbol">=</a> <a id="6396" class="Keyword">record</a>
      <a id="6409" class="Symbol">{</a> <a id="6411" href="Function.Bundles.html#2920" class="Field">to</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Function.Bundles.html#5431" class="Field">to</a>
      <a id="6425" class="Symbol">;</a> <a id="6427" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="6432" class="Symbol">=</a> <a id="6434" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="6448" class="Symbol">;</a> <a id="6450" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="6461" class="Symbol">=</a> <a id="6463" class="Symbol">λ</a> <a id="6465" href="Function.Bundles.html#6465" class="Bound">y</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Function.Bundles.html#5455" class="Field">from</a> <a id="6474" href="Function.Bundles.html#6465" class="Bound">y</a> <a id="6476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6478" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
      <a id="6493" class="Symbol">}</a>



  <a id="6500" class="Keyword">record</a> <a id="6507" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="6520" class="Symbol">:</a> <a id="6522" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="6529" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6531" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="6533" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6535" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="6538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6540" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="6542" class="Symbol">)</a> <a id="6544" class="Keyword">where</a>
    <a id="6554" class="Keyword">field</a>
      <a id="6566" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="6576" class="Symbol">:</a> <a id="6578" href="Function.Bundles.html#4623" class="Function">A</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="6590" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="6600" class="Symbol">:</a> <a id="6602" href="Function.Bundles.html#4688" class="Field">B</a> <a id="6604" class="Symbol">→</a> <a id="6606" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="6614" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="6624" class="Symbol">:</a> <a id="6626" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="6636" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="6641" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6646" href="Function.Bundles.html#6566" class="Field">to</a>
      <a id="6655" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="Function.Bundles.html#6590" class="Field">from</a> <a id="6672" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6682" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6687" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6689" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a>
      <a id="6700" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="6710" class="Symbol">:</a> <a id="6712" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="6721" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="6726" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6731" href="Function.Bundles.html#6566" class="Field">to</a> <a id="6734" href="Function.Bundles.html#6590" class="Field">from</a>

    <a id="6744" href="Function.Bundles.html#6744" class="Function">isCongruent</a> <a id="6756" class="Symbol">:</a> <a id="6758" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="6770" href="Function.Bundles.html#6566" class="Field">to</a>
    <a id="6777" href="Function.Bundles.html#6744" class="Function">isCongruent</a> <a id="6789" class="Symbol">=</a> <a id="6791" class="Keyword">record</a>
      <a id="6804" class="Symbol">{</a> <a id="6806" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="6821" class="Symbol">=</a> <a id="6823" href="Function.Bundles.html#6614" class="Field">to-cong</a>
      <a id="6837" class="Symbol">;</a> <a id="6839" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="6854" class="Symbol">=</a> <a id="6856" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6870" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="6881" class="Symbol">;</a> <a id="6883" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6914" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="6923" class="Symbol">}</a>

    <a id="6930" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="6962" href="Function.Bundles.html#6566" class="Field">to</a> <a id="6965" href="Function.Bundles.html#6590" class="Field">from</a>
    <a id="6974" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="6989" class="Symbol">=</a> <a id="6991" class="Keyword">record</a>
      <a id="7004" class="Symbol">{</a> <a id="7006" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="7018" class="Symbol">=</a> <a id="7020" href="Function.Bundles.html#6744" class="Function">isCongruent</a>
      <a id="7038" class="Symbol">;</a> <a id="7040" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="7052" class="Symbol">=</a> <a id="7054" href="Function.Bundles.html#6655" class="Field">from-cong</a>
      <a id="7070" class="Symbol">;</a> <a id="7072" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="7084" class="Symbol">=</a> <a id="7086" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
      <a id="7101" class="Symbol">}</a>

    <a id="7108" class="Keyword">open</a> <a id="7113" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="7128" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="7143" class="Keyword">public</a>
      <a id="7156" class="Keyword">using</a> <a id="7162" class="Symbol">(</a><a id="7163" class="Keyword">module</a> <a id="7170" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="7173" class="Symbol">;</a> <a id="7175" class="Keyword">module</a> <a id="7182" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="7185" class="Symbol">;</a> <a id="7187" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="7203" class="Symbol">)</a>

    <a id="7210" href="Function.Bundles.html#7210" class="Function">equivalence</a> <a id="7222" class="Symbol">:</a> <a id="7224" href="Function.Bundles.html#4750" class="Record">Equivalence</a>
    <a id="7240" href="Function.Bundles.html#7210" class="Function">equivalence</a> <a id="7252" class="Symbol">=</a> <a id="7254" class="Keyword">record</a>
      <a id="7267" class="Symbol">{</a> <a id="7269" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="7279" class="Symbol">=</a> <a id="7281" href="Function.Bundles.html#6614" class="Field">to-cong</a>
      <a id="7295" class="Symbol">;</a> <a id="7297" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Function.Bundles.html#6655" class="Field">from-cong</a>
      <a id="7325" class="Symbol">}</a>


  <a id="7331" class="Keyword">record</a> <a id="7338" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7352" class="Symbol">(</a><a id="7353" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="7355" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7357" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="7359" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7361" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="7364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7366" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="7368" class="Symbol">)</a> <a id="7370" class="Keyword">where</a>
    <a id="7380" class="Keyword">field</a>
      <a id="7392" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="7402" class="Symbol">:</a> <a id="7404" href="Function.Bundles.html#4623" class="Function">A</a> <a id="7406" class="Symbol">→</a> <a id="7408" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="7416" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="7426" class="Symbol">:</a> <a id="7428" href="Function.Bundles.html#4688" class="Field">B</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="7440" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="7450" class="Symbol">:</a> <a id="7452" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7462" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7467" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7472" href="Function.Bundles.html#7392" class="Field">to</a>
      <a id="7481" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="7491" class="Symbol">:</a> <a id="7493" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7503" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7508" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7513" href="Function.Bundles.html#7416" class="Field">from</a>
      <a id="7524" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="7534" class="Symbol">:</a> <a id="7536" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="7545" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7550" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7555" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7558" href="Function.Bundles.html#7416" class="Field">from</a>

    <a id="7568" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="7588" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7593" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7598" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7601" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="7610" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7627" href="Function.Bundles.html#7524" class="Field">inverse</a>

    <a id="7640" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="7649" class="Symbol">:</a> <a id="7651" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="7660" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7665" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7670" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7673" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="7682" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="7691" class="Symbol">=</a> <a id="7693" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7699" href="Function.Bundles.html#7524" class="Field">inverse</a>

    <a id="7712" href="Function.Bundles.html#7712" class="Function">leftInverse</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>
    <a id="7742" href="Function.Bundles.html#7712" class="Function">leftInverse</a> <a id="7754" class="Symbol">=</a> <a id="7756" class="Keyword">record</a>
      <a id="7769" class="Symbol">{</a> <a id="7771" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="7781" class="Symbol">=</a> <a id="7783" href="Function.Bundles.html#7440" class="Field">to-cong</a>
      <a id="7797" class="Symbol">;</a> <a id="7799" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="7809" class="Symbol">=</a> <a id="7811" href="Function.Bundles.html#7481" class="Field">from-cong</a>
      <a id="7827" class="Symbol">;</a> <a id="7829" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="7839" class="Symbol">=</a> <a id="7841" href="Function.Bundles.html#7568" class="Function">inverseˡ</a>
      <a id="7856" class="Symbol">}</a>

    <a id="7863" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="Function.Bundles.html#6507" class="Record">RightInverse</a>
    <a id="7895" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="7908" class="Symbol">=</a> <a id="7910" class="Keyword">record</a>
      <a id="7923" class="Symbol">{</a> <a id="7925" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="7935" class="Symbol">=</a> <a id="7937" href="Function.Bundles.html#7440" class="Field">to-cong</a>
      <a id="7951" class="Symbol">;</a> <a id="7953" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="7963" class="Symbol">=</a> <a id="7965" href="Function.Bundles.html#7481" class="Field">from-cong</a>
      <a id="7981" class="Symbol">;</a> <a id="7983" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="7993" class="Symbol">=</a> <a id="7995" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
      <a id="8010" class="Symbol">}</a>

    <a id="8017" class="Keyword">open</a> <a id="8022" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="8034" href="Function.Bundles.html#7712" class="Function">leftInverse</a>   <a id="8048" class="Keyword">public</a> <a id="8055" class="Keyword">using</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a><a id="8075" class="Symbol">;</a> <a id="8077" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="8093" class="Symbol">)</a>
    <a id="8099" class="Keyword">open</a> <a id="8104" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="8117" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="8130" class="Keyword">public</a> <a id="8137" class="Keyword">using</a> <a id="8143" class="Symbol">(</a><a id="8144" href="Function.Bundles.html#6930" class="Function">isRightInverse</a><a id="8158" class="Symbol">;</a> <a id="8160" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="8176" class="Symbol">)</a>

    <a id="8183" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8193" class="Symbol">:</a> <a id="8195" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="8205" href="Function.Bundles.html#7392" class="Field">to</a> <a id="8208" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="8217" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8227" class="Symbol">=</a> <a id="8229" class="Keyword">record</a>
      <a id="8242" class="Symbol">{</a> <a id="8244" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a>
      <a id="8280" class="Symbol">;</a> <a id="8282" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="8296" class="Symbol">=</a> <a id="8298" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
      <a id="8313" class="Symbol">}</a>

    <a id="8320" class="Keyword">open</a> <a id="8325" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="8335" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8345" class="Keyword">public</a> <a id="8352" class="Keyword">using</a> <a id="8358" class="Symbol">(</a><a id="8359" class="Keyword">module</a> <a id="8366" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="8369" class="Symbol">;</a> <a id="8371" class="Keyword">module</a> <a id="8378" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="8381" class="Symbol">)</a>


<a id="8385" class="Comment">------------------------------------------------------------------------</a>
<a id="8458" class="Comment">-- Bundles with three elements</a>

  <a id="8492" class="Keyword">record</a> <a id="8499" href="Function.Bundles.html#8499" class="Record">BiEquivalence</a> <a id="8513" class="Symbol">:</a> <a id="8515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="8522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8524" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="8526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8528" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="8531" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8533" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="8535" class="Symbol">)</a> <a id="8537" class="Keyword">where</a>
    <a id="8547" class="Keyword">field</a>
      <a id="8559" href="Function.Bundles.html#8559" class="Field">to</a>         <a id="8570" class="Symbol">:</a> <a id="8572" href="Function.Bundles.html#4623" class="Function">A</a> <a id="8574" class="Symbol">→</a> <a id="8576" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="8584" href="Function.Bundles.html#8584" class="Field">from₁</a>      <a id="8595" class="Symbol">:</a> <a id="8597" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8609" href="Function.Bundles.html#8609" class="Field">from₂</a>      <a id="8620" class="Symbol">:</a> <a id="8622" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8624" class="Symbol">→</a> <a id="8626" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8634" href="Function.Bundles.html#8634" class="Field">to-cong</a>    <a id="8645" class="Symbol">:</a> <a id="8647" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8657" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8662" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8667" href="Function.Bundles.html#8559" class="Field">to</a>
      <a id="8676" href="Function.Bundles.html#8676" class="Field">from₁-cong</a> <a id="8687" class="Symbol">:</a> <a id="8689" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8699" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8704" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8709" href="Function.Bundles.html#8584" class="Field">from₁</a>
      <a id="8721" href="Function.Bundles.html#8721" class="Field">from₂-cong</a> <a id="8732" class="Symbol">:</a> <a id="8734" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8744" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8749" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8754" href="Function.Bundles.html#8609" class="Field">from₂</a>


  <a id="8764" class="Keyword">record</a> <a id="8771" href="Function.Bundles.html#8771" class="Record">BiInverse</a> <a id="8781" class="Symbol">:</a> <a id="8783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="8790" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8792" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="8794" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8796" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="8799" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8801" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="8803" class="Symbol">)</a> <a id="8805" class="Keyword">where</a>
    <a id="8815" class="Keyword">field</a>
      <a id="8827" href="Function.Bundles.html#8827" class="Field">to</a>          <a id="8839" class="Symbol">:</a> <a id="8841" href="Function.Bundles.html#4623" class="Function">A</a> <a id="8843" class="Symbol">→</a> <a id="8845" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="8853" href="Function.Bundles.html#8853" class="Field">from₁</a>       <a id="8865" class="Symbol">:</a> <a id="8867" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8869" class="Symbol">→</a> <a id="8871" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8879" href="Function.Bundles.html#8879" class="Field">from₂</a>       <a id="8891" class="Symbol">:</a> <a id="8893" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8905" href="Function.Bundles.html#8905" class="Field">to-cong</a>     <a id="8917" class="Symbol">:</a> <a id="8919" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8929" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8934" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8939" href="Function.Bundles.html#8827" class="Field">to</a>
      <a id="8948" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>  <a id="8960" class="Symbol">:</a> <a id="8962" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8972" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8977" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8982" href="Function.Bundles.html#8853" class="Field">from₁</a>
      <a id="8994" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>  <a id="9006" class="Symbol">:</a> <a id="9008" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="9018" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9023" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9028" href="Function.Bundles.html#8879" class="Field">from₂</a>
      <a id="9040" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>  <a id="9050" class="Symbol">:</a> <a id="9052" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="9061" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9066" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9071" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9074" href="Function.Bundles.html#8853" class="Field">from₁</a>
      <a id="9086" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>  <a id="9096" class="Symbol">:</a> <a id="9098" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="9107" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9112" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9117" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9120" href="Function.Bundles.html#8879" class="Field">from₂</a>

    <a id="9131" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a> <a id="9146" class="Symbol">:</a> <a id="9148" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="9160" href="Function.Bundles.html#8827" class="Field">to</a>
    <a id="9167" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a> <a id="9182" class="Symbol">=</a> <a id="9184" class="Keyword">record</a>
      <a id="9197" class="Symbol">{</a> <a id="9199" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="9214" class="Symbol">=</a> <a id="9216" href="Function.Bundles.html#8905" class="Field">to-cong</a>
      <a id="9230" class="Symbol">;</a> <a id="9232" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="9247" class="Symbol">=</a> <a id="9249" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="9263" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="9274" class="Symbol">;</a> <a id="9276" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="9291" class="Symbol">=</a> <a id="9293" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="9307" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="9316" class="Symbol">}</a>

    <a id="9323" href="Function.Bundles.html#9323" class="Function">isBiInverse</a> <a id="9335" class="Symbol">:</a> <a id="9337" href="Function.Structures.html#4503" class="Record">IsBiInverse</a> <a id="9349" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9352" href="Function.Bundles.html#8853" class="Field">from₁</a> <a id="9358" href="Function.Bundles.html#8879" class="Field">from₂</a>
    <a id="9368" href="Function.Bundles.html#9323" class="Function">isBiInverse</a> <a id="9380" class="Symbol">=</a> <a id="9382" class="Keyword">record</a>
      <a id="9395" class="Symbol">{</a> <a id="9397" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="9412" class="Symbol">=</a> <a id="9414" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a>
      <a id="9435" class="Symbol">;</a> <a id="9437" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="9452" class="Symbol">=</a> <a id="9454" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>
      <a id="9471" class="Symbol">;</a> <a id="9473" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="9488" class="Symbol">=</a> <a id="9490" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>
      <a id="9507" class="Symbol">;</a> <a id="9509" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="9524" class="Symbol">=</a> <a id="9526" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>
      <a id="9541" class="Symbol">;</a> <a id="9543" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="9558" class="Symbol">=</a> <a id="9560" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>
      <a id="9575" class="Symbol">}</a>

    <a id="9582" href="Function.Bundles.html#9582" class="Function">biEquivalence</a> <a id="9596" class="Symbol">:</a> <a id="9598" href="Function.Bundles.html#8499" class="Record">BiEquivalence</a>
    <a id="9616" href="Function.Bundles.html#9582" class="Function">biEquivalence</a> <a id="9630" class="Symbol">=</a> <a id="9632" class="Keyword">record</a>
      <a id="9645" class="Symbol">{</a> <a id="9647" href="Function.Bundles.html#8634" class="Field">to-cong</a>    <a id="9658" class="Symbol">=</a> <a id="9660" href="Function.Bundles.html#8905" class="Field">to-cong</a>
      <a id="9674" class="Symbol">;</a> <a id="9676" href="Function.Bundles.html#8676" class="Field">from₁-cong</a> <a id="9687" class="Symbol">=</a> <a id="9689" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>
      <a id="9706" class="Symbol">;</a> <a id="9708" href="Function.Bundles.html#8721" class="Field">from₂-cong</a> <a id="9719" class="Symbol">=</a> <a id="9721" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>
      <a id="9738" class="Symbol">}</a>

<a id="9741" class="Comment">------------------------------------------------------------------------</a>
<a id="9814" class="Comment">-- Other</a>

  <a id="9826" class="Comment">-- A left inverse is also known as a “split surjection”.</a>
  <a id="9885" class="Comment">--</a>
  <a id="9890" class="Comment">-- As the name implies, a split surjection is a special kind of</a>
  <a id="9956" class="Comment">-- surjection where the witness generated in the domain in the</a>
  <a id="10021" class="Comment">-- function for elements `x₁` and `x₂` are equal if `x₁ ≈ x₂` .</a>
  <a id="10087" class="Comment">--</a>
  <a id="10092" class="Comment">-- The difference is the `from-cong` law --- generally, the section</a>
  <a id="10162" class="Comment">-- (called `Surjection.to⁻` or `SplitSurjection.from`) of a surjection</a>
  <a id="10235" class="Comment">-- need not respect equality, whereas it must in a split surjection.</a>
  <a id="10306" class="Comment">--</a>
  <a id="10311" class="Comment">-- The two notions coincide when the equivalence relation on `B` is</a>
  <a id="10381" class="Comment">-- propositional equality (because all functions respect propositional</a>
  <a id="10454" class="Comment">-- equality).</a>
  <a id="10470" class="Comment">--</a>
  <a id="10475" class="Comment">-- For further background on (split) surjections, one may consult any</a>
  <a id="10547" class="Comment">-- general mathematical references which work without the principle</a>
  <a id="10617" class="Comment">-- of choice. For example:</a>
  <a id="10646" class="Comment">--</a>
  <a id="10651" class="Comment">--   https://ncatlab.org/nlab/show/split+epimorphism.</a>
  <a id="10707" class="Comment">--</a>
  <a id="10712" class="Comment">-- The connection to set-theoretic notions with the same names is</a>
  <a id="10780" class="Comment">-- justified by the setoid type theory/homotopy type theory</a>
  <a id="10842" class="Comment">-- observation/definition that (∃x : A. P) = ∥ Σx : A. P ∥ --- i.e.,</a>
  <a id="10913" class="Comment">-- we can read set-theoretic ∃ as squashed/propositionally truncated Σ.</a>
  <a id="10987" class="Comment">--</a>
  <a id="10992" class="Comment">-- We see working with setoids as working in the MLTT model of a setoid</a>
  <a id="11066" class="Comment">-- type theory, in which ∥ X ∥ is interpreted as the setoid with carrier</a>
  <a id="11141" class="Comment">-- set X and the equivalence relation that relates all elements.</a>
  <a id="11208" class="Comment">-- All maps into ∥ X ∥ respect equality, so in the idiomatic definitions</a>
  <a id="11283" class="Comment">-- here, we drop the corresponding trivial `cong` field completely.</a>

  <a id="11354" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a> <a id="11370" class="Symbol">:</a> <a id="11372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11376" class="Symbol">_</a>
  <a id="11380" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a> <a id="11396" class="Symbol">=</a> <a id="11398" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>

  <a id="11413" class="Keyword">module</a> <a id="11420" href="Function.Bundles.html#11420" class="Module">SplitSurjection</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Function.Bundles.html#11437" class="Bound">splitSurjection</a> <a id="11453" class="Symbol">:</a> <a id="11455" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a><a id="11470" class="Symbol">)</a> <a id="11472" class="Symbol">=</a>
    <a id="11478" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="11490" href="Function.Bundles.html#11437" class="Bound">splitSurjection</a>

<a id="11507" class="Comment">------------------------------------------------------------------------</a>
<a id="11580" class="Comment">-- Infix abbreviations for oft-used items</a>
<a id="11622" class="Comment">------------------------------------------------------------------------</a>

<a id="11696" class="Comment">-- Same naming convention as used for propositional equality below, with</a>
<a id="11769" class="Comment">-- appended ₛ (for &#39;S&#39;etoid).</a>

<a id="11800" class="Keyword">infixr</a> <a id="11807" class="Number">0</a> <a id="11809" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a>
<a id="_⟶ₛ_"></a><a id="11814" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a> <a id="11819" class="Symbol">:</a> <a id="11821" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11828" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="11830" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a> <a id="11833" class="Symbol">→</a> <a id="11835" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11842" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="11844" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a> <a id="11847" class="Symbol">→</a> <a id="11849" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11853" class="Symbol">_</a>
<a id="11855" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a> <a id="11860" class="Symbol">=</a> <a id="11862" href="Function.Bundles.html#2041" class="Record">Func</a>

<a id="11868" class="Comment">------------------------------------------------------------------------</a>
<a id="11941" class="Comment">-- Bundles specialised for propositional equality</a>
<a id="11991" class="Comment">------------------------------------------------------------------------</a>

<a id="12065" class="Keyword">infix</a> <a id="12071" class="Number">3</a> <a id="12073" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a> <a id="12077" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a> <a id="12081" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a> <a id="12085" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a> <a id="12089" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a> <a id="12093" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a> <a id="12097" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a> <a id="12101" href="Function.Bundles.html#12624" class="Function Operator">_↩↪_</a> <a id="12106" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a>
<a id="_⟶_"></a><a id="12110" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a> <a id="12114" class="Symbol">:</a> <a id="12116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12120" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12122" class="Symbol">→</a> <a id="12124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12128" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12130" class="Symbol">→</a> <a id="12132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12136" class="Symbol">_</a>
<a id="12138" href="Function.Bundles.html#12138" class="Bound">A</a> <a id="12140" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="12142" href="Function.Bundles.html#12142" class="Bound">B</a> <a id="12144" class="Symbol">=</a> <a id="12146" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="12151" class="Symbol">(</a><a id="12152" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12161" href="Function.Bundles.html#12138" class="Bound">A</a><a id="12162" class="Symbol">)</a> <a id="12164" class="Symbol">(</a><a id="12165" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12174" href="Function.Bundles.html#12142" class="Bound">B</a><a id="12175" class="Symbol">)</a>

<a id="_↣_"></a><a id="12178" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a> <a id="12182" class="Symbol">:</a> <a id="12184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12188" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12190" class="Symbol">→</a> <a id="12192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12196" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12198" class="Symbol">→</a> <a id="12200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12204" class="Symbol">_</a>
<a id="12206" href="Function.Bundles.html#12206" class="Bound">A</a> <a id="12208" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="12210" href="Function.Bundles.html#12210" class="Bound">B</a> <a id="12212" class="Symbol">=</a> <a id="12214" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12234" href="Function.Bundles.html#12206" class="Bound">A</a><a id="12235" class="Symbol">)</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12247" href="Function.Bundles.html#12210" class="Bound">B</a><a id="12248" class="Symbol">)</a>

<a id="_↠_"></a><a id="12251" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a> <a id="12255" class="Symbol">:</a> <a id="12257" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12261" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12263" class="Symbol">→</a> <a id="12265" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12269" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12271" class="Symbol">→</a> <a id="12273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12277" class="Symbol">_</a>
<a id="12279" href="Function.Bundles.html#12279" class="Bound">A</a> <a id="12281" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="12283" href="Function.Bundles.html#12283" class="Bound">B</a> <a id="12285" class="Symbol">=</a> <a id="12287" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="12298" class="Symbol">(</a><a id="12299" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12308" href="Function.Bundles.html#12279" class="Bound">A</a><a id="12309" class="Symbol">)</a> <a id="12311" class="Symbol">(</a><a id="12312" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12321" href="Function.Bundles.html#12283" class="Bound">B</a><a id="12322" class="Symbol">)</a>

<a id="_⤖_"></a><a id="12325" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a> <a id="12329" class="Symbol">:</a> <a id="12331" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12335" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12337" class="Symbol">→</a> <a id="12339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12343" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12345" class="Symbol">→</a> <a id="12347" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12351" class="Symbol">_</a>
<a id="12353" href="Function.Bundles.html#12353" class="Bound">A</a> <a id="12355" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="12357" href="Function.Bundles.html#12357" class="Bound">B</a> <a id="12359" class="Symbol">=</a> <a id="12361" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="12371" class="Symbol">(</a><a id="12372" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12381" href="Function.Bundles.html#12353" class="Bound">A</a><a id="12382" class="Symbol">)</a> <a id="12384" class="Symbol">(</a><a id="12385" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12394" href="Function.Bundles.html#12357" class="Bound">B</a><a id="12395" class="Symbol">)</a>

<a id="_⇔_"></a><a id="12398" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a> <a id="12402" class="Symbol">:</a> <a id="12404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12408" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12410" class="Symbol">→</a> <a id="12412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12416" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12418" class="Symbol">→</a> <a id="12420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12424" class="Symbol">_</a>
<a id="12426" href="Function.Bundles.html#12426" class="Bound">A</a> <a id="12428" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="12430" href="Function.Bundles.html#12430" class="Bound">B</a> <a id="12432" class="Symbol">=</a> <a id="12434" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12456" href="Function.Bundles.html#12426" class="Bound">A</a><a id="12457" class="Symbol">)</a> <a id="12459" class="Symbol">(</a><a id="12460" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12469" href="Function.Bundles.html#12430" class="Bound">B</a><a id="12470" class="Symbol">)</a>

<a id="_↩_"></a><a id="12473" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a> <a id="12477" class="Symbol">:</a> <a id="12479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12483" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12485" class="Symbol">→</a> <a id="12487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12491" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12493" class="Symbol">→</a> <a id="12495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12499" class="Symbol">_</a>
<a id="12501" href="Function.Bundles.html#12501" class="Bound">A</a> <a id="12503" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="12505" href="Function.Bundles.html#12505" class="Bound">B</a> <a id="12507" class="Symbol">=</a> <a id="12509" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="12521" class="Symbol">(</a><a id="12522" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12531" href="Function.Bundles.html#12501" class="Bound">A</a><a id="12532" class="Symbol">)</a> <a id="12534" class="Symbol">(</a><a id="12535" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12544" href="Function.Bundles.html#12505" class="Bound">B</a><a id="12545" class="Symbol">)</a>

<a id="_↪_"></a><a id="12548" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a> <a id="12552" class="Symbol">:</a> <a id="12554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12558" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12560" class="Symbol">→</a> <a id="12562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12566" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12568" class="Symbol">→</a> <a id="12570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12574" class="Symbol">_</a>
<a id="12576" href="Function.Bundles.html#12576" class="Bound">A</a> <a id="12578" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="12580" href="Function.Bundles.html#12580" class="Bound">B</a> <a id="12582" class="Symbol">=</a> <a id="12584" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12607" href="Function.Bundles.html#12576" class="Bound">A</a><a id="12608" class="Symbol">)</a> <a id="12610" class="Symbol">(</a><a id="12611" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12620" href="Function.Bundles.html#12580" class="Bound">B</a><a id="12621" class="Symbol">)</a>

<a id="_↩↪_"></a><a id="12624" href="Function.Bundles.html#12624" class="Function Operator">_↩↪_</a> <a id="12629" class="Symbol">:</a> <a id="12631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12635" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12637" class="Symbol">→</a> <a id="12639" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12643" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12645" class="Symbol">→</a> <a id="12647" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12651" class="Symbol">_</a>
<a id="12653" href="Function.Bundles.html#12653" class="Bound">A</a> <a id="12655" href="Function.Bundles.html#12624" class="Function Operator">↩↪</a> <a id="12658" href="Function.Bundles.html#12658" class="Bound">B</a> <a id="12660" class="Symbol">=</a> <a id="12662" href="Function.Bundles.html#8771" class="Record">BiInverse</a> <a id="12672" class="Symbol">(</a><a id="12673" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12682" href="Function.Bundles.html#12653" class="Bound">A</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12695" href="Function.Bundles.html#12658" class="Bound">B</a><a id="12696" class="Symbol">)</a>

<a id="_↔_"></a><a id="12699" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="12703" class="Symbol">:</a> <a id="12705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12709" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12711" class="Symbol">→</a> <a id="12713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12717" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12719" class="Symbol">→</a> <a id="12721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12725" class="Symbol">_</a>
<a id="12727" href="Function.Bundles.html#12727" class="Bound">A</a> <a id="12729" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12731" href="Function.Bundles.html#12731" class="Bound">B</a> <a id="12733" class="Symbol">=</a> <a id="12735" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="12743" class="Symbol">(</a><a id="12744" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12753" href="Function.Bundles.html#12727" class="Bound">A</a><a id="12754" class="Symbol">)</a> <a id="12756" class="Symbol">(</a><a id="12757" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12766" href="Function.Bundles.html#12731" class="Bound">B</a><a id="12767" class="Symbol">)</a>

<a id="12770" class="Comment">-- We now define some constructors for the above that</a>
<a id="12824" class="Comment">-- automatically provide the required congruency proofs.</a>

<a id="12882" class="Keyword">module</a> <a id="12889" href="Function.Bundles.html#12889" class="Module">_</a> <a id="12891" class="Symbol">{</a><a id="12892" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12894" class="Symbol">:</a> <a id="12896" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12900" href="Function.Bundles.html#1422" class="Generalizable">a</a><a id="12901" class="Symbol">}</a> <a id="12903" class="Symbol">{</a><a id="12904" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="12906" class="Symbol">:</a> <a id="12908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12912" href="Function.Bundles.html#1424" class="Generalizable">b</a><a id="12913" class="Symbol">}</a> <a id="12915" class="Keyword">where</a>

  <a id="12924" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="12928" class="Symbol">:</a> <a id="12930" class="Symbol">(</a><a id="12931" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12933" class="Symbol">→</a> <a id="12935" href="Function.Bundles.html#12904" class="Bound">B</a><a id="12936" class="Symbol">)</a> <a id="12938" class="Symbol">→</a> <a id="12940" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12942" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="12944" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="12948" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="12952" href="Function.Bundles.html#12952" class="Bound">to</a> <a id="12955" class="Symbol">=</a> <a id="12957" class="Keyword">record</a>
    <a id="12968" class="Symbol">{</a> <a id="12970" href="Function.Bundles.html#2092" class="Field">to</a>        <a id="12980" class="Symbol">=</a> <a id="12982" href="Function.Bundles.html#12952" class="Bound">to</a>
    <a id="12989" class="Symbol">;</a> <a id="12991" href="Function.Bundles.html#2111" class="Field">cong</a>      <a id="13001" class="Symbol">=</a> <a id="13003" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13010" href="Function.Bundles.html#12952" class="Bound">to</a>
    <a id="13017" class="Symbol">}</a>

  <a id="13022" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="13026" class="Symbol">:</a> <a id="13028" class="Symbol">∀</a> <a id="13030" class="Symbol">{</a><a id="13031" href="Function.Bundles.html#13031" class="Bound">to</a> <a id="13034" class="Symbol">:</a> <a id="13036" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13038" class="Symbol">→</a> <a id="13040" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13041" class="Symbol">}</a> <a id="13043" class="Symbol">→</a> <a id="13045" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="13055" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13063" href="Function.Bundles.html#13031" class="Bound">to</a> <a id="13066" class="Symbol">→</a> <a id="13068" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13070" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="13072" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13076" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="13080" class="Symbol">{</a><a id="13081" href="Function.Bundles.html#13081" class="Bound">to</a><a id="13083" class="Symbol">}</a> <a id="13085" href="Function.Bundles.html#13085" class="Bound">inj</a> <a id="13089" class="Symbol">=</a> <a id="13091" class="Keyword">record</a>
    <a id="13102" class="Symbol">{</a> <a id="13104" href="Function.Bundles.html#2469" class="Field">to</a>         <a id="13115" class="Symbol">=</a> <a id="13117" href="Function.Bundles.html#13081" class="Bound">to</a>
    <a id="13124" class="Symbol">;</a> <a id="13126" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="13136" class="Symbol">=</a> <a id="13138" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13145" href="Function.Bundles.html#13081" class="Bound">to</a>
    <a id="13152" class="Symbol">;</a> <a id="13154" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="13164" class="Symbol">=</a> <a id="13166" href="Function.Bundles.html#13085" class="Bound">inj</a>
    <a id="13174" class="Symbol">}</a>

  <a id="13179" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="13183" class="Symbol">:</a> <a id="13185" class="Symbol">∀</a> <a id="13187" class="Symbol">{</a><a id="13188" href="Function.Bundles.html#13188" class="Bound">to</a> <a id="13191" class="Symbol">:</a> <a id="13193" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13195" class="Symbol">→</a> <a id="13197" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13198" class="Symbol">}</a> <a id="13200" class="Symbol">→</a> <a id="13202" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="13213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13217" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13221" href="Function.Bundles.html#13188" class="Bound">to</a> <a id="13224" class="Symbol">→</a> <a id="13226" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13228" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="13230" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13234" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="13238" class="Symbol">{</a><a id="13239" href="Function.Bundles.html#13239" class="Bound">to</a><a id="13241" class="Symbol">}</a> <a id="13243" href="Function.Bundles.html#13243" class="Bound">surj</a> <a id="13248" class="Symbol">=</a> <a id="13250" class="Keyword">record</a>
    <a id="13261" class="Symbol">{</a> <a id="13263" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="13274" class="Symbol">=</a> <a id="13276" href="Function.Bundles.html#13239" class="Bound">to</a>
    <a id="13283" class="Symbol">;</a> <a id="13285" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="13296" class="Symbol">=</a> <a id="13298" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13305" href="Function.Bundles.html#13239" class="Bound">to</a>
    <a id="13312" class="Symbol">;</a> <a id="13314" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="13325" class="Symbol">=</a> <a id="13327" href="Function.Bundles.html#13243" class="Bound">surj</a>
    <a id="13336" class="Symbol">}</a>

  <a id="13341" href="Function.Bundles.html#13341" class="Function">mk⤖</a> <a id="13345" class="Symbol">:</a> <a id="13347" class="Symbol">∀</a> <a id="13349" class="Symbol">{</a><a id="13350" href="Function.Bundles.html#13350" class="Bound">to</a> <a id="13353" class="Symbol">:</a> <a id="13355" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13357" class="Symbol">→</a> <a id="13359" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13360" class="Symbol">}</a> <a id="13362" class="Symbol">→</a> <a id="13364" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="13374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13378" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13382" href="Function.Bundles.html#13350" class="Bound">to</a> <a id="13385" class="Symbol">→</a> <a id="13387" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13389" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="13391" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13395" href="Function.Bundles.html#13341" class="Function">mk⤖</a> <a id="13399" class="Symbol">{</a><a id="13400" href="Function.Bundles.html#13400" class="Bound">to</a><a id="13402" class="Symbol">}</a> <a id="13404" href="Function.Bundles.html#13404" class="Bound">bij</a> <a id="13408" class="Symbol">=</a> <a id="13410" class="Keyword">record</a>
    <a id="13421" class="Symbol">{</a> <a id="13423" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="13433" class="Symbol">=</a> <a id="13435" href="Function.Bundles.html#13400" class="Bound">to</a>
    <a id="13442" class="Symbol">;</a> <a id="13444" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="13454" class="Symbol">=</a> <a id="13456" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13463" href="Function.Bundles.html#13400" class="Bound">to</a>
    <a id="13470" class="Symbol">;</a> <a id="13472" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="13482" class="Symbol">=</a> <a id="13484" href="Function.Bundles.html#13404" class="Bound">bij</a>
    <a id="13492" class="Symbol">}</a>

  <a id="13497" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="13501" class="Symbol">:</a> <a id="13503" class="Symbol">∀</a> <a id="13505" class="Symbol">(</a><a id="13506" href="Function.Bundles.html#13506" class="Bound">to</a> <a id="13509" class="Symbol">:</a> <a id="13511" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13513" class="Symbol">→</a> <a id="13515" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13516" class="Symbol">)</a> <a id="13518" class="Symbol">(</a><a id="13519" href="Function.Bundles.html#13519" class="Bound">from</a> <a id="13524" class="Symbol">:</a> <a id="13526" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13528" class="Symbol">→</a> <a id="13530" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">→</a> <a id="13535" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13537" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="13539" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13543" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="13547" href="Function.Bundles.html#13547" class="Bound">to</a> <a id="13550" href="Function.Bundles.html#13550" class="Bound">from</a> <a id="13555" class="Symbol">=</a> <a id="13557" class="Keyword">record</a>
    <a id="13568" class="Symbol">{</a> <a id="13570" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="13580" class="Symbol">=</a> <a id="13582" href="Function.Bundles.html#13547" class="Bound">to</a>
    <a id="13589" class="Symbol">;</a> <a id="13591" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="13601" class="Symbol">=</a> <a id="13603" href="Function.Bundles.html#13550" class="Bound">from</a>
    <a id="13612" class="Symbol">;</a> <a id="13614" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="13624" class="Symbol">=</a> <a id="13626" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13633" href="Function.Bundles.html#13547" class="Bound">to</a>
    <a id="13640" class="Symbol">;</a> <a id="13642" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="13652" class="Symbol">=</a> <a id="13654" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13661" href="Function.Bundles.html#13550" class="Bound">from</a>
    <a id="13670" class="Symbol">}</a>

  <a id="13675" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="13679" class="Symbol">:</a> <a id="13681" class="Symbol">∀</a> <a id="13683" class="Symbol">{</a><a id="13684" href="Function.Bundles.html#13684" class="Bound">to</a> <a id="13687" class="Symbol">:</a> <a id="13689" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13691" class="Symbol">→</a> <a id="13693" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13694" class="Symbol">}</a> <a id="13696" class="Symbol">{</a><a id="13697" href="Function.Bundles.html#13697" class="Bound">from</a> <a id="13702" class="Symbol">:</a> <a id="13704" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13706" class="Symbol">→</a> <a id="13708" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13709" class="Symbol">}</a> <a id="13711" class="Symbol">→</a> <a id="13713" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="13722" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13730" href="Function.Bundles.html#13684" class="Bound">to</a> <a id="13733" href="Function.Bundles.html#13697" class="Bound">from</a> <a id="13738" class="Symbol">→</a> <a id="13740" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13742" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="13744" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13748" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="13752" class="Symbol">{</a><a id="13753" href="Function.Bundles.html#13753" class="Bound">to</a><a id="13755" class="Symbol">}</a> <a id="13757" class="Symbol">{</a><a id="13758" href="Function.Bundles.html#13758" class="Bound">from</a><a id="13762" class="Symbol">}</a> <a id="13764" href="Function.Bundles.html#13764" class="Bound">invˡ</a> <a id="13769" class="Symbol">=</a> <a id="13771" class="Keyword">record</a>
    <a id="13782" class="Symbol">{</a> <a id="13784" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="13794" class="Symbol">=</a> <a id="13796" href="Function.Bundles.html#13753" class="Bound">to</a>
    <a id="13803" class="Symbol">;</a> <a id="13805" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="13815" class="Symbol">=</a> <a id="13817" href="Function.Bundles.html#13758" class="Bound">from</a>
    <a id="13826" class="Symbol">;</a> <a id="13828" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="13838" class="Symbol">=</a> <a id="13840" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13847" href="Function.Bundles.html#13753" class="Bound">to</a>
    <a id="13854" class="Symbol">;</a> <a id="13856" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="13866" class="Symbol">=</a> <a id="13868" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13875" href="Function.Bundles.html#13758" class="Bound">from</a>
    <a id="13884" class="Symbol">;</a> <a id="13886" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="13896" class="Symbol">=</a> <a id="13898" href="Function.Bundles.html#13764" class="Bound">invˡ</a>
    <a id="13907" class="Symbol">}</a>

  <a id="13912" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="13916" class="Symbol">:</a> <a id="13918" class="Symbol">∀</a> <a id="13920" class="Symbol">{</a><a id="13921" href="Function.Bundles.html#13921" class="Bound">to</a> <a id="13924" class="Symbol">:</a> <a id="13926" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13928" class="Symbol">→</a> <a id="13930" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13931" class="Symbol">}</a> <a id="13933" class="Symbol">{</a><a id="13934" href="Function.Bundles.html#13934" class="Bound">from</a> <a id="13939" class="Symbol">:</a> <a id="13941" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13943" class="Symbol">→</a> <a id="13945" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13946" class="Symbol">}</a> <a id="13948" class="Symbol">→</a> <a id="13950" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="13959" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13963" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13967" href="Function.Bundles.html#13921" class="Bound">to</a> <a id="13970" href="Function.Bundles.html#13934" class="Bound">from</a> <a id="13975" class="Symbol">→</a> <a id="13977" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13979" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="13981" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13985" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="13989" class="Symbol">{</a><a id="13990" href="Function.Bundles.html#13990" class="Bound">to</a><a id="13992" class="Symbol">}</a> <a id="13994" class="Symbol">{</a><a id="13995" href="Function.Bundles.html#13995" class="Bound">from</a><a id="13999" class="Symbol">}</a> <a id="14001" href="Function.Bundles.html#14001" class="Bound">invʳ</a> <a id="14006" class="Symbol">=</a> <a id="14008" class="Keyword">record</a>
    <a id="14019" class="Symbol">{</a> <a id="14021" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="14031" class="Symbol">=</a> <a id="14033" href="Function.Bundles.html#13990" class="Bound">to</a>
    <a id="14040" class="Symbol">;</a> <a id="14042" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="14052" class="Symbol">=</a> <a id="14054" href="Function.Bundles.html#13995" class="Bound">from</a>
    <a id="14063" class="Symbol">;</a> <a id="14065" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="14075" class="Symbol">=</a> <a id="14077" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14084" href="Function.Bundles.html#13990" class="Bound">to</a>
    <a id="14091" class="Symbol">;</a> <a id="14093" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="14103" class="Symbol">=</a> <a id="14105" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14112" href="Function.Bundles.html#13995" class="Bound">from</a>
    <a id="14121" class="Symbol">;</a> <a id="14123" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="14133" class="Symbol">=</a> <a id="14135" href="Function.Bundles.html#14001" class="Bound">invʳ</a>
    <a id="14144" class="Symbol">}</a>

  <a id="14149" href="Function.Bundles.html#14149" class="Function">mk↩↪</a> <a id="14154" class="Symbol">:</a> <a id="14156" class="Symbol">∀</a> <a id="14158" class="Symbol">{</a><a id="14159" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14162" class="Symbol">:</a> <a id="14164" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14166" class="Symbol">→</a> <a id="14168" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14169" class="Symbol">}</a> <a id="14171" class="Symbol">{</a><a id="14172" href="Function.Bundles.html#14172" class="Bound">from₁</a> <a id="14178" class="Symbol">:</a> <a id="14180" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14182" class="Symbol">→</a> <a id="14184" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14185" class="Symbol">}</a> <a id="14187" class="Symbol">{</a><a id="14188" href="Function.Bundles.html#14188" class="Bound">from₂</a> <a id="14194" class="Symbol">:</a> <a id="14196" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14198" class="Symbol">→</a> <a id="14200" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14201" class="Symbol">}</a> <a id="14203" class="Symbol">→</a>
         <a id="14214" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="14223" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14227" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14231" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14234" href="Function.Bundles.html#14172" class="Bound">from₁</a> <a id="14240" class="Symbol">→</a> <a id="14242" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="14251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14255" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14259" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14262" href="Function.Bundles.html#14188" class="Bound">from₂</a> <a id="14268" class="Symbol">→</a> <a id="14270" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14272" href="Function.Bundles.html#12624" class="Function Operator">↩↪</a> <a id="14275" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14279" href="Function.Bundles.html#14149" class="Function">mk↩↪</a> <a id="14284" class="Symbol">{</a><a id="14285" href="Function.Bundles.html#14285" class="Bound">to</a><a id="14287" class="Symbol">}</a> <a id="14289" class="Symbol">{</a><a id="14290" href="Function.Bundles.html#14290" class="Bound">from₁</a><a id="14295" class="Symbol">}</a> <a id="14297" class="Symbol">{</a><a id="14298" href="Function.Bundles.html#14298" class="Bound">from₂</a><a id="14303" class="Symbol">}</a> <a id="14305" href="Function.Bundles.html#14305" class="Bound">invˡ</a> <a id="14310" href="Function.Bundles.html#14310" class="Bound">invʳ</a> <a id="14315" class="Symbol">=</a> <a id="14317" class="Keyword">record</a>
    <a id="14328" class="Symbol">{</a> <a id="14330" href="Function.Bundles.html#8827" class="Field">to</a>         <a id="14341" class="Symbol">=</a> <a id="14343" href="Function.Bundles.html#14285" class="Bound">to</a>
    <a id="14350" class="Symbol">;</a> <a id="14352" href="Function.Bundles.html#8853" class="Field">from₁</a>      <a id="14363" class="Symbol">=</a> <a id="14365" href="Function.Bundles.html#14290" class="Bound">from₁</a>
    <a id="14375" class="Symbol">;</a> <a id="14377" href="Function.Bundles.html#8879" class="Field">from₂</a>      <a id="14388" class="Symbol">=</a> <a id="14390" href="Function.Bundles.html#14298" class="Bound">from₂</a>
    <a id="14400" class="Symbol">;</a> <a id="14402" href="Function.Bundles.html#8905" class="Field">to-cong</a>    <a id="14413" class="Symbol">=</a> <a id="14415" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14422" href="Function.Bundles.html#14285" class="Bound">to</a>
    <a id="14429" class="Symbol">;</a> <a id="14431" href="Function.Bundles.html#8948" class="Field">from₁-cong</a> <a id="14442" class="Symbol">=</a> <a id="14444" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14451" href="Function.Bundles.html#14290" class="Bound">from₁</a>
    <a id="14461" class="Symbol">;</a> <a id="14463" href="Function.Bundles.html#8994" class="Field">from₂-cong</a> <a id="14474" class="Symbol">=</a> <a id="14476" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14483" href="Function.Bundles.html#14298" class="Bound">from₂</a>
    <a id="14493" class="Symbol">;</a> <a id="14495" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>   <a id="14506" class="Symbol">=</a> <a id="14508" href="Function.Bundles.html#14305" class="Bound">invˡ</a>
    <a id="14517" class="Symbol">;</a> <a id="14519" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>   <a id="14530" class="Symbol">=</a> <a id="14532" href="Function.Bundles.html#14310" class="Bound">invʳ</a>
    <a id="14541" class="Symbol">}</a>

  <a id="14546" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="14550" class="Symbol">:</a> <a id="14552" class="Symbol">∀</a> <a id="14554" class="Symbol">{</a><a id="14555" href="Function.Bundles.html#14555" class="Bound">to</a> <a id="14558" class="Symbol">:</a> <a id="14560" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14562" class="Symbol">→</a> <a id="14564" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14565" class="Symbol">}</a> <a id="14567" class="Symbol">{</a><a id="14568" href="Function.Bundles.html#14568" class="Bound">from</a> <a id="14573" class="Symbol">:</a> <a id="14575" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14577" class="Symbol">→</a> <a id="14579" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14580" class="Symbol">}</a> <a id="14582" class="Symbol">→</a> <a id="14584" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="14593" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14597" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14601" href="Function.Bundles.html#14555" class="Bound">to</a> <a id="14604" href="Function.Bundles.html#14568" class="Bound">from</a> <a id="14609" class="Symbol">→</a> <a id="14611" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14613" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="14615" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14619" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="14623" class="Symbol">{</a><a id="14624" href="Function.Bundles.html#14624" class="Bound">to</a><a id="14626" class="Symbol">}</a> <a id="14628" class="Symbol">{</a><a id="14629" href="Function.Bundles.html#14629" class="Bound">from</a><a id="14633" class="Symbol">}</a> <a id="14635" href="Function.Bundles.html#14635" class="Bound">inv</a> <a id="14639" class="Symbol">=</a> <a id="14641" class="Keyword">record</a>
    <a id="14652" class="Symbol">{</a> <a id="14654" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="14664" class="Symbol">=</a> <a id="14666" href="Function.Bundles.html#14624" class="Bound">to</a>
    <a id="14673" class="Symbol">;</a> <a id="14675" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="14685" class="Symbol">=</a> <a id="14687" href="Function.Bundles.html#14629" class="Bound">from</a>
    <a id="14696" class="Symbol">;</a> <a id="14698" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="14708" class="Symbol">=</a> <a id="14710" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14717" href="Function.Bundles.html#14624" class="Bound">to</a>
    <a id="14724" class="Symbol">;</a> <a id="14726" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="14736" class="Symbol">=</a> <a id="14738" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14745" href="Function.Bundles.html#14629" class="Bound">from</a>
    <a id="14754" class="Symbol">;</a> <a id="14756" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="14766" class="Symbol">=</a> <a id="14768" href="Function.Bundles.html#14635" class="Bound">inv</a>
    <a id="14776" class="Symbol">}</a>


  <a id="14782" class="Comment">-- Strict variant of the above.</a>
  <a id="14816" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="14821" class="Symbol">:</a> <a id="14823" class="Symbol">∀</a> <a id="14825" class="Symbol">{</a><a id="14826" href="Function.Bundles.html#14826" class="Bound">to</a> <a id="14829" class="Symbol">:</a> <a id="14831" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14833" class="Symbol">→</a> <a id="14835" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14836" class="Symbol">}</a> <a id="14838" class="Symbol">→</a> <a id="14840" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="14859" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14863" href="Function.Bundles.html#14826" class="Bound">to</a> <a id="14866" class="Symbol">→</a> <a id="14868" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14870" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="14872" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14876" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="14881" class="Symbol">=</a> <a id="14883" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="14887" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14889" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a>

  <a id="14922" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="14928" class="Symbol">:</a> <a id="14930" class="Symbol">∀</a> <a id="14932" class="Symbol">(</a><a id="14933" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="14936" class="Symbol">:</a> <a id="14938" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14940" class="Symbol">→</a> <a id="14942" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14943" class="Symbol">)</a> <a id="14945" class="Symbol">(</a><a id="14946" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="14951" class="Symbol">:</a> <a id="14953" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14955" class="Symbol">→</a> <a id="14957" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14958" class="Symbol">)</a> <a id="14960" class="Symbol">→</a>
          <a id="14972" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="14989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14993" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="14996" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="15001" class="Symbol">→</a>
          <a id="15013" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="15030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="15034" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="15037" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="15042" class="Symbol">→</a>
          <a id="15054" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="15056" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="15058" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="15062" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="15068" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15071" href="Function.Bundles.html#15071" class="Bound">from</a> <a id="15076" href="Function.Bundles.html#15076" class="Bound">invˡ</a> <a id="15081" href="Function.Bundles.html#15081" class="Bound">invʳ</a> <a id="15086" class="Symbol">=</a> <a id="15088" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="15092" class="Symbol">{</a><a id="15093" href="Function.Bundles.html#15068" class="Bound">to</a><a id="15095" class="Symbol">}</a> <a id="15097" class="Symbol">{</a><a id="15098" href="Function.Bundles.html#15071" class="Bound">from</a><a id="15102" class="Symbol">}</a>
    <a id="15108" class="Symbol">(</a> <a id="15110" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="15136" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15139" href="Function.Bundles.html#15076" class="Bound">invˡ</a>
    <a id="15148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15150" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="15176" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15179" href="Function.Bundles.html#15081" class="Bound">invʳ</a>
    <a id="15188" class="Symbol">)</a>

<a id="15191" class="Comment">------------------------------------------------------------------------</a>
<a id="15264" class="Comment">-- Other</a>
<a id="15273" class="Comment">------------------------------------------------------------------------</a>

<a id="15347" class="Comment">-- Alternative syntax for the application of functions</a>

<a id="15403" class="Keyword">module</a> <a id="15410" href="Function.Bundles.html#15410" class="Module">_</a> <a id="15412" class="Symbol">{</a><a id="15413" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15418" class="Symbol">:</a> <a id="15420" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15427" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="15429" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="15431" class="Symbol">}</a> <a id="15433" class="Symbol">{</a><a id="15434" href="Function.Bundles.html#15434" class="Bound">To</a> <a id="15437" class="Symbol">:</a> <a id="15439" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15446" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="15448" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="15450" class="Symbol">}</a> <a id="15452" class="Keyword">where</a>
  <a id="15460" class="Keyword">open</a> <a id="15465" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

  <a id="15475" class="Keyword">infixl</a> <a id="15482" class="Number">5</a> <a id="15484" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a>
  <a id="15492" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a> <a id="15498" class="Symbol">:</a> <a id="15500" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="15505" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15510" href="Function.Bundles.html#15434" class="Bound">To</a> <a id="15513" class="Symbol">→</a> <a id="15515" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="15523" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15528" class="Symbol">→</a> <a id="15530" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="15538" href="Function.Bundles.html#15434" class="Bound">To</a>
  <a id="15543" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a> <a id="15549" class="Symbol">=</a> <a id="15551" href="Function.Bundles.html#2092" class="Field">Func.to</a>
</pre></body></html>


==> anc/html/Function.Consequences.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain is assumed to be _≡_</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Symbol">{-#</a> <a id="310" class="Keyword">OPTIONS</a> <a id="318" class="Pragma">--cubical-compatible</a> <a id="339" class="Pragma">--safe</a> <a id="346" class="Symbol">#-}</a>

<a id="351" class="Keyword">module</a> <a id="358" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
  <a id="396" class="Symbol">{</a><a id="397" href="Function.Consequences.Propositional.html#397" class="Bound">a</a> <a id="399" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Function.Consequences.Propositional.html#397" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Symbol">{</a><a id="415" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="423" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="424" class="Symbol">}</a>
  <a id="428" class="Keyword">where</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="500" class="Symbol">;</a> <a id="502" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="505" class="Symbol">;</a> <a id="507" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="511" class="Symbol">)</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="651" class="Symbol">;</a> <a id="653" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a><a id="669" class="Symbol">;</a> <a id="671" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a><a id="687" class="Symbol">;</a> <a id="689" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a>
        <a id="706" class="Symbol">;</a> <a id="708" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="716" class="Symbol">;</a> <a id="718" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a><a id="794" class="Symbol">)</a>

<a id="797" class="Keyword">import</a> <a id="804" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="833" class="Symbol">(</a><a id="834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="841" href="Function.Consequences.Propositional.html#403" class="Bound">A</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">(</a><a id="845" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="852" href="Function.Consequences.Propositional.html#415" class="Bound">B</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">as</a> <a id="Setoid"></a><a id="858" href="Function.Consequences.Propositional.html#858" class="Module">Setoid</a>

<a id="866" class="Comment">------------------------------------------------------------------------</a>
<a id="939" class="Comment">-- Re-export setoid properties</a>

<a id="971" class="Keyword">open</a> <a id="976" href="Function.Consequences.Propositional.html#858" class="Module">Setoid</a> <a id="983" class="Keyword">public</a>
  <a id="992" class="Keyword">hiding</a>
  <a id="1001" class="Symbol">(</a> <a id="1003" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a>
  <a id="1035" class="Symbol">;</a> <a id="1037" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a>
  <a id="1065" class="Symbol">;</a> <a id="1067" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a>
  <a id="1095" class="Symbol">)</a>

<a id="1098" class="Comment">------------------------------------------------------------------------</a>
<a id="1171" class="Comment">-- Properties that rely on congruence</a>

<a id="1210" class="Keyword">private</a>
  <a id="1220" class="Keyword">variable</a>
    <a id="1233" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Function.Consequences.Propositional.html#415" class="Bound">B</a>
    <a id="1247" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Function.Consequences.Propositional.html#403" class="Bound">A</a>

<a id="strictlySurjective⇒surjective"></a><a id="1260" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1315" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a> <a id="1317" class="Symbol">→</a>
                                 <a id="1352" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1367" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1371" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a>
<a id="1373" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a> <a id="1403" class="Symbol">=</a>
 <a id="1406" href="Function.Consequences.Setoid.html#1970" class="Function">Setoid.strictlySurjective⇒surjective</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1449" class="Symbol">_)</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="1453" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1479" class="Symbol">:</a> <a id="1481" class="Symbol">∀</a> <a id="1483" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1508" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1510" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1514" class="Symbol">→</a>
                            <a id="1544" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1553" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1561" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1563" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a>
<a id="1567" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1593" href="Function.Consequences.Propositional.html#1593" class="Bound">f</a> <a id="1595" class="Symbol">=</a>
  <a id="1599" href="Function.Consequences.Setoid.html#2477" class="Function">Setoid.strictlyInverseˡ⇒inverseˡ</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1638" class="Symbol">_)</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="1642" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1668" class="Symbol">:</a> <a id="1670" class="Symbol">∀</a> <a id="1672" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1697" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1699" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1703" class="Symbol">→</a>
                            <a id="1733" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1742" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1750" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1752" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a>
<a id="1756" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1782" href="Function.Consequences.Propositional.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">=</a>
  <a id="1788" href="Function.Consequences.Setoid.html#2964" class="Function">Setoid.strictlyInverseʳ⇒inverseʳ</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1827" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Function.Consequences.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain are assumed to be setoids.</a>
<a id="238" class="Comment">------------------------------------------------------------------------</a>

<a id="312" class="Symbol">{-#</a> <a id="316" class="Keyword">OPTIONS</a> <a id="324" class="Pragma">--cubical-compatible</a> <a id="345" class="Pragma">--safe</a> <a id="352" class="Symbol">#-}</a>

<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="393" class="Keyword">using</a> <a id="399" class="Symbol">(</a><a id="400" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="406" class="Symbol">)</a>

<a id="409" class="Keyword">module</a> <a id="416" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a>
  <a id="447" class="Symbol">{</a><a id="448" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="450" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="452" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a> <a id="455" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="457" class="Symbol">}</a>
  <a id="461" class="Symbol">(</a><a id="462" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="464" class="Symbol">:</a> <a id="466" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="473" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="475" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a><a id="477" class="Symbol">)</a>
  <a id="481" class="Symbol">(</a><a id="482" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="484" class="Symbol">:</a> <a id="486" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="493" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="495" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="497" class="Symbol">)</a>
  <a id="501" class="Keyword">where</a>

<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="584" class="Keyword">using</a> <a id="590" class="Symbol">(</a><a id="591" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="593" class="Symbol">)</a>

<a id="596" class="Keyword">import</a> <a id="603" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="625" class="Symbol">as</a> <a id="628" class="Module">C</a>

<a id="631" class="Keyword">private</a>
  <a id="641" class="Keyword">open</a> <a id="646" class="Keyword">module</a> <a id="S"></a><a id="653" href="Function.Consequences.Setoid.html#653" class="Module">S</a> <a id="655" class="Symbol">=</a> <a id="657" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="664" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">()</a> <a id="675" class="Keyword">renaming</a> <a id="684" class="Symbol">(</a><a id="685" href="Relation.Binary.Bundles.html#1298" class="Function">Carrier</a> <a id="693" class="Symbol">to</a> <a id="696" class="Function">A</a><a id="697" class="Symbol">;</a> <a id="699" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="703" class="Symbol">to</a> <a id="706" class="Function Operator">≈₁</a><a id="708" class="Symbol">)</a>
  <a id="712" class="Keyword">open</a> <a id="717" class="Keyword">module</a> <a id="T"></a><a id="724" href="Function.Consequences.Setoid.html#724" class="Module">T</a> <a id="726" class="Symbol">=</a> <a id="728" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="735" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">()</a> <a id="746" class="Keyword">renaming</a> <a id="755" class="Symbol">(</a><a id="756" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="764" class="Symbol">to</a> <a id="767" class="Field">B</a><a id="768" class="Symbol">;</a> <a id="770" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="774" class="Symbol">to</a> <a id="777" class="Field Operator">≈₂</a><a id="779" class="Symbol">)</a>

  <a id="784" class="Keyword">variable</a>
    <a id="797" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="799" class="Symbol">:</a> <a id="801" href="Function.Consequences.Setoid.html#696" class="Function">A</a> <a id="803" class="Symbol">→</a> <a id="805" href="Function.Consequences.Setoid.html#767" class="Field">B</a>
    <a id="811" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="815" class="Symbol">:</a> <a id="817" href="Function.Consequences.Setoid.html#767" class="Field">B</a> <a id="819" class="Symbol">→</a> <a id="821" href="Function.Consequences.Setoid.html#696" class="Function">A</a>

<a id="824" class="Comment">------------------------------------------------------------------------</a>
<a id="897" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="911" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="927" class="Symbol">:</a> <a id="929" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="939" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="942" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="945" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="947" class="Symbol">→</a>
                  <a id="967" class="Symbol">∀</a> <a id="969" class="Symbol">{</a><a id="970" href="Function.Consequences.Setoid.html#970" class="Bound">x</a> <a id="972" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">→</a> <a id="977" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="979" class="Symbol">(</a><a id="980" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="983" href="Function.Consequences.Setoid.html#970" class="Bound">x</a> <a id="985" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">→</a> <a id="990" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="992" class="Symbol">(</a><a id="993" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="996" class="Symbol">(</a><a id="997" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="999" href="Function.Consequences.Setoid.html#970" class="Bound">x</a><a id="1000" class="Symbol">)</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1005" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="1006" class="Symbol">))</a>
<a id="1009" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="1025" class="Symbol">=</a> <a id="1027" href="Function.Consequences.html#944" class="Function">C.contraInjective</a> <a id="1045" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a>

<a id="1049" class="Comment">------------------------------------------------------------------------</a>
<a id="1122" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1135" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1166" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1169" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1172" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1174" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1191" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1194" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1197" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1199" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Function.Consequences.html#1196" class="Function">C.inverseˡ⇒surjective</a> <a id="1243" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a>

<a id="1247" class="Comment">------------------------------------------------------------------------</a>
<a id="1320" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1333" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="1352" class="Symbol">:</a> <a id="1354" class="Symbol">∀</a> <a id="1356" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1369" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1372" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1375" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a> <a id="1377" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1393" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1396" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1399" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a>
<a id="1401" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="1420" href="Function.Consequences.Setoid.html#1420" class="Bound">f</a> <a id="1422" class="Symbol">=</a> <a id="1424" href="Function.Consequences.html#1454" class="Function">C.inverseʳ⇒injective</a> <a id="1445" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1448" href="Function.Consequences.Setoid.html#1420" class="Bound">f</a> <a id="1450" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a> <a id="1457" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="1463" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>

<a id="1472" class="Comment">------------------------------------------------------------------------</a>
<a id="1545" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1558" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1588" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1591" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1594" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1596" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1612" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1615" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1618" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1620" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="Function.Consequences.html#1875" class="Function">C.inverseᵇ⇒bijective</a> <a id="1662" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1665" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a> <a id="1672" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="1678" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>

<a id="1687" class="Comment">------------------------------------------------------------------------</a>
<a id="1760" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="1783" href="Function.Consequences.Setoid.html#1783" class="Function">surjective⇒strictlySurjective</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1826" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1829" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1832" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1834" class="Symbol">→</a>
                                 <a id="1869" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1888" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1891" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1893" href="Function.Consequences.Setoid.html#1783" class="Function">surjective⇒strictlySurjective</a> <a id="1923" class="Symbol">=</a>
  <a id="1927" href="Function.Consequences.html#2344" class="Function">C.surjective⇒strictlySurjective</a> <a id="1959" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1962" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a>

<a id="strictlySurjective⇒surjective"></a><a id="1970" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2012" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2015" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2018" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2020" class="Symbol">→</a>
                                 <a id="2055" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2074" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2077" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2079" class="Symbol">→</a>
                                 <a id="2114" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2125" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2128" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2131" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="2133" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a> <a id="2163" class="Symbol">=</a>
  <a id="2167" href="Function.Consequences.html#2641" class="Function">C.strictlySurjective⇒surjective</a> <a id="2199" href="Relation.Binary.Structures.html#1271" class="Function">T.trans</a>

<a id="2208" class="Comment">------------------------------------------------------------------------</a>
<a id="2281" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="2302" href="Function.Consequences.Setoid.html#2302" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2339" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2342" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2345" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2347" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2351" class="Symbol">→</a>
                            <a id="2381" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2398" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2401" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2403" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2407" href="Function.Consequences.Setoid.html#2302" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="Function.Consequences.html#3059" class="Function">C.inverseˡ⇒strictlyInverseˡ</a> <a id="2463" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2466" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2469" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="2477" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2515" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2518" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2521" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2523" class="Symbol">→</a>
                            <a id="2553" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2570" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2573" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2575" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2579" class="Symbol">→</a>
                            <a id="2609" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2618" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2621" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2624" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2626" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2630" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Function.Consequences.html#3326" class="Function">C.strictlyInverseˡ⇒inverseˡ</a> <a id="2686" href="Relation.Binary.Structures.html#1271" class="Function">T.trans</a>

<a id="2695" class="Comment">------------------------------------------------------------------------</a>
<a id="2768" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="2789" href="Function.Consequences.Setoid.html#2789" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2815" class="Symbol">:</a> <a id="2817" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2826" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2829" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2832" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2834" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2838" class="Symbol">→</a>
                            <a id="2868" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="2885" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2888" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2890" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2894" href="Function.Consequences.Setoid.html#2789" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Function.Consequences.html#3704" class="Function">C.inverseʳ⇒strictlyInverseʳ</a> <a id="2950" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2953" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2956" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="2964" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3002" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="3005" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3008" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="3012" class="Symbol">→</a>
                            <a id="3042" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3059" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3062" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="3064" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="3068" class="Symbol">→</a>
                            <a id="3098" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3107" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3110" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="3113" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="3115" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="3119" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Function.Consequences.html#3971" class="Function">C.strictlyInverseʳ⇒inverseʳ</a> <a id="3175" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>
</pre></body></html>


==> anc/html/Function.Consequences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions. See</a>
<a id="160" class="Comment">-- `Function.Consequences.Propositional` for specialisations to</a>
<a id="224" class="Comment">-- propositional equality.</a>
<a id="251" class="Comment">------------------------------------------------------------------------</a>

<a id="325" class="Symbol">{-#</a> <a id="329" class="Keyword">OPTIONS</a> <a id="337" class="Pragma">--cubical-compatible</a> <a id="358" class="Pragma">--safe</a> <a id="365" class="Symbol">#-}</a>

<a id="370" class="Keyword">module</a> <a id="377" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="399" class="Keyword">where</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="436" class="Symbol">as</a> <a id="439" class="Module">Product</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Level.html" class="Module">Level</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="648" class="Keyword">using</a> <a id="654" class="Symbol">(</a><a id="655" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="664" class="Symbol">;</a> <a id="666" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="732" class="Keyword">using</a> <a id="738" class="Symbol">(</a><a id="739" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="741" class="Symbol">;</a> <a id="743" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a><a id="757" class="Symbol">)</a>

<a id="760" class="Keyword">private</a>
  <a id="770" class="Keyword">variable</a>
    <a id="783" href="Function.Consequences.html#783" class="Generalizable">a</a> <a id="785" href="Function.Consequences.html#785" class="Generalizable">b</a> <a id="787" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a> <a id="790" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a> <a id="793" class="Symbol">:</a> <a id="795" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="805" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="807" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="809" class="Symbol">:</a> <a id="811" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="815" href="Function.Consequences.html#783" class="Generalizable">a</a>
    <a id="821" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="824" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="827" class="Symbol">:</a> <a id="829" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="833" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="835" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a>
    <a id="842" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="844" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="848" class="Symbol">:</a> <a id="850" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="852" class="Symbol">→</a> <a id="854" href="Function.Consequences.html#807" class="Generalizable">B</a>

<a id="857" class="Comment">------------------------------------------------------------------------</a>
<a id="930" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="944" href="Function.Consequences.html#944" class="Function">contraInjective</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">∀</a> <a id="964" class="Symbol">(</a><a id="965" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="976" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="992" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="995" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="998" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1000" class="Symbol">→</a>
                  <a id="1020" class="Symbol">∀</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Function.Consequences.html#1023" class="Bound">x</a> <a id="1025" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1036" href="Function.Consequences.html#1023" class="Bound">x</a> <a id="1038" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1052" href="Function.Consequences.html#1023" class="Bound">x</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1058" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1059" class="Symbol">))</a>
<a id="1062" href="Function.Consequences.html#944" class="Function">contraInjective</a> <a id="1078" class="Symbol">_</a> <a id="1080" href="Function.Consequences.html#1080" class="Bound">inj</a> <a id="1084" href="Function.Consequences.html#1084" class="Bound">p</a> <a id="1086" class="Symbol">=</a> <a id="1088" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="1103" href="Function.Consequences.html#1080" class="Bound">inj</a> <a id="1107" href="Function.Consequences.html#1084" class="Bound">p</a>

<a id="1110" class="Comment">------------------------------------------------------------------------</a>
<a id="1183" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1196" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1216" class="Symbol">:</a> <a id="1218" class="Symbol">∀</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1230" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1232" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1234" class="Symbol">)</a> <a id="1236" class="Symbol">→</a>
                      <a id="1260" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1269" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1272" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1275" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1277" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="1281" class="Symbol">→</a>
                      <a id="1305" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1316" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1319" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1322" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="1324" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1344" href="Function.Consequences.html#1344" class="Bound">≈₂</a> <a id="1347" href="Function.Consequences.html#1347" class="Bound">invˡ</a> <a id="1352" href="Function.Consequences.html#1352" class="Bound">y</a> <a id="1354" class="Symbol">=</a> <a id="1356" class="Symbol">(_</a> <a id="1359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1361" href="Function.Consequences.html#1347" class="Bound">invˡ</a><a id="1365" class="Symbol">)</a>

<a id="1368" class="Comment">------------------------------------------------------------------------</a>
<a id="1441" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1454" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="1473" class="Symbol">:</a> <a id="1475" class="Symbol">∀</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1487" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1489" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1491" class="Symbol">)</a> <a id="1493" href="Function.Consequences.html#1493" class="Bound">f</a> <a id="1495" class="Symbol">→</a>
                     <a id="1518" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1528" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1531" class="Symbol">→</a>
                     <a id="1554" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1564" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1567" class="Symbol">→</a>
                     <a id="1590" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1601" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1604" class="Symbol">→</a>
                     <a id="1627" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1636" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1639" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1642" href="Function.Consequences.html#1493" class="Bound">f</a> <a id="1644" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="1648" class="Symbol">→</a>
                     <a id="1671" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1681" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1684" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1687" href="Function.Consequences.html#1493" class="Bound">f</a>
<a id="1689" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="1708" href="Function.Consequences.html#1708" class="Bound">≈₂</a> <a id="1711" href="Function.Consequences.html#1711" class="Bound">f</a> <a id="1713" href="Function.Consequences.html#1713" class="Bound">refl</a> <a id="1718" href="Function.Consequences.html#1718" class="Bound">sym</a> <a id="1722" href="Function.Consequences.html#1722" class="Bound">trans</a> <a id="1728" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1733" class="Symbol">{</a><a id="1734" href="Function.Consequences.html#1734" class="Bound">x</a><a id="1735" class="Symbol">}</a> <a id="1737" class="Symbol">{</a><a id="1738" href="Function.Consequences.html#1738" class="Bound">y</a><a id="1739" class="Symbol">}</a> <a id="1741" href="Function.Consequences.html#1741" class="Bound">fx≈fy</a> <a id="1747" class="Symbol">=</a>
  <a id="1751" href="Function.Consequences.html#1722" class="Bound">trans</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Function.Consequences.html#1718" class="Bound">sym</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1768" href="Function.Consequences.html#1713" class="Bound">refl</a><a id="1772" class="Symbol">))</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1781" href="Function.Consequences.html#1741" class="Bound">fx≈fy</a><a id="1786" class="Symbol">)</a>

<a id="1789" class="Comment">------------------------------------------------------------------------</a>
<a id="1862" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1875" href="Function.Consequences.html#1875" class="Function">inverseᵇ⇒bijective</a> <a id="1894" class="Symbol">:</a> <a id="1896" class="Symbol">∀</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1908" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1910" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">→</a>
                     <a id="1937" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1947" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="1950" class="Symbol">→</a>
                     <a id="1973" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1983" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1986" class="Symbol">→</a>
                     <a id="2009" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2020" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2023" class="Symbol">→</a>
                     <a id="2046" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2055" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2058" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="2061" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2063" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="2067" class="Symbol">→</a>
                     <a id="2090" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2100" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2103" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="2106" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2108" href="Function.Consequences.html#1875" class="Function">inverseᵇ⇒bijective</a> <a id="2127" class="Symbol">{</a><a id="2128" class="Argument">f</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Function.Consequences.html#2132" class="Bound">f</a><a id="2133" class="Symbol">}</a> <a id="2135" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2138" href="Function.Consequences.html#2138" class="Bound">refl</a> <a id="2143" href="Function.Consequences.html#2143" class="Bound">sym</a> <a id="2147" href="Function.Consequences.html#2147" class="Bound">trans</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Function.Consequences.html#2154" class="Bound">invˡ</a> <a id="2159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2161" href="Function.Consequences.html#2161" class="Bound">invʳ</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">=</a>
  <a id="2171" class="Symbol">(</a><a id="2172" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="2191" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2194" href="Function.Consequences.html#2132" class="Bound">f</a> <a id="2196" href="Function.Consequences.html#2138" class="Bound">refl</a> <a id="2201" href="Function.Consequences.html#2143" class="Bound">sym</a> <a id="2205" href="Function.Consequences.html#2147" class="Bound">trans</a> <a id="2211" href="Function.Consequences.html#2161" class="Bound">invʳ</a> <a id="2216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2218" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="2238" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2241" href="Function.Consequences.html#2154" class="Bound">invˡ</a><a id="2245" class="Symbol">)</a>

<a id="2248" class="Comment">------------------------------------------------------------------------</a>
<a id="2321" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="2344" href="Function.Consequences.html#2344" class="Function">surjective⇒strictlySurjective</a> <a id="2374" class="Symbol">:</a> <a id="2376" class="Symbol">∀</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2388" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="2390" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">→</a>
                                 <a id="2429" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2439" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2442" class="Symbol">→</a>
                                 <a id="2477" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2488" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2491" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2494" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2496" class="Symbol">→</a>
                                 <a id="2531" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2550" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2553" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2555" href="Function.Consequences.html#2344" class="Function">surjective⇒strictlySurjective</a> <a id="2585" class="Symbol">_</a> <a id="2587" href="Function.Consequences.html#2587" class="Bound">refl</a> <a id="2592" href="Function.Consequences.html#2592" class="Bound">surj</a> <a id="2597" href="Function.Consequences.html#2597" class="Bound">x</a> <a id="2599" class="Symbol">=</a>
  <a id="2603" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Function.Consequences.html#2619" class="Bound">v</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="Function.Consequences.html#2619" class="Bound">v</a> <a id="2625" href="Function.Consequences.html#2587" class="Bound">refl</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Function.Consequences.html#2592" class="Bound">surj</a> <a id="2637" href="Function.Consequences.html#2597" class="Bound">x</a><a id="2638" class="Symbol">)</a>

<a id="strictlySurjective⇒surjective"></a><a id="2641" href="Function.Consequences.html#2641" class="Function">strictlySurjective⇒surjective</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2684" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2687" class="Symbol">→</a>
                                 <a id="2722" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2732" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2735" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2738" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2740" class="Symbol">→</a>
                                 <a id="2775" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2794" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2797" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2799" class="Symbol">→</a>
                                 <a id="2834" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2845" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2848" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2851" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2853" href="Function.Consequences.html#2641" class="Function">strictlySurjective⇒surjective</a> <a id="2883" href="Function.Consequences.html#2883" class="Bound">trans</a> <a id="2889" href="Function.Consequences.html#2889" class="Bound">cong</a> <a id="2894" href="Function.Consequences.html#2894" class="Bound">surj</a> <a id="2899" href="Function.Consequences.html#2899" class="Bound">x</a> <a id="2901" class="Symbol">=</a>
  <a id="2905" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="2918" class="Symbol">(λ</a> <a id="2921" href="Function.Consequences.html#2921" class="Bound">fy≈x</a> <a id="2926" href="Function.Consequences.html#2926" class="Bound">z≈y</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Function.Consequences.html#2883" class="Bound">trans</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Function.Consequences.html#2889" class="Bound">cong</a> <a id="2944" href="Function.Consequences.html#2926" class="Bound">z≈y</a><a id="2947" class="Symbol">)</a> <a id="2949" href="Function.Consequences.html#2921" class="Bound">fy≈x</a><a id="2953" class="Symbol">)</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Function.Consequences.html#2894" class="Bound">surj</a> <a id="2961" href="Function.Consequences.html#2899" class="Bound">x</a><a id="2962" class="Symbol">)</a>

<a id="2965" class="Comment">------------------------------------------------------------------------</a>
<a id="3038" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="3059" href="Function.Consequences.html#3059" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">∀</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3093" class="Symbol">:</a> <a id="3095" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3099" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="3101" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3115" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="3117" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">→</a>
                            <a id="3151" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3161" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3164" class="Symbol">→</a>
                            <a id="3194" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3203" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3206" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3209" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3211" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3215" class="Symbol">→</a>
                            <a id="3245" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3262" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3265" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3267" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3271" href="Function.Consequences.html#3059" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_</a> <a id="3301" href="Function.Consequences.html#3301" class="Bound">refl</a> <a id="3306" href="Function.Consequences.html#3306" class="Bound">sinv</a> <a id="3311" href="Function.Consequences.html#3311" class="Bound">x</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="Function.Consequences.html#3306" class="Bound">sinv</a> <a id="3320" href="Function.Consequences.html#3301" class="Bound">refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="3326" href="Function.Consequences.html#3326" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3365" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3368" class="Symbol">→</a>
                            <a id="3398" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3408" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="3411" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3414" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3416" class="Symbol">→</a>
                            <a id="3446" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3463" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3466" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3468" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3472" class="Symbol">→</a>
                            <a id="3502" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3511" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="3514" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3517" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3519" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3523" href="Function.Consequences.html#3326" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3549" href="Function.Consequences.html#3549" class="Bound">trans</a> <a id="3555" href="Function.Consequences.html#3555" class="Bound">cong</a> <a id="3560" href="Function.Consequences.html#3560" class="Bound">sinv</a> <a id="3565" class="Symbol">{</a><a id="3566" href="Function.Consequences.html#3566" class="Bound">x</a><a id="3567" class="Symbol">}</a> <a id="3569" href="Function.Consequences.html#3569" class="Bound">y≈f⁻¹x</a> <a id="3576" class="Symbol">=</a>
  <a id="3580" href="Function.Consequences.html#3549" class="Bound">trans</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Function.Consequences.html#3555" class="Bound">cong</a> <a id="3592" href="Function.Consequences.html#3569" class="Bound">y≈f⁻¹x</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Function.Consequences.html#3560" class="Bound">sinv</a> <a id="3606" href="Function.Consequences.html#3566" class="Bound">x</a><a id="3607" class="Symbol">)</a>

<a id="3610" class="Comment">------------------------------------------------------------------------</a>
<a id="3683" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="3704" href="Function.Consequences.html#3704" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3730" class="Symbol">:</a> <a id="3732" class="Symbol">∀</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3744" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="3746" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a><a id="3748" class="Symbol">)</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3760" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="3762" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="3764" class="Symbol">)</a> <a id="3766" class="Symbol">→</a>
                            <a id="3796" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3806" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3809" class="Symbol">→</a>
                            <a id="3839" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3848" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3851" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3854" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3856" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3860" class="Symbol">→</a>
                            <a id="3890" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3907" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3910" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3912" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3916" href="Function.Consequences.html#3704" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3942" class="Symbol">_</a> <a id="3944" class="Symbol">_</a> <a id="3946" href="Function.Consequences.html#3946" class="Bound">refl</a> <a id="3951" href="Function.Consequences.html#3951" class="Bound">sinv</a> <a id="3956" href="Function.Consequences.html#3956" class="Bound">x</a> <a id="3958" class="Symbol">=</a> <a id="3960" href="Function.Consequences.html#3951" class="Bound">sinv</a> <a id="3965" href="Function.Consequences.html#3946" class="Bound">refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="3971" href="Function.Consequences.html#3971" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4010" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4013" class="Symbol">→</a>
                            <a id="4043" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4053" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="4056" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4059" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="4063" class="Symbol">→</a>
                            <a id="4093" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="4110" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4113" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="4115" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="4119" class="Symbol">→</a>
                            <a id="4149" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4158" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4161" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="4164" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="4166" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="4170" href="Function.Consequences.html#3971" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="4196" href="Function.Consequences.html#4196" class="Bound">trans</a> <a id="4202" href="Function.Consequences.html#4202" class="Bound">cong</a> <a id="4207" href="Function.Consequences.html#4207" class="Bound">sinv</a> <a id="4212" class="Symbol">{</a><a id="4213" href="Function.Consequences.html#4213" class="Bound">x</a><a id="4214" class="Symbol">}</a> <a id="4216" href="Function.Consequences.html#4216" class="Bound">y≈f⁻¹x</a> <a id="4223" class="Symbol">=</a>
  <a id="4227" href="Function.Consequences.html#4196" class="Bound">trans</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Function.Consequences.html#4202" class="Bound">cong</a> <a id="4239" href="Function.Consequences.html#4216" class="Bound">y≈f⁻¹x</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Function.Consequences.html#4207" class="Bound">sinv</a> <a id="4253" href="Function.Consequences.html#4213" class="Bound">x</a><a id="4254" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Function.Construct.Composition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Composition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Composition of functional properties</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="340" class="Symbol">as</a> <a id="343" class="Module">Product</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Function.Base.html" class="Module">Function.Base</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="399" class="Symbol">;</a> <a id="401" href="Function.Base.html#1657" class="Function">flip</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="487" class="Symbol">;</a> <a id="489" href="Function.Definitions.html#842" class="Function">Injective</a><a id="498" class="Symbol">;</a> <a id="500" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="510" class="Symbol">;</a> <a id="512" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="521" class="Symbol">;</a> <a id="523" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="531" class="Symbol">;</a> <a id="533" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a>
        <a id="550" class="Symbol">;</a> <a id="552" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Function.Structures.html" class="Module">Function.Structures</a>
  <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="614" class="Symbol">;</a> <a id="616" href="Function.Structures.html#1479" class="Record">IsInjection</a><a id="627" class="Symbol">;</a> <a id="629" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="642" class="Symbol">;</a> <a id="644" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="655" class="Symbol">;</a> <a id="657" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a>
        <a id="679" class="Symbol">;</a> <a id="681" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="695" class="Symbol">;</a> <a id="697" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Level.html" class="Module">Level</a> <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="783" class="Symbol">)</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="876" class="Keyword">using</a> <a id="882" class="Symbol">(</a><a id="883" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="893" class="Symbol">)</a>

<a id="896" class="Keyword">private</a>
  <a id="906" class="Keyword">variable</a>
    <a id="919" href="Function.Construct.Composition.html#919" class="Generalizable">a</a> <a id="921" href="Function.Construct.Composition.html#921" class="Generalizable">b</a> <a id="923" href="Function.Construct.Composition.html#923" class="Generalizable">c</a> <a id="925" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a> <a id="928" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a> <a id="931" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a> <a id="934" class="Symbol">:</a> <a id="936" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="946" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="948" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="950" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="952" class="Symbol">:</a> <a id="954" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="958" href="Function.Construct.Composition.html#919" class="Generalizable">a</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Properties</a>

<a id="1049" class="Keyword">module</a> <a id="1056" href="Function.Construct.Composition.html#1056" class="Module">_</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1068" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1070" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="1072" class="Symbol">)</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1084" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1086" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="1088" class="Symbol">)</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1100" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1102" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="1104" class="Symbol">)</a>
         <a id="1115" class="Symbol">{</a><a id="1116" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">{</a><a id="1128" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="1137" class="Symbol">}</a>
         <a id="1148" class="Keyword">where</a>

  <a id="1157" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1179" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1182" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1185" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1199" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1202" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1205" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1207" class="Symbol">→</a>
              <a id="1223" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1233" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1236" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1242" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1244" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1245" class="Symbol">)</a>
  <a id="1249" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="1259" href="Function.Construct.Composition.html#1259" class="Bound">f-cong</a> <a id="1266" href="Function.Construct.Composition.html#1266" class="Bound">g-cong</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Function.Construct.Composition.html#1266" class="Bound">g-cong</a> <a id="1282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1284" href="Function.Construct.Composition.html#1259" class="Bound">f-cong</a>

  <a id="1294" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1316" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1319" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1322" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1336" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1339" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1342" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1344" class="Symbol">→</a>
              <a id="1360" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1370" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1373" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1379" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1381" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1382" class="Symbol">)</a>
  <a id="1386" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1396" href="Function.Construct.Composition.html#1396" class="Bound">f-inj</a> <a id="1402" href="Function.Construct.Composition.html#1402" class="Bound">g-inj</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Function.Construct.Composition.html#1396" class="Bound">f-inj</a> <a id="1416" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1418" href="Function.Construct.Composition.html#1402" class="Bound">g-inj</a>

  <a id="1427" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1451" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1454" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1457" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1472" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1475" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1478" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1480" class="Symbol">→</a>
               <a id="1497" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1508" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1511" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1517" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1519" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1520" class="Symbol">)</a>
  <a id="1524" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="1535" href="Function.Construct.Composition.html#1535" class="Bound">f-sur</a> <a id="1541" href="Function.Construct.Composition.html#1541" class="Bound">g-sur</a> <a id="1547" href="Function.Construct.Composition.html#1547" class="Bound">x</a> <a id="1549" class="Keyword">with</a> <a id="1554" href="Function.Construct.Composition.html#1541" class="Bound">g-sur</a> <a id="1560" href="Function.Construct.Composition.html#1547" class="Bound">x</a>
  <a id="1564" class="Symbol">...</a> <a id="1568" class="Symbol">|</a> <a id="1570" href="Function.Construct.Composition.html#1570" class="Bound">y</a> <a id="1572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1574" href="Function.Construct.Composition.html#1574" class="Bound">gproof</a> <a id="1581" class="Keyword">with</a> <a id="1586" class="Bound">f-sur</a> <a id="1592" href="Function.Construct.Composition.html#1570" class="Bound">y</a>
  <a id="1596" class="Symbol">...</a>   <a id="1602" class="Symbol">|</a> <a id="1604" href="Function.Construct.Composition.html#1604" class="Bound">z</a> <a id="1606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1608" href="Function.Construct.Composition.html#1608" class="Bound">fproof</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Function.Construct.Composition.html#1604" class="Bound">z</a> <a id="1619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1621" class="Bound">gproof</a> <a id="1628" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1630" href="Function.Construct.Composition.html#1608" class="Bound">fproof</a>

  <a id="1640" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1662" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1665" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1668" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1682" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1685" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1688" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1690" class="Symbol">→</a>
              <a id="1706" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1716" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1719" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1725" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1727" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1728" class="Symbol">)</a>
  <a id="1732" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Data.Product.Base.html#4443" class="Function">Product.zip′</a> <a id="1757" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1767" href="Function.Construct.Composition.html#1427" class="Function">surjective</a>

<a id="1779" class="Keyword">module</a> <a id="1786" href="Function.Construct.Composition.html#1786" class="Module">_</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1798" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1800" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1814" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1816" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="1818" class="Symbol">)</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1830" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1832" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="1834" class="Symbol">)</a>
         <a id="1845" class="Symbol">{</a><a id="1846" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Function.Construct.Composition.html#946" class="Generalizable">A</a><a id="1869" class="Symbol">}</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">{</a><a id="1884" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1892" class="Symbol">→</a> <a id="1894" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1895" class="Symbol">}</a>
         <a id="1906" class="Keyword">where</a>

  <a id="1915" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1935" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1938" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1941" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="1943" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1958" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1961" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="1964" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="1966" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="1970" class="Symbol">→</a>
             <a id="1985" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1994" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1997" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2003" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2005" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2013" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2015" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2018" class="Symbol">)</a>
  <a id="2022" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="2031" href="Function.Construct.Composition.html#2031" class="Bound">f-inv</a> <a id="2037" href="Function.Construct.Composition.html#2037" class="Bound">g-inv</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Function.Construct.Composition.html#2037" class="Bound">g-inv</a> <a id="2051" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2053" href="Function.Construct.Composition.html#2031" class="Bound">f-inv</a>

  <a id="2062" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2082" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2085" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2088" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="2090" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2094" class="Symbol">→</a> <a id="2096" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2105" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2108" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2111" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2113" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="2117" class="Symbol">→</a>
             <a id="2132" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2141" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2144" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2152" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2160" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2162" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2165" class="Symbol">)</a>
  <a id="2169" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="2178" href="Function.Construct.Composition.html#2178" class="Bound">f-inv</a> <a id="2184" href="Function.Construct.Composition.html#2184" class="Bound">g-inv</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Function.Construct.Composition.html#2178" class="Bound">f-inv</a> <a id="2198" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2200" href="Function.Construct.Composition.html#2184" class="Bound">g-inv</a>

  <a id="2209" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2229" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2232" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2235" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="2237" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2252" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2255" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2258" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2260" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="2264" class="Symbol">→</a>
             <a id="2279" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2288" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2291" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2297" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2299" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2307" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2309" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2312" class="Symbol">)</a>
  <a id="2316" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Data.Product.Base.html#4443" class="Function">Product.zip′</a> <a id="2340" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="2349" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a>

<a id="2359" class="Comment">------------------------------------------------------------------------</a>
<a id="2432" class="Comment">-- Structures</a>

<a id="2447" class="Keyword">module</a> <a id="2454" href="Function.Construct.Composition.html#2454" class="Module">_</a> <a id="2456" class="Symbol">{</a><a id="2457" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2466" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="2468" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2476" class="Symbol">:</a> <a id="2478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2482" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="2484" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="2486" class="Symbol">}</a> <a id="2488" class="Symbol">{</a><a id="2489" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2498" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="2500" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="2502" class="Symbol">}</a>
         <a id="2513" class="Symbol">{</a><a id="2514" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="2523" class="Symbol">}</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="2535" class="Symbol">}</a>
         <a id="2546" class="Keyword">where</a>

  <a id="2555" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="2567" class="Symbol">:</a> <a id="2569" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2581" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2584" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2587" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2603" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2606" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2609" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2611" class="Symbol">→</a>
                <a id="2629" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2641" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2644" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2650" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2652" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="2653" class="Symbol">)</a>
  <a id="2657" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="2669" href="Function.Construct.Composition.html#2669" class="Bound">f-cong</a> <a id="2676" href="Function.Construct.Composition.html#2676" class="Bound">g-cong</a> <a id="2683" class="Symbol">=</a> <a id="2685" class="Keyword">record</a>
    <a id="2696" class="Symbol">{</a> <a id="2698" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2713" class="Symbol">=</a> <a id="2715" href="Function.Structures.html#1062" class="Field">G.cong</a> <a id="2722" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2724" href="Function.Structures.html#1062" class="Function">F.cong</a>
    <a id="2735" class="Symbol">;</a> <a id="2737" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="2775" class="Symbol">;</a> <a id="2777" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Function.Structures.html#1146" class="Field">G.isEquivalence₂</a>
    <a id="2815" class="Symbol">}</a> <a id="2817" class="Keyword">where</a> <a id="2823" class="Keyword">module</a> <a id="2830" href="Function.Construct.Composition.html#2830" class="Module">F</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2846" href="Function.Construct.Composition.html#2669" class="Bound">f-cong</a><a id="2852" class="Symbol">;</a> <a id="2854" class="Keyword">module</a> <a id="2861" href="Function.Construct.Composition.html#2861" class="Module">G</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2877" href="Function.Construct.Composition.html#2676" class="Bound">g-cong</a>

  <a id="2887" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="2899" class="Symbol">:</a> <a id="2901" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2913" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2916" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2919" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2935" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2938" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2941" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2943" class="Symbol">→</a>
                <a id="2961" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2973" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2976" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2982" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2984" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="2985" class="Symbol">)</a>
  <a id="2989" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="3001" href="Function.Construct.Composition.html#3001" class="Bound">f-inj</a> <a id="3007" href="Function.Construct.Composition.html#3007" class="Bound">g-inj</a> <a id="3013" class="Symbol">=</a> <a id="3015" class="Keyword">record</a>
    <a id="3026" class="Symbol">{</a> <a id="3028" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="3054" href="Function.Structures.html#1546" class="Function">F.isCongruent</a> <a id="3068" href="Function.Structures.html#1546" class="Field">G.isCongruent</a>
    <a id="3086" class="Symbol">;</a> <a id="3088" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="3100" class="Symbol">=</a> <a id="3102" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="3112" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3115" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3118" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3121" href="Function.Structures.html#1579" class="Function">F.injective</a> <a id="3133" href="Function.Structures.html#1579" class="Field">G.injective</a>
    <a id="3149" class="Symbol">}</a> <a id="3151" class="Keyword">where</a> <a id="3157" class="Keyword">module</a> <a id="3164" href="Function.Construct.Composition.html#3164" class="Module">F</a> <a id="3166" class="Symbol">=</a> <a id="3168" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="3180" href="Function.Construct.Composition.html#3001" class="Bound">f-inj</a><a id="3185" class="Symbol">;</a> <a id="3187" class="Keyword">module</a> <a id="3194" href="Function.Construct.Composition.html#3194" class="Module">G</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="3210" href="Function.Construct.Composition.html#3007" class="Bound">g-inj</a>

  <a id="3219" href="Function.Construct.Composition.html#3219" class="Function">isSurjection</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3247" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3250" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3253" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3270" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3273" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3276" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3278" class="Symbol">→</a>
                 <a id="3297" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3310" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3313" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3319" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3321" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="3322" class="Symbol">)</a>
  <a id="3326" href="Function.Construct.Composition.html#3219" class="Function">isSurjection</a> <a id="3339" href="Function.Construct.Composition.html#3339" class="Bound">f-surj</a> <a id="3346" href="Function.Construct.Composition.html#3346" class="Bound">g-surj</a> <a id="3353" class="Symbol">=</a> <a id="3355" class="Keyword">record</a>
    <a id="3366" class="Symbol">{</a> <a id="3368" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3380" class="Symbol">=</a> <a id="3382" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="3394" href="Function.Structures.html#1731" class="Function">F.isCongruent</a> <a id="3408" href="Function.Structures.html#1731" class="Field">G.isCongruent</a>
    <a id="3426" class="Symbol">;</a> <a id="3428" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3440" class="Symbol">=</a> <a id="3442" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="3453" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3456" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3459" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3462" href="Function.Structures.html#1763" class="Function">F.surjective</a> <a id="3475" href="Function.Structures.html#1763" class="Field">G.surjective</a>
    <a id="3492" class="Symbol">}</a> <a id="3494" class="Keyword">where</a> <a id="3500" class="Keyword">module</a> <a id="3507" href="Function.Construct.Composition.html#3507" class="Module">F</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3524" href="Function.Construct.Composition.html#3339" class="Bound">f-surj</a><a id="3530" class="Symbol">;</a> <a id="3532" class="Keyword">module</a> <a id="3539" href="Function.Construct.Composition.html#3539" class="Module">G</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3556" href="Function.Construct.Composition.html#3346" class="Bound">g-surj</a>

  <a id="3566" href="Function.Construct.Composition.html#3566" class="Function">isBijection</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3592" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3595" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3598" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3614" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3617" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3620" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3622" class="Symbol">→</a>
                <a id="3640" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3652" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3655" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3661" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3663" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="3664" class="Symbol">)</a>
  <a id="3668" href="Function.Construct.Composition.html#3566" class="Function">isBijection</a> <a id="3680" href="Function.Construct.Composition.html#3680" class="Bound">f-bij</a> <a id="3686" href="Function.Construct.Composition.html#3686" class="Bound">g-bij</a> <a id="3692" class="Symbol">=</a> <a id="3694" class="Keyword">record</a>
    <a id="3705" class="Symbol">{</a> <a id="3707" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="3719" class="Symbol">=</a> <a id="3721" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="3733" href="Function.Structures.html#2036" class="Function">F.isInjection</a> <a id="3747" href="Function.Structures.html#2036" class="Field">G.isInjection</a>
    <a id="3765" class="Symbol">;</a> <a id="3767" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="3779" class="Symbol">=</a> <a id="3781" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="3792" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3795" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3798" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3801" href="Function.Structures.html#2068" class="Function">F.surjective</a> <a id="3814" href="Function.Structures.html#2068" class="Field">G.surjective</a>
    <a id="3831" class="Symbol">}</a> <a id="3833" class="Keyword">where</a> <a id="3839" class="Keyword">module</a> <a id="3846" href="Function.Construct.Composition.html#3846" class="Module">F</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3862" href="Function.Construct.Composition.html#3680" class="Bound">f-bij</a><a id="3867" class="Symbol">;</a> <a id="3869" class="Keyword">module</a> <a id="3876" href="Function.Construct.Composition.html#3876" class="Module">G</a> <a id="3878" class="Symbol">=</a> <a id="3880" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3892" href="Function.Construct.Composition.html#3686" class="Bound">g-bij</a>

<a id="3899" class="Keyword">module</a> <a id="3906" href="Function.Construct.Composition.html#3906" class="Module">_</a> <a id="3908" class="Symbol">{</a><a id="3909" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3918" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="3920" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="3922" class="Symbol">}</a> <a id="3924" class="Symbol">{</a><a id="3925" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3934" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3936" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">{</a><a id="3941" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3950" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="3952" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="3954" class="Symbol">}</a>
         <a id="3965" class="Symbol">{</a><a id="3966" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="3968" class="Symbol">:</a> <a id="3970" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">{</a><a id="3978" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3984" class="Symbol">→</a> <a id="3986" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="3987" class="Symbol">}</a> <a id="3989" class="Symbol">{</a><a id="3990" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3998" class="Symbol">→</a> <a id="4000" href="Function.Construct.Composition.html#946" class="Generalizable">A</a><a id="4001" class="Symbol">}</a> <a id="4003" class="Symbol">{</a><a id="4004" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="4015" class="Symbol">}</a>
         <a id="4026" class="Keyword">where</a>

  <a id="4035" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4065" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4068" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4071" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4073" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4093" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4096" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4099" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4101" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4105" class="Symbol">→</a>
                  <a id="4125" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4139" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4142" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4145" class="Symbol">(</a><a id="4146" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4148" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4150" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4158" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4160" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="4163" class="Symbol">)</a>
  <a id="4167" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="4181" href="Function.Construct.Composition.html#4181" class="Bound">f-invˡ</a> <a id="4188" href="Function.Construct.Composition.html#4188" class="Bound">g-invˡ</a> <a id="4195" class="Symbol">=</a> <a id="4197" class="Keyword">record</a>
    <a id="4208" class="Symbol">{</a> <a id="4210" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="4236" href="Function.Structures.html#2682" class="Function">F.isCongruent</a> <a id="4250" href="Function.Structures.html#2682" class="Field">G.isCongruent</a>
    <a id="4268" class="Symbol">;</a> <a id="4270" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="4282" class="Symbol">=</a> <a id="4284" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="4294" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4297" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4300" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4303" href="Function.Structures.html#2716" class="Field">G.from-cong</a> <a id="4315" href="Function.Structures.html#2716" class="Function">F.from-cong</a>
    <a id="4331" class="Symbol">;</a> <a id="4333" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4345" class="Symbol">=</a> <a id="4347" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="4356" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4359" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4362" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4365" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a> <a id="4376" href="Function.Structures.html#2760" class="Field">G.inverseˡ</a>
    <a id="4391" class="Symbol">}</a> <a id="4393" class="Keyword">where</a> <a id="4399" class="Keyword">module</a> <a id="4406" href="Function.Construct.Composition.html#4406" class="Module">F</a> <a id="4408" class="Symbol">=</a> <a id="4410" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4424" href="Function.Construct.Composition.html#4181" class="Bound">f-invˡ</a><a id="4430" class="Symbol">;</a> <a id="4432" class="Keyword">module</a> <a id="4439" href="Function.Construct.Composition.html#4439" class="Module">G</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4457" href="Function.Construct.Composition.html#4188" class="Bound">g-invˡ</a>

  <a id="4467" href="Function.Construct.Composition.html#4467" class="Function">isRightInverse</a> <a id="4482" class="Symbol">:</a> <a id="4484" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4499" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4502" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4505" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4507" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4528" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4531" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4534" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4536" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4540" class="Symbol">→</a>
                   <a id="4561" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4576" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4579" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4585" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4587" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4595" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4597" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="4600" class="Symbol">)</a>
  <a id="4604" href="Function.Construct.Composition.html#4467" class="Function">isRightInverse</a> <a id="4619" href="Function.Construct.Composition.html#4619" class="Bound">f-invʳ</a> <a id="4626" href="Function.Construct.Composition.html#4626" class="Bound">g-invʳ</a> <a id="4633" class="Symbol">=</a> <a id="4635" class="Keyword">record</a>
    <a id="4646" class="Symbol">{</a> <a id="4648" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="4674" href="Function.Structures.html#3198" class="Function">F.isCongruent</a> <a id="4688" href="Function.Structures.html#3198" class="Field">G.isCongruent</a>
    <a id="4706" class="Symbol">;</a> <a id="4708" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4720" class="Symbol">=</a> <a id="4722" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="4732" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4735" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4738" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4741" href="Function.Structures.html#3231" class="Field">G.from-cong</a> <a id="4753" href="Function.Structures.html#3231" class="Function">F.from-cong</a>
    <a id="4769" class="Symbol">;</a> <a id="4771" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4783" class="Symbol">=</a> <a id="4785" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="4794" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4797" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4800" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4803" href="Function.Structures.html#3274" class="Function">F.inverseʳ</a> <a id="4814" href="Function.Structures.html#3274" class="Field">G.inverseʳ</a>
    <a id="4829" class="Symbol">}</a> <a id="4831" class="Keyword">where</a> <a id="4837" class="Keyword">module</a> <a id="4844" href="Function.Construct.Composition.html#4844" class="Module">F</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4863" href="Function.Construct.Composition.html#4619" class="Bound">f-invʳ</a><a id="4869" class="Symbol">;</a> <a id="4871" class="Keyword">module</a> <a id="4878" href="Function.Construct.Composition.html#4878" class="Module">G</a> <a id="4880" class="Symbol">=</a> <a id="4882" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4897" href="Function.Construct.Composition.html#4626" class="Bound">g-invʳ</a>

  <a id="4907" href="Function.Construct.Composition.html#4907" class="Function">isInverse</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4929" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4932" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4935" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4937" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4941" class="Symbol">→</a> <a id="4943" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4953" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4956" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4959" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4961" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4965" class="Symbol">→</a>
              <a id="4981" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4991" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4994" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="5000" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5002" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="5003" class="Symbol">)</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="5010" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5012" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="5015" class="Symbol">)</a>
  <a id="5019" href="Function.Construct.Composition.html#4907" class="Function">isInverse</a> <a id="5029" href="Function.Construct.Composition.html#5029" class="Bound">f-inv</a> <a id="5035" href="Function.Construct.Composition.html#5035" class="Bound">g-inv</a> <a id="5041" class="Symbol">=</a> <a id="5043" class="Keyword">record</a>
    <a id="5054" class="Symbol">{</a> <a id="5056" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="5070" class="Symbol">=</a> <a id="5072" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="5086" href="Function.Structures.html#3567" class="Function">F.isLeftInverse</a> <a id="5102" href="Function.Structures.html#3567" class="Field">G.isLeftInverse</a>
    <a id="5122" class="Symbol">;</a> <a id="5124" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="5138" class="Symbol">=</a> <a id="5140" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="5149" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="5152" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="5155" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="5158" href="Function.Structures.html#3609" class="Function">F.inverseʳ</a> <a id="5169" href="Function.Structures.html#3609" class="Field">G.inverseʳ</a>
    <a id="5184" class="Symbol">}</a> <a id="5186" class="Keyword">where</a> <a id="5192" class="Keyword">module</a> <a id="5199" href="Function.Construct.Composition.html#5199" class="Module">F</a> <a id="5201" class="Symbol">=</a> <a id="5203" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5213" href="Function.Construct.Composition.html#5029" class="Bound">f-inv</a><a id="5218" class="Symbol">;</a> <a id="5220" class="Keyword">module</a> <a id="5227" href="Function.Construct.Composition.html#5227" class="Module">G</a> <a id="5229" class="Symbol">=</a> <a id="5231" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5241" href="Function.Construct.Composition.html#5035" class="Bound">g-inv</a>

<a id="5248" class="Comment">------------------------------------------------------------------------</a>
<a id="5321" class="Comment">-- Setoid bundles</a>

<a id="5340" class="Keyword">module</a> <a id="5347" href="Function.Construct.Composition.html#5347" class="Module">_</a> <a id="5349" class="Symbol">{</a><a id="5350" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5361" href="Function.Construct.Composition.html#919" class="Generalizable">a</a> <a id="5363" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">{</a><a id="5368" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5370" class="Symbol">:</a> <a id="5372" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5379" href="Function.Construct.Composition.html#921" class="Generalizable">b</a> <a id="5381" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="5383" class="Symbol">}</a> <a id="5385" class="Symbol">{</a><a id="5386" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5397" href="Function.Construct.Composition.html#923" class="Generalizable">c</a> <a id="5399" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="5401" class="Symbol">}</a> <a id="5403" class="Keyword">where</a>

  <a id="5412" class="Keyword">open</a> <a id="5417" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5424" class="Keyword">renaming</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="5438" class="Symbol">to</a> <a id="5441" class="Field Operator">≈</a><a id="5442" class="Symbol">)</a>

  <a id="5447" href="Function.Construct.Composition.html#5447" class="Function">function</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5463" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5465" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5467" class="Symbol">→</a> <a id="5469" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5474" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5476" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5478" class="Symbol">→</a> <a id="5480" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5485" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5487" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="5491" href="Function.Construct.Composition.html#5447" class="Function">function</a> <a id="5500" href="Function.Construct.Composition.html#5500" class="Bound">f</a> <a id="5502" href="Function.Construct.Composition.html#5502" class="Bound">g</a> <a id="5504" class="Symbol">=</a> <a id="5506" class="Keyword">record</a>
    <a id="5517" class="Symbol">{</a> <a id="5519" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="5524" class="Symbol">=</a> <a id="5526" href="Function.Bundles.html#2092" class="Field">G.to</a> <a id="5531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5533" href="Function.Bundles.html#2092" class="Function">F.to</a>
    <a id="5542" class="Symbol">;</a> <a id="5544" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5549" class="Symbol">=</a> <a id="5551" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5564" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5570" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5571" class="Symbol">)</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5576" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5577" class="Symbol">)</a> <a id="5579" href="Function.Bundles.html#2111" class="Function">F.cong</a> <a id="5586" href="Function.Bundles.html#2111" class="Field">G.cong</a>
    <a id="5597" class="Symbol">}</a> <a id="5599" class="Keyword">where</a> <a id="5605" class="Keyword">module</a> <a id="5612" href="Function.Construct.Composition.html#5612" class="Module">F</a> <a id="5614" class="Symbol">=</a> <a id="5616" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5621" href="Function.Construct.Composition.html#5500" class="Bound">f</a><a id="5622" class="Symbol">;</a> <a id="5624" class="Keyword">module</a> <a id="5631" href="Function.Construct.Composition.html#5631" class="Module">G</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5640" href="Function.Construct.Composition.html#5502" class="Bound">g</a>

  <a id="5645" href="Function.Construct.Composition.html#5645" class="Function">injection</a> <a id="5655" class="Symbol">:</a> <a id="5657" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5667" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5669" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5671" class="Symbol">→</a> <a id="5673" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5683" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5685" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5699" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5701" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="5705" href="Function.Construct.Composition.html#5645" class="Function">injection</a> <a id="5715" href="Function.Construct.Composition.html#5715" class="Bound">inj₁</a> <a id="5720" href="Function.Construct.Composition.html#5720" class="Bound">inj₂</a> <a id="5725" class="Symbol">=</a> <a id="5727" class="Keyword">record</a>
    <a id="5738" class="Symbol">{</a> <a id="5740" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="5750" class="Symbol">=</a> <a id="5752" href="Function.Bundles.html#2469" class="Field">G.to</a> <a id="5757" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5759" href="Function.Bundles.html#2469" class="Function">F.to</a>
    <a id="5768" class="Symbol">;</a> <a id="5770" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="5780" class="Symbol">=</a> <a id="5782" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5795" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5801" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5802" class="Symbol">)</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5807" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5808" class="Symbol">)</a> <a id="5810" href="Function.Bundles.html#2495" class="Function">F.cong</a> <a id="5817" href="Function.Bundles.html#2495" class="Field">G.cong</a>
    <a id="5828" class="Symbol">;</a> <a id="5830" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="5840" class="Symbol">=</a> <a id="5842" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5855" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5856" class="Symbol">)</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5861" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5862" class="Symbol">)</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5867" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5868" class="Symbol">)</a> <a id="5870" href="Function.Bundles.html#2538" class="Function">F.injective</a> <a id="5882" href="Function.Bundles.html#2538" class="Field">G.injective</a>
    <a id="5898" class="Symbol">}</a> <a id="5900" class="Keyword">where</a> <a id="5906" class="Keyword">module</a> <a id="5913" href="Function.Construct.Composition.html#5913" class="Module">F</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="5927" href="Function.Construct.Composition.html#5715" class="Bound">inj₁</a><a id="5931" class="Symbol">;</a> <a id="5933" class="Keyword">module</a> <a id="5940" href="Function.Construct.Composition.html#5940" class="Module">G</a> <a id="5942" class="Symbol">=</a> <a id="5944" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="5954" href="Function.Construct.Composition.html#5720" class="Bound">inj₂</a>

  <a id="5962" href="Function.Construct.Composition.html#5962" class="Function">surjection</a> <a id="5973" class="Symbol">:</a> <a id="5975" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="5986" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5988" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5990" class="Symbol">→</a> <a id="5992" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6003" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6005" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6007" class="Symbol">→</a> <a id="6009" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6020" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6022" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6026" href="Function.Construct.Composition.html#5962" class="Function">surjection</a> <a id="6037" href="Function.Construct.Composition.html#6037" class="Bound">surj₁</a> <a id="6043" href="Function.Construct.Composition.html#6043" class="Bound">surj₂</a> <a id="6049" class="Symbol">=</a> <a id="6051" class="Keyword">record</a>
    <a id="6062" class="Symbol">{</a> <a id="6064" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="6075" class="Symbol">=</a> <a id="6077" href="Function.Bundles.html#2920" class="Field">G.to</a> <a id="6082" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6084" href="Function.Bundles.html#2920" class="Function">F.to</a>
    <a id="6093" class="Symbol">;</a> <a id="6095" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="6106" class="Symbol">=</a> <a id="6108" href="Function.Construct.Composition.html#1157" class="Function">congruent</a>  <a id="6119" class="Symbol">(</a><a id="6120" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6122" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6123" class="Symbol">)</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6128" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">(</a><a id="6132" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6134" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6135" class="Symbol">)</a> <a id="6137" href="Function.Bundles.html#2945" class="Function">F.cong</a> <a id="6144" href="Function.Bundles.html#2945" class="Field">G.cong</a>
    <a id="6155" class="Symbol">;</a> <a id="6157" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6184" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6185" class="Symbol">)</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6190" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6191" class="Symbol">)</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6196" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6197" class="Symbol">)</a> <a id="6199" href="Function.Bundles.html#2987" class="Function">F.surjective</a> <a id="6212" href="Function.Bundles.html#2987" class="Field">G.surjective</a>
    <a id="6229" class="Symbol">}</a> <a id="6231" class="Keyword">where</a> <a id="6237" class="Keyword">module</a> <a id="6244" href="Function.Construct.Composition.html#6244" class="Module">F</a> <a id="6246" class="Symbol">=</a> <a id="6248" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="6259" href="Function.Construct.Composition.html#6037" class="Bound">surj₁</a><a id="6264" class="Symbol">;</a> <a id="6266" class="Keyword">module</a> <a id="6273" href="Function.Construct.Composition.html#6273" class="Module">G</a> <a id="6275" class="Symbol">=</a> <a id="6277" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="6288" href="Function.Construct.Composition.html#6043" class="Bound">surj₂</a>

  <a id="6297" href="Function.Construct.Composition.html#6297" class="Function">bijection</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6319" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6321" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6323" class="Symbol">→</a> <a id="6325" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6335" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6337" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6339" class="Symbol">→</a> <a id="6341" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6351" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6353" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6357" href="Function.Construct.Composition.html#6297" class="Function">bijection</a> <a id="6367" href="Function.Construct.Composition.html#6367" class="Bound">bij₁</a> <a id="6372" href="Function.Construct.Composition.html#6372" class="Bound">bij₂</a> <a id="6377" class="Symbol">=</a> <a id="6379" class="Keyword">record</a>
    <a id="6390" class="Symbol">{</a> <a id="6392" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="6402" class="Symbol">=</a> <a id="6404" href="Function.Bundles.html#3584" class="Field">G.to</a> <a id="6409" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6411" href="Function.Bundles.html#3584" class="Function">F.to</a>
    <a id="6420" class="Symbol">;</a> <a id="6422" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="6432" class="Symbol">=</a> <a id="6434" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6444" class="Symbol">(</a><a id="6445" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6447" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6453" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">(</a><a id="6457" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6459" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6460" class="Symbol">)</a> <a id="6462" href="Function.Bundles.html#3608" class="Function">F.cong</a> <a id="6469" href="Function.Bundles.html#3608" class="Field">G.cong</a>
    <a id="6480" class="Symbol">;</a> <a id="6482" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="6492" class="Symbol">=</a> <a id="6494" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="6504" class="Symbol">(</a><a id="6505" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6507" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6513" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6519" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6520" class="Symbol">)</a> <a id="6522" href="Function.Bundles.html#3649" class="Function">F.bijective</a> <a id="6534" href="Function.Bundles.html#3649" class="Field">G.bijective</a>
    <a id="6550" class="Symbol">}</a> <a id="6552" class="Keyword">where</a> <a id="6558" class="Keyword">module</a> <a id="6565" href="Function.Construct.Composition.html#6565" class="Module">F</a> <a id="6567" class="Symbol">=</a> <a id="6569" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="6579" href="Function.Construct.Composition.html#6367" class="Bound">bij₁</a><a id="6583" class="Symbol">;</a> <a id="6585" class="Keyword">module</a> <a id="6592" href="Function.Construct.Composition.html#6592" class="Module">G</a> <a id="6594" class="Symbol">=</a> <a id="6596" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="6606" href="Function.Construct.Composition.html#6372" class="Bound">bij₂</a>

  <a id="6614" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a> <a id="6626" class="Symbol">:</a> <a id="6628" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6640" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6642" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6644" class="Symbol">→</a> <a id="6646" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6658" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6660" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6676" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6678" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6682" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a> <a id="6694" href="Function.Construct.Composition.html#6694" class="Bound">equiv₁</a> <a id="6701" href="Function.Construct.Composition.html#6701" class="Bound">equiv₂</a> <a id="6708" class="Symbol">=</a> <a id="6710" class="Keyword">record</a>
    <a id="6721" class="Symbol">{</a> <a id="6723" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="6733" class="Symbol">=</a> <a id="6735" href="Function.Bundles.html#4808" class="Field">G.to</a> <a id="6740" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6742" href="Function.Bundles.html#4808" class="Function">F.to</a>
    <a id="6751" class="Symbol">;</a> <a id="6753" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="6763" class="Symbol">=</a> <a id="6765" href="Function.Bundles.html#4832" class="Function">F.from</a> <a id="6772" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6774" href="Function.Bundles.html#4832" class="Field">G.from</a>
    <a id="6785" class="Symbol">;</a> <a id="6787" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="6797" class="Symbol">=</a> <a id="6799" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6812" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6813" class="Symbol">)</a> <a id="6815" class="Symbol">(</a><a id="6816" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6818" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6819" class="Symbol">)</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6824" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6825" class="Symbol">)</a> <a id="6827" href="Function.Bundles.html#4856" class="Function">F.to-cong</a> <a id="6837" href="Function.Bundles.html#4856" class="Field">G.to-cong</a>
    <a id="6851" class="Symbol">;</a> <a id="6853" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6878" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6879" class="Symbol">)</a> <a id="6881" class="Symbol">(</a><a id="6882" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6884" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6885" class="Symbol">)</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6890" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6891" class="Symbol">)</a> <a id="6893" href="Function.Bundles.html#4897" class="Field">G.from-cong</a> <a id="6905" href="Function.Bundles.html#4897" class="Function">F.from-cong</a>
    <a id="6921" class="Symbol">}</a> <a id="6923" class="Keyword">where</a> <a id="6929" class="Keyword">module</a> <a id="6936" href="Function.Construct.Composition.html#6936" class="Module">F</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="6952" href="Function.Construct.Composition.html#6694" class="Bound">equiv₁</a><a id="6958" class="Symbol">;</a> <a id="6960" class="Keyword">module</a> <a id="6967" href="Function.Construct.Composition.html#6967" class="Module">G</a> <a id="6969" class="Symbol">=</a> <a id="6971" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="6983" href="Function.Construct.Composition.html#6701" class="Bound">equiv₂</a>

  <a id="6993" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a> <a id="7005" class="Symbol">:</a> <a id="7007" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7019" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7021" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7023" class="Symbol">→</a> <a id="7025" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7037" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7039" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7041" class="Symbol">→</a> <a id="7043" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7055" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7057" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7061" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a> <a id="7073" href="Function.Construct.Composition.html#7073" class="Bound">invˡ₁</a> <a id="7079" href="Function.Construct.Composition.html#7079" class="Bound">invˡ₂</a> <a id="7085" class="Symbol">=</a> <a id="7087" class="Keyword">record</a>
    <a id="7098" class="Symbol">{</a> <a id="7100" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="7110" class="Symbol">=</a> <a id="7112" href="Function.Bundles.html#5431" class="Field">G.to</a> <a id="7117" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7119" href="Function.Bundles.html#5431" class="Function">F.to</a>
    <a id="7128" class="Symbol">;</a> <a id="7130" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="7140" class="Symbol">=</a> <a id="7142" href="Function.Bundles.html#5455" class="Function">F.from</a> <a id="7149" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7151" href="Function.Bundles.html#5455" class="Field">G.from</a>
    <a id="7162" class="Symbol">;</a> <a id="7164" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="7174" class="Symbol">=</a> <a id="7176" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7189" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7190" class="Symbol">)</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7195" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7196" class="Symbol">)</a> <a id="7198" class="Symbol">(</a><a id="7199" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7201" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7202" class="Symbol">)</a> <a id="7204" href="Function.Bundles.html#5479" class="Function">F.to-cong</a> <a id="7214" href="Function.Bundles.html#5479" class="Field">G.to-cong</a>
    <a id="7228" class="Symbol">;</a> <a id="7230" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7255" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7256" class="Symbol">)</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7261" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7262" class="Symbol">)</a> <a id="7264" class="Symbol">(</a><a id="7265" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7267" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7268" class="Symbol">)</a> <a id="7270" href="Function.Bundles.html#5520" class="Field">G.from-cong</a> <a id="7282" href="Function.Bundles.html#5520" class="Function">F.from-cong</a>
    <a id="7298" class="Symbol">;</a> <a id="7300" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="7310" class="Symbol">=</a> <a id="7312" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a>  <a id="7322" class="Symbol">(</a><a id="7323" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7325" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7331" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7332" class="Symbol">)</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7337" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Function.Bundles.html#5563" class="Function">F.inverseˡ</a> <a id="7351" href="Function.Bundles.html#5563" class="Field">G.inverseˡ</a>
    <a id="7366" class="Symbol">}</a> <a id="7368" class="Keyword">where</a> <a id="7374" class="Keyword">module</a> <a id="7381" href="Function.Construct.Composition.html#7381" class="Module">F</a> <a id="7383" class="Symbol">=</a> <a id="7385" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="7397" href="Function.Construct.Composition.html#7073" class="Bound">invˡ₁</a><a id="7402" class="Symbol">;</a> <a id="7404" class="Keyword">module</a> <a id="7411" href="Function.Construct.Composition.html#7411" class="Module">G</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="7427" href="Function.Construct.Composition.html#7079" class="Bound">invˡ₂</a>

  <a id="7436" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a> <a id="7449" class="Symbol">:</a> <a id="7451" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7464" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7466" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7468" class="Symbol">→</a> <a id="7470" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7483" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7485" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7487" class="Symbol">→</a> <a id="7489" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7502" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7504" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7508" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a> <a id="7521" href="Function.Construct.Composition.html#7521" class="Bound">invʳ₁</a> <a id="7527" href="Function.Construct.Composition.html#7527" class="Bound">invʳ₂</a> <a id="7533" class="Symbol">=</a> <a id="7535" class="Keyword">record</a>
    <a id="7546" class="Symbol">{</a> <a id="7548" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="7558" class="Symbol">=</a> <a id="7560" href="Function.Bundles.html#6566" class="Field">G.to</a> <a id="7565" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7567" href="Function.Bundles.html#6566" class="Function">F.to</a>
    <a id="7576" class="Symbol">;</a> <a id="7578" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="7588" class="Symbol">=</a> <a id="7590" href="Function.Bundles.html#6590" class="Function">F.from</a> <a id="7597" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7599" href="Function.Bundles.html#6590" class="Field">G.from</a>
    <a id="7610" class="Symbol">;</a> <a id="7612" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="7622" class="Symbol">=</a> <a id="7624" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7634" class="Symbol">(</a><a id="7635" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7637" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">(</a><a id="7641" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7643" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7644" class="Symbol">)</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7649" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7650" class="Symbol">)</a> <a id="7652" href="Function.Bundles.html#6614" class="Function">F.to-cong</a> <a id="7662" href="Function.Bundles.html#6614" class="Field">G.to-cong</a>
    <a id="7676" class="Symbol">;</a> <a id="7678" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="7688" class="Symbol">=</a> <a id="7690" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7703" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7704" class="Symbol">)</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7709" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7710" class="Symbol">)</a> <a id="7712" class="Symbol">(</a><a id="7713" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7715" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7716" class="Symbol">)</a> <a id="7718" href="Function.Bundles.html#6655" class="Field">G.from-cong</a> <a id="7730" href="Function.Bundles.html#6655" class="Function">F.from-cong</a>
    <a id="7746" class="Symbol">;</a> <a id="7748" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="7758" class="Symbol">=</a> <a id="7760" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a>  <a id="7770" class="Symbol">(</a><a id="7771" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7773" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7774" class="Symbol">)</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7779" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7780" class="Symbol">)</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7785" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7786" class="Symbol">)</a> <a id="7788" href="Function.Bundles.html#6700" class="Function">F.inverseʳ</a> <a id="7799" href="Function.Bundles.html#6700" class="Field">G.inverseʳ</a>
    <a id="7814" class="Symbol">}</a> <a id="7816" class="Keyword">where</a> <a id="7822" class="Keyword">module</a> <a id="7829" href="Function.Construct.Composition.html#7829" class="Module">F</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="7846" href="Function.Construct.Composition.html#7521" class="Bound">invʳ₁</a><a id="7851" class="Symbol">;</a> <a id="7853" class="Keyword">module</a> <a id="7860" href="Function.Construct.Composition.html#7860" class="Module">G</a> <a id="7862" class="Symbol">=</a> <a id="7864" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="7877" href="Function.Construct.Composition.html#7527" class="Bound">invʳ₂</a>

  <a id="7886" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7904" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7906" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7908" class="Symbol">→</a> <a id="7910" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7918" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7920" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7922" class="Symbol">→</a> <a id="7924" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7932" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7934" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7938" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="7946" href="Function.Construct.Composition.html#7946" class="Bound">inv₁</a> <a id="7951" href="Function.Construct.Composition.html#7951" class="Bound">inv₂</a> <a id="7956" class="Symbol">=</a> <a id="7958" class="Keyword">record</a>
    <a id="7969" class="Symbol">{</a> <a id="7971" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="7981" class="Symbol">=</a> <a id="7983" href="Function.Bundles.html#7392" class="Field">G.to</a> <a id="7988" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7990" href="Function.Bundles.html#7392" class="Function">F.to</a>
    <a id="7999" class="Symbol">;</a> <a id="8001" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="8011" class="Symbol">=</a> <a id="8013" href="Function.Bundles.html#7416" class="Function">F.from</a> <a id="8020" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8022" href="Function.Bundles.html#7416" class="Field">G.from</a>
    <a id="8033" class="Symbol">;</a> <a id="8035" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="8045" class="Symbol">=</a> <a id="8047" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="8057" class="Symbol">(</a><a id="8058" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8060" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8066" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8067" class="Symbol">)</a> <a id="8069" class="Symbol">(</a><a id="8070" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8072" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8073" class="Symbol">)</a> <a id="8075" href="Function.Bundles.html#7440" class="Function">F.to-cong</a> <a id="8085" href="Function.Bundles.html#7440" class="Field">G.to-cong</a>
    <a id="8099" class="Symbol">;</a> <a id="8101" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="8111" class="Symbol">=</a> <a id="8113" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="8123" class="Symbol">(</a><a id="8124" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8126" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8127" class="Symbol">)</a> <a id="8129" class="Symbol">(</a><a id="8130" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8132" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8133" class="Symbol">)</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8138" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8139" class="Symbol">)</a> <a id="8141" href="Function.Bundles.html#7481" class="Field">G.from-cong</a> <a id="8153" href="Function.Bundles.html#7481" class="Function">F.from-cong</a>
    <a id="8169" class="Symbol">;</a> <a id="8171" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="8181" class="Symbol">=</a> <a id="8183" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a>  <a id="8193" class="Symbol">(</a><a id="8194" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8196" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8197" class="Symbol">)</a> <a id="8199" class="Symbol">(</a><a id="8200" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8202" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8203" class="Symbol">)</a> <a id="8205" class="Symbol">(</a><a id="8206" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8208" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8209" class="Symbol">)</a> <a id="8211" href="Function.Bundles.html#7524" class="Function">F.inverse</a> <a id="8221" href="Function.Bundles.html#7524" class="Field">G.inverse</a>
    <a id="8235" class="Symbol">}</a> <a id="8237" class="Keyword">where</a> <a id="8243" class="Keyword">module</a> <a id="8250" href="Function.Construct.Composition.html#8250" class="Module">F</a> <a id="8252" class="Symbol">=</a> <a id="8254" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="8262" href="Function.Construct.Composition.html#7946" class="Bound">inv₁</a><a id="8266" class="Symbol">;</a> <a id="8268" class="Keyword">module</a> <a id="8275" href="Function.Construct.Composition.html#8275" class="Module">G</a> <a id="8277" class="Symbol">=</a> <a id="8279" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="8287" href="Function.Construct.Composition.html#7951" class="Bound">inv₂</a>

<a id="8293" class="Comment">------------------------------------------------------------------------</a>
<a id="8366" class="Comment">-- Propositional bundles</a>

<a id="8392" class="Comment">-- Notice the flipped order of the arguments to mirror composition.</a>

<a id="8461" class="Keyword">infix</a> <a id="8467" class="Number">8</a> <a id="8469" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8475" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8481" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8487" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8493" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8499" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8505" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a> <a id="8511" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a>

<a id="_⟶-∘_"></a><a id="8518" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8524" class="Symbol">:</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8529" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8531" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="8532" class="Symbol">)</a> <a id="8534" class="Symbol">→</a> <a id="8536" class="Symbol">(</a><a id="8537" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8539" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8541" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="8542" class="Symbol">)</a> <a id="8544" class="Symbol">→</a> <a id="8546" class="Symbol">(</a><a id="8547" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8549" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8551" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="8552" class="Symbol">)</a>
<a id="8554" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="Function.Base.html#1657" class="Function">flip</a> <a id="8567" href="Function.Construct.Composition.html#5447" class="Function">function</a>

<a id="_↣-∘_"></a><a id="8577" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8583" class="Symbol">:</a> <a id="8585" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8587" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8589" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8591" class="Symbol">→</a> <a id="8593" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8595" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8597" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8603" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8605" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8607" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8613" class="Symbol">=</a> <a id="8615" href="Function.Base.html#1657" class="Function">flip</a> <a id="8620" href="Function.Construct.Composition.html#5645" class="Function">injection</a>

<a id="_↠-∘_"></a><a id="8631" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8637" class="Symbol">:</a> <a id="8639" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8641" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8643" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8645" class="Symbol">→</a> <a id="8647" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8649" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8651" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8653" class="Symbol">→</a> <a id="8655" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8657" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8659" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8661" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Function.Base.html#1657" class="Function">flip</a> <a id="8674" href="Function.Construct.Composition.html#5962" class="Function">surjection</a>

<a id="_⤖-∘_"></a><a id="8686" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8696" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8698" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8700" class="Symbol">→</a> <a id="8702" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8704" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8706" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8708" class="Symbol">→</a> <a id="8710" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8712" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8714" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8716" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8722" class="Symbol">=</a> <a id="8724" href="Function.Base.html#1657" class="Function">flip</a> <a id="8729" href="Function.Construct.Composition.html#6297" class="Function">bijection</a>

<a id="_⇔-∘_"></a><a id="8740" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8746" class="Symbol">:</a> <a id="8748" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8750" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8752" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8754" class="Symbol">→</a> <a id="8756" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8758" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8760" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8762" class="Symbol">→</a> <a id="8764" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8766" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8768" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8770" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="Function.Base.html#1657" class="Function">flip</a> <a id="8783" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a>

<a id="_↩-∘_"></a><a id="8796" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8802" class="Symbol">:</a> <a id="8804" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8806" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8808" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8810" class="Symbol">→</a> <a id="8812" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8814" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8816" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8818" class="Symbol">→</a> <a id="8820" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8822" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8824" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8826" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="Function.Base.html#1657" class="Function">flip</a> <a id="8839" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a>

<a id="_↪-∘_"></a><a id="8852" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a>  <a id="8859" class="Symbol">:</a> <a id="8861" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8863" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8865" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8867" class="Symbol">→</a> <a id="8869" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8871" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8873" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8875" class="Symbol">→</a> <a id="8877" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8879" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8881" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8883" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a> <a id="8889" class="Symbol">=</a> <a id="8891" href="Function.Base.html#1657" class="Function">flip</a> <a id="8896" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a>

<a id="_↔-∘_"></a><a id="8910" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a> <a id="8916" class="Symbol">:</a> <a id="8918" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8920" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8922" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8924" class="Symbol">→</a> <a id="8926" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8928" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8930" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8932" class="Symbol">→</a> <a id="8934" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8936" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8938" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8940" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a> <a id="8946" class="Symbol">=</a> <a id="8948" href="Function.Base.html#1657" class="Function">flip</a> <a id="8953" href="Function.Construct.Composition.html#7886" class="Function">inverse</a>


<a id="8963" class="Comment">------------------------------------------------------------------------</a>
<a id="9036" class="Comment">-- DEPRECATED NAMES</a>
<a id="9056" class="Comment">------------------------------------------------------------------------</a>
<a id="9129" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9200" class="Comment">-- not guaranteed.</a>

<a id="9220" class="Comment">-- Version v2.0</a>

<a id="9237" class="Keyword">infix</a> <a id="9243" class="Number">8</a> <a id="9245" href="Function.Construct.Composition.html#9294" class="Function Operator">_∘-⟶_</a> <a id="9251" href="Function.Construct.Composition.html#9407" class="Function Operator">_∘-↣_</a> <a id="9257" href="Function.Construct.Composition.html#9520" class="Function Operator">_∘-↠_</a> <a id="9263" href="Function.Construct.Composition.html#9633" class="Function Operator">_∘-⤖_</a> <a id="9269" href="Function.Construct.Composition.html#9746" class="Function Operator">_∘-⇔_</a> <a id="9275" href="Function.Construct.Composition.html#9859" class="Function Operator">_∘-↩_</a> <a id="9281" href="Function.Construct.Composition.html#9972" class="Function Operator">_∘-↪_</a> <a id="9287" href="Function.Construct.Composition.html#10085" class="Function Operator">_∘-↔_</a>

<a id="_∘-⟶_"></a><a id="9294" href="Function.Construct.Composition.html#9294" class="Function Operator">_∘-⟶_</a> <a id="9300" class="Symbol">=</a> <a id="9302" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a>
<a id="9308" class="Symbol">{-#</a> <a id="9312" class="Keyword">WARNING_ON_USAGE</a> <a id="9329" class="Pragma">_∘-⟶_</a>
<a id="9335" class="String">&quot;Warning: _∘-⟶_ was deprecated in v2.0.
Please use _⟶-∘_ instead.&quot;</a>
<a id="9402" class="Symbol">#-}</a>

<a id="_∘-↣_"></a><a id="9407" href="Function.Construct.Composition.html#9407" class="Function Operator">_∘-↣_</a> <a id="9413" class="Symbol">=</a> <a id="9415" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a>
<a id="9421" class="Symbol">{-#</a> <a id="9425" class="Keyword">WARNING_ON_USAGE</a> <a id="9442" class="Pragma">_∘-↣_</a>
<a id="9448" class="String">&quot;Warning: _∘-↣_ was deprecated in v2.0.
Please use _↣-∘_ instead.&quot;</a>
<a id="9515" class="Symbol">#-}</a>

<a id="_∘-↠_"></a><a id="9520" href="Function.Construct.Composition.html#9520" class="Function Operator">_∘-↠_</a> <a id="9526" class="Symbol">=</a> <a id="9528" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a>
<a id="9534" class="Symbol">{-#</a> <a id="9538" class="Keyword">WARNING_ON_USAGE</a> <a id="9555" class="Pragma">_∘-↠_</a>
<a id="9561" class="String">&quot;Warning: _∘-↠_ was deprecated in v2.0.
Please use _↠-∘_ instead.&quot;</a>
<a id="9628" class="Symbol">#-}</a>

<a id="_∘-⤖_"></a><a id="9633" href="Function.Construct.Composition.html#9633" class="Function Operator">_∘-⤖_</a> <a id="9639" class="Symbol">=</a> <a id="9641" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a>
<a id="9647" class="Symbol">{-#</a> <a id="9651" class="Keyword">WARNING_ON_USAGE</a> <a id="9668" class="Pragma">_∘-⤖_</a>
<a id="9674" class="String">&quot;Warning: _∘-⤖_ was deprecated in v2.0.
Please use _⤖-∘_ instead.&quot;</a>
<a id="9741" class="Symbol">#-}</a>

<a id="_∘-⇔_"></a><a id="9746" href="Function.Construct.Composition.html#9746" class="Function Operator">_∘-⇔_</a> <a id="9752" class="Symbol">=</a> <a id="9754" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a>
<a id="9760" class="Symbol">{-#</a> <a id="9764" class="Keyword">WARNING_ON_USAGE</a> <a id="9781" class="Pragma">_∘-⇔_</a>
<a id="9787" class="String">&quot;Warning: _∘-⇔_ was deprecated in v2.0.
Please use _⇔-∘_ instead.&quot;</a>
<a id="9854" class="Symbol">#-}</a>

<a id="_∘-↩_"></a><a id="9859" href="Function.Construct.Composition.html#9859" class="Function Operator">_∘-↩_</a> <a id="9865" class="Symbol">=</a> <a id="9867" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a>
<a id="9873" class="Symbol">{-#</a> <a id="9877" class="Keyword">WARNING_ON_USAGE</a> <a id="9894" class="Pragma">_∘-↩_</a>
<a id="9900" class="String">&quot;Warning: _∘-↩_ was deprecated in v2.0.
Please use _↩-∘_ instead.&quot;</a>
<a id="9967" class="Symbol">#-}</a>

<a id="_∘-↪_"></a><a id="9972" href="Function.Construct.Composition.html#9972" class="Function Operator">_∘-↪_</a> <a id="9978" class="Symbol">=</a> <a id="9980" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a>
<a id="9986" class="Symbol">{-#</a> <a id="9990" class="Keyword">WARNING_ON_USAGE</a> <a id="10007" class="Pragma">_∘-↪_</a>
<a id="10013" class="String">&quot;Warning: _∘-↪_ was deprecated in v2.0.
Please use _↪-∘_ instead.&quot;</a>
<a id="10080" class="Symbol">#-}</a>

<a id="_∘-↔_"></a><a id="10085" href="Function.Construct.Composition.html#10085" class="Function Operator">_∘-↔_</a> <a id="10091" class="Symbol">=</a> <a id="10093" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a>
<a id="10099" class="Symbol">{-#</a> <a id="10103" class="Keyword">WARNING_ON_USAGE</a> <a id="10120" class="Pragma">_∘-↔_</a>
<a id="10126" class="String">&quot;Warning: _∘-↔_ was deprecated in v2.0.
Please use _↔-∘_ instead.&quot;</a>
<a id="10193" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Function.Construct.Identity.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Identity</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The identity function</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Function.Base.html" class="Module">Function.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Function.Base.html#704" class="Function">id</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="400" class="Keyword">import</a> <a id="407" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="428" class="Symbol">as</a> <a id="431" class="Module">Definitions</a>
  <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="461" class="Symbol">;</a> <a id="463" href="Function.Definitions.html#842" class="Function">Injective</a><a id="472" class="Symbol">;</a> <a id="474" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="484" class="Symbol">;</a> <a id="486" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="505" class="Symbol">;</a> <a id="507" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a>
        <a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">import</a> <a id="543" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">Structures</a>
  <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="597" class="Symbol">;</a> <a id="599" href="Function.Structures.html#1479" class="Record">IsInjection</a><a id="610" class="Symbol">;</a> <a id="612" href="Function.Structures.html#1664" class="Record">IsSurjection</a><a id="624" class="Symbol">;</a> <a id="626" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="637" class="Symbol">;</a> <a id="639" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a>
        <a id="661" class="Symbol">;</a> <a id="663" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="677" class="Symbol">;</a> <a id="679" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Level.html" class="Module">Level</a> <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="720" class="Symbol">)</a>
<a id="722" class="Keyword">open</a> <a id="727" class="Keyword">import</a> <a id="734" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="755" class="Keyword">using</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="765" class="Symbol">)</a>
<a id="767" class="Keyword">open</a> <a id="772" class="Keyword">import</a> <a id="779" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="857" class="Symbol">as</a> <a id="860" class="Module">B</a> <a id="862" class="Keyword">hiding</a> <a id="869" class="Symbol">(</a><a id="870" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="883" class="Symbol">)</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="925" class="Keyword">using</a> <a id="931" class="Symbol">(</a><a id="932" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="941" class="Symbol">)</a>
<a id="943" class="Keyword">open</a> <a id="948" class="Keyword">import</a> <a id="955" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1008" class="Symbol">)</a>
<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1071" class="Keyword">using</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1084" class="Symbol">)</a>

<a id="1087" class="Keyword">private</a>
  <a id="1097" class="Keyword">variable</a>
    <a id="1110" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a> <a id="1112" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1126" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1128" class="Symbol">:</a> <a id="1130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1134" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a>

<a id="1137" class="Comment">------------------------------------------------------------------------</a>
<a id="1210" class="Comment">-- Properties</a>

<a id="1225" class="Keyword">module</a> <a id="1232" href="Function.Construct.Identity.html#1232" class="Module">_</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1245" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1247" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Keyword">where</a>

  <a id="1259" class="Keyword">open</a> <a id="1264" href="Function.Definitions.html" class="Module">Definitions</a>

  <a id="1279" href="Function.Construct.Identity.html#1279" class="Function">congruent</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1301" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1305" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1309" href="Function.Base.html#704" class="Function">id</a>
  <a id="1314" href="Function.Construct.Identity.html#1279" class="Function">congruent</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="Function.Base.html#704" class="Function">id</a>

  <a id="1332" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1354" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1358" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1362" href="Function.Base.html#704" class="Function">id</a>
  <a id="1367" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Function.Base.html#704" class="Function">id</a>

  <a id="1385" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1409" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1413" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1417" href="Function.Base.html#704" class="Function">id</a>
  <a id="1422" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="1433" href="Function.Construct.Identity.html#1433" class="Bound">x</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Function.Construct.Identity.html#1433" class="Bound">x</a> <a id="1439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1441" href="Function.Base.html#704" class="Function">id</a>

  <a id="1447" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1469" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1473" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1477" href="Function.Base.html#704" class="Function">id</a>
  <a id="1482" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="1492" class="Symbol">=</a> <a id="1494" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1506" href="Function.Construct.Identity.html#1385" class="Function">surjective</a>

  <a id="1520" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1540" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1544" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1548" href="Function.Base.html#704" class="Function">id</a> <a id="1551" href="Function.Base.html#704" class="Function">id</a>
  <a id="1556" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1565" class="Symbol">=</a> <a id="1567" href="Function.Base.html#704" class="Function">id</a>

  <a id="1573" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1593" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1597" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1601" href="Function.Base.html#704" class="Function">id</a> <a id="1604" href="Function.Base.html#704" class="Function">id</a>
  <a id="1609" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Function.Base.html#704" class="Function">id</a>

  <a id="1626" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="1635" class="Symbol">:</a> <a id="1637" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1646" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1650" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1654" href="Function.Base.html#704" class="Function">id</a> <a id="1657" href="Function.Base.html#704" class="Function">id</a>
  <a id="1662" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1684" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a>

<a id="1694" class="Comment">------------------------------------------------------------------------</a>
<a id="1767" class="Comment">-- Structures</a>

<a id="1782" class="Keyword">module</a> <a id="1789" href="Function.Construct.Identity.html#1789" class="Module">_</a> <a id="1791" class="Symbol">{</a><a id="1792" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1802" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1804" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Relation.Binary.Structures.html#1595" class="Record">B.IsEquivalence</a> <a id="1831" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a><a id="1834" class="Symbol">)</a> <a id="1836" class="Keyword">where</a>

  <a id="1845" class="Keyword">open</a> <a id="1850" href="Function.Structures.html" class="Module">Structures</a> <a id="1861" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a> <a id="1865" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
  <a id="1871" class="Keyword">open</a> <a id="1876" href="Relation.Binary.Structures.html#1595" class="Module">B.IsEquivalence</a> <a id="1892" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>

  <a id="1900" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1926" href="Function.Base.html#704" class="Function">id</a>
  <a id="1931" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a> <a id="1943" class="Symbol">=</a> <a id="1945" class="Keyword">record</a>
    <a id="1956" class="Symbol">{</a> <a id="1958" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1973" class="Symbol">=</a> <a id="1975" href="Function.Base.html#704" class="Function">id</a>
    <a id="1982" class="Symbol">;</a> <a id="1984" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>
    <a id="2010" class="Symbol">;</a> <a id="2012" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>
    <a id="2038" class="Symbol">}</a>

  <a id="2043" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2069" href="Function.Base.html#704" class="Function">id</a>
  <a id="2074" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a> <a id="2086" class="Symbol">=</a> <a id="2088" class="Keyword">record</a>
    <a id="2099" class="Symbol">{</a> <a id="2101" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2113" class="Symbol">=</a> <a id="2115" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2131" class="Symbol">;</a> <a id="2133" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2145" class="Symbol">=</a> <a id="2147" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="2157" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2165" class="Symbol">}</a>

  <a id="2170" href="Function.Construct.Identity.html#2170" class="Function">isSurjection</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2198" href="Function.Base.html#704" class="Function">id</a>
  <a id="2203" href="Function.Construct.Identity.html#2170" class="Function">isSurjection</a> <a id="2216" class="Symbol">=</a> <a id="2218" class="Keyword">record</a>
    <a id="2229" class="Symbol">{</a> <a id="2231" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2261" class="Symbol">;</a> <a id="2263" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2275" class="Symbol">=</a> <a id="2277" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="2288" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2296" class="Symbol">}</a>

  <a id="2301" href="Function.Construct.Identity.html#2301" class="Function">isBijection</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2327" href="Function.Base.html#704" class="Function">id</a>
  <a id="2332" href="Function.Construct.Identity.html#2301" class="Function">isBijection</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">record</a>
    <a id="2357" class="Symbol">{</a> <a id="2359" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a>
    <a id="2389" class="Symbol">;</a> <a id="2391" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2403" class="Symbol">=</a> <a id="2405" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="2416" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2424" class="Symbol">}</a>

  <a id="2429" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2459" href="Function.Base.html#704" class="Function">id</a> <a id="2462" href="Function.Base.html#704" class="Function">id</a>
  <a id="2467" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a> <a id="2481" class="Symbol">=</a> <a id="2483" class="Keyword">record</a>
    <a id="2494" class="Symbol">{</a> <a id="2496" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2526" class="Symbol">;</a> <a id="2528" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="2540" class="Symbol">=</a> <a id="2542" href="Function.Base.html#704" class="Function">id</a>
    <a id="2549" class="Symbol">;</a> <a id="2551" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="2563" class="Symbol">=</a> <a id="2565" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="2574" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2582" class="Symbol">}</a>

  <a id="2587" href="Function.Construct.Identity.html#2587" class="Function">isRightInverse</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="2619" href="Function.Base.html#704" class="Function">id</a> <a id="2622" href="Function.Base.html#704" class="Function">id</a>
  <a id="2627" href="Function.Construct.Identity.html#2587" class="Function">isRightInverse</a> <a id="2642" class="Symbol">=</a> <a id="2644" class="Keyword">record</a>
    <a id="2655" class="Symbol">{</a> <a id="2657" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2687" class="Symbol">;</a> <a id="2689" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="2701" class="Symbol">=</a> <a id="2703" href="Function.Base.html#704" class="Function">id</a>
    <a id="2710" class="Symbol">;</a> <a id="2712" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="2724" class="Symbol">=</a> <a id="2726" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="2735" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2743" class="Symbol">}</a>

  <a id="2748" href="Function.Construct.Identity.html#2748" class="Function">isInverse</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="2770" href="Function.Base.html#704" class="Function">id</a> <a id="2773" href="Function.Base.html#704" class="Function">id</a>
  <a id="2778" href="Function.Construct.Identity.html#2748" class="Function">isInverse</a> <a id="2788" class="Symbol">=</a> <a id="2790" class="Keyword">record</a>
    <a id="2801" class="Symbol">{</a> <a id="2803" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a>
    <a id="2837" class="Symbol">;</a> <a id="2839" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="2853" class="Symbol">=</a> <a id="2855" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="2864" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2872" class="Symbol">}</a>

<a id="2875" class="Comment">------------------------------------------------------------------------</a>
<a id="2948" class="Comment">-- Setoid bundles</a>

<a id="2967" class="Keyword">module</a> <a id="2974" href="Function.Construct.Identity.html#2974" class="Module">_</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2988" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a> <a id="2990" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Keyword">where</a>

  <a id="3002" class="Keyword">open</a> <a id="3007" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3014" href="Function.Construct.Identity.html#2977" class="Bound">S</a>

  <a id="3019" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="3028" class="Symbol">:</a> <a id="3030" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="3035" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3037" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3041" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="3050" class="Symbol">=</a> <a id="3052" class="Keyword">record</a>
    <a id="3063" class="Symbol">{</a> <a id="3065" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="3070" class="Symbol">=</a> <a id="3072" href="Function.Base.html#704" class="Function">id</a>
    <a id="3079" class="Symbol">;</a> <a id="3081" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Function.Base.html#704" class="Function">id</a>
    <a id="3095" class="Symbol">}</a>

  <a id="3100" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="3110" class="Symbol">:</a> <a id="3112" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3122" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3124" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3128" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="3138" class="Symbol">=</a> <a id="3140" class="Keyword">record</a>
    <a id="3151" class="Symbol">{</a> <a id="3153" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="3163" class="Symbol">=</a> <a id="3165" href="Function.Base.html#704" class="Function">id</a>
    <a id="3172" class="Symbol">;</a> <a id="3174" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3184" class="Symbol">=</a> <a id="3186" href="Function.Base.html#704" class="Function">id</a>
    <a id="3193" class="Symbol">;</a> <a id="3195" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="3217" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3225" class="Symbol">}</a>

  <a id="3230" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="3241" class="Symbol">:</a> <a id="3243" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3254" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3256" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3260" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="3271" class="Symbol">=</a> <a id="3273" class="Keyword">record</a>
    <a id="3284" class="Symbol">{</a> <a id="3286" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="3297" class="Symbol">=</a> <a id="3299" href="Function.Base.html#704" class="Function">id</a>
    <a id="3306" class="Symbol">;</a> <a id="3308" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="3319" class="Symbol">=</a> <a id="3321" href="Function.Base.html#704" class="Function">id</a>
    <a id="3328" class="Symbol">;</a> <a id="3330" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="3354" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3362" class="Symbol">}</a>

  <a id="3367" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3389" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3391" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3395" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Keyword">record</a>
    <a id="3418" class="Symbol">{</a> <a id="3420" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="3430" class="Symbol">=</a> <a id="3432" href="Function.Base.html#704" class="Function">id</a>
    <a id="3439" class="Symbol">;</a> <a id="3441" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="3451" class="Symbol">=</a> <a id="3453" href="Function.Base.html#704" class="Function">id</a>
    <a id="3460" class="Symbol">;</a> <a id="3462" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="3484" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3492" class="Symbol">}</a>

  <a id="3497" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3523" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3525" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3529" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="3541" class="Symbol">=</a> <a id="3543" class="Keyword">record</a>
    <a id="3554" class="Symbol">{</a> <a id="3556" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3566" class="Symbol">=</a> <a id="3568" href="Function.Base.html#704" class="Function">id</a>
    <a id="3575" class="Symbol">;</a> <a id="3577" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3587" class="Symbol">=</a> <a id="3589" href="Function.Base.html#704" class="Function">id</a>
    <a id="3596" class="Symbol">;</a> <a id="3598" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3608" class="Symbol">=</a> <a id="3610" href="Function.Base.html#704" class="Function">id</a>
    <a id="3617" class="Symbol">;</a> <a id="3619" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Function.Base.html#704" class="Function">id</a>
    <a id="3638" class="Symbol">}</a>

  <a id="3643" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3669" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3671" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3675" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="3687" class="Symbol">=</a> <a id="3689" class="Keyword">record</a>
    <a id="3700" class="Symbol">{</a> <a id="3702" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="3712" class="Symbol">=</a> <a id="3714" href="Function.Base.html#704" class="Function">id</a>
    <a id="3721" class="Symbol">;</a> <a id="3723" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="3733" class="Symbol">=</a> <a id="3735" href="Function.Base.html#704" class="Function">id</a>
    <a id="3742" class="Symbol">;</a> <a id="3744" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="3754" class="Symbol">=</a> <a id="3756" href="Function.Base.html#704" class="Function">id</a>
    <a id="3763" class="Symbol">;</a> <a id="3765" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Function.Base.html#704" class="Function">id</a>
    <a id="3784" class="Symbol">;</a> <a id="3786" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="3796" class="Symbol">=</a> <a id="3798" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="3807" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3815" class="Symbol">}</a>

  <a id="3820" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3848" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3850" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3854" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="3867" class="Symbol">=</a> <a id="3869" class="Keyword">record</a>
    <a id="3880" class="Symbol">{</a> <a id="3882" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="3892" class="Symbol">=</a> <a id="3894" href="Function.Base.html#704" class="Function">id</a>
    <a id="3901" class="Symbol">;</a> <a id="3903" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="3913" class="Symbol">=</a> <a id="3915" href="Function.Base.html#704" class="Function">id</a>
    <a id="3922" class="Symbol">;</a> <a id="3924" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="3934" class="Symbol">=</a> <a id="3936" href="Function.Base.html#704" class="Function">id</a>
    <a id="3943" class="Symbol">;</a> <a id="3945" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Function.Base.html#704" class="Function">id</a>
    <a id="3964" class="Symbol">;</a> <a id="3966" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="3976" class="Symbol">=</a> <a id="3978" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="3987" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3995" class="Symbol">}</a>

  <a id="4000" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4018" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="4020" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="4024" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4032" class="Symbol">=</a> <a id="4034" class="Keyword">record</a>
    <a id="4045" class="Symbol">{</a> <a id="4047" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="4057" class="Symbol">=</a> <a id="4059" href="Function.Base.html#704" class="Function">id</a>
    <a id="4066" class="Symbol">;</a> <a id="4068" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="4078" class="Symbol">=</a> <a id="4080" href="Function.Base.html#704" class="Function">id</a>
    <a id="4087" class="Symbol">;</a> <a id="4089" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="4099" class="Symbol">=</a> <a id="4101" href="Function.Base.html#704" class="Function">id</a>
    <a id="4108" class="Symbol">;</a> <a id="4110" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="Function.Base.html#704" class="Function">id</a>
    <a id="4129" class="Symbol">;</a> <a id="4131" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="4141" class="Symbol">=</a> <a id="4143" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="4152" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="4160" class="Symbol">}</a>

<a id="4163" class="Comment">------------------------------------------------------------------------</a>
<a id="4236" class="Comment">-- Propositional bundles</a>

<a id="4262" class="Keyword">module</a> <a id="4269" href="Function.Construct.Identity.html#4269" class="Module">_</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4274" class="Symbol">:</a> <a id="4276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4280" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Keyword">where</a>

  <a id="4292" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a> <a id="4297" class="Symbol">:</a> <a id="4299" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4301" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="4303" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4307" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a> <a id="4312" class="Symbol">=</a> <a id="4314" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4331" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4332" class="Symbol">)</a>

  <a id="4337" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4346" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="4348" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4352" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a> <a id="4357" class="Symbol">=</a> <a id="4359" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4377" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4378" class="Symbol">)</a>

  <a id="4383" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a> <a id="4388" class="Symbol">:</a> <a id="4390" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4392" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="4394" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4398" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a> <a id="4403" class="Symbol">=</a> <a id="4405" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4424" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4425" class="Symbol">)</a>

  <a id="4430" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a> <a id="4435" class="Symbol">:</a> <a id="4437" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4439" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="4441" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4445" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a> <a id="4450" class="Symbol">=</a> <a id="4452" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4470" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4471" class="Symbol">)</a>

  <a id="4476" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4485" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="4487" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4491" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4518" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4519" class="Symbol">)</a>

  <a id="4524" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a> <a id="4529" class="Symbol">:</a> <a id="4531" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4533" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="4535" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4539" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a> <a id="4544" class="Symbol">=</a> <a id="4546" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4566" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4567" class="Symbol">)</a>

  <a id="4572" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a> <a id="4577" class="Symbol">:</a> <a id="4579" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4581" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="4583" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4587" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a> <a id="4592" class="Symbol">=</a> <a id="4594" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4615" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4616" class="Symbol">)</a>

  <a id="4621" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4630" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4632" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4636" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="4641" class="Symbol">=</a> <a id="4643" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4659" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4660" class="Symbol">)</a>


<a id="4664" class="Comment">------------------------------------------------------------------------</a>
<a id="4737" class="Comment">-- DEPRECATED NAMES</a>
<a id="4757" class="Comment">------------------------------------------------------------------------</a>
<a id="4830" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4901" class="Comment">-- not guaranteed.</a>

<a id="4921" class="Comment">-- Version v2.0</a>

<a id="id-⟶"></a><a id="4938" href="Function.Construct.Identity.html#4938" class="Function">id-⟶</a> <a id="4943" class="Symbol">=</a> <a id="4945" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a>
<a id="4950" class="Symbol">{-#</a> <a id="4954" class="Keyword">WARNING_ON_USAGE</a> <a id="4971" class="Pragma">id-⟶</a>
<a id="4976" class="String">&quot;Warning: id-⟶ was deprecated in v2.0.
Please use ⟶-id instead.&quot;</a>
<a id="5041" class="Symbol">#-}</a>

<a id="id-↣"></a><a id="5046" href="Function.Construct.Identity.html#5046" class="Function">id-↣</a> <a id="5051" class="Symbol">=</a> <a id="5053" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a>
<a id="5058" class="Symbol">{-#</a> <a id="5062" class="Keyword">WARNING_ON_USAGE</a> <a id="5079" class="Pragma">id-↣</a>
<a id="5084" class="String">&quot;Warning: id-↣ was deprecated in v2.0.
Please use ↣-id instead.&quot;</a>
<a id="5149" class="Symbol">#-}</a>

<a id="id-↠"></a><a id="5154" href="Function.Construct.Identity.html#5154" class="Function">id-↠</a> <a id="5159" class="Symbol">=</a> <a id="5161" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a>
<a id="5166" class="Symbol">{-#</a> <a id="5170" class="Keyword">WARNING_ON_USAGE</a> <a id="5187" class="Pragma">id-↠</a>
<a id="5192" class="String">&quot;Warning: id-↠ was deprecated in v2.0.
Please use ↠-id instead.&quot;</a>
<a id="5257" class="Symbol">#-}</a>

<a id="id-⤖"></a><a id="5262" href="Function.Construct.Identity.html#5262" class="Function">id-⤖</a> <a id="5267" class="Symbol">=</a> <a id="5269" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a>
<a id="5274" class="Symbol">{-#</a> <a id="5278" class="Keyword">WARNING_ON_USAGE</a> <a id="5295" class="Pragma">id-⤖</a>
<a id="5300" class="String">&quot;Warning: id-⤖ was deprecated in v2.0.
Please use ⤖-id instead.&quot;</a>
<a id="5365" class="Symbol">#-}</a>

<a id="id-⇔"></a><a id="5370" href="Function.Construct.Identity.html#5370" class="Function">id-⇔</a> <a id="5375" class="Symbol">=</a> <a id="5377" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a>
<a id="5382" class="Symbol">{-#</a> <a id="5386" class="Keyword">WARNING_ON_USAGE</a> <a id="5403" class="Pragma">id-⇔</a>
<a id="5408" class="String">&quot;Warning: id-⇔ was deprecated in v2.0.
Please use ⇔-id instead.&quot;</a>
<a id="5473" class="Symbol">#-}</a>

<a id="id-↩"></a><a id="5478" href="Function.Construct.Identity.html#5478" class="Function">id-↩</a> <a id="5483" class="Symbol">=</a> <a id="5485" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a>
<a id="5490" class="Symbol">{-#</a> <a id="5494" class="Keyword">WARNING_ON_USAGE</a> <a id="5511" class="Pragma">id-↩</a>
<a id="5516" class="String">&quot;Warning: id-↩ was deprecated in v2.0.
Please use ↩-id instead.&quot;</a>
<a id="5581" class="Symbol">#-}</a>

<a id="id-↪"></a><a id="5586" href="Function.Construct.Identity.html#5586" class="Function">id-↪</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a>
<a id="5598" class="Symbol">{-#</a> <a id="5602" class="Keyword">WARNING_ON_USAGE</a> <a id="5619" class="Pragma">id-↪</a>
<a id="5624" class="String">&quot;Warning: id-↪ was deprecated in v2.0.
Please use ↪-id instead.&quot;</a>
<a id="5689" class="Symbol">#-}</a>

<a id="id-↔"></a><a id="5694" href="Function.Construct.Identity.html#5694" class="Function">id-↔</a> <a id="5699" class="Symbol">=</a> <a id="5701" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a>
<a id="5706" class="Symbol">{-#</a> <a id="5710" class="Keyword">WARNING_ON_USAGE</a> <a id="5727" class="Pragma">id-↔</a>
<a id="5732" class="String">&quot;Warning: id-↔ was deprecated in v2.0.
Please use ↔-id instead.&quot;</a>
<a id="5797" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Function.Construct.Symmetry.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Symmetry</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some functional properties are symmetric</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="351" class="Symbol">;</a> <a id="353" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="357" class="Symbol">;</a> <a id="359" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="364" class="Symbol">;</a> <a id="366" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Function.Base.html" class="Module">Function.Base</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="462" class="Symbol">;</a> <a id="464" href="Function.Definitions.html#842" class="Function">Injective</a><a id="473" class="Symbol">;</a> <a id="475" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="505" class="Symbol">;</a> <a id="507" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a>
        <a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Function.Structures.html" class="Module">Function.Structures</a>
  <a id="571" class="Keyword">using</a> <a id="577" class="Symbol">(</a><a id="578" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="589" class="Symbol">;</a> <a id="591" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="602" class="Symbol">;</a> <a id="604" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="618" class="Symbol">;</a> <a id="620" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a><a id="633" class="Symbol">;</a> <a id="635" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="706" class="Symbol">;</a> <a id="708" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="719" class="Symbol">;</a> <a id="721" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="733" class="Symbol">;</a> <a id="735" href="Function.Bundles.html#7338" class="Record">Inverse</a>
        <a id="751" class="Symbol">;</a> <a id="753" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="756" class="Symbol">;</a> <a id="758" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="761" class="Symbol">;</a> <a id="763" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a><a id="766" class="Symbol">;</a> <a id="768" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="771" class="Symbol">;</a> <a id="773" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="776" class="Symbol">)</a>
<a id="778" class="Keyword">open</a> <a id="783" class="Keyword">import</a> <a id="790" href="Level.html" class="Module">Level</a> <a id="796" class="Keyword">using</a> <a id="802" class="Symbol">(</a><a id="803" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="843" class="Keyword">using</a> <a id="849" class="Symbol">(</a><a id="850" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="853" class="Symbol">)</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="895" class="Keyword">using</a> <a id="901" class="Symbol">(</a><a id="902" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="911" class="Symbol">;</a> <a id="913" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="922" class="Symbol">;</a> <a id="924" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="934" class="Symbol">)</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="972" class="Keyword">using</a> <a id="978" class="Symbol">(</a><a id="979" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1042" class="Keyword">using</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1058" class="Symbol">)</a>
<a id="1060" class="Keyword">open</a> <a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1121" class="Keyword">using</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1134" class="Symbol">)</a>

<a id="1137" class="Keyword">private</a>
  <a id="1147" class="Keyword">variable</a>
    <a id="1160" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="1162" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="1164" href="Function.Construct.Symmetry.html#1164" class="Generalizable">c</a> <a id="1166" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a> <a id="1169" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a> <a id="1172" href="Function.Construct.Symmetry.html#1172" class="Generalizable">ℓ₃</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1187" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1189" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="1191" href="Function.Construct.Symmetry.html#1191" class="Generalizable">C</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1199" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a>

<a id="1202" class="Comment">------------------------------------------------------------------------</a>
<a id="1275" class="Comment">-- Properties</a>

<a id="1290" class="Keyword">module</a> <a id="1297" href="Function.Construct.Symmetry.html#1297" class="Module">_</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1309" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1311" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">{</a><a id="1316" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1325" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="1327" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="1329" class="Symbol">}</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1338" class="Symbol">→</a> <a id="1340" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="1341" class="Symbol">}</a>
         <a id="1352" class="Symbol">(</a><a id="1353" href="Function.Construct.Symmetry.html#1353" class="Bound">(</a><a id="1354" href="Function.Construct.Symmetry.html#1354" class="Bound">inj</a> <a id="1358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1360" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a><a id="1364" href="Function.Construct.Symmetry.html#1353" class="Bound">)</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1378" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1381" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1384" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a><a id="1385" class="Symbol">)</a>
         <a id="1396" class="Keyword">where</a>

  <a id="1405" class="Keyword">private</a>
    <a id="1417" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>      <a id="1426" class="Symbol">=</a> <a id="1428" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1434" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1436" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a>
    <a id="1445" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1454" class="Symbol">=</a> <a id="1456" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1464" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a>

  <a id="1472" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1494" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1509" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1525" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1528" class="Symbol">→</a>
              <a id="1544" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1554" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1557" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1560" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1574" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1577" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1580" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1586" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1596" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a> <a id="1601" href="Function.Construct.Symmetry.html#1601" class="Bound">sym</a> <a id="1605" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1611" href="Function.Construct.Symmetry.html#1611" class="Bound">cong</a> <a id="1616" href="Function.Construct.Symmetry.html#1616" class="Bound">gx≈gy</a> <a id="1622" class="Symbol">=</a>
    <a id="1628" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Function.Construct.Symmetry.html#1601" class="Bound">sym</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1656" class="Symbol">_</a> <a id="1658" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a><a id="1662" class="Symbol">))</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Function.Construct.Symmetry.html#1611" class="Bound">cong</a> <a id="1671" href="Function.Construct.Symmetry.html#1616" class="Bound">gx≈gy</a><a id="1676" class="Symbol">))</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1689" class="Symbol">_</a> <a id="1691" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a><a id="1695" class="Symbol">)</a>

  <a id="1700" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1723" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1739" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1755" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1758" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1761" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1767" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="1778" href="Function.Construct.Symmetry.html#1778" class="Bound">refl</a> <a id="1783" href="Function.Construct.Symmetry.html#1783" class="Bound">trans</a> <a id="1789" href="Function.Construct.Symmetry.html#1789" class="Bound">x</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1795" href="Function.Construct.Symmetry.html#1789" class="Bound">x</a> <a id="1797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1799" href="Function.Construct.Symmetry.html#1354" class="Bound">inj</a> <a id="1803" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1805" href="Function.Construct.Symmetry.html#1783" class="Bound">trans</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1821" class="Symbol">_</a> <a id="1823" href="Function.Construct.Symmetry.html#1778" class="Bound">refl</a><a id="1827" class="Symbol">)</a>

  <a id="1832" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1854" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1869" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1885" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1888" class="Symbol">→</a>
              <a id="1904" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1914" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1917" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1920" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1934" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1937" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1940" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1946" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="1956" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="1961" href="Function.Construct.Symmetry.html#1961" class="Bound">sym</a> <a id="1965" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a> <a id="1971" href="Function.Construct.Symmetry.html#1971" class="Bound">cong</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1988" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="1993" href="Function.Construct.Symmetry.html#1961" class="Bound">sym</a> <a id="1997" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a> <a id="2003" href="Function.Construct.Symmetry.html#1971" class="Bound">cong</a> <a id="2008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2010" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="2021" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="2026" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a>

<a id="2033" class="Keyword">module</a> <a id="2040" href="Function.Construct.Symmetry.html#2040" class="Module">_</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2052" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2054" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2068" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2070" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="2084" class="Symbol">}</a> <a id="2086" class="Symbol">{</a><a id="2087" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2095" class="Symbol">→</a> <a id="2097" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a><a id="2098" class="Symbol">}</a> <a id="2100" class="Keyword">where</a>

  <a id="2109" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="2118" class="Symbol">:</a> <a id="2120" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2129" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2132" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2135" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2137" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2152" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2155" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2158" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2162" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2166" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="2175" href="Function.Construct.Symmetry.html#2175" class="Bound">inv</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Function.Construct.Symmetry.html#2175" class="Bound">inv</a>

  <a id="2188" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2208" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2211" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2214" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2216" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2220" class="Symbol">→</a> <a id="2222" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2231" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2234" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2237" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2241" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2245" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="2254" href="Function.Construct.Symmetry.html#2254" class="Bound">inv</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Function.Construct.Symmetry.html#2254" class="Bound">inv</a>

  <a id="2267" href="Function.Construct.Symmetry.html#2267" class="Function">inverseᵇ</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2287" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2290" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2293" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2295" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2310" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2313" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2316" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2320" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2324" href="Function.Construct.Symmetry.html#2267" class="Function">inverseᵇ</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Function.Construct.Symmetry.html#2334" class="Bound">invˡ</a> <a id="2339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2341" href="Function.Construct.Symmetry.html#2341" class="Bound">invʳ</a><a id="2345" class="Symbol">)</a> <a id="2347" class="Symbol">=</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Function.Construct.Symmetry.html#2341" class="Bound">invʳ</a> <a id="2355" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2357" href="Function.Construct.Symmetry.html#2334" class="Bound">invˡ</a><a id="2361" class="Symbol">)</a>

<a id="2364" class="Comment">------------------------------------------------------------------------</a>
<a id="2437" class="Comment">-- Structures</a>

<a id="2452" class="Keyword">module</a> <a id="2459" href="Function.Construct.Symmetry.html#2459" class="Module">_</a> <a id="2461" class="Symbol">{</a><a id="2462" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2465" class="Symbol">:</a> <a id="2467" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2471" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2473" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="2475" class="Symbol">}</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2487" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2489" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="2491" class="Symbol">}</a>
         <a id="2502" class="Symbol">{</a><a id="2503" href="Function.Construct.Symmetry.html#2503" class="Bound">f</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2509" class="Symbol">→</a> <a id="2511" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="2512" class="Symbol">}</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Function.Construct.Symmetry.html#2515" class="Bound">isBij</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2535" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2538" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2541" href="Function.Construct.Symmetry.html#2503" class="Bound">f</a><a id="2542" class="Symbol">)</a>
         <a id="2553" class="Keyword">where</a>

  <a id="2562" class="Keyword">private</a>
    <a id="2574" class="Keyword">module</a> <a id="2581" href="Function.Construct.Symmetry.html#2581" class="Module">IB</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="2598" href="Function.Construct.Symmetry.html#2515" class="Bound">isBij</a>
    <a id="2608" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a>       <a id="2618" class="Symbol">=</a> <a id="2620" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2626" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2628" href="Function.Structures.html#2068" class="Field">IB.surjective</a>

  <a id="2645" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="2710" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="2771" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2795" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2798" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2801" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2819" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2822" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2825" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a>
  <a id="2831" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="2843" href="Function.Construct.Symmetry.html#2843" class="Bound">f⁻¹-cong</a> <a id="2852" class="Symbol">=</a> <a id="2854" class="Keyword">record</a>
    <a id="2865" class="Symbol">{</a> <a id="2867" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2879" class="Symbol">=</a> <a id="2881" class="Keyword">record</a>
      <a id="2894" class="Symbol">{</a> <a id="2896" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2908" class="Symbol">=</a> <a id="2910" class="Keyword">record</a>
        <a id="2925" class="Symbol">{</a> <a id="2927" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2942" class="Symbol">=</a> <a id="2944" href="Function.Construct.Symmetry.html#2843" class="Bound">f⁻¹-cong</a>
        <a id="2961" class="Symbol">;</a> <a id="2963" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2978" class="Symbol">=</a> <a id="2980" href="Relation.Binary.Bundles.html#1358" class="Function">IB.Eq₂.isEquivalence</a>
        <a id="3009" class="Symbol">;</a> <a id="3011" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="3026" class="Symbol">=</a> <a id="3028" href="Relation.Binary.Bundles.html#1358" class="Function">IB.Eq₁.isEquivalence</a>
        <a id="3057" class="Symbol">}</a>
      <a id="3065" class="Symbol">;</a> <a id="3067" href="Function.Structures.html#1579" class="Field">injective</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="3089" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3102" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="3114" href="Relation.Binary.Structures.html#1245" class="Function">IB.Eq₂.sym</a> <a id="3125" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a> <a id="3138" href="Function.Structures.html#1062" class="Function">IB.cong</a>
      <a id="3152" class="Symbol">}</a>
    <a id="3158" class="Symbol">;</a> <a id="3160" href="Function.Structures.html#2068" class="Field">surjective</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="3184" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3197" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="3209" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a>
    <a id="3226" class="Symbol">}</a>

<a id="3229" class="Keyword">module</a> <a id="3236" href="Function.Construct.Symmetry.html#3236" class="Module">_</a> <a id="3238" class="Symbol">{</a><a id="3239" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3248" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3250" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="3252" class="Symbol">}</a> <a id="3254" class="Symbol">{</a><a id="3255" href="Function.Construct.Symmetry.html#3255" class="Bound">f</a> <a id="3257" class="Symbol">:</a> <a id="3259" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3287" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3290" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3294" href="Function.Construct.Symmetry.html#3255" class="Bound">f</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Keyword">where</a>

  <a id="3306" class="Comment">-- We can always flip a bijection if using the equality over the</a>
  <a id="3373" class="Comment">-- codomain is propositional equality.</a>
  <a id="3414" href="Function.Construct.Symmetry.html#3414" class="Function">isBijection-≡</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3442" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3446" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3449" class="Symbol">_</a>
  <a id="3453" href="Function.Construct.Symmetry.html#3414" class="Function">isBijection-≡</a> <a id="3467" class="Symbol">=</a> <a id="3469" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="3481" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Relation.Binary.Structures.html#1719" class="Function">IB.Eq₁.reflexive</a> <a id="3505" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3507" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3512" class="Symbol">_)</a>
    <a id="3519" class="Keyword">where</a> <a id="3525" class="Keyword">module</a> <a id="3532" href="Function.Construct.Symmetry.html#3532" class="Module">IB</a> <a id="3535" class="Symbol">=</a> <a id="3537" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3549" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a>

<a id="3556" class="Keyword">module</a> <a id="3563" href="Function.Construct.Symmetry.html#3563" class="Module">_</a> <a id="3565" class="Symbol">{</a><a id="3566" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3575" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3577" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="3579" class="Symbol">}</a> <a id="3581" class="Symbol">{</a><a id="3582" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3591" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="3593" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="3595" class="Symbol">}</a> <a id="3597" class="Symbol">{</a><a id="3598" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3600" class="Symbol">:</a> <a id="3602" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3604" class="Symbol">→</a> <a id="3606" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="3607" class="Symbol">}</a> <a id="3609" class="Symbol">{</a><a id="3610" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Keyword">where</a>

  <a id="3632" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3658" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3661" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3664" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3678" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3681" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3684" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3702" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3705" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3708" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a>
  <a id="3714" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="3726" href="Function.Construct.Symmetry.html#3726" class="Bound">ic</a> <a id="3729" href="Function.Construct.Symmetry.html#3729" class="Bound">cg</a> <a id="3732" class="Symbol">=</a> <a id="3734" class="Keyword">record</a>
    <a id="3745" class="Symbol">{</a> <a id="3747" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="3762" class="Symbol">=</a> <a id="3764" href="Function.Construct.Symmetry.html#3729" class="Bound">cg</a>
    <a id="3771" class="Symbol">;</a> <a id="3773" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="3788" class="Symbol">=</a> <a id="3790" href="Function.Structures.html#1146" class="Function">F.isEquivalence₂</a>
    <a id="3811" class="Symbol">;</a> <a id="3813" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="3851" class="Symbol">}</a> <a id="3853" class="Keyword">where</a> <a id="3859" class="Keyword">module</a> <a id="3866" href="Function.Construct.Symmetry.html#3866" class="Module">F</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3882" href="Function.Construct.Symmetry.html#3726" class="Bound">ic</a>

  <a id="3888" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3919" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3922" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3925" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3927" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3947" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3950" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3953" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3957" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="3961" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="3975" href="Function.Construct.Symmetry.html#3975" class="Bound">inv</a> <a id="3979" class="Symbol">=</a> <a id="3981" class="Keyword">record</a>
    <a id="3992" class="Symbol">{</a> <a id="3994" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="4006" class="Symbol">=</a> <a id="4008" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="4020" href="Function.Structures.html#3198" class="Field">F.isCongruent</a> <a id="4034" href="Function.Structures.html#3231" class="Field">F.from-cong</a>
    <a id="4050" class="Symbol">;</a> <a id="4052" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="4064" class="Symbol">=</a> <a id="4066" href="Function.Structures.html#3376" class="Function">F.to-cong</a>
    <a id="4080" class="Symbol">;</a> <a id="4082" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4094" class="Symbol">=</a> <a id="4096" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="4105" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4108" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4111" href="Function.Structures.html#3274" class="Field">F.inverseʳ</a>
    <a id="4126" class="Symbol">}</a> <a id="4128" class="Keyword">where</a> <a id="4134" class="Keyword">module</a> <a id="4141" href="Function.Construct.Symmetry.html#4141" class="Module">F</a> <a id="4143" class="Symbol">=</a> <a id="4145" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4160" href="Function.Construct.Symmetry.html#3975" class="Bound">inv</a>

  <a id="4167" href="Function.Construct.Symmetry.html#4167" class="Function">isRightInverse</a> <a id="4182" class="Symbol">:</a> <a id="4184" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4198" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4201" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4204" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="4206" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4227" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4230" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4233" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4237" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="4241" href="Function.Construct.Symmetry.html#4167" class="Function">isRightInverse</a> <a id="4256" href="Function.Construct.Symmetry.html#4256" class="Bound">inv</a> <a id="4260" class="Symbol">=</a> <a id="4262" class="Keyword">record</a>
    <a id="4273" class="Symbol">{</a> <a id="4275" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="4301" href="Function.Structures.html#2682" class="Field">F.isCongruent</a> <a id="4315" href="Function.Structures.html#2716" class="Field">F.from-cong</a>
    <a id="4331" class="Symbol">;</a> <a id="4333" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4345" class="Symbol">=</a> <a id="4347" href="Function.Structures.html#2863" class="Function">F.to-cong</a>
    <a id="4361" class="Symbol">;</a> <a id="4363" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4375" class="Symbol">=</a> <a id="4377" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="4386" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4389" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4392" href="Function.Structures.html#2760" class="Field">F.inverseˡ</a>
    <a id="4407" class="Symbol">}</a> <a id="4409" class="Keyword">where</a> <a id="4415" class="Keyword">module</a> <a id="4422" href="Function.Construct.Symmetry.html#4422" class="Module">F</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4440" href="Function.Construct.Symmetry.html#4256" class="Bound">inv</a>

  <a id="4447" href="Function.Construct.Symmetry.html#4447" class="Function">isInverse</a> <a id="4457" class="Symbol">:</a> <a id="4459" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4469" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4472" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4475" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="4477" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4481" class="Symbol">→</a> <a id="4483" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4493" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4496" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4499" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4503" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="4507" href="Function.Construct.Symmetry.html#4447" class="Function">isInverse</a> <a id="4517" href="Function.Construct.Symmetry.html#4517" class="Bound">f-inv</a> <a id="4523" class="Symbol">=</a> <a id="4525" class="Keyword">record</a>
    <a id="4536" class="Symbol">{</a> <a id="4538" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4552" class="Symbol">=</a> <a id="4554" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="4568" href="Function.Structures.html#3698" class="Function">F.isRightInverse</a>
    <a id="4589" class="Symbol">;</a> <a id="4591" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4605" class="Symbol">=</a> <a id="4607" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="4616" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4619" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4622" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a>
    <a id="4637" class="Symbol">}</a> <a id="4639" class="Keyword">where</a> <a id="4645" class="Keyword">module</a> <a id="4652" href="Function.Construct.Symmetry.html#4652" class="Module">F</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="4666" href="Function.Construct.Symmetry.html#4517" class="Bound">f-inv</a>

<a id="4673" class="Comment">------------------------------------------------------------------------</a>
<a id="4746" class="Comment">-- Setoid bundles</a>

<a id="4765" class="Keyword">module</a> <a id="4772" href="Function.Construct.Symmetry.html#4772" class="Module">_</a> <a id="4774" class="Symbol">{</a><a id="4775" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a> <a id="4777" class="Symbol">:</a> <a id="4779" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4786" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="4788" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="4790" class="Symbol">}</a> <a id="4792" class="Symbol">{</a><a id="4793" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4804" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="4806" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="4808" class="Symbol">}</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Function.Construct.Symmetry.html#4811" class="Bound">bij</a> <a id="4815" class="Symbol">:</a> <a id="4817" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="4827" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a> <a id="4829" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Keyword">where</a>

  <a id="4841" class="Keyword">private</a>
    <a id="4853" class="Keyword">module</a> <a id="4860" href="Function.Construct.Symmetry.html#4860" class="Module">IB</a> <a id="4863" class="Symbol">=</a> <a id="4865" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="4875" href="Function.Construct.Symmetry.html#4811" class="Bound">bij</a>
    <a id="4883" href="Function.Construct.Symmetry.html#4883" class="Function">from</a>      <a id="4893" class="Symbol">=</a> <a id="4895" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4901" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4903" href="Function.Bundles.html#3761" class="Function">IB.surjective</a>

  <a id="4920" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="4985" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="5046" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5068" href="Relation.Binary.Bundles.html#1324" class="Function Operator">IB.Eq₂._≈_</a> <a id="5079" href="Relation.Binary.Bundles.html#1324" class="Function Operator">IB.Eq₁._≈_</a> <a id="5090" href="Function.Construct.Symmetry.html#4883" class="Function">from</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5107" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a> <a id="5109" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a>
  <a id="5113" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5123" href="Function.Construct.Symmetry.html#5123" class="Bound">cong</a> <a id="5128" class="Symbol">=</a> <a id="5130" class="Keyword">record</a>
    <a id="5141" class="Symbol">{</a> <a id="5143" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="5153" class="Symbol">=</a> <a id="5155" href="Function.Construct.Symmetry.html#4883" class="Function">from</a>
    <a id="5164" class="Symbol">;</a> <a id="5166" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="5176" class="Symbol">=</a> <a id="5178" href="Function.Construct.Symmetry.html#5123" class="Bound">cong</a>
    <a id="5187" class="Symbol">;</a> <a id="5189" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="5211" href="Function.Bundles.html#3649" class="Field">IB.bijective</a> <a id="5224" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="5236" href="Relation.Binary.Structures.html#1245" class="Function">IB.Eq₂.sym</a> <a id="5247" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a> <a id="5260" href="Function.Bundles.html#3608" class="Field">IB.cong</a>
    <a id="5272" class="Symbol">}</a>

<a id="5275" class="Comment">-- We can always flip a bijection if using the equality over the</a>
<a id="5340" class="Comment">-- codomain is propositional equality.</a>
<a id="bijection-≡"></a><a id="5379" href="Function.Construct.Symmetry.html#5379" class="Function">bijection-≡</a> <a id="5391" class="Symbol">:</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5405" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="5407" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="5409" class="Symbol">}</a> <a id="5411" class="Symbol">{</a><a id="5412" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a> <a id="5414" class="Symbol">:</a> <a id="5416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5420" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a><a id="5421" class="Symbol">}</a> <a id="5423" class="Symbol">→</a>
              <a id="5439" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5449" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5459" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a><a id="5460" class="Symbol">)</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5482" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a><a id="5483" class="Symbol">)</a> <a id="5485" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a>
<a id="5487" href="Function.Construct.Symmetry.html#5379" class="Function">bijection-≡</a> <a id="5499" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a> <a id="5503" class="Symbol">=</a> <a id="5505" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5515" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Relation.Binary.Structures.html#1719" class="Function">B.Eq₁.reflexive</a> <a id="5536" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5538" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5543" class="Symbol">_)</a>
 <a id="5547" class="Keyword">where</a> <a id="5553" class="Keyword">module</a> <a id="5560" href="Function.Construct.Symmetry.html#5560" class="Module">B</a> <a id="5562" class="Symbol">=</a> <a id="5564" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="5574" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a>

<a id="5579" class="Keyword">module</a> <a id="5586" href="Function.Construct.Symmetry.html#5586" class="Module">_</a> <a id="5588" class="Symbol">{</a><a id="5589" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5600" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="5602" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="5604" class="Symbol">}</a> <a id="5606" class="Symbol">{</a><a id="5607" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5609" class="Symbol">:</a> <a id="5611" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5618" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="5620" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="5622" class="Symbol">}</a> <a id="5624" class="Keyword">where</a>

  <a id="5633" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a> <a id="5645" class="Symbol">:</a> <a id="5647" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="5659" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5661" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="5677" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5679" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="5683" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a> <a id="5695" href="Function.Construct.Symmetry.html#5695" class="Bound">equiv</a> <a id="5701" class="Symbol">=</a> <a id="5703" class="Keyword">record</a>
    <a id="5714" class="Symbol">{</a> <a id="5716" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="5726" class="Symbol">=</a> <a id="5728" href="Function.Bundles.html#4832" class="Field">E.from</a>
    <a id="5739" class="Symbol">;</a> <a id="5741" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="5751" class="Symbol">=</a> <a id="5753" href="Function.Bundles.html#4808" class="Field">E.to</a>
    <a id="5762" class="Symbol">;</a> <a id="5764" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="5774" class="Symbol">=</a> <a id="5776" href="Function.Bundles.html#4897" class="Field">E.from-cong</a>
    <a id="5792" class="Symbol">;</a> <a id="5794" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="5804" class="Symbol">=</a> <a id="5806" href="Function.Bundles.html#4856" class="Field">E.to-cong</a>
    <a id="5820" class="Symbol">}</a> <a id="5822" class="Keyword">where</a> <a id="5828" class="Keyword">module</a> <a id="5835" href="Function.Construct.Symmetry.html#5835" class="Module">E</a> <a id="5837" class="Symbol">=</a> <a id="5839" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="5851" href="Function.Construct.Symmetry.html#5695" class="Bound">equiv</a>

  <a id="5860" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a> <a id="5873" class="Symbol">:</a> <a id="5875" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="5887" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5889" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5891" class="Symbol">→</a> <a id="5893" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="5906" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5908" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="5912" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a> <a id="5925" href="Function.Construct.Symmetry.html#5925" class="Bound">left</a> <a id="5930" class="Symbol">=</a> <a id="5932" class="Keyword">record</a>
    <a id="5943" class="Symbol">{</a> <a id="5945" href="Function.Bundles.html#6566" class="Field">to</a>         <a id="5956" class="Symbol">=</a> <a id="5958" href="Function.Bundles.html#5455" class="Field">L.from</a>
    <a id="5969" class="Symbol">;</a> <a id="5971" href="Function.Bundles.html#6590" class="Field">from</a>       <a id="5982" class="Symbol">=</a> <a id="5984" href="Function.Bundles.html#5431" class="Field">L.to</a>
    <a id="5993" class="Symbol">;</a> <a id="5995" href="Function.Bundles.html#6614" class="Field">to-cong</a>    <a id="6006" class="Symbol">=</a> <a id="6008" href="Function.Bundles.html#5520" class="Field">L.from-cong</a>
    <a id="6024" class="Symbol">;</a> <a id="6026" href="Function.Bundles.html#6655" class="Field">from-cong</a>  <a id="6037" class="Symbol">=</a> <a id="6039" href="Function.Bundles.html#5479" class="Field">L.to-cong</a>
    <a id="6053" class="Symbol">;</a> <a id="6055" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>   <a id="6066" class="Symbol">=</a> <a id="6068" href="Function.Bundles.html#5563" class="Field">L.inverseˡ</a>
    <a id="6083" class="Symbol">}</a> <a id="6085" class="Keyword">where</a> <a id="6091" class="Keyword">module</a> <a id="6098" href="Function.Construct.Symmetry.html#6098" class="Module">L</a> <a id="6100" class="Symbol">=</a> <a id="6102" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="6114" href="Function.Construct.Symmetry.html#5925" class="Bound">left</a>

  <a id="6122" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a> <a id="6134" class="Symbol">:</a> <a id="6136" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="6149" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="6151" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6153" class="Symbol">→</a> <a id="6155" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="6167" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6169" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="6173" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a> <a id="6185" href="Function.Construct.Symmetry.html#6185" class="Bound">right</a> <a id="6191" class="Symbol">=</a> <a id="6193" class="Keyword">record</a>
    <a id="6204" class="Symbol">{</a> <a id="6206" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="6216" class="Symbol">=</a> <a id="6218" href="Function.Bundles.html#6590" class="Field">R.from</a>
    <a id="6229" class="Symbol">;</a> <a id="6231" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="6241" class="Symbol">=</a> <a id="6243" href="Function.Bundles.html#6566" class="Field">R.to</a>
    <a id="6252" class="Symbol">;</a> <a id="6254" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="6264" class="Symbol">=</a> <a id="6266" href="Function.Bundles.html#6655" class="Field">R.from-cong</a>
    <a id="6282" class="Symbol">;</a> <a id="6284" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Function.Bundles.html#6614" class="Field">R.to-cong</a>
    <a id="6310" class="Symbol">;</a> <a id="6312" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="6322" class="Symbol">=</a> <a id="6324" href="Function.Bundles.html#6700" class="Field">R.inverseʳ</a>
    <a id="6339" class="Symbol">}</a> <a id="6341" class="Keyword">where</a> <a id="6347" class="Keyword">module</a> <a id="6354" href="Function.Construct.Symmetry.html#6354" class="Module">R</a> <a id="6356" class="Symbol">=</a> <a id="6358" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="6371" href="Function.Construct.Symmetry.html#6185" class="Bound">right</a>

  <a id="6380" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="6398" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="6400" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="6412" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6414" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="6418" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="6426" href="Function.Construct.Symmetry.html#6426" class="Bound">inv</a> <a id="6430" class="Symbol">=</a> <a id="6432" class="Keyword">record</a>
    <a id="6443" class="Symbol">{</a> <a id="6445" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="6455" class="Symbol">=</a> <a id="6457" href="Function.Bundles.html#7416" class="Field">I.from</a>
    <a id="6468" class="Symbol">;</a> <a id="6470" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="6480" class="Symbol">=</a> <a id="6482" href="Function.Bundles.html#7392" class="Field">I.to</a>
    <a id="6491" class="Symbol">;</a> <a id="6493" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="6503" class="Symbol">=</a> <a id="6505" href="Function.Bundles.html#7481" class="Field">I.from-cong</a>
    <a id="6521" class="Symbol">;</a> <a id="6523" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="6533" class="Symbol">=</a> <a id="6535" href="Function.Bundles.html#7440" class="Field">I.to-cong</a>
    <a id="6549" class="Symbol">;</a> <a id="6551" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="6561" class="Symbol">=</a> <a id="6563" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="6568" href="Function.Bundles.html#7524" class="Field">I.inverse</a>
    <a id="6582" class="Symbol">}</a> <a id="6584" class="Keyword">where</a> <a id="6590" class="Keyword">module</a> <a id="6597" href="Function.Construct.Symmetry.html#6597" class="Module">I</a> <a id="6599" class="Symbol">=</a> <a id="6601" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="6609" href="Function.Construct.Symmetry.html#6426" class="Bound">inv</a>

<a id="6614" class="Comment">------------------------------------------------------------------------</a>
<a id="6687" class="Comment">-- Propositional bundles</a>

<a id="⤖-sym"></a><a id="6713" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a> <a id="6719" class="Symbol">:</a> <a id="6721" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6723" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="6725" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6731" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="6733" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6735" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a> <a id="6741" href="Function.Construct.Symmetry.html#6741" class="Bound">b</a> <a id="6743" class="Symbol">=</a> <a id="6745" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="6755" href="Function.Construct.Symmetry.html#6741" class="Bound">b</a> <a id="6757" class="Symbol">(</a><a id="6758" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6763" class="Symbol">_)</a>

<a id="⇔-sym"></a><a id="6767" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a> <a id="6773" class="Symbol">:</a> <a id="6775" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6777" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6779" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6781" class="Symbol">→</a> <a id="6783" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6785" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6787" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6789" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a> <a id="6795" class="Symbol">=</a> <a id="6797" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a>

<a id="↩-sym"></a><a id="6810" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="6816" class="Symbol">:</a> <a id="6818" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6820" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="6822" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6824" class="Symbol">→</a> <a id="6826" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6828" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="6830" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6832" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="6838" class="Symbol">=</a> <a id="6840" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a>

<a id="↪-sym"></a><a id="6854" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6864" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="6866" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6872" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="6874" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6876" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="6882" class="Symbol">=</a> <a id="6884" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a>

<a id="↔-sym"></a><a id="6897" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6907" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6909" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6911" class="Symbol">→</a> <a id="6913" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6915" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6917" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6919" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a> <a id="6925" class="Symbol">=</a> <a id="6927" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a>


<a id="6937" class="Comment">------------------------------------------------------------------------</a>
<a id="7010" class="Comment">-- DEPRECATED NAMES</a>
<a id="7030" class="Comment">------------------------------------------------------------------------</a>
<a id="7103" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7174" class="Comment">-- not guaranteed.</a>

<a id="7194" class="Comment">-- Version v2.0</a>

<a id="sym-⤖"></a><a id="7211" href="Function.Construct.Symmetry.html#7211" class="Function">sym-⤖</a> <a id="7217" class="Symbol">=</a> <a id="7219" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a>
<a id="7225" class="Symbol">{-#</a> <a id="7229" class="Keyword">WARNING_ON_USAGE</a> <a id="7246" class="Pragma">sym-⤖</a>
<a id="7252" class="String">&quot;Warning: sym-⤖ was deprecated in v2.0.
Please use ⤖-sym instead.&quot;</a>
<a id="7319" class="Symbol">#-}</a>

<a id="sym-⇔"></a><a id="7324" href="Function.Construct.Symmetry.html#7324" class="Function">sym-⇔</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a>
<a id="7338" class="Symbol">{-#</a> <a id="7342" class="Keyword">WARNING_ON_USAGE</a> <a id="7359" class="Pragma">sym-⇔</a>
<a id="7365" class="String">&quot;Warning: sym-⇔ was deprecated in v2.0.
Please use ⇔-sym instead.&quot;</a>
<a id="7432" class="Symbol">#-}</a>

<a id="sym-↩"></a><a id="7437" href="Function.Construct.Symmetry.html#7437" class="Function">sym-↩</a> <a id="7443" class="Symbol">=</a> <a id="7445" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a>
<a id="7451" class="Symbol">{-#</a> <a id="7455" class="Keyword">WARNING_ON_USAGE</a> <a id="7472" class="Pragma">sym-↩</a>
<a id="7478" class="String">&quot;Warning: sym-↩ was deprecated in v2.0.
Please use ↩-sym instead.&quot;</a>
<a id="7545" class="Symbol">#-}</a>

<a id="sym-↪"></a><a id="7550" href="Function.Construct.Symmetry.html#7550" class="Function">sym-↪</a> <a id="7556" class="Symbol">=</a> <a id="7558" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a>
<a id="7564" class="Symbol">{-#</a> <a id="7568" class="Keyword">WARNING_ON_USAGE</a> <a id="7585" class="Pragma">sym-↪</a>
<a id="7591" class="String">&quot;Warning: sym-↪ was deprecated in v2.0.
Please use ↪-sym instead.&quot;</a>
<a id="7658" class="Symbol">#-}</a>

<a id="sym-↔"></a><a id="7663" href="Function.Construct.Symmetry.html#7663" class="Function">sym-↔</a> <a id="7669" class="Symbol">=</a> <a id="7671" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a>
<a id="7677" class="Symbol">{-#</a> <a id="7681" class="Keyword">WARNING_ON_USAGE</a> <a id="7698" class="Pragma">sym-↔</a>
<a id="7704" class="String">&quot;Warning: sym-↔ was deprecated in v2.0.
Please use ↔-sym instead.&quot;</a>
<a id="7771" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Function.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for Functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should always be accessed from `Function`.</a>

<a id="287" class="Symbol">{-#</a> <a id="291" class="Keyword">OPTIONS</a> <a id="299" class="Pragma">--cubical-compatible</a> <a id="320" class="Pragma">--safe</a> <a id="327" class="Symbol">#-}</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Function.Core.html" class="Module">Function.Core</a> <a id="353" class="Keyword">where</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Level.html" class="Module">Level</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="388" class="Symbol">)</a>

<a id="391" class="Comment">------------------------------------------------------------------------</a>
<a id="464" class="Comment">-- Types</a>

<a id="Fun₁"></a><a id="474" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">∀</a> <a id="483" class="Symbol">{</a><a id="484" href="Function.Core.html#484" class="Bound">a</a><a id="485" class="Symbol">}</a> <a id="487" class="Symbol">→</a> <a id="489" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="493" href="Function.Core.html#484" class="Bound">a</a> <a id="495" class="Symbol">→</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Function.Core.html#484" class="Bound">a</a>
<a id="503" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="508" href="Function.Core.html#508" class="Bound">A</a> <a id="510" class="Symbol">=</a> <a id="512" href="Function.Core.html#508" class="Bound">A</a> <a id="514" class="Symbol">→</a> <a id="516" href="Function.Core.html#508" class="Bound">A</a>

<a id="Fun₂"></a><a id="519" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="524" class="Symbol">:</a> <a id="526" class="Symbol">∀</a> <a id="528" class="Symbol">{</a><a id="529" href="Function.Core.html#529" class="Bound">a</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">→</a> <a id="534" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="538" href="Function.Core.html#529" class="Bound">a</a> <a id="540" class="Symbol">→</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Core.html#529" class="Bound">a</a>
<a id="548" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="553" href="Function.Core.html#553" class="Bound">A</a> <a id="555" class="Symbol">=</a> <a id="557" href="Function.Core.html#553" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Function.Core.html#553" class="Bound">A</a> <a id="563" class="Symbol">→</a> <a id="565" href="Function.Core.html#553" class="Bound">A</a>

<a id="568" class="Comment">------------------------------------------------------------------------</a>
<a id="641" class="Comment">-- Morphism</a>

<a id="Morphism"></a><a id="654" href="Function.Core.html#654" class="Function">Morphism</a> <a id="663" class="Symbol">:</a> <a id="665" class="Symbol">∀</a> <a id="667" class="Symbol">{</a><a id="668" href="Function.Core.html#668" class="Bound">a</a><a id="669" class="Symbol">}</a> <a id="671" class="Symbol">→</a> <a id="673" class="Symbol">∀</a> <a id="675" class="Symbol">{</a><a id="676" href="Function.Core.html#676" class="Bound">b</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">→</a> <a id="681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="685" href="Function.Core.html#668" class="Bound">a</a> <a id="687" class="Symbol">→</a> <a id="689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="693" href="Function.Core.html#676" class="Bound">b</a> <a id="695" class="Symbol">→</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="701" class="Symbol">(</a><a id="702" href="Function.Core.html#668" class="Bound">a</a> <a id="704" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="706" href="Function.Core.html#676" class="Bound">b</a><a id="707" class="Symbol">)</a>
<a id="709" href="Function.Core.html#654" class="Function">Morphism</a> <a id="718" href="Function.Core.html#718" class="Bound">A</a> <a id="720" href="Function.Core.html#720" class="Bound">B</a> <a id="722" class="Symbol">=</a> <a id="724" href="Function.Core.html#718" class="Bound">A</a> <a id="726" class="Symbol">→</a> <a id="728" href="Function.Core.html#720" class="Bound">B</a>
</pre></body></html>


==> anc/html/Function.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for types of functions.</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="366" class="Keyword">where</a>

<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Data.Product.Base.html#852" class="Function">∃</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Level.html" class="Module">Level</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="493" class="Symbol">)</a>

<a id="496" class="Keyword">private</a>
  <a id="506" class="Keyword">variable</a>
    <a id="519" href="Function.Definitions.html#519" class="Generalizable">a</a> <a id="521" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="524" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="539" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="541" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="549" href="Function.Definitions.html#519" class="Generalizable">a</a>

<a id="552" class="Comment">------------------------------------------------------------------------</a>
<a id="625" class="Comment">-- Basic definitions</a>

<a id="647" class="Keyword">module</a> <a id="654" href="Function.Definitions.html#654" class="Module">_</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Function.Definitions.html#659" class="Bound Operator">_≈₁_</a> <a id="664" class="Symbol">:</a> <a id="666" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="670" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="672" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a><a id="674" class="Symbol">)</a> <a id="676" class="Comment">-- Equality over the domain</a>
  <a id="706" class="Symbol">(</a><a id="707" href="Function.Definitions.html#707" class="Bound Operator">_≈₂_</a> <a id="712" class="Symbol">:</a> <a id="714" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="718" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="720" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a><a id="722" class="Symbol">)</a> <a id="724" class="Comment">-- Equality over the codomain</a>
  <a id="756" class="Keyword">where</a>

  <a id="765" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">(</a><a id="778" href="Function.Definitions.html#670" class="Bound">A</a> <a id="780" class="Symbol">→</a> <a id="782" href="Function.Definitions.html#718" class="Bound">B</a><a id="783" class="Symbol">)</a> <a id="785" class="Symbol">→</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="791" class="Symbol">_</a>
  <a id="795" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="805" href="Function.Definitions.html#805" class="Bound">f</a> <a id="807" class="Symbol">=</a> <a id="809" class="Symbol">∀</a> <a id="811" class="Symbol">{</a><a id="812" href="Function.Definitions.html#812" class="Bound">x</a> <a id="814" href="Function.Definitions.html#814" class="Bound">y</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">→</a> <a id="819" href="Function.Definitions.html#812" class="Bound">x</a> <a id="821" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="824" href="Function.Definitions.html#814" class="Bound">y</a> <a id="826" class="Symbol">→</a> <a id="828" href="Function.Definitions.html#805" class="Bound">f</a> <a id="830" href="Function.Definitions.html#812" class="Bound">x</a> <a id="832" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="835" href="Function.Definitions.html#805" class="Bound">f</a> <a id="837" href="Function.Definitions.html#814" class="Bound">y</a>

  <a id="842" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="852" class="Symbol">:</a> <a id="854" class="Symbol">(</a><a id="855" href="Function.Definitions.html#670" class="Bound">A</a> <a id="857" class="Symbol">→</a> <a id="859" href="Function.Definitions.html#718" class="Bound">B</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">→</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" class="Symbol">_</a>
  <a id="872" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="882" href="Function.Definitions.html#882" class="Bound">f</a> <a id="884" class="Symbol">=</a> <a id="886" class="Symbol">∀</a> <a id="888" class="Symbol">{</a><a id="889" href="Function.Definitions.html#889" class="Bound">x</a> <a id="891" href="Function.Definitions.html#891" class="Bound">y</a><a id="892" class="Symbol">}</a> <a id="894" class="Symbol">→</a> <a id="896" href="Function.Definitions.html#882" class="Bound">f</a> <a id="898" href="Function.Definitions.html#889" class="Bound">x</a> <a id="900" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="903" href="Function.Definitions.html#882" class="Bound">f</a> <a id="905" href="Function.Definitions.html#891" class="Bound">y</a> <a id="907" class="Symbol">→</a> <a id="909" href="Function.Definitions.html#889" class="Bound">x</a> <a id="911" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="914" href="Function.Definitions.html#891" class="Bound">y</a>

  <a id="919" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">(</a><a id="933" href="Function.Definitions.html#670" class="Bound">A</a> <a id="935" class="Symbol">→</a> <a id="937" href="Function.Definitions.html#718" class="Bound">B</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" class="Symbol">_</a>
  <a id="950" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="961" href="Function.Definitions.html#961" class="Bound">f</a> <a id="963" class="Symbol">=</a> <a id="965" class="Symbol">∀</a> <a id="967" href="Function.Definitions.html#967" class="Bound">y</a> <a id="969" class="Symbol">→</a> <a id="971" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="973" class="Symbol">λ</a> <a id="975" href="Function.Definitions.html#975" class="Bound">x</a> <a id="977" class="Symbol">→</a> <a id="979" class="Symbol">∀</a> <a id="981" class="Symbol">{</a><a id="982" href="Function.Definitions.html#982" class="Bound">z</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" href="Function.Definitions.html#982" class="Bound">z</a> <a id="989" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="992" href="Function.Definitions.html#975" class="Bound">x</a> <a id="994" class="Symbol">→</a> <a id="996" href="Function.Definitions.html#961" class="Bound">f</a> <a id="998" href="Function.Definitions.html#982" class="Bound">z</a> <a id="1000" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1003" href="Function.Definitions.html#967" class="Bound">y</a>

  <a id="1008" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Function.Definitions.html#718" class="Bound">B</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1034" class="Symbol">_</a>
  <a id="1038" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1048" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1062" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1064" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1066" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1077" href="Function.Definitions.html#1048" class="Bound">f</a>

  <a id="1082" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1091" class="Symbol">:</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Function.Definitions.html#718" class="Bound">B</a><a id="1099" class="Symbol">)</a> <a id="1101" class="Symbol">→</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Function.Definitions.html#670" class="Bound">A</a><a id="1109" class="Symbol">)</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1117" class="Symbol">_</a>
  <a id="1121" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1130" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1132" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Symbol">∀</a> <a id="1138" class="Symbol">{</a><a id="1139" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1141" href="Function.Definitions.html#1141" class="Bound">y</a><a id="1142" class="Symbol">}</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1148" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1151" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1153" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1159" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1161" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1164" href="Function.Definitions.html#1139" class="Bound">x</a>

  <a id="1169" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Function.Definitions.html#718" class="Bound">B</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Function.Definitions.html#670" class="Bound">A</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1204" class="Symbol">_</a>
  <a id="1208" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1217" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1219" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Symbol">∀</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1228" href="Function.Definitions.html#1228" class="Bound">y</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1235" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1238" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1240" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1246" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1248" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1251" href="Function.Definitions.html#1226" class="Bound">x</a>

  <a id="1256" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Function.Definitions.html#718" class="Bound">B</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Function.Definitions.html#670" class="Bound">A</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1291" class="Symbol">_</a>
  <a id="1295" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1304" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1306" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1319" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1321" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1323" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1325" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1334" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1336" href="Function.Definitions.html#1306" class="Bound">g</a>

<a id="1339" class="Comment">------------------------------------------------------------------------</a>
<a id="1412" class="Comment">-- Strict definitions</a>

<a id="1435" class="Comment">-- These are often easier to use once but much harder to compose and</a>
<a id="1504" class="Comment">-- reason about.</a>

<a id="StrictlySurjective"></a><a id="1522" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1547" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1549" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1552" class="Symbol">→</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1568" class="Symbol">_</a>
<a id="1570" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1589" href="Function.Definitions.html#1589" class="Bound Operator">_≈₂_</a> <a id="1594" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1596" class="Symbol">=</a> <a id="1598" class="Symbol">∀</a> <a id="1600" href="Function.Definitions.html#1600" class="Bound">y</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1606" class="Symbol">λ</a> <a id="1608" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1614" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1616" href="Function.Definitions.html#1589" class="Bound Operator">≈₂</a> <a id="1619" href="Function.Definitions.html#1600" class="Bound">y</a>

<a id="StrictlyInverseˡ"></a><a id="1622" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1645" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1647" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1650" class="Symbol">→</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">→</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1695" href="Function.Definitions.html#1695" class="Bound Operator">_≈₂_</a> <a id="1700" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1702" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1704" class="Symbol">=</a> <a id="1706" class="Symbol">∀</a> <a id="1708" href="Function.Definitions.html#1708" class="Bound">y</a> <a id="1710" class="Symbol">→</a> <a id="1712" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1717" href="Function.Definitions.html#1708" class="Bound">y</a><a id="1718" class="Symbol">)</a> <a id="1720" href="Function.Definitions.html#1695" class="Bound Operator">≈₂</a> <a id="1723" href="Function.Definitions.html#1708" class="Bound">y</a>

<a id="StrictlyInverseʳ"></a><a id="1726" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1749" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1751" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="1754" class="Symbol">→</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1780" class="Symbol">_</a>
<a id="1782" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1799" href="Function.Definitions.html#1799" class="Bound Operator">_≈₁_</a> <a id="1804" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1806" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1808" class="Symbol">=</a> <a id="1810" class="Symbol">∀</a> <a id="1812" href="Function.Definitions.html#1812" class="Bound">x</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1821" href="Function.Definitions.html#1812" class="Bound">x</a><a id="1822" class="Symbol">)</a> <a id="1824" href="Function.Definitions.html#1799" class="Bound Operator">≈₁</a> <a id="1827" href="Function.Definitions.html#1812" class="Bound">x</a>
</pre></body></html>


==> anc/html/Function.Dependent.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Dependent.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="862" class="Keyword">where</a>

<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Level.html" class="Module">Level</a> <a id="887" class="Keyword">using</a> <a id="893" class="Symbol">(</a><a id="894" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="899" class="Symbol">;</a> <a id="901" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="904" class="Symbol">)</a>
<a id="906" class="Keyword">open</a> <a id="911" class="Keyword">import</a> <a id="918" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="1007" class="Keyword">using</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="1027" class="Symbol">)</a>

<a id="1030" class="Keyword">private</a>
  <a id="1040" class="Keyword">variable</a>
    <a id="1053" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1055" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1057" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a> <a id="1060" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1072" class="Comment">------------------------------------------------------------------------</a>
<a id="1145" class="Comment">-- Setoid bundles</a>
<a id="1163" class="Comment">------------------------------------------------------------------------</a>

<a id="1237" class="Keyword">module</a> <a id="1244" href="Function.Dependent.Bundles.html#1244" class="Module">_</a>
  <a id="1248" class="Symbol">(</a><a id="1249" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1263" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1265" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a><a id="1267" class="Symbol">)</a>
  <a id="1271" class="Symbol">(</a><a id="1272" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1307" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a><a id="1311" class="Symbol">)</a> <a id="1313" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1315" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a><a id="1317" class="Symbol">)</a>
  <a id="1321" class="Keyword">where</a>

  <a id="1330" class="Keyword">open</a> <a id="1335" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1342" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1347" class="Keyword">using</a> <a id="1353" class="Symbol">()</a> <a id="1356" class="Keyword">renaming</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1374" class="Symbol">to</a> <a id="1377" class="Field">A</a><a id="1378" class="Symbol">;</a> <a id="1380" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1384" class="Symbol">to</a> <a id="1387" class="Field Operator">_≈₁_</a><a id="1391" class="Symbol">)</a>
  <a id="1395" class="Keyword">open</a> <a id="1400" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Module">IndexedSetoid</a> <a id="1414" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1417" class="Keyword">using</a> <a id="1423" class="Symbol">()</a> <a id="1426" class="Keyword">renaming</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="1444" class="Symbol">to</a> <a id="1447" class="Field">B</a><a id="1448" class="Symbol">;</a> <a id="1450" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a> <a id="1454" class="Symbol">to</a> <a id="1457" class="Field Operator">_≈₂_</a><a id="1461" class="Symbol">)</a>

<a id="1464" class="Comment">------------------------------------------------------------------------</a>
<a id="1537" class="Comment">-- Bundles with one element</a>

  <a id="1568" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="1637" class="Comment">-- with the top-level module.</a>
  <a id="1669" class="Keyword">record</a> <a id="1676" href="Function.Dependent.Bundles.html#1676" class="Record">Func</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Function.Dependent.Bundles.html#1263" class="Bound">a</a> <a id="1690" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1692" href="Function.Dependent.Bundles.html#1313" class="Bound">b</a> <a id="1694" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1696" href="Function.Dependent.Bundles.html#1265" class="Bound">ℓ₁</a> <a id="1699" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1701" href="Function.Dependent.Bundles.html#1315" class="Bound">ℓ₂</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Keyword">where</a>
    <a id="1715" class="Keyword">field</a>
      <a id="1727" href="Function.Dependent.Bundles.html#1727" class="Field">to</a>   <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Function.Dependent.Bundles.html#1377" class="Function">A</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Function.Dependent.Bundles.html#1447" class="Field">B</a> <a id="1746" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a>
      <a id="1754" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1766" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a><a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1773" href="Function.Dependent.Bundles.html#1387" class="Function Operator">≈₁</a> <a id="1776" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1783" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1785" href="Function.Dependent.Bundles.html#1457" class="Field Operator">≈₂</a> <a id="1788" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1791" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a>
</pre></body></html>


==> anc/html/Function.Indexed.Relation.Binary.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Indexed.Relation.Binary.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Function setoids and related constructions</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="448" class="Symbol">)</a>

<a id="451" class="Comment">-- A variant of setoid which uses the propositional equality setoid</a>
<a id="519" class="Comment">-- for the domain, and a more convenient definition of _≈_.</a>

<a id="≡-setoid"></a><a id="580" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="589" class="Symbol">:</a> <a id="591" class="Symbol">∀</a> <a id="593" class="Symbol">{</a><a id="594" href="Function.Indexed.Relation.Binary.Equality.html#594" class="Bound">f</a> <a id="596" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">t₁</a> <a id="599" href="Function.Indexed.Relation.Binary.Equality.html#599" class="Bound">t₂</a><a id="601" class="Symbol">}</a> <a id="603" class="Symbol">(</a><a id="604" href="Function.Indexed.Relation.Binary.Equality.html#604" class="Bound">From</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="615" href="Function.Indexed.Relation.Binary.Equality.html#594" class="Bound">f</a><a id="616" class="Symbol">)</a> <a id="618" class="Symbol">→</a> <a id="620" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="634" href="Function.Indexed.Relation.Binary.Equality.html#604" class="Bound">From</a> <a id="639" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">t₁</a> <a id="642" href="Function.Indexed.Relation.Binary.Equality.html#599" class="Bound">t₂</a> <a id="645" class="Symbol">→</a> <a id="647" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="654" class="Symbol">_</a> <a id="656" class="Symbol">_</a>
<a id="658" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="667" href="Function.Indexed.Relation.Binary.Equality.html#667" class="Bound">From</a> <a id="672" href="Function.Indexed.Relation.Binary.Equality.html#672" class="Bound">To</a> <a id="675" class="Symbol">=</a> <a id="677" class="Keyword">record</a>
  <a id="686" class="Symbol">{</a> <a id="688" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="702" class="Symbol">=</a> <a id="704" class="Symbol">(</a><a id="705" href="Function.Indexed.Relation.Binary.Equality.html#705" class="Bound">x</a> <a id="707" class="Symbol">:</a> <a id="709" href="Function.Indexed.Relation.Binary.Equality.html#667" class="Bound">From</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">→</a> <a id="717" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="725" href="Function.Indexed.Relation.Binary.Equality.html#705" class="Bound">x</a>
  <a id="729" class="Symbol">;</a> <a id="731" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="745" class="Symbol">=</a> <a id="747" class="Symbol">λ</a> <a id="749" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">f</a> <a id="751" href="Function.Indexed.Relation.Binary.Equality.html#751" class="Bound">g</a> <a id="753" class="Symbol">→</a> <a id="755" class="Symbol">∀</a> <a id="757" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a> <a id="759" class="Symbol">→</a> <a id="761" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">f</a> <a id="763" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a> <a id="765" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">≈</a> <a id="767" href="Function.Indexed.Relation.Binary.Equality.html#751" class="Bound">g</a> <a id="769" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a>
  <a id="773" class="Symbol">;</a> <a id="775" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="789" class="Symbol">=</a> <a id="791" class="Keyword">record</a>
    <a id="802" class="Symbol">{</a> <a id="804" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="810" class="Symbol">=</a> <a id="812" class="Symbol">λ</a> <a id="814" class="Symbol">{</a><a id="815" href="Function.Indexed.Relation.Binary.Equality.html#815" class="Bound">f</a><a id="816" class="Symbol">}</a> <a id="818" href="Function.Indexed.Relation.Binary.Equality.html#818" class="Bound">x</a> <a id="820" class="Symbol">→</a> <a id="822" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">refl</a>
    <a id="831" class="Symbol">;</a> <a id="833" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="839" class="Symbol">=</a> <a id="841" class="Symbol">λ</a> <a id="843" href="Function.Indexed.Relation.Binary.Equality.html#843" class="Bound">f∼g</a> <a id="847" href="Function.Indexed.Relation.Binary.Equality.html#847" class="Bound">x</a> <a id="849" class="Symbol">→</a> <a id="851" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Function">sym</a> <a id="855" class="Symbol">(</a><a id="856" href="Function.Indexed.Relation.Binary.Equality.html#843" class="Bound">f∼g</a> <a id="860" href="Function.Indexed.Relation.Binary.Equality.html#847" class="Bound">x</a><a id="861" class="Symbol">)</a>
    <a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="875" class="Symbol">=</a> <a id="877" class="Symbol">λ</a> <a id="879" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">f∼g</a> <a id="883" href="Function.Indexed.Relation.Binary.Equality.html#883" class="Bound">g∼h</a> <a id="887" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a> <a id="889" class="Symbol">→</a> <a id="891" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Function">trans</a> <a id="897" class="Symbol">(</a><a id="898" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">f∼g</a> <a id="902" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a><a id="903" class="Symbol">)</a> <a id="905" class="Symbol">(</a><a id="906" href="Function.Indexed.Relation.Binary.Equality.html#883" class="Bound">g∼h</a> <a id="910" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a><a id="911" class="Symbol">)</a>
    <a id="917" class="Symbol">}</a>
  <a id="921" class="Symbol">}</a> <a id="923" class="Keyword">where</a> <a id="929" class="Keyword">open</a> <a id="934" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Module">IndexedSetoid</a> <a id="948" href="Function.Indexed.Relation.Binary.Equality.html#672" class="Bound">To</a>
</pre></body></html>


==> anc/html/Function.Metric.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics</a>
<a id="129" class="Comment">------------------------------------------------------------------------</a>

<a id="203" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="277" class="Symbol">{-#</a> <a id="281" class="Keyword">OPTIONS</a> <a id="289" class="Pragma">--cubical-compatible</a> <a id="310" class="Pragma">--safe</a> <a id="317" class="Symbol">#-}</a>

<a id="322" class="Keyword">module</a> <a id="329" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a>  <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Level.html" class="Module">Level</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="428" class="Symbol">;</a> <a id="430" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="433" class="Symbol">;</a> <a id="435" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="483" class="Symbol">)</a>

<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>

<a id="559" class="Comment">------------------------------------------------------------------------</a>
<a id="632" class="Comment">-- ProtoMetric</a>

<a id="648" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="655" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="667" class="Symbol">(</a><a id="668" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="670" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="672" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="675" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="678" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a> <a id="681" class="Symbol">:</a> <a id="683" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="688" class="Symbol">)</a>
                 <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" class="Symbol">(</a><a id="714" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="718" class="Symbol">(</a><a id="719" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="723" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="725" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="727" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="730" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="732" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="735" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="737" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a><a id="739" class="Symbol">))</a> <a id="742" class="Keyword">where</a>
  <a id="750" class="Keyword">infix</a> <a id="756" class="Number">4</a> <a id="758" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="762" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="767" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>
  <a id="773" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="783" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a>       <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="803" href="Function.Metric.Bundles.html#668" class="Bound">a</a>
    <a id="ProtoMetric.Image"></a><a id="809" href="Function.Metric.Bundles.html#809" class="Field">Image</a>         <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="829" href="Function.Metric.Bundles.html#670" class="Bound">i</a>
    <a id="ProtoMetric._≈_"></a><a id="835" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a>           <a id="849" class="Symbol">:</a> <a id="851" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="855" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="863" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a>
    <a id="ProtoMetric._≈ᵢ_"></a><a id="870" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a>          <a id="884" class="Symbol">:</a> <a id="886" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="890" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="896" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a>
    <a id="ProtoMetric._≤_"></a><a id="903" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>           <a id="917" class="Symbol">:</a> <a id="919" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="923" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="929" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a>
    <a id="ProtoMetric.0#"></a><a id="936" href="Function.Metric.Bundles.html#936" class="Field">0#</a>            <a id="950" class="Symbol">:</a> <a id="952" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.d"></a><a id="962" href="Function.Metric.Bundles.html#962" class="Field">d</a>             <a id="976" class="Symbol">:</a> <a id="978" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="995" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="1003" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1013" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1043" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="1047" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="1052" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a> <a id="1056" href="Function.Metric.Bundles.html#936" class="Field">0#</a> <a id="1059" href="Function.Metric.Bundles.html#962" class="Field">d</a>

  <a id="1064" class="Keyword">open</a> <a id="1069" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1083" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1097" class="Keyword">public</a>

<a id="1105" class="Comment">------------------------------------------------------------------------</a>
<a id="1178" class="Comment">-- PreMetric</a>

<a id="1192" class="Keyword">record</a> <a id="PreMetric"></a><a id="1199" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1212" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1214" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1217" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1220" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1230" class="Symbol">)</a>
               <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1261" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1263" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1267" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1270" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1272" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1275" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1277" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a><a id="1279" class="Symbol">))</a> <a id="1282" class="Keyword">where</a>
  <a id="1290" class="Keyword">infix</a> <a id="1296" class="Number">4</a> <a id="1298" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1302" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1307" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>
  <a id="1313" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1323" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a>     <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1341" href="Function.Metric.Bundles.html#1210" class="Bound">a</a>
    <a id="PreMetric.Image"></a><a id="1347" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>       <a id="1359" class="Symbol">:</a> <a id="1361" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1365" href="Function.Metric.Bundles.html#1212" class="Bound">i</a>
    <a id="PreMetric._≈_"></a><a id="1371" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a>         <a id="1383" class="Symbol">:</a> <a id="1385" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1389" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1397" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a>
    <a id="PreMetric._≈ᵢ_"></a><a id="1404" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a>        <a id="1416" class="Symbol">:</a> <a id="1418" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1422" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1428" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a>
    <a id="PreMetric._≤_"></a><a id="1435" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>         <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1453" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1459" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
    <a id="PreMetric.0#"></a><a id="1466" href="Function.Metric.Bundles.html#1466" class="Field">0#</a>          <a id="1478" class="Symbol">:</a> <a id="1480" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.d"></a><a id="1490" href="Function.Metric.Bundles.html#1490" class="Field">d</a>           <a id="1502" class="Symbol">:</a> <a id="1504" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1521" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1529" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.isPreMetric"></a><a id="1539" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1565" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1569" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1574" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a> <a id="1578" href="Function.Metric.Bundles.html#1466" class="Field">0#</a> <a id="1581" href="Function.Metric.Bundles.html#1490" class="Field">d</a>

  <a id="1586" class="Keyword">open</a> <a id="1591" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1603" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1615" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1625" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="1651" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1653" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1655" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1658" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1661" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
  <a id="1666" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1678" class="Symbol">=</a> <a id="1680" class="Keyword">record</a>
    <a id="1691" class="Symbol">{</a> <a id="1693" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1727" class="Symbol">}</a>

<a id="1730" class="Comment">------------------------------------------------------------------------</a>
<a id="1803" class="Comment">-- QuasiSemiMetric</a>

<a id="1823" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1830" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1849" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1851" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1854" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1857" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1867" class="Symbol">)</a>
                     <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1908" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1910" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1915" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1920" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a><a id="1922" class="Symbol">))</a> <a id="1925" class="Keyword">where</a>

  <a id="1934" class="Keyword">infix</a> <a id="1940" class="Number">4</a> <a id="1942" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="1946" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="1951" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>
  <a id="1957" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="1967" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a>           <a id="1985" class="Symbol">:</a> <a id="1987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1991" href="Function.Metric.Bundles.html#1847" class="Bound">a</a>
    <a id="QuasiSemiMetric.Image"></a><a id="1997" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>             <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2021" href="Function.Metric.Bundles.html#1849" class="Bound">i</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="2027" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a>               <a id="2045" class="Symbol">:</a> <a id="2047" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2051" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2059" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a>
    <a id="QuasiSemiMetric._≈ᵢ_"></a><a id="2066" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a>              <a id="2084" class="Symbol">:</a> <a id="2086" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2090" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2096" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a>
    <a id="QuasiSemiMetric._≤_"></a><a id="2103" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>               <a id="2121" class="Symbol">:</a> <a id="2123" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2127" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2133" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
    <a id="QuasiSemiMetric.0#"></a><a id="2140" href="Function.Metric.Bundles.html#2140" class="Field">0#</a>                <a id="2158" class="Symbol">:</a> <a id="2160" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.d"></a><a id="2170" href="Function.Metric.Bundles.html#2170" class="Field">d</a>                 <a id="2188" class="Symbol">:</a> <a id="2190" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2207" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2215" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="2225" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2263" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="2267" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="2272" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a> <a id="2276" href="Function.Metric.Bundles.html#2140" class="Field">0#</a> <a id="2279" href="Function.Metric.Bundles.html#2170" class="Field">d</a>

  <a id="2284" class="Keyword">open</a> <a id="2289" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2307" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2325" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2335" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="2357" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="2359" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="2361" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="2364" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="2367" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
  <a id="2372" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
    <a id="2395" class="Symbol">{</a> <a id="2397" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2427" class="Symbol">}</a>

  <a id="2432" class="Keyword">open</a> <a id="2437" href="Function.Metric.Bundles.html#1199" class="Module">PreMetric</a> <a id="2447" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2457" class="Keyword">public</a>
    <a id="2468" class="Keyword">using</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="2486" class="Symbol">)</a>

<a id="2489" class="Comment">------------------------------------------------------------------------</a>
<a id="2562" class="Comment">-- SemiMetric</a>

<a id="2577" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2584" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2598" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2600" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2603" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2606" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2616" class="Symbol">)</a>
                <a id="2634" class="Symbol">:</a> <a id="2636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2648" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2650" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2654" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2657" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2659" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2664" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a><a id="2666" class="Symbol">))</a> <a id="2669" class="Keyword">where</a>
  <a id="2677" class="Keyword">infix</a> <a id="2683" class="Number">4</a> <a id="2685" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2689" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2694" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>
  <a id="2700" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2710" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a>      <a id="2723" class="Symbol">:</a> <a id="2725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2729" href="Function.Metric.Bundles.html#2596" class="Bound">a</a>
    <a id="SemiMetric.Image"></a><a id="2735" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>        <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2754" href="Function.Metric.Bundles.html#2598" class="Bound">i</a>
    <a id="SemiMetric._≈_"></a><a id="2760" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a>          <a id="2773" class="Symbol">:</a> <a id="2775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2779" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2787" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a>
    <a id="SemiMetric._≈ᵢ_"></a><a id="2794" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a>         <a id="2807" class="Symbol">:</a> <a id="2809" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2813" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2819" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a>
    <a id="SemiMetric._≤_"></a><a id="2826" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>          <a id="2839" class="Symbol">:</a> <a id="2841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2845" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2851" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
    <a id="SemiMetric.0#"></a><a id="2858" href="Function.Metric.Bundles.html#2858" class="Field">0#</a>           <a id="2871" class="Symbol">:</a> <a id="2873" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.d"></a><a id="2883" href="Function.Metric.Bundles.html#2883" class="Field">d</a>            <a id="2896" class="Symbol">:</a> <a id="2898" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2915" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2923" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2933" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="2946" class="Symbol">:</a> <a id="2948" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2961" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2965" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2970" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a> <a id="2974" href="Function.Metric.Bundles.html#2858" class="Field">0#</a> <a id="2977" href="Function.Metric.Bundles.html#2883" class="Field">d</a>

  <a id="2982" class="Keyword">open</a> <a id="2987" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3000" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="3013" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="3023" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="3057" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="3059" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="3061" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="3064" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="3067" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
  <a id="3072" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3088" class="Symbol">=</a> <a id="3090" class="Keyword">record</a>
    <a id="3101" class="Symbol">{</a> <a id="3103" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="3145" class="Symbol">}</a>

  <a id="3150" class="Keyword">open</a> <a id="3155" href="Function.Metric.Bundles.html#1830" class="Module">QuasiSemiMetric</a> <a id="3171" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3187" class="Keyword">public</a>
    <a id="3198" class="Keyword">using</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="3216" class="Symbol">;</a> <a id="3218" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="3227" class="Symbol">)</a>

<a id="3230" class="Comment">------------------------------------------------------------------------</a>
<a id="3303" class="Comment">-- GeneralMetric</a>

<a id="3321" class="Comment">-- Note that this package is not necessarily a metric in the classical</a>
<a id="3392" class="Comment">-- sense as there is no way to ensure that the _∙_ operator really</a>
<a id="3459" class="Comment">-- represents addition. See `Function.Metric.Nat` and</a>
<a id="3513" class="Comment">-- `Function.Metric.Rational` for more specialised `Metric` and</a>
<a id="3577" class="Comment">-- `UltraMetric` packages.</a>

<a id="3605" class="Comment">-- See the discussion accompanying the `IsGeneralMetric` structure for</a>
<a id="3676" class="Comment">-- more details.</a>

<a id="3694" class="Keyword">record</a> <a id="GeneralMetric"></a><a id="3701" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3718" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3720" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3723" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3726" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3736" class="Symbol">)</a>
                   <a id="3757" class="Symbol">:</a> <a id="3759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3773" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3777" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3782" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3785" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3787" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a><a id="3789" class="Symbol">))</a> <a id="3792" class="Keyword">where</a>
  <a id="3800" class="Keyword">infix</a> <a id="3806" class="Number">4</a> <a id="3808" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="3812" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="3817" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>
  <a id="3823" class="Keyword">infixl</a> <a id="3830" class="Number">6</a> <a id="3832" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>
  <a id="3838" class="Keyword">field</a>
    <a id="GeneralMetric.Carrier"></a><a id="3848" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a>         <a id="3864" class="Symbol">:</a> <a id="3866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3870" href="Function.Metric.Bundles.html#3716" class="Bound">a</a>
    <a id="GeneralMetric.Image"></a><a id="3876" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>           <a id="3892" class="Symbol">:</a> <a id="3894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3898" href="Function.Metric.Bundles.html#3718" class="Bound">i</a>
    <a id="GeneralMetric._≈_"></a><a id="3904" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a>             <a id="3920" class="Symbol">:</a> <a id="3922" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3926" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="3934" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a>
    <a id="GeneralMetric._≈ᵢ_"></a><a id="3941" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a>            <a id="3957" class="Symbol">:</a> <a id="3959" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3963" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="3969" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a>
    <a id="GeneralMetric._≤_"></a><a id="3976" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>             <a id="3992" class="Symbol">:</a> <a id="3994" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3998" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="4004" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
    <a id="GeneralMetric.0#"></a><a id="4011" href="Function.Metric.Bundles.html#4011" class="Field">0#</a>              <a id="4027" class="Symbol">:</a> <a id="4029" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric._∙_"></a><a id="4039" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>             <a id="4055" class="Symbol">:</a> <a id="4057" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4061" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.d"></a><a id="4071" href="Function.Metric.Bundles.html#4071" class="Field">d</a>               <a id="4087" class="Symbol">:</a> <a id="4089" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="4106" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="4114" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.isGeneralMetric"></a><a id="4124" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4140" class="Symbol">:</a> <a id="4142" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="4158" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="4162" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="4167" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a> <a id="4171" href="Function.Metric.Bundles.html#4011" class="Field">0#</a> <a id="4174" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a> <a id="4178" href="Function.Metric.Bundles.html#4071" class="Field">d</a>

  <a id="4183" class="Keyword">open</a> <a id="4188" href="Function.Metric.Structures.html#3005" class="Module">IsGeneralMetric</a> <a id="4204" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4220" class="Keyword">public</a>

  <a id="GeneralMetric.semiMetric"></a><a id="4230" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="4254" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="4256" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="4258" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="4261" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="4264" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
  <a id="4269" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4280" class="Symbol">=</a> <a id="4282" class="Keyword">record</a>
    <a id="4293" class="Symbol">{</a> <a id="4295" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="4308" class="Symbol">=</a> <a id="4310" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="4327" class="Symbol">}</a>

  <a id="4332" class="Keyword">open</a> <a id="4337" href="Function.Metric.Bundles.html#2584" class="Module">SemiMetric</a> <a id="4348" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4359" class="Keyword">public</a>
    <a id="4370" class="Keyword">using</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="4388" class="Symbol">;</a> <a id="4390" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="4399" class="Symbol">;</a> <a id="4401" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a><a id="4416" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Function.Metric.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core metric definitions</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Level.html" class="Module">Level</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="317" class="Symbol">)</a>
<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="344" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="346" class="Symbol">:</a> <a id="348" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="355" class="Comment">------------------------------------------------------------------------</a>
<a id="428" class="Comment">-- Distance functions</a>

<a id="DistanceFunction"></a><a id="451" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="468" class="Symbol">:</a> <a id="470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="474" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="484" class="Symbol">→</a> <a id="486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="490" class="Symbol">_</a>
<a id="492" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="509" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="511" href="Function.Metric.Core.html#511" class="Bound">I</a> <a id="513" class="Symbol">=</a> <a id="515" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="517" class="Symbol">→</a> <a id="519" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Function.Metric.Core.html#511" class="Bound">I</a>
</pre></body></html>


==> anc/html/Function.Metric.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of properties over distance functions</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">(</a><a id="468" href="Data.Product.Base.html#852" class="Function">∃</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Level.html" class="Module">Level</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="622" class="Symbol">)</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="671" class="Symbol">)</a>

<a id="674" class="Keyword">private</a>
  <a id="684" class="Keyword">variable</a>
    <a id="697" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a> <a id="699" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a> <a id="701" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="703" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="706" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="721" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="723" class="Symbol">:</a> <a id="725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="729" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a>
    <a id="735" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a>

<a id="746" class="Comment">------------------------------------------------------------------------</a>
<a id="819" class="Comment">-- Properties</a>

<a id="Congruent"></a><a id="834" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="844" class="Symbol">:</a> <a id="846" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="850" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="852" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="855" class="Symbol">→</a> <a id="857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="861" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="863" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="866" class="Symbol">→</a> <a id="868" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="885" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="887" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="889" class="Symbol">→</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="895" class="Symbol">_</a>
<a id="897" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="907" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="912" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a> <a id="917" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="919" class="Symbol">=</a> <a id="921" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="923" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="934" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="939" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="941" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="946" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="948" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a>

<a id="Indiscernable"></a><a id="954" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="976" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="979" class="Symbol">→</a> <a id="981" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="985" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="987" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="990" class="Symbol">→</a> <a id="992" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1009" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1011" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1023" class="Symbol">_</a>
<a id="1025" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1039" href="Function.Metric.Definitions.html#1039" class="Bound Operator">_≈ₐ_</a> <a id="1044" href="Function.Metric.Definitions.html#1044" class="Bound Operator">_≈ᵢ_</a> <a id="1049" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1051" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1054" class="Symbol">=</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1061" href="Function.Metric.Definitions.html#1061" class="Bound">y</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1068" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1070" href="Function.Metric.Definitions.html#1061" class="Bound">y</a> <a id="1072" href="Function.Metric.Definitions.html#1044" class="Bound Operator">≈ᵢ</a> <a id="1075" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1082" href="Function.Metric.Definitions.html#1039" class="Bound Operator">≈ₐ</a> <a id="1085" href="Function.Metric.Definitions.html#1061" class="Bound">y</a>

<a id="Definite"></a><a id="1088" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1103" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1105" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1114" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1116" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1138" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1140" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1152" class="Symbol">_</a>
<a id="1154" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1163" href="Function.Metric.Definitions.html#1163" class="Bound Operator">_≈ₐ_</a> <a id="1168" href="Function.Metric.Definitions.html#1168" class="Bound Operator">_≈ᵢ_</a> <a id="1173" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1175" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a> <a id="1178" class="Symbol">=</a> <a id="1180" class="Symbol">∀</a> <a id="1182" class="Symbol">{</a><a id="1183" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1185" href="Function.Metric.Definitions.html#1185" class="Bound">y</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1192" href="Function.Metric.Definitions.html#1163" class="Bound Operator">≈ₐ</a> <a id="1195" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1201" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1203" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1205" href="Function.Metric.Definitions.html#1168" class="Bound Operator">≈ᵢ</a> <a id="1208" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a>

<a id="NonNegative"></a><a id="1212" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1230" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1232" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1254" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1256" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1268" class="Symbol">_</a>
<a id="1270" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1282" href="Function.Metric.Definitions.html#1282" class="Bound Operator">_≤_</a> <a id="1286" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1288" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1291" class="Symbol">=</a> <a id="1293" class="Symbol">∀</a> <a id="1295" class="Symbol">{</a><a id="1296" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1298" href="Function.Metric.Definitions.html#1298" class="Bound">y</a><a id="1299" class="Symbol">}</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1306" href="Function.Metric.Definitions.html#1282" class="Bound Operator">≤</a> <a id="1308" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1310" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1312" href="Function.Metric.Definitions.html#1298" class="Bound">y</a>

<a id="Symmetric"></a><a id="1315" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1331" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1333" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1354" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1356" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1364" class="Symbol">_</a>
<a id="1366" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1376" href="Function.Metric.Definitions.html#1376" class="Bound Operator">_≈_</a> <a id="1380" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1382" class="Symbol">=</a> <a id="1384" class="Symbol">∀</a> <a id="1386" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1388" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1394" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1396" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1398" href="Function.Metric.Definitions.html#1376" class="Bound Operator">≈</a> <a id="1400" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1402" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1404" href="Function.Metric.Definitions.html#1386" class="Bound">x</a>

<a id="TriangleInequality"></a><a id="1407" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1426" class="Symbol">:</a> <a id="1428" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1432" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1434" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1442" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1463" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1465" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1467" class="Symbol">→</a> <a id="1469" class="Symbol">_</a>
<a id="1471" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1490" href="Function.Metric.Definitions.html#1490" class="Bound Operator">_≤_</a> <a id="1494" href="Function.Metric.Definitions.html#1494" class="Bound Operator">_∙_</a> <a id="1498" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1500" class="Symbol">=</a> <a id="1502" class="Symbol">∀</a> <a id="1504" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1506" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1508" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1514" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1516" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1518" href="Function.Metric.Definitions.html#1490" class="Bound Operator">≤</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1523" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1525" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1527" href="Function.Metric.Definitions.html#1494" class="Bound Operator">∙</a> <a id="1529" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1531" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1533" href="Function.Metric.Definitions.html#1508" class="Bound">z</a><a id="1534" class="Symbol">)</a>

<a id="Bounded"></a><a id="1537" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1551" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1553" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1574" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1576" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1584" class="Symbol">_</a>
<a id="1586" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1594" href="Function.Metric.Definitions.html#1594" class="Bound Operator">_≤_</a> <a id="1598" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1604" class="Symbol">λ</a> <a id="1606" href="Function.Metric.Definitions.html#1606" class="Bound">n</a> <a id="1608" class="Symbol">→</a> <a id="1610" class="Symbol">∀</a> <a id="1612" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1614" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1620" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1622" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1624" href="Function.Metric.Definitions.html#1594" class="Bound Operator">≤</a> <a id="1626" href="Function.Metric.Definitions.html#1606" class="Bound">n</a>

<a id="TranslationInvariant"></a><a id="1629" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1656" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1658" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1667" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1688" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1690" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1698" class="Symbol">_</a>
<a id="1700" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1721" href="Function.Metric.Definitions.html#1721" class="Bound Operator">_≈_</a> <a id="1725" href="Function.Metric.Definitions.html#1725" class="Bound Operator">_∙_</a> <a id="1729" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1731" class="Symbol">=</a> <a id="1733" class="Symbol">∀</a> <a id="1735" class="Symbol">{</a><a id="1736" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1738" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1740" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1741" class="Symbol">}</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1750" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1752" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1758" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1760" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Function.Metric.Definitions.html#1721" class="Bound Operator">≈</a> <a id="1765" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1767" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1769" href="Function.Metric.Definitions.html#1738" class="Bound">y</a>

<a id="Contracting"></a><a id="1772" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1790" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1792" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1823" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1825" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1833" class="Symbol">_</a>
<a id="1835" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1847" href="Function.Metric.Definitions.html#1847" class="Bound Operator">_≤_</a> <a id="1851" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1853" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1855" class="Symbol">=</a> <a id="1857" class="Symbol">∀</a> <a id="1859" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1861" href="Function.Metric.Definitions.html#1861" class="Bound">y</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1870" href="Function.Metric.Definitions.html#1859" class="Bound">x</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1876" href="Function.Metric.Definitions.html#1861" class="Bound">y</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Function.Metric.Definitions.html#1847" class="Bound Operator">≤</a> <a id="1881" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1883" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1885" href="Function.Metric.Definitions.html#1861" class="Bound">y</a>

<a id="ContractingOnOrbits"></a><a id="1888" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1914" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1916" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1918" class="Symbol">→</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1947" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1949" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1957" class="Symbol">_</a>
<a id="1959" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1979" href="Function.Metric.Definitions.html#1979" class="Bound Operator">_≤_</a> <a id="1983" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="1985" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1987" class="Symbol">=</a> <a id="1989" class="Symbol">∀</a> <a id="1991" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2000" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2001" class="Symbol">)</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2009" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2010" class="Symbol">))</a> <a id="2013" href="Function.Metric.Definitions.html#1979" class="Bound Operator">≤</a> <a id="2015" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="2017" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2022" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2023" class="Symbol">)</a>

<a id="StrictlyContracting"></a><a id="2026" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2052" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2054" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2063" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2065" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2097" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2099" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2107" class="Symbol">_</a>
<a id="2109" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2129" href="Function.Metric.Definitions.html#2129" class="Bound Operator">_≈_</a> <a id="2133" href="Function.Metric.Definitions.html#2133" class="Bound Operator">_&lt;_</a> <a id="2137" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2139" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2141" class="Symbol">=</a> <a id="2143" class="Symbol">∀</a> <a id="2145" class="Symbol">{</a><a id="2146" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2148" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2149" class="Symbol">}</a> <a id="2151" class="Symbol">→</a> <a id="2153" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Function.Metric.Definitions.html#2148" class="Bound">y</a> <a id="2158" href="Function.Metric.Definitions.html#2129" class="Bound Operator">≈</a> <a id="2160" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2170" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2176" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Function.Metric.Definitions.html#2133" class="Bound Operator">&lt;</a> <a id="2181" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2183" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2185" href="Function.Metric.Definitions.html#2148" class="Bound">y</a>

<a id="StrictlyContractingOnOrbits"></a><a id="2188" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2222" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2224" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2233" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2235" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2238" class="Symbol">→</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2267" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2269" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2277" class="Symbol">_</a>
<a id="2279" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2307" href="Function.Metric.Definitions.html#2307" class="Bound Operator">_≈_</a> <a id="2311" href="Function.Metric.Definitions.html#2311" class="Bound Operator">_&lt;_</a> <a id="2315" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2317" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2319" class="Symbol">=</a> <a id="2321" class="Symbol">∀</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2334" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2336" href="Function.Metric.Definitions.html#2307" class="Bound Operator">≈</a> <a id="2338" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2348" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2357" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2358" class="Symbol">))</a> <a id="2361" href="Function.Metric.Definitions.html#2311" class="Bound Operator">&lt;</a> <a id="2363" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2365" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2370" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2371" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Function.Metric.Nat.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics over ℕ</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- Unfortunately, unlike definitions and structures, the bundles over</a>
<a id="280" class="Comment">-- general metric spaces cannot be reused as it is impossible to</a>
<a id="345" class="Comment">-- constrain the image set to ℕ.</a>

<a id="379" class="Symbol">{-#</a> <a id="383" class="Keyword">OPTIONS</a> <a id="391" class="Pragma">--cubical-compatible</a> <a id="412" class="Pragma">--safe</a> <a id="419" class="Symbol">#-}</a>

<a id="424" class="Keyword">module</a> <a id="431" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="459" class="Keyword">where</a>

<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="492" class="Keyword">hiding</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="503" class="Symbol">;</a> <a id="505" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Function.Base.html" class="Module">Function.Base</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Function.Base.html#725" class="Function">const</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Level.html" class="Module">Level</a> <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">(</a><a id="575" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="580" class="Symbol">;</a> <a id="582" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="585" class="Symbol">;</a> <a id="587" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="702" class="Symbol">)</a>
<a id="704" class="Keyword">open</a> <a id="709" class="Keyword">import</a> <a id="716" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="767" class="Keyword">using</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="787" class="Symbol">)</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="826" class="Keyword">using</a> <a id="832" class="Symbol">(</a><a id="833" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a><a id="849" class="Symbol">)</a>
<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a>
  <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a><a id="916" class="Symbol">;</a> <a id="918" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a><a id="929" class="Symbol">;</a> <a id="931" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a><a id="948" class="Symbol">;</a> <a id="950" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a>
        <a id="971" class="Symbol">;</a> <a id="973" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a><a id="981" class="Symbol">;</a> <a id="983" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a><a id="996" class="Symbol">)</a>
<a id="998" class="Keyword">open</a> <a id="1003" class="Keyword">import</a> <a id="1010" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a> <a id="1034" class="Symbol">as</a> <a id="1037" class="Module">Base</a> <a id="1042" class="Keyword">using</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a><a id="1062" class="Symbol">)</a>

<a id="1065" class="Comment">------------------------------------------------------------------------</a>
<a id="1138" class="Comment">-- Proto-metric</a>

<a id="1155" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="1162" href="Function.Metric.Nat.Bundles.html#1162" class="Record">ProtoMetric</a> <a id="1174" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a> <a id="1176" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a> <a id="1192" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1194" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a><a id="1195" class="Symbol">))</a> <a id="1198" class="Keyword">where</a>
  <a id="1206" class="Keyword">infix</a> <a id="1212" class="Number">4</a> <a id="1214" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a>
  <a id="1220" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="1230" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a>       <a id="1244" class="Symbol">:</a> <a id="1246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1250" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a>
    <a id="ProtoMetric._≈_"></a><a id="1256" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a>           <a id="1270" class="Symbol">:</a> <a id="1272" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1276" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a> <a id="1284" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a>
    <a id="ProtoMetric.d"></a><a id="1290" href="Function.Metric.Nat.Bundles.html#1290" class="Field">d</a>             <a id="1304" class="Symbol">:</a> <a id="1306" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1323" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1335" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="1365" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a> <a id="1369" href="Function.Metric.Nat.Bundles.html#1290" class="Field">d</a>

  <a id="1374" class="Keyword">open</a> <a id="1379" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1393" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1407" class="Keyword">public</a>

<a id="1415" class="Comment">------------------------------------------------------------------------</a>
<a id="1488" class="Comment">-- PreMetric</a>

<a id="1502" class="Keyword">record</a> <a id="PreMetric"></a><a id="1509" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="1519" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1521" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1537" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1539" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a><a id="1540" class="Symbol">))</a> <a id="1543" class="Keyword">where</a>
  <a id="1551" class="Keyword">infix</a> <a id="1557" class="Number">4</a> <a id="1559" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a>
  <a id="1565" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1575" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a>     <a id="1587" class="Symbol">:</a> <a id="1589" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1593" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a>
    <a id="PreMetric._≈_"></a><a id="1599" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a>         <a id="1611" class="Symbol">:</a> <a id="1613" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1617" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a> <a id="1625" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a>
    <a id="PreMetric.d"></a><a id="1631" href="Function.Metric.Nat.Bundles.html#1631" class="Field">d</a>           <a id="1643" class="Symbol">:</a> <a id="1645" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1662" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a>
    <a id="PreMetric.isPreMetric"></a><a id="1674" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="1686" class="Symbol">:</a> <a id="1688" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1700" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a> <a id="1704" href="Function.Metric.Nat.Bundles.html#1631" class="Field">d</a>

  <a id="1709" class="Keyword">open</a> <a id="1714" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1726" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="1738" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1748" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="Function.Metric.Nat.Bundles.html#1162" class="Record">ProtoMetric</a> <a id="1774" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1776" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a>
  <a id="1780" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a> <a id="1792" class="Symbol">=</a> <a id="1794" class="Keyword">record</a>
    <a id="1805" class="Symbol">{</a> <a id="1807" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1841" class="Symbol">}</a>

<a id="1844" class="Comment">------------------------------------------------------------------------</a>
<a id="1917" class="Comment">-- QuasiSemiMetric</a>

<a id="1937" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1944" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="1960" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="1962" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="1978" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1980" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a><a id="1981" class="Symbol">))</a> <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">infix</a> <a id="1998" class="Number">4</a> <a id="2000" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a>
  <a id="2006" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="2016" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a>           <a id="2034" class="Symbol">:</a> <a id="2036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2040" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="2046" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a>               <a id="2064" class="Symbol">:</a> <a id="2066" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2070" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a> <a id="2078" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a>
    <a id="QuasiSemiMetric.d"></a><a id="2084" href="Function.Metric.Nat.Bundles.html#2084" class="Field">d</a>                 <a id="2102" class="Symbol">:</a> <a id="2104" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2121" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="2133" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="2171" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a> <a id="2175" href="Function.Metric.Nat.Bundles.html#2084" class="Field">d</a>

  <a id="2180" class="Keyword">open</a> <a id="2185" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2203" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2221" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2231" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="2253" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="2255" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a>
  <a id="2259" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2269" class="Symbol">=</a> <a id="2271" class="Keyword">record</a>
    <a id="2282" class="Symbol">{</a> <a id="2284" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2314" class="Symbol">}</a>

  <a id="2319" class="Keyword">open</a> <a id="2324" href="Function.Metric.Nat.Bundles.html#1509" class="Module">PreMetric</a> <a id="2334" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2344" class="Keyword">public</a>
    <a id="2355" class="Keyword">using</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="2373" class="Symbol">)</a>

<a id="2376" class="Comment">------------------------------------------------------------------------</a>
<a id="2449" class="Comment">-- SemiMetric</a>

<a id="2464" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2471" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="2482" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2484" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2502" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a><a id="2503" class="Symbol">))</a> <a id="2506" class="Keyword">where</a>
  <a id="2514" class="Keyword">infix</a> <a id="2520" class="Number">4</a> <a id="2522" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a>
  <a id="2528" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2538" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a>      <a id="2551" class="Symbol">:</a> <a id="2553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2557" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a>
    <a id="SemiMetric._≈_"></a><a id="2563" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a>          <a id="2576" class="Symbol">:</a> <a id="2578" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2582" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a> <a id="2590" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a>
    <a id="SemiMetric.d"></a><a id="2596" href="Function.Metric.Nat.Bundles.html#2596" class="Field">d</a>            <a id="2609" class="Symbol">:</a> <a id="2611" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2628" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2640" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="2668" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a> <a id="2672" href="Function.Metric.Nat.Bundles.html#2596" class="Field">d</a>

  <a id="2677" class="Keyword">open</a> <a id="2682" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="2695" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="2708" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="2718" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="2752" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2754" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a>
  <a id="2758" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2774" class="Symbol">=</a> <a id="2776" class="Keyword">record</a>
    <a id="2787" class="Symbol">{</a> <a id="2789" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="2831" class="Symbol">}</a>

  <a id="2836" class="Keyword">open</a> <a id="2841" href="Function.Metric.Nat.Bundles.html#1944" class="Module">QuasiSemiMetric</a> <a id="2857" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2873" class="Keyword">public</a>
    <a id="2884" class="Keyword">using</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="2902" class="Symbol">;</a> <a id="2904" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="2913" class="Symbol">)</a>

<a id="2916" class="Comment">------------------------------------------------------------------------</a>
<a id="2989" class="Comment">-- Metrics</a>

<a id="3001" class="Keyword">record</a> <a id="Metric"></a><a id="3008" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a> <a id="3015" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3017" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3035" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a><a id="3036" class="Symbol">))</a> <a id="3039" class="Keyword">where</a>
  <a id="3047" class="Keyword">infix</a> <a id="3053" class="Number">4</a> <a id="3055" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a>
  <a id="3061" class="Keyword">field</a>
    <a id="Metric.Carrier"></a><a id="3071" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a>  <a id="3080" class="Symbol">:</a> <a id="3082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3086" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a>
    <a id="Metric._≈_"></a><a id="3092" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a>      <a id="3101" class="Symbol">:</a> <a id="3103" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3107" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a> <a id="3115" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a>
    <a id="Metric.d"></a><a id="3121" href="Function.Metric.Nat.Bundles.html#3121" class="Field">d</a>        <a id="3130" class="Symbol">:</a> <a id="3132" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="3149" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a>
    <a id="Metric.isMetric"></a><a id="3161" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="3181" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a> <a id="3185" href="Function.Metric.Nat.Bundles.html#3121" class="Field">d</a>

  <a id="3190" class="Keyword">open</a> <a id="3195" href="Function.Metric.Nat.Structures.html#1971" class="Module">IsMetric</a> <a id="3204" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="3213" class="Keyword">public</a>

  <a id="Metric.semiMetric"></a><a id="3223" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="3247" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3249" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a>
  <a id="3253" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3264" class="Symbol">=</a> <a id="3266" class="Keyword">record</a>
    <a id="3277" class="Symbol">{</a> <a id="3279" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3311" class="Symbol">}</a>

  <a id="3316" class="Keyword">open</a> <a id="3321" href="Function.Metric.Nat.Bundles.html#2471" class="Module">SemiMetric</a> <a id="3332" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3343" class="Keyword">public</a>
    <a id="3354" class="Keyword">using</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="3372" class="Symbol">;</a> <a id="3374" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="3383" class="Symbol">;</a> <a id="3385" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a><a id="3400" class="Symbol">)</a>

<a id="3403" class="Comment">------------------------------------------------------------------------</a>
<a id="3476" class="Comment">-- UltraMetrics</a>

<a id="3493" class="Keyword">record</a> <a id="UltraMetric"></a><a id="3500" href="Function.Metric.Nat.Bundles.html#3500" class="Record">UltraMetric</a> <a id="3512" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3514" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3522" class="Symbol">(</a><a id="3523" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3530" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3532" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a><a id="3533" class="Symbol">))</a> <a id="3536" class="Keyword">where</a>
  <a id="3544" class="Keyword">infix</a> <a id="3550" class="Number">4</a> <a id="3552" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a>
  <a id="3558" class="Keyword">field</a>
    <a id="UltraMetric.Carrier"></a><a id="3568" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a>       <a id="3582" class="Symbol">:</a> <a id="3584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3588" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a>
    <a id="UltraMetric._≈_"></a><a id="3594" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a>           <a id="3608" class="Symbol">:</a> <a id="3610" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3614" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a> <a id="3622" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a>
    <a id="UltraMetric.d"></a><a id="3628" href="Function.Metric.Nat.Bundles.html#3628" class="Field">d</a>             <a id="3642" class="Symbol">:</a> <a id="3644" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="3661" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a>
    <a id="UltraMetric.isUltraMetric"></a><a id="3673" href="Function.Metric.Nat.Bundles.html#3673" class="Field">isUltraMetric</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="3703" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a> <a id="3707" href="Function.Metric.Nat.Bundles.html#3628" class="Field">d</a>

  <a id="3712" class="Keyword">open</a> <a id="3717" href="Function.Metric.Nat.Structures.html#2313" class="Module">IsUltraMetric</a> <a id="3731" href="Function.Metric.Nat.Bundles.html#3673" class="Field">isUltraMetric</a> <a id="3745" class="Keyword">public</a>

  <a id="UltraMetric.semiMetric"></a><a id="3755" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="3779" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3781" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a>
  <a id="3785" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3796" class="Symbol">=</a> <a id="3798" class="Keyword">record</a>
    <a id="3809" class="Symbol">{</a> <a id="3811" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="3824" class="Symbol">=</a> <a id="3826" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3843" class="Symbol">}</a>

  <a id="3848" class="Keyword">open</a> <a id="3853" href="Function.Metric.Nat.Bundles.html#2471" class="Module">SemiMetric</a> <a id="3864" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3875" class="Keyword">public</a>
    <a id="3886" class="Keyword">using</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="3904" class="Symbol">;</a> <a id="3906" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="3915" class="Symbol">;</a> <a id="3917" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a><a id="3932" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Function.Metric.Nat.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="296" class="Keyword">where</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="329" class="Keyword">using</a> <a id="335" class="Symbol">(</a><a id="336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="337" class="Symbol">)</a>
<a id="339" class="Keyword">import</a> <a id="346" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="367" class="Symbol">as</a> <a id="370" class="Module">Base</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a><a id="398" class="Symbol">)</a>

<a id="401" class="Comment">------------------------------------------------------------------------</a>
<a id="474" class="Comment">-- Definition</a>

<a id="DistanceFunction"></a><a id="489" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="506" class="Symbol">:</a> <a id="508" class="Symbol">∀</a> <a id="510" class="Symbol">{</a><a id="511" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a><a id="512" class="Symbol">}</a> <a id="514" class="Symbol">→</a> <a id="516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="520" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a> <a id="522" class="Symbol">→</a> <a id="524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="528" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a>
<a id="530" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="547" href="Function.Metric.Nat.Core.html#547" class="Bound">A</a> <a id="549" class="Symbol">=</a> <a id="551" href="Function.Metric.Core.html#451" class="Function">Base.DistanceFunction</a> <a id="573" href="Function.Metric.Nat.Core.html#547" class="Bound">A</a> <a id="575" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
</pre></body></html>


==> anc/html/Function.Metric.Nat.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="381" class="Symbol">;</a> <a id="383" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="386" class="Symbol">;</a> <a id="388" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="391" class="Symbol">;</a> <a id="393" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="397" class="Symbol">;</a> <a id="399" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Level.html" class="Module">Level</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="546" class="Symbol">)</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a>
<a id="586" class="Keyword">import</a> <a id="593" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="621" class="Symbol">as</a> <a id="624" class="Module">Base</a>

<a id="630" class="Keyword">private</a>
  <a id="640" class="Keyword">variable</a>
    <a id="653" href="Function.Metric.Nat.Definitions.html#653" class="Generalizable">a</a> <a id="655" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="657" class="Symbol">:</a> <a id="659" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="669" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a>   <a id="673" class="Symbol">:</a> <a id="675" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="679" href="Function.Metric.Nat.Definitions.html#653" class="Generalizable">a</a>

<a id="682" class="Comment">------------------------------------------------------------------------</a>
<a id="755" class="Comment">-- Properties</a>

<a id="770" class="Comment">-- Basic</a>

<a id="Congruent"></a><a id="780" href="Function.Metric.Nat.Definitions.html#780" class="Function">Congruent</a> <a id="790" class="Symbol">:</a> <a id="792" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="796" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="798" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="800" class="Symbol">→</a> <a id="802" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="819" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="821" class="Symbol">→</a> <a id="823" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="827" class="Symbol">_</a>
<a id="829" href="Function.Metric.Nat.Definitions.html#780" class="Function">Congruent</a> <a id="839" href="Function.Metric.Nat.Definitions.html#839" class="Bound Operator">_≈ₐ_</a> <a id="844" href="Function.Metric.Nat.Definitions.html#844" class="Bound">d</a> <a id="846" class="Symbol">=</a> <a id="848" href="Function.Metric.Definitions.html#834" class="Function">Base.Congruent</a> <a id="863" href="Function.Metric.Nat.Definitions.html#839" class="Bound Operator">_≈ₐ_</a> <a id="868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="872" href="Function.Metric.Nat.Definitions.html#844" class="Bound">d</a>

<a id="Indiscernable"></a><a id="875" href="Function.Metric.Nat.Definitions.html#875" class="Function">Indiscernable</a> <a id="889" class="Symbol">:</a> <a id="891" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="895" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="897" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="899" class="Symbol">→</a> <a id="901" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="918" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="920" class="Symbol">→</a> <a id="922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="926" class="Symbol">_</a>
<a id="928" href="Function.Metric.Nat.Definitions.html#875" class="Function">Indiscernable</a> <a id="942" href="Function.Metric.Nat.Definitions.html#942" class="Bound Operator">_≈ₐ_</a> <a id="947" href="Function.Metric.Nat.Definitions.html#947" class="Bound">d</a> <a id="949" class="Symbol">=</a> <a id="951" href="Function.Metric.Definitions.html#954" class="Function">Base.Indiscernable</a> <a id="970" href="Function.Metric.Nat.Definitions.html#942" class="Bound Operator">_≈ₐ_</a> <a id="975" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="979" href="Function.Metric.Nat.Definitions.html#947" class="Bound">d</a> <a id="981" class="Number">0</a>

<a id="Definite"></a><a id="984" href="Function.Metric.Nat.Definitions.html#984" class="Function">Definite</a> <a id="993" class="Symbol">:</a> <a id="995" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="999" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1001" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1022" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1030" class="Symbol">_</a>
<a id="1032" href="Function.Metric.Nat.Definitions.html#984" class="Function">Definite</a> <a id="1041" href="Function.Metric.Nat.Definitions.html#1041" class="Bound Operator">_≈ₐ_</a> <a id="1046" href="Function.Metric.Nat.Definitions.html#1046" class="Bound">d</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Function.Metric.Definitions.html#1088" class="Function">Base.Definite</a> <a id="1064" href="Function.Metric.Nat.Definitions.html#1041" class="Bound Operator">_≈ₐ_</a> <a id="1069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1073" href="Function.Metric.Nat.Definitions.html#1046" class="Bound">d</a> <a id="1075" class="Number">0</a>

<a id="Symmetric"></a><a id="1078" href="Function.Metric.Nat.Definitions.html#1078" class="Function">Symmetric</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1107" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1115" class="Symbol">_</a>
<a id="1117" href="Function.Metric.Nat.Definitions.html#1078" class="Function">Symmetric</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Function.Metric.Definitions.html#1315" class="Function">Base.Symmetric</a> <a id="1144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="Bounded"></a><a id="1149" href="Function.Metric.Nat.Definitions.html#1149" class="Function">Bounded</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1176" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" class="Symbol">_</a>
<a id="1186" href="Function.Metric.Nat.Definitions.html#1149" class="Function">Bounded</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Function.Metric.Definitions.html#1537" class="Function">Base.Bounded</a> <a id="1209" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>

<a id="TranslationInvariant"></a><a id="1214" href="Function.Metric.Nat.Definitions.html#1214" class="Function">TranslationInvariant</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1241" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1262" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1270" class="Symbol">_</a>
<a id="1272" href="Function.Metric.Nat.Definitions.html#1214" class="Function">TranslationInvariant</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Function.Metric.Definitions.html#1629" class="Function">Base.TranslationInvariant</a> <a id="1321" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1326" class="Comment">-- Inequalities</a>

<a id="TriangleInequality"></a><a id="1343" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1381" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1389" class="Symbol">_</a>
<a id="1391" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1436" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1440" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="MaxTriangleInequality"></a><a id="1445" href="Function.Metric.Nat.Definitions.html#1445" class="Function">MaxTriangleInequality</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1486" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1494" class="Symbol">_</a>
<a id="1496" href="Function.Metric.Nat.Definitions.html#1445" class="Function">MaxTriangleInequality</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1544" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1548" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>

<a id="1553" class="Comment">-- Contractions</a>

<a id="Contracting"></a><a id="1570" href="Function.Metric.Nat.Definitions.html#1570" class="Function">Contracting</a> <a id="1582" class="Symbol">:</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1611" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1619" class="Symbol">_</a>
<a id="1621" href="Function.Metric.Nat.Definitions.html#1570" class="Function">Contracting</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Function.Metric.Definitions.html#1772" class="Function">Base.Contracting</a> <a id="1652" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>

<a id="ContractingOnOrbits"></a><a id="1657" href="Function.Metric.Nat.Definitions.html#1657" class="Function">ContractingOnOrbits</a> <a id="1677" class="Symbol">:</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">→</a> <a id="1689" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1706" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1714" class="Symbol">_</a>
<a id="1716" href="Function.Metric.Nat.Definitions.html#1657" class="Function">ContractingOnOrbits</a> <a id="1736" class="Symbol">=</a> <a id="1738" href="Function.Metric.Definitions.html#1888" class="Function">Base.ContractingOnOrbits</a> <a id="1763" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>

<a id="StrictlyContracting"></a><a id="1768" href="Function.Metric.Nat.Definitions.html#1768" class="Function">StrictlyContracting</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1794" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1796" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1798" class="Symbol">→</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1827" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1835" class="Symbol">_</a>
<a id="1837" href="Function.Metric.Nat.Definitions.html#1768" class="Function">StrictlyContracting</a> <a id="1857" href="Function.Metric.Nat.Definitions.html#1857" class="Bound Operator">_≈_</a> <a id="1861" class="Symbol">=</a> <a id="1863" href="Function.Metric.Definitions.html#2026" class="Function">Base.StrictlyContracting</a> <a id="1888" href="Function.Metric.Nat.Definitions.html#1857" class="Bound Operator">_≈_</a> <a id="1892" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>

<a id="StrictlyContractingOnOrbits"></a><a id="1897" href="Function.Metric.Nat.Definitions.html#1897" class="Function">StrictlyContractingOnOrbits</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1931" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1933" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1935" class="Symbol">→</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1943" class="Symbol">)</a> <a id="1945" class="Symbol">→</a> <a id="1947" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1964" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1972" class="Symbol">_</a>
<a id="1974" href="Function.Metric.Nat.Definitions.html#1897" class="Function">StrictlyContractingOnOrbits</a> <a id="2002" href="Function.Metric.Nat.Definitions.html#2002" class="Bound Operator">_≈_</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Function.Metric.Definitions.html#2188" class="Function">Base.StrictlyContractingOnOrbits</a> <a id="2041" href="Function.Metric.Nat.Definitions.html#2002" class="Bound Operator">_≈_</a> <a id="2045" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
</pre></body></html>


==> anc/html/Function.Metric.Nat.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="335" class="Keyword">hiding</a> <a id="342" class="Symbol">(</a><a id="343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="346" class="Symbol">)</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Function.Base.html" class="Module">Function.Base</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Function.Base.html#725" class="Function">const</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Level.html" class="Module">Level</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a><a id="597" class="Symbol">)</a>
<a id="599" class="Keyword">import</a> <a id="606" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a> <a id="633" class="Symbol">as</a> <a id="636" class="Module">Base</a>
  <a id="643" class="Keyword">using</a> <a id="649" class="Symbol">(</a><a id="650" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a><a id="665" class="Symbol">;</a> <a id="667" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a><a id="680" class="Symbol">;</a> <a id="682" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a>
        <a id="721" class="Symbol">;</a> <a id="723" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a><a id="735" class="Symbol">)</a>

<a id="738" class="Keyword">private</a>
  <a id="748" class="Keyword">variable</a>
    <a id="761" href="Function.Metric.Nat.Structures.html#761" class="Generalizable">a</a> <a id="763" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="765" class="Symbol">:</a> <a id="767" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="777" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a>   <a id="781" class="Symbol">:</a> <a id="783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="787" href="Function.Metric.Nat.Structures.html#761" class="Generalizable">a</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Proto-metrics</a>

<a id="IsProtoMetric"></a><a id="881" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="895" class="Symbol">:</a> <a id="897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="901" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="903" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="905" class="Symbol">→</a> <a id="907" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="924" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="926" class="Symbol">→</a> <a id="928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="932" class="Symbol">_</a>
<a id="934" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="948" href="Function.Metric.Nat.Structures.html#948" class="Bound Operator">_≈_</a> <a id="952" class="Symbol">=</a> <a id="954" href="Function.Metric.Structures.html#996" class="Record">Base.IsProtoMetric</a> <a id="973" href="Function.Metric.Nat.Structures.html#948" class="Bound Operator">_≈_</a> <a id="977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="981" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="985" class="Number">0</a>

<a id="988" class="Keyword">open</a> <a id="993" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" class="Keyword">module</a> <a id="1012" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Keyword">public</a>

<a id="1035" class="Comment">------------------------------------------------------------------------</a>
<a id="1108" class="Comment">-- Pre-metrics</a>

<a id="IsPreMetric"></a><a id="1124" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1142" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1144" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1165" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1173" class="Symbol">_</a>
<a id="1175" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1187" href="Function.Metric.Nat.Structures.html#1187" class="Bound Operator">_≈_</a> <a id="1191" class="Symbol">=</a> <a id="1193" href="Function.Metric.Structures.html#1497" class="Record">Base.IsPreMetric</a> <a id="1210" href="Function.Metric.Nat.Structures.html#1187" class="Bound Operator">_≈_</a> <a id="1214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1218" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1222" class="Number">0</a>

<a id="1225" class="Keyword">open</a> <a id="1230" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1235" class="Keyword">using</a> <a id="1241" class="Symbol">(</a><a id="1242" class="Keyword">module</a> <a id="1249" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Keyword">public</a>

<a id="1270" class="Comment">------------------------------------------------------------------------</a>
<a id="1343" class="Comment">-- Quasi-semi-metrics</a>

<a id="IsQuasiSemiMetric"></a><a id="1366" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1390" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1392" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1413" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1421" class="Symbol">_</a>
<a id="1423" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="1441" href="Function.Metric.Nat.Structures.html#1441" class="Bound Operator">_≈_</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="Function.Metric.Structures.html#1823" class="Record">Base.IsQuasiSemiMetric</a> <a id="1470" href="Function.Metric.Nat.Structures.html#1441" class="Bound Operator">_≈_</a> <a id="1474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1478" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1482" class="Number">0</a>

<a id="1485" class="Keyword">open</a> <a id="1490" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1495" class="Keyword">using</a> <a id="1501" class="Symbol">(</a><a id="1502" class="Keyword">module</a> <a id="1509" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Keyword">public</a>

<a id="1536" class="Comment">------------------------------------------------------------------------</a>
<a id="1609" class="Comment">-- Semi-metrics</a>

<a id="IsSemiMetric"></a><a id="1626" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1645" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1647" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1668" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="1691" href="Function.Metric.Nat.Structures.html#1691" class="Bound Operator">_≈_</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Function.Metric.Structures.html#2150" class="Record">Base.IsSemiMetric</a> <a id="1715" href="Function.Metric.Nat.Structures.html#1691" class="Bound Operator">_≈_</a> <a id="1719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1723" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1727" class="Number">0</a>

<a id="1730" class="Keyword">open</a> <a id="1735" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1740" class="Keyword">using</a> <a id="1746" class="Symbol">(</a><a id="1747" class="Keyword">module</a> <a id="1754" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Keyword">public</a>

<a id="1776" class="Comment">------------------------------------------------------------------------</a>
<a id="1849" class="Comment">-- Metrics</a>

<a id="IsMetric"></a><a id="1861" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1876" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1878" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1899" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1907" class="Symbol">_</a>
<a id="1909" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="1918" href="Function.Metric.Nat.Structures.html#1918" class="Bound Operator">_≈_</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="1945" href="Function.Metric.Nat.Structures.html#1918" class="Bound Operator">_≈_</a> <a id="1949" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1953" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1957" class="Number">0</a> <a id="1959" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="1964" class="Keyword">module</a> <a id="IsMetric"></a><a id="1971" href="Function.Metric.Nat.Structures.html#1971" class="Module">IsMetric</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Function.Metric.Nat.Structures.html#1981" class="Bound Operator">_≈_</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1991" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1993" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a><a id="1994" class="Symbol">}</a> <a id="1996" class="Symbol">{</a><a id="1997" href="Function.Metric.Nat.Structures.html#1997" class="Bound">d</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2018" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a><a id="2019" class="Symbol">}</a>
                <a id="2037" class="Symbol">(</a><a id="2038" href="Function.Metric.Nat.Structures.html#2038" class="Bound">M</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="2051" href="Function.Metric.Nat.Structures.html#1981" class="Bound Operator">_≈_</a> <a id="2055" href="Function.Metric.Nat.Structures.html#1997" class="Bound">d</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Keyword">where</a>
  <a id="2066" class="Keyword">open</a> <a id="2071" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2092" href="Function.Metric.Nat.Structures.html#2038" class="Bound">M</a> <a id="2094" class="Keyword">public</a>

<a id="2102" class="Comment">------------------------------------------------------------------------</a>
<a id="2175" class="Comment">-- Ultra-metrics</a>

<a id="IsUltraMetric"></a><a id="2193" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2213" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2215" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2236" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2244" class="Symbol">_</a>
<a id="2246" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2260" href="Function.Metric.Nat.Structures.html#2260" class="Bound Operator">_≈_</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="2287" href="Function.Metric.Nat.Structures.html#2260" class="Bound Operator">_≈_</a> <a id="2291" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2295" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="2299" class="Number">0</a> <a id="2301" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>

<a id="2306" class="Keyword">module</a> <a id="IsUltraMetric"></a><a id="2313" href="Function.Metric.Nat.Structures.html#2313" class="Module">IsUltraMetric</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Function.Metric.Nat.Structures.html#2328" class="Bound Operator">_≈_</a> <a id="2332" class="Symbol">:</a> <a id="2334" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2338" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2340" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a><a id="2341" class="Symbol">}</a> <a id="2343" class="Symbol">{</a><a id="2344" href="Function.Metric.Nat.Structures.html#2344" class="Bound">d</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2365" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a><a id="2366" class="Symbol">}</a>
                     <a id="2389" class="Symbol">(</a><a id="2390" href="Function.Metric.Nat.Structures.html#2390" class="Bound">UM</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2409" href="Function.Metric.Nat.Structures.html#2328" class="Bound Operator">_≈_</a> <a id="2413" href="Function.Metric.Nat.Structures.html#2344" class="Bound">d</a><a id="2414" class="Symbol">)</a> <a id="2416" class="Keyword">where</a>
  <a id="2424" class="Keyword">open</a> <a id="2429" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2450" href="Function.Metric.Nat.Structures.html#2390" class="Bound">UM</a> <a id="2453" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Function.Metric.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Metrics with ℕ as the codomain of the metric function</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a> <a id="309" class="Keyword">where</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="353" class="Keyword">public</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="404" class="Keyword">public</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="454" class="Keyword">public</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="501" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Function.Metric.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some metric structures (not packed up with sets, operations, etc.)</a>
<a id="176" class="Comment">------------------------------------------------------------------------</a>

<a id="250" class="Comment">-- The contents of this module should usually be accessed via</a>
<a id="312" class="Comment">-- `Function.Metric`.</a>

<a id="335" class="Symbol">{-#</a> <a id="339" class="Keyword">OPTIONS</a> <a id="347" class="Pragma">--cubical-compatible</a> <a id="368" class="Pragma">--safe</a> <a id="375" class="Symbol">#-}</a>

<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="485" class="Symbol">;</a> <a id="487" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="500" class="Symbol">)</a>

<a id="503" class="Keyword">module</a> <a id="510" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
  <a id="539" class="Symbol">{</a><a id="540" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="542" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="544" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="547" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="550" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="563" href="Function.Metric.Structures.html#540" class="Bound">a</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">{</a><a id="567" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="575" href="Function.Metric.Structures.html#542" class="Bound">i</a><a id="576" class="Symbol">}</a>
  <a id="580" class="Symbol">(</a><a id="581" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="586" class="Symbol">:</a> <a id="588" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="592" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="594" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a><a id="596" class="Symbol">)</a> <a id="598" class="Symbol">(</a><a id="599" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="604" class="Symbol">:</a> <a id="606" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="610" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="612" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a><a id="614" class="Symbol">)</a> <a id="616" class="Symbol">(</a><a id="617" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="621" class="Symbol">:</a> <a id="623" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="627" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="629" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="631" class="Symbol">)</a> <a id="633" class="Symbol">(</a><a id="634" href="Function.Metric.Structures.html#634" class="Bound">0#</a> <a id="637" class="Symbol">:</a> <a id="639" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="640" class="Symbol">)</a> <a id="642" class="Keyword">where</a>

<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Level.html" class="Module">Level</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="787" class="Symbol">)</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Proto-metrics</a>

<a id="881" class="Comment">-- We do not insist that the ordering relation is total as otherwise</a>
<a id="950" class="Comment">-- we would exclude the real numbers.</a>

<a id="989" class="Keyword">record</a> <a id="IsProtoMetric"></a><a id="996" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1032" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1034" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1035" class="Symbol">)</a>
                   <a id="1056" class="Symbol">:</a> <a id="1058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1065" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1067" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1069" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1071" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1074" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1076" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1079" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1081" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Keyword">where</a>
  <a id="1093" class="Keyword">field</a>
    <a id="IsProtoMetric.isPartialOrder"></a><a id="1103" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>   <a id="1120" class="Symbol">:</a> <a id="1122" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1137" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1142" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a>
    <a id="IsProtoMetric.≈-isEquivalence"></a><a id="1150" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>  <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1183" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a>
    <a id="IsProtoMetric.cong"></a><a id="1192" href="Function.Metric.Structures.html#1192" class="Field">cong</a>             <a id="1209" class="Symbol">:</a> <a id="1211" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="1221" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1226" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1231" href="Function.Metric.Structures.html#1011" class="Bound">d</a>
    <a id="IsProtoMetric.nonNegative"></a><a id="1237" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>      <a id="1254" class="Symbol">:</a> <a id="1256" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1268" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="1272" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1274" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1280" class="Keyword">open</a> <a id="1285" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="1300" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a> <a id="1315" class="Keyword">public</a>
    <a id="1326" class="Keyword">renaming</a> <a id="1335" class="Symbol">(</a><a id="1336" class="Keyword">module</a> <a id="1343" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a> <a id="1346" class="Symbol">to</a> <a id="1349" class="Module">EqI</a><a id="1352" class="Symbol">)</a>

  <a id="1357" class="Keyword">module</a> <a id="IsProtoMetric.EqC"></a><a id="1364" href="Function.Metric.Structures.html#1364" class="Module">EqC</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1384" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>

<a id="1401" class="Comment">------------------------------------------------------------------------</a>
<a id="1474" class="Comment">-- Pre-metrics</a>

<a id="1490" class="Keyword">record</a> <a id="IsPreMetric"></a><a id="1497" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1531" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1533" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1534" class="Symbol">)</a>
                 <a id="1553" class="Symbol">:</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1568" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1573" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1576" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1578" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Keyword">where</a>
  <a id="1590" class="Keyword">field</a>
    <a id="IsPreMetric.isProtoMetric"></a><a id="1600" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1630" href="Function.Metric.Structures.html#1510" class="Bound">d</a>
    <a id="IsPreMetric.≈⇒0"></a><a id="1636" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="1650" class="Symbol">:</a> <a id="1652" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1661" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1666" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1671" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1673" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1679" class="Keyword">open</a> <a id="1684" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1698" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1712" class="Keyword">public</a>

<a id="1720" class="Comment">------------------------------------------------------------------------</a>
<a id="1793" class="Comment">-- Quasi-semi-metrics</a>

<a id="1816" class="Keyword">record</a> <a id="IsQuasiSemiMetric"></a><a id="1823" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1863" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1865" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1866" class="Symbol">)</a>
                       <a id="1891" class="Symbol">:</a> <a id="1893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1902" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1911" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1914" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1916" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1918" class="Symbol">)</a> <a id="1920" class="Keyword">where</a>
  <a id="1928" class="Keyword">field</a>
    <a id="IsQuasiSemiMetric.isPreMetric"></a><a id="1938" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1964" href="Function.Metric.Structures.html#1842" class="Bound">d</a>
    <a id="IsQuasiSemiMetric.0⇒≈"></a><a id="1970" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="1982" class="Symbol">:</a> <a id="1984" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1998" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="2003" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2008" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="2010" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="2016" class="Keyword">open</a> <a id="2021" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="2033" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="2045" class="Keyword">public</a>

<a id="2053" class="Comment">------------------------------------------------------------------------</a>
<a id="2126" class="Comment">-- Semi-metrics</a>

<a id="2143" class="Keyword">record</a> <a id="IsSemiMetric"></a><a id="2150" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Function.Metric.Structures.html#2164" class="Bound">d</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2185" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="2187" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="2188" class="Symbol">)</a>
                  <a id="2208" class="Symbol">:</a> <a id="2210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="2217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2219" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="2221" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2223" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="2226" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2228" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="2231" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2233" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Keyword">where</a>
  <a id="2245" class="Keyword">field</a>
    <a id="IsSemiMetric.isQuasiSemiMetric"></a><a id="2255" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2293" href="Function.Metric.Structures.html#2164" class="Bound">d</a>
    <a id="IsSemiMetric.sym"></a><a id="2299" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="2317" class="Symbol">:</a> <a id="2319" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="2329" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2334" href="Function.Metric.Structures.html#2164" class="Bound">d</a>

  <a id="2339" class="Keyword">open</a> <a id="2344" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2362" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2380" class="Keyword">public</a>

<a id="2388" class="Comment">------------------------------------------------------------------------</a>
<a id="2461" class="Comment">-- General metrics</a>

<a id="2481" class="Comment">-- A general metric obeys a generalised form of the triangle inequality.</a>
<a id="2554" class="Comment">-- It can be specialised to a standard metric/ultrametric/inframetric</a>
<a id="2624" class="Comment">-- etc. by providing the correct operator.</a>
<a id="2667" class="Comment">--</a>
<a id="2670" class="Comment">-- Furthermore we do not assume that _∙_ &amp; 0# form a monoid as</a>
<a id="2733" class="Comment">-- associativity does not hold for p-relaxed metrics/p-inframetrics and</a>
<a id="2805" class="Comment">-- the identity laws do not hold for ultrametrics over negative</a>
<a id="2869" class="Comment">-- codomains.</a>
<a id="2883" class="Comment">--</a>
<a id="2886" class="Comment">-- See &quot;Properties of distance spaces with power triangle inequalities&quot;</a>
<a id="2958" class="Comment">-- by Daniel J. Greenhoe, 2016 (arXiv)</a>

<a id="2998" class="Keyword">record</a> <a id="IsGeneralMetric"></a><a id="3005" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3026" class="Symbol">:</a> <a id="3028" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3032" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Function.Metric.Structures.html#3036" class="Bound">d</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="3057" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="3059" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3060" class="Symbol">)</a>
                     <a id="3083" class="Symbol">:</a> <a id="3085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="3092" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3094" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="3096" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3098" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="3101" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3103" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="3106" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3108" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="3110" class="Symbol">)</a> <a id="3112" class="Keyword">where</a>
  <a id="3120" class="Keyword">field</a>
    <a id="IsGeneralMetric.isSemiMetric"></a><a id="3130" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="3158" href="Function.Metric.Structures.html#3036" class="Bound">d</a>
    <a id="IsGeneralMetric.triangle"></a><a id="3164" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="3177" class="Symbol">:</a> <a id="3179" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="3198" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="3202" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3206" href="Function.Metric.Structures.html#3036" class="Bound">d</a>

  <a id="3211" class="Keyword">open</a> <a id="3216" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3229" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3242" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Function.Properties.Bijection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Bijection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of bijections.</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Function.Properties.Bijection.html" class="Module">Function.Properties.Bijection</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="340" class="Keyword">using</a> <a id="346" class="Symbol">(</a><a id="347" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="356" class="Symbol">;</a> <a id="358" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="365" class="Symbol">;</a> <a id="367" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="378" class="Symbol">;</a> <a id="380" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="383" class="Symbol">;</a> <a id="385" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="388" class="Symbol">;</a> <a id="390" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="393" class="Symbol">)</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Level.html" class="Module">Level</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="463" class="Keyword">using</a> <a id="469" class="Symbol">(</a><a id="470" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="476" class="Symbol">)</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="595" class="Symbol">;</a> <a id="597" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="678" class="Symbol">)</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="720" class="Symbol">;</a> <a id="722" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Function.Base.html" class="Module">Function.Base</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="772" class="Symbol">)</a>
<a id="774" class="Keyword">open</a> <a id="779" class="Keyword">import</a> <a id="786" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a> <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a><a id="842" class="Symbol">)</a>
<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="884" class="Keyword">using</a> <a id="890" class="Symbol">(</a><a id="891" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a><a id="910" class="Symbol">)</a>

<a id="913" class="Keyword">import</a> <a id="920" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="948" class="Symbol">as</a> <a id="951" class="Module">Identity</a>
<a id="960" class="Keyword">import</a> <a id="967" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="995" class="Symbol">as</a> <a id="998" class="Module">Symmetry</a>
<a id="1007" class="Keyword">import</a> <a id="1014" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1045" class="Symbol">as</a> <a id="1048" class="Module">Composition</a>

<a id="1061" class="Keyword">private</a>
  <a id="1071" class="Keyword">variable</a>
    <a id="1084" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a> <a id="1086" href="Function.Properties.Bijection.html#1086" class="Generalizable">b</a> <a id="1088" href="Function.Properties.Bijection.html#1088" class="Generalizable">c</a> <a id="1090" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a> <a id="1092" href="Function.Properties.Bijection.html#1092" class="Generalizable">ℓ₁</a> <a id="1095" href="Function.Properties.Bijection.html#1095" class="Generalizable">ℓ₂</a> <a id="1098" href="Function.Properties.Bijection.html#1098" class="Generalizable">ℓ₃</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1113" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="1115" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1123" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a>
    <a id="1129" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="1131" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1142" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a> <a id="1144" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a>

<a id="1147" class="Comment">------------------------------------------------------------------------</a>
<a id="1220" class="Comment">-- Setoid properties</a>

<a id="refl"></a><a id="1242" href="Function.Properties.Bijection.html#1242" class="Function">refl</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1270" class="Symbol">{</a><a id="1271" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a><a id="1272" class="Symbol">}</a> <a id="1274" class="Symbol">{</a><a id="1275" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a><a id="1276" class="Symbol">})</a>
<a id="1279" href="Function.Properties.Bijection.html#1242" class="Function">refl</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Function.Construct.Identity.html#3367" class="Function">Identity.bijection</a> <a id="1305" class="Symbol">_</a>

<a id="1308" class="Comment">-- Can&#39;t prove full symmetry as we have no proof that the witness</a>
<a id="1374" class="Comment">-- produced by the surjection proof preserves equality</a>
<a id="sym-≡"></a><a id="1429" href="Function.Properties.Bijection.html#1429" class="Function">sym-≡</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1447" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1457" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a><a id="1458" class="Symbol">)</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1480" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a><a id="1481" class="Symbol">)</a> <a id="1483" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a>
<a id="1485" href="Function.Properties.Bijection.html#1429" class="Function">sym-≡</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Function.Construct.Symmetry.html#5379" class="Function">Symmetry.bijection-≡</a>

<a id="trans"></a><a id="1515" href="Function.Properties.Bijection.html#1515" class="Function">trans</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1540" class="Symbol">{</a><a id="1541" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a><a id="1542" class="Symbol">}</a> <a id="1544" class="Symbol">{</a><a id="1545" href="Function.Properties.Bijection.html#1092" class="Generalizable">ℓ₁</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Function.Properties.Bijection.html#1086" class="Generalizable">b</a><a id="1551" class="Symbol">}</a> <a id="1553" class="Symbol">{</a><a id="1554" href="Function.Properties.Bijection.html#1095" class="Generalizable">ℓ₂</a><a id="1556" class="Symbol">})</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Function.Properties.Bijection.html#1086" class="Generalizable">b</a><a id="1572" class="Symbol">}</a> <a id="1574" class="Symbol">{</a><a id="1575" href="Function.Properties.Bijection.html#1095" class="Generalizable">ℓ₂</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Function.Properties.Bijection.html#1088" class="Generalizable">c</a><a id="1581" class="Symbol">}</a> <a id="1583" class="Symbol">{</a><a id="1584" href="Function.Properties.Bijection.html#1098" class="Generalizable">ℓ₃</a><a id="1586" class="Symbol">})</a> <a id="1589" href="Function.Bundles.html#3528" class="Record">Bijection</a>
<a id="1599" href="Function.Properties.Bijection.html#1515" class="Function">trans</a> <a id="1605" class="Symbol">=</a> <a id="1607" href="Function.Construct.Composition.html#6297" class="Function">Composition.bijection</a>

<a id="1630" class="Comment">------------------------------------------------------------------------</a>
<a id="1703" class="Comment">-- Propositional properties</a>

<a id="⤖-isEquivalence"></a><a id="1732" href="Function.Properties.Bijection.html#1732" class="Function">⤖-isEquivalence</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1764" class="Symbol">{</a><a id="1765" class="Argument">ℓ</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a><a id="1770" class="Symbol">}</a> <a id="1772" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a>
<a id="1776" href="Function.Properties.Bijection.html#1732" class="Function">⤖-isEquivalence</a> <a id="1792" class="Symbol">=</a> <a id="1794" class="Keyword">record</a>
  <a id="1803" class="Symbol">{</a> <a id="1805" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1811" class="Symbol">=</a> <a id="1813" href="Function.Properties.Bijection.html#1242" class="Function">refl</a>
  <a id="1820" class="Symbol">;</a> <a id="1822" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1828" class="Symbol">=</a> <a id="1830" href="Function.Properties.Bijection.html#1429" class="Function">sym-≡</a>
  <a id="1838" class="Symbol">;</a> <a id="1840" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Function.Properties.Bijection.html#1515" class="Function">trans</a>
  <a id="1856" class="Symbol">}</a>

<a id="1859" class="Comment">------------------------------------------------------------------------</a>
<a id="1932" class="Comment">-- Conversion functions</a>

<a id="Bijection⇒Inverse"></a><a id="1957" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1987" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="1989" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2001" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="2003" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a>
<a id="2005" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a> <a id="2023" href="Function.Properties.Bijection.html#2023" class="Bound">bij</a> <a id="2027" class="Symbol">=</a> <a id="2029" class="Keyword">record</a>
  <a id="2038" class="Symbol">{</a> <a id="2040" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="2050" class="Symbol">=</a> <a id="2052" href="Function.Bundles.html#3584" class="Field">to</a>
  <a id="2057" class="Symbol">;</a> <a id="2059" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="2069" class="Symbol">=</a> <a id="2071" href="Function.Bundles.html#3400" class="Function">to⁻</a>
  <a id="2077" class="Symbol">;</a> <a id="2079" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="2089" class="Symbol">=</a> <a id="2091" href="Function.Bundles.html#3608" class="Field">cong</a>
  <a id="2098" class="Symbol">;</a> <a id="2100" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a> <a id="2131" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="2142" href="Function.Bundles.html#3689" class="Function">injective</a>
  <a id="2154" class="Symbol">;</a> <a id="2156" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="2166" class="Symbol">=</a> <a id="2168" class="Symbol">(λ</a> <a id="2171" href="Function.Properties.Bijection.html#2171" class="Bound">y≈to⁻[x]</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Relation.Binary.Structures.html#1271" class="Function">Eq₂.trans</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="2198" href="Function.Properties.Bijection.html#2171" class="Bound">y≈to⁻[x]</a><a id="2206" class="Symbol">)</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Function.Properties.Bijection.html#2325" class="Function">to∘to⁻</a> <a id="2216" class="Symbol">_))</a> <a id="2220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="2238" class="Symbol">(λ</a> <a id="2241" href="Function.Properties.Bijection.html#2241" class="Bound">y≈to[x]</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Relation.Binary.Structures.html#1271" class="Function">Eq₂.trans</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Function.Properties.Bijection.html#2325" class="Function">to∘to⁻</a> <a id="2280" class="Symbol">_)</a> <a id="2283" href="Function.Properties.Bijection.html#2241" class="Bound">y≈to[x]</a><a id="2290" class="Symbol">))</a>
  <a id="2295" class="Symbol">}</a>
  <a id="2299" class="Keyword">where</a> <a id="2305" class="Keyword">open</a> <a id="2310" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="2320" href="Function.Properties.Bijection.html#2023" class="Bound">bij</a><a id="2323" class="Symbol">;</a> <a id="2325" href="Function.Properties.Bijection.html#2325" class="Function">to∘to⁻</a> <a id="2332" class="Symbol">=</a> <a id="2334" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2340" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2342" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>

<a id="Bijection⇒Equivalence"></a><a id="2362" href="Function.Properties.Bijection.html#2362" class="Function">Bijection⇒Equivalence</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2396" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="2398" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="2414" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="2416" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a>
<a id="2418" href="Function.Properties.Bijection.html#2362" class="Function">Bijection⇒Equivalence</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="2462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2464" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a>

<a id="⤖⇒↔"></a><a id="2483" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a> <a id="2487" class="Symbol">:</a> <a id="2489" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2491" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2493" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2499" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2501" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a>
<a id="2503" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a>

<a id="⤖⇒⇔"></a><a id="2528" href="Function.Properties.Bijection.html#2528" class="Function">⤖⇒⇔</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2536" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2538" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2544" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2546" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a>
<a id="2548" href="Function.Properties.Bijection.html#2528" class="Function">⤖⇒⇔</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Function.Properties.Bijection.html#2362" class="Function">Bijection⇒Equivalence</a>
</pre></body></html>


==> anc/html/Function.Properties.Inverse.HalfAdjointEquivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Inverse.HalfAdjointEquivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Half adjoint equivalences</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Function.Properties.Inverse.HalfAdjointEquivalence.html" class="Module">Function.Properties.Inverse.HalfAdjointEquivalence</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Function.Base.html" class="Module">Function.Base</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Function.Base.html#704" class="Function">id</a><a id="354" class="Symbol">;</a> <a id="356" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="390" class="Keyword">using</a> <a id="396" class="Symbol">(</a><a id="397" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="404" class="Symbol">;</a> <a id="406" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="409" class="Symbol">;</a> <a id="411" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Level.html" class="Module">Level</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="448" class="Symbol">;</a> <a id="450" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="453" class="Symbol">)</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
  <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="517" class="Symbol">;</a> <a id="519" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="523" class="Symbol">;</a> <a id="525" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="529" class="Symbol">;</a> <a id="531" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="534" class="Symbol">;</a> <a id="536" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="541" class="Symbol">;</a> <a id="543" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a><a id="554" class="Symbol">;</a> <a id="556" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a><a id="564" class="Symbol">;</a> <a id="566" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a><a id="572" class="Symbol">;</a> <a id="574" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a>
        <a id="593" class="Symbol">;</a> <a id="595" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a><a id="602" class="Symbol">;</a> <a id="604" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a><a id="615" class="Symbol">;</a> <a id="617" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a><a id="627" class="Symbol">;</a> <a id="629" class="Keyword">module</a> <a id="636" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="647" class="Symbol">)</a>

<a id="650" class="Keyword">private</a>
  <a id="660" class="Keyword">variable</a>
    <a id="673" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#673" class="Generalizable">a</a> <a id="675" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#675" class="Generalizable">b</a> <a id="677" class="Symbol">:</a> <a id="679" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="689" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="691" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a> <a id="693" class="Symbol">:</a> <a id="695" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="699" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#673" class="Generalizable">a</a>

<a id="702" class="Comment">-- Half adjoint equivalences (see the HoTT book).</a>
<a id="752" class="Comment">--</a>
<a id="755" class="Comment">-- They are inverses with an extra coherence condition that the left</a>
<a id="824" class="Comment">-- and right inversion proofs interact the right way with `cong`.</a>

<a id="891" class="Keyword">infix</a> <a id="897" class="Number">4</a> <a id="899" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">_≃_</a>

<a id="904" class="Keyword">record</a> <a id="_≃_"></a><a id="911" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">_≃_</a> <a id="915" class="Symbol">(</a><a id="916" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#916" class="Bound">A</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="924" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#673" class="Generalizable">a</a><a id="925" class="Symbol">)</a> <a id="927" class="Symbol">(</a><a id="928" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#928" class="Bound">B</a> <a id="930" class="Symbol">:</a> <a id="932" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="936" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#675" class="Generalizable">b</a><a id="937" class="Symbol">)</a> <a id="939" class="Symbol">:</a> <a id="941" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="945" class="Symbol">(</a><a id="946" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#924" class="Bound">a</a> <a id="948" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="950" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#936" class="Bound">b</a><a id="951" class="Symbol">)</a> <a id="953" class="Keyword">where</a>
  <a id="961" class="Keyword">field</a>
    <a id="_≃_.to"></a><a id="971" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a>               <a id="988" class="Symbol">:</a> <a id="990" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#916" class="Bound">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#928" class="Bound">B</a>
    <a id="_≃_.from"></a><a id="1000" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a>             <a id="1017" class="Symbol">:</a> <a id="1019" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#928" class="Bound">B</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#916" class="Bound">A</a>
    <a id="_≃_.left-inverse-of"></a><a id="1029" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a>  <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">∀</a> <a id="1050" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1050" class="Bound">x</a> <a id="1052" class="Symbol">→</a> <a id="1054" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1063" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1050" class="Bound">x</a><a id="1064" class="Symbol">)</a> <a id="1066" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1068" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1050" class="Bound">x</a>
    <a id="_≃_.right-inverse-of"></a><a id="1074" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1091" class="Symbol">:</a> <a id="1093" class="Symbol">∀</a> <a id="1095" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1095" class="Bound">x</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1108" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1095" class="Bound">x</a><a id="1109" class="Symbol">)</a> <a id="1111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1113" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1095" class="Bound">x</a>
    <a id="_≃_.left-right"></a><a id="1119" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Field">left-right</a>       <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">∀</a> <a id="1140" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1140" class="Bound">x</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1149" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a> <a id="1169" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1140" class="Bound">x</a><a id="1170" class="Symbol">)</a> <a id="1172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1174" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1195" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1140" class="Bound">x</a><a id="1196" class="Symbol">)</a>

  <a id="1201" class="Comment">-- The forward direction of a half adjoint equivalence is injective.</a>

  <a id="_≃_.injective"></a><a id="1273" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">injective</a> <a id="1283" class="Symbol">:</a> <a id="1285" class="Symbol">∀</a> <a id="1287" class="Symbol">{</a><a id="1288" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1288" class="Bound">x</a> <a id="1290" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1290" class="Bound">y</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1298" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1288" class="Bound">x</a> <a id="1300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1302" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1305" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1290" class="Bound">y</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1288" class="Bound">x</a> <a id="1311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1313" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1290" class="Bound">y</a>
  <a id="1317" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">injective</a> <a id="1327" class="Symbol">{</a><a id="1328" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1328" class="Bound">x</a><a id="1329" class="Symbol">}</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1332" class="Bound">y</a><a id="1333" class="Symbol">}</a> <a id="1335" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1335" class="Bound">to-x≡to-y</a> <a id="1345" class="Symbol">=</a>
    <a id="1351" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1328" class="Bound">x</a>            <a id="1364" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1367" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a> <a id="1388" class="Symbol">_)</a> <a id="1391" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1397" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1406" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1328" class="Bound">x</a><a id="1407" class="Symbol">)</a>  <a id="1410" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1418" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1423" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1335" class="Bound">to-x≡to-y</a> <a id="1433" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1439" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1448" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1332" class="Bound">y</a><a id="1449" class="Symbol">)</a>  <a id="1452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1455" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a> <a id="1471" class="Symbol">_</a> <a id="1473" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1479" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1332" class="Bound">y</a>            <a id="1492" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1498" class="Keyword">where</a> <a id="1504" class="Keyword">open</a> <a id="1509" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="1522" class="Comment">-- Half adjoint equivalences can be turned into inverses.</a>

<a id="≃⇒↔"></a><a id="1581" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1589" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">≃</a> <a id="1591" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1597" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1599" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a>
<a id="1601" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a> <a id="1605" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1605" class="Bound">A≃B</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1617" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1620" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1625" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1642" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a>
  <a id="1660" class="Keyword">where</a> <a id="1666" class="Keyword">open</a> <a id="1671" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Module Operator">_≃_</a> <a id="1675" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1605" class="Bound">A≃B</a>

<a id="1680" class="Comment">-- Inverses can be turned into half adjoint equivalences.</a>
<a id="1738" class="Comment">--</a>
<a id="1741" class="Comment">-- (This proof is based on one in the HoTT book.)</a>

<a id="↔⇒≃"></a><a id="1792" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1800" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1802" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1808" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">≃</a> <a id="1810" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a>
<a id="1812" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="1816" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1816" class="Bound">A↔B</a> <a id="1820" class="Symbol">=</a> <a id="1822" class="Keyword">record</a>
  <a id="1831" class="Symbol">{</a> <a id="1833" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a>               <a id="1850" class="Symbol">=</a> <a id="1852" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="1857" class="Symbol">;</a> <a id="1859" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a>             <a id="1876" class="Symbol">=</a> <a id="1878" href="Function.Bundles.html#7416" class="Field">from</a>
  <a id="1885" class="Symbol">;</a> <a id="1887" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a>  <a id="1904" class="Symbol">=</a> <a id="1906" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a>
  <a id="1925" class="Symbol">;</a> <a id="1927" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1944" class="Symbol">=</a> <a id="1946" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a>
  <a id="1965" class="Symbol">;</a> <a id="1967" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Field">left-right</a>       <a id="1984" class="Symbol">=</a> <a id="1986" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2349" class="Function">left-right</a>
  <a id="1999" class="Symbol">}</a>
  <a id="2003" class="Keyword">where</a>
  <a id="2011" class="Keyword">open</a> <a id="2016" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
  <a id="2030" class="Keyword">open</a> <a id="2035" class="Keyword">module</a> <a id="2042" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2042" class="Module">A↔B</a> <a id="2046" class="Symbol">=</a> <a id="2048" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2056" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1816" class="Bound">A↔B</a>

  <a id="2063" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="2080" class="Symbol">:</a> <a id="2082" class="Symbol">∀</a> <a id="2084" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2084" class="Bound">x</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2097" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2084" class="Bound">x</a><a id="2098" class="Symbol">)</a> <a id="2100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2102" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2084" class="Bound">x</a>
  <a id="2106" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="2123" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a> <a id="2125" class="Symbol">=</a>
    <a id="2131" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2140" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a><a id="2141" class="Symbol">)</a>               <a id="2157" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2160" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2186" class="Symbol">_)</a> <a id="2189" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2195" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2214" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a><a id="2215" class="Symbol">)))</a>   <a id="2221" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2224" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2229" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a>  <a id="2251" class="Symbol">_)</a> <a id="2254" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2260" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2269" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a><a id="2270" class="Symbol">)</a>               <a id="2286" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2289" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2310" class="Symbol">_</a> <a id="2312" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2318" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a>                         <a id="2344" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2349" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2349" class="Function">left-right</a> <a id="2360" class="Symbol">:</a>
    <a id="2366" class="Symbol">∀</a> <a id="2368" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2368" class="Bound">x</a> <a id="2370" class="Symbol">→</a>
    <a id="2376" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2381" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2402" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2368" class="Bound">x</a><a id="2403" class="Symbol">)</a> <a id="2405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2407" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2428" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2368" class="Bound">x</a><a id="2429" class="Symbol">)</a>
  <a id="2433" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2349" class="Function">left-right</a> <a id="2444" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a> <a id="2446" class="Symbol">=</a>
    <a id="2452" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2457" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2478" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a><a id="2479" class="Symbol">)</a>               <a id="2495" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

    <a id="2504" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2510" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2521" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2542" class="Symbol">_))</a>  <a id="2547" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2550" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2555" class="Symbol">(λ</a> <a id="2558" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2558" class="Bound">p</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2568" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2558" class="Bound">p</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2576" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2597" class="Symbol">_)))</a>
                                                          <a id="2660" class="Symbol">(</a><a id="2661" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2699" class="Symbol">_)))</a> <a id="2704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2710" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2750" class="Symbol">_))</a>
               <a id="2769" class="Symbol">(</a><a id="2770" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2791" class="Symbol">_))</a>
      <a id="2801" class="Symbol">(</a><a id="2802" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2807" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2828" class="Symbol">_))</a>           <a id="2842" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2845" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2884" class="Symbol">_))</a> <a id="2888" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="2895" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2928" class="Symbol">_))</a>
      <a id="2938" class="Symbol">(</a><a id="2939" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2967" class="Symbol">_)</a>
         <a id="2979" class="Symbol">(</a><a id="2980" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2985" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3006" class="Symbol">_)))</a>       <a id="3017" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3020" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3059" class="Symbol">_)))</a> <a id="3064" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3281" class="Function">lemma</a> <a id="3070" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="3077" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3110" class="Symbol">_))</a>
      <a id="3120" class="Symbol">(</a><a id="3121" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3133" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3154" class="Symbol">_))</a>
         <a id="3167" class="Symbol">(</a><a id="3168" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3196" class="Symbol">_)</a> <a id="3199" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3203" class="Symbol">))</a>      <a id="3211" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

    <a id="3220" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3241" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a><a id="3242" class="Symbol">)</a>                      <a id="3265" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3271" class="Keyword">where</a>
    <a id="3281" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3281" class="Function">lemma</a> <a id="3287" class="Symbol">=</a>
      <a id="3295" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3323" class="Symbol">_)</a>
        <a id="3334" class="Symbol">(</a><a id="3335" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3340" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3361" class="Symbol">_))</a>             <a id="3377" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3380" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3414" class="Symbol">_))</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3432" class="Symbol">_))</a> <a id="3436" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

      <a id="3445" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3473" class="Symbol">_)</a>
        <a id="3484" class="Symbol">(</a><a id="3485" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3490" href="Function.Base.html#704" class="Function">id</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3499" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3520" class="Symbol">_)))</a>   <a id="3527" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3530" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="3546" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a><a id="3566" class="Symbol">)</a> <a id="3568" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

      <a id="3577" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3593" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3595" href="Function.Bundles.html#7416" class="Field">from</a><a id="3599" class="Symbol">)</a>
                 <a id="3618" class="Symbol">(</a><a id="3619" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3624" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3645" class="Symbol">_)))</a>
        <a id="3658" class="Symbol">(</a><a id="3659" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3680" class="Symbol">_)</a>                         <a id="3707" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3710" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3715" class="Symbol">(λ</a> <a id="3718" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3718" class="Bound">p</a> <a id="3720" class="Symbol">→</a> <a id="3722" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3728" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3718" class="Bound">p</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3752" class="Symbol">_))</a>
                                                              <a id="3818" class="Symbol">(</a><a id="3819" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3831" class="Symbol">_))</a> <a id="3835" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3843" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3859" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3861" href="Function.Bundles.html#7416" class="Field">from</a> <a id="3866" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3868" href="Function.Bundles.html#7392" class="Field">to</a><a id="3870" class="Symbol">)</a>
                      <a id="3894" class="Symbol">(</a><a id="3895" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3912" class="Symbol">_))</a>
        <a id="3924" class="Symbol">(</a><a id="3925" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3946" class="Symbol">_)</a>                         <a id="3973" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3976" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3981" class="Symbol">(λ</a> <a id="3984" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3984" class="Bound">p</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3994" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3984" class="Bound">p</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4018" class="Symbol">_))</a>
                                                              <a id="4084" class="Symbol">(</a><a id="4085" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="4092" class="Symbol">_)</a> <a id="4095" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4103" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4115" href="Function.Bundles.html#7392" class="Field">to</a>
                 <a id="4135" class="Symbol">(</a><a id="4136" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4147" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4149" href="Function.Bundles.html#7392" class="Field">to</a><a id="4151" class="Symbol">)</a>
                    <a id="4173" class="Symbol">(</a><a id="4174" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4191" class="Symbol">_)))</a>
        <a id="4204" class="Symbol">(</a><a id="4205" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4226" class="Symbol">_)</a>                         <a id="4253" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4256" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4261" class="Symbol">(λ</a> <a id="4264" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#4264" class="Bound">p</a> <a id="4266" class="Symbol">→</a> <a id="4268" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4280" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4283" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#4264" class="Bound">p</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4308" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a><a id="4309" class="Symbol">)))</a>
                                                              <a id="4375" class="Symbol">(</a><a id="4376" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="4385" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="4401" class="Symbol">)</a> <a id="4403" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4411" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4423" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4444" class="Symbol">_))</a>
        <a id="4456" class="Symbol">(</a><a id="4457" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4478" class="Symbol">_)</a>                         <a id="4505" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4508" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4520" class="Symbol">(</a><a id="4521" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4526" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4547" class="Symbol">_)))</a>
                                                              <a id="4614" class="Symbol">(</a><a id="4615" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="4632" class="Symbol">_))</a> <a id="4636" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4644" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4650" class="Symbol">(</a><a id="4651" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4656" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4659" class="Symbol">(</a><a id="4660" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4677" class="Symbol">_))</a>
        <a id="4689" class="Symbol">(</a><a id="4690" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4718" class="Symbol">_)</a> <a id="4721" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4725" class="Symbol">)</a>            <a id="4738" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>


==> anc/html/Function.Properties.Inverse.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Inverse</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of inverses.</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="449" class="Keyword">import</a> <a id="456" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="489" class="Symbol">as</a> <a id="492" class="Module">RightInverse</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Level.html" class="Module">Level</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="551" class="Symbol">;</a> <a id="553" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="591" class="Keyword">using</a> <a id="597" class="Symbol">(</a><a id="598" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="713" class="Symbol">)</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">≡</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="827" class="Symbol">as</a> <a id="830" class="Module">≈-Reasoning</a>
<a id="842" class="Keyword">import</a> <a id="849" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="878" class="Symbol">as</a> <a id="881" class="Module">Consequences</a>
  <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a><a id="921" class="Symbol">;</a> <a id="923" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a><a id="942" class="Symbol">;</a> <a id="944" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a><a id="962" class="Symbol">)</a>

<a id="965" class="Keyword">import</a> <a id="972" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1000" class="Symbol">as</a> <a id="1003" class="Module">Identity</a>
<a id="1012" class="Keyword">import</a> <a id="1019" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="1047" class="Symbol">as</a> <a id="1050" class="Module">Symmetry</a>
<a id="1059" class="Keyword">import</a> <a id="1066" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1097" class="Symbol">as</a> <a id="1100" class="Module">Composition</a>

<a id="1113" class="Keyword">private</a>
  <a id="1123" class="Keyword">variable</a>
    <a id="1136" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a> <a id="1138" href="Function.Properties.Inverse.html#1138" class="Generalizable">b</a> <a id="1140" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a> <a id="1142" href="Function.Properties.Inverse.html#1142" class="Generalizable">ℓ₁</a> <a id="1145" href="Function.Properties.Inverse.html#1145" class="Generalizable">ℓ₂</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1160" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1162" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1164" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="1166" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1174" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a>
    <a id="1180" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="1182" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="1184" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="1186" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1197" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a> <a id="1199" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a>

<a id="1202" class="Comment">------------------------------------------------------------------------</a>
<a id="1275" class="Comment">-- Setoid bundles</a>

<a id="1294" class="Keyword">open</a> <a id="1299" href="Function.Construct.Identity.html" class="Module">Identity</a>    <a id="1311" class="Keyword">public</a> <a id="1318" class="Keyword">using</a> <a id="1324" class="Symbol">()</a> <a id="1327" class="Keyword">renaming</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="1345" class="Symbol">to</a> <a id="1348" class="Function">refl</a><a id="1352" class="Symbol">)</a>
<a id="1354" class="Keyword">open</a> <a id="1359" href="Function.Construct.Symmetry.html" class="Module">Symmetry</a>    <a id="1371" class="Keyword">public</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">()</a> <a id="1387" class="Keyword">renaming</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="1405" class="Symbol">to</a> <a id="1408" class="Function">sym</a><a id="1411" class="Symbol">)</a>
<a id="1413" class="Keyword">open</a> <a id="1418" href="Function.Construct.Composition.html" class="Module">Composition</a> <a id="1430" class="Keyword">public</a> <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">()</a> <a id="1446" class="Keyword">renaming</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="1464" class="Symbol">to</a> <a id="1467" class="Function">trans</a><a id="1472" class="Symbol">)</a>

<a id="isEquivalence"></a><a id="1475" href="Function.Properties.Inverse.html#1475" class="Function">isEquivalence</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a><a id="1516" class="Symbol">}</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Function.Properties.Inverse.html#1138" class="Generalizable">b</a><a id="1520" class="Symbol">})</a>
<a id="1523" href="Function.Properties.Inverse.html#1475" class="Function">isEquivalence</a> <a id="1537" class="Symbol">=</a> <a id="1539" class="Keyword">record</a>
  <a id="1548" class="Symbol">{</a> <a id="1550" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1556" class="Symbol">=</a> <a id="1558" class="Symbol">λ</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Function.Properties.Inverse.html#1561" class="Bound">x</a><a id="1562" class="Symbol">}</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Function.Construct.Identity.html#4000" class="Function">Identity.inverse</a> <a id="1583" href="Function.Properties.Inverse.html#1561" class="Bound">x</a>
  <a id="1587" class="Symbol">;</a> <a id="1589" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1595" class="Symbol">=</a> <a id="1597" href="Function.Properties.Inverse.html#1408" class="Function">sym</a>
  <a id="1603" class="Symbol">;</a> <a id="1605" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1611" class="Symbol">=</a> <a id="1613" href="Function.Properties.Inverse.html#1467" class="Function">trans</a>
  <a id="1621" class="Symbol">}</a>

<a id="1624" class="Comment">------------------------------------------------------------------------</a>
<a id="1697" class="Comment">-- Propositional bundles</a>

<a id="↔-refl"></a><a id="1723" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1734" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1736" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="1738" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Function.Construct.Identity.html#4621" class="Function">Identity.↔-id</a> <a id="1761" class="Symbol">_</a>

<a id="↔-sym"></a><a id="1764" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1774" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1776" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1782" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1784" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="1786" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="Function.Construct.Symmetry.html#6897" class="Function">Symmetry.↔-sym</a>

<a id="↔-trans"></a><a id="1810" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1822" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1824" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1830" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1832" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1838" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1840" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a>
<a id="1842" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a> <a id="1850" class="Symbol">=</a> <a id="1852" href="Function.Construct.Composition.html#7886" class="Function">Composition.inverse</a>

<a id="1873" class="Comment">-- need to η-expand for everything to line up properly</a>
<a id="↔-isEquivalence"></a><a id="1928" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1960" class="Symbol">{</a><a id="1961" class="Argument">ℓ</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a><a id="1966" class="Symbol">}</a> <a id="1968" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a>
<a id="1972" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a> <a id="1988" class="Symbol">=</a> <a id="1990" class="Keyword">record</a>
  <a id="1999" class="Symbol">{</a> <a id="2001" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2007" class="Symbol">=</a> <a id="2009" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a>
  <a id="2018" class="Symbol">;</a> <a id="2020" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2026" class="Symbol">=</a> <a id="2028" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a>
  <a id="2036" class="Symbol">;</a> <a id="2038" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a>
  <a id="2056" class="Symbol">}</a>

<a id="2059" class="Comment">------------------------------------------------------------------------</a>
<a id="2132" class="Comment">-- Conversion functions</a>

<a id="toFunction"></a><a id="2157" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2178" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2180" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2189" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2191" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2193" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a> <a id="2204" href="Function.Properties.Inverse.html#2204" class="Bound">I</a> <a id="2206" class="Symbol">=</a> <a id="2208" class="Keyword">record</a> <a id="2215" class="Symbol">{</a> <a id="2217" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2220" class="Symbol">=</a> <a id="2222" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2225" class="Symbol">;</a> <a id="2227" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="2242" class="Symbol">}</a>
  <a id="2246" class="Keyword">where</a> <a id="2252" class="Keyword">open</a> <a id="2257" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2265" href="Function.Properties.Inverse.html#2204" class="Bound">I</a>

<a id="fromFunction"></a><a id="2268" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2291" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2293" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2302" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2304" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a>
<a id="2306" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a> <a id="2319" href="Function.Properties.Inverse.html#2319" class="Bound">I</a> <a id="2321" class="Symbol">=</a> <a id="2323" class="Keyword">record</a> <a id="2330" class="Symbol">{</a> <a id="2332" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2342" class="Symbol">;</a> <a id="2344" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="2361" class="Symbol">}</a>
  <a id="2365" class="Keyword">where</a> <a id="2371" class="Keyword">open</a> <a id="2376" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2384" href="Function.Properties.Inverse.html#2319" class="Bound">I</a>

<a id="Inverse⇒Injection"></a><a id="2387" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2405" class="Symbol">:</a> <a id="2407" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2415" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2417" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2431" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2433" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2435" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2453" class="Symbol">{</a><a id="2454" class="Argument">S</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="Function.Properties.Inverse.html#2458" class="Bound">S</a><a id="2459" class="Symbol">}</a> <a id="2461" class="Symbol">{</a><a id="2462" class="Argument">T</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Function.Properties.Inverse.html#2466" class="Bound">T</a><a id="2467" class="Symbol">}</a> <a id="2469" href="Function.Properties.Inverse.html#2469" class="Bound">I</a> <a id="2471" class="Symbol">=</a> <a id="2473" class="Keyword">record</a>
  <a id="2482" class="Symbol">{</a> <a id="2484" href="Function.Bundles.html#2469" class="Field">to</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2494" class="Symbol">;</a> <a id="2496" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2513" class="Symbol">;</a> <a id="2515" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="2546" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2549" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
  <a id="2560" class="Symbol">}</a> <a id="2562" class="Keyword">where</a> <a id="2568" class="Keyword">open</a> <a id="2573" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2581" href="Function.Properties.Inverse.html#2469" class="Bound">I</a><a id="2582" class="Symbol">;</a> <a id="2584" class="Keyword">open</a> <a id="2589" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2602" href="Function.Properties.Inverse.html#2458" class="Bound">S</a> <a id="2604" href="Function.Properties.Inverse.html#2466" class="Bound">T</a>

<a id="Inverse⇒Surjection"></a><a id="2607" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2636" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2638" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2640" class="Symbol">→</a> <a id="2642" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2653" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2655" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2657" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2676" class="Symbol">{</a><a id="2677" class="Argument">S</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="Function.Properties.Inverse.html#2681" class="Bound">S</a><a id="2682" class="Symbol">}</a> <a id="2684" class="Symbol">{</a><a id="2685" class="Argument">T</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Function.Properties.Inverse.html#2689" class="Bound">T</a><a id="2690" class="Symbol">}</a> <a id="2692" href="Function.Properties.Inverse.html#2692" class="Bound">I</a> <a id="2694" class="Symbol">=</a> <a id="2696" class="Keyword">record</a>
  <a id="2705" class="Symbol">{</a> <a id="2707" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2710" class="Symbol">=</a> <a id="2712" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2717" class="Symbol">;</a> <a id="2719" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2736" class="Symbol">;</a> <a id="2738" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2749" class="Symbol">=</a> <a id="2751" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="2771" href="Function.Bundles.html#7568" class="Function">inverseˡ</a>
  <a id="2782" class="Symbol">}</a> <a id="2784" class="Keyword">where</a> <a id="2790" class="Keyword">open</a> <a id="2795" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2803" href="Function.Properties.Inverse.html#2692" class="Bound">I</a><a id="2804" class="Symbol">;</a> <a id="2806" class="Keyword">open</a> <a id="2811" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2824" href="Function.Properties.Inverse.html#2681" class="Bound">S</a> <a id="2826" href="Function.Properties.Inverse.html#2689" class="Bound">T</a>

<a id="Inverse⇒Bijection"></a><a id="2829" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2847" class="Symbol">:</a> <a id="2849" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2857" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2859" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2861" class="Symbol">→</a> <a id="2863" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2873" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2875" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2877" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2895" class="Symbol">{</a><a id="2896" class="Argument">S</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Function.Properties.Inverse.html#2900" class="Bound">S</a><a id="2901" class="Symbol">}</a> <a id="2903" class="Symbol">{</a><a id="2904" class="Argument">T</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Function.Properties.Inverse.html#2908" class="Bound">T</a><a id="2909" class="Symbol">}</a> <a id="2911" href="Function.Properties.Inverse.html#2911" class="Bound">I</a> <a id="2913" class="Symbol">=</a> <a id="2915" class="Keyword">record</a>
  <a id="2924" class="Symbol">{</a> <a id="2926" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="2936" class="Symbol">=</a> <a id="2938" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2943" class="Symbol">;</a> <a id="2945" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="2955" class="Symbol">=</a> <a id="2957" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2967" class="Symbol">;</a> <a id="2969" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="2979" class="Symbol">=</a> <a id="2981" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="3000" href="Function.Bundles.html#7524" class="Field">inverse</a>
  <a id="3010" class="Symbol">}</a> <a id="3012" class="Keyword">where</a> <a id="3018" class="Keyword">open</a> <a id="3023" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="3031" href="Function.Properties.Inverse.html#2911" class="Bound">I</a><a id="3032" class="Symbol">;</a> <a id="3034" class="Keyword">open</a> <a id="3039" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="3052" href="Function.Properties.Inverse.html#2900" class="Bound">S</a> <a id="3054" href="Function.Properties.Inverse.html#2908" class="Bound">T</a>

<a id="Inverse⇒Equivalence"></a><a id="3057" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3087" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="3089" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3105" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="3107" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="3109" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="3129" href="Function.Properties.Inverse.html#3129" class="Bound">I</a> <a id="3131" class="Symbol">=</a> <a id="3133" class="Keyword">record</a>
  <a id="3142" class="Symbol">{</a> <a id="3144" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3154" class="Symbol">=</a> <a id="3156" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="3161" class="Symbol">;</a> <a id="3163" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3173" class="Symbol">=</a> <a id="3175" href="Function.Bundles.html#7416" class="Field">from</a>
  <a id="3182" class="Symbol">;</a> <a id="3184" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3194" class="Symbol">=</a> <a id="3196" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="3206" class="Symbol">;</a> <a id="3208" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3218" class="Symbol">=</a> <a id="3220" href="Function.Bundles.html#7481" class="Field">from-cong</a>
  <a id="3232" class="Symbol">}</a> <a id="3234" class="Keyword">where</a> <a id="3240" class="Keyword">open</a> <a id="3245" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="3253" href="Function.Properties.Inverse.html#3129" class="Bound">I</a>

<a id="↔⇒⟶"></a><a id="3256" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3264" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3266" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3272" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="3274" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3276" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a>

<a id="↔⇒⟵"></a><a id="3294" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3302" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3304" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3310" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="3312" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="3314" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="3318" class="Symbol">=</a> <a id="3320" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a>

<a id="↔⇒↣"></a><a id="3334" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3342" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3344" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3350" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="3352" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3354" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="3358" class="Symbol">=</a> <a id="3360" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a>

<a id="↔⇒↠"></a><a id="3379" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="3383" class="Symbol">:</a> <a id="3385" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3387" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3389" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3391" class="Symbol">→</a> <a id="3393" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3395" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="3397" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3399" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="3403" class="Symbol">=</a> <a id="3405" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a>

<a id="↔⇒⤖"></a><a id="3425" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3433" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3435" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3437" class="Symbol">→</a> <a id="3439" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3441" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3443" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3445" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a> <a id="3449" class="Symbol">=</a> <a id="3451" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a>

<a id="↔⇒⇔"></a><a id="3470" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3478" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3480" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3482" class="Symbol">→</a> <a id="3484" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3486" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3488" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3490" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a>

<a id="↔⇒↩"></a><a id="3517" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3525" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3527" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3533" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="3535" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3537" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Function.Bundles.html#7712" class="Function">Inverse.leftInverse</a>

<a id="↔⇒↪"></a><a id="3564" href="Function.Properties.Inverse.html#3564" class="Function">↔⇒↪</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3572" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3574" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3580" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="3582" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3584" href="Function.Properties.Inverse.html#3564" class="Function">↔⇒↪</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a>

<a id="3612" class="Comment">-- The functions above can be combined with the following lemma to</a>
<a id="3679" class="Comment">-- transport an arbitrary relation R (e.g. Injection) across</a>
<a id="3740" class="Comment">-- inverses.</a>
<a id="transportVia"></a><a id="3753" href="Function.Properties.Inverse.html#3753" class="Function">transportVia</a> <a id="3766" class="Symbol">:</a> <a id="3768" class="Symbol">{</a><a id="3769" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3771" class="Symbol">:</a> <a id="3773" class="Symbol">∀</a> <a id="3775" class="Symbol">{</a><a id="3776" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3778" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3780" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a> <a id="3783" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3785" class="Symbol">}</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3801" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3803" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a><a id="3805" class="Symbol">)</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3815" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3817" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3824" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3826" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3828" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3830" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a> <a id="3833" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3835" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3837" class="Symbol">)}</a> <a id="3840" class="Symbol">→</a>
               <a id="3857" class="Symbol">(∀</a> <a id="3860" class="Symbol">{</a><a id="3861" href="Function.Properties.Inverse.html#3861" class="Bound">a</a> <a id="3863" href="Function.Properties.Inverse.html#3863" class="Bound">b</a> <a id="3865" href="Function.Properties.Inverse.html#3865" class="Bound">c</a> <a id="3867" href="Function.Properties.Inverse.html#3867" class="Bound">ℓ₁</a> <a id="3870" href="Function.Properties.Inverse.html#3870" class="Bound">ℓ₂</a> <a id="3873" href="Function.Properties.Inverse.html#3873" class="Bound">ℓ₃</a><a id="3875" class="Symbol">}</a> <a id="3877" class="Symbol">{</a><a id="3878" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3880" class="Symbol">:</a> <a id="3882" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3889" href="Function.Properties.Inverse.html#3861" class="Bound">a</a> <a id="3891" href="Function.Properties.Inverse.html#3867" class="Bound">ℓ₁</a><a id="3893" class="Symbol">}</a> <a id="3895" class="Symbol">{</a><a id="3896" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3898" class="Symbol">:</a> <a id="3900" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3907" href="Function.Properties.Inverse.html#3863" class="Bound">b</a> <a id="3909" href="Function.Properties.Inverse.html#3870" class="Bound">ℓ₂</a><a id="3911" class="Symbol">}</a> <a id="3913" class="Symbol">{</a><a id="3914" href="Function.Properties.Inverse.html#3914" class="Bound">U</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3925" href="Function.Properties.Inverse.html#3865" class="Bound">c</a> <a id="3927" href="Function.Properties.Inverse.html#3873" class="Bound">ℓ₃</a><a id="3929" class="Symbol">}</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3935" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3937" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3943" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3945" href="Function.Properties.Inverse.html#3914" class="Bound">U</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3951" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3953" href="Function.Properties.Inverse.html#3914" class="Bound">U</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Symbol">→</a>
               <a id="3973" class="Symbol">(∀</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Function.Properties.Inverse.html#3977" class="Bound">a</a> <a id="3979" href="Function.Properties.Inverse.html#3979" class="Bound">b</a> <a id="3981" href="Function.Properties.Inverse.html#3981" class="Bound">ℓ₁</a> <a id="3984" href="Function.Properties.Inverse.html#3984" class="Bound">ℓ₂</a><a id="3986" class="Symbol">}</a> <a id="3988" class="Symbol">{</a><a id="3989" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="3991" class="Symbol">:</a> <a id="3993" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4000" href="Function.Properties.Inverse.html#3977" class="Bound">a</a> <a id="4002" href="Function.Properties.Inverse.html#3981" class="Bound">ℓ₁</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">{</a><a id="4007" href="Function.Properties.Inverse.html#4007" class="Bound">T</a> <a id="4009" class="Symbol">:</a> <a id="4011" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4018" href="Function.Properties.Inverse.html#3979" class="Bound">b</a> <a id="4020" href="Function.Properties.Inverse.html#3984" class="Bound">ℓ₂</a><a id="4022" class="Symbol">}</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4034" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="4036" href="Function.Properties.Inverse.html#4007" class="Bound">T</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4042" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="4044" href="Function.Properties.Inverse.html#4007" class="Bound">T</a><a id="4045" class="Symbol">)</a> <a id="4047" class="Symbol">→</a>
               <a id="4064" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4072" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4074" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4080" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="4082" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4094" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="4096" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a> <a id="4098" class="Symbol">→</a> <a id="4100" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4102" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4104" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a>
<a id="4106" href="Function.Properties.Inverse.html#3753" class="Function">transportVia</a> <a id="4119" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4127" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4133" href="Function.Properties.Inverse.html#4133" class="Bound">IBA</a> <a id="4137" href="Function.Properties.Inverse.html#4137" class="Bound">RBC</a> <a id="4141" href="Function.Properties.Inverse.html#4141" class="Bound">ICD</a> <a id="4145" class="Symbol">=</a>
  <a id="4149" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4164" href="Function.Properties.Inverse.html#4133" class="Bound">IBA</a><a id="4167" class="Symbol">)</a> <a id="4169" class="Symbol">(</a><a id="4170" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4178" href="Function.Properties.Inverse.html#4137" class="Bound">RBC</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4189" href="Function.Properties.Inverse.html#4141" class="Bound">ICD</a><a id="4192" class="Symbol">))</a>

<a id="4196" class="Comment">------------------------------------------------------------------------</a>
<a id="4269" class="Comment">-- Other</a>

<a id="4279" class="Keyword">module</a> <a id="4286" href="Function.Properties.Inverse.html#4286" class="Module">_</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4293" class="Symbol">:</a> <a id="4295" class="Symbol">∀</a> <a id="4297" class="Symbol">{</a><a id="4298" href="Function.Properties.Inverse.html#4298" class="Bound">a</a> <a id="4300" href="Function.Properties.Inverse.html#4300" class="Bound">b</a><a id="4301" class="Symbol">}</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="4320" href="Function.Properties.Inverse.html#4298" class="Bound">a</a> <a id="4322" href="Function.Properties.Inverse.html#4300" class="Bound">b</a><a id="4323" class="Symbol">)</a> <a id="4325" class="Keyword">where</a>

  <a id="4334" href="Function.Properties.Inverse.html#4334" class="Function">↔-fun</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="4344" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4346" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="4352" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4354" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a> <a id="4356" class="Symbol">→</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="4361" class="Symbol">→</a> <a id="4363" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a><a id="4364" class="Symbol">)</a> <a id="4366" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a><a id="4374" class="Symbol">)</a>
  <a id="4378" href="Function.Properties.Inverse.html#4334" class="Function">↔-fun</a> <a id="4384" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4388" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="4404" class="Symbol">(λ</a> <a id="4407" href="Function.Properties.Inverse.html#4407" class="Bound">a→c</a> <a id="4411" href="Function.Properties.Inverse.html#4411" class="Bound">b</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4418" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Function.Properties.Inverse.html#4407" class="Bound">a→c</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4433" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4437" href="Function.Properties.Inverse.html#4411" class="Bound">b</a><a id="4438" class="Symbol">)))</a>
    <a id="4446" class="Symbol">(λ</a> <a id="4449" href="Function.Properties.Inverse.html#4449" class="Bound">b→d</a> <a id="4453" href="Function.Properties.Inverse.html#4453" class="Bound">a</a> <a id="4455" class="Symbol">→</a> <a id="4457" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4462" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Function.Properties.Inverse.html#4449" class="Bound">b→d</a> <a id="4471" class="Symbol">(</a><a id="4472" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4475" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4479" href="Function.Properties.Inverse.html#4453" class="Bound">a</a><a id="4480" class="Symbol">)))</a>
    <a id="4488" class="Symbol">(λ</a> <a id="4491" href="Function.Properties.Inverse.html#4491" class="Bound">b→d</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4501" class="Symbol">λ</a> <a id="4503" href="Function.Properties.Inverse.html#4503" class="Bound">_</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4533" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4537" class="Symbol">_</a> <a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4549" href="Function.Properties.Inverse.html#4491" class="Bound">b→d</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4571" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4575" class="Symbol">_)))</a>
    <a id="4584" class="Symbol">(λ</a> <a id="4587" href="Function.Properties.Inverse.html#4587" class="Bound">a→c</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4597" class="Symbol">λ</a> <a id="4599" href="Function.Properties.Inverse.html#4599" class="Bound">_</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4629" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4633" class="Symbol">_</a> <a id="4635" class="Symbol">)</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4645" href="Function.Properties.Inverse.html#4587" class="Bound">a→c</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4667" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4671" class="Symbol">_)))</a>
    <a id="4680" class="Keyword">where</a> <a id="4686" class="Keyword">open</a> <a id="4691" href="Function.Bundles.html#7338" class="Module">Inverse</a>

<a id="4700" class="Keyword">module</a> <a id="4707" href="Function.Properties.Inverse.html#4707" class="Module">_</a> <a id="4709" class="Symbol">(</a><a id="4710" href="Function.Properties.Inverse.html#4710" class="Bound">I</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4722" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4724" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a><a id="4725" class="Symbol">)</a> <a id="4727" class="Keyword">where</a>
  <a id="4735" class="Keyword">open</a> <a id="4740" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="4748" href="Function.Properties.Inverse.html#4710" class="Bound">I</a>

  <a id="4753" href="Function.Properties.Inverse.html#4753" class="Function">to-from</a> <a id="4761" class="Symbol">:</a> <a id="4763" class="Symbol">∀</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Function.Properties.Inverse.html#4766" class="Bound">x</a> <a id="4768" href="Function.Properties.Inverse.html#4768" class="Bound">y</a><a id="4769" class="Symbol">}</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4776" href="Function.Properties.Inverse.html#4766" class="Bound">x</a> <a id="4778" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂.≈</a> <a id="4784" href="Function.Properties.Inverse.html#4768" class="Bound">y</a> <a id="4786" class="Symbol">→</a> <a id="4788" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4793" href="Function.Properties.Inverse.html#4768" class="Bound">y</a> <a id="4795" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁.≈</a> <a id="4801" href="Function.Properties.Inverse.html#4766" class="Bound">x</a>
  <a id="4805" href="Function.Properties.Inverse.html#4753" class="Function">to-from</a> <a id="4813" class="Symbol">=</a> <a id="4815" href="Function.Properties.RightInverse.html#2194" class="Function">RightInverse.to-from</a> <a id="4836" href="Function.Bundles.html#7863" class="Function">rightInverse</a>
</pre></body></html>


==> anc/html/Function.Properties.RightInverse.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.RightInverse</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of right inverses</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Function.Base.html" class="Module">Function.Base</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Function.Base.html#704" class="Function">id</a><a id="339" class="Symbol">;</a> <a id="341" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="344" class="Symbol">)</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="394" class="Symbol">;</a> <a id="396" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="404" class="Symbol">)</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Level.html" class="Module">Level</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="607" class="Keyword">using</a> <a id="613" class="Symbol">(</a><a id="614" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="620" class="Symbol">)</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="681" class="Symbol">)</a>

<a id="684" class="Keyword">private</a>
  <a id="694" class="Keyword">variable</a>
    <a id="707" href="Function.Properties.RightInverse.html#707" class="Generalizable">ℓ₁</a> <a id="710" href="Function.Properties.RightInverse.html#710" class="Generalizable">ℓ₂</a> <a id="713" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a> <a id="715" href="Function.Properties.RightInverse.html#715" class="Generalizable">b</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="729" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="731" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="739" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a>
    <a id="745" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="747" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="749" class="Symbol">:</a> <a id="751" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="758" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a> <a id="760" href="Function.Properties.RightInverse.html#707" class="Generalizable">ℓ₁</a>

<a id="764" class="Comment">------------------------------------------------------------------------</a>
<a id="837" class="Comment">-- Constructors</a>

<a id="mkRightInverse"></a><a id="854" href="Function.Properties.RightInverse.html#854" class="Function">mkRightInverse</a> <a id="869" class="Symbol">:</a> <a id="871" class="Symbol">(</a><a id="872" href="Function.Properties.RightInverse.html#872" class="Bound">e</a> <a id="874" class="Symbol">:</a> <a id="876" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="888" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="890" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a><a id="891" class="Symbol">)</a> <a id="893" class="Symbol">(</a><a id="894" class="Keyword">open</a> <a id="899" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="911" href="Function.Properties.RightInverse.html#872" class="Bound">e</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">→</a>
                 <a id="933" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="942" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="950" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="958" href="Function.Bundles.html#4808" class="Field">to</a> <a id="961" href="Function.Bundles.html#4832" class="Field">from</a> <a id="966" class="Symbol">→</a>
                 <a id="985" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="998" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1000" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a>
<a id="1002" href="Function.Properties.RightInverse.html#854" class="Function">mkRightInverse</a> <a id="1017" href="Function.Properties.RightInverse.html#1017" class="Bound">eq</a> <a id="1020" href="Function.Properties.RightInverse.html#1020" class="Bound">invʳ</a> <a id="1025" class="Symbol">=</a> <a id="1027" class="Keyword">record</a>
  <a id="1036" class="Symbol">{</a> <a id="1038" href="Function.Properties.RightInverse.html#1038" class="Module">Equivalence</a> <a id="1050" href="Function.Properties.RightInverse.html#1017" class="Bound">eq</a>
  <a id="1055" class="Symbol">;</a> <a id="1057" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Function.Properties.RightInverse.html#1020" class="Bound">invʳ</a>
  <a id="1075" class="Symbol">}</a>

<a id="1078" class="Comment">------------------------------------------------------------------------</a>
<a id="1151" class="Comment">-- Conversion</a>

<a id="RightInverse⇒LeftInverse"></a><a id="1166" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1206" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1208" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="1224" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1226" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1228" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a> <a id="1253" href="Function.Properties.RightInverse.html#1253" class="Bound">I</a> <a id="1255" class="Symbol">=</a> <a id="1257" class="Keyword">record</a>
  <a id="1266" class="Symbol">{</a> <a id="1268" href="Function.Bundles.html#5431" class="Field">to</a>         <a id="1279" class="Symbol">=</a> <a id="1281" href="Function.Bundles.html#6590" class="Field">from</a>
  <a id="1288" class="Symbol">;</a> <a id="1290" href="Function.Bundles.html#5455" class="Field">from</a>       <a id="1301" class="Symbol">=</a> <a id="1303" href="Function.Bundles.html#6566" class="Field">to</a>
  <a id="1308" class="Symbol">;</a> <a id="1310" href="Function.Bundles.html#5479" class="Field">to-cong</a>    <a id="1321" class="Symbol">=</a> <a id="1323" href="Function.Bundles.html#6655" class="Field">from-cong</a>
  <a id="1335" class="Symbol">;</a> <a id="1337" href="Function.Bundles.html#5520" class="Field">from-cong</a>  <a id="1348" class="Symbol">=</a> <a id="1350" href="Function.Bundles.html#6614" class="Field">to-cong</a>
  <a id="1360" class="Symbol">;</a> <a id="1362" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>   <a id="1373" class="Symbol">=</a> <a id="1375" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
  <a id="1386" class="Symbol">}</a> <a id="1388" class="Keyword">where</a> <a id="1394" class="Keyword">open</a> <a id="1399" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="1412" href="Function.Properties.RightInverse.html#1253" class="Bound">I</a>

<a id="LeftInverse⇒RightInverse"></a><a id="1415" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="1454" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1456" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1473" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1475" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1477" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a> <a id="1502" href="Function.Properties.RightInverse.html#1502" class="Bound">I</a> <a id="1504" class="Symbol">=</a> <a id="1506" class="Keyword">record</a>
  <a id="1515" class="Symbol">{</a> <a id="1517" href="Function.Bundles.html#6566" class="Field">to</a>         <a id="1528" class="Symbol">=</a> <a id="1530" href="Function.Bundles.html#5455" class="Field">from</a>
  <a id="1537" class="Symbol">;</a> <a id="1539" href="Function.Bundles.html#6590" class="Field">from</a>       <a id="1550" class="Symbol">=</a> <a id="1552" href="Function.Bundles.html#5431" class="Field">to</a>
  <a id="1557" class="Symbol">;</a> <a id="1559" href="Function.Bundles.html#6614" class="Field">to-cong</a>    <a id="1570" class="Symbol">=</a> <a id="1572" href="Function.Bundles.html#5520" class="Field">from-cong</a>
  <a id="1584" class="Symbol">;</a> <a id="1586" href="Function.Bundles.html#6655" class="Field">from-cong</a>  <a id="1597" class="Symbol">=</a> <a id="1599" href="Function.Bundles.html#5479" class="Field">to-cong</a>
  <a id="1609" class="Symbol">;</a> <a id="1611" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>    <a id="1623" class="Symbol">=</a> <a id="1625" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
  <a id="1636" class="Symbol">}</a> <a id="1638" class="Keyword">where</a> <a id="1644" class="Keyword">open</a> <a id="1649" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="1661" href="Function.Properties.RightInverse.html#1502" class="Bound">I</a>

<a id="RightInverse⇒Surjection"></a><a id="1664" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1703" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1705" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1720" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1722" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1724" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a> <a id="1748" href="Function.Properties.RightInverse.html#1748" class="Bound">I</a> <a id="1750" class="Symbol">=</a> <a id="1752" class="Keyword">record</a>
  <a id="1761" class="Symbol">{</a> <a id="1763" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="1774" class="Symbol">=</a> <a id="1776" href="Function.Bundles.html#6590" class="Field">from</a>
  <a id="1783" class="Symbol">;</a> <a id="1785" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="1796" class="Symbol">=</a> <a id="1798" href="Function.Bundles.html#6655" class="Field">from-cong</a>
  <a id="1810" class="Symbol">;</a> <a id="1812" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1845" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="1853" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
  <a id="1864" class="Symbol">}</a> <a id="1866" class="Keyword">where</a> <a id="1872" class="Keyword">open</a> <a id="1877" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="1890" href="Function.Properties.RightInverse.html#1748" class="Bound">I</a>

<a id="↪⇒↠"></a><a id="1893" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="1901" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1903" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1909" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1911" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="1913" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a>

<a id="↪⇒↩"></a><a id="1944" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="1952" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1954" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1960" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="1962" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="1964" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a>

<a id="↩⇒↪"></a><a id="1996" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="2004" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2006" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="2008" class="Symbol">→</a> <a id="2010" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="2012" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2014" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="2016" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a>

<a id="2048" class="Comment">------------------------------------------------------------------------</a>
<a id="2121" class="Comment">-- Other</a>

<a id="2131" class="Keyword">module</a> <a id="2138" href="Function.Properties.RightInverse.html#2138" class="Module">_</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Function.Properties.RightInverse.html#2141" class="Bound">R</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="2158" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="2160" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Keyword">where</a>
  <a id="2171" class="Keyword">open</a> <a id="2176" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="2189" href="Function.Properties.RightInverse.html#2141" class="Bound">R</a>

  <a id="2194" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a> <a id="2202" class="Symbol">:</a> <a id="2204" class="Symbol">∀</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a> <a id="2209" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a><a id="2210" class="Symbol">}</a> <a id="2212" class="Symbol">→</a> <a id="2214" href="Function.Bundles.html#6566" class="Field">to</a> <a id="2217" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a> <a id="2219" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂.≈</a> <a id="2225" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Function.Bundles.html#6590" class="Field">from</a> <a id="2234" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a> <a id="2236" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁.≈</a> <a id="2242" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a>
  <a id="2246" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a> <a id="2254" href="Function.Properties.RightInverse.html#2254" class="Bound">eq</a> <a id="2257" class="Symbol">=</a> <a id="2259" href="Relation.Binary.Structures.html#1271" class="Function">Eq₁.trans</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Relation.Binary.Structures.html#1245" class="Function">Eq₂.sym</a> <a id="2289" href="Function.Properties.RightInverse.html#2254" class="Bound">eq</a><a id="2291" class="Symbol">))</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2312" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Function.Properties.Surjection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Surjection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of surjections</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Function.Base.html" class="Module">Function.Base</a> <a id="325" class="Keyword">using</a> <a id="331" class="Symbol">(</a><a id="332" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="335" class="Symbol">;</a> <a id="337" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="392" class="Symbol">;</a> <a id="394" href="Function.Definitions.html#842" class="Function">Injective</a><a id="403" class="Symbol">;</a> <a id="405" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="447" class="Keyword">using</a> <a id="453" class="Symbol">(</a><a id="454" href="Function.Bundles.html#2041" class="Record">Func</a><a id="458" class="Symbol">;</a> <a id="460" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="470" class="Symbol">;</a> <a id="472" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="475" class="Symbol">;</a> <a id="477" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="480" class="Symbol">;</a> <a id="482" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Bundles.html#13912" class="Function">mk↪</a><a id="490" class="Symbol">;</a> <a id="492" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">import</a> <a id="509" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="537" class="Symbol">as</a> <a id="540" class="Module">Identity</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Function.Construct.Identity.html#3230" class="Function">surjection</a><a id="566" class="Symbol">)</a>
<a id="568" class="Keyword">import</a> <a id="575" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="606" class="Symbol">as</a> <a id="609" class="Module">Compose</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Function.Construct.Composition.html#5962" class="Function">surjection</a><a id="634" class="Symbol">)</a>
<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Level.html" class="Module">Level</a> <a id="654" class="Keyword">using</a> <a id="660" class="Symbol">(</a><a id="661" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="710" class="Symbol">;</a> <a id="712" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="717" class="Symbol">)</a>
<a id="719" class="Keyword">import</a> <a id="726" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="769" class="Symbol">as</a> <a id="772" class="Module">≡</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="790" class="Symbol">)</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="832" class="Keyword">using</a> <a id="838" class="Symbol">(</a><a id="839" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="906" class="Symbol">)</a>
<a id="908" class="Keyword">import</a> <a id="915" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="948" class="Symbol">as</a> <a id="951" class="Module">≈-Reasoning</a>

<a id="964" class="Keyword">private</a>
  <a id="974" class="Keyword">variable</a>
    <a id="987" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a> <a id="989" href="Function.Properties.Surjection.html#989" class="Generalizable">b</a> <a id="991" href="Function.Properties.Surjection.html#991" class="Generalizable">c</a> <a id="993" href="Function.Properties.Surjection.html#993" class="Generalizable">ℓ</a> <a id="995" href="Function.Properties.Surjection.html#995" class="Generalizable">ℓ₁</a> <a id="998" href="Function.Properties.Surjection.html#998" class="Generalizable">ℓ₂</a> <a id="1001" href="Function.Properties.Surjection.html#1001" class="Generalizable">ℓ₃</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1016" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1018" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a>
    <a id="1032" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a> <a id="1034" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1045" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a> <a id="1047" href="Function.Properties.Surjection.html#993" class="Generalizable">ℓ</a>

<a id="1050" class="Comment">------------------------------------------------------------------------</a>
<a id="1123" class="Comment">-- Constructors</a>

<a id="mkSurjection"></a><a id="1140" href="Function.Properties.Surjection.html#1140" class="Function">mkSurjection</a> <a id="1153" class="Symbol">:</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Function.Properties.Surjection.html#1156" class="Bound">f</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1165" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="1167" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">(</a><a id="1171" class="Keyword">open</a> <a id="1176" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="1181" href="Function.Properties.Surjection.html#1156" class="Bound">f</a><a id="1182" class="Symbol">)</a> <a id="1184" class="Symbol">→</a>
              <a id="1200" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1211" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="1219" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="1227" href="Function.Bundles.html#2092" class="Field">to</a>  <a id="1231" class="Symbol">→</a>
              <a id="1247" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1258" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="1260" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a>
<a id="1262" href="Function.Properties.Surjection.html#1140" class="Function">mkSurjection</a> <a id="1275" href="Function.Properties.Surjection.html#1275" class="Bound">f</a> <a id="1277" href="Function.Properties.Surjection.html#1277" class="Bound">surjective</a> <a id="1288" class="Symbol">=</a> <a id="1290" class="Keyword">record</a>
  <a id="1299" class="Symbol">{</a> <a id="1301" href="Function.Properties.Surjection.html#1301" class="Module">Func</a> <a id="1306" href="Function.Properties.Surjection.html#1275" class="Bound">f</a>
  <a id="1310" class="Symbol">;</a> <a id="1312" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Function.Properties.Surjection.html#1277" class="Bound">surjective</a>
  <a id="1338" class="Symbol">}</a>

<a id="1341" class="Comment">------------------------------------------------------------------------</a>
<a id="1414" class="Comment">-- Conversion functions</a>

<a id="↠⇒⟶"></a><a id="1439" href="Function.Properties.Surjection.html#1439" class="Function">↠⇒⟶</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1447" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1449" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1455" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1457" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a>
<a id="1459" href="Function.Properties.Surjection.html#1439" class="Function">↠⇒⟶</a> <a id="1463" class="Symbol">=</a> <a id="1465" href="Function.Bundles.html#3029" class="Function">Surjection.function</a>

<a id="↠⇒↪"></a><a id="1486" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1494" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1496" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1502" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1504" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a>
<a id="1506" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a> <a id="1510" href="Function.Properties.Surjection.html#1510" class="Bound">s</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="1518" class="Symbol">{</a><a id="1519" class="Argument">from</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Function.Bundles.html#2920" class="Field">to</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">λ</a> <a id="1532" class="Symbol">{</a> <a id="1534" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1569" class="Symbol">_)}</a>
  <a id="1575" class="Keyword">where</a> <a id="1581" class="Keyword">open</a> <a id="1586" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="1597" href="Function.Properties.Surjection.html#1510" class="Bound">s</a>

<a id="↠⇒⇔"></a><a id="1600" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1608" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1610" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1616" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1618" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a>
<a id="1620" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a> <a id="1624" href="Function.Properties.Surjection.html#1624" class="Bound">s</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1632" href="Function.Bundles.html#2920" class="Field">to</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1642" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1644" href="Function.Bundles.html#2987" class="Field">surjective</a><a id="1654" class="Symbol">)</a>
  <a id="1658" class="Keyword">where</a> <a id="1664" class="Keyword">open</a> <a id="1669" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="1680" href="Function.Properties.Surjection.html#1624" class="Bound">s</a>

<a id="1683" class="Comment">------------------------------------------------------------------------</a>
<a id="1756" class="Comment">-- Setoid properties</a>

<a id="refl"></a><a id="1778" href="Function.Properties.Surjection.html#1778" class="Function">refl</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1807" class="Symbol">{</a><a id="1808" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a><a id="1809" class="Symbol">}</a> <a id="1811" class="Symbol">{</a><a id="1812" href="Function.Properties.Surjection.html#993" class="Generalizable">ℓ</a><a id="1813" class="Symbol">})</a>
<a id="1816" href="Function.Properties.Surjection.html#1778" class="Function">refl</a> <a id="1821" class="Symbol">{</a><a id="1822" class="Argument">x</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="Function.Properties.Surjection.html#1826" class="Bound">x</a><a id="1827" class="Symbol">}</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Function.Construct.Identity.html#3230" class="Function">Identity.surjection</a> <a id="1851" href="Function.Properties.Surjection.html#1826" class="Bound">x</a>

<a id="trans"></a><a id="1854" href="Function.Properties.Surjection.html#1854" class="Function">trans</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1880" class="Symbol">{</a><a id="1881" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">{</a><a id="1885" href="Function.Properties.Surjection.html#995" class="Generalizable">ℓ₁</a><a id="1887" class="Symbol">}</a> <a id="1889" class="Symbol">{</a><a id="1890" href="Function.Properties.Surjection.html#989" class="Generalizable">b</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">{</a><a id="1894" href="Function.Properties.Surjection.html#998" class="Generalizable">ℓ₂</a><a id="1896" class="Symbol">})</a>
              <a id="1913" class="Symbol">(</a><a id="1914" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1925" class="Symbol">{</a><a id="1926" href="Function.Properties.Surjection.html#989" class="Generalizable">b</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">{</a><a id="1930" href="Function.Properties.Surjection.html#998" class="Generalizable">ℓ₂</a><a id="1932" class="Symbol">}</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Function.Properties.Surjection.html#991" class="Generalizable">c</a><a id="1936" class="Symbol">}</a> <a id="1938" class="Symbol">{</a><a id="1939" href="Function.Properties.Surjection.html#1001" class="Generalizable">ℓ₃</a><a id="1941" class="Symbol">})</a>
              <a id="1958" class="Symbol">(</a><a id="1959" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1970" class="Symbol">{</a><a id="1971" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Function.Properties.Surjection.html#995" class="Generalizable">ℓ₁</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Function.Properties.Surjection.html#991" class="Generalizable">c</a><a id="1981" class="Symbol">}</a> <a id="1983" class="Symbol">{</a><a id="1984" href="Function.Properties.Surjection.html#1001" class="Generalizable">ℓ₃</a><a id="1986" class="Symbol">})</a>
<a id="1989" href="Function.Properties.Surjection.html#1854" class="Function">trans</a> <a id="1995" class="Symbol">=</a> <a id="1997" href="Function.Construct.Composition.html#5962" class="Function">Compose.surjection</a>

<a id="2017" class="Comment">------------------------------------------------------------------------</a>
<a id="2090" class="Comment">-- Other</a>

<a id="injective⇒to⁻-cong"></a><a id="2100" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a> <a id="2119" class="Symbol">:</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Function.Properties.Surjection.html#2122" class="Bound">surj</a> <a id="2127" class="Symbol">:</a> <a id="2129" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2140" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="2142" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">→</a>
                      <a id="2169" class="Symbol">(</a><a id="2170" class="Keyword">open</a> <a id="2175" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="2186" href="Function.Properties.Surjection.html#2122" class="Bound">surj</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">→</a>
                      <a id="2216" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2226" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="2234" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="2242" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2245" class="Symbol">→</a>
                      <a id="2269" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2279" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="2287" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="2295" href="Function.Bundles.html#3400" class="Function">to⁻</a>
<a id="2299" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a> <a id="2318" class="Symbol">{</a><a id="2319" class="Argument">T</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="Function.Properties.Surjection.html#2323" class="Bound">T</a><a id="2324" class="Symbol">}</a> <a id="2326" href="Function.Properties.Surjection.html#2326" class="Bound">surj</a> <a id="2331" href="Function.Properties.Surjection.html#2331" class="Bound">injective</a> <a id="2341" class="Symbol">{</a><a id="2342" href="Function.Properties.Surjection.html#2342" class="Bound">x</a><a id="2343" class="Symbol">}</a> <a id="2345" class="Symbol">{</a><a id="2346" href="Function.Properties.Surjection.html#2346" class="Bound">y</a><a id="2347" class="Symbol">}</a> <a id="2349" href="Function.Properties.Surjection.html#2349" class="Bound">x≈y</a> <a id="2353" class="Symbol">=</a> <a id="2355" href="Function.Properties.Surjection.html#2331" class="Bound">injective</a> <a id="2365" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2375" href="Function.Bundles.html#2920" class="Function">to</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="2383" href="Function.Properties.Surjection.html#2342" class="Bound">x</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2389" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="2396" href="Function.Properties.Surjection.html#2342" class="Bound">x</a> <a id="2398" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2402" href="Function.Properties.Surjection.html#2342" class="Bound">x</a>          <a id="2413" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2416" href="Function.Properties.Surjection.html#2349" class="Bound">x≈y</a> <a id="2420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2424" href="Function.Properties.Surjection.html#2346" class="Bound">y</a>          <a id="2435" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2438" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="2445" href="Function.Properties.Surjection.html#2346" class="Bound">y</a> <a id="2447" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2451" href="Function.Bundles.html#2920" class="Function">to</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="2459" href="Function.Properties.Surjection.html#2346" class="Bound">y</a><a id="2460" class="Symbol">)</a> <a id="2462" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2466" class="Keyword">where</a>
  <a id="2474" class="Keyword">open</a> <a id="2479" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2491" href="Function.Properties.Surjection.html#2323" class="Bound">T</a>
  <a id="2495" class="Keyword">open</a> <a id="2500" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="2511" href="Function.Properties.Surjection.html#2326" class="Bound">surj</a>
</pre></body></html>


==> anc/html/Function.Related.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Related.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relatedness for the function hierarchy</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="305" class="Keyword">where</a>

<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Level.html" class="Module">Level</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="342" class="Symbol">;</a> <a id="344" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="347" class="Symbol">)</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Relation.Binary.html" class="Module">Relation.Binary</a>
  <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="389" class="Symbol">;</a> <a id="391" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="394" class="Symbol">;</a> <a id="396" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="399" class="Symbol">;</a> <a id="401" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="410" class="Symbol">;</a> <a id="412" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="417" class="Symbol">;</a> <a id="419" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="432" class="Symbol">;</a> <a id="434" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="440" class="Symbol">;</a> <a id="442" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="452" class="Symbol">;</a> <a id="454" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Function.Bundles.html#2041" class="Record">Func</a><a id="506" class="Symbol">;</a> <a id="508" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="515" class="Symbol">;</a> <a id="517" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="520" class="Symbol">;</a> <a id="522" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="525" class="Symbol">;</a> <a id="527" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="530" class="Symbol">;</a> <a id="532" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="535" class="Symbol">;</a> <a id="537" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="540" class="Symbol">;</a> <a id="542" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="545" class="Symbol">;</a> <a id="547" href="Function.Bundles.html#12924" class="Function">mk⟶</a><a id="550" class="Symbol">;</a> <a id="552" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="563" class="Symbol">;</a> <a id="565" href="Function.Bundles.html#2413" class="Record">Injection</a>
        <a id="583" class="Symbol">;</a> <a id="585" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="595" class="Symbol">;</a> <a id="597" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="609" class="Symbol">)</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Function.Base.html" class="Module">Function.Base</a> <a id="637" class="Keyword">using</a> <a id="643" class="Symbol">(</a><a id="644" href="Function.Base.html#704" class="Function">id</a><a id="646" class="Symbol">;</a> <a id="648" href="Function.Base.html#1657" class="Function">flip</a><a id="652" class="Symbol">;</a> <a id="654" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="657" class="Symbol">;</a> <a id="659" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="663" class="Symbol">;</a> <a id="665" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="668" class="Symbol">)</a>
<a id="670" class="Keyword">open</a> <a id="675" class="Keyword">import</a> <a id="682" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="725" class="Symbol">as</a> <a id="728" class="Module">≡</a> <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="740" class="Symbol">)</a>
<a id="742" class="Keyword">import</a> <a id="749" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="798" class="Symbol">as</a> <a id="801" class="Module">≡</a>
<a id="803" class="Keyword">open</a> <a id="808" class="Keyword">import</a> <a id="815" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a>   <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a><a id="903" class="Symbol">;</a> <a id="905" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a><a id="908" class="Symbol">)</a>
<a id="910" class="Keyword">open</a> <a id="915" class="Keyword">import</a> <a id="922" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="955" class="Keyword">using</a> <a id="961" class="Symbol">(</a><a id="962" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a><a id="965" class="Symbol">)</a>
<a id="967" class="Keyword">open</a> <a id="972" class="Keyword">import</a> <a id="979" href="Function.Properties.Bijection.html" class="Module">Function.Properties.Bijection</a>    <a id="1012" class="Keyword">using</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a><a id="1022" class="Symbol">;</a> <a id="1024" href="Function.Properties.Bijection.html#2528" class="Function">⤖⇒⇔</a><a id="1027" class="Symbol">)</a>
<a id="1029" class="Keyword">open</a> <a id="1034" class="Keyword">import</a> <a id="1041" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a>      <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a><a id="1089" class="Symbol">;</a> <a id="1091" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a><a id="1099" class="Symbol">)</a>

<a id="1102" class="Keyword">import</a> <a id="1109" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a>    <a id="1140" class="Symbol">as</a> <a id="1143" class="Module">Symmetry</a>
<a id="1152" class="Keyword">import</a> <a id="1159" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a>    <a id="1190" class="Symbol">as</a> <a id="1193" class="Module">Identity</a>
<a id="1202" class="Keyword">import</a> <a id="1209" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1240" class="Symbol">as</a> <a id="1243" class="Module">Composition</a>

<a id="1256" class="Comment">------------------------------------------------------------------------</a>
<a id="1329" class="Comment">-- Relatedness</a>

<a id="1345" class="Comment">-- There are several kinds of &quot;relatedness&quot;.</a>

<a id="1391" class="Comment">-- The idea to include kinds other than equivalence and bijection came</a>
<a id="1462" class="Comment">-- from Simon Thompson and Bengt Nordström. /NAD</a>

<a id="1512" class="Keyword">data</a> <a id="Kind"></a><a id="1517" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1528" class="Keyword">where</a>
  <a id="Kind.implication"></a><a id="1536" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>        <a id="1555" class="Symbol">:</a> <a id="1557" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.reverseImplication"></a><a id="1564" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.equivalence"></a><a id="1592" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>        <a id="1611" class="Symbol">:</a> <a id="1613" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.injection"></a><a id="1620" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>          <a id="1639" class="Symbol">:</a> <a id="1641" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.reverseInjection"></a><a id="1648" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>   <a id="1667" class="Symbol">:</a> <a id="1669" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.leftInverse"></a><a id="1676" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>        <a id="1695" class="Symbol">:</a> <a id="1697" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.surjection"></a><a id="1704" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>         <a id="1723" class="Symbol">:</a> <a id="1725" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.bijection"></a><a id="1732" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>          <a id="1751" class="Symbol">:</a> <a id="1753" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>

<a id="1759" class="Keyword">private</a>
  <a id="1769" class="Keyword">variable</a>
    <a id="1782" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a> <a id="1784" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a> <a id="1786" href="Function.Related.Propositional.html#1786" class="Generalizable">c</a> <a id="1788" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1802" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="1804" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="1806" href="Function.Related.Propositional.html#1806" class="Generalizable">C</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1814" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a>
    <a id="1820" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>

<a id="1830" class="Comment">-- Interpretation of the codes above. The code &quot;bijection&quot; is</a>
<a id="1892" class="Comment">-- interpreted as Inverse rather than Bijection; the two types are</a>
<a id="1959" class="Comment">-- equivalent.</a>

<a id="1975" class="Keyword">infix</a> <a id="1981" class="Number">4</a> <a id="1983" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a>

<a id="_∼[_]_"></a><a id="1991" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a> <a id="1998" class="Symbol">:</a> <a id="2000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2004" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="2013" class="Symbol">→</a> <a id="2015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2019" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2027" class="Symbol">_</a>
<a id="2029" href="Function.Related.Propositional.html#2029" class="Bound">A</a> <a id="2031" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2034" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>        <a id="2053" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2055" href="Function.Related.Propositional.html#2055" class="Bound">B</a> <a id="2057" class="Symbol">=</a> <a id="2059" href="Function.Related.Propositional.html#2029" class="Bound">A</a> <a id="2061" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2063" href="Function.Related.Propositional.html#2055" class="Bound">B</a>
<a id="2065" href="Function.Related.Propositional.html#2065" class="Bound">A</a> <a id="2067" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2070" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a> <a id="2089" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2091" href="Function.Related.Propositional.html#2091" class="Bound">B</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Function.Related.Propositional.html#2091" class="Bound">B</a> <a id="2097" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2099" href="Function.Related.Propositional.html#2065" class="Bound">A</a>
<a id="2101" href="Function.Related.Propositional.html#2101" class="Bound">A</a> <a id="2103" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2106" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>        <a id="2125" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2127" href="Function.Related.Propositional.html#2127" class="Bound">B</a> <a id="2129" class="Symbol">=</a> <a id="2131" href="Function.Related.Propositional.html#2101" class="Bound">A</a> <a id="2133" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2135" href="Function.Related.Propositional.html#2127" class="Bound">B</a>
<a id="2137" href="Function.Related.Propositional.html#2137" class="Bound">A</a> <a id="2139" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2142" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>          <a id="2161" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2163" href="Function.Related.Propositional.html#2163" class="Bound">B</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Function.Related.Propositional.html#2137" class="Bound">A</a> <a id="2169" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2171" href="Function.Related.Propositional.html#2163" class="Bound">B</a>
<a id="2173" href="Function.Related.Propositional.html#2173" class="Bound">A</a> <a id="2175" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2178" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>   <a id="2197" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2199" href="Function.Related.Propositional.html#2199" class="Bound">B</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="Function.Related.Propositional.html#2199" class="Bound">B</a> <a id="2205" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2207" href="Function.Related.Propositional.html#2173" class="Bound">A</a>
<a id="2209" href="Function.Related.Propositional.html#2209" class="Bound">A</a> <a id="2211" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2214" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>        <a id="2233" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2235" href="Function.Related.Propositional.html#2235" class="Bound">B</a> <a id="2237" class="Symbol">=</a> <a id="2239" href="Function.Related.Propositional.html#2209" class="Bound">A</a> <a id="2241" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2243" href="Function.Related.Propositional.html#2235" class="Bound">B</a>
<a id="2245" href="Function.Related.Propositional.html#2245" class="Bound">A</a> <a id="2247" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2250" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>         <a id="2269" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2271" href="Function.Related.Propositional.html#2271" class="Bound">B</a> <a id="2273" class="Symbol">=</a> <a id="2275" href="Function.Related.Propositional.html#2245" class="Bound">A</a> <a id="2277" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2279" href="Function.Related.Propositional.html#2271" class="Bound">B</a>
<a id="2281" href="Function.Related.Propositional.html#2281" class="Bound">A</a> <a id="2283" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2286" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>          <a id="2305" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2307" href="Function.Related.Propositional.html#2307" class="Bound">B</a> <a id="2309" class="Symbol">=</a> <a id="2311" href="Function.Related.Propositional.html#2281" class="Bound">A</a> <a id="2313" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2315" href="Function.Related.Propositional.html#2307" class="Bound">B</a>

<a id="2318" class="Comment">-- A non-infix synonym.</a>

<a id="Related"></a><a id="2343" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a> <a id="2366" class="Symbol">→</a> <a id="2368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2372" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a> <a id="2374" class="Symbol">→</a> <a id="2376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2380" class="Symbol">_</a>
<a id="2382" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="2390" href="Function.Related.Propositional.html#2390" class="Bound">k</a> <a id="2392" href="Function.Related.Propositional.html#2392" class="Bound">A</a> <a id="2394" href="Function.Related.Propositional.html#2394" class="Bound">B</a> <a id="2396" class="Symbol">=</a> <a id="2398" href="Function.Related.Propositional.html#2392" class="Bound">A</a> <a id="2400" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2403" href="Function.Related.Propositional.html#2390" class="Bound">k</a> <a id="2405" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2407" href="Function.Related.Propositional.html#2394" class="Bound">B</a>

<a id="2410" class="Comment">-- The bijective equality implies any kind of relatedness.</a>

<a id="↔⇒"></a><a id="2470" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2477" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2480" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a> <a id="2490" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2492" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="2494" class="Symbol">→</a> <a id="2496" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2498" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2501" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="2503" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2505" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="2507" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2510" class="Symbol">{</a><a id="2511" class="Argument">k</a> <a id="2513" class="Symbol">=</a> <a id="2515" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="2526" class="Symbol">}</a>        <a id="2535" class="Symbol">=</a> <a id="2537" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="2541" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2543" href="Function.Bundles.html#7392" class="Field">Inverse.to</a>
<a id="2554" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2557" class="Symbol">{</a><a id="2558" class="Argument">k</a> <a id="2560" class="Symbol">=</a> <a id="2562" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="2580" class="Symbol">}</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="2588" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2590" href="Function.Bundles.html#7416" class="Field">Inverse.from</a>
<a id="2603" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2606" class="Symbol">{</a><a id="2607" class="Argument">k</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="2622" class="Symbol">}</a>        <a id="2631" class="Symbol">=</a> <a id="2633" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a>
<a id="2637" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2640" class="Symbol">{</a><a id="2641" class="Argument">k</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="2654" class="Symbol">}</a>          <a id="2665" class="Symbol">=</a> <a id="2667" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a>
<a id="2671" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2674" class="Symbol">{</a><a id="2675" class="Argument">k</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="2695" class="Symbol">}</a>   <a id="2699" class="Symbol">=</a> <a id="2701" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="2705" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2707" href="Function.Construct.Symmetry.html#6380" class="Function">Symmetry.inverse</a>
<a id="2724" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2727" class="Symbol">{</a><a id="2728" class="Argument">k</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="2743" class="Symbol">}</a>        <a id="2752" class="Symbol">=</a> <a id="2754" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a>
<a id="2775" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2778" class="Symbol">{</a><a id="2779" class="Argument">k</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="2793" class="Symbol">}</a>         <a id="2803" class="Symbol">=</a> <a id="2805" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a>
<a id="2809" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2812" class="Symbol">{</a><a id="2813" class="Argument">k</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="2826" class="Symbol">}</a>          <a id="2837" class="Symbol">=</a> <a id="2839" href="Function.Base.html#704" class="Function">id</a>

<a id="2843" class="Comment">-- Propositional equality also implies any kind of relatedness.</a>

<a id="≡⇒"></a><a id="2908" href="Function.Related.Propositional.html#2908" class="Function">≡⇒</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2917" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2923" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2926" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="2928" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2930" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="2932" href="Function.Related.Propositional.html#2908" class="Function">≡⇒</a> <a id="2935" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2947" class="Symbol">(</a><a id="2948" href="Function.Construct.Identity.html#4621" class="Function">Identity.↔-id</a> <a id="2962" class="Symbol">_)</a>

<a id="2966" class="Comment">------------------------------------------------------------------------</a>
<a id="3039" class="Comment">-- Special kinds of kinds</a>

<a id="3066" class="Comment">-- Kinds whose interpretation is symmetric.</a>

<a id="3111" class="Keyword">data</a> <a id="SymmetricKind"></a><a id="3116" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3136" class="Keyword">where</a>
  <a id="SymmetricKind.equivalence"></a><a id="3144" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a>
  <a id="SymmetricKind.bijection"></a><a id="3174" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>   <a id="3186" class="Symbol">:</a> <a id="3188" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a>

<a id="3203" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋"></a><a id="3222" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊_⌋</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="3242" class="Symbol">→</a> <a id="3244" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="3249" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="3251" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a> <a id="3263" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="3279" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="3281" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>   <a id="3293" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="3295" class="Symbol">=</a> <a id="3297" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="3308" class="Comment">-- The proof of symmetry can be found below.</a>

<a id="3354" class="Comment">-- Kinds whose interpretation include a function which &quot;goes in the</a>
<a id="3422" class="Comment">-- forward direction&quot;.</a>

<a id="3446" class="Keyword">data</a> <a id="ForwardKind"></a><a id="3451" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3469" class="Keyword">where</a>
  <a id="ForwardKind.implication"></a><a id="3477" href="Function.Related.Propositional.html#3477" class="InductiveConstructor">implication</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.equivalence"></a><a id="3505" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.injection"></a><a id="3533" href="Function.Related.Propositional.html#3533" class="InductiveConstructor">injection</a>   <a id="3545" class="Symbol">:</a> <a id="3547" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.leftInverse"></a><a id="3561" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.surjection"></a><a id="3589" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a>  <a id="3601" class="Symbol">:</a> <a id="3603" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.bijection"></a><a id="3617" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a>   <a id="3629" class="Symbol">:</a> <a id="3631" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>

<a id="3644" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋→"></a><a id="3663" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊_⌋→</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="3689" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3691" href="Function.Related.Propositional.html#3477" class="InductiveConstructor">implication</a>  <a id="3704" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3707" class="Symbol">=</a> <a id="3709" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>
<a id="3721" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3723" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a>  <a id="3736" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3739" class="Symbol">=</a> <a id="3741" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="3753" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3755" href="Function.Related.Propositional.html#3533" class="InductiveConstructor">injection</a>    <a id="3768" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>
<a id="3783" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3785" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a>  <a id="3798" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="3815" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3817" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a>   <a id="3830" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3833" class="Symbol">=</a> <a id="3835" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="3846" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3848" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a>    <a id="3861" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="3877" class="Comment">-- The function.</a>

<a id="⇒→"></a><a id="3895" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">∀</a> <a id="3902" class="Symbol">{</a><a id="3903" href="Function.Related.Propositional.html#3903" class="Bound">k</a><a id="3904" class="Symbol">}</a> <a id="3906" class="Symbol">→</a> <a id="3908" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="3910" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3913" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3915" href="Function.Related.Propositional.html#3903" class="Bound">k</a> <a id="3917" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3920" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3922" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="3924" class="Symbol">→</a> <a id="3926" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="3932" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="3935" class="Symbol">{</a><a id="3936" class="Argument">k</a> <a id="3938" class="Symbol">=</a> <a id="3940" href="Function.Related.Propositional.html#3477" class="InductiveConstructor">implication</a><a id="3951" class="Symbol">}</a> <a id="3953" class="Symbol">=</a> <a id="3955" href="Function.Bundles.html#2092" class="Field">Func.to</a>
<a id="3963" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="3966" class="Symbol">{</a><a id="3967" class="Argument">k</a> <a id="3969" class="Symbol">=</a> <a id="3971" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a><a id="3982" class="Symbol">}</a> <a id="3984" class="Symbol">=</a> <a id="3986" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a>
<a id="4001" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4004" class="Symbol">{</a><a id="4005" class="Argument">k</a> <a id="4007" class="Symbol">=</a> <a id="4009" href="Function.Related.Propositional.html#3533" class="InductiveConstructor">injection</a><a id="4018" class="Symbol">}</a>   <a id="4022" class="Symbol">=</a> <a id="4024" href="Function.Bundles.html#2469" class="Field">Injection.to</a>
<a id="4037" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4040" class="Symbol">{</a><a id="4041" class="Argument">k</a> <a id="4043" class="Symbol">=</a> <a id="4045" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a><a id="4056" class="Symbol">}</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Function.Bundles.html#6566" class="Field">RightInverse.to</a>
<a id="4076" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4079" class="Symbol">{</a><a id="4080" class="Argument">k</a> <a id="4082" class="Symbol">=</a> <a id="4084" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a><a id="4094" class="Symbol">}</a>  <a id="4097" class="Symbol">=</a> <a id="4099" href="Function.Bundles.html#2920" class="Field">Surjection.to</a>
<a id="4113" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4116" class="Symbol">{</a><a id="4117" class="Argument">k</a> <a id="4119" class="Symbol">=</a> <a id="4121" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a><a id="4130" class="Symbol">}</a>   <a id="4134" class="Symbol">=</a> <a id="4136" href="Function.Bundles.html#7392" class="Field">Inverse.to</a>

<a id="4148" class="Comment">-- Kinds whose interpretation include a function which &quot;goes backwards&quot;.</a>

<a id="4222" class="Keyword">data</a> <a id="BackwardKind"></a><a id="4227" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a> <a id="4240" class="Symbol">:</a> <a id="4242" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4246" class="Keyword">where</a>
  <a id="BackwardKind.reverseImplication"></a><a id="4254" href="Function.Related.Propositional.html#4254" class="InductiveConstructor">reverseImplication</a> <a id="4273" class="Symbol">:</a> <a id="4275" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.equivalence"></a><a id="4290" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a>        <a id="4309" class="Symbol">:</a> <a id="4311" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.reverseInjection"></a><a id="4326" href="Function.Related.Propositional.html#4326" class="InductiveConstructor">reverseInjection</a>   <a id="4345" class="Symbol">:</a> <a id="4347" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.leftInverse"></a><a id="4362" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a>        <a id="4381" class="Symbol">:</a> <a id="4383" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.surjection"></a><a id="4398" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a>         <a id="4417" class="Symbol">:</a> <a id="4419" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.bijection"></a><a id="4434" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a>          <a id="4453" class="Symbol">:</a> <a id="4455" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>

<a id="4469" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋←"></a><a id="4488" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊_⌋←</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a> <a id="4508" class="Symbol">→</a> <a id="4510" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="4515" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4517" href="Function.Related.Propositional.html#4254" class="InductiveConstructor">reverseImplication</a> <a id="4536" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4539" class="Symbol">=</a> <a id="4541" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a>
<a id="4560" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4562" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a>        <a id="4581" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4584" class="Symbol">=</a> <a id="4586" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="4598" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4600" href="Function.Related.Propositional.html#4326" class="InductiveConstructor">reverseInjection</a>   <a id="4619" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4622" class="Symbol">=</a> <a id="4624" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>
<a id="4641" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4643" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a>        <a id="4662" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4665" class="Symbol">=</a> <a id="4667" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="4679" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4681" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a>         <a id="4700" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="4716" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4718" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a>          <a id="4737" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="4753" class="Comment">-- The function.</a>

<a id="⇒←"></a><a id="4771" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4774" class="Symbol">:</a> <a id="4776" class="Symbol">∀</a> <a id="4778" class="Symbol">{</a><a id="4779" href="Function.Related.Propositional.html#4779" class="Bound">k</a><a id="4780" class="Symbol">}</a> <a id="4782" class="Symbol">→</a> <a id="4784" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="4786" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="4789" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4791" href="Function.Related.Propositional.html#4779" class="Bound">k</a> <a id="4793" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4796" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="4798" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="4804" class="Symbol">→</a> <a id="4806" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a>
<a id="4808" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4811" class="Symbol">{</a><a id="4812" class="Argument">k</a> <a id="4814" class="Symbol">=</a> <a id="4816" href="Function.Related.Propositional.html#4254" class="InductiveConstructor">reverseImplication</a><a id="4834" class="Symbol">}</a> <a id="4836" class="Symbol">=</a> <a id="4838" href="Function.Bundles.html#2092" class="Field">Func.to</a>
<a id="4846" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4849" class="Symbol">{</a><a id="4850" class="Argument">k</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a><a id="4865" class="Symbol">}</a>        <a id="4874" class="Symbol">=</a> <a id="4876" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a>
<a id="4893" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4896" class="Symbol">{</a><a id="4897" class="Argument">k</a> <a id="4899" class="Symbol">=</a> <a id="4901" href="Function.Related.Propositional.html#4326" class="InductiveConstructor">reverseInjection</a><a id="4917" class="Symbol">}</a>   <a id="4921" class="Symbol">=</a> <a id="4923" href="Function.Bundles.html#2469" class="Field">Injection.to</a>
<a id="4936" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4939" class="Symbol">{</a><a id="4940" class="Argument">k</a> <a id="4942" class="Symbol">=</a> <a id="4944" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a><a id="4955" class="Symbol">}</a>        <a id="4964" class="Symbol">=</a> <a id="4966" href="Function.Bundles.html#6590" class="Field">RightInverse.from</a>
<a id="4984" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4987" class="Symbol">{</a><a id="4988" class="Argument">k</a> <a id="4990" class="Symbol">=</a> <a id="4992" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a><a id="5002" class="Symbol">}</a>         <a id="5012" class="Symbol">=</a> <a id="5014" href="Function.Bundles.html#6566" class="Field">RightInverse.to</a> <a id="5030" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5032" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a>
<a id="5036" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="5039" class="Symbol">{</a><a id="5040" class="Argument">k</a> <a id="5042" class="Symbol">=</a> <a id="5044" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a><a id="5053" class="Symbol">}</a>          <a id="5064" class="Symbol">=</a> <a id="5066" href="Function.Bundles.html#7416" class="Field">Inverse.from</a>

<a id="5080" class="Comment">-- Kinds whose interpretation include functions going in both</a>
<a id="5142" class="Comment">-- directions.</a>

<a id="5158" class="Keyword">data</a> <a id="EquivalenceKind"></a><a id="5163" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5185" class="Keyword">where</a>
  <a id="EquivalenceKind.equivalence"></a><a id="5193" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="5205" class="Symbol">:</a> <a id="5207" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.leftInverse"></a><a id="5225" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="5237" class="Symbol">:</a> <a id="5239" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.surjection"></a><a id="5257" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="5269" class="Symbol">:</a> <a id="5271" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.bijection"></a><a id="5289" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="5301" class="Symbol">:</a> <a id="5303" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>

<a id="5320" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋⇔"></a><a id="5339" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊_⌋⇔</a> <a id="5344" class="Symbol">:</a> <a id="5346" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="5362" class="Symbol">→</a> <a id="5364" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="5369" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5371" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="5383" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5386" class="Symbol">=</a> <a id="5388" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="5400" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5402" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="5414" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="5431" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5433" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="5445" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5448" class="Symbol">=</a> <a id="5450" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="5461" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5463" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="5475" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5478" class="Symbol">=</a> <a id="5480" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="5491" class="Comment">-- The functions.</a>

<a id="⇒⇔"></a><a id="5510" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5513" class="Symbol">:</a> <a id="5515" class="Symbol">∀</a> <a id="5517" class="Symbol">{</a><a id="5518" href="Function.Related.Propositional.html#5518" class="Bound">k</a><a id="5519" class="Symbol">}</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="5525" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="5528" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5530" href="Function.Related.Propositional.html#5518" class="Bound">k</a> <a id="5532" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5535" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="5537" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="5539" class="Symbol">→</a> <a id="5541" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="5543" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="5546" class="InductiveConstructor">equivalence</a> <a id="5558" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="5560" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="5562" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5565" class="Symbol">{</a><a id="5566" class="Argument">k</a> <a id="5568" class="Symbol">=</a> <a id="5570" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a><a id="5581" class="Symbol">}</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Function.Base.html#704" class="Function">id</a>
<a id="5588" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5591" class="Symbol">{</a><a id="5592" class="Argument">k</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a><a id="5607" class="Symbol">}</a> <a id="5609" class="Symbol">=</a> <a id="5611" href="Function.Bundles.html#7210" class="Function">RightInverse.equivalence</a>
<a id="5636" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5639" class="Symbol">{</a><a id="5640" class="Argument">k</a> <a id="5642" class="Symbol">=</a> <a id="5644" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a><a id="5654" class="Symbol">}</a>  <a id="5657" class="Symbol">=</a> <a id="5659" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a>
<a id="5663" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5666" class="Symbol">{</a><a id="5667" class="Argument">k</a> <a id="5669" class="Symbol">=</a> <a id="5671" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a><a id="5680" class="Symbol">}</a>   <a id="5684" class="Symbol">=</a> <a id="5686" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a>

<a id="5691" class="Comment">-- Conversions between special kinds.</a>

<a id="⇔⌊_⌋"></a><a id="5730" href="Function.Related.Propositional.html#5730" class="Function Operator">⇔⌊_⌋</a> <a id="5735" class="Symbol">:</a> <a id="5737" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="5751" class="Symbol">→</a> <a id="5753" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
<a id="5769" href="Function.Related.Propositional.html#5730" class="Function Operator">⇔⌊</a> <a id="5772" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a> <a id="5784" href="Function.Related.Propositional.html#5730" class="Function Operator">⌋</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a>
<a id="5800" href="Function.Related.Propositional.html#5730" class="Function Operator">⇔⌊</a> <a id="5803" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>   <a id="5815" href="Function.Related.Propositional.html#5730" class="Function Operator">⌋</a> <a id="5817" class="Symbol">=</a> <a id="5819" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>

<a id="→⌊_⌋"></a><a id="5830" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊_⌋</a> <a id="5835" class="Symbol">:</a> <a id="5837" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
<a id="5867" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5870" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="5882" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5884" class="Symbol">=</a> <a id="5886" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a>
<a id="5898" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5901" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="5913" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a>
<a id="5929" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5932" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="5944" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5946" class="Symbol">=</a> <a id="5948" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a>
<a id="5959" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5962" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="5974" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5976" class="Symbol">=</a> <a id="5978" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a>

<a id="←⌊_⌋"></a><a id="5989" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊_⌋</a> <a id="5994" class="Symbol">:</a> <a id="5996" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="6012" class="Symbol">→</a> <a id="6014" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
<a id="6027" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6030" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="6042" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6044" class="Symbol">=</a> <a id="6046" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a>
<a id="6058" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6061" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="6073" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6075" class="Symbol">=</a> <a id="6077" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a>
<a id="6089" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6092" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="6104" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6106" class="Symbol">=</a> <a id="6108" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a>
<a id="6119" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6122" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="6134" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6136" class="Symbol">=</a> <a id="6138" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a>

<a id="6149" class="Comment">------------------------------------------------------------------------</a>
<a id="6222" class="Comment">-- Opposites</a>

<a id="6236" class="Comment">-- For every kind there is an opposite kind.</a>

<a id="_op"></a><a id="6282" href="Function.Related.Propositional.html#6282" class="Function Operator">_op</a> <a id="6286" class="Symbol">:</a> <a id="6288" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="6293" class="Symbol">→</a> <a id="6295" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="6300" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>        <a id="6319" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6322" class="Symbol">=</a> <a id="6324" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a>
<a id="6343" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a> <a id="6362" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6365" class="Symbol">=</a> <a id="6367" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>
<a id="6379" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>        <a id="6398" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6401" class="Symbol">=</a> <a id="6403" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="6415" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>          <a id="6434" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6437" class="Symbol">=</a> <a id="6439" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>
<a id="6456" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>   <a id="6475" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6478" class="Symbol">=</a> <a id="6480" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>
<a id="6490" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>        <a id="6509" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6512" class="Symbol">=</a> <a id="6514" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="6525" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>         <a id="6544" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="6561" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>          <a id="6580" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6583" class="Symbol">=</a> <a id="6585" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="6596" class="Comment">-- For every morphism there is a corresponding reverse morphism of the</a>
<a id="6667" class="Comment">-- opposite kind.</a>

<a id="reverse"></a><a id="6686" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6694" class="Symbol">:</a> <a id="6696" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="6698" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="6701" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="6703" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="6705" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="6707" class="Symbol">→</a> <a id="6709" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="6711" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="6714" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="6716" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6719" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="6721" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a>
<a id="6723" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6731" class="Symbol">{</a><a id="6732" class="Argument">k</a> <a id="6734" class="Symbol">=</a> <a id="6736" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="6747" class="Symbol">}</a>        <a id="6756" class="Symbol">=</a> <a id="6758" href="Function.Base.html#704" class="Function">id</a>
<a id="6761" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6769" class="Symbol">{</a><a id="6770" class="Argument">k</a> <a id="6772" class="Symbol">=</a> <a id="6774" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="6792" class="Symbol">}</a> <a id="6794" class="Symbol">=</a> <a id="6796" href="Function.Base.html#704" class="Function">id</a>
<a id="6799" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6807" class="Symbol">{</a><a id="6808" class="Argument">k</a> <a id="6810" class="Symbol">=</a> <a id="6812" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="6823" class="Symbol">}</a>        <a id="6832" class="Symbol">=</a> <a id="6834" href="Function.Construct.Symmetry.html#6767" class="Function">Symmetry.⇔-sym</a>
<a id="6849" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6857" class="Symbol">{</a><a id="6858" class="Argument">k</a> <a id="6860" class="Symbol">=</a> <a id="6862" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="6871" class="Symbol">}</a>          <a id="6882" class="Symbol">=</a> <a id="6884" href="Function.Base.html#704" class="Function">id</a>
<a id="6887" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6895" class="Symbol">{</a><a id="6896" class="Argument">k</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="6916" class="Symbol">}</a>   <a id="6920" class="Symbol">=</a> <a id="6922" href="Function.Base.html#704" class="Function">id</a>
<a id="6925" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6933" class="Symbol">{</a><a id="6934" class="Argument">k</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="6949" class="Symbol">}</a>        <a id="6958" class="Symbol">=</a> <a id="6960" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a>
<a id="6964" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6972" class="Symbol">{</a><a id="6973" class="Argument">k</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="6987" class="Symbol">}</a>         <a id="6997" class="Symbol">=</a> <a id="6999" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a>
<a id="7003" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="7011" class="Symbol">{</a><a id="7012" class="Argument">k</a> <a id="7014" class="Symbol">=</a> <a id="7016" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="7025" class="Symbol">}</a>          <a id="7036" class="Symbol">=</a> <a id="7038" href="Function.Construct.Symmetry.html#6897" class="Function">Symmetry.↔-sym</a>

<a id="7054" class="Comment">------------------------------------------------------------------------</a>
<a id="7127" class="Comment">-- For a fixed universe level every kind is a preorder and each</a>
<a id="7191" class="Comment">-- symmetric kind is an equivalence</a>

<a id="K-refl"></a><a id="7228" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7235" class="Symbol">:</a> <a id="7237" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="7247" class="Symbol">(</a><a id="7248" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7256" class="Symbol">{</a><a id="7257" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7258" class="Symbol">}</a> <a id="7260" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7261" class="Symbol">)</a>
<a id="7263" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7270" class="Symbol">{</a><a id="7271" class="Argument">k</a> <a id="7273" class="Symbol">=</a> <a id="7275" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="7286" class="Symbol">}</a>        <a id="7295" class="Symbol">=</a> <a id="7297" href="Function.Construct.Identity.html#4292" class="Function">Identity.⟶-id</a> <a id="7311" class="Symbol">_</a>
<a id="7313" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7320" class="Symbol">{</a><a id="7321" class="Argument">k</a> <a id="7323" class="Symbol">=</a> <a id="7325" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="7343" class="Symbol">}</a> <a id="7345" class="Symbol">=</a> <a id="7347" href="Function.Construct.Identity.html#4292" class="Function">Identity.⟶-id</a> <a id="7361" class="Symbol">_</a>
<a id="7363" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7370" class="Symbol">{</a><a id="7371" class="Argument">k</a> <a id="7373" class="Symbol">=</a> <a id="7375" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="7386" class="Symbol">}</a>        <a id="7395" class="Symbol">=</a> <a id="7397" href="Function.Construct.Identity.html#4476" class="Function">Identity.⇔-id</a> <a id="7411" class="Symbol">_</a>
<a id="7413" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7420" class="Symbol">{</a><a id="7421" class="Argument">k</a> <a id="7423" class="Symbol">=</a> <a id="7425" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="7434" class="Symbol">}</a>          <a id="7445" class="Symbol">=</a> <a id="7447" href="Function.Construct.Identity.html#4337" class="Function">Identity.↣-id</a> <a id="7461" class="Symbol">_</a>
<a id="7463" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7470" class="Symbol">{</a><a id="7471" class="Argument">k</a> <a id="7473" class="Symbol">=</a> <a id="7475" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="7491" class="Symbol">}</a>   <a id="7495" class="Symbol">=</a> <a id="7497" href="Function.Construct.Identity.html#4337" class="Function">Identity.↣-id</a> <a id="7511" class="Symbol">_</a>
<a id="7513" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7520" class="Symbol">{</a><a id="7521" class="Argument">k</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="7536" class="Symbol">}</a>        <a id="7545" class="Symbol">=</a> <a id="7547" href="Function.Construct.Identity.html#4572" class="Function">Identity.↪-id</a> <a id="7561" class="Symbol">_</a>
<a id="7563" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7570" class="Symbol">{</a><a id="7571" class="Argument">k</a> <a id="7573" class="Symbol">=</a> <a id="7575" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="7585" class="Symbol">}</a>         <a id="7595" class="Symbol">=</a> <a id="7597" href="Function.Construct.Identity.html#4383" class="Function">Identity.↠-id</a> <a id="7611" class="Symbol">_</a>
<a id="7613" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7620" class="Symbol">{</a><a id="7621" class="Argument">k</a> <a id="7623" class="Symbol">=</a> <a id="7625" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="7634" class="Symbol">}</a>          <a id="7645" class="Symbol">=</a> <a id="7647" href="Function.Construct.Identity.html#4621" class="Function">Identity.↔-id</a> <a id="7661" class="Symbol">_</a>

<a id="K-reflexive"></a><a id="7664" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="7676" class="Symbol">:</a> <a id="7678" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7682" href="Relation.Binary.Core.html#1268" class="Function Operator">Relation.Binary.⇒</a> <a id="7700" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7708" class="Symbol">{</a><a id="7709" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7710" class="Symbol">}</a> <a id="7712" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a>
<a id="7714" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="7726" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7733" class="Symbol">=</a> <a id="7735" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a>

<a id="K-trans"></a><a id="7743" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7751" class="Symbol">:</a> <a id="7753" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7768" class="Symbol">{</a><a id="7769" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7770" class="Symbol">}</a> <a id="7772" class="Symbol">{</a><a id="7773" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="7774" class="Symbol">}</a> <a id="7776" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7777" class="Symbol">)</a>
                <a id="7795" class="Symbol">(</a><a id="7796" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7804" class="Symbol">{</a><a id="7805" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="7806" class="Symbol">}</a> <a id="7808" class="Symbol">{</a><a id="7809" href="Function.Related.Propositional.html#1786" class="Generalizable">c</a><a id="7810" class="Symbol">}</a> <a id="7812" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7813" class="Symbol">)</a>
                <a id="7831" class="Symbol">(</a><a id="7832" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7840" class="Symbol">{</a><a id="7841" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7842" class="Symbol">}</a> <a id="7844" class="Symbol">{</a><a id="7845" href="Function.Related.Propositional.html#1786" class="Generalizable">c</a><a id="7846" class="Symbol">}</a> <a id="7848" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7849" class="Symbol">)</a>
<a id="7851" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7859" class="Symbol">{</a><a id="7860" class="Argument">k</a> <a id="7862" class="Symbol">=</a> <a id="7864" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="7875" class="Symbol">}</a>        <a id="7884" class="Symbol">=</a> <a id="7886" href="Function.Base.html#1657" class="Function">flip</a> <a id="7891" href="Function.Construct.Composition.html#8518" class="Function Operator">Composition._⟶-∘_</a>
<a id="7909" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7917" class="Symbol">{</a><a id="7918" class="Argument">k</a> <a id="7920" class="Symbol">=</a> <a id="7922" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="7940" class="Symbol">}</a> <a id="7942" class="Symbol">=</a> <a id="7944" href="Function.Construct.Composition.html#8518" class="Function Operator">Composition._⟶-∘_</a>
<a id="7962" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7970" class="Symbol">{</a><a id="7971" class="Argument">k</a> <a id="7973" class="Symbol">=</a> <a id="7975" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="7986" class="Symbol">}</a>        <a id="7995" class="Symbol">=</a> <a id="7997" href="Function.Base.html#1657" class="Function">flip</a> <a id="8002" href="Function.Construct.Composition.html#8740" class="Function Operator">Composition._⇔-∘_</a>
<a id="8020" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8028" class="Symbol">{</a><a id="8029" class="Argument">k</a> <a id="8031" class="Symbol">=</a> <a id="8033" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="8042" class="Symbol">}</a>          <a id="8053" class="Symbol">=</a> <a id="8055" href="Function.Base.html#1657" class="Function">flip</a> <a id="8060" href="Function.Construct.Composition.html#8577" class="Function Operator">Composition._↣-∘_</a>
<a id="8078" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8086" class="Symbol">{</a><a id="8087" class="Argument">k</a> <a id="8089" class="Symbol">=</a> <a id="8091" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="8107" class="Symbol">}</a>   <a id="8111" class="Symbol">=</a> <a id="8113" href="Function.Construct.Composition.html#8577" class="Function Operator">Composition._↣-∘_</a>
<a id="8131" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8139" class="Symbol">{</a><a id="8140" class="Argument">k</a> <a id="8142" class="Symbol">=</a> <a id="8144" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="8155" class="Symbol">}</a>        <a id="8164" class="Symbol">=</a> <a id="8166" href="Function.Base.html#1657" class="Function">flip</a> <a id="8171" href="Function.Construct.Composition.html#8852" class="Function Operator">Composition._↪-∘_</a>
<a id="8189" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8197" class="Symbol">{</a><a id="8198" class="Argument">k</a> <a id="8200" class="Symbol">=</a> <a id="8202" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="8212" class="Symbol">}</a>         <a id="8222" class="Symbol">=</a> <a id="8224" href="Function.Base.html#1657" class="Function">flip</a> <a id="8229" href="Function.Construct.Composition.html#8631" class="Function Operator">Composition._↠-∘_</a>
<a id="8247" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8255" class="Symbol">{</a><a id="8256" class="Argument">k</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="8269" class="Symbol">}</a>          <a id="8280" class="Symbol">=</a> <a id="8282" href="Function.Base.html#1657" class="Function">flip</a> <a id="8287" href="Function.Construct.Composition.html#8910" class="Function Operator">Composition._↔-∘_</a>

<a id="SK-sym"></a><a id="8306" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="8313" class="Symbol">:</a> <a id="8315" class="Symbol">∀</a> <a id="8317" class="Symbol">{</a><a id="8318" href="Function.Related.Propositional.html#8318" class="Bound">k</a><a id="8319" class="Symbol">}</a> <a id="8321" class="Symbol">→</a> <a id="8323" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8336" class="Symbol">{</a><a id="8337" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8338" class="Symbol">}</a> <a id="8340" class="Symbol">{</a><a id="8341" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="8342" class="Symbol">}</a> <a id="8344" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8346" href="Function.Related.Propositional.html#8318" class="Bound">k</a> <a id="8348" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8349" class="Symbol">)</a>
                     <a id="8372" class="Symbol">(</a><a id="8373" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8381" class="Symbol">{</a><a id="8382" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="8383" class="Symbol">}</a> <a id="8385" class="Symbol">{</a><a id="8386" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8387" class="Symbol">}</a> <a id="8389" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8391" href="Function.Related.Propositional.html#8318" class="Bound">k</a> <a id="8393" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8394" class="Symbol">)</a>
<a id="8396" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="8403" class="Symbol">{</a><a id="8404" class="Argument">k</a> <a id="8406" class="Symbol">=</a> <a id="8408" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a><a id="8419" class="Symbol">}</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Function.Related.Propositional.html#6686" class="Function">reverse</a>
<a id="8431" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="8438" class="Symbol">{</a><a id="8439" class="Argument">k</a> <a id="8441" class="Symbol">=</a> <a id="8443" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a><a id="8452" class="Symbol">}</a>   <a id="8456" class="Symbol">=</a> <a id="8458" href="Function.Related.Propositional.html#6686" class="Function">reverse</a>

<a id="SK-isEquivalence"></a><a id="8467" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8484" class="Symbol">:</a> <a id="8486" class="Symbol">∀</a> <a id="8488" href="Function.Related.Propositional.html#8488" class="Bound">k</a> <a id="8490" class="Symbol">→</a> <a id="8492" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="8506" class="Symbol">{</a><a id="8507" class="Argument">ℓ</a> <a id="8509" class="Symbol">=</a> <a id="8511" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8512" class="Symbol">}</a> <a id="8514" class="Symbol">(</a><a id="8515" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8523" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8525" href="Function.Related.Propositional.html#8488" class="Bound">k</a> <a id="8527" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8528" class="Symbol">)</a>
<a id="8530" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8547" href="Function.Related.Propositional.html#8547" class="Bound">k</a> <a id="8549" class="Symbol">=</a> <a id="8551" class="Keyword">record</a>
  <a id="8560" class="Symbol">{</a> <a id="8562" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="8568" class="Symbol">=</a> <a id="8570" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a>
  <a id="8579" class="Symbol">;</a> <a id="8581" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="8587" class="Symbol">=</a> <a id="8589" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a>
  <a id="8598" class="Symbol">;</a> <a id="8600" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="8606" class="Symbol">=</a> <a id="8608" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
  <a id="8618" class="Symbol">}</a>

<a id="SK-setoid"></a><a id="8621" href="Function.Related.Propositional.html#8621" class="Function">SK-setoid</a> <a id="8631" class="Symbol">:</a> <a id="8633" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="8647" class="Symbol">→</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Function.Related.Propositional.html#8650" class="Bound">ℓ</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8659" class="Symbol">)</a> <a id="8661" class="Symbol">→</a> <a id="8663" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8670" class="Symbol">_</a> <a id="8672" class="Symbol">_</a>
<a id="8674" href="Function.Related.Propositional.html#8621" class="Function">SK-setoid</a> <a id="8684" href="Function.Related.Propositional.html#8684" class="Bound">k</a> <a id="8686" href="Function.Related.Propositional.html#8686" class="Bound">ℓ</a> <a id="8688" class="Symbol">=</a> <a id="8690" class="Keyword">record</a> <a id="8697" class="Symbol">{</a> <a id="8699" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="8713" class="Symbol">=</a> <a id="8715" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8732" class="Symbol">{</a><a id="8733" href="Function.Related.Propositional.html#8686" class="Bound">ℓ</a><a id="8734" class="Symbol">}</a> <a id="8736" href="Function.Related.Propositional.html#8684" class="Bound">k</a> <a id="8738" class="Symbol">}</a>

<a id="K-isPreorder"></a><a id="8741" href="Function.Related.Propositional.html#8741" class="Function">K-isPreorder</a> <a id="8754" class="Symbol">:</a> <a id="8756" class="Symbol">∀</a> <a id="8758" href="Function.Related.Propositional.html#8758" class="Bound">k</a> <a id="8760" class="Symbol">→</a> <a id="8762" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="8773" class="Symbol">{</a><a id="8774" class="Argument">ℓ</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8779" class="Symbol">}</a> <a id="8781" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8794" href="Function.Related.Propositional.html#8758" class="Bound">k</a><a id="8795" class="Symbol">)</a>
<a id="8797" href="Function.Related.Propositional.html#8741" class="Function">K-isPreorder</a> <a id="8810" href="Function.Related.Propositional.html#8810" class="Bound">k</a> <a id="8812" class="Symbol">=</a> <a id="8814" class="Keyword">record</a>
  <a id="8823" class="Symbol">{</a> <a id="8825" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="8839" class="Symbol">=</a> <a id="8841" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8858" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>
  <a id="8870" class="Symbol">;</a> <a id="8872" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="8886" class="Symbol">=</a> <a id="8888" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a>
  <a id="8893" class="Symbol">;</a> <a id="8895" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="8909" class="Symbol">=</a> <a id="8911" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
  <a id="8921" class="Symbol">}</a>

<a id="K-preorder"></a><a id="8924" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="8935" class="Symbol">:</a> <a id="8937" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="8942" class="Symbol">→</a> <a id="8944" class="Symbol">(</a><a id="8945" href="Function.Related.Propositional.html#8945" class="Bound">ℓ</a> <a id="8947" class="Symbol">:</a> <a id="8949" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8954" class="Symbol">)</a> <a id="8956" class="Symbol">→</a> <a id="8958" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="8967" class="Symbol">_</a> <a id="8969" href="Function.Related.Propositional.html#8945" class="Bound">ℓ</a> <a id="8971" class="Symbol">_</a>
<a id="8973" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="8984" href="Function.Related.Propositional.html#8984" class="Bound">k</a> <a id="8986" href="Function.Related.Propositional.html#8986" class="Bound">ℓ</a> <a id="8988" class="Symbol">=</a> <a id="8990" class="Keyword">record</a> <a id="8997" class="Symbol">{</a> <a id="8999" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="9010" class="Symbol">=</a> <a id="9012" href="Function.Related.Propositional.html#8741" class="Function">K-isPreorder</a> <a id="9025" href="Function.Related.Propositional.html#8984" class="Bound">k</a> <a id="9027" class="Symbol">}</a>

<a id="9030" class="Comment">------------------------------------------------------------------------</a>
<a id="9103" class="Comment">-- Equational reasoning</a>

<a id="9128" class="Comment">-- Equational reasoning for related things. Note that we don&#39;t use</a>
<a id="9195" class="Comment">-- the `Relation.Binary.Reasoning.Syntax` for this as this relation</a>
<a id="9263" class="Comment">-- is heterogeneous.</a>

<a id="9285" class="Keyword">module</a> <a id="EquationalReasoning"></a><a id="9292" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a> <a id="9312" class="Symbol">{</a><a id="9313" href="Function.Related.Propositional.html#9313" class="Bound">k</a> <a id="9315" class="Symbol">:</a> <a id="9317" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a><a id="9321" class="Symbol">}</a> <a id="9323" class="Keyword">where</a>

  <a id="9332" class="Comment">-- Combinators with one heterogeneous relation</a>
  <a id="9381" class="Keyword">module</a> <a id="9388" href="Function.Related.Propositional.html#9388" class="Module">_</a> <a id="9390" class="Symbol">{</a><a id="9391" href="Function.Related.Propositional.html#9391" class="Bound">a</a> <a id="9393" href="Function.Related.Propositional.html#9393" class="Bound">b</a> <a id="9395" class="Symbol">:</a> <a id="9397" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9402" class="Symbol">}</a> <a id="9404" class="Keyword">where</a>
    <a id="9414" class="Keyword">open</a> <a id="9419" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9441" class="Symbol">{</a><a id="9442" href="Function.Related.Propositional.html#9391" class="Bound">a</a><a id="9443" class="Symbol">}</a> <a id="9445" class="Symbol">{</a><a id="9446" href="Function.Related.Propositional.html#9393" class="Bound">b</a><a id="9447" class="Symbol">}</a> <a id="9449" href="Function.Related.Propositional.html#9313" class="Bound">k</a><a id="9450" class="Symbol">)</a> <a id="9452" href="Function.Base.html#704" class="Function">id</a> <a id="9455" class="Keyword">public</a>
    <a id="9466" class="Keyword">open</a> <a id="9471" href="Relation.Binary.Reasoning.Syntax.html#11929" class="Module">≡-noncomputing-syntax</a> <a id="9493" class="Symbol">(</a><a id="9494" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9502" class="Symbol">{</a><a id="9503" href="Function.Related.Propositional.html#9391" class="Bound">a</a><a id="9504" class="Symbol">}</a> <a id="9506" class="Symbol">{</a><a id="9507" href="Function.Related.Propositional.html#9393" class="Bound">b</a><a id="9508" class="Symbol">}</a> <a id="9510" href="Function.Related.Propositional.html#9313" class="Bound">k</a><a id="9511" class="Symbol">)</a> <a id="9513" class="Keyword">public</a>

  <a id="9523" class="Comment">-- Combinators with two heterogeneous relations</a>
  <a id="9573" class="Keyword">module</a> <a id="9580" href="Function.Related.Propositional.html#9580" class="Module">_</a> <a id="9582" class="Symbol">{</a><a id="9583" href="Function.Related.Propositional.html#9583" class="Bound">a</a> <a id="9585" href="Function.Related.Propositional.html#9585" class="Bound">b</a> <a id="9587" href="Function.Related.Propositional.html#9587" class="Bound">c</a> <a id="9589" class="Symbol">:</a> <a id="9591" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9596" class="Symbol">}</a> <a id="9598" class="Keyword">where</a>
    <a id="9608" class="Keyword">private</a>
      <a id="9622" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9627" class="Symbol">=</a> <a id="9629" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9637" class="Symbol">{</a><a id="9638" href="Function.Related.Propositional.html#9585" class="Bound">b</a><a id="9639" class="Symbol">}</a> <a id="9641" class="Symbol">{</a><a id="9642" href="Function.Related.Propositional.html#9587" class="Bound">c</a><a id="9643" class="Symbol">}</a> <a id="9645" href="Function.Related.Propositional.html#9313" class="Bound">k</a>
      <a id="9653" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9658" class="Symbol">=</a> <a id="9660" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9668" class="Symbol">{</a><a id="9669" href="Function.Related.Propositional.html#9583" class="Bound">a</a><a id="9670" class="Symbol">}</a> <a id="9672" class="Symbol">{</a><a id="9673" href="Function.Related.Propositional.html#9587" class="Bound">c</a><a id="9674" class="Symbol">}</a> <a id="9676" href="Function.Related.Propositional.html#9313" class="Bound">k</a>

    <a id="9683" class="Keyword">open</a> <a id="9688" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="9697" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9702" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9707" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="9715" class="Keyword">public</a>
    <a id="9726" class="Keyword">open</a> <a id="9731" href="Relation.Binary.Reasoning.Syntax.html#9413" class="Module">⤖-syntax</a> <a id="9740" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9745" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="9759" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9762" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="9765" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9768" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a><a id="9771" class="Symbol">)</a> <a id="9773" href="Function.Construct.Symmetry.html#6713" class="Function">Symmetry.⤖-sym</a> <a id="9788" class="Keyword">public</a>
    <a id="9799" class="Keyword">open</a> <a id="9804" href="Relation.Binary.Reasoning.Syntax.html#9633" class="Module">↔-syntax</a> <a id="9813" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9818" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9823" class="Symbol">(</a><a id="9824" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="9832" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9835" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a><a id="9837" class="Symbol">)</a> <a id="9839" href="Function.Construct.Symmetry.html#6897" class="Function">Symmetry.↔-sym</a> <a id="9854" class="Keyword">public</a>

  <a id="9864" class="Comment">-- Combinators with homogeneous relations</a>
  <a id="9908" class="Keyword">module</a> <a id="9915" href="Function.Related.Propositional.html#9915" class="Module">_</a> <a id="9917" class="Symbol">{</a><a id="9918" href="Function.Related.Propositional.html#9918" class="Bound">a</a> <a id="9920" class="Symbol">:</a> <a id="9922" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9927" class="Symbol">}</a> <a id="9929" class="Keyword">where</a>
    <a id="9939" class="Keyword">open</a> <a id="9944" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="9955" class="Symbol">(</a><a id="9956" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9964" class="Symbol">{</a><a id="9965" href="Function.Related.Propositional.html#9918" class="Bound">a</a><a id="9966" class="Symbol">}</a> <a id="9968" href="Function.Related.Propositional.html#9313" class="Bound">k</a><a id="9969" class="Symbol">)</a> <a id="9971" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="9978" class="Keyword">public</a>


  <a id="9989" class="Keyword">infixr</a> <a id="9996" class="Number">2</a> <a id="9998" href="Function.Related.Propositional.html#10006" class="Function Operator">_↔⟨⟩_</a>
  <a id="EquationalReasoning._↔⟨⟩_"></a><a id="10006" href="Function.Related.Propositional.html#10006" class="Function Operator">_↔⟨⟩_</a> <a id="10012" class="Symbol">:</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Function.Related.Propositional.html#10015" class="Bound">A</a> <a id="10017" class="Symbol">:</a> <a id="10019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10023" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="10024" class="Symbol">)</a> <a id="10026" class="Symbol">→</a> <a id="10028" href="Function.Related.Propositional.html#10015" class="Bound">A</a> <a id="10030" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10033" href="Function.Related.Propositional.html#9313" class="Bound">k</a> <a id="10035" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10037" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="10039" class="Symbol">→</a> <a id="10041" href="Function.Related.Propositional.html#10015" class="Bound">A</a> <a id="10043" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10046" href="Function.Related.Propositional.html#9313" class="Bound">k</a> <a id="10048" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10050" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
  <a id="10054" href="Function.Related.Propositional.html#10054" class="Bound">A</a> <a id="10056" href="Function.Related.Propositional.html#10006" class="Function Operator">↔⟨⟩</a> <a id="10060" href="Function.Related.Propositional.html#10060" class="Bound">A⇔B</a> <a id="10064" class="Symbol">=</a> <a id="10066" href="Function.Related.Propositional.html#10060" class="Bound">A⇔B</a>
  <a id="10072" class="Symbol">{-#</a> <a id="10076" class="Keyword">WARNING_ON_USAGE</a> <a id="10093" class="Pragma">_↔⟨⟩_</a>
  <a id="10101" class="String">&quot;Warning: _↔⟨⟩_ was deprecated in v2.0.
  Please use _≡⟨⟩_ instead. &quot;</a>
  <a id="10173" class="Symbol">#-}</a>

<a id="10178" class="Comment">------------------------------------------------------------------------</a>
<a id="10251" class="Comment">-- Every unary relation induces a preorder and, for symmetric kinds,</a>
<a id="10320" class="Comment">-- an equivalence. (No claim is made that these relations are unique.)</a>

<a id="InducedRelation₁"></a><a id="10392" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="10409" class="Symbol">:</a> <a id="10411" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="10416" class="Symbol">→</a> <a id="10418" class="Symbol">(</a><a id="10419" href="Function.Related.Propositional.html#10419" class="Bound">P</a> <a id="10421" class="Symbol">:</a> <a id="10423" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10425" class="Symbol">→</a> <a id="10427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10431" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a><a id="10432" class="Symbol">)</a> <a id="10434" class="Symbol">→</a> <a id="10436" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10438" class="Symbol">→</a> <a id="10440" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10442" class="Symbol">→</a> <a id="10444" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10448" class="Symbol">_</a>
<a id="10450" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="10467" href="Function.Related.Propositional.html#10467" class="Bound">k</a> <a id="10469" href="Function.Related.Propositional.html#10469" class="Bound">P</a> <a id="10471" class="Symbol">=</a> <a id="10473" class="Symbol">λ</a> <a id="10475" href="Function.Related.Propositional.html#10475" class="Bound">x</a> <a id="10477" href="Function.Related.Propositional.html#10477" class="Bound">y</a> <a id="10479" class="Symbol">→</a> <a id="10481" href="Function.Related.Propositional.html#10469" class="Bound">P</a> <a id="10483" href="Function.Related.Propositional.html#10475" class="Bound">x</a> <a id="10485" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10488" href="Function.Related.Propositional.html#10467" class="Bound">k</a> <a id="10490" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10492" href="Function.Related.Propositional.html#10469" class="Bound">P</a> <a id="10494" href="Function.Related.Propositional.html#10477" class="Bound">y</a>

<a id="InducedPreorder₁"></a><a id="10497" href="Function.Related.Propositional.html#10497" class="Function">InducedPreorder₁</a> <a id="10514" class="Symbol">:</a> <a id="10516" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="10521" class="Symbol">→</a> <a id="10523" class="Symbol">(</a><a id="10524" href="Function.Related.Propositional.html#10524" class="Bound">P</a> <a id="10526" class="Symbol">:</a> <a id="10528" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10530" class="Symbol">→</a> <a id="10532" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10536" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a><a id="10537" class="Symbol">)</a> <a id="10539" class="Symbol">→</a> <a id="10541" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="10550" class="Symbol">_</a> <a id="10552" class="Symbol">_</a> <a id="10554" class="Symbol">_</a>
<a id="10556" href="Function.Related.Propositional.html#10497" class="Function">InducedPreorder₁</a> <a id="10573" href="Function.Related.Propositional.html#10573" class="Bound">k</a> <a id="10575" href="Function.Related.Propositional.html#10575" class="Bound">P</a> <a id="10577" class="Symbol">=</a> <a id="10579" class="Keyword">record</a>
  <a id="10588" class="Symbol">{</a> <a id="10590" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="10601" class="Symbol">=</a> <a id="10603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="10609" class="Symbol">;</a> <a id="10611" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="10622" class="Symbol">=</a> <a id="10624" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="10641" href="Function.Related.Propositional.html#10573" class="Bound">k</a> <a id="10643" href="Function.Related.Propositional.html#10575" class="Bound">P</a>
  <a id="10647" class="Symbol">;</a> <a id="10649" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="10660" class="Symbol">=</a> <a id="10662" class="Keyword">record</a>
    <a id="10673" class="Symbol">{</a> <a id="10675" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="10689" class="Symbol">=</a> <a id="10691" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
    <a id="10711" class="Symbol">;</a> <a id="10713" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="10727" class="Symbol">=</a> <a id="10729" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="10739" href="Function.Base.html#1134" class="Function Operator">∘</a>
                      <a id="10763" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="10775" href="Function.Base.html#1134" class="Function Operator">∘</a>
                      <a id="10799" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="10806" href="Function.Related.Propositional.html#10575" class="Bound">P</a>
    <a id="10812" class="Symbol">;</a> <a id="10814" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="10828" class="Symbol">=</a> <a id="10830" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
    <a id="10842" class="Symbol">}</a>
  <a id="10846" class="Symbol">}</a> <a id="10848" class="Keyword">where</a> <a id="10854" class="Keyword">open</a> <a id="10859" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="10880" class="Symbol">_</a> <a id="10882" class="Symbol">_)</a>

<a id="InducedEquivalence₁"></a><a id="10886" href="Function.Related.Propositional.html#10886" class="Function">InducedEquivalence₁</a> <a id="10906" class="Symbol">:</a> <a id="10908" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="10922" class="Symbol">→</a> <a id="10924" class="Symbol">(</a><a id="10925" href="Function.Related.Propositional.html#10925" class="Bound">P</a> <a id="10927" class="Symbol">:</a> <a id="10929" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10931" class="Symbol">→</a> <a id="10933" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10937" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a><a id="10938" class="Symbol">)</a> <a id="10940" class="Symbol">→</a> <a id="10942" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="10949" class="Symbol">_</a> <a id="10951" class="Symbol">_</a>
<a id="10953" href="Function.Related.Propositional.html#10886" class="Function">InducedEquivalence₁</a> <a id="10973" href="Function.Related.Propositional.html#10973" class="Bound">k</a> <a id="10975" href="Function.Related.Propositional.html#10975" class="Bound">P</a> <a id="10977" class="Symbol">=</a> <a id="10979" class="Keyword">record</a>
  <a id="10988" class="Symbol">{</a> <a id="10990" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="11004" class="Symbol">=</a> <a id="11006" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="11023" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11025" href="Function.Related.Propositional.html#10973" class="Bound">k</a> <a id="11027" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11029" href="Function.Related.Propositional.html#10975" class="Bound">P</a>
  <a id="11033" class="Symbol">;</a> <a id="11035" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="11049" class="Symbol">=</a> <a id="11051" class="Keyword">record</a>
    <a id="11062" class="Symbol">{</a> <a id="11064" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="11070" class="Symbol">=</a> <a id="11072" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a>
    <a id="11083" class="Symbol">;</a> <a id="11085" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="11091" class="Symbol">=</a> <a id="11093" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a>
    <a id="11104" class="Symbol">;</a> <a id="11106" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="11112" class="Symbol">=</a> <a id="11114" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
    <a id="11126" class="Symbol">}</a>
  <a id="11130" class="Symbol">}</a>

<a id="11133" class="Comment">------------------------------------------------------------------------</a>
<a id="11206" class="Comment">-- Every binary relation induces a preorder and, for symmetric kinds,</a>
<a id="11276" class="Comment">-- an equivalence. (No claim is made that these relations are unique.)</a>

<a id="InducedRelation₂"></a><a id="11348" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="11365" class="Symbol">:</a> <a id="11367" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="11372" class="Symbol">→</a> <a id="11374" class="Symbol">∀</a> <a id="11376" class="Symbol">{</a><a id="11377" href="Function.Related.Propositional.html#11377" class="Bound">s</a><a id="11378" class="Symbol">}</a> <a id="11380" class="Symbol">→</a> <a id="11382" class="Symbol">(</a><a id="11383" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="11385" class="Symbol">→</a> <a id="11387" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11389" class="Symbol">→</a> <a id="11391" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11395" href="Function.Related.Propositional.html#11377" class="Bound">s</a><a id="11396" class="Symbol">)</a> <a id="11398" class="Symbol">→</a> <a id="11400" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11402" class="Symbol">→</a> <a id="11404" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11406" class="Symbol">→</a> <a id="11408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11412" class="Symbol">_</a>
<a id="11414" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="11431" href="Function.Related.Propositional.html#11431" class="Bound">k</a> <a id="11433" href="Function.Related.Propositional.html#11433" class="Bound Operator">_S_</a> <a id="11437" class="Symbol">=</a> <a id="11439" class="Symbol">λ</a> <a id="11441" href="Function.Related.Propositional.html#11441" class="Bound">x</a> <a id="11443" href="Function.Related.Propositional.html#11443" class="Bound">y</a> <a id="11445" class="Symbol">→</a> <a id="11447" class="Symbol">∀</a> <a id="11449" class="Symbol">{</a><a id="11450" href="Function.Related.Propositional.html#11450" class="Bound">z</a><a id="11451" class="Symbol">}</a> <a id="11453" class="Symbol">→</a> <a id="11455" class="Symbol">(</a><a id="11456" href="Function.Related.Propositional.html#11450" class="Bound">z</a> <a id="11458" href="Function.Related.Propositional.html#11433" class="Bound Operator">S</a> <a id="11460" href="Function.Related.Propositional.html#11441" class="Bound">x</a><a id="11461" class="Symbol">)</a> <a id="11463" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11466" href="Function.Related.Propositional.html#11431" class="Bound">k</a> <a id="11468" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11470" class="Symbol">(</a><a id="11471" href="Function.Related.Propositional.html#11450" class="Bound">z</a> <a id="11473" href="Function.Related.Propositional.html#11433" class="Bound Operator">S</a> <a id="11475" href="Function.Related.Propositional.html#11443" class="Bound">y</a><a id="11476" class="Symbol">)</a>

<a id="InducedPreorder₂"></a><a id="11479" href="Function.Related.Propositional.html#11479" class="Function">InducedPreorder₂</a> <a id="11496" class="Symbol">:</a> <a id="11498" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="11503" class="Symbol">→</a> <a id="11505" class="Symbol">∀</a> <a id="11507" class="Symbol">{</a><a id="11508" href="Function.Related.Propositional.html#11508" class="Bound">s</a><a id="11509" class="Symbol">}</a> <a id="11511" class="Symbol">→</a> <a id="11513" class="Symbol">(</a><a id="11514" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="11516" class="Symbol">→</a> <a id="11518" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11520" class="Symbol">→</a> <a id="11522" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11526" href="Function.Related.Propositional.html#11508" class="Bound">s</a><a id="11527" class="Symbol">)</a> <a id="11529" class="Symbol">→</a> <a id="11531" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="11540" class="Symbol">_</a> <a id="11542" class="Symbol">_</a> <a id="11544" class="Symbol">_</a>
<a id="11546" href="Function.Related.Propositional.html#11479" class="Function">InducedPreorder₂</a> <a id="11563" href="Function.Related.Propositional.html#11563" class="Bound">k</a> <a id="11565" href="Function.Related.Propositional.html#11565" class="Bound Operator">_S_</a> <a id="11569" class="Symbol">=</a> <a id="11571" class="Keyword">record</a>
  <a id="11580" class="Symbol">{</a> <a id="11582" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="11593" class="Symbol">=</a> <a id="11595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="11601" class="Symbol">;</a> <a id="11603" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="11614" class="Symbol">=</a> <a id="11616" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="11633" href="Function.Related.Propositional.html#11563" class="Bound">k</a> <a id="11635" href="Function.Related.Propositional.html#11565" class="Bound Operator">_S_</a>
  <a id="11641" class="Symbol">;</a> <a id="11643" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="11654" class="Symbol">=</a> <a id="11656" class="Keyword">record</a>
    <a id="11667" class="Symbol">{</a> <a id="11669" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="11683" class="Symbol">=</a> <a id="11685" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
    <a id="11705" class="Symbol">;</a> <a id="11707" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="11721" class="Symbol">=</a> <a id="11723" class="Symbol">λ</a> <a id="11725" href="Function.Related.Propositional.html#11725" class="Bound">x≡y</a> <a id="11729" class="Symbol">{</a><a id="11730" href="Function.Related.Propositional.html#11730" class="Bound">z</a><a id="11731" class="Symbol">}</a> <a id="11733" class="Symbol">→</a>
                        <a id="11759" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="11769" href="Function.Base.html#1993" class="Function Operator">$</a>
                        <a id="11795" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="11807" href="Function.Base.html#1993" class="Function Operator">$</a>
                        <a id="11833" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="11840" class="Symbol">(</a><a id="11841" href="Function.Related.Propositional.html#11565" class="Bound Operator">_S_</a> <a id="11845" href="Function.Related.Propositional.html#11730" class="Bound">z</a><a id="11846" class="Symbol">)</a> <a id="11848" href="Function.Related.Propositional.html#11725" class="Bound">x≡y</a>

    <a id="11857" class="Symbol">;</a> <a id="11859" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="11873" class="Symbol">=</a> <a id="11875" class="Symbol">λ</a> <a id="11877" href="Function.Related.Propositional.html#11877" class="Bound">i↝j</a> <a id="11881" href="Function.Related.Propositional.html#11881" class="Bound">j↝k</a> <a id="11885" class="Symbol">→</a> <a id="11887" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="11895" href="Function.Related.Propositional.html#11877" class="Bound">i↝j</a> <a id="11899" href="Function.Related.Propositional.html#11881" class="Bound">j↝k</a>
    <a id="11907" class="Symbol">}</a>
  <a id="11911" class="Symbol">}</a> <a id="11913" class="Keyword">where</a> <a id="11919" class="Keyword">open</a> <a id="11924" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="11933" class="Symbol">(</a><a id="11934" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="11945" class="Symbol">_</a> <a id="11947" class="Symbol">_)</a>

<a id="InducedEquivalence₂"></a><a id="11951" href="Function.Related.Propositional.html#11951" class="Function">InducedEquivalence₂</a> <a id="11971" class="Symbol">:</a> <a id="11973" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="11987" class="Symbol">→</a> <a id="11989" class="Symbol">∀</a> <a id="11991" class="Symbol">{</a><a id="11992" href="Function.Related.Propositional.html#11992" class="Bound">s</a><a id="11993" class="Symbol">}</a> <a id="11995" class="Symbol">→</a> <a id="11997" class="Symbol">(</a><a id="11998" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="12000" class="Symbol">→</a> <a id="12002" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="12004" class="Symbol">→</a> <a id="12006" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12010" href="Function.Related.Propositional.html#11992" class="Bound">s</a><a id="12011" class="Symbol">)</a> <a id="12013" class="Symbol">→</a> <a id="12015" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="12022" class="Symbol">_</a> <a id="12024" class="Symbol">_</a>
<a id="12026" href="Function.Related.Propositional.html#11951" class="Function">InducedEquivalence₂</a> <a id="12046" href="Function.Related.Propositional.html#12046" class="Bound">k</a> <a id="12048" href="Function.Related.Propositional.html#12048" class="Bound Operator">_S_</a> <a id="12052" class="Symbol">=</a> <a id="12054" class="Keyword">record</a>
  <a id="12063" class="Symbol">{</a> <a id="12065" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="12079" class="Symbol">=</a> <a id="12081" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="12098" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="12100" href="Function.Related.Propositional.html#12046" class="Bound">k</a> <a id="12102" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="12104" href="Function.Related.Propositional.html#12048" class="Bound Operator">_S_</a>
  <a id="12110" class="Symbol">;</a> <a id="12112" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="12126" class="Symbol">=</a> <a id="12128" class="Keyword">record</a>
    <a id="12139" class="Symbol">{</a> <a id="12141" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="12147" class="Symbol">=</a> <a id="12149" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="12158" class="Symbol">;</a> <a id="12160" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="12166" class="Symbol">=</a> <a id="12168" class="Symbol">λ</a> <a id="12170" href="Function.Related.Propositional.html#12170" class="Bound">i↝j</a> <a id="12174" class="Symbol">→</a> <a id="12176" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="12180" href="Function.Related.Propositional.html#12170" class="Bound">i↝j</a>
    <a id="12188" class="Symbol">;</a> <a id="12190" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="12196" class="Symbol">=</a> <a id="12198" class="Symbol">λ</a> <a id="12200" href="Function.Related.Propositional.html#12200" class="Bound">i↝j</a> <a id="12204" href="Function.Related.Propositional.html#12204" class="Bound">j↝k</a> <a id="12208" class="Symbol">→</a> <a id="12210" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="12216" href="Function.Related.Propositional.html#12200" class="Bound">i↝j</a> <a id="12220" href="Function.Related.Propositional.html#12204" class="Bound">j↝k</a>
    <a id="12228" class="Symbol">}</a>
  <a id="12232" class="Symbol">}</a> <a id="12234" class="Keyword">where</a> <a id="12240" class="Keyword">open</a> <a id="12245" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="12252" class="Symbol">(</a><a id="12253" href="Function.Related.Propositional.html#8621" class="Function">SK-setoid</a> <a id="12263" class="Symbol">_</a> <a id="12265" class="Symbol">_)</a>
</pre></body></html>


==> anc/html/Function.Related.TypeIsomorphisms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Related.TypeIsomorphisms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic lemmas showing that various types are related (isomorphic or</a>
<a id="176" class="Comment">-- equivalent or…)</a>
<a id="195" class="Comment">------------------------------------------------------------------------</a>

<a id="269" class="Symbol">{-#</a> <a id="273" class="Keyword">OPTIONS</a> <a id="281" class="Pragma">--cubical-compatible</a> <a id="302" class="Pragma">--safe</a> <a id="309" class="Symbol">#-}</a>

<a id="314" class="Keyword">module</a> <a id="321" href="Function.Related.TypeIsomorphisms.html" class="Module">Function.Related.TypeIsomorphisms</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="390" class="Keyword">public</a>
  <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="411" class="Symbol">;</a> <a id="413" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="422" class="Symbol">;</a> <a id="424" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="430" class="Symbol">;</a> <a id="432" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="449" class="Symbol">;</a> <a id="451" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Algebra.Definitions.html#1864" class="Function">Identity</a><a id="521" class="Symbol">;</a> <a id="523" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a><a id="535" class="Symbol">;</a> <a id="537" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a><a id="550" class="Symbol">;</a> <a id="552" href="Algebra.Definitions.html#2082" class="Function">Zero</a><a id="556" class="Symbol">;</a> <a id="558" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Definitions.html#2015" class="Function">RightZero</a>
        <a id="586" class="Symbol">;</a> <a id="588" href="Algebra.Definitions.html#1556" class="Function">Associative</a><a id="599" class="Symbol">;</a> <a id="601" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a><a id="619" class="Symbol">;</a> <a id="621" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a><a id="639" class="Symbol">;</a> <a id="641" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="691" class="Keyword">public</a>
  <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="714" class="Symbol">;</a> <a id="716" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="727" class="Symbol">;</a> <a id="729" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="737" class="Symbol">;</a> <a id="739" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a>
        <a id="767" class="Symbol">;</a> <a id="769" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a><a id="790" class="Symbol">)</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a> <a id="830" class="Keyword">using</a> <a id="836" class="Symbol">(</a><a id="837" href="Algebra.Structures.Biased.html#5335" class="Function">isCommutativeSemiringˡ</a><a id="859" class="Symbol">)</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="908" class="Keyword">using</a> <a id="914" class="Symbol">(</a><a id="915" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="929" class="Symbol">)</a>
<a id="931" class="Keyword">open</a> <a id="936" class="Keyword">import</a> <a id="943" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="958" class="Keyword">using</a> <a id="964" class="Symbol">(</a><a id="965" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="969" class="Symbol">;</a> <a id="971" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="976" class="Symbol">)</a>
<a id="978" class="Keyword">open</a> <a id="983" class="Keyword">import</a> <a id="990" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="1013" class="Keyword">using</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="1021" class="Symbol">;</a> <a id="1023" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a><a id="1029" class="Symbol">)</a>
<a id="1031" class="Keyword">open</a> <a id="1036" class="Keyword">import</a> <a id="1043" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1061" class="Symbol">as</a> <a id="1064" class="Module">Product</a>
  <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Data.Product.Base.html#2952" class="Function">curry</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1103" class="Symbol">;</a> <a id="1105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1108" class="Symbol">;</a> <a id="1110" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="1113" class="Symbol">;</a> <a id="1115" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1120" class="Symbol">;</a> <a id="1122" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1127" class="Symbol">;</a> <a id="1129" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1134" class="Symbol">;</a> <a id="1136" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1138" class="Symbol">;</a> <a id="1140" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1141" class="Symbol">;</a> <a id="1143" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1151" class="Symbol">)</a>
<a id="1153" class="Keyword">open</a> <a id="1158" class="Keyword">import</a> <a id="1165" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a>
<a id="1214" class="Keyword">open</a> <a id="1219" class="Keyword">import</a> <a id="1226" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1240" class="Symbol">as</a> <a id="1243" class="Module">Sum</a>
<a id="1247" class="Keyword">open</a> <a id="1252" class="Keyword">import</a> <a id="1259" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="1279" class="Keyword">using</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a><a id="1301" class="Symbol">)</a>
<a id="1303" class="Keyword">open</a> <a id="1308" class="Keyword">import</a> <a id="1315" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="1347" class="Keyword">using</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a><a id="1362" class="Symbol">)</a>
<a id="1364" class="Keyword">open</a> <a id="1369" class="Keyword">import</a> <a id="1376" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="1403" class="Keyword">using</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="1411" class="Symbol">)</a>
<a id="1413" class="Keyword">open</a> <a id="1418" class="Keyword">import</a> <a id="1425" href="Level.html" class="Module">Level</a> <a id="1431" class="Keyword">using</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1443" class="Symbol">;</a> <a id="1445" href="Level.html#409" class="Record">Lift</a><a id="1449" class="Symbol">;</a> <a id="1451" href="Level.html#521" class="Function">0ℓ</a><a id="1453" class="Symbol">;</a> <a id="1455" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1458" class="Symbol">)</a>
<a id="1460" class="Keyword">open</a> <a id="1465" class="Keyword">import</a> <a id="1472" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1486" class="Keyword">open</a> <a id="1491" class="Keyword">import</a> <a id="1498" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1515" class="Keyword">open</a> <a id="1520" class="Keyword">import</a> <a id="1527" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
<a id="1558" class="Keyword">import</a> <a id="1565" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1593" class="Symbol">as</a> <a id="1596" class="Module">Identity</a>
<a id="1605" class="Keyword">open</a> <a id="1610" class="Keyword">import</a> <a id="1617" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1633" class="Keyword">hiding</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a><a id="1644" class="Symbol">)</a>
<a id="1646" class="Keyword">open</a> <a id="1651" class="Keyword">import</a> <a id="1658" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1701" class="Keyword">using</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1711" class="Symbol">;</a> <a id="1713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1717" class="Symbol">;</a> <a id="1719" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1723" class="Symbol">)</a>
<a id="1725" class="Keyword">open</a> <a id="1730" class="Keyword">import</a> <a id="1737" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1788" class="Keyword">using</a> <a id="1794" class="Symbol">(</a><a id="1795" class="Keyword">module</a> <a id="1802" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1813" class="Symbol">)</a>
<a id="1815" class="Keyword">open</a> <a id="1820" class="Keyword">import</a> <a id="1827" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1858" class="Keyword">using</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1867" class="Symbol">)</a>
<a id="1869" class="Keyword">import</a> <a id="1876" href="Relation.Nullary.Indexed.html" class="Module">Relation.Nullary.Indexed</a> <a id="1901" class="Symbol">as</a> <a id="1904" class="Module">I</a>

<a id="1907" class="Keyword">private</a>
  <a id="1917" class="Keyword">variable</a>
    <a id="1930" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="1932" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="1934" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a> <a id="1936" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1950" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="1952" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="1954" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="1956" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1964" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a>

<a id="1967" class="Comment">------------------------------------------------------------------------</a>
<a id="2040" class="Comment">-- A lemma relating True dec and P, where dec : Dec P</a>

<a id="2095" class="Keyword">open</a> <a id="2100" class="Keyword">import</a> <a id="2107" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2134" class="Keyword">public</a>
  <a id="2143" class="Keyword">using</a> <a id="2149" class="Symbol">()</a>
  <a id="2154" class="Keyword">renaming</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="2171" class="Symbol">to</a> <a id="2174" class="Function">True↔</a><a id="2179" class="Symbol">)</a>

<a id="2182" class="Comment">------------------------------------------------------------------------</a>
<a id="2255" class="Comment">-- Properties of Σ and _×_</a>

<a id="2283" class="Comment">-- Σ is associative</a>
<a id="Σ-assoc"></a><a id="2303" href="Function.Related.TypeIsomorphisms.html#2303" class="Function">Σ-assoc</a> <a id="2311" class="Symbol">:</a> <a id="2313" class="Symbol">∀</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2324" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2340" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="2341" class="Symbol">}</a> <a id="2343" class="Symbol">{</a><a id="2344" href="Function.Related.TypeIsomorphisms.html#2344" class="Bound">C</a> <a id="2346" class="Symbol">:</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Function.Related.TypeIsomorphisms.html#2349" class="Bound">a</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a> <a id="2360" href="Function.Related.TypeIsomorphisms.html#2349" class="Bound">a</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2368" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="2369" class="Symbol">}</a> <a id="2371" class="Symbol">→</a>
          <a id="2383" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2388" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2390" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2402" href="Function.Related.TypeIsomorphisms.html#2344" class="Bound">C</a><a id="2403" class="Symbol">)</a> <a id="2405" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2407" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2409" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2411" class="Symbol">(λ</a> <a id="2414" href="Function.Related.TypeIsomorphisms.html#2414" class="Bound">a</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a> <a id="2423" href="Function.Related.TypeIsomorphisms.html#2414" class="Bound">a</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Function.Related.TypeIsomorphisms.html#2344" class="Bound">C</a> <a id="2429" href="Function.Related.TypeIsomorphisms.html#2414" class="Bound">a</a><a id="2430" class="Symbol">))</a>
<a id="2433" href="Function.Related.TypeIsomorphisms.html#2303" class="Function">Σ-assoc</a> <a id="2441" class="Symbol">=</a> <a id="2443" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2449" href="Data.Product.Base.html#3306" class="Function">Product.assocʳ</a> <a id="2464" href="Data.Product.Base.html#3459" class="Function">Product.assocˡ</a> <a id="2479" class="Symbol">(λ</a> <a id="2482" href="Function.Related.TypeIsomorphisms.html#2482" class="Bound">_</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2490" class="Symbol">)</a> <a id="2492" class="Symbol">(λ</a> <a id="2495" href="Function.Related.TypeIsomorphisms.html#2495" class="Bound">_</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2503" class="Symbol">)</a>

<a id="2506" class="Comment">-- × is commutative</a>

<a id="×-comm"></a><a id="2527" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="2534" class="Symbol">:</a> <a id="2536" class="Symbol">∀</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Function.Related.TypeIsomorphisms.html#2539" class="Bound">A</a> <a id="2541" class="Symbol">:</a> <a id="2543" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2547" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="2548" class="Symbol">)</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Function.Related.TypeIsomorphisms.html#2551" class="Bound">B</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2559" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">→</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Function.Related.TypeIsomorphisms.html#2539" class="Bound">A</a> <a id="2567" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2569" href="Function.Related.TypeIsomorphisms.html#2551" class="Bound">B</a><a id="2570" class="Symbol">)</a> <a id="2572" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Function.Related.TypeIsomorphisms.html#2551" class="Bound">B</a> <a id="2577" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2579" href="Function.Related.TypeIsomorphisms.html#2539" class="Bound">A</a><a id="2580" class="Symbol">)</a>
<a id="2582" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="2589" class="Symbol">_</a> <a id="2591" class="Symbol">_</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2601" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="2614" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="2627" class="Symbol">(λ</a> <a id="2630" href="Function.Related.TypeIsomorphisms.html#2630" class="Bound">_</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">λ</a> <a id="2642" href="Function.Related.TypeIsomorphisms.html#2642" class="Bound">_</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2652" class="Comment">-- × has ⊤ as its identity</a>

<a id="×-identityˡ"></a><a id="2680" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="2692" class="Symbol">:</a> <a id="2694" class="Symbol">∀</a> <a id="2696" href="Function.Related.TypeIsomorphisms.html#2696" class="Bound">ℓ</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a>  <a id="2714" class="Symbol">{</a><a id="2715" class="Argument">ℓ</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Function.Related.TypeIsomorphisms.html#2696" class="Bound">ℓ</a><a id="2720" class="Symbol">}</a> <a id="2722" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2726" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2728" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2732" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="2744" class="Symbol">_</a> <a id="2746" class="Symbol">_</a> <a id="2748" class="Symbol">=</a> <a id="2750" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2756" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2762" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="2766" class="Symbol">(λ</a> <a id="2769" href="Function.Related.TypeIsomorphisms.html#2769" class="Bound">_</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2777" class="Symbol">)</a> <a id="2779" class="Symbol">(λ</a> <a id="2782" href="Function.Related.TypeIsomorphisms.html#2782" class="Bound">_</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2790" class="Symbol">)</a>

<a id="×-identityʳ"></a><a id="2793" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="2805" class="Symbol">:</a> <a id="2807" class="Symbol">∀</a> <a id="2809" href="Function.Related.TypeIsomorphisms.html#2809" class="Bound">ℓ</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a>  <a id="2828" class="Symbol">{</a><a id="2829" class="Argument">ℓ</a> <a id="2831" class="Symbol">=</a> <a id="2833" href="Function.Related.TypeIsomorphisms.html#2809" class="Bound">ℓ</a><a id="2834" class="Symbol">}</a> <a id="2836" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2840" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2842" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2846" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="2858" class="Symbol">_</a> <a id="2860" class="Symbol">_</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2870" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="2880" class="Symbol">_)</a> <a id="2883" class="Symbol">(λ</a> <a id="2886" href="Function.Related.TypeIsomorphisms.html#2886" class="Bound">_</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2894" class="Symbol">)</a> <a id="2896" class="Symbol">(λ</a> <a id="2899" href="Function.Related.TypeIsomorphisms.html#2899" class="Bound">_</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2907" class="Symbol">)</a>

<a id="×-identity"></a><a id="2910" href="Function.Related.TypeIsomorphisms.html#2910" class="Function">×-identity</a> <a id="2921" class="Symbol">:</a> <a id="2923" class="Symbol">∀</a> <a id="2925" href="Function.Related.TypeIsomorphisms.html#2925" class="Bound">ℓ</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2938" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2942" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2944" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2948" href="Function.Related.TypeIsomorphisms.html#2910" class="Function">×-identity</a> <a id="2959" href="Function.Related.TypeIsomorphisms.html#2959" class="Bound">ℓ</a> <a id="2961" class="Symbol">=</a> <a id="2963" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="2975" href="Function.Related.TypeIsomorphisms.html#2959" class="Bound">ℓ</a> <a id="2977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2979" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="2991" href="Function.Related.TypeIsomorphisms.html#2959" class="Bound">ℓ</a>

<a id="2994" class="Comment">-- × has ⊥ has its zero</a>

<a id="×-zeroˡ"></a><a id="3019" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="3027" class="Symbol">:</a> <a id="3029" class="Symbol">∀</a> <a id="3031" href="Function.Related.TypeIsomorphisms.html#3031" class="Bound">ℓ</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3044" class="Symbol">{</a><a id="3045" class="Argument">ℓ</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="Function.Related.TypeIsomorphisms.html#3031" class="Bound">ℓ</a><a id="3050" class="Symbol">}</a> <a id="3052" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3056" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3058" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="3062" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="3070" href="Function.Related.TypeIsomorphisms.html#3070" class="Bound">ℓ</a> <a id="3072" href="Function.Related.TypeIsomorphisms.html#3072" class="Bound">A</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3082" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3088" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="3090" href="Function.Base.html#704" class="Function">id</a> <a id="3093" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="3095" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3102" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="3104" class="Symbol">(λ</a> <a id="3107" href="Function.Related.TypeIsomorphisms.html#3107" class="Bound">_</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3115" class="Symbol">)</a> <a id="3117" class="Symbol">(λ</a> <a id="3120" class="Symbol">{</a> <a id="3122" class="Symbol">()</a> <a id="3125" class="Symbol">})</a>

<a id="×-zeroʳ"></a><a id="3129" href="Function.Related.TypeIsomorphisms.html#3129" class="Function">×-zeroʳ</a> <a id="3137" class="Symbol">:</a> <a id="3139" class="Symbol">∀</a> <a id="3141" href="Function.Related.TypeIsomorphisms.html#3141" class="Bound">ℓ</a> <a id="3143" class="Symbol">→</a> <a id="3145" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3155" class="Symbol">{</a><a id="3156" class="Argument">ℓ</a> <a id="3158" class="Symbol">=</a> <a id="3160" href="Function.Related.TypeIsomorphisms.html#3141" class="Bound">ℓ</a><a id="3161" class="Symbol">}</a> <a id="3163" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3167" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3169" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="3173" href="Function.Related.TypeIsomorphisms.html#3129" class="Function">×-zeroʳ</a> <a id="3181" href="Function.Related.TypeIsomorphisms.html#3181" class="Bound">ℓ</a> <a id="3183" href="Function.Related.TypeIsomorphisms.html#3183" class="Bound">A</a> <a id="3185" class="Symbol">=</a> <a id="3187" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3193" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3199" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="3201" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3208" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="3210" href="Function.Base.html#704" class="Function">id</a> <a id="3213" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="3215" class="Symbol">(λ</a> <a id="3218" href="Function.Related.TypeIsomorphisms.html#3218" class="Bound">_</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3226" class="Symbol">)</a> <a id="3228" class="Symbol">(λ</a> <a id="3231" class="Symbol">{</a> <a id="3233" class="Symbol">()</a> <a id="3236" class="Symbol">})</a>

<a id="×-zero"></a><a id="3240" href="Function.Related.TypeIsomorphisms.html#3240" class="Function">×-zero</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">∀</a> <a id="3251" href="Function.Related.TypeIsomorphisms.html#3251" class="Bound">ℓ</a> <a id="3253" class="Symbol">→</a> <a id="3255" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3260" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3264" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3266" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="3270" href="Function.Related.TypeIsomorphisms.html#3240" class="Function">×-zero</a> <a id="3277" href="Function.Related.TypeIsomorphisms.html#3277" class="Bound">ℓ</a>  <a id="3280" class="Symbol">=</a> <a id="3282" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="3290" href="Function.Related.TypeIsomorphisms.html#3277" class="Bound">ℓ</a> <a id="3292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3294" href="Function.Related.TypeIsomorphisms.html#3129" class="Function">×-zeroʳ</a> <a id="3302" href="Function.Related.TypeIsomorphisms.html#3277" class="Bound">ℓ</a>

<a id="3305" class="Comment">------------------------------------------------------------------------</a>
<a id="3378" class="Comment">-- Properties of ⊎</a>

<a id="3398" class="Comment">-- ⊎ is associative</a>

<a id="⊎-assoc"></a><a id="3419" href="Function.Related.TypeIsomorphisms.html#3419" class="Function">⊎-assoc</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">∀</a> <a id="3431" href="Function.Related.TypeIsomorphisms.html#3431" class="Bound">ℓ</a> <a id="3433" class="Symbol">→</a> <a id="3435" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3447" class="Symbol">{</a><a id="3448" class="Argument">ℓ</a> <a id="3450" class="Symbol">=</a> <a id="3452" href="Function.Related.TypeIsomorphisms.html#3431" class="Bound">ℓ</a><a id="3453" class="Symbol">}</a> <a id="3455" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3459" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3463" href="Function.Related.TypeIsomorphisms.html#3419" class="Function">⊎-assoc</a> <a id="3471" href="Function.Related.TypeIsomorphisms.html#3471" class="Bound">ℓ</a> <a id="3473" class="Symbol">_</a> <a id="3475" class="Symbol">_</a> <a id="3477" class="Symbol">_</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="3489" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3491" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3493" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3498" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3500" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3505" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3508" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3513" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3516" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3518" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3523" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3526" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3531" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="3536" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3538" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3543" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3546" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3551" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3553" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3555" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3560" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3563" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3568" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3570" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3575" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3578" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="3583" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3585" class="Symbol">(λ</a> <a id="3588" href="Function.Related.TypeIsomorphisms.html#3588" class="Bound">_</a> <a id="3590" class="Symbol">→</a> <a id="3592" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3596" class="Symbol">)</a> <a id="3598" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3600" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3602" class="Symbol">(λ</a> <a id="3605" href="Function.Related.TypeIsomorphisms.html#3605" class="Bound">_</a> <a id="3607" class="Symbol">→</a> <a id="3609" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3613" class="Symbol">)</a> <a id="3615" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3617" class="Symbol">(λ</a> <a id="3620" href="Function.Related.TypeIsomorphisms.html#3620" class="Bound">_</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3628" class="Symbol">)</a> <a id="3630" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3632" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="3636" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3638" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3640" class="Symbol">(λ</a> <a id="3643" href="Function.Related.TypeIsomorphisms.html#3643" class="Bound">_</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3651" class="Symbol">)</a> <a id="3653" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3655" class="Symbol">(λ</a> <a id="3658" href="Function.Related.TypeIsomorphisms.html#3658" class="Bound">_</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3666" class="Symbol">)</a> <a id="3668" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3670" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3672" class="Symbol">(λ</a> <a id="3675" href="Function.Related.TypeIsomorphisms.html#3675" class="Bound">_</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3683" class="Symbol">)</a> <a id="3685" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="3688" class="Comment">-- ⊎ is commutative</a>

<a id="⊎-comm"></a><a id="3709" href="Function.Related.TypeIsomorphisms.html#3709" class="Function">⊎-comm</a> <a id="3716" class="Symbol">:</a> <a id="3718" class="Symbol">∀</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Function.Related.TypeIsomorphisms.html#3721" class="Bound">A</a> <a id="3723" class="Symbol">:</a> <a id="3725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3729" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="3730" class="Symbol">)</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Function.Related.TypeIsomorphisms.html#3733" class="Bound">B</a> <a id="3735" class="Symbol">:</a> <a id="3737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3741" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="3742" class="Symbol">)</a> <a id="3744" class="Symbol">→</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Function.Related.TypeIsomorphisms.html#3721" class="Bound">A</a> <a id="3749" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3751" href="Function.Related.TypeIsomorphisms.html#3733" class="Bound">B</a><a id="3752" class="Symbol">)</a> <a id="3754" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3756" class="Symbol">(</a><a id="3757" href="Function.Related.TypeIsomorphisms.html#3733" class="Bound">B</a> <a id="3759" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3761" href="Function.Related.TypeIsomorphisms.html#3721" class="Bound">A</a><a id="3762" class="Symbol">)</a>
<a id="3764" href="Function.Related.TypeIsomorphisms.html#3709" class="Function">⊎-comm</a> <a id="3771" class="Symbol">_</a> <a id="3773" class="Symbol">_</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3783" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="3788" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="3793" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="3809" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="3826" class="Comment">-- ⊎ has ⊥ as its identity</a>

<a id="⊎-identityˡ"></a><a id="3854" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="3866" class="Symbol">:</a> <a id="3868" class="Symbol">∀</a> <a id="3870" href="Function.Related.TypeIsomorphisms.html#3870" class="Bound">ℓ</a> <a id="3872" class="Symbol">→</a> <a id="3874" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="3887" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3891" class="Symbol">(</a><a id="3892" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3894" class="Symbol">{</a><a id="3895" href="Function.Related.TypeIsomorphisms.html#3870" class="Bound">ℓ</a><a id="3896" class="Symbol">})</a> <a id="3899" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3903" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="3915" class="Symbol">_</a> <a id="3917" class="Symbol">_</a> <a id="3919" class="Symbol">=</a> <a id="3921" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3927" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3929" class="Symbol">(λ</a> <a id="3932" class="Symbol">())</a> <a id="3936" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3938" href="Function.Base.html#704" class="Function">id</a> <a id="3941" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3944" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3949" class="Symbol">(λ</a> <a id="3952" href="Function.Related.TypeIsomorphisms.html#3952" class="Bound">_</a> <a id="3954" class="Symbol">→</a> <a id="3956" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3960" class="Symbol">)</a>
                          <a id="3988" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3990" class="Symbol">(λ</a> <a id="3993" class="Symbol">())</a> <a id="3997" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3999" class="Symbol">(λ</a> <a id="4002" href="Function.Related.TypeIsomorphisms.html#4002" class="Bound">_</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4010" class="Symbol">)</a> <a id="4012" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-identityʳ"></a><a id="4015" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="4027" class="Symbol">:</a> <a id="4029" class="Symbol">∀</a> <a id="4031" href="Function.Related.TypeIsomorphisms.html#4031" class="Bound">ℓ</a> <a id="4033" class="Symbol">→</a> <a id="4035" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4049" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4056" class="Symbol">{</a><a id="4057" href="Function.Related.TypeIsomorphisms.html#4031" class="Bound">ℓ</a><a id="4058" class="Symbol">})</a> <a id="4061" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="4065" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="4077" class="Symbol">_</a> <a id="4079" class="Symbol">_</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="4089" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4091" href="Function.Base.html#704" class="Function">id</a> <a id="4094" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4096" class="Symbol">(λ</a> <a id="4099" class="Symbol">())</a> <a id="4103" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="4106" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4111" class="Symbol">(λ</a> <a id="4114" href="Function.Related.TypeIsomorphisms.html#4114" class="Bound">_</a> <a id="4116" class="Symbol">→</a> <a id="4118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4122" class="Symbol">)</a>
                          <a id="4150" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4152" class="Symbol">(λ</a> <a id="4155" href="Function.Related.TypeIsomorphisms.html#4155" class="Bound">_</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4163" class="Symbol">)</a> <a id="4165" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4167" class="Symbol">(λ</a> <a id="4170" class="Symbol">())</a> <a id="4174" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-identity"></a><a id="4177" href="Function.Related.TypeIsomorphisms.html#4177" class="Function">⊎-identity</a> <a id="4188" class="Symbol">:</a> <a id="4190" class="Symbol">∀</a> <a id="4192" href="Function.Related.TypeIsomorphisms.html#4192" class="Bound">ℓ</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4205" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4209" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4211" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="4215" href="Function.Related.TypeIsomorphisms.html#4177" class="Function">⊎-identity</a> <a id="4226" href="Function.Related.TypeIsomorphisms.html#4226" class="Bound">ℓ</a> <a id="4228" class="Symbol">=</a> <a id="4230" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="4242" href="Function.Related.TypeIsomorphisms.html#4226" class="Bound">ℓ</a> <a id="4244" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4246" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="4258" href="Function.Related.TypeIsomorphisms.html#4226" class="Bound">ℓ</a>

<a id="4261" class="Comment">------------------------------------------------------------------------</a>
<a id="4334" class="Comment">-- Properties of Σ and ⊎</a>

<a id="4360" class="Comment">-- Σ distributes over ⊎</a>

<a id="Σ-distribˡ-⊎"></a><a id="4385" href="Function.Related.TypeIsomorphisms.html#4385" class="Function">Σ-distribˡ-⊎</a> <a id="4398" class="Symbol">:</a> <a id="4400" class="Symbol">{</a><a id="4401" href="Function.Related.TypeIsomorphisms.html#4401" class="Bound">P</a> <a id="4403" class="Symbol">:</a> <a id="4405" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4407" class="Symbol">→</a> <a id="4409" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4413" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="4414" class="Symbol">}</a> <a id="4416" class="Symbol">{</a><a id="4417" href="Function.Related.TypeIsomorphisms.html#4417" class="Bound">Q</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4429" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="4430" class="Symbol">}</a> <a id="4432" class="Symbol">→</a>
  <a id="4436" class="Symbol">(</a><a id="4437" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4439" class="Symbol">λ</a> <a id="4441" href="Function.Related.TypeIsomorphisms.html#4441" class="Bound">a</a> <a id="4443" class="Symbol">→</a> <a id="4445" href="Function.Related.TypeIsomorphisms.html#4401" class="Bound">P</a> <a id="4447" href="Function.Related.TypeIsomorphisms.html#4441" class="Bound">a</a> <a id="4449" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4451" href="Function.Related.TypeIsomorphisms.html#4417" class="Bound">Q</a> <a id="4453" href="Function.Related.TypeIsomorphisms.html#4441" class="Bound">a</a><a id="4454" class="Symbol">)</a> <a id="4456" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4461" href="Function.Related.TypeIsomorphisms.html#4401" class="Bound">P</a> <a id="4463" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4465" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4467" href="Function.Related.TypeIsomorphisms.html#4417" class="Bound">Q</a><a id="4468" class="Symbol">)</a>
<a id="4470" href="Function.Related.TypeIsomorphisms.html#4385" class="Function">Σ-distribˡ-⊎</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="4493" class="Symbol">(</a><a id="4494" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4502" class="Symbol">λ</a> <a id="4504" href="Function.Related.TypeIsomorphisms.html#4504" class="Bound">x</a> <a id="4506" class="Symbol">→</a> <a id="4508" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4510" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4515" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Function.Related.TypeIsomorphisms.html#4504" class="Bound">x</a> <a id="4521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="4523" class="Symbol">)</a> <a id="4525" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4527" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4532" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Function.Related.TypeIsomorphisms.html#4504" class="Bound">x</a> <a id="4538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="4540" class="Symbol">)</a> <a id="4542" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="4544" class="Symbol">)</a>
  <a id="4548" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4550" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="4563" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4568" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4570" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="4583" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4588" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="4593" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4595" class="Symbol">(λ</a> <a id="4598" href="Function.Related.TypeIsomorphisms.html#4598" class="Bound">_</a> <a id="4600" class="Symbol">→</a> <a id="4602" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4606" class="Symbol">)</a> <a id="4608" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4610" class="Symbol">(λ</a> <a id="4613" href="Function.Related.TypeIsomorphisms.html#4613" class="Bound">_</a> <a id="4615" class="Symbol">→</a> <a id="4617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4621" class="Symbol">)</a> <a id="4623" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4627" class="Symbol">(</a><a id="4628" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4636" class="Symbol">λ</a> <a id="4638" href="Function.Related.TypeIsomorphisms.html#4638" class="Bound">_</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4644" class="Symbol">(λ</a> <a id="4647" href="Function.Related.TypeIsomorphisms.html#4647" class="Bound">_</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4655" class="Symbol">)</a> <a id="4657" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4659" class="Symbol">(λ</a> <a id="4662" href="Function.Related.TypeIsomorphisms.html#4662" class="Bound">_</a> <a id="4664" class="Symbol">→</a> <a id="4666" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4670" class="Symbol">)</a> <a id="4672" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4673" class="Symbol">)</a>

<a id="Σ-distribʳ-⊎"></a><a id="4676" href="Function.Related.TypeIsomorphisms.html#4676" class="Function">Σ-distribʳ-⊎</a> <a id="4689" class="Symbol">:</a> <a id="4691" class="Symbol">{</a><a id="4692" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4698" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4700" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="4702" class="Symbol">→</a> <a id="4704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4708" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="4709" class="Symbol">}</a> <a id="4711" class="Symbol">→</a>
  <a id="4715" class="Symbol">(</a><a id="4716" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4721" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4723" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a><a id="4724" class="Symbol">)</a> <a id="4726" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a><a id="4727" class="Symbol">)</a> <a id="4729" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4734" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a> <a id="4739" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4741" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="4745" class="Symbol">)</a> <a id="4747" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4749" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4751" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a> <a id="4756" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4758" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="4762" class="Symbol">))</a>
<a id="4765" href="Function.Related.TypeIsomorphisms.html#4676" class="Function">Σ-distribʳ-⊎</a> <a id="4778" class="Symbol">=</a> <a id="4780" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="4788" class="Symbol">(</a><a id="4789" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4797" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4799" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4805" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4810" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4812" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4818" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4823" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4824" class="Symbol">)</a>
  <a id="4828" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4830" href="Data.Product.Base.html#2540" class="Function">Product.dmap</a> <a id="4843" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4848" href="Function.Base.html#704" class="Function">id</a> <a id="4851" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4853" href="Data.Product.Base.html#2540" class="Function">Product.dmap</a> <a id="4866" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4871" href="Function.Base.html#704" class="Function">id</a> <a id="4874" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4878" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4880" class="Symbol">(λ</a> <a id="4883" href="Function.Related.TypeIsomorphisms.html#4883" class="Bound">_</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4891" class="Symbol">)</a> <a id="4893" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4895" class="Symbol">(λ</a> <a id="4898" href="Function.Related.TypeIsomorphisms.html#4898" class="Bound">_</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4906" class="Symbol">)</a> <a id="4908" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4912" class="Symbol">(</a><a id="4913" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4921" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4923" class="Symbol">(λ</a> <a id="4926" href="Function.Related.TypeIsomorphisms.html#4926" class="Bound">_</a> <a id="4928" href="Function.Related.TypeIsomorphisms.html#4928" class="Bound">_</a> <a id="4930" class="Symbol">→</a> <a id="4932" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4936" class="Symbol">)</a> <a id="4938" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4940" class="Symbol">(λ</a> <a id="4943" href="Function.Related.TypeIsomorphisms.html#4943" class="Bound">_</a> <a id="4945" href="Function.Related.TypeIsomorphisms.html#4945" class="Bound">_</a> <a id="4947" class="Symbol">→</a> <a id="4949" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4953" class="Symbol">)</a> <a id="4955" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4956" class="Symbol">)</a>

<a id="4959" class="Comment">------------------------------------------------------------------------</a>
<a id="5032" class="Comment">-- Properties of × and ⊎</a>

<a id="5058" class="Comment">-- × distributes over ⊎</a>
<a id="5082" class="Comment">-- primed variants are less level polymorphic</a>

<a id="×-distribˡ-⊎"></a><a id="5129" href="Function.Related.TypeIsomorphisms.html#5129" class="Function">×-distribˡ-⊎</a> <a id="5142" class="Symbol">:</a> <a id="5144" class="Symbol">(</a><a id="5145" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5147" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="5152" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5154" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5155" class="Symbol">))</a> <a id="5158" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5163" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5165" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="5167" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5169" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5171" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5173" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5174" class="Symbol">)</a>
<a id="5176" href="Function.Related.TypeIsomorphisms.html#5129" class="Function">×-distribˡ-⊎</a> <a id="5189" class="Symbol">=</a> <a id="5191" href="Function.Related.TypeIsomorphisms.html#4385" class="Function">Σ-distribˡ-⊎</a>

<a id="×-distribˡ-⊎′"></a><a id="5205" href="Function.Related.TypeIsomorphisms.html#5205" class="Function">×-distribˡ-⊎′</a> <a id="5219" class="Symbol">:</a> <a id="5221" class="Symbol">∀</a> <a id="5223" href="Function.Related.TypeIsomorphisms.html#5223" class="Bound">ℓ</a> <a id="5225" class="Symbol">→</a> <a id="5227" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="5246" class="Symbol">{</a><a id="5247" class="Argument">ℓ</a> <a id="5249" class="Symbol">=</a> <a id="5251" href="Function.Related.TypeIsomorphisms.html#5223" class="Bound">ℓ</a><a id="5252" class="Symbol">}</a> <a id="5254" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5258" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5262" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="5266" href="Function.Related.TypeIsomorphisms.html#5205" class="Function">×-distribˡ-⊎′</a> <a id="5280" href="Function.Related.TypeIsomorphisms.html#5280" class="Bound">ℓ</a> <a id="5282" class="Symbol">_</a> <a id="5284" class="Symbol">_</a> <a id="5286" class="Symbol">_</a> <a id="5288" class="Symbol">=</a> <a id="5290" href="Function.Related.TypeIsomorphisms.html#5129" class="Function">×-distribˡ-⊎</a>

<a id="×-distribʳ-⊎"></a><a id="5304" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a> <a id="5317" class="Symbol">:</a> <a id="5319" class="Symbol">((</a><a id="5321" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5323" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5325" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a><a id="5326" class="Symbol">)</a> <a id="5328" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5330" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5331" class="Symbol">)</a> <a id="5333" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5338" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5340" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="5342" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5344" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="5346" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5348" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5349" class="Symbol">)</a>
<a id="5351" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a> <a id="5364" class="Symbol">=</a> <a id="5366" href="Function.Related.TypeIsomorphisms.html#4676" class="Function">Σ-distribʳ-⊎</a>

<a id="×-distribʳ-⊎′"></a><a id="5380" href="Function.Related.TypeIsomorphisms.html#5380" class="Function">×-distribʳ-⊎′</a> <a id="5394" class="Symbol">:</a> <a id="5396" class="Symbol">∀</a> <a id="5398" href="Function.Related.TypeIsomorphisms.html#5398" class="Bound">ℓ</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="5421" class="Symbol">{</a><a id="5422" class="Argument">ℓ</a> <a id="5424" class="Symbol">=</a> <a id="5426" href="Function.Related.TypeIsomorphisms.html#5398" class="Bound">ℓ</a><a id="5427" class="Symbol">}</a> <a id="5429" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5433" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5437" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="5441" href="Function.Related.TypeIsomorphisms.html#5380" class="Function">×-distribʳ-⊎′</a> <a id="5455" href="Function.Related.TypeIsomorphisms.html#5455" class="Bound">ℓ</a> <a id="5457" class="Symbol">_</a> <a id="5459" class="Symbol">_</a> <a id="5461" class="Symbol">_</a> <a id="5463" class="Symbol">=</a> <a id="5465" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a>

<a id="×-distrib-⊎′"></a><a id="5479" href="Function.Related.TypeIsomorphisms.html#5479" class="Function">×-distrib-⊎′</a> <a id="5492" class="Symbol">:</a> <a id="5494" class="Symbol">∀</a> <a id="5496" href="Function.Related.TypeIsomorphisms.html#5496" class="Bound">ℓ</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a> <a id="5518" class="Symbol">{</a><a id="5519" class="Argument">ℓ</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="Function.Related.TypeIsomorphisms.html#5496" class="Bound">ℓ</a><a id="5524" class="Symbol">}</a> <a id="5526" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5530" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5534" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="5538" href="Function.Related.TypeIsomorphisms.html#5479" class="Function">×-distrib-⊎′</a> <a id="5551" href="Function.Related.TypeIsomorphisms.html#5551" class="Bound">ℓ</a> <a id="5553" class="Symbol">=</a> <a id="5555" href="Function.Related.TypeIsomorphisms.html#5205" class="Function">×-distribˡ-⊎′</a> <a id="5569" href="Function.Related.TypeIsomorphisms.html#5551" class="Bound">ℓ</a> <a id="5571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5573" href="Function.Related.TypeIsomorphisms.html#5380" class="Function">×-distribʳ-⊎′</a> <a id="5587" href="Function.Related.TypeIsomorphisms.html#5551" class="Bound">ℓ</a>

<a id="5590" class="Comment">------------------------------------------------------------------------</a>
<a id="5663" class="Comment">-- ⊥, ⊤, _×_ and _⊎_ form a commutative semiring</a>

<a id="5713" class="Comment">-- ⊤, _×_ form a commutative monoid</a>

<a id="×-isMagma"></a><a id="5750" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="5760" class="Symbol">:</a> <a id="5762" class="Symbol">∀</a> <a id="5764" href="Function.Related.TypeIsomorphisms.html#5764" class="Bound">k</a> <a id="5766" href="Function.Related.TypeIsomorphisms.html#5766" class="Bound">ℓ</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="5778" class="Symbol">{</a><a id="5779" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="5789" href="Function.Related.TypeIsomorphisms.html#5766" class="Bound">ℓ</a><a id="5790" class="Symbol">}</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="5801" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="5803" href="Function.Related.TypeIsomorphisms.html#5764" class="Bound">k</a> <a id="5805" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="5806" class="Symbol">)</a> <a id="5808" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="5812" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="5822" href="Function.Related.TypeIsomorphisms.html#5822" class="Bound">k</a> <a id="5824" href="Function.Related.TypeIsomorphisms.html#5824" class="Bound">ℓ</a> <a id="5826" class="Symbol">=</a> <a id="5828" class="Keyword">record</a>
  <a id="5837" class="Symbol">{</a> <a id="5839" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="5853" class="Symbol">=</a> <a id="5855" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="5872" href="Function.Related.TypeIsomorphisms.html#5822" class="Bound">k</a>
  <a id="5876" class="Symbol">;</a> <a id="5878" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="5892" class="Symbol">=</a> <a id="5894" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a>
  <a id="5905" class="Symbol">}</a>

<a id="×-magma"></a><a id="5908" href="Function.Related.TypeIsomorphisms.html#5908" class="Function">×-magma</a> <a id="5916" class="Symbol">:</a> <a id="5918" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="5932" class="Symbol">→</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Function.Related.TypeIsomorphisms.html#5935" class="Bound">ℓ</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5944" class="Symbol">)</a> <a id="5946" class="Symbol">→</a> <a id="5948" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5954" class="Symbol">_</a> <a id="5956" class="Symbol">_</a>
<a id="5958" href="Function.Related.TypeIsomorphisms.html#5908" class="Function">×-magma</a> <a id="5966" href="Function.Related.TypeIsomorphisms.html#5966" class="Bound">k</a> <a id="5968" href="Function.Related.TypeIsomorphisms.html#5968" class="Bound">ℓ</a> <a id="5970" class="Symbol">=</a> <a id="5972" class="Keyword">record</a>
  <a id="5981" class="Symbol">{</a> <a id="5983" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5991" class="Symbol">=</a> <a id="5993" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="6003" href="Function.Related.TypeIsomorphisms.html#5966" class="Bound">k</a> <a id="6005" href="Function.Related.TypeIsomorphisms.html#5968" class="Bound">ℓ</a>
  <a id="6009" class="Symbol">}</a>

<a id="×-isSemigroup"></a><a id="6012" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6026" class="Symbol">:</a> <a id="6028" class="Symbol">∀</a> <a id="6030" href="Function.Related.TypeIsomorphisms.html#6030" class="Bound">k</a> <a id="6032" href="Function.Related.TypeIsomorphisms.html#6032" class="Bound">ℓ</a> <a id="6034" class="Symbol">→</a> <a id="6036" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="6048" class="Symbol">{</a><a id="6049" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="6059" href="Function.Related.TypeIsomorphisms.html#6032" class="Bound">ℓ</a><a id="6060" class="Symbol">}</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="6071" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="6073" href="Function.Related.TypeIsomorphisms.html#6030" class="Bound">k</a> <a id="6075" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="6076" class="Symbol">)</a> <a id="6078" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="6082" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6096" href="Function.Related.TypeIsomorphisms.html#6096" class="Bound">k</a> <a id="6098" href="Function.Related.TypeIsomorphisms.html#6098" class="Bound">ℓ</a> <a id="6100" class="Symbol">=</a> <a id="6102" class="Keyword">record</a>
  <a id="6111" class="Symbol">{</a> <a id="6113" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="6133" href="Function.Related.TypeIsomorphisms.html#6096" class="Bound">k</a> <a id="6135" href="Function.Related.TypeIsomorphisms.html#6098" class="Bound">ℓ</a>
  <a id="6139" class="Symbol">;</a> <a id="6141" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="6149" class="Symbol">=</a> <a id="6151" class="Symbol">λ</a> <a id="6153" href="Function.Related.TypeIsomorphisms.html#6153" class="Bound">_</a> <a id="6155" href="Function.Related.TypeIsomorphisms.html#6155" class="Bound">_</a> <a id="6157" href="Function.Related.TypeIsomorphisms.html#6157" class="Bound">_</a> <a id="6159" class="Symbol">→</a> <a id="6161" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6164" href="Function.Related.TypeIsomorphisms.html#2303" class="Function">Σ-assoc</a>
  <a id="6174" class="Symbol">}</a>

<a id="×-semigroup"></a><a id="6177" href="Function.Related.TypeIsomorphisms.html#6177" class="Function">×-semigroup</a> <a id="6189" class="Symbol">:</a> <a id="6191" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="6205" class="Symbol">→</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Function.Related.TypeIsomorphisms.html#6208" class="Bound">ℓ</a> <a id="6210" class="Symbol">:</a> <a id="6212" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">→</a> <a id="6221" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="6231" class="Symbol">_</a> <a id="6233" class="Symbol">_</a>
<a id="6235" href="Function.Related.TypeIsomorphisms.html#6177" class="Function">×-semigroup</a> <a id="6247" href="Function.Related.TypeIsomorphisms.html#6247" class="Bound">k</a> <a id="6249" href="Function.Related.TypeIsomorphisms.html#6249" class="Bound">ℓ</a> <a id="6251" class="Symbol">=</a> <a id="6253" class="Keyword">record</a>
  <a id="6262" class="Symbol">{</a> <a id="6264" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="6276" class="Symbol">=</a> <a id="6278" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6292" href="Function.Related.TypeIsomorphisms.html#6247" class="Bound">k</a> <a id="6294" href="Function.Related.TypeIsomorphisms.html#6249" class="Bound">ℓ</a>
  <a id="6298" class="Symbol">}</a>

<a id="×-isMonoid"></a><a id="6301" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6312" class="Symbol">:</a> <a id="6314" class="Symbol">∀</a> <a id="6316" href="Function.Related.TypeIsomorphisms.html#6316" class="Bound">k</a> <a id="6318" href="Function.Related.TypeIsomorphisms.html#6318" class="Bound">ℓ</a> <a id="6320" class="Symbol">→</a> <a id="6322" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="6331" class="Symbol">(</a><a id="6332" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="6340" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="6342" href="Function.Related.TypeIsomorphisms.html#6316" class="Bound">k</a> <a id="6344" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="6345" class="Symbol">)</a> <a id="6347" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="6351" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="6353" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6364" href="Function.Related.TypeIsomorphisms.html#6364" class="Bound">k</a> <a id="6366" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a> <a id="6368" class="Symbol">=</a> <a id="6370" class="Keyword">record</a>
  <a id="6379" class="Symbol">{</a> <a id="6381" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="6393" class="Symbol">=</a> <a id="6395" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6409" href="Function.Related.TypeIsomorphisms.html#6364" class="Bound">k</a> <a id="6411" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a>
  <a id="6415" class="Symbol">;</a> <a id="6417" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="6429" class="Symbol">=</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6435" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6437" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="6449" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a><a id="6450" class="Symbol">)</a> <a id="6452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6458" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6460" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="6472" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a><a id="6473" class="Symbol">)</a>
  <a id="6477" class="Symbol">}</a>

<a id="×-monoid"></a><a id="6480" href="Function.Related.TypeIsomorphisms.html#6480" class="Function">×-monoid</a> <a id="6489" class="Symbol">:</a> <a id="6491" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="6505" class="Symbol">→</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Function.Related.TypeIsomorphisms.html#6508" class="Bound">ℓ</a> <a id="6510" class="Symbol">:</a> <a id="6512" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6517" class="Symbol">)</a> <a id="6519" class="Symbol">→</a> <a id="6521" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="6528" class="Symbol">_</a> <a id="6530" class="Symbol">_</a>
<a id="6532" href="Function.Related.TypeIsomorphisms.html#6480" class="Function">×-monoid</a> <a id="6541" href="Function.Related.TypeIsomorphisms.html#6541" class="Bound">k</a> <a id="6543" href="Function.Related.TypeIsomorphisms.html#6543" class="Bound">ℓ</a> <a id="6545" class="Symbol">=</a> <a id="6547" class="Keyword">record</a>
  <a id="6556" class="Symbol">{</a> <a id="6558" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="6567" class="Symbol">=</a> <a id="6569" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6580" href="Function.Related.TypeIsomorphisms.html#6541" class="Bound">k</a> <a id="6582" href="Function.Related.TypeIsomorphisms.html#6543" class="Bound">ℓ</a>
  <a id="6586" class="Symbol">}</a>

<a id="×-isCommutativeMonoid"></a><a id="6589" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="6611" class="Symbol">:</a> <a id="6613" class="Symbol">∀</a> <a id="6615" href="Function.Related.TypeIsomorphisms.html#6615" class="Bound">k</a> <a id="6617" href="Function.Related.TypeIsomorphisms.html#6617" class="Bound">ℓ</a> <a id="6619" class="Symbol">→</a> <a id="6621" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="6650" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="6652" href="Function.Related.TypeIsomorphisms.html#6615" class="Bound">k</a> <a id="6654" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="6655" class="Symbol">)</a> <a id="6657" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="6661" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="6663" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="6685" href="Function.Related.TypeIsomorphisms.html#6685" class="Bound">k</a> <a id="6687" href="Function.Related.TypeIsomorphisms.html#6687" class="Bound">ℓ</a> <a id="6689" class="Symbol">=</a> <a id="6691" class="Keyword">record</a>
  <a id="6700" class="Symbol">{</a> <a id="6702" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="6711" class="Symbol">=</a> <a id="6713" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6724" href="Function.Related.TypeIsomorphisms.html#6685" class="Bound">k</a> <a id="6726" href="Function.Related.TypeIsomorphisms.html#6687" class="Bound">ℓ</a>
  <a id="6730" class="Symbol">;</a> <a id="6732" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="6741" class="Symbol">=</a> <a id="6743" class="Symbol">λ</a> <a id="6745" href="Function.Related.TypeIsomorphisms.html#6745" class="Bound">_</a> <a id="6747" href="Function.Related.TypeIsomorphisms.html#6747" class="Bound">_</a> <a id="6749" class="Symbol">→</a> <a id="6751" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6754" class="Symbol">(</a><a id="6755" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="6762" class="Symbol">_</a> <a id="6764" class="Symbol">_)</a>
  <a id="6769" class="Symbol">}</a>

<a id="×-commutativeMonoid"></a><a id="6772" href="Function.Related.TypeIsomorphisms.html#6772" class="Function">×-commutativeMonoid</a> <a id="6792" class="Symbol">:</a> <a id="6794" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="6808" class="Symbol">→</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Function.Related.TypeIsomorphisms.html#6811" class="Bound">ℓ</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6820" class="Symbol">)</a> <a id="6822" class="Symbol">→</a> <a id="6824" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="6842" class="Symbol">_</a> <a id="6844" class="Symbol">_</a>
<a id="6846" href="Function.Related.TypeIsomorphisms.html#6772" class="Function">×-commutativeMonoid</a> <a id="6866" href="Function.Related.TypeIsomorphisms.html#6866" class="Bound">k</a> <a id="6868" href="Function.Related.TypeIsomorphisms.html#6868" class="Bound">ℓ</a> <a id="6870" class="Symbol">=</a> <a id="6872" class="Keyword">record</a>
  <a id="6881" class="Symbol">{</a> <a id="6883" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="6903" class="Symbol">=</a> <a id="6905" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="6927" href="Function.Related.TypeIsomorphisms.html#6866" class="Bound">k</a> <a id="6929" href="Function.Related.TypeIsomorphisms.html#6868" class="Bound">ℓ</a>
  <a id="6933" class="Symbol">}</a>

<a id="6936" class="Comment">-- ⊥, _⊎_ form a commutative monoid</a>

<a id="⊎-isMagma"></a><a id="6973" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="6983" class="Symbol">:</a> <a id="6985" class="Symbol">∀</a> <a id="6987" href="Function.Related.TypeIsomorphisms.html#6987" class="Bound">k</a> <a id="6989" href="Function.Related.TypeIsomorphisms.html#6989" class="Bound">ℓ</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="7001" class="Symbol">{</a><a id="7002" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="7012" href="Function.Related.TypeIsomorphisms.html#6989" class="Bound">ℓ</a><a id="7013" class="Symbol">}</a> <a id="7015" class="Symbol">(</a><a id="7016" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7024" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7026" href="Function.Related.TypeIsomorphisms.html#6987" class="Bound">k</a> <a id="7028" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7029" class="Symbol">)</a> <a id="7031" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="7035" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="7045" href="Function.Related.TypeIsomorphisms.html#7045" class="Bound">k</a> <a id="7047" href="Function.Related.TypeIsomorphisms.html#7047" class="Bound">ℓ</a> <a id="7049" class="Symbol">=</a> <a id="7051" class="Keyword">record</a>
  <a id="7060" class="Symbol">{</a> <a id="7062" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="7076" class="Symbol">=</a> <a id="7078" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="7095" href="Function.Related.TypeIsomorphisms.html#7045" class="Bound">k</a>
  <a id="7099" class="Symbol">;</a> <a id="7101" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="7115" class="Symbol">=</a> <a id="7117" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a>
  <a id="7128" class="Symbol">}</a>

<a id="⊎-magma"></a><a id="7131" href="Function.Related.TypeIsomorphisms.html#7131" class="Function">⊎-magma</a> <a id="7139" class="Symbol">:</a> <a id="7141" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="7155" class="Symbol">→</a> <a id="7157" class="Symbol">(</a><a id="7158" href="Function.Related.TypeIsomorphisms.html#7158" class="Bound">ℓ</a> <a id="7160" class="Symbol">:</a> <a id="7162" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7167" class="Symbol">)</a> <a id="7169" class="Symbol">→</a> <a id="7171" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7177" class="Symbol">_</a> <a id="7179" class="Symbol">_</a>
<a id="7181" href="Function.Related.TypeIsomorphisms.html#7131" class="Function">⊎-magma</a> <a id="7189" href="Function.Related.TypeIsomorphisms.html#7189" class="Bound">k</a> <a id="7191" href="Function.Related.TypeIsomorphisms.html#7191" class="Bound">ℓ</a> <a id="7193" class="Symbol">=</a> <a id="7195" class="Keyword">record</a>
  <a id="7204" class="Symbol">{</a> <a id="7206" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7214" class="Symbol">=</a> <a id="7216" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="7226" href="Function.Related.TypeIsomorphisms.html#7189" class="Bound">k</a> <a id="7228" href="Function.Related.TypeIsomorphisms.html#7191" class="Bound">ℓ</a>
  <a id="7232" class="Symbol">}</a>

<a id="⊎-isSemigroup"></a><a id="7235" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7249" class="Symbol">:</a> <a id="7251" class="Symbol">∀</a> <a id="7253" href="Function.Related.TypeIsomorphisms.html#7253" class="Bound">k</a> <a id="7255" href="Function.Related.TypeIsomorphisms.html#7255" class="Bound">ℓ</a> <a id="7257" class="Symbol">→</a> <a id="7259" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="7271" class="Symbol">{</a><a id="7272" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="7282" href="Function.Related.TypeIsomorphisms.html#7255" class="Bound">ℓ</a><a id="7283" class="Symbol">}</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7294" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7296" href="Function.Related.TypeIsomorphisms.html#7253" class="Bound">k</a> <a id="7298" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7299" class="Symbol">)</a> <a id="7301" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="7305" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7319" href="Function.Related.TypeIsomorphisms.html#7319" class="Bound">k</a> <a id="7321" href="Function.Related.TypeIsomorphisms.html#7321" class="Bound">ℓ</a> <a id="7323" class="Symbol">=</a> <a id="7325" class="Keyword">record</a>
  <a id="7334" class="Symbol">{</a> <a id="7336" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="7344" class="Symbol">=</a> <a id="7346" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="7356" href="Function.Related.TypeIsomorphisms.html#7319" class="Bound">k</a> <a id="7358" href="Function.Related.TypeIsomorphisms.html#7321" class="Bound">ℓ</a>
  <a id="7362" class="Symbol">;</a> <a id="7364" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="7372" class="Symbol">=</a> <a id="7374" class="Symbol">λ</a> <a id="7376" href="Function.Related.TypeIsomorphisms.html#7376" class="Bound">A</a> <a id="7378" href="Function.Related.TypeIsomorphisms.html#7378" class="Bound">B</a> <a id="7380" href="Function.Related.TypeIsomorphisms.html#7380" class="Bound">C</a> <a id="7382" class="Symbol">→</a> <a id="7384" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Function.Related.TypeIsomorphisms.html#3419" class="Function">⊎-assoc</a> <a id="7396" href="Function.Related.TypeIsomorphisms.html#7321" class="Bound">ℓ</a> <a id="7398" href="Function.Related.TypeIsomorphisms.html#7376" class="Bound">A</a> <a id="7400" href="Function.Related.TypeIsomorphisms.html#7378" class="Bound">B</a> <a id="7402" href="Function.Related.TypeIsomorphisms.html#7380" class="Bound">C</a><a id="7403" class="Symbol">)</a>
  <a id="7407" class="Symbol">}</a>

<a id="⊎-semigroup"></a><a id="7410" href="Function.Related.TypeIsomorphisms.html#7410" class="Function">⊎-semigroup</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="7438" class="Symbol">→</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Function.Related.TypeIsomorphisms.html#7441" class="Bound">ℓ</a> <a id="7443" class="Symbol">:</a> <a id="7445" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7450" class="Symbol">)</a> <a id="7452" class="Symbol">→</a> <a id="7454" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7464" class="Symbol">_</a> <a id="7466" class="Symbol">_</a>
<a id="7468" href="Function.Related.TypeIsomorphisms.html#7410" class="Function">⊎-semigroup</a> <a id="7480" href="Function.Related.TypeIsomorphisms.html#7480" class="Bound">k</a> <a id="7482" href="Function.Related.TypeIsomorphisms.html#7482" class="Bound">ℓ</a> <a id="7484" class="Symbol">=</a> <a id="7486" class="Keyword">record</a>
  <a id="7495" class="Symbol">{</a> <a id="7497" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7509" class="Symbol">=</a> <a id="7511" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7525" href="Function.Related.TypeIsomorphisms.html#7480" class="Bound">k</a> <a id="7527" href="Function.Related.TypeIsomorphisms.html#7482" class="Bound">ℓ</a>
  <a id="7531" class="Symbol">}</a>

<a id="⊎-isMonoid"></a><a id="7534" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7545" class="Symbol">:</a> <a id="7547" class="Symbol">∀</a> <a id="7549" href="Function.Related.TypeIsomorphisms.html#7549" class="Bound">k</a> <a id="7551" href="Function.Related.TypeIsomorphisms.html#7551" class="Bound">ℓ</a> <a id="7553" class="Symbol">→</a> <a id="7555" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7573" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7575" href="Function.Related.TypeIsomorphisms.html#7549" class="Bound">k</a> <a id="7577" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7578" class="Symbol">)</a> <a id="7580" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="7584" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
<a id="7586" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7597" href="Function.Related.TypeIsomorphisms.html#7597" class="Bound">k</a> <a id="7599" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a> <a id="7601" class="Symbol">=</a> <a id="7603" class="Keyword">record</a>
  <a id="7612" class="Symbol">{</a> <a id="7614" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="7626" class="Symbol">=</a> <a id="7628" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7642" href="Function.Related.TypeIsomorphisms.html#7597" class="Bound">k</a> <a id="7644" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a>
  <a id="7648" class="Symbol">;</a> <a id="7650" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="7662" class="Symbol">=</a> <a id="7664" class="Symbol">(</a><a id="7665" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7668" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7670" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="7682" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a><a id="7683" class="Symbol">)</a> <a id="7685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7687" class="Symbol">(</a><a id="7688" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7691" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7693" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="7705" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a><a id="7706" class="Symbol">)</a>
  <a id="7710" class="Symbol">}</a>

<a id="⊎-monoid"></a><a id="7713" href="Function.Related.TypeIsomorphisms.html#7713" class="Function">⊎-monoid</a> <a id="7722" class="Symbol">:</a> <a id="7724" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="7738" class="Symbol">→</a> <a id="7740" class="Symbol">(</a><a id="7741" href="Function.Related.TypeIsomorphisms.html#7741" class="Bound">ℓ</a> <a id="7743" class="Symbol">:</a> <a id="7745" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7750" class="Symbol">)</a> <a id="7752" class="Symbol">→</a> <a id="7754" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="7761" class="Symbol">_</a> <a id="7763" class="Symbol">_</a>
<a id="7765" href="Function.Related.TypeIsomorphisms.html#7713" class="Function">⊎-monoid</a> <a id="7774" href="Function.Related.TypeIsomorphisms.html#7774" class="Bound">k</a> <a id="7776" href="Function.Related.TypeIsomorphisms.html#7776" class="Bound">ℓ</a> <a id="7778" class="Symbol">=</a> <a id="7780" class="Keyword">record</a>
  <a id="7789" class="Symbol">{</a> <a id="7791" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7800" class="Symbol">=</a> <a id="7802" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7813" href="Function.Related.TypeIsomorphisms.html#7774" class="Bound">k</a> <a id="7815" href="Function.Related.TypeIsomorphisms.html#7776" class="Bound">ℓ</a>
  <a id="7819" class="Symbol">}</a>

<a id="⊎-isCommutativeMonoid"></a><a id="7822" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="7844" class="Symbol">:</a> <a id="7846" class="Symbol">∀</a> <a id="7848" href="Function.Related.TypeIsomorphisms.html#7848" class="Bound">k</a> <a id="7850" href="Function.Related.TypeIsomorphisms.html#7850" class="Bound">ℓ</a> <a id="7852" class="Symbol">→</a> <a id="7854" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="7874" class="Symbol">(</a><a id="7875" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7883" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7885" href="Function.Related.TypeIsomorphisms.html#7848" class="Bound">k</a> <a id="7887" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7888" class="Symbol">)</a> <a id="7890" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="7894" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
<a id="7896" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="7918" href="Function.Related.TypeIsomorphisms.html#7918" class="Bound">k</a> <a id="7920" href="Function.Related.TypeIsomorphisms.html#7920" class="Bound">ℓ</a> <a id="7922" class="Symbol">=</a> <a id="7924" class="Keyword">record</a>
  <a id="7933" class="Symbol">{</a> <a id="7935" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="7944" class="Symbol">=</a> <a id="7946" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7957" href="Function.Related.TypeIsomorphisms.html#7918" class="Bound">k</a> <a id="7959" href="Function.Related.TypeIsomorphisms.html#7920" class="Bound">ℓ</a>
  <a id="7963" class="Symbol">;</a> <a id="7965" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="7974" class="Symbol">=</a> <a id="7976" class="Symbol">λ</a> <a id="7978" href="Function.Related.TypeIsomorphisms.html#7978" class="Bound">_</a> <a id="7980" href="Function.Related.TypeIsomorphisms.html#7980" class="Bound">_</a> <a id="7982" class="Symbol">→</a> <a id="7984" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7987" class="Symbol">(</a><a id="7988" href="Function.Related.TypeIsomorphisms.html#3709" class="Function">⊎-comm</a> <a id="7995" class="Symbol">_</a> <a id="7997" class="Symbol">_)</a>
  <a id="8002" class="Symbol">}</a>

<a id="⊎-commutativeMonoid"></a><a id="8005" href="Function.Related.TypeIsomorphisms.html#8005" class="Function">⊎-commutativeMonoid</a> <a id="8025" class="Symbol">:</a> <a id="8027" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="8041" class="Symbol">→</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Function.Related.TypeIsomorphisms.html#8044" class="Bound">ℓ</a> <a id="8046" class="Symbol">:</a> <a id="8048" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8053" class="Symbol">)</a> <a id="8055" class="Symbol">→</a>
                      <a id="8079" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="8097" class="Symbol">_</a> <a id="8099" class="Symbol">_</a>
<a id="8101" href="Function.Related.TypeIsomorphisms.html#8005" class="Function">⊎-commutativeMonoid</a> <a id="8121" href="Function.Related.TypeIsomorphisms.html#8121" class="Bound">k</a> <a id="8123" href="Function.Related.TypeIsomorphisms.html#8123" class="Bound">ℓ</a> <a id="8125" class="Symbol">=</a> <a id="8127" class="Keyword">record</a>
  <a id="8136" class="Symbol">{</a> <a id="8138" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8158" class="Symbol">=</a> <a id="8160" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="8182" href="Function.Related.TypeIsomorphisms.html#8121" class="Bound">k</a> <a id="8184" href="Function.Related.TypeIsomorphisms.html#8123" class="Bound">ℓ</a>
  <a id="8188" class="Symbol">}</a>

<a id="×-⊎-isCommutativeSemiring"></a><a id="8191" href="Function.Related.TypeIsomorphisms.html#8191" class="Function">×-⊎-isCommutativeSemiring</a> <a id="8217" class="Symbol">:</a> <a id="8219" class="Symbol">∀</a> <a id="8221" href="Function.Related.TypeIsomorphisms.html#8221" class="Bound">k</a> <a id="8223" href="Function.Related.TypeIsomorphisms.html#8223" class="Bound">ℓ</a> <a id="8225" class="Symbol">→</a>
  <a id="8229" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="8251" class="Symbol">(</a><a id="8252" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8260" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8262" href="Function.Related.TypeIsomorphisms.html#8221" class="Bound">k</a> <a id="8264" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8265" class="Symbol">)</a> <a id="8267" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="8271" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="8275" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="8277" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="8279" href="Function.Related.TypeIsomorphisms.html#8191" class="Function">×-⊎-isCommutativeSemiring</a> <a id="8305" href="Function.Related.TypeIsomorphisms.html#8305" class="Bound">k</a> <a id="8307" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a> <a id="8309" class="Symbol">=</a> <a id="8311" href="Algebra.Structures.Biased.html#5335" class="Function">isCommutativeSemiringˡ</a> <a id="8334" class="Keyword">record</a>
  <a id="8343" class="Symbol">{</a> <a id="8345" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a> <a id="8367" class="Symbol">=</a> <a id="8369" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="8391" href="Function.Related.TypeIsomorphisms.html#8305" class="Bound">k</a> <a id="8393" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a>
  <a id="8397" class="Symbol">;</a> <a id="8399" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="8445" href="Function.Related.TypeIsomorphisms.html#8305" class="Bound">k</a> <a id="8447" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a>
  <a id="8451" class="Symbol">;</a> <a id="8453" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>              <a id="8475" class="Symbol">=</a> <a id="8477" class="Symbol">λ</a> <a id="8479" href="Function.Related.TypeIsomorphisms.html#8479" class="Bound">_</a> <a id="8481" href="Function.Related.TypeIsomorphisms.html#8481" class="Bound">_</a> <a id="8483" href="Function.Related.TypeIsomorphisms.html#8483" class="Bound">_</a> <a id="8485" class="Symbol">→</a> <a id="8487" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="8490" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a>
  <a id="8505" class="Symbol">;</a> <a id="8507" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>                 <a id="8529" class="Symbol">=</a> <a id="8531" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="8534" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8536" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="8544" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a>
  <a id="8548" class="Symbol">}</a>

<a id="×-⊎-commutativeSemiring"></a><a id="8551" href="Function.Related.TypeIsomorphisms.html#8551" class="Function">×-⊎-commutativeSemiring</a> <a id="8575" class="Symbol">:</a> <a id="8577" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="8591" class="Symbol">→</a> <a id="8593" class="Symbol">(</a><a id="8594" href="Function.Related.TypeIsomorphisms.html#8594" class="Bound">ℓ</a> <a id="8596" class="Symbol">:</a> <a id="8598" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8603" class="Symbol">)</a> <a id="8605" class="Symbol">→</a>
                          <a id="8633" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="8653" class="Symbol">(</a><a id="8654" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="8664" href="Function.Related.TypeIsomorphisms.html#8594" class="Bound">ℓ</a><a id="8665" class="Symbol">)</a> <a id="8667" href="Function.Related.TypeIsomorphisms.html#8594" class="Bound">ℓ</a>
<a id="8669" href="Function.Related.TypeIsomorphisms.html#8551" class="Function">×-⊎-commutativeSemiring</a> <a id="8693" href="Function.Related.TypeIsomorphisms.html#8693" class="Bound">k</a> <a id="8695" href="Function.Related.TypeIsomorphisms.html#8695" class="Bound">ℓ</a> <a id="8697" class="Symbol">=</a> <a id="8699" class="Keyword">record</a>
  <a id="8708" class="Symbol">{</a> <a id="8710" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="8732" class="Symbol">=</a> <a id="8734" href="Function.Related.TypeIsomorphisms.html#8191" class="Function">×-⊎-isCommutativeSemiring</a> <a id="8760" href="Function.Related.TypeIsomorphisms.html#8693" class="Bound">k</a> <a id="8762" href="Function.Related.TypeIsomorphisms.html#8695" class="Bound">ℓ</a>
  <a id="8766" class="Symbol">}</a>

<a id="8769" class="Comment">------------------------------------------------------------------------</a>
<a id="8842" class="Comment">-- Some reordering lemmas</a>

<a id="ΠΠ↔ΠΠ"></a><a id="8869" href="Function.Related.TypeIsomorphisms.html#8869" class="Function">ΠΠ↔ΠΠ</a> <a id="8875" class="Symbol">:</a> <a id="8877" class="Symbol">∀</a> <a id="8879" class="Symbol">{</a><a id="8880" href="Function.Related.TypeIsomorphisms.html#8880" class="Bound">a</a> <a id="8882" href="Function.Related.TypeIsomorphisms.html#8882" class="Bound">b</a> <a id="8884" href="Function.Related.TypeIsomorphisms.html#8884" class="Bound">p</a><a id="8885" class="Symbol">}</a> <a id="8887" class="Symbol">{</a><a id="8888" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a> <a id="8890" class="Symbol">:</a> <a id="8892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8896" href="Function.Related.TypeIsomorphisms.html#8880" class="Bound">a</a><a id="8897" class="Symbol">}</a> <a id="8899" class="Symbol">{</a><a id="8900" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a> <a id="8902" class="Symbol">:</a> <a id="8904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8908" href="Function.Related.TypeIsomorphisms.html#8882" class="Bound">b</a><a id="8909" class="Symbol">}</a> <a id="8911" class="Symbol">(</a><a id="8912" href="Function.Related.TypeIsomorphisms.html#8912" class="Bound">P</a> <a id="8914" class="Symbol">:</a> <a id="8916" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a> <a id="8918" class="Symbol">→</a> <a id="8920" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a> <a id="8922" class="Symbol">→</a> <a id="8924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8928" href="Function.Related.TypeIsomorphisms.html#8884" class="Bound">p</a><a id="8929" class="Symbol">)</a> <a id="8931" class="Symbol">→</a>
        <a id="8941" class="Symbol">((</a><a id="8943" href="Function.Related.TypeIsomorphisms.html#8943" class="Bound">x</a> <a id="8945" class="Symbol">:</a> <a id="8947" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a><a id="8948" class="Symbol">)</a> <a id="8950" class="Symbol">(</a><a id="8951" href="Function.Related.TypeIsomorphisms.html#8951" class="Bound">y</a> <a id="8953" class="Symbol">:</a> <a id="8955" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a><a id="8956" class="Symbol">)</a> <a id="8958" class="Symbol">→</a> <a id="8960" href="Function.Related.TypeIsomorphisms.html#8912" class="Bound">P</a> <a id="8962" href="Function.Related.TypeIsomorphisms.html#8943" class="Bound">x</a> <a id="8964" href="Function.Related.TypeIsomorphisms.html#8951" class="Bound">y</a><a id="8965" class="Symbol">)</a> <a id="8967" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8969" class="Symbol">((</a><a id="8971" href="Function.Related.TypeIsomorphisms.html#8971" class="Bound">y</a> <a id="8973" class="Symbol">:</a> <a id="8975" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a><a id="8976" class="Symbol">)</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Function.Related.TypeIsomorphisms.html#8979" class="Bound">x</a> <a id="8981" class="Symbol">:</a> <a id="8983" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a><a id="8984" class="Symbol">)</a> <a id="8986" class="Symbol">→</a> <a id="8988" href="Function.Related.TypeIsomorphisms.html#8912" class="Bound">P</a> <a id="8990" href="Function.Related.TypeIsomorphisms.html#8979" class="Bound">x</a> <a id="8992" href="Function.Related.TypeIsomorphisms.html#8971" class="Bound">y</a><a id="8993" class="Symbol">)</a>
<a id="8995" href="Function.Related.TypeIsomorphisms.html#8869" class="Function">ΠΠ↔ΠΠ</a> <a id="9001" class="Symbol">_</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="9011" href="Function.Base.html#1657" class="Function">flip</a> <a id="9016" href="Function.Base.html#1657" class="Function">flip</a> <a id="9021" class="Symbol">(λ</a> <a id="9024" href="Function.Related.TypeIsomorphisms.html#9024" class="Bound">_</a> <a id="9026" class="Symbol">→</a> <a id="9028" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9032" class="Symbol">)</a> <a id="9034" class="Symbol">(λ</a> <a id="9037" href="Function.Related.TypeIsomorphisms.html#9037" class="Bound">_</a> <a id="9039" class="Symbol">→</a> <a id="9041" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9045" class="Symbol">)</a>

<a id="∃∃↔∃∃"></a><a id="9048" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a> <a id="9054" class="Symbol">:</a> <a id="9056" class="Symbol">∀</a> <a id="9058" class="Symbol">{</a><a id="9059" href="Function.Related.TypeIsomorphisms.html#9059" class="Bound">a</a> <a id="9061" href="Function.Related.TypeIsomorphisms.html#9061" class="Bound">b</a> <a id="9063" href="Function.Related.TypeIsomorphisms.html#9063" class="Bound">p</a><a id="9064" class="Symbol">}</a> <a id="9066" class="Symbol">{</a><a id="9067" href="Function.Related.TypeIsomorphisms.html#9067" class="Bound">A</a> <a id="9069" class="Symbol">:</a> <a id="9071" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9075" href="Function.Related.TypeIsomorphisms.html#9059" class="Bound">a</a><a id="9076" class="Symbol">}</a> <a id="9078" class="Symbol">{</a><a id="9079" href="Function.Related.TypeIsomorphisms.html#9079" class="Bound">B</a> <a id="9081" class="Symbol">:</a> <a id="9083" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9087" href="Function.Related.TypeIsomorphisms.html#9061" class="Bound">b</a><a id="9088" class="Symbol">}</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Function.Related.TypeIsomorphisms.html#9091" class="Bound">P</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Function.Related.TypeIsomorphisms.html#9067" class="Bound">A</a> <a id="9097" class="Symbol">→</a> <a id="9099" href="Function.Related.TypeIsomorphisms.html#9079" class="Bound">B</a> <a id="9101" class="Symbol">→</a> <a id="9103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9107" href="Function.Related.TypeIsomorphisms.html#9063" class="Bound">p</a><a id="9108" class="Symbol">)</a> <a id="9110" class="Symbol">→</a>
        <a id="9120" class="Symbol">(</a><a id="9121" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9124" class="Symbol">λ</a> <a id="9126" href="Function.Related.TypeIsomorphisms.html#9126" class="Bound">x</a> <a id="9128" href="Function.Related.TypeIsomorphisms.html#9128" class="Bound">y</a> <a id="9130" class="Symbol">→</a> <a id="9132" href="Function.Related.TypeIsomorphisms.html#9091" class="Bound">P</a> <a id="9134" href="Function.Related.TypeIsomorphisms.html#9126" class="Bound">x</a> <a id="9136" href="Function.Related.TypeIsomorphisms.html#9128" class="Bound">y</a><a id="9137" class="Symbol">)</a> <a id="9139" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="9141" class="Symbol">(</a><a id="9142" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9145" class="Symbol">λ</a> <a id="9147" href="Function.Related.TypeIsomorphisms.html#9147" class="Bound">y</a> <a id="9149" href="Function.Related.TypeIsomorphisms.html#9149" class="Bound">x</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Function.Related.TypeIsomorphisms.html#9091" class="Bound">P</a> <a id="9155" href="Function.Related.TypeIsomorphisms.html#9149" class="Bound">x</a> <a id="9157" href="Function.Related.TypeIsomorphisms.html#9147" class="Bound">y</a><a id="9158" class="Symbol">)</a>
<a id="9160" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a> <a id="9166" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9168" class="Symbol">=</a> <a id="9170" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="9176" href="Function.Related.TypeIsomorphisms.html#9220" class="Function">to</a> <a id="9179" href="Function.Related.TypeIsomorphisms.html#9303" class="Function">from</a> <a id="9184" class="Symbol">(λ</a> <a id="9187" href="Function.Related.TypeIsomorphisms.html#9187" class="Bound">_</a> <a id="9189" class="Symbol">→</a> <a id="9191" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9195" class="Symbol">)</a> <a id="9197" class="Symbol">(λ</a> <a id="9200" href="Function.Related.TypeIsomorphisms.html#9200" class="Bound">_</a> <a id="9202" class="Symbol">→</a> <a id="9204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9208" class="Symbol">)</a>
  <a id="9212" class="Keyword">where</a>
  <a id="9220" href="Function.Related.TypeIsomorphisms.html#9220" class="Function">to</a> <a id="9223" class="Symbol">:</a> <a id="9225" class="Symbol">(</a><a id="9226" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9229" class="Symbol">λ</a> <a id="9231" href="Function.Related.TypeIsomorphisms.html#9231" class="Bound">x</a> <a id="9233" href="Function.Related.TypeIsomorphisms.html#9233" class="Bound">y</a> <a id="9235" class="Symbol">→</a> <a id="9237" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9239" href="Function.Related.TypeIsomorphisms.html#9231" class="Bound">x</a> <a id="9241" href="Function.Related.TypeIsomorphisms.html#9233" class="Bound">y</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">→</a> <a id="9246" class="Symbol">(</a><a id="9247" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9250" class="Symbol">λ</a> <a id="9252" href="Function.Related.TypeIsomorphisms.html#9252" class="Bound">y</a> <a id="9254" href="Function.Related.TypeIsomorphisms.html#9254" class="Bound">x</a> <a id="9256" class="Symbol">→</a> <a id="9258" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9260" href="Function.Related.TypeIsomorphisms.html#9254" class="Bound">x</a> <a id="9262" href="Function.Related.TypeIsomorphisms.html#9252" class="Bound">y</a><a id="9263" class="Symbol">)</a>
  <a id="9267" href="Function.Related.TypeIsomorphisms.html#9220" class="Function">to</a> <a id="9270" class="Symbol">(</a><a id="9271" href="Function.Related.TypeIsomorphisms.html#9271" class="Bound">x</a> <a id="9273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9275" href="Function.Related.TypeIsomorphisms.html#9275" class="Bound">y</a> <a id="9277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9279" href="Function.Related.TypeIsomorphisms.html#9279" class="Bound">Pxy</a><a id="9282" class="Symbol">)</a> <a id="9284" class="Symbol">=</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Function.Related.TypeIsomorphisms.html#9275" class="Bound">y</a> <a id="9289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9291" href="Function.Related.TypeIsomorphisms.html#9271" class="Bound">x</a> <a id="9293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9295" href="Function.Related.TypeIsomorphisms.html#9279" class="Bound">Pxy</a><a id="9298" class="Symbol">)</a>

  <a id="9303" href="Function.Related.TypeIsomorphisms.html#9303" class="Function">from</a> <a id="9308" class="Symbol">:</a> <a id="9310" class="Symbol">(</a><a id="9311" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9314" class="Symbol">λ</a> <a id="9316" href="Function.Related.TypeIsomorphisms.html#9316" class="Bound">y</a> <a id="9318" href="Function.Related.TypeIsomorphisms.html#9318" class="Bound">x</a> <a id="9320" class="Symbol">→</a> <a id="9322" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9324" href="Function.Related.TypeIsomorphisms.html#9318" class="Bound">x</a> <a id="9326" href="Function.Related.TypeIsomorphisms.html#9316" class="Bound">y</a><a id="9327" class="Symbol">)</a> <a id="9329" class="Symbol">→</a> <a id="9331" class="Symbol">(</a><a id="9332" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9335" class="Symbol">λ</a> <a id="9337" href="Function.Related.TypeIsomorphisms.html#9337" class="Bound">x</a> <a id="9339" href="Function.Related.TypeIsomorphisms.html#9339" class="Bound">y</a> <a id="9341" class="Symbol">→</a> <a id="9343" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9345" href="Function.Related.TypeIsomorphisms.html#9337" class="Bound">x</a> <a id="9347" href="Function.Related.TypeIsomorphisms.html#9339" class="Bound">y</a><a id="9348" class="Symbol">)</a>
  <a id="9352" href="Function.Related.TypeIsomorphisms.html#9303" class="Function">from</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Function.Related.TypeIsomorphisms.html#9358" class="Bound">y</a> <a id="9360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9362" href="Function.Related.TypeIsomorphisms.html#9362" class="Bound">x</a> <a id="9364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9366" href="Function.Related.TypeIsomorphisms.html#9366" class="Bound">Pxy</a><a id="9369" class="Symbol">)</a> <a id="9371" class="Symbol">=</a> <a id="9373" class="Symbol">(</a><a id="9374" href="Function.Related.TypeIsomorphisms.html#9362" class="Bound">x</a> <a id="9376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9378" href="Function.Related.TypeIsomorphisms.html#9358" class="Bound">y</a> <a id="9380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9382" href="Function.Related.TypeIsomorphisms.html#9366" class="Bound">Pxy</a><a id="9385" class="Symbol">)</a>

<a id="9388" class="Comment">------------------------------------------------------------------------</a>
<a id="9461" class="Comment">-- Implicit and explicit function spaces are isomorphic</a>

<a id="Π↔Π"></a><a id="9518" href="Function.Related.TypeIsomorphisms.html#9518" class="Function">Π↔Π</a> <a id="9522" class="Symbol">:</a> <a id="9524" class="Symbol">∀</a> <a id="9526" class="Symbol">{</a><a id="9527" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9535" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="9536" class="Symbol">}</a> <a id="9538" class="Symbol">{</a><a id="9539" href="Function.Related.TypeIsomorphisms.html#9539" class="Bound">B</a> <a id="9541" class="Symbol">:</a> <a id="9543" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a> <a id="9545" class="Symbol">→</a> <a id="9547" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9551" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="9552" class="Symbol">}</a> <a id="9554" class="Symbol">→</a>
      <a id="9562" class="Symbol">((</a><a id="9564" href="Function.Related.TypeIsomorphisms.html#9564" class="Bound">x</a> <a id="9566" class="Symbol">:</a> <a id="9568" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a><a id="9569" class="Symbol">)</a> <a id="9571" class="Symbol">→</a> <a id="9573" href="Function.Related.TypeIsomorphisms.html#9539" class="Bound">B</a> <a id="9575" href="Function.Related.TypeIsomorphisms.html#9564" class="Bound">x</a><a id="9576" class="Symbol">)</a> <a id="9578" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="9580" class="Symbol">({</a><a id="9582" href="Function.Related.TypeIsomorphisms.html#9582" class="Bound">x</a> <a id="9584" class="Symbol">:</a> <a id="9586" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a><a id="9587" class="Symbol">}</a> <a id="9589" class="Symbol">→</a> <a id="9591" href="Function.Related.TypeIsomorphisms.html#9539" class="Bound">B</a> <a id="9593" href="Function.Related.TypeIsomorphisms.html#9582" class="Bound">x</a><a id="9594" class="Symbol">)</a>
<a id="9596" href="Function.Related.TypeIsomorphisms.html#9518" class="Function">Π↔Π</a> <a id="9600" class="Symbol">=</a> <a id="9602" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="9608" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="9612" href="Function.Base.html#2780" class="Function">λ-</a> <a id="9615" class="Symbol">(λ</a> <a id="9618" href="Function.Related.TypeIsomorphisms.html#9618" class="Bound">_</a> <a id="9620" class="Symbol">→</a> <a id="9622" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9626" class="Symbol">)</a> <a id="9628" class="Symbol">(λ</a> <a id="9631" href="Function.Related.TypeIsomorphisms.html#9631" class="Bound">_</a> <a id="9633" class="Symbol">→</a> <a id="9635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9639" class="Symbol">)</a>

<a id="9642" class="Comment">------------------------------------------------------------------------</a>
<a id="9715" class="Comment">-- _→_ preserves the symmetric relations</a>

<a id="→-cong-⇔"></a><a id="9757" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a> <a id="9766" class="Symbol">:</a> <a id="9768" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="9770" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="9772" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="9774" class="Symbol">→</a> <a id="9776" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="9778" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="9780" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a> <a id="9782" class="Symbol">→</a> <a id="9784" class="Symbol">(</a><a id="9785" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="9787" class="Symbol">→</a> <a id="9789" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="9790" class="Symbol">)</a> <a id="9792" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="9794" class="Symbol">(</a><a id="9795" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="9797" class="Symbol">→</a> <a id="9799" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a><a id="9800" class="Symbol">)</a>
<a id="9802" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a> <a id="9811" href="Function.Related.TypeIsomorphisms.html#9811" class="Bound">A⇔B</a> <a id="9815" href="Function.Related.TypeIsomorphisms.html#9815" class="Bound">C⇔D</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Function.Bundles.html#13497" class="Function">mk⇔</a>
  <a id="9827" class="Symbol">(λ</a> <a id="9830" href="Function.Related.TypeIsomorphisms.html#9830" class="Bound">f</a> <a id="9832" class="Symbol">→</a> <a id="9834" href="Function.Bundles.html#4808" class="Field">to</a> <a id="9837" href="Function.Related.TypeIsomorphisms.html#9815" class="Bound">C⇔D</a> <a id="9841" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9843" href="Function.Related.TypeIsomorphisms.html#9830" class="Bound">f</a> <a id="9845" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9847" href="Function.Bundles.html#4832" class="Field">from</a> <a id="9852" href="Function.Related.TypeIsomorphisms.html#9811" class="Bound">A⇔B</a><a id="9855" class="Symbol">)</a>
  <a id="9859" class="Symbol">(λ</a> <a id="9862" href="Function.Related.TypeIsomorphisms.html#9862" class="Bound">f</a> <a id="9864" class="Symbol">→</a> <a id="9866" href="Function.Bundles.html#4832" class="Field">from</a> <a id="9871" href="Function.Related.TypeIsomorphisms.html#9815" class="Bound">C⇔D</a> <a id="9875" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9877" href="Function.Related.TypeIsomorphisms.html#9862" class="Bound">f</a> <a id="9879" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9881" href="Function.Bundles.html#4808" class="Field">to</a> <a id="9884" href="Function.Related.TypeIsomorphisms.html#9811" class="Bound">A⇔B</a><a id="9887" class="Symbol">)</a>
  <a id="9891" class="Keyword">where</a> <a id="9897" class="Keyword">open</a> <a id="9902" href="Function.Bundles.html#4750" class="Module">Equivalence</a>

<a id="→-cong-↔"></a><a id="9915" href="Function.Related.TypeIsomorphisms.html#9915" class="Function">→-cong-↔</a> <a id="9924" class="Symbol">:</a> <a id="9926" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="9941" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="9943" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a> <a id="9945" class="Symbol">→</a> <a id="9947" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="9962" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="9964" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a> <a id="9966" class="Symbol">→</a>
             <a id="9981" class="Symbol">{</a><a id="9982" href="Function.Related.TypeIsomorphisms.html#9982" class="Bound">A</a> <a id="9984" class="Symbol">:</a> <a id="9986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9990" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="9991" class="Symbol">}</a> <a id="9993" class="Symbol">{</a><a id="9994" href="Function.Related.TypeIsomorphisms.html#9994" class="Bound">B</a> <a id="9996" class="Symbol">:</a> <a id="9998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10002" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="10003" class="Symbol">}</a> <a id="10005" class="Symbol">{</a><a id="10006" href="Function.Related.TypeIsomorphisms.html#10006" class="Bound">C</a> <a id="10008" class="Symbol">:</a> <a id="10010" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10014" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="10015" class="Symbol">}</a> <a id="10017" class="Symbol">{</a><a id="10018" href="Function.Related.TypeIsomorphisms.html#10018" class="Bound">D</a> <a id="10020" class="Symbol">:</a> <a id="10022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10026" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a><a id="10027" class="Symbol">}</a> <a id="10029" class="Symbol">→</a>
             <a id="10044" href="Function.Related.TypeIsomorphisms.html#9982" class="Bound">A</a> <a id="10046" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10048" href="Function.Related.TypeIsomorphisms.html#9994" class="Bound">B</a> <a id="10050" class="Symbol">→</a> <a id="10052" href="Function.Related.TypeIsomorphisms.html#10006" class="Bound">C</a> <a id="10054" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10056" href="Function.Related.TypeIsomorphisms.html#10018" class="Bound">D</a> <a id="10058" class="Symbol">→</a> <a id="10060" class="Symbol">(</a><a id="10061" href="Function.Related.TypeIsomorphisms.html#9982" class="Bound">A</a> <a id="10063" class="Symbol">→</a> <a id="10065" href="Function.Related.TypeIsomorphisms.html#10006" class="Bound">C</a><a id="10066" class="Symbol">)</a> <a id="10068" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10070" class="Symbol">(</a><a id="10071" href="Function.Related.TypeIsomorphisms.html#9994" class="Bound">B</a> <a id="10073" class="Symbol">→</a> <a id="10075" href="Function.Related.TypeIsomorphisms.html#10018" class="Bound">D</a><a id="10076" class="Symbol">)</a>
<a id="10078" href="Function.Related.TypeIsomorphisms.html#9915" class="Function">→-cong-↔</a> <a id="10087" href="Function.Related.TypeIsomorphisms.html#10087" class="Bound">ext₁</a> <a id="10092" href="Function.Related.TypeIsomorphisms.html#10092" class="Bound">ext₂</a> <a id="10097" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10101" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10105" class="Symbol">=</a> <a id="10107" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="10115" class="Symbol">(λ</a> <a id="10118" href="Function.Related.TypeIsomorphisms.html#10118" class="Bound">f</a> <a id="10120" class="Symbol">→</a> <a id="10122" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10125" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10129" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10131" href="Function.Related.TypeIsomorphisms.html#10118" class="Bound">f</a> <a id="10133" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10135" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10140" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a><a id="10143" class="Symbol">)</a>
  <a id="10147" class="Symbol">(λ</a> <a id="10150" href="Function.Related.TypeIsomorphisms.html#10150" class="Bound">f</a> <a id="10152" class="Symbol">→</a> <a id="10154" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10159" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10163" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10165" href="Function.Related.TypeIsomorphisms.html#10150" class="Bound">f</a> <a id="10167" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10169" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10172" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a><a id="10175" class="Symbol">)</a>
  <a id="10179" class="Symbol">(λ</a> <a id="10182" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10184" class="Symbol">→</a> <a id="10186" href="Function.Related.TypeIsomorphisms.html#10092" class="Bound">ext₂</a> <a id="10191" class="Symbol">λ</a> <a id="10193" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a> <a id="10195" class="Symbol">→</a> <a id="10197" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10207" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10210" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10214" class="Symbol">(</a><a id="10215" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10220" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10224" class="Symbol">(</a><a id="10225" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10231" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10235" class="Symbol">(</a><a id="10236" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10241" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10245" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a><a id="10246" class="Symbol">))))</a> <a id="10251" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10254" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="10271" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10275" class="Symbol">_</a> <a id="10277" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10283" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10285" class="Symbol">(</a><a id="10286" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10289" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10293" class="Symbol">(</a><a id="10294" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10299" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10303" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a><a id="10304" class="Symbol">))</a>                     <a id="10327" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10330" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10335" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10337" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10339" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="10356" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10360" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a> <a id="10362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10368" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10370" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a>                                         <a id="10412" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="10413" class="Symbol">)</a>
  <a id="10417" class="Symbol">(λ</a> <a id="10420" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10422" class="Symbol">→</a> <a id="10424" href="Function.Related.TypeIsomorphisms.html#10087" class="Bound">ext₁</a> <a id="10429" class="Symbol">λ</a> <a id="10431" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a> <a id="10433" class="Symbol">→</a> <a id="10435" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10445" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10450" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10454" class="Symbol">(</a><a id="10455" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10458" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10462" class="Symbol">(</a><a id="10463" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10465" class="Symbol">(</a><a id="10466" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10471" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10479" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10483" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a><a id="10484" class="Symbol">))))</a> <a id="10489" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10492" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="10509" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10513" class="Symbol">_</a> <a id="10515" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10521" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10523" class="Symbol">(</a><a id="10524" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10529" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10533" class="Symbol">(</a><a id="10534" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10537" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10541" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a><a id="10542" class="Symbol">))</a>                     <a id="10565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10568" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10573" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10575" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10577" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="10594" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10598" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a> <a id="10600" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10606" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10608" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a>                                         <a id="10650" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="10651" class="Symbol">)</a>
  <a id="10655" class="Keyword">where</a> <a id="10661" class="Keyword">open</a> <a id="10666" href="Function.Bundles.html#7338" class="Module">Inverse</a><a id="10673" class="Symbol">;</a> <a id="10675" class="Keyword">open</a> <a id="10680" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="→-cong"></a><a id="10693" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="10700" class="Symbol">:</a>  <a id="10703" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="10718" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="10720" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a> <a id="10722" class="Symbol">→</a> <a id="10724" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="10739" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="10741" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a> <a id="10743" class="Symbol">→</a>
          <a id="10755" class="Symbol">∀</a> <a id="10757" class="Symbol">{</a><a id="10758" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a><a id="10759" class="Symbol">}</a> <a id="10761" class="Symbol">{</a><a id="10762" href="Function.Related.TypeIsomorphisms.html#10762" class="Bound">A</a> <a id="10764" class="Symbol">:</a> <a id="10766" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10770" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="10771" class="Symbol">}</a> <a id="10773" class="Symbol">{</a><a id="10774" href="Function.Related.TypeIsomorphisms.html#10774" class="Bound">B</a> <a id="10776" class="Symbol">:</a> <a id="10778" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10782" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="10783" class="Symbol">}</a> <a id="10785" class="Symbol">{</a><a id="10786" href="Function.Related.TypeIsomorphisms.html#10786" class="Bound">C</a> <a id="10788" class="Symbol">:</a> <a id="10790" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10794" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="10795" class="Symbol">}</a> <a id="10797" class="Symbol">{</a><a id="10798" href="Function.Related.TypeIsomorphisms.html#10798" class="Bound">D</a> <a id="10800" class="Symbol">:</a> <a id="10802" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10806" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a><a id="10807" class="Symbol">}</a> <a id="10809" class="Symbol">→</a>
          <a id="10821" href="Function.Related.TypeIsomorphisms.html#10762" class="Bound">A</a> <a id="10823" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10826" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="10828" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a> <a id="10830" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="10832" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10834" href="Function.Related.TypeIsomorphisms.html#10774" class="Bound">B</a> <a id="10836" class="Symbol">→</a> <a id="10838" href="Function.Related.TypeIsomorphisms.html#10786" class="Bound">C</a> <a id="10840" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10843" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="10845" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a> <a id="10847" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="10849" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10851" href="Function.Related.TypeIsomorphisms.html#10798" class="Bound">D</a> <a id="10853" class="Symbol">→</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Function.Related.TypeIsomorphisms.html#10762" class="Bound">A</a> <a id="10858" class="Symbol">→</a> <a id="10860" href="Function.Related.TypeIsomorphisms.html#10786" class="Bound">C</a><a id="10861" class="Symbol">)</a> <a id="10863" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10866" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="10868" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a> <a id="10870" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="10872" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10874" class="Symbol">(</a><a id="10875" href="Function.Related.TypeIsomorphisms.html#10774" class="Bound">B</a> <a id="10877" class="Symbol">→</a> <a id="10879" href="Function.Related.TypeIsomorphisms.html#10798" class="Bound">D</a><a id="10880" class="Symbol">)</a>
<a id="10882" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="10889" href="Function.Related.TypeIsomorphisms.html#10889" class="Bound">extAC</a> <a id="10895" href="Function.Related.TypeIsomorphisms.html#10895" class="Bound">extBD</a> <a id="10901" class="Symbol">{</a><a id="10902" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a><a id="10913" class="Symbol">}</a> <a id="10915" class="Symbol">=</a> <a id="10917" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a>
<a id="10926" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="10933" href="Function.Related.TypeIsomorphisms.html#10933" class="Bound">extAC</a> <a id="10939" href="Function.Related.TypeIsomorphisms.html#10939" class="Bound">extBD</a> <a id="10945" class="Symbol">{</a><a id="10946" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a><a id="10955" class="Symbol">}</a>   <a id="10959" class="Symbol">=</a> <a id="10961" href="Function.Related.TypeIsomorphisms.html#9915" class="Function">→-cong-↔</a> <a id="10970" href="Function.Related.TypeIsomorphisms.html#10933" class="Bound">extAC</a> <a id="10976" href="Function.Related.TypeIsomorphisms.html#10939" class="Bound">extBD</a>

<a id="10983" class="Comment">------------------------------------------------------------------------</a>
<a id="11056" class="Comment">-- ¬_ (at Level 0) preserves the symmetric relations</a>

<a id="¬-cong-⇔"></a><a id="11110" href="Function.Related.TypeIsomorphisms.html#11110" class="Function">¬-cong-⇔</a> <a id="11119" class="Symbol">:</a> <a id="11121" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="11123" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11125" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="11127" class="Symbol">→</a> <a id="11129" class="Symbol">(</a><a id="11130" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11132" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a><a id="11133" class="Symbol">)</a> <a id="11135" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11137" class="Symbol">(</a><a id="11138" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11140" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a><a id="11141" class="Symbol">)</a>
<a id="11143" href="Function.Related.TypeIsomorphisms.html#11110" class="Function">¬-cong-⇔</a> <a id="11152" href="Function.Related.TypeIsomorphisms.html#11152" class="Bound">A⇔B</a> <a id="11156" class="Symbol">=</a> <a id="11158" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a> <a id="11167" href="Function.Related.TypeIsomorphisms.html#11152" class="Bound">A⇔B</a> <a id="11171" class="Symbol">(</a><a id="11172" href="Function.Construct.Identity.html#4476" class="Function">Identity.⇔-id</a> <a id="11186" class="Symbol">_)</a>

<a id="¬-cong"></a><a id="11190" href="Function.Related.TypeIsomorphisms.html#11190" class="Function">¬-cong</a> <a id="11197" class="Symbol">:</a> <a id="11199" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="11214" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="11216" href="Level.html#521" class="Function">0ℓ</a> <a id="11219" class="Symbol">→</a> <a id="11221" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="11236" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="11238" href="Level.html#521" class="Function">0ℓ</a> <a id="11241" class="Symbol">→</a>
         <a id="11252" class="Symbol">∀</a> <a id="11254" class="Symbol">{</a><a id="11255" href="Function.Related.TypeIsomorphisms.html#11255" class="Bound">k</a><a id="11256" class="Symbol">}</a> <a id="11258" class="Symbol">{</a><a id="11259" href="Function.Related.TypeIsomorphisms.html#11259" class="Bound">A</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11267" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="11268" class="Symbol">}</a> <a id="11270" class="Symbol">{</a><a id="11271" href="Function.Related.TypeIsomorphisms.html#11271" class="Bound">B</a> <a id="11273" class="Symbol">:</a> <a id="11275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11279" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="11280" class="Symbol">}</a> <a id="11282" class="Symbol">→</a>
         <a id="11293" href="Function.Related.TypeIsomorphisms.html#11259" class="Bound">A</a> <a id="11295" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11298" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11300" href="Function.Related.TypeIsomorphisms.html#11255" class="Bound">k</a> <a id="11302" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11304" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11306" href="Function.Related.TypeIsomorphisms.html#11271" class="Bound">B</a> <a id="11308" class="Symbol">→</a> <a id="11310" class="Symbol">(</a><a id="11311" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11313" href="Function.Related.TypeIsomorphisms.html#11259" class="Bound">A</a><a id="11314" class="Symbol">)</a> <a id="11316" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11319" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11321" href="Function.Related.TypeIsomorphisms.html#11255" class="Bound">k</a> <a id="11323" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11325" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11327" class="Symbol">(</a><a id="11328" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11330" href="Function.Related.TypeIsomorphisms.html#11271" class="Bound">B</a><a id="11331" class="Symbol">)</a>
<a id="11333" href="Function.Related.TypeIsomorphisms.html#11190" class="Function">¬-cong</a> <a id="11340" href="Function.Related.TypeIsomorphisms.html#11340" class="Bound">extA</a> <a id="11345" href="Function.Related.TypeIsomorphisms.html#11345" class="Bound">extB</a> <a id="11350" href="Function.Related.TypeIsomorphisms.html#11350" class="Bound">A≈B</a> <a id="11354" class="Symbol">=</a> <a id="11356" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="11363" href="Function.Related.TypeIsomorphisms.html#11340" class="Bound">extA</a> <a id="11368" href="Function.Related.TypeIsomorphisms.html#11345" class="Bound">extB</a> <a id="11373" href="Function.Related.TypeIsomorphisms.html#11350" class="Bound">A≈B</a> <a id="11377" class="Symbol">(</a><a id="11378" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="11390" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="11394" class="Symbol">)</a>

<a id="11397" class="Comment">------------------------------------------------------------------------</a>
<a id="11470" class="Comment">-- _⇔_ preserves _⇔_</a>

<a id="11492" class="Comment">-- The type of the following proof is a bit more general.</a>

<a id="Related-cong"></a><a id="11551" href="Function.Related.TypeIsomorphisms.html#11551" class="Function">Related-cong</a> <a id="11564" class="Symbol">:</a>
  <a id="11568" class="Symbol">∀</a> <a id="11570" class="Symbol">{</a><a id="11571" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a><a id="11572" class="Symbol">}</a> <a id="11574" class="Symbol">→</a>
  <a id="11578" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="11580" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11583" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11585" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11587" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11589" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11591" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="11593" class="Symbol">→</a> <a id="11595" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="11597" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11600" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11602" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11604" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11606" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11608" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a> <a id="11610" class="Symbol">→</a> <a id="11612" class="Symbol">(</a><a id="11613" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="11615" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11618" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11620" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11622" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11624" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11626" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="11627" class="Symbol">)</a> <a id="11629" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11631" class="Symbol">(</a><a id="11632" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="11634" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11637" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11639" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11641" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11643" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11645" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a><a id="11646" class="Symbol">)</a>
<a id="11648" href="Function.Related.TypeIsomorphisms.html#11551" class="Function">Related-cong</a> <a id="11661" class="Symbol">{</a><a id="11662" class="Argument">A</a> <a id="11664" class="Symbol">=</a> <a id="11666" href="Function.Related.TypeIsomorphisms.html#11666" class="Bound">A</a><a id="11667" class="Symbol">}</a> <a id="11669" class="Symbol">{</a><a id="11670" class="Argument">B</a> <a id="11672" class="Symbol">=</a> <a id="11674" href="Function.Related.TypeIsomorphisms.html#11674" class="Bound">B</a><a id="11675" class="Symbol">}</a> <a id="11677" class="Symbol">{</a><a id="11678" class="Argument">C</a> <a id="11680" class="Symbol">=</a> <a id="11682" href="Function.Related.TypeIsomorphisms.html#11682" class="Bound">C</a><a id="11683" class="Symbol">}</a> <a id="11685" class="Symbol">{</a><a id="11686" class="Argument">D</a> <a id="11688" class="Symbol">=</a> <a id="11690" href="Function.Related.TypeIsomorphisms.html#11690" class="Bound">D</a><a id="11691" class="Symbol">}</a> <a id="11693" href="Function.Related.TypeIsomorphisms.html#11693" class="Bound">A≈B</a> <a id="11697" href="Function.Related.TypeIsomorphisms.html#11697" class="Bound">C≈D</a> <a id="11701" class="Symbol">=</a> <a id="11703" href="Function.Bundles.html#13497" class="Function">mk⇔</a>
  <a id="11709" class="Symbol">(λ</a> <a id="11712" href="Function.Related.TypeIsomorphisms.html#11712" class="Bound">A≈C</a> <a id="11716" class="Symbol">→</a> <a id="11718" href="Function.Related.TypeIsomorphisms.html#11674" class="Bound">B</a>  <a id="11721" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11724" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="11731" href="Function.Related.TypeIsomorphisms.html#11693" class="Bound">A≈B</a> <a id="11735" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11749" href="Function.Related.TypeIsomorphisms.html#11666" class="Bound">A</a>  <a id="11752" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11755" href="Function.Related.TypeIsomorphisms.html#11712" class="Bound">A≈C</a> <a id="11759" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11773" href="Function.Related.TypeIsomorphisms.html#11682" class="Bound">C</a>  <a id="11776" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11779" href="Function.Related.TypeIsomorphisms.html#11697" class="Bound">C≈D</a> <a id="11783" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11797" href="Function.Related.TypeIsomorphisms.html#11690" class="Bound">D</a>  <a id="11800" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="11801" class="Symbol">)</a>
  <a id="11805" class="Symbol">(λ</a> <a id="11808" href="Function.Related.TypeIsomorphisms.html#11808" class="Bound">B≈D</a> <a id="11812" class="Symbol">→</a> <a id="11814" href="Function.Related.TypeIsomorphisms.html#11666" class="Bound">A</a>  <a id="11817" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11820" href="Function.Related.TypeIsomorphisms.html#11693" class="Bound">A≈B</a> <a id="11824" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11838" href="Function.Related.TypeIsomorphisms.html#11674" class="Bound">B</a>  <a id="11841" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11844" href="Function.Related.TypeIsomorphisms.html#11808" class="Bound">B≈D</a> <a id="11848" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11862" href="Function.Related.TypeIsomorphisms.html#11690" class="Bound">D</a>  <a id="11865" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11868" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="11875" href="Function.Related.TypeIsomorphisms.html#11697" class="Bound">C≈D</a> <a id="11879" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11893" href="Function.Related.TypeIsomorphisms.html#11682" class="Bound">C</a>  <a id="11896" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="11897" class="Symbol">)</a>
  <a id="11901" class="Keyword">where</a> <a id="11907" class="Keyword">open</a> <a id="11912" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a>

<a id="11933" class="Comment">------------------------------------------------------------------------</a>
<a id="12006" class="Comment">-- Relating a predicate to an existentially quantified one with the</a>
<a id="12074" class="Comment">-- restriction that the quantified variable is equal to the given one</a>

<a id="∃-≡"></a><a id="12145" href="Function.Related.TypeIsomorphisms.html#12145" class="Function">∃-≡</a> <a id="12149" class="Symbol">:</a> <a id="12151" class="Symbol">∀</a> <a id="12153" class="Symbol">(</a><a id="12154" href="Function.Related.TypeIsomorphisms.html#12154" class="Bound">P</a> <a id="12156" class="Symbol">:</a> <a id="12158" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="12160" class="Symbol">→</a> <a id="12162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12166" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="12167" class="Symbol">)</a> <a id="12169" class="Symbol">{</a><a id="12170" href="Function.Related.TypeIsomorphisms.html#12170" class="Bound">x</a><a id="12171" class="Symbol">}</a> <a id="12173" class="Symbol">→</a> <a id="12175" href="Function.Related.TypeIsomorphisms.html#12154" class="Bound">P</a> <a id="12177" href="Function.Related.TypeIsomorphisms.html#12170" class="Bound">x</a> <a id="12179" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12181" class="Symbol">(</a><a id="12182" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="12185" href="Function.Related.TypeIsomorphisms.html#12185" class="Bound">y</a> <a id="12187" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="12189" href="Function.Related.TypeIsomorphisms.html#12185" class="Bound">y</a> <a id="12191" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12193" href="Function.Related.TypeIsomorphisms.html#12170" class="Bound">x</a> <a id="12195" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12197" href="Function.Related.TypeIsomorphisms.html#12154" class="Bound">P</a> <a id="12199" href="Function.Related.TypeIsomorphisms.html#12185" class="Bound">y</a><a id="12200" class="Symbol">)</a>
<a id="12202" href="Function.Related.TypeIsomorphisms.html#12145" class="Function">∃-≡</a> <a id="12206" href="Function.Related.TypeIsomorphisms.html#12206" class="Bound">P</a> <a id="12208" class="Symbol">{</a><a id="12209" href="Function.Related.TypeIsomorphisms.html#12209" class="Bound">x</a><a id="12210" class="Symbol">}</a> <a id="12212" class="Symbol">=</a> <a id="12214" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="12220" class="Symbol">(λ</a> <a id="12223" href="Function.Related.TypeIsomorphisms.html#12223" class="Bound">Px</a> <a id="12226" class="Symbol">→</a> <a id="12228" href="Function.Related.TypeIsomorphisms.html#12209" class="Bound">x</a> <a id="12230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12232" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12239" href="Function.Related.TypeIsomorphisms.html#12223" class="Bound">Px</a><a id="12241" class="Symbol">)</a> <a id="12243" class="Symbol">(λ</a> <a id="12246" class="Keyword">where</a> <a id="12252" class="Symbol">(_</a> <a id="12255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12264" href="Function.Related.TypeIsomorphisms.html#12264" class="Bound">Py</a><a id="12266" class="Symbol">)</a> <a id="12268" class="Symbol">→</a> <a id="12270" href="Function.Related.TypeIsomorphisms.html#12264" class="Bound">Py</a><a id="12272" class="Symbol">)</a>
  <a id="12276" class="Symbol">(λ</a> <a id="12279" class="Keyword">where</a> <a id="12285" class="Symbol">(_</a> <a id="12288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12290" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12297" class="Symbol">_)</a> <a id="12300" class="Symbol">→</a> <a id="12302" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="12306" class="Symbol">)</a> <a id="12308" class="Symbol">(λ</a> <a id="12311" class="Keyword">where</a> <a id="12317" class="Symbol">_</a> <a id="12319" class="Symbol">→</a> <a id="12321" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="12325" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Function.Strict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Strict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Strict combinators (i.e. that use call-by-value)</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="301" class="Comment">-- module.</a>

<a id="313" class="Symbol">{-#</a> <a id="317" class="Keyword">OPTIONS</a> <a id="325" class="Pragma">--cubical-compatible</a> <a id="346" class="Pragma">--safe</a> <a id="353" class="Symbol">#-}</a>

<a id="358" class="Keyword">module</a> <a id="365" href="Function.Strict.html" class="Module">Function.Strict</a> <a id="381" class="Keyword">where</a>

<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Function.Base.html" class="Module">Function.Base</a> <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Function.Base.html#1657" class="Function">flip</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Level.html" class="Module">Level</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="503" class="Symbol">)</a>

<a id="506" class="Keyword">private</a>
  <a id="516" class="Keyword">variable</a>
    <a id="529" href="Function.Strict.html#529" class="Generalizable">a</a> <a id="531" href="Function.Strict.html#531" class="Generalizable">b</a> <a id="533" class="Symbol">:</a> <a id="535" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="545" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="547" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="549" class="Symbol">:</a> <a id="551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="555" href="Function.Strict.html#529" class="Generalizable">a</a>

<a id="558" class="Keyword">infixl</a> <a id="565" class="Number">0</a> <a id="567" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="573" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a>
<a id="580" class="Keyword">infixr</a> <a id="587" class="Number">-1</a> <a id="590" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="595" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a>

<a id="602" class="Comment">------------------------------------------------------------------------</a>
<a id="675" class="Comment">-- Dependent combinators</a>

<a id="701" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="768" class="Comment">-- value of the input to the function.</a>

<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="840" class="Keyword">public</a>
  <a id="849" class="Keyword">renaming</a>
  <a id="860" class="Symbol">(</a> <a id="862" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="877" class="Symbol">to</a> <a id="880" class="Primitive">force</a>
  <a id="888" class="Symbol">;</a> <a id="890" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="905" class="Symbol">to</a> <a id="908" class="Primitive">force-≡</a>
  <a id="918" class="Symbol">)</a>

<a id="921" class="Comment">-- Application</a>
<a id="_$!_"></a><a id="936" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">∀</a> <a id="945" class="Symbol">{</a><a id="946" href="Function.Strict.html#946" class="Bound">A</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" href="Function.Strict.html#529" class="Generalizable">a</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Function.Strict.html#958" class="Bound">B</a> <a id="960" class="Symbol">:</a> <a id="962" href="Function.Strict.html#946" class="Bound">A</a> <a id="964" class="Symbol">→</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="970" href="Function.Strict.html#531" class="Generalizable">b</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">→</a>
       <a id="982" class="Symbol">((</a><a id="984" href="Function.Strict.html#984" class="Bound">x</a> <a id="986" class="Symbol">:</a> <a id="988" href="Function.Strict.html#946" class="Bound">A</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" href="Function.Strict.html#958" class="Bound">B</a> <a id="995" href="Function.Strict.html#984" class="Bound">x</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">→</a> <a id="1000" class="Symbol">((</a><a id="1002" href="Function.Strict.html#1002" class="Bound">x</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Function.Strict.html#946" class="Bound">A</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Function.Strict.html#958" class="Bound">B</a> <a id="1013" href="Function.Strict.html#1002" class="Bound">x</a><a id="1014" class="Symbol">)</a>
<a id="1016" href="Function.Strict.html#1016" class="Bound">f</a> <a id="1018" href="Function.Strict.html#936" class="Function Operator">$!</a> <a id="1021" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1031" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1033" href="Function.Strict.html#1016" class="Bound">f</a>

<a id="1036" class="Comment">-- Flipped application</a>
<a id="_!|&gt;_"></a><a id="1059" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1065" class="Symbol">:</a> <a id="1067" class="Symbol">∀</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1078" href="Function.Strict.html#529" class="Generalizable">a</a><a id="1079" class="Symbol">}</a> <a id="1081" class="Symbol">{</a><a id="1082" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1094" href="Function.Strict.html#531" class="Generalizable">b</a><a id="1095" class="Symbol">}</a> <a id="1097" class="Symbol">→</a>
       <a id="1106" class="Symbol">(</a><a id="1107" href="Function.Strict.html#1107" class="Bound">a</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Function.Strict.html#1070" class="Bound">A</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">→</a> <a id="1116" class="Symbol">(∀</a> <a id="1119" href="Function.Strict.html#1119" class="Bound">a</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1125" href="Function.Strict.html#1119" class="Bound">a</a><a id="1126" class="Symbol">)</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1132" href="Function.Strict.html#1107" class="Bound">a</a>
<a id="1134" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Function.Base.html#1657" class="Function">flip</a> <a id="1147" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1153" class="Comment">------------------------------------------------------------------------</a>
<a id="1226" class="Comment">-- Non-dependent combinators</a>

<a id="1256" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="1326" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="1391" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="1460" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="1530" class="Comment">-- inference properties.</a>

<a id="seq"></a><a id="1556" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1572" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1576" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1578" href="Function.Strict.html#1578" class="Bound">b</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1588" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1590" class="Symbol">(λ</a> <a id="1593" href="Function.Strict.html#1593" class="Bound">_</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Function.Strict.html#1578" class="Bound">b</a><a id="1598" class="Symbol">)</a>

<a id="seq-≡"></a><a id="1601" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1631" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1633" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1637" href="Function.Strict.html#1618" class="Bound">b</a>
<a id="1639" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1645" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1647" href="Function.Strict.html#1647" class="Bound">b</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Function.Strict.html#908" class="Primitive">force-≡</a> <a id="1659" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1661" class="Symbol">(λ</a> <a id="1664" href="Function.Strict.html#1664" class="Bound">_</a> <a id="1666" class="Symbol">→</a> <a id="1668" href="Function.Strict.html#1647" class="Bound">b</a><a id="1669" class="Symbol">)</a>

<a id="force′"></a><a id="1672" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1683" class="Symbol">→</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1697" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Function.Strict.html#880" class="Primitive">force</a>

<a id="force′-≡"></a><a id="1713" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1753" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1755" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1757" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1759" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1761" href="Function.Strict.html#1725" class="Bound">a</a>
<a id="1763" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Function.Strict.html#908" class="Primitive">force-≡</a>

<a id="1783" class="Comment">-- Application</a>
<a id="_$!′_"></a><a id="1798" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1804" class="Symbol">:</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">→</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1822" class="Symbol">)</a>
<a id="1824" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1838" class="Comment">-- Flipped application</a>
<a id="_!|&gt;′_"></a><a id="1861" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1886" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1893" class="Symbol">=</a> <a id="1895" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a>
</pre></body></html>


==> anc/html/Function.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others.</a>
<a id="208" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>
<a id="281" class="Comment">------------------------------------------------------------------------</a>


<a id="356" class="Symbol">{-#</a> <a id="360" class="Keyword">OPTIONS</a> <a id="368" class="Pragma">--cubical-compatible</a> <a id="389" class="Pragma">--safe</a> <a id="396" class="Symbol">#-}</a>

<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="444" class="Symbol">)</a>


<a id="448" class="Keyword">module</a> <a id="455" href="Function.Structures.Biased.html" class="Module">Function.Structures.Biased</a> <a id="482" class="Symbol">{</a><a id="483" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="485" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="487" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="490" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="492" class="Symbol">}</a>
  <a id="496" class="Symbol">{</a><a id="497" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="499" class="Symbol">:</a> <a id="501" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="505" href="Function.Structures.Biased.html#483" class="Bound">a</a><a id="506" class="Symbol">}</a> <a id="508" class="Symbol">(</a><a id="509" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="514" class="Symbol">:</a> <a id="516" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="520" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="522" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a><a id="524" class="Symbol">)</a> <a id="526" class="Comment">-- Equality over the domain</a>
  <a id="556" class="Symbol">{</a><a id="557" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="565" href="Function.Structures.Biased.html#485" class="Bound">b</a><a id="566" class="Symbol">}</a> <a id="568" class="Symbol">(</a><a id="569" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="574" class="Symbol">:</a> <a id="576" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="580" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="582" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="584" class="Symbol">)</a> <a id="586" class="Comment">-- Equality over the codomain</a>
  <a id="618" class="Keyword">where</a>

<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="655" class="Symbol">as</a> <a id="658" class="Module">Product</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">(</a><a id="673" href="Data.Product.Base.html#852" class="Function">∃</a><a id="674" class="Symbol">;</a> <a id="676" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="679" class="Symbol">;</a> <a id="681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Function.Base.html" class="Module">Function.Base</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="722" class="Symbol">;</a> <a id="724" href="Function.Base.html#704" class="Function">id</a><a id="726" class="Symbol">)</a>
<a id="728" class="Keyword">open</a> <a id="733" class="Keyword">import</a> <a id="740" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="761" class="Keyword">using</a><a id="766" class="Symbol">(</a><a id="767" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="785" class="Symbol">;</a> <a id="787" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a><a id="803" class="Symbol">;</a> <a id="805" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a><a id="821" class="Symbol">;</a> <a id="823" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="832" class="Symbol">)</a>
<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a>
  <a id="877" class="Keyword">using</a> <a id="883" class="Symbol">(</a><a id="884" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a><a id="913" class="Symbol">;</a> <a id="915" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a>
        <a id="949" class="Symbol">;</a> <a id="951" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a><a id="976" class="Symbol">)</a>
<a id="978" class="Keyword">open</a> <a id="983" class="Keyword">import</a> <a id="990" href="Level.html" class="Module">Level</a> <a id="996" class="Keyword">using</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1006" class="Symbol">)</a>
<a id="1008" class="Keyword">open</a> <a id="1013" class="Keyword">import</a> <a id="1020" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1044" class="Keyword">using</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1057" class="Symbol">)</a>
<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">import</a> <a id="1071" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="1098" class="Keyword">using</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1118" class="Symbol">)</a>

<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="1153" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="1158" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a>

<a id="1164" class="Comment">------------------------------------------------------------------------</a>
<a id="1237" class="Comment">-- Surjection</a>
<a id="1251" class="Comment">------------------------------------------------------------------------</a>

<a id="1325" class="Keyword">record</a> <a id="IsStrictSurjection"></a><a id="1332" href="Function.Structures.Biased.html#1332" class="Record">IsStrictSurjection</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Function.Structures.Biased.html#1352" class="Bound">f</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="1361" class="Symbol">)</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="1372" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1374" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="1376" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1378" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="1381" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1383" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Keyword">where</a>
  <a id="1395" class="Keyword">field</a>
    <a id="IsStrictSurjection.isCongruent"></a><a id="1405" href="Function.Structures.Biased.html#1405" class="Field">isCongruent</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1431" href="Function.Structures.Biased.html#1352" class="Bound">f</a>
    <a id="IsStrictSurjection.strictlySurjective"></a><a id="1437" href="Function.Structures.Biased.html#1437" class="Field">strictlySurjective</a> <a id="1456" class="Symbol">:</a> <a id="1458" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1477" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="1482" href="Function.Structures.Biased.html#1352" class="Bound">f</a>

  <a id="1487" class="Keyword">open</a> <a id="1492" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1504" href="Function.Structures.Biased.html#1405" class="Field">isCongruent</a> <a id="1516" class="Keyword">public</a>

  <a id="IsStrictSurjection.isSurjection"></a><a id="1526" href="Function.Structures.Biased.html#1526" class="Function">isSurjection</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1554" href="Function.Structures.Biased.html#1352" class="Bound">f</a>
  <a id="1558" href="Function.Structures.Biased.html#1526" class="Function">isSurjection</a> <a id="1571" class="Symbol">=</a> <a id="1573" class="Keyword">record</a>
    <a id="1584" class="Symbol">{</a> <a id="1586" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Function.Structures.Biased.html#1405" class="Field">isCongruent</a>
    <a id="1616" class="Symbol">;</a> <a id="1618" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a>
        <a id="1669" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="1680" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="1691" href="Function.Structures.html#1062" class="Function">cong</a> <a id="1696" href="Function.Structures.Biased.html#1437" class="Field">strictlySurjective</a>
    <a id="1719" class="Symbol">}</a>

<a id="1722" class="Keyword">open</a> <a id="1727" href="Function.Structures.Biased.html#1332" class="Module">IsStrictSurjection</a> <a id="1746" class="Keyword">public</a>
  <a id="1755" class="Keyword">using</a> <a id="1761" class="Symbol">()</a> <a id="1764" class="Keyword">renaming</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Function.Structures.Biased.html#1526" class="Function">isSurjection</a> <a id="1787" class="Symbol">to</a> <a id="1790" class="Function">isStrictSurjection</a><a id="1808" class="Symbol">)</a>

<a id="1811" class="Comment">------------------------------------------------------------------------</a>
<a id="1884" class="Comment">-- Bijection</a>
<a id="1897" class="Comment">------------------------------------------------------------------------</a>

<a id="1971" class="Keyword">record</a> <a id="IsStrictBijection"></a><a id="1978" href="Function.Structures.Biased.html#1978" class="Record">IsStrictBijection</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Function.Structures.Biased.html#1997" class="Bound">f</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">:</a> <a id="2010" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="2017" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2019" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="2021" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2023" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="2026" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2028" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Keyword">where</a>
  <a id="2040" class="Keyword">field</a>
    <a id="IsStrictBijection.isInjection"></a><a id="2050" href="Function.Structures.Biased.html#2050" class="Field">isInjection</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2076" href="Function.Structures.Biased.html#1997" class="Bound">f</a>
    <a id="IsStrictBijection.strictlySurjective"></a><a id="2082" href="Function.Structures.Biased.html#2082" class="Field">strictlySurjective</a>  <a id="2102" class="Symbol">:</a> <a id="2104" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2123" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="2128" href="Function.Structures.Biased.html#1997" class="Bound">f</a>

  <a id="IsStrictBijection.isBijection"></a><a id="2133" href="Function.Structures.Biased.html#2133" class="Function">isBijection</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2159" href="Function.Structures.Biased.html#1997" class="Bound">f</a>
  <a id="2163" href="Function.Structures.Biased.html#2133" class="Function">isBijection</a> <a id="2175" class="Symbol">=</a> <a id="2177" class="Keyword">record</a>
    <a id="2188" class="Symbol">{</a> <a id="2190" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2202" class="Symbol">=</a> <a id="2204" href="Function.Structures.Biased.html#2050" class="Field">isInjection</a>
    <a id="2220" class="Symbol">;</a> <a id="2222" href="Function.Structures.html#2068" class="Field">surjective</a> <a id="2233" class="Symbol">=</a> <a id="2235" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a>
        <a id="2273" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="2284" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="2295" href="Function.Structures.html#1062" class="Function">cong</a> <a id="2300" href="Function.Structures.Biased.html#2082" class="Field">strictlySurjective</a>
    <a id="2323" class="Symbol">}</a> <a id="2325" class="Keyword">where</a> <a id="2331" class="Keyword">open</a> <a id="2336" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2348" href="Function.Structures.Biased.html#2050" class="Field">isInjection</a>

<a id="2361" class="Keyword">open</a> <a id="2366" href="Function.Structures.Biased.html#1978" class="Module">IsStrictBijection</a> <a id="2384" class="Keyword">public</a>
  <a id="2393" class="Keyword">using</a> <a id="2399" class="Symbol">()</a> <a id="2402" class="Keyword">renaming</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Function.Structures.Biased.html#2133" class="Function">isBijection</a> <a id="2424" class="Symbol">to</a> <a id="2427" class="Function">isStrictBijection</a><a id="2444" class="Symbol">)</a>

<a id="2447" class="Comment">------------------------------------------------------------------------</a>
<a id="2520" class="Comment">-- Left inverse</a>
<a id="2536" class="Comment">------------------------------------------------------------------------</a>

<a id="2610" class="Keyword">record</a> <a id="IsStrictLeftInverse"></a><a id="2617" href="Function.Structures.Biased.html#2617" class="Record">IsStrictLeftInverse</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Function.Structures.Biased.html#2638" class="Bound">to</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="2645" class="Symbol">→</a> <a id="2647" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Function.Structures.Biased.html#2651" class="Bound">from</a> <a id="2656" class="Symbol">:</a> <a id="2658" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="Function.Structures.Biased.html#497" class="Bound">A</a><a id="2663" class="Symbol">)</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="2674" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2676" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="2678" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2680" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="2683" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2685" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="2687" class="Symbol">)</a> <a id="2689" class="Keyword">where</a>
  <a id="2697" class="Keyword">field</a>
    <a id="IsStrictLeftInverse.isCongruent"></a><a id="2707" href="Function.Structures.Biased.html#2707" class="Field">isCongruent</a>  <a id="2720" class="Symbol">:</a> <a id="2722" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2734" href="Function.Structures.Biased.html#2638" class="Bound">to</a>
    <a id="IsStrictLeftInverse.from-cong"></a><a id="2741" href="Function.Structures.Biased.html#2741" class="Field">from-cong</a>    <a id="2754" class="Symbol">:</a> <a id="2756" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2766" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="2771" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="2776" href="Function.Structures.Biased.html#2651" class="Bound">from</a>
    <a id="IsStrictLeftInverse.strictlyInverseˡ"></a><a id="2785" href="Function.Structures.Biased.html#2785" class="Field">strictlyInverseˡ</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2821" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="2826" href="Function.Structures.Biased.html#2638" class="Bound">to</a> <a id="2829" href="Function.Structures.Biased.html#2651" class="Bound">from</a>

  <a id="IsStrictLeftInverse.isLeftInverse"></a><a id="2837" href="Function.Structures.Biased.html#2837" class="Function">isLeftInverse</a> <a id="2851" class="Symbol">:</a> <a id="2853" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2867" href="Function.Structures.Biased.html#2638" class="Bound">to</a> <a id="2870" href="Function.Structures.Biased.html#2651" class="Bound">from</a>
  <a id="2877" href="Function.Structures.Biased.html#2837" class="Function">isLeftInverse</a> <a id="2891" class="Symbol">=</a> <a id="2893" class="Keyword">record</a>
    <a id="2904" class="Symbol">{</a> <a id="2906" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2918" class="Symbol">=</a> <a id="2920" href="Function.Structures.Biased.html#2707" class="Field">isCongruent</a>
    <a id="2936" class="Symbol">;</a> <a id="2938" href="Function.Structures.html#2716" class="Field">from-cong</a> <a id="2948" class="Symbol">=</a> <a id="2950" href="Function.Structures.Biased.html#2741" class="Field">from-cong</a>
    <a id="2964" class="Symbol">;</a> <a id="2966" href="Function.Structures.html#2760" class="Field">inverseˡ</a> <a id="2975" class="Symbol">=</a> <a id="2977" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a>
        <a id="3011" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="3022" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="3033" href="Function.Structures.html#1062" class="Function">cong</a> <a id="3038" href="Function.Structures.Biased.html#2785" class="Field">strictlyInverseˡ</a>
    <a id="3059" class="Symbol">}</a> <a id="3061" class="Keyword">where</a> <a id="3067" class="Keyword">open</a> <a id="3072" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3084" href="Function.Structures.Biased.html#2707" class="Field">isCongruent</a>

<a id="3097" class="Keyword">open</a> <a id="3102" href="Function.Structures.Biased.html#2617" class="Module">IsStrictLeftInverse</a> <a id="3122" class="Keyword">public</a>
  <a id="3131" class="Keyword">using</a> <a id="3137" class="Symbol">()</a> <a id="3140" class="Keyword">renaming</a> <a id="3149" class="Symbol">(</a><a id="3150" href="Function.Structures.Biased.html#2837" class="Function">isLeftInverse</a> <a id="3164" class="Symbol">to</a> <a id="3167" class="Function">isStrictLeftInverse</a><a id="3186" class="Symbol">)</a>

<a id="3189" class="Comment">------------------------------------------------------------------------</a>
<a id="3262" class="Comment">-- Right inverse</a>
<a id="3279" class="Comment">------------------------------------------------------------------------</a>

<a id="3353" class="Keyword">record</a> <a id="IsStrictRightInverse"></a><a id="3360" href="Function.Structures.Biased.html#3360" class="Record">IsStrictRightInverse</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Function.Structures.Biased.html#3382" class="Bound">to</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="3389" class="Symbol">→</a> <a id="3391" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="3392" class="Symbol">)</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Function.Structures.Biased.html#3395" class="Bound">from</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Function.Structures.Biased.html#497" class="Bound">A</a><a id="3407" class="Symbol">)</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="3418" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3420" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="3422" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3424" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="3427" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3429" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="3431" class="Symbol">)</a> <a id="3433" class="Keyword">where</a>
  <a id="3441" class="Keyword">field</a>
    <a id="IsStrictRightInverse.isCongruent"></a><a id="3451" href="Function.Structures.Biased.html#3451" class="Field">isCongruent</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3477" href="Function.Structures.Biased.html#3382" class="Bound">to</a>
    <a id="IsStrictRightInverse.from-cong"></a><a id="3484" href="Function.Structures.Biased.html#3484" class="Field">from-cong</a>   <a id="3496" class="Symbol">:</a> <a id="3498" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3508" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="3513" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="3518" href="Function.Structures.Biased.html#3395" class="Bound">from</a>
    <a id="IsStrictRightInverse.strictlyInverseʳ"></a><a id="3527" href="Function.Structures.Biased.html#3527" class="Field">strictlyInverseʳ</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3563" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="3568" href="Function.Structures.Biased.html#3382" class="Bound">to</a> <a id="3571" href="Function.Structures.Biased.html#3395" class="Bound">from</a>

  <a id="IsStrictRightInverse.isRightInverse"></a><a id="3579" href="Function.Structures.Biased.html#3579" class="Function">isRightInverse</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3611" href="Function.Structures.Biased.html#3382" class="Bound">to</a> <a id="3614" href="Function.Structures.Biased.html#3395" class="Bound">from</a>
  <a id="3621" href="Function.Structures.Biased.html#3579" class="Function">isRightInverse</a> <a id="3636" class="Symbol">=</a> <a id="3638" class="Keyword">record</a>
    <a id="3649" class="Symbol">{</a> <a id="3651" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3663" class="Symbol">=</a> <a id="3665" href="Function.Structures.Biased.html#3451" class="Field">isCongruent</a>
    <a id="3681" class="Symbol">;</a> <a id="3683" href="Function.Structures.html#3231" class="Field">from-cong</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Function.Structures.Biased.html#3484" class="Field">from-cong</a>
    <a id="3709" class="Symbol">;</a> <a id="3711" href="Function.Structures.html#3274" class="Field">inverseʳ</a> <a id="3720" class="Symbol">=</a> <a id="3722" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a>
        <a id="3756" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="3767" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="3778" href="Function.Structures.Biased.html#3484" class="Field">from-cong</a> <a id="3788" href="Function.Structures.Biased.html#3527" class="Field">strictlyInverseʳ</a>
    <a id="3809" class="Symbol">}</a> <a id="3811" class="Keyword">where</a> <a id="3817" class="Keyword">open</a> <a id="3822" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3834" href="Function.Structures.Biased.html#3451" class="Field">isCongruent</a>

<a id="3847" class="Keyword">open</a> <a id="3852" href="Function.Structures.Biased.html#3360" class="Module">IsStrictRightInverse</a> <a id="3873" class="Keyword">public</a>
  <a id="3882" class="Keyword">using</a> <a id="3888" class="Symbol">()</a> <a id="3891" class="Keyword">renaming</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Function.Structures.Biased.html#3579" class="Function">isRightInverse</a> <a id="3916" class="Symbol">to</a> <a id="3919" class="Function">isStrictRightInverse</a><a id="3939" class="Symbol">)</a>

<a id="3942" class="Comment">------------------------------------------------------------------------</a>
<a id="4015" class="Comment">-- Inverse</a>
<a id="4026" class="Comment">------------------------------------------------------------------------</a>

<a id="4100" class="Keyword">record</a> <a id="IsStrictInverse"></a><a id="4107" href="Function.Structures.Biased.html#4107" class="Record">IsStrictInverse</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Function.Structures.Biased.html#4124" class="Bound">to</a> <a id="4127" class="Symbol">:</a> <a id="4129" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="4131" class="Symbol">→</a> <a id="4133" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="4134" class="Symbol">)</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Function.Structures.Biased.html#4137" class="Bound">from</a> <a id="4142" class="Symbol">:</a> <a id="4144" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="4146" class="Symbol">→</a> <a id="4148" href="Function.Structures.Biased.html#497" class="Bound">A</a><a id="4149" class="Symbol">)</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="4160" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4162" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="4164" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4166" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="4169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4171" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="4173" class="Symbol">)</a> <a id="4175" class="Keyword">where</a>
  <a id="4183" class="Keyword">field</a>
    <a id="IsStrictInverse.isLeftInverse"></a><a id="4193" href="Function.Structures.Biased.html#4193" class="Field">isLeftInverse</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4223" href="Function.Structures.Biased.html#4124" class="Bound">to</a> <a id="4226" href="Function.Structures.Biased.html#4137" class="Bound">from</a>
    <a id="IsStrictInverse.strictlyInverseʳ"></a><a id="4235" href="Function.Structures.Biased.html#4235" class="Field">strictlyInverseʳ</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="4271" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="4276" href="Function.Structures.Biased.html#4124" class="Bound">to</a> <a id="4279" href="Function.Structures.Biased.html#4137" class="Bound">from</a>

  <a id="IsStrictInverse.isInverse"></a><a id="4287" href="Function.Structures.Biased.html#4287" class="Function">isInverse</a> <a id="4297" class="Symbol">:</a> <a id="4299" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4309" href="Function.Structures.Biased.html#4124" class="Bound">to</a> <a id="4312" href="Function.Structures.Biased.html#4137" class="Bound">from</a>
  <a id="4319" href="Function.Structures.Biased.html#4287" class="Function">isInverse</a> <a id="4329" class="Symbol">=</a> <a id="4331" class="Keyword">record</a>
    <a id="4342" class="Symbol">{</a> <a id="4344" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4358" class="Symbol">=</a> <a id="4360" href="Function.Structures.Biased.html#4193" class="Field">isLeftInverse</a>
    <a id="4378" class="Symbol">;</a> <a id="4380" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4394" class="Symbol">=</a> <a id="4396" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a>
        <a id="4430" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="4441" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="4452" href="Function.Structures.html#2716" class="Function">from-cong</a> <a id="4462" href="Function.Structures.Biased.html#4235" class="Field">strictlyInverseʳ</a>
    <a id="4483" class="Symbol">}</a> <a id="4485" class="Keyword">where</a> <a id="4491" class="Keyword">open</a> <a id="4496" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4510" href="Function.Structures.Biased.html#4193" class="Field">isLeftInverse</a>

<a id="4525" class="Keyword">open</a> <a id="4530" href="Function.Structures.Biased.html#4107" class="Module">IsStrictInverse</a> <a id="4546" class="Keyword">public</a>
  <a id="4555" class="Keyword">using</a> <a id="4561" class="Symbol">()</a> <a id="4564" class="Keyword">renaming</a> <a id="4573" class="Symbol">(</a><a id="4574" href="Function.Structures.Biased.html#4287" class="Function">isInverse</a> <a id="4584" class="Symbol">to</a> <a id="4587" class="Function">isStrictInverse</a><a id="4602" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Function.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for types of functions</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="291" class="Symbol">{-#</a> <a id="295" class="Keyword">OPTIONS</a> <a id="303" class="Pragma">--cubical-compatible</a> <a id="324" class="Pragma">--safe</a> <a id="331" class="Symbol">#-}</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="379" class="Symbol">)</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="491" class="Symbol">)</a>

<a id="494" class="Keyword">module</a> <a id="501" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="521" class="Symbol">{</a><a id="522" href="Function.Structures.html#522" class="Bound">a</a> <a id="524" href="Function.Structures.html#524" class="Bound">b</a> <a id="526" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="529" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="531" class="Symbol">}</a>
  <a id="535" class="Symbol">{</a><a id="536" href="Function.Structures.html#536" class="Bound">A</a> <a id="538" class="Symbol">:</a> <a id="540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="544" href="Function.Structures.html#522" class="Bound">a</a><a id="545" class="Symbol">}</a> <a id="547" class="Symbol">(</a><a id="548" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="553" class="Symbol">:</a> <a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="559" href="Function.Structures.html#536" class="Bound">A</a> <a id="561" href="Function.Structures.html#526" class="Bound">ℓ₁</a><a id="563" class="Symbol">)</a> <a id="565" class="Comment">-- Equality over the domain</a>
  <a id="595" class="Symbol">{</a><a id="596" href="Function.Structures.html#596" class="Bound">B</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Function.Structures.html#524" class="Bound">b</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">(</a><a id="608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="613" class="Symbol">:</a> <a id="615" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="619" href="Function.Structures.html#596" class="Bound">B</a> <a id="621" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="623" class="Symbol">)</a> <a id="625" class="Comment">-- Equality over the codomain</a>
  <a id="657" class="Keyword">where</a>

<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="694" class="Symbol">as</a> <a id="697" class="Module">Product</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Data.Product.Base.html#852" class="Function">∃</a><a id="713" class="Symbol">;</a> <a id="715" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="718" class="Symbol">;</a> <a id="720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Function.Base.html" class="Module">Function.Base</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Level.html" class="Module">Level</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="812" class="Symbol">)</a>

<a id="815" class="Comment">------------------------------------------------------------------------</a>
<a id="888" class="Comment">-- One element structures</a>
<a id="914" class="Comment">------------------------------------------------------------------------</a>

<a id="988" class="Keyword">record</a> <a id="IsCongruent"></a><a id="995" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Function.Structures.html#1008" class="Bound">to</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Function.Structures.html#536" class="Bound">A</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Function.Structures.html#596" class="Bound">B</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Function.Structures.html#522" class="Bound">a</a> <a id="1029" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1031" href="Function.Structures.html#524" class="Bound">b</a> <a id="1033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1035" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1040" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Keyword">where</a>
  <a id="1052" class="Keyword">field</a>
    <a id="IsCongruent.cong"></a><a id="1062" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1077" class="Symbol">:</a> <a id="1079" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1089" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1094" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1099" href="Function.Structures.html#1008" class="Bound">to</a>
    <a id="IsCongruent.isEquivalence₁"></a><a id="1106" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1137" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a>
    <a id="IsCongruent.isEquivalence₂"></a><a id="1146" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1177" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a>

  <a id="1185" class="Keyword">module</a> <a id="IsCongruent.Eq₁"></a><a id="1192" href="Function.Structures.html#1192" class="Module">Eq₁</a> <a id="1196" class="Keyword">where</a>

    <a id="IsCongruent.Eq₁.setoid"></a><a id="1207" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1223" href="Function.Structures.html#522" class="Bound">a</a> <a id="1225" href="Function.Structures.html#526" class="Bound">ℓ₁</a>
    <a id="1232" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1239" class="Symbol">=</a> <a id="1241" class="Keyword">record</a>
      <a id="1254" class="Symbol">{</a> <a id="1256" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a>
      <a id="1293" class="Symbol">}</a>

    <a id="1300" class="Keyword">open</a> <a id="1305" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1312" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1319" class="Keyword">public</a>

  <a id="1329" class="Keyword">module</a> <a id="IsCongruent.Eq₂"></a><a id="1336" href="Function.Structures.html#1336" class="Module">Eq₂</a> <a id="1340" class="Keyword">where</a>

    <a id="IsCongruent.Eq₂.setoid"></a><a id="1351" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1358" class="Symbol">:</a> <a id="1360" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1367" href="Function.Structures.html#524" class="Bound">b</a> <a id="1369" href="Function.Structures.html#529" class="Bound">ℓ₂</a>
    <a id="1376" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">record</a>
      <a id="1398" class="Symbol">{</a> <a id="1400" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a>
      <a id="1437" class="Symbol">}</a>

    <a id="1444" class="Keyword">open</a> <a id="1449" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1456" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1463" class="Keyword">public</a>


<a id="1472" class="Keyword">record</a> <a id="IsInjection"></a><a id="1479" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Function.Structures.html#1492" class="Bound">to</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Function.Structures.html#536" class="Bound">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Function.Structures.html#596" class="Bound">B</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Function.Structures.html#522" class="Bound">a</a> <a id="1513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1515" href="Function.Structures.html#524" class="Bound">b</a> <a id="1517" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1519" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1524" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Keyword">where</a>
  <a id="1536" class="Keyword">field</a>
    <a id="IsInjection.isCongruent"></a><a id="1546" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1572" href="Function.Structures.html#1492" class="Bound">to</a>
    <a id="IsInjection.injective"></a><a id="1579" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="1591" class="Symbol">:</a> <a id="1593" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1603" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1613" href="Function.Structures.html#1492" class="Bound">to</a>

  <a id="1619" class="Keyword">open</a> <a id="1624" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1636" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1648" class="Keyword">public</a>


<a id="1657" class="Keyword">record</a> <a id="IsSurjection"></a><a id="1664" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Function.Structures.html#1678" class="Bound">f</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Function.Structures.html#536" class="Bound">A</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Function.Structures.html#596" class="Bound">B</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Function.Structures.html#522" class="Bound">a</a> <a id="1698" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1700" href="Function.Structures.html#524" class="Bound">b</a> <a id="1702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1704" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1707" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1709" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Keyword">where</a>
  <a id="1721" class="Keyword">field</a>
    <a id="IsSurjection.isCongruent"></a><a id="1731" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1757" href="Function.Structures.html#1678" class="Bound">f</a>
    <a id="IsSurjection.surjective"></a><a id="1763" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="1775" class="Symbol">:</a> <a id="1777" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1788" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1793" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1798" href="Function.Structures.html#1678" class="Bound">f</a>

  <a id="1803" class="Keyword">open</a> <a id="1808" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1820" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1832" class="Keyword">public</a>

  <a id="IsSurjection.strictlySurjective"></a><a id="1842" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1882" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1887" href="Function.Structures.html#1678" class="Bound">f</a>
  <a id="1891" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1910" href="Function.Structures.html#1910" class="Bound">x</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="1927" class="Symbol">(λ</a> <a id="1930" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1936" href="Relation.Binary.Structures.html#1641" class="Function">Eq₁.refl</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="1958" href="Function.Structures.html#1910" class="Bound">x</a><a id="1959" class="Symbol">)</a>


<a id="1963" class="Keyword">record</a> <a id="IsBijection"></a><a id="1970" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Function.Structures.html#1983" class="Bound">f</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Function.Structures.html#536" class="Bound">A</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Function.Structures.html#596" class="Bound">B</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Function.Structures.html#522" class="Bound">a</a> <a id="2003" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2005" href="Function.Structures.html#524" class="Bound">b</a> <a id="2007" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2009" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2014" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2016" class="Symbol">)</a> <a id="2018" class="Keyword">where</a>
  <a id="2026" class="Keyword">field</a>
    <a id="IsBijection.isInjection"></a><a id="2036" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2062" href="Function.Structures.html#1983" class="Bound">f</a>
    <a id="IsBijection.surjective"></a><a id="2068" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2080" class="Symbol">:</a> <a id="2082" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2093" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2098" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2103" href="Function.Structures.html#1983" class="Bound">f</a>

  <a id="2108" class="Keyword">open</a> <a id="2113" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2125" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2137" class="Keyword">public</a>

  <a id="IsBijection.bijective"></a><a id="2147" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2169" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2174" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2179" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2183" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Function.Structures.html#1579" class="Function">injective</a> <a id="2205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2207" href="Function.Structures.html#2068" class="Field">surjective</a>

  <a id="IsBijection.isSurjection"></a><a id="2221" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2249" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2253" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Keyword">record</a>
    <a id="2279" class="Symbol">{</a> <a id="2281" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2293" class="Symbol">=</a> <a id="2295" href="Function.Structures.html#1546" class="Function">isCongruent</a>
    <a id="2311" class="Symbol">;</a> <a id="2313" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2325" class="Symbol">=</a> <a id="2327" href="Function.Structures.html#2068" class="Field">surjective</a>
    <a id="2342" class="Symbol">}</a>

  <a id="2347" class="Keyword">open</a> <a id="2352" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="2365" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2378" class="Keyword">public</a>
    <a id="2389" class="Keyword">using</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="2414" class="Symbol">)</a>


<a id="2418" class="Comment">------------------------------------------------------------------------</a>
<a id="2491" class="Comment">-- Two element structures</a>
<a id="2517" class="Comment">------------------------------------------------------------------------</a>

<a id="2591" class="Keyword">record</a> <a id="IsLeftInverse"></a><a id="2598" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="Function.Structures.html#536" class="Bound">A</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Function.Structures.html#596" class="Bound">B</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Function.Structures.html#2626" class="Bound">from</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="Function.Structures.html#596" class="Bound">B</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Function.Structures.html#536" class="Bound">A</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">:</a> <a id="2642" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Function.Structures.html#522" class="Bound">a</a> <a id="2649" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2651" href="Function.Structures.html#524" class="Bound">b</a> <a id="2653" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2655" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2658" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2660" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Keyword">where</a>
  <a id="2672" class="Keyword">field</a>
    <a id="IsLeftInverse.isCongruent"></a><a id="2682" href="Function.Structures.html#2682" class="Field">isCongruent</a>  <a id="2695" class="Symbol">:</a> <a id="2697" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2709" href="Function.Structures.html#2613" class="Bound">to</a>
    <a id="IsLeftInverse.from-cong"></a><a id="2716" href="Function.Structures.html#2716" class="Field">from-cong</a>    <a id="2729" class="Symbol">:</a> <a id="2731" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2741" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2746" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2751" href="Function.Structures.html#2626" class="Bound">from</a>
    <a id="IsLeftInverse.inverseˡ"></a><a id="2760" href="Function.Structures.html#2760" class="Field">inverseˡ</a>     <a id="2773" class="Symbol">:</a> <a id="2775" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2784" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2789" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2794" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2797" href="Function.Structures.html#2626" class="Bound">from</a>

  <a id="2805" class="Keyword">open</a> <a id="2810" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2822" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2834" class="Keyword">public</a>
    <a id="2845" class="Keyword">renaming</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Function.Structures.html#1062" class="Field">cong</a> <a id="2860" class="Symbol">to</a> <a id="2863" class="Field">to-cong</a><a id="2870" class="Symbol">)</a>

  <a id="IsLeftInverse.strictlyInverseˡ"></a><a id="2875" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2911" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2916" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2919" href="Function.Structures.html#2626" class="Bound">from</a>
  <a id="2926" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2943" href="Function.Structures.html#2943" class="Bound">x</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Function.Structures.html#2760" class="Field">inverseˡ</a> <a id="2956" href="Relation.Binary.Structures.html#1641" class="Function">Eq₁.refl</a>

  <a id="IsLeftInverse.isSurjection"></a><a id="2968" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2996" href="Function.Structures.html#2613" class="Bound">to</a>
  <a id="3001" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="3014" class="Symbol">=</a> <a id="3016" class="Keyword">record</a>
    <a id="3027" class="Symbol">{</a> <a id="3029" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Function.Structures.html#2682" class="Field">isCongruent</a>
    <a id="3059" class="Symbol">;</a> <a id="3061" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="3072" class="Symbol">=</a> <a id="3074" class="Symbol">λ</a> <a id="3076" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Function.Structures.html#2626" class="Bound">from</a> <a id="3085" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3089" href="Function.Structures.html#2760" class="Field">inverseˡ</a>
    <a id="3102" class="Symbol">}</a>


<a id="3106" class="Keyword">record</a> <a id="IsRightInverse"></a><a id="3113" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Function.Structures.html#536" class="Bound">A</a> <a id="3136" class="Symbol">→</a> <a id="3138" href="Function.Structures.html#596" class="Bound">B</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Function.Structures.html#3142" class="Bound">from</a> <a id="3147" class="Symbol">:</a> <a id="3149" href="Function.Structures.html#596" class="Bound">B</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Function.Structures.html#536" class="Bound">A</a><a id="3154" class="Symbol">)</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Function.Structures.html#522" class="Bound">a</a> <a id="3165" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3167" href="Function.Structures.html#524" class="Bound">b</a> <a id="3169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3171" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3174" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3176" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Keyword">where</a>
  <a id="3188" class="Keyword">field</a>
    <a id="IsRightInverse.isCongruent"></a><a id="3198" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3224" href="Function.Structures.html#3129" class="Bound">to</a>
    <a id="IsRightInverse.from-cong"></a><a id="3231" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3243" class="Symbol">:</a> <a id="3245" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3255" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3260" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3265" href="Function.Structures.html#3142" class="Bound">from</a>
    <a id="IsRightInverse.inverseʳ"></a><a id="3274" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3286" class="Symbol">:</a> <a id="3288" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3297" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3302" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3307" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3310" href="Function.Structures.html#3142" class="Bound">from</a>

  <a id="3318" class="Keyword">open</a> <a id="3323" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3335" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3347" class="Keyword">public</a>
    <a id="3358" class="Keyword">renaming</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Function.Structures.html#1062" class="Field">cong</a> <a id="3373" class="Symbol">to</a> <a id="3376" class="Field">to-cong</a><a id="3383" class="Symbol">)</a>

  <a id="IsRightInverse.strictlyInverseʳ"></a><a id="3388" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3424" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3429" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3432" href="Function.Structures.html#3142" class="Bound">from</a>
  <a id="3439" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3456" href="Function.Structures.html#3456" class="Bound">x</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Function.Structures.html#3274" class="Field">inverseʳ</a> <a id="3469" href="Relation.Binary.Structures.html#1641" class="Function">Eq₂.refl</a>


<a id="3480" class="Keyword">record</a> <a id="IsInverse"></a><a id="3487" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Function.Structures.html#536" class="Bound">A</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Function.Structures.html#596" class="Bound">B</a><a id="3508" class="Symbol">)</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Function.Structures.html#3511" class="Bound">from</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Function.Structures.html#596" class="Bound">B</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Function.Structures.html#536" class="Bound">A</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Function.Structures.html#522" class="Bound">a</a> <a id="3534" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3536" href="Function.Structures.html#524" class="Bound">b</a> <a id="3538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3540" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3543" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3545" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Keyword">where</a>
  <a id="3557" class="Keyword">field</a>
    <a id="IsInverse.isLeftInverse"></a><a id="3567" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3597" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3600" href="Function.Structures.html#3511" class="Bound">from</a>
    <a id="IsInverse.inverseʳ"></a><a id="3609" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="3623" class="Symbol">:</a> <a id="3625" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3634" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3639" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3644" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3647" href="Function.Structures.html#3511" class="Bound">from</a>

  <a id="3655" class="Keyword">open</a> <a id="3660" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="3674" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3688" class="Keyword">public</a>

  <a id="IsInverse.isRightInverse"></a><a id="3698" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3730" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3733" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3740" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3755" class="Symbol">=</a> <a id="3757" class="Keyword">record</a>
    <a id="3768" class="Symbol">{</a> <a id="3770" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Function.Structures.html#2682" class="Function">isCongruent</a>
    <a id="3800" class="Symbol">;</a> <a id="3802" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3814" class="Symbol">=</a> <a id="3816" href="Function.Structures.html#2716" class="Function">from-cong</a>
    <a id="3830" class="Symbol">;</a> <a id="3832" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3844" class="Symbol">=</a> <a id="3846" href="Function.Structures.html#3609" class="Field">inverseʳ</a>
    <a id="3859" class="Symbol">}</a>

  <a id="3864" class="Keyword">open</a> <a id="3869" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="3884" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3899" class="Keyword">public</a>
    <a id="3910" class="Keyword">using</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="3933" class="Symbol">)</a>

  <a id="IsInverse.inverse"></a><a id="3938" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3957" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3962" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3967" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3970" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3977" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Function.Structures.html#2760" class="Function">inverseˡ</a> <a id="3996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3998" href="Function.Structures.html#3609" class="Field">inverseʳ</a>


<a id="4009" class="Comment">------------------------------------------------------------------------</a>
<a id="4082" class="Comment">-- Three element structures</a>
<a id="4110" class="Comment">------------------------------------------------------------------------</a>

<a id="4184" class="Keyword">record</a> <a id="IsBiEquivalence"></a><a id="4191" href="Function.Structures.html#4191" class="Record">IsBiEquivalence</a>
  <a id="4209" class="Symbol">(</a><a id="4210" href="Function.Structures.html#4210" class="Bound">to</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Function.Structures.html#536" class="Bound">A</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Function.Structures.html#596" class="Bound">B</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Function.Structures.html#4223" class="Bound">from₁</a> <a id="4229" class="Symbol">:</a> <a id="4231" href="Function.Structures.html#596" class="Bound">B</a> <a id="4233" class="Symbol">→</a> <a id="4235" href="Function.Structures.html#536" class="Bound">A</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">(</a><a id="4239" href="Function.Structures.html#4239" class="Bound">from₂</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Function.Structures.html#596" class="Bound">B</a> <a id="4249" class="Symbol">→</a> <a id="4251" href="Function.Structures.html#536" class="Bound">A</a><a id="4252" class="Symbol">)</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Function.Structures.html#522" class="Bound">a</a> <a id="4263" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4265" href="Function.Structures.html#524" class="Bound">b</a> <a id="4267" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4269" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4272" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4274" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Keyword">where</a>
  <a id="4286" class="Keyword">field</a>
    <a id="IsBiEquivalence.to-isCongruent"></a><a id="4296" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4325" href="Function.Structures.html#4210" class="Bound">to</a>
    <a id="IsBiEquivalence.from₁-cong"></a><a id="4332" href="Function.Structures.html#4332" class="Field">from₁-cong</a>    <a id="4346" class="Symbol">:</a> <a id="4348" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4358" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4363" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4368" href="Function.Structures.html#4223" class="Bound">from₁</a>
    <a id="IsBiEquivalence.from₂-cong"></a><a id="4378" href="Function.Structures.html#4378" class="Field">from₂-cong</a>    <a id="4392" class="Symbol">:</a> <a id="4394" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4404" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4409" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4414" href="Function.Structures.html#4239" class="Bound">from₂</a>

  <a id="4423" class="Keyword">open</a> <a id="4428" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4440" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4455" class="Keyword">public</a>
    <a id="4466" class="Keyword">renaming</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4481" class="Symbol">to</a> <a id="4484" class="Field">to-cong₁</a><a id="4492" class="Symbol">)</a>


<a id="4496" class="Keyword">record</a> <a id="IsBiInverse"></a><a id="4503" href="Function.Structures.html#4503" class="Record">IsBiInverse</a>
  <a id="4517" class="Symbol">(</a><a id="4518" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4521" class="Symbol">:</a> <a id="4523" href="Function.Structures.html#536" class="Bound">A</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Function.Structures.html#596" class="Bound">B</a><a id="4528" class="Symbol">)</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Function.Structures.html#4531" class="Bound">from₁</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Function.Structures.html#596" class="Bound">B</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Function.Structures.html#536" class="Bound">A</a><a id="4544" class="Symbol">)</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Function.Structures.html#4547" class="Bound">from₂</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Function.Structures.html#596" class="Bound">B</a> <a id="4557" class="Symbol">→</a> <a id="4559" href="Function.Structures.html#536" class="Bound">A</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Function.Structures.html#522" class="Bound">a</a> <a id="4571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4573" href="Function.Structures.html#524" class="Bound">b</a> <a id="4575" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4577" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4580" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4582" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Keyword">where</a>
  <a id="4594" class="Keyword">field</a>
    <a id="IsBiInverse.to-isCongruent"></a><a id="4604" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4619" class="Symbol">:</a> <a id="4621" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4633" href="Function.Structures.html#4518" class="Bound">to</a>
    <a id="IsBiInverse.from₁-cong"></a><a id="4640" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="4655" class="Symbol">:</a> <a id="4657" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4667" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4672" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4677" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.from₂-cong"></a><a id="4687" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="4702" class="Symbol">:</a> <a id="4704" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4714" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4719" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4724" href="Function.Structures.html#4547" class="Bound">from₂</a>
    <a id="IsBiInverse.inverseˡ"></a><a id="4734" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="4749" class="Symbol">:</a> <a id="4751" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="4760" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4765" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4770" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4773" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.inverseʳ"></a><a id="4783" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="4798" class="Symbol">:</a> <a id="4800" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4809" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4814" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4819" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4822" href="Function.Structures.html#4547" class="Bound">from₂</a>

  <a id="4831" class="Keyword">open</a> <a id="4836" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4848" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4863" class="Keyword">public</a>
    <a id="4874" class="Keyword">renaming</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4889" class="Symbol">to</a> <a id="4892" class="Field">to-cong</a><a id="4899" class="Symbol">)</a>


<a id="4903" class="Comment">------------------------------------------------------------------------</a>
<a id="4976" class="Comment">-- Other</a>
<a id="4985" class="Comment">------------------------------------------------------------------------</a>

<a id="5059" class="Comment">-- See the comment on `SplitSurjection` in `Function.Bundles` for an</a>
<a id="5128" class="Comment">-- explanation of (split) surjections.</a>
<a id="5167" class="Keyword">record</a> <a id="IsSplitSurjection"></a><a id="5174" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5195" class="Symbol">:</a> <a id="5197" href="Function.Structures.html#536" class="Bound">A</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Function.Structures.html#596" class="Bound">B</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Function.Structures.html#522" class="Bound">a</a> <a id="5213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5215" href="Function.Structures.html#524" class="Bound">b</a> <a id="5217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5219" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="5222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5224" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="5226" class="Symbol">)</a> <a id="5228" class="Keyword">where</a>
  <a id="5236" class="Keyword">field</a>
    <a id="IsSplitSurjection.from"></a><a id="5246" href="Function.Structures.html#5246" class="Field">from</a> <a id="5251" class="Symbol">:</a> <a id="5253" href="Function.Structures.html#596" class="Bound">B</a> <a id="5255" class="Symbol">→</a> <a id="5257" href="Function.Structures.html#536" class="Bound">A</a>
    <a id="IsSplitSurjection.isLeftInverse"></a><a id="5263" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5277" class="Symbol">:</a> <a id="5279" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5293" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5295" href="Function.Structures.html#5246" class="Field">from</a>

  <a id="5303" class="Keyword">open</a> <a id="5308" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5322" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5336" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Functions</a>
<a id="119" class="Comment">------------------------------------------------------------------------</a>

<a id="193" class="Symbol">{-#</a> <a id="197" class="Keyword">OPTIONS</a> <a id="205" class="Pragma">--cubical-compatible</a> <a id="226" class="Pragma">--safe</a> <a id="233" class="Symbol">#-}</a>

<a id="238" class="Keyword">module</a> <a id="245" href="Function.html" class="Module">Function</a> <a id="254" class="Keyword">where</a>

<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Function.Core.html" class="Module">Function.Core</a> <a id="287" class="Keyword">public</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Function.Base.html" class="Module">Function.Base</a> <a id="320" class="Keyword">public</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Function.Strict.html" class="Module">Function.Strict</a> <a id="355" class="Keyword">public</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="395" class="Keyword">public</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="434" class="Keyword">public</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Function.Structures.Biased.html" class="Module">Function.Structures.Biased</a> <a id="480" class="Keyword">public</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="516" class="Keyword">public</a>
</pre></body></html>


==> anc/html/GCD.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>GCD</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Symbol">#-}</a>
<a id="27" class="Keyword">open</a> <a id="32" class="Keyword">import</a> <a id="39" href="Level.html" class="Module">Level</a> <a id="45" class="Keyword">hiding</a> <a id="52" class="Symbol">(</a><a id="53" href="Agda.Primitive.html#915" class="Primitive">zero</a> <a id="58" class="Symbol">;</a> <a id="60" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="63" class="Symbol">)</a>
<a id="65" class="Keyword">open</a> <a id="70" class="Keyword">import</a> <a id="77" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="86" class="Symbol">as</a> <a id="89" class="Module">Nat</a> <a id="93" class="Keyword">hiding</a> <a id="100" class="Symbol">(</a><a id="101" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="104" class="Symbol">)</a>
<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a> <a id="184" class="Keyword">using</a> <a id="190" class="Symbol">(</a><a id="191" href="Data.Nat.DivMod.html#19185" class="Function Operator">_divMod_</a><a id="199" class="Symbol">;</a> <a id="201" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a><a id="207" class="Symbol">)</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a> <a id="243" class="Keyword">using</a> <a id="249" class="Symbol">(</a><a id="250" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a><a id="253" class="Symbol">;</a> <a id="255" href="Data.Nat.Divisibility.html#5646" class="Function">n∣n</a><a id="258" class="Symbol">;</a> <a id="260" href="Data.Nat.Divisibility.html#5427" class="Function Operator">_∣0</a><a id="263" class="Symbol">;</a> <a id="265" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a><a id="277" class="Symbol">;</a> <a id="279" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a><a id="286" class="Symbol">;</a> <a id="288" href="Data.Nat.Divisibility.html#5775" class="Function">∣m∣n⇒∣m+n</a><a id="297" class="Symbol">;</a> <a id="299" href="Data.Nat.Divisibility.html#5905" class="Function">∣m+n∣m⇒∣n</a><a id="308" class="Symbol">)</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="336" class="Keyword">using</a> <a id="342" class="Symbol">(</a><a id="343" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="346" class="Symbol">;</a> <a id="348" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="351" class="Symbol">;</a> <a id="353" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a><a id="358" class="Symbol">;</a> <a id="360" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="400" class="Keyword">using</a> <a id="406" class="Symbol">(</a><a id="407" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="StdLibNatOrderIsCubicalWF.html" class="Module">StdLibNatOrderIsCubicalWF</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Data.Product.html" class="Module">Data.Product</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="584" class="Symbol">)</a>
<a id="586" class="Keyword">open</a> <a id="591" class="Keyword">import</a> <a id="598" href="Function.html" class="Module">Function</a> <a id="607" class="Keyword">using</a> <a id="613" class="Symbol">(</a><a id="614" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="617" class="Symbol">;</a> <a id="619" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="622" class="Symbol">)</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Util.html" class="Module">Util</a>
<a id="683" class="Keyword">open</a> <a id="688" class="Keyword">import</a> <a id="695" href="InductOn.html" class="Module">InductOn</a>

<a id="705" class="Keyword">private</a> <a id="713" class="Keyword">variable</a>
  <a id="724" href="GCD.html#724" class="Generalizable">ℓ</a> <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="735" class="Comment">-- The carrier C of the coalgebra is the singleton type for `(ℕ × ℕ)`</a>
<a id="805" class="Comment">-- So in terms of slice category, C is ((ℕ × ℕ), id) ∈ Set / (ℕ × ℕ)</a>
<a id="C"></a><a id="874" href="GCD.html#874" class="Function">C</a> <a id="876" class="Symbol">:</a> <a id="878" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="880" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="882" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="884" class="Symbol">→</a> <a id="886" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="890" href="GCD.html#874" class="Function">C</a> <a id="892" class="Symbol">_</a> <a id="894" class="Symbol">=</a> <a id="896" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="899" class="Comment">-- Sending two numbers to the predicate of their common divisors:</a>
<a id="common-divisor"></a><a id="965" href="GCD.html#965" class="Function">common-divisor</a> <a id="980" class="Symbol">:</a> <a id="982" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="984" class="Symbol">→</a> <a id="986" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="988" class="Symbol">→</a> <a id="990" class="Symbol">(</a><a id="991" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="993" class="Symbol">→</a> <a id="995" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="998" class="Symbol">)</a>
<a id="1000" href="GCD.html#965" class="Function">common-divisor</a> <a id="1015" href="GCD.html#1015" class="Bound">k</a> <a id="1017" href="GCD.html#1017" class="Bound">l</a> <a id="1019" href="GCD.html#1019" class="Bound">q</a> <a id="1021" class="Symbol">=</a> <a id="1023" class="Symbol">(</a><a id="1024" href="GCD.html#1019" class="Bound">q</a> <a id="1026" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1028" href="GCD.html#1015" class="Bound">k</a><a id="1029" class="Symbol">)</a> <a id="1031" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1033" class="Symbol">(</a><a id="1034" href="GCD.html#1019" class="Bound">q</a> <a id="1036" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1038" href="GCD.html#1017" class="Bound">l</a><a id="1039" class="Symbol">)</a> 

<a id="1043" class="Comment">-- greatest (w.r.t. _∣_) natural number satisfying a predicate P</a>
<a id="greatest"></a><a id="1108" href="GCD.html#1108" class="Function">greatest</a> <a id="1117" class="Symbol">:</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1127" class="Symbol">)</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1135" href="GCD.html#1108" class="Function">greatest</a> <a id="1144" href="GCD.html#1144" class="Bound">P</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1151" href="GCD.html#1151" class="Bound">g</a> <a id="1153" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1155" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1157" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1159" href="GCD.html#1144" class="Bound">P</a> <a id="1161" href="GCD.html#1151" class="Bound">g</a> <a id="1163" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1165" class="Symbol">∀</a> <a id="1167" href="GCD.html#1167" class="Bound">d</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="GCD.html#1144" class="Bound">P</a> <a id="1173" href="GCD.html#1167" class="Bound">d</a> <a id="1175" class="Symbol">→</a> <a id="1177" href="GCD.html#1167" class="Bound">d</a> <a id="1179" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1181" href="GCD.html#1151" class="Bound">g</a>

<a id="A"></a><a id="1184" href="GCD.html#1184" class="Function">A</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1190" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1192" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1200" href="GCD.html#1184" class="Function">A</a> <a id="1202" class="Symbol">(</a><a id="1203" href="GCD.html#1203" class="Bound">m</a> <a id="1205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1207" href="GCD.html#1207" class="Bound">n</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="GCD.html#1108" class="Function">greatest</a> <a id="1221" class="Symbol">(</a><a id="1222" href="GCD.html#965" class="Function">common-divisor</a> <a id="1237" href="GCD.html#1203" class="Bound">m</a> <a id="1239" href="GCD.html#1207" class="Bound">n</a><a id="1240" class="Symbol">)</a>
<a id="1242" class="Comment">-- In set notation: A (m , n) = { g ∈ ℕ | g divides m and n and is the greatest such }</a>

<a id="1330" class="Comment">-- The observation: any Set^I-morphism C ⇒ A yields a correct GCD implementation:</a>
<a id="observation"></a><a id="1412" href="GCD.html#1412" class="Function">observation</a> <a id="1424" class="Symbol">:</a> <a id="1426" class="Symbol">∀</a> <a id="1428" class="Symbol">(</a><a id="1429" href="GCD.html#1429" class="Bound">h</a> <a id="1431" class="Symbol">:</a> <a id="1433" href="GCD.html#874" class="Function">C</a> <a id="1435" href="Util.html#596" class="Function Operator">⇒</a> <a id="1437" href="GCD.html#1184" class="Function">A</a><a id="1438" class="Symbol">)</a> <a id="1440" class="Symbol">→</a> <a id="1442" class="Symbol">∀</a> <a id="1444" href="GCD.html#1444" class="Bound">m</a> <a id="1446" href="GCD.html#1446" class="Bound">n</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="GCD.html#1108" class="Function">greatest</a> <a id="1459" class="Symbol">(</a><a id="1460" href="GCD.html#965" class="Function">common-divisor</a> <a id="1475" href="GCD.html#1444" class="Bound">m</a> <a id="1477" href="GCD.html#1446" class="Bound">n</a><a id="1478" class="Symbol">)</a>
<a id="1480" href="GCD.html#1412" class="Function">observation</a> <a id="1492" href="GCD.html#1492" class="Bound">h</a> <a id="1494" href="GCD.html#1494" class="Bound">m</a> <a id="1496" href="GCD.html#1496" class="Bound">n</a> <a id="1498" class="Symbol">=</a> <a id="1500" href="GCD.html#1492" class="Bound">h</a> <a id="1502" class="Symbol">(</a><a id="1503" href="GCD.html#1494" class="Bound">m</a> <a id="1505" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1507" href="GCD.html#1496" class="Bound">n</a><a id="1508" class="Symbol">)</a> <a id="1510" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="1514" class="Comment">-- The base functor G for the recursion expresses that we calculate</a>
<a id="1582" class="Comment">-- `gcd(a , 0)` from `a`, and `gcd(b + q * a , a)` from `(a , b)`</a>
<a id="1648" class="Keyword">data</a> <a id="G"></a><a id="1653" href="GCD.html#1653" class="Datatype">G</a> <a id="1655" class="Symbol">(</a><a id="1656" href="GCD.html#1656" class="Bound">X</a> <a id="1658" class="Symbol">:</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1663" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1665" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1666" class="Symbol">)</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1674" href="GCD.html#724" class="Generalizable">ℓ</a><a id="1675" class="Symbol">)</a> <a id="1677" class="Symbol">:</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1682" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">→</a> <a id="1689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1693" href="GCD.html#1674" class="Bound">ℓ</a> <a id="1695" class="Keyword">where</a>
  <a id="1703" class="Comment">-- intuitively the base case</a>
  <a id="G.Inl"></a><a id="1734" href="GCD.html#1734" class="InductiveConstructor">Inl</a> <a id="1738" class="Symbol">:</a> <a id="1740" class="Symbol">(</a><a id="1741" href="GCD.html#1741" class="Bound">a</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1746" class="Symbol">)</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="GCD.html#1653" class="Datatype">G</a> <a id="1752" href="GCD.html#1656" class="Bound">X</a> <a id="1754" class="Symbol">(</a><a id="1755" href="GCD.html#1741" class="Bound">a</a> <a id="1757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1759" class="Number">0</a><a id="1760" class="Symbol">)</a>
  <a id="1764" class="Comment">-- Corresponding to the recursive call</a>
  <a id="G.Inr"></a><a id="1805" href="GCD.html#1805" class="InductiveConstructor">Inr</a> <a id="1809" class="Symbol">:</a> <a id="1811" class="Symbol">{</a><a id="1812" href="GCD.html#1812" class="Bound">a</a> <a id="1814" href="GCD.html#1814" class="Bound">b</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1819" class="Symbol">}</a> <a id="1821" class="Symbol">→</a> <a id="1823" class="Symbol">(</a><a id="1824" href="GCD.html#1824" class="Bound">q</a> <a id="1826" class="Symbol">:</a> <a id="1828" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="GCD.html#1656" class="Bound">X</a> <a id="1835" class="Symbol">(</a><a id="1836" href="GCD.html#1812" class="Bound">a</a> <a id="1838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1840" href="GCD.html#1814" class="Bound">b</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="GCD.html#1812" class="Bound">a</a> <a id="1847" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="1849" href="GCD.html#1814" class="Bound">b</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="GCD.html#1653" class="Datatype">G</a> <a id="1855" href="GCD.html#1656" class="Bound">X</a> <a id="1857" class="Symbol">(</a><a id="1858" href="GCD.html#1814" class="Bound">b</a> <a id="1860" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1862" href="GCD.html#1824" class="Bound">q</a> <a id="1864" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1866" href="GCD.html#1812" class="Bound">a</a> <a id="1868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1870" href="GCD.html#1812" class="Bound">a</a><a id="1871" class="Symbol">)</a>

<a id="1874" class="Comment">-- When writing this functor on a slice category, that is, for a set X with a</a>
<a id="1952" class="Comment">-- function</a>
<a id="1964" class="Comment">--     ⟨r₁,r₂⟩ : X → ℕ × ℕ</a>
<a id="1991" class="Comment">-- then above defintion of G corresponds to the following functor:</a>
<a id="2058" class="Comment">--     G (X,⟨r₁,r₂⟩) = ℕ + ℕ × { x ∈ X ∣ r₁(x) &gt; r₂(x) }</a>
<a id="2115" class="Comment">--     r_G : G (X,⟨r₁,r₂⟩) → Set</a>
<a id="2148" class="Comment">--     r_G(inl(a)) = (a , 0)</a>
<a id="2177" class="Comment">--     r_G(inr(q,x)) = (r₂(x) + q * r₁(x) , r₁(x))</a>

<a id="2229" class="Comment">-- The action of the functor on morphisms in Set ^ (ℕ × ℕ)</a>
<a id="G₁"></a><a id="2288" href="GCD.html#2288" class="Function">G₁</a> <a id="2291" class="Symbol">:</a> <a id="2293" class="Symbol">{</a><a id="2294" href="GCD.html#2294" class="Bound">X</a> <a id="2296" href="GCD.html#2296" class="Bound">Y</a> <a id="2298" class="Symbol">:</a> <a id="2300" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2302" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2304" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2312" href="GCD.html#724" class="Generalizable">ℓ</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Symbol">→</a>
 <a id="2318" class="Symbol">(</a><a id="2319" href="GCD.html#2294" class="Bound">X</a> <a id="2321" href="Util.html#596" class="Function Operator">⇒</a> <a id="2323" href="GCD.html#2296" class="Bound">Y</a><a id="2324" class="Symbol">)</a> <a id="2326" class="Symbol">→</a> <a id="2328" class="Symbol">(</a><a id="2329" href="GCD.html#1653" class="Datatype">G</a> <a id="2331" href="GCD.html#2294" class="Bound">X</a> <a id="2333" href="Util.html#596" class="Function Operator">⇒</a> <a id="2335" href="GCD.html#1653" class="Datatype">G</a> <a id="2337" href="GCD.html#2296" class="Bound">Y</a><a id="2338" class="Symbol">)</a>
<a id="2340" href="GCD.html#2288" class="Function">G₁</a> <a id="2343" class="Symbol">_</a> <a id="2345" class="Symbol">_</a> <a id="2347" class="Symbol">(</a><a id="2348" href="GCD.html#1734" class="InductiveConstructor">Inl</a> <a id="2352" href="GCD.html#2352" class="Bound">a</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="GCD.html#1734" class="InductiveConstructor">Inl</a> <a id="2361" href="GCD.html#2352" class="Bound">a</a>
<a id="2363" href="GCD.html#2288" class="Function">G₁</a> <a id="2366" href="GCD.html#2366" class="Bound">f</a> <a id="2368" class="Symbol">_</a> <a id="2370" class="Symbol">(</a><a id="2371" href="GCD.html#1805" class="InductiveConstructor">Inr</a> <a id="2375" href="GCD.html#2375" class="Bound">q</a> <a id="2377" href="GCD.html#2377" class="Bound">x</a> <a id="2379" href="GCD.html#2379" class="Bound">a&gt;b</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="GCD.html#1805" class="InductiveConstructor">Inr</a> <a id="2390" href="GCD.html#2375" class="Bound">q</a> <a id="2392" class="Symbol">(</a><a id="2393" href="GCD.html#2366" class="Bound">f</a> <a id="2395" class="Symbol">(_</a> <a id="2398" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2400" class="Symbol">_)</a> <a id="2403" href="GCD.html#2377" class="Bound">x</a><a id="2404" class="Symbol">)</a> <a id="2406" href="GCD.html#2379" class="Bound">a&gt;b</a>

<a id="2411" class="Comment">-- The ordering on the index w.r.t. which `GCDS` is well founded</a>
<a id="2476" class="Keyword">private</a>
  <a id="_&lt;₂_"></a><a id="2486" href="GCD.html#2486" class="Function Operator">_&lt;₂_</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2500" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2502" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2503" class="Symbol">)</a> <a id="2505" href="Level.html#521" class="Function">0ℓ</a>
  <a id="2510" href="GCD.html#2486" class="Function Operator">_&lt;₂_</a> <a id="2515" class="Symbol">=</a> <a id="2517" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="2521" href="InductOn.html#310" class="Function Operator">on</a> <a id="2524" href="Data.Product.Base.html#650" class="Field">proj₂</a>

  <a id="&lt;₂-wellFounded"></a><a id="2533" href="GCD.html#2533" class="Function">&lt;₂-wellFounded</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="2562" href="GCD.html#2486" class="Function Operator">_&lt;₂_</a>
  <a id="2569" href="GCD.html#2533" class="Function">&lt;₂-wellFounded</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="InductOn.html#561" class="Function">InductOn.wellFounded</a> <a id="2607" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2613" href="StdLibNatOrderIsCubicalWF.html#1296" class="Function">&lt;-wellFounded</a>

<a id="2628" class="Keyword">open</a> <a id="2633" class="Keyword">import</a> <a id="2640" href="IntrinsicallyRecursiveCoalgs.html" class="Module">IntrinsicallyRecursiveCoalgs</a> <a id="2669" class="Symbol">(</a><a id="2670" href="GCD.html#2486" class="Function Operator">_&lt;₂_</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">as</a> <a id="U"></a><a id="2679" href="GCD.html#2679" class="Module">U</a>

<a id="2682" class="Comment">-- The inverse to the wellfounded coreflection counit witnessing the</a>
<a id="2751" class="Comment">-- wellfoundedness of G</a>
<a id="G-ε⁻¹"></a><a id="2775" href="GCD.html#2775" class="Function">G-ε⁻¹</a> <a id="2781" class="Symbol">:</a> <a id="2783" class="Symbol">{</a><a id="2784" href="GCD.html#2784" class="Bound">X</a> <a id="2786" class="Symbol">:</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2791" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2793" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">→</a> <a id="2798" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2802" href="GCD.html#724" class="Generalizable">ℓ</a><a id="2803" class="Symbol">}</a> <a id="2805" class="Symbol">→</a> <a id="2807" class="Symbol">(</a><a id="2808" href="GCD.html#2808" class="Bound">o</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2814" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2816" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">→</a> <a id="2821" href="GCD.html#1653" class="Datatype">G</a> <a id="2823" href="GCD.html#2784" class="Bound">X</a> <a id="2825" href="GCD.html#2808" class="Bound">o</a> <a id="2827" class="Symbol">→</a> <a id="2829" class="Symbol">(</a><a id="2830" href="GCD.html#1653" class="Datatype">G</a> <a id="2832" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="2834" class="Symbol">)</a> <a id="2836" href="GCD.html#2784" class="Bound">X</a>  <a id="2839" href="GCD.html#2808" class="Bound">o</a>
<a id="2841" href="GCD.html#2775" class="Function">G-ε⁻¹</a> <a id="2847" class="Symbol">_</a> <a id="2849" class="Symbol">(</a><a id="2850" href="GCD.html#1734" class="InductiveConstructor">Inl</a> <a id="2854" href="GCD.html#2854" class="Bound">a</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">=</a> <a id="2859" href="GCD.html#1734" class="InductiveConstructor">Inl</a> <a id="2863" href="GCD.html#2854" class="Bound">a</a>
<a id="2865" href="GCD.html#2775" class="Function">G-ε⁻¹</a> <a id="2871" class="Symbol">_</a> <a id="2873" class="Symbol">(</a><a id="2874" href="GCD.html#1805" class="InductiveConstructor">Inr</a> <a id="2878" href="GCD.html#2878" class="Bound">q</a> <a id="2880" href="GCD.html#2880" class="Bound">x</a> <a id="2882" href="GCD.html#2882" class="Bound">a&gt;b</a><a id="2885" class="Symbol">)</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="GCD.html#1805" class="InductiveConstructor">Inr</a> <a id="2893" href="GCD.html#2878" class="Bound">q</a> <a id="2895" class="Symbol">(</a><a id="2896" href="GCD.html#2882" class="Bound">a&gt;b</a> <a id="2900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2902" href="GCD.html#2880" class="Bound">x</a><a id="2903" class="Symbol">)</a> <a id="2905" href="GCD.html#2882" class="Bound">a&gt;b</a>

<a id="coalg"></a><a id="2910" href="GCD.html#2910" class="Function">coalg</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="GCD.html#874" class="Function">C</a> <a id="2920" href="Util.html#596" class="Function Operator">⇒</a> <a id="2922" href="GCD.html#1653" class="Datatype">G</a> <a id="2924" href="GCD.html#874" class="Function">C</a>
<a id="2926" href="GCD.html#2910" class="Function">coalg</a> <a id="2932" class="Symbol">(</a><a id="2933" href="GCD.html#2933" class="Bound">a</a> <a id="2935" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2937" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2941" class="Symbol">)</a> <a id="2943" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="GCD.html#1734" class="InductiveConstructor">Inl</a> <a id="2952" href="GCD.html#2933" class="Bound">a</a>
<a id="2954" class="Comment">-- If b is non-zero, then using `a divMod b`, we can rewrite a ≡ q * b + r:</a>
<a id="3030" href="GCD.html#2910" class="Function">coalg</a> <a id="3036" class="Symbol">(</a><a id="3037" href="GCD.html#3037" class="Bound">a</a> <a id="3039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3041" href="GCD.html#3041" class="Bound">b</a><a id="3042" class="Symbol">@(</a><a id="3044" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3048" class="Symbol">_))</a> <a id="3052" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3055" class="Keyword">with</a> <a id="3060" href="GCD.html#3037" class="Bound">a</a> <a id="3062" href="Data.Nat.DivMod.html#19185" class="Function Operator">divMod</a> <a id="3069" href="GCD.html#3041" class="Bound">b</a>
<a id="3071" class="Symbol">...</a> <a id="3075" class="Symbol">|</a> <a id="3077" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a> <a id="3084" href="GCD.html#3084" class="Bound">q</a> <a id="3086" href="GCD.html#3086" class="Bound">r</a> <a id="3088" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="GCD.html#1805" class="InductiveConstructor">Inr</a>
          <a id="3109" class="Comment">-- Parameters for recursive call:</a>
          <a id="3153" class="Symbol">{</a><a id="3154" class="Argument">a</a> <a id="3156" class="Symbol">=</a> <a id="3158" class="Bound">b</a><a id="3159" class="Symbol">}</a> <a id="3161" class="Symbol">{</a><a id="3162" class="Argument">b</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3170" href="GCD.html#3086" class="Bound">r</a><a id="3171" class="Symbol">}</a>
          <a id="3183" class="Comment">-- Additional data for the rank:</a>
          <a id="3226" href="GCD.html#3084" class="Bound">q</a> <a id="3228" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="3238" href="GCD.html#3086" class="Bound">r</a><a id="3239" class="Symbol">)</a>

<a id="alg"></a><a id="3242" href="GCD.html#3242" class="Function">alg</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="GCD.html#1653" class="Datatype">G</a> <a id="3250" href="GCD.html#1184" class="Function">A</a> <a id="3252" href="Util.html#596" class="Function Operator">⇒</a> <a id="3254" href="GCD.html#1184" class="Function">A</a>
<a id="3256" href="GCD.html#3242" class="Function">alg</a> <a id="3260" class="DottedPattern Symbol">.(</a><a id="3262" href="GCD.html#3274" class="DottedPattern Bound">a</a> <a id="3264" href="Agda.Builtin.Sigma.html#235" class="DottedPattern InductiveConstructor Operator">,</a> <a id="3266" class="DottedPattern Number">0</a><a id="3267" class="DottedPattern Symbol">)</a> <a id="3269" class="Symbol">(</a><a id="3270" href="GCD.html#1734" class="InductiveConstructor">Inl</a> <a id="3274" href="GCD.html#3274" class="Bound">a</a><a id="3275" class="Symbol">)</a> <a id="3277" class="Symbol">=</a>
  <a id="3281" href="GCD.html#3274" class="Bound">a</a>  <a id="3284" class="Comment">-- a is a common divisor of a and 0:</a>
  <a id="3323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Data.Nat.Divisibility.html#5646" class="Function">n∣n</a> <a id="3330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3332" href="GCD.html#3274" class="Bound">a</a> <a id="3334" href="Data.Nat.Divisibility.html#5427" class="Function Operator">∣0</a><a id="3336" class="Symbol">)</a>
  <a id="3340" class="Comment">-- any other common divisor d also divides a:</a>
  <a id="3388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3390" class="Symbol">λ</a> <a id="3392" href="GCD.html#3392" class="Bound">d</a> <a id="3394" class="Symbol">(</a><a id="3395" href="GCD.html#3395" class="Bound">d∣a</a> <a id="3399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3401" class="Symbol">_)</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="GCD.html#3395" class="Bound">d∣a</a>
<a id="3410" href="GCD.html#3242" class="Function">alg</a> <a id="3414" class="DottedPattern Symbol">.(</a><a id="3416" href="GCD.html#3441" class="DottedPattern Bound">b</a> <a id="3418" href="Agda.Builtin.Nat.html#336" class="DottedPattern Primitive Operator">+</a> <a id="3420" href="GCD.html#3444" class="DottedPattern Bound">q</a> <a id="3422" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="3424" href="GCD.html#3437" class="DottedPattern Bound">a</a> <a id="3426" href="Agda.Builtin.Sigma.html#235" class="DottedPattern InductiveConstructor Operator">,</a> <a id="3428" href="GCD.html#3437" class="DottedPattern Bound">a</a><a id="3429" class="DottedPattern Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="GCD.html#1805" class="InductiveConstructor">Inr</a> <a id="3436" class="Symbol">{</a><a id="3437" href="GCD.html#3437" class="Bound">a</a><a id="3438" class="Symbol">}</a> <a id="3440" class="Symbol">{</a><a id="3441" href="GCD.html#3441" class="Bound">b</a><a id="3442" class="Symbol">}</a> <a id="3444" href="GCD.html#3444" class="Bound">q</a> <a id="3446" class="Symbol">(</a><a id="3447" href="GCD.html#3447" class="Bound">g</a> <a id="3449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3451" class="Symbol">(</a><a id="3452" href="GCD.html#3452" class="Bound">g∣a</a> <a id="3456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3458" href="GCD.html#3458" class="Bound">g∣b</a><a id="3461" class="Symbol">)</a> <a id="3463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3465" href="GCD.html#3465" class="Bound">g-is-greatest</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Symbol">_)</a> <a id="3483" class="Symbol">=</a>
  <a id="3487" class="Comment">-- if g is the greatest common divisor of a and b, then it is</a>
  <a id="3551" class="Comment">-- also the greatest common divisor of b + q * a and a:</a>
  <a id="3609" href="GCD.html#3447" class="Bound">g</a>
  <a id="3613" class="Comment">-- 1. g divides both b + q * a and a:</a>
  <a id="3653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Data.Nat.Divisibility.html#5775" class="Function">∣m∣n⇒∣m+n</a> <a id="3666" href="GCD.html#3458" class="Bound">g∣b</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="3679" href="GCD.html#3444" class="Bound">q</a> <a id="3681" href="GCD.html#3452" class="Bound">g∣a</a><a id="3684" class="Symbol">)</a> <a id="3686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3688" href="GCD.html#3452" class="Bound">g∣a</a><a id="3691" class="Symbol">)</a>
  <a id="3695" class="Comment">-- 2. g is the greatest such:</a>
  <a id="3727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3729" class="Symbol">λ</a> <a id="3731" href="GCD.html#3731" class="Bound">d</a> <a id="3733" class="Symbol">(</a><a id="3734" href="GCD.html#3734" class="Bound">d∣b+q*a</a> <a id="3742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3744" href="GCD.html#3744" class="Bound">d∣a</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">→</a>
    <a id="3755" class="Comment">-- if d divides both b + q * a and a, then d also divides b</a>
    <a id="3819" class="Comment">-- also divides g since g was the gcd of a and b:</a>
    <a id="3873" href="GCD.html#3465" class="Bound">g-is-greatest</a> <a id="3887" class="Symbol">_</a> <a id="3889" class="Symbol">(</a><a id="3890" href="GCD.html#3744" class="Bound">d∣a</a>
                    <a id="3914" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3916" class="Symbol">((</a><a id="3918" href="GCD.html#3731" class="Bound">d</a> <a id="3920" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="3922" href="GCD.html#3441" class="Bound">b</a><a id="3923" class="Symbol">)</a> <a id="3925" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Data.Nat.Divisibility.html#5905" class="Function">∣m+n∣m⇒∣n</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3945" class="Symbol">(</a><a id="3946" href="GCD.html#3731" class="Bound">d</a> <a id="3948" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣_</a><a id="3950" class="Symbol">)</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="3960" href="GCD.html#3441" class="Bound">b</a> <a id="3962" class="Symbol">_</a> <a id="3964" class="Symbol">)</a> <a id="3966" href="GCD.html#3734" class="Bound">d∣b+q*a</a><a id="3973" class="Symbol">)</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="3984" href="GCD.html#3444" class="Bound">q</a> <a id="3986" href="GCD.html#3744" class="Bound">d∣a</a><a id="3989" class="Symbol">))))</a>

<a id="3995" class="Comment">-- Instantiation of our framework with the proofs that the functor G is well-founded</a>
<a id="GCD-coalg→alg"></a><a id="4080" href="GCD.html#4080" class="Function">GCD-coalg→alg</a> <a id="4094" class="Symbol">:</a> <a id="4096" href="GCD.html#874" class="Function">C</a> <a id="4098" href="Util.html#596" class="Function Operator">⇒</a> <a id="4100" href="GCD.html#1184" class="Function">A</a>
<a id="4102" href="GCD.html#4080" class="Function">GCD-coalg→alg</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">U.c2a.c2a-morph</a> <a id="4134" href="GCD.html#2533" class="Function">&lt;₂-wellFounded</a> <a id="4149" href="GCD.html#1653" class="Datatype">G</a> <a id="4151" href="GCD.html#2288" class="Function">G₁</a> <a id="4154" href="GCD.html#2775" class="Function">G-ε⁻¹</a> <a id="4160" href="GCD.html#2910" class="Function">coalg</a> <a id="4166" href="GCD.html#3242" class="Function">alg</a>

<a id="gcd"></a><a id="4171" href="GCD.html#4171" class="Function">gcd</a> <a id="4175" class="Symbol">:</a> <a id="4177" class="Symbol">∀</a> <a id="4179" href="GCD.html#4179" class="Bound">k</a> <a id="4181" href="GCD.html#4181" class="Bound">l</a> <a id="4183" class="Symbol">→</a> <a id="4185" href="GCD.html#1108" class="Function">greatest</a> <a id="4194" class="Symbol">(</a><a id="4195" href="GCD.html#965" class="Function">common-divisor</a> <a id="4210" href="GCD.html#4179" class="Bound">k</a> <a id="4212" href="GCD.html#4181" class="Bound">l</a><a id="4213" class="Symbol">)</a>
<a id="4215" href="GCD.html#4171" class="Function">gcd</a> <a id="4219" class="Symbol">=</a> <a id="4221" href="GCD.html#1412" class="Function">observation</a> <a id="4233" href="GCD.html#4080" class="Function">GCD-coalg→alg</a>

<a id="4248" class="Comment">-- Example terms to demonstrate that our definition computes</a>
<a id="4309" href="GCD.html#4309" class="Function">_</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="GCD.html#4171" class="Function">gcd</a> <a id="4317" class="Number">96</a> <a id="4320" class="Number">15</a> <a id="4323" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4325" class="Symbol">(</a><a id="4326" class="Number">3</a> <a id="4328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4344" class="Number">32</a> <a id="4347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4349" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4362" class="Number">5</a><a id="4363" class="Symbol">)</a> <a id="4365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4367" class="Symbol">_)</a>
<a id="4370" class="Symbol">_</a> <a id="4372" class="Symbol">=</a> <a id="4374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4379" href="GCD.html#4379" class="Function">_</a> <a id="4381" class="Symbol">:</a> <a id="4383" href="GCD.html#4171" class="Function">gcd</a> <a id="4387" class="Number">127</a> <a id="4391" class="Number">128</a> <a id="4395" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4397" class="Symbol">(</a><a id="4398" class="Number">1</a> <a id="4400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4402" class="Symbol">(</a><a id="4403" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4416" class="Number">127</a> <a id="4420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4422" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4435" class="Number">128</a><a id="4438" class="Symbol">)</a> <a id="4440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4442" class="Symbol">_)</a>
<a id="4445" class="Symbol">_</a> <a id="4447" class="Symbol">=</a> <a id="4449" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4454" href="GCD.html#4454" class="Function">_</a> <a id="4456" class="Symbol">:</a> <a id="4458" href="GCD.html#4171" class="Function">gcd</a> <a id="4462" class="Number">12</a> <a id="4465" class="Number">20</a> <a id="4468" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4470" class="Symbol">(</a><a id="4471" class="Number">4</a> <a id="4473" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4489" class="Number">3</a> <a id="4491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4493" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4506" class="Number">5</a><a id="4507" class="Symbol">)</a> <a id="4509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4511" class="Symbol">_)</a>
<a id="4514" class="Symbol">_</a> <a id="4516" class="Symbol">=</a> <a id="4518" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4523" href="GCD.html#4523" class="Function">_</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="GCD.html#4171" class="Function">gcd</a> <a id="4531" class="Number">0</a> <a id="4533" class="Number">36</a> <a id="4536" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4538" class="Symbol">(</a><a id="4539" class="Number">36</a> <a id="4542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4544" class="Symbol">(</a><a id="4545" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4558" class="Number">0</a> <a id="4560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4562" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4575" class="Number">1</a><a id="4576" class="Symbol">)</a> <a id="4578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4580" class="Symbol">_)</a>
<a id="4583" class="Symbol">_</a> <a id="4585" class="Symbol">=</a> <a id="4587" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4592" href="GCD.html#4592" class="Function">_</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="GCD.html#4171" class="Function">gcd</a> <a id="4600" class="Number">17</a> <a id="4603" class="Number">0</a> <a id="4605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4607" class="Symbol">(</a><a id="4608" class="Number">17</a> <a id="4611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4627" class="Number">1</a> <a id="4629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4631" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4644" class="Number">0</a><a id="4645" class="Symbol">)</a> <a id="4647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4649" class="Symbol">_)</a>
<a id="4652" class="Symbol">_</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>


==> anc/html/InductOn.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>InductOn</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
<a id="110" class="Keyword">module</a> <a id="117" href="InductOn.html" class="Module">InductOn</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">private</a>
  <a id="143" class="Keyword">variable</a>
    <a id="156" href="InductOn.html#156" class="Generalizable">l</a> <a id="158" href="InductOn.html#158" class="Generalizable">l&#39;</a> <a id="161" class="Symbol">:</a> <a id="163" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="173" href="InductOn.html#173" class="Generalizable">A</a> <a id="175" href="InductOn.html#175" class="Generalizable">D</a> <a id="177" href="InductOn.html#177" class="Generalizable">C</a> <a id="179" class="Symbol">:</a> <a id="181" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="185" href="InductOn.html#156" class="Generalizable">l</a>

<a id="188" class="Comment">-- Taken from `Relation.Binary.Construct.On` from the stdlib</a>
<a id="249" class="Comment">-- (Can&#39;t use it directly because `Acc` is the cubical one)</a>

<a id="_on_"></a><a id="310" href="InductOn.html#310" class="Function Operator">_on_</a> <a id="315" class="Symbol">:</a> <a id="317" class="Symbol">(</a><a id="318" href="InductOn.html#173" class="Generalizable">A</a> <a id="320" class="Symbol">→</a> <a id="322" href="InductOn.html#173" class="Generalizable">A</a> <a id="324" class="Symbol">→</a> <a id="326" href="InductOn.html#175" class="Generalizable">D</a><a id="327" class="Symbol">)</a> <a id="329" class="Symbol">→</a> <a id="331" class="Symbol">(</a><a id="332" href="InductOn.html#177" class="Generalizable">C</a> <a id="334" class="Symbol">→</a> <a id="336" href="InductOn.html#173" class="Generalizable">A</a><a id="337" class="Symbol">)</a> <a id="339" class="Symbol">→</a> <a id="341" class="Symbol">(</a><a id="342" href="InductOn.html#177" class="Generalizable">C</a> <a id="344" class="Symbol">→</a> <a id="346" href="InductOn.html#177" class="Generalizable">C</a> <a id="348" class="Symbol">→</a> <a id="350" href="InductOn.html#175" class="Generalizable">D</a><a id="351" class="Symbol">)</a>
<a id="353" href="InductOn.html#353" class="Bound Operator">_*_</a> <a id="357" href="InductOn.html#310" class="Function Operator">on</a> <a id="360" href="InductOn.html#360" class="Bound">f</a> <a id="362" class="Symbol">=</a> <a id="364" class="Symbol">\</a><a id="365" href="InductOn.html#365" class="Bound">x</a> <a id="367" href="InductOn.html#367" class="Bound">y</a> <a id="369" class="Symbol">-&gt;</a> <a id="372" href="InductOn.html#360" class="Bound">f</a> <a id="374" href="InductOn.html#365" class="Bound">x</a> <a id="376" href="InductOn.html#353" class="Bound Operator">*</a> <a id="378" href="InductOn.html#360" class="Bound">f</a> <a id="380" href="InductOn.html#367" class="Bound">y</a>

<a id="383" class="Keyword">module</a> <a id="with-f"></a><a id="390" href="InductOn.html#390" class="Module">with-f</a> <a id="397" class="Symbol">(</a><a id="398" href="InductOn.html#398" class="Bound">f</a> <a id="400" class="Symbol">:</a> <a id="402" href="InductOn.html#173" class="Generalizable">A</a> <a id="404" class="Symbol">→</a> <a id="406" href="InductOn.html#177" class="Generalizable">C</a><a id="407" class="Symbol">)</a> <a id="409" class="Keyword">where</a>
  <a id="with-f.accessible"></a><a id="417" href="InductOn.html#417" class="Function">accessible</a> <a id="428" class="Symbol">:</a> <a id="430" class="Symbol">∀</a> <a id="432" class="Symbol">{</a><a id="433" href="InductOn.html#433" class="Bound">∼</a> <a id="435" class="Symbol">:</a> <a id="437" href="InductOn.html#406" class="Bound">C</a> <a id="439" class="Symbol">→</a> <a id="441" href="InductOn.html#406" class="Bound">C</a> <a id="443" class="Symbol">→</a> <a id="445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="449" href="InductOn.html#158" class="Generalizable">l&#39;</a><a id="451" class="Symbol">}</a> <a id="453" class="Symbol">{</a><a id="454" href="InductOn.html#454" class="Bound">x</a><a id="455" class="Symbol">}</a> <a id="457" class="Symbol">→</a> <a id="459" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="463" href="InductOn.html#433" class="Bound">∼</a> <a id="465" class="Symbol">(</a><a id="466" href="InductOn.html#398" class="Bound">f</a> <a id="468" href="InductOn.html#454" class="Bound">x</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="477" class="Symbol">(</a><a id="478" href="InductOn.html#433" class="Bound">∼</a> <a id="480" href="InductOn.html#310" class="Function Operator">on</a> <a id="483" href="InductOn.html#398" class="Bound">f</a><a id="484" class="Symbol">)</a> <a id="486" href="InductOn.html#454" class="Bound">x</a>
  <a id="490" href="InductOn.html#417" class="Function">accessible</a> <a id="501" class="Symbol">(</a><a id="502" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="506" href="InductOn.html#506" class="Bound">rs</a><a id="508" class="Symbol">)</a> <a id="510" class="Symbol">=</a> <a id="512" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="516" class="Symbol">(λ</a> <a id="519" href="InductOn.html#519" class="Bound">y</a> <a id="521" href="InductOn.html#521" class="Bound">fy&lt;fx</a> <a id="527" class="Symbol">→</a> <a id="529" href="InductOn.html#417" class="Function">accessible</a> <a id="540" class="Symbol">(</a><a id="541" href="InductOn.html#506" class="Bound">rs</a> <a id="544" class="Symbol">(</a><a id="545" href="InductOn.html#398" class="Bound">f</a> <a id="547" href="InductOn.html#519" class="Bound">y</a><a id="548" class="Symbol">)</a> <a id="550" href="InductOn.html#521" class="Bound">fy&lt;fx</a><a id="555" class="Symbol">))</a>

  <a id="with-f.wellFounded"></a><a id="561" href="InductOn.html#561" class="Function">wellFounded</a> <a id="573" class="Symbol">:</a> <a id="575" class="Symbol">{</a><a id="576" href="InductOn.html#576" class="Bound">∼</a> <a id="578" class="Symbol">:</a> <a id="580" href="InductOn.html#406" class="Bound">C</a> <a id="582" class="Symbol">→</a> <a id="584" href="InductOn.html#406" class="Bound">C</a> <a id="586" class="Symbol">→</a> <a id="588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="592" href="InductOn.html#158" class="Generalizable">l&#39;</a><a id="594" class="Symbol">}</a> <a id="596" class="Symbol">→</a> <a id="598" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="610" href="InductOn.html#576" class="Bound">∼</a> <a id="612" class="Symbol">→</a> <a id="614" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="626" class="Symbol">(</a><a id="627" href="InductOn.html#576" class="Bound">∼</a> <a id="629" href="InductOn.html#310" class="Function Operator">on</a> <a id="632" href="InductOn.html#398" class="Bound">f</a><a id="633" class="Symbol">)</a>
  <a id="637" href="InductOn.html#561" class="Function">wellFounded</a> <a id="649" href="InductOn.html#649" class="Bound">wf</a> <a id="652" href="InductOn.html#652" class="Bound">x</a> <a id="654" class="Symbol">=</a> <a id="656" href="InductOn.html#417" class="Function">accessible</a> <a id="667" class="Symbol">(</a><a id="668" href="InductOn.html#649" class="Bound">wf</a> <a id="671" class="Symbol">(</a><a id="672" href="InductOn.html#398" class="Bound">f</a> <a id="674" href="InductOn.html#652" class="Bound">x</a><a id="675" class="Symbol">))</a>

<a id="679" class="Keyword">open</a> <a id="684" href="InductOn.html#390" class="Module">with-f</a> <a id="691" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Induction.WellFounded.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Induction.WellFounded</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Well-founded induction</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="330" class="Symbol">;</a> <a id="332" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="337" class="Symbol">;</a> <a id="339" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="344" class="Symbol">)</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Function.Base.html" class="Module">Function.Base</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="382" class="Symbol">;</a> <a id="384" href="Function.Base.html#1657" class="Function">flip</a><a id="388" class="Symbol">;</a> <a id="390" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Induction.html" class="Module">Induction</a>
  <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Induction.html#1006" class="Function">RecStruct</a><a id="436" class="Symbol">;</a> <a id="438" href="Induction.html#1165" class="Function">RecursorBuilder</a><a id="453" class="Symbol">;</a> <a id="455" href="Induction.html#1340" class="Function">Recursor</a><a id="463" class="Symbol">;</a> <a id="465" href="Induction.html#1485" class="Function">build</a>
        <a id="479" class="Symbol">;</a> <a id="481" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a><a id="502" class="Symbol">;</a> <a id="504" href="Induction.html#1780" class="Function">SubsetRecursor</a><a id="518" class="Symbol">;</a> <a id="520" href="Induction.html#1884" class="Function">subsetBuild</a><a id="531" class="Symbol">)</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Level.html" class="Module">Level</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="563" class="Symbol">;</a> <a id="565" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="613" class="Symbol">)</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="745" class="Symbol">)</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="812" class="Symbol">;</a> <a id="814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="818" class="Symbol">)</a>
<a id="820" class="Keyword">open</a> <a id="825" class="Keyword">import</a> <a id="832" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="861" class="Keyword">using</a> <a id="867" class="Symbol">(</a><a id="868" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a><a id="876" class="Symbol">)</a>
<a id="878" class="Keyword">open</a> <a id="883" class="Keyword">import</a> <a id="890" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="907" class="Keyword">using</a> <a id="913" class="Symbol">(</a><a id="914" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="918" class="Symbol">;</a> <a id="920" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a><a id="924" class="Symbol">;</a> <a id="926" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="929" class="Symbol">;</a> <a id="931" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a><a id="934" class="Symbol">;</a> <a id="936" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="945" class="Symbol">;</a> <a id="947" href="Relation.Unary.html#3793" class="Function">IUniversal</a><a id="957" class="Symbol">;</a> <a id="959" href="Relation.Unary.html#4277" class="Function">Stable</a><a id="965" class="Symbol">;</a> <a id="967" href="Relation.Unary.html#3419" class="Function">Empty</a><a id="972" class="Symbol">)</a>
<a id="974" class="Keyword">open</a> <a id="979" class="Keyword">import</a> <a id="986" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1017" class="Keyword">using</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1026" class="Symbol">)</a>

<a id="1029" class="Keyword">private</a>
  <a id="1039" class="Keyword">variable</a>
    <a id="1052" href="Induction.WellFounded.html#1052" class="Generalizable">a</a> <a id="1054" href="Induction.WellFounded.html#1054" class="Generalizable">b</a> <a id="1056" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a> <a id="1058" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a> <a id="1061" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a> <a id="1064" href="Induction.WellFounded.html#1064" class="Generalizable">r</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1078" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1086" href="Induction.WellFounded.html#1052" class="Generalizable">a</a>
    <a id="1092" href="Induction.WellFounded.html#1092" class="Generalizable">B</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Induction.WellFounded.html#1054" class="Generalizable">b</a>

<a id="1103" class="Comment">------------------------------------------------------------------------</a>
<a id="1176" class="Comment">-- Definitions</a>

<a id="1192" class="Comment">-- When using well-founded recursion you can recurse arbitrarily, as</a>
<a id="1261" class="Comment">-- long as the arguments become smaller, and &quot;smaller&quot; is</a>
<a id="1319" class="Comment">-- well-founded.</a>

<a id="WfRec"></a><a id="1337" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1349" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1351" href="Induction.WellFounded.html#1064" class="Generalizable">r</a> <a id="1353" class="Symbol">→</a> <a id="1355" class="Symbol">∀</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Induction.WellFounded.html#1358" class="Bound">ℓ</a><a id="1359" class="Symbol">}</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1373" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1375" href="Induction.WellFounded.html#1358" class="Bound">ℓ</a> <a id="1377" class="Symbol">_</a>
<a id="1379" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1385" href="Induction.WellFounded.html#1385" class="Bound Operator">_&lt;_</a> <a id="1389" href="Induction.WellFounded.html#1389" class="Bound">P</a> <a id="1391" href="Induction.WellFounded.html#1391" class="Bound">x</a> <a id="1393" class="Symbol">=</a> <a id="1395" class="Symbol">∀</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Induction.WellFounded.html#1398" class="Bound">y</a><a id="1399" class="Symbol">}</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Induction.WellFounded.html#1398" class="Bound">y</a> <a id="1405" href="Induction.WellFounded.html#1385" class="Bound Operator">&lt;</a> <a id="1407" href="Induction.WellFounded.html#1391" class="Bound">x</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Induction.WellFounded.html#1389" class="Bound">P</a> <a id="1413" href="Induction.WellFounded.html#1398" class="Bound">y</a>

<a id="1416" class="Comment">-- The accessibility predicate: x is accessible if everything which is</a>
<a id="1487" class="Comment">-- smaller than x is also accessible (inductively).</a>

<a id="1540" class="Keyword">data</a> <a id="Acc"></a><a id="1545" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Induction.WellFounded.html#1550" class="Bound">A</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1558" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="1559" class="Symbol">}</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1572" href="Induction.WellFounded.html#1550" class="Bound">A</a> <a id="1574" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Induction.WellFounded.html#1578" class="Bound">x</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Induction.WellFounded.html#1550" class="Bound">A</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Induction.WellFounded.html#1558" class="Bound">a</a> <a id="1594" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1596" href="Induction.WellFounded.html#1574" class="Bound">ℓ</a><a id="1597" class="Symbol">)</a> <a id="1599" class="Keyword">where</a>
  <a id="Acc.acc"></a><a id="1607" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Induction.WellFounded.html#1614" class="Bound">rs</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1625" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1634" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a><a id="1637" class="Symbol">)</a> <a id="1639" href="Induction.WellFounded.html#1578" class="Bound">x</a><a id="1640" class="Symbol">)</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1648" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1652" href="Induction.WellFounded.html#1578" class="Bound">x</a>

<a id="1655" class="Comment">-- The accessibility predicate encodes what it means to be</a>
<a id="1714" class="Comment">-- well-founded; if all elements are accessible, then _&lt;_ is</a>
<a id="1775" class="Comment">-- well-founded.</a>

<a id="WellFounded"></a><a id="1793" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1811" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1813" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1821" class="Symbol">_</a>
<a id="1823" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1835" href="Induction.WellFounded.html#1835" class="Bound Operator">_&lt;_</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Symbol">∀</a> <a id="1843" href="Induction.WellFounded.html#1843" class="Bound">x</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1851" href="Induction.WellFounded.html#1835" class="Bound Operator">_&lt;_</a> <a id="1855" href="Induction.WellFounded.html#1843" class="Bound">x</a>

<a id="1858" class="Comment">------------------------------------------------------------------------</a>
<a id="1931" class="Comment">-- Basic properties</a>

<a id="acc-inverse"></a><a id="1952" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="1964" class="Symbol">:</a> <a id="1966" class="Symbol">∀</a> <a id="1968" class="Symbol">{</a><a id="1969" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1979" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1981" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">{</a><a id="1985" href="Induction.WellFounded.html#1985" class="Bound">x</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="Induction.WellFounded.html#1078" class="Generalizable">A</a><a id="1990" class="Symbol">}</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Induction.WellFounded.html#1993" class="Bound">q</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2001" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="2005" href="Induction.WellFounded.html#1985" class="Bound">x</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">→</a>
              <a id="2024" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2030" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2039" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a><a id="2042" class="Symbol">)</a> <a id="2044" href="Induction.WellFounded.html#1985" class="Bound">x</a>
<a id="2046" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2063" href="Induction.WellFounded.html#2063" class="Bound">rs</a><a id="2065" class="Symbol">)</a> <a id="2067" href="Induction.WellFounded.html#2067" class="Bound">y&lt;x</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="Induction.WellFounded.html#2063" class="Bound">rs</a> <a id="2076" href="Induction.WellFounded.html#2067" class="Bound">y&lt;x</a>

<a id="2081" class="Keyword">module</a> <a id="2088" href="Induction.WellFounded.html#2088" class="Module">_</a> <a id="2090" class="Symbol">{</a><a id="2091" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2101" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2103" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="2105" class="Symbol">}</a> <a id="2107" class="Symbol">{</a><a id="2108" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2118" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2120" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="2122" class="Symbol">}</a> <a id="2124" class="Keyword">where</a>

  <a id="2133" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2155" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Function.Base.html#1657" class="Function">flip</a> <a id="2171" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">→</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2183" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a><a id="2186" class="Symbol">)</a> <a id="2188" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2197" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a>
  <a id="2203" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2219" href="Induction.WellFounded.html#2219" class="Bound">respʳ</a> <a id="2225" href="Induction.WellFounded.html#2225" class="Bound">x≈y</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2234" href="Induction.WellFounded.html#2234" class="Bound">rec</a><a id="2237" class="Symbol">)</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2245" class="Symbol">λ</a> <a id="2247" href="Induction.WellFounded.html#2247" class="Bound">z&lt;y</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Induction.WellFounded.html#2234" class="Bound">rec</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Induction.WellFounded.html#2219" class="Bound">respʳ</a> <a id="2264" href="Induction.WellFounded.html#2225" class="Bound">x≈y</a> <a id="2268" href="Induction.WellFounded.html#2247" class="Bound">z&lt;y</a><a id="2271" class="Symbol">)</a>

  <a id="2276" href="Induction.WellFounded.html#2276" class="Function">Acc-resp-≈</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2299" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2309" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2319" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2323" class="Symbol">→</a> <a id="2325" class="Symbol">(</a><a id="2326" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2330" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a><a id="2333" class="Symbol">)</a> <a id="2335" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2344" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a>
  <a id="2350" href="Induction.WellFounded.html#2276" class="Function">Acc-resp-≈</a> <a id="2361" href="Induction.WellFounded.html#2361" class="Bound">sym</a> <a id="2365" href="Induction.WellFounded.html#2365" class="Bound">respʳ</a> <a id="2371" href="Induction.WellFounded.html#2371" class="Bound">x≈y</a> <a id="2375" href="Induction.WellFounded.html#2375" class="Bound">wf</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Induction.WellFounded.html#2365" class="Bound">respʳ</a> <a id="2403" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2405" href="Induction.WellFounded.html#2361" class="Bound">sym</a><a id="2408" class="Symbol">)</a> <a id="2410" href="Induction.WellFounded.html#2371" class="Bound">x≈y</a> <a id="2414" href="Induction.WellFounded.html#2375" class="Bound">wf</a>

<a id="2418" class="Comment">------------------------------------------------------------------------</a>
<a id="2491" class="Comment">-- Well-founded induction for the subset of accessible elements:</a>

<a id="2557" class="Keyword">module</a> <a id="Some"></a><a id="2564" href="Induction.WellFounded.html#2564" class="Module">Some</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2580" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2582" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="2583" class="Symbol">}</a> <a id="2585" class="Symbol">{</a><a id="2586" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Keyword">where</a>

  <a id="Some.wfRecBuilder"></a><a id="2598" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2640" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2643" class="Symbol">)</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2652" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2656" class="Symbol">{</a><a id="2657" class="Argument">ℓ</a> <a id="2659" class="Symbol">=</a> <a id="2661" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2662" class="Symbol">})</a>
  <a id="2667" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2680" href="Induction.WellFounded.html#2680" class="Bound">P</a> <a id="2682" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2684" href="Induction.WellFounded.html#2684" class="Bound">x</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2691" href="Induction.WellFounded.html#2691" class="Bound">rs</a><a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">=</a> <a id="2697" class="Symbol">λ</a> <a id="2699" href="Induction.WellFounded.html#2699" class="Bound">y&lt;x</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2707" class="Symbol">_</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2723" href="Induction.WellFounded.html#2680" class="Bound">P</a> <a id="2725" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2727" class="Symbol">_</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Induction.WellFounded.html#2691" class="Bound">rs</a> <a id="2733" href="Induction.WellFounded.html#2699" class="Bound">y&lt;x</a><a id="2736" class="Symbol">))</a>

  <a id="Some.wfRec"></a><a id="2742" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2770" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2773" class="Symbol">)</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2782" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2785" class="Symbol">)</a>
  <a id="2789" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2795" class="Symbol">=</a> <a id="2797" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="2809" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a>

  <a id="Some.unfold-wfRec"></a><a id="2825" href="Induction.WellFounded.html#2825" class="Function">unfold-wfRec</a> <a id="2838" class="Symbol">:</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2850" href="Induction.WellFounded.html#2580" class="Bound">A</a> <a id="2852" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2866" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2870" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2872" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2875" href="Induction.WellFounded.html#2841" class="Bound">P</a><a id="2876" class="Symbol">)</a> <a id="2878" class="Symbol">{</a><a id="2879" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2881" class="Symbol">:</a> <a id="2883" href="Induction.WellFounded.html#2580" class="Bound">A</a><a id="2884" class="Symbol">}</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2895" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2899" href="Induction.WellFounded.html#2879" class="Bound">x</a><a id="2900" class="Symbol">)</a> <a id="2902" class="Symbol">→</a>
                 <a id="2921" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2927" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2929" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2931" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2933" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2935" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2937" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2939" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2941" class="Symbol">λ</a> <a id="2943" href="Induction.WellFounded.html#2943" class="Bound">y&lt;x</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2955" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2957" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2959" class="Symbol">_</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="2974" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2976" href="Induction.WellFounded.html#2943" class="Bound">y&lt;x</a><a id="2979" class="Symbol">)</a>
  <a id="2983" href="Induction.WellFounded.html#2825" class="Function">unfold-wfRec</a> <a id="2996" href="Induction.WellFounded.html#2996" class="Bound">P</a> <a id="2998" href="Induction.WellFounded.html#2998" class="Bound">f</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3005" href="Induction.WellFounded.html#3005" class="Bound">rs</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">=</a> <a id="3011" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="3018" class="Comment">------------------------------------------------------------------------</a>
<a id="3091" class="Comment">-- Well-founded induction for all elements, assuming they are all</a>
<a id="3157" class="Comment">-- accessible:</a>

<a id="3173" class="Keyword">module</a> <a id="All"></a><a id="3180" href="Induction.WellFounded.html#3180" class="Module">All</a> <a id="3184" class="Symbol">{</a><a id="3185" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a> <a id="3189" class="Symbol">:</a> <a id="3191" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3195" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3197" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="3198" class="Symbol">}</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Induction.WellFounded.html#3201" class="Bound">wf</a> <a id="3204" class="Symbol">:</a> <a id="3206" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3218" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a><a id="3221" class="Symbol">)</a> <a id="3223" href="Induction.WellFounded.html#3223" class="Bound">ℓ</a> <a id="3225" class="Keyword">where</a>

  <a id="All.wfRecBuilder"></a><a id="3234" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3272" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a> <a id="3276" class="Symbol">{</a><a id="3277" class="Argument">ℓ</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Induction.WellFounded.html#3223" class="Bound">ℓ</a><a id="3282" class="Symbol">})</a>
  <a id="3287" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3300" href="Induction.WellFounded.html#3300" class="Bound">P</a> <a id="3302" href="Induction.WellFounded.html#3302" class="Bound">f</a> <a id="3304" href="Induction.WellFounded.html#3304" class="Bound">x</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Induction.WellFounded.html#2598" class="Function">Some.wfRecBuilder</a> <a id="3326" href="Induction.WellFounded.html#3300" class="Bound">P</a> <a id="3328" href="Induction.WellFounded.html#3302" class="Bound">f</a> <a id="3330" href="Induction.WellFounded.html#3304" class="Bound">x</a> <a id="3332" class="Symbol">(</a><a id="3333" href="Induction.WellFounded.html#3201" class="Bound">wf</a> <a id="3336" href="Induction.WellFounded.html#3304" class="Bound">x</a><a id="3337" class="Symbol">)</a>

  <a id="All.wfRec"></a><a id="3342" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Induction.html#1340" class="Function">Recursor</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3366" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a><a id="3369" class="Symbol">)</a>
  <a id="3373" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Induction.html#1485" class="Function">build</a> <a id="3387" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a>

  <a id="All.wfRec-builder"></a><a id="3403" href="Induction.WellFounded.html#3403" class="Function">wfRec-builder</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a>

<a id="3433" class="Keyword">module</a> <a id="FixPoint"></a><a id="3440" href="Induction.WellFounded.html#3440" class="Module">FixPoint</a>
  <a id="3451" class="Symbol">{</a><a id="3452" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3462" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3464" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="3465" class="Symbol">}</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3485" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a><a id="3488" class="Symbol">)</a>
  <a id="3492" class="Symbol">(</a><a id="3493" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3502" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3504" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3518" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3522" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3524" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3527" href="Induction.WellFounded.html#3493" class="Bound">P</a><a id="3528" class="Symbol">)</a>
  <a id="3532" class="Symbol">(</a><a id="3533" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="3539" class="Symbol">:</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="Induction.WellFounded.html#1078" class="Generalizable">A</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">{</a><a id="3550" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3553" href="Induction.WellFounded.html#3553" class="Bound">IH′</a> <a id="3557" class="Symbol">:</a> <a id="3559" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3565" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3569" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3571" href="Induction.WellFounded.html#3542" class="Bound">x</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">→</a>
           <a id="3587" class="Symbol">(∀</a> <a id="3590" class="Symbol">{</a><a id="3591" href="Induction.WellFounded.html#3591" class="Bound">y</a><a id="3592" class="Symbol">}</a> <a id="3594" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3603" class="Symbol">{</a><a id="3604" href="Induction.WellFounded.html#3591" class="Bound">y</a><a id="3605" class="Symbol">}</a> <a id="3607" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a> <a id="3611" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3613" href="Induction.WellFounded.html#3553" class="Bound">IH′</a> <a id="3617" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">→</a>
           <a id="3635" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3637" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3639" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3644" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3646" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3648" href="Induction.WellFounded.html#3553" class="Bound">IH′</a><a id="3651" class="Symbol">)</a>
  <a id="3655" class="Keyword">where</a>

  <a id="FixPoint.some-wfrec-Irrelevant"></a><a id="3664" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3693" href="Induction.WellFounded.html#3462" class="Bound">A</a> <a id="3695" class="Symbol">_</a>
  <a id="3699" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3721" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3723" class="Symbol">=</a> <a id="3725" class="Symbol">∀</a> <a id="3727" href="Induction.WellFounded.html#3727" class="Bound">q</a> <a id="3729" href="Induction.WellFounded.html#3729" class="Bound">q′</a> <a id="3732" class="Symbol">→</a> <a id="3734" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="3745" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3747" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3749" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3751" href="Induction.WellFounded.html#3727" class="Bound">q</a> <a id="3753" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3755" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="3766" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3768" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3770" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3772" href="Induction.WellFounded.html#3729" class="Bound">q′</a>

  <a id="FixPoint.some-wfRec-irrelevant"></a><a id="3778" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="3800" class="Symbol">:</a> <a id="3802" class="Symbol">∀</a> <a id="3804" href="Induction.WellFounded.html#3804" class="Bound">x</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3830" href="Induction.WellFounded.html#3804" class="Bound">x</a>
  <a id="3834" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Induction.WellFounded.html#3342" class="Function">All.wfRec</a> <a id="3868" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3871" class="Symbol">_</a> <a id="3873" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a>
    <a id="3899" class="Symbol">λ</a> <a id="3901" class="Symbol">{</a> <a id="3903" href="Induction.WellFounded.html#3903" class="Bound">x</a> <a id="3905" href="Induction.WellFounded.html#3905" class="Bound">IH</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3913" href="Induction.WellFounded.html#3913" class="Bound">rs</a><a id="3915" class="Symbol">)</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3922" href="Induction.WellFounded.html#3922" class="Bound">rs′</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="3935" href="Induction.WellFounded.html#3903" class="Bound">x</a> <a id="3937" class="Symbol">λ</a> <a id="3939" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a> <a id="3943" class="Symbol">→</a> <a id="3945" href="Induction.WellFounded.html#3905" class="Bound">IH</a> <a id="3948" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Induction.WellFounded.html#3913" class="Bound">rs</a> <a id="3956" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Induction.WellFounded.html#3922" class="Bound">rs′</a> <a id="3966" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a><a id="3969" class="Symbol">)</a> <a id="3971" class="Symbol">}</a>

  <a id="3976" class="Keyword">open</a> <a id="3981" href="Induction.WellFounded.html#3180" class="Module">All</a> <a id="3985" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3988" href="Induction.WellFounded.html#3504" class="Bound">ℓ</a>

  <a id="FixPoint.wfRecBuilder-wfRec"></a><a id="3993" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a> <a id="4012" class="Symbol">:</a> <a id="4014" class="Symbol">∀</a> <a id="4016" class="Symbol">{</a><a id="4017" href="Induction.WellFounded.html#4017" class="Bound">x</a> <a id="4019" href="Induction.WellFounded.html#4019" class="Bound">y</a><a id="4020" class="Symbol">}</a> <a id="4022" href="Induction.WellFounded.html#4022" class="Bound">y&lt;x</a> <a id="4026" class="Symbol">→</a> <a id="4028" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="4041" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4043" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4045" href="Induction.WellFounded.html#4017" class="Bound">x</a> <a id="4047" href="Induction.WellFounded.html#4022" class="Bound">y&lt;x</a> <a id="4051" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4053" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4059" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4061" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4063" href="Induction.WellFounded.html#4019" class="Bound">y</a>
  <a id="4067" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Induction.WellFounded.html#4087" class="Bound">x</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Induction.WellFounded.html#4091" class="Bound">y</a><a id="4092" class="Symbol">}</a> <a id="4094" href="Induction.WellFounded.html#4094" class="Bound">y&lt;x</a> <a id="4098" class="Keyword">with</a> <a id="4103" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4107" href="Induction.WellFounded.html#4107" class="Bound">rs</a> ← <a id="4112" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="4115" href="Induction.WellFounded.html#4087" class="Bound">x</a>
   <a id="4120" class="Symbol">=</a> <a id="4122" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="4144" href="Induction.WellFounded.html#4091" class="Bound">y</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Induction.WellFounded.html#4107" class="Bound">rs</a> <a id="4150" href="Induction.WellFounded.html#4094" class="Bound">y&lt;x</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="4159" href="Induction.WellFounded.html#4091" class="Bound">y</a><a id="4160" class="Symbol">)</a>

  <a id="FixPoint.unfold-wfRec"></a><a id="4165" href="Induction.WellFounded.html#4165" class="Function">unfold-wfRec</a> <a id="4178" class="Symbol">:</a> <a id="4180" class="Symbol">∀</a> <a id="4182" class="Symbol">{</a><a id="4183" href="Induction.WellFounded.html#4183" class="Bound">x</a><a id="4184" class="Symbol">}</a> <a id="4186" class="Symbol">→</a> <a id="4188" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4194" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4196" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4198" href="Induction.WellFounded.html#4183" class="Bound">x</a> <a id="4200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4202" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4204" href="Induction.WellFounded.html#4183" class="Bound">x</a> <a id="4206" class="Symbol">λ</a> <a id="4208" href="Induction.WellFounded.html#4208" class="Symbol">_</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4218" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4220" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4222" class="Symbol">_</a>
  <a id="4226" href="Induction.WellFounded.html#4165" class="Function">unfold-wfRec</a> <a id="4239" class="Symbol">{</a><a id="4240" href="Induction.WellFounded.html#4240" class="Bound">x</a><a id="4241" class="Symbol">}</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="4251" href="Induction.WellFounded.html#4240" class="Bound">x</a> <a id="4253" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a>

<a id="4273" class="Comment">------------------------------------------------------------------------</a>
<a id="4346" class="Comment">-- Well-founded relations are asymmetric and irreflexive.</a>

<a id="4405" class="Keyword">module</a> <a id="4412" href="Induction.WellFounded.html#4412" class="Module">_</a> <a id="4414" class="Symbol">{</a><a id="4415" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4425" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="4427" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="4428" class="Symbol">}</a> <a id="4430" class="Keyword">where</a>
  <a id="4438" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4447" class="Symbol">:</a> <a id="4449" class="Symbol">∀</a> <a id="4451" class="Symbol">{</a><a id="4452" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4454" href="Induction.WellFounded.html#4454" class="Bound">y</a><a id="4455" class="Symbol">}</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="4463" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4467" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4473" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4475" href="Induction.WellFounded.html#4454" class="Bound">y</a> <a id="4477" class="Symbol">→</a> <a id="4479" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Induction.WellFounded.html#4454" class="Bound">y</a> <a id="4484" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4486" href="Induction.WellFounded.html#4452" class="Bound">x</a><a id="4487" class="Symbol">)</a>
  <a id="4491" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4500" class="Symbol">{</a><a id="4501" href="Induction.WellFounded.html#4501" class="Bound">x</a><a id="4502" class="Symbol">}</a> <a id="4504" href="Induction.WellFounded.html#4504" class="Bound">hx</a> <a id="4507" class="Symbol">=</a>
    <a id="4513" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="4524" class="Symbol">(λ</a> <a id="4527" href="Induction.WellFounded.html#4527" class="Bound">x</a> <a id="4529" class="Symbol">→</a> <a id="4531" class="Symbol">∀</a> <a id="4533" class="Symbol">{</a><a id="4534" href="Induction.WellFounded.html#4534" class="Bound">y</a><a id="4535" class="Symbol">}</a> <a id="4537" class="Symbol">→</a> <a id="4539" href="Induction.WellFounded.html#4527" class="Bound">x</a> <a id="4541" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4543" href="Induction.WellFounded.html#4534" class="Bound">y</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Induction.WellFounded.html#4534" class="Bound">y</a> <a id="4552" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4554" href="Induction.WellFounded.html#4527" class="Bound">x</a><a id="4555" class="Symbol">))</a> <a id="4558" class="Symbol">(λ</a> <a id="4561" href="Induction.WellFounded.html#4561" class="Bound">_</a> <a id="4563" href="Induction.WellFounded.html#4563" class="Bound">hx</a> <a id="4566" href="Induction.WellFounded.html#4566" class="Bound">x&lt;y</a> <a id="4570" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="Induction.WellFounded.html#4563" class="Bound">hx</a> <a id="4579" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4583" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4587" href="Induction.WellFounded.html#4566" class="Bound">x&lt;y</a><a id="4590" class="Symbol">)</a> <a id="4592" class="Symbol">_</a> <a id="4594" href="Induction.WellFounded.html#4504" class="Bound">hx</a>

  <a id="4600" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4608" class="Symbol">:</a> <a id="4610" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="4622" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4639" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a>
  <a id="4645" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4653" href="Induction.WellFounded.html#4653" class="Bound">wf</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Induction.WellFounded.html#4653" class="Bound">wf</a> <a id="4671" class="Symbol">_)</a>

  <a id="4677" href="Induction.WellFounded.html#4677" class="Function">wf⇒irrefl</a> <a id="4687" class="Symbol">:</a> <a id="4689" class="Symbol">{</a><a id="4690" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4700" href="Induction.WellFounded.html#4425" class="Bound">A</a> <a id="4702" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="4703" class="Symbol">}</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4711" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4721" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4725" class="Symbol">→</a>
              <a id="4741" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="4751" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4755" class="Symbol">→</a> <a id="4757" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="4769" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4787" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4791" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a>
  <a id="4797" href="Induction.WellFounded.html#4677" class="Function">wf⇒irrefl</a> <a id="4807" href="Induction.WellFounded.html#4807" class="Bound">r</a> <a id="4809" href="Induction.WellFounded.html#4809" class="Bound">s</a> <a id="4811" href="Induction.WellFounded.html#4811" class="Bound">wf</a> <a id="4814" class="Symbol">=</a> <a id="4816" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="4825" href="Induction.WellFounded.html#4807" class="Bound">r</a> <a id="4827" href="Induction.WellFounded.html#4809" class="Bound">s</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4838" href="Induction.WellFounded.html#4811" class="Bound">wf</a><a id="4840" class="Symbol">)</a>

<a id="4843" class="Comment">------------------------------------------------------------------------</a>
<a id="4916" class="Comment">-- It might be useful to establish proofs of Acc or Well-founded using</a>
<a id="4987" class="Comment">-- combinators such as the ones below (see, for instance,</a>
<a id="5045" class="Comment">-- &quot;Constructing Recursion Operators in Intuitionistic Type Theory&quot; by</a>
<a id="5116" class="Comment">-- Lawrence C Paulson).</a>

<a id="5141" class="Keyword">module</a> <a id="Subrelation"></a><a id="5148" href="Induction.WellFounded.html#5148" class="Module">Subrelation</a> <a id="5160" class="Symbol">{</a><a id="5161" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5172" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5174" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="5176" class="Symbol">}</a> <a id="5178" class="Symbol">{</a><a id="5179" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5190" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5192" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="5194" class="Symbol">}</a>
                   <a id="5215" class="Symbol">(</a><a id="5216" href="Induction.WellFounded.html#5216" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5222" class="Symbol">:</a> <a id="5224" class="Symbol">∀</a> <a id="5226" class="Symbol">{</a><a id="5227" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5229" href="Induction.WellFounded.html#5229" class="Bound">y</a><a id="5230" class="Symbol">}</a> <a id="5232" class="Symbol">→</a> <a id="5234" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5236" href="Induction.WellFounded.html#5161" class="Bound Operator">&lt;₁</a> <a id="5239" href="Induction.WellFounded.html#5229" class="Bound">y</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5245" href="Induction.WellFounded.html#5179" class="Bound Operator">&lt;₂</a> <a id="5248" href="Induction.WellFounded.html#5229" class="Bound">y</a><a id="5249" class="Symbol">)</a> <a id="5251" class="Keyword">where</a>

  <a id="Subrelation.accessible"></a><a id="5260" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5271" class="Symbol">:</a> <a id="5273" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5277" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5282" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5284" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5288" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a>
  <a id="5295" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5311" href="Induction.WellFounded.html#5311" class="Bound">rs</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">=</a> <a id="5317" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5321" class="Symbol">λ</a> <a id="5323" href="Induction.WellFounded.html#5323" class="Bound">y&lt;x</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Induction.WellFounded.html#5311" class="Bound">rs</a> <a id="5344" class="Symbol">(</a><a id="5345" href="Induction.WellFounded.html#5216" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5351" href="Induction.WellFounded.html#5323" class="Bound">y&lt;x</a><a id="5354" class="Symbol">))</a>

  <a id="Subrelation.wellFounded"></a><a id="5360" href="Induction.WellFounded.html#5360" class="Function">wellFounded</a> <a id="5372" class="Symbol">:</a> <a id="5374" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5386" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5405" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a>
  <a id="5412" href="Induction.WellFounded.html#5360" class="Function">wellFounded</a> <a id="5424" href="Induction.WellFounded.html#5424" class="Bound">wf</a> <a id="5427" class="Symbol">=</a> <a id="5429" class="Symbol">λ</a> <a id="5431" href="Induction.WellFounded.html#5431" class="Bound">x</a> <a id="5433" class="Symbol">→</a> <a id="5435" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5446" class="Symbol">(</a><a id="5447" href="Induction.WellFounded.html#5424" class="Bound">wf</a> <a id="5450" href="Induction.WellFounded.html#5431" class="Bound">x</a><a id="5451" class="Symbol">)</a>


<a id="5455" class="Comment">-- DEPRECATED in v1.4.</a>
<a id="5478" class="Comment">-- Please use proofs in `Relation.Binary.Construct.On` instead.</a>
<a id="5542" class="Keyword">module</a> <a id="InverseImage"></a><a id="5549" href="Induction.WellFounded.html#5549" class="Module">InverseImage</a> <a id="5562" class="Symbol">{</a><a id="5563" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5573" href="Induction.WellFounded.html#1092" class="Generalizable">B</a> <a id="5575" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="5576" class="Symbol">}</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Induction.WellFounded.html#1092" class="Generalizable">B</a><a id="5588" class="Symbol">)</a> <a id="5590" class="Keyword">where</a>

  <a id="InverseImage.accessible"></a><a id="5599" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5610" class="Symbol">:</a> <a id="5612" class="Symbol">∀</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Induction.WellFounded.html#5615" class="Bound">x</a><a id="5616" class="Symbol">}</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5624" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5631" href="Induction.WellFounded.html#5615" class="Bound">x</a><a id="5632" class="Symbol">)</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5645" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5648" href="Induction.WellFounded.html#5579" class="Bound">f</a><a id="5649" class="Symbol">)</a> <a id="5651" href="Induction.WellFounded.html#5615" class="Bound">x</a>
  <a id="5655" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5671" href="Induction.WellFounded.html#5671" class="Bound">rs</a><a id="5673" class="Symbol">)</a> <a id="5675" class="Symbol">=</a> <a id="5677" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5681" class="Symbol">λ</a> <a id="5683" href="Induction.WellFounded.html#5683" class="Bound">fy&lt;fx</a> <a id="5689" class="Symbol">→</a> <a id="5691" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Induction.WellFounded.html#5671" class="Bound">rs</a> <a id="5706" href="Induction.WellFounded.html#5683" class="Bound">fy&lt;fx</a><a id="5711" class="Symbol">)</a>

  <a id="InverseImage.wellFounded"></a><a id="5716" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a> <a id="5728" class="Symbol">:</a> <a id="5730" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5742" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5746" class="Symbol">→</a> <a id="5748" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5765" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5768" href="Induction.WellFounded.html#5579" class="Bound">f</a><a id="5769" class="Symbol">)</a>
  <a id="5773" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a> <a id="5785" href="Induction.WellFounded.html#5785" class="Bound">wf</a> <a id="5788" class="Symbol">=</a> <a id="5790" class="Symbol">λ</a> <a id="5792" href="Induction.WellFounded.html#5792" class="Bound">x</a> <a id="5794" class="Symbol">→</a> <a id="5796" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Induction.WellFounded.html#5785" class="Bound">wf</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5814" href="Induction.WellFounded.html#5792" class="Bound">x</a><a id="5815" class="Symbol">))</a>

  <a id="InverseImage.well-founded"></a><a id="5821" href="Induction.WellFounded.html#5821" class="Function">well-founded</a> <a id="5834" class="Symbol">=</a> <a id="5836" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a>
  <a id="5850" class="Symbol">{-#</a> <a id="5854" class="Keyword">WARNING_ON_USAGE</a> <a id="5871" class="Pragma">accessible</a>
  <a id="5884" class="String">&quot;Warning: accessible was deprecated in v1.4.
\ \Please use accessible from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="6002" class="Symbol">#-}</a>
  <a id="6008" class="Symbol">{-#</a> <a id="6012" class="Keyword">WARNING_ON_USAGE</a> <a id="6029" class="Pragma">wellFounded</a>
  <a id="6043" class="String">&quot;Warning: wellFounded was deprecated in v1.4.
\ \Please use wellFounded from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="6163" class="Symbol">#-}</a>


<a id="6169" class="Comment">-- DEPRECATED in v1.5.</a>
<a id="6192" class="Comment">-- Please use `TransClosure` from `Relation.Binary.Construct.Closure.Transitive` instead.</a>
<a id="6282" class="Keyword">module</a> <a id="TransitiveClosure"></a><a id="6289" href="Induction.WellFounded.html#6289" class="Module">TransitiveClosure</a> <a id="6307" class="Symbol">{</a><a id="6308" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6310" class="Symbol">:</a> <a id="6312" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6316" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="6317" class="Symbol">}</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6324" class="Symbol">:</a> <a id="6326" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6330" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6332" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="6333" class="Symbol">)</a> <a id="6335" class="Keyword">where</a>

  <a id="6344" class="Keyword">infix</a> <a id="6350" class="Number">4</a> <a id="6352" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a>

  <a id="6360" class="Keyword">data</a> <a id="TransitiveClosure._&lt;⁺_"></a><a id="6365" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6376" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Induction.WellFounded.html#6316" class="Bound">a</a> <a id="6381" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6383" href="Induction.WellFounded.html#6332" class="Bound">ℓ</a><a id="6384" class="Symbol">)</a> <a id="6386" class="Keyword">where</a>
    <a id="TransitiveClosure._&lt;⁺_.[_]"></a><a id="6396" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">[_]</a>   <a id="6402" class="Symbol">:</a> <a id="6404" class="Symbol">∀</a> <a id="6406" class="Symbol">{</a><a id="6407" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6409" href="Induction.WellFounded.html#6409" class="Bound">y</a><a id="6410" class="Symbol">}</a> <a id="6412" class="Symbol">(</a><a id="6413" href="Induction.WellFounded.html#6413" class="Bound">x&lt;y</a> <a id="6417" class="Symbol">:</a> <a id="6419" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6421" href="Induction.WellFounded.html#6320" class="Bound Operator">&lt;</a> <a id="6423" href="Induction.WellFounded.html#6409" class="Bound">y</a><a id="6424" class="Symbol">)</a> <a id="6426" class="Symbol">→</a> <a id="6428" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6430" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6433" href="Induction.WellFounded.html#6409" class="Bound">y</a>
    <a id="TransitiveClosure._&lt;⁺_.trans"></a><a id="6439" href="Induction.WellFounded.html#6439" class="InductiveConstructor">trans</a> <a id="6445" class="Symbol">:</a> <a id="6447" class="Symbol">∀</a> <a id="6449" class="Symbol">{</a><a id="6450" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6452" href="Induction.WellFounded.html#6452" class="Bound">y</a> <a id="6454" href="Induction.WellFounded.html#6454" class="Bound">z</a><a id="6455" class="Symbol">}</a> <a id="6457" class="Symbol">(</a><a id="6458" href="Induction.WellFounded.html#6458" class="Bound">x&lt;y</a> <a id="6462" class="Symbol">:</a> <a id="6464" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6466" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6469" href="Induction.WellFounded.html#6452" class="Bound">y</a><a id="6470" class="Symbol">)</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Induction.WellFounded.html#6473" class="Bound">y&lt;z</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Induction.WellFounded.html#6452" class="Bound">y</a> <a id="6481" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6484" href="Induction.WellFounded.html#6454" class="Bound">z</a><a id="6485" class="Symbol">)</a> <a id="6487" class="Symbol">→</a> <a id="6489" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6491" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6494" href="Induction.WellFounded.html#6454" class="Bound">z</a>

  <a id="TransitiveClosure.downwardsClosed"></a><a id="6499" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6515" class="Symbol">:</a> <a id="6517" class="Symbol">∀</a> <a id="6519" class="Symbol">{</a><a id="6520" href="Induction.WellFounded.html#6520" class="Bound">x</a> <a id="6522" href="Induction.WellFounded.html#6522" class="Bound">y</a><a id="6523" class="Symbol">}</a> <a id="6525" class="Symbol">→</a> <a id="6527" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6531" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6536" href="Induction.WellFounded.html#6522" class="Bound">y</a> <a id="6538" class="Symbol">→</a> <a id="6540" href="Induction.WellFounded.html#6520" class="Bound">x</a> <a id="6542" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6545" href="Induction.WellFounded.html#6522" class="Bound">y</a> <a id="6547" class="Symbol">→</a> <a id="6549" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6553" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6558" href="Induction.WellFounded.html#6520" class="Bound">x</a>
  <a id="6562" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6578" class="Symbol">(</a><a id="6579" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6583" href="Induction.WellFounded.html#6583" class="Bound">rs</a><a id="6585" class="Symbol">)</a> <a id="6587" href="Induction.WellFounded.html#6587" class="Bound">x&lt;y</a> <a id="6591" class="Symbol">=</a> <a id="6593" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6597" class="Symbol">λ</a> <a id="6599" href="Induction.WellFounded.html#6599" class="Bound">z&lt;x</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Induction.WellFounded.html#6583" class="Bound">rs</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Induction.WellFounded.html#6439" class="InductiveConstructor">trans</a> <a id="6615" href="Induction.WellFounded.html#6599" class="Bound">z&lt;x</a> <a id="6619" href="Induction.WellFounded.html#6587" class="Bound">x&lt;y</a><a id="6622" class="Symbol">)</a>

  <a id="6627" class="Keyword">mutual</a>

    <a id="TransitiveClosure.accessible"></a><a id="6639" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6650" class="Symbol">:</a> <a id="6652" class="Symbol">∀</a> <a id="6654" class="Symbol">{</a><a id="6655" href="Induction.WellFounded.html#6655" class="Bound">x</a><a id="6656" class="Symbol">}</a> <a id="6658" class="Symbol">→</a> <a id="6660" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6664" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6668" href="Induction.WellFounded.html#6655" class="Bound">x</a> <a id="6670" class="Symbol">→</a> <a id="6672" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6676" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6681" href="Induction.WellFounded.html#6655" class="Bound">x</a>
    <a id="6687" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6698" href="Induction.WellFounded.html#6698" class="Bound">acc-x</a> <a id="6704" class="Symbol">=</a> <a id="6706" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6723" href="Induction.WellFounded.html#6698" class="Bound">acc-x</a><a id="6728" class="Symbol">)</a>

    <a id="TransitiveClosure.accessible′"></a><a id="6735" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6747" class="Symbol">:</a> <a id="6749" class="Symbol">∀</a> <a id="6751" class="Symbol">{</a><a id="6752" href="Induction.WellFounded.html#6752" class="Bound">x</a><a id="6753" class="Symbol">}</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6761" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6765" href="Induction.WellFounded.html#6752" class="Bound">x</a> <a id="6767" class="Symbol">→</a> <a id="6769" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="6775" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6785" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a><a id="6789" class="Symbol">)</a> <a id="6791" href="Induction.WellFounded.html#6752" class="Bound">x</a>
    <a id="6797" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6814" href="Induction.WellFounded.html#6814" class="Bound">rs</a><a id="6816" class="Symbol">)</a> <a id="6818" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">[</a> <a id="6820" href="Induction.WellFounded.html#6820" class="Bound">y&lt;x</a> <a id="6824" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">]</a>         <a id="6834" class="Symbol">=</a> <a id="6836" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6847" class="Symbol">(</a><a id="6848" href="Induction.WellFounded.html#6814" class="Bound">rs</a> <a id="6851" href="Induction.WellFounded.html#6820" class="Bound">y&lt;x</a><a id="6854" class="Symbol">)</a>
    <a id="6860" href="Induction.WellFounded.html#6735" class="CatchallClause Function">accessible′</a><a id="6871" class="CatchallClause"> </a><a id="6872" href="Induction.WellFounded.html#6872" class="CatchallClause Bound">acc-x</a><a id="6877" class="CatchallClause">    </a><a id="6881" class="CatchallClause Symbol">(</a><a id="6882" href="Induction.WellFounded.html#6439" class="CatchallClause InductiveConstructor">trans</a><a id="6887" class="CatchallClause"> </a><a id="6888" href="Induction.WellFounded.html#6888" class="CatchallClause Bound">y&lt;z</a><a id="6891" class="CatchallClause"> </a><a id="6892" href="Induction.WellFounded.html#6892" class="CatchallClause Bound">z&lt;x</a><a id="6895" class="CatchallClause Symbol">)</a> <a id="6897" class="Symbol">=</a>
      <a id="6905" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6934" href="Induction.WellFounded.html#6872" class="Bound">acc-x</a> <a id="6940" href="Induction.WellFounded.html#6892" class="Bound">z&lt;x</a><a id="6943" class="Symbol">)</a> <a id="6945" href="Induction.WellFounded.html#6888" class="Bound">y&lt;z</a>

  <a id="TransitiveClosure.wellFounded"></a><a id="6952" href="Induction.WellFounded.html#6952" class="Function">wellFounded</a> <a id="6964" class="Symbol">:</a> <a id="6966" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="6978" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6982" class="Symbol">→</a> <a id="6984" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="6996" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a>
  <a id="7003" href="Induction.WellFounded.html#6952" class="Function">wellFounded</a> <a id="7015" href="Induction.WellFounded.html#7015" class="Bound">wf</a> <a id="7018" class="Symbol">=</a> <a id="7020" class="Symbol">λ</a> <a id="7022" href="Induction.WellFounded.html#7022" class="Bound">x</a> <a id="7024" class="Symbol">→</a> <a id="7026" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Induction.WellFounded.html#7015" class="Bound">wf</a> <a id="7041" href="Induction.WellFounded.html#7022" class="Bound">x</a><a id="7042" class="Symbol">)</a>

  <a id="7047" class="Symbol">{-#</a> <a id="7051" class="Keyword">WARNING_ON_USAGE</a> <a id="7068" class="Pragma">_&lt;⁺_</a>
  <a id="7075" class="String">&quot;Warning: _&lt;⁺_ was deprecated in v1.5.
\ \Please use TransClosure from Relation.Binary.Construct.Closure.Transitive instead.&quot;</a>
  <a id="7203" class="Symbol">#-}</a>


<a id="7209" class="Comment">-- DEPRECATED in v1.3.</a>
<a id="7232" class="Comment">-- Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.</a>
<a id="7310" class="Keyword">module</a> <a id="Lexicographic"></a><a id="7317" href="Induction.WellFounded.html#7317" class="Module">Lexicographic</a> <a id="7331" class="Symbol">{</a><a id="7332" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7334" class="Symbol">:</a> <a id="7336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7340" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="7341" class="Symbol">}</a> <a id="7343" class="Symbol">{</a><a id="7344" href="Induction.WellFounded.html#7344" class="Bound">B</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7350" class="Symbol">→</a> <a id="7352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7356" href="Induction.WellFounded.html#1054" class="Generalizable">b</a><a id="7357" class="Symbol">}</a>
                     <a id="7380" class="Symbol">(</a><a id="7381" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7392" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7394" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="7396" class="Symbol">)</a>
                     <a id="7419" class="Symbol">(</a><a id="7420" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7425" class="Symbol">:</a> <a id="7427" class="Symbol">∀</a> <a id="7429" href="Induction.WellFounded.html#7429" class="Bound">x</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Induction.WellFounded.html#7344" class="Bound">B</a> <a id="7440" href="Induction.WellFounded.html#7429" class="Bound">x</a><a id="7441" class="Symbol">)</a> <a id="7443" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="7445" class="Symbol">)</a> <a id="7447" class="Keyword">where</a>

  <a id="7456" class="Keyword">infix</a> <a id="7462" class="Number">4</a> <a id="7464" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a>
  <a id="7470" class="Keyword">data</a> <a id="Lexicographic._&lt;_"></a><a id="7475" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7479" class="Symbol">:</a> <a id="7481" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7485" class="Symbol">(</a><a id="7486" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7488" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7490" href="Induction.WellFounded.html#7344" class="Bound">B</a><a id="7491" class="Symbol">)</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Induction.WellFounded.html#7340" class="Bound">a</a> <a id="7496" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7498" href="Induction.WellFounded.html#7356" class="Bound">b</a> <a id="7500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7502" href="Induction.WellFounded.html#7394" class="Bound">ℓ₁</a> <a id="7505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7507" href="Induction.WellFounded.html#7443" class="Bound">ℓ₂</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Keyword">where</a>
    <a id="Lexicographic._&lt;_.left"></a><a id="7521" href="Induction.WellFounded.html#7521" class="InductiveConstructor">left</a>  <a id="7527" class="Symbol">:</a> <a id="7529" class="Symbol">∀</a> <a id="7531" class="Symbol">{</a><a id="7532" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7535" href="Induction.WellFounded.html#7535" class="Bound">y₁</a> <a id="7538" href="Induction.WellFounded.html#7538" class="Bound">x₂</a> <a id="7541" href="Induction.WellFounded.html#7541" class="Bound">y₂</a><a id="7543" class="Symbol">}</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Induction.WellFounded.html#7546" class="Bound">x₁&lt;x₂</a> <a id="7552" class="Symbol">:</a> <a id="7554" href="Induction.WellFounded.html#7381" class="Bound">RelA</a>   <a id="7561" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7564" href="Induction.WellFounded.html#7538" class="Bound">x₂</a><a id="7566" class="Symbol">)</a> <a id="7568" class="Symbol">→</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7576" href="Induction.WellFounded.html#7535" class="Bound">y₁</a><a id="7578" class="Symbol">)</a> <a id="7580" href="Induction.WellFounded.html#7475" class="Datatype Operator">&lt;</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Induction.WellFounded.html#7538" class="Bound">x₂</a> <a id="7586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7588" href="Induction.WellFounded.html#7541" class="Bound">y₂</a><a id="7590" class="Symbol">)</a>
    <a id="Lexicographic._&lt;_.right"></a><a id="7596" href="Induction.WellFounded.html#7596" class="InductiveConstructor">right</a> <a id="7602" class="Symbol">:</a> <a id="7604" class="Symbol">∀</a> <a id="7606" class="Symbol">{</a><a id="7607" href="Induction.WellFounded.html#7607" class="Bound">x</a> <a id="7609" href="Induction.WellFounded.html#7609" class="Bound">y₁</a> <a id="7612" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7614" class="Symbol">}</a>     <a id="7620" class="Symbol">(</a><a id="7621" href="Induction.WellFounded.html#7621" class="Bound">y₁&lt;y₂</a> <a id="7627" class="Symbol">:</a> <a id="7629" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7634" href="Induction.WellFounded.html#7607" class="Bound">x</a> <a id="7636" href="Induction.WellFounded.html#7609" class="Bound">y₁</a> <a id="7639" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7641" class="Symbol">)</a> <a id="7643" class="Symbol">→</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Induction.WellFounded.html#7607" class="Bound">x</a>  <a id="7649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7651" href="Induction.WellFounded.html#7609" class="Bound">y₁</a><a id="7653" class="Symbol">)</a> <a id="7655" href="Induction.WellFounded.html#7475" class="Datatype Operator">&lt;</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Induction.WellFounded.html#7607" class="Bound">x</a>  <a id="7661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7663" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7665" class="Symbol">)</a>

  <a id="7670" class="Keyword">mutual</a>

    <a id="Lexicographic.accessible"></a><a id="7682" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="7693" class="Symbol">:</a> <a id="7695" class="Symbol">∀</a> <a id="7697" class="Symbol">{</a><a id="7698" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7700" href="Induction.WellFounded.html#7700" class="Bound">y</a><a id="7701" class="Symbol">}</a> <a id="7703" class="Symbol">→</a>
                 <a id="7722" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7726" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7731" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7733" class="Symbol">→</a> <a id="7735" class="Symbol">(∀</a> <a id="7738" class="Symbol">{</a><a id="7739" href="Induction.WellFounded.html#7739" class="Bound">x</a><a id="7740" class="Symbol">}</a> <a id="7742" class="Symbol">→</a> <a id="7744" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7762" href="Induction.WellFounded.html#7739" class="Bound">x</a><a id="7763" class="Symbol">))</a> <a id="7766" class="Symbol">→</a>
                 <a id="7785" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7789" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7798" href="Induction.WellFounded.html#7700" class="Bound">y</a><a id="7799" class="Symbol">)</a>
    <a id="7805" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="7816" href="Induction.WellFounded.html#7816" class="Bound">accA</a> <a id="7821" href="Induction.WellFounded.html#7821" class="Bound">wfB</a> <a id="7825" class="Symbol">=</a> <a id="7827" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="7844" href="Induction.WellFounded.html#7816" class="Bound">accA</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Induction.WellFounded.html#7821" class="Bound">wfB</a> <a id="7854" class="Symbol">_)</a> <a id="7857" href="Induction.WellFounded.html#7821" class="Bound">wfB</a><a id="7860" class="Symbol">)</a>


    <a id="Lexicographic.accessible′"></a><a id="7868" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="7880" class="Symbol">:</a>
      <a id="7888" class="Symbol">∀</a> <a id="7890" class="Symbol">{</a><a id="7891" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7893" href="Induction.WellFounded.html#7893" class="Bound">y</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">→</a>
      <a id="7904" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7908" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7913" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7921" class="Symbol">(</a><a id="7922" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7927" href="Induction.WellFounded.html#7891" class="Bound">x</a><a id="7928" class="Symbol">)</a> <a id="7930" href="Induction.WellFounded.html#7893" class="Bound">y</a> <a id="7932" class="Symbol">→</a> <a id="7934" class="Symbol">(∀</a> <a id="7937" class="Symbol">{</a><a id="7938" href="Induction.WellFounded.html#7938" class="Bound">x</a><a id="7939" class="Symbol">}</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="7955" class="Symbol">(</a><a id="7956" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7961" href="Induction.WellFounded.html#7938" class="Bound">x</a><a id="7962" class="Symbol">))</a> <a id="7965" class="Symbol">→</a>
      <a id="7973" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="7979" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7983" class="Symbol">(</a><a id="7984" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7988" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a><a id="7991" class="Symbol">)</a> <a id="7993" class="Symbol">(</a><a id="7994" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7998" href="Induction.WellFounded.html#7893" class="Bound">y</a><a id="7999" class="Symbol">)</a>
    <a id="8005" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="8022" href="Induction.WellFounded.html#8022" class="Bound">rsA</a><a id="8025" class="Symbol">)</a> <a id="8027" class="Symbol">_</a>    <a id="8032" href="Induction.WellFounded.html#8032" class="Bound">wfB</a> <a id="8036" class="Symbol">(</a><a id="8037" href="Induction.WellFounded.html#7521" class="InductiveConstructor">left</a>  <a id="8043" href="Induction.WellFounded.html#8043" class="Bound">x′&lt;x</a><a id="8047" class="Symbol">)</a> <a id="8049" class="Symbol">=</a> <a id="8051" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Induction.WellFounded.html#8022" class="Bound">rsA</a> <a id="8067" href="Induction.WellFounded.html#8043" class="Bound">x′&lt;x</a><a id="8071" class="Symbol">)</a> <a id="8073" href="Induction.WellFounded.html#8032" class="Bound">wfB</a>
    <a id="8081" href="Induction.WellFounded.html#7868" class="CatchallClause Function">accessible′</a><a id="8092" class="CatchallClause"> </a><a id="8093" href="Induction.WellFounded.html#8093" class="CatchallClause Bound">accA</a><a id="8097" class="CatchallClause"> </a><a id="8098" class="CatchallClause Symbol">(</a><a id="8099" href="Induction.WellFounded.html#1607" class="CatchallClause InductiveConstructor">acc</a><a id="8102" class="CatchallClause"> </a><a id="8103" href="Induction.WellFounded.html#8103" class="CatchallClause Bound">rsB</a><a id="8106" class="CatchallClause Symbol">)</a><a id="8107" class="CatchallClause"> </a><a id="8108" href="Induction.WellFounded.html#8108" class="CatchallClause Bound">wfB</a><a id="8111" class="CatchallClause"> </a><a id="8112" class="CatchallClause Symbol">(</a><a id="8113" href="Induction.WellFounded.html#7596" class="CatchallClause InductiveConstructor">right</a><a id="8118" class="CatchallClause"> </a><a id="8119" href="Induction.WellFounded.html#8119" class="CatchallClause Bound">y′&lt;y</a><a id="8123" class="CatchallClause Symbol">)</a> <a id="8125" class="Symbol">=</a>
      <a id="8133" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="8150" href="Induction.WellFounded.html#8093" class="Bound">accA</a> <a id="8155" class="Symbol">(</a><a id="8156" href="Induction.WellFounded.html#8103" class="Bound">rsB</a> <a id="8160" href="Induction.WellFounded.html#8119" class="Bound">y′&lt;y</a><a id="8164" class="Symbol">)</a> <a id="8166" href="Induction.WellFounded.html#8108" class="Bound">wfB</a><a id="8169" class="Symbol">)</a>

  <a id="Lexicographic.wellFounded"></a><a id="8174" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a> <a id="8186" class="Symbol">:</a> <a id="8188" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8200" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="8205" class="Symbol">→</a> <a id="8207" class="Symbol">(∀</a> <a id="8210" class="Symbol">{</a><a id="8211" href="Induction.WellFounded.html#8211" class="Bound">x</a><a id="8212" class="Symbol">}</a> <a id="8214" class="Symbol">→</a> <a id="8216" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="8234" href="Induction.WellFounded.html#8211" class="Bound">x</a><a id="8235" class="Symbol">))</a> <a id="8238" class="Symbol">→</a>
                <a id="8256" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8268" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a>
  <a id="8274" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a> <a id="8286" href="Induction.WellFounded.html#8286" class="Bound">wfA</a> <a id="8290" href="Induction.WellFounded.html#8290" class="Bound">wfB</a> <a id="8294" href="Induction.WellFounded.html#8294" class="Bound">p</a> <a id="8296" class="Symbol">=</a> <a id="8298" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Induction.WellFounded.html#8286" class="Bound">wfA</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8321" href="Induction.WellFounded.html#8294" class="Bound">p</a><a id="8322" class="Symbol">))</a> <a id="8325" href="Induction.WellFounded.html#8290" class="Bound">wfB</a>

  <a id="Lexicographic.well-founded"></a><a id="8332" href="Induction.WellFounded.html#8332" class="Function">well-founded</a> <a id="8345" class="Symbol">=</a> <a id="8347" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a>

  <a id="8362" class="Symbol">{-#</a> <a id="8366" class="Keyword">WARNING_ON_USAGE</a> <a id="8383" class="Pragma">_&lt;_</a>
  <a id="8389" class="String">&quot;Warning: _&lt;_ was deprecated in v1.3.
\ \Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8508" class="Symbol">#-}</a>
  <a id="8514" class="Symbol">{-#</a> <a id="8518" class="Keyword">WARNING_ON_USAGE</a> <a id="8535" class="Pragma">accessible</a>
  <a id="8548" class="String">&quot;Warning: accessible was deprecated in v1.3.&quot;</a>
  <a id="8596" class="Symbol">#-}</a>
  <a id="8602" class="Symbol">{-#</a> <a id="8606" class="Keyword">WARNING_ON_USAGE</a> <a id="8623" class="Pragma">accessible′</a>
  <a id="8637" class="String">&quot;Warning: accessible′ was deprecated in v1.3.&quot;</a>
  <a id="8686" class="Symbol">#-}</a>
  <a id="8692" class="Symbol">{-#</a> <a id="8696" class="Keyword">WARNING_ON_USAGE</a> <a id="8713" class="Pragma">wellFounded</a>
  <a id="8727" class="String">&quot;Warning: wellFounded was deprecated in v1.3.
\ \Please use `×-wellFounded` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8862" class="Symbol">#-}</a>



<a id="8869" class="Comment">------------------------------------------------------------------------</a>
<a id="8942" class="Comment">-- DEPRECATED NAMES</a>
<a id="8962" class="Comment">------------------------------------------------------------------------</a>
<a id="9035" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9106" class="Comment">-- not guaranteed.</a>

<a id="9126" class="Comment">-- Version 1.0</a>

<a id="9142" class="Keyword">module</a> <a id="Inverse-image"></a><a id="9149" href="Induction.WellFounded.html#9149" class="Module">Inverse-image</a> <a id="9163" class="Symbol">=</a> <a id="9165" href="Induction.WellFounded.html#5549" class="Module">InverseImage</a>
<a id="9178" class="Keyword">module</a> <a id="Transitive-closure"></a><a id="9185" href="Induction.WellFounded.html#9185" class="Module">Transitive-closure</a> <a id="9204" class="Symbol">=</a> <a id="9206" href="Induction.WellFounded.html#6289" class="Module">TransitiveClosure</a>
</pre></body></html>


==> anc/html/Induction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Induction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An abstraction of various forms of recursion/induction</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Comment">-- The idea underlying Induction.* comes from Epigram 1, see Section 4</a>
<a id="309" class="Comment">-- of &quot;The view from the left&quot; by McBride and McKinna.</a>

<a id="365" class="Comment">-- Note: The types in this module can perhaps be easier to understand</a>
<a id="435" class="Comment">-- if they are normalised. Note also that Agda can do the</a>
<a id="493" class="Comment">-- normalisation for you.</a>

<a id="520" class="Symbol">{-#</a> <a id="524" class="Keyword">OPTIONS</a> <a id="532" class="Pragma">--cubical-compatible</a> <a id="553" class="Pragma">--safe</a> <a id="560" class="Symbol">#-}</a>

<a id="565" class="Keyword">module</a> <a id="572" href="Induction.html" class="Module">Induction</a> <a id="582" class="Keyword">where</a>

<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Level.html" class="Module">Level</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Unary.PredicateTransformer.html" class="Module">Relation.Unary.PredicateTransformer</a> <a id="682" class="Keyword">using</a> <a id="688" class="Symbol">(</a><a id="689" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a><a id="691" class="Symbol">)</a>

<a id="694" class="Keyword">private</a>
  <a id="704" class="Keyword">variable</a>
    <a id="717" href="Induction.html#717" class="Generalizable">a</a> <a id="719" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="721" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="724" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="739" href="Induction.html#739" class="Generalizable">A</a> <a id="741" class="Symbol">:</a> <a id="743" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="747" href="Induction.html#717" class="Generalizable">a</a>
    <a id="753" href="Induction.html#753" class="Generalizable">Q</a> <a id="755" class="Symbol">:</a> <a id="757" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="762" href="Induction.html#739" class="Generalizable">A</a> <a id="764" href="Induction.html#719" class="Generalizable">ℓ</a>
    <a id="770" href="Induction.html#770" class="Generalizable">Rec</a> <a id="774" class="Symbol">:</a> <a id="776" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="779" href="Induction.html#739" class="Generalizable">A</a> <a id="781" href="Induction.html#739" class="Generalizable">A</a> <a id="783" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="786" href="Induction.html#724" class="Generalizable">ℓ₂</a>


<a id="791" class="Comment">------------------------------------------------------------------------</a>
<a id="864" class="Comment">-- A RecStruct describes the allowed structure of recursion. The</a>
<a id="929" class="Comment">-- examples in Data.Nat.Induction should explain what this is all</a>
<a id="995" class="Comment">-- about.</a>

<a id="RecStruct"></a><a id="1006" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Induction.html#717" class="Generalizable">a</a> <a id="1024" class="Symbol">→</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Induction.html#1027" class="Bound">ℓ₁</a> <a id="1030" href="Induction.html#1030" class="Bound">ℓ₂</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1040" class="Symbol">)</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1048" class="Symbol">_</a>
<a id="1050" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1060" href="Induction.html#1060" class="Bound">A</a> <a id="1062" class="Symbol">=</a> <a id="1064" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1067" href="Induction.html#1060" class="Bound">A</a> <a id="1069" href="Induction.html#1060" class="Bound">A</a>

<a id="1072" class="Comment">-- A recursor builder constructs an instance of a recursion structure</a>
<a id="1142" class="Comment">-- for a given input.</a>

<a id="RecursorBuilder"></a><a id="1165" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1193" href="Induction.html#739" class="Generalizable">A</a> <a id="1195" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1198" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1207" class="Symbol">_</a>
<a id="1209" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1225" href="Induction.html#1225" class="Bound">Rec</a> <a id="1229" class="Symbol">=</a> <a id="1231" class="Symbol">∀</a> <a id="1233" href="Induction.html#1233" class="Bound">P</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Induction.html#1225" class="Bound">Rec</a> <a id="1241" href="Induction.html#1233" class="Bound">P</a> <a id="1243" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1246" href="Induction.html#1233" class="Bound">P</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Induction.html#1225" class="Bound">Rec</a> <a id="1265" href="Induction.html#1233" class="Bound">P</a><a id="1266" class="Symbol">)</a>

<a id="1269" class="Comment">-- A recursor can be used to actually compute/prove something useful.</a>

<a id="Recursor"></a><a id="1340" href="Induction.html#1340" class="Function">Recursor</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1361" href="Induction.html#739" class="Generalizable">A</a> <a id="1363" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1366" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1375" class="Symbol">_</a>
<a id="1377" href="Induction.html#1340" class="Function">Recursor</a> <a id="1386" href="Induction.html#1386" class="Bound">Rec</a> <a id="1390" class="Symbol">=</a> <a id="1392" class="Symbol">∀</a> <a id="1394" href="Induction.html#1394" class="Bound">P</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Induction.html#1386" class="Bound">Rec</a> <a id="1402" href="Induction.html#1394" class="Bound">P</a> <a id="1404" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1407" href="Induction.html#1394" class="Bound">P</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1421" href="Induction.html#1394" class="Bound">P</a>

<a id="1424" class="Comment">-- And recursors can be constructed from recursor builders.</a>

<a id="build"></a><a id="1485" href="Induction.html#1485" class="Function">build</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1509" href="Induction.html#770" class="Generalizable">Rec</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="Induction.html#1340" class="Function">Recursor</a> <a id="1524" href="Induction.html#770" class="Generalizable">Rec</a>
<a id="1528" href="Induction.html#1485" class="Function">build</a> <a id="1534" href="Induction.html#1534" class="Bound">builder</a> <a id="1542" href="Induction.html#1542" class="Bound">P</a> <a id="1544" href="Induction.html#1544" class="Bound">f</a> <a id="1546" href="Induction.html#1546" class="Bound">x</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Induction.html#1544" class="Bound">f</a> <a id="1552" href="Induction.html#1546" class="Bound">x</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Induction.html#1534" class="Bound">builder</a> <a id="1563" href="Induction.html#1542" class="Bound">P</a> <a id="1565" href="Induction.html#1544" class="Bound">f</a> <a id="1567" href="Induction.html#1546" class="Bound">x</a><a id="1568" class="Symbol">)</a>

<a id="1571" class="Comment">-- We can repeat the exercise above for subsets of the type we are</a>
<a id="1638" class="Comment">-- recursing over.</a>

<a id="SubsetRecursorBuilder"></a><a id="1658" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1687" href="Induction.html#739" class="Generalizable">A</a> <a id="1689" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1703" href="Induction.html#739" class="Generalizable">A</a> <a id="1705" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1708" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1711" class="Symbol">→</a> <a id="1713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1717" class="Symbol">_</a>
<a id="1719" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1741" href="Induction.html#1741" class="Bound">Q</a> <a id="1743" href="Induction.html#1743" class="Bound">Rec</a> <a id="1747" class="Symbol">=</a> <a id="1749" class="Symbol">∀</a> <a id="1751" href="Induction.html#1751" class="Bound">P</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Induction.html#1743" class="Bound">Rec</a> <a id="1759" href="Induction.html#1751" class="Bound">P</a> <a id="1761" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1764" href="Induction.html#1751" class="Bound">P</a> <a id="1766" class="Symbol">→</a> <a id="1768" href="Induction.html#1741" class="Bound">Q</a> <a id="1770" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1773" href="Induction.html#1743" class="Bound">Rec</a> <a id="1777" href="Induction.html#1751" class="Bound">P</a>

<a id="SubsetRecursor"></a><a id="1780" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1802" href="Induction.html#739" class="Generalizable">A</a> <a id="1804" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1818" href="Induction.html#739" class="Generalizable">A</a> <a id="1820" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1823" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1832" class="Symbol">_</a>
<a id="1834" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1849" href="Induction.html#1849" class="Bound">Q</a> <a id="1851" href="Induction.html#1851" class="Bound">Rec</a> <a id="1855" class="Symbol">=</a> <a id="1857" class="Symbol">∀</a> <a id="1859" href="Induction.html#1859" class="Bound">P</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Induction.html#1851" class="Bound">Rec</a> <a id="1867" href="Induction.html#1859" class="Bound">P</a> <a id="1869" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1872" href="Induction.html#1859" class="Bound">P</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Induction.html#1849" class="Bound">Q</a> <a id="1878" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1881" href="Induction.html#1859" class="Bound">P</a>

<a id="subsetBuild"></a><a id="1884" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1920" href="Induction.html#753" class="Generalizable">Q</a> <a id="1922" href="Induction.html#770" class="Generalizable">Rec</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1943" href="Induction.html#753" class="Generalizable">Q</a> <a id="1945" href="Induction.html#770" class="Generalizable">Rec</a>
<a id="1949" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="1961" href="Induction.html#1961" class="Bound">builder</a> <a id="1969" href="Induction.html#1969" class="Bound">P</a> <a id="1971" href="Induction.html#1971" class="Bound">f</a> <a id="1973" href="Induction.html#1973" class="Bound">x</a> <a id="1975" href="Induction.html#1975" class="Bound">q</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Induction.html#1971" class="Bound">f</a> <a id="1981" href="Induction.html#1973" class="Bound">x</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Induction.html#1961" class="Bound">builder</a> <a id="1992" href="Induction.html#1969" class="Bound">P</a> <a id="1994" href="Induction.html#1971" class="Bound">f</a> <a id="1996" href="Induction.html#1973" class="Bound">x</a> <a id="1998" href="Induction.html#1975" class="Bound">q</a><a id="1999" class="Symbol">)</a>
</pre></body></html>


==> anc/html/IntrinsicallyRecursiveCoalgs.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>IntrinsicallyRecursiveCoalgs</title><link rel="stylesheet" href="Agda.css"></head><body>
<pre class="Agda">
<a id="14" class="Symbol">{-#</a> <a id="18" class="Keyword">OPTIONS</a> <a id="26" class="Pragma">--cubical</a> <a id="36" class="Pragma">--guardedness</a> <a id="50" class="Symbol">#-}</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="121" class="Keyword">hiding</a> <a id="128" class="Symbol">(</a><a id="129" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a><a id="133" class="Symbol">)</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="330" class="Symbol">as</a> <a id="333" class="Module">⊎</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Util.html" class="Module">Util</a>
<a id="454" class="Keyword">module</a> <a id="461" href="IntrinsicallyRecursiveCoalgs.html" class="Module">IntrinsicallyRecursiveCoalgs</a> <a id="490" class="Symbol">{</a><a id="491" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="493" class="Symbol">:</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">(</a><a id="502" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">_≺_</a> <a id="506" class="Symbol">:</a> <a id="508" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="512" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="514" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="516" href="Agda.Primitive.html#915" class="Primitive">lzero</a><a id="521" class="Symbol">)</a> <a id="523" class="Keyword">where</a>

<a id="530" class="Keyword">private</a> <a id="538" class="Keyword">variable</a>
 <a id="548" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a> <a id="550" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a> <a id="552" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a> <a id="554" href="IntrinsicallyRecursiveCoalgs.html#554" class="Generalizable">l&#39;</a> <a id="557" href="IntrinsicallyRecursiveCoalgs.html#557" class="Generalizable">ℓ</a> <a id="559" href="IntrinsicallyRecursiveCoalgs.html#559" class="Generalizable">ℓ&#39;</a> <a id="562" class="Symbol">:</a> <a id="564" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="571" class="Comment">-- first A: parameter, outer, larger</a>
<a id="608" class="Comment">-- snd A: index, inner, smaller</a>
<a id="640" class="Comment">-- partially applied (parameterized!): Get a family w (inner) index free, outer bound</a>
<a id="T&lt;"></a><a id="726" href="IntrinsicallyRecursiveCoalgs.html#726" class="Function">T&lt;</a> <a id="729" class="Symbol">:</a> <a id="731" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="733" class="Symbol">→</a> <a id="735" class="Symbol">(</a><a id="736" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="738" class="Symbol">→</a> <a id="740" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="745" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">→</a> <a id="750" class="Symbol">(</a><a id="751" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="753" class="Symbol">→</a> <a id="755" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="760" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="761" class="Symbol">)</a>
</pre>
<pre class="Agda">
<a id="811" href="IntrinsicallyRecursiveCoalgs.html#726" class="Function">T&lt;</a> <a id="814" href="IntrinsicallyRecursiveCoalgs.html#814" class="Bound">i</a> <a id="816" href="IntrinsicallyRecursiveCoalgs.html#816" class="Bound">X</a> <a id="818" href="IntrinsicallyRecursiveCoalgs.html#818" class="Bound">j</a> <a id="820" class="Symbol">=</a> <a id="822" class="Symbol">(</a><a id="823" href="IntrinsicallyRecursiveCoalgs.html#818" class="Bound">j</a> <a id="825" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="827" href="IntrinsicallyRecursiveCoalgs.html#814" class="Bound">i</a><a id="828" class="Symbol">)</a> <a id="830" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="832" href="IntrinsicallyRecursiveCoalgs.html#816" class="Bound">X</a> <a id="834" href="IntrinsicallyRecursiveCoalgs.html#818" class="Bound">j</a>
</pre>
<pre class="Agda">

<a id="877" class="Comment">--downset</a>
</pre>
<pre class="Agda">
<a id="&lt;"></a><a id="920" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="922" class="Symbol">:</a> <a id="924" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="926" class="Symbol">→</a> <a id="928" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="933" class="Comment">-- : downset</a>
<a id="946" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="948" href="IntrinsicallyRecursiveCoalgs.html#948" class="Bound">i</a> <a id="950" class="Symbol">=</a> <a id="952" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="955" href="IntrinsicallyRecursiveCoalgs.html#955" class="Bound">j</a> <a id="957" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="959" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="961" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="963" class="Symbol">(</a><a id="964" href="IntrinsicallyRecursiveCoalgs.html#955" class="Bound">j</a> <a id="966" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="968" href="IntrinsicallyRecursiveCoalgs.html#948" class="Bound">i</a><a id="969" class="Symbol">)</a>
<a id="971" class="Comment">--restriction</a>
<a id="_|&lt;_"></a><a id="985" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">_|&lt;_</a> <a id="990" class="Symbol">:</a> <a id="992" class="Symbol">(</a><a id="993" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="995" class="Symbol">→</a> <a id="997" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1002" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">→</a> <a id="1007" class="Symbol">(</a><a id="1008" href="IntrinsicallyRecursiveCoalgs.html#1008" class="Bound">i</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">→</a> <a id="1017" class="Symbol">((</a><a id="1019" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="1021" href="IntrinsicallyRecursiveCoalgs.html#1008" class="Bound">i</a><a id="1022" class="Symbol">)</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1031" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1032" class="Symbol">)</a>
<a id="1034" class="Symbol">(</a><a id="1035" href="IntrinsicallyRecursiveCoalgs.html#1035" class="Bound">X</a> <a id="1037" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">|&lt;</a> <a id="1040" href="IntrinsicallyRecursiveCoalgs.html#1040" class="Bound">i</a><a id="1041" class="Symbol">)</a> <a id="1043" class="Symbol">(</a><a id="1044" href="IntrinsicallyRecursiveCoalgs.html#1044" class="Bound">j</a> <a id="1046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1048" href="IntrinsicallyRecursiveCoalgs.html#1048" class="Bound Operator">_pf</a><a id="1051" class="Symbol">)</a> <a id="1053" class="Symbol">=</a> <a id="1055" href="IntrinsicallyRecursiveCoalgs.html#1035" class="Bound">X</a> <a id="1057" href="IntrinsicallyRecursiveCoalgs.html#1044" class="Bound">j</a>

<a id="J&lt;"></a><a id="1060" href="IntrinsicallyRecursiveCoalgs.html#1060" class="Function">J&lt;</a> <a id="1063" class="Symbol">:</a> <a id="1065" class="Symbol">(</a><a id="1066" href="IntrinsicallyRecursiveCoalgs.html#1066" class="Bound">i</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="1071" class="Symbol">)</a> <a id="1073" class="Symbol">→</a> <a id="1075" class="Symbol">((</a><a id="1077" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="1079" href="IntrinsicallyRecursiveCoalgs.html#1066" class="Bound">i</a><a id="1080" class="Symbol">)</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1089" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1090" class="Symbol">)</a> <a id="1092" class="Symbol">→</a> <a id="1094" class="Symbol">(</a><a id="1095" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1104" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1105" class="Symbol">)</a>
<a id="1107" href="IntrinsicallyRecursiveCoalgs.html#1060" class="Function">J&lt;</a> <a id="1110" href="IntrinsicallyRecursiveCoalgs.html#1110" class="Bound">i</a> <a id="1112" href="IntrinsicallyRecursiveCoalgs.html#1112" class="Bound">X</a> <a id="1114" href="IntrinsicallyRecursiveCoalgs.html#1114" class="Bound">j</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1121" href="IntrinsicallyRecursiveCoalgs.html#1121" class="Bound">pf</a> <a id="1124" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1126" href="IntrinsicallyRecursiveCoalgs.html#1114" class="Bound">j</a> <a id="1128" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="1130" href="IntrinsicallyRecursiveCoalgs.html#1110" class="Bound">i</a> <a id="1132" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1134" href="IntrinsicallyRecursiveCoalgs.html#1112" class="Bound">X</a> <a id="1136" class="Symbol">(</a><a id="1137" href="IntrinsicallyRecursiveCoalgs.html#1114" class="Bound">j</a> <a id="1139" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1141" href="IntrinsicallyRecursiveCoalgs.html#1121" class="Bound">pf</a><a id="1143" class="Symbol">)</a>
<a id="1145" class="Comment">--inclusion (F&lt;i X ≔ F (J&lt; i X) i)</a>
</pre>
<pre class="Agda">
<a id="[_]&lt;"></a><a id="1212" href="IntrinsicallyRecursiveCoalgs.html#1212" class="Function Operator">[_]&lt;</a> <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">((</a><a id="1221" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1230" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">→</a> <a id="1235" class="Symbol">(</a><a id="1236" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1245" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="1246" class="Symbol">))</a> <a id="1249" class="Symbol">→</a> <a id="1251" class="Symbol">(</a><a id="1252" href="IntrinsicallyRecursiveCoalgs.html#1252" class="Bound">i</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" class="Symbol">((</a><a id="1263" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="1265" href="IntrinsicallyRecursiveCoalgs.html#1252" class="Bound">i</a><a id="1266" class="Symbol">)</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1275" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1276" class="Symbol">)</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1285" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a>
<a id="1287" href="IntrinsicallyRecursiveCoalgs.html#1212" class="Function Operator">[</a> <a id="1289" href="IntrinsicallyRecursiveCoalgs.html#1289" class="Bound">F</a> <a id="1291" href="IntrinsicallyRecursiveCoalgs.html#1212" class="Function Operator">]&lt;</a> <a id="1294" href="IntrinsicallyRecursiveCoalgs.html#1294" class="Bound">i</a> <a id="1296" href="IntrinsicallyRecursiveCoalgs.html#1296" class="Bound">X</a> <a id="1298" class="Symbol">=</a> <a id="1300" href="IntrinsicallyRecursiveCoalgs.html#1289" class="Bound">F</a> <a id="1302" class="Symbol">(λ</a> <a id="1305" href="IntrinsicallyRecursiveCoalgs.html#1305" class="Bound">j</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1312" href="IntrinsicallyRecursiveCoalgs.html#1312" class="Bound">pf</a> <a id="1315" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1317" href="IntrinsicallyRecursiveCoalgs.html#1305" class="Bound">j</a> <a id="1319" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="1321" href="IntrinsicallyRecursiveCoalgs.html#1294" class="Bound">i</a> <a id="1323" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1325" href="IntrinsicallyRecursiveCoalgs.html#1296" class="Bound">X</a> <a id="1327" class="Symbol">(</a><a id="1328" href="IntrinsicallyRecursiveCoalgs.html#1305" class="Bound">j</a> <a id="1330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1332" href="IntrinsicallyRecursiveCoalgs.html#1312" class="Bound">pf</a><a id="1334" class="Symbol">))</a> <a id="1337" href="IntrinsicallyRecursiveCoalgs.html#1294" class="Bound">i</a>
</pre>
<pre class="Agda">
<a id="1371" class="Comment">--truncation: restriction, then inclusion: _|&lt; i;J&lt; i ≈ T i</a>
<a id="T"></a><a id="1431" href="IntrinsicallyRecursiveCoalgs.html#1431" class="Function">T</a> <a id="1433" class="Symbol">:</a> <a id="1435" class="Symbol">(</a><a id="1436" href="IntrinsicallyRecursiveCoalgs.html#1436" class="Bound">i</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="1441" class="Symbol">)</a> <a id="1443" class="Symbol">→</a> <a id="1445" class="Symbol">(</a><a id="1446" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1455" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1456" class="Symbol">)</a> <a id="1458" class="Symbol">→</a> <a id="1460" class="Symbol">(</a><a id="1461" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1470" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1471" class="Symbol">)</a>
<a id="1473" href="IntrinsicallyRecursiveCoalgs.html#1431" class="Function">T</a> <a id="1475" href="IntrinsicallyRecursiveCoalgs.html#1475" class="Bound">i</a> <a id="1477" href="IntrinsicallyRecursiveCoalgs.html#1477" class="Bound">X</a> <a id="1479" href="IntrinsicallyRecursiveCoalgs.html#1479" class="Bound">j</a> <a id="1481" class="Symbol">=</a> <a id="1483" class="Symbol">(</a><a id="1484" href="IntrinsicallyRecursiveCoalgs.html#1479" class="Bound">j</a> <a id="1486" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="1488" href="IntrinsicallyRecursiveCoalgs.html#1475" class="Bound">i</a><a id="1489" class="Symbol">)</a> <a id="1491" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1493" href="IntrinsicallyRecursiveCoalgs.html#1477" class="Bound">X</a> <a id="1495" href="IntrinsicallyRecursiveCoalgs.html#1479" class="Bound">j</a> <a id="1497" class="Comment">-- &quot;annotate with pfs j &lt; i&quot;</a>
<a id="1526" class="Comment">--wellfoundification</a>
<a id="_↓"></a><a id="1547" href="IntrinsicallyRecursiveCoalgs.html#1547" class="Function Operator">_↓</a> <a id="1550" class="Symbol">:</a> <a id="1552" class="Symbol">((</a><a id="1554" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1563" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" class="Symbol">(</a><a id="1569" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1571" class="Symbol">→</a> <a id="1573" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1578" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="1579" class="Symbol">))</a> <a id="1582" class="Symbol">→</a> <a id="1584" class="Symbol">((</a><a id="1586" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1595" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">→</a> <a id="1600" class="Symbol">(</a><a id="1601" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1610" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="1611" class="Symbol">))</a>
<a id="1614" class="Symbol">(</a><a id="1615" href="IntrinsicallyRecursiveCoalgs.html#1615" class="Bound">F</a> <a id="1617" href="IntrinsicallyRecursiveCoalgs.html#1547" class="Function Operator">↓</a><a id="1618" class="Symbol">)</a> <a id="1620" href="IntrinsicallyRecursiveCoalgs.html#1620" class="Bound">X</a> <a id="1622" href="IntrinsicallyRecursiveCoalgs.html#1622" class="Bound">i</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="IntrinsicallyRecursiveCoalgs.html#1212" class="Function Operator">[</a> <a id="1628" href="IntrinsicallyRecursiveCoalgs.html#1615" class="Bound">F</a> <a id="1630" href="IntrinsicallyRecursiveCoalgs.html#1212" class="Function Operator">]&lt;</a> <a id="1633" href="IntrinsicallyRecursiveCoalgs.html#1622" class="Bound">i</a> <a id="1635" class="Symbol">(</a><a id="1636" href="IntrinsicallyRecursiveCoalgs.html#1620" class="Bound">X</a> <a id="1638" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">|&lt;</a> <a id="1641" href="IntrinsicallyRecursiveCoalgs.html#1622" class="Bound">i</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Comment">-- F (J&lt; i (X |&lt; i)) i -- F (λ j → (j ≺ i) × X j) i -- = F (T i X) i</a>
</pre>
<pre class="Agda">

<a id="1747" class="Keyword">open</a> <a id="1752" class="Keyword">import</a> <a id="1759" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="1792" class="Comment">-- without the naturality requirement, for that see `unique`</a>
<a id="is-Wellfounded"></a><a id="1853" href="IntrinsicallyRecursiveCoalgs.html#1853" class="Function">is-Wellfounded</a> <a id="1868" class="Symbol">:</a> <a id="1870" class="Symbol">{</a><a id="1871" href="IntrinsicallyRecursiveCoalgs.html#1871" class="Bound">⇃</a> <a id="1873" href="IntrinsicallyRecursiveCoalgs.html#1873" class="Bound">↿</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">→</a> <a id="1886" class="Symbol">((</a><a id="1888" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1897" href="IntrinsicallyRecursiveCoalgs.html#1871" class="Bound">⇃</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" class="Symbol">(</a><a id="1903" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1912" href="IntrinsicallyRecursiveCoalgs.html#1873" class="Bound">↿</a><a id="1913" class="Symbol">))</a> <a id="1916" class="Symbol">→</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1931" class="Symbol">(</a><a id="1932" href="IntrinsicallyRecursiveCoalgs.html#1871" class="Bound">⇃</a> <a id="1934" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1936" href="IntrinsicallyRecursiveCoalgs.html#1873" class="Bound">↿</a><a id="1937" class="Symbol">)))</a>
<a id="1941" href="IntrinsicallyRecursiveCoalgs.html#1853" class="Function">is-Wellfounded</a> <a id="1956" class="Symbol">{</a><a id="1957" class="Argument">⇃</a> <a id="1959" class="Symbol">=</a> <a id="1961" href="IntrinsicallyRecursiveCoalgs.html#1961" class="Bound">⇃</a><a id="1962" class="Symbol">}</a> <a id="1964" class="Symbol">{</a><a id="1965" class="Argument">↿</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="IntrinsicallyRecursiveCoalgs.html#1969" class="Bound">↿</a><a id="1970" class="Symbol">}</a> <a id="1972" href="IntrinsicallyRecursiveCoalgs.html#1972" class="Bound">G</a> <a id="1974" class="Symbol">=</a>
  <a id="1978" class="Symbol">∀</a> <a id="1980" class="Symbol">(</a><a id="1981" href="IntrinsicallyRecursiveCoalgs.html#1981" class="Bound">i</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">→</a>
   <a id="1993" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1996" href="IntrinsicallyRecursiveCoalgs.html#1996" class="Bound">G&lt;i</a> <a id="2000" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2002" class="Symbol">(((</a><a id="2005" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="2007" href="IntrinsicallyRecursiveCoalgs.html#1981" class="Bound">i</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2017" href="IntrinsicallyRecursiveCoalgs.html#1961" class="Bound">⇃</a><a id="2018" class="Symbol">)</a> <a id="2020" class="Symbol">→</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2028" href="IntrinsicallyRecursiveCoalgs.html#1969" class="Bound">↿</a><a id="2029" class="Symbol">))</a> <a id="2032" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
    <a id="2038" class="Symbol">∀</a> <a id="2040" class="Symbol">(</a><a id="2041" href="IntrinsicallyRecursiveCoalgs.html#2041" class="Bound">X</a> <a id="2043" class="Symbol">:</a> <a id="2045" class="Symbol">(</a><a id="2046" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2055" href="IntrinsicallyRecursiveCoalgs.html#1961" class="Bound">⇃</a><a id="2056" class="Symbol">))</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2065" class="Symbol">(</a><a id="2066" href="IntrinsicallyRecursiveCoalgs.html#1972" class="Bound">G</a> <a id="2068" href="IntrinsicallyRecursiveCoalgs.html#2041" class="Bound">X</a> <a id="2070" href="IntrinsicallyRecursiveCoalgs.html#1981" class="Bound">i</a><a id="2071" class="Symbol">)</a> <a id="2073" class="Symbol">(</a><a id="2074" href="IntrinsicallyRecursiveCoalgs.html#1996" class="Bound">G&lt;i</a> <a id="2078" class="Symbol">(</a><a id="2079" href="IntrinsicallyRecursiveCoalgs.html#2041" class="Bound">X</a> <a id="2081" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">|&lt;</a> <a id="2084" href="IntrinsicallyRecursiveCoalgs.html#1981" class="Bound">i</a><a id="2085" class="Symbol">))</a>

<a id="counit&#39;"></a><a id="2089" href="IntrinsicallyRecursiveCoalgs.html#2089" class="Function">counit&#39;</a> <a id="2097" class="Symbol">:</a> <a id="2099" class="Symbol">{</a><a id="2100" href="IntrinsicallyRecursiveCoalgs.html#2100" class="Bound">r</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2112" class="Symbol">}</a> <a id="2114" class="Symbol">→</a> <a id="2116" class="Symbol">(</a><a id="2117" href="IntrinsicallyRecursiveCoalgs.html#2117" class="Bound">i</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="2122" class="Symbol">)</a> <a id="2124" class="Symbol">→</a> <a id="2126" class="Symbol">(</a><a id="2127" href="IntrinsicallyRecursiveCoalgs.html#2127" class="Bound">j</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="2132" class="Symbol">)</a> <a id="2134" class="Symbol">→</a> <a id="2136" class="Symbol">(</a><a id="2137" href="IntrinsicallyRecursiveCoalgs.html#1060" class="Function">J&lt;</a> <a id="2140" href="IntrinsicallyRecursiveCoalgs.html#2117" class="Bound">i</a> <a id="2142" class="Symbol">(</a><a id="2143" href="IntrinsicallyRecursiveCoalgs.html#2100" class="Bound">r</a> <a id="2145" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">|&lt;</a> <a id="2148" href="IntrinsicallyRecursiveCoalgs.html#2117" class="Bound">i</a><a id="2149" class="Symbol">))</a> <a id="2152" href="IntrinsicallyRecursiveCoalgs.html#2127" class="Bound">j</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="IntrinsicallyRecursiveCoalgs.html#2100" class="Bound">r</a> <a id="2158" href="IntrinsicallyRecursiveCoalgs.html#2127" class="Bound">j</a>
<a id="2160" href="IntrinsicallyRecursiveCoalgs.html#2089" class="Function">counit&#39;</a> <a id="2168" href="IntrinsicallyRecursiveCoalgs.html#2168" class="Bound">i</a> <a id="2170" href="IntrinsicallyRecursiveCoalgs.html#2170" class="Bound">j</a> <a id="2172" href="IntrinsicallyRecursiveCoalgs.html#2172" class="Bound">rj</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="IntrinsicallyRecursiveCoalgs.html#2172" class="Bound">rj</a> <a id="2180" class="Symbol">.</a><a id="2181" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="2186" class="Comment">-- not definable</a>

<a id="2204" class="Comment">-- unit&#39; : {r : A → Type} → (i : A) → (j : A) → r j → (J&lt; i (r |&lt; i)) j</a>
<a id="2276" class="Comment">-- unit&#39; i j rj = {!!} , rj (need j ≺? i)</a>

<a id="2319" class="Comment">-- alternative &quot;partial element&quot; definition</a>

<a id="J&#39;&lt;"></a><a id="2364" href="IntrinsicallyRecursiveCoalgs.html#2364" class="Function">J&#39;&lt;</a> <a id="2368" class="Symbol">:</a> <a id="2370" class="Symbol">(</a><a id="2371" href="IntrinsicallyRecursiveCoalgs.html#2371" class="Bound">i</a> <a id="2373" class="Symbol">:</a> <a id="2375" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="2376" class="Symbol">)</a> <a id="2378" class="Symbol">→</a> <a id="2380" class="Symbol">((</a><a id="2382" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="2384" href="IntrinsicallyRecursiveCoalgs.html#2371" class="Bound">i</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2394" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">→</a> <a id="2399" class="Symbol">(</a><a id="2400" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2409" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="2410" class="Symbol">)</a>
<a id="2412" href="IntrinsicallyRecursiveCoalgs.html#2364" class="Function">J&#39;&lt;</a> <a id="2416" href="IntrinsicallyRecursiveCoalgs.html#2416" class="Bound">i</a> <a id="2418" href="IntrinsicallyRecursiveCoalgs.html#2418" class="Bound">X</a> <a id="2420" href="IntrinsicallyRecursiveCoalgs.html#2420" class="Bound">j</a> <a id="2422" class="Symbol">=</a> <a id="2424" class="Symbol">∀</a> <a id="2426" class="Symbol">(</a><a id="2427" href="IntrinsicallyRecursiveCoalgs.html#2427" class="Bound">pf</a> <a id="2430" class="Symbol">:</a> <a id="2432" href="IntrinsicallyRecursiveCoalgs.html#2420" class="Bound">j</a> <a id="2434" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="2436" href="IntrinsicallyRecursiveCoalgs.html#2416" class="Bound">i</a><a id="2437" class="Symbol">)</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="IntrinsicallyRecursiveCoalgs.html#2418" class="Bound">X</a> <a id="2443" class="Symbol">(</a><a id="2444" href="IntrinsicallyRecursiveCoalgs.html#2420" class="Bound">j</a> <a id="2446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2448" href="IntrinsicallyRecursiveCoalgs.html#2427" class="Bound">pf</a><a id="2450" class="Symbol">)</a>

<a id="unit"></a><a id="2453" href="IntrinsicallyRecursiveCoalgs.html#2453" class="Function">unit</a> <a id="2458" class="Symbol">:</a> <a id="2460" class="Symbol">{</a><a id="2461" href="IntrinsicallyRecursiveCoalgs.html#2461" class="Bound">r</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2473" class="Symbol">}</a> <a id="2475" class="Symbol">→</a> <a id="2477" class="Symbol">(</a><a id="2478" href="IntrinsicallyRecursiveCoalgs.html#2478" class="Bound">i</a> <a id="2480" class="Symbol">:</a> <a id="2482" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">→</a> <a id="2487" class="Symbol">(</a><a id="2488" href="IntrinsicallyRecursiveCoalgs.html#2488" class="Bound">j</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="IntrinsicallyRecursiveCoalgs.html#2461" class="Bound">r</a> <a id="2499" href="IntrinsicallyRecursiveCoalgs.html#2488" class="Bound">j</a> <a id="2501" class="Symbol">→</a> <a id="2503" class="Symbol">(</a><a id="2504" href="IntrinsicallyRecursiveCoalgs.html#2364" class="Function">J&#39;&lt;</a> <a id="2508" href="IntrinsicallyRecursiveCoalgs.html#2478" class="Bound">i</a> <a id="2510" class="Symbol">(</a><a id="2511" href="IntrinsicallyRecursiveCoalgs.html#2461" class="Bound">r</a> <a id="2513" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">|&lt;</a> <a id="2516" href="IntrinsicallyRecursiveCoalgs.html#2478" class="Bound">i</a><a id="2517" class="Symbol">))</a> <a id="2520" href="IntrinsicallyRecursiveCoalgs.html#2488" class="Bound">j</a>
<a id="2522" href="IntrinsicallyRecursiveCoalgs.html#2453" class="Function">unit</a> <a id="2527" href="IntrinsicallyRecursiveCoalgs.html#2527" class="Bound">i</a> <a id="2529" href="IntrinsicallyRecursiveCoalgs.html#2529" class="Bound">j</a> <a id="2531" href="IntrinsicallyRecursiveCoalgs.html#2531" class="Bound">rj</a> <a id="2534" class="Symbol">=</a> <a id="2536" class="Symbol">λ</a> <a id="2538" href="IntrinsicallyRecursiveCoalgs.html#2538" class="Bound Operator">_pf</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="IntrinsicallyRecursiveCoalgs.html#2531" class="Bound">rj</a>

<a id="2548" class="Comment">-- not definable</a>

<a id="2566" class="Comment">-- counit : {r : A → Type} → (i : A) → (j : A) → (J&#39;&lt; i (r |&lt; i)) j → r j</a>
<a id="2640" class="Comment">-- counit i j rj = {!!} (need j ≺? i)</a>

<a id="2679" class="Comment">-- note: For the Σ formulation the unit is definable and the counit not, for Π</a>
<a id="2758" class="Comment">-- it is vice versa.</a>

<a id="[_]&#39;&lt;"></a><a id="2780" href="IntrinsicallyRecursiveCoalgs.html#2780" class="Function Operator">[_]&#39;&lt;</a> <a id="2786" class="Symbol">:</a> <a id="2788" class="Symbol">((</a><a id="2790" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="2792" class="Symbol">→</a> <a id="2794" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2799" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="2800" class="Symbol">)</a> <a id="2802" class="Symbol">→</a> <a id="2804" class="Symbol">(</a><a id="2805" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2814" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="2815" class="Symbol">))</a> <a id="2818" class="Symbol">→</a> <a id="2820" class="Symbol">(</a><a id="2821" href="IntrinsicallyRecursiveCoalgs.html#2821" class="Bound">i</a> <a id="2823" class="Symbol">:</a> <a id="2825" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="2826" class="Symbol">)</a> <a id="2828" class="Symbol">→</a> <a id="2830" class="Symbol">((</a><a id="2832" href="IntrinsicallyRecursiveCoalgs.html#920" class="Function">&lt;</a> <a id="2834" href="IntrinsicallyRecursiveCoalgs.html#2821" class="Bound">i</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">→</a> <a id="2839" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2844" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="2845" class="Symbol">)</a> <a id="2847" class="Symbol">→</a> <a id="2849" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2854" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a>
<a id="2856" href="IntrinsicallyRecursiveCoalgs.html#2780" class="Function Operator">[</a> <a id="2858" href="IntrinsicallyRecursiveCoalgs.html#2858" class="Bound">F</a> <a id="2860" href="IntrinsicallyRecursiveCoalgs.html#2780" class="Function Operator">]&#39;&lt;</a> <a id="2864" href="IntrinsicallyRecursiveCoalgs.html#2864" class="Bound">i</a> <a id="2866" href="IntrinsicallyRecursiveCoalgs.html#2866" class="Bound">X</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="IntrinsicallyRecursiveCoalgs.html#2858" class="Bound">F</a> <a id="2872" class="Symbol">(</a><a id="2873" href="IntrinsicallyRecursiveCoalgs.html#2364" class="Function">J&#39;&lt;</a> <a id="2877" href="IntrinsicallyRecursiveCoalgs.html#2864" class="Bound">i</a> <a id="2879" href="IntrinsicallyRecursiveCoalgs.html#2866" class="Bound">X</a><a id="2880" class="Symbol">)</a> <a id="2882" href="IntrinsicallyRecursiveCoalgs.html#2864" class="Bound">i</a>  <a id="2885" class="Comment">-- F (λ j → ∀ (pf : j ≺ i) → X (j , pf)) i</a>

<a id="watch₁"></a><a id="2929" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="2936" class="Symbol">:</a>
  <a id="2940" class="Symbol">∀</a> <a id="2942" class="Symbol">(</a><a id="2943" href="IntrinsicallyRecursiveCoalgs.html#2943" class="Bound">i</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="2948" class="Symbol">)</a> <a id="2950" class="Symbol">→</a>
  <a id="2954" class="Symbol">{</a><a id="2955" href="IntrinsicallyRecursiveCoalgs.html#2955" class="Bound">X</a> <a id="2957" href="IntrinsicallyRecursiveCoalgs.html#2957" class="Bound">Y</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2970" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="2971" class="Symbol">}</a> <a id="2973" class="Symbol">→</a> <a id="2975" class="Symbol">(</a><a id="2976" href="IntrinsicallyRecursiveCoalgs.html#2955" class="Bound">X</a> <a id="2978" href="Util.html#596" class="Function Operator">⇒</a> <a id="2980" href="IntrinsicallyRecursiveCoalgs.html#2957" class="Bound">Y</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">→</a>
  <a id="2987" href="IntrinsicallyRecursiveCoalgs.html#726" class="Function">T&lt;</a> <a id="2990" href="IntrinsicallyRecursiveCoalgs.html#2943" class="Bound">i</a> <a id="2992" href="IntrinsicallyRecursiveCoalgs.html#2955" class="Bound">X</a> <a id="2994" href="Util.html#596" class="Function Operator">⇒</a> <a id="2996" href="IntrinsicallyRecursiveCoalgs.html#726" class="Function">T&lt;</a> <a id="2999" href="IntrinsicallyRecursiveCoalgs.html#2943" class="Bound">i</a> <a id="3001" href="IntrinsicallyRecursiveCoalgs.html#2957" class="Bound">Y</a>
<a id="3003" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="3010" class="Symbol">_</a> <a id="3012" href="IntrinsicallyRecursiveCoalgs.html#3012" class="Bound">h</a> <a id="3014" href="IntrinsicallyRecursiveCoalgs.html#3014" class="Bound">j</a> <a id="3016" href="IntrinsicallyRecursiveCoalgs.html#3016" class="Bound">x</a> <a id="3018" class="Symbol">=</a> <a id="3020" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3024" href="IntrinsicallyRecursiveCoalgs.html#3016" class="Bound">x</a> <a id="3026" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3028" class="Symbol">(</a><a id="3029" href="IntrinsicallyRecursiveCoalgs.html#3012" class="Bound">h</a> <a id="3031" href="IntrinsicallyRecursiveCoalgs.html#3014" class="Bound">j</a> <a id="3033" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3035" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3038" class="Symbol">)</a> <a id="3040" href="IntrinsicallyRecursiveCoalgs.html#3016" class="Bound">x</a>
<a id="3042" class="Comment">-- (λ j → λ{(x , y) → x , h j y}</a>

<a id="T&lt;⇃&#39;"></a><a id="3076" href="IntrinsicallyRecursiveCoalgs.html#3076" class="Function">T&lt;⇃&#39;</a> <a id="3081" class="Symbol">:</a> <a id="3083" class="Symbol">(</a><a id="3084" href="IntrinsicallyRecursiveCoalgs.html#3084" class="Bound">i</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="3089" class="Symbol">)</a> <a id="3091" class="Symbol">→</a> <a id="3093" class="Symbol">(</a><a id="3094" href="IntrinsicallyRecursiveCoalgs.html#3094" class="Bound Operator">_≺?i</a> <a id="3099" class="Symbol">:</a> <a id="3101" class="Symbol">(</a><a id="3102" href="IntrinsicallyRecursiveCoalgs.html#3102" class="Bound">j</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="3107" class="Symbol">)</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3115" class="Symbol">(</a><a id="3116" href="IntrinsicallyRecursiveCoalgs.html#3084" class="Bound">i</a> <a id="3118" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="3120" href="IntrinsicallyRecursiveCoalgs.html#3102" class="Bound">j</a><a id="3121" class="Symbol">))</a> <a id="3124" class="Symbol">→</a> <a id="3126" class="Symbol">(</a><a id="3127" href="IntrinsicallyRecursiveCoalgs.html#3127" class="Bound">X</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3140" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="3141" class="Symbol">)</a> <a id="3143" class="Symbol">→</a> <a id="3145" class="Symbol">((</a><a id="3147" href="IntrinsicallyRecursiveCoalgs.html#3147" class="Bound">j</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="3152" class="Symbol">)</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3161" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="3162" class="Symbol">)</a>
<a id="3164" href="IntrinsicallyRecursiveCoalgs.html#3076" class="Function">T&lt;⇃&#39;</a> <a id="3169" href="IntrinsicallyRecursiveCoalgs.html#3169" class="Bound">i</a> <a id="3171" href="IntrinsicallyRecursiveCoalgs.html#3171" class="Bound Operator">_≺?i</a> <a id="3176" href="IntrinsicallyRecursiveCoalgs.html#3176" class="Bound">X</a> <a id="3178" href="IntrinsicallyRecursiveCoalgs.html#3178" class="Bound">j</a> <a id="3180" class="Symbol">=</a> <a id="3182" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="3187" class="Symbol">(</a><a id="3188" href="IntrinsicallyRecursiveCoalgs.html#3178" class="Bound">j</a> <a id="3190" href="IntrinsicallyRecursiveCoalgs.html#3171" class="Bound Operator">≺?i</a><a id="3193" class="Symbol">)</a> <a id="3195" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="3198" class="Symbol">λ{(</a><a id="3201" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3205" class="Symbol">_)</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="IntrinsicallyRecursiveCoalgs.html#3176" class="Bound">X</a> <a id="3212" href="IntrinsicallyRecursiveCoalgs.html#3178" class="Bound">j</a><a id="3213" class="Symbol">;</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3219" class="Symbol">_)</a> <a id="3222" class="Symbol">→</a> <a id="3224" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a><a id="3226" class="Symbol">}</a>

<a id="3229" class="Keyword">module</a> <a id="withDec&lt;"></a><a id="3236" href="IntrinsicallyRecursiveCoalgs.html#3236" class="Module">withDec&lt;</a> <a id="3245" class="Symbol">(</a><a id="3246" href="IntrinsicallyRecursiveCoalgs.html#3246" class="Bound Operator">_≺?_</a> <a id="3251" class="Symbol">:</a> <a id="3253" class="Symbol">(</a><a id="3254" href="IntrinsicallyRecursiveCoalgs.html#3254" class="Bound">i</a> <a id="3256" href="IntrinsicallyRecursiveCoalgs.html#3256" class="Bound">j</a> <a id="3258" class="Symbol">:</a> <a id="3260" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="3261" class="Symbol">)</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3269" class="Symbol">(</a><a id="3270" href="IntrinsicallyRecursiveCoalgs.html#3254" class="Bound">i</a> <a id="3272" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="3274" href="IntrinsicallyRecursiveCoalgs.html#3256" class="Bound">j</a><a id="3275" class="Symbol">))</a> <a id="3278" class="Keyword">where</a>
  <a id="withDec&lt;.T&lt;⇃"></a><a id="3286" href="IntrinsicallyRecursiveCoalgs.html#3286" class="Function">T&lt;⇃</a> <a id="3290" class="Symbol">:</a> <a id="3292" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3294" class="Symbol">→</a> <a id="3296" class="Symbol">(</a><a id="3297" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3299" class="Symbol">→</a> <a id="3301" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3306" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="3307" class="Symbol">)</a> <a id="3309" class="Symbol">→</a> <a id="3311" class="Symbol">(</a><a id="3312" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3314" class="Symbol">→</a> <a id="3316" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3321" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="3322" class="Symbol">)</a>
  <a id="3326" href="IntrinsicallyRecursiveCoalgs.html#3286" class="Function">T&lt;⇃</a> <a id="3330" href="IntrinsicallyRecursiveCoalgs.html#3330" class="Bound">i</a> <a id="3332" href="IntrinsicallyRecursiveCoalgs.html#3332" class="Bound">X</a> <a id="3334" href="IntrinsicallyRecursiveCoalgs.html#3334" class="Bound">j</a> <a id="3336" class="Symbol">=</a> <a id="3338" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="3343" class="Symbol">(</a><a id="3344" href="IntrinsicallyRecursiveCoalgs.html#3334" class="Bound">j</a> <a id="3346" href="IntrinsicallyRecursiveCoalgs.html#3246" class="Bound Operator">≺?</a> <a id="3349" href="IntrinsicallyRecursiveCoalgs.html#3330" class="Bound">i</a><a id="3350" class="Symbol">)</a> <a id="3352" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="3355" class="Symbol">λ{(</a><a id="3358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3362" class="Symbol">_)</a> <a id="3365" class="Symbol">→</a> <a id="3367" href="IntrinsicallyRecursiveCoalgs.html#3332" class="Bound">X</a> <a id="3369" href="IntrinsicallyRecursiveCoalgs.html#3334" class="Bound">j</a><a id="3370" class="Symbol">;</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3376" class="Symbol">_)</a> <a id="3379" class="Symbol">→</a> <a id="3381" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a><a id="3383" class="Symbol">}</a>

  <a id="withDec&lt;._↓⇃"></a><a id="3388" href="IntrinsicallyRecursiveCoalgs.html#3388" class="Function Operator">_↓⇃</a> <a id="3392" class="Symbol">:</a> <a id="3394" class="Symbol">((</a><a id="3396" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3405" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="3406" class="Symbol">)</a> <a id="3408" class="Symbol">→</a> <a id="3410" class="Symbol">(</a><a id="3411" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3420" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="3421" class="Symbol">))</a> <a id="3424" class="Symbol">→</a> <a id="3426" class="Symbol">((</a><a id="3428" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3430" class="Symbol">→</a> <a id="3432" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3437" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="3438" class="Symbol">)</a> <a id="3440" class="Symbol">→</a> <a id="3442" class="Symbol">(</a><a id="3443" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3445" class="Symbol">→</a> <a id="3447" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3452" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="3453" class="Symbol">))</a>
  <a id="3458" class="Symbol">(</a><a id="3459" href="IntrinsicallyRecursiveCoalgs.html#3459" class="Bound">F₀</a> <a id="3462" href="IntrinsicallyRecursiveCoalgs.html#3388" class="Function Operator">↓⇃</a><a id="3464" class="Symbol">)</a> <a id="3466" href="IntrinsicallyRecursiveCoalgs.html#3466" class="Bound">r</a> <a id="3468" href="IntrinsicallyRecursiveCoalgs.html#3468" class="Bound">i</a> <a id="3470" class="Symbol">=</a> <a id="3472" class="Symbol">(</a><a id="3473" href="IntrinsicallyRecursiveCoalgs.html#3459" class="Bound">F₀</a> <a id="3476" class="Symbol">(</a><a id="3477" href="IntrinsicallyRecursiveCoalgs.html#3286" class="Function">T&lt;⇃</a> <a id="3481" href="IntrinsicallyRecursiveCoalgs.html#3468" class="Bound">i</a> <a id="3483" href="IntrinsicallyRecursiveCoalgs.html#3466" class="Bound">r</a><a id="3484" class="Symbol">))</a> <a id="3487" href="IntrinsicallyRecursiveCoalgs.html#3468" class="Bound">i</a>

  <a id="3492" class="Keyword">module</a> <a id="withDec&lt;.c2a"></a><a id="3499" href="IntrinsicallyRecursiveCoalgs.html#3499" class="Module">c2a</a> <a id="3503" class="Symbol">(</a><a id="3504" href="IntrinsicallyRecursiveCoalgs.html#3504" class="Bound">wf</a> <a id="3507" class="Symbol">:</a> <a id="3509" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="3521" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">_≺_</a><a id="3524" class="Symbol">)</a>
       <a id="3533" class="Symbol">(</a><a id="3534" href="IntrinsicallyRecursiveCoalgs.html#3534" class="Bound">F₀</a> <a id="3537" class="Symbol">:</a> <a id="3539" class="Symbol">(</a><a id="3540" href="IntrinsicallyRecursiveCoalgs.html#3540" class="Bound">r</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3546" class="Symbol">→</a> <a id="3548" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3553" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="3554" class="Symbol">)</a> <a id="3556" class="Symbol">→</a> <a id="3558" class="Symbol">(</a><a id="3559" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3561" class="Symbol">→</a> <a id="3563" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3568" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="3569" class="Symbol">))</a>
       <a id="3579" class="Symbol">(</a><a id="3580" href="IntrinsicallyRecursiveCoalgs.html#3580" class="Bound">F₁</a> <a id="3583" class="Symbol">:</a> <a id="3585" class="Symbol">{</a><a id="3586" href="IntrinsicallyRecursiveCoalgs.html#3586" class="Bound">r</a> <a id="3588" href="IntrinsicallyRecursiveCoalgs.html#3588" class="Bound">r′</a> <a id="3591" class="Symbol">:</a> <a id="3593" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3595" class="Symbol">→</a> <a id="3597" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3602" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="3603" class="Symbol">}</a> <a id="3605" class="Symbol">→</a>
          <a id="3617" class="Symbol">(</a><a id="3618" href="IntrinsicallyRecursiveCoalgs.html#3586" class="Bound">r</a> <a id="3620" href="Util.html#596" class="Function Operator">⇒</a> <a id="3622" href="IntrinsicallyRecursiveCoalgs.html#3588" class="Bound">r′</a><a id="3624" class="Symbol">)</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="IntrinsicallyRecursiveCoalgs.html#3534" class="Bound">F₀</a> <a id="3631" href="IntrinsicallyRecursiveCoalgs.html#3586" class="Bound">r</a> <a id="3633" href="Util.html#596" class="Function Operator">⇒</a> <a id="3635" href="IntrinsicallyRecursiveCoalgs.html#3534" class="Bound">F₀</a> <a id="3638" href="IntrinsicallyRecursiveCoalgs.html#3588" class="Bound">r′</a><a id="3640" class="Symbol">)</a>
          <a id="3652" class="Comment">-- (i : A) → F₀ r i → (F₀ ((_≺ i) ⊠ r) i)</a>
       <a id="3701" class="Symbol">(</a><a id="3702" href="IntrinsicallyRecursiveCoalgs.html#3702" class="Bound">Fwf</a> <a id="3706" class="Symbol">:</a> <a id="3708" class="Symbol">{</a><a id="3709" href="IntrinsicallyRecursiveCoalgs.html#3709" class="Bound">r</a> <a id="3711" class="Symbol">:</a> <a id="3713" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3715" class="Symbol">→</a> <a id="3717" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3722" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="3723" class="Symbol">}</a> <a id="3725" class="Symbol">→</a> <a id="3727" href="IntrinsicallyRecursiveCoalgs.html#3534" class="Bound">F₀</a> <a id="3730" href="IntrinsicallyRecursiveCoalgs.html#3709" class="Bound">r</a> <a id="3732" href="Util.html#596" class="Function Operator">⇒</a> <a id="3734" class="Symbol">(</a><a id="3735" href="IntrinsicallyRecursiveCoalgs.html#3534" class="Bound">F₀</a> <a id="3738" href="IntrinsicallyRecursiveCoalgs.html#3388" class="Function Operator">↓⇃</a><a id="3740" class="Symbol">)</a> <a id="3742" href="IntrinsicallyRecursiveCoalgs.html#3709" class="Bound">r</a><a id="3743" class="Symbol">)</a>

       <a id="3753" class="Comment">-- coalgebra</a>
       <a id="3773" class="Symbol">{</a><a id="3774" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a> <a id="3776" class="Symbol">:</a> <a id="3778" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3787" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="3788" class="Symbol">}</a> <a id="3790" class="Symbol">(</a><a id="3791" href="IntrinsicallyRecursiveCoalgs.html#3791" class="Bound">c</a> <a id="3793" class="Symbol">:</a> <a id="3795" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a> <a id="3797" href="Util.html#596" class="Function Operator">⇒</a> <a id="3799" href="IntrinsicallyRecursiveCoalgs.html#3534" class="Bound">F₀</a> <a id="3802" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a><a id="3803" class="Symbol">)</a>
       <a id="3812" class="Comment">-- target algebra</a>
       <a id="3837" class="Symbol">{</a><a id="3838" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a> <a id="3840" class="Symbol">:</a> <a id="3842" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3851" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="3852" class="Symbol">}</a> <a id="3854" class="Symbol">(</a><a id="3855" href="IntrinsicallyRecursiveCoalgs.html#3855" class="Bound">a</a> <a id="3857" class="Symbol">:</a> <a id="3859" class="Symbol">(</a><a id="3860" href="IntrinsicallyRecursiveCoalgs.html#3534" class="Bound">F₀</a> <a id="3863" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a><a id="3864" class="Symbol">)</a> <a id="3866" href="Util.html#596" class="Function Operator">⇒</a> <a id="3868" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a><a id="3869" class="Symbol">)</a> <a id="3871" class="Keyword">where</a>
    <a id="3881" class="Keyword">open</a> <a id="3886" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="3890" href="IntrinsicallyRecursiveCoalgs.html#3504" class="Bound">wf</a>

    <a id="3898" class="Keyword">private</a>
      <a id="withDec&lt;.c2a.IS"></a><a id="3912" href="IntrinsicallyRecursiveCoalgs.html#3912" class="Function">IS</a> <a id="3915" class="Symbol">:</a> <a id="3917" class="Symbol">(∀</a> <a id="3920" href="IntrinsicallyRecursiveCoalgs.html#3920" class="Bound">x</a> <a id="3922" class="Symbol">→</a> <a id="3924" class="Symbol">(∀</a> <a id="3927" href="IntrinsicallyRecursiveCoalgs.html#3927" class="Bound">y</a> <a id="3929" class="Symbol">→</a> <a id="3931" href="IntrinsicallyRecursiveCoalgs.html#3927" class="Bound">y</a> <a id="3933" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="3935" href="IntrinsicallyRecursiveCoalgs.html#3920" class="Bound">x</a> <a id="3937" class="Symbol">→</a> <a id="3939" class="Symbol">(</a><a id="3940" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a> <a id="3942" href="IntrinsicallyRecursiveCoalgs.html#3927" class="Bound">y</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a> <a id="3948" href="IntrinsicallyRecursiveCoalgs.html#3927" class="Bound">y</a><a id="3949" class="Symbol">))</a> <a id="3952" class="Symbol">→</a> <a id="3954" class="Symbol">(</a><a id="3955" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a> <a id="3957" href="IntrinsicallyRecursiveCoalgs.html#3920" class="Bound">x</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a> <a id="3963" href="IntrinsicallyRecursiveCoalgs.html#3920" class="Bound">x</a><a id="3964" class="Symbol">))</a>
      <a id="3973" href="IntrinsicallyRecursiveCoalgs.html#3912" class="Function">IS</a> <a id="3976" href="IntrinsicallyRecursiveCoalgs.html#3976" class="Bound">i</a> <a id="3978" href="IntrinsicallyRecursiveCoalgs.html#3978" class="Bound">IH</a> <a id="3981" class="Symbol">=</a> <a id="3983" href="IntrinsicallyRecursiveCoalgs.html#3855" class="Bound">a</a> <a id="3985" href="IntrinsicallyRecursiveCoalgs.html#3976" class="Bound">i</a> <a id="3987" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3989" href="IntrinsicallyRecursiveCoalgs.html#3580" class="Bound">F₁</a> <a id="3992" class="Symbol">(</a><a id="3993" href="IntrinsicallyRecursiveCoalgs.html#4028" class="Function">fiz</a><a id="3996" class="Symbol">)</a> <a id="3998" href="IntrinsicallyRecursiveCoalgs.html#3976" class="Bound">i</a> <a id="4000" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4002" href="IntrinsicallyRecursiveCoalgs.html#3702" class="Bound">Fwf</a> <a id="4006" href="IntrinsicallyRecursiveCoalgs.html#3976" class="Bound">i</a> <a id="4008" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4010" href="IntrinsicallyRecursiveCoalgs.html#3791" class="Bound">c</a> <a id="4012" href="IntrinsicallyRecursiveCoalgs.html#3976" class="Bound">i</a> <a id="4014" class="Keyword">where</a>
        <a id="4028" href="IntrinsicallyRecursiveCoalgs.html#4028" class="Function">fiz</a> <a id="4032" class="Symbol">:</a> <a id="4034" href="IntrinsicallyRecursiveCoalgs.html#3286" class="Function">T&lt;⇃</a> <a id="4038" href="IntrinsicallyRecursiveCoalgs.html#3976" class="Bound">i</a> <a id="4040" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a> <a id="4042" href="Util.html#596" class="Function Operator">⇒</a> <a id="4044" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a>
        <a id="4054" href="IntrinsicallyRecursiveCoalgs.html#4028" class="Function">fiz</a> <a id="4058" href="IntrinsicallyRecursiveCoalgs.html#4058" class="Bound">j</a> <a id="4060" href="IntrinsicallyRecursiveCoalgs.html#4060" class="Bound">x₁</a> <a id="4063" class="Keyword">with</a> <a id="4068" href="IntrinsicallyRecursiveCoalgs.html#4058" class="Bound">j</a> <a id="4070" href="IntrinsicallyRecursiveCoalgs.html#3246" class="Bound Operator">≺?</a> <a id="4073" href="IntrinsicallyRecursiveCoalgs.html#3976" class="Bound">i</a>
        <a id="4083" class="Symbol">...</a> <a id="4087" class="Symbol">|</a> <a id="4089" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4093" href="IntrinsicallyRecursiveCoalgs.html#4093" class="Bound">p</a> <a id="4095" class="Symbol">=</a> <a id="4097" href="IntrinsicallyRecursiveCoalgs.html#3978" class="Bound">IH</a> <a id="4100" class="Bound">j</a> <a id="4102" href="IntrinsicallyRecursiveCoalgs.html#4093" class="Bound">p</a> <a id="4104" class="Bound">x₁</a>

    <a id="withDec&lt;.c2a.c2a-morph"></a><a id="4112" href="IntrinsicallyRecursiveCoalgs.html#4112" class="Function">c2a-morph</a> <a id="4122" class="Symbol">:</a> <a id="4124" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a> <a id="4126" href="Util.html#596" class="Function Operator">⇒</a> <a id="4128" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a>
    <a id="4134" href="IntrinsicallyRecursiveCoalgs.html#4112" class="Function">c2a-morph</a> <a id="4144" href="IntrinsicallyRecursiveCoalgs.html#4144" class="Bound">g</a> <a id="4146" class="Symbol">=</a> <a id="4148" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="4158" class="Symbol">{</a><a id="4159" class="Argument">P</a> <a id="4161" class="Symbol">=</a> <a id="4163" class="Symbol">λ</a> <a id="4165" href="IntrinsicallyRecursiveCoalgs.html#4165" class="Bound">g</a> <a id="4167" class="Symbol">→</a> <a id="4169" href="IntrinsicallyRecursiveCoalgs.html#3774" class="Bound">r</a> <a id="4171" href="IntrinsicallyRecursiveCoalgs.html#4165" class="Bound">g</a> <a id="4173" class="Symbol">→</a> <a id="4175" href="IntrinsicallyRecursiveCoalgs.html#3838" class="Bound">X</a> <a id="4177" href="IntrinsicallyRecursiveCoalgs.html#4165" class="Bound">g</a><a id="4178" class="Symbol">}</a> <a id="4180" href="IntrinsicallyRecursiveCoalgs.html#3912" class="Function">IS</a> <a id="4183" href="IntrinsicallyRecursiveCoalgs.html#4144" class="Bound">g</a>

<a id="4186" class="Comment">-- simple guard: Bind the free variable under an existential</a>
<a id="4247" class="Comment">-- corresponds to $G: Set^A → Set^A, G(X)_i ≔ ⨆_{j &lt; i} X_j$&quot;</a>
<a id="[_]_⊔"></a><a id="4309" href="IntrinsicallyRecursiveCoalgs.html#4309" class="Function Operator">[_]_⊔</a>  <a id="4316" class="Symbol">:</a> <a id="4318" class="Symbol">(</a><a id="4319" href="IntrinsicallyRecursiveCoalgs.html#4319" class="Bound">r</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4325" class="Symbol">→</a> <a id="4327" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4332" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4333" class="Symbol">)</a> <a id="4335" class="Symbol">→</a> <a id="4337" class="Symbol">(</a><a id="4338" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4340" class="Symbol">→</a> <a id="4342" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4347" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4348" class="Symbol">)</a>
<a id="4350" href="IntrinsicallyRecursiveCoalgs.html#4309" class="Function Operator">[_]_⊔</a> <a id="4356" href="IntrinsicallyRecursiveCoalgs.html#4356" class="Bound">r</a> <a id="4358" href="IntrinsicallyRecursiveCoalgs.html#4358" class="Bound">i</a> <a id="4360" class="Symbol">=</a> <a id="4362" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4364" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4366" class="Symbol">(</a><a id="4367" href="IntrinsicallyRecursiveCoalgs.html#726" class="Function">T&lt;</a> <a id="4370" href="IntrinsicallyRecursiveCoalgs.html#4358" class="Bound">i</a> <a id="4372" href="IntrinsicallyRecursiveCoalgs.html#4356" class="Bound">r</a><a id="4373" class="Symbol">)</a>
<a id="4375" class="Comment">-- ([ _≺_ ] r ⊔) i</a>

<a id="4395" class="Comment">-- indexed guard</a>
<a id="4412" class="Comment">-- Writing it as such is the only way to express `Fwf` pointfree</a>
<a id="_↓₀"></a><a id="4477" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">_↓₀</a> <a id="4481" class="Symbol">:</a> <a id="4483" class="Symbol">((</a><a id="4485" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4487" class="Symbol">→</a> <a id="4489" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4494" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="4495" class="Symbol">)</a> <a id="4497" class="Symbol">→</a> <a id="4499" class="Symbol">(</a><a id="4500" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4502" class="Symbol">→</a> <a id="4504" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4509" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="4510" class="Symbol">))</a> <a id="4513" class="Symbol">→</a> <a id="4515" class="Symbol">((</a><a id="4517" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4519" class="Symbol">→</a> <a id="4521" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4526" href="IntrinsicallyRecursiveCoalgs.html#548" class="Generalizable">⇃</a><a id="4527" class="Symbol">)</a> <a id="4529" class="Symbol">→</a> <a id="4531" class="Symbol">(</a><a id="4532" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4534" class="Symbol">→</a> <a id="4536" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4541" href="IntrinsicallyRecursiveCoalgs.html#550" class="Generalizable">↿</a><a id="4542" class="Symbol">))</a>
<a id="4545" class="Symbol">(</a><a id="4546" href="IntrinsicallyRecursiveCoalgs.html#4546" class="Bound">F₀</a> <a id="4549" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="4551" class="Symbol">)</a> <a id="4553" href="IntrinsicallyRecursiveCoalgs.html#4553" class="Bound">X</a> <a id="4555" href="IntrinsicallyRecursiveCoalgs.html#4555" class="Bound">i</a> <a id="4557" class="Symbol">=</a> <a id="4559" class="Symbol">(</a><a id="4560" href="IntrinsicallyRecursiveCoalgs.html#4546" class="Bound">F₀</a> <a id="4563" class="Symbol">(λ</a> <a id="4566" href="IntrinsicallyRecursiveCoalgs.html#4566" class="Bound">j</a> <a id="4568" class="Symbol">→</a> <a id="4570" class="Symbol">(</a><a id="4571" href="IntrinsicallyRecursiveCoalgs.html#4566" class="Bound">j</a> <a id="4573" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="4575" href="IntrinsicallyRecursiveCoalgs.html#4555" class="Bound">i</a><a id="4576" class="Symbol">)</a> <a id="4578" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4580" href="IntrinsicallyRecursiveCoalgs.html#4553" class="Bound">X</a> <a id="4582" href="IntrinsicallyRecursiveCoalgs.html#4566" class="Bound">j</a><a id="4583" class="Symbol">))</a> <a id="4586" href="IntrinsicallyRecursiveCoalgs.html#4555" class="Bound">i</a>

<a id="guard₀₁"></a><a id="4589" href="IntrinsicallyRecursiveCoalgs.html#4589" class="Function">guard₀₁</a> <a id="4597" class="Symbol">:</a>
  <a id="4601" class="Symbol">{</a><a id="4602" href="IntrinsicallyRecursiveCoalgs.html#4602" class="Bound">F</a> <a id="4604" class="Symbol">:</a> <a id="4606" class="Symbol">(</a><a id="4607" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4616" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4617" class="Symbol">)</a> <a id="4619" class="Symbol">→</a> <a id="4621" class="Symbol">(</a><a id="4622" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4624" class="Symbol">→</a> <a id="4626" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4631" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4632" class="Symbol">)}</a> <a id="4635" class="Symbol">→</a>
  <a id="4639" class="Symbol">(</a><a id="4640" href="IntrinsicallyRecursiveCoalgs.html#4640" class="Bound">F₁</a> <a id="4643" class="Symbol">:</a> <a id="4645" class="Symbol">{</a><a id="4646" href="IntrinsicallyRecursiveCoalgs.html#4646" class="Bound">X</a> <a id="4648" href="IntrinsicallyRecursiveCoalgs.html#4648" class="Bound">Y</a> <a id="4650" class="Symbol">:</a> <a id="4652" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4654" class="Symbol">→</a> <a id="4656" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4661" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4662" class="Symbol">}</a> <a id="4664" class="Symbol">→</a> <a id="4666" class="Symbol">(</a><a id="4667" href="IntrinsicallyRecursiveCoalgs.html#4646" class="Bound">X</a> <a id="4669" href="Util.html#596" class="Function Operator">⇒</a> <a id="4671" href="IntrinsicallyRecursiveCoalgs.html#4648" class="Bound">Y</a><a id="4672" class="Symbol">)</a> <a id="4674" class="Symbol">→</a> <a id="4676" href="IntrinsicallyRecursiveCoalgs.html#4602" class="Bound">F</a> <a id="4678" href="IntrinsicallyRecursiveCoalgs.html#4646" class="Bound">X</a> <a id="4680" href="Util.html#596" class="Function Operator">⇒</a> <a id="4682" href="IntrinsicallyRecursiveCoalgs.html#4602" class="Bound">F</a> <a id="4684" href="IntrinsicallyRecursiveCoalgs.html#4648" class="Bound">Y</a><a id="4685" class="Symbol">)</a> <a id="4687" class="Symbol">→</a>
  <a id="4691" class="Symbol">{</a><a id="4692" href="IntrinsicallyRecursiveCoalgs.html#4692" class="Bound">X</a> <a id="4694" href="IntrinsicallyRecursiveCoalgs.html#4694" class="Bound">Y</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4707" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4708" class="Symbol">}</a> <a id="4710" class="Symbol">→</a> <a id="4712" class="Symbol">(</a><a id="4713" href="IntrinsicallyRecursiveCoalgs.html#4692" class="Bound">X</a> <a id="4715" href="Util.html#596" class="Function Operator">⇒</a> <a id="4717" href="IntrinsicallyRecursiveCoalgs.html#4694" class="Bound">Y</a><a id="4718" class="Symbol">)</a> <a id="4720" class="Symbol">→</a>
  <a id="4724" class="Symbol">(</a><a id="4725" href="IntrinsicallyRecursiveCoalgs.html#4602" class="Bound">F</a> <a id="4727" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="4729" class="Symbol">)</a> <a id="4731" href="IntrinsicallyRecursiveCoalgs.html#4692" class="Bound">X</a> <a id="4733" href="Util.html#596" class="Function Operator">⇒</a> <a id="4735" class="Symbol">(</a><a id="4736" href="IntrinsicallyRecursiveCoalgs.html#4602" class="Bound">F</a> <a id="4738" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="4740" class="Symbol">)</a> <a id="4742" href="IntrinsicallyRecursiveCoalgs.html#4694" class="Bound">Y</a>
<a id="4744" href="IntrinsicallyRecursiveCoalgs.html#4589" class="Function">guard₀₁</a> <a id="4752" href="IntrinsicallyRecursiveCoalgs.html#4752" class="Bound">F₁</a> <a id="4755" href="IntrinsicallyRecursiveCoalgs.html#4755" class="Bound">h</a> <a id="4757" href="IntrinsicallyRecursiveCoalgs.html#4757" class="Bound">i</a> <a id="4759" class="Symbol">=</a> <a id="4761" href="IntrinsicallyRecursiveCoalgs.html#4752" class="Bound">F₁</a> <a id="4764" class="Symbol">(</a><a id="4765" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="4772" href="IntrinsicallyRecursiveCoalgs.html#4757" class="Bound">i</a> <a id="4774" href="IntrinsicallyRecursiveCoalgs.html#4755" class="Bound">h</a><a id="4775" class="Symbol">)</a> <a id="4777" href="IntrinsicallyRecursiveCoalgs.html#4757" class="Bound">i</a>

<a id="4780" class="Comment">-- guard is a higher-order Functor – guard₁ : ([ [Set^A,Set^A], [Set^A,Set^A] ]₁)</a>
<a id="guard₁"></a><a id="4862" href="IntrinsicallyRecursiveCoalgs.html#4862" class="Function">guard₁</a> <a id="4869" class="Symbol">:</a> <a id="4871" class="Symbol">(</a><a id="4872" href="IntrinsicallyRecursiveCoalgs.html#4872" class="Bound">F</a> <a id="4874" href="IntrinsicallyRecursiveCoalgs.html#4874" class="Bound">G</a> <a id="4876" class="Symbol">:</a> <a id="4878" class="Symbol">(</a><a id="4879" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4881" class="Symbol">→</a> <a id="4883" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4888" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4889" class="Symbol">)</a> <a id="4891" class="Symbol">→</a> <a id="4893" class="Symbol">(</a><a id="4894" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4896" class="Symbol">→</a> <a id="4898" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4903" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4904" class="Symbol">))</a> <a id="4907" class="Symbol">→</a>
  <a id="4911" class="Symbol">(∀</a> <a id="4914" class="Symbol">(</a><a id="4915" href="IntrinsicallyRecursiveCoalgs.html#4915" class="Bound">X</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4921" class="Symbol">→</a> <a id="4923" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4928" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4929" class="Symbol">)</a> <a id="4931" class="Symbol">→</a> <a id="4933" href="IntrinsicallyRecursiveCoalgs.html#4872" class="Bound">F</a> <a id="4935" href="IntrinsicallyRecursiveCoalgs.html#4915" class="Bound">X</a> <a id="4937" href="Util.html#596" class="Function Operator">⇒</a> <a id="4939" href="IntrinsicallyRecursiveCoalgs.html#4874" class="Bound">G</a> <a id="4941" href="IntrinsicallyRecursiveCoalgs.html#4915" class="Bound">X</a><a id="4942" class="Symbol">)</a> <a id="4944" class="Symbol">→</a>
  <a id="4948" class="Symbol">∀</a> <a id="4950" class="Symbol">(</a><a id="4951" href="IntrinsicallyRecursiveCoalgs.html#4951" class="Bound">X</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4964" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="4965" class="Symbol">)</a> <a id="4967" class="Symbol">→</a> <a id="4969" class="Symbol">(</a><a id="4970" href="IntrinsicallyRecursiveCoalgs.html#4872" class="Bound">F</a> <a id="4972" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="4974" class="Symbol">)</a> <a id="4976" href="IntrinsicallyRecursiveCoalgs.html#4951" class="Bound">X</a> <a id="4978" href="Util.html#596" class="Function Operator">⇒</a> <a id="4980" class="Symbol">(</a><a id="4981" href="IntrinsicallyRecursiveCoalgs.html#4874" class="Bound">G</a> <a id="4983" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="4985" class="Symbol">)</a> <a id="4987" href="IntrinsicallyRecursiveCoalgs.html#4951" class="Bound">X</a>
<a id="4989" href="IntrinsicallyRecursiveCoalgs.html#4862" class="Function">guard₁</a> <a id="4996" href="IntrinsicallyRecursiveCoalgs.html#4996" class="Bound">F</a> <a id="4998" href="IntrinsicallyRecursiveCoalgs.html#4998" class="Bound">G</a> <a id="5000" href="IntrinsicallyRecursiveCoalgs.html#5000" class="Bound">μ</a> <a id="5002" href="IntrinsicallyRecursiveCoalgs.html#5002" class="Bound">X</a> <a id="5004" href="IntrinsicallyRecursiveCoalgs.html#5004" class="Bound">i</a> <a id="5006" class="Symbol">=</a> <a id="5008" href="IntrinsicallyRecursiveCoalgs.html#5000" class="Bound">μ</a> <a id="5010" class="Symbol">(</a><a id="5011" href="IntrinsicallyRecursiveCoalgs.html#726" class="Function">T&lt;</a> <a id="5014" href="IntrinsicallyRecursiveCoalgs.html#5004" class="Bound">i</a> <a id="5016" href="IntrinsicallyRecursiveCoalgs.html#5002" class="Bound">X</a><a id="5017" class="Symbol">)</a> <a id="5019" href="IntrinsicallyRecursiveCoalgs.html#5004" class="Bound">i</a>

<a id="Lift"></a><a id="5022" href="IntrinsicallyRecursiveCoalgs.html#5022" class="Function">Lift</a> <a id="5027" class="Symbol">:</a> <a id="5029" class="Symbol">(</a><a id="5030" href="IntrinsicallyRecursiveCoalgs.html#5030" class="Bound">F</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5039" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a> <a id="5041" class="Symbol">→</a> <a id="5043" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5048" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="5049" class="Symbol">)</a> <a id="5051" class="Symbol">→</a> <a id="5053" class="Symbol">((</a><a id="5055" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5064" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="5065" class="Symbol">)</a> <a id="5067" class="Symbol">→</a> <a id="5069" class="Symbol">(</a><a id="5070" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5072" class="Symbol">→</a> <a id="5074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5079" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="5080" class="Symbol">))</a>
<a id="5083" href="IntrinsicallyRecursiveCoalgs.html#5022" class="Function">Lift</a> <a id="5088" href="IntrinsicallyRecursiveCoalgs.html#5088" class="Bound">F</a> <a id="5090" class="Symbol">=</a> <a id="5092" href="Util.html#2423" class="Function">pwl</a> <a id="5096" href="IntrinsicallyRecursiveCoalgs.html#5088" class="Bound">F</a> <a id="5098" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5100" href="IntrinsicallyRecursiveCoalgs.html#4309" class="Function Operator">[_]_⊔</a>


<a id="5108" class="Comment">-- with &quot;partial element&quot; formulation (J&#39;&lt;). This also works, but differently.</a>
<a id="5187" class="Keyword">module</a> <a id="c2a&#39;"></a><a id="5194" href="IntrinsicallyRecursiveCoalgs.html#5194" class="Module">c2a&#39;</a> <a id="5199" class="Symbol">(</a><a id="5200" href="IntrinsicallyRecursiveCoalgs.html#5200" class="Bound">wf</a> <a id="5203" class="Symbol">:</a> <a id="5205" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="5217" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">_≺_</a><a id="5220" class="Symbol">)</a>
     <a id="5227" class="Symbol">(</a><a id="5228" href="IntrinsicallyRecursiveCoalgs.html#5228" class="Bound">F₀</a> <a id="5231" class="Symbol">:</a> <a id="5233" class="Symbol">(</a><a id="5234" href="IntrinsicallyRecursiveCoalgs.html#5234" class="Bound">r</a> <a id="5236" class="Symbol">:</a> <a id="5238" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5240" class="Symbol">→</a> <a id="5242" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="5246" class="Symbol">)</a> <a id="5248" class="Symbol">→</a> <a id="5250" class="Symbol">(</a><a id="5251" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="5259" class="Symbol">))</a> <a id="5262" class="Comment">--temporarily suspended universe polymorphism, need to lift `_≺_` to `l` to restore</a>
     <a id="5351" class="Symbol">(</a><a id="5352" href="IntrinsicallyRecursiveCoalgs.html#5352" class="Bound">F₁</a> <a id="5355" class="Symbol">:</a> <a id="5357" class="Symbol">{</a><a id="5358" href="IntrinsicallyRecursiveCoalgs.html#5358" class="Bound">r</a> <a id="5360" href="IntrinsicallyRecursiveCoalgs.html#5360" class="Bound">r′</a> <a id="5363" class="Symbol">:</a> <a id="5365" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5367" class="Symbol">→</a> <a id="5369" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="5373" class="Symbol">}</a> <a id="5375" class="Symbol">→</a>
        <a id="5385" class="Symbol">(</a><a id="5386" href="IntrinsicallyRecursiveCoalgs.html#5358" class="Bound">r</a> <a id="5388" href="Util.html#596" class="Function Operator">⇒</a> <a id="5390" href="IntrinsicallyRecursiveCoalgs.html#5360" class="Bound">r′</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">→</a> <a id="5396" href="IntrinsicallyRecursiveCoalgs.html#5228" class="Bound">F₀</a> <a id="5399" href="IntrinsicallyRecursiveCoalgs.html#5358" class="Bound">r</a> <a id="5401" href="Util.html#596" class="Function Operator">⇒</a> <a id="5403" href="IntrinsicallyRecursiveCoalgs.html#5228" class="Bound">F₀</a> <a id="5406" href="IntrinsicallyRecursiveCoalgs.html#5360" class="Bound">r′</a><a id="5408" class="Symbol">)</a>
     <a id="5415" class="Symbol">(</a><a id="5416" href="IntrinsicallyRecursiveCoalgs.html#5416" class="Bound">Fwf</a> <a id="5420" class="Symbol">:</a> <a id="5422" class="Symbol">{</a><a id="5423" href="IntrinsicallyRecursiveCoalgs.html#5423" class="Bound">r</a> <a id="5425" class="Symbol">:</a> <a id="5427" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="5435" class="Symbol">}</a> <a id="5437" class="Symbol">→</a> <a id="5439" class="Symbol">(</a><a id="5440" href="IntrinsicallyRecursiveCoalgs.html#5440" class="Bound">i</a> <a id="5442" class="Symbol">:</a> <a id="5444" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="5445" class="Symbol">)</a> <a id="5447" class="Symbol">→</a> <a id="5449" class="Symbol">(</a><a id="5450" href="IntrinsicallyRecursiveCoalgs.html#2780" class="Function Operator">[</a> <a id="5452" href="IntrinsicallyRecursiveCoalgs.html#5228" class="Bound">F₀</a> <a id="5455" href="IntrinsicallyRecursiveCoalgs.html#2780" class="Function Operator">]&#39;&lt;</a> <a id="5459" href="IntrinsicallyRecursiveCoalgs.html#5440" class="Bound">i</a> <a id="5461" class="Symbol">(</a><a id="5462" href="IntrinsicallyRecursiveCoalgs.html#5423" class="Bound">r</a> <a id="5464" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">|&lt;</a> <a id="5467" href="IntrinsicallyRecursiveCoalgs.html#5440" class="Bound">i</a><a id="5468" class="Symbol">))</a> <a id="5471" class="Symbol">→</a> <a id="5473" href="IntrinsicallyRecursiveCoalgs.html#5228" class="Bound">F₀</a> <a id="5476" href="IntrinsicallyRecursiveCoalgs.html#5423" class="Bound">r</a> <a id="5478" href="IntrinsicallyRecursiveCoalgs.html#5440" class="Bound">i</a><a id="5479" class="Symbol">)</a> <a id="5481" class="Keyword">where</a>
  <a id="5489" class="Keyword">open</a> <a id="5494" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="5498" href="IntrinsicallyRecursiveCoalgs.html#5200" class="Bound">wf</a>

  <a id="5504" class="Keyword">private</a>
    <a id="c2a&#39;.iuncurry"></a><a id="5516" href="IntrinsicallyRecursiveCoalgs.html#5516" class="Function">iuncurry</a> <a id="5525" class="Symbol">:</a> <a id="5527" class="Symbol">{</a><a id="5528" href="IntrinsicallyRecursiveCoalgs.html#5528" class="Bound">r</a> <a id="5530" href="IntrinsicallyRecursiveCoalgs.html#5530" class="Bound">X</a> <a id="5532" class="Symbol">:</a> <a id="5534" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5536" class="Symbol">→</a> <a id="5538" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="5542" class="Symbol">}</a> <a id="5544" class="Symbol">→</a> <a id="5546" class="Symbol">(</a><a id="5547" href="IntrinsicallyRecursiveCoalgs.html#5547" class="Bound">i</a> <a id="5549" class="Symbol">:</a> <a id="5551" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="5552" class="Symbol">)</a> <a id="5554" class="Symbol">(</a><a id="5555" href="IntrinsicallyRecursiveCoalgs.html#5555" class="Bound">IH</a> <a id="5558" class="Symbol">:</a> <a id="5560" class="Symbol">(</a><a id="5561" href="IntrinsicallyRecursiveCoalgs.html#5561" class="Bound">y</a> <a id="5563" class="Symbol">:</a> <a id="5565" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="5566" class="Symbol">)</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="IntrinsicallyRecursiveCoalgs.html#5561" class="Bound">y</a> <a id="5572" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="5574" href="IntrinsicallyRecursiveCoalgs.html#5547" class="Bound">i</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="IntrinsicallyRecursiveCoalgs.html#5528" class="Bound">r</a> <a id="5580" href="IntrinsicallyRecursiveCoalgs.html#5561" class="Bound">y</a> <a id="5582" class="Symbol">→</a> <a id="5584" href="IntrinsicallyRecursiveCoalgs.html#5530" class="Bound">X</a> <a id="5586" href="IntrinsicallyRecursiveCoalgs.html#5561" class="Bound">y</a><a id="5587" class="Symbol">)</a> <a id="5589" class="Symbol">→</a>
      <a id="5597" class="Symbol">((</a><a id="5599" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">_≺</a> <a id="5602" href="IntrinsicallyRecursiveCoalgs.html#5547" class="Bound">i</a><a id="5603" class="Symbol">)</a> <a id="5605" href="Util.html#1094" class="Function Operator">⊠</a> <a id="5607" href="IntrinsicallyRecursiveCoalgs.html#5528" class="Bound">r</a><a id="5608" class="Symbol">)</a> <a id="5610" href="Util.html#596" class="Function Operator">⇒</a> <a id="5612" href="IntrinsicallyRecursiveCoalgs.html#5530" class="Bound">X</a>
    <a id="5618" href="IntrinsicallyRecursiveCoalgs.html#5516" class="Function">iuncurry</a> <a id="5627" class="Symbol">_</a> <a id="5629" href="IntrinsicallyRecursiveCoalgs.html#5629" class="Bound">IH</a> <a id="5632" href="IntrinsicallyRecursiveCoalgs.html#5632" class="Bound">j</a> <a id="5634" class="Symbol">=</a> <a id="5636" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="5644" class="Symbol">(</a><a id="5645" href="IntrinsicallyRecursiveCoalgs.html#5629" class="Bound">IH</a> <a id="5648" href="IntrinsicallyRecursiveCoalgs.html#5632" class="Bound">j</a><a id="5649" class="Symbol">)</a>


<a id="5653" class="Keyword">module</a> <a id="c2a"></a><a id="5660" href="IntrinsicallyRecursiveCoalgs.html#5660" class="Module">c2a</a> <a id="5664" class="Symbol">(</a><a id="5665" href="IntrinsicallyRecursiveCoalgs.html#5665" class="Bound">wf</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="5682" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">_≺_</a><a id="5685" class="Symbol">)</a>
     <a id="5692" class="Symbol">(</a><a id="5693" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="5696" class="Symbol">:</a> <a id="5698" class="Symbol">(</a><a id="5699" href="IntrinsicallyRecursiveCoalgs.html#5699" class="Bound">r</a> <a id="5701" class="Symbol">:</a> <a id="5703" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5705" class="Symbol">→</a> <a id="5707" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5712" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="5713" class="Symbol">)</a> <a id="5715" class="Symbol">→</a> <a id="5717" class="Symbol">(</a><a id="5718" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5720" class="Symbol">→</a> <a id="5722" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5727" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="5728" class="Symbol">))</a>
     <a id="5736" class="Symbol">(</a><a id="5737" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="5740" class="Symbol">:</a> <a id="5742" class="Symbol">{</a><a id="5743" href="IntrinsicallyRecursiveCoalgs.html#5743" class="Bound">r</a> <a id="5745" href="IntrinsicallyRecursiveCoalgs.html#5745" class="Bound">r′</a> <a id="5748" class="Symbol">:</a> <a id="5750" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5752" class="Symbol">→</a> <a id="5754" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5759" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="5760" class="Symbol">}</a> <a id="5762" class="Symbol">→</a>
        <a id="5772" class="Symbol">(</a><a id="5773" href="IntrinsicallyRecursiveCoalgs.html#5743" class="Bound">r</a> <a id="5775" href="Util.html#596" class="Function Operator">⇒</a> <a id="5777" href="IntrinsicallyRecursiveCoalgs.html#5745" class="Bound">r′</a><a id="5779" class="Symbol">)</a> <a id="5781" class="Symbol">→</a> <a id="5783" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="5786" href="IntrinsicallyRecursiveCoalgs.html#5743" class="Bound">r</a> <a id="5788" href="Util.html#596" class="Function Operator">⇒</a> <a id="5790" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="5793" href="IntrinsicallyRecursiveCoalgs.html#5745" class="Bound">r′</a><a id="5795" class="Symbol">)</a>
        <a id="5805" class="Comment">-- (i : A) → F₀ r i → (F₀ ((_≺ i) ⊠ r) i)</a>
     <a id="5852" class="Symbol">(</a><a id="5853" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="5857" class="Symbol">:</a> <a id="5859" class="Symbol">{</a><a id="5860" href="IntrinsicallyRecursiveCoalgs.html#5860" class="Bound">r</a> <a id="5862" class="Symbol">:</a> <a id="5864" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="5866" class="Symbol">→</a> <a id="5868" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5873" href="IntrinsicallyRecursiveCoalgs.html#552" class="Generalizable">l</a><a id="5874" class="Symbol">}</a> <a id="5876" class="Symbol">→</a> <a id="5878" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="5881" href="IntrinsicallyRecursiveCoalgs.html#5860" class="Bound">r</a> <a id="5883" href="Util.html#596" class="Function Operator">⇒</a> <a id="5885" class="Symbol">(</a><a id="5886" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="5889" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="5891" class="Symbol">)</a> <a id="5893" href="IntrinsicallyRecursiveCoalgs.html#5860" class="Bound">r</a><a id="5894" class="Symbol">)</a> <a id="5896" class="Keyword">where</a>
  <a id="5904" class="Keyword">open</a> <a id="5909" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="5913" href="IntrinsicallyRecursiveCoalgs.html#5665" class="Bound">wf</a>

  <a id="5919" class="Keyword">module</a> <a id="c2a.apo-Definition"></a><a id="5926" href="IntrinsicallyRecursiveCoalgs.html#5926" class="Module">apo-Definition</a>
     <a id="5946" class="Comment">-- target algebra (before &quot;coalg&quot; here bc coalg deps on carrier X)</a>
     <a id="6018" class="Symbol">{</a><a id="6019" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="6025" class="Symbol">→</a> <a id="6027" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6032" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="6033" class="Symbol">}</a> <a id="6035" class="Symbol">(</a><a id="6036" href="IntrinsicallyRecursiveCoalgs.html#6036" class="Bound">a</a> <a id="6038" class="Symbol">:</a> <a id="6040" class="Symbol">(</a><a id="6041" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="6044" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a><a id="6045" class="Symbol">)</a> <a id="6047" href="Util.html#596" class="Function Operator">⇒</a> <a id="6049" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a><a id="6050" class="Symbol">)</a>
     <a id="6057" class="Comment">-- early-terminating coalgebra</a>
     <a id="6093" class="Symbol">{</a><a id="6094" href="IntrinsicallyRecursiveCoalgs.html#6094" class="Bound">r</a> <a id="6096" class="Symbol">:</a> <a id="6098" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6107" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="6108" class="Symbol">}</a> <a id="6110" class="Symbol">(</a><a id="6111" href="IntrinsicallyRecursiveCoalgs.html#6111" class="Bound">c</a> <a id="6113" class="Symbol">:</a> <a id="6115" href="IntrinsicallyRecursiveCoalgs.html#6094" class="Bound">r</a> <a id="6117" href="Util.html#596" class="Function Operator">⇒</a> <a id="6119" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="6122" class="Symbol">(</a><a id="6123" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a> <a id="6125" href="Util.html#1090" class="Function Operator">⊞</a> <a id="6127" href="IntrinsicallyRecursiveCoalgs.html#6094" class="Bound">r</a><a id="6128" class="Symbol">))</a> <a id="6131" class="Keyword">where</a>
    <a id="6141" class="Keyword">private</a>
      <a id="c2a.apo-Definition.IS"></a><a id="6155" href="IntrinsicallyRecursiveCoalgs.html#6155" class="Function">IS</a> <a id="6158" class="Symbol">:</a> <a id="6160" class="Symbol">(∀</a> <a id="6163" href="IntrinsicallyRecursiveCoalgs.html#6163" class="Bound">x</a> <a id="6165" class="Symbol">→</a> <a id="6167" class="Symbol">(∀</a> <a id="6170" href="IntrinsicallyRecursiveCoalgs.html#6170" class="Bound">y</a> <a id="6172" class="Symbol">→</a> <a id="6174" href="IntrinsicallyRecursiveCoalgs.html#6170" class="Bound">y</a> <a id="6176" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="6178" href="IntrinsicallyRecursiveCoalgs.html#6163" class="Bound">x</a> <a id="6180" class="Symbol">→</a> <a id="6182" class="Symbol">(</a><a id="6183" href="IntrinsicallyRecursiveCoalgs.html#6094" class="Bound">r</a> <a id="6185" href="IntrinsicallyRecursiveCoalgs.html#6170" class="Bound">y</a> <a id="6187" class="Symbol">→</a> <a id="6189" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a> <a id="6191" href="IntrinsicallyRecursiveCoalgs.html#6170" class="Bound">y</a><a id="6192" class="Symbol">))</a> <a id="6195" class="Symbol">→</a> <a id="6197" class="Symbol">(</a><a id="6198" href="IntrinsicallyRecursiveCoalgs.html#6094" class="Bound">r</a> <a id="6200" href="IntrinsicallyRecursiveCoalgs.html#6163" class="Bound">x</a> <a id="6202" class="Symbol">→</a> <a id="6204" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a> <a id="6206" href="IntrinsicallyRecursiveCoalgs.html#6163" class="Bound">x</a><a id="6207" class="Symbol">))</a>
      <a id="6216" href="IntrinsicallyRecursiveCoalgs.html#6155" class="Function">IS</a> <a id="6219" href="IntrinsicallyRecursiveCoalgs.html#6219" class="Bound">i</a> <a id="6221" href="IntrinsicallyRecursiveCoalgs.html#6221" class="Bound">IH</a> <a id="6224" class="Symbol">=</a> <a id="6226" href="IntrinsicallyRecursiveCoalgs.html#6036" class="Bound">a</a> <a id="6228" href="IntrinsicallyRecursiveCoalgs.html#6219" class="Bound">i</a> <a id="6230" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6232" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="6235" class="Symbol">(λ{</a><a id="6238" href="IntrinsicallyRecursiveCoalgs.html#6238" class="Bound">j</a> <a id="6240" class="Symbol">(</a><a id="6241" href="IntrinsicallyRecursiveCoalgs.html#6241" class="Bound">j≺i</a> <a id="6245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6247" href="IntrinsicallyRecursiveCoalgs.html#6247" class="Bound">X+r</a><a id="6250" class="Symbol">)</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="Cubical.Data.Sum.Base.html#373" class="Function">⊎.elim</a> <a id="6261" class="Symbol">(</a><a id="6262" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="6268" class="Symbol">_)</a> <a id="6271" class="Symbol">(</a><a id="6272" href="IntrinsicallyRecursiveCoalgs.html#6221" class="Bound">IH</a> <a id="6275" href="IntrinsicallyRecursiveCoalgs.html#6238" class="Bound">j</a> <a id="6277" href="IntrinsicallyRecursiveCoalgs.html#6241" class="Bound">j≺i</a><a id="6280" class="Symbol">)</a> <a id="6282" href="IntrinsicallyRecursiveCoalgs.html#6247" class="Bound">X+r</a><a id="6285" class="Symbol">})</a> <a id="6288" href="IntrinsicallyRecursiveCoalgs.html#6219" class="Bound">i</a> <a id="6290" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6292" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="6296" href="IntrinsicallyRecursiveCoalgs.html#6219" class="Bound">i</a> <a id="6298" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6300" href="IntrinsicallyRecursiveCoalgs.html#6111" class="Bound">c</a> <a id="6302" href="IntrinsicallyRecursiveCoalgs.html#6219" class="Bound">i</a>
    <a id="c2a.apo-Definition.apo"></a><a id="6308" href="IntrinsicallyRecursiveCoalgs.html#6308" class="Function">apo</a> <a id="6312" class="Symbol">:</a> <a id="6314" href="IntrinsicallyRecursiveCoalgs.html#6094" class="Bound">r</a> <a id="6316" href="Util.html#596" class="Function Operator">⇒</a> <a id="6318" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a>
    <a id="6324" href="IntrinsicallyRecursiveCoalgs.html#6308" class="Function">apo</a> <a id="6328" href="IntrinsicallyRecursiveCoalgs.html#6328" class="Bound">g</a> <a id="6330" class="Symbol">=</a> <a id="6332" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="6342" class="Symbol">{</a><a id="6343" class="Argument">P</a> <a id="6345" class="Symbol">=</a> <a id="6347" class="Symbol">λ</a> <a id="6349" href="IntrinsicallyRecursiveCoalgs.html#6349" class="Bound">g</a> <a id="6351" class="Symbol">→</a> <a id="6353" href="IntrinsicallyRecursiveCoalgs.html#6094" class="Bound">r</a> <a id="6355" href="IntrinsicallyRecursiveCoalgs.html#6349" class="Bound">g</a> <a id="6357" class="Symbol">→</a> <a id="6359" href="IntrinsicallyRecursiveCoalgs.html#6019" class="Bound">X</a> <a id="6361" href="IntrinsicallyRecursiveCoalgs.html#6349" class="Bound">g</a><a id="6362" class="Symbol">}</a> <a id="6364" href="IntrinsicallyRecursiveCoalgs.html#6155" class="Function">IS</a> <a id="6367" href="IntrinsicallyRecursiveCoalgs.html#6328" class="Bound">g</a>

  <a id="6372" class="Keyword">open</a> <a id="6377" href="IntrinsicallyRecursiveCoalgs.html#5926" class="Module">apo-Definition</a> <a id="6392" class="Keyword">public</a>

  <a id="6402" class="Keyword">private</a>
    <a id="c2a.iuncurry"></a><a id="6414" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="6423" class="Symbol">:</a> <a id="6425" class="Symbol">{</a><a id="6426" href="IntrinsicallyRecursiveCoalgs.html#6426" class="Bound">r</a> <a id="6428" href="IntrinsicallyRecursiveCoalgs.html#6428" class="Bound">X</a> <a id="6430" class="Symbol">:</a> <a id="6432" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="6434" class="Symbol">→</a> <a id="6436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6441" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="6442" class="Symbol">}</a> <a id="6444" class="Symbol">→</a> <a id="6446" class="Symbol">(</a><a id="6447" href="IntrinsicallyRecursiveCoalgs.html#6447" class="Bound">i</a> <a id="6449" class="Symbol">:</a> <a id="6451" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="6452" class="Symbol">)</a> <a id="6454" class="Symbol">(</a><a id="6455" href="IntrinsicallyRecursiveCoalgs.html#6455" class="Bound">IH</a> <a id="6458" class="Symbol">:</a> <a id="6460" class="Symbol">(</a><a id="6461" href="IntrinsicallyRecursiveCoalgs.html#6461" class="Bound">y</a> <a id="6463" class="Symbol">:</a> <a id="6465" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="6466" class="Symbol">)</a> <a id="6468" class="Symbol">→</a> <a id="6470" href="IntrinsicallyRecursiveCoalgs.html#6461" class="Bound">y</a> <a id="6472" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="6474" href="IntrinsicallyRecursiveCoalgs.html#6447" class="Bound">i</a> <a id="6476" class="Symbol">→</a> <a id="6478" href="IntrinsicallyRecursiveCoalgs.html#6426" class="Bound">r</a> <a id="6480" href="IntrinsicallyRecursiveCoalgs.html#6461" class="Bound">y</a> <a id="6482" class="Symbol">→</a> <a id="6484" href="IntrinsicallyRecursiveCoalgs.html#6428" class="Bound">X</a> <a id="6486" href="IntrinsicallyRecursiveCoalgs.html#6461" class="Bound">y</a><a id="6487" class="Symbol">)</a> <a id="6489" class="Symbol">→</a>
      <a id="6497" class="Symbol">((</a><a id="6499" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">_≺</a> <a id="6502" href="IntrinsicallyRecursiveCoalgs.html#6447" class="Bound">i</a><a id="6503" class="Symbol">)</a> <a id="6505" href="Util.html#1094" class="Function Operator">⊠</a> <a id="6507" href="IntrinsicallyRecursiveCoalgs.html#6426" class="Bound">r</a><a id="6508" class="Symbol">)</a> <a id="6510" href="Util.html#596" class="Function Operator">⇒</a> <a id="6512" href="IntrinsicallyRecursiveCoalgs.html#6428" class="Bound">X</a>
    <a id="6518" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="6527" class="Symbol">_</a> <a id="6529" href="IntrinsicallyRecursiveCoalgs.html#6529" class="Bound">IH</a> <a id="6532" href="IntrinsicallyRecursiveCoalgs.html#6532" class="Bound">j</a> <a id="6534" class="Symbol">=</a> <a id="6536" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="6544" class="Symbol">(</a><a id="6545" href="IntrinsicallyRecursiveCoalgs.html#6529" class="Bound">IH</a> <a id="6548" href="IntrinsicallyRecursiveCoalgs.html#6532" class="Bound">j</a><a id="6549" class="Symbol">)</a>

  <a id="6554" class="Keyword">module</a> <a id="c2a.c2a-morph-Definition"></a><a id="6561" href="IntrinsicallyRecursiveCoalgs.html#6561" class="Module">c2a-morph-Definition</a>
     <a id="6587" class="Comment">-- coalgebra</a>
     <a id="6605" class="Symbol">{</a><a id="6606" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="6608" class="Symbol">:</a> <a id="6610" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="6612" class="Symbol">→</a> <a id="6614" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6619" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="6620" class="Symbol">}</a> <a id="6622" class="Symbol">(</a><a id="6623" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="6625" class="Symbol">:</a> <a id="6627" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="6629" href="Util.html#596" class="Function Operator">⇒</a> <a id="6631" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="6634" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a><a id="6635" class="Symbol">)</a>
     <a id="6642" class="Comment">-- target algebra</a>
     <a id="6665" class="Symbol">{</a><a id="6666" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a> <a id="6668" class="Symbol">:</a> <a id="6670" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="6672" class="Symbol">→</a> <a id="6674" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6679" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="6680" class="Symbol">}</a> <a id="6682" class="Symbol">(</a><a id="6683" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="6685" class="Symbol">:</a> <a id="6687" class="Symbol">(</a><a id="6688" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="6691" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a><a id="6692" class="Symbol">)</a> <a id="6694" href="Util.html#596" class="Function Operator">⇒</a> <a id="6696" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a><a id="6697" class="Symbol">)</a> <a id="6699" class="Keyword">where</a>

    <a id="6710" class="Keyword">private</a>
      <a id="c2a.c2a-morph-Definition.IS"></a><a id="6724" href="IntrinsicallyRecursiveCoalgs.html#6724" class="Function">IS</a> <a id="6727" class="Symbol">:</a> <a id="6729" class="Symbol">(∀</a> <a id="6732" href="IntrinsicallyRecursiveCoalgs.html#6732" class="Bound">x</a> <a id="6734" class="Symbol">→</a> <a id="6736" class="Symbol">(∀</a> <a id="6739" href="IntrinsicallyRecursiveCoalgs.html#6739" class="Bound">y</a> <a id="6741" class="Symbol">→</a> <a id="6743" href="IntrinsicallyRecursiveCoalgs.html#6739" class="Bound">y</a> <a id="6745" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="6747" href="IntrinsicallyRecursiveCoalgs.html#6732" class="Bound">x</a> <a id="6749" class="Symbol">→</a> <a id="6751" class="Symbol">(</a><a id="6752" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="6754" href="IntrinsicallyRecursiveCoalgs.html#6739" class="Bound">y</a> <a id="6756" class="Symbol">→</a> <a id="6758" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a> <a id="6760" href="IntrinsicallyRecursiveCoalgs.html#6739" class="Bound">y</a><a id="6761" class="Symbol">))</a> <a id="6764" class="Symbol">→</a> <a id="6766" class="Symbol">(</a><a id="6767" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="6769" href="IntrinsicallyRecursiveCoalgs.html#6732" class="Bound">x</a> <a id="6771" class="Symbol">→</a> <a id="6773" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a> <a id="6775" href="IntrinsicallyRecursiveCoalgs.html#6732" class="Bound">x</a><a id="6776" class="Symbol">))</a>
      <a id="6785" href="IntrinsicallyRecursiveCoalgs.html#6724" class="Function">IS</a> <a id="6788" href="IntrinsicallyRecursiveCoalgs.html#6788" class="Bound">i</a> <a id="6790" href="IntrinsicallyRecursiveCoalgs.html#6790" class="Bound">IH</a> <a id="6793" class="Symbol">=</a>
</pre>
<pre class="Agda">
        <a id="6839" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="6841" href="IntrinsicallyRecursiveCoalgs.html#6788" class="Bound">i</a> <a id="6843" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6845" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="6848" class="Symbol">(</a><a id="6849" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="6858" href="IntrinsicallyRecursiveCoalgs.html#6788" class="Bound">i</a> <a id="6860" href="IntrinsicallyRecursiveCoalgs.html#6790" class="Bound">IH</a><a id="6862" class="Symbol">)</a> <a id="6864" href="IntrinsicallyRecursiveCoalgs.html#6788" class="Bound">i</a> <a id="6866" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6868" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="6872" href="IntrinsicallyRecursiveCoalgs.html#6788" class="Bound">i</a> <a id="6874" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6876" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="6878" href="IntrinsicallyRecursiveCoalgs.html#6788" class="Bound">i</a>
</pre>
<pre class="Agda">
    <a id="c2a.c2a-morph-Definition.c2a-morph"></a><a id="6920" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="6930" class="Symbol">:</a> <a id="6932" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="6934" href="Util.html#596" class="Function Operator">⇒</a> <a id="6936" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a>
    <a id="6942" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="6952" href="IntrinsicallyRecursiveCoalgs.html#6952" class="Bound">g</a> <a id="6954" class="Symbol">=</a> <a id="6956" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="6966" class="Symbol">{</a><a id="6967" class="Argument">P</a> <a id="6969" class="Symbol">=</a> <a id="6971" class="Symbol">λ</a> <a id="6973" href="IntrinsicallyRecursiveCoalgs.html#6973" class="Bound">g</a> <a id="6975" class="Symbol">→</a> <a id="6977" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="6979" href="IntrinsicallyRecursiveCoalgs.html#6973" class="Bound">g</a> <a id="6981" class="Symbol">→</a> <a id="6983" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a> <a id="6985" href="IntrinsicallyRecursiveCoalgs.html#6973" class="Bound">g</a><a id="6986" class="Symbol">}</a> <a id="6988" href="IntrinsicallyRecursiveCoalgs.html#6724" class="Function">IS</a> <a id="6991" href="IntrinsicallyRecursiveCoalgs.html#6952" class="Bound">g</a>

    <a id="6998" class="Keyword">module</a> <a id="c2a.c2a-morph-Definition.c2a"></a><a id="7005" href="IntrinsicallyRecursiveCoalgs.html#7005" class="Module">c2a</a>
       <a id="7016" class="Symbol">(</a><a id="7017" href="IntrinsicallyRecursiveCoalgs.html#7017" class="Bound">F-hom</a> <a id="7023" class="Symbol">:</a> <a id="7025" class="Symbol">{</a><a id="7026" href="IntrinsicallyRecursiveCoalgs.html#7026" class="Bound">X</a> <a id="7028" href="IntrinsicallyRecursiveCoalgs.html#7028" class="Bound">Y</a> <a id="7030" href="IntrinsicallyRecursiveCoalgs.html#7030" class="Bound">Z</a> <a id="7032" class="Symbol">:</a> <a id="7034" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7043" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="7044" class="Symbol">}</a> <a id="7046" class="Symbol">→</a>
         <a id="7057" class="Symbol">(</a><a id="7058" href="IntrinsicallyRecursiveCoalgs.html#7058" class="Bound">f</a> <a id="7060" class="Symbol">:</a> <a id="7062" class="Symbol">(</a><a id="7063" href="IntrinsicallyRecursiveCoalgs.html#7028" class="Bound">Y</a> <a id="7065" href="Util.html#596" class="Function Operator">⇒</a> <a id="7067" href="IntrinsicallyRecursiveCoalgs.html#7030" class="Bound">Z</a><a id="7068" class="Symbol">))</a> <a id="7071" class="Symbol">→</a> <a id="7073" class="Symbol">(</a><a id="7074" href="IntrinsicallyRecursiveCoalgs.html#7074" class="Bound">g</a> <a id="7076" class="Symbol">:</a> <a id="7078" class="Symbol">(</a><a id="7079" href="IntrinsicallyRecursiveCoalgs.html#7026" class="Bound">X</a> <a id="7081" href="Util.html#596" class="Function Operator">⇒</a> <a id="7083" href="IntrinsicallyRecursiveCoalgs.html#7028" class="Bound">Y</a><a id="7084" class="Symbol">))</a> <a id="7087" class="Symbol">→</a>
         <a id="7098" class="Symbol">(</a><a id="7099" href="IntrinsicallyRecursiveCoalgs.html#7099" class="Bound">i</a> <a id="7101" class="Symbol">:</a> <a id="7103" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="7104" class="Symbol">)</a> <a id="7106" class="Symbol">→</a> <a id="7108" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7111" class="Symbol">(</a><a id="7112" href="IntrinsicallyRecursiveCoalgs.html#7058" class="Bound">f</a> <a id="7114" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="7117" href="IntrinsicallyRecursiveCoalgs.html#7074" class="Bound">g</a><a id="7118" class="Symbol">)</a> <a id="7120" href="IntrinsicallyRecursiveCoalgs.html#7099" class="Bound">i</a> <a id="7122" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7124" class="Symbol">(</a><a id="7125" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7128" href="IntrinsicallyRecursiveCoalgs.html#7058" class="Bound">f</a> <a id="7130" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="7133" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7136" href="IntrinsicallyRecursiveCoalgs.html#7074" class="Bound">g</a><a id="7137" class="Symbol">)</a> <a id="7139" href="IntrinsicallyRecursiveCoalgs.html#7099" class="Bound">i</a>
       <a id="7148" class="Symbol">)</a>

       <a id="7158" class="Comment">-- We cannot express this as `F₁ sndᵢ ∘ᵢ Fwf` bc rhs of `Fwf` contains `i`</a>
       <a id="7240" class="Comment">-- (ε := F₁ sndᵢ) : (F₀ ((_≺ i) ⊠ r) i) → F₀ r i</a>
       <a id="7296" class="Symbol">(</a><a id="7297" href="IntrinsicallyRecursiveCoalgs.html#7297" class="Bound">ε-split-epi</a> <a id="7309" class="Symbol">:</a> <a id="7311" class="Symbol">(</a><a id="7312" href="IntrinsicallyRecursiveCoalgs.html#7312" class="Bound">i</a> <a id="7314" class="Symbol">:</a> <a id="7316" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="7317" class="Symbol">)</a> <a id="7319" class="Symbol">→</a> <a id="7321" class="Symbol">{</a><a id="7322" href="IntrinsicallyRecursiveCoalgs.html#7322" class="Bound">r</a> <a id="7324" class="Symbol">:</a> <a id="7326" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="7328" class="Symbol">→</a> <a id="7330" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7335" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="7336" class="Symbol">}</a> <a id="7338" class="Symbol">→</a> <a id="7340" class="Symbol">(</a><a id="7341" href="IntrinsicallyRecursiveCoalgs.html#7341" class="Bound">x</a> <a id="7343" class="Symbol">:</a> <a id="7345" href="IntrinsicallyRecursiveCoalgs.html#5693" class="Bound">F₀</a> <a id="7348" href="IntrinsicallyRecursiveCoalgs.html#7322" class="Bound">r</a> <a id="7350" href="IntrinsicallyRecursiveCoalgs.html#7312" class="Bound">i</a><a id="7351" class="Symbol">)</a> <a id="7353" class="Symbol">→</a> <a id="7355" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7358" href="Util.html#1447" class="Function">sndᵢ</a> <a id="7363" href="IntrinsicallyRecursiveCoalgs.html#7312" class="Bound">i</a> <a id="7365" class="Symbol">(</a><a id="7366" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="7370" href="IntrinsicallyRecursiveCoalgs.html#7312" class="Bound">i</a> <a id="7372" href="IntrinsicallyRecursiveCoalgs.html#7341" class="Bound">x</a><a id="7373" class="Symbol">)</a> <a id="7375" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7377" href="IntrinsicallyRecursiveCoalgs.html#7341" class="Bound">x</a><a id="7378" class="Symbol">)</a>
       <a id="7387" class="Keyword">where</a>

      <a id="7400" class="Keyword">private</a>
        <a id="c2a.c2a-morph-Definition.c2a.preq"></a><a id="7416" href="IntrinsicallyRecursiveCoalgs.html#7416" class="Function">preq</a> <a id="7421" class="Symbol">:</a> <a id="7423" class="Symbol">(</a><a id="7424" href="IntrinsicallyRecursiveCoalgs.html#7424" class="Bound">i</a> <a id="7426" class="Symbol">:</a> <a id="7428" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="7429" class="Symbol">)</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="7442" href="IntrinsicallyRecursiveCoalgs.html#7424" class="Bound">i</a> <a id="7444" class="Symbol">(λ</a> <a id="7447" href="IntrinsicallyRecursiveCoalgs.html#7447" class="Bound">j</a> <a id="7449" href="IntrinsicallyRecursiveCoalgs.html#7449" class="Symbol">_</a> <a id="7451" class="Symbol">→</a> <a id="7453" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7463" href="IntrinsicallyRecursiveCoalgs.html#7447" class="Bound">j</a><a id="7464" class="Symbol">)</a> <a id="7466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7468" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7478" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="7481" href="Util.html#1447" class="Function">sndᵢ</a>
        <a id="7494" href="IntrinsicallyRecursiveCoalgs.html#7416" class="Function">preq</a> <a id="7499" href="IntrinsicallyRecursiveCoalgs.html#7499" class="Bound">i</a> <a id="7501" class="Symbol">=</a> <a id="7503" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7510" class="Symbol">λ</a> <a id="7512" href="IntrinsicallyRecursiveCoalgs.html#7512" class="Bound">j</a> <a id="7514" class="Symbol">→</a> <a id="7516" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7523" class="Symbol">λ{(</a><a id="7526" href="IntrinsicallyRecursiveCoalgs.html#7526" class="Bound">x1</a> <a id="7529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7531" href="IntrinsicallyRecursiveCoalgs.html#7531" class="Bound">x2</a><a id="7533" class="Symbol">)</a> <a id="7535" class="Symbol">→</a> <a id="7537" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7541" class="Symbol">}</a>

      <a id="c2a.c2a-morph-Definition.c2a.is-c2a-morph"></a><a id="7550" href="IntrinsicallyRecursiveCoalgs.html#7550" class="Function">is-c2a-morph</a> <a id="7563" class="Symbol">:</a> <a id="7565" class="Symbol">(</a><a id="7566" href="IntrinsicallyRecursiveCoalgs.html#7566" class="Bound">i</a> <a id="7568" class="Symbol">:</a> <a id="7570" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="7571" class="Symbol">)</a> <a id="7573" class="Symbol">→</a> <a id="7575" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7585" href="IntrinsicallyRecursiveCoalgs.html#7566" class="Bound">i</a> <a id="7587" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7589" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="7591" href="IntrinsicallyRecursiveCoalgs.html#7566" class="Bound">i</a> <a id="7593" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7595" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7598" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7608" href="IntrinsicallyRecursiveCoalgs.html#7566" class="Bound">i</a> <a id="7610" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7612" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="7614" href="IntrinsicallyRecursiveCoalgs.html#7566" class="Bound">i</a>
      <a id="7622" href="IntrinsicallyRecursiveCoalgs.html#7550" class="Function">is-c2a-morph</a> <a id="7635" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7637" class="Symbol">=</a> <a id="7639" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7649" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7651" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7654" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="7672" href="IntrinsicallyRecursiveCoalgs.html#6724" class="Function">IS</a> <a id="7675" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7677" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="7687" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="7689" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7691" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7693" class="Symbol">(</a><a id="7694" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7697" class="Symbol">(</a><a id="7698" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="7707" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7709" class="Symbol">(λ</a> <a id="7712" href="IntrinsicallyRecursiveCoalgs.html#7712" class="Bound">j</a> <a id="7714" href="IntrinsicallyRecursiveCoalgs.html#7714" class="Bound">_</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7728" href="IntrinsicallyRecursiveCoalgs.html#7712" class="Bound">j</a><a id="7729" class="Symbol">))</a> <a id="7732" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7734" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7736" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="7740" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a><a id="7741" class="Symbol">)</a> <a id="7743" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7745" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="7747" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7749" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7752" class="Symbol">(</a><a id="7753" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7758" class="Symbol">(λ</a> <a id="7761" href="IntrinsicallyRecursiveCoalgs.html#7761" class="Bound">o</a> <a id="7763" class="Symbol">→</a> <a id="7765" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="7767" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7769" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7771" href="IntrinsicallyRecursiveCoalgs.html#7761" class="Bound">o</a> <a id="7773" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7775" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="7777" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a><a id="7778" class="Symbol">)</a> <a id="7780" class="Symbol">(</a>
          <a id="7792" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7795" class="Symbol">(</a><a id="7796" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="7805" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7807" class="Symbol">(λ</a> <a id="7810" href="IntrinsicallyRecursiveCoalgs.html#7810" class="Bound">j</a> <a id="7812" href="IntrinsicallyRecursiveCoalgs.html#7812" class="Bound">_</a> <a id="7814" class="Symbol">→</a> <a id="7816" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7826" href="IntrinsicallyRecursiveCoalgs.html#7810" class="Bound">j</a><a id="7827" class="Symbol">))</a> <a id="7830" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7832" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7834" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="7838" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7840" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7848" class="Symbol">(</a><a id="7849" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="7852" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="7856" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a><a id="7857" class="Symbol">)</a> <a id="7859" class="Symbol">(</a>
            <a id="7873" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7876" class="Symbol">(</a><a id="7877" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="7886" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7888" class="Symbol">(λ</a> <a id="7891" href="IntrinsicallyRecursiveCoalgs.html#7891" class="Bound">j</a> <a id="7893" href="IntrinsicallyRecursiveCoalgs.html#7893" class="Bound">_</a> <a id="7895" class="Symbol">→</a> <a id="7897" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7907" href="IntrinsicallyRecursiveCoalgs.html#7891" class="Bound">j</a><a id="7908" class="Symbol">))</a> <a id="7911" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7913" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7916" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7921" class="Symbol">(λ</a> <a id="7924" href="IntrinsicallyRecursiveCoalgs.html#7924" class="Bound">o</a> <a id="7926" class="Symbol">→</a> <a id="7928" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="7931" href="IntrinsicallyRecursiveCoalgs.html#7924" class="Bound">o</a> <a id="7933" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a><a id="7934" class="Symbol">)</a> <a id="7936" class="Symbol">(</a>
                <a id="7954" href="IntrinsicallyRecursiveCoalgs.html#6414" class="Function">iuncurry</a> <a id="7963" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7965" class="Symbol">(λ</a> <a id="7968" href="IntrinsicallyRecursiveCoalgs.html#7968" class="Bound">j</a> <a id="7970" href="IntrinsicallyRecursiveCoalgs.html#7970" class="Bound">_</a> <a id="7972" class="Symbol">→</a> <a id="7974" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="7984" href="IntrinsicallyRecursiveCoalgs.html#7968" class="Bound">j</a><a id="7985" class="Symbol">)</a> <a id="7987" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7990" href="IntrinsicallyRecursiveCoalgs.html#7416" class="Function">preq</a> <a id="7995" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="7997" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                <a id="8015" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8025" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="8028" href="Util.html#1447" class="Function">sndᵢ</a> <a id="8033" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8034" class="Symbol">)</a> <a id="8036" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="8050" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8053" class="Symbol">(</a><a id="8054" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8064" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="8067" href="Util.html#1447" class="Function">sndᵢ</a><a id="8071" class="Symbol">)</a> <a id="8073" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8075" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8078" href="IntrinsicallyRecursiveCoalgs.html#7017" class="Bound">F-hom</a> <a id="8084" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8094" href="Util.html#1447" class="Function">sndᵢ</a> <a id="8099" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8101" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="8115" class="Symbol">(</a><a id="8116" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8119" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8129" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="8132" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8135" href="Util.html#1447" class="Function">sndᵢ</a><a id="8139" class="Symbol">)</a> <a id="8141" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8143" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8144" class="Symbol">)</a> <a id="8146" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="8158" class="Symbol">(λ</a> <a id="8161" href="IntrinsicallyRecursiveCoalgs.html#8161" class="Bound">x</a> <a id="8163" class="Symbol">→</a> <a id="8165" class="Symbol">(</a><a id="8166" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8169" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8179" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8181" class="Symbol">((</a><a id="8183" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8186" href="Util.html#1447" class="Function">sndᵢ</a><a id="8190" class="Symbol">)</a> <a id="8192" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8194" class="Symbol">(</a><a id="8195" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="8199" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8201" href="IntrinsicallyRecursiveCoalgs.html#8161" class="Bound">x</a><a id="8202" class="Symbol">))))</a>
                   <a id="8226" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8229" class="Symbol">(</a><a id="8230" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8237" class="Symbol">λ</a> <a id="8239" href="IntrinsicallyRecursiveCoalgs.html#8239" class="Bound">x</a> <a id="8241" class="Symbol">→</a> <a id="8243" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8248" class="Symbol">(λ</a> <a id="8251" href="IntrinsicallyRecursiveCoalgs.html#8251" class="Bound">o</a> <a id="8253" class="Symbol">→</a> <a id="8255" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8258" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8268" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8270" href="IntrinsicallyRecursiveCoalgs.html#8251" class="Bound">o</a><a id="8271" class="Symbol">)</a> <a id="8273" class="Symbol">(</a><a id="8274" href="IntrinsicallyRecursiveCoalgs.html#7297" class="Bound">ε-split-epi</a> <a id="8286" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8288" href="IntrinsicallyRecursiveCoalgs.html#8239" class="Bound">x</a><a id="8289" class="Symbol">))</a> <a id="8292" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="8305" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8308" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8318" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8320" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8321" class="Symbol">))</a><a id="8323" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="8333" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="8335" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8337" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8339" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8342" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8352" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8354" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8356" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="8358" href="IntrinsicallyRecursiveCoalgs.html#7635" class="Bound">i</a> <a id="8360" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

       <a id="8370" class="Comment">-- uniqueness pf requires this one of the naturality squares</a>
       <a id="8438" class="Comment">-- guard₀₁ F₁ h = F₁ (watch₁ i h)</a>
      <a id="8478" class="Keyword">module</a> <a id="c2a.c2a-morph-Definition.c2a.unique"></a><a id="8485" href="IntrinsicallyRecursiveCoalgs.html#8485" class="Module">unique</a> <a id="8492" class="Symbol">(</a><a id="8493" href="IntrinsicallyRecursiveCoalgs.html#8493" class="Bound">sq</a> <a id="8496" class="Symbol">:</a> <a id="8498" class="Symbol">{</a><a id="8499" href="IntrinsicallyRecursiveCoalgs.html#8499" class="Bound">r</a> <a id="8501" href="IntrinsicallyRecursiveCoalgs.html#8501" class="Bound">r&#39;</a> <a id="8504" class="Symbol">:</a> <a id="8506" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a> <a id="8508" class="Symbol">→</a> <a id="8510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8515" href="IntrinsicallyRecursiveCoalgs.html#5712" class="Bound">l</a><a id="8516" class="Symbol">}</a> <a id="8518" class="Symbol">→</a> <a id="8520" class="Symbol">(</a><a id="8521" href="IntrinsicallyRecursiveCoalgs.html#8521" class="Bound">h</a> <a id="8523" class="Symbol">:</a> <a id="8525" href="IntrinsicallyRecursiveCoalgs.html#8499" class="Bound">r</a> <a id="8527" href="Util.html#596" class="Function Operator">⇒</a> <a id="8529" href="IntrinsicallyRecursiveCoalgs.html#8501" class="Bound">r&#39;</a><a id="8531" class="Symbol">)</a> <a id="8533" class="Symbol">→</a> <a id="8535" class="Symbol">(</a><a id="8536" href="IntrinsicallyRecursiveCoalgs.html#8536" class="Bound">i</a> <a id="8538" class="Symbol">:</a> <a id="8540" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="8541" class="Symbol">)</a> <a id="8543" class="Symbol">→</a>
           <a id="8556" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8559" href="IntrinsicallyRecursiveCoalgs.html#8521" class="Bound">h</a> <a id="8561" href="IntrinsicallyRecursiveCoalgs.html#8536" class="Bound">i</a> <a id="8563" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8565" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8568" href="Util.html#1447" class="Function">sndᵢ</a> <a id="8573" href="IntrinsicallyRecursiveCoalgs.html#8536" class="Bound">i</a> <a id="8575" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8577" class="Symbol">(</a><a id="8578" href="IntrinsicallyRecursiveCoalgs.html#4589" class="Function">guard₀₁</a> <a id="8586" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8589" href="IntrinsicallyRecursiveCoalgs.html#8521" class="Bound">h</a><a id="8590" class="Symbol">)</a> <a id="8592" href="IntrinsicallyRecursiveCoalgs.html#8536" class="Bound">i</a> <a id="8594" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8596" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="8600" href="IntrinsicallyRecursiveCoalgs.html#8536" class="Bound">i</a><a id="8601" class="Symbol">)</a> <a id="8603" class="Keyword">where</a>
        <a id="8617" class="Keyword">private</a>
          <a id="c2a.c2a-morph-Definition.c2a.unique.unique-step"></a><a id="8635" href="IntrinsicallyRecursiveCoalgs.html#8635" class="Function">unique-step</a> <a id="8647" class="Symbol">:</a> <a id="8649" class="Symbol">(</a><a id="8650" href="IntrinsicallyRecursiveCoalgs.html#8650" class="Bound">u</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="8656" href="Util.html#596" class="Function Operator">⇒</a> <a id="8658" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a><a id="8659" class="Symbol">)</a> <a id="8661" class="Symbol">→</a> <a id="8663" class="Symbol">(</a><a id="8664" href="IntrinsicallyRecursiveCoalgs.html#8664" class="Bound">isC2AMorph-u</a> <a id="8677" class="Symbol">:</a> <a id="8679" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="8681" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="8684" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8687" href="IntrinsicallyRecursiveCoalgs.html#8650" class="Bound">u</a> <a id="8689" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="8692" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="8694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8696" href="IntrinsicallyRecursiveCoalgs.html#8650" class="Bound">u</a><a id="8697" class="Symbol">)</a> <a id="8699" class="Symbol">→</a>
              <a id="8715" class="Symbol">(</a><a id="8716" href="IntrinsicallyRecursiveCoalgs.html#8716" class="Bound">i</a> <a id="8718" class="Symbol">:</a> <a id="8720" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="8721" class="Symbol">)</a> <a id="8723" class="Symbol">→</a> <a id="8725" class="Symbol">((</a><a id="8727" href="IntrinsicallyRecursiveCoalgs.html#8727" class="Bound">j</a> <a id="8729" class="Symbol">:</a> <a id="8731" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="8732" class="Symbol">)</a> <a id="8734" class="Symbol">→</a> <a id="8736" href="IntrinsicallyRecursiveCoalgs.html#8727" class="Bound">j</a> <a id="8738" href="IntrinsicallyRecursiveCoalgs.html#502" class="Bound Operator">≺</a> <a id="8740" href="IntrinsicallyRecursiveCoalgs.html#8716" class="Bound">i</a> <a id="8742" class="Symbol">→</a> <a id="8744" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8754" href="IntrinsicallyRecursiveCoalgs.html#8727" class="Bound">j</a> <a id="8756" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8758" href="IntrinsicallyRecursiveCoalgs.html#8650" class="Bound">u</a> <a id="8760" href="IntrinsicallyRecursiveCoalgs.html#8727" class="Bound">j</a><a id="8761" class="Symbol">)</a> <a id="8763" class="Symbol">→</a> <a id="8765" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8775" href="IntrinsicallyRecursiveCoalgs.html#8716" class="Bound">i</a> <a id="8777" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8779" href="IntrinsicallyRecursiveCoalgs.html#8650" class="Bound">u</a> <a id="8781" href="IntrinsicallyRecursiveCoalgs.html#8716" class="Bound">i</a>
          <a id="8793" href="IntrinsicallyRecursiveCoalgs.html#8635" class="Function">unique-step</a> <a id="8805" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a> <a id="8807" href="IntrinsicallyRecursiveCoalgs.html#8807" class="Bound">isC2AMorph-u</a> <a id="8820" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8822" href="IntrinsicallyRecursiveCoalgs.html#8822" class="Bound">IH</a> <a id="8825" class="Symbol">=</a>
            <a id="8839" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8849" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8851" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8854" href="IntrinsicallyRecursiveCoalgs.html#7550" class="Function">is-c2a-morph</a> <a id="8867" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8869" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8871" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="8873" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8875" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8877" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8880" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8890" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8892" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8894" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="8896" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8898" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8901" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8906" class="Symbol">(λ</a> <a id="8909" href="IntrinsicallyRecursiveCoalgs.html#8909" class="Bound">o</a> <a id="8911" class="Symbol">→</a> <a id="8913" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="8915" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8917" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8919" href="IntrinsicallyRecursiveCoalgs.html#8909" class="Bound">o</a> <a id="8921" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8923" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="8925" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a><a id="8926" class="Symbol">)</a> <a id="8928" class="Symbol">(</a>
              <a id="8944" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8947" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8957" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8959" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8962" href="IntrinsicallyRecursiveCoalgs.html#8493" class="Bound">sq</a> <a id="8965" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="8975" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="8977" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
              <a id="8993" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="8996" href="Util.html#1447" class="Function">sndᵢ</a> <a id="9001" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9003" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9005" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9008" class="Symbol">(</a><a id="9009" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="9016" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9018" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a><a id="9027" class="Symbol">)</a> <a id="9029" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9031" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9033" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="9037" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9039" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9042" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9047" class="Symbol">(λ</a> <a id="9050" href="IntrinsicallyRecursiveCoalgs.html#9050" class="Bound">o</a> <a id="9052" class="Symbol">→</a> <a id="9054" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9057" href="Util.html#1447" class="Function">sndᵢ</a> <a id="9062" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9064" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9066" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9069" href="IntrinsicallyRecursiveCoalgs.html#9050" class="Bound">o</a> <a id="9071" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9073" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9075" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="9079" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a><a id="9080" class="Symbol">)</a>
               <a id="9097" class="Symbol">(</a><a id="9098" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="9105" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9107" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="9117" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9120" href="IntrinsicallyRecursiveCoalgs.html#9332" class="Function">aux</a> <a id="9124" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9126" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="9133" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9135" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a> <a id="9137" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9138" class="Symbol">)</a><a id="9139" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
               <a id="9156" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9159" href="Util.html#1447" class="Function">sndᵢ</a> <a id="9164" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9166" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9168" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9171" class="Symbol">(</a><a id="9172" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="9179" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9181" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a><a id="9182" class="Symbol">)</a> <a id="9184" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9186" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9188" href="IntrinsicallyRecursiveCoalgs.html#5853" class="Bound">Fwf</a> <a id="9192" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9194" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9197" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9201" class="Symbol">(</a><a id="9202" href="IntrinsicallyRecursiveCoalgs.html#8493" class="Bound">sq</a> <a id="9205" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a> <a id="9207" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a><a id="9208" class="Symbol">)</a> <a id="9210" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                 <a id="9229" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9232" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a> <a id="9234" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9236" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="9238" class="Symbol">)</a><a id="9239" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9241" class="Symbol">(</a><a id="9242" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="9244" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="9247" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9250" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a> <a id="9252" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="9255" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a><a id="9256" class="Symbol">)</a> <a id="9258" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9260" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9263" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="9271" href="IntrinsicallyRecursiveCoalgs.html#8807" class="Bound">isC2AMorph-u</a> <a id="9284" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9286" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9288" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a> <a id="9290" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9292" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
               <a id="9309" class="Keyword">where</a>
                 <a id="9332" href="IntrinsicallyRecursiveCoalgs.html#9332" class="Function">aux</a> <a id="9336" class="Symbol">:</a> <a id="9338" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="9345" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9347" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="9357" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9359" href="IntrinsicallyRecursiveCoalgs.html#2929" class="Function">watch₁</a> <a id="9366" href="IntrinsicallyRecursiveCoalgs.html#8820" class="Bound">i</a> <a id="9368" href="IntrinsicallyRecursiveCoalgs.html#8805" class="Bound">u</a>
                 <a id="9387" href="IntrinsicallyRecursiveCoalgs.html#9332" class="Function">aux</a> <a id="9391" class="Symbol">=</a> <a id="9393" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9400" class="Symbol">λ</a> <a id="9402" href="IntrinsicallyRecursiveCoalgs.html#9402" class="Bound">j</a> <a id="9404" class="Symbol">→</a> <a id="9406" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9413" class="Symbol">λ{(</a><a id="9416" href="IntrinsicallyRecursiveCoalgs.html#9416" class="Bound">x</a> <a id="9418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9420" href="IntrinsicallyRecursiveCoalgs.html#9420" class="Bound">y</a><a id="9421" class="Symbol">)</a> <a id="9423" class="Symbol">→</a> <a id="9425" class="Symbol">λ</a> <a id="9427" href="IntrinsicallyRecursiveCoalgs.html#9427" class="Bound">i</a> <a id="9429" class="Symbol">→</a> <a id="9431" class="Symbol">(</a> <a id="9433" href="IntrinsicallyRecursiveCoalgs.html#9416" class="Bound">x</a> <a id="9435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9437" href="IntrinsicallyRecursiveCoalgs.html#8822" class="Bound">IH</a> <a id="9440" href="IntrinsicallyRecursiveCoalgs.html#9402" class="Bound">j</a> <a id="9442" href="IntrinsicallyRecursiveCoalgs.html#9416" class="Bound">x</a> <a id="9444" href="IntrinsicallyRecursiveCoalgs.html#9427" class="Bound">i</a> <a id="9446" href="IntrinsicallyRecursiveCoalgs.html#9420" class="Bound">y</a><a id="9447" class="Symbol">)</a> <a id="9449" class="Symbol">}</a>

        <a id="c2a.c2a-morph-Definition.c2a.unique.unique"></a><a id="9460" href="IntrinsicallyRecursiveCoalgs.html#9460" class="Function">unique</a> <a id="9467" class="Symbol">:</a> <a id="9469" class="Symbol">(</a><a id="9470" href="IntrinsicallyRecursiveCoalgs.html#9470" class="Bound">u</a> <a id="9472" class="Symbol">:</a> <a id="9474" href="IntrinsicallyRecursiveCoalgs.html#6606" class="Bound">r</a> <a id="9476" href="Util.html#596" class="Function Operator">⇒</a> <a id="9478" href="IntrinsicallyRecursiveCoalgs.html#6666" class="Bound">X</a><a id="9479" class="Symbol">)</a> <a id="9481" class="Symbol">→</a> <a id="9483" class="Symbol">(</a><a id="9484" href="IntrinsicallyRecursiveCoalgs.html#9484" class="Bound">isC2AMorph-u</a> <a id="9497" class="Symbol">:</a> <a id="9499" href="IntrinsicallyRecursiveCoalgs.html#6683" class="Bound">a</a> <a id="9501" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="9504" href="IntrinsicallyRecursiveCoalgs.html#5737" class="Bound">F₁</a> <a id="9507" href="IntrinsicallyRecursiveCoalgs.html#9470" class="Bound">u</a> <a id="9509" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="9512" href="IntrinsicallyRecursiveCoalgs.html#6623" class="Bound">c</a> <a id="9514" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9516" href="IntrinsicallyRecursiveCoalgs.html#9470" class="Bound">u</a><a id="9517" class="Symbol">)</a> <a id="9519" class="Symbol">→</a> <a id="9521" class="Symbol">(</a><a id="9522" href="IntrinsicallyRecursiveCoalgs.html#9522" class="Bound">i</a> <a id="9524" class="Symbol">:</a> <a id="9526" href="IntrinsicallyRecursiveCoalgs.html#491" class="Bound">A</a><a id="9527" class="Symbol">)</a> <a id="9529" class="Symbol">→</a> <a id="9531" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-morph</a> <a id="9541" href="IntrinsicallyRecursiveCoalgs.html#9522" class="Bound">i</a> <a id="9543" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9545" href="IntrinsicallyRecursiveCoalgs.html#9470" class="Bound">u</a> <a id="9547" href="IntrinsicallyRecursiveCoalgs.html#9522" class="Bound">i</a>
        <a id="9557" href="IntrinsicallyRecursiveCoalgs.html#9460" class="Function">unique</a> <a id="9564" href="IntrinsicallyRecursiveCoalgs.html#9564" class="Bound">u</a> <a id="9566" href="IntrinsicallyRecursiveCoalgs.html#9566" class="Bound">isC2AMorph-u</a> <a id="9579" href="IntrinsicallyRecursiveCoalgs.html#9579" class="Bound">i</a> <a id="9581" class="Symbol">=</a> <a id="9583" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="9593" class="Symbol">(</a><a id="9594" href="IntrinsicallyRecursiveCoalgs.html#8635" class="Function">unique-step</a> <a id="9606" href="IntrinsicallyRecursiveCoalgs.html#9564" class="Bound">u</a> <a id="9608" href="IntrinsicallyRecursiveCoalgs.html#9566" class="Bound">isC2AMorph-u</a><a id="9620" class="Symbol">)</a> <a id="9622" href="IntrinsicallyRecursiveCoalgs.html#9579" class="Bound">i</a>

  <a id="9627" class="Keyword">open</a> <a id="9632" href="IntrinsicallyRecursiveCoalgs.html#6561" class="Module">c2a-morph-Definition</a> <a id="9653" class="Keyword">public</a>
</pre>
</body></html>


==> anc/html/Level.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Level</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Universe levels</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Level.html" class="Module">Level</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Comment">-- Levels.</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="303" class="Symbol">as</a> <a id="306" class="Module">Prim</a> <a id="311" class="Keyword">public</a>
  <a id="320" class="Keyword">using</a>    <a id="329" class="Symbol">(</a><a id="330" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="335" class="Symbol">;</a> <a id="337" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="340" class="Symbol">;</a> <a id="342" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="346" class="Symbol">)</a>
  <a id="350" class="Keyword">renaming</a> <a id="359" class="Symbol">(</a><a id="360" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="366" class="Symbol">to</a> <a id="369" class="Primitive">zero</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="380" class="Symbol">to</a> <a id="383" class="Primitive">suc</a><a id="386" class="Symbol">)</a>

<a id="389" class="Comment">-- Lifting.</a>

<a id="402" class="Keyword">record</a> <a id="Lift"></a><a id="409" href="Level.html#409" class="Record">Lift</a> <a id="414" class="Symbol">{</a><a id="415" href="Level.html#415" class="Bound">a</a><a id="416" class="Symbol">}</a> <a id="418" href="Level.html#418" class="Bound">ℓ</a> <a id="420" class="Symbol">(</a><a id="421" href="Level.html#421" class="Bound">A</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="429" href="Level.html#415" class="Bound">a</a><a id="430" class="Symbol">)</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#415" class="Bound">a</a> <a id="441" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="443" href="Level.html#418" class="Bound">ℓ</a><a id="444" class="Symbol">)</a> <a id="446" class="Keyword">where</a>
  <a id="454" class="Keyword">constructor</a> <a id="lift"></a><a id="466" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="473" class="Keyword">field</a> <a id="Lift.lower"></a><a id="479" href="Level.html#479" class="Field">lower</a> <a id="485" class="Symbol">:</a> <a id="487" href="Level.html#421" class="Bound">A</a>

<a id="490" class="Keyword">open</a> <a id="495" href="Level.html#409" class="Module">Lift</a> <a id="500" class="Keyword">public</a>

<a id="508" class="Comment">-- Synonyms</a>

<a id="0ℓ"></a><a id="521" href="Level.html#521" class="Function">0ℓ</a> <a id="524" class="Symbol">:</a> <a id="526" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="532" href="Level.html#521" class="Function">0ℓ</a> <a id="535" class="Symbol">=</a> <a id="537" href="Level.html#369" class="Primitive">zero</a>

<a id="levelOfType"></a><a id="543" href="Level.html#543" class="Function">levelOfType</a> <a id="555" class="Symbol">:</a> <a id="557" class="Symbol">∀</a> <a id="559" class="Symbol">{</a><a id="560" href="Level.html#560" class="Bound">a</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">→</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="569" href="Level.html#560" class="Bound">a</a> <a id="571" class="Symbol">→</a> <a id="573" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="579" href="Level.html#543" class="Function">levelOfType</a> <a id="591" class="Symbol">{</a><a id="592" href="Level.html#592" class="Bound">a</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">_</a> <a id="597" class="Symbol">=</a> <a id="599" href="Level.html#592" class="Bound">a</a>

<a id="levelOfTerm"></a><a id="602" href="Level.html#602" class="Function">levelOfTerm</a> <a id="614" class="Symbol">:</a> <a id="616" class="Symbol">∀</a> <a id="618" class="Symbol">{</a><a id="619" href="Level.html#619" class="Bound">a</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">{</a><a id="623" href="Level.html#623" class="Bound">A</a> <a id="625" class="Symbol">:</a> <a id="627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="631" href="Level.html#619" class="Bound">a</a><a id="632" class="Symbol">}</a> <a id="634" class="Symbol">→</a> <a id="636" href="Level.html#623" class="Bound">A</a> <a id="638" class="Symbol">→</a> <a id="640" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="646" href="Level.html#602" class="Function">levelOfTerm</a> <a id="658" class="Symbol">{</a><a id="659" href="Level.html#659" class="Bound">a</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">_</a> <a id="664" class="Symbol">=</a> <a id="666" href="Level.html#659" class="Bound">a</a>
</pre></body></html>


==> anc/html/ListNonEmptyDecompositions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>ListNonEmptyDecompositions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Symbol">#-}</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Level.html" class="Module">Level</a>

<a id="65" class="Keyword">import</a> <a id="72" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="121" class="Symbol">as</a> <a id="124" class="Module">≡</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="159" class="Keyword">using</a> <a id="165" class="Symbol">(</a><a id="166" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a><a id="178" class="Symbol">;</a> <a id="180" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a><a id="192" class="Symbol">)</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="228" class="Keyword">open</a> <a id="233" class="Keyword">import</a> <a id="240" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="278" class="Keyword">using</a> <a id="284" class="Symbol">(</a><a id="285" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="290" class="Symbol">;</a> <a id="292" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="296" class="Symbol">;</a> <a id="298" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="303" class="Symbol">;</a> <a id="305" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="310" class="Symbol">;</a> <a id="312" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="316" class="Symbol">)</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Data.Product.html" class="Module">Data.Product</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.List.html" class="Module">Data.List</a> <a id="365" class="Symbol">as</a> <a id="368" class="Module">List</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="404" class="Symbol">as</a> <a id="407" class="Module">List⁺</a>
<a id="413" class="Keyword">import</a> <a id="420" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="444" class="Symbol">as</a> <a id="447" class="Module">×</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="472" class="Keyword">import</a> <a id="479" href="Data.List.NonEmpty.Properties.html" class="Module">Data.List.NonEmpty.Properties</a> <a id="509" class="Symbol">as</a> <a id="512" class="Module">List⁺</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="565" class="Keyword">import</a> <a id="572" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="593" class="Symbol">as</a> <a id="596" class="Module">List</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
  <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="677" class="Symbol">;</a> <a id="679" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="689" class="Symbol">;</a> <a id="691" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a><a id="702" class="Symbol">;</a> <a id="704" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="711" class="Symbol">;</a> <a id="713" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a><a id="719" class="Symbol">;</a> <a id="721" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="734" class="Symbol">;</a> <a id="736" href="Data.List.Membership.Propositional.Properties.html#5349" class="Function">∈-concat⁺</a> <a id="746" class="Symbol">;</a>  <a id="749" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="760" class="Symbol">;</a> <a id="762" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="773" class="Symbol">)</a>
<a id="775" class="Keyword">import</a> <a id="782" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="811" class="Symbol">as</a> <a id="814" class="Module">Any</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="859" class="Keyword">using</a> <a id="865" class="Symbol">(</a><a id="866" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="870" class="Symbol">;</a> <a id="872" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="877" class="Symbol">)</a>

<a id="880" class="Keyword">open</a> <a id="885" class="Keyword">import</a> <a id="892" href="Plain-Utils.html" class="Module">Plain-Utils</a>
<a id="904" class="Keyword">open</a> <a id="909" class="Keyword">import</a> <a id="916" href="AllInhabitants.html" class="Module">AllInhabitants</a>

<a id="932" class="Comment">-- constructing all decompositions of</a>
<a id="970" class="Comment">-- (non-empty) lists into smaller (non-empty) lists</a>
<a id="1022" class="Comment">-- </a>
<a id="1026" class="Keyword">module</a> <a id="1033" href="ListNonEmptyDecompositions.html" class="Module">ListNonEmptyDecompositions</a> <a id="1060" class="Symbol">{</a><a id="1061" href="ListNonEmptyDecompositions.html#1061" class="Bound">a</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Symbol">{</a><a id="1073" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1081" href="ListNonEmptyDecompositions.html#1061" class="Bound">a</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Keyword">where</a>
  <a id="⁺∷-inj₁"></a><a id="1092" href="ListNonEmptyDecompositions.html#1092" class="Function">⁺∷-inj₁</a> <a id="1100" class="Symbol">:</a> <a id="1102" class="Symbol">∀</a> <a id="1104" class="Symbol">{</a><a id="1105" href="ListNonEmptyDecompositions.html#1105" class="Bound">x</a> <a id="1107" href="ListNonEmptyDecompositions.html#1107" class="Bound">y</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">{</a><a id="1115" href="ListNonEmptyDecompositions.html#1115" class="Bound">xs</a> <a id="1118" href="ListNonEmptyDecompositions.html#1118" class="Bound">ys</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1128" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1129" class="Symbol">}</a> <a id="1131" class="Symbol">→</a> <a id="1133" class="Symbol">(</a><a id="1134" href="ListNonEmptyDecompositions.html#1105" class="Bound">x</a> <a id="1136" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="1144" href="ListNonEmptyDecompositions.html#1115" class="Bound">xs</a> <a id="1147" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1149" href="ListNonEmptyDecompositions.html#1107" class="Bound">y</a> <a id="1151" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="1159" href="ListNonEmptyDecompositions.html#1118" class="Bound">ys</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="ListNonEmptyDecompositions.html#1105" class="Bound">x</a> <a id="1167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1169" href="ListNonEmptyDecompositions.html#1107" class="Bound">y</a>
  <a id="1173" href="ListNonEmptyDecompositions.html#1092" class="Function">⁺∷-inj₁</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1188" class="Symbol">(λ</a> <a id="1191" href="ListNonEmptyDecompositions.html#1191" class="Bound">l</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Data.List.NonEmpty.Base.html#1489" class="Function">List⁺.uncons</a> <a id="1215" href="ListNonEmptyDecompositions.html#1191" class="Bound">l</a><a id="1216" class="Symbol">))</a>
  <a id="⁺∷-inj₂"></a><a id="1221" href="ListNonEmptyDecompositions.html#1221" class="Function">⁺∷-inj₂</a> <a id="1229" class="Symbol">:</a> <a id="1231" class="Symbol">∀</a> <a id="1233" class="Symbol">{</a><a id="1234" href="ListNonEmptyDecompositions.html#1234" class="Bound">x</a> <a id="1236" href="ListNonEmptyDecompositions.html#1236" class="Bound">y</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">{</a><a id="1244" href="ListNonEmptyDecompositions.html#1244" class="Bound">xs</a> <a id="1247" href="ListNonEmptyDecompositions.html#1247" class="Bound">ys</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1257" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1258" class="Symbol">}</a> <a id="1260" class="Symbol">→</a> <a id="1262" class="Symbol">(</a><a id="1263" href="ListNonEmptyDecompositions.html#1234" class="Bound">x</a> <a id="1265" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="1273" href="ListNonEmptyDecompositions.html#1244" class="Bound">xs</a> <a id="1276" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1278" href="ListNonEmptyDecompositions.html#1236" class="Bound">y</a> <a id="1280" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="1288" href="ListNonEmptyDecompositions.html#1247" class="Bound">ys</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="ListNonEmptyDecompositions.html#1244" class="Bound">xs</a> <a id="1297" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1299" href="ListNonEmptyDecompositions.html#1247" class="Bound">ys</a>
  <a id="1304" href="ListNonEmptyDecompositions.html#1221" class="Function">⁺∷-inj₂</a> <a id="1312" class="Symbol">=</a> <a id="1314" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1319" class="Symbol">(λ</a> <a id="1322" href="ListNonEmptyDecompositions.html#1322" class="Bound">l</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Data.List.NonEmpty.Base.html#1489" class="Function">List⁺.uncons</a> <a id="1346" href="ListNonEmptyDecompositions.html#1322" class="Bound">l</a><a id="1347" class="Symbol">))</a>
  <a id="[]≠∷"></a><a id="1352" href="ListNonEmptyDecompositions.html#1352" class="Function">[]≠∷</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">∀</a> <a id="1361" class="Symbol">{</a><a id="1362" href="ListNonEmptyDecompositions.html#1362" class="Bound">x</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1367" class="Symbol">}</a> <a id="1369" class="Symbol">{</a><a id="1370" href="ListNonEmptyDecompositions.html#1370" class="Bound">xs</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1380" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1381" class="Symbol">}</a> <a id="1383" class="Symbol">→</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1389" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1391" href="ListNonEmptyDecompositions.html#1362" class="Bound">x</a> <a id="1393" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="1400" href="ListNonEmptyDecompositions.html#1370" class="Bound">xs</a><a id="1402" class="Symbol">)</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Data.Empty.html#914" class="Function">⊥</a>
  <a id="1410" href="ListNonEmptyDecompositions.html#1352" class="Function">[]≠∷</a> <a id="1415" class="Symbol">{</a><a id="1416" href="ListNonEmptyDecompositions.html#1416" class="Bound">x</a><a id="1417" class="Symbol">}</a> <a id="1419" class="Symbol">{</a><a id="1420" href="ListNonEmptyDecompositions.html#1420" class="Bound">xs</a><a id="1422" class="Symbol">}</a> <a id="1424" class="Symbol">()</a>

  <a id="1430" class="Keyword">record</a> <a id="Decomposition"></a><a id="1437" href="ListNonEmptyDecompositions.html#1437" class="Record">Decomposition</a>  <a id="1452" class="Symbol">(</a><a id="1453" href="ListNonEmptyDecompositions.html#1453" class="Bound">w</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1463" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1464" class="Symbol">)</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1472" href="ListNonEmptyDecompositions.html#1061" class="Bound">a</a> <a id="1474" class="Keyword">where</a>
    <a id="1484" class="Keyword">constructor</a> <a id="_+d_≡d_"></a><a id="1496" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">_+d_≡d_</a>
    <a id="1508" class="Keyword">field</a>
      <a id="Decomposition.u"></a><a id="1520" href="ListNonEmptyDecompositions.html#1520" class="Field">u</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1530" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a>
      <a id="Decomposition.v"></a><a id="1538" href="ListNonEmptyDecompositions.html#1538" class="Field">v</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1548" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a>
      <a id="Decomposition.u++v≡w"></a><a id="1556" href="ListNonEmptyDecompositions.html#1556" class="Field">u++v≡w</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="ListNonEmptyDecompositions.html#1520" class="Field">u</a> <a id="1567" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="1572" href="ListNonEmptyDecompositions.html#1538" class="Field">v</a> <a id="1574" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1576" href="ListNonEmptyDecompositions.html#1453" class="Bound">w</a>
  
    <a id="Decomposition.u,v"></a><a id="1585" href="ListNonEmptyDecompositions.html#1585" class="Function">u,v</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1597" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a> <a id="1599" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1601" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1607" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a>
    <a id="1613" href="ListNonEmptyDecompositions.html#1585" class="Function">u,v</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="ListNonEmptyDecompositions.html#1520" class="Field">u</a> <a id="1621" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1623" href="ListNonEmptyDecompositions.html#1538" class="Field">v</a>

    <a id="Decomposition.to-∃₂"></a><a id="1630" href="ListNonEmptyDecompositions.html#1630" class="Function">to-∃₂</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1641" href="ListNonEmptyDecompositions.html#1641" class="Bound">x</a> <a id="1643" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1645" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1648" href="ListNonEmptyDecompositions.html#1648" class="Bound">y</a> <a id="1650" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1652" href="ListNonEmptyDecompositions.html#1520" class="Field">u</a> <a id="1654" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="1659" href="ListNonEmptyDecompositions.html#1538" class="Field">v</a> <a id="1661" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1663" href="ListNonEmptyDecompositions.html#1453" class="Bound">w</a>
    <a id="1669" href="ListNonEmptyDecompositions.html#1630" class="Function">to-∃₂</a> <a id="1675" class="Symbol">=</a> <a id="1677" href="ListNonEmptyDecompositions.html#1520" class="Field">u</a> <a id="1679" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1681" href="ListNonEmptyDecompositions.html#1538" class="Field">v</a> <a id="1683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1685" href="ListNonEmptyDecompositions.html#1556" class="Field">u++v≡w</a>

  <a id="1695" class="Comment">-- finding all decompositions of a non-empty list (a ∷ w) into</a>
  <a id="1760" class="Comment">-- two non-empty lists:</a>
  <a id="1786" class="Keyword">module</a> <a id="without-annotations"></a><a id="1793" href="ListNonEmptyDecompositions.html#1793" class="Module">without-annotations</a> <a id="1813" class="Keyword">where</a>
    <a id="without-annotations.decompositions"></a><a id="1823" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a> <a id="1842" class="Symbol">→</a> <a id="1844" class="Symbol">(</a><a id="1845" href="ListNonEmptyDecompositions.html#1845" class="Bound">w</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1854" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1855" class="Symbol">)</a>
                     <a id="1878" class="Symbol">→</a> <a id="1880" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1892" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a> <a id="1894" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1896" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1902" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="1903" class="Symbol">)</a>
    <a id="1909" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="1924" class="Symbol">_</a> <a id="1926" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1938" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="1953" href="ListNonEmptyDecompositions.html#1953" class="Bound">x</a> <a id="1955" class="Symbol">(</a><a id="1956" href="ListNonEmptyDecompositions.html#1956" class="Bound">y</a> <a id="1958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1960" href="ListNonEmptyDecompositions.html#1960" class="Bound">ys</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">=</a>
      <a id="1972" class="Symbol">(</a><a id="1973" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">List⁺.[</a> <a id="1981" href="ListNonEmptyDecompositions.html#1953" class="Bound">x</a> <a id="1983" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="1985" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1987" href="ListNonEmptyDecompositions.html#1956" class="Bound">y</a> <a id="1989" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1991" href="ListNonEmptyDecompositions.html#1960" class="Bound">ys</a><a id="1993" class="Symbol">)</a>
      <a id="2001" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
      <a id="2009" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2018" class="Symbol">(λ</a> <a id="2021" class="Symbol">{</a> <a id="2023" class="Symbol">(</a><a id="2024" href="ListNonEmptyDecompositions.html#2024" class="Bound">u</a> <a id="2026" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2028" href="ListNonEmptyDecompositions.html#2028" class="Bound">us</a> <a id="2031" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2033" href="ListNonEmptyDecompositions.html#2033" class="Bound">v</a><a id="2034" class="Symbol">)</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="ListNonEmptyDecompositions.html#1953" class="Bound">x</a> <a id="2040" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2042" href="ListNonEmptyDecompositions.html#2024" class="Bound">u</a> <a id="2044" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2046" href="ListNonEmptyDecompositions.html#2028" class="Bound">us</a> <a id="2049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2051" href="ListNonEmptyDecompositions.html#2033" class="Bound">v</a><a id="2052" class="Symbol">})</a> <a id="2055" class="Symbol">(</a><a id="2056" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="2071" href="ListNonEmptyDecompositions.html#1956" class="Bound">y</a> <a id="2073" href="ListNonEmptyDecompositions.html#1960" class="Bound">ys</a><a id="2075" class="Symbol">)</a>

    <a id="without-annotations.decompositions⁺"></a><a id="2082" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="2098" class="Symbol">:</a> <a id="2100" class="Symbol">∀</a> <a id="2102" class="Symbol">{</a><a id="2103" href="ListNonEmptyDecompositions.html#2103" class="Bound">x</a> <a id="2105" class="Symbol">:</a> <a id="2107" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="2108" class="Symbol">}</a> <a id="2110" class="Symbol">{</a><a id="2111" href="ListNonEmptyDecompositions.html#2111" class="Bound">w</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2120" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="2121" class="Symbol">}</a> <a id="2123" class="Symbol">(</a><a id="2124" href="ListNonEmptyDecompositions.html#2124" class="Bound">d</a> <a id="2126" class="Symbol">:</a> <a id="2128" href="ListNonEmptyDecompositions.html#1437" class="Record">Decomposition</a> <a id="2142" class="Symbol">(</a> <a id="2144" href="ListNonEmptyDecompositions.html#2103" class="Bound">x</a> <a id="2146" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2148" href="ListNonEmptyDecompositions.html#2111" class="Bound">w</a> <a id="2150" class="Symbol">))</a>
                      <a id="2175" class="Symbol">→</a> <a id="2177" href="ListNonEmptyDecompositions.html#1585" class="Function">Decomposition.u,v</a> <a id="2195" href="ListNonEmptyDecompositions.html#2124" class="Bound">d</a> <a id="2197" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2199" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="2214" href="ListNonEmptyDecompositions.html#2103" class="Bound">x</a> <a id="2216" href="ListNonEmptyDecompositions.html#2111" class="Bound">w</a>
    <a id="2222" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="2238" class="Symbol">{</a><a id="2239" href="ListNonEmptyDecompositions.html#2239" class="Bound">x</a><a id="2240" class="Symbol">}</a> <a id="2242" class="Symbol">{</a><a id="2243" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2245" class="Symbol">}</a> <a id="2247" class="Symbol">((</a><a id="2249" href="ListNonEmptyDecompositions.html#2249" class="Bound">u</a> <a id="2251" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2253" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2255" class="Symbol">)</a> <a id="2257" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="2260" href="ListNonEmptyDecompositions.html#2260" class="Bound">v</a> <a id="2262" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="2265" class="Symbol">())</a>
    <a id="2273" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="2289" class="Symbol">{</a><a id="2290" href="ListNonEmptyDecompositions.html#2290" class="Bound">x</a><a id="2291" class="Symbol">}</a> <a id="2293" class="Symbol">{</a><a id="2294" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2296" class="Symbol">}</a> <a id="2298" class="Symbol">((</a><a id="2300" href="ListNonEmptyDecompositions.html#2300" class="Bound">u</a> <a id="2302" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2304" href="ListNonEmptyDecompositions.html#2304" class="Bound">u&#39;</a> <a id="2307" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2309" href="ListNonEmptyDecompositions.html#2309" class="Bound">us</a><a id="2311" class="Symbol">)</a> <a id="2313" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="2316" href="ListNonEmptyDecompositions.html#2316" class="Bound">v</a> <a id="2318" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="2321" class="Symbol">())</a>
    <a id="2329" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="2345" class="Symbol">{</a><a id="2346" href="ListNonEmptyDecompositions.html#2346" class="Bound">x</a><a id="2347" class="Symbol">}</a> <a id="2349" class="Symbol">{</a><a id="2350" href="ListNonEmptyDecompositions.html#2350" class="Bound">w</a> <a id="2352" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2354" href="ListNonEmptyDecompositions.html#2354" class="Bound">ws</a><a id="2356" class="Symbol">}</a> <a id="2358" class="Symbol">((</a><a id="2360" href="ListNonEmptyDecompositions.html#2360" class="Bound">u</a> <a id="2362" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2364" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2366" class="Symbol">)</a> <a id="2368" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="2371" href="ListNonEmptyDecompositions.html#2371" class="Bound">v</a> <a id="2373" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="2376" href="ListNonEmptyDecompositions.html#2376" class="Bound">u++v≡w</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Keyword">with</a> <a id="2389" class="Symbol">(</a><a id="2390" href="ListNonEmptyDecompositions.html#1092" class="Function">⁺∷-inj₁</a> <a id="2398" href="ListNonEmptyDecompositions.html#2376" class="Bound">u++v≡w</a><a id="2404" class="Symbol">)</a>
    <a id="2410" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="2426" class="Symbol">{</a><a id="2427" href="ListNonEmptyDecompositions.html#2427" class="Bound">x</a><a id="2428" class="Symbol">}</a> <a id="2430" class="Symbol">{</a><a id="2431" href="ListNonEmptyDecompositions.html#2431" class="Bound">w</a> <a id="2433" class="InductiveConstructor Operator">∷</a> <a id="2435" href="ListNonEmptyDecompositions.html#2435" class="Bound">ws</a><a id="2437" class="Symbol">}</a> <a id="2439" class="Symbol">((</a><a id="2441" href="ListNonEmptyDecompositions.html#2441" class="Bound">u</a> <a id="2443" class="InductiveConstructor Operator">∷</a> <a id="2445" class="InductiveConstructor">[]</a><a id="2447" class="Symbol">)</a> <a id="2449" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="2452" class="Symbol">(</a><a id="2453" href="ListNonEmptyDecompositions.html#2453" class="Bound">v</a> <a id="2455" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2457" href="ListNonEmptyDecompositions.html#2457" class="Bound">v&#39;</a><a id="2459" class="Symbol">)</a> <a id="2461" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="2464" href="ListNonEmptyDecompositions.html#2464" class="Bound">u++v≡w</a><a id="2470" class="Symbol">)</a> <a id="2472" class="Symbol">|</a> <a id="2474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2479" class="Symbol">=</a>
      <a id="2487" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>
               <a id="2518" class="Symbol">(</a><a id="2519" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷</a> <a id="2528" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2530" class="Symbol">)</a> <a id="2532" class="Symbol">(</a><a id="2533" href="ListNonEmptyDecompositions.html#1092" class="Function">⁺∷-inj₁</a> <a id="2541" href="ListNonEmptyDecompositions.html#2464" class="Bound">u++v≡w</a><a id="2547" class="Symbol">))</a>
               <a id="2565" class="Symbol">(</a><a id="2566" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2572" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺._∷_</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="2596" class="Symbol">(</a><a id="2597" href="ListNonEmptyDecompositions.html#1221" class="Function">⁺∷-inj₂</a> <a id="2605" href="ListNonEmptyDecompositions.html#2464" class="Bound">u++v≡w</a><a id="2611" class="Symbol">))</a>
                                <a id="2646" class="Symbol">(</a><a id="2647" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="2660" class="Symbol">(</a><a id="2661" href="ListNonEmptyDecompositions.html#1221" class="Function">⁺∷-inj₂</a> <a id="2669" href="ListNonEmptyDecompositions.html#2464" class="Bound">u++v≡w</a><a id="2675" class="Symbol">))))</a>
    <a id="2684" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="2700" class="Symbol">{</a><a id="2701" href="ListNonEmptyDecompositions.html#2701" class="Bound">x</a><a id="2702" class="Symbol">}</a> <a id="2704" class="Symbol">{</a><a id="2705" href="ListNonEmptyDecompositions.html#2705" class="Bound">w</a> <a id="2707" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2709" href="ListNonEmptyDecompositions.html#2709" class="Bound">ws</a><a id="2711" class="Symbol">}</a> <a id="2713" class="Symbol">((</a><a id="2715" href="ListNonEmptyDecompositions.html#2715" class="Bound">u</a> <a id="2717" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2719" href="ListNonEmptyDecompositions.html#2719" class="Bound">u&#39;</a> <a id="2722" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2724" href="ListNonEmptyDecompositions.html#2724" class="Bound">us</a><a id="2726" class="Symbol">)</a> <a id="2728" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="2731" href="ListNonEmptyDecompositions.html#2731" class="Bound">v</a> <a id="2733" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="2736" href="ListNonEmptyDecompositions.html#2736" class="Bound">uu&#39;us++v≡w</a><a id="2746" class="Symbol">)</a> <a id="2748" class="Keyword">with</a> <a id="2753" class="Symbol">(</a><a id="2754" href="ListNonEmptyDecompositions.html#1092" class="Function">⁺∷-inj₁</a> <a id="2762" href="ListNonEmptyDecompositions.html#2736" class="Bound">uu&#39;us++v≡w</a><a id="2772" class="Symbol">)</a>
    <a id="2778" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="2794" class="Symbol">{</a><a id="2795" href="ListNonEmptyDecompositions.html#2795" class="Bound">x</a><a id="2796" class="Symbol">}</a> <a id="2798" class="Symbol">{</a><a id="2799" href="ListNonEmptyDecompositions.html#2799" class="Bound">w</a> <a id="2801" class="InductiveConstructor Operator">∷</a> <a id="2803" href="ListNonEmptyDecompositions.html#2803" class="Bound">ws</a><a id="2805" class="Symbol">}</a> <a id="2807" class="Symbol">((</a><a id="2809" href="ListNonEmptyDecompositions.html#2809" class="Bound">u</a> <a id="2811" class="InductiveConstructor Operator">∷</a> <a id="2813" href="ListNonEmptyDecompositions.html#2813" class="Bound">u&#39;</a> <a id="2816" class="InductiveConstructor Operator">∷</a> <a id="2818" href="ListNonEmptyDecompositions.html#2818" class="Bound">us</a><a id="2820" class="Symbol">)</a> <a id="2822" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="2825" class="Symbol">(</a><a id="2826" href="ListNonEmptyDecompositions.html#2826" class="Bound">v</a> <a id="2828" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2830" href="ListNonEmptyDecompositions.html#2830" class="Bound">vs</a><a id="2832" class="Symbol">)</a> <a id="2834" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="2837" href="ListNonEmptyDecompositions.html#2837" class="Bound">uu&#39;us++v≡w</a><a id="2847" class="Symbol">)</a> <a id="2849" class="Symbol">|</a> <a id="2851" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2856" class="Symbol">=</a>
      <a id="2864" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="2878" class="Symbol">_</a> <a id="2880" href="ListNonEmptyDecompositions.html#3141" class="Function">decom-w</a><a id="2887" class="Symbol">)</a>
      <a id="2895" class="Keyword">where</a>
        <a id="2909" href="ListNonEmptyDecompositions.html#2909" class="Function">u&#39;us++v≡w</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="ListNonEmptyDecompositions.html#2813" class="Bound">u&#39;</a> <a id="2924" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2926" href="ListNonEmptyDecompositions.html#2818" class="Bound">us</a> <a id="2929" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2932" href="ListNonEmptyDecompositions.html#2826" class="Bound">v</a> <a id="2934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2936" href="ListNonEmptyDecompositions.html#2830" class="Bound">vs</a> <a id="2939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2941" href="ListNonEmptyDecompositions.html#2799" class="Bound">w</a> <a id="2943" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2950" href="ListNonEmptyDecompositions.html#2803" class="Bound">ws</a>
        <a id="2961" href="ListNonEmptyDecompositions.html#2909" class="Function">u&#39;us++v≡w</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="ListNonEmptyDecompositions.html#1221" class="Function">⁺∷-inj₂</a> <a id="2981" href="ListNonEmptyDecompositions.html#2837" class="Bound">uu&#39;us++v≡w</a>
        <a id="3000" href="ListNonEmptyDecompositions.html#3000" class="Function">u&#39;us++v≡⁺w</a> <a id="3011" class="Symbol">:</a> <a id="3013" href="ListNonEmptyDecompositions.html#2813" class="Bound">u&#39;</a> <a id="3016" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3018" href="ListNonEmptyDecompositions.html#2818" class="Bound">us</a> <a id="3021" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3024" href="ListNonEmptyDecompositions.html#2826" class="Bound">v</a> <a id="3026" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3028" href="ListNonEmptyDecompositions.html#2830" class="Bound">vs</a> <a id="3031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3033" href="ListNonEmptyDecompositions.html#2799" class="Bound">w</a> <a id="3035" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺.∷</a> <a id="3043" href="ListNonEmptyDecompositions.html#2803" class="Bound">ws</a>
        <a id="3054" href="ListNonEmptyDecompositions.html#3000" class="Function">u&#39;us++v≡⁺w</a> <a id="3065" class="Symbol">=</a> <a id="3067" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3073" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">List⁺._∷_</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="3097" href="ListNonEmptyDecompositions.html#2909" class="Function">u&#39;us++v≡w</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="3122" href="ListNonEmptyDecompositions.html#2909" class="Function">u&#39;us++v≡w</a><a id="3131" class="Symbol">)</a>
        <a id="3141" href="ListNonEmptyDecompositions.html#3141" class="Function">decom-w</a> <a id="3149" class="Symbol">:</a> <a id="3151" class="Symbol">((</a><a id="3153" href="ListNonEmptyDecompositions.html#2813" class="Bound">u&#39;</a> <a id="3156" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3158" href="ListNonEmptyDecompositions.html#2818" class="Bound">us</a><a id="3160" class="Symbol">)</a> <a id="3162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3164" href="ListNonEmptyDecompositions.html#2826" class="Bound">v</a> <a id="3166" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3168" href="ListNonEmptyDecompositions.html#2830" class="Bound">vs</a><a id="3170" class="Symbol">)</a> <a id="3172" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3174" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="3189" href="ListNonEmptyDecompositions.html#2799" class="Bound">w</a> <a id="3191" href="ListNonEmptyDecompositions.html#2803" class="Bound">ws</a>
        <a id="3202" href="ListNonEmptyDecompositions.html#3141" class="Function">decom-w</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="3228" class="Symbol">{</a><a id="3229" href="ListNonEmptyDecompositions.html#2799" class="Bound">w</a><a id="3230" class="Symbol">}</a> <a id="3232" class="Symbol">{</a><a id="3233" href="ListNonEmptyDecompositions.html#2803" class="Bound">ws</a><a id="3235" class="Symbol">}</a> <a id="3237" class="Symbol">((</a><a id="3239" href="ListNonEmptyDecompositions.html#2813" class="Bound">u&#39;</a> <a id="3242" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3244" href="ListNonEmptyDecompositions.html#2818" class="Bound">us</a><a id="3246" class="Symbol">)</a> <a id="3248" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="3251" class="Symbol">(</a><a id="3252" href="ListNonEmptyDecompositions.html#2826" class="Bound">v</a> <a id="3254" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3256" href="ListNonEmptyDecompositions.html#2830" class="Bound">vs</a><a id="3258" class="Symbol">)</a> <a id="3260" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="3263" href="ListNonEmptyDecompositions.html#3000" class="Function">u&#39;us++v≡⁺w</a><a id="3273" class="Symbol">)</a>

    <a id="without-annotations.decompositions⁻"></a><a id="3280" href="ListNonEmptyDecompositions.html#3280" class="Function">decompositions⁻</a> <a id="3296" class="Symbol">:</a> <a id="3298" class="Symbol">(</a><a id="3299" href="ListNonEmptyDecompositions.html#3299" class="Bound">w₀</a> <a id="3302" class="Symbol">:</a> <a id="3304" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="3305" class="Symbol">)</a> <a id="3307" class="Symbol">→</a> <a id="3309" class="Symbol">(</a><a id="3310" href="ListNonEmptyDecompositions.html#3310" class="Bound">w</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3319" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="3320" class="Symbol">)</a>
                     <a id="3343" class="Symbol">→</a> <a id="3345" class="Symbol">∀</a> <a id="3347" href="ListNonEmptyDecompositions.html#3347" class="Bound">uv</a> <a id="3350" class="Symbol">→</a> <a id="3352" class="Symbol">(</a><a id="3353" href="ListNonEmptyDecompositions.html#3347" class="Bound">uv</a> <a id="3356" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3358" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="3373" href="ListNonEmptyDecompositions.html#3299" class="Bound">w₀</a> <a id="3376" href="ListNonEmptyDecompositions.html#3310" class="Bound">w</a><a id="3377" class="Symbol">)</a> <a id="3379" class="Symbol">→</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3388" href="ListNonEmptyDecompositions.html#3347" class="Bound">uv</a> <a id="3391" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3396" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3402" href="ListNonEmptyDecompositions.html#3347" class="Bound">uv</a> <a id="3405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3407" href="ListNonEmptyDecompositions.html#3299" class="Bound">w₀</a> <a id="3410" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3412" href="ListNonEmptyDecompositions.html#3310" class="Bound">w</a><a id="3413" class="Symbol">)</a>
    <a id="3419" href="ListNonEmptyDecompositions.html#3280" class="Function">decompositions⁻</a> <a id="3435" href="ListNonEmptyDecompositions.html#3435" class="Bound">x</a> <a id="3437" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3440" class="Symbol">=</a> <a id="3442" class="Symbol">λ</a> <a id="3444" href="ListNonEmptyDecompositions.html#3444" class="Bound">uv</a> <a id="3447" class="Symbol">()</a>
    <a id="3454" href="ListNonEmptyDecompositions.html#3280" class="Function">decompositions⁻</a> <a id="3470" href="ListNonEmptyDecompositions.html#3470" class="Bound">x</a> <a id="3472" class="Symbol">(</a><a id="3473" href="ListNonEmptyDecompositions.html#3473" class="Bound">y</a> <a id="3475" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3477" href="ListNonEmptyDecompositions.html#3477" class="Bound">ys</a><a id="3479" class="Symbol">)</a> <a id="3481" href="ListNonEmptyDecompositions.html#3481" class="Bound">uv</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3490" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3494" class="Symbol">)</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="3507" href="ListNonEmptyDecompositions.html#3280" class="Function">decompositions⁻</a> <a id="3523" href="ListNonEmptyDecompositions.html#3523" class="Bound">x</a> <a id="3525" class="Symbol">(</a><a id="3526" href="ListNonEmptyDecompositions.html#3526" class="Bound">y</a> <a id="3528" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3530" href="ListNonEmptyDecompositions.html#3530" class="Bound">ys</a><a id="3532" class="Symbol">)</a> <a id="3534" class="Symbol">(</a><a id="3535" href="ListNonEmptyDecompositions.html#3535" class="Bound">x&#39;</a> <a id="3538" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3545" href="ListNonEmptyDecompositions.html#3545" class="Bound">v</a><a id="3546" class="Symbol">)</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3555" href="ListNonEmptyDecompositions.html#3555" class="Bound">elem</a><a id="3559" class="Symbol">)</a> <a id="3561" class="Symbol">=</a>
      <a id="3569" class="Keyword">let</a>
        <a id="3581" class="Symbol">((</a><a id="3583" href="ListNonEmptyDecompositions.html#3583" class="Bound">s</a> <a id="3585" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3587" href="ListNonEmptyDecompositions.html#3587" class="Bound">t</a> <a id="3589" class="Symbol">)</a> <a id="3591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3593" href="ListNonEmptyDecompositions.html#3593" class="Bound">v&#39;</a><a id="3595" class="Symbol">)</a> <a id="3597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3599" href="ListNonEmptyDecompositions.html#3599" class="Bound">x&#39;v&#39;∈decomp-y-ys</a> <a id="3616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3618" href="ListNonEmptyDecompositions.html#3618" class="Bound">eq</a> <a id="3621" class="Symbol">=</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="3631" class="Symbol">_</a> <a id="3633" href="ListNonEmptyDecompositions.html#3555" class="Bound">elem</a><a id="3637" class="Symbol">)</a>
        <a id="3647" href="ListNonEmptyDecompositions.html#3647" class="Bound">eq1</a>  <a id="3652" class="Symbol">:</a> <a id="3654" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3657" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3659" href="ListNonEmptyDecompositions.html#3583" class="Bound">s</a> <a id="3661" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3663" href="ListNonEmptyDecompositions.html#3587" class="Bound">t</a>
        <a id="3673" href="ListNonEmptyDecompositions.html#3647" class="Bound">eq1</a>  <a id="3678" class="Symbol">=</a> <a id="3680" href="ListNonEmptyDecompositions.html#1221" class="Function">⁺∷-inj₂</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Data.Product.Properties.html#1034" class="Function">×.,-injectiveˡ</a> <a id="3704" href="ListNonEmptyDecompositions.html#3618" class="Bound">eq</a><a id="3706" class="Symbol">)</a>
      <a id="3714" class="Keyword">in</a>
      <a id="3723" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3730" class="Symbol">(</a><a id="3731" href="ListNonEmptyDecompositions.html#1352" class="Function">[]≠∷</a> <a id="3736" href="ListNonEmptyDecompositions.html#3647" class="Bound">eq1</a><a id="3739" class="Symbol">)</a>
    <a id="3745" href="ListNonEmptyDecompositions.html#3280" class="Function">decompositions⁻</a> <a id="3761" href="ListNonEmptyDecompositions.html#3761" class="Bound">x</a> <a id="3763" class="Symbol">(</a><a id="3764" href="ListNonEmptyDecompositions.html#3764" class="Bound">y</a> <a id="3766" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3768" href="ListNonEmptyDecompositions.html#3768" class="Bound">ys</a><a id="3770" class="Symbol">)</a> <a id="3772" class="Symbol">(</a><a id="3773" href="ListNonEmptyDecompositions.html#3773" class="Bound">x&#39;</a> <a id="3776" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3778" class="Symbol">(</a><a id="3779" href="ListNonEmptyDecompositions.html#3779" class="Bound">s</a> <a id="3781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3783" href="ListNonEmptyDecompositions.html#3783" class="Bound">t</a><a id="3784" class="Symbol">)</a> <a id="3786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3788" href="ListNonEmptyDecompositions.html#3788" class="Bound">v</a><a id="3789" class="Symbol">)</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3798" href="ListNonEmptyDecompositions.html#3798" class="Bound">elem</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">=</a>
      <a id="3812" class="Keyword">let</a>
        <a id="3824" class="Symbol">((</a><a id="3826" href="ListNonEmptyDecompositions.html#3826" class="Bound">s&#39;</a> <a id="3829" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3831" href="ListNonEmptyDecompositions.html#3831" class="Bound">t&#39;</a> <a id="3834" class="Symbol">)</a> <a id="3836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3838" href="ListNonEmptyDecompositions.html#3838" class="Bound">v&#39;</a><a id="3840" class="Symbol">)</a> <a id="3842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3844" href="ListNonEmptyDecompositions.html#3844" class="Bound">x&#39;v&#39;∈decomp-y-ys</a> <a id="3861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3863" href="ListNonEmptyDecompositions.html#3863" class="Bound">eq</a> <a id="3866" class="Symbol">=</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="3876" class="Symbol">_</a> <a id="3878" href="ListNonEmptyDecompositions.html#3798" class="Bound">elem</a><a id="3882" class="Symbol">)</a>

        <a id="3893" href="ListNonEmptyDecompositions.html#3893" class="Bound">x&#39;≡x</a> <a id="3898" class="Symbol">:</a> <a id="3900" href="ListNonEmptyDecompositions.html#3773" class="Bound">x&#39;</a> <a id="3903" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3905" href="ListNonEmptyDecompositions.html#3761" class="Bound">x</a>
        <a id="3915" href="ListNonEmptyDecompositions.html#3893" class="Bound">x&#39;≡x</a> <a id="3920" class="Symbol">=</a> <a id="3922" href="ListNonEmptyDecompositions.html#1092" class="Function">⁺∷-inj₁</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Data.Product.Properties.html#1034" class="Function">×.,-injectiveˡ</a> <a id="3946" href="ListNonEmptyDecompositions.html#3863" class="Bound">eq</a><a id="3948" class="Symbol">)</a>

        <a id="3959" href="ListNonEmptyDecompositions.html#3959" class="Bound">v≡v&#39;</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="ListNonEmptyDecompositions.html#3788" class="Bound">v</a> <a id="3968" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3970" href="ListNonEmptyDecompositions.html#3838" class="Bound">v&#39;</a>
        <a id="3981" href="ListNonEmptyDecompositions.html#3959" class="Bound">v≡v&#39;</a> <a id="3986" class="Symbol">=</a> <a id="3988" href="Data.Product.Properties.html#1854" class="Function">×.,-injectiveʳ</a> <a id="4003" href="ListNonEmptyDecompositions.html#3863" class="Bound">eq</a>

        <a id="4015" href="ListNonEmptyDecompositions.html#4015" class="Bound">s&#39;t&#39;v&#39;≡yys</a> <a id="4026" class="Symbol">:</a> <a id="4028" class="Symbol">(</a><a id="4029" href="ListNonEmptyDecompositions.html#3826" class="Bound">s&#39;</a> <a id="4032" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4034" href="ListNonEmptyDecompositions.html#3831" class="Bound">t&#39;</a><a id="4036" class="Symbol">)</a> <a id="4038" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4043" href="ListNonEmptyDecompositions.html#3838" class="Bound">v&#39;</a> <a id="4046" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4048" href="ListNonEmptyDecompositions.html#3764" class="Bound">y</a> <a id="4050" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4052" href="ListNonEmptyDecompositions.html#3768" class="Bound">ys</a>
        <a id="4063" href="ListNonEmptyDecompositions.html#4015" class="Bound">s&#39;t&#39;v&#39;≡yys</a> <a id="4074" class="Symbol">=</a> <a id="4076" href="ListNonEmptyDecompositions.html#3280" class="Function">decompositions⁻</a> <a id="4092" href="ListNonEmptyDecompositions.html#3764" class="Bound">y</a> <a id="4094" href="ListNonEmptyDecompositions.html#3768" class="Bound">ys</a> <a id="4097" class="Symbol">((</a><a id="4099" href="ListNonEmptyDecompositions.html#3826" class="Bound">s&#39;</a> <a id="4102" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4104" href="ListNonEmptyDecompositions.html#3831" class="Bound">t&#39;</a><a id="4106" class="Symbol">)</a> <a id="4108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4110" href="ListNonEmptyDecompositions.html#3838" class="Bound">v&#39;</a><a id="4112" class="Symbol">)</a> <a id="4114" href="ListNonEmptyDecompositions.html#3844" class="Bound">x&#39;v&#39;∈decomp-y-ys</a>

        <a id="4140" href="ListNonEmptyDecompositions.html#4140" class="Bound">eq1</a>  <a id="4145" class="Symbol">:</a> <a id="4147" class="Symbol">(</a><a id="4148" href="ListNonEmptyDecompositions.html#3779" class="Bound">s</a> <a id="4150" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4152" href="ListNonEmptyDecompositions.html#3783" class="Bound">t</a><a id="4153" class="Symbol">)</a> <a id="4155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4157" href="ListNonEmptyDecompositions.html#3826" class="Bound">s&#39;</a> <a id="4160" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4162" href="ListNonEmptyDecompositions.html#3831" class="Bound">t&#39;</a>
        <a id="4173" href="ListNonEmptyDecompositions.html#4140" class="Bound">eq1</a>  <a id="4178" class="Symbol">=</a> <a id="4180" href="ListNonEmptyDecompositions.html#1221" class="Function">⁺∷-inj₂</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Data.Product.Properties.html#1034" class="Function">×.,-injectiveˡ</a> <a id="4204" href="ListNonEmptyDecompositions.html#3863" class="Bound">eq</a><a id="4206" class="Symbol">)</a>
        <a id="4216" href="ListNonEmptyDecompositions.html#4216" class="Bound">s≡s&#39;</a> <a id="4221" class="Symbol">:</a> <a id="4223" href="ListNonEmptyDecompositions.html#3779" class="Bound">s</a> <a id="4225" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4227" href="ListNonEmptyDecompositions.html#3826" class="Bound">s&#39;</a>
        <a id="4238" href="ListNonEmptyDecompositions.html#4216" class="Bound">s≡s&#39;</a>  <a id="4244" class="Symbol">=</a> <a id="4246" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="4259" href="ListNonEmptyDecompositions.html#4140" class="Bound">eq1</a>
        <a id="4271" href="ListNonEmptyDecompositions.html#4271" class="Bound">t≡t&#39;</a> <a id="4276" class="Symbol">:</a> <a id="4278" href="ListNonEmptyDecompositions.html#3783" class="Bound">t</a> <a id="4280" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4282" href="ListNonEmptyDecompositions.html#3831" class="Bound">t&#39;</a>
        <a id="4293" href="ListNonEmptyDecompositions.html#4271" class="Bound">t≡t&#39;</a>  <a id="4299" class="Symbol">=</a> <a id="4301" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="4314" href="ListNonEmptyDecompositions.html#4140" class="Bound">eq1</a>

        <a id="4327" href="ListNonEmptyDecompositions.html#4327" class="Bound">eq2</a> <a id="4331" class="Symbol">:</a> <a id="4333" class="Symbol">(</a><a id="4334" href="ListNonEmptyDecompositions.html#3779" class="Bound">s</a> <a id="4336" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4338" href="ListNonEmptyDecompositions.html#3783" class="Bound">t</a><a id="4339" class="Symbol">)</a> <a id="4341" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4346" href="ListNonEmptyDecompositions.html#3788" class="Bound">v</a> <a id="4348" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4350" class="Symbol">(</a><a id="4351" href="ListNonEmptyDecompositions.html#3826" class="Bound">s&#39;</a> <a id="4354" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4356" href="ListNonEmptyDecompositions.html#3831" class="Bound">t&#39;</a><a id="4358" class="Symbol">)</a> <a id="4360" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4365" href="ListNonEmptyDecompositions.html#3838" class="Bound">v&#39;</a>
        <a id="4376" href="ListNonEmptyDecompositions.html#4327" class="Bound">eq2</a> <a id="4380" class="Symbol">=</a> <a id="4382" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4388" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4402" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a> <a id="4406" href="ListNonEmptyDecompositions.html#4216" class="Bound">s≡s&#39;</a> <a id="4411" href="ListNonEmptyDecompositions.html#4271" class="Bound">t≡t&#39;</a><a id="4415" class="Symbol">)</a> <a id="4417" href="ListNonEmptyDecompositions.html#3959" class="Bound">v≡v&#39;</a>
      <a id="4428" class="Keyword">in</a>
      <a id="4437" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4443" class="Symbol">(λ</a> <a id="4446" href="ListNonEmptyDecompositions.html#4446" class="Bound">L</a> <a id="4448" href="ListNonEmptyDecompositions.html#4448" class="Bound">R</a> <a id="4450" class="Symbol">→</a> <a id="4452" href="ListNonEmptyDecompositions.html#4446" class="Bound">L</a> <a id="4454" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4456" href="ListNonEmptyDecompositions.html#4448" class="Bound">R</a><a id="4457" class="Symbol">)</a> <a id="4459" href="ListNonEmptyDecompositions.html#3893" class="Bound">x&#39;≡x</a> <a id="4464" class="Symbol">(</a>
        <a id="4474" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="4488" class="Symbol">(</a><a id="4489" href="ListNonEmptyDecompositions.html#3779" class="Bound">s</a> <a id="4491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4493" href="ListNonEmptyDecompositions.html#3783" class="Bound">t</a><a id="4494" class="Symbol">)</a> <a id="4496" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4499" href="ListNonEmptyDecompositions.html#3788" class="Bound">v</a> <a id="4501" class="Symbol">.</a><a id="4502" href="Data.List.NonEmpty.Base.html#1347" class="Field">List⁺.head</a> <a id="4513" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4515" href="ListNonEmptyDecompositions.html#3788" class="Bound">v</a> <a id="4517" class="Symbol">.</a><a id="4518" href="Data.List.NonEmpty.Base.html#1360" class="Field">List⁺.tail</a>
          <a id="4539" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4542" href="Data.List.NonEmpty.Properties.html#2446" class="Function">List⁺.toList-⁺++⁺</a> <a id="4560" class="Symbol">(</a><a id="4561" href="ListNonEmptyDecompositions.html#3779" class="Bound">s</a> <a id="4563" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4565" href="ListNonEmptyDecompositions.html#3783" class="Bound">t</a><a id="4566" class="Symbol">)</a> <a id="4568" href="ListNonEmptyDecompositions.html#3788" class="Bound">v</a> <a id="4570" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="4580" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="4587" class="Symbol">((</a><a id="4589" href="ListNonEmptyDecompositions.html#3779" class="Bound">s</a> <a id="4591" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4593" href="ListNonEmptyDecompositions.html#3783" class="Bound">t</a><a id="4594" class="Symbol">)</a> <a id="4596" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4601" href="ListNonEmptyDecompositions.html#3788" class="Bound">v</a> <a id="4603" class="Symbol">)</a>
          <a id="4615" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4618" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4623" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="4630" href="ListNonEmptyDecompositions.html#4327" class="Bound">eq2</a> <a id="4634" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="4644" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="4651" class="Symbol">((</a><a id="4653" href="ListNonEmptyDecompositions.html#3826" class="Bound">s&#39;</a> <a id="4656" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4658" href="ListNonEmptyDecompositions.html#3831" class="Bound">t&#39;</a><a id="4660" class="Symbol">)</a> <a id="4662" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4667" href="ListNonEmptyDecompositions.html#3838" class="Bound">v&#39;</a> <a id="4670" class="Symbol">)</a>
          <a id="4682" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4685" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4690" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="4697" href="ListNonEmptyDecompositions.html#4015" class="Bound">s&#39;t&#39;v&#39;≡yys</a> <a id="4708" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="4718" href="ListNonEmptyDecompositions.html#3764" class="Bound">y</a> <a id="4720" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4722" href="ListNonEmptyDecompositions.html#3768" class="Bound">ys</a>
        <a id="4733" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="4743" class="Symbol">)</a>
      <a id="4751" class="Keyword">where</a>
        <a id="4765" class="Keyword">open</a> <a id="4770" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

  <a id="all-decompositions"></a><a id="4787" href="ListNonEmptyDecompositions.html#4787" class="Function">all-decompositions</a> <a id="4806" class="Symbol">:</a> <a id="4808" class="Symbol">∀</a> <a id="4810" class="Symbol">(</a><a id="4811" href="ListNonEmptyDecompositions.html#4811" class="Bound">w</a> <a id="4813" class="Symbol">:</a> <a id="4815" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4821" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">→</a> <a id="4826" href="AllInhabitants.html#1213" class="Record">AllInhabitants</a> <a id="4841" class="Symbol">(λ</a> <a id="4844" class="Symbol">{</a> <a id="4846" class="Symbol">(</a><a id="4847" href="ListNonEmptyDecompositions.html#4847" class="Bound">u</a> <a id="4849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4851" href="ListNonEmptyDecompositions.html#4851" class="Bound">v</a><a id="4852" class="Symbol">)</a> <a id="4854" class="Symbol">→</a> <a id="4856" href="ListNonEmptyDecompositions.html#4847" class="Bound">u</a> <a id="4858" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="4863" href="ListNonEmptyDecompositions.html#4851" class="Bound">v</a> <a id="4865" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4867" href="ListNonEmptyDecompositions.html#4811" class="Bound">w</a><a id="4868" class="Symbol">})</a>
  <a id="4873" href="ListNonEmptyDecompositions.html#4787" class="Function">all-decompositions</a> <a id="4892" class="Symbol">(</a><a id="4893" href="ListNonEmptyDecompositions.html#4893" class="Bound">w₁</a> <a id="4896" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4898" href="ListNonEmptyDecompositions.html#4898" class="Bound">w₂</a><a id="4900" class="Symbol">)</a> <a id="4902" class="Symbol">=</a> <a id="4904" class="Keyword">record</a>
    <a id="4915" class="Symbol">{</a> <a id="4917" href="AllInhabitants.html#1446" class="Field">witnesses</a> <a id="4927" class="Symbol">=</a> <a id="4929" href="ListNonEmptyDecompositions.html#1823" class="Function">decompositions</a> <a id="4944" href="ListNonEmptyDecompositions.html#4893" class="Bound">w₁</a> <a id="4947" href="ListNonEmptyDecompositions.html#4898" class="Bound">w₂</a>
    <a id="4954" class="Symbol">;</a> <a id="4956" href="AllInhabitants.html#1471" class="Field">correct</a> <a id="4964" class="Symbol">=</a>
        <a id="4974" class="Symbol">(λ</a> <a id="4977" class="Symbol">{</a> <a id="4979" class="Symbol">{</a><a id="4980" href="ListNonEmptyDecompositions.html#4980" class="Bound">u</a> <a id="4982" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4984" href="ListNonEmptyDecompositions.html#4984" class="Bound">v</a><a id="4985" class="Symbol">}</a> <a id="4987" href="ListNonEmptyDecompositions.html#4987" class="Bound">uv≡w</a> <a id="4992" class="Symbol">→</a> <a id="4994" href="ListNonEmptyDecompositions.html#2082" class="Function">decompositions⁺</a> <a id="5010" class="Symbol">(</a><a id="5011" href="ListNonEmptyDecompositions.html#4980" class="Bound">u</a> <a id="5013" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">+d</a> <a id="5016" href="ListNonEmptyDecompositions.html#4984" class="Bound">v</a> <a id="5018" href="ListNonEmptyDecompositions.html#1496" class="InductiveConstructor Operator">≡d</a> <a id="5021" href="ListNonEmptyDecompositions.html#4987" class="Bound">uv≡w</a><a id="5025" class="Symbol">)})</a>
        <a id="5037" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="5047" class="Symbol">λ</a> <a id="5049" class="Symbol">{</a> <a id="5051" class="Symbol">{</a><a id="5052" href="ListNonEmptyDecompositions.html#5052" class="Bound">u</a> <a id="5054" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5056" href="ListNonEmptyDecompositions.html#5056" class="Bound">v</a><a id="5057" class="Symbol">}</a> <a id="5059" href="ListNonEmptyDecompositions.html#5059" class="Bound">uv∈decomp</a> <a id="5069" class="Symbol">→</a> <a id="5071" href="ListNonEmptyDecompositions.html#3280" class="Function">decompositions⁻</a> <a id="5087" href="ListNonEmptyDecompositions.html#4893" class="Bound">w₁</a> <a id="5090" href="ListNonEmptyDecompositions.html#4898" class="Bound">w₂</a> <a id="5093" class="Symbol">(</a><a id="5094" href="ListNonEmptyDecompositions.html#5052" class="Bound">u</a> <a id="5096" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5098" href="ListNonEmptyDecompositions.html#5056" class="Bound">v</a><a id="5099" class="Symbol">)</a> <a id="5101" href="ListNonEmptyDecompositions.html#5059" class="Bound">uv∈decomp</a> <a id="5111" class="Symbol">}</a>
    <a id="5117" class="Symbol">}</a>
    <a id="5123" class="Keyword">where</a>
      <a id="5135" class="Keyword">open</a> <a id="5140" href="ListNonEmptyDecompositions.html#1793" class="Module">without-annotations</a>
        

  <a id="5172" class="Comment">-- decomposition with annotations</a>
  <a id="decompositions&#39;"></a><a id="5208" href="ListNonEmptyDecompositions.html#5208" class="Function">decompositions&#39;</a> <a id="5224" class="Symbol">:</a> <a id="5226" class="Symbol">(</a><a id="5227" href="ListNonEmptyDecompositions.html#5227" class="Bound">w₀</a> <a id="5230" class="Symbol">:</a> <a id="5232" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="5233" class="Symbol">)</a> <a id="5235" class="Symbol">→</a> <a id="5237" class="Symbol">(</a><a id="5238" href="ListNonEmptyDecompositions.html#5238" class="Bound">w</a> <a id="5240" class="Symbol">:</a> <a id="5242" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5247" href="ListNonEmptyDecompositions.html#1073" class="Bound">A</a><a id="5248" class="Symbol">)</a>
                   <a id="5269" class="Symbol">→</a> <a id="5271" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5280" href="ListNonEmptyDecompositions.html#5280" class="Bound">u</a> <a id="5282" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5284" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5287" href="ListNonEmptyDecompositions.html#5287" class="Bound">v</a> <a id="5289" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5291" href="ListNonEmptyDecompositions.html#5280" class="Bound">u</a> <a id="5293" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="5298" href="ListNonEmptyDecompositions.html#5287" class="Bound">v</a> <a id="5300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5302" href="ListNonEmptyDecompositions.html#5227" class="Bound">w₀</a> <a id="5305" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5307" href="ListNonEmptyDecompositions.html#5238" class="Bound">w</a><a id="5308" class="Symbol">)</a>
  <a id="5312" href="ListNonEmptyDecompositions.html#5208" class="Function">decompositions&#39;</a> <a id="5328" class="Symbol">_</a> <a id="5330" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5333" class="Symbol">=</a> <a id="5335" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="5340" href="ListNonEmptyDecompositions.html#5208" class="Function">decompositions&#39;</a> <a id="5356" href="ListNonEmptyDecompositions.html#5356" class="Bound">x</a> <a id="5358" class="Symbol">(</a><a id="5359" href="ListNonEmptyDecompositions.html#5359" class="Bound">y</a> <a id="5361" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5363" href="ListNonEmptyDecompositions.html#5363" class="Bound">ys</a><a id="5365" class="Symbol">)</a> <a id="5367" class="Symbol">=</a>
    <a id="5373" class="Symbol">(</a><a id="5374" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">List⁺.[</a> <a id="5382" href="ListNonEmptyDecompositions.html#5356" class="Bound">x</a> <a id="5384" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="5386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5388" href="ListNonEmptyDecompositions.html#5359" class="Bound">y</a> <a id="5390" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5392" href="ListNonEmptyDecompositions.html#5363" class="Bound">ys</a> <a id="5395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5397" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5401" class="Symbol">)</a>
    <a id="5407" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
    <a id="5413" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="5422" class="Symbol">(λ</a> <a id="5425" class="Symbol">{</a> <a id="5427" class="Symbol">(</a><a id="5428" href="ListNonEmptyDecompositions.html#5428" class="Bound">u</a> <a id="5430" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5432" href="ListNonEmptyDecompositions.html#5432" class="Bound">us</a> <a id="5435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5437" href="ListNonEmptyDecompositions.html#5437" class="Bound">v</a> <a id="5439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5441" href="ListNonEmptyDecompositions.html#5441" class="Bound">uv≡w</a><a id="5445" class="Symbol">)</a> <a id="5447" class="Symbol">→</a>
                  <a id="5467" href="ListNonEmptyDecompositions.html#5356" class="Bound">x</a> <a id="5469" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5471" href="ListNonEmptyDecompositions.html#5428" class="Bound">u</a> <a id="5473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5475" href="ListNonEmptyDecompositions.html#5432" class="Bound">us</a> <a id="5478" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5480" href="ListNonEmptyDecompositions.html#5437" class="Bound">v</a> <a id="5482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5484" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5489" class="Symbol">(λ</a> <a id="5492" class="Symbol">{</a> <a id="5494" class="Symbol">(</a><a id="5495" href="ListNonEmptyDecompositions.html#5495" class="Bound">h</a> <a id="5497" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5499" href="ListNonEmptyDecompositions.html#5499" class="Bound">t</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">→</a> <a id="5504" href="ListNonEmptyDecompositions.html#5356" class="Bound">x</a> <a id="5506" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5508" href="ListNonEmptyDecompositions.html#5495" class="Bound">h</a> <a id="5510" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5512" href="ListNonEmptyDecompositions.html#5499" class="Bound">t</a><a id="5513" class="Symbol">})</a> <a id="5516" href="ListNonEmptyDecompositions.html#5441" class="Bound">uv≡w</a><a id="5520" class="Symbol">})</a>
             <a id="5536" class="Symbol">(</a><a id="5537" href="ListNonEmptyDecompositions.html#5208" class="Function">decompositions&#39;</a> <a id="5553" href="ListNonEmptyDecompositions.html#5359" class="Bound">y</a> <a id="5555" href="ListNonEmptyDecompositions.html#5363" class="Bound">ys</a><a id="5557" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Paper.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Paper</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="108" class="Keyword">hiding</a> <a id="115" class="Symbol">(</a><a id="116" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a><a id="120" class="Symbol">)</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="241" class="Keyword">module</a> <a id="248" href="Paper.html" class="Module">Paper</a>
  <a id="256" class="Symbol">{</a><a id="257" href="Paper.html#257" class="Bound">ℓA</a> <a id="260" href="Paper.html#260" class="Bound">ℓ&lt;</a> <a id="263" class="Symbol">:</a> <a id="265" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="270" class="Symbol">}</a>
  <a id="274" class="Symbol">(</a><a id="275" href="Paper.html#275" class="Bound">A</a> <a id="277" class="Symbol">:</a> <a id="279" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="284" href="Paper.html#257" class="Bound">ℓA</a><a id="286" class="Symbol">)</a>
  <a id="290" class="Symbol">(</a><a id="291" href="Paper.html#291" class="Bound Operator">_&lt;_</a> <a id="295" class="Symbol">:</a> <a id="297" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="301" href="Paper.html#275" class="Bound">A</a> <a id="303" href="Paper.html#275" class="Bound">A</a> <a id="305" href="Paper.html#260" class="Bound">ℓ&lt;</a><a id="307" class="Symbol">)</a> <a id="309" class="Keyword">where</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Cubical.Tactics.CategorySolver.Reflection.html" class="Module">Cubical.Tactics.CategorySolver.Reflection</a>

<a id="↓_"></a><a id="443" href="Paper.html#443" class="Function Operator">↓_</a> <a id="446" class="Symbol">:</a> <a id="448" href="Paper.html#275" class="Bound">A</a> <a id="450" class="Symbol">→</a> <a id="452" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="457" class="Symbol">(</a><a id="458" href="Paper.html#257" class="Bound">ℓA</a> <a id="461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="463" href="Paper.html#260" class="Bound">ℓ&lt;</a><a id="465" class="Symbol">)</a>
<a id="467" href="Paper.html#443" class="Function Operator">↓</a> <a id="469" href="Paper.html#469" class="Bound">i</a> <a id="471" class="Symbol">=</a> <a id="473" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="475" href="Paper.html#275" class="Bound">A</a> <a id="477" class="Symbol">(</a><a id="478" href="Paper.html#291" class="Bound Operator">_&lt;</a> <a id="481" href="Paper.html#469" class="Bound">i</a><a id="482" class="Symbol">)</a>

<a id="485" class="Comment">-- ↓_↪ : (i : A) → ↓ i → A</a>
<a id="512" class="Comment">-- ↓ i ↪ = fst</a>

<a id="↪"></a><a id="528" href="Paper.html#528" class="Function">↪</a> <a id="530" class="Symbol">:</a> <a id="532" class="Symbol">{</a><a id="533" href="Paper.html#533" class="Bound">i</a> <a id="535" class="Symbol">:</a> <a id="537" href="Paper.html#275" class="Bound">A</a><a id="538" class="Symbol">}</a> <a id="540" class="Symbol">→</a> <a id="542" href="Paper.html#443" class="Function Operator">↓</a> <a id="544" href="Paper.html#533" class="Bound">i</a> <a id="546" class="Symbol">→</a> <a id="548" href="Paper.html#275" class="Bound">A</a>
<a id="550" href="Paper.html#528" class="Function">↪</a> <a id="552" class="Symbol">=</a> <a id="554" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Cubical.Categories.Category.Base.html" class="Module">Cubical.Categories.Category.Base</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Cubical.Categories.Functor.Base.html" class="Module">Cubical.Categories.Functor.Base</a> <a id="648" class="Keyword">renaming</a> <a id="657" class="Symbol">(</a><a id="658" href="Cubical.Categories.Functor.Base.html#4449" class="Function">funcComp</a> <a id="667" class="Symbol">to</a> <a id="670" class="Function">_○_</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Cubical.Categories.NaturalTransformation.Base.html" class="Module">Cubical.Categories.NaturalTransformation.Base</a> <a id="733" class="Keyword">renaming</a> <a id="742" class="Symbol">(</a><a id="743" href="Cubical.Categories.NaturalTransformation.Base.html#1489" class="Record">NatIso</a> <a id="750" class="Symbol">to</a> <a id="753" class="Record">_≅_</a><a id="756" class="Symbol">)</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Cubical.Categories.Constructions.Product.html" class="Module">Cubical.Categories.Constructions.Product</a>
<a id="811" class="Keyword">open</a> <a id="816" class="Keyword">import</a> <a id="823" href="Cubical.Categories.Constructions.Power.html" class="Module">Cubical.Categories.Constructions.Power</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Cubical.Categories.Functor.Coalgebra.html" class="Module">Cubical.Categories.Functor.Coalgebra</a>
<a id="911" class="Keyword">open</a> <a id="916" class="Keyword">import</a> <a id="923" href="Cubical.Categories.Functor.RecursiveCoalgebra.html" class="Module">Cubical.Categories.Functor.RecursiveCoalgebra</a>

<a id="970" class="Keyword">private</a>
  <a id="980" class="Keyword">variable</a>
    <a id="993" href="Paper.html#993" class="Generalizable">ℓ</a> <a id="995" href="Paper.html#995" class="Generalizable">ℓC</a> <a id="998" href="Paper.html#998" class="Generalizable">ℓC&#39;</a> <a id="1002" href="Paper.html#1002" class="Generalizable">ℓD</a> <a id="1005" href="Paper.html#1005" class="Generalizable">ℓD&#39;</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="_^_"></a><a id="1017" href="Paper.html#1017" class="Function Operator">_^_</a> <a id="1021" class="Symbol">:</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Paper.html#1024" class="Bound">ℓ</a> <a id="1026" href="Paper.html#1026" class="Bound">ℓC</a> <a id="1029" href="Paper.html#1029" class="Bound">ℓC&#39;</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1040" class="Symbol">}</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Paper.html#1045" class="Bound">C</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1058" href="Paper.html#1026" class="Bound">ℓC</a> <a id="1061" href="Paper.html#1029" class="Bound">ℓC&#39;</a><a id="1064" class="Symbol">)</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Paper.html#1067" class="Bound">X</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1076" href="Paper.html#1024" class="Bound">ℓ</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1097" href="Paper.html#1024" class="Bound">ℓ</a> <a id="1099" href="Paper.html#1026" class="Bound">ℓC</a><a id="1101" class="Symbol">)</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1110" href="Paper.html#1024" class="Bound">ℓ</a> <a id="1112" href="Paper.html#1029" class="Bound">ℓC&#39;</a><a id="1115" class="Symbol">)</a>
<a id="1117" href="Paper.html#1017" class="Function Operator">_^_</a> <a id="1121" href="Paper.html#1121" class="Bound">C</a> <a id="1123" href="Paper.html#1123" class="Bound">A</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Cubical.Categories.Constructions.Power.html#330" class="Function">PowerCategory</a> <a id="1141" href="Paper.html#1123" class="Bound">A</a> <a id="1143" href="Paper.html#1121" class="Bound">C</a>
<a id="Endo"></a><a id="1145" href="Paper.html#1145" class="Function">Endo</a> <a id="1150" class="Symbol">:</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Paper.html#1153" class="Bound">ℓC</a> <a id="1156" href="Paper.html#1156" class="Bound">ℓC&#39;</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">→</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Paper.html#1172" class="Bound">C</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1185" href="Paper.html#1153" class="Bound">ℓC</a> <a id="1188" href="Paper.html#1156" class="Bound">ℓC&#39;</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Paper.html#1153" class="Bound">ℓC</a> <a id="1204" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1206" href="Paper.html#1156" class="Bound">ℓC&#39;</a><a id="1209" class="Symbol">)</a>
<a id="1211" href="Paper.html#1145" class="Function">Endo</a> <a id="1216" href="Paper.html#1216" class="Bound">C</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1228" href="Paper.html#1216" class="Bound">C</a> <a id="1230" href="Paper.html#1216" class="Bound">C</a>

<a id="1233" class="Keyword">module</a> <a id="with-𝒞"></a><a id="1240" href="Paper.html#1240" class="Module">with-𝒞</a> <a id="1247" class="Symbol">{</a><a id="1248" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Cubical.Categories.Category.Base.html#311" class="Record">Category</a> <a id="1261" href="Paper.html#995" class="Generalizable">ℓC</a> <a id="1264" href="Paper.html#998" class="Generalizable">ℓC&#39;</a><a id="1267" class="Symbol">}</a> <a id="1269" class="Keyword">where</a>
  <a id="1277" class="Keyword">open</a> <a id="1282" href="Cubical.Categories.Functor.Base.html#418" class="Module">Functor</a>

  <a id="1293" class="Comment">-- lifted downset restriction</a>
  <a id="with-𝒞.pr"></a><a id="1325" href="Paper.html#1325" class="Function">pr</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Paper.html#1331" class="Bound">i</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Paper.html#275" class="Bound">A</a><a id="1336" class="Symbol">)</a> <a id="1338" class="Symbol">→</a> <a id="1340" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1351" href="Paper.html#1017" class="Function Operator">^</a> <a id="1353" href="Paper.html#275" class="Bound">A</a><a id="1354" class="Symbol">)</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1359" href="Paper.html#1017" class="Function Operator">^</a> <a id="1361" class="Symbol">(</a><a id="1362" href="Paper.html#443" class="Function Operator">↓</a> <a id="1364" href="Paper.html#1331" class="Bound">i</a><a id="1365" class="Symbol">))</a>
  <a id="1370" href="Paper.html#1325" class="Function">pr</a> <a id="1373" href="Paper.html#1373" class="Bound">i</a> <a id="1375" class="Symbol">.</a><a id="1376" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="1386" href="Paper.html#528" class="Function">↪</a>
  <a id="1390" href="Paper.html#1325" class="Function">pr</a> <a id="1393" href="Paper.html#1393" class="Bound">i</a> <a id="1395" class="Symbol">.</a><a id="1396" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1402" class="Symbol">=</a> <a id="1404" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="1407" href="Paper.html#528" class="Function">↪</a>
  <a id="1411" href="Paper.html#1325" class="Function">pr</a> <a id="1414" href="Paper.html#1414" class="Bound">i</a> <a id="1416" class="Symbol">.</a><a id="1417" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1422" class="Symbol">=</a> <a id="1424" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1431" href="Paper.html#1325" class="Function">pr</a> <a id="1434" href="Paper.html#1434" class="Bound">i</a> <a id="1436" class="Symbol">.</a><a id="1437" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1443" class="Symbol">=</a> <a id="1445" class="Symbol">λ</a> <a id="1447" href="Paper.html#1447" class="Bound">_</a> <a id="1449" href="Paper.html#1449" class="Bound">_</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1461" class="Comment">-- evaluation (indep. of _&lt;_)</a>
  <a id="with-𝒞.ev"></a><a id="1493" href="Paper.html#1493" class="Function">ev</a> <a id="1496" class="Symbol">:</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Paper.html#1499" class="Bound">i</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Paper.html#275" class="Bound">A</a><a id="1504" class="Symbol">)</a> <a id="1506" class="Symbol">→</a> <a id="1508" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1519" href="Paper.html#1017" class="Function Operator">^</a> <a id="1521" href="Paper.html#275" class="Bound">A</a><a id="1522" class="Symbol">)</a> <a id="1524" href="Paper.html#1248" class="Bound">𝒞</a>
  <a id="1528" href="Paper.html#1493" class="Function">ev</a> <a id="1531" href="Paper.html#1531" class="Bound">i</a> <a id="1533" class="Symbol">.</a><a id="1534" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="1544" href="Paper.html#1531" class="Bound">i</a>
  <a id="1548" href="Paper.html#1493" class="Function">ev</a> <a id="1551" href="Paper.html#1551" class="Bound">i</a> <a id="1553" class="Symbol">.</a><a id="1554" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="1565" href="Paper.html#1551" class="Bound">i</a>
  <a id="1569" href="Paper.html#1493" class="Function">ev</a> <a id="1572" href="Paper.html#1572" class="Bound">i</a> <a id="1574" class="Symbol">.</a><a id="1575" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="1580" class="Symbol">=</a> <a id="1582" class="Symbol">λ</a> <a id="1584" href="Paper.html#1584" class="Bound">_</a> <a id="1586" class="Symbol">→</a> <a id="1588" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1590" class="Symbol">.</a><a id="1591" href="Cubical.Categories.Category.Base.html#478" class="Field">Category.id</a>
  <a id="1605" href="Paper.html#1493" class="Function">ev</a> <a id="1608" href="Paper.html#1608" class="Bound">i</a> <a id="1610" class="Symbol">.</a><a id="1611" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="1617" class="Symbol">=</a> <a id="1619" class="Symbol">λ</a> <a id="1621" href="Paper.html#1621" class="Bound">f</a> <a id="1623" href="Paper.html#1623" class="Bound">g</a> <a id="1625" href="Paper.html#1625" class="Bound">_</a> <a id="1627" class="Symbol">→</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1632" href="Cubical.Categories.Category.Base.html#510" class="Field Operator">Category.⋆</a> <a id="1643" href="Paper.html#1621" class="Bound">f</a> <a id="1645" href="Paper.html#1608" class="Bound">i</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Paper.html#1623" class="Bound">g</a> <a id="1651" href="Paper.html#1608" class="Bound">i</a><a id="1652" class="Symbol">)</a>

  <a id="1657" class="Keyword">module</a> <a id="with-𝒞.with-F"></a><a id="1664" href="Paper.html#1664" class="Module">with-F</a> <a id="1671" class="Symbol">(</a><a id="1672" href="Paper.html#1672" class="Bound">F</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Paper.html#1145" class="Function">Endo</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1684" href="Paper.html#1017" class="Function Operator">^</a> <a id="1686" href="Paper.html#275" class="Bound">A</a><a id="1687" class="Symbol">))</a> <a id="1690" class="Keyword">where</a>

    <a id="with-𝒞.with-F.isWellFounded"></a><a id="1701" href="Paper.html#1701" class="Function">isWellFounded</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1743" href="Paper.html#257" class="Bound">ℓA</a> <a id="1746" href="Paper.html#260" class="Bound">ℓ&lt;</a><a id="1748" class="Symbol">)</a> <a id="1750" href="Paper.html#1261" class="Bound">ℓC</a><a id="1752" class="Symbol">)</a> <a id="1754" href="Paper.html#1264" class="Bound">ℓC&#39;</a><a id="1757" class="Symbol">)</a>
    <a id="1763" href="Paper.html#1701" class="Function">isWellFounded</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">∀</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Paper.html#1782" class="Bound">i</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Paper.html#275" class="Bound">A</a><a id="1787" class="Symbol">)</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1794" href="Paper.html#1794" class="Bound">G</a> <a id="1796" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1798" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1809" href="Paper.html#1017" class="Function Operator">^</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Paper.html#443" class="Function Operator">↓</a> <a id="1814" href="Paper.html#1782" class="Bound">i</a><a id="1815" class="Symbol">))</a> <a id="1818" href="Paper.html#1248" class="Bound">𝒞</a> <a id="1820" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Paper.html#1493" class="Function">ev</a> <a id="1826" href="Paper.html#1782" class="Bound">i</a> <a id="1828" href="Paper.html#670" class="Function Operator">○</a> <a id="1830" href="Paper.html#1672" class="Bound">F</a><a id="1831" class="Symbol">)</a> <a id="1833" href="Paper.html#753" class="Record Operator">≅</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Paper.html#1794" class="Bound">G</a> <a id="1838" href="Paper.html#670" class="Function Operator">○</a> <a id="1840" href="Paper.html#1325" class="Function">pr</a> <a id="1843" href="Paper.html#1782" class="Bound">i</a><a id="1844" class="Symbol">)</a>

    <a id="with-𝒞.with-F.F-wf⇒F-coalgs-recursive"></a><a id="1851" href="Paper.html#1851" class="Function">F-wf⇒F-coalgs-recursive</a> <a id="1875" class="Symbol">:</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Paper.html#1878" class="Bound">&lt;-wf</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1897" href="Paper.html#291" class="Bound Operator">_&lt;_</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">→</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Paper.html#1905" class="Bound">F-wf</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Paper.html#1701" class="Function">isWellFounded</a><a id="1925" class="Symbol">)</a> <a id="1927" class="Symbol">→</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Paper.html#1930" class="Bound">α</a> <a id="1932" class="Symbol">:</a> <a id="1934" href="Cubical.Categories.Functor.Coalgebra.html#947" class="Function">Coalgebra</a> <a id="1944" href="Paper.html#1672" class="Bound">F</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1394" class="Function">isRecursive</a> <a id="1961" href="Paper.html#1672" class="Bound">F</a> <a id="1963" href="Paper.html#1930" class="Bound">α</a>
    <a id="1969" href="Paper.html#1851" class="Function">F-wf⇒F-coalgs-recursive</a> <a id="1993" href="Paper.html#1993" class="Bound">&lt;-wf</a> <a id="1998" href="Paper.html#1998" class="Bound">F-wf</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Paper.html#2004" class="Bound">X</a> <a id="2006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2008" href="Paper.html#2008" class="Bound">c</a><a id="2009" class="Symbol">)</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Paper.html#2012" class="Bound">Y</a> <a id="2014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2016" href="Paper.html#2016" class="Bound">a</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Symbol">=</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Paper.html#2939" class="Function">h</a> <a id="2024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>  <a id="2027" href="Paper.html#4193" class="Function">isC2AMorph-h</a><a id="2039" class="Symbol">)</a> <a id="2041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>  <a id="2044" href="Paper.html#5070" class="Function">unique</a> <a id="2051" class="Keyword">where</a>
      <a id="2063" class="Keyword">open</a> <a id="2068" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="2072" href="Paper.html#1993" class="Bound">&lt;-wf</a>
      <a id="2083" class="Keyword">open</a> <a id="2088" href="Cubical.Categories.NaturalTransformation.Base.html#1233" class="Module">NatTrans</a>
      <a id="2103" class="Keyword">open</a> <a id="2108" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="2117" class="Keyword">using</a><a id="2122" class="Symbol">()</a> <a id="2125" class="Keyword">renaming</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Categories.Category.Base.html#445" class="Field Operator">Hom[_,_]</a> <a id="2144" class="Symbol">to</a> <a id="2147" class="Field Operator">Hom[_][_,_]</a><a id="2158" class="Symbol">)</a>
      <a id="2166" class="Keyword">open</a> <a id="2171" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a> <a id="2180" href="Paper.html#1248" class="Bound">𝒞</a>

      <a id="2189" href="Paper.html#2189" class="Function">F&lt;</a> <a id="2192" class="Symbol">:</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Paper.html#2195" class="Bound">i</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Paper.html#275" class="Bound">A</a><a id="2200" class="Symbol">)</a> <a id="2202" class="Symbol">→</a> <a id="2204" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Paper.html#1248" class="Bound">𝒞</a> <a id="2215" href="Paper.html#1017" class="Function Operator">^</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Paper.html#443" class="Function Operator">↓</a> <a id="2220" href="Paper.html#2195" class="Bound">i</a><a id="2221" class="Symbol">))</a> <a id="2224" href="Paper.html#1248" class="Bound">𝒞</a>
      <a id="2232" href="Paper.html#2189" class="Function">F&lt;</a> <a id="2235" href="Paper.html#2235" class="Bound">i</a> <a id="2237" class="Symbol">=</a> <a id="2239" href="Paper.html#1998" class="Bound">F-wf</a> <a id="2244" href="Paper.html#2235" class="Bound">i</a> <a id="2246" class="Symbol">.</a><a id="2247" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

      <a id="2258" href="Paper.html#2258" class="Function">iso</a> <a id="2262" class="Symbol">:</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Paper.html#2265" class="Bound">i</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Paper.html#275" class="Bound">A</a><a id="2270" class="Symbol">)</a> <a id="2272" class="Symbol">→</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Paper.html#1493" class="Function">ev</a> <a id="2278" href="Paper.html#2265" class="Bound">i</a> <a id="2280" href="Paper.html#670" class="Function Operator">○</a> <a id="2282" href="Paper.html#1672" class="Bound">F</a><a id="2283" class="Symbol">)</a> <a id="2285" href="Paper.html#753" class="Record Operator">≅</a> <a id="2287" class="Symbol">((</a><a id="2289" href="Paper.html#2189" class="Function">F&lt;</a> <a id="2292" href="Paper.html#2265" class="Bound">i</a><a id="2293" class="Symbol">)</a> <a id="2295" href="Paper.html#670" class="Function Operator">○</a> <a id="2297" href="Paper.html#1325" class="Function">pr</a> <a id="2300" href="Paper.html#2265" class="Bound">i</a><a id="2301" class="Symbol">)</a>
      <a id="2309" href="Paper.html#2258" class="Function">iso</a> <a id="2313" href="Paper.html#2313" class="Bound">i</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Paper.html#1998" class="Bound">F-wf</a> <a id="2322" href="Paper.html#2313" class="Bound">i</a> <a id="2324" class="Symbol">.</a><a id="2325" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

      <a id="2336" href="Paper.html#2336" class="Function">ϕ</a> <a id="2338" class="Symbol">:</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Paper.html#2341" class="Bound">i</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Paper.html#275" class="Bound">A</a><a id="2346" class="Symbol">)</a> <a id="2348" class="Symbol">→</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Paper.html#2351" class="Bound">Z</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="Cubical.Categories.Category.Base.html#429" class="Field">Category.ob</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Paper.html#1248" class="Bound">𝒞</a> <a id="2370" href="Paper.html#1017" class="Function Operator">^</a> <a id="2372" href="Paper.html#275" class="Bound">A</a><a id="2373" class="Symbol">))</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Paper.html#1493" class="Function">ev</a> <a id="2387" href="Paper.html#2341" class="Bound">i</a> <a id="2389" href="Paper.html#670" class="Function Operator">○</a> <a id="2391" href="Paper.html#1672" class="Bound">F</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">.</a><a id="2395" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2400" href="Paper.html#2351" class="Bound">Z</a> <a id="2402" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="2404" class="Symbol">((</a><a id="2406" href="Paper.html#2189" class="Function">F&lt;</a> <a id="2409" href="Paper.html#2341" class="Bound">i</a><a id="2410" class="Symbol">)</a> <a id="2412" href="Paper.html#670" class="Function Operator">○</a> <a id="2414" href="Paper.html#1325" class="Function">pr</a> <a id="2417" href="Paper.html#2341" class="Bound">i</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">.</a><a id="2421" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2426" href="Paper.html#2351" class="Bound">Z</a> <a id="2428" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a>
      <a id="2436" href="Paper.html#2336" class="Function">ϕ</a> <a id="2438" href="Paper.html#2438" class="Bound">i</a> <a id="2440" href="Paper.html#2440" class="Bound">Z</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Paper.html#2258" class="Function">iso</a> <a id="2448" href="Paper.html#2438" class="Bound">i</a> <a id="2450" class="Symbol">.</a><a id="2451" href="Cubical.Categories.NaturalTransformation.Base.html#1582" class="Field">_≅_.trans</a> <a id="2461" class="Symbol">.</a><a id="2462" href="Cubical.Categories.NaturalTransformation.Base.html#1393" class="Field">N-ob</a> <a id="2467" href="Paper.html#2440" class="Bound">Z</a>

      <a id="2476" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="2480" class="Symbol">:</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Paper.html#2483" class="Bound">i</a> <a id="2485" class="Symbol">:</a> <a id="2487" href="Paper.html#275" class="Bound">A</a><a id="2488" class="Symbol">)</a> <a id="2490" class="Symbol">→</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Paper.html#2493" class="Bound">Z</a> <a id="2495" class="Symbol">:</a> <a id="2497" href="Cubical.Categories.Category.Base.html#429" class="Field">Category.ob</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Paper.html#1248" class="Bound">𝒞</a> <a id="2512" href="Paper.html#1017" class="Function Operator">^</a> <a id="2514" href="Paper.html#275" class="Bound">A</a><a id="2515" class="Symbol">))</a> <a id="2518" class="Symbol">→</a> <a id="2520" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="2525" class="Symbol">((</a><a id="2527" href="Paper.html#2189" class="Function">F&lt;</a> <a id="2530" href="Paper.html#2483" class="Bound">i</a><a id="2531" class="Symbol">)</a> <a id="2533" href="Paper.html#670" class="Function Operator">○</a> <a id="2535" href="Paper.html#1325" class="Function">pr</a> <a id="2538" href="Paper.html#2483" class="Bound">i</a><a id="2539" class="Symbol">)</a> <a id="2541" class="Symbol">.</a><a id="2542" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2547" href="Paper.html#2493" class="Bound">Z</a> <a id="2549" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Paper.html#1493" class="Function">ev</a> <a id="2555" href="Paper.html#2483" class="Bound">i</a> <a id="2557" href="Paper.html#670" class="Function Operator">○</a> <a id="2559" href="Paper.html#1672" class="Bound">F</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">.</a><a id="2563" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2568" href="Paper.html#2493" class="Bound">Z</a> <a id="2570" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a>
      <a id="2578" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="2582" href="Paper.html#2582" class="Bound">i</a> <a id="2584" href="Paper.html#2584" class="Bound">Z</a> <a id="2586" class="Symbol">=</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Paper.html#2258" class="Function">iso</a> <a id="2593" href="Paper.html#2582" class="Bound">i</a> <a id="2595" class="Symbol">.</a><a id="2596" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">_≅_.nIso</a> <a id="2605" href="Paper.html#2584" class="Bound">Z</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">.</a><a id="2609" href="Cubical.Categories.Category.Base.html#1917" class="Field">isIso.inv</a>

      <a id="2626" href="Paper.html#2626" class="Function">g</a> <a id="2628" class="Symbol">:</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Paper.html#2631" class="Bound">i</a> <a id="2633" class="Symbol">:</a> <a id="2635" href="Paper.html#275" class="Bound">A</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">→</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Paper.html#2641" class="Bound">IH</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Paper.html#2647" class="Bound">j</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Paper.html#275" class="Bound">A</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="Paper.html#2647" class="Bound">j</a> <a id="2658" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="2660" href="Paper.html#2631" class="Bound">i</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Paper.html#2147" class="Field Operator">Hom[</a> <a id="2669" href="Paper.html#1248" class="Bound">𝒞</a> <a id="2671" href="Paper.html#2147" class="Field Operator">][</a> <a id="2674" href="Paper.html#2004" class="Bound">X</a> <a id="2676" href="Paper.html#2647" class="Bound">j</a> <a id="2678" href="Paper.html#2147" class="Field Operator">,</a> <a id="2680" href="Paper.html#2012" class="Bound">Y</a> <a id="2682" href="Paper.html#2647" class="Bound">j</a> <a id="2684" href="Paper.html#2147" class="Field Operator">]</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">→</a>
         <a id="2698" href="Paper.html#2147" class="Field Operator">Hom[</a> <a id="2703" href="Paper.html#1248" class="Bound">𝒞</a> <a id="2705" href="Paper.html#1017" class="Function Operator">^</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Paper.html#443" class="Function Operator">↓</a> <a id="2710" href="Paper.html#2631" class="Bound">i</a><a id="2711" class="Symbol">)</a> <a id="2713" href="Paper.html#2147" class="Field Operator">][</a> <a id="2716" href="Paper.html#1325" class="Function">pr</a> <a id="2719" href="Paper.html#2631" class="Bound">i</a> <a id="2721" class="Symbol">.</a><a id="2722" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2727" href="Paper.html#2004" class="Bound">X</a> <a id="2729" href="Paper.html#2147" class="Field Operator">,</a> <a id="2731" href="Paper.html#1325" class="Function">pr</a> <a id="2734" href="Paper.html#2631" class="Bound">i</a> <a id="2736" class="Symbol">.</a><a id="2737" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="2742" href="Paper.html#2012" class="Bound">Y</a> <a id="2744" href="Paper.html#2147" class="Field Operator">]</a>
      <a id="2752" href="Paper.html#2626" class="Function">g</a> <a id="2754" class="Symbol">_</a> <a id="2756" class="Symbol">=</a> <a id="2758" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a>

      <a id="2773" href="Paper.html#2773" class="Function">step</a> <a id="2778" class="Symbol">:</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Paper.html#2781" class="Bound">i</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Paper.html#275" class="Bound">A</a><a id="2786" class="Symbol">)</a> <a id="2788" class="Symbol">→</a> <a id="2790" class="Symbol">((</a><a id="2792" href="Paper.html#2792" class="Bound">j</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="Paper.html#275" class="Bound">A</a><a id="2797" class="Symbol">)</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Paper.html#2792" class="Bound">j</a> <a id="2803" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="2805" href="Paper.html#2781" class="Bound">i</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Paper.html#2147" class="Field Operator">Hom[</a> <a id="2814" href="Paper.html#1248" class="Bound">𝒞</a> <a id="2816" href="Paper.html#2147" class="Field Operator">][</a> <a id="2819" href="Paper.html#2004" class="Bound">X</a> <a id="2821" href="Paper.html#2792" class="Bound">j</a> <a id="2823" href="Paper.html#2147" class="Field Operator">,</a> <a id="2825" href="Paper.html#2012" class="Bound">Y</a> <a id="2827" href="Paper.html#2792" class="Bound">j</a> <a id="2829" href="Paper.html#2147" class="Field Operator">]</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">Hom[</a> <a id="2839" href="Paper.html#2004" class="Bound">X</a> <a id="2841" href="Paper.html#2781" class="Bound">i</a> <a id="2843" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">,</a> <a id="2845" href="Paper.html#2012" class="Bound">Y</a> <a id="2847" href="Paper.html#2781" class="Bound">i</a> <a id="2849" href="Cubical.Categories.Category.Base.html#445" class="Function Operator">]</a>
      <a id="2857" href="Paper.html#2773" class="Function">step</a> <a id="2862" href="Paper.html#2862" class="Bound">i</a> <a id="2864" href="Paper.html#2864" class="Bound">IH</a> <a id="2867" class="Symbol">=</a>
        <a id="2877" href="Paper.html#2008" class="Bound">c</a> <a id="2879" href="Paper.html#2862" class="Bound">i</a> <a id="2881" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Paper.html#2336" class="Function">ϕ</a> <a id="2886" href="Paper.html#2862" class="Bound">i</a> <a id="2888" href="Paper.html#2004" class="Bound">X</a> <a id="2890" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="2892" class="Symbol">(</a><a id="2893" href="Paper.html#2189" class="Function">F&lt;</a> <a id="2896" href="Paper.html#2862" class="Bound">i</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">.</a><a id="2900" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Paper.html#2626" class="Function">g</a> <a id="2909" href="Paper.html#2862" class="Bound">i</a> <a id="2911" href="Paper.html#2864" class="Bound">IH</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="2917" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="2921" href="Paper.html#2862" class="Bound">i</a> <a id="2923" href="Paper.html#2012" class="Bound">Y</a><a id="2924" class="Symbol">)</a> <a id="2926" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="2928" href="Paper.html#2016" class="Bound">a</a> <a id="2930" href="Paper.html#2862" class="Bound">i</a>

      <a id="2939" href="Paper.html#2939" class="Function">h</a> <a id="2941" class="Symbol">:</a> <a id="2943" href="Paper.html#2147" class="Field Operator">Hom[</a> <a id="2948" href="Paper.html#1248" class="Bound">𝒞</a> <a id="2950" href="Paper.html#1017" class="Function Operator">^</a> <a id="2952" href="Paper.html#275" class="Bound">A</a> <a id="2954" href="Paper.html#2147" class="Field Operator">][</a> <a id="2957" href="Paper.html#2004" class="Bound">X</a> <a id="2959" href="Paper.html#2147" class="Field Operator">,</a> <a id="2961" href="Paper.html#2012" class="Bound">Y</a> <a id="2963" href="Paper.html#2147" class="Field Operator">]</a>
      <a id="2971" href="Paper.html#2939" class="Function">h</a> <a id="2973" class="Symbol">=</a> <a id="2975" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="2985" href="Paper.html#2773" class="Function">step</a>

      <a id="2997" href="Paper.html#2997" class="Function">preq</a> <a id="3002" class="Symbol">:</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Paper.html#3005" class="Bound">i</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Paper.html#275" class="Bound">A</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Paper.html#1325" class="Function">pr</a> <a id="3017" href="Paper.html#3005" class="Bound">i</a> <a id="3019" class="Symbol">.</a><a id="3020" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3026" href="Paper.html#2939" class="Function">h</a> <a id="3028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3030" href="Paper.html#2626" class="Function">g</a> <a id="3032" href="Paper.html#3005" class="Bound">i</a> <a id="3034" class="Symbol">(λ</a> <a id="3037" href="Paper.html#3037" class="Bound">j</a> <a id="3039" href="Paper.html#3039" class="Bound">_</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Paper.html#2939" class="Function">h</a> <a id="3045" href="Paper.html#3037" class="Bound">j</a><a id="3046" class="Symbol">)</a>
      <a id="3054" href="Paper.html#2997" class="Function">preq</a> <a id="3059" href="Paper.html#3059" class="Bound">i</a> <a id="3061" class="Symbol">=</a> <a id="3063" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3070" class="Symbol">(λ</a> <a id="3073" class="Symbol">{(</a><a id="3075" href="Paper.html#3075" class="Bound">j</a> <a id="3077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3079" href="Paper.html#3079" class="Bound">j&lt;i</a><a id="3082" class="Symbol">)</a> <a id="3084" class="Symbol">→</a> <a id="3086" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3091" class="Symbol">})</a>

      <a id="3101" href="Paper.html#3101" class="Function">ϕϕ⁻¹≡id</a> <a id="3109" class="Symbol">:</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Paper.html#3112" class="Bound">i</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="Paper.html#275" class="Bound">A</a><a id="3117" class="Symbol">)</a> <a id="3119" class="Symbol">→</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Paper.html#3122" class="Bound">Z</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Cubical.Categories.Category.Base.html#429" class="Field">Category.ob</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Paper.html#1248" class="Bound">𝒞</a> <a id="3141" href="Paper.html#1017" class="Function Operator">^</a> <a id="3143" href="Paper.html#275" class="Bound">A</a><a id="3144" class="Symbol">))</a> <a id="3147" class="Symbol">→</a> <a id="3149" href="Paper.html#2336" class="Function">ϕ</a> <a id="3151" href="Paper.html#3112" class="Bound">i</a> <a id="3153" href="Paper.html#3122" class="Bound">Z</a> <a id="3155" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3157" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3161" href="Paper.html#3112" class="Bound">i</a> <a id="3163" href="Paper.html#3122" class="Bound">Z</a> <a id="3165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3167" href="Cubical.Categories.Category.Base.html#478" class="Function">id</a>
      <a id="3176" href="Paper.html#3101" class="Function">ϕϕ⁻¹≡id</a> <a id="3184" href="Paper.html#3184" class="Bound">i</a> <a id="3186" href="Paper.html#3186" class="Bound">Z</a> <a id="3188" class="Symbol">=</a> <a id="3190" href="Paper.html#2258" class="Function">iso</a> <a id="3194" href="Paper.html#3184" class="Bound">i</a> <a id="3196" class="Symbol">.</a><a id="3197" href="Cubical.Categories.NaturalTransformation.Base.html#1644" class="Field">_≅_.nIso</a> <a id="3206" href="Paper.html#3186" class="Bound">Z</a> <a id="3208" class="Symbol">.</a><a id="3209" href="Cubical.Categories.Category.Base.html#1970" class="Field">isIso.ret</a>

      <a id="3226" href="Paper.html#3226" class="Function">isC2AMorph-hᵢ</a> <a id="3240" class="Symbol">:</a> <a id="3242" class="Symbol">(</a><a id="3243" href="Paper.html#3243" class="Bound">i</a> <a id="3245" class="Symbol">:</a> <a id="3247" href="Paper.html#275" class="Bound">A</a><a id="3248" class="Symbol">)</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="Paper.html#2939" class="Function">h</a> <a id="3254" href="Paper.html#3243" class="Bound">i</a> <a id="3256" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3258" href="Paper.html#2008" class="Bound">c</a> <a id="3260" href="Paper.html#3243" class="Bound">i</a> <a id="3262" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3264" href="Paper.html#1672" class="Bound">F</a> <a id="3266" class="Symbol">.</a><a id="3267" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3273" href="Paper.html#2939" class="Function">h</a> <a id="3275" href="Paper.html#3243" class="Bound">i</a> <a id="3277" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3279" href="Paper.html#2016" class="Bound">a</a> <a id="3281" href="Paper.html#3243" class="Bound">i</a>
      <a id="3289" href="Paper.html#3226" class="Function">isC2AMorph-hᵢ</a> <a id="3303" href="Paper.html#3303" class="Bound">i</a> <a id="3305" class="Symbol">=</a> <a id="3307" href="Paper.html#2939" class="Function">h</a> <a id="3309" href="Paper.html#3303" class="Bound">i</a> <a id="3311" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3314" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="3332" href="Paper.html#2773" class="Function">step</a> <a id="3337" href="Paper.html#3303" class="Bound">i</a> <a id="3339" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="3351" href="Paper.html#2008" class="Bound">c</a> <a id="3353" href="Paper.html#3303" class="Bound">i</a> <a id="3355" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Paper.html#2336" class="Function">ϕ</a> <a id="3360" href="Paper.html#3303" class="Bound">i</a> <a id="3362" href="Paper.html#2004" class="Bound">X</a> <a id="3364" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Paper.html#2189" class="Function">F&lt;</a> <a id="3370" href="Paper.html#3303" class="Bound">i</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">.</a><a id="3374" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Paper.html#2626" class="Function">g</a> <a id="3383" href="Paper.html#3303" class="Bound">i</a> <a id="3385" class="Symbol">(λ</a> <a id="3388" href="Paper.html#3388" class="Bound">j</a> <a id="3390" href="Paper.html#3390" class="Bound">_</a> <a id="3392" class="Symbol">→</a> <a id="3394" href="Paper.html#2939" class="Function">h</a> <a id="3396" href="Paper.html#3388" class="Bound">j</a><a id="3397" class="Symbol">))</a> <a id="3400" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3402" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3406" href="Paper.html#3303" class="Bound">i</a> <a id="3408" href="Paper.html#2012" class="Bound">Y</a><a id="3409" class="Symbol">)</a> <a id="3411" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3413" href="Paper.html#2016" class="Bound">a</a> <a id="3415" href="Paper.html#3303" class="Bound">i</a> <a id="3417" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a>
          <a id="3430" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3435" class="Symbol">(λ</a> <a id="3438" href="Paper.html#3438" class="Bound">o</a> <a id="3440" class="Symbol">→</a> <a id="3442" href="Paper.html#2008" class="Bound">c</a> <a id="3444" href="Paper.html#3303" class="Bound">i</a> <a id="3446" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3448" href="Paper.html#3438" class="Bound">o</a> <a id="3450" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3452" href="Paper.html#2016" class="Bound">a</a> <a id="3454" href="Paper.html#3303" class="Bound">i</a><a id="3455" class="Symbol">)</a> <a id="3457" class="Symbol">(</a>
           <a id="3470" href="Paper.html#2336" class="Function">ϕ</a> <a id="3472" href="Paper.html#3303" class="Bound">i</a> <a id="3474" href="Paper.html#2004" class="Bound">X</a> <a id="3476" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Paper.html#2189" class="Function">F&lt;</a> <a id="3482" href="Paper.html#3303" class="Bound">i</a><a id="3483" class="Symbol">)</a> <a id="3485" class="Symbol">.</a><a id="3486" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Paper.html#2626" class="Function">g</a> <a id="3495" href="Paper.html#3303" class="Bound">i</a> <a id="3497" class="Symbol">(λ</a> <a id="3500" href="Paper.html#3500" class="Bound">j</a> <a id="3502" href="Paper.html#3502" class="Bound">_</a> <a id="3504" class="Symbol">→</a> <a id="3506" href="Paper.html#2939" class="Function">h</a> <a id="3508" href="Paper.html#3500" class="Bound">j</a><a id="3509" class="Symbol">))</a> <a id="3512" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3514" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3518" href="Paper.html#3303" class="Bound">i</a> <a id="3520" href="Paper.html#2012" class="Bound">Y</a> <a id="3522" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a>
             <a id="3538" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3543" class="Symbol">(λ</a> <a id="3546" href="Paper.html#3546" class="Bound">o</a> <a id="3548" class="Symbol">→</a> <a id="3550" href="Paper.html#2336" class="Function">ϕ</a> <a id="3552" href="Paper.html#3303" class="Bound">i</a> <a id="3554" href="Paper.html#2004" class="Bound">X</a> <a id="3556" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Paper.html#3546" class="Bound">o</a> <a id="3561" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3563" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3567" href="Paper.html#3303" class="Bound">i</a> <a id="3569" href="Paper.html#2012" class="Bound">Y</a><a id="3570" class="Symbol">))</a> <a id="3573" class="Symbol">(</a>
               <a id="3590" class="Symbol">(</a><a id="3591" href="Paper.html#2189" class="Function">F&lt;</a> <a id="3594" href="Paper.html#3303" class="Bound">i</a><a id="3595" class="Symbol">)</a> <a id="3597" class="Symbol">.</a><a id="3598" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Paper.html#2626" class="Function">g</a> <a id="3607" href="Paper.html#3303" class="Bound">i</a> <a id="3609" class="Symbol">(λ</a> <a id="3612" href="Paper.html#3612" class="Bound">j</a> <a id="3614" href="Paper.html#3614" class="Bound">_</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Paper.html#2939" class="Function">h</a> <a id="3620" href="Paper.html#3612" class="Bound">j</a><a id="3621" class="Symbol">))</a> <a id="3624" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3627" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3632" class="Symbol">((</a><a id="3634" href="Paper.html#2189" class="Function">F&lt;</a> <a id="3637" href="Paper.html#3303" class="Bound">i</a><a id="3638" class="Symbol">)</a> <a id="3640" class="Symbol">.</a><a id="3641" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a><a id="3646" class="Symbol">)</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Paper.html#2997" class="Function">preq</a> <a id="3659" href="Paper.html#3303" class="Bound">i</a><a id="3660" class="Symbol">))</a> <a id="3663" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
               <a id="3680" class="Symbol">((</a><a id="3682" href="Paper.html#2189" class="Function">F&lt;</a> <a id="3685" href="Paper.html#3303" class="Bound">i</a><a id="3686" class="Symbol">)</a> <a id="3688" href="Paper.html#670" class="Function Operator">○</a> <a id="3690" href="Paper.html#1325" class="Function">pr</a> <a id="3693" href="Paper.html#3303" class="Bound">i</a><a id="3694" class="Symbol">)</a> <a id="3696" class="Symbol">.</a><a id="3697" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3703" href="Paper.html#2939" class="Function">h</a> <a id="3705" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3708" href="Cubical.Categories.NaturalTransformation.Base.html#2215" class="Function">_≅_.sqLR</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Paper.html#2258" class="Function">iso</a> <a id="3722" href="Paper.html#3303" class="Bound">i</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                 <a id="3744" class="Symbol">((</a><a id="3746" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3750" href="Paper.html#3303" class="Bound">i</a> <a id="3752" href="Paper.html#2004" class="Bound">X</a> <a id="3754" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3756" class="Symbol">(</a><a id="3757" href="Paper.html#1493" class="Function">ev</a> <a id="3760" href="Paper.html#3303" class="Bound">i</a> <a id="3762" href="Paper.html#670" class="Function Operator">○</a> <a id="3764" href="Paper.html#1672" class="Bound">F</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">.</a><a id="3768" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3774" href="Paper.html#2939" class="Function">h</a><a id="3775" class="Symbol">)</a> <a id="3777" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3779" href="Paper.html#2336" class="Function">ϕ</a> <a id="3781" href="Paper.html#3303" class="Bound">i</a> <a id="3783" href="Paper.html#2012" class="Bound">Y</a><a id="3784" class="Symbol">)</a> <a id="3786" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
                 <a id="3805" class="Symbol">)</a>
             <a id="3820" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3833" href="Paper.html#2336" class="Function">ϕ</a> <a id="3835" href="Paper.html#3303" class="Bound">i</a> <a id="3837" href="Paper.html#2004" class="Bound">X</a> <a id="3839" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3841" class="Symbol">((</a><a id="3843" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3847" href="Paper.html#3303" class="Bound">i</a> <a id="3849" href="Paper.html#2004" class="Bound">X</a> <a id="3851" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3853" href="Paper.html#1672" class="Bound">F</a> <a id="3855" class="Symbol">.</a><a id="3856" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3862" href="Paper.html#2939" class="Function">h</a> <a id="3864" href="Paper.html#3303" class="Bound">i</a><a id="3865" class="Symbol">)</a> <a id="3867" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3869" href="Paper.html#2336" class="Function">ϕ</a> <a id="3871" href="Paper.html#3303" class="Bound">i</a> <a id="3873" href="Paper.html#2012" class="Bound">Y</a><a id="3874" class="Symbol">)</a> <a id="3876" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3878" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3882" href="Paper.html#3303" class="Bound">i</a> <a id="3884" href="Paper.html#2012" class="Bound">Y</a> <a id="3886" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a>  <a id="3890" href="Cubical.Tactics.CategorySolver.Reflection.html#1935" class="Macro">solveCat!</a> <a id="3900" href="Paper.html#1248" class="Bound">𝒞</a>  <a id="3903" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3916" class="Symbol">(</a><a id="3917" href="Paper.html#2336" class="Function">ϕ</a> <a id="3919" href="Paper.html#3303" class="Bound">i</a> <a id="3921" href="Paper.html#2004" class="Bound">X</a> <a id="3923" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3925" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3929" href="Paper.html#3303" class="Bound">i</a> <a id="3931" href="Paper.html#2004" class="Bound">X</a><a id="3932" class="Symbol">)</a> <a id="3934" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3936" href="Paper.html#1672" class="Bound">F</a> <a id="3938" class="Symbol">.</a><a id="3939" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="3945" href="Paper.html#2939" class="Function">h</a> <a id="3947" href="Paper.html#3303" class="Bound">i</a> <a id="3949" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Paper.html#2336" class="Function">ϕ</a> <a id="3954" href="Paper.html#3303" class="Bound">i</a> <a id="3956" href="Paper.html#2012" class="Bound">Y</a> <a id="3958" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="3960" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="3964" href="Paper.html#3303" class="Bound">i</a> <a id="3966" href="Paper.html#2012" class="Bound">Y</a><a id="3967" class="Symbol">)</a> <a id="3969" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a>
             <a id="3985" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3991" class="Symbol">(λ</a> <a id="3994" href="Paper.html#3994" class="Bound">l</a> <a id="3996" href="Paper.html#3996" class="Bound">r</a> <a id="3998" class="Symbol">→</a> <a id="4000" href="Paper.html#3994" class="Bound">l</a> <a id="4002" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4004" href="Paper.html#1672" class="Bound">F</a> <a id="4006" class="Symbol">.</a><a id="4007" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4013" href="Paper.html#2939" class="Function">h</a> <a id="4015" href="Paper.html#3303" class="Bound">i</a> <a id="4017" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4019" href="Paper.html#3996" class="Bound">r</a><a id="4020" class="Symbol">)</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Paper.html#3101" class="Function">ϕϕ⁻¹≡id</a> <a id="4031" href="Paper.html#3303" class="Bound">i</a> <a id="4033" href="Paper.html#2004" class="Bound">X</a><a id="4034" class="Symbol">)</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Paper.html#3101" class="Function">ϕϕ⁻¹≡id</a> <a id="4045" href="Paper.html#3303" class="Bound">i</a> <a id="4047" href="Paper.html#2012" class="Bound">Y</a><a id="4048" class="Symbol">)</a> <a id="4050" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="4063" href="Cubical.Categories.Category.Base.html#478" class="Function">id</a> <a id="4066" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4068" href="Paper.html#1672" class="Bound">F</a> <a id="4070" class="Symbol">.</a><a id="4071" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4077" href="Paper.html#2939" class="Function">h</a> <a id="4079" href="Paper.html#3303" class="Bound">i</a> <a id="4081" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4083" href="Cubical.Categories.Category.Base.html#478" class="Function">id</a> <a id="4086" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4089" href="Cubical.Categories.Category.Base.html#584" class="Function">⋆IdL</a> <a id="4094" class="Symbol">_</a> <a id="4096" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4098" href="Cubical.Categories.Category.Base.html#635" class="Function">⋆IdR</a> <a id="4103" class="Symbol">_</a> <a id="4105" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="4118" href="Paper.html#1672" class="Bound">F</a> <a id="4120" class="Symbol">.</a><a id="4121" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4127" href="Paper.html#2939" class="Function">h</a> <a id="4129" href="Paper.html#3303" class="Bound">i</a> <a id="4131" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
           <a id="4144" class="Symbol">)</a><a id="4145" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="4157" class="Symbol">(</a><a id="4158" href="Paper.html#2008" class="Bound">c</a> <a id="4160" href="Paper.html#3303" class="Bound">i</a> <a id="4162" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4164" href="Paper.html#1672" class="Bound">F</a> <a id="4166" class="Symbol">.</a><a id="4167" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4173" href="Paper.html#2939" class="Function">h</a> <a id="4175" href="Paper.html#3303" class="Bound">i</a> <a id="4177" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4179" href="Paper.html#2016" class="Bound">a</a> <a id="4181" href="Paper.html#3303" class="Bound">i</a><a id="4182" class="Symbol">)</a> <a id="4184" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="4193" href="Paper.html#4193" class="Function">isC2AMorph-h</a> <a id="4206" class="Symbol">:</a> <a id="4208" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#756" class="Function">isC2AMorph</a> <a id="4219" href="Paper.html#1672" class="Bound">F</a> <a id="4221" href="Paper.html#2008" class="Bound">c</a> <a id="4223" href="Paper.html#2016" class="Bound">a</a> <a id="4225" href="Paper.html#2939" class="Function">h</a>
      <a id="4233" href="Paper.html#4193" class="Function">isC2AMorph-h</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4255" href="Paper.html#3226" class="Function">isC2AMorph-hᵢ</a>


      <a id="4277" href="Paper.html#4277" class="Function">≡-step</a> <a id="4284" class="Symbol">:</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Paper.html#4287" class="Bound">u</a> <a id="4289" class="Symbol">:</a> <a id="4291" href="Paper.html#2147" class="Field Operator">Hom[</a> <a id="4296" href="Paper.html#1248" class="Bound">𝒞</a> <a id="4298" href="Paper.html#1017" class="Function Operator">^</a> <a id="4300" href="Paper.html#275" class="Bound">A</a> <a id="4302" href="Paper.html#2147" class="Field Operator">][</a> <a id="4305" href="Paper.html#2004" class="Bound">X</a> <a id="4307" href="Paper.html#2147" class="Field Operator">,</a> <a id="4309" href="Paper.html#2012" class="Bound">Y</a> <a id="4311" href="Paper.html#2147" class="Field Operator">]</a><a id="4312" class="Symbol">)</a> <a id="4314" class="Symbol">→</a> <a id="4316" class="Symbol">(</a><a id="4317" href="Paper.html#4317" class="Bound">isC2AMorph-u</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#756" class="Function">isC2AMorph</a> <a id="4343" href="Paper.html#1672" class="Bound">F</a> <a id="4345" href="Paper.html#2008" class="Bound">c</a> <a id="4347" href="Paper.html#2016" class="Bound">a</a> <a id="4349" href="Paper.html#4287" class="Bound">u</a><a id="4350" class="Symbol">)</a> <a id="4352" class="Symbol">→</a>
        <a id="4362" class="Symbol">(</a><a id="4363" href="Paper.html#4363" class="Bound">i</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="Paper.html#275" class="Bound">A</a><a id="4368" class="Symbol">)</a> <a id="4370" class="Symbol">→</a> <a id="4372" class="Symbol">((</a><a id="4374" href="Paper.html#4374" class="Bound">j</a> <a id="4376" class="Symbol">:</a> <a id="4378" href="Paper.html#275" class="Bound">A</a><a id="4379" class="Symbol">)</a> <a id="4381" class="Symbol">→</a> <a id="4383" href="Paper.html#4374" class="Bound">j</a> <a id="4385" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="4387" href="Paper.html#4363" class="Bound">i</a> <a id="4389" class="Symbol">→</a> <a id="4391" href="Paper.html#2939" class="Function">h</a> <a id="4393" href="Paper.html#4374" class="Bound">j</a> <a id="4395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4397" href="Paper.html#4287" class="Bound">u</a> <a id="4399" href="Paper.html#4374" class="Bound">j</a><a id="4400" class="Symbol">)</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="Paper.html#2939" class="Function">h</a> <a id="4406" href="Paper.html#4363" class="Bound">i</a> <a id="4408" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4410" href="Paper.html#4287" class="Bound">u</a> <a id="4412" href="Paper.html#4363" class="Bound">i</a>
      <a id="4420" href="Paper.html#4277" class="Function">≡-step</a> <a id="4427" href="Paper.html#4427" class="Bound">u</a> <a id="4429" href="Paper.html#4429" class="Bound">isC2AMorph-u</a> <a id="4442" href="Paper.html#4442" class="Bound">i</a> <a id="4444" href="Paper.html#4444" class="Bound">IH</a> <a id="4447" class="Symbol">=</a>
        <a id="4457" href="Paper.html#2939" class="Function">h</a> <a id="4459" href="Paper.html#4442" class="Bound">i</a> <a id="4461" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4464" href="Paper.html#3226" class="Function">isC2AMorph-hᵢ</a> <a id="4478" href="Paper.html#4442" class="Bound">i</a> <a id="4480" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4490" href="Paper.html#2008" class="Bound">c</a> <a id="4492" href="Paper.html#4442" class="Bound">i</a> <a id="4494" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4496" href="Paper.html#1672" class="Bound">F</a> <a id="4498" class="Symbol">.</a><a id="4499" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4505" href="Paper.html#2939" class="Function">h</a> <a id="4507" href="Paper.html#4442" class="Bound">i</a> <a id="4509" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4511" href="Paper.html#2016" class="Bound">a</a> <a id="4513" href="Paper.html#4442" class="Bound">i</a> <a id="4515" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a>
          <a id="4528" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4533" class="Symbol">(λ</a> <a id="4536" href="Paper.html#4536" class="Bound">o</a> <a id="4538" class="Symbol">→</a> <a id="4540" href="Paper.html#2008" class="Bound">c</a> <a id="4542" href="Paper.html#4442" class="Bound">i</a> <a id="4544" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Paper.html#4536" class="Bound">o</a> <a id="4549" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4551" href="Paper.html#2016" class="Bound">a</a> <a id="4553" href="Paper.html#4442" class="Bound">i</a><a id="4554" class="Symbol">))</a> <a id="4557" class="Symbol">(</a>
            <a id="4571" href="Paper.html#1672" class="Bound">F</a> <a id="4573" class="Symbol">.</a><a id="4574" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4580" href="Paper.html#2939" class="Function">h</a> <a id="4582" href="Paper.html#4442" class="Bound">i</a> <a id="4584" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4587" href="Cubical.Categories.NaturalTransformation.Base.html#1748" class="Function">_≅_.sqRL</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Paper.html#2258" class="Function">iso</a> <a id="4601" href="Paper.html#4442" class="Bound">i</a><a id="4602" class="Symbol">)</a> <a id="4604" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="4618" class="Symbol">(</a><a id="4619" href="Paper.html#2336" class="Function">ϕ</a> <a id="4621" href="Paper.html#4442" class="Bound">i</a> <a id="4623" href="Paper.html#2004" class="Bound">X</a> <a id="4625" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4627" class="Symbol">((</a><a id="4629" href="Paper.html#2189" class="Function">F&lt;</a> <a id="4632" href="Paper.html#4442" class="Bound">i</a><a id="4633" class="Symbol">)</a> <a id="4635" href="Paper.html#670" class="Function Operator">○</a> <a id="4637" href="Paper.html#1325" class="Function">pr</a> <a id="4640" href="Paper.html#4442" class="Bound">i</a><a id="4641" class="Symbol">)</a> <a id="4643" class="Symbol">.</a><a id="4644" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4650" href="Paper.html#2939" class="Function">h</a><a id="4651" class="Symbol">)</a> <a id="4653" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4655" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="4659" href="Paper.html#4442" class="Bound">i</a> <a id="4661" href="Paper.html#2012" class="Bound">Y</a> <a id="4663" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a>
              <a id="4680" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4685" class="Symbol">(λ</a> <a id="4688" href="Paper.html#4688" class="Bound">o</a> <a id="4690" class="Symbol">→</a> <a id="4692" class="Symbol">(</a><a id="4693" href="Paper.html#2336" class="Function">ϕ</a> <a id="4695" href="Paper.html#4442" class="Bound">i</a> <a id="4697" href="Paper.html#2004" class="Bound">X</a> <a id="4699" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4701" href="Paper.html#2189" class="Function">F&lt;</a> <a id="4704" href="Paper.html#4442" class="Bound">i</a> <a id="4706" class="Symbol">.</a><a id="4707" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4713" href="Paper.html#4688" class="Bound">o</a><a id="4714" class="Symbol">)</a> <a id="4716" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4718" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="4722" href="Paper.html#4442" class="Bound">i</a> <a id="4724" href="Paper.html#2012" class="Bound">Y</a><a id="4725" class="Symbol">)</a>
              <a id="4741" href="Paper.html#4979" class="Function">aux</a> <a id="4745" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="4759" class="Symbol">(</a><a id="4760" href="Paper.html#2336" class="Function">ϕ</a> <a id="4762" href="Paper.html#4442" class="Bound">i</a> <a id="4764" href="Paper.html#2004" class="Bound">X</a> <a id="4766" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4768" class="Symbol">((</a><a id="4770" href="Paper.html#2189" class="Function">F&lt;</a> <a id="4773" href="Paper.html#4442" class="Bound">i</a><a id="4774" class="Symbol">)</a> <a id="4776" href="Paper.html#670" class="Function Operator">○</a> <a id="4778" href="Paper.html#1325" class="Function">pr</a> <a id="4781" href="Paper.html#4442" class="Bound">i</a><a id="4782" class="Symbol">)</a> <a id="4784" class="Symbol">.</a><a id="4785" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4791" href="Paper.html#4427" class="Bound">u</a><a id="4792" class="Symbol">)</a> <a id="4794" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4796" href="Paper.html#2476" class="Function">ϕ⁻¹</a> <a id="4800" href="Paper.html#4442" class="Bound">i</a> <a id="4802" href="Paper.html#2012" class="Bound">Y</a> <a id="4804" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4807" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4811" class="Symbol">(</a><a id="4812" href="Cubical.Categories.NaturalTransformation.Base.html#1748" class="Function">_≅_.sqRL</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Paper.html#2258" class="Function">iso</a> <a id="4826" href="Paper.html#4442" class="Bound">i</a><a id="4827" class="Symbol">))</a> <a id="4830" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="4844" class="Symbol">(</a><a id="4845" href="Paper.html#1493" class="Function">ev</a> <a id="4848" href="Paper.html#4442" class="Bound">i</a> <a id="4850" href="Paper.html#670" class="Function Operator">○</a> <a id="4852" href="Paper.html#1672" class="Bound">F</a><a id="4853" class="Symbol">)</a> <a id="4855" class="Symbol">.</a><a id="4856" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4862" href="Paper.html#4427" class="Bound">u</a> <a id="4864" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
           <a id="4877" class="Symbol">)</a> <a id="4879" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4889" class="Symbol">(</a> <a id="4891" href="Paper.html#2008" class="Bound">c</a> <a id="4893" href="Paper.html#4442" class="Bound">i</a> <a id="4895" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4897" href="Paper.html#1672" class="Bound">F</a> <a id="4899" class="Symbol">.</a><a id="4900" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4906" href="Paper.html#4427" class="Bound">u</a> <a id="4908" href="Paper.html#4442" class="Bound">i</a> <a id="4910" href="Cubical.Categories.Category.Base.html#510" class="Function Operator">⋆</a> <a id="4912" href="Paper.html#2016" class="Bound">a</a> <a id="4914" href="Paper.html#4442" class="Bound">i</a><a id="4915" class="Symbol">)</a> <a id="4917" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4920" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="4928" class="Symbol">(</a><a id="4929" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4933" href="Paper.html#4429" class="Bound">isC2AMorph-u</a><a id="4945" class="Symbol">)</a> <a id="4947" href="Paper.html#4442" class="Bound">i</a> <a id="4949" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4959" href="Paper.html#4427" class="Bound">u</a> <a id="4961" href="Paper.html#4442" class="Bound">i</a> <a id="4963" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="4965" class="Keyword">where</a>
        <a id="4979" href="Paper.html#4979" class="Function">aux</a> <a id="4983" class="Symbol">:</a> <a id="4985" href="Paper.html#1325" class="Function">pr</a> <a id="4988" href="Paper.html#4442" class="Bound">i</a> <a id="4990" class="Symbol">.</a><a id="4991" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="4997" href="Paper.html#2939" class="Function">h</a> <a id="4999" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5001" href="Paper.html#1325" class="Function">pr</a> <a id="5004" href="Paper.html#4442" class="Bound">i</a> <a id="5006" class="Symbol">.</a><a id="5007" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5013" href="Paper.html#4427" class="Bound">u</a>
        <a id="5023" href="Paper.html#4979" class="Function">aux</a> <a id="5027" class="Symbol">=</a> <a id="5029" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5036" class="Symbol">(λ</a> <a id="5039" class="Symbol">{(</a><a id="5041" href="Paper.html#5041" class="Bound">j</a> <a id="5043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5045" href="Paper.html#5045" class="Bound">j&lt;i</a><a id="5048" class="Symbol">)</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="Paper.html#4444" class="Bound">IH</a> <a id="5055" href="Paper.html#5041" class="Bound">j</a> <a id="5057" href="Paper.html#5045" class="Bound">j&lt;i</a><a id="5060" class="Symbol">})</a>

      <a id="5070" href="Paper.html#5070" class="Function">unique</a> <a id="5077" class="Symbol">:</a> <a id="5079" class="Symbol">(</a><a id="5080" href="Paper.html#5080" class="Bound">u</a> <a id="5082" class="Symbol">:</a> <a id="5084" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1095" class="Function">C2AMorph</a> <a id="5093" href="Paper.html#1672" class="Bound">F</a> <a id="5095" class="Symbol">(</a><a id="5096" href="Paper.html#2004" class="Bound">X</a> <a id="5098" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5100" href="Paper.html#2008" class="Bound">c</a><a id="5101" class="Symbol">)</a> <a id="5103" class="Symbol">(</a><a id="5104" href="Paper.html#2012" class="Bound">Y</a> <a id="5106" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5108" href="Paper.html#2016" class="Bound">a</a><a id="5109" class="Symbol">))</a> <a id="5112" class="Symbol">→</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Paper.html#2939" class="Function">h</a> <a id="5117" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5119" href="Paper.html#4193" class="Function">isC2AMorph-h</a><a id="5131" class="Symbol">)</a> <a id="5133" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5135" href="Paper.html#5080" class="Bound">u</a>
      <a id="5143" href="Paper.html#5070" class="Function">unique</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Paper.html#5151" class="Bound">u</a> <a id="5153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5155" href="Paper.html#5155" class="Bound">isC2AMorph-u</a><a id="5167" class="Symbol">)</a> <a id="5169" class="Symbol">=</a> <a id="5171" class="Keyword">let</a>
         <a id="5184" href="Paper.html#5184" class="Bound">h≡u</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Paper.html#2939" class="Function">h</a> <a id="5192" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5194" href="Paper.html#5151" class="Bound">u</a>
         <a id="5205" href="Paper.html#5184" class="Bound">h≡u</a> <a id="5209" class="Symbol">=</a> <a id="5211" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5218" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="5220" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="5230" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="5232" href="Paper.html#4277" class="Function">≡-step</a> <a id="5239" href="Paper.html#5151" class="Bound">u</a> <a id="5241" href="Paper.html#5155" class="Bound">isC2AMorph-u</a>
         <a id="5263" class="Keyword">in</a> <a id="5266" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Paper.html#5184" class="Bound">h≡u</a> <a id="5278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5280" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="5293" class="Symbol">(λ</a> <a id="5296" href="Paper.html#5296" class="Bound">i</a> <a id="5298" class="Symbol">→</a> <a id="5300" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#883" class="Function">isPropIsC2AMorph</a> <a id="5317" href="Paper.html#1672" class="Bound">F</a> <a id="5319" href="Paper.html#2008" class="Bound">c</a> <a id="5321" href="Paper.html#2016" class="Bound">a</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Paper.html#5184" class="Bound">h≡u</a> <a id="5328" href="Paper.html#5296" class="Bound">i</a><a id="5329" class="Symbol">))</a> <a id="5332" href="Paper.html#4193" class="Function">isC2AMorph-h</a> <a id="5345" href="Paper.html#5155" class="Bound">isC2AMorph-u</a> <a id="5358" class="Symbol">)</a>

    <a id="5365" class="Keyword">open</a> <a id="5370" class="Keyword">import</a> <a id="5377" href="Cubical.Categories.Limits.Initial.html" class="Module">Cubical.Categories.Limits.Initial</a>
    <a id="5415" class="Keyword">module</a> <a id="with-𝒞.with-F.with-⊥"></a><a id="5422" href="Paper.html#5422" class="Module">with-⊥</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Paper.html#5430" class="Bound">⊥</a> <a id="5432" class="Symbol">:</a> <a id="5434" href="Cubical.Categories.Limits.Initial.html#615" class="Function">Initial</a> <a id="5442" href="Paper.html#1248" class="Bound">𝒞</a><a id="5443" class="Symbol">)</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Paper.html#5446" class="Bound">i</a> <a id="5448" class="Symbol">:</a> <a id="5450" href="Paper.html#275" class="Bound">A</a><a id="5451" class="Symbol">)</a> <a id="5453" class="Keyword">where</a>
      <a id="5465" class="Keyword">open</a> <a id="5470" href="Cubical.Categories.Category.Base.html#311" class="Module">Category</a>

      <a id="with-𝒞.with-F.with-⊥.em"></a><a id="5486" href="Paper.html#5486" class="Function">em</a> <a id="5489" class="Symbol">:</a> <a id="5491" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="5499" class="Symbol">(</a><a id="5500" href="Paper.html#1248" class="Bound">𝒞</a> <a id="5502" href="Paper.html#1017" class="Function Operator">^</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Paper.html#443" class="Function Operator">↓</a> <a id="5507" href="Paper.html#5446" class="Bound">i</a><a id="5508" class="Symbol">))</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Paper.html#1248" class="Bound">𝒞</a> <a id="5514" href="Paper.html#1017" class="Function Operator">^</a> <a id="5516" class="Symbol">(</a><a id="5517" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5520" href="Paper.html#5520" class="Bound">j</a> <a id="5522" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5524" href="Paper.html#275" class="Bound">A</a> <a id="5526" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Paper.html#5520" class="Bound">j</a> <a id="5536" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="5538" href="Paper.html#5446" class="Bound">i</a><a id="5539" class="Symbol">))))</a>
      <a id="5550" href="Paper.html#5486" class="Function">em</a> <a id="5553" class="Symbol">=</a> <a id="5555" class="Keyword">record</a>
        <a id="5570" class="Symbol">{</a> <a id="5572" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>  <a id="5578" class="Symbol">=</a> <a id="5580" href="Paper.html#5807" class="Function">emF-ob</a>
        <a id="5595" class="Symbol">;</a> <a id="5597" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="5603" class="Symbol">=</a> <a id="5605" href="Paper.html#5965" class="Function">emF-hom</a>
        <a id="5621" class="Symbol">;</a> <a id="5623" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>  <a id="5629" class="Symbol">=</a> <a id="5631" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5638" class="Symbol">λ</a> <a id="5640" class="Symbol">{(</a><a id="5642" href="Paper.html#5642" class="Bound">j</a> <a id="5644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5646" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5650" href="Paper.html#5650" class="Bound">j&lt;i</a><a id="5653" class="Symbol">)</a> <a id="5655" class="Symbol">→</a> <a id="5657" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5662" class="Symbol">;</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Paper.html#5665" class="Bound">j</a> <a id="5667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5669" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5672" href="Paper.html#5672" class="Bound">j≮i</a><a id="5675" class="Symbol">)</a> <a id="5677" class="Symbol">→</a> <a id="5679" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5683" class="Symbol">}</a>
        <a id="5693" class="Symbol">;</a> <a id="5695" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="5701" class="Symbol">=</a> <a id="5703" class="Symbol">λ</a> <a id="5705" href="Paper.html#5705" class="Bound">_</a> <a id="5707" href="Paper.html#5707" class="Bound">_</a> <a id="5709" class="Symbol">→</a> <a id="5711" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5718" class="Symbol">λ</a> <a id="5720" class="Symbol">{(</a><a id="5722" href="Paper.html#5722" class="Bound">j</a> <a id="5724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5726" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5730" href="Paper.html#5730" class="Bound">j&lt;i</a><a id="5733" class="Symbol">)</a> <a id="5735" class="Symbol">→</a> <a id="5737" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5742" class="Symbol">;</a> <a id="5744" class="Symbol">(</a><a id="5745" href="Paper.html#5745" class="Bound">j</a> <a id="5747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5749" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5752" href="Paper.html#5752" class="Bound">j≮i</a><a id="5755" class="Symbol">)</a> <a id="5757" class="Symbol">→</a> <a id="5759" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Paper.html#1248" class="Bound">𝒞</a> <a id="5766" class="Symbol">.</a><a id="5767" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Paper.html#1248" class="Bound">𝒞</a> <a id="5775" class="Symbol">.</a><a id="5776" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="5779" class="Symbol">))}</a>
        <a id="5791" class="Symbol">}</a> <a id="5793" class="Keyword">where</a>
        <a id="5807" href="Paper.html#5807" class="Function">emF-ob</a> <a id="5814" class="Symbol">:</a> <a id="5816" class="Symbol">(</a><a id="5817" href="Paper.html#1248" class="Bound">𝒞</a> <a id="5819" href="Paper.html#1017" class="Function Operator">^</a> <a id="5821" class="Symbol">(</a><a id="5822" href="Paper.html#443" class="Function Operator">↓</a> <a id="5824" href="Paper.html#5446" class="Bound">i</a><a id="5825" class="Symbol">))</a> <a id="5828" class="Symbol">.</a><a id="5829" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5832" class="Symbol">→</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Paper.html#1248" class="Bound">𝒞</a> <a id="5837" href="Paper.html#1017" class="Function Operator">^</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5843" href="Paper.html#5843" class="Bound">j</a> <a id="5845" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5847" href="Paper.html#275" class="Bound">A</a> <a id="5849" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Paper.html#5843" class="Bound">j</a> <a id="5859" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="5861" href="Paper.html#5446" class="Bound">i</a><a id="5862" class="Symbol">))))</a> <a id="5867" class="Symbol">.</a><a id="5868" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
        <a id="5879" href="Paper.html#5807" class="Function">emF-ob</a> <a id="5886" href="Paper.html#5886" class="Bound">x</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Paper.html#5889" class="Bound">j</a> <a id="5891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5893" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5897" href="Paper.html#5897" class="Bound">j&lt;i</a><a id="5900" class="Symbol">)</a> <a id="5902" class="Symbol">=</a> <a id="5904" href="Paper.html#5886" class="Bound">x</a> <a id="5906" class="Symbol">(</a><a id="5907" href="Paper.html#5889" class="Bound">j</a> <a id="5909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5911" href="Paper.html#5897" class="Bound">j&lt;i</a><a id="5914" class="Symbol">)</a>
        <a id="5924" href="Paper.html#5807" class="Function">emF-ob</a> <a id="5931" href="Paper.html#5931" class="Bound">x</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Paper.html#5934" class="Bound">j</a> <a id="5936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5938" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5941" href="Paper.html#5941" class="Bound">¬j&lt;i</a><a id="5945" class="Symbol">)</a> <a id="5947" class="Symbol">=</a> <a id="5949" href="Paper.html#5430" class="Bound">⊥</a> <a id="5951" class="Symbol">.</a><a id="5952" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

        <a id="5965" href="Paper.html#5965" class="Function">emF-hom</a> <a id="5973" class="Symbol">:</a> <a id="5975" class="Symbol">{</a><a id="5976" href="Paper.html#5976" class="Bound">x</a> <a id="5978" href="Paper.html#5978" class="Bound">y</a> <a id="5980" class="Symbol">:</a> <a id="5982" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Paper.html#1248" class="Bound">𝒞</a> <a id="5988" href="Paper.html#1017" class="Function Operator">^</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Paper.html#443" class="Function Operator">↓</a> <a id="5993" href="Paper.html#5446" class="Bound">i</a><a id="5994" class="Symbol">))}</a> <a id="5998" class="Symbol">→</a> <a id="6000" class="Symbol">(</a><a id="6001" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6003" href="Paper.html#1017" class="Function Operator">^</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Paper.html#443" class="Function Operator">↓</a> <a id="6008" href="Paper.html#5446" class="Bound">i</a><a id="6009" class="Symbol">))</a> <a id="6012" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6014" href="Paper.html#5976" class="Bound">x</a> <a id="6016" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6018" href="Paper.html#5978" class="Bound">y</a> <a id="6020" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="6022" class="Symbol">→</a>
          <a id="6034" class="Symbol">(</a><a id="6035" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6037" href="Paper.html#1017" class="Function Operator">^</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6043" href="Paper.html#6043" class="Bound">j</a> <a id="6045" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6047" href="Paper.html#275" class="Bound">A</a> <a id="6049" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>  <a id="6052" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Paper.html#6043" class="Bound">j</a> <a id="6059" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="6061" href="Paper.html#5446" class="Bound">i</a><a id="6062" class="Symbol">)))</a> <a id="6066" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6068" href="Paper.html#5807" class="Function">emF-ob</a> <a id="6075" href="Paper.html#5976" class="Bound">x</a> <a id="6077" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6079" href="Paper.html#5807" class="Function">emF-ob</a> <a id="6086" href="Paper.html#5978" class="Bound">y</a> <a id="6088" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
        <a id="6098" href="Paper.html#5965" class="Function">emF-hom</a> <a id="6106" href="Paper.html#6106" class="Bound">x</a> <a id="6108" class="Symbol">(</a><a id="6109" href="Paper.html#6109" class="Bound">j</a> <a id="6111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6113" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6117" href="Paper.html#6117" class="Bound">j&lt;i</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">=</a> <a id="6124" href="Paper.html#6106" class="Bound">x</a> <a id="6126" class="Symbol">(</a><a id="6127" href="Paper.html#6109" class="Bound">j</a> <a id="6129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6131" href="Paper.html#6117" class="Bound">j&lt;i</a><a id="6134" class="Symbol">)</a>
        <a id="6144" href="Paper.html#5965" class="Function">emF-hom</a> <a id="6152" href="Paper.html#6152" class="Bound">x</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Paper.html#6155" class="Bound">j</a> <a id="6157" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6159" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6162" href="Paper.html#6162" class="Bound">¬j&lt;i</a><a id="6166" class="Symbol">)</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6172" class="Symbol">.</a><a id="6173" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

      <a id="with-𝒞.with-F.with-⊥.em2"></a><a id="6183" href="Paper.html#6183" class="Function">em2</a> <a id="6187" class="Symbol">:</a> <a id="6189" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="6197" class="Symbol">(</a><a id="6198" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6200" href="Paper.html#1017" class="Function Operator">^</a> <a id="6202" class="Symbol">(</a><a id="6203" href="Paper.html#443" class="Function Operator">↓</a> <a id="6205" href="Paper.html#5446" class="Bound">i</a><a id="6206" class="Symbol">))</a> <a id="6209" class="Symbol">(</a><a id="6210" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="6213" href="Paper.html#275" class="Bound">A</a> <a id="6215" class="Symbol">(λ</a> <a id="6218" href="Paper.html#6218" class="Bound">j</a> <a id="6220" class="Symbol">→</a> <a id="6222" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6224" href="Paper.html#1017" class="Function Operator">^</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Paper.html#6218" class="Bound">j</a> <a id="6234" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="6236" href="Paper.html#5446" class="Bound">i</a><a id="6237" class="Symbol">))))</a>
      <a id="6248" href="Paper.html#6183" class="Function">em2</a> <a id="6252" class="Symbol">=</a> <a id="6254" class="Keyword">record</a>
        <a id="6269" class="Symbol">{</a> <a id="6271" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a>  <a id="6277" class="Symbol">=</a> <a id="6279" href="Paper.html#6520" class="Function">em2F-ob</a>
        <a id="6295" class="Symbol">;</a> <a id="6297" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="6303" class="Symbol">=</a> <a id="6305" href="Paper.html#6663" class="Function">em2F-hom</a>
        <a id="6322" class="Symbol">;</a> <a id="6324" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a>  <a id="6330" class="Symbol">=</a> <a id="6332" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6339" class="Symbol">(λ</a> <a id="6342" href="Paper.html#6342" class="Bound">j</a> <a id="6344" class="Symbol">→</a> <a id="6346" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6353" class="Symbol">(λ{(</a><a id="6357" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6361" href="Paper.html#6361" class="Bound">j&lt;i</a><a id="6364" class="Symbol">)</a> <a id="6366" class="Symbol">→</a> <a id="6368" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6373" class="Symbol">;</a> <a id="6375" class="Symbol">(</a><a id="6376" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6379" href="Paper.html#6379" class="Bound">j≮i</a><a id="6382" class="Symbol">)</a> <a id="6384" class="Symbol">→</a> <a id="6386" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6390" class="Symbol">}))</a>
        <a id="6402" class="Symbol">;</a> <a id="6404" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="6410" class="Symbol">=</a> <a id="6412" class="Symbol">λ</a> <a id="6414" href="Paper.html#6414" class="Bound">_</a> <a id="6416" href="Paper.html#6416" class="Bound">_</a> <a id="6418" class="Symbol">→</a> <a id="6420" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6427" class="Symbol">λ</a> <a id="6429" href="Paper.html#6429" class="Bound">j</a> <a id="6431" class="Symbol">→</a> <a id="6433" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6440" class="Symbol">λ{(</a><a id="6443" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6447" href="Paper.html#6447" class="Bound">j&lt;i</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6459" class="Symbol">;</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6465" href="Paper.html#6465" class="Bound">j≮i</a><a id="6468" class="Symbol">)</a> <a id="6470" class="Symbol">→</a> <a id="6472" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6476" class="Symbol">(</a><a id="6477" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6479" class="Symbol">.</a><a id="6480" href="Cubical.Categories.Category.Base.html#635" class="Field">⋆IdR</a> <a id="6485" class="Symbol">(</a><a id="6486" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6488" class="Symbol">.</a><a id="6489" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a> <a id="6492" class="Symbol">))}</a>
        <a id="6504" class="Symbol">}</a> <a id="6506" class="Keyword">where</a>
        <a id="6520" href="Paper.html#6520" class="Function">em2F-ob</a> <a id="6528" class="Symbol">:</a> <a id="6530" class="Symbol">(</a><a id="6531" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6533" href="Paper.html#1017" class="Function Operator">^</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Paper.html#443" class="Function Operator">↓</a> <a id="6538" href="Paper.html#5446" class="Bound">i</a><a id="6539" class="Symbol">))</a> <a id="6542" class="Symbol">.</a><a id="6543" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6546" class="Symbol">→</a> <a id="6548" class="Symbol">(</a><a id="6549" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="6552" href="Paper.html#275" class="Bound">A</a> <a id="6554" class="Symbol">(λ</a> <a id="6557" href="Paper.html#6557" class="Bound">j</a> <a id="6559" class="Symbol">→</a> <a id="6561" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6563" href="Paper.html#1017" class="Function Operator">^</a> <a id="6565" class="Symbol">(</a><a id="6566" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Paper.html#6557" class="Bound">j</a> <a id="6573" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="6575" href="Paper.html#5446" class="Bound">i</a><a id="6576" class="Symbol">))))</a> <a id="6581" class="Symbol">.</a><a id="6582" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a>
        <a id="6593" href="Paper.html#6520" class="Function">em2F-ob</a> <a id="6601" href="Paper.html#6601" class="Bound">x</a> <a id="6603" href="Paper.html#6603" class="Bound">j</a> <a id="6605" class="Symbol">=</a> <a id="6607" class="Symbol">λ{(</a><a id="6610" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6614" href="Paper.html#6614" class="Bound">j&lt;i</a><a id="6617" class="Symbol">)</a> <a id="6619" class="Symbol">→</a> <a id="6621" href="Paper.html#6601" class="Bound">x</a> <a id="6623" class="Symbol">(</a><a id="6624" href="Paper.html#6603" class="Bound">j</a> <a id="6626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6628" href="Paper.html#6614" class="Bound">j&lt;i</a><a id="6631" class="Symbol">);</a> <a id="6634" class="Symbol">(</a><a id="6635" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6638" href="Paper.html#6638" class="Bound">¬j&lt;i</a><a id="6642" class="Symbol">)</a> <a id="6644" class="Symbol">→</a> <a id="6646" href="Paper.html#5430" class="Bound">⊥</a> <a id="6648" class="Symbol">.</a><a id="6649" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6652" class="Symbol">}</a>

        <a id="6663" href="Paper.html#6663" class="Function">em2F-hom</a> <a id="6672" class="Symbol">:</a> <a id="6674" class="Symbol">{</a><a id="6675" href="Paper.html#6675" class="Bound">x</a> <a id="6677" href="Paper.html#6677" class="Bound">y</a> <a id="6679" class="Symbol">:</a> <a id="6681" href="Cubical.Categories.Category.Base.html#429" class="Field">ob</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6687" href="Paper.html#1017" class="Function Operator">^</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Paper.html#443" class="Function Operator">↓</a> <a id="6692" href="Paper.html#5446" class="Bound">i</a><a id="6693" class="Symbol">))}</a> <a id="6697" class="Symbol">→</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6702" href="Paper.html#1017" class="Function Operator">^</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Paper.html#443" class="Function Operator">↓</a> <a id="6707" href="Paper.html#5446" class="Bound">i</a><a id="6708" class="Symbol">))</a> <a id="6711" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6713" href="Paper.html#6675" class="Bound">x</a> <a id="6715" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6717" href="Paper.html#6677" class="Bound">y</a> <a id="6719" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a> <a id="6721" class="Symbol">→</a>
          <a id="6733" class="Symbol">(</a><a id="6734" href="Cubical.Categories.Constructions.Product.html#400" class="Function">ΠC</a> <a id="6737" href="Paper.html#275" class="Bound">A</a> <a id="6739" class="Symbol">(λ</a> <a id="6742" href="Paper.html#6742" class="Bound">j</a> <a id="6744" class="Symbol">→</a> <a id="6746" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6748" href="Paper.html#1017" class="Function Operator">^</a> <a id="6750" class="Symbol">(</a><a id="6751" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6755" class="Symbol">(</a><a id="6756" href="Paper.html#6742" class="Bound">j</a> <a id="6758" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="6760" href="Paper.html#5446" class="Bound">i</a><a id="6761" class="Symbol">))))</a> <a id="6766" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">[</a> <a id="6768" href="Paper.html#6520" class="Function">em2F-ob</a> <a id="6776" href="Paper.html#6675" class="Bound">x</a> <a id="6778" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">,</a> <a id="6780" href="Paper.html#6520" class="Function">em2F-ob</a> <a id="6788" href="Paper.html#6677" class="Bound">y</a> <a id="6790" href="Cubical.Categories.Category.Base.html#1210" class="Function Operator">]</a>
        <a id="6800" href="Paper.html#6663" class="Function">em2F-hom</a> <a id="6809" href="Paper.html#6809" class="Bound">x</a> <a id="6811" href="Paper.html#6811" class="Bound">j</a> <a id="6813" class="Symbol">(</a><a id="6814" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6818" href="Paper.html#6818" class="Bound">j&lt;i</a><a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">=</a> <a id="6825" href="Paper.html#6809" class="Bound">x</a> <a id="6827" class="Symbol">(</a><a id="6828" href="Paper.html#6811" class="Bound">j</a> <a id="6830" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6832" href="Paper.html#6818" class="Bound">j&lt;i</a><a id="6835" class="Symbol">)</a>
        <a id="6845" href="Paper.html#6663" class="Function">em2F-hom</a> <a id="6854" href="Paper.html#6854" class="Bound">x</a> <a id="6856" href="Paper.html#6856" class="Bound">j</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6862" href="Paper.html#6862" class="Bound">¬j&lt;i</a><a id="6866" class="Symbol">)</a> <a id="6868" class="Symbol">=</a> <a id="6870" href="Paper.html#1248" class="Bound">𝒞</a> <a id="6872" class="Symbol">.</a><a id="6873" href="Cubical.Categories.Category.Base.html#478" class="Field">id</a>

      <a id="6883" class="Keyword">module</a> <a id="with-𝒞.with-F.with-⊥.with-&lt;?"></a><a id="6890" href="Paper.html#6890" class="Module">with-&lt;?</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Paper.html#6899" class="Bound Operator">_&lt;?_</a> <a id="6904" class="Symbol">:</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Paper.html#6907" class="Bound">i</a> <a id="6909" href="Paper.html#6909" class="Bound">j</a> <a id="6911" class="Symbol">:</a> <a id="6913" href="Paper.html#275" class="Bound">A</a><a id="6914" class="Symbol">)</a> <a id="6916" class="Symbol">→</a> <a id="6918" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6922" class="Symbol">(</a><a id="6923" href="Paper.html#6907" class="Bound">i</a> <a id="6925" href="Paper.html#291" class="Bound Operator">&lt;</a> <a id="6927" href="Paper.html#6909" class="Bound">j</a><a id="6928" class="Symbol">))</a> <a id="6931" class="Keyword">where</a>
        <a id="6945" class="Comment">-- with decidability (note: This is _not_ how we do it in the library, all the applications rely on providing proofs manually)</a>
        <a id="with-𝒞.with-F.with-⊥.with-&lt;?.incl"></a><a id="7080" href="Paper.html#7080" class="Function">incl</a> <a id="7085" class="Symbol">:</a> <a id="7087" href="Cubical.Categories.Functor.Base.html#418" class="Record">Functor</a> <a id="7095" class="Symbol">(</a><a id="7096" href="Paper.html#1248" class="Bound">𝒞</a> <a id="7098" href="Paper.html#1017" class="Function Operator">^</a> <a id="7100" class="Symbol">(</a><a id="7101" href="Paper.html#443" class="Function Operator">↓</a> <a id="7103" href="Paper.html#5446" class="Bound">i</a><a id="7104" class="Symbol">))</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Paper.html#1248" class="Bound">𝒞</a> <a id="7110" href="Paper.html#1017" class="Function Operator">^</a> <a id="7112" href="Paper.html#275" class="Bound">A</a><a id="7113" class="Symbol">)</a>
        <a id="7123" href="Paper.html#7080" class="Function">incl</a> <a id="7128" class="Symbol">.</a><a id="7129" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="7134" href="Paper.html#7134" class="Bound">x</a> <a id="7136" href="Paper.html#7136" class="Bound">j</a> <a id="7138" class="Symbol">=</a> <a id="7140" href="Paper.html#6183" class="Function">em2</a> <a id="7144" class="Symbol">.</a><a id="7145" href="Cubical.Categories.Functor.Base.html#578" class="Field">F-ob</a> <a id="7150" href="Paper.html#7134" class="Bound">x</a> <a id="7152" href="Paper.html#7136" class="Bound">j</a> <a id="7154" class="Symbol">(</a><a id="7155" href="Paper.html#7136" class="Bound">j</a> <a id="7157" href="Paper.html#6899" class="Bound Operator">&lt;?</a> <a id="7160" href="Paper.html#5446" class="Bound">i</a><a id="7161" class="Symbol">)</a>
        <a id="7171" href="Paper.html#7080" class="Function">incl</a> <a id="7176" class="Symbol">.</a><a id="7177" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7183" href="Paper.html#7183" class="Bound">x</a> <a id="7185" href="Paper.html#7185" class="Bound">a</a> <a id="7187" class="Symbol">=</a> <a id="7189" href="Paper.html#6183" class="Function">em2</a> <a id="7193" class="Symbol">.</a><a id="7194" href="Cubical.Categories.Functor.Base.html#604" class="Field">F-hom</a> <a id="7200" href="Paper.html#7183" class="Bound">x</a> <a id="7202" href="Paper.html#7185" class="Bound">a</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Paper.html#7185" class="Bound">a</a> <a id="7207" href="Paper.html#6899" class="Bound Operator">&lt;?</a> <a id="7210" href="Paper.html#5446" class="Bound">i</a><a id="7211" class="Symbol">)</a>
        <a id="7221" href="Paper.html#7080" class="Function">incl</a> <a id="7226" class="Symbol">.</a><a id="7227" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a> <a id="7232" class="Symbol">=</a> <a id="7234" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7241" class="Symbol">(λ</a> <a id="7244" href="Paper.html#7244" class="Bound">j</a> <a id="7246" class="Symbol">→</a> <a id="7248" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="7256" class="Symbol">(</a><a id="7257" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Paper.html#6183" class="Function">em2</a> <a id="7270" class="Symbol">.</a><a id="7271" href="Cubical.Categories.Functor.Base.html#668" class="Field">F-id</a><a id="7275" class="Symbol">)</a> <a id="7277" href="Paper.html#7244" class="Bound">j</a><a id="7278" class="Symbol">)</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Paper.html#7244" class="Bound">j</a> <a id="7283" href="Paper.html#6899" class="Bound Operator">&lt;?</a> <a id="7286" href="Paper.html#5446" class="Bound">i</a><a id="7287" class="Symbol">))</a>
        <a id="7298" href="Paper.html#7080" class="Function">incl</a> <a id="7303" class="Symbol">.</a><a id="7304" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="7310" class="Symbol">=</a> <a id="7312" class="Symbol">λ</a> <a id="7314" href="Paper.html#7314" class="Bound">f</a> <a id="7316" href="Paper.html#7316" class="Bound">g</a> <a id="7318" class="Symbol">→</a> <a id="7320" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7327" class="Symbol">λ</a> <a id="7329" href="Paper.html#7329" class="Bound">j</a> <a id="7331" class="Symbol">→</a> <a id="7333" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="7341" class="Symbol">(</a><a id="7342" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Paper.html#6183" class="Function">em2</a> <a id="7355" class="Symbol">.</a><a id="7356" href="Cubical.Categories.Functor.Base.html#729" class="Field">F-seq</a> <a id="7362" href="Paper.html#7314" class="Bound">f</a> <a id="7364" href="Paper.html#7316" class="Bound">g</a><a id="7365" class="Symbol">)</a> <a id="7367" href="Paper.html#7329" class="Bound">j</a><a id="7368" class="Symbol">)</a> <a id="7370" class="Symbol">(</a><a id="7371" href="Paper.html#7329" class="Bound">j</a> <a id="7373" href="Paper.html#6899" class="Bound Operator">&lt;?</a> <a id="7376" href="Paper.html#5446" class="Bound">i</a><a id="7377" class="Symbol">)</a>
      <a id="7385" class="Keyword">open</a> <a id="7390" href="Paper.html#6890" class="Module">with-&lt;?</a> <a id="7398" class="Keyword">public</a>

    <a id="7410" class="Keyword">open</a> <a id="7415" href="Paper.html#5422" class="Module">with-⊥</a> <a id="7422" class="Keyword">public</a>
  <a id="7431" class="Keyword">open</a> <a id="7436" href="Paper.html#1664" class="Module">with-F</a> <a id="7443" class="Keyword">public</a>

<a id="7451" class="Keyword">open</a> <a id="7456" href="Paper.html#1240" class="Module">with-𝒞</a> <a id="7463" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Plain-Utils.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Plain-Utils</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Symbol">#-}</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Level.html" class="Module">Level</a>

<a id="65" class="Keyword">module</a> <a id="72" href="Plain-Utils.html" class="Module">Plain-Utils</a> <a id="84" class="Keyword">where</a>
<a id="90" class="Comment">-- Utils using only plain (non-cubical) agda</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Data.List.html" class="Module">Data.List</a> <a id="157" class="Symbol">as</a> <a id="160" class="Module">List</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="196" class="Symbol">as</a> <a id="199" class="Module">List⁺</a>
<a id="205" class="Keyword">import</a> <a id="212" href="Data.List.NonEmpty.Properties.html" class="Module">Data.List.NonEmpty.Properties</a> <a id="242" class="Symbol">as</a> <a id="245" class="Module">List⁺</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="272" class="Keyword">using</a> <a id="278" class="Symbol">(</a><a id="279" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="280" class="Symbol">)</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Function.html" class="Module">Function</a> <a id="303" class="Keyword">using</a> <a id="309" class="Symbol">(</a><a id="310" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="313" class="Symbol">)</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a><a id="381" class="Symbol">)</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Function.Base.html" class="Module">Function.Base</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Data.Product.html" class="Module">Data.Product</a>
<a id="478" class="Keyword">import</a> <a id="485" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="509" class="Symbol">as</a> <a id="512" class="Module">×</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="561" class="Keyword">import</a> <a id="568" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="589" class="Symbol">as</a> <a id="592" class="Module">List</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
  <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="673" class="Symbol">;</a> <a id="675" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="685" class="Symbol">;</a> <a id="687" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a><a id="698" class="Symbol">;</a> <a id="700" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="707" class="Symbol">;</a> <a id="709" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a><a id="715" class="Symbol">;</a> <a id="717" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="730" class="Symbol">;</a> <a id="732" href="Data.List.Membership.Propositional.Properties.html#5349" class="Function">∈-concat⁺</a> <a id="742" class="Symbol">;</a>  <a id="745" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="756" class="Symbol">;</a> <a id="758" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">import</a> <a id="778" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="807" class="Symbol">as</a> <a id="810" class="Module">Any</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="876" class="Symbol">;</a> <a id="878" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="882" class="Symbol">;</a> <a id="884" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="889" class="Symbol">;</a> <a id="891" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="896" class="Symbol">;</a> <a id="898" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="902" class="Symbol">)</a>
<a id="904" class="Keyword">import</a> <a id="911" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="960" class="Symbol">as</a> <a id="963" class="Module">≡</a>
<a id="965" class="Keyword">open</a> <a id="970" class="Keyword">import</a> <a id="977" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="999" class="Keyword">import</a> <a id="1006" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1023" class="Symbol">as</a> <a id="1026" class="Module">Nullary</a>
<a id="1034" class="Keyword">open</a> <a id="1039" class="Keyword">import</a> <a id="1046" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1063" class="Keyword">using</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1073" class="Symbol">;</a> <a id="1075" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1077" class="Symbol">)</a>
<a id="1079" class="Keyword">import</a> <a id="1086" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1101" class="Symbol">as</a> <a id="1104" class="Module">Unary</a>
<a id="1110" class="Comment">-- import Cubical.Relation.Nullary.Base as Cubical</a>

<a id="1162" class="Keyword">open</a> <a id="1167" class="Keyword">import</a> <a id="1174" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1203" class="Keyword">using</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1214" class="Symbol">;</a> <a id="1216" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1221" class="Symbol">)</a>

<a id="1224" class="Keyword">module</a> <a id="Related-Definitions"></a><a id="1231" href="Plain-Utils.html#1231" class="Module">Related-Definitions</a> <a id="1251" class="Symbol">{</a><a id="1252" href="Plain-Utils.html#1252" class="Bound">a</a> <a id="1254" href="Plain-Utils.html#1254" class="Bound">b</a> <a id="1256" href="Plain-Utils.html#1256" class="Bound">ℓ</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1265" class="Symbol">}</a> <a id="1267" class="Symbol">{</a><a id="1268" href="Plain-Utils.html#1268" class="Bound">A</a> <a id="1270" class="Symbol">:</a> <a id="1272" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1276" href="Plain-Utils.html#1252" class="Bound">a</a><a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">{</a><a id="1280" href="Plain-Utils.html#1280" class="Bound">B</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1288" href="Plain-Utils.html#1254" class="Bound">b</a><a id="1289" class="Symbol">}</a> <a id="1291" class="Keyword">where</a>
  <a id="1299" class="Keyword">record</a> <a id="Related-Definitions.Related"></a><a id="1306" href="Plain-Utils.html#1306" class="Record">Related</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Plain-Utils.html#1315" class="Bound">R</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Plain-Utils.html#1268" class="Bound">A</a> <a id="1321" class="Symbol">→</a> <a id="1323" href="Plain-Utils.html#1280" class="Bound">B</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1331" href="Plain-Utils.html#1256" class="Bound">ℓ</a><a id="1332" class="Symbol">)</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Plain-Utils.html#1252" class="Bound">a</a> <a id="1343" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1345" href="Plain-Utils.html#1254" class="Bound">b</a> <a id="1347" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1349" href="Plain-Utils.html#1256" class="Bound">ℓ</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Keyword">where</a>
    <a id="1362" class="Keyword">constructor</a> <a id="Related-Definitions._+_⊣_"></a><a id="1374" href="Plain-Utils.html#1374" class="InductiveConstructor Operator">_+_⊣_</a>
    <a id="1384" class="Keyword">field</a>
      <a id="Related-Definitions.Related.fst"></a><a id="1396" href="Plain-Utils.html#1396" class="Field">fst</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Plain-Utils.html#1268" class="Bound">A</a>
      <a id="Related-Definitions.Related.snd"></a><a id="1410" href="Plain-Utils.html#1410" class="Field">snd</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Plain-Utils.html#1280" class="Bound">B</a>
      <a id="Related-Definitions.Related.rel"></a><a id="1424" href="Plain-Utils.html#1424" class="Field">rel</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Plain-Utils.html#1315" class="Bound">R</a> <a id="1432" href="Plain-Utils.html#1396" class="Field">fst</a> <a id="1436" href="Plain-Utils.html#1410" class="Field">snd</a>

    <a id="Related-Definitions.Related.₁"></a><a id="1445" href="Plain-Utils.html#1445" class="Function">₁</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Plain-Utils.html#1396" class="Field">fst</a>
    <a id="Related-Definitions.Related.₂"></a><a id="1457" href="Plain-Utils.html#1457" class="Function">₂</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Plain-Utils.html#1410" class="Field">snd</a>

    <a id="Related-Definitions.Related.to-∃₂"></a><a id="1470" href="Plain-Utils.html#1470" class="Function">to-∃₂</a> <a id="1476" class="Symbol">:</a> <a id="1478" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1481" href="Plain-Utils.html#1481" class="Bound">x</a> <a id="1483" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1485" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1488" href="Plain-Utils.html#1488" class="Bound">y</a> <a id="1490" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1492" href="Plain-Utils.html#1315" class="Bound">R</a> <a id="1494" href="Plain-Utils.html#1481" class="Bound">x</a> <a id="1496" href="Plain-Utils.html#1488" class="Bound">y</a>
    <a id="1502" href="Plain-Utils.html#1470" class="Function">to-∃₂</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Plain-Utils.html#1396" class="Field">fst</a> <a id="1514" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1516" href="Plain-Utils.html#1410" class="Field">snd</a> <a id="1520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1522" href="Plain-Utils.html#1424" class="Field">rel</a>

<a id="1527" class="Keyword">open</a> <a id="1532" href="Plain-Utils.html#1231" class="Module">Related-Definitions</a> <a id="1552" class="Keyword">public</a>

<a id="1560" class="Keyword">module</a> <a id="pull-P-Definitions"></a><a id="1567" href="Plain-Utils.html#1567" class="Module">pull-P-Definitions</a> <a id="1586" class="Symbol">{</a><a id="1587" href="Plain-Utils.html#1587" class="Bound">a</a> <a id="1589" href="Plain-Utils.html#1589" class="Bound">b</a> <a id="1591" class="Symbol">:</a> <a id="1593" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">{</a><a id="1601" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="1603" class="Symbol">:</a> <a id="1605" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1609" href="Plain-Utils.html#1587" class="Bound">a</a><a id="1610" class="Symbol">}</a> <a id="1612" class="Keyword">where</a>
  <a id="pull-P-Definitions.pull-P-in-List"></a><a id="1620" href="Plain-Utils.html#1620" class="Function">pull-P-in-List</a> <a id="1635" class="Symbol">:</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Plain-Utils.html#1638" class="Bound">P</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1650" href="Plain-Utils.html#1589" class="Bound">b</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">→</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Plain-Utils.html#1656" class="Bound">l</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1665" href="Plain-Utils.html#1601" class="Bound">A</a><a id="1666" class="Symbol">)</a> <a id="1668" class="Symbol">→</a> <a id="1670" class="Symbol">(∀</a> <a id="1673" class="Symbol">{</a><a id="1674" href="Plain-Utils.html#1674" class="Bound">x</a><a id="1675" class="Symbol">}</a> <a id="1677" class="Symbol">→</a> <a id="1679" href="Plain-Utils.html#1674" class="Bound">x</a> <a id="1681" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1683" href="Plain-Utils.html#1656" class="Bound">l</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Plain-Utils.html#1638" class="Bound">P</a> <a id="1689" href="Plain-Utils.html#1674" class="Bound">x</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1702" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="1704" href="Plain-Utils.html#1638" class="Bound">P</a><a id="1705" class="Symbol">)</a>
  <a id="1709" href="Plain-Utils.html#1620" class="Function">pull-P-in-List</a> <a id="1724" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1727" href="Plain-Utils.html#1727" class="Bound">allP</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1739" href="Plain-Utils.html#1620" class="Function">pull-P-in-List</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Plain-Utils.html#1755" class="Bound">x</a> <a id="1757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1759" href="Plain-Utils.html#1759" class="Bound">l</a><a id="1760" class="Symbol">)</a> <a id="1762" href="Plain-Utils.html#1762" class="Bound">allP</a> <a id="1767" class="Symbol">=</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Plain-Utils.html#1755" class="Bound">x</a> <a id="1772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1774" href="Plain-Utils.html#1762" class="Bound">allP</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1785" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1789" class="Symbol">))</a> <a id="1792" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1794" href="Plain-Utils.html#1620" class="Function">pull-P-in-List</a> <a id="1809" href="Plain-Utils.html#1759" class="Bound">l</a> <a id="1811" class="Symbol">λ</a> <a id="1813" href="Plain-Utils.html#1813" class="Bound">x∈l</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Plain-Utils.html#1762" class="Bound">allP</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1831" href="Plain-Utils.html#1813" class="Bound">x∈l</a><a id="1834" class="Symbol">)</a>
  
  <a id="pull-P-Definitions.proj₁∘pull-P-in-List"></a><a id="1841" href="Plain-Utils.html#1841" class="Function">proj₁∘pull-P-in-List</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Plain-Utils.html#1865" class="Bound">P</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1877" href="Plain-Utils.html#1589" class="Bound">b</a><a id="1878" class="Symbol">}</a> <a id="1880" class="Symbol">→</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Plain-Utils.html#1883" class="Bound">l</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1892" href="Plain-Utils.html#1601" class="Bound">A</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">→</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Plain-Utils.html#1898" class="Bound">allP</a> <a id="1903" class="Symbol">:</a> <a id="1905" class="Symbol">∀</a> <a id="1907" class="Symbol">{</a><a id="1908" href="Plain-Utils.html#1908" class="Bound">x</a><a id="1909" class="Symbol">}</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Plain-Utils.html#1908" class="Bound">x</a> <a id="1915" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1917" href="Plain-Utils.html#1883" class="Bound">l</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Plain-Utils.html#1865" class="Bound">P</a> <a id="1923" href="Plain-Utils.html#1908" class="Bound">x</a><a id="1924" class="Symbol">)</a>
                            <a id="1954" class="Symbol">→</a> <a id="1956" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="1965" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Plain-Utils.html#1620" class="Function">pull-P-in-List</a> <a id="1987" href="Plain-Utils.html#1883" class="Bound">l</a> <a id="1989" href="Plain-Utils.html#1898" class="Bound">allP</a><a id="1993" class="Symbol">)</a> <a id="1995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1997" href="Plain-Utils.html#1883" class="Bound">l</a>
  <a id="2001" href="Plain-Utils.html#1841" class="Function">proj₁∘pull-P-in-List</a> <a id="2022" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2025" href="Plain-Utils.html#2025" class="Bound">allP</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2039" href="Plain-Utils.html#1841" class="Function">proj₁∘pull-P-in-List</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Plain-Utils.html#2061" class="Bound">x</a> <a id="2063" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2065" href="Plain-Utils.html#2065" class="Bound">l</a><a id="2066" class="Symbol">)</a> <a id="2068" href="Plain-Utils.html#2068" class="Bound">allP</a> <a id="2073" class="Symbol">=</a>
    <a id="2079" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Plain-Utils.html#2061" class="Bound">x</a> <a id="2087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="2089" class="Symbol">)</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Plain-Utils.html#1841" class="Function">proj₁∘pull-P-in-List</a> <a id="2113" href="Plain-Utils.html#2065" class="Bound">l</a> <a id="2115" class="Symbol">λ</a> <a id="2117" href="Plain-Utils.html#2117" class="Bound">x∈l</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Plain-Utils.html#2068" class="Bound">allP</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2135" href="Plain-Utils.html#2117" class="Bound">x∈l</a><a id="2138" class="Symbol">))</a>

  <a id="pull-P-Definitions.filter&#39;"></a><a id="2144" href="Plain-Utils.html#2144" class="Function">filter&#39;</a> <a id="2152" class="Symbol">:</a> <a id="2154" class="Symbol">{</a><a id="2155" href="Plain-Utils.html#2155" class="Bound">P</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2167" href="Plain-Utils.html#1589" class="Bound">b</a><a id="2168" class="Symbol">}</a> <a id="2170" class="Symbol">→</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="2189" href="Plain-Utils.html#2155" class="Bound">P</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2199" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2211" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="2213" href="Plain-Utils.html#2155" class="Bound">P</a><a id="2214" class="Symbol">)</a>
  <a id="2218" href="Plain-Utils.html#2144" class="Function">filter&#39;</a> <a id="2226" href="Plain-Utils.html#2226" class="Bound">P?</a> <a id="2229" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="2239" href="Plain-Utils.html#2144" class="Function">filter&#39;</a> <a id="2247" href="Plain-Utils.html#2247" class="Bound">P?</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Plain-Utils.html#2251" class="Bound">x</a> <a id="2253" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2255" href="Plain-Utils.html#2255" class="Bound">xs</a><a id="2257" class="Symbol">)</a>  <a id="2260" class="Keyword">with</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Plain-Utils.html#2247" class="Bound">P?</a> <a id="2269" href="Plain-Utils.html#2251" class="Bound">x</a><a id="2270" class="Symbol">)</a>
  <a id="2274" class="Symbol">...</a> <a id="2278" class="Symbol">|</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2285" href="Plain-Utils.html#2285" class="Bound">bc</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">=</a> <a id="2291" class="Symbol">(</a><a id="2292" class="Bound">x</a> <a id="2294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2296" href="Plain-Utils.html#2285" class="Bound">bc</a><a id="2298" class="Symbol">)</a> <a id="2300" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Plain-Utils.html#2144" class="Function">filter&#39;</a> <a id="2311" class="Bound">P?</a> <a id="2314" class="Bound">xs</a><a id="2316" class="Symbol">)</a>
  <a id="2320" class="Symbol">...</a> <a id="2324" class="Symbol">|</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2330" class="Symbol">_)</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Plain-Utils.html#2144" class="Function">filter&#39;</a> <a id="2343" class="Bound">P?</a> <a id="2346" class="Bound">xs</a>

  <a id="pull-P-Definitions.proj₁∘filter&#39;"></a><a id="2352" href="Plain-Utils.html#2352" class="Function">proj₁∘filter&#39;</a> <a id="2366" class="Symbol">:</a> <a id="2368" class="Symbol">{</a><a id="2369" href="Plain-Utils.html#2369" class="Bound">P</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="2375" class="Symbol">→</a> <a id="2377" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2381" href="Plain-Utils.html#1589" class="Bound">b</a><a id="2382" class="Symbol">}</a> <a id="2384" class="Symbol">→</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Plain-Utils.html#2387" class="Bound">P?</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="2408" href="Plain-Utils.html#2369" class="Bound">P</a><a id="2409" class="Symbol">)</a> <a id="2411" class="Symbol">→</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Plain-Utils.html#2414" class="Bound">xs</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2424" href="Plain-Utils.html#1601" class="Bound">A</a><a id="2425" class="Symbol">)</a>
                <a id="2443" class="Symbol">→</a> <a id="2445" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2454" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Plain-Utils.html#2144" class="Function">filter&#39;</a> <a id="2469" href="Plain-Utils.html#2387" class="Bound">P?</a> <a id="2472" href="Plain-Utils.html#2414" class="Bound">xs</a><a id="2474" class="Symbol">)</a> <a id="2476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2478" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="2485" href="Plain-Utils.html#2387" class="Bound">P?</a> <a id="2488" href="Plain-Utils.html#2414" class="Bound">xs</a>
  <a id="2493" href="Plain-Utils.html#2352" class="Function">proj₁∘filter&#39;</a> <a id="2507" href="Plain-Utils.html#2507" class="Bound">P?</a> <a id="2510" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2513" class="Symbol">=</a> <a id="2515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2522" href="Plain-Utils.html#2352" class="Function">proj₁∘filter&#39;</a> <a id="2536" href="Plain-Utils.html#2536" class="Bound">P?</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Plain-Utils.html#2540" class="Bound">x</a> <a id="2542" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2544" href="Plain-Utils.html#2544" class="Bound">xs</a><a id="2546" class="Symbol">)</a> <a id="2548" class="Keyword">with</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Plain-Utils.html#2536" class="Bound">P?</a> <a id="2557" href="Plain-Utils.html#2540" class="Bound">x</a><a id="2558" class="Symbol">)</a>
  <a id="2562" class="Symbol">...</a> <a id="2566" class="Symbol">|</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2573" href="Plain-Utils.html#2573" class="Bound">bc</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">=</a> <a id="2579" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2584" class="Symbol">(</a><a id="2585" class="Bound">x</a> <a id="2587" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Plain-Utils.html#2352" class="Function">proj₁∘filter&#39;</a> <a id="2611" class="Bound">P?</a> <a id="2614" class="Bound">xs</a><a id="2616" class="Symbol">)</a>
  <a id="2620" class="Symbol">...</a> <a id="2624" class="Symbol">|</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2630" class="Symbol">_)</a> <a id="2633" class="Symbol">=</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Plain-Utils.html#2352" class="Function">proj₁∘filter&#39;</a> <a id="2650" class="Bound">P?</a> <a id="2653" class="Bound">xs</a><a id="2655" class="Symbol">)</a>


  <a id="pull-P-Definitions.elim-map₂"></a><a id="2661" href="Plain-Utils.html#2661" class="Function">elim-map₂</a> <a id="2671" class="Symbol">:</a> <a id="2673" class="Symbol">{</a><a id="2674" href="Plain-Utils.html#2674" class="Bound">c</a> <a id="2676" class="Symbol">:</a> <a id="2678" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2683" class="Symbol">}</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Plain-Utils.html#2686" class="Bound">B</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2698" href="Plain-Utils.html#1589" class="Bound">b</a><a id="2699" class="Symbol">}</a> <a id="2701" class="Symbol">{</a><a id="2702" href="Plain-Utils.html#2702" class="Bound">C</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="2708" class="Symbol">→</a> <a id="2710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2714" href="Plain-Utils.html#2674" class="Bound">c</a><a id="2715" class="Symbol">}</a>
              <a id="2731" class="Symbol">→</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Plain-Utils.html#2734" class="Bound">l</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2746" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="2748" href="Plain-Utils.html#2686" class="Bound">B</a><a id="2749" class="Symbol">))</a>
              <a id="2766" class="Symbol">→</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Plain-Utils.html#2769" class="Bound">f</a> <a id="2771" class="Symbol">:</a> <a id="2773" class="Symbol">∀</a> <a id="2775" class="Symbol">{</a><a id="2776" href="Plain-Utils.html#2776" class="Bound">x</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Plain-Utils.html#2686" class="Bound">B</a> <a id="2783" href="Plain-Utils.html#2776" class="Bound">x</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Plain-Utils.html#2702" class="Bound">C</a> <a id="2789" href="Plain-Utils.html#2776" class="Bound">x</a><a id="2790" class="Symbol">)</a>
              <a id="2806" class="Symbol">→</a> <a id="2808" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2817" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2839" href="Plain-Utils.html#2769" class="Bound">f</a><a id="2840" class="Symbol">)</a> <a id="2842" href="Plain-Utils.html#2734" class="Bound">l</a><a id="2843" class="Symbol">)</a> <a id="2845" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2847" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2856" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2862" href="Plain-Utils.html#2734" class="Bound">l</a>
  <a id="2866" href="Plain-Utils.html#2661" class="Function">elim-map₂</a> <a id="2876" class="Symbol">{</a><a id="2877" class="Argument">B</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="Plain-Utils.html#2881" class="Bound">B</a><a id="2882" class="Symbol">}</a> <a id="2884" href="Plain-Utils.html#2884" class="Bound">l</a> <a id="2886" href="Plain-Utils.html#2886" class="Bound">f</a> <a id="2888" class="Symbol">=</a>
    <a id="2894" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2904" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2913" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2935" href="Plain-Utils.html#2886" class="Bound">f</a><a id="2936" class="Symbol">)</a> <a id="2938" href="Plain-Utils.html#2884" class="Bound">l</a><a id="2939" class="Symbol">)</a> <a id="2941" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2944" href="Data.List.Properties.html#4495" class="Function">List.map-∘</a> <a id="2955" href="Plain-Utils.html#2884" class="Bound">l</a> <a id="2957" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="2963" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2972" class="Symbol">(</a><a id="2973" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2979" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2981" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2986" href="Plain-Utils.html#2886" class="Bound">f</a><a id="2987" class="Symbol">)</a> <a id="2989" href="Plain-Utils.html#2884" class="Bound">l</a> <a id="2991" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2994" href="Data.List.Properties.html#3995" class="Function">List.map-cong</a> <a id="3008" href="Plain-Utils.html#3060" class="Function">pm≡p</a> <a id="3013" href="Plain-Utils.html#2884" class="Bound">l</a> <a id="3015" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="3021" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3030" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3036" href="Plain-Utils.html#2884" class="Bound">l</a>
    <a id="3042" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3048" class="Keyword">where</a>
      <a id="3060" href="Plain-Utils.html#3060" class="Function">pm≡p</a> <a id="3065" class="Symbol">:</a> <a id="3067" class="Symbol">∀</a> <a id="3069" class="Symbol">(</a><a id="3070" href="Plain-Utils.html#3070" class="Bound">x</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3076" href="Plain-Utils.html#1601" class="Bound">A</a> <a id="3078" href="Plain-Utils.html#2881" class="Bound">B</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3090" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3092" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="3097" href="Plain-Utils.html#2886" class="Bound">f</a><a id="3098" class="Symbol">)</a> <a id="3100" href="Plain-Utils.html#3070" class="Bound">x</a> <a id="3102" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3104" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3110" href="Plain-Utils.html#3070" class="Bound">x</a>
      <a id="3118" href="Plain-Utils.html#3060" class="Function">pm≡p</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Plain-Utils.html#3124" class="Bound">fst</a> <a id="3128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3130" href="Plain-Utils.html#3130" class="Bound">snd</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
      <a id="3148" class="Keyword">open</a> <a id="3153" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a> 

<a id="3169" class="Keyword">open</a> <a id="3174" href="Plain-Utils.html#1567" class="Module">pull-P-Definitions</a> <a id="3193" class="Keyword">public</a>

<a id="3201" class="Keyword">module</a> <a id="with-f"></a><a id="3208" href="Plain-Utils.html#3208" class="Module">with-f</a> <a id="3215" class="Symbol">{</a><a id="3216" href="Plain-Utils.html#3216" class="Bound">a</a> <a id="3218" href="Plain-Utils.html#3218" class="Bound">b</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3227" class="Symbol">}</a> <a id="3229" class="Symbol">{</a><a id="3230" href="Plain-Utils.html#3230" class="Bound">A</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3238" href="Plain-Utils.html#3216" class="Bound">a</a><a id="3239" class="Symbol">}</a> <a id="3241" class="Symbol">{</a><a id="3242" href="Plain-Utils.html#3242" class="Bound">B</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3250" href="Plain-Utils.html#3218" class="Bound">b</a><a id="3251" class="Symbol">}</a>
       <a id="3260" class="Symbol">(</a><a id="3261" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3263" class="Symbol">:</a> <a id="3265" href="Plain-Utils.html#3230" class="Bound">A</a> <a id="3267" class="Symbol">→</a> <a id="3269" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3274" href="Plain-Utils.html#3242" class="Bound">B</a><a id="3275" class="Symbol">)</a>
       <a id="3284" class="Symbol">{</a><a id="3285" href="Plain-Utils.html#3285" class="Bound">y</a> <a id="3287" class="Symbol">:</a> <a id="3289" href="Plain-Utils.html#3242" class="Bound">B</a><a id="3290" class="Symbol">}</a>
       <a id="3299" class="Symbol">{</a><a id="3300" href="Plain-Utils.html#3300" class="Bound">xs</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3310" href="Plain-Utils.html#3230" class="Bound">A</a><a id="3311" class="Symbol">}</a>
    <a id="3317" class="Keyword">where</a>
  <a id="with-f.∈∈-concatMap⁺"></a><a id="3325" href="Plain-Utils.html#3325" class="Function">∈∈-concatMap⁺</a> <a id="3339" class="Symbol">:</a>  <a id="3342" class="Symbol">∀</a> <a id="3344" class="Symbol">{</a><a id="3345" href="Plain-Utils.html#3345" class="Bound">x</a> <a id="3347" class="Symbol">:</a> <a id="3349" href="Plain-Utils.html#3230" class="Bound">A</a><a id="3350" class="Symbol">}</a> <a id="3352" class="Symbol">→</a> <a id="3354" href="Plain-Utils.html#3345" class="Bound">x</a> <a id="3356" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3358" href="Plain-Utils.html#3300" class="Bound">xs</a> <a id="3361" class="Symbol">→</a> <a id="3363" href="Plain-Utils.html#3285" class="Bound">y</a> <a id="3365" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3367" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3369" href="Plain-Utils.html#3345" class="Bound">x</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="Plain-Utils.html#3285" class="Bound">y</a> <a id="3375" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3377" href="Data.List.Base.html#4384" class="Function">List.concatMap</a> <a id="3392" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3394" href="Plain-Utils.html#3300" class="Bound">xs</a>
  <a id="3399" href="Plain-Utils.html#3325" class="Function">∈∈-concatMap⁺</a> <a id="3413" class="Symbol">{</a><a id="3414" href="Plain-Utils.html#3414" class="Bound">x</a><a id="3415" class="Symbol">}</a> <a id="3417" href="Plain-Utils.html#3417" class="Bound">x∈xs</a> <a id="3422" href="Plain-Utils.html#3422" class="Bound">y∈fx</a> <a id="3427" class="Symbol">=</a>
    <a id="3433" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="3444" href="Plain-Utils.html#3422" class="Bound">y∈fx</a> <a id="3449" href="Plain-Utils.html#3474" class="Function">fx∈f[xs]</a>
    <a id="3462" class="Keyword">where</a>
      <a id="3474" href="Plain-Utils.html#3474" class="Function">fx∈f[xs]</a> <a id="3483" class="Symbol">:</a> <a id="3485" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3487" href="Plain-Utils.html#3414" class="Bound">x</a> <a id="3489" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3491" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3500" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3502" href="Plain-Utils.html#3300" class="Bound">xs</a>
      <a id="3511" href="Plain-Utils.html#3474" class="Function">fx∈f[xs]</a> <a id="3520" class="Symbol">=</a> <a id="3522" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="3529" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3531" class="Symbol">{</a><a id="3532" class="Argument">xs</a> <a id="3535" class="Symbol">=</a> <a id="3537" href="Plain-Utils.html#3300" class="Bound">xs</a><a id="3539" class="Symbol">}</a> <a id="3541" href="Plain-Utils.html#3417" class="Bound">x∈xs</a>

  <a id="with-f.∈∈-concatMap⁻"></a><a id="3549" href="Plain-Utils.html#3549" class="Function">∈∈-concatMap⁻</a> <a id="3563" class="Symbol">:</a>  <a id="3566" href="Plain-Utils.html#3285" class="Bound">y</a> <a id="3568" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3570" href="Data.List.Base.html#4384" class="Function">List.concatMap</a> <a id="3585" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3587" href="Plain-Utils.html#3300" class="Bound">xs</a> <a id="3590" class="Symbol">→</a> <a id="3592" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3595" href="Plain-Utils.html#3595" class="Bound">x</a> <a id="3597" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3599" href="Plain-Utils.html#3230" class="Bound">A</a> <a id="3601" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3603" href="Plain-Utils.html#3285" class="Bound">y</a> <a id="3605" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3607" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3609" href="Plain-Utils.html#3595" class="Bound">x</a> <a id="3611" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3613" href="Plain-Utils.html#3595" class="Bound">x</a> <a id="3615" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3617" href="Plain-Utils.html#3300" class="Bound">xs</a>
  <a id="3622" href="Plain-Utils.html#3549" class="Function">∈∈-concatMap⁻</a> <a id="3636" href="Plain-Utils.html#3636" class="Bound">y∈f*x</a> <a id="3642" class="Symbol">=</a>
    <a id="3648" class="Keyword">let</a>
      <a id="3658" href="Plain-Utils.html#3658" class="Bound">ys</a> <a id="3661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3663" href="Plain-Utils.html#3663" class="Bound">y∈ys</a> <a id="3668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3670" href="Plain-Utils.html#3670" class="Bound">ys∈f[x]</a> <a id="3678" class="Symbol">=</a> <a id="3680" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3701" href="Plain-Utils.html#3261" class="Bound">f</a> <a id="3703" href="Plain-Utils.html#3300" class="Bound">xs</a><a id="3705" class="Symbol">)</a> <a id="3707" href="Plain-Utils.html#3636" class="Bound">y∈f*x</a>
      <a id="3719" href="Plain-Utils.html#3719" class="Bound">x</a> <a id="3721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3723" href="Plain-Utils.html#3723" class="Bound">x∈xs</a> <a id="3728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3730" href="Plain-Utils.html#3730" class="Bound">ys≡fx</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="3745" class="Symbol">_</a> <a id="3747" href="Plain-Utils.html#3670" class="Bound">ys∈f[x]</a>
    <a id="3759" class="Keyword">in</a>
    <a id="3766" href="Plain-Utils.html#3719" class="Bound">x</a> <a id="3768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3770" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Plain-Utils.html#3285" class="Bound">y</a> <a id="3779" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="3781" class="Symbol">)</a> <a id="3783" href="Plain-Utils.html#3730" class="Bound">ys≡fx</a> <a id="3789" href="Plain-Utils.html#3663" class="Bound">y∈ys</a> <a id="3794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3796" href="Plain-Utils.html#3723" class="Bound">x∈xs</a>

<a id="3802" class="Keyword">open</a> <a id="3807" href="Plain-Utils.html#3208" class="Module">with-f</a> <a id="3814" class="Keyword">public</a>

<a id="allFin∈"></a><a id="3822" href="Plain-Utils.html#3822" class="Function">allFin∈</a> <a id="3830" class="Symbol">:</a> <a id="3832" class="Symbol">∀</a> <a id="3834" class="Symbol">(</a><a id="3835" href="Plain-Utils.html#3835" class="Bound">n</a> <a id="3837" class="Symbol">:</a> <a id="3839" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3840" class="Symbol">)</a> <a id="3842" class="Symbol">→</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Plain-Utils.html#3845" class="Bound">k</a> <a id="3847" class="Symbol">:</a> <a id="3849" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3853" href="Plain-Utils.html#3835" class="Bound">n</a><a id="3854" class="Symbol">)</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Plain-Utils.html#3845" class="Bound">k</a> <a id="3860" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3862" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="3869" href="Plain-Utils.html#3835" class="Bound">n</a>
<a id="3871" href="Plain-Utils.html#3822" class="Function">allFin∈</a> <a id="3879" href="Plain-Utils.html#3879" class="Bound">n</a> <a id="3881" href="Plain-Utils.html#3881" class="Bound">k</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a> <a id="3897" href="Plain-Utils.html#3881" class="Bound">k</a>
</pre></body></html>


==> anc/html/QuickSort.FMSetEliminations.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>QuickSort.FMSetEliminations</title><link rel="stylesheet" href="Agda.css"></head><body>
<pre class="Agda">
<a id="14" class="Symbol">{-#</a> <a id="18" class="Keyword">OPTIONS</a> <a id="26" class="Pragma">--cubical</a> <a id="36" class="Symbol">#-}</a>
<a id="40" class="Keyword">module</a> <a id="47" href="QuickSort.FMSetEliminations.html" class="Module">QuickSort.FMSetEliminations</a> <a id="75" class="Keyword">where</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a> <a id="307" class="Keyword">using</a> <a id="313" class="Symbol">(</a><a id="314" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a><a id="317" class="Symbol">;</a> <a id="319" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="321" class="Symbol">;</a> <a id="323" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="330" class="Symbol">;</a> <a id="332" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="340" class="Symbol">;</a> <a id="342" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a><a id="353" class="Symbol">)</a>
<a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="381" class="Symbol">as</a> <a id="384" class="Module">⊥</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.HITs.FiniteMultiset.html" class="Module">Cubical.HITs.FiniteMultiset</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="522" class="Keyword">module</a> <a id="529" href="QuickSort.FMSetEliminations.html#529" class="Module">_</a> <a id="531" class="Symbol">{</a><a id="532" href="QuickSort.FMSetEliminations.html#532" class="Bound">n</a> <a id="534" href="QuickSort.FMSetEliminations.html#534" class="Bound">ℓ</a> <a id="536" class="Symbol">:</a> <a id="538" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="543" class="Symbol">}</a> <a id="545" class="Symbol">{</a><a id="546" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a> <a id="548" class="Symbol">:</a> <a id="550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="555" href="QuickSort.FMSetEliminations.html#532" class="Bound">n</a><a id="556" class="Symbol">}</a> <a id="558" class="Symbol">{</a><a id="559" href="QuickSort.FMSetEliminations.html#559" class="Bound">P</a> <a id="561" class="Symbol">:</a> <a id="563" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a> <a id="565" class="Symbol">→</a> <a id="567" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="573" href="QuickSort.FMSetEliminations.html#534" class="Bound">ℓ</a><a id="574" class="Symbol">}</a> <a id="576" class="Keyword">where</a>
</pre>
<pre class="Agda">
  <a id="619" class="Keyword">private</a>
    <a id="631" class="Keyword">module</a> <a id="638" href="QuickSort.FMSetEliminations.html#638" class="Module">P♯</a> <a id="641" class="Symbol">=</a> <a id="643" href="Cubical.HITs.FiniteMultiset.Properties.html#1428" class="Module">FMSetUniversal</a> <a id="658" href="Cubical.Foundations.HLevels.html#23574" class="Function">isSetHProp</a> <a id="669" class="Symbol">(</a><a id="670" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="672" class="Symbol">{</a><a id="673" href="QuickSort.FMSetEliminations.html#534" class="Bound">ℓ</a><a id="674" class="Symbol">})</a> <a id="677" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a>
      <a id="687" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="694" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="702" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a> <a id="714" href="QuickSort.FMSetEliminations.html#559" class="Bound">P</a>
</pre>
<pre class="Agda">
  <a id="753" class="Keyword">opaque</a>
    <a id="764" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="769" class="Symbol">:</a> <a id="771" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="777" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a> <a id="779" class="Symbol">→</a> <a id="781" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="787" href="QuickSort.FMSetEliminations.html#534" class="Bound">ℓ</a>
    <a id="793" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="798" class="Symbol">=</a> <a id="800" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">P♯.f-extend</a>

    <a id="817" href="QuickSort.FMSetEliminations.html#817" class="Function">uncons-A</a> <a id="826" class="Symbol">:</a> <a id="828" class="Symbol">{</a><a id="829" href="QuickSort.FMSetEliminations.html#829" class="Bound">x</a> <a id="831" class="Symbol">:</a> <a id="833" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a><a id="834" class="Symbol">}</a> <a id="836" class="Symbol">{</a><a id="837" href="QuickSort.FMSetEliminations.html#837" class="Bound">xs</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="848" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a><a id="849" class="Symbol">}</a> <a id="851" class="Symbol">→</a> <a id="853" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="855" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="860" class="Symbol">(</a><a id="861" href="QuickSort.FMSetEliminations.html#829" class="Bound">x</a> <a id="863" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="865" href="QuickSort.FMSetEliminations.html#837" class="Bound">xs</a><a id="867" class="Symbol">)</a> <a id="869" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="871" class="Symbol">→</a> <a id="873" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="875" href="QuickSort.FMSetEliminations.html#559" class="Bound">P</a> <a id="877" href="QuickSort.FMSetEliminations.html#829" class="Bound">x</a> <a id="879" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="881" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="886" href="QuickSort.FMSetEliminations.html#837" class="Bound">xs</a> <a id="889" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
    <a id="895" href="QuickSort.FMSetEliminations.html#817" class="Function">uncons-A</a> <a id="904" class="Symbol">{</a><a id="905" class="Argument">x</a> <a id="907" class="Symbol">=</a> <a id="909" href="QuickSort.FMSetEliminations.html#909" class="Bound">x</a><a id="910" class="Symbol">}</a> <a id="912" class="Symbol">{</a><a id="913" class="Argument">xs</a> <a id="916" class="Symbol">=</a> <a id="918" href="QuickSort.FMSetEliminations.html#918" class="Bound">xs</a><a id="920" class="Symbol">}</a> <a id="922" class="Symbol">=</a> <a id="924" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="930" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="934" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="936" href="Cubical.HITs.FiniteMultiset.Properties.html#1873" class="Function">P♯.f-extend-cons</a> <a id="953" href="QuickSort.FMSetEliminations.html#909" class="Bound">x</a> <a id="955" href="QuickSort.FMSetEliminations.html#918" class="Bound">xs</a>

    <a id="963" class="Keyword">infixr</a> <a id="970" class="Number">5</a> <a id="972" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">_∷-A_</a>
    <a id="982" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">_∷-A_</a> <a id="988" class="Symbol">:</a> <a id="990" class="Symbol">{</a><a id="991" href="QuickSort.FMSetEliminations.html#991" class="Bound">x</a> <a id="993" class="Symbol">:</a> <a id="995" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a><a id="996" class="Symbol">}</a> <a id="998" class="Symbol">{</a><a id="999" href="QuickSort.FMSetEliminations.html#999" class="Bound">xs</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1010" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a><a id="1011" class="Symbol">}</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1017" href="QuickSort.FMSetEliminations.html#559" class="Bound">P</a> <a id="1019" href="QuickSort.FMSetEliminations.html#991" class="Bound">x</a> <a id="1021" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1027" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="1032" href="QuickSort.FMSetEliminations.html#999" class="Bound">xs</a> <a id="1035" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1041" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="1046" class="Symbol">(</a><a id="1047" href="QuickSort.FMSetEliminations.html#991" class="Bound">x</a> <a id="1049" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1051" href="QuickSort.FMSetEliminations.html#999" class="Bound">xs</a><a id="1053" class="Symbol">)</a> <a id="1055" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
    <a id="1061" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">_∷-A_</a> <a id="1067" class="Symbol">{</a><a id="1068" class="Argument">x</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="QuickSort.FMSetEliminations.html#1072" class="Bound">x</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">{</a><a id="1076" class="Argument">xs</a> <a id="1079" class="Symbol">=</a> <a id="1081" href="QuickSort.FMSetEliminations.html#1081" class="Bound">xs</a><a id="1083" class="Symbol">}</a> <a id="1085" href="QuickSort.FMSetEliminations.html#1085" class="Bound">Px</a> <a id="1088" href="QuickSort.FMSetEliminations.html#1088" class="Bound">all-xs</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1103" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1112" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="1114" href="Cubical.HITs.FiniteMultiset.Properties.html#1873" class="Function">P♯.f-extend-cons</a> <a id="1131" href="QuickSort.FMSetEliminations.html#1072" class="Bound">x</a> <a id="1133" href="QuickSort.FMSetEliminations.html#1081" class="Bound">xs</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">(</a><a id="1138" href="QuickSort.FMSetEliminations.html#1085" class="Bound">Px</a> <a id="1141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1143" href="QuickSort.FMSetEliminations.html#1088" class="Bound">all-xs</a><a id="1149" class="Symbol">)</a>

    <a id="1156" href="QuickSort.FMSetEliminations.html#1156" class="Function">[]-A</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1165" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="1170" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="1173" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
    <a id="1179" href="QuickSort.FMSetEliminations.html#1156" class="Function">[]-A</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>

    <a id="1195" class="Keyword">infixr</a> <a id="1202" class="Number">30</a> <a id="1205" href="QuickSort.FMSetEliminations.html#1216" class="Function Operator">_++-A_</a>
    <a id="1216" href="QuickSort.FMSetEliminations.html#1216" class="Function Operator">_++-A_</a> <a id="1223" class="Symbol">:</a> <a id="1225" class="Symbol">{</a><a id="1226" href="QuickSort.FMSetEliminations.html#1226" class="Bound">xs</a> <a id="1229" href="QuickSort.FMSetEliminations.html#1229" class="Bound">ys</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1240" href="QuickSort.FMSetEliminations.html#546" class="Bound">A</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1247" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="1252" href="QuickSort.FMSetEliminations.html#1226" class="Bound">xs</a> <a id="1255" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1261" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="1266" href="QuickSort.FMSetEliminations.html#1229" class="Bound">ys</a> <a id="1269" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1275" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="1280" class="Symbol">(</a><a id="1281" href="QuickSort.FMSetEliminations.html#1226" class="Bound">xs</a> <a id="1284" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="1287" href="QuickSort.FMSetEliminations.html#1229" class="Bound">ys</a><a id="1289" class="Symbol">)</a> <a id="1291" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
    <a id="1297" href="QuickSort.FMSetEliminations.html#1216" class="Function Operator">_++-A_</a> <a id="1304" class="Symbol">{</a><a id="1305" class="Argument">xs</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="QuickSort.FMSetEliminations.html#1310" class="Bound">xs</a><a id="1312" class="Symbol">}</a> <a id="1314" class="Symbol">{</a><a id="1315" class="Argument">ys</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="QuickSort.FMSetEliminations.html#1320" class="Bound">ys</a><a id="1322" class="Symbol">}</a> <a id="1324" href="QuickSort.FMSetEliminations.html#1324" class="Bound">axs</a> <a id="1328" href="QuickSort.FMSetEliminations.html#1328" class="Bound">ays</a> <a id="1332" class="Symbol">=</a> <a id="1334" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1340" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.HITs.FiniteMultiset.Properties.html#2063" class="Function">P♯.f-extend-++</a> <a id="1365" href="QuickSort.FMSetEliminations.html#1310" class="Bound">xs</a> <a id="1368" href="QuickSort.FMSetEliminations.html#1320" class="Bound">ys</a><a id="1370" class="Symbol">))</a> <a id="1373" class="Symbol">(</a><a id="1374" href="QuickSort.FMSetEliminations.html#1324" class="Bound">axs</a> <a id="1378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>  <a id="1381" href="QuickSort.FMSetEliminations.html#1328" class="Bound">ays</a><a id="1384" class="Symbol">)</a>

<a id="All"></a><a id="1387" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1391" class="Symbol">:</a> <a id="1393" class="Symbol">{</a><a id="1394" href="QuickSort.FMSetEliminations.html#1394" class="Bound">n</a> <a id="1396" href="QuickSort.FMSetEliminations.html#1396" class="Bound">ℓ</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1405" class="Symbol">}</a> <a id="1407" class="Symbol">{</a><a id="1408" href="QuickSort.FMSetEliminations.html#1408" class="Bound">A</a> <a id="1410" class="Symbol">:</a> <a id="1412" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1417" href="QuickSort.FMSetEliminations.html#1394" class="Bound">n</a><a id="1418" class="Symbol">}</a> <a id="1420" class="Symbol">(</a><a id="1421" href="QuickSort.FMSetEliminations.html#1421" class="Bound">P</a> <a id="1423" class="Symbol">:</a> <a id="1425" href="QuickSort.FMSetEliminations.html#1408" class="Bound">A</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1435" href="QuickSort.FMSetEliminations.html#1396" class="Bound">ℓ</a><a id="1436" class="Symbol">)</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1446" href="QuickSort.FMSetEliminations.html#1408" class="Bound">A</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1455" href="QuickSort.FMSetEliminations.html#1396" class="Bound">ℓ</a>
<a id="1457" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1461" href="QuickSort.FMSetEliminations.html#1461" class="Bound">P</a> <a id="1463" href="QuickSort.FMSetEliminations.html#1463" class="Bound">xs</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1470" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="1475" class="Symbol">{</a><a id="1476" class="Argument">P</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="QuickSort.FMSetEliminations.html#1461" class="Bound">P</a><a id="1481" class="Symbol">}</a> <a id="1483" href="QuickSort.FMSetEliminations.html#1463" class="Bound">xs</a> <a id="1486" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

<a id="1489" class="Keyword">module</a> <a id="1496" href="QuickSort.FMSetEliminations.html#1496" class="Module">_</a> <a id="1498" class="Symbol">{</a><a id="1499" href="QuickSort.FMSetEliminations.html#1499" class="Bound">n</a> <a id="1501" href="QuickSort.FMSetEliminations.html#1501" class="Bound">ℓ</a> <a id="1503" class="Symbol">:</a> <a id="1505" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1510" class="Symbol">}</a> <a id="1512" class="Symbol">{</a><a id="1513" href="QuickSort.FMSetEliminations.html#1513" class="Bound">A</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1522" href="QuickSort.FMSetEliminations.html#1499" class="Bound">n</a><a id="1523" class="Symbol">}</a> <a id="1525" class="Symbol">{</a><a id="1526" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1528" class="Symbol">:</a> <a id="1530" href="QuickSort.FMSetEliminations.html#1513" class="Bound">A</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1540" href="QuickSort.FMSetEliminations.html#1501" class="Bound">ℓ</a><a id="1541" class="Symbol">}</a> <a id="1543" class="Keyword">where</a>
</pre>
<pre class="Agda">
  <a id="1588" href="QuickSort.FMSetEliminations.html#1588" class="Function">uncons-A↿</a>  <a id="1599" class="Symbol">:</a> <a id="1601" class="Symbol">∀</a> <a id="1603" class="Symbol">{</a><a id="1604" href="QuickSort.FMSetEliminations.html#1604" class="Bound">x</a> <a id="1606" href="QuickSort.FMSetEliminations.html#1606" class="Bound">xs</a><a id="1608" class="Symbol">}</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1616" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1618" class="Symbol">(</a><a id="1619" href="QuickSort.FMSetEliminations.html#1604" class="Bound">x</a> <a id="1621" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1623" href="QuickSort.FMSetEliminations.html#1606" class="Bound">xs</a><a id="1625" class="Symbol">)</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1631" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1633" href="QuickSort.FMSetEliminations.html#1604" class="Bound">x</a> <a id="1635" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1637" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1639" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1643" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1645" href="QuickSort.FMSetEliminations.html#1606" class="Bound">xs</a>
  <a id="1650" href="QuickSort.FMSetEliminations.html#1650" class="Function Operator">_∷-A↿_</a>     <a id="1661" class="Symbol">:</a> <a id="1663" class="Symbol">∀</a> <a id="1665" class="Symbol">{</a><a id="1666" href="QuickSort.FMSetEliminations.html#1666" class="Bound">x</a> <a id="1668" href="QuickSort.FMSetEliminations.html#1668" class="Bound">xs</a><a id="1670" class="Symbol">}</a> <a id="1672" class="Symbol">→</a> <a id="1674" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1676" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1678" href="QuickSort.FMSetEliminations.html#1666" class="Bound">x</a> <a id="1680" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1688" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1690" href="QuickSort.FMSetEliminations.html#1668" class="Bound">xs</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1699" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1701" class="Symbol">(</a><a id="1702" href="QuickSort.FMSetEliminations.html#1666" class="Bound">x</a> <a id="1704" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1706" href="QuickSort.FMSetEliminations.html#1668" class="Bound">xs</a><a id="1708" class="Symbol">)</a>
  <a id="1712" href="QuickSort.FMSetEliminations.html#1712" class="Function">[]-A↿</a>      <a id="1723" class="Symbol">:</a> <a id="1725" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1729" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1731" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
  <a id="1736" href="QuickSort.FMSetEliminations.html#1736" class="Function Operator">_++-A↿_</a>    <a id="1747" class="Symbol">:</a> <a id="1749" class="Symbol">∀</a> <a id="1751" class="Symbol">{</a><a id="1752" href="QuickSort.FMSetEliminations.html#1752" class="Bound">x</a> <a id="1754" href="QuickSort.FMSetEliminations.html#1754" class="Bound">y</a><a id="1755" class="Symbol">}</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1763" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1765" href="QuickSort.FMSetEliminations.html#1752" class="Bound">x</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1773" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1775" href="QuickSort.FMSetEliminations.html#1754" class="Bound">y</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1783" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1785" class="Symbol">(</a><a id="1786" href="QuickSort.FMSetEliminations.html#1752" class="Bound">x</a> <a id="1788" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="1791" href="QuickSort.FMSetEliminations.html#1754" class="Bound">y</a><a id="1792" class="Symbol">)</a>
  <a id="1796" href="QuickSort.FMSetEliminations.html#1796" class="Function">mapAll</a>     <a id="1807" class="Symbol">:</a> <a id="1809" class="Symbol">{</a><a id="1810" href="QuickSort.FMSetEliminations.html#1810" class="Bound">Q</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="QuickSort.FMSetEliminations.html#1513" class="Bound">A</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1824" href="QuickSort.FMSetEliminations.html#1501" class="Bound">ℓ</a><a id="1825" class="Symbol">}</a>
               <a id="1842" class="Symbol">(</a><a id="1843" href="QuickSort.FMSetEliminations.html#1843" class="Bound">P⇒Q</a> <a id="1847" class="Symbol">:</a>  <a id="1850" class="Symbol">∀</a> <a id="1852" class="Symbol">{</a><a id="1853" href="QuickSort.FMSetEliminations.html#1853" class="Bound">x</a><a id="1854" class="Symbol">}</a>   <a id="1858" class="Symbol">→</a> <a id="1860" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1862" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1864" href="QuickSort.FMSetEliminations.html#1853" class="Bound">x</a> <a id="1866" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>   <a id="1870" class="Symbol">→</a> <a id="1872" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1874" href="QuickSort.FMSetEliminations.html#1810" class="Bound">Q</a> <a id="1876" href="QuickSort.FMSetEliminations.html#1853" class="Bound">x</a> <a id="1878" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">→</a>
                       <a id="1906" class="Symbol">∀</a> <a id="1908" class="Symbol">{</a><a id="1909" href="QuickSort.FMSetEliminations.html#1909" class="Bound">xs</a><a id="1911" class="Symbol">}</a>  <a id="1914" class="Symbol">→</a> <a id="1916" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1920" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="1922" href="QuickSort.FMSetEliminations.html#1909" class="Bound">xs</a>  <a id="1926" class="Symbol">→</a> <a id="1928" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1932" href="QuickSort.FMSetEliminations.html#1810" class="Bound">Q</a> <a id="1934" href="QuickSort.FMSetEliminations.html#1909" class="Bound">xs</a>
</pre>
<pre class="Agda">
  <a id="1976" href="QuickSort.FMSetEliminations.html#1796" class="Function">mapAll</a> <a id="1983" class="Symbol">{</a><a id="1984" class="Argument">Q</a> <a id="1986" class="Symbol">=</a> <a id="1988" href="QuickSort.FMSetEliminations.html#1988" class="Bound">Q</a><a id="1989" class="Symbol">}</a> <a id="1991" href="QuickSort.FMSetEliminations.html#1991" class="Bound">P→Q</a> <a id="1995" class="Symbol">{</a><a id="1996" class="Argument">xs</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="QuickSort.FMSetEliminations.html#2001" class="Bound">xs</a><a id="2003" class="Symbol">}</a> <a id="2005" class="Symbol">=</a> <a id="2007" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a>
    <a id="2022" class="Symbol">{</a><a id="2023" class="Argument">B</a> <a id="2025" class="Symbol">=</a> <a id="2027" class="Symbol">λ</a> <a id="2029" href="QuickSort.FMSetEliminations.html#2029" class="Bound">xs</a> <a id="2032" class="Symbol">→</a> <a id="2034" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="2038" href="QuickSort.FMSetEliminations.html#1526" class="Bound">P</a> <a id="2040" href="QuickSort.FMSetEliminations.html#2029" class="Bound">xs</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="2049" href="QuickSort.FMSetEliminations.html#1988" class="Bound">Q</a> <a id="2051" href="QuickSort.FMSetEliminations.html#2029" class="Bound">xs</a><a id="2053" class="Symbol">}</a>
    <a id="2059" class="Symbol">(λ</a> <a id="2062" class="Symbol">{</a><a id="2063" class="Argument">xs</a> <a id="2066" class="Symbol">=</a> <a id="2068" href="QuickSort.FMSetEliminations.html#2068" class="Bound">xs1</a><a id="2071" class="Symbol">}</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Cubical.Foundations.HLevels.html#16883" class="Function">isPropΠ</a> <a id="2083" class="Symbol">λ</a> <a id="2085" href="QuickSort.FMSetEliminations.html#2085" class="Bound">_</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2093" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="2095" href="QuickSort.FMSetEliminations.html#764" class="Function">allI</a> <a id="2100" class="Symbol">{</a><a id="2101" class="Argument">P</a> <a id="2103" class="Symbol">=</a> <a id="2105" href="QuickSort.FMSetEliminations.html#1988" class="Bound">Q</a><a id="2106" class="Symbol">}</a> <a id="2108" href="QuickSort.FMSetEliminations.html#2068" class="Bound">xs1</a><a id="2111" class="Symbol">)</a>
    <a id="2117" class="Symbol">(λ</a> <a id="2120" href="QuickSort.FMSetEliminations.html#2120" class="Bound">_</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="QuickSort.FMSetEliminations.html#1156" class="Function">[]-A</a><a id="2128" class="Symbol">)</a>
    <a id="2134" class="Symbol">(λ</a> <a id="2137" href="QuickSort.FMSetEliminations.html#2137" class="Bound">x</a> <a id="2139" class="Symbol">{</a><a id="2140" href="QuickSort.FMSetEliminations.html#2140" class="Bound">xs1</a><a id="2143" class="Symbol">}</a> <a id="2145" href="QuickSort.FMSetEliminations.html#2145" class="Bound">IH</a> <a id="2148" href="QuickSort.FMSetEliminations.html#2148" class="Bound">allx∷xs1</a> <a id="2157" class="Symbol">→</a> <a id="2159" class="Keyword">let</a> <a id="2163" class="Symbol">(</a> <a id="2165" href="QuickSort.FMSetEliminations.html#2165" class="Bound">Px</a> <a id="2168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2170" href="QuickSort.FMSetEliminations.html#2170" class="Bound">allPxs1</a> <a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">=</a> <a id="2182" href="QuickSort.FMSetEliminations.html#817" class="Function">uncons-A</a> <a id="2191" href="QuickSort.FMSetEliminations.html#2148" class="Bound">allx∷xs1</a> <a id="2200" class="Keyword">in</a>
    <a id="2207" href="QuickSort.FMSetEliminations.html#1991" class="Bound">P→Q</a> <a id="2211" href="QuickSort.FMSetEliminations.html#2165" class="Bound">Px</a> <a id="2214" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">∷-A</a> <a id="2218" href="QuickSort.FMSetEliminations.html#2145" class="Bound">IH</a> <a id="2221" href="QuickSort.FMSetEliminations.html#2170" class="Bound">allPxs1</a><a id="2228" class="Symbol">)</a> <a id="2230" href="QuickSort.FMSetEliminations.html#2001" class="Bound">xs</a>
  <a id="2235" href="QuickSort.FMSetEliminations.html#1588" class="Function">uncons-A↿</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="QuickSort.FMSetEliminations.html#817" class="Function">uncons-A</a>
  <a id="2258" href="QuickSort.FMSetEliminations.html#1650" class="Function Operator">_∷-A↿_</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">_∷-A_</a>
  <a id="2275" href="QuickSort.FMSetEliminations.html#1712" class="Function">[]-A↿</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="QuickSort.FMSetEliminations.html#1156" class="Function">[]-A</a>
  <a id="2290" href="QuickSort.FMSetEliminations.html#1736" class="Function Operator">_++-A↿_</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="QuickSort.FMSetEliminations.html#1216" class="Function Operator">_++-A_</a>
</pre>
<pre class="Agda">
<a id="2331" class="Keyword">module</a> <a id="Length"></a><a id="2338" href="QuickSort.FMSetEliminations.html#2338" class="Module">Length</a> <a id="2345" class="Symbol">{</a><a id="2346" href="QuickSort.FMSetEliminations.html#2346" class="Bound">n</a> <a id="2348" class="Symbol">:</a> <a id="2350" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2355" class="Symbol">}</a> <a id="2357" class="Symbol">{</a><a id="2358" href="QuickSort.FMSetEliminations.html#2358" class="Bound">A</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2367" href="QuickSort.FMSetEliminations.html#2346" class="Bound">n</a><a id="2368" class="Symbol">}</a> <a id="2370" class="Keyword">where</a>
  <a id="2378" class="Keyword">private</a>
    <a id="2390" class="Keyword">module</a> <a id="Length.len"></a><a id="2397" href="QuickSort.FMSetEliminations.html#2397" class="Module">len</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Cubical.HITs.FiniteMultiset.Properties.html#1428" class="Module">FMSetUniversal</a> <a id="2418" class="Symbol">{</a><a id="2419" class="Argument">A</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="QuickSort.FMSetEliminations.html#2358" class="Bound">A</a><a id="2424" class="Symbol">}</a> <a id="2426" href="Cubical.Data.Nat.Properties.html#3698" class="Function">isSetℕ</a> <a id="2433" class="Number">0</a> <a id="2435" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
      <a id="2445" href="Cubical.Data.Nat.Properties.html#4105" class="Function">+-comm</a> <a id="2452" href="Cubical.Data.Nat.Properties.html#4246" class="Function">+-assoc</a> <a id="2460" class="Symbol">(\</a><a id="2462" href="QuickSort.FMSetEliminations.html#2462" class="Bound">_</a> <a id="2464" class="Symbol">→</a> <a id="2466" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2470" class="Symbol">)</a> <a id="2472" class="Symbol">(\</a><a id="2474" href="QuickSort.FMSetEliminations.html#2474" class="Bound">_</a> <a id="2476" class="Symbol">→</a> <a id="2478" class="Number">1</a><a id="2479" class="Symbol">)</a>
  <a id="2483" class="Keyword">opaque</a>
</pre>
<pre class="Agda">
    <a id="Length.length"></a><a id="2529" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a>     <a id="2540" class="Symbol">:</a> <a id="2542" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="2548" href="QuickSort.FMSetEliminations.html#2358" class="Bound">A</a> <a id="2550" class="Symbol">→</a> <a id="2552" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="Length.length-[]"></a><a id="2558" href="QuickSort.FMSetEliminations.html#2558" class="Function">length-[]</a>  <a id="2569" class="Symbol">:</a> <a id="2571" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2578" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a> <a id="2581" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2583" class="Number">0</a>
    <a id="Length.length-∷"></a><a id="2589" href="QuickSort.FMSetEliminations.html#2589" class="Function">length-∷</a>   <a id="2600" class="Symbol">:</a> <a id="2602" class="Symbol">∀</a> <a id="2604" class="Symbol">{</a><a id="2605" href="QuickSort.FMSetEliminations.html#2605" class="Bound">x</a> <a id="2607" href="QuickSort.FMSetEliminations.html#2607" class="Bound">xs</a><a id="2609" class="Symbol">}</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2620" class="Symbol">(</a><a id="2621" href="QuickSort.FMSetEliminations.html#2605" class="Bound">x</a> <a id="2623" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="2625" href="QuickSort.FMSetEliminations.html#2607" class="Bound">xs</a><a id="2627" class="Symbol">)</a> <a id="2629" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2631" class="Number">1</a> <a id="2633" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2635" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2642" href="QuickSort.FMSetEliminations.html#2607" class="Bound">xs</a>
    <a id="Length.length-++"></a><a id="2649" href="QuickSort.FMSetEliminations.html#2649" class="Function">length-++</a>  <a id="2660" class="Symbol">:</a> <a id="2662" class="Symbol">∀</a> <a id="2664" class="Symbol">{</a><a id="2665" href="QuickSort.FMSetEliminations.html#2665" class="Bound">x</a> <a id="2667" href="QuickSort.FMSetEliminations.html#2667" class="Bound">y</a><a id="2668" class="Symbol">}</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2679" class="Symbol">(</a><a id="2680" href="QuickSort.FMSetEliminations.html#2665" class="Bound">x</a> <a id="2682" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="2685" href="QuickSort.FMSetEliminations.html#2667" class="Bound">y</a><a id="2686" class="Symbol">)</a> <a id="2688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2690" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2697" href="QuickSort.FMSetEliminations.html#2665" class="Bound">x</a> <a id="2699" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2701" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2708" href="QuickSort.FMSetEliminations.html#2667" class="Bound">y</a>
</pre>
<pre class="Agda">

    <a id="2750" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2757" class="Symbol">=</a> <a id="2759" href="Cubical.HITs.FiniteMultiset.Properties.html#1640" class="Function">len.f-extend</a>

    <a id="2777" href="QuickSort.FMSetEliminations.html#2558" class="Function">length-[]</a> <a id="2787" class="Symbol">=</a> <a id="2789" href="Cubical.HITs.FiniteMultiset.Properties.html#1817" class="Function">len.f-extend-nil</a>

    <a id="2811" href="QuickSort.FMSetEliminations.html#2589" class="Function">length-∷</a> <a id="2820" class="Symbol">{</a><a id="2821" class="Argument">x</a> <a id="2823" class="Symbol">=</a> <a id="2825" href="QuickSort.FMSetEliminations.html#2825" class="Bound">x</a><a id="2826" class="Symbol">}</a> <a id="2828" class="Symbol">{</a><a id="2829" class="Argument">xs</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="QuickSort.FMSetEliminations.html#2834" class="Bound">xs</a><a id="2836" class="Symbol">}</a> <a id="2838" class="Symbol">=</a> <a id="2840" href="Cubical.HITs.FiniteMultiset.Properties.html#1873" class="Function">len.f-extend-cons</a> <a id="2858" href="QuickSort.FMSetEliminations.html#2825" class="Bound">x</a> <a id="2860" href="QuickSort.FMSetEliminations.html#2834" class="Bound">xs</a>

    <a id="2868" href="QuickSort.FMSetEliminations.html#2649" class="Function">length-++</a> <a id="2878" class="Symbol">{</a><a id="2879" class="Argument">x</a> <a id="2881" class="Symbol">=</a> <a id="2883" href="QuickSort.FMSetEliminations.html#2883" class="Bound">x</a><a id="2884" class="Symbol">}</a> <a id="2886" class="Symbol">{</a><a id="2887" class="Argument">y</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="QuickSort.FMSetEliminations.html#2891" class="Bound">y</a><a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.HITs.FiniteMultiset.Properties.html#2063" class="Function">len.f-extend-++</a> <a id="2912" href="QuickSort.FMSetEliminations.html#2883" class="Bound">x</a> <a id="2914" href="QuickSort.FMSetEliminations.html#2891" class="Bound">y</a>

    <a id="Length.length-0"></a><a id="2921" href="QuickSort.FMSetEliminations.html#2921" class="Function">length-0</a> <a id="2930" class="Symbol">:</a> <a id="2932" class="Symbol">∀</a> <a id="2934" class="Symbol">{</a><a id="2935" href="QuickSort.FMSetEliminations.html#2935" class="Bound">xs</a><a id="2937" class="Symbol">}</a> <a id="2939" class="Symbol">→</a> <a id="2941" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="2948" href="QuickSort.FMSetEliminations.html#2935" class="Bound">xs</a> <a id="2951" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2953" class="Number">0</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="QuickSort.FMSetEliminations.html#2935" class="Bound">xs</a> <a id="2960" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2962" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
    <a id="2969" href="QuickSort.FMSetEliminations.html#2921" class="Function">length-0</a> <a id="2978" class="Symbol">{</a><a id="2979" class="Argument">xs</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="QuickSort.FMSetEliminations.html#2984" class="Bound">xs</a><a id="2986" class="Symbol">}</a> <a id="2988" class="Symbol">=</a>
      <a id="2996" href="Cubical.HITs.FiniteMultiset.Base.html#1105" class="Function">ElimProp.f</a> <a id="3007" class="Symbol">{</a><a id="3008" class="Argument">B</a> <a id="3010" class="Symbol">=</a> <a id="3012" class="Symbol">\</a><a id="3013" href="QuickSort.FMSetEliminations.html#3013" class="Bound">xs</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="3025" href="QuickSort.FMSetEliminations.html#3013" class="Bound">xs</a> <a id="3028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3030" class="Number">0</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="QuickSort.FMSetEliminations.html#3013" class="Bound">xs</a> <a id="3037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3039" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a><a id="3041" class="Symbol">}</a>
        <a id="3051" class="Symbol">(</a><a id="3052" href="Cubical.Foundations.HLevels.html#18774" class="Function">isProp→</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Cubical.HITs.FiniteMultiset.Base.html#380" class="InductiveConstructor">trunc</a> <a id="3067" class="Symbol">_</a> <a id="3069" class="Symbol">_))</a> <a id="3073" class="Symbol">(\</a><a id="3075" href="QuickSort.FMSetEliminations.html#3075" class="Bound">_</a> <a id="3077" class="Symbol">→</a> <a id="3079" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(\</a><a id="3087" href="QuickSort.FMSetEliminations.html#3087" class="Bound">x</a> <a id="3089" class="Symbol">{</a><a id="3090" href="QuickSort.FMSetEliminations.html#3090" class="Bound">xs</a><a id="3092" class="Symbol">}</a> <a id="3094" href="QuickSort.FMSetEliminations.html#3094" class="Bound">f</a> <a id="3096" href="QuickSort.FMSetEliminations.html#3096" class="Bound">p</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.Data.Nat.Properties.html#1079" class="Function">snotz</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3118" class="Symbol">(</a><a id="3119" href="QuickSort.FMSetEliminations.html#2589" class="Function">length-∷</a> <a id="3128" class="Symbol">{</a><a id="3129" class="Argument">x</a> <a id="3131" class="Symbol">=</a> <a id="3133" href="QuickSort.FMSetEliminations.html#3087" class="Bound">x</a><a id="3134" class="Symbol">}</a> <a id="3136" class="Symbol">{</a><a id="3137" class="Argument">xs</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="QuickSort.FMSetEliminations.html#3090" class="Bound">xs</a><a id="3144" class="Symbol">})</a> <a id="3147" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3149" href="QuickSort.FMSetEliminations.html#3096" class="Bound">p</a><a id="3150" class="Symbol">)))</a> <a id="3154" href="QuickSort.FMSetEliminations.html#2984" class="Bound">xs</a>

</pre>
</body></html>


==> anc/html/QuickSort.OnLengthOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>QuickSort.OnLengthOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--exact-split</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Keyword">module</a> <a id="48" href="QuickSort.OnLengthOrder.html" class="Module">QuickSort.OnLengthOrder</a> <a id="72" class="Keyword">where</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="246" class="Comment">-- using (_&lt;_ ; _≤_ ; zero-≤)</a>
<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Cubical.HITs.FiniteMultiset.html" class="Module">Cubical.HITs.FiniteMultiset</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="QuickSort.FMSetEliminations.html" class="Module">QuickSort.FMSetEliminations</a>

<a id="434" class="Keyword">private</a>
  <a id="444" class="Keyword">variable</a>
    <a id="457" href="QuickSort.OnLengthOrder.html#457" class="Generalizable">ℓ</a> <a id="459" class="Symbol">:</a> <a id="461" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="471" href="QuickSort.OnLengthOrder.html#471" class="Generalizable">A</a> <a id="473" href="QuickSort.OnLengthOrder.html#473" class="Generalizable">B</a> <a id="475" href="QuickSort.OnLengthOrder.html#475" class="Generalizable">C</a> <a id="477" href="QuickSort.OnLengthOrder.html#477" class="Generalizable">D</a> <a id="479" class="Symbol">:</a> <a id="481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="486" href="QuickSort.OnLengthOrder.html#457" class="Generalizable">ℓ</a>

<a id="489" class="Keyword">infixl</a> <a id="496" class="Number">1</a> <a id="498" href="QuickSort.OnLengthOrder.html#626" class="Function Operator">_on_</a>

<a id="504" class="Comment">-- Taken from `Relation.Binary.Construct.On` from the stdlib</a>
<a id="565" class="Comment">-- (Can&#39;t use it directly because `Acc` is the cubical one)</a>

<a id="_on_"></a><a id="626" href="QuickSort.OnLengthOrder.html#626" class="Function Operator">_on_</a> <a id="631" class="Symbol">:</a> <a id="633" class="Symbol">(</a><a id="634" href="QuickSort.OnLengthOrder.html#473" class="Generalizable">B</a> <a id="636" class="Symbol">→</a> <a id="638" href="QuickSort.OnLengthOrder.html#473" class="Generalizable">B</a> <a id="640" class="Symbol">→</a> <a id="642" href="QuickSort.OnLengthOrder.html#475" class="Generalizable">C</a><a id="643" class="Symbol">)</a> <a id="645" class="Symbol">→</a> <a id="647" class="Symbol">(</a><a id="648" href="QuickSort.OnLengthOrder.html#477" class="Generalizable">D</a> <a id="650" class="Symbol">→</a> <a id="652" href="QuickSort.OnLengthOrder.html#473" class="Generalizable">B</a><a id="653" class="Symbol">)</a> <a id="655" class="Symbol">→</a> <a id="657" class="Symbol">(</a><a id="658" href="QuickSort.OnLengthOrder.html#477" class="Generalizable">D</a> <a id="660" class="Symbol">→</a> <a id="662" href="QuickSort.OnLengthOrder.html#477" class="Generalizable">D</a> <a id="664" class="Symbol">→</a> <a id="666" href="QuickSort.OnLengthOrder.html#475" class="Generalizable">C</a><a id="667" class="Symbol">)</a>
<a id="669" href="QuickSort.OnLengthOrder.html#669" class="Bound Operator">_*_</a> <a id="673" href="QuickSort.OnLengthOrder.html#626" class="Function Operator">on</a> <a id="676" href="QuickSort.OnLengthOrder.html#676" class="Bound">f</a> <a id="678" class="Symbol">=</a> <a id="680" class="Symbol">\</a><a id="681" href="QuickSort.OnLengthOrder.html#681" class="Bound">x</a> <a id="683" href="QuickSort.OnLengthOrder.html#683" class="Bound">y</a> <a id="685" class="Symbol">-&gt;</a> <a id="688" href="QuickSort.OnLengthOrder.html#676" class="Bound">f</a> <a id="690" href="QuickSort.OnLengthOrder.html#681" class="Bound">x</a> <a id="692" href="QuickSort.OnLengthOrder.html#669" class="Bound Operator">*</a> <a id="694" href="QuickSort.OnLengthOrder.html#676" class="Bound">f</a> <a id="696" href="QuickSort.OnLengthOrder.html#683" class="Bound">y</a>

<a id="699" class="Keyword">module</a> <a id="706" href="QuickSort.OnLengthOrder.html#706" class="Module">_</a> <a id="708" class="Symbol">(</a><a id="709" href="QuickSort.OnLengthOrder.html#709" class="Bound">f</a> <a id="711" class="Symbol">:</a> <a id="713" href="QuickSort.OnLengthOrder.html#473" class="Generalizable">B</a> <a id="715" class="Symbol">→</a> <a id="717" href="QuickSort.OnLengthOrder.html#477" class="Generalizable">D</a><a id="718" class="Symbol">)</a> <a id="720" class="Keyword">where</a>
  <a id="728" href="QuickSort.OnLengthOrder.html#728" class="Function">accessible</a> <a id="739" class="Symbol">:</a> <a id="741" class="Symbol">∀</a> <a id="743" class="Symbol">{</a><a id="744" href="QuickSort.OnLengthOrder.html#744" class="Bound">∼</a> <a id="746" class="Symbol">:</a> <a id="748" href="QuickSort.OnLengthOrder.html#717" class="Bound">D</a> <a id="750" class="Symbol">→</a> <a id="752" href="QuickSort.OnLengthOrder.html#717" class="Bound">D</a> <a id="754" class="Symbol">→</a> <a id="756" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="761" href="QuickSort.OnLengthOrder.html#457" class="Generalizable">ℓ</a><a id="762" class="Symbol">}</a> <a id="764" class="Symbol">{</a><a id="765" href="QuickSort.OnLengthOrder.html#765" class="Bound">x</a><a id="766" class="Symbol">}</a> <a id="768" class="Symbol">→</a> <a id="770" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="774" href="QuickSort.OnLengthOrder.html#744" class="Bound">∼</a> <a id="776" class="Symbol">(</a><a id="777" href="QuickSort.OnLengthOrder.html#709" class="Bound">f</a> <a id="779" href="QuickSort.OnLengthOrder.html#765" class="Bound">x</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="788" class="Symbol">(</a><a id="789" href="QuickSort.OnLengthOrder.html#744" class="Bound">∼</a> <a id="791" href="QuickSort.OnLengthOrder.html#626" class="Function Operator">on</a> <a id="794" href="QuickSort.OnLengthOrder.html#709" class="Bound">f</a><a id="795" class="Symbol">)</a> <a id="797" href="QuickSort.OnLengthOrder.html#765" class="Bound">x</a>
  <a id="801" href="QuickSort.OnLengthOrder.html#728" class="Function">accessible</a> <a id="812" class="Symbol">(</a><a id="813" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="817" href="QuickSort.OnLengthOrder.html#817" class="Bound">rs</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">=</a> <a id="823" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="827" class="Symbol">(λ</a> <a id="830" href="QuickSort.OnLengthOrder.html#830" class="Bound">y</a> <a id="832" href="QuickSort.OnLengthOrder.html#832" class="Bound">fy&lt;fx</a> <a id="838" class="Symbol">→</a> <a id="840" href="QuickSort.OnLengthOrder.html#728" class="Function">accessible</a> <a id="851" class="Symbol">(</a><a id="852" href="QuickSort.OnLengthOrder.html#817" class="Bound">rs</a> <a id="855" class="Symbol">(</a><a id="856" href="QuickSort.OnLengthOrder.html#709" class="Bound">f</a> <a id="858" href="QuickSort.OnLengthOrder.html#830" class="Bound">y</a><a id="859" class="Symbol">)</a> <a id="861" href="QuickSort.OnLengthOrder.html#832" class="Bound">fy&lt;fx</a><a id="866" class="Symbol">))</a>

  <a id="872" href="QuickSort.OnLengthOrder.html#872" class="Function">wellFounded</a> <a id="884" class="Symbol">:</a> <a id="886" class="Symbol">{</a><a id="887" href="QuickSort.OnLengthOrder.html#887" class="Bound">∼</a> <a id="889" class="Symbol">:</a> <a id="891" href="QuickSort.OnLengthOrder.html#717" class="Bound">D</a> <a id="893" class="Symbol">→</a> <a id="895" href="QuickSort.OnLengthOrder.html#717" class="Bound">D</a> <a id="897" class="Symbol">→</a> <a id="899" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="904" href="QuickSort.OnLengthOrder.html#457" class="Generalizable">ℓ</a><a id="905" class="Symbol">}</a> <a id="907" class="Symbol">→</a> <a id="909" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="921" href="QuickSort.OnLengthOrder.html#887" class="Bound">∼</a> <a id="923" class="Symbol">→</a> <a id="925" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="937" class="Symbol">(</a><a id="938" href="QuickSort.OnLengthOrder.html#887" class="Bound">∼</a> <a id="940" href="QuickSort.OnLengthOrder.html#626" class="Function Operator">on</a> <a id="943" href="QuickSort.OnLengthOrder.html#709" class="Bound">f</a><a id="944" class="Symbol">)</a>
  <a id="948" href="QuickSort.OnLengthOrder.html#872" class="Function">wellFounded</a> <a id="960" href="QuickSort.OnLengthOrder.html#960" class="Bound">wf</a> <a id="963" href="QuickSort.OnLengthOrder.html#963" class="Bound">x</a> <a id="965" class="Symbol">=</a> <a id="967" href="QuickSort.OnLengthOrder.html#728" class="Function">accessible</a> <a id="978" class="Symbol">(</a><a id="979" href="QuickSort.OnLengthOrder.html#960" class="Bound">wf</a> <a id="982" class="Symbol">(</a><a id="983" href="QuickSort.OnLengthOrder.html#709" class="Bound">f</a> <a id="985" href="QuickSort.OnLengthOrder.html#963" class="Bound">x</a><a id="986" class="Symbol">))</a>


<a id="991" class="Keyword">module</a> <a id="998" href="QuickSort.OnLengthOrder.html#998" class="Module">_</a> <a id="1000" class="Symbol">{</a><a id="1001" href="QuickSort.OnLengthOrder.html#1001" class="Bound">A</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1010" href="QuickSort.OnLengthOrder.html#457" class="Generalizable">ℓ</a><a id="1011" class="Symbol">}</a> <a id="1013" class="Keyword">where</a>
  <a id="1021" class="Keyword">open</a> <a id="1026" href="QuickSort.FMSetEliminations.html#2338" class="Module">Length</a> <a id="1033" class="Symbol">{</a><a id="1034" class="Argument">A</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="QuickSort.OnLengthOrder.html#1001" class="Bound">A</a><a id="1039" class="Symbol">}</a>
  <a id="1043" class="Keyword">infix</a> <a id="1049" class="Number">4</a> <a id="1051" href="QuickSort.OnLengthOrder.html#1069" class="Function Operator">_&lt;l_</a>
  <a id="1058" class="Keyword">opaque</a>
    <a id="1069" href="QuickSort.OnLengthOrder.html#1069" class="Function Operator">_&lt;l_</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1082" href="QuickSort.OnLengthOrder.html#1001" class="Bound">A</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1092" href="QuickSort.OnLengthOrder.html#1001" class="Bound">A</a> <a id="1094" class="Symbol">→</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="1105" href="QuickSort.OnLengthOrder.html#1069" class="Function Operator">_&lt;l_</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;_</a> <a id="1116" href="QuickSort.OnLengthOrder.html#626" class="Function Operator">on</a> <a id="1119" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a>

    <a id="1131" href="QuickSort.OnLengthOrder.html#1131" class="Function">&lt;l-Dec</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">(</a><a id="1141" href="QuickSort.OnLengthOrder.html#1141" class="Bound">i</a> <a id="1143" href="QuickSort.OnLengthOrder.html#1143" class="Bound">j</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1153" href="QuickSort.OnLengthOrder.html#1001" class="Bound">A</a><a id="1154" class="Symbol">)</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1162" class="Symbol">(</a><a id="1163" href="QuickSort.OnLengthOrder.html#1141" class="Bound">i</a> <a id="1165" href="QuickSort.OnLengthOrder.html#1069" class="Function Operator">&lt;l</a> <a id="1168" href="QuickSort.OnLengthOrder.html#1143" class="Bound">j</a><a id="1169" class="Symbol">)</a>
    <a id="1175" href="QuickSort.OnLengthOrder.html#1131" class="Function">&lt;l-Dec</a> <a id="1182" href="QuickSort.OnLengthOrder.html#1182" class="Bound">i</a> <a id="1184" href="QuickSort.OnLengthOrder.html#1184" class="Bound">j</a> <a id="1186" class="Symbol">=</a> <a id="1188" href="Cubical.Data.Nat.Order.html#7434" class="Function">&lt;Dec</a> <a id="1193" class="Symbol">(</a><a id="1194" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="1201" href="QuickSort.OnLengthOrder.html#1182" class="Bound">i</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Symbol">(</a><a id="1205" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="1212" href="QuickSort.OnLengthOrder.html#1184" class="Bound">j</a><a id="1213" class="Symbol">)</a>

    <a id="1220" href="QuickSort.OnLengthOrder.html#1220" class="Function">&lt;l-∷</a> <a id="1225" class="Symbol">:</a> <a id="1227" class="Symbol">∀</a> <a id="1229" class="Symbol">{</a><a id="1230" href="QuickSort.OnLengthOrder.html#1230" class="Bound">x</a> <a id="1232" href="QuickSort.OnLengthOrder.html#1232" class="Bound">xs</a><a id="1234" class="Symbol">}</a> <a id="1236" class="Symbol">→</a> <a id="1238" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="1245" href="QuickSort.OnLengthOrder.html#1232" class="Bound">xs</a> <a id="1248" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">&lt;</a> <a id="1250" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="1257" class="Symbol">(</a><a id="1258" href="QuickSort.OnLengthOrder.html#1230" class="Bound">x</a> <a id="1260" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1262" href="QuickSort.OnLengthOrder.html#1232" class="Bound">xs</a><a id="1264" class="Symbol">)</a>
    <a id="1270" href="QuickSort.OnLengthOrder.html#1220" class="Function">&lt;l-∷</a> <a id="1275" class="Symbol">{</a><a id="1276" href="QuickSort.OnLengthOrder.html#1276" class="Bound">x</a><a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">{</a><a id="1280" href="QuickSort.OnLengthOrder.html#1280" class="Bound">xs</a><a id="1282" class="Symbol">}</a> <a id="1284" class="Symbol">=</a> <a id="1286" class="Number">0</a> <a id="1288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1290" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1294" href="QuickSort.FMSetEliminations.html#2589" class="Function">length-∷</a>

    <a id="1308" class="Keyword">open</a> <a id="1313" class="Keyword">import</a> <a id="1320" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
    <a id="1352" href="QuickSort.OnLengthOrder.html#1352" class="Function">&lt;l-Prop</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">(</a><a id="1363" href="QuickSort.OnLengthOrder.html#1363" class="Bound">a</a> <a id="1365" href="QuickSort.OnLengthOrder.html#1365" class="Bound">b</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="1375" href="QuickSort.OnLengthOrder.html#1001" class="Bound">A</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1387" class="Symbol">(</a><a id="1388" href="QuickSort.OnLengthOrder.html#1363" class="Bound">a</a> <a id="1390" href="QuickSort.OnLengthOrder.html#1069" class="Function Operator">&lt;l</a> <a id="1393" href="QuickSort.OnLengthOrder.html#1365" class="Bound">b</a><a id="1394" class="Symbol">)</a>
    <a id="1400" href="QuickSort.OnLengthOrder.html#1352" class="Function">&lt;l-Prop</a> <a id="1408" href="QuickSort.OnLengthOrder.html#1408" class="Bound">a</a> <a id="1410" href="QuickSort.OnLengthOrder.html#1410" class="Bound">b</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Cubical.Data.Nat.Order.html#932" class="Function">isProp≤</a>

    <a id="1427" href="QuickSort.OnLengthOrder.html#1427" class="Function">&lt;l-wellfounded</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1456" href="QuickSort.OnLengthOrder.html#1069" class="Function Operator">_&lt;l_</a>
    <a id="1465" href="QuickSort.OnLengthOrder.html#1427" class="Function">&lt;l-wellfounded</a> <a id="1480" class="Symbol">=</a> <a id="1482" href="QuickSort.OnLengthOrder.html#872" class="Function">wellFounded</a> <a id="1494" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="1501" href="Cubical.Data.Nat.Order.html#9881" class="Function">&lt;-wellfounded</a>
</pre></body></html>


==> anc/html/QuickSort.QuickSort.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>QuickSort.QuickSort</title><link rel="stylesheet" href="Agda.css"></head><body>
<pre class="Agda">
<a id="14" class="Symbol">{-#</a> <a id="18" class="Keyword">OPTIONS</a> <a id="26" class="Pragma">--guardedness</a> <a id="40" class="Pragma">--cubical</a> <a id="50" class="Symbol">#-}</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="121" class="Symbol">as</a> <a id="124" class="Module">Prel³</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="161" class="Symbol">as</a> <a id="164" class="Module">⊥</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>
<a id="394" class="Keyword">module</a> <a id="401" href="QuickSort.QuickSort.html" class="Module">QuickSort.QuickSort</a>
  <a id="423" class="Symbol">{</a><a id="424" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="426" class="Symbol">:</a> <a id="428" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="432" class="Symbol">}</a> <a id="434" class="Symbol">(</a><a id="435" href="QuickSort.QuickSort.html#435" class="Bound">(</a><a id="436" href="QuickSort.QuickSort.html#436" class="Bound Operator">_≤_</a> <a id="440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="442" href="QuickSort.QuickSort.html#442" class="Bound">≤-Prop</a><a id="448" href="QuickSort.QuickSort.html#435" class="Bound">)</a> <a id="450" class="Symbol">:</a> <a id="452" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="460" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="462" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="464" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="470" class="Symbol">)</a>
  <a id="474" class="Symbol">(</a><a id="475" href="QuickSort.QuickSort.html#475" class="Bound">≤-trans</a> <a id="483" class="Symbol">:</a> <a id="485" class="Symbol">∀</a> <a id="487" class="Symbol">(</a><a id="488" href="QuickSort.QuickSort.html#488" class="Bound">k</a> <a id="490" href="QuickSort.QuickSort.html#490" class="Bound">m</a> <a id="492" href="QuickSort.QuickSort.html#492" class="Bound">n</a> <a id="494" class="Symbol">:</a> <a id="496" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="497" class="Symbol">)</a> <a id="499" class="Symbol">→</a> <a id="501" href="QuickSort.QuickSort.html#488" class="Bound">k</a> <a id="503" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="505" href="QuickSort.QuickSort.html#490" class="Bound">m</a> <a id="507" class="Symbol">→</a> <a id="509" href="QuickSort.QuickSort.html#490" class="Bound">m</a> <a id="511" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="513" href="QuickSort.QuickSort.html#492" class="Bound">n</a> <a id="515" class="Symbol">→</a> <a id="517" href="QuickSort.QuickSort.html#488" class="Bound">k</a> <a id="519" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="521" href="QuickSort.QuickSort.html#492" class="Bound">n</a><a id="522" class="Symbol">)</a>
  <a id="526" class="Symbol">(</a><a id="527" href="QuickSort.QuickSort.html#527" class="Bound">≤-refl</a> <a id="534" class="Symbol">:</a> <a id="536" class="Symbol">∀</a> <a id="538" class="Symbol">{</a><a id="539" href="QuickSort.QuickSort.html#539" class="Bound">n</a> <a id="541" class="Symbol">:</a> <a id="543" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="544" class="Symbol">}</a> <a id="546" class="Symbol">→</a>  <a id="549" href="QuickSort.QuickSort.html#539" class="Bound">n</a> <a id="551" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="553" href="QuickSort.QuickSort.html#539" class="Bound">n</a><a id="554" class="Symbol">)</a>
  <a id="558" class="Symbol">(</a><a id="559" href="QuickSort.QuickSort.html#559" class="Bound Operator">_≤?≥_</a> <a id="565" class="Symbol">:</a> <a id="567" class="Symbol">(</a><a id="568" href="QuickSort.QuickSort.html#568" class="Bound">a</a> <a id="570" href="QuickSort.QuickSort.html#570" class="Bound">b</a> <a id="572" class="Symbol">:</a> <a id="574" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="575" class="Symbol">)</a> <a id="577" class="Symbol">→</a> <a id="579" class="Symbol">(</a><a id="580" href="QuickSort.QuickSort.html#568" class="Bound">a</a> <a id="582" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="584" href="QuickSort.QuickSort.html#570" class="Bound">b</a><a id="585" class="Symbol">)</a> <a id="587" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="589" class="Symbol">(</a><a id="590" href="QuickSort.QuickSort.html#570" class="Bound">b</a> <a id="592" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="594" href="QuickSort.QuickSort.html#568" class="Bound">a</a><a id="595" class="Symbol">))</a>
  <a id="600" class="Keyword">where</a>

<a id="607" class="Keyword">private</a>
  <a id="_≤h_"></a><a id="617" href="QuickSort.QuickSort.html#617" class="Function Operator">_≤h_</a> <a id="622" class="Symbol">:</a> <a id="624" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="626" class="Symbol">→</a> <a id="628" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="630" class="Symbol">→</a> <a id="632" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="638" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
  <a id="647" href="QuickSort.QuickSort.html#647" class="Bound">a</a> <a id="649" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h</a> <a id="652" href="QuickSort.QuickSort.html#652" class="Bound">b</a> <a id="654" class="Symbol">=</a> <a id="656" class="Symbol">(</a><a id="657" href="QuickSort.QuickSort.html#647" class="Bound">a</a> <a id="659" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="661" href="QuickSort.QuickSort.html#652" class="Bound">b</a> <a id="663" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="665" href="QuickSort.QuickSort.html#442" class="Bound">≤-Prop</a> <a id="672" href="QuickSort.QuickSort.html#647" class="Bound">a</a> <a id="674" href="QuickSort.QuickSort.html#652" class="Bound">b</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.HITs.FiniteMultiset.html" class="Module">Cubical.HITs.FiniteMultiset</a> <a id="718" class="Symbol">as</a> <a id="721" class="Module">M</a> <a id="723" class="Keyword">renaming</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.HITs.FiniteMultiset.Base.html#236" class="Datatype">FMSet</a> <a id="739" class="Symbol">to</a> <a id="742" class="Datatype">ℬ</a><a id="743" class="Symbol">)</a>

<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="QuickSort.FMSetEliminations.html" class="Module">QuickSort.FMSetEliminations</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="830" class="Symbol">)</a>
<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="903" class="Keyword">open</a> <a id="908" class="Keyword">import</a> <a id="915" href="Cubical.Relation.Binary.Order.html" class="Module">Cubical.Relation.Binary.Order</a>

<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="QuickSort.OnLengthOrder.html" class="Module">QuickSort.OnLengthOrder</a> <a id="982" class="Keyword">renaming</a> <a id="991" class="Symbol">(</a><a id="992" href="QuickSort.OnLengthOrder.html#1069" class="Function Operator">_&lt;l_</a> <a id="997" class="Symbol">to</a> <a id="1000" class="Function Operator">_&lt;#_</a><a id="1004" class="Symbol">)</a>
<a id="1006" class="Keyword">open</a> <a id="1011" class="Keyword">import</a> <a id="1018" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
<a id="1048" class="Keyword">open</a> <a id="1053" class="Keyword">import</a> <a id="1060" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1077" class="Keyword">hiding</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a><a id="1088" class="Symbol">)</a>
<a id="1090" class="Keyword">open</a> <a id="1095" class="Keyword">import</a> <a id="1102" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a>
<a id="1130" class="Keyword">open</a> <a id="1135" class="Keyword">import</a> <a id="1142" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="1165" class="Keyword">using</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Cubical.Data.Nat.Order.html#561" class="Function Operator">_&lt;_</a><a id="1175" class="Symbol">)</a>

<a id="1178" class="Keyword">open</a> <a id="1183" class="Keyword">import</a> <a id="1190" href="IntrinsicallyRecursiveCoalgs.html" class="Module">IntrinsicallyRecursiveCoalgs</a> <a id="1219" class="Symbol">(</a><a id="1220" href="QuickSort.QuickSort.html#1000" class="Function Operator">_&lt;#_</a> <a id="1225" class="Symbol">{</a><a id="1226" class="Argument">A</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="1231" class="Symbol">})</a> <a id="1234" class="Symbol">as</a> <a id="U"></a><a id="1237" href="QuickSort.QuickSort.html#1237" class="Module">U</a>

<a id="1240" class="Keyword">open</a> <a id="1245" class="Keyword">import</a> <a id="1252" href="Util.html" class="Module">Util</a>

<a id="1258" class="Keyword">private</a>
  <a id="1268" class="Keyword">variable</a>
    <a id="1281" href="QuickSort.QuickSort.html#1281" class="Generalizable">⇃</a> <a id="1283" href="QuickSort.QuickSort.html#1283" class="Generalizable">↿</a> <a id="1285" href="QuickSort.QuickSort.html#1285" class="Generalizable">l</a> <a id="1287" href="QuickSort.QuickSort.html#1287" class="Generalizable">l&#39;</a> <a id="1290" href="QuickSort.QuickSort.html#1290" class="Generalizable">p</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1304" href="QuickSort.QuickSort.html#1304" class="Generalizable">B</a> <a id="1306" href="QuickSort.QuickSort.html#1306" class="Generalizable">C</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1315" href="QuickSort.QuickSort.html#1285" class="Generalizable">l</a>

<a id="1318" class="Keyword">infixl</a> <a id="1325" class="Number">30</a> <a id="1328" href="QuickSort.QuickSort.html#1335" class="Function Operator">_₊</a> <a id="1331" href="QuickSort.QuickSort.html#1449" class="Function Operator">_ₓ</a>

<a id="_₊"></a><a id="1335" href="QuickSort.QuickSort.html#1335" class="Function Operator">_₊</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">∀</a> <a id="1342" class="Symbol">{</a><a id="1343" href="QuickSort.QuickSort.html#1343" class="Bound">ℓ</a> <a id="1345" href="QuickSort.QuickSort.html#1345" class="Bound">ℓ′</a><a id="1347" class="Symbol">}</a> <a id="1349" class="Symbol">{</a><a id="1350" href="QuickSort.QuickSort.html#1350" class="Bound">A</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1359" href="QuickSort.QuickSort.html#1343" class="Bound">ℓ</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">→</a> <a id="1364" class="Symbol">((</a><a id="1366" href="QuickSort.QuickSort.html#1350" class="Bound">A</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1375" href="QuickSort.QuickSort.html#1345" class="Bound">ℓ′</a><a id="1377" class="Symbol">)</a> <a id="1379" class="Symbol">→</a> <a id="1381" class="Symbol">(</a><a id="1382" href="QuickSort.QuickSort.html#1350" class="Bound">A</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1391" href="QuickSort.QuickSort.html#1345" class="Bound">ℓ′</a><a id="1393" class="Symbol">))</a> <a id="1396" class="Symbol">→</a>
  <a id="1400" class="Symbol">(</a><a id="1401" href="QuickSort.QuickSort.html#1350" class="Bound">A</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1410" href="QuickSort.QuickSort.html#1345" class="Bound">ℓ′</a><a id="1412" class="Symbol">)</a> <a id="1414" class="Symbol">→</a> <a id="1416" class="Symbol">(</a><a id="1417" href="QuickSort.QuickSort.html#1350" class="Bound">A</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1426" href="QuickSort.QuickSort.html#1345" class="Bound">ℓ′</a><a id="1428" class="Symbol">)</a>
<a id="1430" class="Symbol">(</a><a id="1431" href="QuickSort.QuickSort.html#1431" class="Bound">F</a> <a id="1433" href="QuickSort.QuickSort.html#1335" class="Function Operator">₊</a><a id="1434" class="Symbol">)</a> <a id="1436" href="QuickSort.QuickSort.html#1436" class="Bound">p</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="QuickSort.QuickSort.html#1436" class="Bound">p</a> <a id="1442" href="Util.html#1090" class="Function Operator">⊞</a> <a id="1444" href="QuickSort.QuickSort.html#1431" class="Bound">F</a> <a id="1446" href="QuickSort.QuickSort.html#1436" class="Bound">p</a>

<a id="_ₓ"></a><a id="1449" href="QuickSort.QuickSort.html#1449" class="Function Operator">_ₓ</a> <a id="1452" class="Symbol">:</a> <a id="1454" class="Symbol">∀</a> <a id="1456" class="Symbol">{</a><a id="1457" href="QuickSort.QuickSort.html#1457" class="Bound">ℓ</a> <a id="1459" href="QuickSort.QuickSort.html#1459" class="Bound">ℓ′</a><a id="1461" class="Symbol">}</a> <a id="1463" class="Symbol">{</a><a id="1464" href="QuickSort.QuickSort.html#1464" class="Bound">A</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1473" href="QuickSort.QuickSort.html#1457" class="Bound">ℓ</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">→</a> <a id="1478" class="Symbol">((</a><a id="1480" href="QuickSort.QuickSort.html#1464" class="Bound">A</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1489" href="QuickSort.QuickSort.html#1459" class="Bound">ℓ′</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">→</a> <a id="1495" class="Symbol">(</a><a id="1496" href="QuickSort.QuickSort.html#1464" class="Bound">A</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1505" href="QuickSort.QuickSort.html#1459" class="Bound">ℓ′</a><a id="1507" class="Symbol">))</a> <a id="1510" class="Symbol">→</a>
  <a id="1514" class="Symbol">(</a><a id="1515" href="QuickSort.QuickSort.html#1464" class="Bound">A</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1524" href="QuickSort.QuickSort.html#1459" class="Bound">ℓ′</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">→</a> <a id="1530" class="Symbol">(</a><a id="1531" href="QuickSort.QuickSort.html#1464" class="Bound">A</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1540" href="QuickSort.QuickSort.html#1459" class="Bound">ℓ′</a><a id="1542" class="Symbol">)</a>
<a id="1544" class="Symbol">(</a><a id="1545" href="QuickSort.QuickSort.html#1545" class="Bound">F</a> <a id="1547" href="QuickSort.QuickSort.html#1449" class="Function Operator">ₓ</a><a id="1548" class="Symbol">)</a> <a id="1550" href="QuickSort.QuickSort.html#1550" class="Bound">p</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="QuickSort.QuickSort.html#1550" class="Bound">p</a> <a id="1556" href="Util.html#1094" class="Function Operator">⊠</a> <a id="1558" href="QuickSort.QuickSort.html#1545" class="Bound">F</a> <a id="1560" href="QuickSort.QuickSort.html#1550" class="Bound">p</a>


<a id="1564" class="Keyword">infixr</a> <a id="1571" class="Number">-2</a> <a id="1574" href="QuickSort.QuickSort.html#1578" class="Function Operator">_€_</a>
<a id="_€_"></a><a id="1578" href="QuickSort.QuickSort.html#1578" class="Function Operator">_€_</a> <a id="1582" class="Symbol">:</a> <a id="1584" class="Symbol">{</a><a id="1585" class="Argument">ℓ</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="QuickSort.QuickSort.html#1589" class="Bound">ℓ₁</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1599" class="Symbol">}</a> <a id="1601" class="Symbol">{</a><a id="1602" href="QuickSort.QuickSort.html#1602" class="Bound">ℓ&#39;</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" class="Argument">A</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="QuickSort.QuickSort.html#1619" class="Bound">A₁</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1629" href="QuickSort.QuickSort.html#1589" class="Bound">ℓ₁</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="QuickSort.QuickSort.html#1634" class="Bound">B</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="QuickSort.QuickSort.html#1619" class="Bound">A₁</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1648" href="QuickSort.QuickSort.html#1602" class="Bound">ℓ&#39;</a><a id="1650" class="Symbol">}</a> <a id="1652" class="Symbol">→</a>
 <a id="1655" class="Symbol">(</a><a id="1656" href="QuickSort.QuickSort.html#1656" class="Bound">a</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="QuickSort.QuickSort.html#1619" class="Bound">A₁</a><a id="1662" class="Symbol">)</a> <a id="1664" class="Symbol">→</a> <a id="1666" class="Symbol">((</a><a id="1668" href="QuickSort.QuickSort.html#1668" class="Bound">a</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="QuickSort.QuickSort.html#1619" class="Bound">A₁</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">→</a> <a id="1678" href="QuickSort.QuickSort.html#1634" class="Bound">B</a> <a id="1680" href="QuickSort.QuickSort.html#1668" class="Bound">a</a><a id="1681" class="Symbol">)</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="QuickSort.QuickSort.html#1634" class="Bound">B</a> <a id="1687" href="QuickSort.QuickSort.html#1656" class="Bound">a</a>
<a id="1689" href="QuickSort.QuickSort.html#1578" class="Function Operator">_€_</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1700" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a>

<a id="1705" class="Keyword">pattern</a> <a id="comm⇃"></a><a id="1713" href="QuickSort.QuickSort.html#1713" class="InductiveConstructor">comm⇃</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Cubical.HITs.FiniteMultiset.Base.html#335" class="InductiveConstructor">comm</a> <a id="1726" class="Symbol">_</a> <a id="1728" class="Symbol">_</a> <a id="1730" class="Symbol">_</a>

<a id="1733" class="Keyword">module</a> <a id="1740" href="QuickSort.QuickSort.html#1740" class="Module">_</a> <a id="1742" class="Symbol">{</a><a id="1743" href="QuickSort.QuickSort.html#1743" class="Bound">a</a> <a id="1745" href="QuickSort.QuickSort.html#1745" class="Bound">b</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="1750" class="Symbol">}</a> <a id="1752" class="Symbol">{</a><a id="1753" href="QuickSort.QuickSort.html#1753" class="Bound">xs</a> <a id="1756" class="Symbol">:</a> <a id="1758" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="1760" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="1761" class="Symbol">}</a> <a id="1763" class="Keyword">where</a>

  <a id="1772" href="QuickSort.QuickSort.html#1772" class="Function">≤-to-#</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="QuickSort.QuickSort.html#1743" class="Bound">a</a> <a id="1783" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="1785" href="QuickSort.QuickSort.html#1745" class="Bound">b</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1793" class="Symbol">(</a><a id="1794" href="QuickSort.QuickSort.html#1745" class="Bound">b</a> <a id="1796" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h_</a><a id="1799" class="Symbol">)</a> <a id="1801" href="QuickSort.QuickSort.html#1753" class="Bound">xs</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1810" class="Symbol">(</a><a id="1811" href="QuickSort.QuickSort.html#1743" class="Bound">a</a> <a id="1813" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h_</a><a id="1816" class="Symbol">)</a> <a id="1818" href="QuickSort.QuickSort.html#1753" class="Bound">xs</a>
  <a id="1823" href="QuickSort.QuickSort.html#1772" class="Function">≤-to-#</a> <a id="1830" href="QuickSort.QuickSort.html#1830" class="Bound">a≤b</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="QuickSort.FMSetEliminations.html#1796" class="Function">mapAll</a> <a id="1843" class="Symbol">(</a><a id="1844" href="QuickSort.QuickSort.html#475" class="Bound">≤-trans</a> <a id="1852" href="QuickSort.QuickSort.html#1743" class="Bound">a</a> <a id="1854" href="QuickSort.QuickSort.html#1745" class="Bound">b</a> <a id="1856" class="Symbol">_</a> <a id="1858" href="QuickSort.QuickSort.html#1830" class="Bound">a≤b</a><a id="1861" class="Symbol">)</a>

  <a id="1866" href="QuickSort.QuickSort.html#1866" class="Function Operator">_≤∷#_</a> <a id="1872" class="Symbol">:</a> <a id="1874" href="QuickSort.QuickSort.html#1743" class="Bound">a</a> <a id="1876" href="QuickSort.QuickSort.html#436" class="Bound Operator">≤</a> <a id="1878" href="QuickSort.QuickSort.html#1745" class="Bound">b</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1886" class="Symbol">(</a><a id="1887" href="QuickSort.QuickSort.html#1745" class="Bound">b</a> <a id="1889" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h_</a><a id="1892" class="Symbol">)</a> <a id="1894" href="QuickSort.QuickSort.html#1753" class="Bound">xs</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="1903" class="Symbol">(</a><a id="1904" href="QuickSort.QuickSort.html#1743" class="Bound">a</a> <a id="1906" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h_</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">(</a><a id="1912" href="QuickSort.QuickSort.html#1745" class="Bound">b</a> <a id="1914" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="1916" href="QuickSort.QuickSort.html#1753" class="Bound">xs</a><a id="1918" class="Symbol">)</a>
  <a id="1922" href="QuickSort.QuickSort.html#1922" class="Bound">a≤b</a> <a id="1926" href="QuickSort.QuickSort.html#1866" class="Function Operator">≤∷#</a> <a id="1930" href="QuickSort.QuickSort.html#1930" class="Bound">b#c</a> <a id="1934" class="Symbol">=</a> <a id="1936" href="QuickSort.QuickSort.html#1922" class="Bound">a≤b</a> <a id="1940" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">∷-A</a> <a id="1944" href="QuickSort.QuickSort.html#1772" class="Function">≤-to-#</a> <a id="1951" href="QuickSort.QuickSort.html#1922" class="Bound">a≤b</a> <a id="1955" href="QuickSort.QuickSort.html#1930" class="Bound">b#c</a>

<a id="1960" class="Comment">-- This is @bentnib&#39;s `permBubble` and is used whenever we have inserted an element in the right subtree, but need to find it at the top for bookkeeping purposes</a>
<a id="2122" class="Comment">-- The name is from &quot;right to the top&quot;, but we could also call it &quot;right to the front&quot;, or &quot;👈👉&quot; or sth…</a>
<a id="2226" class="Comment">-- Also maybe: head-∷-++</a>
<a id="→↑"></a><a id="2251" href="QuickSort.QuickSort.html#2251" class="Function">→↑</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">{</a><a id="2257" href="QuickSort.QuickSort.html#2257" class="Bound">x</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="QuickSort.QuickSort.html#1304" class="Generalizable">B</a><a id="2262" class="Symbol">}</a> <a id="2264" class="Symbol">→</a> <a id="2266" class="Symbol">(</a><a id="2267" href="QuickSort.QuickSort.html#2267" class="Bound">iₗ</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="2274" href="QuickSort.QuickSort.html#1304" class="Generalizable">B</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" class="Symbol">{</a> <a id="2281" href="QuickSort.QuickSort.html#2281" class="Bound">iᵣ</a> <a id="2284" class="Symbol">:</a> <a id="2286" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="2288" href="QuickSort.QuickSort.html#1304" class="Generalizable">B</a><a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">→</a>
  <a id="2295" href="QuickSort.QuickSort.html#2267" class="Bound">iₗ</a> <a id="2298" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="2301" class="Symbol">(</a><a id="2302" href="QuickSort.QuickSort.html#2257" class="Bound">x</a> <a id="2304" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a>  <a id="2307" href="QuickSort.QuickSort.html#2281" class="Bound">iᵣ</a><a id="2309" class="Symbol">)</a> <a id="2311" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2313" href="QuickSort.QuickSort.html#2257" class="Bound">x</a> <a id="2315" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="2317" href="QuickSort.QuickSort.html#2267" class="Bound">iₗ</a> <a id="2320" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a>  <a id="2324" href="QuickSort.QuickSort.html#2281" class="Bound">iᵣ</a>
<a id="2327" href="QuickSort.QuickSort.html#2251" class="Function">→↑</a> <a id="2330" class="Symbol">{</a><a id="2331" class="Argument">x</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="QuickSort.QuickSort.html#2335" class="Bound">x</a><a id="2336" class="Symbol">}</a> <a id="2338" href="QuickSort.QuickSort.html#2338" class="Bound">iₗ</a> <a id="2341" class="Symbol">{</a> <a id="2343" href="QuickSort.QuickSort.html#2343" class="Bound">iᵣ</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">=</a>
   <a id="2352" href="QuickSort.QuickSort.html#2338" class="Bound">iₗ</a> <a id="2355" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="2358" class="Symbol">(</a><a id="2359" href="QuickSort.QuickSort.html#2335" class="Bound">x</a> <a id="2361" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a>  <a id="2364" href="QuickSort.QuickSort.html#2343" class="Bound">iᵣ</a><a id="2366" class="Symbol">)</a> <a id="2368" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2371" class="Symbol">(</a><a id="2372" href="Cubical.HITs.FiniteMultiset.Properties.html#1157" class="Function">comm-++</a> <a id="2380" href="QuickSort.QuickSort.html#2338" class="Bound">iₗ</a> <a id="2383" class="Symbol">(</a><a id="2384" href="QuickSort.QuickSort.html#2335" class="Bound">x</a> <a id="2386" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a>  <a id="2389" href="QuickSort.QuickSort.html#2343" class="Bound">iᵣ</a><a id="2391" class="Symbol">))</a><a id="2393" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2398" href="QuickSort.QuickSort.html#2335" class="Bound">x</a> <a id="2400" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a>  <a id="2403" href="QuickSort.QuickSort.html#2343" class="Bound">iᵣ</a> <a id="2406" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="2409" href="QuickSort.QuickSort.html#2338" class="Bound">iₗ</a>   <a id="2414" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2417" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="2423" class="Symbol">(</a><a id="2424" href="QuickSort.QuickSort.html#2335" class="Bound">x</a> <a id="2426" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷_</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.HITs.FiniteMultiset.Properties.html#1157" class="Function">comm-++</a>  <a id="2440" href="QuickSort.QuickSort.html#2343" class="Bound">iᵣ</a> <a id="2443" href="QuickSort.QuickSort.html#2338" class="Bound">iₗ</a><a id="2445" class="Symbol">)</a><a id="2446" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2451" href="QuickSort.QuickSort.html#2335" class="Bound">x</a> <a id="2453" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="2455" href="QuickSort.QuickSort.html#2338" class="Bound">iₗ</a> <a id="2458" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a>  <a id="2462" href="QuickSort.QuickSort.html#2343" class="Bound">iᵣ</a> <a id="2465" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>


<a id="2469" class="Keyword">open</a> <a id="2474" class="Keyword">import</a> <a id="2481" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="2505" class="Symbol">as</a> <a id="2508" class="Module">R</a> <a id="2510" class="Keyword">hiding</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="2522" class="Symbol">)</a>
<a id="2524" class="Keyword">macro</a>
    <a id="id"></a><a id="2534" href="QuickSort.QuickSort.html#2534" class="Macro">id</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2549" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="2558" href="QuickSort.QuickSort.html#2534" class="Macro">id</a> <a id="2561" href="QuickSort.QuickSort.html#2561" class="Bound">hole</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="2574" href="QuickSort.QuickSort.html#2561" class="Bound">hole</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="2584" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="2597" class="String">&quot;x&quot;</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="2606" class="Number">0</a> <a id="2608" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2610" class="Symbol">)))</a>

<a id="2615" class="Keyword">module</a> <a id="2622" href="QuickSort.QuickSort.html#2622" class="Module">_</a> <a id="2624" class="Symbol">{</a><a id="2625" href="QuickSort.QuickSort.html#2625" class="Bound">l</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2634" class="Symbol">}</a> <a id="2636" class="Symbol">{</a><a id="2637" href="QuickSort.QuickSort.html#2637" class="Bound">B</a> <a id="2639" class="Symbol">:</a> <a id="2641" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2646" href="QuickSort.QuickSort.html#2625" class="Bound">l</a><a id="2647" class="Symbol">}</a> <a id="2649" class="Keyword">where</a>

  <a id="2658" class="Keyword">data</a> <a id="2663" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="2665" class="Symbol">(</a><a id="2666" href="QuickSort.QuickSort.html#2666" class="Bound">r</a> <a id="2668" class="Symbol">:</a> <a id="2670" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="2672" href="QuickSort.QuickSort.html#2637" class="Bound">B</a> <a id="2674" class="Symbol">→</a> <a id="2676" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2681" href="QuickSort.QuickSort.html#1287" class="Generalizable">l&#39;</a><a id="2683" class="Symbol">)</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="2689" href="QuickSort.QuickSort.html#2637" class="Bound">B</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2698" class="Symbol">(</a><a id="2699" href="QuickSort.QuickSort.html#2625" class="Bound">l</a> <a id="2701" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2703" href="QuickSort.QuickSort.html#2681" class="Bound">l&#39;</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Keyword">where</a>
    <a id="2717" href="QuickSort.QuickSort.html#2717" class="InductiveConstructor">[]</a>   <a id="2722" class="Symbol">:</a> <a id="2724" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="2726" href="QuickSort.QuickSort.html#2666" class="Bound">r</a> <a id="2728" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
    <a id="2735" href="QuickSort.QuickSort.html#2735" class="InductiveConstructor Operator">_∷_</a>  <a id="2740" class="Symbol">:</a> <a id="2742" class="Symbol">{</a><a id="2743" href="QuickSort.QuickSort.html#2743" class="Bound">g</a> <a id="2745" class="Symbol">:</a> <a id="2747" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="2749" href="QuickSort.QuickSort.html#2637" class="Bound">B</a><a id="2750" class="Symbol">}</a> <a id="2752" class="Symbol">(</a><a id="2753" href="QuickSort.QuickSort.html#2753" class="Bound">x</a> <a id="2755" class="Symbol">:</a> <a id="2757" href="QuickSort.QuickSort.html#2637" class="Bound">B</a><a id="2758" class="Symbol">)</a> <a id="2760" class="Symbol">→</a> <a id="2762" class="Symbol">(</a><a id="2763" href="QuickSort.QuickSort.html#2666" class="Bound">r</a> <a id="2765" href="QuickSort.QuickSort.html#2743" class="Bound">g</a><a id="2766" class="Symbol">)</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="2772" href="QuickSort.QuickSort.html#2666" class="Bound">r</a> <a id="2774" class="Symbol">(</a><a id="2775" href="QuickSort.QuickSort.html#2753" class="Bound">x</a> <a id="2777" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="2779" href="QuickSort.QuickSort.html#2743" class="Bound">g</a><a id="2780" class="Symbol">)</a>

  <a id="2785" class="Keyword">data</a> <a id="2790" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="2801" href="QuickSort.QuickSort.html#2637" class="Bound">B</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2810" href="QuickSort.QuickSort.html#2625" class="Bound">l</a> <a id="2812" class="Keyword">where</a>
    <a id="2822" href="QuickSort.QuickSort.html#2822" class="InductiveConstructor">[]</a>  <a id="2826" class="Symbol">:</a> <a id="2828" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a> <a id="2835" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
    <a id="2842" href="QuickSort.QuickSort.html#2842" class="InductiveConstructor Operator">_∷_</a> <a id="2846" class="Symbol">:</a> <a id="2848" class="Symbol">{</a><a id="2849" href="QuickSort.QuickSort.html#2849" class="Bound">g</a> <a id="2851" class="Symbol">:</a> <a id="2853" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="2855" href="QuickSort.QuickSort.html#2637" class="Bound">B</a><a id="2856" class="Symbol">}</a> <a id="2858" class="Symbol">(</a><a id="2859" href="QuickSort.QuickSort.html#2859" class="Bound">x</a> <a id="2861" class="Symbol">:</a> <a id="2863" href="QuickSort.QuickSort.html#2637" class="Bound">B</a><a id="2864" class="Symbol">)</a> <a id="2866" class="Symbol">→</a> <a id="2868" class="Symbol">(</a><a id="2869" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a> <a id="2876" href="QuickSort.QuickSort.html#2849" class="Bound">g</a><a id="2877" class="Symbol">)</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a> <a id="2888" class="Symbol">(</a><a id="2889" href="QuickSort.QuickSort.html#2859" class="Bound">x</a> <a id="2891" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="2893" href="QuickSort.QuickSort.html#2849" class="Bound">g</a><a id="2894" class="Symbol">)</a>

  <a id="2899" href="QuickSort.QuickSort.html#2899" class="Function">inL</a> <a id="2903" class="Symbol">:</a> <a id="2905" class="Symbol">(</a><a id="2906" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="2908" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a><a id="2914" class="Symbol">)</a> <a id="2916" href="Util.html#596" class="Function Operator">⇒</a> <a id="2918" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a>
  <a id="2927" href="QuickSort.QuickSort.html#2899" class="Function">inL</a> <a id="2931" class="Symbol">_</a> <a id="2933" href="QuickSort.QuickSort.html#2717" class="InductiveConstructor">[]</a> <a id="2936" class="Symbol">=</a> <a id="2938" href="QuickSort.QuickSort.html#2822" class="InductiveConstructor">[]</a>
  <a id="2943" href="QuickSort.QuickSort.html#2899" class="Function">inL</a> <a id="2947" class="Symbol">_</a> <a id="2949" class="Symbol">(</a><a id="2950" href="QuickSort.QuickSort.html#2950" class="Bound">x</a> <a id="2952" href="QuickSort.QuickSort.html#2735" class="InductiveConstructor Operator">∷</a> <a id="2954" href="QuickSort.QuickSort.html#2954" class="Bound">xs</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="QuickSort.QuickSort.html#2950" class="Bound">x</a> <a id="2962" href="QuickSort.QuickSort.html#2842" class="InductiveConstructor Operator">∷</a> <a id="2964" href="QuickSort.QuickSort.html#2954" class="Bound">xs</a>

<a id="paraL"></a><a id="2968" href="QuickSort.QuickSort.html#2968" class="Function">paraL</a> <a id="2974" class="Symbol">:</a> <a id="2976" class="Symbol">{</a><a id="2977" href="QuickSort.QuickSort.html#2977" class="Bound">l</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2986" class="Symbol">}</a> <a id="2988" class="Symbol">→</a> <a id="2990" class="Symbol">{</a><a id="2991" href="QuickSort.QuickSort.html#2991" class="Bound">A</a> <a id="2993" class="Symbol">:</a> <a id="2995" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3000" href="QuickSort.QuickSort.html#2977" class="Bound">l</a><a id="3001" class="Symbol">}</a> <a id="3003" class="Symbol">→</a> <a id="3005" class="Symbol">{</a><a id="3006" href="QuickSort.QuickSort.html#3006" class="Bound">r</a> <a id="3008" class="Symbol">:</a> <a id="3010" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3012" href="QuickSort.QuickSort.html#2991" class="Bound">A</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3021" href="QuickSort.QuickSort.html#2977" class="Bound">l</a><a id="3022" class="Symbol">}</a> <a id="3024" class="Symbol">→</a>
  <a id="3028" class="Symbol">(</a><a id="3029" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="3031" class="Symbol">(</a><a id="3032" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a> <a id="3039" href="Util.html#1094" class="Function Operator">⊠</a> <a id="3041" href="QuickSort.QuickSort.html#3006" class="Bound">r</a><a id="3042" class="Symbol">)</a> <a id="3044" href="Util.html#596" class="Function Operator">⇒</a> <a id="3046" href="QuickSort.QuickSort.html#3006" class="Bound">r</a><a id="3047" class="Symbol">)</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a> <a id="3058" href="Util.html#596" class="Function Operator">⇒</a> <a id="3060" href="QuickSort.QuickSort.html#3006" class="Bound">r</a>
<a id="3062" href="QuickSort.QuickSort.html#2968" class="Function">paraL</a> <a id="3068" href="QuickSort.QuickSort.html#3068" class="Bound">alg</a> <a id="3072" class="Symbol">_</a> <a id="3074" href="QuickSort.QuickSort.html#2822" class="InductiveConstructor">[]</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="QuickSort.QuickSort.html#3068" class="Bound">alg</a> <a id="3083" class="Symbol">_</a> <a id="3085" href="QuickSort.QuickSort.html#2717" class="InductiveConstructor">[]</a>
<a id="3088" href="QuickSort.QuickSort.html#2968" class="Function">paraL</a> <a id="3094" href="QuickSort.QuickSort.html#3094" class="Bound">alg</a> <a id="3098" class="Symbol">_</a> <a id="3100" class="Symbol">(</a><a id="3101" href="QuickSort.QuickSort.html#3101" class="Bound">x</a> <a id="3103" href="QuickSort.QuickSort.html#2842" class="InductiveConstructor Operator">∷</a> <a id="3105" href="QuickSort.QuickSort.html#3105" class="Bound">l</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="QuickSort.QuickSort.html#3094" class="Bound">alg</a> <a id="3114" class="Symbol">_</a> <a id="3116" class="Symbol">(</a><a id="3117" href="QuickSort.QuickSort.html#3101" class="Bound">x</a> <a id="3119" href="QuickSort.QuickSort.html#2735" class="InductiveConstructor Operator">∷</a> <a id="3121" class="Symbol">(</a><a id="3122" href="QuickSort.QuickSort.html#3105" class="Bound">l</a> <a id="3124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3126" href="QuickSort.QuickSort.html#2968" class="Function">paraL</a> <a id="3132" href="QuickSort.QuickSort.html#3094" class="Bound">alg</a> <a id="3136" class="Symbol">_</a> <a id="3138" href="QuickSort.QuickSort.html#3105" class="Bound">l</a><a id="3139" class="Symbol">))</a>


<a id="3144" class="Keyword">data</a> <a id="O"></a><a id="3149" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3151" class="Symbol">(</a><a id="3152" href="QuickSort.QuickSort.html#3152" class="Bound">r</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3158" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="3160" class="Symbol">→</a> <a id="3162" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3166" class="Symbol">)</a> <a id="3168" class="Symbol">:</a> <a id="3170" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3172" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3181" class="Keyword">where</a>
  <a id="O.[]"></a><a id="3189" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a>    <a id="3195" class="Symbol">:</a> <a id="3197" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3199" href="QuickSort.QuickSort.html#3152" class="Bound">r</a> <a id="3201" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
  <a id="O._≤∷_"></a><a id="3206" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">_≤∷_</a>  <a id="3212" class="Symbol">:</a> <a id="3214" class="Symbol">{</a><a id="3215" href="QuickSort.QuickSort.html#3215" class="Bound">g</a> <a id="3217" class="Symbol">:</a> <a id="3219" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3221" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="3222" class="Symbol">}</a> <a id="3224" class="Symbol">(</a><a id="3225" href="QuickSort.QuickSort.html#3225" class="Bound">x</a> <a id="3227" class="Symbol">:</a> <a id="3229" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="3230" class="Symbol">)</a> <a id="3232" class="Symbol">→</a> <a id="3234" class="Symbol">(</a><a id="3235" href="QuickSort.QuickSort.html#3235" class="Bound">rg</a> <a id="3238" class="Symbol">:</a> <a id="3240" href="QuickSort.QuickSort.html#3152" class="Bound">r</a> <a id="3242" href="QuickSort.QuickSort.html#3215" class="Bound">g</a><a id="3243" class="Symbol">)</a> <a id="3245" class="Symbol">→</a>
     <a id="3252" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="3256" class="Symbol">(</a><a id="3257" href="QuickSort.QuickSort.html#3225" class="Bound">x</a> <a id="3259" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h_</a><a id="3262" class="Symbol">)</a> <a id="3264" href="QuickSort.QuickSort.html#3215" class="Bound">g</a> <a id="3266" class="Symbol">→</a> <a id="3268" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3270" href="QuickSort.QuickSort.html#3152" class="Bound">r</a> <a id="3272" class="Symbol">(</a><a id="3273" href="QuickSort.QuickSort.html#3225" class="Bound">x</a> <a id="3275" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="3277" href="QuickSort.QuickSort.html#3215" class="Bound">g</a><a id="3278" class="Symbol">)</a>

<a id="3281" class="Keyword">data</a> <a id="OEIList"></a><a id="3286" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3298" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="3300" class="Symbol">→</a> <a id="3302" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3307" class="Keyword">where</a>
  <a id="OEIList.[]"></a><a id="3315" href="QuickSort.QuickSort.html#3315" class="InductiveConstructor">[]</a>   <a id="3320" class="Symbol">:</a> <a id="3322" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a> <a id="3330" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
  <a id="OEIList._≤∷_"></a><a id="3335" href="QuickSort.QuickSort.html#3335" class="InductiveConstructor Operator">_≤∷_</a> <a id="3340" class="Symbol">:</a>  <a id="3343" class="Symbol">{</a><a id="3344" href="QuickSort.QuickSort.html#3344" class="Bound">g</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3350" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="3351" class="Symbol">}</a> <a id="3353" class="Symbol">(</a><a id="3354" href="QuickSort.QuickSort.html#3354" class="Bound">x</a> <a id="3356" class="Symbol">:</a> <a id="3358" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="3359" class="Symbol">)</a> <a id="3361" class="Symbol">→</a> <a id="3363" class="Symbol">(</a><a id="3364" href="QuickSort.QuickSort.html#3364" class="Bound">rg</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a> <a id="3377" href="QuickSort.QuickSort.html#3344" class="Bound">g</a><a id="3378" class="Symbol">)</a> <a id="3380" class="Symbol">→</a>
     <a id="3387" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="3391" class="Symbol">(</a><a id="3392" href="QuickSort.QuickSort.html#3354" class="Bound">x</a> <a id="3394" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h_</a><a id="3397" class="Symbol">)</a> <a id="3399" href="QuickSort.QuickSort.html#3344" class="Bound">g</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a> <a id="3411" class="Symbol">(</a><a id="3412" href="QuickSort.QuickSort.html#3354" class="Bound">x</a> <a id="3414" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="3416" href="QuickSort.QuickSort.html#3344" class="Bound">g</a><a id="3417" class="Symbol">)</a>

<a id="outO"></a><a id="3420" href="QuickSort.QuickSort.html#3420" class="Function">outO</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a> <a id="3435" href="Util.html#596" class="Function Operator">⇒</a> <a id="3437" class="Symbol">(</a><a id="3438" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3440" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a><a id="3447" class="Symbol">)</a>
<a id="3449" href="QuickSort.QuickSort.html#3420" class="Function">outO</a> <a id="3454" class="Symbol">_</a> <a id="3456" href="QuickSort.QuickSort.html#3315" class="InductiveConstructor">[]</a> <a id="3459" class="Symbol">=</a> <a id="3461" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a>
<a id="3464" href="QuickSort.QuickSort.html#3420" class="Function">outO</a> <a id="3469" class="Symbol">_</a> <a id="3471" class="Symbol">((</a><a id="3473" href="QuickSort.QuickSort.html#3473" class="Bound">x</a> <a id="3475" href="QuickSort.QuickSort.html#3335" class="InductiveConstructor Operator">≤∷</a> <a id="3478" href="QuickSort.QuickSort.html#3478" class="Bound">xs</a><a id="3480" class="Symbol">)</a> <a id="3482" href="QuickSort.QuickSort.html#3482" class="Bound">prf</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">=</a> <a id="3489" class="Symbol">(</a><a id="3490" href="QuickSort.QuickSort.html#3473" class="Bound">x</a> <a id="3492" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="3495" href="QuickSort.QuickSort.html#3478" class="Bound">xs</a><a id="3497" class="Symbol">)</a> <a id="3499" href="QuickSort.QuickSort.html#3482" class="Bound">prf</a>

<a id="inO"></a><a id="3504" href="QuickSort.QuickSort.html#3504" class="Function">inO</a> <a id="3508" class="Symbol">:</a> <a id="3510" class="Symbol">(</a><a id="3511" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3513" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a><a id="3520" class="Symbol">)</a> <a id="3522" href="Util.html#596" class="Function Operator">⇒</a> <a id="3524" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a>
<a id="3532" href="QuickSort.QuickSort.html#3504" class="Function">inO</a> <a id="3536" href="QuickSort.QuickSort.html#3536" class="Bound">i</a> <a id="3538" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="QuickSort.QuickSort.html#3315" class="InductiveConstructor">[]</a>
<a id="3546" href="QuickSort.QuickSort.html#3504" class="Function">inO</a> <a id="3550" href="QuickSort.QuickSort.html#3550" class="Bound">i</a> <a id="3552" class="Symbol">((</a><a id="3554" href="QuickSort.QuickSort.html#3554" class="Bound">x</a> <a id="3556" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="3559" href="QuickSort.QuickSort.html#3559" class="Bound">rg</a><a id="3561" class="Symbol">)</a> <a id="3563" href="QuickSort.QuickSort.html#3563" class="Bound">x₁</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">=</a> <a id="3569" class="Symbol">(</a><a id="3570" href="QuickSort.QuickSort.html#3554" class="Bound">x</a> <a id="3572" href="QuickSort.QuickSort.html#3335" class="InductiveConstructor Operator">≤∷</a> <a id="3575" href="QuickSort.QuickSort.html#3559" class="Bound">rg</a><a id="3577" class="Symbol">)</a> <a id="3579" href="QuickSort.QuickSort.html#3563" class="Bound">x₁</a>

<a id="O₁"></a><a id="3583" href="QuickSort.QuickSort.html#3583" class="Function">O₁</a> <a id="3586" class="Symbol">:</a> <a id="3588" class="Symbol">{</a><a id="3589" href="QuickSort.QuickSort.html#3589" class="Bound">r</a> <a id="3591" href="QuickSort.QuickSort.html#3591" class="Bound">r′</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3598" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">→</a> <a id="3610" class="Symbol">(</a><a id="3611" href="QuickSort.QuickSort.html#3589" class="Bound">r</a> <a id="3613" href="Util.html#596" class="Function Operator">⇒</a> <a id="3615" href="QuickSort.QuickSort.html#3591" class="Bound">r′</a><a id="3617" class="Symbol">)</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3623" href="QuickSort.QuickSort.html#3589" class="Bound">r</a> <a id="3625" href="Util.html#596" class="Function Operator">⇒</a> <a id="3627" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3629" href="QuickSort.QuickSort.html#3591" class="Bound">r′</a>
<a id="3632" href="QuickSort.QuickSort.html#3583" class="Function">O₁</a> <a id="3635" href="QuickSort.QuickSort.html#3635" class="Bound">f</a> <a id="3637" class="Symbol">_</a> <a id="3639" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a> <a id="3642" class="Symbol">=</a> <a id="3644" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a>
<a id="3647" href="QuickSort.QuickSort.html#3583" class="Function">O₁</a> <a id="3650" href="QuickSort.QuickSort.html#3650" class="Bound">f</a> <a id="3652" class="Symbol">_</a> <a id="3654" class="Symbol">((</a><a id="3656" href="QuickSort.QuickSort.html#3656" class="Bound">x</a> <a id="3658" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="3661" href="QuickSort.QuickSort.html#3661" class="Bound">rg</a><a id="3663" class="Symbol">)</a> <a id="3665" href="QuickSort.QuickSort.html#3665" class="Bound">prf</a><a id="3668" class="Symbol">)</a> <a id="3670" class="Symbol">=</a> <a id="3672" class="Symbol">(</a><a id="3673" href="QuickSort.QuickSort.html#3656" class="Bound">x</a> <a id="3675" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="3678" href="QuickSort.QuickSort.html#3650" class="Bound">f</a> <a id="3680" class="Symbol">_</a> <a id="3682" href="QuickSort.QuickSort.html#3661" class="Bound">rg</a><a id="3684" class="Symbol">)</a> <a id="3686" href="QuickSort.QuickSort.html#3665" class="Bound">prf</a>

<a id="3691" class="Keyword">pattern</a> <a id="_≤∷_^_bc_"></a><a id="3699" href="QuickSort.QuickSort.html#3699" class="InductiveConstructor Operator">_≤∷_^_bc_</a> <a id="3709" href="QuickSort.QuickSort.html#3735" class="Bound">x</a> <a id="3711" href="QuickSort.QuickSort.html#3737" class="Bound">rg</a> <a id="3714" href="QuickSort.QuickSort.html#3732" class="Bound">g</a> <a id="3716" href="QuickSort.QuickSort.html#3740" class="Bound">prf</a> <a id="3720" class="Symbol">=</a> <a id="3722" class="InductiveConstructor Operator">_≤∷_</a> <a id="3727" class="Symbol">{</a><a id="3728" class="Argument">g</a> <a id="3730" class="Symbol">=</a> <a id="3732" href="QuickSort.QuickSort.html#3732" class="Bound">g</a><a id="3733" class="Symbol">}</a> <a id="3735" href="QuickSort.QuickSort.html#3735" class="Bound">x</a> <a id="3737" href="QuickSort.QuickSort.html#3737" class="Bound">rg</a> <a id="3740" href="QuickSort.QuickSort.html#3740" class="Bound">prf</a>

<a id="3745" class="Keyword">module</a> <a id="3752" href="QuickSort.QuickSort.html#3752" class="Module">_</a> <a id="3754" class="Keyword">where</a>
  <a id="3762" class="Keyword">open</a> <a id="3767" href="QuickSort.FMSetEliminations.html#2338" class="Module">Length</a> <a id="3774" class="Symbol">{</a><a id="3775" class="Argument">A</a> <a id="3777" class="Symbol">=</a> <a id="3779" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="3780" class="Symbol">}</a>
  <a id="3784" class="Comment">-- example for what goes wrong with the defn via decidability</a>
  <a id="3848" class="Keyword">private</a>
    <a id="3860" class="Keyword">open</a> <a id="3865" href="IntrinsicallyRecursiveCoalgs.html#3236" class="Module">U.withDec&lt;</a> <a id="3876" class="Symbol">(</a><a id="3877" href="QuickSort.OnLengthOrder.html#1131" class="Function">&lt;l-Dec</a><a id="3883" class="Symbol">)</a>
    <a id="3889" class="Keyword">open</a> <a id="3894" class="Keyword">import</a> <a id="3901" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="3924" class="Symbol">as</a> <a id="3927" class="Module">ℕ≤</a>
    <a id="3934" class="Keyword">opaque</a>
      <a id="3947" class="Keyword">unfolding</a> <a id="3957" href="QuickSort.QuickSort.html#1000" class="Function Operator">_&lt;#_</a>
      <a id="3968" href="QuickSort.QuickSort.html#3968" class="Function">O-ε⁻¹</a> <a id="3974" class="Symbol">:</a> <a id="3976" class="Symbol">{</a><a id="3977" href="QuickSort.QuickSort.html#3977" class="Bound">r</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="3983" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3991" class="Symbol">}</a> <a id="3993" class="Symbol">→</a> <a id="3995" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="3997" href="QuickSort.QuickSort.html#3977" class="Bound">r</a> <a id="3999" href="Util.html#596" class="Function Operator">⇒</a> <a id="4001" class="Symbol">(</a><a id="4002" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="4004" href="IntrinsicallyRecursiveCoalgs.html#3388" class="Function Operator">↓⇃</a><a id="4006" class="Symbol">)</a> <a id="4008" href="QuickSort.QuickSort.html#3977" class="Bound">r</a>
      <a id="4016" href="QuickSort.QuickSort.html#3968" class="Function">O-ε⁻¹</a> <a id="4022" class="DottedPattern Symbol">.</a><a id="4023" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="DottedPattern InductiveConstructor">[]</a> <a id="4026" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a> <a id="4029" class="Symbol">=</a> <a id="4031" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a>
      <a id="4040" href="QuickSort.QuickSort.html#3968" class="Function">O-ε⁻¹</a> <a id="4046" class="Symbol">{</a><a id="4047" class="Argument">r</a> <a id="4049" class="Symbol">=</a> <a id="4051" href="QuickSort.QuickSort.html#4051" class="Bound">r</a><a id="4052" class="Symbol">}</a> <a id="4054" class="DottedPattern Symbol">.(</a><a id="4056" href="QuickSort.QuickSort.html#4064" class="DottedPattern Bound">x</a> <a id="4058" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="4060" href="QuickSort.QuickSort.html#4074" class="DottedPattern Bound">j</a><a id="4061" class="DottedPattern Symbol">)</a> <a id="4063" class="Symbol">(</a><a id="4064" href="QuickSort.QuickSort.html#4064" class="Bound">x</a> <a id="4066" href="QuickSort.QuickSort.html#3699" class="InductiveConstructor Operator">≤∷</a> <a id="4069" href="QuickSort.QuickSort.html#4069" class="Bound">rg</a> <a id="4072" href="QuickSort.QuickSort.html#3699" class="InductiveConstructor Operator">^</a> <a id="4074" href="QuickSort.QuickSort.html#4074" class="Bound">j</a> <a id="4076" href="QuickSort.QuickSort.html#3699" class="InductiveConstructor Operator">bc</a> <a id="4079" href="QuickSort.QuickSort.html#4079" class="Bound">x₁</a><a id="4081" class="Symbol">)</a> <a id="4083" class="Symbol">=</a> <a id="4085" class="Symbol">(</a><a id="4086" href="QuickSort.QuickSort.html#4064" class="Bound">x</a> <a id="4088" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="4091" href="QuickSort.QuickSort.html#4124" class="Function">helper</a><a id="4097" class="Symbol">)</a> <a id="4099" href="QuickSort.QuickSort.html#4079" class="Bound">x₁</a>
        <a id="4110" class="Keyword">where</a>
        <a id="4124" href="QuickSort.QuickSort.html#4124" class="Function">helper</a> <a id="4131" class="Symbol">:</a> <a id="4133" href="IntrinsicallyRecursiveCoalgs.html#3286" class="Function">T&lt;⇃</a> <a id="4137" class="Symbol">(</a><a id="4138" href="QuickSort.QuickSort.html#4064" class="Bound">x</a> <a id="4140" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4142" href="QuickSort.QuickSort.html#4074" class="Bound">j</a><a id="4143" class="Symbol">)</a> <a id="4145" href="QuickSort.QuickSort.html#4051" class="Bound">r</a> <a id="4147" href="QuickSort.QuickSort.html#4074" class="Bound">j</a>
        <a id="4157" href="QuickSort.QuickSort.html#4124" class="Function">helper</a> <a id="4164" class="Keyword">with</a> <a id="4169" href="Cubical.Data.Nat.Order.html#7143" class="Function">≤Dec</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4179" class="Symbol">(</a><a id="4180" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="4187" href="QuickSort.QuickSort.html#4074" class="Bound">j</a><a id="4188" class="Symbol">))</a> <a id="4191" class="Symbol">(</a><a id="4192" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="4199" class="Symbol">(</a><a id="4200" href="QuickSort.QuickSort.html#4064" class="Bound">x</a> <a id="4202" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4204" href="QuickSort.QuickSort.html#4074" class="Bound">j</a><a id="4205" class="Symbol">))</a>
        <a id="4216" href="QuickSort.QuickSort.html#4124" class="Function">helper</a> <a id="4223" class="Symbol">|</a> <a id="4225" class="Symbol">(</a><a id="4226" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4230" class="Symbol">_)</a> <a id="4233" class="Symbol">=</a> <a id="4235" href="QuickSort.QuickSort.html#4069" class="Bound">rg</a>
        <a id="4246" href="QuickSort.QuickSort.html#4124" class="Function">helper</a> <a id="4253" class="Symbol">|</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4259" href="QuickSort.QuickSort.html#4259" class="Bound">contra</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">=</a> <a id="4269" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4275" class="Symbol">(</a><a id="4276" href="QuickSort.QuickSort.html#4259" class="Bound">contra</a> <a id="4283" class="Symbol">(</a><a id="4284" class="Number">0</a> <a id="4286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4288" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4292" href="QuickSort.FMSetEliminations.html#2589" class="Function">length-∷</a><a id="4300" class="Symbol">))</a>
  <a id="4305" class="Keyword">opaque</a>
    <a id="4316" class="Keyword">unfolding</a> <a id="4326" href="QuickSort.QuickSort.html#1000" class="Function Operator">_&lt;#_</a>
    <a id="4335" href="QuickSort.QuickSort.html#4335" class="Function">wf-O</a> <a id="4340" class="Symbol">:</a> <a id="4342" class="Symbol">{</a><a id="4343" href="QuickSort.QuickSort.html#4343" class="Bound">r</a> <a id="4345" class="Symbol">:</a> <a id="4347" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4349" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="4357" class="Symbol">}</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="4363" href="QuickSort.QuickSort.html#4343" class="Bound">r</a> <a id="4365" href="Util.html#596" class="Function Operator">⇒</a> <a id="4367" class="Symbol">(</a><a id="4368" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="4370" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="4372" class="Symbol">)</a> <a id="4374" href="QuickSort.QuickSort.html#4343" class="Bound">r</a>
    <a id="4380" href="QuickSort.QuickSort.html#4335" class="Function">wf-O</a> <a id="4385" class="Symbol">_</a> <a id="4387" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a>
    <a id="4399" href="QuickSort.QuickSort.html#4335" class="Function">wf-O</a> <a id="4404" class="Symbol">_</a> <a id="4406" class="Symbol">((</a><a id="4408" href="QuickSort.QuickSort.html#4408" class="Bound">x</a> <a id="4410" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="4413" href="QuickSort.QuickSort.html#4413" class="Bound">x₁</a><a id="4415" class="Symbol">)</a> <a id="4417" href="QuickSort.QuickSort.html#4417" class="Bound">pf</a><a id="4419" class="Symbol">)</a> <a id="4421" class="Symbol">=</a> <a id="4423" class="Symbol">(</a><a id="4424" href="QuickSort.QuickSort.html#4408" class="Bound">x</a> <a id="4426" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="4429" class="Symbol">(</a><a id="4430" href="QuickSort.OnLengthOrder.html#1220" class="Function">&lt;l-∷</a> <a id="4435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4437" href="QuickSort.QuickSort.html#4413" class="Bound">x₁</a><a id="4439" class="Symbol">))</a> <a id="4442" href="QuickSort.QuickSort.html#4417" class="Bound">pf</a>

  <a id="4448" href="QuickSort.QuickSort.html#4448" class="Function">apoO</a> <a id="4453" class="Symbol">:</a> <a id="4455" class="Symbol">{</a><a id="4456" href="QuickSort.QuickSort.html#4456" class="Bound">r</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4462" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="4464" class="Symbol">→</a> <a id="4466" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="4470" class="Symbol">}</a> <a id="4472" class="Symbol">→</a> <a id="4474" class="Symbol">(</a><a id="4475" href="QuickSort.QuickSort.html#4456" class="Bound">r</a> <a id="4477" href="Util.html#596" class="Function Operator">⇒</a> <a id="4479" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="4481" class="Symbol">(</a><a id="4482" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a> <a id="4490" href="Util.html#1090" class="Function Operator">⊞</a> <a id="4492" href="QuickSort.QuickSort.html#4456" class="Bound">r</a><a id="4493" class="Symbol">))</a> <a id="4496" class="Symbol">→</a> <a id="4498" href="QuickSort.QuickSort.html#4456" class="Bound">r</a> <a id="4500" href="Util.html#596" class="Function Operator">⇒</a> <a id="4502" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a>
  <a id="4512" href="QuickSort.QuickSort.html#4448" class="Function">apoO</a> <a id="4517" href="QuickSort.QuickSort.html#4517" class="Bound">c</a> <a id="4519" class="Symbol">=</a> <a id="4521" href="IntrinsicallyRecursiveCoalgs.html#6308" class="Function">U.c2a.apo</a> <a id="4531" href="QuickSort.OnLengthOrder.html#1427" class="Function">&lt;l-wellfounded</a> <a id="4546" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="4548" href="QuickSort.QuickSort.html#3583" class="Function">O₁</a> <a id="4551" href="QuickSort.QuickSort.html#4335" class="Function">wf-O</a> <a id="4556" href="QuickSort.QuickSort.html#3504" class="Function">inO</a> <a id="4560" href="QuickSort.QuickSort.html#4517" class="Bound">c</a>

<a id="_⊒_"></a><a id="4563" href="QuickSort.QuickSort.html#4563" class="Function Operator">_⊒_</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="4571" class="Symbol">→</a> <a id="4573" class="Symbol">(</a><a id="4574" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4576" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="4577" class="Symbol">)</a> <a id="4579" class="Symbol">→</a> <a id="4581" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="4586" href="QuickSort.QuickSort.html#4586" class="Bound">x</a> <a id="4588" href="QuickSort.QuickSort.html#4563" class="Function Operator">⊒</a> <a id="4590" href="QuickSort.QuickSort.html#4590" class="Bound">xs</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="4599" class="Symbol">(</a><a id="4600" href="QuickSort.QuickSort.html#617" class="Function Operator">_≤h</a> <a id="4604" href="QuickSort.QuickSort.html#4586" class="Bound">x</a><a id="4605" class="Symbol">)</a> <a id="4607" href="QuickSort.QuickSort.html#4590" class="Bound">xs</a>

<a id="_⊑_"></a><a id="4611" href="QuickSort.QuickSort.html#4611" class="Function Operator">_⊑_</a> <a id="4615" class="Symbol">:</a> <a id="4617" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="4619" class="Symbol">→</a> <a id="4621" class="Symbol">(</a><a id="4622" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4624" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="4625" class="Symbol">)</a> <a id="4627" class="Symbol">→</a> <a id="4629" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="4634" href="QuickSort.QuickSort.html#4634" class="Bound">x</a> <a id="4636" href="QuickSort.QuickSort.html#4611" class="Function Operator">⊑</a> <a id="4638" href="QuickSort.QuickSort.html#4638" class="Bound">xs</a> <a id="4641" class="Symbol">=</a> <a id="4643" href="QuickSort.FMSetEliminations.html#1387" class="Function">All</a> <a id="4647" class="Symbol">(</a><a id="4648" href="QuickSort.QuickSort.html#4634" class="Bound">x</a> <a id="4650" href="QuickSort.QuickSort.html#617" class="Function Operator">≤h_</a><a id="4653" class="Symbol">)</a> <a id="4655" href="QuickSort.QuickSort.html#4638" class="Bound">xs</a>
</pre>
<pre class="Agda">
<a id="4692" class="Keyword">data</a> <a id="S"></a><a id="4697" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="4699" class="Symbol">(</a><a id="4700" href="QuickSort.QuickSort.html#4700" class="Bound">X</a> <a id="4702" class="Symbol">:</a> <a id="4704" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4706" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="4708" class="Symbol">→</a> <a id="4710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4715" href="QuickSort.QuickSort.html#1281" class="Generalizable">⇃</a><a id="4716" class="Symbol">)</a> <a id="4718" class="Symbol">:</a> <a id="4720" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4722" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="4724" class="Symbol">→</a> <a id="4726" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4731" href="QuickSort.QuickSort.html#4715" class="Bound">⇃</a> <a id="4733" class="Keyword">where</a>
  <a id="S.leaf"></a><a id="4741" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="4746" class="Symbol">:</a> <a id="4748" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="4750" href="QuickSort.QuickSort.html#4700" class="Bound">X</a> <a id="4752" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="InductiveConstructor">[]</a>
  <a id="S._┌_┐_"></a><a id="4757" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">_┌_┐_</a> <a id="4763" class="Symbol">:</a>  <a id="4766" class="Symbol">{</a><a id="4767" href="QuickSort.QuickSort.html#4767" class="Bound">iₗ</a> <a id="4770" href="QuickSort.QuickSort.html#4770" class="Bound">iᵣ</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4777" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="4778" class="Symbol">}</a> <a id="4780" class="Symbol">→</a> <a id="4782" class="Symbol">(</a><a id="4783" href="QuickSort.QuickSort.html#4783" class="Bound">u</a> <a id="4785" class="Symbol">:</a> <a id="4787" href="QuickSort.QuickSort.html#4700" class="Bound">X</a> <a id="4789" href="QuickSort.QuickSort.html#4767" class="Bound">iₗ</a><a id="4791" class="Symbol">)</a> <a id="4793" class="Symbol">→</a> <a id="4795" class="Symbol">(</a><a id="4796" href="QuickSort.QuickSort.html#4796" class="Bound">p</a> <a id="4798" class="Symbol">:</a> <a id="4800" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="4801" class="Symbol">)</a> <a id="4803" class="Symbol">→</a> <a id="4805" class="Symbol">(</a><a id="4806" href="QuickSort.QuickSort.html#4806" class="Bound">v</a> <a id="4808" class="Symbol">:</a> <a id="4810" href="QuickSort.QuickSort.html#4700" class="Bound">X</a> <a id="4812" href="QuickSort.QuickSort.html#4770" class="Bound">iᵣ</a><a id="4814" class="Symbol">)</a> <a id="4816" class="Symbol">→</a>
     <a id="4823" href="QuickSort.QuickSort.html#4796" class="Bound">p</a> <a id="4825" href="QuickSort.QuickSort.html#4563" class="Function Operator">⊒</a> <a id="4827" href="QuickSort.QuickSort.html#4767" class="Bound">iₗ</a> <a id="4830" class="Symbol">→</a> <a id="4832" href="QuickSort.QuickSort.html#4796" class="Bound">p</a> <a id="4834" href="QuickSort.QuickSort.html#4611" class="Function Operator">⊑</a> <a id="4836" href="QuickSort.QuickSort.html#4770" class="Bound">iᵣ</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="4843" href="QuickSort.QuickSort.html#4700" class="Bound">X</a> <a id="4845" class="Symbol">(</a><a id="4846" href="QuickSort.QuickSort.html#4796" class="Bound">p</a> <a id="4848" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="4850" href="QuickSort.QuickSort.html#4767" class="Bound">iₗ</a> <a id="4853" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="4856" href="QuickSort.QuickSort.html#4770" class="Bound">iᵣ</a><a id="4858" class="Symbol">)</a>
<a id="4860" class="Keyword">pattern</a> <a id="_^_┌_┐_^_"></a><a id="4868" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">_^_┌_┐_^_</a> <a id="4878" href="QuickSort.QuickSort.html#4916" class="Bound">u</a> <a id="4880" href="QuickSort.QuickSort.html#4907" class="Bound">iₗ</a> <a id="4883" href="QuickSort.QuickSort.html#4918" class="Bound">p</a> <a id="4885" href="QuickSort.QuickSort.html#4920" class="Bound">v</a> <a id="4887" href="QuickSort.QuickSort.html#4912" class="Bound">iᵣ</a> <a id="4890" href="QuickSort.QuickSort.html#4922" class="Bound">pf₁</a> <a id="4894" href="QuickSort.QuickSort.html#4926" class="Bound">pf₂</a> <a id="4898" class="Symbol">=</a> <a id="4900" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">_┌_┐_</a> <a id="4906" class="Symbol">{</a><a id="4907" href="QuickSort.QuickSort.html#4907" class="Bound">iₗ</a><a id="4909" class="Symbol">}</a> <a id="4911" class="Symbol">{</a><a id="4912" href="QuickSort.QuickSort.html#4912" class="Bound">iᵣ</a><a id="4914" class="Symbol">}</a> <a id="4916" href="QuickSort.QuickSort.html#4916" class="Bound">u</a> <a id="4918" href="QuickSort.QuickSort.html#4918" class="Bound">p</a> <a id="4920" href="QuickSort.QuickSort.html#4920" class="Bound">v</a> <a id="4922" href="QuickSort.QuickSort.html#4922" class="Bound">pf₁</a> <a id="4926" href="QuickSort.QuickSort.html#4926" class="Bound">pf₂</a>
</pre>
<pre class="Agda">
<a id="S₁"></a><a id="4977" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="4980" class="Symbol">:</a> <a id="4982" class="Symbol">{</a><a id="4983" href="QuickSort.QuickSort.html#4983" class="Bound">r</a> <a id="4985" href="QuickSort.QuickSort.html#4985" class="Bound">r′</a> <a id="4988" class="Symbol">:</a> <a id="4990" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="4992" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="4994" class="Symbol">→</a> <a id="4996" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="5000" class="Symbol">}</a> <a id="5002" class="Symbol">→</a>
  <a id="5006" class="Symbol">(</a><a id="5007" href="QuickSort.QuickSort.html#4983" class="Bound">r</a> <a id="5009" href="Util.html#596" class="Function Operator">⇒</a> <a id="5011" href="QuickSort.QuickSort.html#4985" class="Bound">r′</a><a id="5013" class="Symbol">)</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="5019" href="QuickSort.QuickSort.html#4983" class="Bound">r</a> <a id="5021" href="Util.html#596" class="Function Operator">⇒</a> <a id="5023" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="5025" href="QuickSort.QuickSort.html#4985" class="Bound">r′</a>
<a id="5028" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="5031" href="QuickSort.QuickSort.html#5031" class="Bound">f</a> <a id="5033" class="Symbol">_</a> <a id="5035" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="5040" class="Symbol">=</a> <a id="5042" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a>
<a id="5047" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="5050" href="QuickSort.QuickSort.html#5050" class="Bound">f</a> <a id="5052" class="Symbol">_</a> <a id="5054" class="Symbol">((</a><a id="5056" href="QuickSort.QuickSort.html#5056" class="Bound">lt</a> <a id="5059" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="5061" href="QuickSort.QuickSort.html#5061" class="Bound">x₁</a> <a id="5064" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="5066" href="QuickSort.QuickSort.html#5066" class="Bound">rt</a><a id="5068" class="Symbol">)</a> <a id="5070" href="QuickSort.QuickSort.html#5070" class="Bound">pf₁</a> <a id="5074" href="QuickSort.QuickSort.html#5074" class="Bound">pf₂</a><a id="5077" class="Symbol">)</a>  <a id="5080" class="Symbol">=</a> <a id="5082" class="Symbol">(</a><a id="5083" href="QuickSort.QuickSort.html#5050" class="Bound">f</a> <a id="5085" class="Symbol">_</a> <a id="5087" href="QuickSort.QuickSort.html#5056" class="Bound">lt</a> <a id="5090" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="5092" href="QuickSort.QuickSort.html#5061" class="Bound">x₁</a> <a id="5095" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="5097" href="QuickSort.QuickSort.html#5050" class="Bound">f</a> <a id="5099" class="Symbol">_</a> <a id="5101" href="QuickSort.QuickSort.html#5066" class="Bound">rt</a><a id="5103" class="Symbol">)</a> <a id="5105" href="QuickSort.QuickSort.html#5070" class="Bound">pf₁</a> <a id="5109" href="QuickSort.QuickSort.html#5074" class="Bound">pf₂</a>

<a id="5114" class="Keyword">module</a> <a id="5121" href="QuickSort.QuickSort.html#5121" class="Module">_</a>  <a id="5124" class="Keyword">where</a>
  <a id="5132" class="Keyword">open</a> <a id="5137" href="QuickSort.FMSetEliminations.html#2338" class="Module">Length</a> <a id="5144" class="Symbol">{</a><a id="5145" class="Argument">A</a> <a id="5147" class="Symbol">=</a> <a id="5149" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5150" class="Symbol">}</a>
  <a id="5154" class="Keyword">opaque</a>
    <a id="5165" class="Keyword">unfolding</a> <a id="5175" href="QuickSort.QuickSort.html#1000" class="Function Operator">_&lt;#_</a>
    <a id="5184" class="Keyword">private</a>
      <a id="5198" class="Keyword">module</a> <a id="5205" href="QuickSort.QuickSort.html#5205" class="Module">WFI&lt;l</a> <a id="5211" class="Symbol">=</a> <a id="5213" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="5217" class="Symbol">(</a><a id="5218" href="QuickSort.OnLengthOrder.html#1427" class="Function">&lt;l-wellfounded</a> <a id="5233" class="Symbol">{</a><a id="5234" class="Argument">A</a> <a id="5236" class="Symbol">=</a> <a id="5238" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5239" class="Symbol">})</a>
      <a id="5248" href="QuickSort.QuickSort.html#5248" class="Function">shuffle1</a> <a id="5257" class="Symbol">:</a> <a id="5259" class="Symbol">∀</a> <a id="5261" class="Symbol">{</a><a id="5262" href="QuickSort.QuickSort.html#5262" class="Bound">iₗ</a>  <a id="5266" href="QuickSort.QuickSort.html#5266" class="Bound">iᵣ</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="5273" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5274" class="Symbol">}</a> <a id="5276" class="Symbol">{</a><a id="5277" href="QuickSort.QuickSort.html#5277" class="Bound">x</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5282" class="Symbol">}</a> <a id="5284" class="Symbol">→</a> <a id="5286" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5293" href="QuickSort.QuickSort.html#5262" class="Bound">iₗ</a> <a id="5296" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5298" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5302" class="Symbol">(</a><a id="5303" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a>  <a id="5311" href="QuickSort.QuickSort.html#5266" class="Bound">iᵣ</a><a id="5313" class="Symbol">)</a> <a id="5315" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5317" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5324" class="Symbol">(</a><a id="5325" href="QuickSort.QuickSort.html#5277" class="Bound">x</a> <a id="5327" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5329" href="QuickSort.QuickSort.html#5262" class="Bound">iₗ</a> <a id="5332" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a>  <a id="5336" href="QuickSort.QuickSort.html#5266" class="Bound">iᵣ</a><a id="5338" class="Symbol">)</a>
      <a id="5346" href="QuickSort.QuickSort.html#5248" class="Function">shuffle1</a> <a id="5355" class="Symbol">{</a><a id="5356" href="QuickSort.QuickSort.html#5356" class="Bound">iₗ</a><a id="5358" class="Symbol">}</a> <a id="5360" class="Symbol">{</a> <a id="5362" href="QuickSort.QuickSort.html#5362" class="Bound">iᵣ</a><a id="5364" class="Symbol">}</a> <a id="5366" class="Symbol">{</a><a id="5367" href="QuickSort.QuickSort.html#5367" class="Bound">x</a><a id="5368" class="Symbol">}</a> <a id="5370" class="Symbol">=</a>
        <a id="5380" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5387" href="QuickSort.QuickSort.html#5356" class="Bound">iₗ</a> <a id="5390" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5396" class="Symbol">(</a><a id="5397" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a>  <a id="5405" href="QuickSort.QuickSort.html#5362" class="Bound">iᵣ</a><a id="5407" class="Symbol">)</a> <a id="5409" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5412" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="5418" class="Symbol">(</a><a id="5419" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5426" href="QuickSort.QuickSort.html#5356" class="Bound">iₗ</a> <a id="5429" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="5431" class="Symbol">)</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5438" href="QuickSort.FMSetEliminations.html#2589" class="Function">length-∷</a><a id="5446" class="Symbol">)</a> <a id="5448" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5458" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5465" href="QuickSort.QuickSort.html#5356" class="Bound">iₗ</a> <a id="5468" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5470" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5477" class="Symbol">(</a><a id="5478" href="QuickSort.QuickSort.html#5367" class="Bound">x</a> <a id="5480" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a>  <a id="5483" href="QuickSort.QuickSort.html#5362" class="Bound">iᵣ</a><a id="5485" class="Symbol">)</a> <a id="5487" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5490" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5494" href="QuickSort.FMSetEliminations.html#2649" class="Function">length-++</a> <a id="5504" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5514" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5521" class="Symbol">(</a><a id="5522" href="QuickSort.QuickSort.html#5356" class="Bound">iₗ</a> <a id="5525" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="5528" class="Symbol">(</a><a id="5529" href="QuickSort.QuickSort.html#5367" class="Bound">x</a> <a id="5531" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a>  <a id="5534" href="QuickSort.QuickSort.html#5362" class="Bound">iᵣ</a><a id="5536" class="Symbol">))</a> <a id="5539" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5542" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="5548" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5555" class="Symbol">(</a><a id="5556" href="QuickSort.QuickSort.html#2251" class="Function">→↑</a> <a id="5559" href="QuickSort.QuickSort.html#5356" class="Bound">iₗ</a><a id="5561" class="Symbol">)</a> <a id="5563" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5573" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5580" class="Symbol">(</a><a id="5581" href="QuickSort.QuickSort.html#5367" class="Bound">x</a> <a id="5583" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5585" href="QuickSort.QuickSort.html#5356" class="Bound">iₗ</a> <a id="5588" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a>  <a id="5592" href="QuickSort.QuickSort.html#5362" class="Bound">iᵣ</a><a id="5594" class="Symbol">)</a> <a id="5596" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="5605" href="QuickSort.QuickSort.html#5605" class="Function">shuffle2</a> <a id="5614" class="Symbol">:</a> <a id="5616" class="Symbol">∀</a> <a id="5618" class="Symbol">{</a><a id="5619" href="QuickSort.QuickSort.html#5619" class="Bound">iₗ</a>  <a id="5623" href="QuickSort.QuickSort.html#5623" class="Bound">iᵣ</a> <a id="5626" class="Symbol">:</a> <a id="5628" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="5630" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5631" class="Symbol">}</a> <a id="5633" class="Symbol">{</a> <a id="5635" href="QuickSort.QuickSort.html#5635" class="Bound">x</a> <a id="5637" class="Symbol">:</a> <a id="5639" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5640" class="Symbol">}</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a>  <a id="5652" href="QuickSort.QuickSort.html#5623" class="Bound">iᵣ</a> <a id="5655" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5657" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5661" class="Symbol">(</a><a id="5662" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5669" href="QuickSort.QuickSort.html#5619" class="Bound">iₗ</a><a id="5671" class="Symbol">)</a> <a id="5673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5675" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5682" class="Symbol">(</a><a id="5683" href="QuickSort.QuickSort.html#5635" class="Bound">x</a> <a id="5685" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5687" href="QuickSort.QuickSort.html#5619" class="Bound">iₗ</a> <a id="5690" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a>  <a id="5694" href="QuickSort.QuickSort.html#5623" class="Bound">iᵣ</a><a id="5696" class="Symbol">)</a>
      <a id="5704" href="QuickSort.QuickSort.html#5605" class="Function">shuffle2</a> <a id="5713" class="Symbol">{</a><a id="5714" href="QuickSort.QuickSort.html#5714" class="Bound">iₗ</a><a id="5716" class="Symbol">}</a> <a id="5718" class="Symbol">{</a> <a id="5720" href="QuickSort.QuickSort.html#5720" class="Bound">iᵣ</a><a id="5722" class="Symbol">}</a> <a id="5724" class="Symbol">{</a><a id="5725" href="QuickSort.QuickSort.html#5725" class="Bound">x</a><a id="5726" class="Symbol">}</a> <a id="5728" class="Symbol">=</a> <a id="5730" href="QuickSort.QuickSort.html#5248" class="Function">shuffle1</a> <a id="5739" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5741" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="5747" class="Symbol">(</a><a id="5748" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5755" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5757" class="Symbol">(</a><a id="5758" href="QuickSort.QuickSort.html#5725" class="Bound">x</a> <a id="5760" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷_</a><a id="5762" class="Symbol">))</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Cubical.HITs.FiniteMultiset.Properties.html#1157" class="Function">comm-++</a>  <a id="5775" href="QuickSort.QuickSort.html#5720" class="Bound">iᵣ</a> <a id="5778" href="QuickSort.QuickSort.html#5714" class="Bound">iₗ</a><a id="5780" class="Symbol">)</a>

    <a id="5787" href="QuickSort.QuickSort.html#5787" class="Function Operator">i&lt;x∷[_]++i</a> <a id="5798" class="Symbol">:</a> <a id="5800" class="Symbol">∀</a> <a id="5802" class="Symbol">(</a><a id="5803" href="QuickSort.QuickSort.html#5803" class="Bound">iₗ</a> <a id="5806" class="Symbol">:</a> <a id="5808" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="5810" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5811" class="Symbol">)</a> <a id="5813" class="Symbol">→</a> <a id="5815" class="Symbol">∀</a> <a id="5817" class="Symbol">{</a><a id="5818" href="QuickSort.QuickSort.html#5818" class="Bound">iᵣ</a> <a id="5821" class="Symbol">:</a> <a id="5823" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="5825" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5826" class="Symbol">}</a> <a id="5828" class="Symbol">{</a><a id="5829" href="QuickSort.QuickSort.html#5829" class="Bound">x</a> <a id="5831" class="Symbol">:</a> <a id="5833" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5834" class="Symbol">}</a> <a id="5836" class="Symbol">→</a>  <a id="5839" href="QuickSort.QuickSort.html#5818" class="Bound">iᵣ</a> <a id="5842" href="QuickSort.QuickSort.html#1000" class="Function Operator">&lt;#</a> <a id="5845" href="QuickSort.QuickSort.html#5829" class="Bound">x</a> <a id="5847" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5849" href="QuickSort.QuickSort.html#5803" class="Bound">iₗ</a> <a id="5852" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a>  <a id="5856" href="QuickSort.QuickSort.html#5818" class="Bound">iᵣ</a>
    <a id="5863" href="QuickSort.QuickSort.html#5787" class="Function Operator">i&lt;x∷[</a> <a id="5869" href="QuickSort.QuickSort.html#5869" class="Bound">iₗ</a> <a id="5872" href="QuickSort.QuickSort.html#5787" class="Function Operator">]++i</a> <a id="5877" class="Symbol">=</a> <a id="5879" class="Symbol">(</a><a id="5880" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a> <a id="5887" href="QuickSort.QuickSort.html#5869" class="Bound">iₗ</a> <a id="5890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5892" href="QuickSort.QuickSort.html#5248" class="Function">shuffle1</a><a id="5900" class="Symbol">)</a>

    <a id="5907" href="QuickSort.QuickSort.html#5907" class="Function">i&lt;x∷i++</a> <a id="5915" class="Symbol">:</a> <a id="5917" class="Symbol">∀</a> <a id="5919" class="Symbol">(</a><a id="5920" href="QuickSort.QuickSort.html#5920" class="Bound">iᵣ</a> <a id="5923" class="Symbol">:</a> <a id="5925" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="5927" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" class="Symbol">∀</a> <a id="5934" class="Symbol">{</a><a id="5935" href="QuickSort.QuickSort.html#5935" class="Bound">iₗ</a> <a id="5938" class="Symbol">:</a> <a id="5940" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="5942" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5943" class="Symbol">}</a> <a id="5945" class="Symbol">{</a><a id="5946" href="QuickSort.QuickSort.html#5946" class="Bound">x</a> <a id="5948" class="Symbol">:</a> <a id="5950" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="5951" class="Symbol">}</a> <a id="5953" class="Symbol">→</a> <a id="5955" href="QuickSort.QuickSort.html#5935" class="Bound">iₗ</a> <a id="5958" href="QuickSort.QuickSort.html#1000" class="Function Operator">&lt;#</a> <a id="5961" href="QuickSort.QuickSort.html#5946" class="Bound">x</a> <a id="5963" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="5965" href="QuickSort.QuickSort.html#5935" class="Bound">iₗ</a> <a id="5968" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a>  <a id="5972" href="QuickSort.QuickSort.html#5920" class="Bound">iᵣ</a>
    <a id="5979" href="QuickSort.QuickSort.html#5907" class="Function">i&lt;x∷i++</a>  <a id="5988" href="QuickSort.QuickSort.html#5988" class="Bound">iᵣ</a> <a id="5991" class="Symbol">=</a> <a id="5993" class="Symbol">(</a><a id="5994" href="QuickSort.FMSetEliminations.html#2529" class="Function">length</a>  <a id="6002" href="QuickSort.QuickSort.html#5988" class="Bound">iᵣ</a> <a id="6005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6007" href="QuickSort.QuickSort.html#5605" class="Function">shuffle2</a><a id="6015" class="Symbol">)</a>

</pre>
<pre class="Agda">
  <a id="6055" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="6061" class="Symbol">:</a> <a id="6063" class="Symbol">{</a><a id="6064" href="QuickSort.QuickSort.html#6064" class="Bound">X</a> <a id="6066" class="Symbol">:</a> <a id="6068" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6070" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="6072" class="Symbol">→</a> <a id="6074" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="6078" class="Symbol">}</a> <a id="6080" class="Symbol">→</a> <a id="6082" class="Symbol">(</a><a id="6083" href="QuickSort.QuickSort.html#6083" class="Bound">i</a> <a id="6085" class="Symbol">:</a> <a id="6087" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6089" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="6090" class="Symbol">)</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="6096" href="QuickSort.QuickSort.html#6064" class="Bound">X</a> <a id="6098" href="QuickSort.QuickSort.html#6083" class="Bound">i</a> <a id="6100" class="Symbol">→</a> <a id="6102" class="Symbol">(</a><a id="6103" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="6105" href="IntrinsicallyRecursiveCoalgs.html#4477" class="Function Operator">↓₀</a><a id="6107" class="Symbol">)</a> <a id="6109" href="QuickSort.QuickSort.html#6064" class="Bound">X</a> <a id="6111" href="QuickSort.QuickSort.html#6083" class="Bound">i</a>
  <a id="6115" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="6121" class="DottedPattern Symbol">.</a><a id="6122" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="DottedPattern InductiveConstructor">[]</a>              <a id="6138" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a>                              <a id="6172" class="Symbol">=</a> <a id="6174" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a>
  <a id="6181" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="6187" class="DottedPattern Symbol">.(</a><a id="6189" href="QuickSort.QuickSort.html#6215" class="DottedPattern Bound">p</a> <a id="6191" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="6193" href="QuickSort.QuickSort.html#6210" class="DottedPattern Bound">iₗ</a> <a id="6196" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="DottedPattern Function Operator">++</a> <a id="6199" href="QuickSort.QuickSort.html#6223" class="DottedPattern Bound">iᵣ</a><a id="6201" class="DottedPattern Symbol">)</a>  <a id="6204" class="Symbol">((</a><a id="6206" href="QuickSort.QuickSort.html#6206" class="Bound">u</a> <a id="6208" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a> <a id="6210" href="QuickSort.QuickSort.html#6210" class="Bound">iₗ</a> <a id="6213" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┌</a> <a id="6215" href="QuickSort.QuickSort.html#6215" class="Bound">p</a> <a id="6217" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┐</a> <a id="6219" href="QuickSort.QuickSort.html#6219" class="Bound">v</a> <a id="6221" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a> <a id="6223" href="QuickSort.QuickSort.html#6223" class="Bound">iᵣ</a><a id="6225" class="Symbol">)</a> <a id="6227" href="QuickSort.QuickSort.html#6227" class="Bound">pf₁</a> <a id="6231" href="QuickSort.QuickSort.html#6231" class="Bound">pf₂</a><a id="6234" class="Symbol">)</a>  <a id="6237" class="Symbol">=</a>
     <a id="6244" class="Symbol">((</a><a id="6246" href="QuickSort.QuickSort.html#6288" class="Function">iₗ&lt;i</a> <a id="6251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6253" href="QuickSort.QuickSort.html#6206" class="Bound">u</a><a id="6254" class="Symbol">)</a> <a id="6256" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="6258" href="QuickSort.QuickSort.html#6215" class="Bound">p</a> <a id="6260" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="6262" class="Symbol">(</a><a id="6263" href="QuickSort.QuickSort.html#6318" class="Function">iᵣ&lt;i</a> <a id="6268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6270" href="QuickSort.QuickSort.html#6219" class="Bound">v</a><a id="6271" class="Symbol">))</a> <a id="6274" href="QuickSort.QuickSort.html#6227" class="Bound">pf₁</a> <a id="6278" href="QuickSort.QuickSort.html#6231" class="Bound">pf₂</a> <a id="6282" class="Keyword">where</a> <a id="6288" href="QuickSort.QuickSort.html#6288" class="Function">iₗ&lt;i</a> <a id="6293" class="Symbol">:</a> <a id="6295" class="Symbol">(</a><a id="6296" href="QuickSort.QuickSort.html#6210" class="Bound">iₗ</a> <a id="6299" href="QuickSort.QuickSort.html#1000" class="Function Operator">&lt;#</a> <a id="6302" href="QuickSort.QuickSort.html#6215" class="Bound">p</a> <a id="6304" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="6306" href="QuickSort.QuickSort.html#6210" class="Bound">iₗ</a> <a id="6309" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="6312" href="QuickSort.QuickSort.html#6223" class="Bound">iᵣ</a><a id="6314" class="Symbol">)</a> <a id="6316" class="Symbol">;</a> <a id="6318" href="QuickSort.QuickSort.html#6318" class="Function">iᵣ&lt;i</a> <a id="6323" class="Symbol">:</a> <a id="6325" class="Symbol">(</a><a id="6326" href="QuickSort.QuickSort.html#6223" class="Bound">iᵣ</a> <a id="6329" href="QuickSort.QuickSort.html#1000" class="Function Operator">&lt;#</a> <a id="6332" href="QuickSort.QuickSort.html#6215" class="Bound">p</a> <a id="6334" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="6336" href="QuickSort.QuickSort.html#6210" class="Bound">iₗ</a> <a id="6339" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="Function Operator">++</a> <a id="6342" href="QuickSort.QuickSort.html#6223" class="Bound">iᵣ</a><a id="6344" class="Symbol">)</a>
</pre>
<pre class="Agda">
                                                 <a id="6430" href="QuickSort.QuickSort.html#6288" class="Function">iₗ&lt;i</a> <a id="6435" class="Symbol">=</a> <a id="6437" href="QuickSort.QuickSort.html#5907" class="Function">i&lt;x∷i++</a> <a id="6445" href="QuickSort.QuickSort.html#6223" class="Bound">iᵣ</a> <a id="6448" class="Symbol">;</a> <a id="6450" href="QuickSort.QuickSort.html#6318" class="Function">iᵣ&lt;i</a> <a id="6455" class="Symbol">=</a> <a id="6457" href="QuickSort.QuickSort.html#5787" class="Function Operator">i&lt;x∷[</a> <a id="6463" href="QuickSort.QuickSort.html#6210" class="Bound">iₗ</a> <a id="6466" href="QuickSort.QuickSort.html#5787" class="Function Operator">]++i</a>
  <a id="6473" class="Comment">-- with partial element formulation</a>
  <a id="6511" href="QuickSort.QuickSort.html#6511" class="Function">S-η⁻¹-</a> <a id="6518" class="Symbol">:</a> <a id="6520" class="Symbol">{</a><a id="6521" href="QuickSort.QuickSort.html#6521" class="Bound">X</a> <a id="6523" class="Symbol">:</a> <a id="6525" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6527" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="6529" class="Symbol">→</a> <a id="6531" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="6535" class="Symbol">}</a> <a id="6537" class="Symbol">→</a> <a id="6539" class="Symbol">(</a><a id="6540" href="QuickSort.QuickSort.html#6540" class="Bound">i</a> <a id="6542" class="Symbol">:</a> <a id="6544" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6546" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Symbol">→</a> <a id="6551" class="Symbol">(</a><a id="6552" href="IntrinsicallyRecursiveCoalgs.html#2780" class="Function Operator">[</a> <a id="6554" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="6556" href="IntrinsicallyRecursiveCoalgs.html#2780" class="Function Operator">]&#39;&lt;</a> <a id="6560" href="QuickSort.QuickSort.html#6540" class="Bound">i</a> <a id="6562" class="Symbol">(</a><a id="6563" href="QuickSort.QuickSort.html#6521" class="Bound">X</a> <a id="6565" href="IntrinsicallyRecursiveCoalgs.html#985" class="Function Operator">|&lt;</a> <a id="6568" href="QuickSort.QuickSort.html#6540" class="Bound">i</a><a id="6569" class="Symbol">))</a> <a id="6572" class="Symbol">→</a> <a id="6574" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="6576" href="QuickSort.QuickSort.html#6521" class="Bound">X</a> <a id="6578" href="QuickSort.QuickSort.html#6540" class="Bound">i</a>
  <a id="6582" href="QuickSort.QuickSort.html#6511" class="Function">S-η⁻¹-</a> <a id="6589" class="DottedPattern Symbol">.</a><a id="6590" href="Cubical.HITs.FiniteMultiset.Base.html#272" class="DottedPattern InductiveConstructor">[]</a> <a id="6593" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="6598" class="Symbol">=</a> <a id="6600" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a>
  <a id="6607" href="QuickSort.QuickSort.html#6511" class="Function">S-η⁻¹-</a> <a id="6614" class="DottedPattern Symbol">.(</a><a id="6616" href="QuickSort.QuickSort.html#6642" class="DottedPattern Bound">x</a> <a id="6618" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="6620" href="QuickSort.QuickSort.html#6637" class="DottedPattern Bound">iₗ</a> <a id="6623" href="Cubical.HITs.FiniteMultiset.Properties.html#387" class="DottedPattern Function Operator">++</a> <a id="6626" href="QuickSort.QuickSort.html#6652" class="DottedPattern Bound">iᵣ</a><a id="6628" class="DottedPattern Symbol">)</a> <a id="6630" class="Symbol">((</a><a id="6632" href="QuickSort.QuickSort.html#6632" class="Bound">tₗ</a> <a id="6635" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a> <a id="6637" href="QuickSort.QuickSort.html#6637" class="Bound">iₗ</a> <a id="6640" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┌</a> <a id="6642" href="QuickSort.QuickSort.html#6642" class="Bound">x</a> <a id="6644" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┐</a> <a id="6646" href="QuickSort.QuickSort.html#6646" class="Bound">tᵣ</a> <a id="6649" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a>  <a id="6652" href="QuickSort.QuickSort.html#6652" class="Bound">iᵣ</a><a id="6654" class="Symbol">)</a> <a id="6656" href="QuickSort.QuickSort.html#6656" class="Bound">pf₁</a> <a id="6660" href="QuickSort.QuickSort.html#6660" class="Bound">pf₂</a><a id="6663" class="Symbol">)</a> <a id="6665" class="Symbol">=</a> <a id="6667" class="Symbol">(</a> <a id="6669" href="QuickSort.QuickSort.html#6632" class="Bound">tₗ</a> <a id="6672" class="Symbol">(</a><a id="6673" href="QuickSort.QuickSort.html#5907" class="Function">i&lt;x∷i++</a> <a id="6681" href="QuickSort.QuickSort.html#6652" class="Bound">iᵣ</a><a id="6683" class="Symbol">)</a> <a id="6685" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="6687" href="QuickSort.QuickSort.html#6642" class="Bound">x</a> <a id="6689" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="6691" href="QuickSort.QuickSort.html#6646" class="Bound">tᵣ</a> <a id="6694" href="QuickSort.QuickSort.html#5787" class="Function Operator">i&lt;x∷[</a> <a id="6700" href="QuickSort.QuickSort.html#6637" class="Bound">iₗ</a> <a id="6703" href="QuickSort.QuickSort.html#5787" class="Function Operator">]++i</a> <a id="6708" class="Symbol">)</a> <a id="6710" href="QuickSort.QuickSort.html#6656" class="Bound">pf₁</a> <a id="6714" href="QuickSort.QuickSort.html#6660" class="Bound">pf₂</a>


<a id="ε-split-epi"></a><a id="6720" href="QuickSort.QuickSort.html#6720" class="Function">ε-split-epi</a> <a id="6732" class="Symbol">:</a> <a id="6734" class="Symbol">(</a><a id="6735" href="QuickSort.QuickSort.html#6735" class="Bound">i</a> <a id="6737" class="Symbol">:</a> <a id="6739" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6741" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="6742" class="Symbol">)</a> <a id="6744" class="Symbol">→</a> <a id="6746" class="Symbol">{</a><a id="6747" href="QuickSort.QuickSort.html#6747" class="Bound">r</a> <a id="6749" class="Symbol">:</a> <a id="6751" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6753" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="6761" class="Symbol">}</a> <a id="6763" class="Symbol">→</a> <a id="6765" class="Symbol">(</a><a id="6766" href="QuickSort.QuickSort.html#6766" class="Bound">x</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="6772" href="QuickSort.QuickSort.html#6747" class="Bound">r</a> <a id="6774" href="QuickSort.QuickSort.html#6735" class="Bound">i</a><a id="6775" class="Symbol">)</a> <a id="6777" class="Symbol">→</a> <a id="6779" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="6782" href="Util.html#1447" class="Function">sndᵢ</a> <a id="6787" href="QuickSort.QuickSort.html#6735" class="Bound">i</a> <a id="6789" class="Symbol">(</a><a id="6790" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="6796" href="QuickSort.QuickSort.html#6735" class="Bound">i</a> <a id="6798" href="QuickSort.QuickSort.html#6766" class="Bound">x</a><a id="6799" class="Symbol">)</a> <a id="6801" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6803" href="QuickSort.QuickSort.html#6766" class="Bound">x</a>
<a id="6805" href="QuickSort.QuickSort.html#6720" class="Function">ε-split-epi</a> <a id="6817" class="Symbol">_</a> <a id="6819" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="6824" class="Symbol">=</a> <a id="6826" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6831" href="QuickSort.QuickSort.html#6720" class="Function">ε-split-epi</a> <a id="6843" class="Symbol">_</a> <a id="6845" class="Symbol">((</a><a id="6847" href="QuickSort.QuickSort.html#6847" class="Bound">tₗ</a> <a id="6850" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="6852" href="QuickSort.QuickSort.html#6852" class="Bound">x</a> <a id="6854" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="6856" href="QuickSort.QuickSort.html#6856" class="Bound">tᵣ</a><a id="6858" class="Symbol">)</a> <a id="6860" href="QuickSort.QuickSort.html#6860" class="Bound">x₁</a> <a id="6863" href="QuickSort.QuickSort.html#6863" class="Bound">x₂</a><a id="6865" class="Symbol">)</a> <a id="6867" class="Symbol">=</a> <a id="6869" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="S-hom"></a><a id="6875" href="QuickSort.QuickSort.html#6875" class="Function">S-hom</a> <a id="6881" class="Symbol">:</a> <a id="6883" class="Symbol">{</a><a id="6884" href="QuickSort.QuickSort.html#6884" class="Bound">X</a> <a id="6886" href="QuickSort.QuickSort.html#6886" class="Bound">Y</a> <a id="6888" href="QuickSort.QuickSort.html#6888" class="Bound">Z</a> <a id="6890" class="Symbol">:</a> <a id="6892" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6894" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="6896" class="Symbol">→</a> <a id="6898" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="6902" class="Symbol">}</a> <a id="6904" class="Symbol">→</a>
  <a id="6908" class="Symbol">(</a><a id="6909" href="QuickSort.QuickSort.html#6909" class="Bound">f</a> <a id="6911" class="Symbol">:</a> <a id="6913" class="Symbol">(</a><a id="6914" href="QuickSort.QuickSort.html#6886" class="Bound">Y</a> <a id="6916" href="Util.html#596" class="Function Operator">⇒</a> <a id="6918" href="QuickSort.QuickSort.html#6888" class="Bound">Z</a><a id="6919" class="Symbol">))</a> <a id="6922" class="Symbol">→</a> <a id="6924" class="Symbol">(</a><a id="6925" href="QuickSort.QuickSort.html#6925" class="Bound">g</a> <a id="6927" class="Symbol">:</a> <a id="6929" class="Symbol">(</a><a id="6930" href="QuickSort.QuickSort.html#6884" class="Bound">X</a> <a id="6932" href="Util.html#596" class="Function Operator">⇒</a> <a id="6934" href="QuickSort.QuickSort.html#6886" class="Bound">Y</a><a id="6935" class="Symbol">))</a> <a id="6938" class="Symbol">→</a>
  <a id="6942" class="Symbol">(</a><a id="6943" href="QuickSort.QuickSort.html#6943" class="Bound">i</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="6949" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="6950" class="Symbol">)</a> <a id="6952" class="Symbol">→</a> <a id="6954" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="6957" class="Symbol">(</a><a id="6958" href="QuickSort.QuickSort.html#6909" class="Bound">f</a> <a id="6960" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="6963" href="QuickSort.QuickSort.html#6925" class="Bound">g</a><a id="6964" class="Symbol">)</a> <a id="6966" href="QuickSort.QuickSort.html#6943" class="Bound">i</a> <a id="6968" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6970" class="Symbol">(</a><a id="6971" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="6974" href="QuickSort.QuickSort.html#6909" class="Bound">f</a> <a id="6976" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="6979" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="6982" href="QuickSort.QuickSort.html#6925" class="Bound">g</a><a id="6983" class="Symbol">)</a> <a id="6985" href="QuickSort.QuickSort.html#6943" class="Bound">i</a>
<a id="6987" href="QuickSort.QuickSort.html#6875" class="Function">S-hom</a> <a id="6993" class="Symbol">{</a><a id="6994" class="Argument">X</a> <a id="6996" class="Symbol">=</a> <a id="6998" href="QuickSort.QuickSort.html#6998" class="Bound">X</a><a id="6999" class="Symbol">}</a> <a id="7001" href="QuickSort.QuickSort.html#7001" class="Bound">f</a> <a id="7003" href="QuickSort.QuickSort.html#7003" class="Bound">g</a> <a id="7005" href="QuickSort.QuickSort.html#7005" class="Bound">i</a> <a id="7007" class="Symbol">=</a> <a id="7009" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7016" href="QuickSort.QuickSort.html#7028" class="Function">biz</a> <a id="7020" class="Keyword">where</a>
  <a id="7028" href="QuickSort.QuickSort.html#7028" class="Function">biz</a> <a id="7032" class="Symbol">:</a> <a id="7034" class="Symbol">(</a><a id="7035" href="QuickSort.QuickSort.html#7035" class="Bound">x</a> <a id="7037" class="Symbol">:</a> <a id="7039" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="7041" href="QuickSort.QuickSort.html#6998" class="Bound">X</a> <a id="7043" href="QuickSort.QuickSort.html#7005" class="Bound">i</a><a id="7044" class="Symbol">)</a> <a id="7046" class="Symbol">→</a> <a id="7048" class="Symbol">(</a><a id="7049" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7052" class="Symbol">(</a><a id="7053" href="QuickSort.QuickSort.html#7001" class="Bound">f</a> <a id="7055" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="7058" href="QuickSort.QuickSort.html#7003" class="Bound">g</a><a id="7059" class="Symbol">)</a> <a id="7061" href="QuickSort.QuickSort.html#7005" class="Bound">i</a> <a id="7063" href="QuickSort.QuickSort.html#7035" class="Bound">x</a><a id="7064" class="Symbol">)</a> <a id="7066" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7068" class="Symbol">((</a><a id="7070" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7073" href="QuickSort.QuickSort.html#7001" class="Bound">f</a> <a id="7075" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="7078" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7081" href="QuickSort.QuickSort.html#7003" class="Bound">g</a><a id="7082" class="Symbol">)</a> <a id="7084" href="QuickSort.QuickSort.html#7005" class="Bound">i</a> <a id="7086" href="QuickSort.QuickSort.html#7035" class="Bound">x</a><a id="7087" class="Symbol">)</a>
  <a id="7091" href="QuickSort.QuickSort.html#7028" class="Function">biz</a> <a id="7095" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="7100" class="Symbol">=</a> <a id="7102" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7109" href="QuickSort.QuickSort.html#7028" class="Function">biz</a> <a id="7113" class="Symbol">((</a><a id="7115" href="QuickSort.QuickSort.html#7115" class="Bound">tₗ</a> <a id="7118" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="7120" href="QuickSort.QuickSort.html#7120" class="Bound">x</a> <a id="7122" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="7124" href="QuickSort.QuickSort.html#7124" class="Bound">tᵣ</a><a id="7126" class="Symbol">)</a> <a id="7128" href="QuickSort.QuickSort.html#7128" class="Bound">x₁</a> <a id="7131" href="QuickSort.QuickSort.html#7131" class="Bound">x₂</a><a id="7133" class="Symbol">)</a> <a id="7135" class="Symbol">=</a> <a id="7137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="nat-sq"></a><a id="7143" href="QuickSort.QuickSort.html#7143" class="Function">nat-sq</a> <a id="7150" class="Symbol">:</a> <a id="7152" class="Symbol">{</a><a id="7153" href="QuickSort.QuickSort.html#7153" class="Bound">r</a> <a id="7155" href="QuickSort.QuickSort.html#7155" class="Bound">r&#39;</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="7162" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="7164" class="Symbol">→</a> <a id="7166" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="7170" class="Symbol">}</a> <a id="7172" class="Symbol">→</a> <a id="7174" class="Symbol">(</a><a id="7175" href="QuickSort.QuickSort.html#7175" class="Bound">h</a> <a id="7177" class="Symbol">:</a> <a id="7179" href="QuickSort.QuickSort.html#7153" class="Bound">r</a> <a id="7181" href="Util.html#596" class="Function Operator">⇒</a> <a id="7183" href="QuickSort.QuickSort.html#7155" class="Bound">r&#39;</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">→</a> <a id="7189" class="Symbol">(</a><a id="7190" href="QuickSort.QuickSort.html#7190" class="Bound">i</a> <a id="7192" class="Symbol">:</a> <a id="7194" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="7196" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="7197" class="Symbol">)</a> <a id="7199" class="Symbol">→</a>
       <a id="7208" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7211" href="QuickSort.QuickSort.html#7175" class="Bound">h</a> <a id="7213" href="QuickSort.QuickSort.html#7190" class="Bound">i</a> <a id="7215" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7217" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7220" href="Util.html#1447" class="Function">sndᵢ</a> <a id="7225" href="QuickSort.QuickSort.html#7190" class="Bound">i</a> <a id="7227" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7229" class="Symbol">(</a><a id="7230" href="IntrinsicallyRecursiveCoalgs.html#4589" class="Function">guard₀₁</a> <a id="7238" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7241" href="QuickSort.QuickSort.html#7175" class="Bound">h</a><a id="7242" class="Symbol">)</a> <a id="7244" href="QuickSort.QuickSort.html#7190" class="Bound">i</a> <a id="7246" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7248" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="7254" href="QuickSort.QuickSort.html#7190" class="Bound">i</a>
<a id="7256" href="QuickSort.QuickSort.html#7143" class="Function">nat-sq</a> <a id="7263" class="Symbol">{</a><a id="7264" class="Argument">r</a> <a id="7266" class="Symbol">=</a> <a id="7268" href="QuickSort.QuickSort.html#7268" class="Bound">r</a><a id="7269" class="Symbol">}</a> <a id="7271" href="QuickSort.QuickSort.html#7271" class="Bound">h</a> <a id="7273" href="QuickSort.QuickSort.html#7273" class="Bound">i</a> <a id="7275" class="Symbol">=</a> <a id="7277" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7284" href="QuickSort.QuickSort.html#7296" class="Function">biz</a> <a id="7288" class="Keyword">where</a>
  <a id="7296" href="QuickSort.QuickSort.html#7296" class="Function">biz</a> <a id="7300" class="Symbol">:</a> <a id="7302" class="Symbol">(</a><a id="7303" href="QuickSort.QuickSort.html#7303" class="Bound">x</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="7309" href="QuickSort.QuickSort.html#7268" class="Bound">r</a> <a id="7311" href="QuickSort.QuickSort.html#7273" class="Bound">i</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">→</a> <a id="7316" class="Symbol">(</a><a id="7317" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7320" href="QuickSort.QuickSort.html#7271" class="Bound">h</a> <a id="7322" href="QuickSort.QuickSort.html#7273" class="Bound">i</a> <a id="7324" href="QuickSort.QuickSort.html#7303" class="Bound">x</a><a id="7325" class="Symbol">)</a> <a id="7327" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7329" class="Symbol">((</a><a id="7331" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7334" href="Util.html#1447" class="Function">sndᵢ</a> <a id="7339" href="QuickSort.QuickSort.html#7273" class="Bound">i</a> <a id="7341" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7343" href="IntrinsicallyRecursiveCoalgs.html#4589" class="Function">guard₀₁</a> <a id="7351" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7354" href="QuickSort.QuickSort.html#7271" class="Bound">h</a> <a id="7356" href="QuickSort.QuickSort.html#7273" class="Bound">i</a> <a id="7358" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7360" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="7366" href="QuickSort.QuickSort.html#7273" class="Bound">i</a><a id="7367" class="Symbol">)</a> <a id="7369" href="QuickSort.QuickSort.html#7303" class="Bound">x</a><a id="7370" class="Symbol">)</a>
  <a id="7374" href="QuickSort.QuickSort.html#7296" class="Function">biz</a> <a id="7378" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="7383" class="Symbol">=</a> <a id="7385" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7392" href="QuickSort.QuickSort.html#7296" class="Function">biz</a> <a id="7396" class="Symbol">((</a><a id="7398" href="QuickSort.QuickSort.html#7398" class="Bound">tₗ</a> <a id="7401" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="7403" href="QuickSort.QuickSort.html#7403" class="Bound">x</a> <a id="7405" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="7407" href="QuickSort.QuickSort.html#7407" class="Bound">tᵣ</a><a id="7409" class="Symbol">)</a> <a id="7411" href="QuickSort.QuickSort.html#7411" class="Bound">x₁</a> <a id="7414" href="QuickSort.QuickSort.html#7414" class="Bound">x₂</a><a id="7416" class="Symbol">)</a> <a id="7418" class="Symbol">=</a> <a id="7420" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="recCoalgMorphS"></a><a id="7426" href="QuickSort.QuickSort.html#7426" class="Function">recCoalgMorphS</a> <a id="7441" class="Symbol">:</a> <a id="7443" class="Symbol">{</a><a id="7444" href="QuickSort.QuickSort.html#7444" class="Bound">r</a> <a id="7446" class="Symbol">:</a> <a id="7448" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="7450" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="7452" class="Symbol">→</a> <a id="7454" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="7458" class="Symbol">}</a> <a id="7460" class="Symbol">(</a><a id="7461" href="QuickSort.QuickSort.html#7461" class="Bound">c</a> <a id="7463" class="Symbol">:</a> <a id="7465" href="QuickSort.QuickSort.html#7444" class="Bound">r</a> <a id="7467" href="Util.html#596" class="Function Operator">⇒</a> <a id="7469" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="7471" href="QuickSort.QuickSort.html#7444" class="Bound">r</a><a id="7472" class="Symbol">)</a>
                 <a id="7491" class="Symbol">{</a><a id="7492" href="QuickSort.QuickSort.html#7492" class="Bound">X</a> <a id="7494" class="Symbol">:</a> <a id="7496" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="7498" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="7500" class="Symbol">→</a> <a id="7502" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="7506" class="Symbol">}</a> <a id="7508" class="Symbol">(</a><a id="7509" href="QuickSort.QuickSort.html#7509" class="Bound">a</a> <a id="7511" class="Symbol">:</a> <a id="7513" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="7515" href="QuickSort.QuickSort.html#7492" class="Bound">X</a> <a id="7517" href="Util.html#596" class="Function Operator">⇒</a> <a id="7519" href="QuickSort.QuickSort.html#7492" class="Bound">X</a><a id="7520" class="Symbol">)</a> <a id="7522" class="Symbol">→</a>
                  <a id="7542" href="QuickSort.QuickSort.html#7444" class="Bound">r</a> <a id="7544" href="Util.html#596" class="Function Operator">⇒</a> <a id="7546" href="QuickSort.QuickSort.html#7492" class="Bound">X</a>
<a id="7548" href="QuickSort.QuickSort.html#7426" class="Function">recCoalgMorphS</a> <a id="7563" href="QuickSort.QuickSort.html#7563" class="Bound">c</a> <a id="7565" href="QuickSort.QuickSort.html#7565" class="Bound">a</a> <a id="7567" class="Symbol">=</a> <a id="7569" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">c2a-mor.c2a-morph</a> <a id="7587" href="QuickSort.QuickSort.html#7563" class="Bound">c</a> <a id="7589" href="QuickSort.QuickSort.html#7565" class="Bound">a</a> <a id="7591" class="Keyword">where</a>
    <a id="7601" class="Keyword">module</a> <a id="7608" href="QuickSort.QuickSort.html#7608" class="Module">c2a-mor</a> <a id="7616" class="Symbol">=</a> <a id="7618" href="IntrinsicallyRecursiveCoalgs.html#5660" class="Module">U.c2a</a> <a id="7624" href="QuickSort.OnLengthOrder.html#1427" class="Function">&lt;l-wellfounded</a> <a id="7639" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="7641" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7644" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a>
    <a id="7654" class="Keyword">module</a> <a id="7661" href="QuickSort.QuickSort.html#7661" class="Module">c2a-hom</a> <a id="7669" class="Symbol">=</a> <a id="7671" href="IntrinsicallyRecursiveCoalgs.html#7005" class="Module">c2a-mor.c2a</a> <a id="7683" href="QuickSort.QuickSort.html#7563" class="Bound">c</a> <a id="7685" href="QuickSort.QuickSort.html#7565" class="Bound">a</a> <a id="7687" href="QuickSort.QuickSort.html#6875" class="Function">S-hom</a> <a id="7693" href="QuickSort.QuickSort.html#6720" class="Function">ε-split-epi</a>
    <a id="7709" class="Keyword">module</a> <a id="7716" href="QuickSort.QuickSort.html#7716" class="Module">unique</a> <a id="7723" class="Symbol">=</a> <a id="7725" href="IntrinsicallyRecursiveCoalgs.html#8485" class="Module">c2a-hom.unique</a> <a id="7740" href="QuickSort.QuickSort.html#7143" class="Function">nat-sq</a>

<a id="7748" class="Keyword">open</a> <a id="7753" class="Keyword">import</a> <a id="7760" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="QuickSortFunctorWellfounded"></a><a id="7793" href="QuickSort.QuickSort.html#7793" class="Function">QuickSortFunctorWellfounded</a> <a id="7821" class="Symbol">:</a> <a id="7823" href="IntrinsicallyRecursiveCoalgs.html#1853" class="Function">is-Wellfounded</a> <a id="7838" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a>
<a id="7840" href="QuickSort.QuickSort.html#7793" class="Function">QuickSortFunctorWellfounded</a> <a id="7868" href="QuickSort.QuickSort.html#7868" class="Bound">i</a> <a id="7870" class="Symbol">=</a> <a id="7872" class="Symbol">(</a><a id="7873" href="IntrinsicallyRecursiveCoalgs.html#1212" class="Function Operator">[</a> <a id="7875" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="7877" href="IntrinsicallyRecursiveCoalgs.html#1212" class="Function Operator">]&lt;</a> <a id="7880" href="QuickSort.QuickSort.html#7868" class="Bound">i</a><a id="7881" class="Symbol">)</a> <a id="7883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7885" class="Symbol">(λ</a> <a id="7888" href="QuickSort.QuickSort.html#7888" class="Bound">X</a> <a id="7890" class="Symbol">→</a> <a id="7892" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7896" class="Symbol">(</a><a id="7897" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="7903" href="QuickSort.QuickSort.html#7868" class="Bound">i</a><a id="7904" class="Symbol">)</a> <a id="7906" class="Symbol">(</a><a id="7907" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="7910" href="Util.html#1447" class="Function">sndᵢ</a> <a id="7915" href="QuickSort.QuickSort.html#7868" class="Bound">i</a><a id="7916" class="Symbol">)</a> <a id="7918" class="Symbol">(</a><a id="7919" href="QuickSort.QuickSort.html#7960" class="Function">ε-split-mono</a> <a id="7932" href="QuickSort.QuickSort.html#7868" class="Bound">i</a><a id="7933" class="Symbol">)</a> <a id="7935" class="Symbol">(</a><a id="7936" href="QuickSort.QuickSort.html#6720" class="Function">ε-split-epi</a> <a id="7948" href="QuickSort.QuickSort.html#7868" class="Bound">i</a><a id="7949" class="Symbol">))</a> <a id="7952" class="Keyword">where</a>
  <a id="7960" href="QuickSort.QuickSort.html#7960" class="Function">ε-split-mono</a> <a id="7973" class="Symbol">:</a> <a id="7975" class="Symbol">{</a><a id="7976" href="QuickSort.QuickSort.html#7976" class="Bound">X</a> <a id="7978" class="Symbol">:</a> <a id="7980" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="7982" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="7984" class="Symbol">→</a> <a id="7986" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="7990" class="Symbol">}</a> <a id="7992" class="Symbol">(</a><a id="7993" href="QuickSort.QuickSort.html#7993" class="Bound">j</a> <a id="7995" class="Symbol">:</a> <a id="7997" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="7999" href="QuickSort.QuickSort.html#424" class="Bound">A</a><a id="8000" class="Symbol">)</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="8012" class="Symbol">(</a><a id="8013" href="QuickSort.QuickSort.html#6055" class="Function">S-ε⁻¹</a> <a id="8019" class="Symbol">{</a><a id="8020" class="Argument">X</a> <a id="8022" class="Symbol">=</a> <a id="8024" href="QuickSort.QuickSort.html#7976" class="Bound">X</a><a id="8025" class="Symbol">}</a> <a id="8027" href="QuickSort.QuickSort.html#7993" class="Bound">j</a><a id="8028" class="Symbol">)</a> <a id="8030" class="Symbol">(</a><a id="8031" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="8034" href="Util.html#1447" class="Function">sndᵢ</a> <a id="8039" href="QuickSort.QuickSort.html#7993" class="Bound">j</a><a id="8040" class="Symbol">)</a>
  <a id="8044" href="QuickSort.QuickSort.html#7960" class="Function">ε-split-mono</a> <a id="8057" class="Symbol">_</a> <a id="8059" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="8064" class="Symbol">=</a> <a id="8066" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="8073" href="QuickSort.QuickSort.html#7960" class="Function">ε-split-mono</a> <a id="8086" class="Symbol">_</a> <a id="8088" class="Symbol">(((</a><a id="8091" href="QuickSort.QuickSort.html#8091" class="Bound">tₗ</a> <a id="8094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8096" href="QuickSort.QuickSort.html#8096" class="Bound">tₗ&lt;o</a><a id="8100" class="Symbol">)</a> <a id="8102" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a> <a id="8104" href="QuickSort.QuickSort.html#8104" class="Bound">iₗ</a> <a id="8107" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┌</a> <a id="8109" href="QuickSort.QuickSort.html#8109" class="Bound">x</a> <a id="8111" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┐</a> <a id="8113" class="Symbol">(</a><a id="8114" href="QuickSort.QuickSort.html#8114" class="Bound">tᵣ</a> <a id="8117" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8119" href="QuickSort.QuickSort.html#8119" class="Bound">tᵣ&lt;o</a><a id="8123" class="Symbol">)</a> <a id="8125" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a>  <a id="8128" href="QuickSort.QuickSort.html#8128" class="Bound">iᵣ</a><a id="8130" class="Symbol">)</a> <a id="8132" href="QuickSort.QuickSort.html#8132" class="Bound">pf₁</a> <a id="8136" href="QuickSort.QuickSort.html#8136" class="Bound">pf₂</a><a id="8139" class="Symbol">)</a> <a id="8141" class="Symbol">=</a>
    <a id="8147" class="Symbol">λ</a> <a id="8149" href="QuickSort.QuickSort.html#8149" class="Bound">i₁</a> <a id="8152" class="Symbol">→</a> <a id="8154" class="Symbol">((</a><a id="8156" href="QuickSort.OnLengthOrder.html#1352" class="Function">&lt;l-Prop</a> <a id="8164" class="Symbol">_</a> <a id="8166" class="Symbol">_</a> <a id="8168" class="Symbol">(</a><a id="8169" href="QuickSort.QuickSort.html#5907" class="Function">i&lt;x∷i++</a> <a id="8177" href="QuickSort.QuickSort.html#8128" class="Bound">iᵣ</a><a id="8179" class="Symbol">)</a> <a id="8181" href="QuickSort.QuickSort.html#8091" class="Bound">tₗ</a> <a id="8184" href="QuickSort.QuickSort.html#8149" class="Bound">i₁</a> <a id="8187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8189" href="QuickSort.QuickSort.html#8096" class="Bound">tₗ&lt;o</a><a id="8193" class="Symbol">)</a> <a id="8195" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="8197" href="QuickSort.QuickSort.html#8109" class="Bound">x</a> <a id="8199" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="8201" class="Symbol">(</a><a id="8202" href="QuickSort.OnLengthOrder.html#1352" class="Function">&lt;l-Prop</a> <a id="8210" class="Symbol">_</a> <a id="8212" class="Symbol">_</a> <a id="8214" href="QuickSort.QuickSort.html#5787" class="Function Operator">i&lt;x∷[</a> <a id="8220" href="QuickSort.QuickSort.html#8104" class="Bound">iₗ</a> <a id="8223" href="QuickSort.QuickSort.html#5787" class="Function Operator">]++i</a> <a id="8228" href="QuickSort.QuickSort.html#8114" class="Bound">tᵣ</a> <a id="8231" href="QuickSort.QuickSort.html#8149" class="Bound">i₁</a> <a id="8234" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8236" href="QuickSort.QuickSort.html#8119" class="Bound">tᵣ&lt;o</a><a id="8240" class="Symbol">))</a> <a id="8243" href="QuickSort.QuickSort.html#8132" class="Bound">pf₁</a> <a id="8247" href="QuickSort.QuickSort.html#8136" class="Bound">pf₂</a>


<a id="sprout"></a><a id="8253" href="QuickSort.QuickSort.html#8253" class="Function">sprout</a> <a id="8260" class="Symbol">:</a> <a id="8262" class="Symbol">{</a><a id="8263" href="QuickSort.QuickSort.html#8263" class="Bound">r</a> <a id="8265" class="Symbol">:</a> <a id="8267" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="8269" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="8271" class="Symbol">→</a> <a id="8273" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="8277" class="Symbol">}</a> <a id="8279" class="Symbol">→</a> <a id="8281" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="8283" class="Symbol">((</a><a id="8285" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="8287" href="QuickSort.QuickSort.html#1449" class="Function Operator">ₓ</a><a id="8288" class="Symbol">)</a> <a id="8290" href="QuickSort.QuickSort.html#8263" class="Bound">r</a><a id="8291" class="Symbol">)</a> <a id="8293" href="Util.html#596" class="Function Operator">⇒</a> <a id="8295" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="8297" class="Symbol">((</a><a id="8299" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="8301" href="QuickSort.QuickSort.html#1335" class="Function Operator">₊</a><a id="8302" class="Symbol">)</a> <a id="8304" href="QuickSort.QuickSort.html#8263" class="Bound">r</a><a id="8305" class="Symbol">)</a>
<a id="8307" href="QuickSort.QuickSort.html#8253" class="Function">sprout</a> <a id="8314" class="Symbol">_</a> <a id="8316" href="QuickSort.QuickSort.html#2717" class="InductiveConstructor">[]</a>                                  <a id="8352" class="Symbol">=</a> <a id="8354" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a>
<a id="8359" href="QuickSort.QuickSort.html#8253" class="Function">sprout</a> <a id="8366" class="Symbol">_</a> <a id="8368" class="Symbol">(</a><a id="8369" href="QuickSort.QuickSort.html#8369" class="Bound">x</a> <a id="8371" href="QuickSort.QuickSort.html#2735" class="InductiveConstructor Operator">∷</a> <a id="8373" class="Symbol">(</a><a id="8374" href="QuickSort.QuickSort.html#8374" class="Bound">fst₁</a> <a id="8379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8381" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a><a id="8385" class="Symbol">))</a>                 <a id="8404" class="Symbol">=</a> <a id="8406" class="Symbol">(</a><a id="8407" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8411" href="QuickSort.QuickSort.html#8374" class="Bound">fst₁</a> <a id="8416" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="8418" href="QuickSort.QuickSort.html#8369" class="Bound">x</a> <a id="8420" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="8422" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8426" href="QuickSort.QuickSort.html#8374" class="Bound">fst₁</a><a id="8430" class="Symbol">)</a> <a id="8432" href="QuickSort.FMSetEliminations.html#1156" class="Function">[]-A</a> <a id="8437" href="QuickSort.FMSetEliminations.html#1156" class="Function">[]-A</a>
<a id="8442" href="QuickSort.QuickSort.html#8253" class="Function">sprout</a> <a id="8449" class="Symbol">_</a> <a id="8451" class="Symbol">(</a><a id="8452" href="QuickSort.QuickSort.html#8452" class="Bound">x</a> <a id="8454" href="QuickSort.QuickSort.html#2735" class="InductiveConstructor Operator">∷</a> <a id="8456" class="Symbol">(</a><a id="8457" href="QuickSort.QuickSort.html#8457" class="Bound">fst₁</a> <a id="8462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8464" class="Symbol">(</a><a id="8465" href="QuickSort.QuickSort.html#8465" class="Bound">lt</a> <a id="8468" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="8470" href="QuickSort.QuickSort.html#8470" class="Bound">x₁</a> <a id="8473" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="8475" href="QuickSort.QuickSort.html#8475" class="Bound">rt</a><a id="8477" class="Symbol">)</a> <a id="8479" href="QuickSort.QuickSort.html#8479" class="Bound">x₂</a> <a id="8482" href="QuickSort.QuickSort.html#8482" class="Bound">x₃</a><a id="8484" class="Symbol">))</a> <a id="8487" class="Keyword">with</a> <a id="8492" href="QuickSort.QuickSort.html#8452" class="Bound">x</a> <a id="8494" href="QuickSort.QuickSort.html#559" class="Bound Operator">≤?≥</a> <a id="8498" href="QuickSort.QuickSort.html#8470" class="Bound">x₁</a>
<a id="8501" class="Symbol">...|</a> <a id="8506" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8510" href="QuickSort.QuickSort.html#8510" class="Bound">x≤x₁</a> <a id="8515" class="Symbol">=</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8522" class="Symbol">(</a><a id="8523" class="Bound">x</a> <a id="8525" href="QuickSort.QuickSort.html#2735" class="InductiveConstructor Operator">∷</a> <a id="8527" class="Bound">lt</a><a id="8529" class="Symbol">)</a> <a id="8531" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="8533" class="Bound">x₁</a> <a id="8536" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="8538" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8542" class="Bound">rt</a><a id="8544" class="Symbol">)</a> <a id="8546" class="Symbol">(</a><a id="8547" href="QuickSort.QuickSort.html#8510" class="Bound">x≤x₁</a> <a id="8552" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">∷-A</a> <a id="8556" class="Bound">x₂</a><a id="8558" class="Symbol">)</a> <a id="8560" class="Bound">x₃</a> <a id="8563" href="QuickSort.QuickSort.html#1578" class="Function Operator">€</a>
       <a id="8572" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8578" class="Symbol">(</a><a id="8579" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="8581" class="Symbol">((</a><a id="8583" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="8585" href="QuickSort.QuickSort.html#1335" class="Function Operator">₊</a><a id="8586" class="Symbol">)</a> <a id="8588" class="Symbol">_))</a> <a id="8592" href="QuickSort.QuickSort.html#1713" class="InductiveConstructor">comm⇃</a>
<a id="8598" href="QuickSort.QuickSort.html#8253" class="Function">sprout</a> <a id="8605" class="Symbol">_</a> <a id="8607" class="Symbol">(</a><a id="8608" href="QuickSort.QuickSort.html#8608" class="Bound">x</a> <a id="8610" class="InductiveConstructor Operator">∷</a> <a id="8612" class="Symbol">(</a><a id="8613" href="QuickSort.QuickSort.html#8613" class="Bound">fst₁</a> <a id="8618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8620" class="Symbol">(</a><a id="8621" href="QuickSort.QuickSort.html#8621" class="Bound">lt</a> <a id="8624" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a> <a id="8626" href="QuickSort.QuickSort.html#8626" class="Bound">iₗ</a> <a id="8629" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┌</a> <a id="8631" href="QuickSort.QuickSort.html#8631" class="Bound">x₁</a> <a id="8634" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">┐</a> <a id="8636" href="QuickSort.QuickSort.html#8636" class="Bound">rt</a> <a id="8639" href="QuickSort.QuickSort.html#4868" class="InductiveConstructor Operator">^</a> <a id="8641" class="Symbol">_)</a> <a id="8644" href="QuickSort.QuickSort.html#8644" class="Bound">x₂</a> <a id="8647" href="QuickSort.QuickSort.html#8647" class="Bound">x₃</a><a id="8649" class="Symbol">))</a> <a id="8652" class="Symbol">|</a>
     <a id="8659" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8663" href="QuickSort.QuickSort.html#8663" class="Bound">x₁≤x</a> <a id="8668" class="Symbol">=</a> <a id="8670" class="Symbol">(</a><a id="8671" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8675" href="QuickSort.QuickSort.html#8621" class="Bound">lt</a> <a id="8678" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="8680" href="QuickSort.QuickSort.html#8631" class="Bound">x₁</a> <a id="8683" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="8685" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8689" class="Symbol">(</a><a id="8690" href="QuickSort.QuickSort.html#8608" class="Bound">x</a> <a id="8692" href="QuickSort.QuickSort.html#2735" class="InductiveConstructor Operator">∷</a> <a id="8694" href="QuickSort.QuickSort.html#8636" class="Bound">rt</a><a id="8696" class="Symbol">))</a> <a id="8699" href="QuickSort.QuickSort.html#8644" class="Bound">x₂</a> <a id="8702" class="Symbol">(</a><a id="8703" href="QuickSort.QuickSort.html#8663" class="Bound">x₁≤x</a> <a id="8708" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">∷-A</a> <a id="8712" href="QuickSort.QuickSort.html#8647" class="Bound">x₃</a><a id="8714" class="Symbol">)</a> <a id="8716" href="QuickSort.QuickSort.html#1578" class="Function Operator">€</a>
       <a id="8725" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8731" class="Symbol">(</a><a id="8732" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="8734" class="Symbol">((</a><a id="8736" href="QuickSort.QuickSort.html#2663" class="Datatype">L</a> <a id="8738" href="QuickSort.QuickSort.html#1335" class="Function Operator">₊</a><a id="8739" class="Symbol">)</a> <a id="8741" class="Symbol">_))</a> <a id="8745" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8747" href="QuickSort.QuickSort.html#2251" class="Function">→↑</a> <a id="8750" class="Symbol">(_</a> <a id="8753" href="Cubical.HITs.FiniteMultiset.Base.html#290" class="InductiveConstructor Operator">∷</a> <a id="8755" href="QuickSort.QuickSort.html#8626" class="Bound">iₗ</a><a id="8757" class="Symbol">)</a>

<a id="wither"></a><a id="8760" href="QuickSort.QuickSort.html#8760" class="Function">wither</a> <a id="8767" class="Symbol">:</a> <a id="8769" class="Symbol">{</a><a id="8770" href="QuickSort.QuickSort.html#8770" class="Bound">r</a> <a id="8772" class="Symbol">:</a> <a id="8774" href="QuickSort.QuickSort.html#742" class="Datatype">ℬ</a> <a id="8776" href="QuickSort.QuickSort.html#424" class="Bound">A</a> <a id="8778" class="Symbol">→</a> <a id="8780" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="8784" class="Symbol">}</a> <a id="8786" class="Symbol">→</a> <a id="8788" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="8790" class="Symbol">((</a><a id="8792" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="8794" href="QuickSort.QuickSort.html#1449" class="Function Operator">ₓ</a><a id="8795" class="Symbol">)</a> <a id="8797" href="QuickSort.QuickSort.html#8770" class="Bound">r</a><a id="8798" class="Symbol">)</a> <a id="8800" href="Util.html#596" class="Function Operator">⇒</a> <a id="8802" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="8804" class="Symbol">((</a><a id="8806" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="8808" href="QuickSort.QuickSort.html#1335" class="Function Operator">₊</a><a id="8809" class="Symbol">)</a> <a id="8811" href="QuickSort.QuickSort.html#8770" class="Bound">r</a><a id="8812" class="Symbol">)</a>
<a id="8814" href="QuickSort.QuickSort.html#8760" class="Function">wither</a> <a id="8821" class="Symbol">_</a> <a id="8823" href="QuickSort.QuickSort.html#4741" class="InductiveConstructor">leaf</a> <a id="8828" class="Symbol">=</a> <a id="8830" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a>
<a id="8833" href="QuickSort.QuickSort.html#8760" class="Function">wither</a> <a id="8840" class="Symbol">_</a> <a id="8842" class="Symbol">(((</a><a id="8845" href="QuickSort.QuickSort.html#8845" class="Bound">fst₁</a> <a id="8850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8852" href="QuickSort.QuickSort.html#3189" class="InductiveConstructor">[]</a><a id="8854" class="Symbol">)</a> <a id="8856" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="8858" href="QuickSort.QuickSort.html#8858" class="Bound">x</a> <a id="8860" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="8862" class="Symbol">(</a><a id="8863" href="QuickSort.QuickSort.html#8863" class="Bound">fst₂</a> <a id="8868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8870" href="QuickSort.QuickSort.html#8870" class="Bound">snd₂</a><a id="8874" class="Symbol">))</a> <a id="8877" href="QuickSort.QuickSort.html#8877" class="Bound">x₁</a> <a id="8880" href="QuickSort.QuickSort.html#8880" class="Bound">x₂</a><a id="8882" class="Symbol">)</a> <a id="8884" class="Symbol">=</a> <a id="8886" class="Symbol">(</a><a id="8887" href="QuickSort.QuickSort.html#8858" class="Bound">x</a> <a id="8889" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="8892" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8896" href="QuickSort.QuickSort.html#8863" class="Bound">fst₂</a><a id="8900" class="Symbol">)</a> <a id="8902" href="QuickSort.QuickSort.html#8880" class="Bound">x₂</a>
<a id="8905" href="QuickSort.QuickSort.html#8760" class="Function">wither</a> <a id="8912" class="Symbol">_</a> <a id="8914" class="Symbol">(((</a><a id="8917" href="QuickSort.QuickSort.html#8917" class="Bound">fst₁</a> <a id="8922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8924" class="Symbol">(</a><a id="8925" href="QuickSort.QuickSort.html#8925" class="Bound">x₃</a> <a id="8928" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="8931" href="QuickSort.QuickSort.html#8931" class="Bound">rg</a><a id="8933" class="Symbol">)</a> <a id="8935" href="QuickSort.QuickSort.html#8935" class="Bound">x₄</a><a id="8937" class="Symbol">)</a> <a id="8939" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="8941" href="QuickSort.QuickSort.html#8941" class="Bound">x</a> <a id="8943" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="8945" class="Symbol">(</a><a id="8946" href="QuickSort.QuickSort.html#8946" class="Bound">fst₂</a> <a id="8951" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8953" href="QuickSort.QuickSort.html#8953" class="Bound">snd₂</a><a id="8957" class="Symbol">))</a> <a id="8960" href="QuickSort.QuickSort.html#8960" class="Bound">x₁</a> <a id="8963" href="QuickSort.QuickSort.html#8963" class="Bound">x₂</a><a id="8965" class="Symbol">)</a> <a id="8967" class="Keyword">with</a> <a id="8972" href="QuickSort.FMSetEliminations.html#817" class="Function">uncons-A</a> <a id="8981" href="QuickSort.QuickSort.html#8960" class="Bound">x₁</a>
<a id="8984" class="Symbol">...</a> <a id="8988" class="Symbol">|</a> <a id="8990" class="Symbol">(</a><a id="8991" href="QuickSort.QuickSort.html#8991" class="Bound">x₃≤x</a> <a id="8996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8998" href="QuickSort.QuickSort.html#8998" class="Bound">All-x≤-g</a><a id="9006" class="Symbol">)</a> <a id="9008" class="Symbol">=</a> <a id="9010" class="Symbol">(</a><a id="9011" class="Bound">x₃</a> <a id="9014" href="QuickSort.QuickSort.html#3206" class="InductiveConstructor Operator">≤∷</a> <a id="9017" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9021" class="Symbol">((</a><a id="9023" class="Bound">rg</a> <a id="9026" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┌</a> <a id="9028" class="Bound">x</a> <a id="9030" href="QuickSort.QuickSort.html#4757" class="InductiveConstructor Operator">┐</a> <a id="9032" class="Bound">fst₂</a><a id="9036" class="Symbol">)</a> <a id="9038" href="QuickSort.QuickSort.html#8998" class="Bound">All-x≤-g</a> <a id="9047" class="Bound">x₂</a><a id="9049" class="Symbol">))</a>
  <a id="9054" class="Symbol">(</a><a id="9055" href="QuickSort.QuickSort.html#8991" class="Bound">x₃≤x</a> <a id="9060" href="QuickSort.FMSetEliminations.html#982" class="Function Operator">∷-A</a> <a id="9064" class="Bound">x₄</a> <a id="9067" href="QuickSort.FMSetEliminations.html#1216" class="Function Operator">++-A</a> <a id="9072" href="QuickSort.QuickSort.html#1772" class="Function">≤-to-#</a> <a id="9079" href="QuickSort.QuickSort.html#8991" class="Bound">x₃≤x</a> <a id="9084" class="Bound">x₂</a><a id="9086" class="Symbol">)</a> <a id="9088" href="QuickSort.QuickSort.html#1578" class="Function Operator">€</a>
  <a id="9092" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9098" class="Symbol">(</a><a id="9099" href="QuickSort.QuickSort.html#3149" class="Datatype">O</a> <a id="9101" class="Symbol">((</a><a id="9103" href="QuickSort.QuickSort.html#4697" class="Datatype">S</a> <a id="9105" href="QuickSort.QuickSort.html#1335" class="Function Operator">₊</a><a id="9106" class="Symbol">)</a> <a id="9108" class="Symbol">_))</a> <a id="9112" href="QuickSort.QuickSort.html#1713" class="InductiveConstructor">comm⇃</a>

<a id="quickSort"></a><a id="9119" href="QuickSort.QuickSort.html#9119" class="Function">quickSort</a> <a id="9129" class="Symbol">:</a> <a id="9131" href="QuickSort.QuickSort.html#2790" class="Datatype">EIList</a> <a id="9138" href="Util.html#596" class="Function Operator">⇒</a> <a id="9140" href="QuickSort.QuickSort.html#3286" class="Datatype">OEIList</a>
<a id="9148" href="QuickSort.QuickSort.html#9119" class="Function">quickSort</a> <a id="9158" class="Symbol">=</a> <a id="9160" href="QuickSort.QuickSort.html#7426" class="Function">recCoalgMorphS</a> <a id="9175" class="Symbol">(</a><a id="9176" href="QuickSort.QuickSort.html#2968" class="Function">paraL</a> <a id="9182" class="Symbol">(</a><a id="9183" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="9186" href="Util.html#1828" class="Function Operator">[</a> <a id="9188" href="Util.html#885" class="Function">idᵢ</a> <a id="9192" href="Util.html#1828" class="Function Operator">⸴</a> <a id="9194" href="QuickSort.QuickSort.html#2899" class="Function">inL</a> <a id="9198" href="Util.html#1828" class="Function Operator">]</a> <a id="9200" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="9203" href="QuickSort.QuickSort.html#8253" class="Function">sprout</a><a id="9209" class="Symbol">))</a> <a id="9212" class="Symbol">(</a><a id="9213" href="QuickSort.QuickSort.html#4448" class="Function">apoO</a> <a id="9218" class="Symbol">(</a><a id="9219" href="QuickSort.QuickSort.html#8760" class="Function">wither</a> <a id="9226" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="9229" href="QuickSort.QuickSort.html#4977" class="Function">S₁</a> <a id="9232" class="Symbol">(</a><a id="9233" href="Util.html#2171" class="Function Operator">⟨</a> <a id="9235" href="Util.html#885" class="Function">idᵢ</a> <a id="9239" href="Util.html#2171" class="Function Operator">⸴</a> <a id="9241" href="QuickSort.QuickSort.html#3420" class="Function">outO</a> <a id="9246" href="Util.html#2171" class="Function Operator">⟩</a> <a id="9248" class="Symbol">)))</a>

</pre>
</body></html>


==> anc/html/Relation.Binary.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Raw bundles for homogeneous binary relations</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="382" class="Keyword">where</a>

<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Function.Base.html" class="Module">Function.Base</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Function.Base.html#1657" class="Function">flip</a><a id="426" class="Symbol">)</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Level.html" class="Module">Level</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="458" class="Symbol">;</a> <a id="460" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="463" class="Symbol">;</a> <a id="465" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="567" class="Symbol">)</a>


<a id="571" class="Comment">------------------------------------------------------------------------</a>
<a id="644" class="Comment">-- RawSetoid</a>
<a id="657" class="Comment">------------------------------------------------------------------------</a>

<a id="731" class="Keyword">record</a> <a id="RawSetoid"></a><a id="738" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="748" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a> <a id="750" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="758" class="Symbol">(</a><a id="759" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="763" class="Symbol">(</a><a id="764" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a> <a id="766" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="768" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a><a id="769" class="Symbol">))</a> <a id="772" class="Keyword">where</a>
  <a id="780" class="Keyword">infix</a> <a id="786" class="Number">4</a> <a id="788" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a>
  <a id="794" class="Keyword">field</a>
    <a id="RawSetoid.Carrier"></a><a id="804" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a>              <a id="825" class="Symbol">:</a> <a id="827" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="831" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a>
    <a id="RawSetoid._≈_"></a><a id="837" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a>                  <a id="858" class="Symbol">:</a> <a id="860" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="864" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a> <a id="872" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a>

  <a id="877" class="Keyword">infix</a> <a id="883" class="Number">4</a> <a id="885" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
  <a id="RawSetoid._≉_"></a><a id="891" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="895" class="Symbol">:</a> <a id="897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="901" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a> <a id="909" class="Symbol">_</a>
  <a id="913" href="Relation.Binary.Bundles.Raw.html#913" class="Bound">x</a> <a id="915" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="917" href="Relation.Binary.Bundles.Raw.html#917" class="Bound">y</a> <a id="919" class="Symbol">=</a> <a id="921" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="923" class="Symbol">(</a><a id="924" href="Relation.Binary.Bundles.Raw.html#913" class="Bound">x</a> <a id="926" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">≈</a> <a id="928" href="Relation.Binary.Bundles.Raw.html#917" class="Bound">y</a><a id="929" class="Symbol">)</a>


<a id="933" class="Comment">------------------------------------------------------------------------</a>
<a id="1006" class="Comment">-- RawRelation: basis for Relation.Binary.Bundles.*Order</a>
<a id="1063" class="Comment">------------------------------------------------------------------------</a>

<a id="1137" class="Keyword">record</a> <a id="RawRelation"></a><a id="1144" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="1156" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1158" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a> <a id="1161" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1178" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1180" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a> <a id="1183" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1185" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a><a id="1187" class="Symbol">))</a> <a id="1190" class="Keyword">where</a>
  <a id="1198" class="Keyword">infix</a> <a id="1204" class="Number">4</a> <a id="1206" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="1210" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>
  <a id="1216" class="Keyword">field</a>
    <a id="RawRelation.Carrier"></a><a id="1226" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a>    <a id="1237" class="Symbol">:</a> <a id="1239" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1243" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a>
    <a id="RawRelation._≈_"></a><a id="1249" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a>        <a id="1260" class="Symbol">:</a> <a id="1262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1266" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1274" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a>  <a id="1278" class="Comment">-- The underlying equality.</a>
    <a id="RawRelation._∼_"></a><a id="1310" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>        <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1327" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1335" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a>  <a id="1339" class="Comment">-- The underlying relation.</a>

  <a id="RawRelation.rawSetoid"></a><a id="1370" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1392" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1394" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a>
  <a id="1399" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1409" class="Symbol">=</a> <a id="1411" class="Keyword">record</a> <a id="1418" class="Symbol">{</a> <a id="1420" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="1430" class="Symbol">}</a>

  <a id="1435" class="Keyword">open</a> <a id="1440" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1450" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1460" class="Keyword">public</a>
    <a id="1471" class="Keyword">using</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1481" class="Symbol">)</a>

  <a id="1486" class="Keyword">infix</a> <a id="1492" class="Number">4</a> <a id="1494" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a>
  <a id="RawRelation._≁_"></a><a id="1500" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1510" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1518" class="Symbol">_</a>
  <a id="1522" href="Relation.Binary.Bundles.Raw.html#1522" class="Bound">x</a> <a id="1524" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">≁</a> <a id="1526" href="Relation.Binary.Bundles.Raw.html#1526" class="Bound">y</a> <a id="1528" class="Symbol">=</a> <a id="1530" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Relation.Binary.Bundles.Raw.html#1522" class="Bound">x</a> <a id="1535" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">∼</a> <a id="1537" href="Relation.Binary.Bundles.Raw.html#1526" class="Bound">y</a><a id="1538" class="Symbol">)</a>

  <a id="1543" class="Keyword">infix</a> <a id="1549" class="Number">4</a> <a id="1551" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a>
  <a id="RawRelation._∼ᵒ_"></a><a id="1558" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Function.Base.html#1657" class="Function">flip</a> <a id="1570" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>

  <a id="1577" class="Keyword">infix</a> <a id="1583" class="Number">4</a> <a id="1585" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a>
  <a id="RawRelation._≁ᵒ_"></a><a id="1592" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Function.Base.html#1657" class="Function">flip</a> <a id="1604" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a>
</pre></body></html>


==> anc/html/Relation.Binary.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for homogeneous binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="298" class="Symbol">{-#</a> <a id="302" class="Keyword">OPTIONS</a> <a id="310" class="Pragma">--cubical-compatible</a> <a id="331" class="Pragma">--safe</a> <a id="338" class="Symbol">#-}</a>

<a id="343" class="Keyword">module</a> <a id="350" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Base.html" class="Module">Function.Base</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Function.Base.html#1657" class="Function">flip</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Level.html" class="Module">Level</a> <a id="438" class="Keyword">using</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="450" class="Symbol">;</a> <a id="452" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="455" class="Symbol">;</a> <a id="457" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="460" class="Symbol">)</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a><a id="565" class="Symbol">;</a> <a id="567" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="617" class="Comment">-- most of it</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="683" class="Symbol">)</a>

<a id="686" class="Comment">------------------------------------------------------------------------</a>
<a id="759" class="Comment">-- Setoids</a>
<a id="770" class="Comment">------------------------------------------------------------------------</a>

<a id="844" class="Keyword">record</a> <a id="PartialSetoid"></a><a id="851" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a> <a id="865" href="Relation.Binary.Bundles.html#865" class="Bound">a</a> <a id="867" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="875" class="Symbol">(</a><a id="876" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Bundles.html#865" class="Bound">a</a> <a id="883" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="885" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a><a id="886" class="Symbol">))</a> <a id="889" class="Keyword">where</a>
  <a id="897" class="Keyword">infix</a> <a id="903" class="Number">4</a> <a id="905" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>
  <a id="911" class="Keyword">field</a>
    <a id="PartialSetoid.Carrier"></a><a id="921" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a>              <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="948" href="Relation.Binary.Bundles.html#865" class="Bound">a</a>
    <a id="PartialSetoid._≈_"></a><a id="954" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>                  <a id="975" class="Symbol">:</a> <a id="977" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="981" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a> <a id="989" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a>
    <a id="PartialSetoid.isPartialEquivalence"></a><a id="995" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a> <a id="1039" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>

  <a id="1046" class="Keyword">open</a> <a id="1051" href="Relation.Binary.Structures.html#1192" class="Module">IsPartialEquivalence</a> <a id="1072" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1093" class="Keyword">public</a>

  <a id="PartialSetoid.rawSetoid"></a><a id="1103" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1125" class="Symbol">_</a> <a id="1127" class="Symbol">_</a>
  <a id="1131" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1141" class="Symbol">=</a> <a id="1143" class="Keyword">record</a> <a id="1150" class="Symbol">{</a> <a id="1152" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a> <a id="1162" class="Symbol">}</a>

  <a id="1167" class="Keyword">open</a> <a id="1172" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1182" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1192" class="Keyword">public</a>
    <a id="1203" class="Keyword">hiding</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1224" class="Symbol">)</a>


<a id="1228" class="Keyword">record</a> <a id="Setoid"></a><a id="1235" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1242" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1244" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1260" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1262" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a><a id="1263" class="Symbol">))</a> <a id="1266" class="Keyword">where</a>
  <a id="1274" class="Keyword">infix</a> <a id="1280" class="Number">4</a> <a id="1282" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="1288" class="Keyword">field</a>
    <a id="Setoid.Carrier"></a><a id="1298" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="1312" class="Symbol">:</a> <a id="1314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1318" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a>
    <a id="Setoid._≈_"></a><a id="1324" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="1338" class="Symbol">:</a> <a id="1340" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1344" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1352" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a>
    <a id="Setoid.isEquivalence"></a><a id="1358" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1388" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>

  <a id="1395" class="Keyword">open</a> <a id="1400" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1414" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1428" class="Keyword">public</a>
    <a id="1439" class="Keyword">using</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Relation.Binary.Structures.html#1641" class="Field">refl</a><a id="1450" class="Symbol">;</a> <a id="1452" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a><a id="1461" class="Symbol">;</a> <a id="1463" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a><a id="1483" class="Symbol">)</a>

  <a id="Setoid.partialSetoid"></a><a id="1488" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a> <a id="1518" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1520" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a>
  <a id="1524" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1538" class="Symbol">=</a> <a id="1540" class="Keyword">record</a>
    <a id="1551" class="Symbol">{</a> <a id="1553" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a>
    <a id="1601" class="Symbol">}</a>

  <a id="1606" class="Keyword">open</a> <a id="1611" href="Relation.Binary.Bundles.html#851" class="Module">PartialSetoid</a> <a id="1625" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1639" class="Keyword">public</a>
    <a id="1650" class="Keyword">hiding</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a><a id="1665" class="Symbol">;</a> <a id="1667" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a><a id="1670" class="Symbol">;</a> <a id="1672" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a><a id="1692" class="Symbol">)</a>


<a id="1696" class="Keyword">record</a> <a id="DecSetoid"></a><a id="1703" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1713" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1715" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1731" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1733" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a><a id="1734" class="Symbol">))</a> <a id="1737" class="Keyword">where</a>
  <a id="1745" class="Keyword">infix</a> <a id="1751" class="Number">4</a> <a id="1753" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>
  <a id="1759" class="Keyword">field</a>
    <a id="DecSetoid.Carrier"></a><a id="1769" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a>          <a id="1786" class="Symbol">:</a> <a id="1788" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1792" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a>
    <a id="DecSetoid._≈_"></a><a id="1798" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="1815" class="Symbol">:</a> <a id="1817" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1821" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a> <a id="1829" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a>
    <a id="DecSetoid.isDecEquivalence"></a><a id="1835" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="1871" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>

  <a id="1878" class="Keyword">open</a> <a id="1883" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="1900" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="1917" class="Keyword">public</a>
    <a id="1928" class="Keyword">using</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a><a id="1938" class="Symbol">;</a> <a id="1940" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a><a id="1953" class="Symbol">)</a>

  <a id="DecSetoid.setoid"></a><a id="1958" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1974" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1976" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a>
  <a id="1980" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="1987" class="Symbol">=</a> <a id="1989" class="Keyword">record</a>
    <a id="2000" class="Symbol">{</a> <a id="2002" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2016" class="Symbol">=</a> <a id="2018" href="Relation.Binary.Structures.html#1960" class="Function">isEquivalence</a>
    <a id="2036" class="Symbol">}</a>

  <a id="2041" class="Keyword">open</a> <a id="2046" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2053" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="2060" class="Keyword">public</a>
    <a id="2071" class="Keyword">hiding</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a><a id="2086" class="Symbol">;</a> <a id="2088" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2091" class="Symbol">;</a> <a id="2093" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a><a id="2106" class="Symbol">)</a>

<a id="2109" class="Comment">------------------------------------------------------------------------</a>
<a id="2182" class="Comment">-- Preorders</a>
<a id="2195" class="Comment">------------------------------------------------------------------------</a>

<a id="2269" class="Keyword">record</a> <a id="Preorder"></a><a id="2276" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="2285" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2287" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a> <a id="2290" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2307" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2309" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a> <a id="2312" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2314" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a><a id="2316" class="Symbol">))</a> <a id="2319" class="Keyword">where</a>
  <a id="2327" class="Keyword">infix</a> <a id="2333" class="Number">4</a> <a id="2335" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2339" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>
  <a id="2345" class="Keyword">field</a>
    <a id="Preorder.Carrier"></a><a id="2355" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a>    <a id="2366" class="Symbol">:</a> <a id="2368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2372" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a>
    <a id="Preorder._≈_"></a><a id="2378" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="2389" class="Symbol">:</a> <a id="2391" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2395" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a> <a id="2403" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a>  <a id="2407" class="Comment">-- The underlying equality.</a>
    <a id="Preorder._≲_"></a><a id="2439" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="2450" class="Symbol">:</a> <a id="2452" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2456" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a> <a id="2464" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a>  <a id="2468" class="Comment">-- The relation.</a>
    <a id="Preorder.isPreorder"></a><a id="2489" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2513" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2517" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>

  <a id="2524" class="Keyword">open</a> <a id="2529" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2540" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2551" class="Keyword">public</a>
    <a id="2562" class="Keyword">hiding</a> <a id="2569" class="Symbol">(</a><a id="2570" class="Keyword">module</a> <a id="2577" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="2579" class="Symbol">)</a>

  <a id="2584" class="Keyword">module</a> <a id="Preorder.Eq"></a><a id="2591" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a> <a id="2594" class="Keyword">where</a>
    <a id="Preorder.Eq.setoid"></a><a id="2604" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2620" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2622" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a>
    <a id="2629" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2636" class="Symbol">=</a> <a id="2638" class="Keyword">record</a>
      <a id="2651" class="Symbol">{</a> <a id="2653" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
      <a id="2689" class="Symbol">}</a>

    <a id="2696" class="Keyword">open</a> <a id="2701" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2708" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2715" class="Keyword">public</a>

  <a id="Preorder.rawRelation"></a><a id="2725" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="2751" class="Symbol">_</a> <a id="2753" class="Symbol">_</a> <a id="2755" class="Symbol">_</a>
  <a id="2759" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2771" class="Symbol">=</a> <a id="2773" class="Keyword">record</a> <a id="2780" class="Symbol">{</a> <a id="2782" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2792" class="Symbol">;</a> <a id="2794" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a> <a id="2804" class="Symbol">}</a>

  <a id="2809" class="Keyword">open</a> <a id="2814" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="2826" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2838" class="Keyword">public</a>
    <a id="2849" class="Keyword">renaming</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="2863" class="Symbol">to</a> <a id="2866" class="Function Operator">_⋦_</a><a id="2869" class="Symbol">;</a> <a id="2871" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="2876" class="Symbol">to</a> <a id="2879" class="Function Operator">_≳_</a><a id="2882" class="Symbol">;</a> <a id="2884" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="2889" class="Symbol">to</a> <a id="2892" class="Function Operator">_⋧_</a><a id="2895" class="Symbol">)</a>
    <a id="2901" class="Keyword">hiding</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="2916" class="Symbol">;</a> <a id="2918" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a><a id="2921" class="Symbol">)</a>
  <a id="2925" class="Comment">-- Deprecated.</a>
  <a id="2942" class="Symbol">{-#</a> <a id="2946" class="Keyword">WARNING_ON_USAGE</a> <a id="2963" class="Pragma">_∼_</a>
  <a id="2969" class="String">&quot;Warning: _∼_ was deprecated in v2.0.
  Please use _≲_ instead. &quot;</a>
  <a id="3037" class="Symbol">#-}</a>


<a id="3043" class="Keyword">record</a> <a id="TotalPreorder"></a><a id="3050" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="3064" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3066" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3069" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3086" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3088" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3091" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3093" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a><a id="3095" class="Symbol">))</a> <a id="3098" class="Keyword">where</a>
  <a id="3106" class="Keyword">infix</a> <a id="3112" class="Number">4</a> <a id="3114" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a> <a id="3118" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>
  <a id="3124" class="Keyword">field</a>
    <a id="TotalPreorder.Carrier"></a><a id="3134" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>         <a id="3150" class="Symbol">:</a> <a id="3152" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3156" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a>
    <a id="TotalPreorder._≈_"></a><a id="3162" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a>             <a id="3178" class="Symbol">:</a> <a id="3180" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3184" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="3192" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a>  <a id="3196" class="Comment">-- The underlying equality.</a>
    <a id="TotalPreorder._≲_"></a><a id="3228" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>             <a id="3244" class="Symbol">:</a> <a id="3246" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3250" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="3258" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a>  <a id="3262" class="Comment">-- The relation.</a>
    <a id="TotalPreorder.isTotalPreorder"></a><a id="3283" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3317" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a> <a id="3321" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>

  <a id="3328" class="Keyword">open</a> <a id="3333" href="Relation.Binary.Structures.html#3231" class="Module">IsTotalPreorder</a> <a id="3349" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="3365" class="Keyword">public</a>
    <a id="3376" class="Keyword">using</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Relation.Binary.Structures.html#3333" class="Field">total</a><a id="3388" class="Symbol">;</a> <a id="3390" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a><a id="3400" class="Symbol">)</a>

  <a id="TotalPreorder.preorder"></a><a id="3405" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3414" class="Symbol">:</a> <a id="3416" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3425" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3427" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3430" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a>
  <a id="3435" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3444" class="Symbol">=</a> <a id="3446" class="Keyword">record</a>
    <a id="3457" class="Symbol">{</a> <a id="3459" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="3470" class="Symbol">=</a> <a id="3472" href="Relation.Binary.Structures.html#3301" class="Function">isPreorder</a>
    <a id="3487" class="Symbol">}</a>

  <a id="3492" class="Keyword">open</a> <a id="3497" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="3506" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3515" class="Keyword">public</a>
    <a id="3526" class="Keyword">hiding</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="3541" class="Symbol">;</a> <a id="3543" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="3546" class="Symbol">;</a> <a id="3548" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="3551" class="Symbol">;</a> <a id="3553" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="3563" class="Symbol">)</a>


<a id="3567" class="Keyword">record</a> <a id="DecPreorder"></a><a id="3574" href="Relation.Binary.Bundles.html#3574" class="Record">DecPreorder</a> <a id="3586" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3588" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3591" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3608" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3610" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3613" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3615" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a><a id="3617" class="Symbol">))</a> <a id="3620" class="Keyword">where</a>
  <a id="3628" class="Keyword">field</a>
    <a id="DecPreorder.Carrier"></a><a id="3638" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a>         <a id="3654" class="Symbol">:</a> <a id="3656" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3660" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a>
    <a id="DecPreorder._≈_"></a><a id="3666" href="Relation.Binary.Bundles.html#3666" class="Field Operator">_≈_</a>             <a id="3682" class="Symbol">:</a> <a id="3684" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3688" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a> <a id="3696" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a>  <a id="3700" class="Comment">-- The underlying equality.</a>
    <a id="DecPreorder._≲_"></a><a id="3732" href="Relation.Binary.Bundles.html#3732" class="Field Operator">_≲_</a>             <a id="3748" class="Symbol">:</a> <a id="3750" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3754" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a> <a id="3762" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a>  <a id="3766" class="Comment">-- The relation.</a>
    <a id="DecPreorder.isDecPreorder"></a><a id="3787" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a>   <a id="3803" class="Symbol">:</a> <a id="3805" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="3819" href="Relation.Binary.Bundles.html#3666" class="Field Operator">_≈_</a> <a id="3823" href="Relation.Binary.Bundles.html#3732" class="Field Operator">_≲_</a>

  <a id="3830" class="Keyword">private</a> <a id="3838" class="Keyword">module</a> <a id="DecPreorder.DPO"></a><a id="3845" href="Relation.Binary.Bundles.html#3845" class="Module">DPO</a> <a id="3849" class="Symbol">=</a> <a id="3851" href="Relation.Binary.Structures.html#3402" class="Module">IsDecPreorder</a> <a id="3865" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a>

  <a id="3882" class="Keyword">open</a> <a id="3887" href="Relation.Binary.Bundles.html#3845" class="Module">DPO</a> <a id="3891" class="Keyword">public</a>
    <a id="3902" class="Keyword">using</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Relation.Binary.Structures.html#3502" class="Function Operator">_≟_</a><a id="3912" class="Symbol">;</a> <a id="3914" href="Relation.Binary.Structures.html#3533" class="Function Operator">_≲?_</a><a id="3918" class="Symbol">;</a> <a id="3920" href="Relation.Binary.Structures.html#3470" class="Function">isPreorder</a><a id="3930" class="Symbol">)</a>

  <a id="DecPreorder.preorder"></a><a id="3935" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3955" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3957" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3960" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a>
  <a id="3965" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="3974" class="Symbol">=</a> <a id="3976" class="Keyword">record</a>
    <a id="3987" class="Symbol">{</a> <a id="3989" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4000" class="Symbol">=</a> <a id="4002" href="Relation.Binary.Structures.html#3470" class="Function">isPreorder</a>
    <a id="4017" class="Symbol">}</a>

  <a id="4022" class="Keyword">open</a> <a id="4027" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="4036" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="4045" class="Keyword">public</a>
    <a id="4056" class="Keyword">hiding</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="4071" class="Symbol">;</a> <a id="4073" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="4076" class="Symbol">;</a> <a id="4078" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="4081" class="Symbol">;</a> <a id="4083" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="4093" class="Symbol">;</a> <a id="4095" class="Keyword">module</a> <a id="4102" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="4104" class="Symbol">)</a>

  <a id="4109" class="Keyword">module</a> <a id="DecPreorder.Eq"></a><a id="4116" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a> <a id="4119" class="Keyword">where</a>
    <a id="DecPreorder.Eq.decSetoid"></a><a id="4129" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4139" class="Symbol">:</a> <a id="4141" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4151" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="4153" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a>
    <a id="4160" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4170" class="Symbol">=</a> <a id="4172" class="Keyword">record</a>
      <a id="4185" class="Symbol">{</a> <a id="4187" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Relation.Binary.Structures.html#3644" class="Function">DPO.Eq.isDecEquivalence</a>
      <a id="4236" class="Symbol">}</a>

    <a id="4243" class="Keyword">open</a> <a id="4248" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="4258" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4268" class="Keyword">public</a>


<a id="4277" class="Comment">------------------------------------------------------------------------</a>
<a id="4350" class="Comment">-- Partial orders</a>
<a id="4368" class="Comment">------------------------------------------------------------------------</a>

<a id="4442" class="Keyword">record</a> <a id="Poset"></a><a id="4449" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4455" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4457" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4460" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a> <a id="4463" class="Symbol">:</a> <a id="4465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4477" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4479" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4482" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4484" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a><a id="4486" class="Symbol">))</a> <a id="4489" class="Keyword">where</a>
  <a id="4497" class="Keyword">infix</a> <a id="4503" class="Number">4</a> <a id="4505" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="4509" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>
  <a id="4515" class="Keyword">field</a>
    <a id="Poset.Carrier"></a><a id="4525" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a>        <a id="4540" class="Symbol">:</a> <a id="4542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4546" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a>
    <a id="Poset._≈_"></a><a id="4552" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>            <a id="4567" class="Symbol">:</a> <a id="4569" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4573" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="4581" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a>
    <a id="Poset._≤_"></a><a id="4588" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>            <a id="4603" class="Symbol">:</a> <a id="4605" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4609" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="4617" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a>
    <a id="Poset.isPartialOrder"></a><a id="4624" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4639" class="Symbol">:</a> <a id="4641" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4656" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="4660" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>

  <a id="4667" class="Keyword">open</a> <a id="4672" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4687" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4702" class="Keyword">public</a>
    <a id="4713" class="Keyword">using</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a><a id="4727" class="Symbol">;</a> <a id="4729" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a><a id="4739" class="Symbol">)</a>

  <a id="Poset.preorder"></a><a id="4744" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4764" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4766" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4769" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a>
  <a id="4774" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4783" class="Symbol">=</a> <a id="4785" class="Keyword">record</a>
    <a id="4796" class="Symbol">{</a> <a id="4798" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="4826" class="Symbol">}</a>

  <a id="4831" class="Keyword">open</a> <a id="4836" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="4845" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4854" class="Keyword">public</a>
    <a id="4865" class="Keyword">hiding</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="4880" class="Symbol">;</a> <a id="4882" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="4885" class="Symbol">;</a> <a id="4887" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="4890" class="Symbol">;</a> <a id="4892" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="4902" class="Symbol">;</a> <a id="4904" href="Relation.Binary.Bundles.html#2866" class="Function Operator">_⋦_</a><a id="4907" class="Symbol">;</a> <a id="4909" href="Relation.Binary.Bundles.html#2879" class="Function Operator">_≳_</a><a id="4912" class="Symbol">;</a> <a id="4914" href="Relation.Binary.Bundles.html#2892" class="Function Operator">_⋧_</a><a id="4917" class="Symbol">)</a>
    <a id="4923" class="Keyword">renaming</a>
    <a id="4936" class="Symbol">(</a> <a id="4938" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="4948" class="Symbol">to</a> <a id="4951" class="Function">≤-respˡ-≈</a>
    <a id="4965" class="Symbol">;</a> <a id="4967" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="4977" class="Symbol">to</a> <a id="4980" class="Function">≤-respʳ-≈</a>
    <a id="4994" class="Symbol">;</a> <a id="4996" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="5006" class="Symbol">to</a> <a id="5009" class="Function">≤-resp-≈</a>
    <a id="5022" class="Symbol">)</a>

  <a id="5027" class="Keyword">open</a> <a id="5032" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="5044" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="5056" class="Keyword">public</a>
    <a id="5067" class="Keyword">renaming</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="5081" class="Symbol">to</a> <a id="5084" class="Function Operator">_≰_</a><a id="5087" class="Symbol">;</a> <a id="5089" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="5094" class="Symbol">to</a> <a id="5097" class="Function Operator">_≥_</a><a id="5100" class="Symbol">;</a> <a id="5102" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="5107" class="Symbol">to</a> <a id="5110" class="Function Operator">_≱_</a><a id="5113" class="Symbol">)</a>
    <a id="5119" class="Keyword">hiding</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="5134" class="Symbol">;</a> <a id="5136" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="5140" class="Symbol">;</a> <a id="5142" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="5145" class="Symbol">;</a> <a id="5147" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5150" class="Symbol">;</a> <a id="5152" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a><a id="5161" class="Symbol">)</a>


<a id="5165" class="Keyword">record</a> <a id="DecPoset"></a><a id="5172" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="5181" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5183" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5186" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a> <a id="5189" class="Symbol">:</a> <a id="5191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5205" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5208" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5210" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a><a id="5212" class="Symbol">))</a> <a id="5215" class="Keyword">where</a>
  <a id="5223" class="Keyword">infix</a> <a id="5229" class="Number">4</a> <a id="5231" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a> <a id="5235" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>
  <a id="5241" class="Keyword">field</a>
    <a id="DecPoset.Carrier"></a><a id="5251" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a>           <a id="5269" class="Symbol">:</a> <a id="5271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5275" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a>
    <a id="DecPoset._≈_"></a><a id="5281" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a>               <a id="5299" class="Symbol">:</a> <a id="5301" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5305" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a> <a id="5313" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a>
    <a id="DecPoset._≤_"></a><a id="5320" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>               <a id="5338" class="Symbol">:</a> <a id="5340" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5344" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a> <a id="5352" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
    <a id="DecPoset.isDecPartialOrder"></a><a id="5359" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="5397" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a> <a id="5401" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>

  <a id="5408" class="Keyword">private</a> <a id="5416" class="Keyword">module</a> <a id="DecPoset.DPO"></a><a id="5423" href="Relation.Binary.Bundles.html#5423" class="Module">DPO</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="5447" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a>

  <a id="5468" class="Keyword">open</a> <a id="5473" href="Relation.Binary.Bundles.html#5423" class="Module">DPO</a> <a id="5477" class="Keyword">public</a>
    <a id="5488" class="Keyword">using</a> <a id="5494" class="Symbol">(</a><a id="5495" href="Relation.Binary.Structures.html#4427" class="Function Operator">_≟_</a><a id="5498" class="Symbol">;</a> <a id="5500" href="Relation.Binary.Structures.html#4462" class="Function Operator">_≤?_</a><a id="5504" class="Symbol">;</a> <a id="5506" href="Relation.Binary.Structures.html#4387" class="Function">isPartialOrder</a><a id="5520" class="Symbol">;</a> <a id="5522" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a><a id="5535" class="Symbol">)</a>

  <a id="DecPoset.poset"></a><a id="5540" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5546" class="Symbol">:</a> <a id="5548" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5554" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5556" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5559" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
  <a id="5564" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5570" class="Symbol">=</a> <a id="5572" class="Keyword">record</a>
    <a id="5583" class="Symbol">{</a> <a id="5585" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Relation.Binary.Structures.html#4387" class="Function">isPartialOrder</a>
    <a id="5621" class="Symbol">}</a>

  <a id="5626" class="Keyword">open</a> <a id="5631" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="5637" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5643" class="Keyword">public</a>
    <a id="5654" class="Keyword">hiding</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a><a id="5669" class="Symbol">;</a> <a id="5671" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a><a id="5674" class="Symbol">;</a> <a id="5676" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="5679" class="Symbol">;</a> <a id="5681" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="5695" class="Symbol">;</a> <a id="5697" class="Keyword">module</a> <a id="5704" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="5706" class="Symbol">)</a>

  <a id="DecPoset.decPreorder"></a><a id="5711" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5723" class="Symbol">:</a> <a id="5725" href="Relation.Binary.Bundles.html#3574" class="Record">DecPreorder</a> <a id="5737" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5739" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5742" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
  <a id="5747" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5759" class="Symbol">=</a> <a id="5761" class="Keyword">record</a> <a id="5768" class="Symbol">{</a> <a id="5770" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="5800" class="Symbol">}</a>

  <a id="5805" class="Keyword">open</a> <a id="5810" href="Relation.Binary.Bundles.html#3574" class="Module">DecPreorder</a> <a id="5822" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5834" class="Keyword">public</a>
    <a id="5845" class="Keyword">using</a> <a id="5851" class="Symbol">(</a><a id="5852" class="Keyword">module</a> <a id="5859" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a><a id="5861" class="Symbol">)</a>


<a id="5865" class="Keyword">record</a> <a id="StrictPartialOrder"></a><a id="5872" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="5891" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="5893" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a> <a id="5896" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a> <a id="5899" class="Symbol">:</a> <a id="5901" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="5913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5915" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a> <a id="5918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5920" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a><a id="5922" class="Symbol">))</a> <a id="5925" class="Keyword">where</a>
  <a id="5933" class="Keyword">infix</a> <a id="5939" class="Number">4</a> <a id="5941" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="5945" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>
  <a id="5951" class="Keyword">field</a>
    <a id="StrictPartialOrder.Carrier"></a><a id="5961" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a>              <a id="5982" class="Symbol">:</a> <a id="5984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5988" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a>
    <a id="StrictPartialOrder._≈_"></a><a id="5994" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a>                  <a id="6015" class="Symbol">:</a> <a id="6017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6021" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a> <a id="6029" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a>
    <a id="StrictPartialOrder._&lt;_"></a><a id="6036" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>                  <a id="6057" class="Symbol">:</a> <a id="6059" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6063" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a> <a id="6071" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a>
    <a id="StrictPartialOrder.isStrictPartialOrder"></a><a id="6078" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6099" class="Symbol">:</a> <a id="6101" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="6122" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="6126" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>

  <a id="6133" class="Keyword">open</a> <a id="6138" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="6159" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6180" class="Keyword">public</a>
    <a id="6191" class="Keyword">hiding</a> <a id="6198" class="Symbol">(</a><a id="6199" class="Keyword">module</a> <a id="6206" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="6208" class="Symbol">)</a>

  <a id="6213" class="Keyword">module</a> <a id="StrictPartialOrder.Eq"></a><a id="6220" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a> <a id="6223" class="Keyword">where</a>
    <a id="StrictPartialOrder.Eq.setoid"></a><a id="6233" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6240" class="Symbol">:</a> <a id="6242" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6249" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="6251" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a>
    <a id="6258" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6265" class="Symbol">=</a> <a id="6267" class="Keyword">record</a>
      <a id="6280" class="Symbol">{</a> <a id="6282" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6296" class="Symbol">=</a> <a id="6298" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
      <a id="6318" class="Symbol">}</a>

    <a id="6325" class="Keyword">open</a> <a id="6330" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6337" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6344" class="Keyword">public</a>

  <a id="StrictPartialOrder.rawRelation"></a><a id="6354" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6366" class="Symbol">:</a> <a id="6368" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="6380" class="Symbol">_</a> <a id="6382" class="Symbol">_</a> <a id="6384" class="Symbol">_</a>
  <a id="6388" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6400" class="Symbol">=</a> <a id="6402" class="Keyword">record</a> <a id="6409" class="Symbol">{</a> <a id="6411" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="6415" class="Symbol">=</a> <a id="6417" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="6421" class="Symbol">;</a> <a id="6423" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="6427" class="Symbol">=</a> <a id="6429" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a> <a id="6433" class="Symbol">}</a>

  <a id="6438" class="Keyword">open</a> <a id="6443" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="6455" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6467" class="Keyword">public</a>
    <a id="6478" class="Keyword">renaming</a> <a id="6487" class="Symbol">(</a><a id="6488" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="6492" class="Symbol">to</a> <a id="6495" class="Function Operator">_≮_</a><a id="6498" class="Symbol">;</a> <a id="6500" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="6505" class="Symbol">to</a> <a id="6508" class="Function Operator">_&gt;_</a><a id="6511" class="Symbol">;</a> <a id="6513" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="6518" class="Symbol">to</a> <a id="6521" class="Function Operator">_≯_</a><a id="6524" class="Symbol">)</a>
    <a id="6530" class="Keyword">hiding</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="6545" class="Symbol">;</a> <a id="6547" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="6551" class="Symbol">;</a> <a id="6553" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="6556" class="Symbol">)</a>


<a id="6560" class="Keyword">record</a> <a id="DecStrictPartialOrder"></a><a id="6567" href="Relation.Binary.Bundles.html#6567" class="Record">DecStrictPartialOrder</a> <a id="6589" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="6591" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="6594" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="6611" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6613" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="6616" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6618" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a><a id="6620" class="Symbol">))</a> <a id="6623" class="Keyword">where</a>
  <a id="6631" class="Keyword">infix</a> <a id="6637" class="Number">4</a> <a id="6639" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a> <a id="6643" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>
  <a id="6649" class="Keyword">field</a>
    <a id="DecStrictPartialOrder.Carrier"></a><a id="6659" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a>                 <a id="6683" class="Symbol">:</a> <a id="6685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6689" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a>
    <a id="DecStrictPartialOrder._≈_"></a><a id="6695" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a>                     <a id="6719" class="Symbol">:</a> <a id="6721" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6725" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a> <a id="6733" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a>
    <a id="DecStrictPartialOrder._&lt;_"></a><a id="6740" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>                     <a id="6764" class="Symbol">:</a> <a id="6766" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6770" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a> <a id="6778" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a>
    <a id="DecStrictPartialOrder.isDecStrictPartialOrder"></a><a id="6785" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a> <a id="6809" class="Symbol">:</a> <a id="6811" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="6835" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a> <a id="6839" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>

  <a id="6846" class="Keyword">private</a> <a id="6854" class="Keyword">module</a> <a id="DecStrictPartialOrder.DSPO"></a><a id="6861" href="Relation.Binary.Bundles.html#6861" class="Module">DSPO</a> <a id="6866" class="Symbol">=</a> <a id="6868" href="Relation.Binary.Structures.html#5251" class="Module">IsDecStrictPartialOrder</a> <a id="6892" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a>

  <a id="6919" class="Keyword">open</a> <a id="6924" href="Relation.Binary.Bundles.html#6861" class="Module">DSPO</a> <a id="6929" class="Keyword">public</a>
    <a id="6940" class="Keyword">using</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Relation.Binary.Structures.html#5441" class="Function Operator">_&lt;?_</a><a id="6951" class="Symbol">;</a> <a id="6953" href="Relation.Binary.Structures.html#5400" class="Function Operator">_≟_</a><a id="6956" class="Symbol">;</a> <a id="6958" href="Relation.Binary.Structures.html#5348" class="Function">isStrictPartialOrder</a><a id="6978" class="Symbol">)</a>

  <a id="DecStrictPartialOrder.strictPartialOrder"></a><a id="6983" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7002" class="Symbol">:</a> <a id="7004" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="7023" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="7025" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="7028" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a>
  <a id="7033" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7052" class="Symbol">=</a> <a id="7054" class="Keyword">record</a>
    <a id="7065" class="Symbol">{</a> <a id="7067" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Relation.Binary.Structures.html#5348" class="Function">isStrictPartialOrder</a>
    <a id="7115" class="Symbol">}</a>

  <a id="7120" class="Keyword">open</a> <a id="7125" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="7144" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7163" class="Keyword">public</a>
    <a id="7174" class="Keyword">hiding</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a><a id="7189" class="Symbol">;</a> <a id="7191" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a><a id="7194" class="Symbol">;</a> <a id="7196" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a><a id="7199" class="Symbol">;</a> <a id="7201" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a><a id="7221" class="Symbol">;</a> <a id="7223" class="Keyword">module</a> <a id="7230" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a><a id="7232" class="Symbol">)</a>

  <a id="7237" class="Keyword">module</a> <a id="DecStrictPartialOrder.Eq"></a><a id="7244" href="Relation.Binary.Bundles.html#7244" class="Module">Eq</a> <a id="7247" class="Keyword">where</a>

    <a id="DecStrictPartialOrder.Eq.decSetoid"></a><a id="7258" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7268" class="Symbol">:</a> <a id="7270" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7280" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="7282" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a>
    <a id="7289" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7299" class="Symbol">=</a> <a id="7301" class="Keyword">record</a>
      <a id="7314" class="Symbol">{</a> <a id="7316" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7333" class="Symbol">=</a> <a id="7335" href="Relation.Binary.Structures.html#5610" class="Function">DSPO.Eq.isDecEquivalence</a>
      <a id="7366" class="Symbol">}</a>

    <a id="7373" class="Keyword">open</a> <a id="7378" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="7388" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7398" class="Keyword">public</a>


<a id="7407" class="Comment">------------------------------------------------------------------------</a>
<a id="7480" class="Comment">-- Total orders</a>
<a id="7496" class="Comment">------------------------------------------------------------------------</a>

<a id="7570" class="Keyword">record</a> <a id="TotalOrder"></a><a id="7577" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="7588" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7590" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7593" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a> <a id="7596" class="Symbol">:</a> <a id="7598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7607" class="Symbol">(</a><a id="7608" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7610" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7612" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7615" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7617" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a><a id="7619" class="Symbol">))</a> <a id="7622" class="Keyword">where</a>
  <a id="7630" class="Keyword">infix</a> <a id="7636" class="Number">4</a> <a id="7638" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="7642" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>
  <a id="7648" class="Keyword">field</a>
    <a id="TotalOrder.Carrier"></a><a id="7658" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a>      <a id="7671" class="Symbol">:</a> <a id="7673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7677" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a>
    <a id="TotalOrder._≈_"></a><a id="7683" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a>          <a id="7696" class="Symbol">:</a> <a id="7698" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7702" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="7710" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a>
    <a id="TotalOrder._≤_"></a><a id="7717" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>          <a id="7730" class="Symbol">:</a> <a id="7732" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7736" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="7744" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
    <a id="TotalOrder.isTotalOrder"></a><a id="7751" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="7779" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="7783" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>

  <a id="7790" class="Keyword">open</a> <a id="7795" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="7808" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7821" class="Keyword">public</a>
    <a id="7832" class="Keyword">using</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Relation.Binary.Structures.html#6084" class="Field">total</a><a id="7844" class="Symbol">;</a> <a id="7846" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a><a id="7860" class="Symbol">;</a> <a id="7862" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a><a id="7877" class="Symbol">)</a>

  <a id="TotalOrder.poset"></a><a id="7882" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7888" class="Symbol">:</a> <a id="7890" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7896" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7898" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7901" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
  <a id="7906" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7912" class="Symbol">=</a> <a id="7914" class="Keyword">record</a>
    <a id="7925" class="Symbol">{</a> <a id="7927" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7942" class="Symbol">=</a> <a id="7944" href="Relation.Binary.Structures.html#6044" class="Function">isPartialOrder</a>
    <a id="7963" class="Symbol">}</a>

  <a id="7968" class="Keyword">open</a> <a id="7973" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="7979" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7985" class="Keyword">public</a>
    <a id="7996" class="Keyword">hiding</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a><a id="8011" class="Symbol">;</a> <a id="8013" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a><a id="8016" class="Symbol">;</a> <a id="8018" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="8021" class="Symbol">;</a> <a id="8023" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="8037" class="Symbol">)</a>

  <a id="TotalOrder.totalPreorder"></a><a id="8042" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="8072" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="8074" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="8077" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
  <a id="8082" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a> <a id="8096" class="Symbol">=</a> <a id="8098" class="Keyword">record</a>
    <a id="8109" class="Symbol">{</a> <a id="8111" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="8127" class="Symbol">=</a> <a id="8129" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a>
    <a id="8149" class="Symbol">}</a>


<a id="8153" class="Keyword">record</a> <a id="DecTotalOrder"></a><a id="8160" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="8174" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8176" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8179" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a> <a id="8182" class="Symbol">:</a> <a id="8184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8188" class="Symbol">(</a><a id="8189" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8196" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8198" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8201" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8203" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a><a id="8205" class="Symbol">))</a> <a id="8208" class="Keyword">where</a>
  <a id="8216" class="Keyword">infix</a> <a id="8222" class="Number">4</a> <a id="8224" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="8228" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>
  <a id="8234" class="Keyword">field</a>
    <a id="DecTotalOrder.Carrier"></a><a id="8244" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a>         <a id="8260" class="Symbol">:</a> <a id="8262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8266" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a>
    <a id="DecTotalOrder._≈_"></a><a id="8272" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a>             <a id="8288" class="Symbol">:</a> <a id="8290" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8294" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a> <a id="8302" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a>
    <a id="DecTotalOrder._≤_"></a><a id="8309" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>             <a id="8325" class="Symbol">:</a> <a id="8327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8331" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a> <a id="8339" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
    <a id="DecTotalOrder.isDecTotalOrder"></a><a id="8346" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="8362" class="Symbol">:</a> <a id="8364" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="8380" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="8384" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>

  <a id="8391" class="Keyword">private</a> <a id="8399" class="Keyword">module</a> <a id="DecTotalOrder.DTO"></a><a id="8406" href="Relation.Binary.Bundles.html#8406" class="Module">DTO</a> <a id="8410" class="Symbol">=</a> <a id="8412" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="8428" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a>

  <a id="8447" class="Keyword">open</a> <a id="8452" href="Relation.Binary.Bundles.html#8406" class="Module">DTO</a> <a id="8456" class="Keyword">public</a>
    <a id="8467" class="Keyword">using</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Relation.Binary.Structures.html#6419" class="Function Operator">_≟_</a><a id="8477" class="Symbol">;</a> <a id="8479" href="Relation.Binary.Structures.html#6452" class="Function Operator">_≤?_</a><a id="8483" class="Symbol">;</a> <a id="8485" href="Relation.Binary.Structures.html#6383" class="Function">isTotalOrder</a><a id="8497" class="Symbol">;</a> <a id="8499" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a><a id="8516" class="Symbol">)</a>

  <a id="DecTotalOrder.totalOrder"></a><a id="8521" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8532" class="Symbol">:</a> <a id="8534" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="8545" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8547" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8550" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
  <a id="8555" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8566" class="Symbol">=</a> <a id="8568" class="Keyword">record</a>
    <a id="8579" class="Symbol">{</a> <a id="8581" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="8594" class="Symbol">=</a> <a id="8596" href="Relation.Binary.Structures.html#6383" class="Function">isTotalOrder</a>
    <a id="8613" class="Symbol">}</a>

  <a id="8618" class="Keyword">open</a> <a id="8623" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="8634" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8645" class="Keyword">public</a>
    <a id="8656" class="Keyword">hiding</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a><a id="8671" class="Symbol">;</a> <a id="8673" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a><a id="8676" class="Symbol">;</a> <a id="8678" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a><a id="8681" class="Symbol">;</a> <a id="8683" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a><a id="8695" class="Symbol">;</a> <a id="8697" class="Keyword">module</a> <a id="8704" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="8706" class="Symbol">)</a>

  <a id="DecTotalOrder.decPoset"></a><a id="8711" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8720" class="Symbol">:</a> <a id="8722" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="8731" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8733" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8736" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
  <a id="8741" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8750" class="Symbol">=</a> <a id="8752" class="Keyword">record</a>
    <a id="8763" class="Symbol">{</a> <a id="8765" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a>
    <a id="8807" class="Symbol">}</a>

  <a id="8812" class="Keyword">open</a> <a id="8817" href="Relation.Binary.Bundles.html#5172" class="Module">DecPoset</a> <a id="8826" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8835" class="Keyword">public</a>
    <a id="8846" class="Keyword">using</a> <a id="8852" class="Symbol">(</a><a id="8853" class="Keyword">module</a> <a id="8860" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a><a id="8862" class="Symbol">)</a>


<a id="8866" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="8934" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. Any reasonable</a>
<a id="9008" class="Comment">-- definition capturing these three properties implies decidability</a>
<a id="9076" class="Comment">-- as `Trichotomous` necessarily separates out the equality case.</a>

<a id="9143" class="Keyword">record</a> <a id="StrictTotalOrder"></a><a id="9150" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="9167" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9169" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9172" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9181" class="Symbol">(</a><a id="9182" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9189" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9191" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9194" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9196" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a><a id="9198" class="Symbol">))</a> <a id="9201" class="Keyword">where</a>
  <a id="9209" class="Keyword">infix</a> <a id="9215" class="Number">4</a> <a id="9217" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a> <a id="9221" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>
  <a id="9227" class="Keyword">field</a>
    <a id="StrictTotalOrder.Carrier"></a><a id="9237" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a>            <a id="9256" class="Symbol">:</a> <a id="9258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9262" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a>
    <a id="StrictTotalOrder._≈_"></a><a id="9268" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a>                <a id="9287" class="Symbol">:</a> <a id="9289" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9293" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a> <a id="9301" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a>
    <a id="StrictTotalOrder._&lt;_"></a><a id="9308" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>                <a id="9327" class="Symbol">:</a> <a id="9329" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9333" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a> <a id="9341" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
    <a id="StrictTotalOrder.isStrictTotalOrder"></a><a id="9348" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="9367" class="Symbol">:</a> <a id="9369" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="9388" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a> <a id="9392" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>

  <a id="9399" class="Keyword">open</a> <a id="9404" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="9423" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="9442" class="Keyword">public</a>
    <a id="9453" class="Keyword">using</a>
    <a id="9463" class="Symbol">(</a> <a id="9465" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a><a id="9468" class="Symbol">;</a> <a id="9470" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a><a id="9474" class="Symbol">;</a> <a id="9476" href="Relation.Binary.Structures.html#7198" class="Field">compare</a><a id="9483" class="Symbol">;</a> <a id="9485" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
    <a id="9510" class="Symbol">;</a> <a id="9512" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a><a id="9535" class="Symbol">;</a> <a id="9537" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a>
    <a id="9558" class="Symbol">)</a>

  <a id="StrictTotalOrder.strictPartialOrder"></a><a id="9563" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9582" class="Symbol">:</a> <a id="9584" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="9603" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9605" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9608" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
  <a id="9613" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9632" class="Symbol">=</a> <a id="9634" class="Keyword">record</a>
    <a id="9645" class="Symbol">{</a> <a id="9647" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="9668" class="Symbol">=</a> <a id="9670" href="Relation.Binary.Structures.html#7146" class="Function">isStrictPartialOrder</a>
    <a id="9695" class="Symbol">}</a>

  <a id="9700" class="Keyword">open</a> <a id="9705" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="9724" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9743" class="Keyword">public</a>
    <a id="9754" class="Keyword">hiding</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a><a id="9769" class="Symbol">;</a> <a id="9771" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a><a id="9774" class="Symbol">;</a> <a id="9776" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a><a id="9779" class="Symbol">;</a> <a id="9781" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a><a id="9801" class="Symbol">;</a> <a id="9803" class="Keyword">module</a> <a id="9810" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a><a id="9812" class="Symbol">)</a>

  <a id="StrictTotalOrder.decStrictPartialOrder"></a><a id="9817" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="9839" class="Symbol">:</a> <a id="9841" href="Relation.Binary.Bundles.html#6567" class="Record">DecStrictPartialOrder</a> <a id="9863" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9865" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9868" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
  <a id="9873" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="9895" class="Symbol">=</a> <a id="9897" class="Keyword">record</a>
    <a id="9908" class="Symbol">{</a> <a id="9910" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a> <a id="9934" class="Symbol">=</a> <a id="9936" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a>
    <a id="9964" class="Symbol">}</a>

  <a id="9969" class="Keyword">open</a> <a id="9974" href="Relation.Binary.Bundles.html#6567" class="Module">DecStrictPartialOrder</a> <a id="9996" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="10018" class="Keyword">public</a>
    <a id="10029" class="Keyword">using</a> <a id="10035" class="Symbol">(</a><a id="10036" class="Keyword">module</a> <a id="10043" href="Relation.Binary.Bundles.html#7244" class="Module">Eq</a><a id="10045" class="Symbol">)</a>

  <a id="StrictTotalOrder.decSetoid"></a><a id="10050" href="Relation.Binary.Bundles.html#10050" class="Function">decSetoid</a> <a id="10060" class="Symbol">:</a> <a id="10062" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="10072" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="10074" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a>
  <a id="10079" href="Relation.Binary.Bundles.html#10050" class="Function">decSetoid</a> <a id="10089" class="Symbol">=</a> <a id="10091" class="Keyword">record</a>
    <a id="10102" class="Symbol">{</a> <a id="10104" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="10121" class="Symbol">=</a> <a id="10123" href="Relation.Binary.Bundles.html#1835" class="Function">Eq.isDecEquivalence</a>
    <a id="10147" class="Symbol">}</a>
  <a id="10151" class="Symbol">{-#</a> <a id="10155" class="Keyword">WARNING_ON_USAGE</a> <a id="10172" class="Pragma">decSetoid</a>
  <a id="10184" class="String">&quot;Warning: decSetoid was deprecated in v1.3.
  Please use Eq.decSetoid instead.&quot;</a>
  <a id="10266" class="Symbol">#-}</a>


<a id="10272" class="Keyword">record</a> <a id="DenseLinearOrder"></a><a id="10279" href="Relation.Binary.Bundles.html#10279" class="Record">DenseLinearOrder</a> <a id="10296" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10298" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10301" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a> <a id="10304" class="Symbol">:</a> <a id="10306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10318" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10320" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10323" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10325" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a><a id="10327" class="Symbol">))</a> <a id="10330" class="Keyword">where</a>
  <a id="10338" class="Keyword">infix</a> <a id="10344" class="Number">4</a> <a id="10346" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a> <a id="10350" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>
  <a id="10356" class="Keyword">field</a>
    <a id="DenseLinearOrder.Carrier"></a><a id="10366" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a>            <a id="10385" class="Symbol">:</a> <a id="10387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10391" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a>
    <a id="DenseLinearOrder._≈_"></a><a id="10397" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a>                <a id="10416" class="Symbol">:</a> <a id="10418" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10422" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a> <a id="10430" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a>
    <a id="DenseLinearOrder._&lt;_"></a><a id="10437" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>                <a id="10456" class="Symbol">:</a> <a id="10458" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10462" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a> <a id="10470" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a>
    <a id="DenseLinearOrder.isDenseLinearOrder"></a><a id="10477" href="Relation.Binary.Bundles.html#10477" class="Field">isDenseLinearOrder</a> <a id="10496" class="Symbol">:</a> <a id="10498" href="Relation.Binary.Structures.html#8315" class="Record">IsDenseLinearOrder</a> <a id="10517" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a> <a id="10521" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>

  <a id="10528" class="Keyword">open</a> <a id="10533" href="Relation.Binary.Structures.html#8315" class="Module">IsDenseLinearOrder</a> <a id="10552" href="Relation.Binary.Bundles.html#10477" class="Field">isDenseLinearOrder</a> <a id="10571" class="Keyword">public</a>
    <a id="10582" class="Keyword">using</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a><a id="10607" class="Symbol">;</a> <a id="10609" href="Relation.Binary.Structures.html#8436" class="Field">dense</a><a id="10614" class="Symbol">)</a>

  <a id="DenseLinearOrder.strictTotalOrder"></a><a id="10619" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10636" class="Symbol">:</a> <a id="10638" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="10655" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10657" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10660" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a>
  <a id="10665" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10682" class="Symbol">=</a> <a id="10684" class="Keyword">record</a>
    <a id="10695" class="Symbol">{</a> <a id="10697" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="10716" class="Symbol">=</a> <a id="10718" href="Relation.Binary.Structures.html#8388" class="Function">isStrictTotalOrder</a>
    <a id="10741" class="Symbol">}</a>

  <a id="10746" class="Keyword">open</a> <a id="10751" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="10768" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10785" class="Keyword">public</a>
    <a id="10796" class="Keyword">hiding</a> <a id="10803" class="Symbol">(</a><a id="10804" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a><a id="10811" class="Symbol">;</a> <a id="10813" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a><a id="10816" class="Symbol">;</a> <a id="10818" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a><a id="10821" class="Symbol">;</a> <a id="10823" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a><a id="10841" class="Symbol">)</a>


<a id="10845" class="Comment">------------------------------------------------------------------------</a>
<a id="10918" class="Comment">-- Apartness relations</a>
<a id="10941" class="Comment">------------------------------------------------------------------------</a>

<a id="11015" class="Keyword">record</a> <a id="ApartnessRelation"></a><a id="11022" href="Relation.Binary.Bundles.html#11022" class="Record">ApartnessRelation</a> <a id="11040" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a> <a id="11042" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a> <a id="11045" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a> <a id="11048" class="Symbol">:</a> <a id="11050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a> <a id="11062" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11064" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a> <a id="11067" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11069" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a><a id="11071" class="Symbol">))</a> <a id="11074" class="Keyword">where</a>
  <a id="11082" class="Keyword">infix</a> <a id="11088" class="Number">4</a> <a id="11090" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11094" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>
  <a id="11100" class="Keyword">field</a>
    <a id="ApartnessRelation.Carrier"></a><a id="11110" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a>             <a id="11130" class="Symbol">:</a> <a id="11132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11136" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a>
    <a id="ApartnessRelation._≈_"></a><a id="11142" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a>                 <a id="11162" class="Symbol">:</a> <a id="11164" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11168" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a> <a id="11176" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a>
    <a id="ApartnessRelation._#_"></a><a id="11183" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>                 <a id="11203" class="Symbol">:</a> <a id="11205" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11209" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a> <a id="11217" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a>
    <a id="ApartnessRelation.isApartnessRelation"></a><a id="11224" href="Relation.Binary.Bundles.html#11224" class="Field">isApartnessRelation</a> <a id="11244" class="Symbol">:</a> <a id="11246" href="Relation.Binary.Structures.html#8699" class="Record">IsApartnessRelation</a> <a id="11266" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11270" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>

  <a id="11277" class="Keyword">open</a> <a id="11282" href="Relation.Binary.Structures.html#8699" class="Module">IsApartnessRelation</a> <a id="11302" href="Relation.Binary.Bundles.html#11224" class="Field">isApartnessRelation</a> <a id="11322" class="Keyword">public</a>
    <a id="11333" class="Keyword">hiding</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Relation.Binary.Structures.html#8865" class="Function Operator">_¬#_</a><a id="11345" class="Symbol">)</a>

  <a id="ApartnessRelation.rawRelation"></a><a id="11350" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11362" class="Symbol">:</a> <a id="11364" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="11376" class="Symbol">_</a> <a id="11378" class="Symbol">_</a> <a id="11380" class="Symbol">_</a>
  <a id="11384" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11396" class="Symbol">=</a> <a id="11398" class="Keyword">record</a> <a id="11405" class="Symbol">{</a> <a id="11407" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="11411" class="Symbol">=</a> <a id="11413" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11417" class="Symbol">;</a> <a id="11419" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="11423" class="Symbol">=</a> <a id="11425" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a> <a id="11429" class="Symbol">}</a>

  <a id="11434" class="Keyword">open</a> <a id="11439" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="11451" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11463" class="Keyword">public</a>
    <a id="11474" class="Keyword">renaming</a> <a id="11483" class="Symbol">(</a><a id="11484" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="11488" class="Symbol">to</a> <a id="11491" class="Function Operator">_¬#_</a><a id="11495" class="Symbol">;</a> <a id="11497" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="11502" class="Symbol">to</a> <a id="11505" class="Function Operator">_#ᵒ_</a><a id="11509" class="Symbol">;</a> <a id="11511" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="11516" class="Symbol">to</a> <a id="11519" class="Function Operator">_¬#ᵒ_</a><a id="11524" class="Symbol">)</a>
    <a id="11530" class="Keyword">hiding</a> <a id="11537" class="Symbol">(</a><a id="11538" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="11545" class="Symbol">;</a> <a id="11547" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="11551" class="Symbol">;</a> <a id="11553" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="11556" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.Consequences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Consequences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some properties imply others</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="368" class="Symbol">as</a> <a id="371" class="Module">Sum</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Base.html" class="Module">Function.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="438" class="Symbol">;</a> <a id="440" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="444" class="Symbol">;</a> <a id="446" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="449" class="Symbol">;</a> <a id="451" href="Function.Base.html#1657" class="Function">flip</a><a id="455" class="Symbol">)</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Level.html" class="Module">Level</a> <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="605" class="Keyword">using</a> <a id="611" class="Symbol">(</a><a id="612" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="691" class="Symbol">;</a> <a id="693" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a><a id="702" class="Symbol">;</a> <a id="704" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="708" class="Symbol">;</a> <a id="710" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a><a id="719" class="Symbol">)</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="748" class="Keyword">using</a> <a id="754" class="Symbol">(</a><a id="755" href="Relation.Unary.html#4988" class="Function">∁</a><a id="756" class="Symbol">;</a> <a id="758" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="762" class="Symbol">)</a>

<a id="765" class="Keyword">private</a>
  <a id="775" class="Keyword">variable</a>
    <a id="788" href="Relation.Binary.Consequences.html#788" class="Generalizable">a</a> <a id="790" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a> <a id="792" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a> <a id="795" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a> <a id="798" href="Relation.Binary.Consequences.html#798" class="Generalizable">ℓ₃</a> <a id="801" href="Relation.Binary.Consequences.html#801" class="Generalizable">ℓ₄</a> <a id="804" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="818" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="820" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="822" href="Relation.Binary.Consequences.html#822" class="Generalizable">C</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Relation.Binary.Consequences.html#788" class="Generalizable">a</a>

<a id="833" class="Comment">------------------------------------------------------------------------</a>
<a id="906" class="Comment">-- Substitutive properties</a>

<a id="934" class="Keyword">module</a> <a id="941" href="Relation.Binary.Consequences.html#941" class="Module">_</a> <a id="943" class="Symbol">{</a><a id="944" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="948" class="Symbol">:</a> <a id="950" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="954" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="956" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="957" class="Symbol">}</a> <a id="959" class="Symbol">(</a><a id="960" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="962" class="Symbol">:</a> <a id="964" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="968" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="970" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="971" class="Symbol">)</a> <a id="973" class="Keyword">where</a>

  <a id="982" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="994" class="Symbol">:</a> <a id="996" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1009" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1013" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1019" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1029" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1035" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="1047" href="Relation.Binary.Consequences.html#1047" class="Bound">subst</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Relation.Binary.Consequences.html#1054" class="Bound">y</a><a id="1055" class="Symbol">}</a> <a id="1057" href="Relation.Binary.Consequences.html#1057" class="Bound">x′∼x</a> <a id="1062" href="Relation.Binary.Consequences.html#1062" class="Bound">Px′y</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="Relation.Binary.Consequences.html#1047" class="Bound">subst</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Function.Base.html#1657" class="Function">flip</a> <a id="1081" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1083" href="Relation.Binary.Consequences.html#1054" class="Bound">y</a><a id="1084" class="Symbol">)</a> <a id="1086" href="Relation.Binary.Consequences.html#1057" class="Bound">x′∼x</a> <a id="1091" href="Relation.Binary.Consequences.html#1062" class="Bound">Px′y</a>

  <a id="1099" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1126" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1130" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1136" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1146" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1152" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1164" href="Relation.Binary.Consequences.html#1164" class="Bound">subst</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Relation.Binary.Consequences.html#1171" class="Bound">x</a><a id="1172" class="Symbol">}</a> <a id="1174" href="Relation.Binary.Consequences.html#1174" class="Bound">y′∼y</a> <a id="1179" href="Relation.Binary.Consequences.html#1179" class="Bound">Pxy′</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Relation.Binary.Consequences.html#1164" class="Bound">subst</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1195" href="Relation.Binary.Consequences.html#1171" class="Bound">x</a><a id="1196" class="Symbol">)</a> <a id="1198" href="Relation.Binary.Consequences.html#1174" class="Bound">y′∼y</a> <a id="1203" href="Relation.Binary.Consequences.html#1179" class="Bound">Pxy′</a>

  <a id="1211" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1238" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1242" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1248" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="1258" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1264" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a> <a id="1276" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1296" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a> <a id="1302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1304" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="1316" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a>

<a id="1323" class="Keyword">module</a> <a id="1330" href="Relation.Binary.Consequences.html#1330" class="Module">_</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1343" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1345" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1358" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1360" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="1361" class="Symbol">}</a> <a id="1363" class="Keyword">where</a>

  <a id="1372" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1396" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a> <a id="1404" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1413" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1417" class="Symbol">→</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1422" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a><a id="1423" class="Symbol">)</a> <a id="1425" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1434" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a>
  <a id="1440" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a> <a id="1452" href="Relation.Binary.Consequences.html#1452" class="Bound">sym</a> <a id="1456" href="Relation.Binary.Consequences.html#1456" class="Bound">resp</a> <a id="1461" href="Relation.Binary.Consequences.html#1461" class="Bound">x∼y</a> <a id="1465" href="Relation.Binary.Consequences.html#1465" class="Bound">¬Px</a> <a id="1469" href="Relation.Binary.Consequences.html#1469" class="Bound">Py</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Relation.Binary.Consequences.html#1465" class="Bound">¬Px</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Relation.Binary.Consequences.html#1456" class="Bound">resp</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Relation.Binary.Consequences.html#1452" class="Bound">sym</a> <a id="1489" href="Relation.Binary.Consequences.html#1461" class="Bound">x∼y</a><a id="1492" class="Symbol">)</a> <a id="1494" href="Relation.Binary.Consequences.html#1469" class="Bound">Py</a><a id="1496" class="Symbol">)</a>

<a id="1499" class="Comment">------------------------------------------------------------------------</a>
<a id="1572" class="Comment">-- Proofs for negation</a>

<a id="1596" class="Keyword">module</a> <a id="1603" href="Relation.Binary.Consequences.html#1603" class="Module">_</a> <a id="1605" class="Symbol">{</a><a id="1606" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1616" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1618" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="1619" class="Symbol">}</a> <a id="1621" class="Keyword">where</a>

  <a id="1630" href="Relation.Binary.Consequences.html#1630" class="Function">sym⇒¬-sym</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1652" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1672" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1675" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a><a id="1678" class="Symbol">)</a>
  <a id="1682" href="Relation.Binary.Consequences.html#1630" class="Function">sym⇒¬-sym</a> <a id="1692" href="Relation.Binary.Consequences.html#1692" class="Bound">sym≁</a> <a id="1697" href="Relation.Binary.Consequences.html#1697" class="Bound">x≁y</a> <a id="1701" href="Relation.Binary.Consequences.html#1701" class="Bound">y∼x</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Relation.Binary.Consequences.html#1697" class="Bound">x≁y</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Relation.Binary.Consequences.html#1692" class="Bound">sym≁</a> <a id="1717" href="Relation.Binary.Consequences.html#1701" class="Bound">y∼x</a><a id="1720" class="Symbol">)</a>

  <a id="1725" class="Comment">-- N.B. the implicit arguments to Cotransitive are permuted w.r.t.</a>
  <a id="1794" class="Comment">-- those of Transitive</a>
  <a id="1819" href="Relation.Binary.Consequences.html#1819" class="Function">cotrans⇒¬-trans</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="1850" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1871" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1874" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a><a id="1877" class="Symbol">)</a>
  <a id="1881" href="Relation.Binary.Consequences.html#1819" class="Function">cotrans⇒¬-trans</a> <a id="1897" href="Relation.Binary.Consequences.html#1897" class="Bound">cotrans</a> <a id="1905" class="Symbol">{</a><a id="1906" class="Argument">j</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Relation.Binary.Consequences.html#1910" class="Bound">z</a><a id="1911" class="Symbol">}</a> <a id="1913" href="Relation.Binary.Consequences.html#1913" class="Bound">x≁z</a> <a id="1917" href="Relation.Binary.Consequences.html#1917" class="Bound">z≁y</a> <a id="1921" href="Relation.Binary.Consequences.html#1921" class="Bound">x∼y</a> <a id="1925" class="Symbol">=</a>
    <a id="1931" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1933" href="Relation.Binary.Consequences.html#1913" class="Bound">x≁z</a> <a id="1937" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1939" href="Relation.Binary.Consequences.html#1917" class="Bound">z≁y</a> <a id="1943" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Relation.Binary.Consequences.html#1897" class="Bound">cotrans</a> <a id="1955" href="Relation.Binary.Consequences.html#1921" class="Bound">x∼y</a> <a id="1959" href="Relation.Binary.Consequences.html#1910" class="Bound">z</a><a id="1960" class="Symbol">)</a>

<a id="1963" class="Comment">------------------------------------------------------------------------</a>
<a id="2036" class="Comment">-- Proofs for Irreflexive relations</a>

<a id="2073" class="Keyword">module</a> <a id="2080" href="Relation.Binary.Consequences.html#2080" class="Module">_</a> <a id="2082" class="Symbol">{</a><a id="2083" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2093" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2095" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2110" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2112" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2114" class="Symbol">}</a> <a id="2116" class="Keyword">where</a>

  <a id="2125" href="Relation.Binary.Consequences.html#2125" class="Function">irrefl⇒¬-refl</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2151" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2169" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2173" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a> <a id="2177" class="Symbol">→</a>
                  <a id="2197" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2211" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="2214" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a><a id="2217" class="Symbol">)</a>
  <a id="2221" href="Relation.Binary.Consequences.html#2125" class="Function">irrefl⇒¬-refl</a> <a id="2235" href="Relation.Binary.Consequences.html#2235" class="Bound">re</a> <a id="2238" href="Relation.Binary.Consequences.html#2238" class="Bound">irr</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="Relation.Binary.Consequences.html#2238" class="Bound">irr</a> <a id="2248" href="Relation.Binary.Consequences.html#2235" class="Bound">re</a>

<a id="2252" class="Comment">------------------------------------------------------------------------</a>
<a id="2325" class="Comment">-- Proofs for non-strict orders</a>

<a id="2358" class="Keyword">module</a> <a id="2365" href="Relation.Binary.Consequences.html#2365" class="Module">_</a> <a id="2367" class="Symbol">{</a><a id="2368" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2378" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2380" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2382" class="Symbol">}</a> <a id="2384" class="Symbol">{</a><a id="2385" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2395" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2397" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Keyword">where</a>

  <a id="2410" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2427" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2437" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2441" class="Symbol">→</a> <a id="2443" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2453" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2457" class="Symbol">→</a>
               <a id="2474" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2480" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2490" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2492" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a>
  <a id="2498" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Relation.Binary.Consequences.html#2510" class="Bound">respʳ</a> <a id="2516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2518" href="Relation.Binary.Consequences.html#2518" class="Bound">respˡ</a><a id="2523" class="Symbol">)</a> <a id="2525" href="Relation.Binary.Consequences.html#2525" class="Bound">sym</a> <a id="2529" href="Relation.Binary.Consequences.html#2529" class="Bound">total</a> <a id="2535" class="Symbol">{</a><a id="2536" href="Relation.Binary.Consequences.html#2536" class="Bound">x</a><a id="2537" class="Symbol">}</a> <a id="2539" class="Symbol">{</a><a id="2540" href="Relation.Binary.Consequences.html#2540" class="Bound">y</a><a id="2541" class="Symbol">}</a> <a id="2543" href="Relation.Binary.Consequences.html#2543" class="Bound">x≈y</a> <a id="2547" class="Keyword">with</a> <a id="2552" href="Relation.Binary.Consequences.html#2529" class="Bound">total</a> <a id="2558" href="Relation.Binary.Consequences.html#2536" class="Bound">x</a> <a id="2560" href="Relation.Binary.Consequences.html#2540" class="Bound">y</a>
  <a id="2564" class="Symbol">...</a> <a id="2568" class="Symbol">|</a> <a id="2570" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2575" href="Relation.Binary.Consequences.html#2575" class="Bound">x∼y</a> <a id="2579" class="Symbol">=</a> <a id="2581" href="Relation.Binary.Consequences.html#2575" class="Bound">x∼y</a>
  <a id="2587" class="Symbol">...</a> <a id="2591" class="Symbol">|</a> <a id="2593" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2598" href="Relation.Binary.Consequences.html#2598" class="Bound">y∼x</a> <a id="2602" class="Symbol">=</a> <a id="2604" class="Bound">respʳ</a> <a id="2610" class="Bound">x≈y</a> <a id="2614" class="Symbol">(</a><a id="2615" class="Bound">respˡ</a> <a id="2621" class="Symbol">(</a><a id="2622" class="Bound">sym</a> <a id="2626" class="Bound">x≈y</a><a id="2629" class="Symbol">)</a> <a id="2631" href="Relation.Binary.Consequences.html#2598" class="Bound">y∼x</a><a id="2634" class="Symbol">)</a>

  <a id="2639" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2659" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2661" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2665" class="Symbol">→</a> <a id="2667" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2681" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2685" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2689" class="Symbol">→</a>
                  <a id="2709" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2715" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2731" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2747" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a>
  <a id="2753" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="2767" href="Relation.Binary.Consequences.html#2767" class="Bound">refl</a> <a id="2772" href="Relation.Binary.Consequences.html#2772" class="Bound">antisym</a> <a id="2780" href="Relation.Binary.Consequences.html#2780" class="Bound">total</a> <a id="2786" href="Relation.Binary.Consequences.html#2786" class="Bound Operator">_≟_</a> <a id="2790" href="Relation.Binary.Consequences.html#2790" class="Bound">x</a> <a id="2792" href="Relation.Binary.Consequences.html#2792" class="Bound">y</a> <a id="2794" class="Keyword">with</a> <a id="2799" href="Relation.Binary.Consequences.html#2780" class="Bound">total</a> <a id="2805" href="Relation.Binary.Consequences.html#2790" class="Bound">x</a> <a id="2807" href="Relation.Binary.Consequences.html#2792" class="Bound">y</a>
  <a id="2811" class="Symbol">...</a> <a id="2815" class="Symbol">|</a> <a id="2817" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2822" href="Relation.Binary.Consequences.html#2822" class="Bound">x≤y</a> <a id="2826" class="Symbol">=</a> <a id="2828" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2832" href="Relation.Binary.Consequences.html#2822" class="Bound">x≤y</a>
  <a id="2838" class="Symbol">...</a> <a id="2842" class="Symbol">|</a> <a id="2844" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2849" href="Relation.Binary.Consequences.html#2849" class="Bound">y≤x</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2860" class="Bound">refl</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Function.Base.html#1657" class="Function">flip</a> <a id="2871" class="Bound">antisym</a> <a id="2879" href="Relation.Binary.Consequences.html#2849" class="Bound">y≤x</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">(</a><a id="2885" class="Bound">x</a> <a id="2887" class="Bound Operator">≟</a> <a id="2889" class="Bound">y</a><a id="2890" class="Symbol">)</a>

<a id="2893" class="Keyword">module</a> <a id="2900" href="Relation.Binary.Consequences.html#2900" class="Module">_</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="2906" class="Symbol">:</a> <a id="2908" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2912" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2914" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2916" class="Symbol">)</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="2922" class="Symbol">:</a> <a id="2924" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2928" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="2930" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">{</a><a id="2935" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2944" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2946" href="Relation.Binary.Consequences.html#798" class="Generalizable">ℓ₃</a><a id="2948" class="Symbol">}</a> <a id="2950" class="Symbol">{</a><a id="2951" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="2954" class="Symbol">:</a> <a id="2956" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2960" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="2962" href="Relation.Binary.Consequences.html#801" class="Generalizable">ℓ₄</a><a id="2964" class="Symbol">}</a> <a id="2966" class="Keyword">where</a>

  <a id="2975" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a> <a id="2985" class="Symbol">:</a> <a id="2987" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2997" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3000" class="Symbol">→</a> <a id="3002" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3005" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3007" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3010" class="Symbol">→</a> <a id="3012" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3026" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3029" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3032" class="Symbol">→</a>
              <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">{</a><a id="3051" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">→</a> <a id="3056" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3067" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3070" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3073" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3088" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3091" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3094" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a>
  <a id="3098" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a> <a id="3108" href="Relation.Binary.Consequences.html#3108" class="Bound">sym</a> <a id="3112" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3122" href="Relation.Binary.Consequences.html#3122" class="Bound">antisym</a> <a id="3130" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3135" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Relation.Binary.Consequences.html#3122" class="Bound">antisym</a>
    <a id="3153" class="Symbol">(</a><a id="3154" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3159" class="Symbol">(</a><a id="3160" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3170" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a><a id="3173" class="Symbol">))</a>
    <a id="3180" class="Symbol">(</a><a id="3181" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Relation.Binary.Consequences.html#3108" class="Bound">sym</a> <a id="3202" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a><a id="3205" class="Symbol">)))</a>

  <a id="3212" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3238" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3246" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3248" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3267" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3270" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3273" class="Symbol">→</a>
                  <a id="3293" class="Symbol">∀</a> <a id="3295" class="Symbol">{</a><a id="3296" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a><a id="3297" class="Symbol">}</a> <a id="3299" class="Symbol">→</a> <a id="3301" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a> <a id="3303" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3313" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3316" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Function.Base.html#1657" class="Function">flip</a> <a id="3324" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a><a id="3326" class="Symbol">)</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3341" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3344" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3347" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a>
  <a id="3351" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a> <a id="3365" href="Relation.Binary.Consequences.html#3365" class="Bound">sym</a> <a id="3369" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3379" href="Relation.Binary.Consequences.html#3379" class="Bound">antisym</a> <a id="3387" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3396" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Binary.Consequences.html#3379" class="Bound">antisym</a>
    <a id="3414" class="Symbol">(</a><a id="3415" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Relation.Binary.Consequences.html#3365" class="Bound">sym</a> <a id="3440" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a><a id="3443" class="Symbol">)))</a>
    <a id="3451" class="Symbol">(</a><a id="3452" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3472" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a><a id="3475" class="Symbol">))</a>

  <a id="3481" href="Relation.Binary.Consequences.html#3481" class="Function">mono₂⇒cong₂</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3505" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3513" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3515" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3534" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3537" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3540" class="Symbol">→</a>
                <a id="3558" class="Symbol">∀</a> <a id="3560" class="Symbol">{</a><a id="3561" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a><a id="3562" class="Symbol">}</a> <a id="3564" class="Symbol">→</a> <a id="3566" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3577" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3580" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3583" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3586" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3601" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3604" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3607" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3610" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a>
  <a id="3614" href="Relation.Binary.Consequences.html#3481" class="Function">mono₂⇒cong₂</a> <a id="3626" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3630" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3640" href="Relation.Binary.Consequences.html#3640" class="Bound">antisym</a> <a id="3648" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3653" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a> <a id="3657" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a> <a id="3661" class="Symbol">=</a> <a id="3663" href="Relation.Binary.Consequences.html#3640" class="Bound">antisym</a>
    <a id="3675" class="Symbol">(</a><a id="3676" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3692" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a><a id="3695" class="Symbol">)</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3708" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a><a id="3711" class="Symbol">))</a>
    <a id="3718" class="Symbol">(</a><a id="3719" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3740" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a><a id="3743" class="Symbol">))</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3762" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a><a id="3765" class="Symbol">)))</a>

<a id="3770" class="Keyword">module</a> <a id="3777" href="Relation.Binary.Consequences.html#3777" class="Module">_</a> <a id="3779" class="Symbol">(</a><a id="3780" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3789" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="3791" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="3793" class="Symbol">)</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3805" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="3807" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3815" class="Symbol">:</a> <a id="3817" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3821" href="Relation.Binary.Consequences.html#822" class="Generalizable">C</a> <a id="3823" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="3825" class="Symbol">)</a> <a id="3827" class="Keyword">where</a>

  <a id="3836" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="3848" class="Symbol">:</a> <a id="3850" class="Symbol">∀</a> <a id="3852" class="Symbol">{</a><a id="3853" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a><a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3868" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3871" class="Symbol">→</a>
                <a id="3889" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3900" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3903" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3906" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3909" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a> <a id="3911" class="Symbol">→</a> <a id="3913" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="3927" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3930" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3933" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a>
  <a id="3937" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="3949" href="Relation.Binary.Consequences.html#3949" class="Bound">refl</a> <a id="3954" href="Relation.Binary.Consequences.html#3954" class="Bound">mono</a> <a id="3959" href="Relation.Binary.Consequences.html#3959" class="Bound">x</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Relation.Binary.Consequences.html#3954" class="Bound">mono</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Relation.Binary.Consequences.html#3949" class="Bound">refl</a> <a id="3974" class="Symbol">{</a><a id="3975" class="Argument">x</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Relation.Binary.Consequences.html#3959" class="Bound">x</a><a id="3980" class="Symbol">})</a>

  <a id="3986" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="3998" class="Symbol">:</a> <a id="4000" class="Symbol">∀</a> <a id="4002" class="Symbol">{</a><a id="4003" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">→</a> <a id="4008" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4018" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4021" class="Symbol">→</a>
                <a id="4039" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4050" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4053" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4056" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4059" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a> <a id="4061" class="Symbol">→</a> <a id="4063" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4078" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4081" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4084" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a>
  <a id="4088" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="4100" href="Relation.Binary.Consequences.html#4100" class="Bound">refl</a> <a id="4105" href="Relation.Binary.Consequences.html#4105" class="Bound">mono</a> <a id="4110" href="Relation.Binary.Consequences.html#4110" class="Bound">y</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Function.Base.html#1657" class="Function">flip</a> <a id="4119" href="Relation.Binary.Consequences.html#4105" class="Bound">mono</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Relation.Binary.Consequences.html#4100" class="Bound">refl</a> <a id="4130" class="Symbol">{</a><a id="4131" class="Argument">x</a> <a id="4133" class="Symbol">=</a> <a id="4135" href="Relation.Binary.Consequences.html#4110" class="Bound">y</a><a id="4136" class="Symbol">})</a>

  <a id="4142" href="Relation.Binary.Consequences.html#4142" class="Function">monoˡ∧monoʳ⇒mono₂</a> <a id="4160" class="Symbol">:</a> <a id="4162" class="Symbol">∀</a> <a id="4164" class="Symbol">{</a><a id="4165" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a><a id="4166" class="Symbol">}</a> <a id="4168" class="Symbol">→</a> <a id="4170" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4181" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4184" class="Symbol">→</a>
                      <a id="4208" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4222" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4225" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4228" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a> <a id="4230" class="Symbol">→</a> <a id="4232" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4247" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4250" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4253" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a> <a id="4255" class="Symbol">→</a>
                      <a id="4279" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4290" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4293" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4296" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4299" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a>
  <a id="4303" href="Relation.Binary.Consequences.html#4142" class="Function">monoˡ∧monoʳ⇒mono₂</a> <a id="4321" href="Relation.Binary.Consequences.html#4321" class="Bound">trans</a> <a id="4327" href="Relation.Binary.Consequences.html#4327" class="Bound">monoˡ</a> <a id="4333" href="Relation.Binary.Consequences.html#4333" class="Bound">monoʳ</a> <a id="4339" href="Relation.Binary.Consequences.html#4339" class="Bound">x≤₁y</a> <a id="4344" href="Relation.Binary.Consequences.html#4344" class="Bound">u≤₂v</a> <a id="4349" class="Symbol">=</a>
    <a id="4355" href="Relation.Binary.Consequences.html#4321" class="Bound">trans</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Relation.Binary.Consequences.html#4327" class="Bound">monoˡ</a> <a id="4368" class="Symbol">_</a> <a id="4370" href="Relation.Binary.Consequences.html#4344" class="Bound">u≤₂v</a><a id="4374" class="Symbol">)</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Relation.Binary.Consequences.html#4333" class="Bound">monoʳ</a> <a id="4383" class="Symbol">_</a> <a id="4385" href="Relation.Binary.Consequences.html#4339" class="Bound">x≤₁y</a><a id="4389" class="Symbol">)</a>

<a id="4392" class="Comment">------------------------------------------------------------------------</a>
<a id="4465" class="Comment">-- Proofs for strict orders</a>

<a id="4494" class="Keyword">module</a> <a id="4501" href="Relation.Binary.Consequences.html#4501" class="Module">_</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4514" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="4516" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="4518" class="Symbol">}</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4531" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="4533" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="4535" class="Symbol">}</a> <a id="4537" class="Keyword">where</a>

  <a id="4546" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4573" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4590" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4594" class="Symbol">→</a>
                   <a id="4615" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4627" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4631" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4648" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4654" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="4669" href="Relation.Binary.Consequences.html#4669" class="Bound">refl</a> <a id="4674" href="Relation.Binary.Consequences.html#4674" class="Bound">trans</a> <a id="4680" href="Relation.Binary.Consequences.html#4680" class="Bound">irrefl</a> <a id="4687" href="Relation.Binary.Consequences.html#4687" class="Bound">x&lt;y</a> <a id="4691" href="Relation.Binary.Consequences.html#4691" class="Bound">y&lt;x</a> <a id="4695" class="Symbol">=</a>
    <a id="4701" href="Relation.Binary.Consequences.html#4680" class="Bound">irrefl</a> <a id="4708" href="Relation.Binary.Consequences.html#4669" class="Bound">refl</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Relation.Binary.Consequences.html#4674" class="Bound">trans</a> <a id="4720" href="Relation.Binary.Consequences.html#4687" class="Bound">x&lt;y</a> <a id="4724" href="Relation.Binary.Consequences.html#4691" class="Bound">y&lt;x</a><a id="4727" class="Symbol">)</a>

  <a id="4732" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4763" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4767" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4787" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4791" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4795" class="Symbol">→</a>
                     <a id="4818" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4829" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4835" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a> <a id="4852" href="Relation.Binary.Consequences.html#4852" class="Bound">irrefl</a> <a id="4859" href="Relation.Binary.Consequences.html#4859" class="Bound">antisym</a> <a id="4867" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a> <a id="4871" href="Relation.Binary.Consequences.html#4871" class="Bound">y&lt;x</a> <a id="4875" class="Symbol">=</a>
    <a id="4881" href="Relation.Binary.Consequences.html#4852" class="Bound">irrefl</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Relation.Binary.Consequences.html#4859" class="Bound">antisym</a> <a id="4897" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a> <a id="4901" href="Relation.Binary.Consequences.html#4871" class="Bound">y&lt;x</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a>

  <a id="4913" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4939" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4943" class="Symbol">→</a> <a id="4945" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4959" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4963" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4969" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a> <a id="4982" href="Relation.Binary.Consequences.html#4982" class="Bound">asym</a> <a id="4987" href="Relation.Binary.Consequences.html#4987" class="Bound">x&lt;y</a> <a id="4991" href="Relation.Binary.Consequences.html#4991" class="Bound">y&lt;x</a> <a id="4995" class="Symbol">=</a> <a id="4997" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="5011" href="Relation.Binary.Consequences.html#4991" class="Bound">y&lt;x</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Relation.Binary.Consequences.html#4982" class="Bound">asym</a> <a id="5021" href="Relation.Binary.Consequences.html#4987" class="Bound">x&lt;y</a><a id="5024" class="Symbol">)</a>

  <a id="5029" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="5038" class="Symbol">:</a> <a id="5040" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5044" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5054" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5058" class="Symbol">→</a> <a id="5060" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="5070" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5074" class="Symbol">→</a>
             <a id="5089" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5100" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5104" class="Symbol">→</a> <a id="5106" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="5118" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5122" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5128" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Relation.Binary.Consequences.html#5138" class="Bound">respʳ</a> <a id="5144" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5146" href="Relation.Binary.Consequences.html#5146" class="Bound">respˡ</a><a id="5151" class="Symbol">)</a> <a id="5153" href="Relation.Binary.Consequences.html#5153" class="Bound">sym</a> <a id="5157" href="Relation.Binary.Consequences.html#5157" class="Bound">asym</a> <a id="5162" class="Symbol">{</a><a id="5163" href="Relation.Binary.Consequences.html#5163" class="Bound">x</a><a id="5164" class="Symbol">}</a> <a id="5166" class="Symbol">{</a><a id="5167" href="Relation.Binary.Consequences.html#5167" class="Bound">y</a><a id="5168" class="Symbol">}</a> <a id="5170" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a> <a id="5174" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a> <a id="5178" class="Symbol">=</a>
    <a id="5184" href="Relation.Binary.Consequences.html#5157" class="Bound">asym</a> <a id="5189" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Relation.Binary.Consequences.html#5138" class="Bound">respʳ</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Relation.Binary.Consequences.html#5153" class="Bound">sym</a> <a id="5205" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Relation.Binary.Consequences.html#5146" class="Bound">respˡ</a> <a id="5217" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a> <a id="5221" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a><a id="5224" class="Symbol">))</a>

  <a id="5230" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5254" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5258" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5262" class="Symbol">→</a> <a id="5264" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5275" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5281" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a> <a id="5290" href="Relation.Binary.Consequences.html#5290" class="Bound">tri</a> <a id="5294" class="Symbol">{</a><a id="5295" href="Relation.Binary.Consequences.html#5295" class="Bound">x</a><a id="5296" class="Symbol">}</a> <a id="5298" class="Symbol">{</a><a id="5299" href="Relation.Binary.Consequences.html#5299" class="Bound">y</a><a id="5300" class="Symbol">}</a> <a id="5302" href="Relation.Binary.Consequences.html#5302" class="Bound">x&lt;y</a> <a id="5306" href="Relation.Binary.Consequences.html#5306" class="Bound">x&gt;y</a> <a id="5310" class="Keyword">with</a> <a id="5315" href="Relation.Binary.Consequences.html#5290" class="Bound">tri</a> <a id="5319" href="Relation.Binary.Consequences.html#5295" class="Bound">x</a> <a id="5321" href="Relation.Binary.Consequences.html#5299" class="Bound">y</a>
  <a id="5325" class="Symbol">...</a> <a id="5329" class="Symbol">|</a> <a id="5331" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5336" class="Symbol">_</a>   <a id="5340" class="Symbol">_</a> <a id="5342" href="Relation.Binary.Consequences.html#5342" class="Bound">x≯y</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="Relation.Binary.Consequences.html#5342" class="Bound">x≯y</a> <a id="5352" class="Bound">x&gt;y</a>
  <a id="5358" class="Symbol">...</a> <a id="5362" class="Symbol">|</a> <a id="5364" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5369" class="Symbol">_</a>   <a id="5373" class="Symbol">_</a> <a id="5375" href="Relation.Binary.Consequences.html#5375" class="Bound">x≯y</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Relation.Binary.Consequences.html#5375" class="Bound">x≯y</a> <a id="5385" class="Bound">x&gt;y</a>
  <a id="5391" class="Symbol">...</a> <a id="5395" class="Symbol">|</a> <a id="5397" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5402" href="Relation.Binary.Consequences.html#5402" class="Bound">x≮y</a> <a id="5406" class="Symbol">_</a> <a id="5408" class="Symbol">_</a>   <a id="5412" class="Symbol">=</a> <a id="5414" href="Relation.Binary.Consequences.html#5402" class="Bound">x≮y</a> <a id="5418" class="Bound">x&lt;y</a>

  <a id="5425" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="5433" class="Symbol">:</a> <a id="5435" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5448" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5452" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="5470" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5474" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5480" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="5488" href="Relation.Binary.Consequences.html#5488" class="Bound">compare</a> <a id="5496" class="Symbol">{</a><a id="5497" href="Relation.Binary.Consequences.html#5497" class="Bound">x</a><a id="5498" class="Symbol">}</a> <a id="5500" class="Symbol">{</a><a id="5501" href="Relation.Binary.Consequences.html#5501" class="Bound">y</a><a id="5502" class="Symbol">}</a> <a id="5504" href="Relation.Binary.Consequences.html#5504" class="Bound">x≈y</a> <a id="5508" href="Relation.Binary.Consequences.html#5508" class="Bound">x&lt;y</a> <a id="5512" class="Keyword">with</a> <a id="5517" href="Relation.Binary.Consequences.html#5488" class="Bound">compare</a> <a id="5525" href="Relation.Binary.Consequences.html#5497" class="Bound">x</a> <a id="5527" href="Relation.Binary.Consequences.html#5501" class="Bound">y</a>
  <a id="5531" class="Symbol">...</a> <a id="5535" class="Symbol">|</a> <a id="5537" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5542" class="Symbol">_</a>   <a id="5546" href="Relation.Binary.Consequences.html#5546" class="Bound">x≉y</a> <a id="5550" href="Relation.Binary.Consequences.html#5550" class="Bound">y≮x</a> <a id="5554" class="Symbol">=</a> <a id="5556" href="Relation.Binary.Consequences.html#5546" class="Bound">x≉y</a> <a id="5560" class="Bound">x≈y</a>
  <a id="5566" class="Symbol">...</a> <a id="5570" class="Symbol">|</a> <a id="5572" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5577" href="Relation.Binary.Consequences.html#5577" class="Bound">x≮y</a> <a id="5581" href="Relation.Binary.Consequences.html#5581" class="Bound">x≉y</a> <a id="5585" href="Relation.Binary.Consequences.html#5585" class="Bound">y&lt;x</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Consequences.html#5581" class="Bound">x≉y</a> <a id="5595" class="Bound">x≈y</a>
  <a id="5601" class="Symbol">...</a> <a id="5605" class="Symbol">|</a> <a id="5607" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5612" href="Relation.Binary.Consequences.html#5612" class="Bound">x≮y</a> <a id="5616" class="Symbol">_</a>   <a id="5620" href="Relation.Binary.Consequences.html#5620" class="Bound">y≮x</a> <a id="5624" class="Symbol">=</a> <a id="5626" href="Relation.Binary.Consequences.html#5612" class="Bound">x≮y</a> <a id="5630" class="Bound">x&lt;y</a>

  <a id="5637" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="5646" class="Symbol">:</a> <a id="5648" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5661" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5665" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5681" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="5687" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="5696" href="Relation.Binary.Consequences.html#5696" class="Bound">compare</a> <a id="5704" href="Relation.Binary.Consequences.html#5704" class="Bound">x</a> <a id="5706" href="Relation.Binary.Consequences.html#5706" class="Bound">y</a> <a id="5708" class="Keyword">with</a> <a id="5713" href="Relation.Binary.Consequences.html#5696" class="Bound">compare</a> <a id="5721" href="Relation.Binary.Consequences.html#5704" class="Bound">x</a> <a id="5723" href="Relation.Binary.Consequences.html#5706" class="Bound">y</a>
  <a id="5727" class="Symbol">...</a> <a id="5731" class="Symbol">|</a> <a id="5733" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5738" class="Symbol">_</a> <a id="5740" href="Relation.Binary.Consequences.html#5740" class="Bound">x≉y</a> <a id="5744" class="Symbol">_</a> <a id="5746" class="Symbol">=</a> <a id="5748" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5752" href="Relation.Binary.Consequences.html#5740" class="Bound">x≉y</a>
  <a id="5758" class="Symbol">...</a> <a id="5762" class="Symbol">|</a> <a id="5764" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5769" class="Symbol">_</a> <a id="5771" href="Relation.Binary.Consequences.html#5771" class="Bound">x≈y</a> <a id="5775" class="Symbol">_</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5783" href="Relation.Binary.Consequences.html#5771" class="Bound">x≈y</a>
  <a id="5789" class="Symbol">...</a> <a id="5793" class="Symbol">|</a> <a id="5795" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5800" class="Symbol">_</a> <a id="5802" href="Relation.Binary.Consequences.html#5802" class="Bound">x≉y</a> <a id="5806" class="Symbol">_</a> <a id="5808" class="Symbol">=</a> <a id="5810" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5814" href="Relation.Binary.Consequences.html#5802" class="Bound">x≉y</a>

  <a id="5821" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="5830" class="Symbol">:</a> <a id="5832" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5845" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5849" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5865" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5871" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="5880" href="Relation.Binary.Consequences.html#5880" class="Bound">compare</a> <a id="5888" href="Relation.Binary.Consequences.html#5888" class="Bound">x</a> <a id="5890" href="Relation.Binary.Consequences.html#5890" class="Bound">y</a> <a id="5892" class="Keyword">with</a> <a id="5897" href="Relation.Binary.Consequences.html#5880" class="Bound">compare</a> <a id="5905" href="Relation.Binary.Consequences.html#5888" class="Bound">x</a> <a id="5907" href="Relation.Binary.Consequences.html#5890" class="Bound">y</a>
  <a id="5911" class="Symbol">...</a> <a id="5915" class="Symbol">|</a> <a id="5917" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5922" href="Relation.Binary.Consequences.html#5922" class="Bound">x&lt;y</a> <a id="5926" class="Symbol">_</a> <a id="5928" class="Symbol">_</a> <a id="5930" class="Symbol">=</a> <a id="5932" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5936" href="Relation.Binary.Consequences.html#5922" class="Bound">x&lt;y</a>
  <a id="5942" class="Symbol">...</a> <a id="5946" class="Symbol">|</a> <a id="5948" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5953" href="Relation.Binary.Consequences.html#5953" class="Bound">x≮y</a> <a id="5957" class="Symbol">_</a> <a id="5959" class="Symbol">_</a> <a id="5961" class="Symbol">=</a> <a id="5963" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5967" href="Relation.Binary.Consequences.html#5953" class="Bound">x≮y</a>
  <a id="5973" class="Symbol">...</a> <a id="5977" class="Symbol">|</a> <a id="5979" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5984" href="Relation.Binary.Consequences.html#5984" class="Bound">x≮y</a> <a id="5988" class="Symbol">_</a> <a id="5990" class="Symbol">_</a> <a id="5992" class="Symbol">=</a> <a id="5994" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5998" href="Relation.Binary.Consequences.html#5984" class="Bound">x≮y</a>

  <a id="6005" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6033" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6037" class="Symbol">→</a> <a id="6039" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6050" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6054" class="Symbol">→</a>
                    <a id="6076" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6087" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6106" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6110" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6114" class="Symbol">→</a>
                    <a id="6136" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6140" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="6150" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6156" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6172" href="Relation.Binary.Consequences.html#6172" class="Bound">sym</a> <a id="6176" href="Relation.Binary.Consequences.html#6176" class="Bound">≈-tr</a> <a id="6181" href="Relation.Binary.Consequences.html#6181" class="Bound">&lt;-tr</a> <a id="6186" href="Relation.Binary.Consequences.html#6186" class="Bound">tri</a> <a id="6190" class="Symbol">{</a><a id="6191" href="Relation.Binary.Consequences.html#6191" class="Bound">x</a><a id="6192" class="Symbol">}</a> <a id="6194" class="Symbol">{</a><a id="6195" href="Relation.Binary.Consequences.html#6195" class="Bound">y</a><a id="6196" class="Symbol">}</a> <a id="6198" class="Symbol">{</a><a id="6199" href="Relation.Binary.Consequences.html#6199" class="Bound">z</a><a id="6200" class="Symbol">}</a> <a id="6202" href="Relation.Binary.Consequences.html#6202" class="Bound">y≈z</a> <a id="6206" href="Relation.Binary.Consequences.html#6206" class="Bound">x&lt;y</a> <a id="6210" class="Keyword">with</a> <a id="6215" href="Relation.Binary.Consequences.html#6186" class="Bound">tri</a> <a id="6219" href="Relation.Binary.Consequences.html#6191" class="Bound">x</a> <a id="6221" href="Relation.Binary.Consequences.html#6199" class="Bound">z</a>
  <a id="6225" class="Symbol">...</a> <a id="6229" class="Symbol">|</a> <a id="6231" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="6236" href="Relation.Binary.Consequences.html#6236" class="Bound">x&lt;z</a> <a id="6240" class="Symbol">_</a> <a id="6242" class="Symbol">_</a> <a id="6244" class="Symbol">=</a> <a id="6246" href="Relation.Binary.Consequences.html#6236" class="Bound">x&lt;z</a>
  <a id="6252" class="Symbol">...</a> <a id="6256" class="Symbol">|</a> <a id="6258" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="6263" class="Symbol">_</a> <a id="6265" href="Relation.Binary.Consequences.html#6265" class="Bound">x≈z</a> <a id="6269" class="Symbol">_</a> <a id="6271" class="Symbol">=</a> <a id="6273" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6287" class="Bound">x&lt;y</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6300" class="Bound">tri</a> <a id="6304" class="Symbol">(</a><a id="6305" class="Bound">≈-tr</a> <a id="6310" href="Relation.Binary.Consequences.html#6265" class="Bound">x≈z</a> <a id="6314" class="Symbol">(</a><a id="6315" class="Bound">sym</a> <a id="6319" class="Bound">y≈z</a><a id="6322" class="Symbol">)))</a>
  <a id="6328" class="Symbol">...</a> <a id="6332" class="Symbol">|</a> <a id="6334" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="6339" class="Symbol">_</a> <a id="6341" class="Symbol">_</a> <a id="6343" href="Relation.Binary.Consequences.html#6343" class="Bound">z&lt;x</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6363" class="Symbol">(</a><a id="6364" class="Bound">&lt;-tr</a> <a id="6369" href="Relation.Binary.Consequences.html#6343" class="Bound">z&lt;x</a> <a id="6373" class="Bound">x&lt;y</a><a id="6376" class="Symbol">)</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6387" class="Bound">tri</a> <a id="6391" class="Symbol">(</a><a id="6392" class="Bound">sym</a> <a id="6396" class="Bound">y≈z</a><a id="6399" class="Symbol">))</a>

  <a id="6405" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="6421" class="Symbol">:</a> <a id="6423" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6434" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6438" class="Symbol">→</a>
                    <a id="6460" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6471" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6490" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6494" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6498" class="Symbol">→</a>
                    <a id="6520" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6524" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="6534" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6540" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="6556" href="Relation.Binary.Consequences.html#6556" class="Bound">≈-tr</a> <a id="6561" href="Relation.Binary.Consequences.html#6561" class="Bound">&lt;-tr</a> <a id="6566" href="Relation.Binary.Consequences.html#6566" class="Bound">tri</a> <a id="6570" class="Symbol">{</a><a id="6571" href="Relation.Binary.Consequences.html#6571" class="Bound">z</a><a id="6572" class="Symbol">}</a> <a id="6574" class="Symbol">{_}</a> <a id="6578" class="Symbol">{</a><a id="6579" href="Relation.Binary.Consequences.html#6579" class="Bound">y</a><a id="6580" class="Symbol">}</a> <a id="6582" href="Relation.Binary.Consequences.html#6582" class="Bound">x≈y</a> <a id="6586" href="Relation.Binary.Consequences.html#6586" class="Bound">x&lt;z</a> <a id="6590" class="Keyword">with</a> <a id="6595" href="Relation.Binary.Consequences.html#6566" class="Bound">tri</a> <a id="6599" href="Relation.Binary.Consequences.html#6579" class="Bound">y</a> <a id="6601" href="Relation.Binary.Consequences.html#6571" class="Bound">z</a>
  <a id="6605" class="Symbol">...</a> <a id="6609" class="Symbol">|</a> <a id="6611" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="6616" href="Relation.Binary.Consequences.html#6616" class="Bound">y&lt;z</a> <a id="6620" class="Symbol">_</a> <a id="6622" class="Symbol">_</a> <a id="6624" class="Symbol">=</a> <a id="6626" href="Relation.Binary.Consequences.html#6616" class="Bound">y&lt;z</a>
  <a id="6632" class="Symbol">...</a> <a id="6636" class="Symbol">|</a> <a id="6638" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="6643" class="Symbol">_</a> <a id="6645" href="Relation.Binary.Consequences.html#6645" class="Bound">y≈z</a> <a id="6649" class="Symbol">_</a> <a id="6651" class="Symbol">=</a> <a id="6653" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6667" class="Bound">x&lt;z</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6680" class="Bound">tri</a> <a id="6684" class="Symbol">(</a><a id="6685" class="Bound">≈-tr</a> <a id="6690" class="Bound">x≈y</a> <a id="6694" href="Relation.Binary.Consequences.html#6645" class="Bound">y≈z</a><a id="6697" class="Symbol">))</a>
  <a id="6702" class="Symbol">...</a> <a id="6706" class="Symbol">|</a> <a id="6708" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="6713" class="Symbol">_</a> <a id="6715" class="Symbol">_</a> <a id="6717" href="Relation.Binary.Consequences.html#6717" class="Bound">z&lt;y</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6737" class="Symbol">(</a><a id="6738" class="Bound">&lt;-tr</a> <a id="6743" class="Bound">x&lt;z</a> <a id="6747" href="Relation.Binary.Consequences.html#6717" class="Bound">z&lt;y</a><a id="6750" class="Symbol">)</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6761" class="Bound">tri</a> <a id="6765" class="Bound">x≈y</a><a id="6768" class="Symbol">)</a>

  <a id="6773" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="6788" class="Symbol">:</a> <a id="6790" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6800" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6804" class="Symbol">→</a> <a id="6806" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6817" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6821" class="Symbol">→</a>
                   <a id="6842" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6853" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6872" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6876" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6880" class="Symbol">→</a>
                   <a id="6901" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6905" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="6915" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6921" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="6936" href="Relation.Binary.Consequences.html#6936" class="Bound">sym</a> <a id="6940" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="6945" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="6950" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a> <a id="6954" class="Symbol">=</a>
    <a id="6960" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6976" href="Relation.Binary.Consequences.html#6936" class="Bound">sym</a> <a id="6980" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="6985" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="6990" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a> <a id="6994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="7000" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="7016" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="7021" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="7026" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a>

<a id="7031" class="Comment">------------------------------------------------------------------------</a>
<a id="7104" class="Comment">-- Without Loss of Generality</a>

<a id="7135" class="Keyword">module</a> <a id="7142" href="Relation.Binary.Consequences.html#7142" class="Module">_</a>  <a id="7145" class="Symbol">{</a><a id="7146" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">_R_</a> <a id="7150" class="Symbol">:</a> <a id="7152" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7156" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7158" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7160" class="Symbol">}</a> <a id="7162" class="Symbol">{</a><a id="7163" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7165" class="Symbol">:</a> <a id="7167" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7171" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7173" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7175" class="Symbol">}</a> <a id="7177" class="Keyword">where</a>

  <a id="7186" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="7199" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">_R_</a> <a id="7203" class="Symbol">→</a> <a id="7205" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="7215" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7217" class="Symbol">→</a>
         <a id="7228" class="Symbol">(∀</a> <a id="7231" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7233" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a> <a id="7235" class="Symbol">→</a> <a id="7237" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7239" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">R</a> <a id="7241" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7247" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7249" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a><a id="7250" class="Symbol">)</a> <a id="7252" class="Symbol">→</a>
         <a id="7263" class="Symbol">∀</a> <a id="7265" href="Relation.Binary.Consequences.html#7265" class="Bound">a</a> <a id="7267" href="Relation.Binary.Consequences.html#7267" class="Bound">b</a> <a id="7269" class="Symbol">→</a> <a id="7271" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7273" href="Relation.Binary.Consequences.html#7265" class="Bound">a</a> <a id="7275" href="Relation.Binary.Consequences.html#7267" class="Bound">b</a>
  <a id="7279" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="7284" href="Relation.Binary.Consequences.html#7284" class="Bound">r-total</a> <a id="7292" href="Relation.Binary.Consequences.html#7292" class="Bound">q-sym</a> <a id="7298" href="Relation.Binary.Consequences.html#7298" class="Bound">prf</a> <a id="7302" href="Relation.Binary.Consequences.html#7302" class="Bound">a</a> <a id="7304" href="Relation.Binary.Consequences.html#7304" class="Bound">b</a> <a id="7306" class="Keyword">with</a> <a id="7311" href="Relation.Binary.Consequences.html#7284" class="Bound">r-total</a> <a id="7319" href="Relation.Binary.Consequences.html#7302" class="Bound">a</a> <a id="7321" href="Relation.Binary.Consequences.html#7304" class="Bound">b</a>
  <a id="7325" class="Symbol">...</a> <a id="7329" class="Symbol">|</a> <a id="7331" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7336" href="Relation.Binary.Consequences.html#7336" class="Bound">aRb</a> <a id="7340" class="Symbol">=</a> <a id="7342" class="Bound">prf</a> <a id="7346" class="Bound">a</a> <a id="7348" class="Bound">b</a> <a id="7350" href="Relation.Binary.Consequences.html#7336" class="Bound">aRb</a>
  <a id="7356" class="Symbol">...</a> <a id="7360" class="Symbol">|</a> <a id="7362" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7367" href="Relation.Binary.Consequences.html#7367" class="Bound">bRa</a> <a id="7371" class="Symbol">=</a> <a id="7373" class="Bound">q-sym</a> <a id="7379" class="Symbol">(</a><a id="7380" class="Bound">prf</a> <a id="7384" class="Bound">b</a> <a id="7386" class="Bound">a</a> <a id="7388" href="Relation.Binary.Consequences.html#7367" class="Bound">bRa</a><a id="7391" class="Symbol">)</a>

<a id="7394" class="Comment">------------------------------------------------------------------------</a>
<a id="7467" class="Comment">-- Other proofs</a>

<a id="7484" class="Keyword">module</a> <a id="7491" href="Relation.Binary.Consequences.html#7491" class="Module">_</a> <a id="7493" class="Symbol">{</a><a id="7494" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7502" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7504" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7506" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="7507" class="Symbol">}</a> <a id="7509" class="Keyword">where</a>

  <a id="7518" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a> <a id="7532" class="Symbol">:</a> <a id="7534" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7544" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7546" class="Symbol">→</a> <a id="7548" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="7564" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a>
  <a id="7568" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a> <a id="7582" href="Relation.Binary.Consequences.html#7582" class="Bound">dec</a> <a id="7586" href="Relation.Binary.Consequences.html#7586" class="Bound">x</a> <a id="7588" href="Relation.Binary.Consequences.html#7588" class="Bound">y</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Relation.Binary.Consequences.html#7582" class="Bound">dec</a> <a id="7607" href="Relation.Binary.Consequences.html#7586" class="Bound">x</a> <a id="7609" href="Relation.Binary.Consequences.html#7588" class="Bound">y</a><a id="7610" class="Symbol">)</a>

  <a id="7615" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a> <a id="7632" class="Symbol">:</a> <a id="7634" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7644" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7646" class="Symbol">→</a> <a id="7648" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="7661" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a>
  <a id="7665" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a> <a id="7682" href="Relation.Binary.Consequences.html#7682" class="Bound">dec</a> <a id="7686" class="Symbol">{</a><a id="7687" href="Relation.Binary.Consequences.html#7687" class="Bound">a</a><a id="7688" class="Symbol">}</a> <a id="7690" class="Symbol">{</a><a id="7691" href="Relation.Binary.Consequences.html#7691" class="Bound">b</a><a id="7692" class="Symbol">}</a> <a id="7694" class="Symbol">=</a> <a id="7696" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="7706" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7708" href="Relation.Binary.Consequences.html#7682" class="Bound">dec</a> <a id="7712" href="Relation.Binary.Consequences.html#7687" class="Bound">a</a> <a id="7714" href="Relation.Binary.Consequences.html#7691" class="Bound">b</a>

<a id="7717" class="Keyword">module</a> <a id="7724" href="Relation.Binary.Consequences.html#7724" class="Module">_</a> <a id="7726" class="Symbol">{</a><a id="7727" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7729" class="Symbol">:</a> <a id="7731" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7735" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7737" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7739" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7741" class="Symbol">}</a> <a id="7743" class="Symbol">{</a><a id="7744" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7752" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7754" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7756" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7758" class="Symbol">}</a> <a id="7760" class="Keyword">where</a>

  <a id="7769" href="Relation.Binary.Consequences.html#7769" class="Function">map-NonEmpty</a> <a id="7782" class="Symbol">:</a> <a id="7784" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7786" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7788" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7801" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7803" class="Symbol">→</a> <a id="7805" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7814" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a>
  <a id="7818" href="Relation.Binary.Consequences.html#7769" class="Function">map-NonEmpty</a> <a id="7831" href="Relation.Binary.Consequences.html#7831" class="Bound">f</a> <a id="7833" href="Relation.Binary.Consequences.html#7833" class="Bound">x</a> <a id="7835" class="Symbol">=</a> <a id="7837" href="Relation.Binary.Definitions.html#7492" class="InductiveConstructor">nonEmpty</a> <a id="7846" class="Symbol">(</a><a id="7847" href="Relation.Binary.Consequences.html#7831" class="Bound">f</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Relation.Binary.Definitions.html#7541" class="Field">NonEmpty.proof</a> <a id="7865" href="Relation.Binary.Consequences.html#7833" class="Bound">x</a><a id="7866" class="Symbol">))</a>

<a id="7870" class="Keyword">module</a> <a id="7877" href="Relation.Binary.Consequences.html#7877" class="Module">_</a> <a id="7879" class="Symbol">{</a><a id="7880" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a> <a id="7882" class="Symbol">:</a> <a id="7884" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7888" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7890" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7892" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">{</a><a id="7897" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7899" class="Symbol">:</a> <a id="7901" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7905" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7907" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7909" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7911" class="Symbol">}</a> <a id="7913" class="Keyword">where</a>

  <a id="7922" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="7943" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a> <a id="7945" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7947" class="Symbol">→</a> <a id="7949" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="7956" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7958" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a>
  <a id="7962" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="7974" href="Relation.Binary.Consequences.html#7974" class="Bound">f</a> <a id="7976" href="Relation.Binary.Consequences.html#7976" class="Bound">x</a> <a id="7978" href="Relation.Binary.Consequences.html#7978" class="Bound">y</a> <a id="7980" class="Symbol">=</a> <a id="7982" href="Data.Sum.Base.html#1185" class="Function">Sum.swap</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Relation.Binary.Consequences.html#7974" class="Bound">f</a> <a id="7994" href="Relation.Binary.Consequences.html#7978" class="Bound">y</a> <a id="7996" href="Relation.Binary.Consequences.html#7976" class="Bound">x</a><a id="7997" class="Symbol">)</a>



<a id="8002" class="Comment">------------------------------------------------------------------------</a>
<a id="8075" class="Comment">-- DEPRECATED NAMES</a>
<a id="8095" class="Comment">------------------------------------------------------------------------</a>
<a id="8168" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="8239" class="Comment">-- not guaranteed.</a>

<a id="8259" class="Comment">-- Version 1.6</a>

<a id="subst⟶respˡ"></a><a id="8275" href="Relation.Binary.Consequences.html#8275" class="Function">subst⟶respˡ</a> <a id="8287" class="Symbol">=</a> <a id="8289" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a>
<a id="8301" class="Symbol">{-#</a> <a id="8305" class="Keyword">WARNING_ON_USAGE</a> <a id="8322" class="Pragma">subst⟶respˡ</a>
<a id="8334" class="String">&quot;Warning: subst⟶respˡ was deprecated in v1.6.
Please use subst⇒respˡ instead.&quot;</a>
<a id="8413" class="Symbol">#-}</a>
<a id="subst⟶respʳ"></a><a id="8417" href="Relation.Binary.Consequences.html#8417" class="Function">subst⟶respʳ</a> <a id="8429" class="Symbol">=</a> <a id="8431" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a>
<a id="8443" class="Symbol">{-#</a> <a id="8447" class="Keyword">WARNING_ON_USAGE</a> <a id="8464" class="Pragma">subst⟶respʳ</a>
<a id="8476" class="String">&quot;Warning: subst⟶respʳ was deprecated in v1.6.
Please use subst⇒respʳ instead.&quot;</a>
<a id="8555" class="Symbol">#-}</a>
<a id="subst⟶resp₂"></a><a id="8559" href="Relation.Binary.Consequences.html#8559" class="Function">subst⟶resp₂</a> <a id="8571" class="Symbol">=</a> <a id="8573" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a>
<a id="8585" class="Symbol">{-#</a> <a id="8589" class="Keyword">WARNING_ON_USAGE</a> <a id="8606" class="Pragma">subst⟶resp₂</a>
<a id="8618" class="String">&quot;Warning: subst⟶resp₂ was deprecated in v1.6.
Please use subst⇒resp₂ instead.&quot;</a>
<a id="8697" class="Symbol">#-}</a>
<a id="P-resp⟶¬P-resp"></a><a id="8701" href="Relation.Binary.Consequences.html#8701" class="Function">P-resp⟶¬P-resp</a> <a id="8716" class="Symbol">=</a> <a id="8718" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a>
<a id="8730" class="Symbol">{-#</a> <a id="8734" class="Keyword">WARNING_ON_USAGE</a> <a id="8751" class="Pragma">P-resp⟶¬P-resp</a>
<a id="8766" class="String">&quot;Warning: P-resp⟶¬P-resp was deprecated in v1.6.
Please use resp⇒¬-resp instead.&quot;</a>
<a id="8848" class="Symbol">#-}</a>
<a id="total⟶refl"></a><a id="8852" href="Relation.Binary.Consequences.html#8852" class="Function">total⟶refl</a> <a id="8863" class="Symbol">=</a> <a id="8865" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a>
<a id="8876" class="Symbol">{-#</a> <a id="8880" class="Keyword">WARNING_ON_USAGE</a> <a id="8897" class="Pragma">total⟶refl</a>
<a id="8908" class="String">&quot;Warning: total⟶refl was deprecated in v1.6.
Please use total⇒refl instead.&quot;</a>
<a id="8985" class="Symbol">#-}</a>
<a id="total+dec⟶dec"></a><a id="8989" href="Relation.Binary.Consequences.html#8989" class="Function">total+dec⟶dec</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a>
<a id="9019" class="Symbol">{-#</a> <a id="9023" class="Keyword">WARNING_ON_USAGE</a> <a id="9040" class="Pragma">total+dec⟶dec</a>
<a id="9054" class="String">&quot;Warning: total+dec⟶dec was deprecated in v1.6.
Please use total∧dec⇒dec instead.&quot;</a>
<a id="9137" class="Symbol">#-}</a>
<a id="trans∧irr⟶asym"></a><a id="9141" href="Relation.Binary.Consequences.html#9141" class="Function">trans∧irr⟶asym</a> <a id="9156" class="Symbol">=</a> <a id="9158" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a>
<a id="9173" class="Symbol">{-#</a> <a id="9177" class="Keyword">WARNING_ON_USAGE</a> <a id="9194" class="Pragma">trans∧irr⟶asym</a>
<a id="9209" class="String">&quot;Warning: trans∧irr⟶asym was deprecated in v1.6.
Please use trans∧irr⇒asym instead.&quot;</a>
<a id="9294" class="Symbol">#-}</a>
<a id="irr∧antisym⟶asym"></a><a id="9298" href="Relation.Binary.Consequences.html#9298" class="Function">irr∧antisym⟶asym</a> <a id="9315" class="Symbol">=</a> <a id="9317" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a>
<a id="9334" class="Symbol">{-#</a> <a id="9338" class="Keyword">WARNING_ON_USAGE</a> <a id="9355" class="Pragma">irr∧antisym⟶asym</a>
<a id="9372" class="String">&quot;Warning: irr∧antisym⟶asym was deprecated in v1.6.
Please use irr∧antisym⇒asym instead.&quot;</a>
<a id="9461" class="Symbol">#-}</a>
<a id="asym⟶antisym"></a><a id="9465" href="Relation.Binary.Consequences.html#9465" class="Function">asym⟶antisym</a> <a id="9478" class="Symbol">=</a> <a id="9480" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a>
<a id="9493" class="Symbol">{-#</a> <a id="9497" class="Keyword">WARNING_ON_USAGE</a> <a id="9514" class="Pragma">asym⟶antisym</a>
<a id="9527" class="String">&quot;Warning: asym⟶antisym was deprecated in v1.6.
Please use asym⇒antisym instead.&quot;</a>
<a id="9608" class="Symbol">#-}</a>
<a id="asym⟶irr"></a><a id="9612" href="Relation.Binary.Consequences.html#9612" class="Function">asym⟶irr</a> <a id="9621" class="Symbol">=</a> <a id="9623" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a>
<a id="9632" class="Symbol">{-#</a> <a id="9636" class="Keyword">WARNING_ON_USAGE</a> <a id="9653" class="Pragma">asym⟶irr</a>
<a id="9662" class="String">&quot;Warning: asym⟶irr was deprecated in v1.6.
Please use asym⇒irr instead.&quot;</a>
<a id="9735" class="Symbol">#-}</a>
<a id="tri⟶asym"></a><a id="9739" href="Relation.Binary.Consequences.html#9739" class="Function">tri⟶asym</a> <a id="9748" class="Symbol">=</a> <a id="9750" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a>
<a id="9759" class="Symbol">{-#</a> <a id="9763" class="Keyword">WARNING_ON_USAGE</a> <a id="9780" class="Pragma">tri⟶asym</a>
<a id="9789" class="String">&quot;Warning: tri⟶asym was deprecated in v1.6.
Please use tri⇒asym instead.&quot;</a>
<a id="9862" class="Symbol">#-}</a>
<a id="tri⟶irr"></a><a id="9866" href="Relation.Binary.Consequences.html#9866" class="Function">tri⟶irr</a> <a id="9874" class="Symbol">=</a> <a id="9876" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a>
<a id="9884" class="Symbol">{-#</a> <a id="9888" class="Keyword">WARNING_ON_USAGE</a> <a id="9905" class="Pragma">tri⟶irr</a>
<a id="9913" class="String">&quot;Warning: tri⟶irr was deprecated in v1.6.
Please use tri⇒irr instead.&quot;</a>
<a id="9984" class="Symbol">#-}</a>
<a id="tri⟶dec≈"></a><a id="9988" href="Relation.Binary.Consequences.html#9988" class="Function">tri⟶dec≈</a> <a id="9997" class="Symbol">=</a> <a id="9999" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a>
<a id="10008" class="Symbol">{-#</a> <a id="10012" class="Keyword">WARNING_ON_USAGE</a> <a id="10029" class="Pragma">tri⟶dec≈</a>
<a id="10038" class="String">&quot;Warning: tri⟶dec≈ was deprecated in v1.6.
Please use tri⇒dec≈ instead.&quot;</a>
<a id="10111" class="Symbol">#-}</a>
<a id="tri⟶dec&lt;"></a><a id="10115" href="Relation.Binary.Consequences.html#10115" class="Function">tri⟶dec&lt;</a> <a id="10124" class="Symbol">=</a> <a id="10126" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a>
<a id="10135" class="Symbol">{-#</a> <a id="10139" class="Keyword">WARNING_ON_USAGE</a> <a id="10156" class="Pragma">tri⟶dec&lt;</a>
<a id="10165" class="String">&quot;Warning: tri⟶dec&lt; was deprecated in v1.6.
Please use tri⇒dec&lt; instead.&quot;</a>
<a id="10238" class="Symbol">#-}</a>
<a id="trans∧tri⟶respʳ≈"></a><a id="10242" href="Relation.Binary.Consequences.html#10242" class="Function">trans∧tri⟶respʳ≈</a> <a id="10259" class="Symbol">=</a> <a id="10261" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a>
<a id="10277" class="Symbol">{-#</a> <a id="10281" class="Keyword">WARNING_ON_USAGE</a> <a id="10298" class="Pragma">trans∧tri⟶respʳ≈</a>
<a id="10315" class="String">&quot;Warning: trans∧tri⟶respʳ≈ was deprecated in v1.6.
Please use trans∧tri⇒respʳ instead.&quot;</a>
<a id="10403" class="Symbol">#-}</a>
<a id="trans∧tri⟶respˡ≈"></a><a id="10407" href="Relation.Binary.Consequences.html#10407" class="Function">trans∧tri⟶respˡ≈</a> <a id="10424" class="Symbol">=</a> <a id="10426" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a>
<a id="10442" class="Symbol">{-#</a> <a id="10446" class="Keyword">WARNING_ON_USAGE</a> <a id="10463" class="Pragma">trans∧tri⟶respˡ≈</a>
<a id="10480" class="String">&quot;Warning: trans∧tri⟶respˡ≈ was deprecated in v1.6.
Please use trans∧tri⇒respˡ instead.&quot;</a>
<a id="10568" class="Symbol">#-}</a>
<a id="trans∧tri⟶resp≈"></a><a id="10572" href="Relation.Binary.Consequences.html#10572" class="Function">trans∧tri⟶resp≈</a> <a id="10588" class="Symbol">=</a> <a id="10590" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a>
<a id="10605" class="Symbol">{-#</a> <a id="10609" class="Keyword">WARNING_ON_USAGE</a> <a id="10626" class="Pragma">trans∧tri⟶resp≈</a>
<a id="10642" class="String">&quot;Warning: trans∧tri⟶resp≈ was deprecated in v1.6.
Please use trans∧tri⇒resp instead.&quot;</a>
<a id="10728" class="Symbol">#-}</a>
<a id="dec⟶weaklyDec"></a><a id="10732" href="Relation.Binary.Consequences.html#10732" class="Function">dec⟶weaklyDec</a> <a id="10746" class="Symbol">=</a> <a id="10748" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a>
<a id="10762" class="Symbol">{-#</a> <a id="10766" class="Keyword">WARNING_ON_USAGE</a> <a id="10783" class="Pragma">dec⟶weaklyDec</a>
<a id="10797" class="String">&quot;Warning: dec⟶weaklyDec was deprecated in v1.6.
Please use dec⇒weaklyDec instead.&quot;</a>
<a id="10880" class="Symbol">#-}</a>
<a id="dec⟶recomputable"></a><a id="10884" href="Relation.Binary.Consequences.html#10884" class="Function">dec⟶recomputable</a> <a id="10901" class="Symbol">=</a> <a id="10903" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a>
<a id="10920" class="Symbol">{-#</a> <a id="10924" class="Keyword">WARNING_ON_USAGE</a> <a id="10941" class="Pragma">dec⟶recomputable</a>
<a id="10958" class="String">&quot;Warning: dec⟶recomputable was deprecated in v1.6.
Please use dec⇒recomputable instead.&quot;</a>
<a id="11047" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Relation.Binary.Construct.Composition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Composition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Composition of two binary relations</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a> <a id="309" class="Keyword">where</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Data.Product.Base.html#852" class="Function">∃</a><a id="354" class="Symbol">;</a> <a id="356" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="359" class="Symbol">;</a> <a id="361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Function.Base.html" class="Module">Function.Base</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Level.html" class="Module">Level</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="434" class="Symbol">;</a> <a id="436" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="484" class="Symbol">;</a> <a id="486" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="489" class="Symbol">;</a> <a id="491" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="535" class="Keyword">using</a> <a id="541" class="Symbol">(</a><a id="542" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="626" class="Symbol">;</a> <a id="628" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="639" class="Symbol">;</a> <a id="641" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a>
        <a id="661" class="Symbol">;</a> <a id="663" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="672" class="Symbol">;</a> <a id="674" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="684" class="Symbol">)</a>

<a id="687" class="Keyword">private</a>
  <a id="697" class="Keyword">variable</a>
    <a id="710" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a> <a id="712" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a> <a id="714" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a> <a id="716" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a> <a id="718" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="721" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a> <a id="724" class="Symbol">:</a> <a id="726" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="736" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="738" class="Symbol">:</a> <a id="740" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="744" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a>
    <a id="750" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="758" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a>
    <a id="764" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="766" class="Symbol">:</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="772" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a>

<a id="775" class="Comment">------------------------------------------------------------------------</a>
<a id="848" class="Comment">-- Definition</a>

<a id="863" class="Keyword">infixr</a> <a id="870" class="Number">9</a> <a id="872" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a>

<a id="_;_"></a><a id="877" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a> <a id="881" class="Symbol">:</a> <a id="883" class="Symbol">{</a><a id="884" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="886" class="Symbol">:</a> <a id="888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="892" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a><a id="893" class="Symbol">}</a> <a id="895" class="Symbol">{</a><a id="896" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="898" class="Symbol">:</a> <a id="900" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="904" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a><a id="905" class="Symbol">}</a> <a id="907" class="Symbol">{</a><a id="908" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="916" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a><a id="917" class="Symbol">}</a> <a id="919" class="Symbol">→</a>
      <a id="927" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="931" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="933" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="935" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="938" class="Symbol">→</a> <a id="940" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="944" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="946" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="948" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a> <a id="951" class="Symbol">→</a> <a id="953" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="957" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="959" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="961" class="Symbol">(</a><a id="962" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a> <a id="964" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="966" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="969" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="971" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="973" class="Symbol">)</a>
<a id="975" href="Relation.Binary.Construct.Composition.html#975" class="Bound">L</a> <a id="977" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="979" href="Relation.Binary.Construct.Composition.html#979" class="Bound">R</a> <a id="981" class="Symbol">=</a> <a id="983" class="Symbol">λ</a> <a id="985" href="Relation.Binary.Construct.Composition.html#985" class="Bound">i</a> <a id="987" href="Relation.Binary.Construct.Composition.html#987" class="Bound">j</a> <a id="989" class="Symbol">→</a> <a id="991" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="993" class="Symbol">λ</a> <a id="995" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="997" class="Symbol">→</a> <a id="999" href="Relation.Binary.Construct.Composition.html#975" class="Bound">L</a> <a id="1001" href="Relation.Binary.Construct.Composition.html#985" class="Bound">i</a> <a id="1003" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="1005" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1007" href="Relation.Binary.Construct.Composition.html#979" class="Bound">R</a> <a id="1009" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="1011" href="Relation.Binary.Construct.Composition.html#987" class="Bound">j</a>

<a id="1014" class="Comment">------------------------------------------------------------------------</a>
<a id="1087" class="Comment">-- Properties</a>

<a id="1102" class="Keyword">module</a> <a id="1109" href="Relation.Binary.Construct.Composition.html#1109" class="Module">_</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1120" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1122" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1135" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1137" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Keyword">where</a>

  <a id="1150" href="Relation.Binary.Construct.Composition.html#1150" class="Function">reflexive</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1172" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1186" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1203" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1205" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a><a id="1206" class="Symbol">)</a>
  <a id="1210" href="Relation.Binary.Construct.Composition.html#1150" class="Function">reflexive</a> <a id="1220" href="Relation.Binary.Construct.Composition.html#1220" class="Bound">L-refl</a> <a id="1227" href="Relation.Binary.Construct.Composition.html#1227" class="Bound">R-refl</a> <a id="1234" class="Symbol">=</a> <a id="1236" class="Symbol">_</a> <a id="1238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1240" href="Relation.Binary.Construct.Composition.html#1220" class="Bound">L-refl</a> <a id="1247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1249" href="Relation.Binary.Construct.Composition.html#1227" class="Bound">R-refl</a>

  <a id="1259" href="Relation.Binary.Construct.Composition.html#1259" class="Function">respects</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">∀</a> <a id="1272" class="Symbol">{</a><a id="1273" href="Relation.Binary.Construct.Composition.html#1273" class="Bound">p</a><a id="1274" class="Symbol">}</a> <a id="1276" class="Symbol">{</a><a id="1277" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Relation.Binary.Construct.Composition.html#1120" class="Bound">A</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1289" href="Relation.Binary.Construct.Composition.html#1273" class="Bound">p</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">→</a>
             <a id="1307" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1309" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1318" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1324" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1333" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1339" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1351" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1353" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a><a id="1354" class="Symbol">)</a>
  <a id="1358" href="Relation.Binary.Construct.Composition.html#1259" class="Function">respects</a> <a id="1367" href="Relation.Binary.Construct.Composition.html#1367" class="Bound">resp-L</a> <a id="1374" href="Relation.Binary.Construct.Composition.html#1374" class="Bound">resp-R</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Relation.Binary.Construct.Composition.html#1382" class="Bound">k</a> <a id="1384" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1386" href="Relation.Binary.Construct.Composition.html#1386" class="Bound">Lik</a> <a id="1390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1392" href="Relation.Binary.Construct.Composition.html#1392" class="Bound">Rkj</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Relation.Binary.Construct.Composition.html#1374" class="Bound">resp-R</a> <a id="1406" href="Relation.Binary.Construct.Composition.html#1392" class="Bound">Rkj</a> <a id="1410" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1412" href="Relation.Binary.Construct.Composition.html#1367" class="Bound">resp-L</a> <a id="1419" href="Relation.Binary.Construct.Composition.html#1386" class="Bound">Lik</a>

<a id="1424" class="Keyword">module</a> <a id="1431" href="Relation.Binary.Construct.Composition.html#1431" class="Module">_</a> <a id="1433" class="Symbol">{</a><a id="1434" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a> <a id="1436" class="Symbol">:</a> <a id="1438" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1442" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1444" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1445" class="Symbol">}</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1456" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1458" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1460" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Relation.Binary.Construct.Composition.html#1465" class="Bound">R</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1473" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1475" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1477" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Keyword">where</a>

  <a id="1490" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1504" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1514" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a> <a id="1516" class="Symbol">→</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1521" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1523" href="Relation.Binary.Construct.Composition.html#1465" class="Bound">R</a><a id="1524" class="Symbol">)</a> <a id="1526" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1536" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a>
  <a id="1540" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1550" href="Relation.Binary.Construct.Composition.html#1550" class="Bound">Lˡ</a> <a id="1553" href="Relation.Binary.Construct.Composition.html#1553" class="Bound">i≈i′</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Relation.Binary.Construct.Composition.html#1559" class="Bound">k</a> <a id="1561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1563" href="Relation.Binary.Construct.Composition.html#1563" class="Bound">Lik</a> <a id="1567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1569" href="Relation.Binary.Construct.Composition.html#1569" class="Bound">Rkj</a><a id="1572" class="Symbol">)</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Relation.Binary.Construct.Composition.html#1559" class="Bound">k</a> <a id="1578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1580" href="Relation.Binary.Construct.Composition.html#1550" class="Bound">Lˡ</a> <a id="1583" href="Relation.Binary.Construct.Composition.html#1553" class="Bound">i≈i′</a> <a id="1588" href="Relation.Binary.Construct.Composition.html#1563" class="Bound">Lik</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="Relation.Binary.Construct.Composition.html#1569" class="Bound">Rkj</a>

<a id="1599" class="Keyword">module</a> <a id="1606" href="Relation.Binary.Construct.Composition.html#1606" class="Module">_</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1617" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1619" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Relation.Binary.Construct.Composition.html#1623" class="Bound">L</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1631" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1633" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1635" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1648" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1650" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1652" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1654" class="Symbol">)</a> <a id="1656" class="Keyword">where</a>

  <a id="1665" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a> <a id="1679" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1689" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a> <a id="1691" class="Symbol">→</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Relation.Binary.Construct.Composition.html#1623" class="Bound">L</a> <a id="1696" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1698" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a><a id="1699" class="Symbol">)</a> <a id="1701" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1711" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a>
  <a id="1715" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1725" href="Relation.Binary.Construct.Composition.html#1725" class="Bound">Rʳ</a> <a id="1728" href="Relation.Binary.Construct.Composition.html#1728" class="Bound">j≈j′</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Relation.Binary.Construct.Composition.html#1734" class="Bound">k</a> <a id="1736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1738" href="Relation.Binary.Construct.Composition.html#1738" class="Bound">Lik</a> <a id="1742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1744" href="Relation.Binary.Construct.Composition.html#1744" class="Bound">Rkj</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Relation.Binary.Construct.Composition.html#1734" class="Bound">k</a> <a id="1753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1755" href="Relation.Binary.Construct.Composition.html#1738" class="Bound">Lik</a> <a id="1759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1761" href="Relation.Binary.Construct.Composition.html#1725" class="Bound">Rʳ</a> <a id="1764" href="Relation.Binary.Construct.Composition.html#1728" class="Bound">j≈j′</a> <a id="1769" href="Relation.Binary.Construct.Composition.html#1744" class="Bound">Rkj</a>

<a id="1774" class="Keyword">module</a> <a id="1781" href="Relation.Binary.Construct.Composition.html#1781" class="Module">_</a> <a id="1783" class="Symbol">{</a><a id="1784" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1792" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1794" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1806" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1808" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1810" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1823" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1825" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1827" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Keyword">where</a>

  <a id="1840" href="Relation.Binary.Construct.Composition.html#1840" class="Function">respects₂</a> <a id="1850" class="Symbol">:</a>  <a id="1853" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1855" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1865" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1871" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1881" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1883" class="Symbol">→</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1888" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1890" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="1903" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a>
  <a id="1907" href="Relation.Binary.Construct.Composition.html#1840" class="Function">respects₂</a> <a id="1917" href="Relation.Binary.Construct.Composition.html#1917" class="Bound">Lˡ</a> <a id="1920" href="Relation.Binary.Construct.Composition.html#1920" class="Bound">Rʳ</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1935" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1937" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1939" href="Relation.Binary.Construct.Composition.html#1920" class="Bound">Rʳ</a> <a id="1942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1944" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1954" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1956" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1958" href="Relation.Binary.Construct.Composition.html#1917" class="Bound">Lˡ</a>

<a id="1962" class="Keyword">module</a> <a id="1969" href="Relation.Binary.Construct.Composition.html#1969" class="Module">_</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1980" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1982" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1984" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1996" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1998" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2000" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a> <a id="2007" class="Symbol">:</a> <a id="2009" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2013" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2015" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Keyword">where</a>

  <a id="2028" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2049" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a> <a id="2051" class="Symbol">→</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="2056" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2058" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="2066" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2068" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a> <a id="2070" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2072" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a><a id="2073" class="Symbol">)</a>
  <a id="2077" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2086" href="Relation.Binary.Construct.Composition.html#2086" class="Bound">R-refl</a> <a id="2093" href="Relation.Binary.Construct.Composition.html#2093" class="Bound">≈⇒L</a> <a id="2097" class="Symbol">{</a><a id="2098" href="Relation.Binary.Construct.Composition.html#2098" class="Bound">i</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">{</a><a id="2102" href="Relation.Binary.Construct.Composition.html#2102" class="Bound">j</a><a id="2103" class="Symbol">}</a> <a id="2105" href="Relation.Binary.Construct.Composition.html#2105" class="Bound">i≈j</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Relation.Binary.Construct.Composition.html#2102" class="Bound">j</a> <a id="2113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2115" href="Relation.Binary.Construct.Composition.html#2093" class="Bound">≈⇒L</a> <a id="2119" href="Relation.Binary.Construct.Composition.html#2105" class="Bound">i≈j</a> <a id="2123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2125" href="Relation.Binary.Construct.Composition.html#2086" class="Bound">R-refl</a>

<a id="2133" class="Keyword">module</a> <a id="2140" href="Relation.Binary.Construct.Composition.html#2140" class="Module">_</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2151" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2153" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2155" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2167" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2169" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a> <a id="2176" class="Symbol">:</a> <a id="2178" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2182" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2184" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2186" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Keyword">where</a>

  <a id="2199" href="Relation.Binary.Construct.Composition.html#2199" class="Function">impliesʳ</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2220" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2222" class="Symbol">→</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2227" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2229" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">→</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2237" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2239" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2241" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2243" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a><a id="2244" class="Symbol">)</a>
  <a id="2248" href="Relation.Binary.Construct.Composition.html#2199" class="Function">impliesʳ</a> <a id="2257" href="Relation.Binary.Construct.Composition.html#2257" class="Bound">L-refl</a> <a id="2264" href="Relation.Binary.Construct.Composition.html#2264" class="Bound">≈⇒R</a> <a id="2268" class="Symbol">{</a><a id="2269" href="Relation.Binary.Construct.Composition.html#2269" class="Bound">i</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">{</a><a id="2273" href="Relation.Binary.Construct.Composition.html#2273" class="Bound">j</a><a id="2274" class="Symbol">}</a> <a id="2276" href="Relation.Binary.Construct.Composition.html#2276" class="Bound">i≈j</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="Relation.Binary.Construct.Composition.html#2269" class="Bound">i</a> <a id="2284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2286" href="Relation.Binary.Construct.Composition.html#2257" class="Bound">L-refl</a> <a id="2293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2295" href="Relation.Binary.Construct.Composition.html#2264" class="Bound">≈⇒R</a> <a id="2299" href="Relation.Binary.Construct.Composition.html#2276" class="Bound">i≈j</a>

<a id="2304" class="Keyword">module</a> <a id="2311" href="Relation.Binary.Construct.Composition.html#2311" class="Module">_</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2316" class="Symbol">:</a> <a id="2318" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2322" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2324" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2337" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2339" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Relation.Binary.Construct.Composition.html#2344" class="Bound">comm</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2353" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2355" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2357" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2359" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2361" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2363" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Keyword">where</a>

  <a id="2375" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2399" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2401" class="Symbol">→</a> <a id="2403" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2414" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2432" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2434" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2435" class="Symbol">)</a>
  <a id="2439" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2450" href="Relation.Binary.Construct.Composition.html#2450" class="Bound">L-trans</a> <a id="2458" href="Relation.Binary.Construct.Composition.html#2458" class="Bound">R-trans</a> <a id="2466" class="Symbol">{</a><a id="2467" href="Relation.Binary.Construct.Composition.html#2467" class="Bound">i</a><a id="2468" class="Symbol">}</a> <a id="2470" class="Symbol">{</a><a id="2471" href="Relation.Binary.Construct.Composition.html#2471" class="Bound">j</a><a id="2472" class="Symbol">}</a> <a id="2474" class="Symbol">{</a><a id="2475" href="Relation.Binary.Construct.Composition.html#2475" class="Bound">k</a><a id="2476" class="Symbol">}</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Relation.Binary.Construct.Composition.html#2479" class="Bound">x</a> <a id="2481" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2483" href="Relation.Binary.Construct.Composition.html#2483" class="Bound">Lix</a> <a id="2487" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2489" href="Relation.Binary.Construct.Composition.html#2489" class="Bound">Rxj</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Relation.Binary.Construct.Composition.html#2495" class="Bound">y</a> <a id="2497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2499" href="Relation.Binary.Construct.Composition.html#2499" class="Bound">Ljy</a> <a id="2503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2505" href="Relation.Binary.Construct.Composition.html#2505" class="Bound">Ryk</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">=</a>
    <a id="2516" class="Keyword">let</a> <a id="2520" href="Relation.Binary.Construct.Composition.html#2520" class="Bound">z</a> <a id="2522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2524" href="Relation.Binary.Construct.Composition.html#2524" class="Bound">Lxz</a> <a id="2528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2530" href="Relation.Binary.Construct.Composition.html#2530" class="Bound">Rzy</a> <a id="2534" class="Symbol">=</a> <a id="2536" href="Relation.Binary.Construct.Composition.html#2344" class="Bound">comm</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Relation.Binary.Construct.Composition.html#2471" class="Bound">j</a> <a id="2544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2546" href="Relation.Binary.Construct.Composition.html#2489" class="Bound">Rxj</a> <a id="2550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2552" href="Relation.Binary.Construct.Composition.html#2499" class="Bound">Ljy</a><a id="2555" class="Symbol">)</a> <a id="2557" class="Keyword">in</a> <a id="2560" href="Relation.Binary.Construct.Composition.html#2520" class="Bound">z</a> <a id="2562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2564" href="Relation.Binary.Construct.Composition.html#2450" class="Bound">L-trans</a> <a id="2572" href="Relation.Binary.Construct.Composition.html#2483" class="Bound">Lix</a>  <a id="2577" href="Relation.Binary.Construct.Composition.html#2524" class="Bound">Lxz</a> <a id="2581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2583" href="Relation.Binary.Construct.Composition.html#2458" class="Bound">R-trans</a> <a id="2591" href="Relation.Binary.Construct.Composition.html#2530" class="Bound">Rzy</a> <a id="2595" href="Relation.Binary.Construct.Composition.html#2505" class="Bound">Ryk</a>

  <a id="2602" href="Relation.Binary.Construct.Composition.html#2602" class="Function">isPreorder</a> <a id="2613" class="Symbol">:</a> <a id="2615" class="Symbol">{</a><a id="2616" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2624" href="Relation.Binary.Construct.Composition.html#2322" class="Bound">A</a> <a id="2626" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2627" class="Symbol">}</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2642" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2644" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2659" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2661" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2676" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2681" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2683" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2684" class="Symbol">)</a>
  <a id="2688" href="Relation.Binary.Construct.Composition.html#2602" class="Function">isPreorder</a> <a id="2699" href="Relation.Binary.Construct.Composition.html#2699" class="Bound">Oˡ</a> <a id="2702" href="Relation.Binary.Construct.Composition.html#2702" class="Bound">Oʳ</a> <a id="2705" class="Symbol">=</a> <a id="2707" class="Keyword">record</a>
    <a id="2718" class="Symbol">{</a> <a id="2720" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Relation.Binary.Structures.html#2301" class="Function">Oˡ.isEquivalence</a>
    <a id="2757" class="Symbol">;</a> <a id="2759" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2773" class="Symbol">=</a> <a id="2775" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2784" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2786" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2788" href="Relation.Binary.Structures.html#2511" class="Function">Oʳ.refl</a> <a id="2796" href="Relation.Binary.Structures.html#2404" class="Function">Oˡ.reflexive</a>
    <a id="2813" class="Symbol">;</a> <a id="2815" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2829" class="Symbol">=</a> <a id="2831" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2842" href="Relation.Binary.Structures.html#2434" class="Function">Oˡ.trans</a> <a id="2851" href="Relation.Binary.Structures.html#2434" class="Field">Oʳ.trans</a>
    <a id="2864" class="Symbol">}</a>
    <a id="2870" class="Keyword">where</a> <a id="2876" class="Keyword">module</a> <a id="2883" href="Relation.Binary.Construct.Composition.html#2883" class="Module">Oˡ</a> <a id="2886" class="Symbol">=</a> <a id="2888" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2899" href="Relation.Binary.Construct.Composition.html#2699" class="Bound">Oˡ</a><a id="2901" class="Symbol">;</a> <a id="2903" class="Keyword">module</a> <a id="2910" href="Relation.Binary.Construct.Composition.html#2910" class="Module">Oʳ</a> <a id="2913" class="Symbol">=</a> <a id="2915" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2926" href="Relation.Binary.Construct.Composition.html#2702" class="Bound">Oʳ</a>

<a id="transitive⇒≈;≈⊆≈"></a><a id="2930" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="2947" class="Symbol">:</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2952" class="Symbol">:</a> <a id="2954" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2958" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2960" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2976" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2978" class="Symbol">→</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2983" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2985" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a><a id="2986" class="Symbol">)</a> <a id="2988" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2990" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a>
<a id="2992" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="3009" class="Symbol">_</a> <a id="3011" href="Relation.Binary.Construct.Composition.html#3011" class="Bound">trans</a> <a id="3017" class="Symbol">(_</a> <a id="3020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3022" href="Relation.Binary.Construct.Composition.html#3022" class="Bound">l</a> <a id="3024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3026" href="Relation.Binary.Construct.Composition.html#3026" class="Bound">r</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Relation.Binary.Construct.Composition.html#3011" class="Bound">trans</a> <a id="3037" href="Relation.Binary.Construct.Composition.html#3022" class="Bound">l</a> <a id="3039" href="Relation.Binary.Construct.Composition.html#3026" class="Bound">r</a>
</pre></body></html>


==> anc/html/Relation.Binary.Construct.Flip.EqAndOrd.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Flip.EqAndOrd</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Many properties which hold for `∼` also hold for `flip ∼`. Unlike</a>
<a id="175" class="Comment">-- the module `Relation.Binary.Construct.Flip.Ord` this module does not</a>
<a id="247" class="Comment">-- flip the underlying equality.</a>
<a id="280" class="Comment">------------------------------------------------------------------------</a>

<a id="354" class="Symbol">{-#</a> <a id="358" class="Keyword">OPTIONS</a> <a id="366" class="Pragma">--cubical-compatible</a> <a id="387" class="Pragma">--safe</a> <a id="394" class="Symbol">#-}</a>

<a id="399" class="Keyword">module</a> <a id="406" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="446" class="Keyword">where</a>

<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Function.Base.html" class="Module">Function.Base</a> <a id="521" class="Keyword">using</a> <a id="527" class="Symbol">(</a><a id="528" href="Function.Base.html#1657" class="Function">flip</a><a id="532" class="Symbol">;</a> <a id="534" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Level.html" class="Module">Level</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="619" class="Symbol">;</a> <a id="621" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="677" class="Symbol">;</a> <a id="679" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="688" class="Symbol">;</a> <a id="690" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="698" class="Symbol">;</a> <a id="700" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="717" class="Symbol">;</a> <a id="719" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a>
        <a id="741" class="Symbol">;</a> <a id="743" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="761" class="Symbol">;</a> <a id="763" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="779" class="Symbol">;</a> <a id="781" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="794" class="Symbol">)</a>
<a id="796" class="Keyword">open</a> <a id="801" class="Keyword">import</a> <a id="808" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="837" class="Keyword">using</a> <a id="843" class="Symbol">(</a><a id="844" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="857" class="Symbol">;</a> <a id="859" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="875" class="Symbol">;</a> <a id="877" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="887" class="Symbol">;</a> <a id="889" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="912" class="Symbol">;</a> <a id="914" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="926" class="Symbol">;</a> <a id="928" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="943" class="Symbol">;</a> <a id="945" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a>
        <a id="974" class="Symbol">;</a> <a id="976" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="994" class="Symbol">;</a> <a id="996" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a><a id="1011" class="Symbol">)</a>
<a id="1013" class="Keyword">open</a> <a id="1018" class="Keyword">import</a> <a id="1025" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1055" class="Keyword">using</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1071" class="Symbol">;</a> <a id="1073" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1106" class="Symbol">;</a> <a id="1108" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1113" class="Symbol">;</a> <a id="1115" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a>
        <a id="1134" class="Symbol">;</a> <a id="1136" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1147" class="Symbol">;</a> <a id="1149" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="1156" class="Symbol">;</a> <a id="1158" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="1165" class="Symbol">;</a> <a id="1167" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1178" class="Symbol">;</a> <a id="1180" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1202" class="Symbol">;</a> <a id="1204" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1216" class="Symbol">;</a> <a id="1218" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1227" class="Symbol">;</a> <a id="1229" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1233" class="Symbol">;</a> <a id="1235" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1239" class="Symbol">;</a> <a id="1241" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1245" class="Symbol">)</a>

<a id="1248" class="Keyword">private</a>
  <a id="1258" class="Keyword">variable</a>
    <a id="1271" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="1273" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">b</a> <a id="1275" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">p</a> <a id="1277" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="1279" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="1282" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1297" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1299" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1299" class="Generalizable">B</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1307" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a>
    <a id="1313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="1315" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="1317" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="1319" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1327" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1329" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>

<a id="1332" class="Comment">------------------------------------------------------------------------</a>
<a id="1405" class="Comment">-- Properties</a>

<a id="1420" class="Keyword">module</a> <a id="1427" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1427" class="Module">_</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1438" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1440" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a><a id="1441" class="Symbol">)</a> <a id="1443" class="Keyword">where</a>

  <a id="1452" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1469" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Function.Base.html#1657" class="Function">flip</a> <a id="1489" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1490" class="Symbol">)</a>
  <a id="1494" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a> <a id="1499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1499" class="Bound">refl</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1499" class="Bound">refl</a>

  <a id="1514" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1530" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Function.Base.html#1657" class="Function">flip</a> <a id="1550" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1551" class="Symbol">)</a>
  <a id="1555" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a> <a id="1559" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1559" class="Bound">sym</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1559" class="Bound">sym</a>

  <a id="1572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1591" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Function.Base.html#1657" class="Function">flip</a> <a id="1612" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1613" class="Symbol">)</a>
  <a id="1617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="1623" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1623" class="Bound">trans</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Function.Base.html#1657" class="Function">flip</a> <a id="1636" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1623" class="Bound">trans</a>

  <a id="1645" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1645" class="Function">asym</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="1663" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Function.Base.html#1657" class="Function">flip</a> <a id="1684" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1685" class="Symbol">)</a>
  <a id="1689" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1645" class="Function">asym</a> <a id="1694" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1694" class="Bound">asym</a> <a id="1699" class="Symbol">=</a> <a id="1701" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1694" class="Bound">asym</a>

  <a id="1709" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1723" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Function.Base.html#1657" class="Function">flip</a> <a id="1739" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1740" class="Symbol">)</a>
  <a id="1744" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="1750" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1750" class="Bound">total</a> <a id="1756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1756" class="Bound">x</a> <a id="1758" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1758" class="Bound">y</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1750" class="Bound">total</a> <a id="1768" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1758" class="Bound">y</a> <a id="1770" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1756" class="Bound">x</a>

  <a id="1775" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1775" class="Function">resp</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">∀</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1785" class="Bound">p</a><a id="1786" class="Symbol">}</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1438" class="Bound">A</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1801" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1785" class="Bound">p</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1816" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1818" class="Symbol">→</a>
             <a id="1833" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1835" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1844" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1850" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Function.Base.html#1657" class="Function">flip</a> <a id="1865" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1866" class="Symbol">)</a>
  <a id="1870" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1775" class="Function">resp</a> <a id="1875" class="Symbol">_</a> <a id="1877" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1877" class="Bound">sym</a> <a id="1881" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1881" class="Bound">resp</a> <a id="1886" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1886" class="Bound">∼</a> <a id="1888" class="Symbol">=</a> <a id="1890" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1881" class="Bound">resp</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1877" class="Bound">sym</a> <a id="1900" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1886" class="Bound">∼</a><a id="1901" class="Symbol">)</a>

  <a id="1906" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1906" class="Function">max</a> <a id="1910" class="Symbol">:</a> <a id="1912" class="Symbol">∀</a> <a id="1914" class="Symbol">{</a><a id="1915" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a><a id="1916" class="Symbol">}</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1928" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1930" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Function.Base.html#1657" class="Function">flip</a> <a id="1948" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1949" class="Symbol">)</a> <a id="1951" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a>
  <a id="1955" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1906" class="Function">max</a> <a id="1959" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1959" class="Bound">min</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1959" class="Bound">min</a>

  <a id="1972" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1972" class="Function">min</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">∀</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1994" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1996" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Function.Base.html#1657" class="Function">flip</a> <a id="2014" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="2015" class="Symbol">)</a> <a id="2017" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a>
  <a id="2021" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1972" class="Function">min</a> <a id="2025" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2025" class="Bound">max</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2025" class="Bound">max</a>

<a id="2036" class="Keyword">module</a> <a id="2043" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2043" class="Module">_</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2054" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2056" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2069" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2071" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Keyword">where</a>

  <a id="2084" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2106" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2108" class="Symbol">→</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2113" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2115" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2123" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2125" href="Function.Base.html#1657" class="Function">flip</a> <a id="2130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2131" class="Symbol">)</a>
  <a id="2135" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="2145" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2145" class="Bound">sym</a> <a id="2149" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2149" class="Bound">impl</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2149" class="Bound">impl</a> <a id="2161" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2163" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2145" class="Bound">sym</a>

  <a id="2170" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2189" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2205" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2207" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2223" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Function.Base.html#1657" class="Function">flip</a> <a id="2231" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2232" class="Symbol">)</a>
  <a id="2236" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="2243" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2243" class="Bound">sym</a> <a id="2247" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2247" class="Bound">irrefl</a> <a id="2254" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2254" class="Bound">x≈y</a> <a id="2258" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2258" class="Bound">y∼x</a> <a id="2262" class="Symbol">=</a> <a id="2264" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2247" class="Bound">irrefl</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2243" class="Bound">sym</a> <a id="2276" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2254" class="Bound">x≈y</a><a id="2279" class="Symbol">)</a> <a id="2281" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2258" class="Bound">y∼x</a>

  <a id="2288" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="2296" class="Symbol">:</a> <a id="2298" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2312" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2314" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2332" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Function.Base.html#1657" class="Function">flip</a> <a id="2340" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2341" class="Symbol">)</a>
  <a id="2345" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="2353" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2353" class="Bound">antisym</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Function.Base.html#1657" class="Function">flip</a> <a id="2368" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2353" class="Bound">antisym</a>

  <a id="2379" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2404" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2406" class="Symbol">→</a> <a id="2408" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2421" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Function.Base.html#1657" class="Function">flip</a> <a id="2429" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2430" class="Symbol">)</a>
  <a id="2434" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="2442" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2442" class="Bound">cmp</a> <a id="2446" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2446" class="Bound">x</a> <a id="2448" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2448" class="Bound">y</a> <a id="2450" class="Keyword">with</a> <a id="2455" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2442" class="Bound">cmp</a> <a id="2459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2446" class="Bound">x</a> <a id="2461" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2448" class="Bound">y</a>
  <a id="2465" class="Symbol">...</a> <a id="2469" class="Symbol">|</a> <a id="2471" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2476" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x&lt;y</a> <a id="2480" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≉y</a> <a id="2484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2495" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≉y</a> <a id="2503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x&lt;y</a>
  <a id="2509" class="Symbol">...</a> <a id="2513" class="Symbol">|</a> <a id="2515" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2520" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a> <a id="2524" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≈y</a> <a id="2528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y≮x</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2539" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y≮x</a> <a id="2543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≈y</a> <a id="2547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a>
  <a id="2553" class="Symbol">...</a> <a id="2557" class="Symbol">|</a> <a id="2559" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2564" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2564" class="Bound">x≮y</a> <a id="2568" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2568" class="Bound">x≉y</a> <a id="2572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2572" class="Bound">y&lt;x</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2583" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2572" class="Bound">y&lt;x</a> <a id="2587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2568" class="Bound">x≉y</a> <a id="2591" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2564" class="Bound">x≮y</a>

<a id="2596" class="Keyword">module</a> <a id="2603" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2603" class="Module">_</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2615" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a> <a id="2625" class="Symbol">:</a> <a id="2627" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2631" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2633" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a><a id="2635" class="Symbol">)</a> <a id="2637" class="Keyword">where</a>

  <a id="2646" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a> <a id="2657" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2667" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a> <a id="2670" class="Symbol">→</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Function.Base.html#1657" class="Function">flip</a> <a id="2678" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a><a id="2680" class="Symbol">)</a> <a id="2682" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2692" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a>
  <a id="2697" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2704" class="Bound">resp₁</a> <a id="2710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2712" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2712" class="Bound">resp₂</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2712" class="Bound">resp₂</a> <a id="2727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2729" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2704" class="Bound">resp₁</a>

<a id="2736" class="Keyword">module</a> <a id="2743" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2743" class="Module">_</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2754" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1299" class="Generalizable">B</a> <a id="2758" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a><a id="2759" class="Symbol">)</a> <a id="2761" class="Keyword">where</a>

  <a id="2770" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2786" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Function.Base.html#1657" class="Function">flip</a> <a id="2806" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a><a id="2807" class="Symbol">)</a>
  <a id="2811" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="2815" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2815" class="Bound">dec</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Function.Base.html#1657" class="Function">flip</a> <a id="2826" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2815" class="Bound">dec</a>

<a id="2831" class="Comment">------------------------------------------------------------------------</a>
<a id="2904" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="2919" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2949" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Function.Base.html#1657" class="Function">flip</a> <a id="2973" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a><a id="2974" class="Symbol">)</a>
<a id="2976" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="2990" class="Symbol">{</a><a id="2991" class="Argument">≈</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a><a id="2996" class="Symbol">}</a> <a id="2998" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2998" class="Bound">eq</a> <a id="3001" class="Symbol">=</a> <a id="3003" class="Keyword">record</a>
  <a id="3012" class="Symbol">{</a> <a id="3014" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3020" class="Symbol">=</a> <a id="3022" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a>  <a id="3028" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3030" href="Relation.Binary.Structures.html#1641" class="Field">Eq.refl</a>
  <a id="3040" class="Symbol">;</a> <a id="3042" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3048" class="Symbol">=</a> <a id="3050" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a>   <a id="3056" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3058" href="Relation.Binary.Structures.html#1667" class="Field">Eq.sym</a>
  <a id="3067" class="Symbol">;</a> <a id="3069" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="3083" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3085" href="Relation.Binary.Structures.html#1693" class="Field">Eq.trans</a>
  <a id="3096" class="Symbol">}</a> <a id="3098" class="Keyword">where</a> <a id="3104" class="Keyword">module</a> <a id="3111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3111" class="Module">Eq</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2998" class="Bound">eq</a>

<a id="isDecEquivalence"></a><a id="3134" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3170" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Function.Base.html#1657" class="Function">flip</a> <a id="3197" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a><a id="3198" class="Symbol">)</a>
<a id="3200" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="3217" class="Symbol">{</a><a id="3218" class="Argument">≈</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3222" class="Bound">≈</a><a id="3223" class="Symbol">}</a> <a id="3225" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3225" class="Bound">eq</a> <a id="3228" class="Symbol">=</a> <a id="3230" class="Keyword">record</a>
  <a id="3239" class="Symbol">{</a> <a id="3241" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="3271" href="Relation.Binary.Structures.html#1960" class="Field">Dec.isEquivalence</a>
  <a id="3291" class="Symbol">;</a> <a id="3293" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3307" class="Symbol">=</a> <a id="3309" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="3313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3222" class="Bound">≈</a> <a id="3315" href="Relation.Binary.Structures.html#1994" class="Field Operator">Dec._≟_</a>
  <a id="3325" class="Symbol">}</a> <a id="3327" class="Keyword">where</a> <a id="3333" class="Keyword">module</a> <a id="3340" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3340" class="Module">Dec</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3363" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3225" class="Bound">eq</a>

<a id="isPreorder"></a><a id="3367" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3391" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3393" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3408" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Function.Base.html#1657" class="Function">flip</a> <a id="3416" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a><a id="3417" class="Symbol">)</a>
<a id="3419" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3430" class="Symbol">{</a><a id="3431" class="Argument">≈</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3435" class="Bound">≈</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">{</a><a id="3439" class="Argument">∼</a> <a id="3441" class="Symbol">=</a> <a id="3443" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a><a id="3444" class="Symbol">}</a> <a id="3446" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3446" class="Bound">O</a> <a id="3448" class="Symbol">=</a> <a id="3450" class="Keyword">record</a>
  <a id="3459" class="Symbol">{</a> <a id="3461" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Relation.Binary.Structures.html#2301" class="Field">O.isEquivalence</a>
  <a id="3495" class="Symbol">;</a> <a id="3497" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3511" class="Symbol">=</a> <a id="3513" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="3523" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a> <a id="3525" href="Relation.Binary.Structures.html#1667" class="Function">O.Eq.sym</a> <a id="3534" href="Relation.Binary.Structures.html#2404" class="Field">O.reflexive</a>
  <a id="3548" class="Symbol">;</a> <a id="3550" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3564" class="Symbol">=</a> <a id="3566" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="3572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a> <a id="3574" href="Relation.Binary.Structures.html#2434" class="Field">O.trans</a>
  <a id="3584" class="Symbol">}</a> <a id="3586" class="Keyword">where</a> <a id="3592" class="Keyword">module</a> <a id="3599" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3599" class="Module">O</a> <a id="3601" class="Symbol">=</a> <a id="3603" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3614" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3446" class="Bound">O</a>

<a id="isTotalPreorder"></a><a id="3617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3651" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3653" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3673" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Function.Base.html#1657" class="Function">flip</a> <a id="3681" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a><a id="3682" class="Symbol">)</a>
<a id="3684" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="3700" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3700" class="Bound">O</a> <a id="3702" class="Symbol">=</a> <a id="3704" class="Keyword">record</a>
  <a id="3713" class="Symbol">{</a> <a id="3715" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3726" class="Symbol">=</a> <a id="3728" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3739" href="Relation.Binary.Structures.html#3301" class="Field">O.isPreorder</a>
  <a id="3754" class="Symbol">;</a> <a id="3756" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="3767" class="Symbol">=</a> <a id="3769" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="3775" class="Symbol">_</a> <a id="3777" href="Relation.Binary.Structures.html#3333" class="Field">O.total</a>
  <a id="3787" class="Symbol">}</a> <a id="3789" class="Keyword">where</a> <a id="3795" class="Keyword">module</a> <a id="3802" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3802" class="Module">O</a> <a id="3804" class="Symbol">=</a> <a id="3806" href="Relation.Binary.Structures.html#3231" class="Module">IsTotalPreorder</a> <a id="3822" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3700" class="Bound">O</a>

<a id="isPartialOrder"></a><a id="3825" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="3840" class="Symbol">:</a> <a id="3842" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3857" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3859" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3878" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Function.Base.html#1657" class="Function">flip</a> <a id="3886" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="3887" class="Symbol">)</a>
<a id="3889" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="3904" class="Symbol">{</a><a id="3905" class="Argument">≤</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3909" class="Bound">≤</a><a id="3910" class="Symbol">}</a> <a id="3912" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3912" class="Bound">O</a> <a id="3914" class="Symbol">=</a> <a id="3916" class="Keyword">record</a>
  <a id="3925" class="Symbol">{</a> <a id="3927" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3938" class="Symbol">=</a> <a id="3940" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3951" href="Relation.Binary.Structures.html#4078" class="Field">O.isPreorder</a>
  <a id="3966" class="Symbol">;</a> <a id="3968" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3979" class="Symbol">=</a> <a id="3981" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="3989" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3909" class="Bound">≤</a> <a id="3991" href="Relation.Binary.Structures.html#4110" class="Field">O.antisym</a>
  <a id="4003" class="Symbol">}</a> <a id="4005" class="Keyword">where</a> <a id="4011" class="Keyword">module</a> <a id="4018" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4018" class="Module">O</a> <a id="4020" class="Symbol">=</a> <a id="4022" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4037" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3912" class="Bound">O</a>

<a id="isTotalOrder"></a><a id="4040" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4053" class="Symbol">:</a> <a id="4055" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4068" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4070" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="4072" class="Symbol">→</a> <a id="4074" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4087" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Function.Base.html#1657" class="Function">flip</a> <a id="4095" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="4096" class="Symbol">)</a>
<a id="4098" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4111" class="Bound">O</a> <a id="4113" class="Symbol">=</a> <a id="4115" class="Keyword">record</a>
  <a id="4124" class="Symbol">{</a> <a id="4126" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4141" class="Symbol">=</a> <a id="4143" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="4158" href="Relation.Binary.Structures.html#6044" class="Field">O.isPartialOrder</a>
  <a id="4177" class="Symbol">;</a> <a id="4179" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4194" class="Symbol">=</a> <a id="4196" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="4202" class="Symbol">_</a> <a id="4204" href="Relation.Binary.Structures.html#6084" class="Field">O.total</a>
  <a id="4214" class="Symbol">}</a> <a id="4216" class="Keyword">where</a> <a id="4222" class="Keyword">module</a> <a id="4229" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4229" class="Module">O</a> <a id="4231" class="Symbol">=</a> <a id="4233" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="4246" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4111" class="Bound">O</a>

<a id="isDecTotalOrder"></a><a id="4249" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4283" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4285" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4305" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4307" class="Symbol">(</a><a id="4308" href="Function.Base.html#1657" class="Function">flip</a> <a id="4313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="4314" class="Symbol">)</a>
<a id="4316" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="4332" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4332" class="Bound">O</a> <a id="4334" class="Symbol">=</a> <a id="4336" class="Keyword">record</a>
  <a id="4345" class="Symbol">{</a> <a id="4347" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="4360" class="Symbol">=</a> <a id="4362" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4375" href="Relation.Binary.Structures.html#6383" class="Field">O.isTotalOrder</a>
  <a id="4392" class="Symbol">;</a> <a id="4394" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="4407" class="Symbol">=</a> <a id="4409" href="Relation.Binary.Structures.html#6419" class="Field Operator">O._≟_</a>
  <a id="4417" class="Symbol">;</a> <a id="4419" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="4432" class="Symbol">=</a> <a id="4434" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="4438" class="Symbol">_</a> <a id="4440" href="Relation.Binary.Structures.html#6452" class="Field Operator">O._≤?_</a>
  <a id="4449" class="Symbol">}</a> <a id="4451" class="Keyword">where</a> <a id="4457" class="Keyword">module</a> <a id="4464" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4464" class="Module">O</a> <a id="4466" class="Symbol">=</a> <a id="4468" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="4484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4332" class="Bound">O</a>

<a id="isStrictPartialOrder"></a><a id="4487" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4531" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4533" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="4535" class="Symbol">→</a>
                       <a id="4560" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4581" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Function.Base.html#1657" class="Function">flip</a> <a id="4589" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a><a id="4590" class="Symbol">)</a>
<a id="4592" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="4613" class="Symbol">{</a><a id="4614" class="Argument">&lt;</a> <a id="4616" class="Symbol">=</a> <a id="4618" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a><a id="4619" class="Symbol">}</a> <a id="4621" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4621" class="Bound">O</a> <a id="4623" class="Symbol">=</a> <a id="4625" class="Keyword">record</a>
  <a id="4634" class="Symbol">{</a> <a id="4636" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4650" class="Symbol">=</a> <a id="4652" href="Relation.Binary.Structures.html#4842" class="Field">O.isEquivalence</a>
  <a id="4670" class="Symbol">;</a> <a id="4672" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4686" class="Symbol">=</a> <a id="4688" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="4695" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a> <a id="4697" href="Relation.Binary.Structures.html#1667" class="Function">O.Eq.sym</a> <a id="4706" href="Relation.Binary.Structures.html#4876" class="Field">O.irrefl</a>
  <a id="4717" class="Symbol">;</a> <a id="4719" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4733" class="Symbol">=</a> <a id="4735" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="4741" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a> <a id="4743" href="Relation.Binary.Structures.html#4916" class="Field">O.trans</a>
  <a id="4753" class="Symbol">;</a> <a id="4755" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4769" class="Symbol">=</a> <a id="4771" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="4777" class="Symbol">_</a> <a id="4779" class="Symbol">_</a> <a id="4781" href="Relation.Binary.Structures.html#4951" class="Field">O.&lt;-resp-≈</a>
  <a id="4794" class="Symbol">}</a> <a id="4796" class="Keyword">where</a> <a id="4802" class="Keyword">module</a> <a id="4809" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4809" class="Module">O</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="4834" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4621" class="Bound">O</a>

<a id="isStrictTotalOrder"></a><a id="4837" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4877" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4879" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="4881" class="Symbol">→</a>
                     <a id="4904" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4923" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Function.Base.html#1657" class="Function">flip</a> <a id="4931" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a><a id="4932" class="Symbol">)</a>
<a id="4934" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="4953" class="Symbol">{</a><a id="4954" class="Argument">&lt;</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4958" class="Bound">&lt;</a><a id="4959" class="Symbol">}</a> <a id="4961" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4961" class="Bound">O</a> <a id="4963" class="Symbol">=</a> <a id="4965" class="Keyword">record</a>
  <a id="4974" class="Symbol">{</a> <a id="4976" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="4997" class="Symbol">=</a> <a id="4999" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="5020" href="Relation.Binary.Structures.html#7146" class="Field">O.isStrictPartialOrder</a>
  <a id="5045" class="Symbol">;</a> <a id="5047" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5068" class="Symbol">=</a> <a id="5070" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="5078" class="Symbol">_</a> <a id="5080" href="Relation.Binary.Structures.html#7198" class="Field">O.compare</a>
  <a id="5092" class="Symbol">}</a> <a id="5094" class="Keyword">where</a> <a id="5100" class="Keyword">module</a> <a id="5107" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5107" class="Module">O</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="5130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4961" class="Bound">O</a>

<a id="5133" class="Comment">------------------------------------------------------------------------</a>
<a id="5206" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="5218" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5218" class="Function">setoid</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5234" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5236" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="5238" class="Symbol">→</a> <a id="5240" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5247" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5249" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>
<a id="5251" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5218" class="Function">setoid</a> <a id="5258" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5258" class="Bound">S</a> <a id="5260" class="Symbol">=</a> <a id="5262" class="Keyword">record</a>
  <a id="5271" class="Symbol">{</a> <a id="5273" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5287" class="Symbol">=</a> <a id="5289" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="5303" href="Relation.Binary.Bundles.html#1358" class="Field">S.isEquivalence</a>
  <a id="5321" class="Symbol">}</a> <a id="5323" class="Keyword">where</a> <a id="5329" class="Keyword">module</a> <a id="5336" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5336" class="Module">S</a> <a id="5338" class="Symbol">=</a> <a id="5340" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5347" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5258" class="Bound">S</a>

<a id="decSetoid"></a><a id="5350" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5350" class="Function">decSetoid</a> <a id="5360" class="Symbol">:</a> <a id="5362" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5372" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5374" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5388" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5390" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>
<a id="5392" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5350" class="Function">decSetoid</a> <a id="5402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5402" class="Bound">S</a> <a id="5404" class="Symbol">=</a> <a id="5406" class="Keyword">record</a>
  <a id="5415" class="Symbol">{</a> <a id="5417" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="5434" class="Symbol">=</a> <a id="5436" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="5453" href="Relation.Binary.Bundles.html#1835" class="Field">S.isDecEquivalence</a>
  <a id="5474" class="Symbol">}</a> <a id="5476" class="Keyword">where</a> <a id="5482" class="Keyword">module</a> <a id="5489" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5489" class="Module">S</a> <a id="5491" class="Symbol">=</a> <a id="5493" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="5503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5402" class="Bound">S</a>

<a id="preorder"></a><a id="5506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a> <a id="5515" class="Symbol">:</a> <a id="5517" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5526" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5531" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5545" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5550" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5553" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a> <a id="5562" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5562" class="Bound">O</a> <a id="5564" class="Symbol">=</a> <a id="5566" class="Keyword">record</a>
  <a id="5575" class="Symbol">{</a> <a id="5577" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="5601" href="Relation.Binary.Bundles.html#2489" class="Field">O.isPreorder</a>
  <a id="5616" class="Symbol">}</a> <a id="5618" class="Keyword">where</a> <a id="5624" class="Keyword">module</a> <a id="5631" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5631" class="Module">O</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="5644" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5562" class="Bound">O</a>

<a id="totalPreorder"></a><a id="5647" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="5677" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5679" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5682" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="5701" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5703" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5706" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5709" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="5723" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5723" class="Bound">O</a> <a id="5725" class="Symbol">=</a> <a id="5727" class="Keyword">record</a>
  <a id="5736" class="Symbol">{</a> <a id="5738" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="5754" class="Symbol">=</a> <a id="5756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="5772" href="Relation.Binary.Bundles.html#3283" class="Field">O.isTotalPreorder</a>
  <a id="5792" class="Symbol">}</a> <a id="5794" class="Keyword">where</a> <a id="5800" class="Keyword">module</a> <a id="5807" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5807" class="Module">O</a> <a id="5809" class="Symbol">=</a> <a id="5811" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="5825" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5723" class="Bound">O</a>

<a id="poset"></a><a id="5828" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Function">poset</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5842" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5844" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5847" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5858" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5860" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5863" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5866" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Function">poset</a> <a id="5872" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5872" class="Bound">O</a> <a id="5874" class="Symbol">=</a> <a id="5876" class="Keyword">record</a>
  <a id="5885" class="Symbol">{</a> <a id="5887" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5902" class="Symbol">=</a> <a id="5904" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="5919" href="Relation.Binary.Bundles.html#4624" class="Field">O.isPartialOrder</a>
  <a id="5938" class="Symbol">}</a> <a id="5940" class="Keyword">where</a> <a id="5946" class="Keyword">module</a> <a id="5953" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5953" class="Module">O</a> <a id="5955" class="Symbol">=</a> <a id="5957" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="5963" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5872" class="Bound">O</a>

<a id="totalOrder"></a><a id="5966" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5966" class="Function">totalOrder</a> <a id="5977" class="Symbol">:</a> <a id="5979" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="5990" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5992" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5995" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5998" class="Symbol">→</a> <a id="6000" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="6011" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6013" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6016" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6019" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5966" class="Function">totalOrder</a> <a id="6030" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6030" class="Bound">O</a> <a id="6032" class="Symbol">=</a> <a id="6034" class="Keyword">record</a>
  <a id="6043" class="Symbol">{</a> <a id="6045" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="6058" class="Symbol">=</a> <a id="6060" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="6073" href="Relation.Binary.Bundles.html#7751" class="Field">O.isTotalOrder</a>
  <a id="6090" class="Symbol">}</a> <a id="6092" class="Keyword">where</a> <a id="6098" class="Keyword">module</a> <a id="6105" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6105" class="Module">O</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="6120" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6030" class="Bound">O</a>

<a id="decTotalOrder"></a><a id="6123" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6123" class="Function">decTotalOrder</a> <a id="6137" class="Symbol">:</a> <a id="6139" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="6153" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6155" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6158" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="6177" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6179" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6182" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6185" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6123" class="Function">decTotalOrder</a> <a id="6199" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6199" class="Bound">O</a> <a id="6201" class="Symbol">=</a> <a id="6203" class="Keyword">record</a>
  <a id="6212" class="Symbol">{</a> <a id="6214" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="6248" href="Relation.Binary.Bundles.html#8346" class="Field">O.isDecTotalOrder</a>
  <a id="6268" class="Symbol">}</a> <a id="6270" class="Keyword">where</a> <a id="6276" class="Keyword">module</a> <a id="6283" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6283" class="Module">O</a> <a id="6285" class="Symbol">=</a> <a id="6287" href="Relation.Binary.Bundles.html#8160" class="Module">DecTotalOrder</a> <a id="6301" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6199" class="Bound">O</a>

<a id="strictPartialOrder"></a><a id="6304" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6304" class="Function">strictPartialOrder</a> <a id="6323" class="Symbol">:</a> <a id="6325" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6344" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6346" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6349" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6352" class="Symbol">→</a>
                     <a id="6375" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6394" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6396" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6399" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6304" class="Function">strictPartialOrder</a> <a id="6421" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6421" class="Bound">O</a> <a id="6423" class="Symbol">=</a> <a id="6425" class="Keyword">record</a>
  <a id="6434" class="Symbol">{</a> <a id="6436" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6457" class="Symbol">=</a> <a id="6459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="6480" href="Relation.Binary.Bundles.html#6078" class="Field">O.isStrictPartialOrder</a>
  <a id="6505" class="Symbol">}</a> <a id="6507" class="Keyword">where</a> <a id="6513" class="Keyword">module</a> <a id="6520" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6520" class="Module">O</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="6543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6421" class="Bound">O</a>

<a id="strictTotalOrder"></a><a id="6546" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6546" class="Function">strictTotalOrder</a> <a id="6563" class="Symbol">:</a> <a id="6565" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6582" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6584" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6590" class="Symbol">→</a>
                   <a id="6611" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6628" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6630" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6633" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6636" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6546" class="Function">strictTotalOrder</a> <a id="6653" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6653" class="Bound">O</a> <a id="6655" class="Symbol">=</a> <a id="6657" class="Keyword">record</a>
  <a id="6666" class="Symbol">{</a> <a id="6668" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="6687" class="Symbol">=</a> <a id="6689" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="6708" href="Relation.Binary.Bundles.html#9348" class="Field">O.isStrictTotalOrder</a>
  <a id="6731" class="Symbol">}</a> <a id="6733" class="Keyword">where</a> <a id="6739" class="Keyword">module</a> <a id="6746" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6746" class="Module">O</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="6767" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6653" class="Bound">O</a>
</pre></body></html>


==> anc/html/Relation.Binary.Construct.Intersection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Intersection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Intersection of two binary relations</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Relation.Binary.Construct.Intersection.html" class="Module">Relation.Binary.Construct.Intersection</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="358" class="Symbol">;</a> <a id="360" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="363" class="Symbol">;</a> <a id="365" href="Data.Product.Base.html#2173" class="Function">map</a><a id="368" class="Symbol">;</a> <a id="370" href="Data.Product.Base.html#2747" class="Function">zip</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="418" class="Symbol">;</a> <a id="420" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="424" class="Symbol">;</a> <a id="426" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="430" class="Symbol">;</a> <a id="432" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Function.Base.html" class="Module">Function.Base</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="475" class="Symbol">)</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Level.html" class="Module">Level</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="507" class="Symbol">;</a> <a id="509" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="512" class="Symbol">)</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="557" class="Symbol">;</a> <a id="559" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="562" class="Symbol">;</a> <a id="564" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="630" class="Symbol">;</a> <a id="632" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="648" class="Symbol">;</a> <a id="650" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="707" class="Symbol">)</a>
<a id="709" class="Keyword">open</a> <a id="714" class="Keyword">import</a> <a id="721" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="767" class="Symbol">;</a> <a id="769" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="778" class="Symbol">;</a> <a id="780" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="790" class="Symbol">;</a> <a id="792" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="805" class="Symbol">;</a> <a id="807" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="816" class="Symbol">;</a> <a id="818" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a>
        <a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="850" class="Symbol">;</a> <a id="852" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="863" class="Symbol">;</a> <a id="865" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="876" class="Symbol">;</a> <a id="878" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="885" class="Symbol">;</a> <a id="887" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="894" class="Symbol">;</a> <a id="896" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="907" class="Symbol">)</a>
<a id="909" class="Keyword">open</a> <a id="914" class="Keyword">import</a> <a id="921" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="948" class="Keyword">using</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="958" class="Symbol">;</a> <a id="960" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="962" class="Symbol">;</a> <a id="964" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="971" class="Symbol">)</a>

<a id="974" class="Keyword">private</a>
  <a id="984" class="Keyword">variable</a>
    <a id="997" href="Relation.Binary.Construct.Intersection.html#997" class="Generalizable">a</a> <a id="999" href="Relation.Binary.Construct.Intersection.html#999" class="Generalizable">b</a> <a id="1001" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a> <a id="1004" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a> <a id="1007" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1022" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1024" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1032" href="Relation.Binary.Construct.Intersection.html#997" class="Generalizable">a</a>
    <a id="1038" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="1040" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="1042" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1050" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1052" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a>

<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- Definition</a>

<a id="1144" class="Keyword">infixl</a> <a id="1151" class="Number">6</a> <a id="1153" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">_∩_</a>

<a id="_∩_"></a><a id="1158" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">_∩_</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1168" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1170" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1172" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a> <a id="1175" class="Symbol">→</a> <a id="1177" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1181" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1183" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1185" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1194" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1196" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a> <a id="1202" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1204" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="1206" class="Symbol">)</a>
<a id="1208" href="Relation.Binary.Construct.Intersection.html#1208" class="Bound">L</a> <a id="1210" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1212" href="Relation.Binary.Construct.Intersection.html#1212" class="Bound">R</a> <a id="1214" class="Symbol">=</a> <a id="1216" class="Symbol">λ</a> <a id="1218" href="Relation.Binary.Construct.Intersection.html#1218" class="Bound">i</a> <a id="1220" href="Relation.Binary.Construct.Intersection.html#1220" class="Bound">j</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Relation.Binary.Construct.Intersection.html#1208" class="Bound">L</a> <a id="1226" href="Relation.Binary.Construct.Intersection.html#1218" class="Bound">i</a> <a id="1228" href="Relation.Binary.Construct.Intersection.html#1220" class="Bound">j</a> <a id="1230" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1232" href="Relation.Binary.Construct.Intersection.html#1212" class="Bound">R</a> <a id="1234" href="Relation.Binary.Construct.Intersection.html#1218" class="Bound">i</a> <a id="1236" href="Relation.Binary.Construct.Intersection.html#1220" class="Bound">j</a>

<a id="1239" class="Comment">------------------------------------------------------------------------</a>
<a id="1312" class="Comment">-- Properties</a>

<a id="1327" class="Keyword">module</a> <a id="1334" href="Relation.Binary.Construct.Intersection.html#1334" class="Module">_</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1345" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1347" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="1349" class="Symbol">)</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1360" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1362" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="1364" class="Symbol">)</a> <a id="1366" class="Keyword">where</a>

  <a id="1375" href="Relation.Binary.Construct.Intersection.html#1375" class="Function">reflexive</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1397" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1411" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1428" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1430" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1431" class="Symbol">)</a>
  <a id="1435" href="Relation.Binary.Construct.Intersection.html#1375" class="Function">reflexive</a> <a id="1445" href="Relation.Binary.Construct.Intersection.html#1445" class="Bound">L-refl</a> <a id="1452" href="Relation.Binary.Construct.Intersection.html#1452" class="Bound">R-refl</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Relation.Binary.Construct.Intersection.html#1445" class="Bound">L-refl</a> <a id="1468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1470" href="Relation.Binary.Construct.Intersection.html#1452" class="Bound">R-refl</a>

  <a id="1480" href="Relation.Binary.Construct.Intersection.html#1480" class="Function">symmetric</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1502" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1504" class="Symbol">→</a> <a id="1506" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1516" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1533" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1535" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1536" class="Symbol">)</a>
  <a id="1540" href="Relation.Binary.Construct.Intersection.html#1480" class="Function">symmetric</a> <a id="1550" href="Relation.Binary.Construct.Intersection.html#1550" class="Bound">L-sym</a> <a id="1556" href="Relation.Binary.Construct.Intersection.html#1556" class="Bound">R-sym</a> <a id="1562" class="Symbol">=</a> <a id="1564" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1568" href="Relation.Binary.Construct.Intersection.html#1550" class="Bound">L-sym</a> <a id="1574" href="Relation.Binary.Construct.Intersection.html#1556" class="Bound">R-sym</a>

  <a id="1583" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1607" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1622" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1640" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1642" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1643" class="Symbol">)</a>
  <a id="1647" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="1658" href="Relation.Binary.Construct.Intersection.html#1658" class="Bound">L-trans</a> <a id="1666" href="Relation.Binary.Construct.Intersection.html#1666" class="Bound">R-trans</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="1680" href="Relation.Binary.Construct.Intersection.html#1658" class="Bound">L-trans</a> <a id="1688" href="Relation.Binary.Construct.Intersection.html#1666" class="Bound">R-trans</a>

  <a id="1699" href="Relation.Binary.Construct.Intersection.html#1699" class="Function">respects</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">∀</a> <a id="1712" class="Symbol">{</a><a id="1713" href="Relation.Binary.Construct.Intersection.html#1713" class="Bound">p</a><a id="1714" class="Symbol">}</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Relation.Binary.Construct.Intersection.html#1345" class="Bound">A</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1729" href="Relation.Binary.Construct.Intersection.html#1713" class="Bound">p</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">→</a>
             <a id="1747" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1749" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1758" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1760" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1762" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1764" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1773" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1779" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1791" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1793" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1794" class="Symbol">)</a>
  <a id="1798" href="Relation.Binary.Construct.Intersection.html#1699" class="Function">respects</a> <a id="1807" href="Relation.Binary.Construct.Intersection.html#1807" class="Bound">P</a> <a id="1809" href="Relation.Binary.Construct.Intersection.html#1809" class="Bound">resp</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Relation.Binary.Construct.Intersection.html#1815" class="Bound">Lxy</a> <a id="1819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1821" href="Relation.Binary.Construct.Intersection.html#1821" class="Bound">Rxy</a><a id="1824" class="Symbol">)</a> <a id="1826" class="Symbol">=</a> <a id="1828" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1830" class="Symbol">(λ</a> <a id="1833" href="Relation.Binary.Construct.Intersection.html#1833" class="Bound">x</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Relation.Binary.Construct.Intersection.html#1833" class="Bound">x</a> <a id="1839" href="Relation.Binary.Construct.Intersection.html#1815" class="Bound">Lxy</a><a id="1842" class="Symbol">)</a> <a id="1844" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1846" class="Symbol">(λ</a> <a id="1849" href="Relation.Binary.Construct.Intersection.html#1849" class="Bound">x</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="Relation.Binary.Construct.Intersection.html#1849" class="Bound">x</a> <a id="1855" href="Relation.Binary.Construct.Intersection.html#1821" class="Bound">Rxy</a><a id="1858" class="Symbol">)</a> <a id="1860" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1862" href="Relation.Binary.Construct.Intersection.html#1809" class="Bound">resp</a>

  <a id="1870" href="Relation.Binary.Construct.Intersection.html#1870" class="Function">min</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">∀</a> <a id="1878" class="Symbol">{</a><a id="1879" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a><a id="1880" class="Symbol">}</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1892" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1894" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1906" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1908" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1923" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1925" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1926" class="Symbol">)</a> <a id="1928" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a>
  <a id="1932" href="Relation.Binary.Construct.Intersection.html#1870" class="Function">min</a> <a id="1936" href="Relation.Binary.Construct.Intersection.html#1936" class="Bound">L-min</a> <a id="1942" href="Relation.Binary.Construct.Intersection.html#1942" class="Bound">R-min</a> <a id="1948" class="Symbol">=</a> <a id="1950" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1952" href="Relation.Binary.Construct.Intersection.html#1936" class="Bound">L-min</a> <a id="1958" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1960" href="Relation.Binary.Construct.Intersection.html#1942" class="Bound">R-min</a> <a id="1966" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

  <a id="1971" href="Relation.Binary.Construct.Intersection.html#1971" class="Function">max</a> <a id="1975" class="Symbol">:</a> <a id="1977" class="Symbol">∀</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a><a id="1981" class="Symbol">}</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1993" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1995" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a> <a id="1997" class="Symbol">→</a> <a id="1999" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="2007" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="2009" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="2024" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2026" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="2027" class="Symbol">)</a> <a id="2029" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a>
  <a id="2033" href="Relation.Binary.Construct.Intersection.html#1971" class="Function">max</a> <a id="2037" href="Relation.Binary.Construct.Intersection.html#2037" class="Bound">L-max</a> <a id="2043" href="Relation.Binary.Construct.Intersection.html#2043" class="Bound">R-max</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2053" href="Relation.Binary.Construct.Intersection.html#2037" class="Bound">L-max</a> <a id="2059" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2061" href="Relation.Binary.Construct.Intersection.html#2043" class="Bound">R-max</a> <a id="2067" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2070" class="Keyword">module</a> <a id="2077" href="Relation.Binary.Construct.Intersection.html#2077" class="Module">_</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2082" class="Symbol">:</a> <a id="2084" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2088" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2090" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2092" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="2094" class="Symbol">)</a> <a id="2096" class="Symbol">{</a><a id="2097" href="Relation.Binary.Construct.Intersection.html#2097" class="Bound">L</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2105" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2107" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2109" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="2111" class="Symbol">}</a> <a id="2113" class="Symbol">{</a><a id="2114" href="Relation.Binary.Construct.Intersection.html#2114" class="Bound">R</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2122" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2124" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2126" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a><a id="2128" class="Symbol">}</a> <a id="2130" class="Keyword">where</a>

  <a id="2139" href="Relation.Binary.Construct.Intersection.html#2139" class="Function">implies</a> <a id="2147" class="Symbol">:</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2152" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2154" href="Relation.Binary.Construct.Intersection.html#2097" class="Bound">L</a><a id="2155" class="Symbol">)</a> <a id="2157" class="Symbol">→</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2162" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2164" href="Relation.Binary.Construct.Intersection.html#2114" class="Bound">R</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2171" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Relation.Binary.Construct.Intersection.html#2097" class="Bound">L</a> <a id="2176" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2178" href="Relation.Binary.Construct.Intersection.html#2114" class="Bound">R</a><a id="2179" class="Symbol">)</a>
  <a id="2183" href="Relation.Binary.Construct.Intersection.html#2139" class="Function">implies</a> <a id="2191" href="Relation.Binary.Construct.Intersection.html#2191" class="Bound">≈⇒L</a> <a id="2195" href="Relation.Binary.Construct.Intersection.html#2195" class="Bound">≈⇒R</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2203" href="Relation.Binary.Construct.Intersection.html#2191" class="Bound">≈⇒L</a> <a id="2207" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2209" href="Relation.Binary.Construct.Intersection.html#2195" class="Bound">≈⇒R</a> <a id="2213" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2216" class="Keyword">module</a> <a id="2223" href="Relation.Binary.Construct.Intersection.html#2223" class="Module">_</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2228" class="Symbol">:</a> <a id="2230" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2234" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2236" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2238" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="2240" class="Symbol">)</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Relation.Binary.Construct.Intersection.html#2243" class="Bound">L</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2251" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2253" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2255" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.Construct.Intersection.html#2260" class="Bound">R</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2268" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2270" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2272" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Keyword">where</a>

  <a id="2285" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2311" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2313" href="Relation.Binary.Construct.Intersection.html#2243" class="Bound">L</a> <a id="2315" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2317" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2329" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2331" href="Relation.Binary.Construct.Intersection.html#2260" class="Bound">R</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2347" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Relation.Binary.Construct.Intersection.html#2243" class="Bound">L</a> <a id="2352" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2354" href="Relation.Binary.Construct.Intersection.html#2260" class="Bound">R</a><a id="2355" class="Symbol">)</a>
  <a id="2359" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="2371" href="Relation.Binary.Construct.Intersection.html#2371" class="Bound">irrefl</a> <a id="2378" href="Relation.Binary.Construct.Intersection.html#2378" class="Bound">x≈y</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Binary.Construct.Intersection.html#2383" class="Bound">Lxy</a> <a id="2387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2389" href="Relation.Binary.Construct.Intersection.html#2389" class="Bound">Rxy</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2398" class="Symbol">(λ</a> <a id="2401" href="Relation.Binary.Construct.Intersection.html#2401" class="Bound">x</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Relation.Binary.Construct.Intersection.html#2401" class="Bound">x</a> <a id="2407" href="Relation.Binary.Construct.Intersection.html#2378" class="Bound">x≈y</a> <a id="2411" href="Relation.Binary.Construct.Intersection.html#2383" class="Bound">Lxy</a><a id="2414" class="Symbol">)</a> <a id="2416" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2418" class="Symbol">(λ</a> <a id="2421" href="Relation.Binary.Construct.Intersection.html#2421" class="Bound">x</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Relation.Binary.Construct.Intersection.html#2421" class="Bound">x</a> <a id="2427" href="Relation.Binary.Construct.Intersection.html#2378" class="Bound">x≈y</a> <a id="2431" href="Relation.Binary.Construct.Intersection.html#2389" class="Bound">Rxy</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2438" href="Relation.Binary.Construct.Intersection.html#2371" class="Bound">irrefl</a>

<a id="2446" class="Keyword">module</a> <a id="2453" href="Relation.Binary.Construct.Intersection.html#2453" class="Module">_</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2464" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2466" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2479" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2481" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2494" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2496" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Keyword">where</a>

  <a id="2509" href="Relation.Binary.Construct.Intersection.html#2509" class="Function">respectsˡ</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2523" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2533" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2539" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2549" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2551" class="Symbol">→</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2556" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2558" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2559" class="Symbol">)</a> <a id="2561" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2571" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a>
  <a id="2575" href="Relation.Binary.Construct.Intersection.html#2509" class="Function">respectsˡ</a> <a id="2585" href="Relation.Binary.Construct.Intersection.html#2585" class="Bound">L-resp</a> <a id="2592" href="Relation.Binary.Construct.Intersection.html#2592" class="Bound">R-resp</a> <a id="2599" href="Relation.Binary.Construct.Intersection.html#2599" class="Bound">x≈y</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Relation.Binary.Construct.Intersection.html#2585" class="Bound">L-resp</a> <a id="2617" href="Relation.Binary.Construct.Intersection.html#2599" class="Bound">x≈y</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Relation.Binary.Construct.Intersection.html#2592" class="Bound">R-resp</a> <a id="2630" href="Relation.Binary.Construct.Intersection.html#2599" class="Bound">x≈y</a><a id="2633" class="Symbol">)</a>

  <a id="2638" href="Relation.Binary.Construct.Intersection.html#2638" class="Function">respectsʳ</a> <a id="2648" class="Symbol">:</a> <a id="2650" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2652" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2662" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2668" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2678" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2680" class="Symbol">→</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2685" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2687" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2688" class="Symbol">)</a> <a id="2690" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2700" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a>
  <a id="2704" href="Relation.Binary.Construct.Intersection.html#2638" class="Function">respectsʳ</a> <a id="2714" href="Relation.Binary.Construct.Intersection.html#2714" class="Bound">L-resp</a> <a id="2721" href="Relation.Binary.Construct.Intersection.html#2721" class="Bound">R-resp</a> <a id="2728" href="Relation.Binary.Construct.Intersection.html#2728" class="Bound">x≈y</a> <a id="2732" class="Symbol">=</a> <a id="2734" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Relation.Binary.Construct.Intersection.html#2714" class="Bound">L-resp</a> <a id="2746" href="Relation.Binary.Construct.Intersection.html#2728" class="Bound">x≈y</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Relation.Binary.Construct.Intersection.html#2721" class="Bound">R-resp</a> <a id="2759" href="Relation.Binary.Construct.Intersection.html#2728" class="Bound">x≈y</a><a id="2762" class="Symbol">)</a>

  <a id="2767" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="2777" class="Symbol">:</a> <a id="2779" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2781" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2791" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2797" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2807" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2809" class="Symbol">→</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2814" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2816" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2817" class="Symbol">)</a> <a id="2819" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2829" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a>
  <a id="2833" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Relation.Binary.Construct.Intersection.html#2844" class="Bound">Lʳ</a> <a id="2847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2849" href="Relation.Binary.Construct.Intersection.html#2849" class="Bound">Lˡ</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Relation.Binary.Construct.Intersection.html#2854" class="Bound">Rʳ</a> <a id="2857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2859" href="Relation.Binary.Construct.Intersection.html#2859" class="Bound">Rˡ</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="Relation.Binary.Construct.Intersection.html#2638" class="Function">respectsʳ</a> <a id="2875" href="Relation.Binary.Construct.Intersection.html#2844" class="Bound">Lʳ</a> <a id="2878" href="Relation.Binary.Construct.Intersection.html#2854" class="Bound">Rʳ</a> <a id="2881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2883" href="Relation.Binary.Construct.Intersection.html#2509" class="Function">respectsˡ</a> <a id="2893" href="Relation.Binary.Construct.Intersection.html#2849" class="Bound">Lˡ</a> <a id="2896" href="Relation.Binary.Construct.Intersection.html#2859" class="Bound">Rˡ</a>

  <a id="2902" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2932" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2934" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2936" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2938" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2952" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2954" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2956" class="Symbol">→</a> <a id="2958" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2972" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2977" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2979" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2980" class="Symbol">)</a>
  <a id="2984" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3004" href="Relation.Binary.Construct.Intersection.html#3004" class="Bound">L-antisym</a><a id="3013" class="Symbol">)</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Relation.Binary.Construct.Intersection.html#3016" class="Bound">Lxy</a> <a id="3020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3022" class="Symbol">_)</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Binary.Construct.Intersection.html#3026" class="Bound">Lyx</a> <a id="3030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3032" class="Symbol">_)</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Relation.Binary.Construct.Intersection.html#3004" class="Bound">L-antisym</a> <a id="3047" href="Relation.Binary.Construct.Intersection.html#3016" class="Bound">Lxy</a> <a id="3051" href="Relation.Binary.Construct.Intersection.html#3026" class="Bound">Lyx</a>
  <a id="3057" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3077" href="Relation.Binary.Construct.Intersection.html#3077" class="Bound">R-antisym</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">(_</a> <a id="3091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3093" href="Relation.Binary.Construct.Intersection.html#3093" class="Bound">Rxy</a><a id="3096" class="Symbol">)</a> <a id="3098" class="Symbol">(_</a> <a id="3101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3103" href="Relation.Binary.Construct.Intersection.html#3103" class="Bound">Ryx</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Relation.Binary.Construct.Intersection.html#3077" class="Bound">R-antisym</a> <a id="3120" href="Relation.Binary.Construct.Intersection.html#3093" class="Bound">Rxy</a> <a id="3124" href="Relation.Binary.Construct.Intersection.html#3103" class="Bound">Ryx</a>

<a id="3129" class="Keyword">module</a> <a id="3136" href="Relation.Binary.Construct.Intersection.html#3136" class="Module">_</a> <a id="3138" class="Symbol">{</a><a id="3139" href="Relation.Binary.Construct.Intersection.html#3139" class="Bound">L</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3147" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="3149" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="3151" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">{</a><a id="3156" href="Relation.Binary.Construct.Intersection.html#3156" class="Bound">R</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3164" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="3166" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="3168" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="3170" class="Symbol">}</a> <a id="3172" class="Keyword">where</a>

  <a id="3181" href="Relation.Binary.Construct.Intersection.html#3181" class="Function">decidable</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3203" href="Relation.Binary.Construct.Intersection.html#3139" class="Bound">L</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3217" href="Relation.Binary.Construct.Intersection.html#3156" class="Bound">R</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Relation.Binary.Construct.Intersection.html#3139" class="Bound">L</a> <a id="3234" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="3236" href="Relation.Binary.Construct.Intersection.html#3156" class="Bound">R</a><a id="3237" class="Symbol">)</a>
  <a id="3241" href="Relation.Binary.Construct.Intersection.html#3181" class="Function">decidable</a> <a id="3251" href="Relation.Binary.Construct.Intersection.html#3251" class="Bound">L?</a> <a id="3254" href="Relation.Binary.Construct.Intersection.html#3254" class="Bound">R?</a> <a id="3257" href="Relation.Binary.Construct.Intersection.html#3257" class="Bound">x</a> <a id="3259" href="Relation.Binary.Construct.Intersection.html#3259" class="Bound">y</a> <a id="3261" class="Symbol">=</a> <a id="3263" href="Relation.Binary.Construct.Intersection.html#3251" class="Bound">L?</a> <a id="3266" href="Relation.Binary.Construct.Intersection.html#3257" class="Bound">x</a> <a id="3268" href="Relation.Binary.Construct.Intersection.html#3259" class="Bound">y</a> <a id="3270" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3276" href="Relation.Binary.Construct.Intersection.html#3254" class="Bound">R?</a> <a id="3279" href="Relation.Binary.Construct.Intersection.html#3257" class="Bound">x</a> <a id="3281" href="Relation.Binary.Construct.Intersection.html#3259" class="Bound">y</a>

<a id="3284" class="Comment">------------------------------------------------------------------------</a>
<a id="3357" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="3372" href="Relation.Binary.Construct.Intersection.html#3372" class="Function">isEquivalence</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3402" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3420" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3441" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="3443" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="3444" class="Symbol">)</a>
<a id="3446" href="Relation.Binary.Construct.Intersection.html#3372" class="Function">isEquivalence</a> <a id="3460" class="Symbol">{</a><a id="3461" class="Argument">L</a> <a id="3463" class="Symbol">=</a> <a id="3465" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a><a id="3466" class="Symbol">}</a> <a id="3468" class="Symbol">{</a><a id="3469" class="Argument">R</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a><a id="3474" class="Symbol">}</a> <a id="3476" href="Relation.Binary.Construct.Intersection.html#3476" class="Bound">eqₗ</a> <a id="3480" href="Relation.Binary.Construct.Intersection.html#3480" class="Bound">eqᵣ</a> <a id="3484" class="Symbol">=</a> <a id="3486" class="Keyword">record</a>
  <a id="3495" class="Symbol">{</a> <a id="3497" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3503" class="Symbol">=</a> <a id="3505" href="Relation.Binary.Construct.Intersection.html#1375" class="Function">reflexive</a>  <a id="3516" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a> <a id="3518" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a> <a id="3520" href="Relation.Binary.Structures.html#1641" class="Function">L.refl</a>  <a id="3528" href="Relation.Binary.Structures.html#1641" class="Field">R.refl</a>
  <a id="3537" class="Symbol">;</a> <a id="3539" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3545" class="Symbol">=</a> <a id="3547" href="Relation.Binary.Construct.Intersection.html#1480" class="Function">symmetric</a>  <a id="3558" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a> <a id="3560" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a> <a id="3562" href="Relation.Binary.Structures.html#1667" class="Function">L.sym</a>   <a id="3570" href="Relation.Binary.Structures.html#1667" class="Field">R.sym</a>
  <a id="3578" class="Symbol">;</a> <a id="3580" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="3599" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a> <a id="3601" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a> <a id="3603" href="Relation.Binary.Structures.html#1693" class="Function">L.trans</a> <a id="3611" href="Relation.Binary.Structures.html#1693" class="Field">R.trans</a>
  <a id="3621" class="Symbol">}</a> <a id="3623" class="Keyword">where</a> <a id="3629" class="Keyword">module</a> <a id="3636" href="Relation.Binary.Construct.Intersection.html#3636" class="Module">L</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3654" href="Relation.Binary.Construct.Intersection.html#3476" class="Bound">eqₗ</a><a id="3657" class="Symbol">;</a> <a id="3659" class="Keyword">module</a> <a id="3666" href="Relation.Binary.Construct.Intersection.html#3666" class="Module">R</a> <a id="3668" class="Symbol">=</a> <a id="3670" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3684" href="Relation.Binary.Construct.Intersection.html#3480" class="Bound">eqᵣ</a>

<a id="isDecEquivalence"></a><a id="3689" href="Relation.Binary.Construct.Intersection.html#3689" class="Function">isDecEquivalence</a> <a id="3706" class="Symbol">:</a> <a id="3708" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3725" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3746" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="3748" class="Symbol">→</a> <a id="3750" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3770" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="3772" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="3773" class="Symbol">)</a>
<a id="3775" href="Relation.Binary.Construct.Intersection.html#3689" class="Function">isDecEquivalence</a> <a id="3792" href="Relation.Binary.Construct.Intersection.html#3792" class="Bound">eqₗ</a> <a id="3796" href="Relation.Binary.Construct.Intersection.html#3796" class="Bound">eqᵣ</a> <a id="3800" class="Symbol">=</a> <a id="3802" class="Keyword">record</a>
  <a id="3811" class="Symbol">{</a> <a id="3813" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Relation.Binary.Construct.Intersection.html#3372" class="Function">isEquivalence</a> <a id="3843" href="Relation.Binary.Structures.html#1960" class="Function">L.isEquivalence</a> <a id="3859" href="Relation.Binary.Structures.html#1960" class="Field">R.isEquivalence</a>
  <a id="3877" class="Symbol">;</a> <a id="3879" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3893" class="Symbol">=</a> <a id="3895" href="Relation.Binary.Construct.Intersection.html#3181" class="Function">decidable</a> <a id="3905" href="Relation.Binary.Structures.html#1994" class="Function Operator">L._≟_</a> <a id="3911" href="Relation.Binary.Structures.html#1994" class="Field Operator">R._≟_</a>
  <a id="3919" class="Symbol">}</a> <a id="3921" class="Keyword">where</a> <a id="3927" class="Keyword">module</a> <a id="3934" href="Relation.Binary.Construct.Intersection.html#3934" class="Module">L</a> <a id="3936" class="Symbol">=</a> <a id="3938" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3955" href="Relation.Binary.Construct.Intersection.html#3792" class="Bound">eqₗ</a><a id="3958" class="Symbol">;</a> <a id="3960" class="Keyword">module</a> <a id="3967" href="Relation.Binary.Construct.Intersection.html#3967" class="Module">R</a> <a id="3969" class="Symbol">=</a> <a id="3971" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3988" href="Relation.Binary.Construct.Intersection.html#3796" class="Bound">eqᵣ</a>

<a id="isPreorder"></a><a id="3993" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4004" class="Symbol">:</a> <a id="4006" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4017" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4019" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4034" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4036" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4051" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4056" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="4058" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="4059" class="Symbol">)</a>
<a id="4061" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4072" class="Symbol">{</a><a id="4073" class="Argument">≈</a> <a id="4075" class="Symbol">=</a> <a id="4077" href="Relation.Binary.Construct.Intersection.html#4077" class="Bound">≈</a><a id="4078" class="Symbol">}</a> <a id="4080" class="Symbol">{</a><a id="4081" class="Argument">L</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Relation.Binary.Construct.Intersection.html#4085" class="Bound">L</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">{</a><a id="4089" class="Argument">R</a> <a id="4091" class="Symbol">=</a> <a id="4093" href="Relation.Binary.Construct.Intersection.html#4093" class="Bound">R</a><a id="4094" class="Symbol">}</a> <a id="4096" href="Relation.Binary.Construct.Intersection.html#4096" class="Bound">Oₗ</a> <a id="4099" href="Relation.Binary.Construct.Intersection.html#4099" class="Bound">Oᵣ</a> <a id="4102" class="Symbol">=</a> <a id="4104" class="Keyword">record</a>
  <a id="4113" class="Symbol">{</a> <a id="4115" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4129" class="Symbol">=</a> <a id="4131" href="Relation.Binary.Structures.html#2301" class="Function">Oₗ.isEquivalence</a>
  <a id="4150" class="Symbol">;</a> <a id="4152" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4166" class="Symbol">=</a> <a id="4168" href="Relation.Binary.Construct.Intersection.html#2139" class="Function">implies</a> <a id="4176" href="Relation.Binary.Construct.Intersection.html#4077" class="Bound">≈</a> <a id="4178" href="Relation.Binary.Structures.html#2404" class="Function">Oₗ.reflexive</a> <a id="4191" href="Relation.Binary.Structures.html#2404" class="Field">Oᵣ.reflexive</a>
  <a id="4206" class="Symbol">;</a> <a id="4208" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4222" class="Symbol">=</a> <a id="4224" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="4235" href="Relation.Binary.Construct.Intersection.html#4085" class="Bound">L</a> <a id="4237" href="Relation.Binary.Construct.Intersection.html#4093" class="Bound">R</a> <a id="4239" href="Relation.Binary.Structures.html#2434" class="Function">Oₗ.trans</a> <a id="4248" href="Relation.Binary.Structures.html#2434" class="Field">Oᵣ.trans</a>
  <a id="4259" class="Symbol">}</a>
  <a id="4263" class="Keyword">where</a> <a id="4269" class="Keyword">module</a> <a id="4276" href="Relation.Binary.Construct.Intersection.html#4276" class="Module">Oₗ</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4292" href="Relation.Binary.Construct.Intersection.html#4096" class="Bound">Oₗ</a><a id="4294" class="Symbol">;</a> <a id="4296" class="Keyword">module</a> <a id="4303" href="Relation.Binary.Construct.Intersection.html#4303" class="Module">Oᵣ</a> <a id="4306" class="Symbol">=</a> <a id="4308" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4319" href="Relation.Binary.Construct.Intersection.html#4099" class="Bound">Oᵣ</a>

<a id="isPartialOrderˡ"></a><a id="4323" href="Relation.Binary.Construct.Intersection.html#4323" class="Function">isPartialOrderˡ</a> <a id="4339" class="Symbol">:</a> <a id="4341" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4356" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4358" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4373" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4375" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="4377" class="Symbol">→</a> <a id="4379" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4394" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4399" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="4401" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="4402" class="Symbol">)</a>
<a id="4404" href="Relation.Binary.Construct.Intersection.html#4323" class="Function">isPartialOrderˡ</a> <a id="4420" class="Symbol">{</a><a id="4421" class="Argument">≈</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="Relation.Binary.Construct.Intersection.html#4425" class="Bound">≈</a><a id="4426" class="Symbol">}</a> <a id="4428" class="Symbol">{</a><a id="4429" class="Argument">L</a> <a id="4431" class="Symbol">=</a> <a id="4433" href="Relation.Binary.Construct.Intersection.html#4433" class="Bound">L</a><a id="4434" class="Symbol">}</a> <a id="4436" class="Symbol">{</a><a id="4437" class="Argument">R</a> <a id="4439" class="Symbol">=</a> <a id="4441" href="Relation.Binary.Construct.Intersection.html#4441" class="Bound">R</a><a id="4442" class="Symbol">}</a> <a id="4444" href="Relation.Binary.Construct.Intersection.html#4444" class="Bound">Oₗ</a> <a id="4447" href="Relation.Binary.Construct.Intersection.html#4447" class="Bound">Oᵣ</a> <a id="4450" class="Symbol">=</a> <a id="4452" class="Keyword">record</a>
  <a id="4461" class="Symbol">{</a> <a id="4463" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4474" class="Symbol">=</a> <a id="4476" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4487" href="Relation.Binary.Structures.html#4078" class="Function">Oₗ.isPreorder</a> <a id="4501" href="Relation.Binary.Construct.Intersection.html#4447" class="Bound">Oᵣ</a>
  <a id="4506" class="Symbol">;</a> <a id="4508" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4519" class="Symbol">=</a> <a id="4521" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="4535" href="Relation.Binary.Construct.Intersection.html#4425" class="Bound">≈</a> <a id="4537" href="Relation.Binary.Construct.Intersection.html#4433" class="Bound">L</a> <a id="4539" href="Relation.Binary.Construct.Intersection.html#4441" class="Bound">R</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4547" href="Relation.Binary.Structures.html#4110" class="Function">Oₗ.antisym</a><a id="4557" class="Symbol">)</a>
  <a id="4561" class="Symbol">}</a> <a id="4563" class="Keyword">where</a> <a id="4569" class="Keyword">module</a> <a id="4576" href="Relation.Binary.Construct.Intersection.html#4576" class="Module">Oₗ</a> <a id="4579" class="Symbol">=</a> <a id="4581" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4596" href="Relation.Binary.Construct.Intersection.html#4444" class="Bound">Oₗ</a><a id="4598" class="Symbol">;</a> <a id="4600" class="Keyword">module</a> <a id="4607" href="Relation.Binary.Construct.Intersection.html#4607" class="Module">Oᵣ</a> <a id="4610" class="Symbol">=</a> <a id="4612" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4623" href="Relation.Binary.Construct.Intersection.html#4447" class="Bound">Oᵣ</a>

<a id="isPartialOrderʳ"></a><a id="4627" href="Relation.Binary.Construct.Intersection.html#4627" class="Function">isPartialOrderʳ</a> <a id="4643" class="Symbol">:</a> <a id="4645" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4656" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4658" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4677" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4679" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="4681" class="Symbol">→</a> <a id="4683" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4698" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4703" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="4705" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="4706" class="Symbol">)</a>
<a id="4708" href="Relation.Binary.Construct.Intersection.html#4627" class="Function">isPartialOrderʳ</a> <a id="4724" class="Symbol">{</a><a id="4725" class="Argument">≈</a> <a id="4727" class="Symbol">=</a> <a id="4729" href="Relation.Binary.Construct.Intersection.html#4729" class="Bound">≈</a><a id="4730" class="Symbol">}</a> <a id="4732" class="Symbol">{</a><a id="4733" class="Argument">L</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Relation.Binary.Construct.Intersection.html#4737" class="Bound">L</a><a id="4738" class="Symbol">}</a> <a id="4740" class="Symbol">{</a><a id="4741" class="Argument">R</a> <a id="4743" class="Symbol">=</a> <a id="4745" href="Relation.Binary.Construct.Intersection.html#4745" class="Bound">R</a><a id="4746" class="Symbol">}</a> <a id="4748" href="Relation.Binary.Construct.Intersection.html#4748" class="Bound">Oₗ</a> <a id="4751" href="Relation.Binary.Construct.Intersection.html#4751" class="Bound">Oᵣ</a> <a id="4754" class="Symbol">=</a> <a id="4756" class="Keyword">record</a>
  <a id="4765" class="Symbol">{</a> <a id="4767" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4778" class="Symbol">=</a> <a id="4780" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4791" href="Relation.Binary.Construct.Intersection.html#4748" class="Bound">Oₗ</a> <a id="4794" href="Relation.Binary.Structures.html#4078" class="Field">Oᵣ.isPreorder</a>
  <a id="4810" class="Symbol">;</a> <a id="4812" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4823" class="Symbol">=</a> <a id="4825" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="4839" href="Relation.Binary.Construct.Intersection.html#4729" class="Bound">≈</a> <a id="4841" href="Relation.Binary.Construct.Intersection.html#4737" class="Bound">L</a> <a id="4843" href="Relation.Binary.Construct.Intersection.html#4745" class="Bound">R</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4851" href="Relation.Binary.Structures.html#4110" class="Field">Oᵣ.antisym</a><a id="4861" class="Symbol">)</a>
  <a id="4865" class="Symbol">}</a> <a id="4867" class="Keyword">where</a> <a id="4873" class="Keyword">module</a> <a id="4880" href="Relation.Binary.Construct.Intersection.html#4880" class="Module">Oₗ</a> <a id="4883" class="Symbol">=</a> <a id="4885" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4896" href="Relation.Binary.Construct.Intersection.html#4748" class="Bound">Oₗ</a><a id="4898" class="Symbol">;</a> <a id="4900" class="Keyword">module</a> <a id="4907" href="Relation.Binary.Construct.Intersection.html#4907" class="Module">Oᵣ</a> <a id="4910" class="Symbol">=</a> <a id="4912" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4927" href="Relation.Binary.Construct.Intersection.html#4751" class="Bound">Oᵣ</a>

<a id="isStrictPartialOrderˡ"></a><a id="4931" href="Relation.Binary.Construct.Intersection.html#4931" class="Function">isStrictPartialOrderˡ</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4976" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4978" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4980" class="Symbol">→</a>
                        <a id="5006" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="5017" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="5019" class="Symbol">→</a> <a id="5021" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="5023" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5033" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5035" class="Symbol">→</a>
                        <a id="5061" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5082" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5087" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="5089" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="5090" class="Symbol">)</a>
<a id="5092" href="Relation.Binary.Construct.Intersection.html#4931" class="Function">isStrictPartialOrderˡ</a> <a id="5114" class="Symbol">{</a><a id="5115" class="Argument">≈</a> <a id="5117" class="Symbol">=</a> <a id="5119" href="Relation.Binary.Construct.Intersection.html#5119" class="Bound">≈</a><a id="5120" class="Symbol">}</a> <a id="5122" class="Symbol">{</a><a id="5123" class="Argument">L</a> <a id="5125" class="Symbol">=</a> <a id="5127" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a><a id="5128" class="Symbol">}</a> <a id="5130" class="Symbol">{</a><a id="5131" class="Argument">R</a> <a id="5133" class="Symbol">=</a> <a id="5135" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a><a id="5136" class="Symbol">}</a>  <a id="5139" href="Relation.Binary.Construct.Intersection.html#5139" class="Bound">Oₗ</a> <a id="5142" href="Relation.Binary.Construct.Intersection.html#5142" class="Bound">transᵣ</a> <a id="5149" href="Relation.Binary.Construct.Intersection.html#5149" class="Bound">respᵣ</a> <a id="5155" class="Symbol">=</a> <a id="5157" class="Keyword">record</a>
  <a id="5166" class="Symbol">{</a> <a id="5168" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5182" class="Symbol">=</a> <a id="5184" href="Relation.Binary.Structures.html#4842" class="Function">Oₗ.isEquivalence</a>
  <a id="5203" class="Symbol">;</a> <a id="5205" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5219" class="Symbol">=</a> <a id="5221" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="5233" href="Relation.Binary.Construct.Intersection.html#5119" class="Bound">≈</a> <a id="5235" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a> <a id="5237" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5245" href="Relation.Binary.Structures.html#4876" class="Function">Oₗ.irrefl</a><a id="5254" class="Symbol">)</a>
  <a id="5258" class="Symbol">;</a> <a id="5260" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5274" class="Symbol">=</a> <a id="5276" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="5287" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a> <a id="5289" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a> <a id="5291" href="Relation.Binary.Structures.html#4916" class="Function">Oₗ.trans</a> <a id="5300" href="Relation.Binary.Construct.Intersection.html#5142" class="Bound">transᵣ</a>
  <a id="5309" class="Symbol">;</a> <a id="5311" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5325" class="Symbol">=</a> <a id="5327" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="5337" href="Relation.Binary.Construct.Intersection.html#5119" class="Bound">≈</a> <a id="5339" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a> <a id="5341" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a> <a id="5343" href="Relation.Binary.Structures.html#4951" class="Function">Oₗ.&lt;-resp-≈</a> <a id="5355" href="Relation.Binary.Construct.Intersection.html#5149" class="Bound">respᵣ</a>
  <a id="5363" class="Symbol">}</a> <a id="5365" class="Keyword">where</a> <a id="5371" class="Keyword">module</a> <a id="5378" href="Relation.Binary.Construct.Intersection.html#5378" class="Module">Oₗ</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="5404" href="Relation.Binary.Construct.Intersection.html#5139" class="Bound">Oₗ</a>

<a id="isStrictPartialOrderʳ"></a><a id="5408" href="Relation.Binary.Construct.Intersection.html#5408" class="Function">isStrictPartialOrderʳ</a> <a id="5430" class="Symbol">:</a> <a id="5432" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="5443" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5449" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5459" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5461" class="Symbol">→</a>
                        <a id="5487" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5508" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5510" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="5512" class="Symbol">→</a>
                        <a id="5538" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5559" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5564" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="5566" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="5567" class="Symbol">)</a>
<a id="5569" href="Relation.Binary.Construct.Intersection.html#5408" class="Function">isStrictPartialOrderʳ</a> <a id="5591" class="Symbol">{</a><a id="5592" class="Argument">L</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a><a id="5597" class="Symbol">}</a> <a id="5599" class="Symbol">{</a><a id="5600" class="Argument">≈</a> <a id="5602" class="Symbol">=</a> <a id="5604" href="Relation.Binary.Construct.Intersection.html#5604" class="Bound">≈</a><a id="5605" class="Symbol">}</a> <a id="5607" class="Symbol">{</a><a id="5608" class="Argument">R</a> <a id="5610" class="Symbol">=</a> <a id="5612" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a><a id="5613" class="Symbol">}</a> <a id="5615" href="Relation.Binary.Construct.Intersection.html#5615" class="Bound">transₗ</a> <a id="5622" href="Relation.Binary.Construct.Intersection.html#5622" class="Bound">respₗ</a> <a id="5628" href="Relation.Binary.Construct.Intersection.html#5628" class="Bound">Oᵣ</a> <a id="5631" class="Symbol">=</a> <a id="5633" class="Keyword">record</a>
  <a id="5642" class="Symbol">{</a> <a id="5644" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5658" class="Symbol">=</a> <a id="5660" href="Relation.Binary.Structures.html#4842" class="Field">Oᵣ.isEquivalence</a>
  <a id="5679" class="Symbol">;</a> <a id="5681" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5695" class="Symbol">=</a> <a id="5697" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="5709" href="Relation.Binary.Construct.Intersection.html#5604" class="Bound">≈</a> <a id="5711" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a> <a id="5713" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5721" href="Relation.Binary.Structures.html#4876" class="Field">Oᵣ.irrefl</a><a id="5730" class="Symbol">)</a>
  <a id="5734" class="Symbol">;</a> <a id="5736" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5750" class="Symbol">=</a> <a id="5752" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="5763" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a> <a id="5765" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a> <a id="5767" href="Relation.Binary.Construct.Intersection.html#5615" class="Bound">transₗ</a> <a id="5774" href="Relation.Binary.Structures.html#4916" class="Field">Oᵣ.trans</a>
  <a id="5785" class="Symbol">;</a> <a id="5787" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5801" class="Symbol">=</a> <a id="5803" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="5813" href="Relation.Binary.Construct.Intersection.html#5604" class="Bound">≈</a> <a id="5815" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a> <a id="5817" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a> <a id="5819" href="Relation.Binary.Construct.Intersection.html#5622" class="Bound">respₗ</a> <a id="5825" href="Relation.Binary.Structures.html#4951" class="Field">Oᵣ.&lt;-resp-≈</a>
  <a id="5839" class="Symbol">}</a> <a id="5841" class="Keyword">where</a> <a id="5847" class="Keyword">module</a> <a id="5854" href="Relation.Binary.Construct.Intersection.html#5854" class="Module">Oᵣ</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="5880" href="Relation.Binary.Construct.Intersection.html#5628" class="Bound">Oᵣ</a>
</pre></body></html>


==> anc/html/Relation.Binary.Construct.NaturalOrder.Left.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.NaturalOrder.Left</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of binary operators to binary relations via the left</a>
<a id="173" class="Comment">-- natural order.</a>
<a id="191" class="Comment">------------------------------------------------------------------------</a>

<a id="265" class="Symbol">{-#</a> <a id="269" class="Keyword">OPTIONS</a> <a id="277" class="Pragma">--cubical-compatible</a> <a id="298" class="Pragma">--safe</a> <a id="305" class="Symbol">#-}</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="390" class="Symbol">;</a> <a id="392" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="395" class="Symbol">)</a>

<a id="398" class="Keyword">module</a> <a id="405" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a>
  <a id="451" class="Symbol">{</a><a id="452" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="454" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a><a id="455" class="Symbol">}</a> <a id="457" class="Symbol">{</a><a id="458" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">(</a><a id="470" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="474" class="Symbol">:</a> <a id="476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="480" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="482" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">(</a><a id="486" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="490" class="Symbol">:</a> <a id="492" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="496" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a><a id="497" class="Symbol">)</a> <a id="499" class="Keyword">where</a>

<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="590" class="Symbol">;</a> <a id="592" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="596" class="Symbol">;</a> <a id="598" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="656" class="Symbol">;</a> <a id="658" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="700" class="Symbol">)</a>
<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="763" class="Symbol">;</a> <a id="765" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="775" class="Symbol">;</a> <a id="777" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a>
        <a id="819" class="Symbol">;</a> <a id="821" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="833" class="Symbol">;</a> <a id="835" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="850" class="Symbol">)</a>
<a id="852" class="Keyword">open</a> <a id="857" class="Keyword">import</a> <a id="864" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="894" class="Keyword">using</a> <a id="900" class="Symbol">(</a><a id="901" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="922" class="Symbol">;</a> <a id="924" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="933" class="Symbol">;</a> <a id="935" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="955" class="Symbol">;</a> <a id="957" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a>
        <a id="977" class="Symbol">;</a> <a id="979" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="990" class="Symbol">;</a> <a id="992" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1014" class="Symbol">)</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="1054" class="Keyword">using</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1063" class="Symbol">)</a>
<a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1105" class="Symbol">as</a> <a id="1108" class="Module">≈-Reasoning</a>
<a id="1120" class="Keyword">open</a> <a id="1125" class="Keyword">import</a> <a id="1132" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="1156" class="Keyword">using</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a><a id="1170" class="Symbol">)</a>

<a id="1173" class="Keyword">open</a> <a id="1178" class="Keyword">import</a> <a id="1185" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1205" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="1209" class="Keyword">open</a> <a id="1214" class="Keyword">import</a> <a id="1221" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1240" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="1244" class="Keyword">open</a> <a id="1249" class="Keyword">import</a> <a id="1256" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="1283" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>

<a id="1288" class="Comment">------------------------------------------------------------------------</a>
<a id="1361" class="Comment">-- Definition</a>

<a id="1376" class="Keyword">infix</a> <a id="1382" class="Number">4</a> <a id="1384" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>

<a id="_≤_"></a><a id="1389" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1399" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="1401" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="1403" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1405" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="1407" href="Relation.Binary.Construct.NaturalOrder.Left.html#1407" class="Bound">y</a> <a id="1409" class="Symbol">=</a> <a id="1411" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1413" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">≈</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1418" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1420" href="Relation.Binary.Construct.NaturalOrder.Left.html#1407" class="Bound">y</a><a id="1421" class="Symbol">)</a>

<a id="1424" class="Comment">------------------------------------------------------------------------</a>
<a id="1497" class="Comment">-- Relational properties</a>

<a id="reflexive"></a><a id="1523" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1543" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1560" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1570" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1572" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1576" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="1586" href="Relation.Binary.Construct.NaturalOrder.Left.html#1586" class="Bound">magma</a> <a id="1592" href="Relation.Binary.Construct.NaturalOrder.Left.html#1592" class="Bound">idem</a> <a id="1597" class="Symbol">{</a><a id="1598" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a><a id="1599" class="Symbol">}</a> <a id="1601" class="Symbol">{</a><a id="1602" href="Relation.Binary.Construct.NaturalOrder.Left.html#1602" class="Bound">y</a><a id="1603" class="Symbol">}</a> <a id="1605" href="Relation.Binary.Construct.NaturalOrder.Left.html#1605" class="Bound">x≈y</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1619" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a>     <a id="1625" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1628" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.Construct.NaturalOrder.Left.html#1592" class="Bound">idem</a> <a id="1638" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a><a id="1639" class="Symbol">)</a> <a id="1641" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1645" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1647" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1649" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1651" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1654" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="1661" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1666" href="Relation.Binary.Construct.NaturalOrder.Left.html#1605" class="Bound">x≈y</a> <a id="1670" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1674" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1676" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1678" href="Relation.Binary.Construct.NaturalOrder.Left.html#1602" class="Bound">y</a> <a id="1680" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1684" class="Keyword">where</a> <a id="1690" class="Keyword">open</a> <a id="1695" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="1703" href="Relation.Binary.Construct.NaturalOrder.Left.html#1586" class="Bound">magma</a><a id="1708" class="Symbol">;</a> <a id="1710" class="Keyword">open</a> <a id="1715" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="1727" href="Algebra.Structures.html#1873" class="Function">setoid</a>

<a id="refl"></a><a id="1735" href="Relation.Binary.Construct.NaturalOrder.Left.html#1735" class="Function">refl</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1752" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1769" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1785" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1789" href="Relation.Binary.Construct.NaturalOrder.Left.html#1735" class="Function">refl</a> <a id="1794" href="Relation.Binary.Construct.NaturalOrder.Left.html#1794" class="Bound">sym</a> <a id="1798" href="Relation.Binary.Construct.NaturalOrder.Left.html#1798" class="Bound">idem</a> <a id="1803" class="Symbol">{</a><a id="1804" href="Relation.Binary.Construct.NaturalOrder.Left.html#1804" class="Bound">x</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">=</a> <a id="1809" href="Relation.Binary.Construct.NaturalOrder.Left.html#1794" class="Bound">sym</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Relation.Binary.Construct.NaturalOrder.Left.html#1798" class="Bound">idem</a> <a id="1819" href="Relation.Binary.Construct.NaturalOrder.Left.html#1804" class="Bound">x</a><a id="1820" class="Symbol">)</a>

<a id="antisym"></a><a id="1823" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1847" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1865" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1885" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1889" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1893" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="1901" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a> <a id="1906" href="Relation.Binary.Construct.NaturalOrder.Left.html#1906" class="Bound">comm</a> <a id="1911" class="Symbol">{</a><a id="1912" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a><a id="1913" class="Symbol">}</a> <a id="1915" class="Symbol">{</a><a id="1916" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a><a id="1917" class="Symbol">}</a> <a id="1919" href="Relation.Binary.Construct.NaturalOrder.Left.html#1919" class="Bound">x≤y</a> <a id="1923" href="Relation.Binary.Construct.NaturalOrder.Left.html#1923" class="Bound">y≤x</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1937" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a>     <a id="1943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1946" href="Relation.Binary.Construct.NaturalOrder.Left.html#1919" class="Bound">x≤y</a> <a id="1950" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1954" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1956" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1958" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1960" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1963" href="Relation.Binary.Construct.NaturalOrder.Left.html#1906" class="Bound">comm</a> <a id="1968" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1970" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1972" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1976" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1978" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1980" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1982" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1985" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1989" href="Relation.Binary.Construct.NaturalOrder.Left.html#1923" class="Bound">y≤x</a> <a id="1993" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1997" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a>     <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2007" class="Keyword">where</a> <a id="2013" class="Keyword">open</a> <a id="2018" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2032" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a><a id="2036" class="Symbol">;</a> <a id="2038" class="Keyword">open</a> <a id="2043" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2055" class="Symbol">(</a><a id="2056" class="Keyword">record</a> <a id="2063" class="Symbol">{</a> <a id="2065" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a> <a id="2086" class="Symbol">})</a>

<a id="total"></a><a id="2090" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2108" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2125" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="2141" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2159" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2171" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="2175" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="2181" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2185" href="Relation.Binary.Construct.NaturalOrder.Left.html#2185" class="Bound">trans</a> <a id="2191" href="Relation.Binary.Construct.NaturalOrder.Left.html#2191" class="Bound">sel</a> <a id="2195" href="Relation.Binary.Construct.NaturalOrder.Left.html#2195" class="Bound">comm</a> <a id="2200" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2202" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2210" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2214" class="Symbol">(λ</a> <a id="2217" href="Relation.Binary.Construct.NaturalOrder.Left.html#2217" class="Bound">x∙y≈y</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Relation.Binary.Construct.NaturalOrder.Left.html#2185" class="Bound">trans</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2236" href="Relation.Binary.Construct.NaturalOrder.Left.html#2217" class="Bound">x∙y≈y</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Relation.Binary.Construct.NaturalOrder.Left.html#2195" class="Bound">comm</a> <a id="2249" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2251" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a><a id="2252" class="Symbol">))</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Relation.Binary.Construct.NaturalOrder.Left.html#2191" class="Bound">sel</a> <a id="2260" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2262" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a><a id="2263" class="Symbol">)</a>

<a id="trans"></a><a id="2266" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2286" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2303" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="2307" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="2313" href="Relation.Binary.Construct.NaturalOrder.Left.html#2313" class="Bound">semi</a> <a id="2318" class="Symbol">{</a><a id="2319" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a><a id="2320" class="Symbol">}</a> <a id="2322" class="Symbol">{</a><a id="2323" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a><a id="2324" class="Symbol">}</a> <a id="2326" class="Symbol">{</a><a id="2327" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2328" class="Symbol">}</a> <a id="2330" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a> <a id="2334" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">y≤z</a> <a id="2338" class="Symbol">=</a> <a id="2340" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2348" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a>           <a id="2360" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2363" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2371" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2373" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2375" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a>       <a id="2383" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2386" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2393" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="2400" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">y≤z</a> <a id="2404" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2408" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2410" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a> <a id="2415" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2417" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2423" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2434" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2436" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a> <a id="2438" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2439" class="Symbol">)</a> <a id="2441" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2445" class="Symbol">(</a><a id="2446" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2448" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2450" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a><a id="2451" class="Symbol">)</a> <a id="2453" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2455" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a> <a id="2457" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2460" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2472" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a><a id="2475" class="Symbol">)</a> <a id="2477" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="2484" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2488" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2490" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2492" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a>       <a id="2500" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2504" class="Keyword">where</a> <a id="2510" class="Keyword">open</a> <a id="2515" class="Keyword">module</a> <a id="2522" href="Relation.Binary.Construct.NaturalOrder.Left.html#2522" class="Module">S</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="2538" href="Relation.Binary.Construct.NaturalOrder.Left.html#2313" class="Bound">semi</a><a id="2542" class="Symbol">;</a> <a id="2544" class="Keyword">open</a> <a id="2549" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2561" href="Algebra.Structures.html#1873" class="Function">S.setoid</a>

<a id="respʳ"></a><a id="2571" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2587" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="2597" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2607" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="2611" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="2617" href="Relation.Binary.Construct.NaturalOrder.Left.html#2617" class="Bound">magma</a> <a id="2623" class="Symbol">{</a><a id="2624" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a><a id="2625" class="Symbol">}</a> <a id="2627" class="Symbol">{</a><a id="2628" href="Relation.Binary.Construct.NaturalOrder.Left.html#2628" class="Bound">y</a><a id="2629" class="Symbol">}</a> <a id="2631" class="Symbol">{</a><a id="2632" href="Relation.Binary.Construct.NaturalOrder.Left.html#2632" class="Bound">z</a><a id="2633" class="Symbol">}</a> <a id="2635" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y≈z</a> <a id="2639" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">x≤y</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2653" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a>     <a id="2659" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2662" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">x≤y</a> <a id="2666" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2670" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a> <a id="2672" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2674" href="Relation.Binary.Construct.NaturalOrder.Left.html#2628" class="Bound">y</a> <a id="2676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2679" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2686" href="Relation.Binary.Structures.html#1641" class="Function">M.refl</a> <a id="2693" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y≈z</a> <a id="2697" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2701" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a> <a id="2703" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2705" href="Relation.Binary.Construct.NaturalOrder.Left.html#2632" class="Bound">z</a> <a id="2707" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2711" class="Keyword">where</a> <a id="2717" class="Keyword">open</a> <a id="2722" class="Keyword">module</a> <a id="2729" href="Relation.Binary.Construct.NaturalOrder.Left.html#2729" class="Module">M</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2741" href="Relation.Binary.Construct.NaturalOrder.Left.html#2617" class="Bound">magma</a><a id="2746" class="Symbol">;</a> <a id="2748" class="Keyword">open</a> <a id="2753" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2765" href="Algebra.Structures.html#1873" class="Function">M.setoid</a>

<a id="respˡ"></a><a id="2775" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2791" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="2801" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2811" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="2815" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="2821" href="Relation.Binary.Construct.NaturalOrder.Left.html#2821" class="Bound">magma</a> <a id="2827" class="Symbol">{</a><a id="2828" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a><a id="2829" class="Symbol">}</a> <a id="2831" class="Symbol">{</a><a id="2832" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a><a id="2833" class="Symbol">}</a> <a id="2835" class="Symbol">{</a><a id="2836" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a><a id="2837" class="Symbol">}</a> <a id="2839" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2843" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">y≤x</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2857" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a>     <a id="2863" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2866" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2870" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2874" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2878" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a>     <a id="2884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2887" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">y≤x</a> <a id="2891" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2895" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a> <a id="2897" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2899" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a> <a id="2901" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2904" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2911" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2915" href="Relation.Binary.Structures.html#1641" class="Function">M.refl</a> <a id="2922" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2926" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a> <a id="2928" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2930" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a> <a id="2932" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2936" class="Keyword">where</a> <a id="2942" class="Keyword">open</a> <a id="2947" class="Keyword">module</a> <a id="2954" href="Relation.Binary.Construct.NaturalOrder.Left.html#2954" class="Module">M</a> <a id="2956" class="Symbol">=</a> <a id="2958" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2966" href="Relation.Binary.Construct.NaturalOrder.Left.html#2821" class="Bound">magma</a><a id="2971" class="Symbol">;</a> <a id="2973" class="Keyword">open</a> <a id="2978" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2990" href="Algebra.Structures.html#1873" class="Function">M.setoid</a>

<a id="resp₂"></a><a id="3000" href="Relation.Binary.Construct.NaturalOrder.Left.html#3000" class="Function">resp₂</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3016" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="3020" class="Symbol">→</a>  <a id="3023" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="3027" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3037" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="3041" href="Relation.Binary.Construct.NaturalOrder.Left.html#3000" class="Function">resp₂</a> <a id="3047" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="3061" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="3075" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a>

<a id="dec"></a><a id="3082" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3098" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3114" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="3118" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="3122" href="Relation.Binary.Construct.NaturalOrder.Left.html#3122" class="Bound Operator">_≟_</a> <a id="3126" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3128" href="Relation.Binary.Construct.NaturalOrder.Left.html#3128" class="Bound">y</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3134" href="Relation.Binary.Construct.NaturalOrder.Left.html#3122" class="Bound Operator">≟</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3139" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3141" href="Relation.Binary.Construct.NaturalOrder.Left.html#3128" class="Bound">y</a><a id="3142" class="Symbol">)</a>

<a id="3145" class="Keyword">module</a> <a id="3152" href="Relation.Binary.Construct.NaturalOrder.Left.html#3152" class="Module">_</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Relation.Binary.Construct.NaturalOrder.Left.html#3155" class="Bound">semi</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="3176" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a><a id="3179" class="Symbol">)</a> <a id="3181" class="Keyword">where</a>

  <a id="3190" class="Keyword">private</a> <a id="3198" class="Keyword">open</a> <a id="3203" class="Keyword">module</a> <a id="3210" href="Relation.Binary.Construct.NaturalOrder.Left.html#3210" class="Module">S</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="3228" href="Relation.Binary.Construct.NaturalOrder.Left.html#3155" class="Bound">semi</a>
  <a id="3235" class="Keyword">open</a> <a id="3240" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="3252" href="Algebra.Structures.html#1873" class="Function">setoid</a>

  <a id="3262" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3268" class="Symbol">:</a> <a id="3270" class="Symbol">∀</a> <a id="3272" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a> <a id="3274" href="Relation.Binary.Construct.NaturalOrder.Left.html#3274" class="Bound">y</a> <a id="3276" class="Symbol">→</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a> <a id="3281" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3283" href="Relation.Binary.Construct.NaturalOrder.Left.html#3274" class="Bound">y</a><a id="3284" class="Symbol">)</a> <a id="3286" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3288" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a>
  <a id="3292" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3298" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3300" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3314" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3316" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3318" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a>       <a id="3326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3329" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Algebra.Structures.html#3536" class="Function">idem</a> <a id="3347" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a><a id="3348" class="Symbol">))</a> <a id="3351" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3358" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3364" class="Symbol">(</a><a id="3365" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3367" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3369" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a><a id="3370" class="Symbol">)</a> <a id="3372" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3374" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3376" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3379" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3385" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3387" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3389" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3391" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3397" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3399" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3404" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3406" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3407" class="Symbol">)</a> <a id="3409" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3412" href="Algebra.Structures.html#3996" class="Field">comm</a> <a id="3417" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3422" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3424" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3425" class="Symbol">)</a> <a id="3427" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3433" class="Symbol">(</a><a id="3434" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3436" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3438" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3439" class="Symbol">)</a> <a id="3441" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3443" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3445" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3450" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3456" class="Symbol">:</a> <a id="3458" class="Symbol">∀</a> <a id="3460" href="Relation.Binary.Construct.NaturalOrder.Left.html#3460" class="Bound">x</a> <a id="3462" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a> <a id="3464" class="Symbol">→</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Relation.Binary.Construct.NaturalOrder.Left.html#3460" class="Bound">x</a> <a id="3469" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3471" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a><a id="3472" class="Symbol">)</a> <a id="3474" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3476" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a>
  <a id="3480" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3486" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3488" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3502" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3504" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3506" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a>        <a id="3515" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3518" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="3525" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Algebra.Structures.html#3536" class="Function">idem</a> <a id="3543" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3544" class="Symbol">))</a> <a id="3547" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3553" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3555" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3560" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3562" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3563" class="Symbol">)</a>  <a id="3566" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3569" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3580" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3582" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3584" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3585" class="Symbol">)</a> <a id="3587" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3593" class="Symbol">(</a><a id="3594" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3596" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3598" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3599" class="Symbol">)</a> <a id="3601" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3603" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a>  <a id="3606" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3611" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a> <a id="3621" class="Symbol">:</a> <a id="3623" class="Symbol">∀</a> <a id="3625" class="Symbol">{</a><a id="3626" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3628" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a><a id="3629" class="Symbol">}</a> <a id="3631" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3637" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3639" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3645" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3647" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3653" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3658" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3660" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a><a id="3661" class="Symbol">)</a>
  <a id="3665" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a><a id="3677" class="Symbol">}</a> <a id="3679" class="Symbol">{</a><a id="3680" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a><a id="3681" class="Symbol">}</a> <a id="3683" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3685" href="Relation.Binary.Construct.NaturalOrder.Left.html#3685" class="Bound">z≤x</a> <a id="3689" href="Relation.Binary.Construct.NaturalOrder.Left.html#3689" class="Bound">z≤y</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3705" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a>            <a id="3718" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3721" href="Relation.Binary.Construct.NaturalOrder.Left.html#3689" class="Bound">z≤y</a> <a id="3725" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3731" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3733" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3735" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a>        <a id="3744" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3747" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="3754" href="Relation.Binary.Construct.NaturalOrder.Left.html#3685" class="Bound">z≤x</a> <a id="3758" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3765" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3771" class="Symbol">(</a><a id="3772" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3774" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3776" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a><a id="3777" class="Symbol">)</a> <a id="3779" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3781" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a>  <a id="3784" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3787" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3793" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3795" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a> <a id="3797" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a> <a id="3799" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3805" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3807" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a> <a id="3812" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3814" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a><a id="3815" class="Symbol">)</a>  <a id="3818" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3823" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">infimum</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="3841" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="3845" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a>
  <a id="3851" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">infimum</a> <a id="3859" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3861" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3863" class="Symbol">=</a> <a id="3865" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3871" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3873" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3877" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3883" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3885" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3889" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a>

<a id="3900" class="Comment">------------------------------------------------------------------------</a>
<a id="3973" class="Comment">-- Structures</a>

<a id="isPreorder"></a><a id="3988" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="4008" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4025" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4029" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4033" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="4044" href="Relation.Binary.Construct.NaturalOrder.Left.html#4044" class="Bound">band</a> <a id="4049" class="Symbol">=</a> <a id="4051" class="Keyword">record</a>
  <a id="4060" class="Symbol">{</a> <a id="4062" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
  <a id="4094" class="Symbol">;</a> <a id="4096" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4110" class="Symbol">=</a> <a id="4112" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="4122" href="Algebra.Structures.html#3365" class="Function">isMagma</a> <a id="4130" href="Algebra.Structures.html#3536" class="Field">idem</a>
  <a id="4137" class="Symbol">;</a> <a id="4139" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4153" class="Symbol">=</a> <a id="4155" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="4161" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a>
  <a id="4175" class="Symbol">}</a>
  <a id="4179" class="Keyword">where</a> <a id="4185" class="Keyword">open</a> <a id="4190" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="4197" href="Relation.Binary.Construct.NaturalOrder.Left.html#4044" class="Bound">band</a> <a id="4202" class="Keyword">hiding</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a><a id="4219" class="Symbol">;</a> <a id="4221" href="Relation.Binary.Structures.html#1693" class="Function">trans</a><a id="4226" class="Symbol">)</a>

<a id="isPartialOrder"></a><a id="4229" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4244" class="Symbol">:</a> <a id="4246" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4260" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4281" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4285" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4289" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4304" href="Relation.Binary.Construct.NaturalOrder.Left.html#4304" class="Bound">semilattice</a> <a id="4316" class="Symbol">=</a> <a id="4318" class="Keyword">record</a>
  <a id="4327" class="Symbol">{</a> <a id="4329" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="4353" href="Algebra.Structures.html#3974" class="Field">isBand</a>
  <a id="4362" class="Symbol">;</a> <a id="4364" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4375" class="Symbol">=</a> <a id="4377" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="4385" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a> <a id="4399" href="Algebra.Structures.html#3996" class="Field">comm</a>
  <a id="4406" class="Symbol">}</a>
  <a id="4410" class="Keyword">where</a> <a id="4416" class="Keyword">open</a> <a id="4421" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="4435" href="Relation.Binary.Construct.NaturalOrder.Left.html#4304" class="Bound">semilattice</a>

<a id="isDecPartialOrder"></a><a id="4448" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4482" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4498" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4502" class="Symbol">→</a>
                    <a id="4524" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4542" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4546" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4550" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="4568" href="Relation.Binary.Construct.NaturalOrder.Left.html#4568" class="Bound">semilattice</a> <a id="4580" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a> <a id="4584" class="Symbol">=</a> <a id="4586" class="Keyword">record</a>
  <a id="4595" class="Symbol">{</a> <a id="4597" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4629" href="Relation.Binary.Construct.NaturalOrder.Left.html#4568" class="Bound">semilattice</a>
  <a id="4643" class="Symbol">;</a> <a id="4645" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4660" class="Symbol">=</a> <a id="4662" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a>
  <a id="4668" class="Symbol">;</a> <a id="4670" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4685" class="Symbol">=</a> <a id="4687" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="4691" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a>
  <a id="4697" class="Symbol">}</a>

<a id="isTotalOrder"></a><a id="4700" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4729" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="4745" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4764" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4768" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4772" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="4785" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a> <a id="4790" href="Relation.Binary.Construct.NaturalOrder.Left.html#4790" class="Bound">sel</a>  <a id="4795" class="Symbol">=</a> <a id="4797" class="Keyword">record</a>
  <a id="4806" class="Symbol">{</a> <a id="4808" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4823" class="Symbol">=</a> <a id="4825" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4840" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a>
  <a id="4847" class="Symbol">;</a> <a id="4849" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4864" class="Symbol">=</a> <a id="4866" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="4872" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4876" href="Relation.Binary.Structures.html#1693" class="Function">S.trans</a> <a id="4884" href="Relation.Binary.Construct.NaturalOrder.Left.html#4790" class="Bound">sel</a> <a id="4888" href="Algebra.Structures.html#3996" class="Function">comm</a>
  <a id="4895" class="Symbol">}</a>
  <a id="4899" class="Keyword">where</a> <a id="4905" class="Keyword">open</a> <a id="4910" class="Keyword">module</a> <a id="4917" href="Relation.Binary.Construct.NaturalOrder.Left.html#4917" class="Module">S</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="4935" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a>

<a id="isDecTotalOrder"></a><a id="4941" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="4957" class="Symbol">:</a> <a id="4959" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4973" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4977" class="Symbol">→</a> <a id="4979" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="4989" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4993" class="Symbol">→</a>
                  <a id="5013" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5023" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5027" class="Symbol">→</a> <a id="5029" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5045" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5049" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="5053" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="5069" href="Relation.Binary.Construct.NaturalOrder.Left.html#5069" class="Bound">latt</a> <a id="5074" href="Relation.Binary.Construct.NaturalOrder.Left.html#5074" class="Bound">sel</a> <a id="5078" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a> <a id="5082" class="Symbol">=</a> <a id="5084" class="Keyword">record</a>
  <a id="5093" class="Symbol">{</a> <a id="5095" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="5123" href="Relation.Binary.Construct.NaturalOrder.Left.html#5069" class="Bound">latt</a> <a id="5128" href="Relation.Binary.Construct.NaturalOrder.Left.html#5074" class="Bound">sel</a>
  <a id="5134" class="Symbol">;</a> <a id="5136" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="5149" class="Symbol">=</a> <a id="5151" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a>
  <a id="5157" class="Symbol">;</a> <a id="5159" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="5172" class="Symbol">=</a> <a id="5174" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="5178" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a>
  <a id="5184" class="Symbol">}</a>

<a id="5187" class="Comment">------------------------------------------------------------------------</a>
<a id="5260" class="Comment">-- Bundles</a>

<a id="preorder"></a><a id="5272" href="Relation.Binary.Construct.NaturalOrder.Left.html#5272" class="Function">preorder</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="5290" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5294" class="Symbol">→</a> <a id="5296" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5305" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5307" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5309" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5311" href="Relation.Binary.Construct.NaturalOrder.Left.html#5272" class="Function">preorder</a> <a id="5320" href="Relation.Binary.Construct.NaturalOrder.Left.html#5320" class="Bound">band</a> <a id="5325" class="Symbol">=</a> <a id="5327" class="Keyword">record</a>
  <a id="5336" class="Symbol">{</a> <a id="5338" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="5349" class="Symbol">=</a> <a id="5351" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="5362" href="Relation.Binary.Construct.NaturalOrder.Left.html#5320" class="Bound">band</a>
  <a id="5369" class="Symbol">}</a>

<a id="poset"></a><a id="5372" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">poset</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5394" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5406" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5408" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5410" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5412" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">poset</a> <a id="5418" href="Relation.Binary.Construct.NaturalOrder.Left.html#5418" class="Bound">latt</a> <a id="5423" class="Symbol">=</a> <a id="5425" class="Keyword">record</a>
  <a id="5434" class="Symbol">{</a> <a id="5436" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5451" class="Symbol">=</a> <a id="5453" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="5468" href="Relation.Binary.Construct.NaturalOrder.Left.html#5418" class="Bound">latt</a>
  <a id="5475" class="Symbol">}</a>

<a id="decPoset"></a><a id="5478" href="Relation.Binary.Construct.NaturalOrder.Left.html#5478" class="Function">decPoset</a> <a id="5487" class="Symbol">:</a> <a id="5489" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5503" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5519" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="5534" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5536" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5538" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5540" href="Relation.Binary.Construct.NaturalOrder.Left.html#5478" class="Function">decPoset</a> <a id="5549" href="Relation.Binary.Construct.NaturalOrder.Left.html#5549" class="Bound">latt</a> <a id="5554" href="Relation.Binary.Construct.NaturalOrder.Left.html#5554" class="Bound">dec</a> <a id="5558" class="Symbol">=</a> <a id="5560" class="Keyword">record</a>
  <a id="5569" class="Symbol">{</a> <a id="5571" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="5609" href="Relation.Binary.Construct.NaturalOrder.Left.html#5549" class="Bound">latt</a> <a id="5614" href="Relation.Binary.Construct.NaturalOrder.Left.html#5554" class="Bound">dec</a>
  <a id="5620" class="Symbol">}</a>

<a id="totalOrder"></a><a id="5623" href="Relation.Binary.Construct.NaturalOrder.Left.html#5623" class="Function">totalOrder</a> <a id="5634" class="Symbol">:</a> <a id="5636" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5650" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5654" class="Symbol">→</a> <a id="5656" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="5666" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="5683" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5685" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5687" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5689" href="Relation.Binary.Construct.NaturalOrder.Left.html#5623" class="Function">totalOrder</a> <a id="5700" href="Relation.Binary.Construct.NaturalOrder.Left.html#5700" class="Bound">latt</a> <a id="5705" href="Relation.Binary.Construct.NaturalOrder.Left.html#5705" class="Bound">sel</a> <a id="5709" class="Symbol">=</a> <a id="5711" class="Keyword">record</a>
  <a id="5720" class="Symbol">{</a> <a id="5722" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="5735" class="Symbol">=</a> <a id="5737" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="5750" href="Relation.Binary.Construct.NaturalOrder.Left.html#5700" class="Bound">latt</a> <a id="5755" href="Relation.Binary.Construct.NaturalOrder.Left.html#5705" class="Bound">sel</a>
  <a id="5761" class="Symbol">}</a>

<a id="decTotalOrder"></a><a id="5764" href="Relation.Binary.Construct.NaturalOrder.Left.html#5764" class="Function">decTotalOrder</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5794" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5798" class="Symbol">→</a> <a id="5800" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="5810" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5814" class="Symbol">→</a>
                <a id="5832" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5842" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5846" class="Symbol">→</a> <a id="5848" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="5862" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5864" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5866" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5868" href="Relation.Binary.Construct.NaturalOrder.Left.html#5764" class="Function">decTotalOrder</a> <a id="5882" href="Relation.Binary.Construct.NaturalOrder.Left.html#5882" class="Bound">latt</a> <a id="5887" href="Relation.Binary.Construct.NaturalOrder.Left.html#5887" class="Bound">sel</a> <a id="5891" href="Relation.Binary.Construct.NaturalOrder.Left.html#5891" class="Bound">dec</a> <a id="5895" class="Symbol">=</a> <a id="5897" class="Keyword">record</a>
  <a id="5906" class="Symbol">{</a> <a id="5908" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="5924" class="Symbol">=</a> <a id="5926" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="5942" href="Relation.Binary.Construct.NaturalOrder.Left.html#5882" class="Bound">latt</a> <a id="5947" href="Relation.Binary.Construct.NaturalOrder.Left.html#5887" class="Bound">sel</a> <a id="5951" href="Relation.Binary.Construct.NaturalOrder.Left.html#5891" class="Bound">dec</a>
  <a id="5957" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Relation.Binary.Construct.NonStrictToStrict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.NonStrictToStrict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of _≤_ to _&lt;_</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="296" class="Symbol">;</a> <a id="298" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="301" class="Symbol">)</a>

<a id="304" class="Keyword">module</a> <a id="311" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a>
  <a id="357" class="Symbol">{</a><a id="358" href="Relation.Binary.Construct.NonStrictToStrict.html#358" class="Bound">a</a> <a id="360" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a> <a id="363" href="Relation.Binary.Construct.NonStrictToStrict.html#363" class="Bound">ℓ₂</a><a id="365" class="Symbol">}</a> <a id="367" class="Symbol">{</a><a id="368" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="370" class="Symbol">:</a> <a id="372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="376" href="Relation.Binary.Construct.NonStrictToStrict.html#358" class="Bound">a</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="384" class="Symbol">:</a> <a id="386" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="390" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="392" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a><a id="394" class="Symbol">)</a> <a id="396" class="Symbol">(</a><a id="397" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="401" class="Symbol">:</a> <a id="403" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="407" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="409" href="Relation.Binary.Construct.NonStrictToStrict.html#363" class="Bound">ℓ₂</a><a id="411" class="Symbol">)</a> <a id="413" class="Keyword">where</a>

<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="450" class="Keyword">using</a> <a id="456" class="Symbol">(</a><a id="457" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="465" class="Symbol">;</a> <a id="467" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="472" class="Symbol">;</a> <a id="474" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="518" class="Symbol">;</a> <a id="520" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="524" class="Symbol">)</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Function.Base.html" class="Module">Function.Base</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="562" class="Symbol">;</a> <a id="564" href="Function.Base.html#1657" class="Function">flip</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="608" class="Symbol">;</a> <a id="610" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="667" class="Symbol">;</a> <a id="669" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="676" class="Symbol">)</a>
<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="716" class="Keyword">using</a> <a id="722" class="Symbol">(</a><a id="723" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="736" class="Symbol">)</a>
<a id="738" class="Keyword">open</a> <a id="743" class="Keyword">import</a> <a id="750" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="800" class="Symbol">;</a> <a id="802" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a>
        <a id="865" class="Symbol">;</a> <a id="867" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a><a id="890" class="Symbol">;</a> <a id="892" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="904" class="Symbol">;</a> <a id="906" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a>
        <a id="933" class="Symbol">;</a> <a id="935" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="950" class="Symbol">)</a>
<a id="952" class="Keyword">open</a> <a id="957" class="Keyword">import</a> <a id="964" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="994" class="Keyword">using</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1013" class="Symbol">;</a> <a id="1015" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="1028" class="Symbol">;</a> <a id="1030" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1046" class="Symbol">;</a> <a id="1048" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="1079" class="Symbol">;</a> <a id="1081" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1091" class="Symbol">;</a> <a id="1093" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="1117" class="Symbol">;</a> <a id="1119" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1130" class="Symbol">;</a> <a id="1132" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1137" class="Symbol">;</a> <a id="1139" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a>
        <a id="1158" class="Symbol">;</a> <a id="1160" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1164" class="Symbol">;</a> <a id="1166" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1170" class="Symbol">;</a> <a id="1172" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1176" class="Symbol">)</a>

<a id="1179" class="Keyword">private</a>
  <a id="_≉_"></a><a id="1189" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">_≉_</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1199" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="1201" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a>
  <a id="1206" href="Relation.Binary.Construct.NonStrictToStrict.html#1206" class="Bound">x</a> <a id="1208" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1210" href="Relation.Binary.Construct.NonStrictToStrict.html#1210" class="Bound">y</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Relation.Binary.Construct.NonStrictToStrict.html#1206" class="Bound">x</a> <a id="1219" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">≈</a> <a id="1221" href="Relation.Binary.Construct.NonStrictToStrict.html#1210" class="Bound">y</a><a id="1222" class="Symbol">)</a>

<a id="1225" class="Comment">------------------------------------------------------------------------</a>
<a id="1298" class="Comment">-- _≤_ can be turned into _&lt;_ as follows:</a>

<a id="1341" class="Keyword">infix</a> <a id="1347" class="Number">4</a>  <a id="1350" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="1355" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="1359" class="Symbol">:</a> <a id="1361" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1365" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="1367" class="Symbol">_</a>
<a id="1369" href="Relation.Binary.Construct.NonStrictToStrict.html#1369" class="Bound">x</a> <a id="1371" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1373" href="Relation.Binary.Construct.NonStrictToStrict.html#1373" class="Bound">y</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Relation.Binary.Construct.NonStrictToStrict.html#1369" class="Bound">x</a> <a id="1379" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1381" href="Relation.Binary.Construct.NonStrictToStrict.html#1373" class="Bound">y</a> <a id="1383" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1385" href="Relation.Binary.Construct.NonStrictToStrict.html#1369" class="Bound">x</a> <a id="1387" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1389" href="Relation.Binary.Construct.NonStrictToStrict.html#1373" class="Bound">y</a>

<a id="1392" class="Comment">------------------------------------------------------------------------</a>
<a id="1465" class="Comment">-- Relationship between relations</a>

<a id="&lt;⇒≤"></a><a id="1500" href="Relation.Binary.Construct.NonStrictToStrict.html#1500" class="Function">&lt;⇒≤</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="1510" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1512" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a>
<a id="1516" href="Relation.Binary.Construct.NonStrictToStrict.html#1500" class="Function">&lt;⇒≤</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="&lt;⇒≉"></a><a id="1529" href="Relation.Binary.Construct.NonStrictToStrict.html#1529" class="Function">&lt;⇒≉</a> <a id="1533" class="Symbol">:</a> <a id="1535" class="Symbol">∀</a> <a id="1537" class="Symbol">{</a><a id="1538" href="Relation.Binary.Construct.NonStrictToStrict.html#1538" class="Bound">x</a> <a id="1540" href="Relation.Binary.Construct.NonStrictToStrict.html#1540" class="Bound">y</a><a id="1541" class="Symbol">}</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Relation.Binary.Construct.NonStrictToStrict.html#1538" class="Bound">x</a> <a id="1547" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1549" href="Relation.Binary.Construct.NonStrictToStrict.html#1540" class="Bound">y</a> <a id="1551" class="Symbol">→</a> <a id="1553" href="Relation.Binary.Construct.NonStrictToStrict.html#1538" class="Bound">x</a> <a id="1555" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1557" href="Relation.Binary.Construct.NonStrictToStrict.html#1540" class="Bound">y</a>
<a id="1559" href="Relation.Binary.Construct.NonStrictToStrict.html#1529" class="Function">&lt;⇒≉</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Data.Product.Base.html#650" class="Field">proj₂</a>

<a id="≤∧≉⇒&lt;"></a><a id="1572" href="Relation.Binary.Construct.NonStrictToStrict.html#1572" class="Function">≤∧≉⇒&lt;</a> <a id="1578" class="Symbol">:</a> <a id="1580" class="Symbol">∀</a> <a id="1582" class="Symbol">{</a><a id="1583" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1585" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a><a id="1586" class="Symbol">}</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1592" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1594" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1600" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1602" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1608" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1610" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a>
<a id="1612" href="Relation.Binary.Construct.NonStrictToStrict.html#1572" class="Function">≤∧≉⇒&lt;</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="&lt;⇒≱"></a><a id="1625" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">&lt;⇒≱</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1645" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1649" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1653" class="Symbol">→</a> <a id="1655" class="Symbol">∀</a> <a id="1657" class="Symbol">{</a><a id="1658" href="Relation.Binary.Construct.NonStrictToStrict.html#1658" class="Bound">x</a> <a id="1660" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">y</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Relation.Binary.Construct.NonStrictToStrict.html#1658" class="Bound">x</a> <a id="1667" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1669" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">y</a> <a id="1671" class="Symbol">→</a> <a id="1673" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">y</a> <a id="1678" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1680" href="Relation.Binary.Construct.NonStrictToStrict.html#1658" class="Bound">x</a><a id="1681" class="Symbol">)</a>
<a id="1683" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">&lt;⇒≱</a> <a id="1687" href="Relation.Binary.Construct.NonStrictToStrict.html#1687" class="Bound">antisym</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Relation.Binary.Construct.NonStrictToStrict.html#1696" class="Bound">x≤y</a> <a id="1700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1702" href="Relation.Binary.Construct.NonStrictToStrict.html#1702" class="Bound">x≉y</a><a id="1705" class="Symbol">)</a> <a id="1707" href="Relation.Binary.Construct.NonStrictToStrict.html#1707" class="Bound">y≤x</a> <a id="1711" class="Symbol">=</a> <a id="1713" href="Relation.Binary.Construct.NonStrictToStrict.html#1702" class="Bound">x≉y</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Relation.Binary.Construct.NonStrictToStrict.html#1687" class="Bound">antisym</a> <a id="1726" href="Relation.Binary.Construct.NonStrictToStrict.html#1696" class="Bound">x≤y</a> <a id="1730" href="Relation.Binary.Construct.NonStrictToStrict.html#1707" class="Bound">y≤x</a><a id="1733" class="Symbol">)</a>

<a id="≤⇒≯"></a><a id="1736" href="Relation.Binary.Construct.NonStrictToStrict.html#1736" class="Function">≤⇒≯</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1756" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1760" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1764" class="Symbol">→</a> <a id="1766" class="Symbol">∀</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Relation.Binary.Construct.NonStrictToStrict.html#1769" class="Bound">x</a> <a id="1771" href="Relation.Binary.Construct.NonStrictToStrict.html#1771" class="Bound">y</a><a id="1772" class="Symbol">}</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Relation.Binary.Construct.NonStrictToStrict.html#1769" class="Bound">x</a> <a id="1778" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1780" href="Relation.Binary.Construct.NonStrictToStrict.html#1771" class="Bound">y</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.Construct.NonStrictToStrict.html#1771" class="Bound">y</a> <a id="1789" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1791" href="Relation.Binary.Construct.NonStrictToStrict.html#1769" class="Bound">x</a><a id="1792" class="Symbol">)</a>
<a id="1794" href="Relation.Binary.Construct.NonStrictToStrict.html#1736" class="Function">≤⇒≯</a> <a id="1798" href="Relation.Binary.Construct.NonStrictToStrict.html#1798" class="Bound">antisym</a> <a id="1806" href="Relation.Binary.Construct.NonStrictToStrict.html#1806" class="Bound">x≤y</a> <a id="1810" href="Relation.Binary.Construct.NonStrictToStrict.html#1810" class="Bound">y&lt;x</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">&lt;⇒≱</a> <a id="1820" href="Relation.Binary.Construct.NonStrictToStrict.html#1798" class="Bound">antisym</a> <a id="1828" href="Relation.Binary.Construct.NonStrictToStrict.html#1810" class="Bound">y&lt;x</a> <a id="1832" href="Relation.Binary.Construct.NonStrictToStrict.html#1806" class="Bound">x≤y</a>

<a id="≰⇒&gt;"></a><a id="1837" href="Relation.Binary.Construct.NonStrictToStrict.html#1837" class="Function">≰⇒&gt;</a> <a id="1841" class="Symbol">:</a> <a id="1843" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1853" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1857" class="Symbol">→</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1864" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1866" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1879" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1883" class="Symbol">→</a>
      <a id="1891" class="Symbol">∀</a> <a id="1893" class="Symbol">{</a><a id="1894" href="Relation.Binary.Construct.NonStrictToStrict.html#1894" class="Bound">x</a> <a id="1896" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">y</a><a id="1897" class="Symbol">}</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Relation.Binary.Construct.NonStrictToStrict.html#1894" class="Bound">x</a> <a id="1906" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1908" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">y</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">y</a> <a id="1915" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1917" href="Relation.Binary.Construct.NonStrictToStrict.html#1894" class="Bound">x</a>
<a id="1919" href="Relation.Binary.Construct.NonStrictToStrict.html#1837" class="Function">≰⇒&gt;</a> <a id="1923" href="Relation.Binary.Construct.NonStrictToStrict.html#1923" class="Bound">sym</a> <a id="1927" href="Relation.Binary.Construct.NonStrictToStrict.html#1927" class="Bound">refl</a> <a id="1932" href="Relation.Binary.Construct.NonStrictToStrict.html#1932" class="Bound">total</a> <a id="1938" class="Symbol">{</a><a id="1939" href="Relation.Binary.Construct.NonStrictToStrict.html#1939" class="Bound">x</a><a id="1940" class="Symbol">}</a> <a id="1942" class="Symbol">{</a><a id="1943" href="Relation.Binary.Construct.NonStrictToStrict.html#1943" class="Bound">y</a><a id="1944" class="Symbol">}</a> <a id="1946" href="Relation.Binary.Construct.NonStrictToStrict.html#1946" class="Bound">x≰y</a> <a id="1950" class="Keyword">with</a> <a id="1955" href="Relation.Binary.Construct.NonStrictToStrict.html#1932" class="Bound">total</a> <a id="1961" href="Relation.Binary.Construct.NonStrictToStrict.html#1939" class="Bound">x</a> <a id="1963" href="Relation.Binary.Construct.NonStrictToStrict.html#1943" class="Bound">y</a>
<a id="1965" class="Symbol">...</a> <a id="1969" class="Symbol">|</a> <a id="1971" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1976" href="Relation.Binary.Construct.NonStrictToStrict.html#1976" class="Bound">x≤y</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1996" href="Relation.Binary.Construct.NonStrictToStrict.html#1976" class="Bound">x≤y</a> <a id="2000" class="Bound">x≰y</a>
<a id="2004" class="Symbol">...</a> <a id="2008" class="Symbol">|</a> <a id="2010" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2015" href="Relation.Binary.Construct.NonStrictToStrict.html#2015" class="Bound">y≤x</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Relation.Binary.Construct.NonStrictToStrict.html#2015" class="Bound">y≤x</a> <a id="2025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2027" class="Bound">x≰y</a> <a id="2031" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2033" class="Bound">refl</a> <a id="2038" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2040" class="Bound">sym</a>

<a id="≮⇒≥"></a><a id="2045" href="Relation.Binary.Construct.NonStrictToStrict.html#2045" class="Function">≮⇒≥</a> <a id="2049" class="Symbol">:</a> <a id="2051" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2061" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2077" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2087" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2089" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2101" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2105" class="Symbol">→</a>
      <a id="2113" class="Symbol">∀</a> <a id="2115" class="Symbol">{</a><a id="2116" href="Relation.Binary.Construct.NonStrictToStrict.html#2116" class="Bound">x</a> <a id="2118" href="Relation.Binary.Construct.NonStrictToStrict.html#2118" class="Bound">y</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Relation.Binary.Construct.NonStrictToStrict.html#2116" class="Bound">x</a> <a id="2128" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2130" href="Relation.Binary.Construct.NonStrictToStrict.html#2118" class="Bound">y</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Relation.Binary.Construct.NonStrictToStrict.html#2118" class="Bound">y</a> <a id="2137" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="2139" href="Relation.Binary.Construct.NonStrictToStrict.html#2116" class="Bound">x</a>
<a id="2141" href="Relation.Binary.Construct.NonStrictToStrict.html#2045" class="Function">≮⇒≥</a> <a id="2145" href="Relation.Binary.Construct.NonStrictToStrict.html#2145" class="Bound">sym</a> <a id="2149" href="Relation.Binary.Construct.NonStrictToStrict.html#2149" class="Bound Operator">_≟_</a> <a id="2153" href="Relation.Binary.Construct.NonStrictToStrict.html#2153" class="Bound">≤-refl</a> <a id="2160" href="Relation.Binary.Construct.NonStrictToStrict.html#2160" class="Bound Operator">_≤?_</a> <a id="2165" class="Symbol">{</a><a id="2166" href="Relation.Binary.Construct.NonStrictToStrict.html#2166" class="Bound">x</a><a id="2167" class="Symbol">}</a> <a id="2169" class="Symbol">{</a><a id="2170" href="Relation.Binary.Construct.NonStrictToStrict.html#2170" class="Bound">y</a><a id="2171" class="Symbol">}</a> <a id="2173" href="Relation.Binary.Construct.NonStrictToStrict.html#2173" class="Bound">x≮y</a> <a id="2177" class="Keyword">with</a> <a id="2182" href="Relation.Binary.Construct.NonStrictToStrict.html#2166" class="Bound">x</a> <a id="2184" href="Relation.Binary.Construct.NonStrictToStrict.html#2149" class="Bound Operator">≟</a> <a id="2186" href="Relation.Binary.Construct.NonStrictToStrict.html#2170" class="Bound">y</a> <a id="2188" class="Symbol">|</a> <a id="2190" href="Relation.Binary.Construct.NonStrictToStrict.html#2170" class="Bound">y</a> <a id="2192" href="Relation.Binary.Construct.NonStrictToStrict.html#2160" class="Bound Operator">≤?</a> <a id="2195" href="Relation.Binary.Construct.NonStrictToStrict.html#2166" class="Bound">x</a>
<a id="2197" class="Symbol">...</a> <a id="2201" class="Symbol">|</a> <a id="2203" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2207" href="Relation.Binary.Construct.NonStrictToStrict.html#2207" class="Bound">x≈y</a>  <a id="2212" class="Symbol">|</a> <a id="2214" class="Symbol">_</a>        <a id="2223" class="Symbol">=</a> <a id="2225" class="Bound">≤-refl</a> <a id="2232" class="Symbol">(</a><a id="2233" class="Bound">sym</a> <a id="2237" href="Relation.Binary.Construct.NonStrictToStrict.html#2207" class="Bound">x≈y</a><a id="2240" class="Symbol">)</a>
<a id="2242" class="CatchallClause Symbol">...</a><a id="2245" class="CatchallClause"> </a><a id="2246" class="CatchallClause Symbol">|</a><a id="2247" class="CatchallClause"> </a><a id="2248" class="CatchallClause Symbol">_</a><a id="2249" class="CatchallClause">        </a><a id="2257" class="CatchallClause Symbol">|</a><a id="2258" class="CatchallClause"> </a><a id="2259" href="Data.Sum.Base.html#675" class="CatchallClause InductiveConstructor">inj₁</a><a id="2263" class="CatchallClause"> </a><a id="2264" href="Relation.Binary.Construct.NonStrictToStrict.html#2264" class="CatchallClause Bound">y≤x</a> <a id="2268" class="Symbol">=</a> <a id="2270" href="Relation.Binary.Construct.NonStrictToStrict.html#2264" class="Bound">y≤x</a>
<a id="2274" class="Symbol">...</a> <a id="2278" class="Symbol">|</a> <a id="2280" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="2284" href="Relation.Binary.Construct.NonStrictToStrict.html#2284" class="Bound">x≉y</a>  <a id="2289" class="Symbol">|</a> <a id="2291" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2296" href="Relation.Binary.Construct.NonStrictToStrict.html#2296" class="Bound">x≤y</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Relation.Binary.Construct.NonStrictToStrict.html#2296" class="Bound">x≤y</a> <a id="2321" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2323" href="Relation.Binary.Construct.NonStrictToStrict.html#2284" class="Bound">x≉y</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Bound">x≮y</a>

<a id="2333" class="Comment">------------------------------------------------------------------------</a>
<a id="2406" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="2432" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2455" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2459" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="2463" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="2472" href="Relation.Binary.Construct.NonStrictToStrict.html#2472" class="Bound">x≈y</a> <a id="2476" class="Symbol">(_</a> <a id="2479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2481" href="Relation.Binary.Construct.NonStrictToStrict.html#2481" class="Bound">x≉y</a><a id="2484" class="Symbol">)</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Relation.Binary.Construct.NonStrictToStrict.html#2481" class="Bound">x≉y</a> <a id="2492" href="Relation.Binary.Construct.NonStrictToStrict.html#2472" class="Bound">x≈y</a>

<a id="&lt;-trans"></a><a id="2497" href="Relation.Binary.Construct.NonStrictToStrict.html#2497" class="Function">&lt;-trans</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2522" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2526" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2543" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="2547" href="Relation.Binary.Construct.NonStrictToStrict.html#2497" class="Function">&lt;-trans</a> <a id="2555" href="Relation.Binary.Construct.NonStrictToStrict.html#2555" class="Bound">po</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Relation.Binary.Construct.NonStrictToStrict.html#2559" class="Bound">x≤y</a> <a id="2563" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2565" href="Relation.Binary.Construct.NonStrictToStrict.html#2565" class="Bound">x≉y</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Relation.Binary.Construct.NonStrictToStrict.html#2571" class="Bound">y≤z</a> <a id="2575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2577" href="Relation.Binary.Construct.NonStrictToStrict.html#2577" class="Bound">y≉z</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">=</a>
  <a id="2586" class="Symbol">(</a><a id="2587" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2593" href="Relation.Binary.Construct.NonStrictToStrict.html#2559" class="Bound">x≤y</a> <a id="2597" href="Relation.Binary.Construct.NonStrictToStrict.html#2571" class="Bound">y≤z</a> <a id="2601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2603" href="Relation.Binary.Construct.NonStrictToStrict.html#2565" class="Bound">x≉y</a> <a id="2607" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2609" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="2617" href="Relation.Binary.Construct.NonStrictToStrict.html#2559" class="Bound">x≤y</a> <a id="2621" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2623" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2629" href="Relation.Binary.Construct.NonStrictToStrict.html#2571" class="Bound">y≤z</a> <a id="2633" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2635" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2645" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2647" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a><a id="2653" class="Symbol">)</a>
  <a id="2657" class="Keyword">where</a> <a id="2663" class="Keyword">open</a> <a id="2668" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="2683" href="Relation.Binary.Construct.NonStrictToStrict.html#2555" class="Bound">po</a>

<a id="&lt;-≤-trans"></a><a id="2687" href="Relation.Binary.Construct.NonStrictToStrict.html#2687" class="Function">&lt;-≤-trans</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2709" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2726" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2746" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2750" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2754" class="Symbol">→</a>
           <a id="2767" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2771" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2781" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2793" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="2797" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2801" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="2805" href="Relation.Binary.Construct.NonStrictToStrict.html#2687" class="Function">&lt;-≤-trans</a> <a id="2815" href="Relation.Binary.Construct.NonStrictToStrict.html#2815" class="Bound">sym</a> <a id="2819" href="Relation.Binary.Construct.NonStrictToStrict.html#2819" class="Bound">trans</a> <a id="2825" href="Relation.Binary.Construct.NonStrictToStrict.html#2825" class="Bound">antisym</a> <a id="2833" href="Relation.Binary.Construct.NonStrictToStrict.html#2833" class="Bound">respʳ</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Relation.Binary.Construct.NonStrictToStrict.html#2840" class="Bound">x≤y</a> <a id="2844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2846" href="Relation.Binary.Construct.NonStrictToStrict.html#2846" class="Bound">x≉y</a><a id="2849" class="Symbol">)</a> <a id="2851" href="Relation.Binary.Construct.NonStrictToStrict.html#2851" class="Bound">y≤z</a> <a id="2855" class="Symbol">=</a>
  <a id="2859" href="Relation.Binary.Construct.NonStrictToStrict.html#2819" class="Bound">trans</a> <a id="2865" href="Relation.Binary.Construct.NonStrictToStrict.html#2840" class="Bound">x≤y</a> <a id="2869" href="Relation.Binary.Construct.NonStrictToStrict.html#2851" class="Bound">y≤z</a> <a id="2873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2875" class="Symbol">(λ</a> <a id="2878" href="Relation.Binary.Construct.NonStrictToStrict.html#2878" class="Bound">x≈z</a> <a id="2882" class="Symbol">→</a> <a id="2884" href="Relation.Binary.Construct.NonStrictToStrict.html#2846" class="Bound">x≉y</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Relation.Binary.Construct.NonStrictToStrict.html#2825" class="Bound">antisym</a> <a id="2897" href="Relation.Binary.Construct.NonStrictToStrict.html#2840" class="Bound">x≤y</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Relation.Binary.Construct.NonStrictToStrict.html#2833" class="Bound">respʳ</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Relation.Binary.Construct.NonStrictToStrict.html#2815" class="Bound">sym</a> <a id="2913" href="Relation.Binary.Construct.NonStrictToStrict.html#2878" class="Bound">x≈z</a><a id="2916" class="Symbol">)</a> <a id="2918" href="Relation.Binary.Construct.NonStrictToStrict.html#2851" class="Bound">y≤z</a><a id="2921" class="Symbol">)))</a>

<a id="≤-&lt;-trans"></a><a id="2926" href="Relation.Binary.Construct.NonStrictToStrict.html#2926" class="Function">≤-&lt;-trans</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2949" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2969" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2973" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2977" class="Symbol">→</a>
           <a id="2990" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2994" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3004" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3008" class="Symbol">→</a> <a id="3010" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3016" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3020" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3024" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="3028" href="Relation.Binary.Construct.NonStrictToStrict.html#2926" class="Function">≤-&lt;-trans</a> <a id="3038" href="Relation.Binary.Construct.NonStrictToStrict.html#3038" class="Bound">trans</a> <a id="3044" href="Relation.Binary.Construct.NonStrictToStrict.html#3044" class="Bound">antisym</a> <a id="3052" href="Relation.Binary.Construct.NonStrictToStrict.html#3052" class="Bound">respʳ</a> <a id="3058" href="Relation.Binary.Construct.NonStrictToStrict.html#3058" class="Bound">x≤y</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Relation.Binary.Construct.NonStrictToStrict.html#3063" class="Bound">y≤z</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Binary.Construct.NonStrictToStrict.html#3069" class="Bound">y≉z</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">=</a>
  <a id="3078" href="Relation.Binary.Construct.NonStrictToStrict.html#3038" class="Bound">trans</a> <a id="3084" href="Relation.Binary.Construct.NonStrictToStrict.html#3058" class="Bound">x≤y</a> <a id="3088" href="Relation.Binary.Construct.NonStrictToStrict.html#3063" class="Bound">y≤z</a> <a id="3092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3094" class="Symbol">(λ</a> <a id="3097" href="Relation.Binary.Construct.NonStrictToStrict.html#3097" class="Bound">x≈z</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Relation.Binary.Construct.NonStrictToStrict.html#3069" class="Bound">y≉z</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Relation.Binary.Construct.NonStrictToStrict.html#3044" class="Bound">antisym</a> <a id="3116" href="Relation.Binary.Construct.NonStrictToStrict.html#3063" class="Bound">y≤z</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Relation.Binary.Construct.NonStrictToStrict.html#3052" class="Bound">respʳ</a> <a id="3127" href="Relation.Binary.Construct.NonStrictToStrict.html#3097" class="Bound">x≈z</a> <a id="3131" href="Relation.Binary.Construct.NonStrictToStrict.html#3058" class="Bound">x≤y</a><a id="3134" class="Symbol">)))</a>

<a id="&lt;-asym"></a><a id="3139" href="Relation.Binary.Construct.NonStrictToStrict.html#3139" class="Function">&lt;-asym</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3162" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3166" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3183" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="3187" href="Relation.Binary.Construct.NonStrictToStrict.html#3139" class="Function">&lt;-asym</a> <a id="3194" href="Relation.Binary.Construct.NonStrictToStrict.html#3194" class="Bound">antisym</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Relation.Binary.Construct.NonStrictToStrict.html#3203" class="Bound">x≤y</a> <a id="3207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3209" href="Relation.Binary.Construct.NonStrictToStrict.html#3209" class="Bound">x≉y</a><a id="3212" class="Symbol">)</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Relation.Binary.Construct.NonStrictToStrict.html#3215" class="Bound">y≤x</a> <a id="3219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3221" class="Symbol">_)</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Relation.Binary.Construct.NonStrictToStrict.html#3209" class="Bound">x≉y</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Binary.Construct.NonStrictToStrict.html#3194" class="Bound">antisym</a> <a id="3239" href="Relation.Binary.Construct.NonStrictToStrict.html#3203" class="Bound">x≤y</a> <a id="3243" href="Relation.Binary.Construct.NonStrictToStrict.html#3215" class="Bound">y≤x</a><a id="3246" class="Symbol">)</a>

<a id="&lt;-respˡ-≈"></a><a id="3249" href="Relation.Binary.Construct.NonStrictToStrict.html#3249" class="Function">&lt;-respˡ-≈</a> <a id="3259" class="Symbol">:</a> <a id="3261" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3272" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3282" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3292" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3296" class="Symbol">→</a> <a id="3298" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3302" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3312" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3316" href="Relation.Binary.Construct.NonStrictToStrict.html#3249" class="Function">&lt;-respˡ-≈</a> <a id="3326" href="Relation.Binary.Construct.NonStrictToStrict.html#3326" class="Bound">trans</a> <a id="3332" href="Relation.Binary.Construct.NonStrictToStrict.html#3332" class="Bound">respˡ</a> <a id="3338" href="Relation.Binary.Construct.NonStrictToStrict.html#3338" class="Bound">y≈z</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Relation.Binary.Construct.NonStrictToStrict.html#3343" class="Bound">y≤x</a> <a id="3347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3349" href="Relation.Binary.Construct.NonStrictToStrict.html#3349" class="Bound">y≉x</a><a id="3352" class="Symbol">)</a> <a id="3354" class="Symbol">=</a>
  <a id="3358" href="Relation.Binary.Construct.NonStrictToStrict.html#3332" class="Bound">respˡ</a> <a id="3364" href="Relation.Binary.Construct.NonStrictToStrict.html#3338" class="Bound">y≈z</a> <a id="3368" href="Relation.Binary.Construct.NonStrictToStrict.html#3343" class="Bound">y≤x</a> <a id="3372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3374" href="Relation.Binary.Construct.NonStrictToStrict.html#3349" class="Bound">y≉x</a> <a id="3378" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3380" href="Relation.Binary.Construct.NonStrictToStrict.html#3326" class="Bound">trans</a> <a id="3386" href="Relation.Binary.Construct.NonStrictToStrict.html#3338" class="Bound">y≈z</a>

<a id="&lt;-respʳ-≈"></a><a id="3391" href="Relation.Binary.Construct.NonStrictToStrict.html#3391" class="Function">&lt;-respʳ-≈</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3413" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3417" class="Symbol">→</a> <a id="3419" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3430" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3434" class="Symbol">→</a>
            <a id="3448" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3452" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3462" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3466" class="Symbol">→</a> <a id="3468" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3472" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3482" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3486" href="Relation.Binary.Construct.NonStrictToStrict.html#3391" class="Function">&lt;-respʳ-≈</a> <a id="3496" href="Relation.Binary.Construct.NonStrictToStrict.html#3496" class="Bound">sym</a> <a id="3500" href="Relation.Binary.Construct.NonStrictToStrict.html#3500" class="Bound">trans</a> <a id="3506" href="Relation.Binary.Construct.NonStrictToStrict.html#3506" class="Bound">respʳ</a> <a id="3512" href="Relation.Binary.Construct.NonStrictToStrict.html#3512" class="Bound">y≈z</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Relation.Binary.Construct.NonStrictToStrict.html#3517" class="Bound">x≤y</a> <a id="3521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3523" href="Relation.Binary.Construct.NonStrictToStrict.html#3523" class="Bound">x≉y</a><a id="3526" class="Symbol">)</a> <a id="3528" class="Symbol">=</a>
  <a id="3532" class="Symbol">(</a><a id="3533" href="Relation.Binary.Construct.NonStrictToStrict.html#3506" class="Bound">respʳ</a> <a id="3539" href="Relation.Binary.Construct.NonStrictToStrict.html#3512" class="Bound">y≈z</a> <a id="3543" href="Relation.Binary.Construct.NonStrictToStrict.html#3517" class="Bound">x≤y</a><a id="3546" class="Symbol">)</a> <a id="3548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3550" class="Symbol">λ</a> <a id="3552" href="Relation.Binary.Construct.NonStrictToStrict.html#3552" class="Bound">x≈z</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Relation.Binary.Construct.NonStrictToStrict.html#3523" class="Bound">x≉y</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Relation.Binary.Construct.NonStrictToStrict.html#3500" class="Bound">trans</a> <a id="3569" href="Relation.Binary.Construct.NonStrictToStrict.html#3552" class="Bound">x≈z</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Relation.Binary.Construct.NonStrictToStrict.html#3496" class="Bound">sym</a> <a id="3578" href="Relation.Binary.Construct.NonStrictToStrict.html#3512" class="Bound">y≈z</a><a id="3581" class="Symbol">))</a>

<a id="&lt;-resp-≈"></a><a id="3585" href="Relation.Binary.Construct.NonStrictToStrict.html#3585" class="Function">&lt;-resp-≈</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3610" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3614" class="Symbol">→</a> <a id="3616" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3620" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3630" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3634" class="Symbol">→</a> <a id="3636" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3640" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3650" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3654" href="Relation.Binary.Construct.NonStrictToStrict.html#3585" class="Function">&lt;-resp-≈</a> <a id="3663" href="Relation.Binary.Construct.NonStrictToStrict.html#3663" class="Bound">eq</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Relation.Binary.Construct.NonStrictToStrict.html#3667" class="Bound">respʳ</a> <a id="3673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3675" href="Relation.Binary.Construct.NonStrictToStrict.html#3675" class="Bound">respˡ</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Symbol">=</a>
  <a id="3686" href="Relation.Binary.Construct.NonStrictToStrict.html#3391" class="Function">&lt;-respʳ-≈</a> <a id="3696" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3700" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3706" href="Relation.Binary.Construct.NonStrictToStrict.html#3667" class="Bound">respʳ</a> <a id="3712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3714" href="Relation.Binary.Construct.NonStrictToStrict.html#3249" class="Function">&lt;-respˡ-≈</a> <a id="3724" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3730" href="Relation.Binary.Construct.NonStrictToStrict.html#3675" class="Bound">respˡ</a>
  <a id="3738" class="Keyword">where</a> <a id="3744" class="Keyword">open</a> <a id="3749" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3763" href="Relation.Binary.Construct.NonStrictToStrict.html#3663" class="Bound">eq</a>

<a id="&lt;-trichotomous"></a><a id="3767" href="Relation.Binary.Construct.NonStrictToStrict.html#3767" class="Function">&lt;-trichotomous</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3794" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3798" class="Symbol">→</a> <a id="3800" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3810" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3814" class="Symbol">→</a>
                 <a id="3833" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3847" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3851" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3855" class="Symbol">→</a> <a id="3857" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3863" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3867" class="Symbol">→</a>
                 <a id="3886" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3899" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3903" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="3907" href="Relation.Binary.Construct.NonStrictToStrict.html#3767" class="Function">&lt;-trichotomous</a> <a id="3922" href="Relation.Binary.Construct.NonStrictToStrict.html#3922" class="Bound">≈-sym</a> <a id="3928" href="Relation.Binary.Construct.NonStrictToStrict.html#3928" class="Bound Operator">_≟_</a> <a id="3932" href="Relation.Binary.Construct.NonStrictToStrict.html#3932" class="Bound">antisym</a> <a id="3940" href="Relation.Binary.Construct.NonStrictToStrict.html#3940" class="Bound">total</a> <a id="3946" href="Relation.Binary.Construct.NonStrictToStrict.html#3946" class="Bound">x</a> <a id="3948" href="Relation.Binary.Construct.NonStrictToStrict.html#3948" class="Bound">y</a> <a id="3950" class="Keyword">with</a> <a id="3955" href="Relation.Binary.Construct.NonStrictToStrict.html#3946" class="Bound">x</a> <a id="3957" href="Relation.Binary.Construct.NonStrictToStrict.html#3928" class="Bound Operator">≟</a> <a id="3959" href="Relation.Binary.Construct.NonStrictToStrict.html#3948" class="Bound">y</a>
<a id="3961" class="Symbol">...</a> <a id="3965" class="Symbol">|</a> <a id="3967" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3971" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a> <a id="3975" class="Symbol">=</a> <a id="3977" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="3992" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a><a id="3995" class="Symbol">)</a> <a id="3997" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="4011" class="Symbol">(</a><a id="4012" class="Bound">≈-sym</a> <a id="4018" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a><a id="4021" class="Symbol">))</a>
<a id="4024" class="Symbol">...</a> <a id="4028" class="Symbol">|</a> <a id="4030" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="4034" href="Relation.Binary.Construct.NonStrictToStrict.html#4034" class="Bound">x≉y</a> <a id="4038" class="Keyword">with</a> <a id="4043" class="Bound">total</a> <a id="4049" class="Bound">x</a> <a id="4051" class="Bound">y</a>
<a id="4053" class="Symbol">...</a>   <a id="4059" class="Symbol">|</a> <a id="4061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4066" href="Relation.Binary.Construct.NonStrictToStrict.html#4066" class="Bound">x≤y</a> <a id="4070" class="Symbol">=</a> <a id="4072" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Relation.Binary.Construct.NonStrictToStrict.html#4066" class="Bound">x≤y</a> <a id="4082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4084" class="Bound">x≉y</a><a id="4087" class="Symbol">)</a> <a id="4089" class="Bound">x≉y</a> <a id="4093" class="Symbol">(</a><a id="4094" class="Bound">x≉y</a> <a id="4098" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4100" class="Bound">antisym</a> <a id="4108" href="Relation.Binary.Construct.NonStrictToStrict.html#4066" class="Bound">x≤y</a> <a id="4112" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4114" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4119" class="Symbol">)</a>
<a id="4121" class="Symbol">...</a>   <a id="4127" class="Symbol">|</a> <a id="4129" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4134" href="Relation.Binary.Construct.NonStrictToStrict.html#4134" class="Bound">y≤x</a> <a id="4138" class="Symbol">=</a> <a id="4140" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="4145" class="Symbol">(</a><a id="4146" class="Bound">x≉y</a> <a id="4150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4152" href="Function.Base.html#1657" class="Function">flip</a> <a id="4157" class="Bound">antisym</a> <a id="4165" href="Relation.Binary.Construct.NonStrictToStrict.html#4134" class="Bound">y≤x</a> <a id="4169" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4171" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Bound">x≉y</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Relation.Binary.Construct.NonStrictToStrict.html#4134" class="Bound">y≤x</a> <a id="4187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4189" class="Bound">x≉y</a> <a id="4193" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4195" class="Bound">≈-sym</a><a id="4200" class="Symbol">)</a>

<a id="&lt;-decidable"></a><a id="4203" href="Relation.Binary.Construct.NonStrictToStrict.html#4203" class="Function">&lt;-decidable</a> <a id="4215" class="Symbol">:</a> <a id="4217" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4227" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4243" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4259" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="4263" href="Relation.Binary.Construct.NonStrictToStrict.html#4203" class="Function">&lt;-decidable</a> <a id="4275" href="Relation.Binary.Construct.NonStrictToStrict.html#4275" class="Bound Operator">_≟_</a> <a id="4279" href="Relation.Binary.Construct.NonStrictToStrict.html#4279" class="Bound Operator">_≤?_</a> <a id="4284" href="Relation.Binary.Construct.NonStrictToStrict.html#4284" class="Bound">x</a> <a id="4286" href="Relation.Binary.Construct.NonStrictToStrict.html#4286" class="Bound">y</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="Relation.Binary.Construct.NonStrictToStrict.html#4284" class="Bound">x</a> <a id="4292" href="Relation.Binary.Construct.NonStrictToStrict.html#4279" class="Bound Operator">≤?</a> <a id="4295" href="Relation.Binary.Construct.NonStrictToStrict.html#4286" class="Bound">y</a> <a id="4297" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="4303" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="4306" class="Symbol">(</a><a id="4307" href="Relation.Binary.Construct.NonStrictToStrict.html#4284" class="Bound">x</a> <a id="4309" href="Relation.Binary.Construct.NonStrictToStrict.html#4275" class="Bound Operator">≟</a> <a id="4311" href="Relation.Binary.Construct.NonStrictToStrict.html#4286" class="Bound">y</a><a id="4312" class="Symbol">)</a>

<a id="4315" class="Comment">------------------------------------------------------------------------</a>
<a id="4388" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="4403" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4443" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4447" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4451" class="Symbol">→</a>
                         <a id="4478" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4499" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4503" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="4507" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="4530" href="Relation.Binary.Construct.NonStrictToStrict.html#4530" class="Bound">po</a> <a id="4533" class="Symbol">=</a> <a id="4535" class="Keyword">record</a>
  <a id="4544" class="Symbol">{</a> <a id="4546" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4560" class="Symbol">=</a> <a id="4562" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="4578" class="Symbol">;</a> <a id="4580" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4594" class="Symbol">=</a> <a id="4596" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a>
  <a id="4607" class="Symbol">;</a> <a id="4609" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4623" class="Symbol">=</a> <a id="4625" href="Relation.Binary.Construct.NonStrictToStrict.html#2497" class="Function">&lt;-trans</a> <a id="4633" href="Relation.Binary.Construct.NonStrictToStrict.html#4530" class="Bound">po</a>
  <a id="4638" class="Symbol">;</a> <a id="4640" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4654" class="Symbol">=</a> <a id="4656" href="Relation.Binary.Construct.NonStrictToStrict.html#3585" class="Function">&lt;-resp-≈</a> <a id="4665" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a> <a id="4679" href="Relation.Binary.Structures.html#4272" class="Function">≤-resp-≈</a>
  <a id="4690" class="Symbol">}</a> <a id="4692" class="Keyword">where</a> <a id="4698" class="Keyword">open</a> <a id="4703" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4718" href="Relation.Binary.Construct.NonStrictToStrict.html#4530" class="Bound">po</a>

<a id="&lt;-isDecStrictPartialOrder"></a><a id="4722" href="Relation.Binary.Construct.NonStrictToStrict.html#4722" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4748" class="Symbol">:</a> <a id="4750" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4768" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4772" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4776" class="Symbol">→</a>
                            <a id="4806" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="4830" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4834" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="4838" href="Relation.Binary.Construct.NonStrictToStrict.html#4722" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4864" href="Relation.Binary.Construct.NonStrictToStrict.html#4864" class="Bound">dpo</a> <a id="4868" class="Symbol">=</a> <a id="4870" class="Keyword">record</a>
  <a id="4879" class="Symbol">{</a> <a id="4881" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="4902" class="Symbol">=</a> <a id="4904" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="4927" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a>
  <a id="4944" class="Symbol">;</a> <a id="4946" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a> <a id="4950" class="Symbol">=</a> <a id="4952" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>
  <a id="4958" class="Symbol">;</a> <a id="4960" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a> <a id="4965" class="Symbol">=</a> <a id="4967" href="Relation.Binary.Construct.NonStrictToStrict.html#4203" class="Function">&lt;-decidable</a> <a id="4979" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a> <a id="4983" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
  <a id="4990" class="Symbol">}</a> <a id="4992" class="Keyword">where</a> <a id="4998" class="Keyword">open</a> <a id="5003" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="5021" href="Relation.Binary.Construct.NonStrictToStrict.html#4864" class="Bound">dpo</a>

<a id="&lt;-isStrictTotalOrder₁"></a><a id="5026" href="Relation.Binary.Construct.NonStrictToStrict.html#5026" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5048" class="Symbol">:</a> <a id="5050" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5060" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5064" class="Symbol">→</a> <a id="5066" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5079" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5083" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="5087" class="Symbol">→</a>
                        <a id="5113" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5132" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5136" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="5140" href="Relation.Binary.Construct.NonStrictToStrict.html#5026" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5162" href="Relation.Binary.Construct.NonStrictToStrict.html#5162" class="Bound">≟</a> <a id="5164" href="Relation.Binary.Construct.NonStrictToStrict.html#5164" class="Bound">tot</a> <a id="5168" class="Symbol">=</a> <a id="5170" class="Keyword">record</a>
  <a id="5179" class="Symbol">{</a> <a id="5181" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5202" class="Symbol">=</a> <a id="5204" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="5227" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a>
  <a id="5244" class="Symbol">;</a> <a id="5246" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5267" class="Symbol">=</a> <a id="5269" href="Relation.Binary.Construct.NonStrictToStrict.html#3767" class="Function">&lt;-trichotomous</a> <a id="5284" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="5291" href="Relation.Binary.Construct.NonStrictToStrict.html#5162" class="Bound">≟</a> <a id="5293" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="5301" href="Relation.Binary.Structures.html#6084" class="Field">total</a>
  <a id="5309" class="Symbol">}</a> <a id="5311" class="Keyword">where</a> <a id="5317" class="Keyword">open</a> <a id="5322" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="5335" href="Relation.Binary.Construct.NonStrictToStrict.html#5164" class="Bound">tot</a>

<a id="&lt;-isStrictTotalOrder₂"></a><a id="5340" href="Relation.Binary.Construct.NonStrictToStrict.html#5340" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5362" class="Symbol">:</a> <a id="5364" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5380" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5384" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="5388" class="Symbol">→</a>
                        <a id="5414" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5433" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5437" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="5441" href="Relation.Binary.Construct.NonStrictToStrict.html#5340" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5463" href="Relation.Binary.Construct.NonStrictToStrict.html#5463" class="Bound">dtot</a> <a id="5468" class="Symbol">=</a> <a id="5470" href="Relation.Binary.Construct.NonStrictToStrict.html#5026" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5492" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a> <a id="5496" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a>
  <a id="5511" class="Keyword">where</a> <a id="5517" class="Keyword">open</a> <a id="5522" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="5538" href="Relation.Binary.Construct.NonStrictToStrict.html#5463" class="Bound">dtot</a>
</pre></body></html>


==> anc/html/Relation.Binary.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="361" class="Keyword">where</a>

<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Function.Base.html" class="Module">Function.Base</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Level.html" class="Module">Level</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="479" class="Symbol">;</a> <a id="481" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="484" class="Symbol">;</a> <a id="486" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="489" class="Symbol">)</a>

<a id="492" class="Keyword">private</a>
  <a id="502" class="Keyword">variable</a>
    <a id="515" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="517" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="519" href="Relation.Binary.Core.html#519" class="Generalizable">c</a> <a id="521" href="Relation.Binary.Core.html#521" class="Generalizable">ℓ</a> <a id="523" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="526" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="529" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="532" class="Symbol">:</a> <a id="534" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="544" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="546" class="Symbol">:</a> <a id="548" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="552" href="Relation.Binary.Core.html#515" class="Generalizable">a</a>
    <a id="558" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="560" class="Symbol">:</a> <a id="562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="566" href="Relation.Binary.Core.html#517" class="Generalizable">b</a>
    <a id="572" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="580" href="Relation.Binary.Core.html#519" class="Generalizable">c</a>

<a id="583" class="Comment">------------------------------------------------------------------------</a>
<a id="656" class="Comment">-- Definitions</a>
<a id="671" class="Comment">------------------------------------------------------------------------</a>

<a id="745" class="Comment">-- Heterogeneous binary relations</a>

<a id="REL"></a><a id="780" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="784" class="Symbol">:</a> <a id="786" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="790" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">(</a><a id="803" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">→</a> <a id="816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="820" class="Symbol">(</a><a id="821" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="825" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="827" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="829" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="833" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a><a id="834" class="Symbol">)</a>
<a id="836" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="840" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="842" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="844" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a> <a id="846" class="Symbol">=</a> <a id="848" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="850" class="Symbol">→</a> <a id="852" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="854" class="Symbol">→</a> <a id="856" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="860" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a>

<a id="863" class="Comment">-- Homogeneous binary relations</a>

<a id="Rel"></a><a id="896" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="900" class="Symbol">:</a> <a id="902" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="906" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="908" class="Symbol">→</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">(</a><a id="929" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="931" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="933" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="937" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a><a id="938" class="Symbol">)</a>
<a id="940" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="944" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="946" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a> <a id="948" class="Symbol">=</a> <a id="950" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="954" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="956" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="958" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Relationships between relations</a>
<a id="1069" class="Comment">------------------------------------------------------------------------</a>

<a id="1143" class="Keyword">infix</a> <a id="1149" class="Number">4</a> <a id="1151" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1155" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1159" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a>

<a id="1168" class="Comment">-- Implication/containment - could also be written _⊆_.</a>
<a id="1224" class="Comment">-- and corresponding notion of equivalence</a>

<a id="_⇒_"></a><a id="1268" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1278" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1280" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1282" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1291" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1293" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1295" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1304" class="Symbol">_</a>
<a id="1306" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1308" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1310" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1312" class="Symbol">=</a> <a id="1314" class="Symbol">∀</a> <a id="1316" class="Symbol">{</a><a id="1317" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1319" href="Relation.Binary.Core.html#1319" class="Bound">y</a><a id="1320" class="Symbol">}</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1326" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1328" href="Relation.Binary.Core.html#1319" class="Bound">y</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1334" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1336" href="Relation.Binary.Core.html#1319" class="Bound">y</a>

<a id="_⇔_"></a><a id="1339" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1349" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1351" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1353" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1362" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1364" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1366" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1375" class="Symbol">_</a>
<a id="1377" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1379" href="Relation.Binary.Core.html#1339" class="Function Operator">⇔</a> <a id="1381" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1383" class="Symbol">=</a> <a id="1385" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1387" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1389" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1393" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1395" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1397" href="Relation.Binary.Core.html#1377" class="Bound">P</a>

<a id="1400" class="Comment">-- Generalised implication - if P ≡ Q it can be read as &quot;f preserves P&quot;.</a>

<a id="_=[_]⇒_"></a><a id="1474" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1488" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1490" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1493" class="Symbol">→</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1509" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1511" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1520" class="Symbol">_</a>
<a id="1522" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1524" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1527" href="Relation.Binary.Core.html#1527" class="Bound">f</a> <a id="1529" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1532" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1538" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1543" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1546" href="Relation.Binary.Core.html#1527" class="Bound">f</a><a id="1547" class="Symbol">)</a>

<a id="1550" class="Comment">-- A synonym for _=[_]⇒_.</a>

<a id="_Preserves_⟶_"></a><a id="1577" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1607" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1609" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1618" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1620" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1629" class="Symbol">_</a>
<a id="1631" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1633" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1643" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1645" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1647" href="Relation.Binary.Core.html#1647" class="Bound">Q</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1653" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1656" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1658" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1661" href="Relation.Binary.Core.html#1647" class="Bound">Q</a>

<a id="1664" class="Comment">-- A binary variant of _Preserves_⟶_.</a>

<a id="_Preserves₂_⟶_⟶_"></a><a id="1703" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a> <a id="1720" class="Symbol">:</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Relation.Binary.Core.html#572" class="Generalizable">C</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1740" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1742" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1751" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1753" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1762" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="1764" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1773" class="Symbol">_</a>
<a id="1775" href="Relation.Binary.Core.html#1775" class="Bound Operator">_∙_</a> <a id="1779" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1790" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1792" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1794" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1796" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1798" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1800" class="Symbol">=</a> <a id="1802" class="Symbol">∀</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1807" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1809" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1811" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1818" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1820" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1826" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1828" href="Relation.Binary.Core.html#1811" class="Bound">v</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1837" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1839" href="Relation.Binary.Core.html#1809" class="Bound">u</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1845" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1847" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1848" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="368" class="Keyword">where</a>

<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="461" class="Symbol">;</a> <a id="463" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Function.Base.html" class="Module">Function.Base</a> <a id="537" class="Keyword">using</a> <a id="543" class="Symbol">(</a><a id="544" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="548" class="Symbol">;</a> <a id="550" href="Function.Base.html#1657" class="Function">flip</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Level.html" class="Module">Level</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="586" class="Symbol">;</a> <a id="588" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="591" class="Symbol">;</a> <a id="593" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="596" class="Symbol">)</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="660" class="Symbol">as</a> <a id="663" class="Module">Nullary</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="685" class="Symbol">)</a>

<a id="688" class="Keyword">private</a>
  <a id="698" class="Keyword">variable</a>
    <a id="711" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a> <a id="713" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a> <a id="715" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a> <a id="717" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="719" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="722" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="725" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="728" class="Symbol">:</a> <a id="730" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="740" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="742" class="Symbol">:</a> <a id="744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="748" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a>
    <a id="754" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="756" class="Symbol">:</a> <a id="758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="762" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a>
    <a id="768" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="770" class="Symbol">:</a> <a id="772" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="776" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a>

<a id="779" class="Comment">------------------------------------------------------------------------</a>
<a id="852" class="Comment">-- Definitions</a>
<a id="867" class="Comment">------------------------------------------------------------------------</a>

<a id="941" class="Comment">-- Reflexivity - defined without an underlying equality. It could</a>
<a id="1007" class="Comment">-- alternatively be defined as `_≈_ ⇒ _∼_` for some equality `_≈_`.</a>

<a id="1076" class="Comment">-- Confusingly the convention in the library is to use the name &quot;refl&quot;</a>
<a id="1147" class="Comment">-- for proofs of Reflexive and `reflexive` for proofs of type `_≈_ ⇒ _∼_`,</a>
<a id="1222" class="Comment">-- e.g. in the definition of `IsEquivalence` later in this file. This</a>
<a id="1292" class="Comment">-- convention is a legacy from the early days of the library.</a>

<a id="Reflexive"></a><a id="1355" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1371" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1373" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1381" class="Symbol">_</a>
<a id="1383" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1393" href="Relation.Binary.Definitions.html#1393" class="Bound Operator">_∼_</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Symbol">∀</a> <a id="1401" class="Symbol">{</a><a id="1402" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a><a id="1403" class="Symbol">}</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a> <a id="1409" href="Relation.Binary.Definitions.html#1393" class="Bound Operator">∼</a> <a id="1411" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a>

<a id="1414" class="Comment">-- Generalised symmetry.</a>

<a id="Sym"></a><a id="1440" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1450" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1452" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1454" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1463" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1465" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1467" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1476" class="Symbol">_</a>
<a id="1478" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1482" href="Relation.Binary.Definitions.html#1482" class="Bound">P</a> <a id="1484" href="Relation.Binary.Definitions.html#1484" class="Bound">Q</a> <a id="1486" class="Symbol">=</a> <a id="1488" href="Relation.Binary.Definitions.html#1482" class="Bound">P</a> <a id="1490" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1492" href="Function.Base.html#1657" class="Function">flip</a> <a id="1497" href="Relation.Binary.Definitions.html#1484" class="Bound">Q</a>

<a id="1500" class="Comment">-- Symmetry.</a>

<a id="Symmetric"></a><a id="1514" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1530" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1532" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="1534" class="Symbol">→</a> <a id="1536" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1540" class="Symbol">_</a>
<a id="1542" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1552" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1562" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a> <a id="1566" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a>

<a id="1571" class="Comment">-- Generalised transitivity.</a>

<a id="Trans"></a><a id="1601" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1613" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1615" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1617" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1626" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1628" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1630" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1639" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1641" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1643" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1652" class="Symbol">_</a>
<a id="1654" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1660" href="Relation.Binary.Definitions.html#1660" class="Bound">P</a> <a id="1662" href="Relation.Binary.Definitions.html#1662" class="Bound">Q</a> <a id="1664" href="Relation.Binary.Definitions.html#1664" class="Bound">R</a> <a id="1666" class="Symbol">=</a> <a id="1668" class="Symbol">∀</a> <a id="1670" class="Symbol">{</a><a id="1671" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1673" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1675" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Relation.Binary.Definitions.html#1660" class="Bound">P</a> <a id="1682" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1684" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Relation.Binary.Definitions.html#1662" class="Bound">Q</a> <a id="1690" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1692" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a> <a id="1694" class="Symbol">→</a> <a id="1696" href="Relation.Binary.Definitions.html#1664" class="Bound">R</a> <a id="1698" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1700" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a>

<a id="RightTrans"></a><a id="1703" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1720" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1722" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1724" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1733" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1735" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1737" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1746" class="Symbol">_</a>
<a id="1748" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="1759" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a> <a id="1761" href="Relation.Binary.Definitions.html#1761" class="Bound">S</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1771" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a> <a id="1773" href="Relation.Binary.Definitions.html#1761" class="Bound">S</a> <a id="1775" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a>

<a id="LeftTrans"></a><a id="1778" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1794" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1796" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1798" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1807" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1809" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1811" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1820" class="Symbol">_</a>
<a id="1822" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="1832" href="Relation.Binary.Definitions.html#1832" class="Bound">S</a> <a id="1834" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1844" href="Relation.Binary.Definitions.html#1832" class="Bound">S</a> <a id="1846" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a> <a id="1848" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a>

<a id="1851" class="Comment">-- A flipped variant of generalised transitivity.</a>

<a id="TransFlip"></a><a id="1902" href="Relation.Binary.Definitions.html#1902" class="Function">TransFlip</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1918" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1920" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1922" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1931" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1933" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1935" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1938" class="Symbol">→</a> <a id="1940" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1944" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1946" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1948" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1957" class="Symbol">_</a>
<a id="1959" href="Relation.Binary.Definitions.html#1902" class="Function">TransFlip</a> <a id="1969" href="Relation.Binary.Definitions.html#1969" class="Bound">P</a> <a id="1971" href="Relation.Binary.Definitions.html#1971" class="Bound">Q</a> <a id="1973" href="Relation.Binary.Definitions.html#1973" class="Bound">R</a> <a id="1975" class="Symbol">=</a> <a id="1977" class="Symbol">∀</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="1982" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="1984" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="Relation.Binary.Definitions.html#1971" class="Bound">Q</a> <a id="1991" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="1993" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Relation.Binary.Definitions.html#1969" class="Bound">P</a> <a id="1999" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="2001" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Relation.Binary.Definitions.html#1973" class="Bound">R</a> <a id="2007" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="2009" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a>

<a id="2012" class="Comment">-- Transitivity.</a>

<a id="Transitive"></a><a id="2030" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2047" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2049" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2057" class="Symbol">_</a>
<a id="2059" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2070" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2074" class="Symbol">=</a> <a id="2076" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2082" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2086" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2090" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a>

<a id="2095" class="Comment">-- Generalised antisymmetry</a>

<a id="Antisym"></a><a id="2124" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2138" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2140" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2142" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2151" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2153" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2155" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2164" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2166" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2168" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="2171" class="Symbol">→</a> <a id="2173" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2177" class="Symbol">_</a>
<a id="2179" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2187" href="Relation.Binary.Definitions.html#2187" class="Bound">R</a> <a id="2189" href="Relation.Binary.Definitions.html#2189" class="Bound">S</a> <a id="2191" href="Relation.Binary.Definitions.html#2191" class="Bound">E</a> <a id="2193" class="Symbol">=</a> <a id="2195" class="Symbol">∀</a> <a id="2197" class="Symbol">{</a><a id="2198" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2200" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a><a id="2201" class="Symbol">}</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Binary.Definitions.html#2187" class="Bound">R</a> <a id="2207" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2209" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="Relation.Binary.Definitions.html#2189" class="Bound">S</a> <a id="2215" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a> <a id="2217" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Relation.Binary.Definitions.html#2191" class="Bound">E</a> <a id="2223" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2225" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a>

<a id="2228" class="Comment">-- Antisymmetry.</a>

<a id="Antisymmetric"></a><a id="2246" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2266" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2268" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2277" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2279" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2288" class="Symbol">_</a>
<a id="2290" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2304" href="Relation.Binary.Definitions.html#2304" class="Bound Operator">_≈_</a> <a id="2308" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2322" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2326" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2330" href="Relation.Binary.Definitions.html#2304" class="Bound Operator">_≈_</a>

<a id="2335" class="Comment">-- Irreflexivity - this is defined terms of the underlying equality.</a>

<a id="Irreflexive"></a><a id="2405" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2423" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2425" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2427" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2436" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2438" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2440" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2449" class="Symbol">_</a>
<a id="2451" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2463" href="Relation.Binary.Definitions.html#2463" class="Bound Operator">_≈_</a> <a id="2467" href="Relation.Binary.Definitions.html#2467" class="Bound Operator">_&lt;_</a> <a id="2471" class="Symbol">=</a> <a id="2473" class="Symbol">∀</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2478" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2485" href="Relation.Binary.Definitions.html#2463" class="Bound Operator">≈</a> <a id="2487" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2496" href="Relation.Binary.Definitions.html#2467" class="Bound Operator">&lt;</a> <a id="2498" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a><a id="2499" class="Symbol">)</a>

<a id="2502" class="Comment">-- Asymmetry.</a>

<a id="Asymmetric"></a><a id="2517" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2534" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2536" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2544" class="Symbol">_</a>
<a id="2546" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2557" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">_&lt;_</a> <a id="2561" class="Symbol">=</a> <a id="2563" class="Symbol">∀</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a> <a id="2568" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a><a id="2569" class="Symbol">}</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a> <a id="2575" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">&lt;</a> <a id="2577" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a> <a id="2586" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">&lt;</a> <a id="2588" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a><a id="2589" class="Symbol">)</a>

<a id="2592" class="Comment">-- Density</a>

<a id="Dense"></a><a id="2604" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2616" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2618" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2626" class="Symbol">_</a>
<a id="2628" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="2634" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">_&lt;_</a> <a id="2638" class="Symbol">=</a> <a id="2640" class="Symbol">∀</a> <a id="2642" class="Symbol">{</a><a id="2643" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2645" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2652" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2654" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a> <a id="2656" class="Symbol">→</a> <a id="2658" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2661" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2663" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2665" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2667" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2669" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2671" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2673" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2675" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2677" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a>

<a id="2680" class="Comment">-- Generalised connex - at least one of the two relations holds.</a>

<a id="Connex"></a><a id="2746" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2759" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2761" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2763" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2772" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2774" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2776" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2785" class="Symbol">_</a>
<a id="2787" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2794" href="Relation.Binary.Definitions.html#2794" class="Bound">P</a> <a id="2796" href="Relation.Binary.Definitions.html#2796" class="Bound">Q</a> <a id="2798" class="Symbol">=</a> <a id="2800" class="Symbol">∀</a> <a id="2802" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a> <a id="2804" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Relation.Binary.Definitions.html#2794" class="Bound">P</a> <a id="2810" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a> <a id="2812" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2814" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2816" href="Relation.Binary.Definitions.html#2796" class="Bound">Q</a> <a id="2818" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2820" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a>

<a id="2823" class="Comment">-- Totality.</a>

<a id="Total"></a><a id="2837" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2849" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2851" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2859" class="Symbol">_</a>
<a id="2861" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2867" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a> <a id="2871" class="Symbol">=</a> <a id="2873" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2880" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a> <a id="2884" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a>

<a id="2889" class="Comment">-- Generalised trichotomy - exactly one of three types has a witness.</a>

<a id="2960" class="Keyword">data</a> <a id="Tri"></a><a id="2965" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="2972" class="Symbol">:</a> <a id="2974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2978" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="2979" class="Symbol">)</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2990" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a><a id="3003" class="Symbol">)</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Relation.Binary.Definitions.html#2978" class="Bound">a</a> <a id="3014" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3016" href="Relation.Binary.Definitions.html#2990" class="Bound">b</a> <a id="3018" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3020" href="Relation.Binary.Definitions.html#3002" class="Bound">c</a><a id="3021" class="Symbol">)</a> <a id="3023" class="Keyword">where</a>
  <a id="Tri.tri&lt;"></a><a id="3031" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3036" class="Symbol">:</a> <a id="3038" class="Symbol">(</a> <a id="3040" href="Relation.Binary.Definitions.html#3040" class="Bound">a</a> <a id="3042" class="Symbol">:</a>   <a id="3046" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3047" class="Symbol">)</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Relation.Binary.Definitions.html#3050" class="Bound">¬b</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3057" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Relation.Binary.Definitions.html#3061" class="Bound">¬c</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3068" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3077" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3079" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3081" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>
  <a id="Tri.tri≈"></a><a id="3085" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Relation.Binary.Definitions.html#3093" class="Bound">¬a</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3100" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3101" class="Symbol">)</a> <a id="3103" class="Symbol">(</a> <a id="3105" href="Relation.Binary.Definitions.html#3105" class="Bound">b</a> <a id="3107" class="Symbol">:</a>   <a id="3111" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3112" class="Symbol">)</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Relation.Binary.Definitions.html#3115" class="Bound">¬c</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3122" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3123" class="Symbol">)</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3131" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3133" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3135" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>
  <a id="Tri.tri&gt;"></a><a id="3139" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3144" class="Symbol">:</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Relation.Binary.Definitions.html#3147" class="Bound">¬a</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3154" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3155" class="Symbol">)</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Relation.Binary.Definitions.html#3158" class="Bound">¬b</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3165" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3166" class="Symbol">)</a> <a id="3168" class="Symbol">(</a> <a id="3170" href="Relation.Binary.Definitions.html#3170" class="Bound">c</a> <a id="3172" class="Symbol">:</a>   <a id="3176" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3177" class="Symbol">)</a> <a id="3179" class="Symbol">→</a> <a id="3181" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3185" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3187" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3189" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>

<a id="3192" class="Comment">-- Trichotomy.</a>

<a id="Trichotomous"></a><a id="3208" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3227" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3229" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3238" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3240" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3249" class="Symbol">_</a>
<a id="3251" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3264" href="Relation.Binary.Definitions.html#3264" class="Bound Operator">_≈_</a> <a id="3268" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">_&lt;_</a> <a id="3272" class="Symbol">=</a> <a id="3274" class="Symbol">∀</a> <a id="3276" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3278" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3289" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">&lt;</a> <a id="3291" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3297" href="Relation.Binary.Definitions.html#3264" class="Bound Operator">≈</a> <a id="3299" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3305" href="Relation.Binary.Definitions.html#3318" class="Function Operator">&gt;</a> <a id="3307" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3308" class="Symbol">)</a>
  <a id="3312" class="Keyword">where</a> <a id="3318" href="Relation.Binary.Definitions.html#3318" class="Function Operator">_&gt;_</a> <a id="3322" class="Symbol">=</a> <a id="3324" href="Function.Base.html#1657" class="Function">flip</a> <a id="3329" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">_&lt;_</a>

<a id="3334" class="Comment">-- Generalised maximum element.</a>

<a id="Max"></a><a id="3367" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3377" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3379" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3381" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3387" class="Symbol">→</a> <a id="3389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3393" class="Symbol">_</a>
<a id="3395" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3399" href="Relation.Binary.Definitions.html#3399" class="Bound Operator">_≤_</a> <a id="3403" href="Relation.Binary.Definitions.html#3403" class="Bound">T</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Symbol">∀</a> <a id="3409" href="Relation.Binary.Definitions.html#3409" class="Bound">x</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Relation.Binary.Definitions.html#3409" class="Bound">x</a> <a id="3415" href="Relation.Binary.Definitions.html#3399" class="Bound Operator">≤</a> <a id="3417" href="Relation.Binary.Definitions.html#3403" class="Bound">T</a>

<a id="3420" class="Comment">-- Maximum element.</a>

<a id="Maximum"></a><a id="3441" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3455" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3457" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3469" class="Symbol">_</a>
<a id="3471" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a>

<a id="3486" class="Comment">-- Generalised minimum element.</a>

<a id="Min"></a><a id="3519" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3523" class="Symbol">:</a> <a id="3525" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3529" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3531" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3533" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3545" class="Symbol">_</a>
<a id="3547" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3551" href="Relation.Binary.Definitions.html#3551" class="Bound">R</a> <a id="3553" class="Symbol">=</a> <a id="3555" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Function.Base.html#1657" class="Function">flip</a> <a id="3565" href="Relation.Binary.Definitions.html#3551" class="Bound">R</a><a id="3566" class="Symbol">)</a>

<a id="3569" class="Comment">-- Minimum element.</a>

<a id="Minimum"></a><a id="3590" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3598" class="Symbol">:</a> <a id="3600" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3604" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3606" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3612" class="Symbol">→</a> <a id="3614" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3618" class="Symbol">_</a>
<a id="3620" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3628" class="Symbol">=</a> <a id="3630" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a>

<a id="3635" class="Comment">-- Definitions for apartness relations</a>

<a id="3675" class="Comment">-- Note that Cotransitive&#39;s arguments are permuted with respect to Transitive&#39;s.</a>
<a id="Cotransitive"></a><a id="3756" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="3769" class="Symbol">:</a> <a id="3771" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3775" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3777" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3785" class="Symbol">_</a>
<a id="3787" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="3800" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">_#_</a> <a id="3804" class="Symbol">=</a> <a id="3806" class="Symbol">∀</a> <a id="3808" class="Symbol">{</a><a id="3809" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3811" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a><a id="3812" class="Symbol">}</a> <a id="3814" class="Symbol">→</a> <a id="3816" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3818" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3820" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a> <a id="3822" class="Symbol">→</a> <a id="3824" class="Symbol">∀</a> <a id="3826" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a> <a id="3828" class="Symbol">→</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3833" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3835" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a><a id="3836" class="Symbol">)</a> <a id="3838" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a> <a id="3843" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3845" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a><a id="3846" class="Symbol">)</a>

<a id="Tight"></a><a id="3849" href="Relation.Binary.Definitions.html#3849" class="Function">Tight</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3861" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3863" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3872" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3874" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3883" class="Symbol">_</a>
<a id="3885" href="Relation.Binary.Definitions.html#3849" class="Function">Tight</a> <a id="3891" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">_≈_</a> <a id="3895" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">_#_</a> <a id="3899" class="Symbol">=</a> <a id="3901" class="Symbol">∀</a> <a id="3903" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3905" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3907" class="Symbol">→</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3912" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3914" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">#</a> <a id="3916" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3918" class="Symbol">→</a> <a id="3920" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3922" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">≈</a> <a id="3924" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3932" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">≈</a> <a id="3934" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3940" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3942" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">#</a> <a id="3944" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a><a id="3945" class="Symbol">)</a>

<a id="3948" class="Comment">-- Properties of order morphisms, aka order-preserving maps</a>

<a id="Monotonic₁"></a><a id="4009" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4026" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4028" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4037" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4039" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4042" class="Symbol">→</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4050" class="Symbol">)</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4058" class="Symbol">_</a>
<a id="4060" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4071" href="Relation.Binary.Definitions.html#4071" class="Bound Operator">_≤_</a> <a id="4075" href="Relation.Binary.Definitions.html#4075" class="Bound Operator">_⊑_</a> <a id="4079" href="Relation.Binary.Definitions.html#4079" class="Bound">f</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Relation.Binary.Definitions.html#4079" class="Bound">f</a> <a id="4085" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4095" href="Relation.Binary.Definitions.html#4071" class="Bound Operator">_≤_</a> <a id="4099" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4101" href="Relation.Binary.Definitions.html#4075" class="Bound Operator">_⊑_</a>

<a id="Antitonic₁"></a><a id="4106" href="Relation.Binary.Definitions.html#4106" class="Function">Antitonic₁</a> <a id="4117" class="Symbol">:</a> <a id="4119" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4123" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4125" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4134" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4136" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4139" class="Symbol">→</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4147" class="Symbol">)</a> <a id="4149" class="Symbol">→</a> <a id="4151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4155" class="Symbol">_</a>
<a id="4157" href="Relation.Binary.Definitions.html#4106" class="Function">Antitonic₁</a> <a id="4168" href="Relation.Binary.Definitions.html#4168" class="Bound Operator">_≤_</a> <a id="4172" class="Symbol">=</a> <a id="4174" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Function.Base.html#1657" class="Function">flip</a> <a id="4191" href="Relation.Binary.Definitions.html#4168" class="Bound Operator">_≤_</a><a id="4194" class="Symbol">)</a>

<a id="LeftMonotonic"></a><a id="4197" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4217" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4219" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4228" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4230" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4233" class="Symbol">→</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4253" class="Symbol">_</a>
<a id="4255" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4269" href="Relation.Binary.Definitions.html#4269" class="Bound Operator">_≤_</a> <a id="4273" href="Relation.Binary.Definitions.html#4273" class="Bound Operator">_⊑_</a> <a id="4277" href="Relation.Binary.Definitions.html#4277" class="Bound Operator">_∙_</a> <a id="4281" class="Symbol">=</a> <a id="4283" class="Symbol">∀</a> <a id="4285" href="Relation.Binary.Definitions.html#4285" class="Bound">x</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4300" href="Relation.Binary.Definitions.html#4269" class="Bound Operator">_≤_</a> <a id="4304" href="Relation.Binary.Definitions.html#4273" class="Bound Operator">_⊑_</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Relation.Binary.Definitions.html#4285" class="Bound">x</a> <a id="4311" href="Relation.Binary.Definitions.html#4277" class="Bound Operator">∙_</a><a id="4313" class="Symbol">)</a>

<a id="RightMonotonic"></a><a id="4316" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4337" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4339" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4342" class="Symbol">→</a> <a id="4344" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4348" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4350" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4353" class="Symbol">→</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4358" class="Symbol">→</a> <a id="4360" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4362" class="Symbol">→</a> <a id="4364" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">→</a> <a id="4369" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4373" class="Symbol">_</a>
<a id="4375" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4390" href="Relation.Binary.Definitions.html#4390" class="Bound Operator">_≤_</a> <a id="4394" href="Relation.Binary.Definitions.html#4394" class="Bound Operator">_⊑_</a> <a id="4398" href="Relation.Binary.Definitions.html#4398" class="Bound Operator">_∙_</a> <a id="4402" class="Symbol">=</a> <a id="4404" class="Symbol">∀</a> <a id="4406" href="Relation.Binary.Definitions.html#4406" class="Bound">y</a> <a id="4408" class="Symbol">→</a> <a id="4410" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4421" href="Relation.Binary.Definitions.html#4390" class="Bound Operator">_≤_</a> <a id="4425" href="Relation.Binary.Definitions.html#4394" class="Bound Operator">_⊑_</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Relation.Binary.Definitions.html#4398" class="Bound Operator">_∙</a> <a id="4433" href="Relation.Binary.Definitions.html#4406" class="Bound">y</a><a id="4434" class="Symbol">)</a>

<a id="Monotonic₂"></a><a id="4437" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4454" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4456" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4459" class="Symbol">→</a> <a id="4461" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4465" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4467" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4476" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4478" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4481" class="Symbol">→</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4493" class="Symbol">)</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4501" class="Symbol">_</a>
<a id="4503" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4514" href="Relation.Binary.Definitions.html#4514" class="Bound Operator">_≤_</a> <a id="4518" href="Relation.Binary.Definitions.html#4518" class="Bound Operator">_⊑_</a> <a id="4522" href="Relation.Binary.Definitions.html#4522" class="Bound Operator">_≼_</a> <a id="4526" href="Relation.Binary.Definitions.html#4526" class="Bound">∙</a> <a id="4528" class="Symbol">=</a> <a id="4530" href="Relation.Binary.Definitions.html#4526" class="Bound">∙</a> <a id="4532" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="4543" href="Relation.Binary.Definitions.html#4514" class="Bound Operator">_≤_</a> <a id="4547" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4549" href="Relation.Binary.Definitions.html#4518" class="Bound Operator">_⊑_</a> <a id="4553" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4555" href="Relation.Binary.Definitions.html#4522" class="Bound Operator">_≼_</a>

<a id="MonotonicAntitonic"></a><a id="4560" href="Relation.Binary.Definitions.html#4560" class="Function">MonotonicAntitonic</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4585" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4587" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4596" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4598" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4607" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4609" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4612" class="Symbol">→</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4621" class="Symbol">→</a> <a id="4623" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4624" class="Symbol">)</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4632" class="Symbol">_</a>
<a id="4634" href="Relation.Binary.Definitions.html#4560" class="Function">MonotonicAntitonic</a> <a id="4653" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≤_</a> <a id="4657" href="Relation.Binary.Definitions.html#4657" class="Bound Operator">_⊑_</a> <a id="4661" class="Symbol">=</a> <a id="4663" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4674" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≤_</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Function.Base.html#1657" class="Function">flip</a> <a id="4684" href="Relation.Binary.Definitions.html#4657" class="Bound Operator">_⊑_</a><a id="4687" class="Symbol">)</a>

<a id="AntitonicMonotonic"></a><a id="4690" href="Relation.Binary.Definitions.html#4690" class="Function">AntitonicMonotonic</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4715" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4717" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4726" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4728" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4737" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4739" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4742" class="Symbol">→</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4751" class="Symbol">→</a> <a id="4753" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4762" class="Symbol">_</a>
<a id="4764" href="Relation.Binary.Definitions.html#4690" class="Function">AntitonicMonotonic</a> <a id="4783" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≤_</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Function.Base.html#1657" class="Function">flip</a> <a id="4806" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≤_</a><a id="4809" class="Symbol">)</a>

<a id="Antitonic₂"></a><a id="4812" href="Relation.Binary.Definitions.html#4812" class="Function">Antitonic₂</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4829" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4831" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4840" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4842" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4845" class="Symbol">→</a> <a id="4847" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4851" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4853" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4856" class="Symbol">→</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4865" class="Symbol">→</a> <a id="4867" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4868" class="Symbol">)</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4876" class="Symbol">_</a>
<a id="4878" href="Relation.Binary.Definitions.html#4812" class="Function">Antitonic₂</a> <a id="4889" href="Relation.Binary.Definitions.html#4889" class="Bound Operator">_≤_</a> <a id="4893" href="Relation.Binary.Definitions.html#4893" class="Bound Operator">_⊑_</a> <a id="4897" class="Symbol">=</a> <a id="4899" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Function.Base.html#1657" class="Function">flip</a> <a id="4916" href="Relation.Binary.Definitions.html#4889" class="Bound Operator">_≤_</a><a id="4919" class="Symbol">)</a> <a id="4921" class="Symbol">(</a><a id="4922" href="Function.Base.html#1657" class="Function">flip</a> <a id="4927" href="Relation.Binary.Definitions.html#4893" class="Bound Operator">_⊑_</a><a id="4930" class="Symbol">)</a>

<a id="Adjoint"></a><a id="4933" href="Relation.Binary.Definitions.html#4933" class="Function">Adjoint</a> <a id="4941" class="Symbol">:</a> <a id="4943" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4947" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4949" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4958" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4960" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4963" class="Symbol">→</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4968" class="Symbol">→</a> <a id="4970" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Symbol">→</a> <a id="4975" class="Symbol">(</a><a id="4976" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4978" class="Symbol">→</a> <a id="4980" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a><a id="4981" class="Symbol">)</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4989" class="Symbol">_</a>
<a id="4991" href="Relation.Binary.Definitions.html#4933" class="Function">Adjoint</a> <a id="4999" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">_≤_</a> <a id="5003" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">_⊑_</a> <a id="5007" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5009" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5011" class="Symbol">=</a> <a id="5013" class="Symbol">∀</a> <a id="5015" class="Symbol">{</a><a id="5016" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5018" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5019" class="Symbol">}</a> <a id="5021" class="Symbol">→</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5026" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5028" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">⊑</a> <a id="5030" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5036" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">≤</a> <a id="5038" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5040" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5041" class="Symbol">)</a> <a id="5043" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5045" class="Symbol">(</a><a id="5046" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5048" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">≤</a> <a id="5050" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5052" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a> <a id="5054" class="Symbol">→</a> <a id="5056" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5058" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5060" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">⊑</a> <a id="5062" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5063" class="Symbol">)</a>

<a id="5066" class="Comment">-- Unary relations respecting a binary relation.</a>

<a id="_⟶_Respects_"></a><a id="5116" href="Relation.Binary.Definitions.html#5116" class="Function Operator">_⟶_Respects_</a> <a id="5129" class="Symbol">:</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5140" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a><a id="5142" class="Symbol">)</a> <a id="5144" class="Symbol">→</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5149" class="Symbol">→</a> <a id="5151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5155" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a><a id="5157" class="Symbol">)</a> <a id="5159" class="Symbol">→</a> <a id="5161" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5165" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5167" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5169" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5178" class="Symbol">_</a>
<a id="5180" href="Relation.Binary.Definitions.html#5180" class="Bound">P</a> <a id="5182" href="Relation.Binary.Definitions.html#5116" class="Function Operator">⟶</a> <a id="5184" href="Relation.Binary.Definitions.html#5184" class="Bound">Q</a> <a id="5186" href="Relation.Binary.Definitions.html#5116" class="Function Operator">Respects</a> <a id="5195" href="Relation.Binary.Definitions.html#5195" class="Bound Operator">_∼_</a> <a id="5199" class="Symbol">=</a> <a id="5201" class="Symbol">∀</a> <a id="5203" class="Symbol">{</a><a id="5204" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5206" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a><a id="5207" class="Symbol">}</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5213" href="Relation.Binary.Definitions.html#5195" class="Bound Operator">∼</a> <a id="5215" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a> <a id="5217" class="Symbol">→</a> <a id="5219" href="Relation.Binary.Definitions.html#5180" class="Bound">P</a> <a id="5221" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="Relation.Binary.Definitions.html#5184" class="Bound">Q</a> <a id="5227" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a>

<a id="5230" class="Comment">-- Unary relation respects a binary relation.</a>

<a id="_Respects_"></a><a id="5277" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a> <a id="5288" class="Symbol">:</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5293" class="Symbol">→</a> <a id="5295" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5299" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a><a id="5301" class="Symbol">)</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5309" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5311" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5314" class="Symbol">→</a> <a id="5316" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5320" class="Symbol">_</a>
<a id="5322" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5324" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5333" href="Relation.Binary.Definitions.html#5333" class="Bound Operator">_∼_</a> <a id="5337" class="Symbol">=</a> <a id="5339" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5341" href="Relation.Binary.Definitions.html#5116" class="Function Operator">⟶</a> <a id="5343" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5345" href="Relation.Binary.Definitions.html#5116" class="Function Operator">Respects</a> <a id="5354" href="Relation.Binary.Definitions.html#5333" class="Bound Operator">_∼_</a>

<a id="5359" class="Comment">-- Right respecting - relatedness is preserved on the right by equality.</a>

<a id="_Respectsʳ_"></a><a id="5433" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5451" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5453" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5455" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5464" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5466" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5475" class="Symbol">_</a>
<a id="5477" href="Relation.Binary.Definitions.html#5477" class="Bound Operator">_∼_</a> <a id="5481" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5491" href="Relation.Binary.Definitions.html#5491" class="Bound Operator">_≈_</a> <a id="5495" class="Symbol">=</a> <a id="5497" class="Symbol">∀</a> <a id="5499" class="Symbol">{</a><a id="5500" href="Relation.Binary.Definitions.html#5500" class="Bound">x</a><a id="5501" class="Symbol">}</a> <a id="5503" class="Symbol">→</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Relation.Binary.Definitions.html#5500" class="Bound">x</a> <a id="5508" href="Relation.Binary.Definitions.html#5477" class="Bound Operator">∼_</a><a id="5510" class="Symbol">)</a> <a id="5512" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5521" href="Relation.Binary.Definitions.html#5491" class="Bound Operator">_≈_</a>

<a id="5526" class="Comment">-- Left respecting - relatedness is preserved on the left by equality.</a>

<a id="_Respectsˡ_"></a><a id="5598" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="5610" class="Symbol">:</a> <a id="5612" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5616" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5618" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5620" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5623" class="Symbol">→</a> <a id="5625" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5629" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5631" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5640" class="Symbol">_</a>
<a id="5642" href="Relation.Binary.Definitions.html#5642" class="Bound">P</a> <a id="5644" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5654" href="Relation.Binary.Definitions.html#5654" class="Bound Operator">_∼_</a> <a id="5658" class="Symbol">=</a> <a id="5660" class="Symbol">∀</a> <a id="5662" class="Symbol">{</a><a id="5663" href="Relation.Binary.Definitions.html#5663" class="Bound">y</a><a id="5664" class="Symbol">}</a> <a id="5666" class="Symbol">→</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Function.Base.html#1657" class="Function">flip</a> <a id="5674" href="Relation.Binary.Definitions.html#5642" class="Bound">P</a> <a id="5676" href="Relation.Binary.Definitions.html#5663" class="Bound">y</a><a id="5677" class="Symbol">)</a> <a id="5679" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5688" href="Relation.Binary.Definitions.html#5654" class="Bound Operator">_∼_</a>

<a id="5693" class="Comment">-- Respecting - relatedness is preserved on both sides by equality</a>

<a id="_Respects₂_"></a><a id="5761" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5779" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5781" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5790" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5792" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5795" class="Symbol">→</a> <a id="5797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5801" class="Symbol">_</a>
<a id="5803" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5805" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5815" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a> <a id="5819" class="Symbol">=</a> <a id="5821" class="Symbol">(</a><a id="5822" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5824" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5834" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a><a id="5837" class="Symbol">)</a> <a id="5839" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5844" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5854" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a><a id="5857" class="Symbol">)</a>

<a id="5860" class="Comment">-- Substitutivity - any two related elements satisfy exactly the same</a>
<a id="5930" class="Comment">-- set of unary relations. Note that only the various derivatives</a>
<a id="5996" class="Comment">-- of propositional equality can satisfy this property.</a>

<a id="Substitutive"></a><a id="6053" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="6066" class="Symbol">:</a> <a id="6068" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6072" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6074" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="6077" class="Symbol">→</a> <a id="6079" class="Symbol">(</a><a id="6080" href="Relation.Binary.Definitions.html#6080" class="Bound">ℓ₂</a> <a id="6083" class="Symbol">:</a> <a id="6085" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6090" class="Symbol">)</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6098" class="Symbol">_</a>
<a id="6100" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="6113" class="Symbol">{</a><a id="6114" class="Argument">A</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Relation.Binary.Definitions.html#6118" class="Bound">A</a><a id="6119" class="Symbol">}</a> <a id="6121" href="Relation.Binary.Definitions.html#6121" class="Bound Operator">_∼_</a> <a id="6125" href="Relation.Binary.Definitions.html#6125" class="Bound">p</a> <a id="6127" class="Symbol">=</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Relation.Binary.Definitions.html#6130" class="Bound">P</a> <a id="6132" class="Symbol">:</a> <a id="6134" href="Relation.Binary.Definitions.html#6118" class="Bound">A</a> <a id="6136" class="Symbol">→</a> <a id="6138" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6142" href="Relation.Binary.Definitions.html#6125" class="Bound">p</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="Relation.Binary.Definitions.html#6130" class="Bound">P</a> <a id="6149" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="6158" href="Relation.Binary.Definitions.html#6121" class="Bound Operator">_∼_</a>

<a id="6163" class="Comment">-- Irrelevancy - all proofs that a given pair of elements are related</a>
<a id="6233" class="Comment">-- are indistinguishable.</a>

<a id="Irrelevant"></a><a id="6260" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6271" class="Symbol">:</a> <a id="6273" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6277" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6279" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6281" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6289" class="Symbol">_</a>
<a id="6291" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6302" href="Relation.Binary.Definitions.html#6302" class="Bound Operator">_∼_</a> <a id="6306" class="Symbol">=</a> <a id="6308" class="Symbol">∀</a> <a id="6310" class="Symbol">{</a><a id="6311" href="Relation.Binary.Definitions.html#6311" class="Bound">x</a> <a id="6313" href="Relation.Binary.Definitions.html#6313" class="Bound">y</a><a id="6314" class="Symbol">}</a> <a id="6316" class="Symbol">→</a> <a id="6318" href="Relation.Nullary.Irrelevant.html#497" class="Function">Nullary.Irrelevant</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Relation.Binary.Definitions.html#6311" class="Bound">x</a> <a id="6340" href="Relation.Binary.Definitions.html#6302" class="Bound Operator">∼</a> <a id="6342" href="Relation.Binary.Definitions.html#6313" class="Bound">y</a><a id="6343" class="Symbol">)</a>

<a id="6346" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="6408" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="6428" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6447" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6449" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6451" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6453" class="Symbol">→</a> <a id="6455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6459" class="Symbol">_</a>
<a id="6461" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="6474" href="Relation.Binary.Definitions.html#6474" class="Bound Operator">_∼_</a> <a id="6478" class="Symbol">=</a> <a id="6480" class="Symbol">∀</a> <a id="6482" class="Symbol">{</a><a id="6483" href="Relation.Binary.Definitions.html#6483" class="Bound">x</a> <a id="6485" href="Relation.Binary.Definitions.html#6485" class="Bound">y</a><a id="6486" class="Symbol">}</a> <a id="6488" class="Symbol">→</a> <a id="6490" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Nullary.Recomputable</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Relation.Binary.Definitions.html#6483" class="Bound">x</a> <a id="6514" href="Relation.Binary.Definitions.html#6474" class="Bound Operator">∼</a> <a id="6516" href="Relation.Binary.Definitions.html#6485" class="Bound">y</a><a id="6517" class="Symbol">)</a>

<a id="6520" class="Comment">-- Stability</a>

<a id="Stable"></a><a id="6534" href="Relation.Binary.Definitions.html#6534" class="Function">Stable</a> <a id="6541" class="Symbol">:</a> <a id="6543" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6547" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6549" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6551" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6553" class="Symbol">→</a> <a id="6555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6559" class="Symbol">_</a>
<a id="6561" href="Relation.Binary.Definitions.html#6534" class="Function">Stable</a> <a id="6568" href="Relation.Binary.Definitions.html#6568" class="Bound Operator">_∼_</a> <a id="6572" class="Symbol">=</a> <a id="6574" class="Symbol">∀</a> <a id="6576" href="Relation.Binary.Definitions.html#6576" class="Bound">x</a> <a id="6578" href="Relation.Binary.Definitions.html#6578" class="Bound">y</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Relation.Nullary.Negation.Core.html#909" class="Function">Nullary.Stable</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Relation.Binary.Definitions.html#6576" class="Bound">x</a> <a id="6600" href="Relation.Binary.Definitions.html#6568" class="Bound Operator">∼</a> <a id="6602" href="Relation.Binary.Definitions.html#6578" class="Bound">y</a><a id="6603" class="Symbol">)</a>

<a id="6606" class="Comment">-- Weak decidability - it is sometimes possible to determine if a given</a>
<a id="6678" class="Comment">-- pair of elements are related.</a>

<a id="WeaklyDecidable"></a><a id="6712" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="6728" class="Symbol">:</a> <a id="6730" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6734" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6736" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6738" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6740" class="Symbol">→</a> <a id="6742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6746" class="Symbol">_</a>
<a id="6748" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="6764" href="Relation.Binary.Definitions.html#6764" class="Bound Operator">_∼_</a> <a id="6768" class="Symbol">=</a> <a id="6770" class="Symbol">∀</a> <a id="6772" href="Relation.Binary.Definitions.html#6772" class="Bound">x</a> <a id="6774" href="Relation.Binary.Definitions.html#6774" class="Bound">y</a> <a id="6776" class="Symbol">→</a> <a id="6778" href="Relation.Nullary.html#1119" class="Function">Nullary.WeaklyDecidable</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Relation.Binary.Definitions.html#6772" class="Bound">x</a> <a id="6805" href="Relation.Binary.Definitions.html#6764" class="Bound Operator">∼</a> <a id="6807" href="Relation.Binary.Definitions.html#6774" class="Bound">y</a><a id="6808" class="Symbol">)</a>

<a id="6811" class="Comment">-- Decidability - it is possible to determine whether a given pair of</a>
<a id="6881" class="Comment">-- elements are related.</a>

<a id="Decidable"></a><a id="6907" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6917" class="Symbol">:</a> <a id="6919" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6923" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6925" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6927" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6935" class="Symbol">_</a>
<a id="6937" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6947" href="Relation.Binary.Definitions.html#6947" class="Bound Operator">_∼_</a> <a id="6951" class="Symbol">=</a> <a id="6953" class="Symbol">∀</a> <a id="6955" href="Relation.Binary.Definitions.html#6955" class="Bound">x</a> <a id="6957" href="Relation.Binary.Definitions.html#6957" class="Bound">y</a> <a id="6959" class="Symbol">→</a> <a id="6961" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6965" class="Symbol">(</a><a id="6966" href="Relation.Binary.Definitions.html#6955" class="Bound">x</a> <a id="6968" href="Relation.Binary.Definitions.html#6947" class="Bound Operator">∼</a> <a id="6970" href="Relation.Binary.Definitions.html#6957" class="Bound">y</a><a id="6971" class="Symbol">)</a>

<a id="6974" class="Comment">-- Propositional equality is decidable for the type.</a>

<a id="DecidableEquality"></a><a id="7028" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="7046" class="Symbol">:</a> <a id="7048" class="Symbol">(</a><a id="7049" href="Relation.Binary.Definitions.html#7049" class="Bound">A</a> <a id="7051" class="Symbol">:</a> <a id="7053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7057" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="7058" class="Symbol">)</a> <a id="7060" class="Symbol">→</a> <a id="7062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7066" class="Symbol">_</a>
<a id="7068" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="7086" href="Relation.Binary.Definitions.html#7086" class="Bound">A</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7100" class="Symbol">{</a><a id="7101" class="Argument">A</a> <a id="7103" class="Symbol">=</a> <a id="7105" href="Relation.Binary.Definitions.html#7086" class="Bound">A</a><a id="7106" class="Symbol">}</a> <a id="7108" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="7113" class="Comment">-- Universal - all pairs of elements are related</a>

<a id="Universal"></a><a id="7163" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a> <a id="7173" class="Symbol">:</a> <a id="7175" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7179" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="7181" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="7183" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="7185" class="Symbol">→</a> <a id="7187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7191" class="Symbol">_</a>
<a id="7193" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a> <a id="7203" href="Relation.Binary.Definitions.html#7203" class="Bound Operator">_∼_</a> <a id="7207" class="Symbol">=</a> <a id="7209" class="Symbol">∀</a> <a id="7211" href="Relation.Binary.Definitions.html#7211" class="Bound">x</a> <a id="7213" href="Relation.Binary.Definitions.html#7213" class="Bound">y</a> <a id="7215" class="Symbol">→</a> <a id="7217" href="Relation.Binary.Definitions.html#7211" class="Bound">x</a> <a id="7219" href="Relation.Binary.Definitions.html#7203" class="Bound Operator">∼</a> <a id="7221" href="Relation.Binary.Definitions.html#7213" class="Bound">y</a>

<a id="7224" class="Comment">-- Empty - no elements are related</a>

<a id="Empty"></a><a id="7260" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7272" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="7274" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="7276" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="7278" class="Symbol">→</a> <a id="7280" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7284" class="Symbol">_</a>
<a id="7286" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a> <a id="7292" href="Relation.Binary.Definitions.html#7292" class="Bound Operator">_∼_</a> <a id="7296" class="Symbol">=</a> <a id="7298" class="Symbol">∀</a> <a id="7300" class="Symbol">{</a><a id="7301" href="Relation.Binary.Definitions.html#7301" class="Bound">x</a> <a id="7303" href="Relation.Binary.Definitions.html#7303" class="Bound">y</a><a id="7304" class="Symbol">}</a> <a id="7306" class="Symbol">→</a> <a id="7308" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="7310" class="Symbol">(</a><a id="7311" href="Relation.Binary.Definitions.html#7301" class="Bound">x</a> <a id="7313" href="Relation.Binary.Definitions.html#7292" class="Bound Operator">∼</a> <a id="7315" href="Relation.Binary.Definitions.html#7303" class="Bound">y</a><a id="7316" class="Symbol">)</a>

<a id="7319" class="Comment">-- Non-emptiness - at least one pair of elements are related.</a>

<a id="7382" class="Keyword">record</a> <a id="NonEmpty"></a><a id="7389" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7398" class="Symbol">{</a><a id="7399" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a> <a id="7401" class="Symbol">:</a> <a id="7403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7407" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">{</a><a id="7411" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7419" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a><a id="7420" class="Symbol">}</a>
                <a id="7438" class="Symbol">(</a><a id="7439" href="Relation.Binary.Definitions.html#7439" class="Bound">T</a> <a id="7441" class="Symbol">:</a> <a id="7443" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7447" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a> <a id="7449" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a> <a id="7451" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a><a id="7452" class="Symbol">)</a> <a id="7454" class="Symbol">:</a> <a id="7456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7460" class="Symbol">(</a><a id="7461" href="Relation.Binary.Definitions.html#7407" class="Bound">a</a> <a id="7463" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7465" href="Relation.Binary.Definitions.html#7419" class="Bound">b</a> <a id="7467" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7469" href="Relation.Binary.Definitions.html#7451" class="Bound">ℓ</a><a id="7470" class="Symbol">)</a> <a id="7472" class="Keyword">where</a>
  <a id="7480" class="Keyword">constructor</a> <a id="nonEmpty"></a><a id="7492" href="Relation.Binary.Definitions.html#7492" class="InductiveConstructor">nonEmpty</a>
  <a id="7503" class="Keyword">field</a>
    <a id="7513" class="Symbol">{</a><a id="NonEmpty.x"></a><a id="7514" href="Relation.Binary.Definitions.html#7514" class="Field">x</a><a id="7515" class="Symbol">}</a>   <a id="7519" class="Symbol">:</a> <a id="7521" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a>
    <a id="7527" class="Symbol">{</a><a id="NonEmpty.y"></a><a id="7528" href="Relation.Binary.Definitions.html#7528" class="Field">y</a><a id="7529" class="Symbol">}</a>   <a id="7533" class="Symbol">:</a> <a id="7535" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a>
    <a id="NonEmpty.proof"></a><a id="7541" href="Relation.Binary.Definitions.html#7541" class="Field">proof</a> <a id="7547" class="Symbol">:</a> <a id="7549" href="Relation.Binary.Definitions.html#7439" class="Bound">T</a> <a id="7551" href="Relation.Binary.Definitions.html#7514" class="Field">x</a> <a id="7553" href="Relation.Binary.Definitions.html#7528" class="Field">y</a>
</pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Level.html" class="Module">Level</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="440" class="Symbol">;</a> <a id="442" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>
  <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a><a id="605" class="Symbol">;</a> <a id="607" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a><a id="624" class="Symbol">)</a>

<a id="627" class="Comment">------------------------------------------------------------------------</a>
<a id="700" class="Comment">-- Definitions</a>

<a id="716" class="Keyword">record</a> <a id="IndexedSetoid"></a><a id="723" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="737" class="Symbol">{</a><a id="738" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a><a id="739" class="Symbol">}</a> <a id="741" class="Symbol">(</a><a id="742" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#742" class="Bound">I</a> <a id="744" class="Symbol">:</a> <a id="746" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="750" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a><a id="751" class="Symbol">)</a> <a id="753" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a> <a id="755" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a> <a id="757" class="Symbol">:</a> <a id="759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="763" class="Symbol">(</a><a id="764" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="768" class="Symbol">(</a><a id="769" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a> <a id="771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="773" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a> <a id="775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="777" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a><a id="778" class="Symbol">))</a> <a id="781" class="Keyword">where</a>
  <a id="789" class="Keyword">infix</a> <a id="795" class="Number">4</a> <a id="797" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>
  <a id="803" class="Keyword">field</a>
    <a id="IndexedSetoid.Carrier"></a><a id="813" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a>       <a id="827" class="Symbol">:</a> <a id="829" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#742" class="Bound">I</a> <a id="831" class="Symbol">→</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="837" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a>
    <a id="IndexedSetoid._≈_"></a><a id="843" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>           <a id="857" class="Symbol">:</a> <a id="859" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="864" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="872" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a>
    <a id="IndexedSetoid.isEquivalence"></a><a id="878" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="892" class="Symbol">:</a> <a id="894" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="915" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="923" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>

  <a id="930" class="Keyword">open</a> <a id="935" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Module">IsIndexedEquivalence</a> <a id="956" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="970" class="Keyword">public</a>


<a id="979" class="Keyword">record</a> <a id="IndexedPreorder"></a><a id="986" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a> <a id="1002" class="Symbol">{</a><a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a><a id="1004" class="Symbol">}</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1007" class="Bound">I</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a> <a id="1020" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a> <a id="1023" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a> <a id="1026" class="Symbol">:</a>
                       <a id="1051" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a> <a id="1063" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1065" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a> <a id="1067" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1069" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a> <a id="1072" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1074" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a><a id="1076" class="Symbol">))</a> <a id="1079" class="Keyword">where</a>
  <a id="1087" class="Keyword">infix</a> <a id="1093" class="Number">4</a> <a id="1095" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a> <a id="1099" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>
  <a id="1105" class="Keyword">field</a>
    <a id="IndexedPreorder.Carrier"></a><a id="1115" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a>    <a id="1126" class="Symbol">:</a> <a id="1128" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1007" class="Bound">I</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1136" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a>
    <a id="IndexedPreorder._≈_"></a><a id="1142" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a>        <a id="1153" class="Symbol">:</a> <a id="1155" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1168" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a>  <a id="1172" class="Comment">-- The underlying equality.</a>
    <a id="IndexedPreorder._≲_"></a><a id="1204" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>        <a id="1215" class="Symbol">:</a> <a id="1217" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1222" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1230" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a>  <a id="1234" class="Comment">-- The relation.</a>
    <a id="IndexedPreorder.isPreorder"></a><a id="1255" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1286" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1294" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a> <a id="1298" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>

  <a id="1305" class="Keyword">open</a> <a id="1310" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Module">IsIndexedPreorder</a> <a id="1328" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1339" class="Keyword">public</a>

  <a id="1349" class="Keyword">infix</a> <a id="1355" class="Number">4</a> <a id="1357" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1363" class="Function Operator">_∼_</a>
  <a id="IndexedPreorder._∼_"></a><a id="1363" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1363" class="Function Operator">_∼_</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>



<a id="1376" class="Comment">------------------------------------------------------------------------</a>
<a id="1449" class="Comment">-- DEPRECATED</a>
<a id="1463" class="Comment">------------------------------------------------------------------------</a>
<a id="1536" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1607" class="Comment">-- not guaranteed.</a>

<a id="1627" class="Comment">-- Version 2.0</a>

<a id="1643" class="Symbol">{-#</a> <a id="1647" class="Keyword">WARNING_ON_USAGE</a> <a id="1664" class="Pragma">IndexedPreorder._∼_</a>
<a id="1684" class="String">&quot;Warning: IndexedPreorder._∼_ was deprecated in v2.0. Please use IndexedPreorder._≲_ instead. &quot;</a>
<a id="1780" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Creates trivially indexed records from their non-indexed counterpart.</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="363" class="Symbol">{</a><a id="364" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="365" class="Symbol">}</a> <a id="367" class="Symbol">{</a><a id="368" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="370" class="Symbol">:</a> <a id="372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="376" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="377" class="Symbol">}</a> <a id="379" class="Keyword">where</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="480" class="Symbol">;</a> <a id="482" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="551" class="Symbol">;</a> <a id="553" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>
  <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="637" class="Symbol">;</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a>
        <a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a><a id="704" class="Symbol">)</a>

<a id="707" class="Comment">------------------------------------------------------------------------</a>
<a id="780" class="Comment">-- Structures</a>

<a id="795" class="Keyword">module</a> <a id="802" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#802" class="Module">_</a> <a id="804" class="Symbol">{</a><a id="805" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">{</a><a id="809" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="811" class="Symbol">:</a> <a id="813" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a><a id="818" class="Symbol">}</a> <a id="820" class="Keyword">where</a>

  <a id="829" class="Keyword">private</a>
    <a id="841" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="844" class="Symbol">:</a> <a id="846" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="848" class="Symbol">→</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a>
    <a id="860" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="863" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#863" class="Bound">i</a> <a id="865" class="Symbol">=</a> <a id="867" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a>

  <a id="872" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="893" class="Symbol">:</a> <a id="895" class="Symbol">∀</a> <a id="897" class="Symbol">{</a><a id="898" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#898" class="Bound">ℓ</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">{</a><a id="902" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a> <a id="906" class="Symbol">:</a> <a id="908" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="912" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="914" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#898" class="Bound">ℓ</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">→</a> <a id="919" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="933" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a> <a id="937" class="Symbol">→</a>
                         <a id="964" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="985" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="988" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a>
  <a id="994" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1015" class="Bound">isEq</a> <a id="1020" class="Symbol">=</a> <a id="1022" class="Keyword">record</a>
    <a id="1033" class="Symbol">{</a> <a id="1035" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>  <a id="1041" class="Symbol">=</a> <a id="1043" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>
    <a id="1052" class="Symbol">;</a> <a id="1054" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Field">sym</a>   <a id="1060" class="Symbol">=</a> <a id="1062" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>
    <a id="1070" class="Symbol">;</a> <a id="1072" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Field">trans</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Relation.Binary.Structures.html#1693" class="Field">trans</a>
    <a id="1090" class="Symbol">}</a>
    <a id="1096" class="Keyword">where</a> <a id="1102" class="Keyword">open</a> <a id="1107" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1121" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1015" class="Bound">isEq</a>

  <a id="1129" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1147" class="Symbol">:</a> <a id="1149" class="Symbol">∀</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1152" class="Bound">ℓ₁</a> <a id="1155" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1155" class="Bound">ℓ₂</a><a id="1157" class="Symbol">}</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1170" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="1172" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1152" class="Bound">ℓ₁</a><a id="1174" class="Symbol">}</a> <a id="1176" class="Symbol">{</a><a id="1177" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1187" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="1189" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1155" class="Bound">ℓ₂</a><a id="1191" class="Symbol">}</a> <a id="1193" class="Symbol">→</a>
                      <a id="1217" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1228" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1232" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a> <a id="1236" class="Symbol">→</a>
                      <a id="1260" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1278" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="1281" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1285" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a>
  <a id="1291" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1309" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1309" class="Bound">isPreorder</a> <a id="1320" class="Symbol">=</a> <a id="1322" class="Keyword">record</a>
    <a id="1333" class="Symbol">{</a> <a id="1335" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1372" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a>
    <a id="1390" class="Symbol">;</a> <a id="1392" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a>     <a id="1406" class="Symbol">=</a> <a id="1408" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>
    <a id="1422" class="Symbol">;</a> <a id="1424" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1324" class="Field">trans</a>         <a id="1438" class="Symbol">=</a> <a id="1440" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>
    <a id="1450" class="Symbol">}</a>
    <a id="1456" class="Keyword">where</a> <a id="1462" class="Keyword">open</a> <a id="1467" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1478" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1309" class="Bound">isPreorder</a>

<a id="1490" class="Comment">------------------------------------------------------------------------</a>
<a id="1563" class="Comment">-- Bundles</a>

<a id="indexedSetoid"></a><a id="1575" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">∀</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1596" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a><a id="1597" class="Symbol">}</a> <a id="1599" class="Symbol">→</a> <a id="1601" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1608" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1610" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1628" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1630" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1632" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a>
<a id="1634" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a> <a id="1648" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1648" class="Bound">S</a> <a id="1650" class="Symbol">=</a> <a id="1652" class="Keyword">record</a>
  <a id="1661" class="Symbol">{</a> <a id="1663" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1700" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a>
  <a id="1716" class="Symbol">}</a>
  <a id="1720" class="Keyword">where</a> <a id="1726" class="Keyword">open</a> <a id="1731" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1738" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1648" class="Bound">S</a>

<a id="indexedPreorder"></a><a id="1741" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1741" class="Function">indexedPreorder</a> <a id="1757" class="Symbol">:</a> <a id="1759" class="Symbol">∀</a> <a id="1761" class="Symbol">{</a><a id="1762" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1764" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1767" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1782" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1784" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1787" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a> <a id="1790" class="Symbol">→</a>
                  <a id="1810" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a> <a id="1826" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1828" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1830" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1833" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a>
<a id="1836" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1741" class="Function">indexedPreorder</a> <a id="1852" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1852" class="Bound">O</a> <a id="1854" class="Symbol">=</a> <a id="1856" class="Keyword">record</a>
  <a id="1865" class="Symbol">{</a> <a id="1867" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1878" class="Symbol">=</a> <a id="1880" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1898" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>
  <a id="1911" class="Symbol">}</a>
  <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="1935" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1852" class="Bound">O</a>
</pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="402" class="Keyword">where</a>

<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Level.html" class="Module">Level</a> <a id="427" class="Keyword">using</a> <a id="433" class="Symbol">(</a><a id="434" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">import</a> <a id="448" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="469" class="Symbol">as</a> <a id="472" class="Module">B</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="484" class="Symbol">;</a> <a id="486" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="489" class="Symbol">;</a> <a id="491" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="494" class="Symbol">)</a>

<a id="497" class="Comment">------------------------------------------------------------------------</a>
<a id="570" class="Comment">-- Indexed binary relations</a>

<a id="599" class="Comment">-- Heterogeneous types</a>

<a id="IREL"></a><a id="623" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="628" class="Symbol">:</a> <a id="630" class="Symbol">∀</a> <a id="632" class="Symbol">{</a><a id="633" href="Relation.Binary.Indexed.Heterogeneous.Core.html#633" class="Bound">i₁</a> <a id="636" href="Relation.Binary.Indexed.Heterogeneous.Core.html#636" class="Bound">i₂</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Core.html#639" class="Bound">a₁</a> <a id="642" href="Relation.Binary.Indexed.Heterogeneous.Core.html#642" class="Bound">a₂</a><a id="644" class="Symbol">}</a> <a id="646" class="Symbol">{</a><a id="647" href="Relation.Binary.Indexed.Heterogeneous.Core.html#647" class="Bound">I₁</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="656" href="Relation.Binary.Indexed.Heterogeneous.Core.html#633" class="Bound">i₁</a><a id="658" class="Symbol">}</a> <a id="660" class="Symbol">{</a><a id="661" href="Relation.Binary.Indexed.Heterogeneous.Core.html#661" class="Bound">I₂</a> <a id="664" class="Symbol">:</a> <a id="666" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="670" href="Relation.Binary.Indexed.Heterogeneous.Core.html#636" class="Bound">i₂</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">→</a>
      <a id="682" class="Symbol">(</a><a id="683" href="Relation.Binary.Indexed.Heterogeneous.Core.html#647" class="Bound">I₁</a> <a id="686" class="Symbol">→</a> <a id="688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="692" href="Relation.Binary.Indexed.Heterogeneous.Core.html#639" class="Bound">a₁</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">→</a> <a id="698" class="Symbol">(</a><a id="699" href="Relation.Binary.Indexed.Heterogeneous.Core.html#661" class="Bound">I₂</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="708" href="Relation.Binary.Indexed.Heterogeneous.Core.html#642" class="Bound">a₂</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">→</a> <a id="714" class="Symbol">(</a><a id="715" href="Relation.Binary.Indexed.Heterogeneous.Core.html#715" class="Bound">ℓ</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="732" class="Symbol">_</a>
<a id="734" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="739" href="Relation.Binary.Indexed.Heterogeneous.Core.html#739" class="Bound">A₁</a> <a id="742" href="Relation.Binary.Indexed.Heterogeneous.Core.html#742" class="Bound">A₂</a> <a id="745" href="Relation.Binary.Indexed.Heterogeneous.Core.html#745" class="Bound">ℓ</a> <a id="747" class="Symbol">=</a> <a id="749" class="Symbol">∀</a> <a id="751" class="Symbol">{</a><a id="752" href="Relation.Binary.Indexed.Heterogeneous.Core.html#752" class="Bound">i₁</a> <a id="755" href="Relation.Binary.Indexed.Heterogeneous.Core.html#755" class="Bound">i₂</a><a id="757" class="Symbol">}</a> <a id="759" class="Symbol">→</a> <a id="761" href="Relation.Binary.Indexed.Heterogeneous.Core.html#739" class="Bound">A₁</a> <a id="764" href="Relation.Binary.Indexed.Heterogeneous.Core.html#752" class="Bound">i₁</a> <a id="767" class="Symbol">→</a> <a id="769" href="Relation.Binary.Indexed.Heterogeneous.Core.html#742" class="Bound">A₂</a> <a id="772" href="Relation.Binary.Indexed.Heterogeneous.Core.html#755" class="Bound">i₂</a> <a id="775" class="Symbol">→</a> <a id="777" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="781" href="Relation.Binary.Indexed.Heterogeneous.Core.html#745" class="Bound">ℓ</a>

<a id="784" class="Comment">-- Homogeneous types</a>

<a id="IRel"></a><a id="806" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">∀</a> <a id="815" class="Symbol">{</a><a id="816" href="Relation.Binary.Indexed.Heterogeneous.Core.html#816" class="Bound">i</a> <a id="818" href="Relation.Binary.Indexed.Heterogeneous.Core.html#818" class="Bound">a</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">{</a><a id="822" href="Relation.Binary.Indexed.Heterogeneous.Core.html#822" class="Bound">I</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Relation.Binary.Indexed.Heterogeneous.Core.html#816" class="Bound">i</a><a id="831" class="Symbol">}</a> <a id="833" class="Symbol">→</a> <a id="835" class="Symbol">(</a><a id="836" href="Relation.Binary.Indexed.Heterogeneous.Core.html#822" class="Bound">I</a> <a id="838" class="Symbol">→</a> <a id="840" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="844" href="Relation.Binary.Indexed.Heterogeneous.Core.html#818" class="Bound">a</a><a id="845" class="Symbol">)</a> <a id="847" class="Symbol">→</a> <a id="849" class="Symbol">(</a><a id="850" href="Relation.Binary.Indexed.Heterogeneous.Core.html#850" class="Bound">ℓ</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">→</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" class="Symbol">_</a>
<a id="869" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="874" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="876" href="Relation.Binary.Indexed.Heterogeneous.Core.html#876" class="Bound">ℓ</a> <a id="878" class="Symbol">=</a> <a id="880" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="885" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="887" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="889" href="Relation.Binary.Indexed.Heterogeneous.Core.html#876" class="Bound">ℓ</a>

<a id="892" class="Comment">------------------------------------------------------------------------</a>
<a id="965" class="Comment">-- Generalised implication.</a>

<a id="994" class="Keyword">infixr</a> <a id="1001" class="Number">4</a> <a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">_=[_]⇒_</a>

<a id="_=[_]⇒_"></a><a id="1012" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">_=[_]⇒_</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">∀</a> <a id="1024" class="Symbol">{</a><a id="1025" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1025" class="Bound">a</a> <a id="1027" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1027" class="Bound">b</a> <a id="1029" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1029" class="Bound">ℓ₁</a> <a id="1032" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1032" class="Bound">ℓ₂</a><a id="1034" class="Symbol">}</a> <a id="1036" class="Symbol">{</a><a id="1037" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1045" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1025" class="Bound">a</a><a id="1046" class="Symbol">}</a> <a id="1048" class="Symbol">{</a><a id="1049" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1027" class="Bound">b</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a>
          <a id="1076" href="Relation.Binary.Core.html#896" class="Function">B.Rel</a> <a id="1082" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1084" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1029" class="Bound">ℓ₁</a> <a id="1087" class="Symbol">→</a> <a id="1089" class="Symbol">((</a><a id="1091" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">x</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1102" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1112" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1114" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1032" class="Bound">ℓ₂</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1123" class="Symbol">_</a>
<a id="1125" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1125" class="Bound">P</a> <a id="1127" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">=[</a> <a id="1130" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1132" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">]⇒</a> <a id="1135" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1135" class="Bound">Q</a> <a id="1137" class="Symbol">=</a> <a id="1139" class="Symbol">∀</a> <a id="1141" class="Symbol">{</a><a id="1142" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a> <a id="1144" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1125" class="Bound">P</a> <a id="1151" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a> <a id="1153" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1135" class="Bound">Q</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1162" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1168" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a><a id="1169" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="409" class="Keyword">where</a>

<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Level.html" class="Module">Level</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="446" class="Symbol">)</a>
<a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="483" class="Symbol">as</a> <a id="486" class="Module">B</a>
  <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="506" class="Symbol">;</a> <a id="508" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="517" class="Symbol">;</a> <a id="519" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="529" class="Symbol">;</a> <a id="531" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="534" class="Symbol">;</a> <a id="536" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="541" class="Symbol">)</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="609" class="Symbol">)</a>

<a id="612" class="Keyword">private</a>
  <a id="622" class="Keyword">variable</a>
    <a id="635" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#635" class="Generalizable">i</a> <a id="637" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="641" class="Symbol">:</a> <a id="643" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="653" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="655" class="Symbol">:</a> <a id="657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="661" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#635" class="Generalizable">i</a>

<a id="664" class="Comment">------------------------------------------------------------------------</a>
<a id="737" class="Comment">-- Simple properties of indexed binary relations</a>

<a id="Reflexive"></a><a id="787" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="797" class="Symbol">:</a> <a id="799" class="Symbol">(</a><a id="800" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#800" class="Bound">A</a> <a id="802" class="Symbol">:</a> <a id="804" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="806" class="Symbol">→</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="813" class="Symbol">)</a> <a id="815" class="Symbol">→</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="822" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#800" class="Bound">A</a> <a id="824" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="826" class="Symbol">→</a> <a id="828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="832" class="Symbol">_</a>
<a id="834" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="844" class="Symbol">_</a> <a id="846" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#846" class="Bound Operator">_∼_</a> <a id="850" class="Symbol">=</a> <a id="852" class="Symbol">∀</a> <a id="854" class="Symbol">{</a><a id="855" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#855" class="Bound">i</a><a id="856" class="Symbol">}</a> <a id="858" class="Symbol">→</a> <a id="860" href="Relation.Binary.Definitions.html#1355" class="Function">B.Reflexive</a> <a id="872" class="Symbol">(</a><a id="873" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#846" class="Bound Operator">_∼_</a> <a id="877" class="Symbol">{</a><a id="878" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#855" class="Bound">i</a><a id="879" class="Symbol">})</a>

<a id="Symmetric"></a><a id="883" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a> <a id="893" class="Symbol">:</a> <a id="895" class="Symbol">(</a><a id="896" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#896" class="Bound">A</a> <a id="898" class="Symbol">:</a> <a id="900" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="902" class="Symbol">→</a> <a id="904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="908" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="909" class="Symbol">)</a> <a id="911" class="Symbol">→</a> <a id="913" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="918" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#896" class="Bound">A</a> <a id="920" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">_</a>
<a id="930" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a> <a id="940" class="Symbol">_</a> <a id="942" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a> <a id="946" class="Symbol">=</a> <a id="948" class="Symbol">∀</a> <a id="950" class="Symbol">{</a><a id="951" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#951" class="Bound">i</a> <a id="953" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#953" class="Bound">j</a><a id="954" class="Symbol">}</a> <a id="956" class="Symbol">→</a> <a id="958" href="Relation.Binary.Definitions.html#1440" class="Function">B.Sym</a> <a id="964" class="Symbol">(</a><a id="965" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a> <a id="969" class="Symbol">{</a><a id="970" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#951" class="Bound">i</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">{</a><a id="974" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#953" class="Bound">j</a><a id="975" class="Symbol">})</a> <a id="978" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a>

<a id="Transitive"></a><a id="983" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="994" class="Symbol">:</a> <a id="996" class="Symbol">(</a><a id="997" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#997" class="Bound">A</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1019" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#997" class="Bound">A</a> <a id="1021" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" class="Symbol">_</a>
<a id="1031" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1042" class="Symbol">_</a> <a id="1044" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1048" class="Symbol">=</a> <a id="1050" class="Symbol">∀</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1053" class="Bound">i</a> <a id="1055" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1055" class="Bound">j</a> <a id="1057" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1057" class="Bound">k</a><a id="1058" class="Symbol">}</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Relation.Binary.Definitions.html#1601" class="Function">B.Trans</a> <a id="1070" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1055" class="Bound">j</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1053" class="Bound">i</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1057" class="Bound">k</a><a id="1095" class="Symbol">})</a>
</pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a>

<a id="408" class="Keyword">module</a> <a id="415" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>
  <a id="466" class="Symbol">{</a><a id="467" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="469" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="471" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="472" class="Symbol">}</a> <a id="474" class="Symbol">{</a><a id="475" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="477" class="Symbol">:</a> <a id="479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="483" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a><a id="484" class="Symbol">}</a> <a id="486" class="Symbol">(</a><a id="487" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="489" class="Symbol">:</a> <a id="491" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="493" class="Symbol">→</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="499" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">(</a><a id="503" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="507" class="Symbol">:</a> <a id="509" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="514" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="516" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="517" class="Symbol">)</a>
  <a id="521" class="Keyword">where</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Function.Base.html" class="Module">Function.Base</a> <a id="554" class="Keyword">using</a> <a id="560" class="Symbol">(</a><a id="561" href="Function.Base.html#704" class="Function">id</a><a id="563" class="Symbol">;</a> <a id="565" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Level.html" class="Module">Level</a> <a id="590" class="Keyword">using</a> <a id="596" class="Symbol">(</a><a id="597" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="600" class="Symbol">;</a> <a id="602" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="707" class="Symbol">as</a> <a id="710" class="Module">≡</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a>
  <a id="788" class="Keyword">using</a> <a id="794" class="Symbol">(</a><a id="795" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a><a id="804" class="Symbol">;</a> <a id="806" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a><a id="827" class="Symbol">)</a>

<a id="830" class="Comment">------------------------------------------------------------------------</a>
<a id="903" class="Comment">-- Equivalences</a>

<a id="920" class="Keyword">record</a> <a id="IsIndexedEquivalence"></a><a id="927" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="957" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="959" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="961" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="963" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="964" class="Symbol">)</a> <a id="966" class="Keyword">where</a>
  <a id="974" class="Keyword">field</a>
    <a id="IsIndexedEquivalence.refl"></a><a id="984" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>  <a id="990" class="Symbol">:</a> <a id="992" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a>  <a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1005" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.sym"></a><a id="1013" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Field">sym</a>   <a id="1019" class="Symbol">:</a> <a id="1021" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a>  <a id="1032" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1034" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.trans"></a><a id="1042" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Field">trans</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1063" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>

  <a id="IsIndexedEquivalence.reflexive"></a><a id="1070" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1070" class="Function">reflexive</a> <a id="1080" class="Symbol">:</a> <a id="1082" class="Symbol">∀</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1085" class="Bound">i</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1094" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1096" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1100" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1102" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1085" class="Bound">i</a><a id="1108" class="Symbol">}</a>
  <a id="1112" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1070" class="Function">reflexive</a> <a id="1122" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>


<a id="1138" class="Keyword">record</a> <a id="IsIndexedPreorder"></a><a id="1145" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1163" class="Symbol">{</a><a id="1164" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1180" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1182" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="1195" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1197" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="1199" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1201" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a> <a id="1203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1205" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Keyword">where</a>
  <a id="1217" class="Keyword">field</a>
    <a id="IsIndexedPreorder.isEquivalence"></a><a id="1227" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a>
    <a id="IsIndexedPreorder.reflexive"></a><a id="1268" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a>     <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">∀</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1287" class="Bound">i</a> <a id="1289" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1289" class="Bound">j</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">→</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1287" class="Bound">i</a><a id="1301" class="Symbol">}</a> <a id="1303" class="Symbol">{</a><a id="1304" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1289" class="Bound">j</a><a id="1305" class="Symbol">})</a> <a id="1308" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1310" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1314" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1316" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>
    <a id="IsIndexedPreorder.trans"></a><a id="1324" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1324" class="Field">trans</a>         <a id="1338" class="Symbol">:</a> <a id="1340" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1351" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1353" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>

  <a id="1360" class="Keyword">module</a> <a id="IsIndexedPreorder.Eq"></a><a id="1367" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1367" class="Module">Eq</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Module">IsIndexedEquivalence</a> <a id="1393" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a>

  <a id="IsIndexedPreorder.refl"></a><a id="1410" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1410" class="Function">refl</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="1427" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1429" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>
  <a id="1435" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1410" class="Function">refl</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a> <a id="1452" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">Eq.refl</a>
</pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Heterogeneously-indexed binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Comment">------------------------------------------------------------------------</a>
<a id="394" class="Comment">-- Publicly export core definitions</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="486" class="Keyword">public</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="555" class="Keyword">public</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a> <a id="623" class="Keyword">public</a>
<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="688" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.Lattice.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for order-theoretic lattices</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Comment">-- The contents of this module should be accessed via</a>
<a id="274" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">OPTIONS</a> <a id="317" class="Pragma">--cubical-compatible</a> <a id="338" class="Pragma">--safe</a> <a id="345" class="Symbol">#-}</a>

<a id="350" class="Keyword">module</a> <a id="357" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="389" class="Keyword">where</a>

<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="431" class="Symbol">;</a> <a id="433" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="436" class="Symbol">)</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Level.html" class="Module">Level</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="466" class="Symbol">;</a> <a id="468" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="554" class="Keyword">using</a> <a id="560" class="Symbol">(</a><a id="561" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="566" class="Symbol">;</a> <a id="568" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="574" class="Symbol">)</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>

<a id="624" class="Comment">------------------------------------------------------------------------</a>
<a id="697" class="Comment">-- Join semilattices</a>

<a id="719" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="726" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="742" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="744" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="747" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="756" class="Symbol">(</a><a id="757" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="764" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="766" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="769" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="771" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a><a id="773" class="Symbol">))</a> <a id="776" class="Keyword">where</a>
  <a id="784" class="Keyword">infix</a>  <a id="791" class="Number">4</a> <a id="793" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a> <a id="797" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a>
  <a id="803" class="Keyword">infixr</a> <a id="810" class="Number">6</a> <a id="812" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>
  <a id="818" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="828" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a>           <a id="846" class="Symbol">:</a> <a id="848" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="852" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="858" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a>               <a id="876" class="Symbol">:</a> <a id="878" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="882" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a> <a id="890" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a>  <a id="894" class="Comment">-- The underlying equality.</a>
    <a id="JoinSemilattice._≤_"></a><a id="926" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a>               <a id="944" class="Symbol">:</a> <a id="946" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="950" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a> <a id="958" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a>  <a id="962" class="Comment">-- The partial order.</a>
    <a id="JoinSemilattice._∨_"></a><a id="988" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>               <a id="1006" class="Symbol">:</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a>     <a id="1024" class="Comment">-- The join operation.</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="1051" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1089" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a> <a id="1093" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a> <a id="1097" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>

  <a id="1104" class="Keyword">open</a> <a id="1109" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="1127" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1145" class="Keyword">public</a>

  <a id="JoinSemilattice.poset"></a><a id="1155" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1169" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="1171" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="1174" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a>
  <a id="1179" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1185" class="Symbol">=</a> <a id="1187" class="Keyword">record</a> <a id="1194" class="Symbol">{</a> <a id="1196" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1211" class="Symbol">=</a> <a id="1213" href="Relation.Binary.Lattice.Structures.html#1181" class="Function">isPartialOrder</a> <a id="1228" class="Symbol">}</a>

  <a id="1233" class="Keyword">open</a> <a id="1238" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="1244" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1250" class="Keyword">public</a> <a id="1257" class="Keyword">using</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="1272" class="Symbol">)</a>


<a id="1276" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="1283" href="Relation.Binary.Lattice.Bundles.html#1283" class="Record">BoundedJoinSemilattice</a> <a id="1306" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1308" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1311" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1330" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1333" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1335" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a><a id="1337" class="Symbol">))</a> <a id="1340" class="Keyword">where</a>
  <a id="1348" class="Keyword">infix</a>  <a id="1355" class="Number">4</a> <a id="1357" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a> <a id="1361" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a>
  <a id="1367" class="Keyword">infixr</a> <a id="1374" class="Number">6</a> <a id="1376" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a>
  <a id="1382" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="1392" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>                  <a id="1417" class="Symbol">:</a> <a id="1419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1423" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="1429" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a>                      <a id="1454" class="Symbol">:</a> <a id="1456" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1460" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a> <a id="1468" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a>  <a id="1472" class="Comment">-- The underlying equality.</a>
    <a id="BoundedJoinSemilattice._≤_"></a><a id="1504" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a>                      <a id="1529" class="Symbol">:</a> <a id="1531" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1535" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a> <a id="1543" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a>  <a id="1547" class="Comment">-- The partial order.</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="1573" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a>                      <a id="1598" class="Symbol">:</a> <a id="1600" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1604" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>     <a id="1616" class="Comment">-- The join operation.</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="1643" href="Relation.Binary.Lattice.Bundles.html#1643" class="Field">⊥</a>                        <a id="1668" class="Symbol">:</a> <a id="1670" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>         <a id="1686" class="Comment">-- The minimum.</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="1706" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a> <a id="1758" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a> <a id="1762" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a> <a id="1766" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a> <a id="1770" href="Relation.Binary.Lattice.Bundles.html#1643" class="Field">⊥</a>

  <a id="1775" class="Keyword">open</a> <a id="1780" href="Relation.Binary.Lattice.Structures.html#1589" class="Module">IsBoundedJoinSemilattice</a> <a id="1805" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="1830" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.joinSemilattice"></a><a id="1840" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="1874" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1876" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1879" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a>
  <a id="1884" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1900" class="Symbol">=</a> <a id="1902" class="Keyword">record</a> <a id="1909" class="Symbol">{</a> <a id="1911" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Relation.Binary.Lattice.Structures.html#1789" class="Function">isJoinSemilattice</a> <a id="1949" class="Symbol">}</a>

  <a id="1954" class="Keyword">open</a> <a id="1959" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">JoinSemilattice</a> <a id="1975" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1991" class="Keyword">public</a> <a id="1998" class="Keyword">using</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="2013" class="Symbol">;</a> <a id="2015" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="2020" class="Symbol">)</a>

<a id="2023" class="Comment">------------------------------------------------------------------------</a>
<a id="2096" class="Comment">-- Meet semilattices</a>

<a id="2118" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="2125" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="2141" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2143" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2146" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2163" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2165" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2168" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2170" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a><a id="2172" class="Symbol">))</a> <a id="2175" class="Keyword">where</a>
  <a id="2183" class="Keyword">infix</a>  <a id="2190" class="Number">4</a> <a id="2192" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a> <a id="2196" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a>
  <a id="2202" class="Keyword">infixr</a> <a id="2209" class="Number">7</a> <a id="2211" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>
  <a id="2217" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="2227" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a>           <a id="2245" class="Symbol">:</a> <a id="2247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2251" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="2257" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a>               <a id="2275" class="Symbol">:</a> <a id="2277" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2281" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a> <a id="2289" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a>  <a id="2293" class="Comment">-- The underlying equality.</a>
    <a id="MeetSemilattice._≤_"></a><a id="2325" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a>               <a id="2343" class="Symbol">:</a> <a id="2345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2349" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a> <a id="2357" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a>  <a id="2361" class="Comment">-- The partial order.</a>
    <a id="MeetSemilattice._∧_"></a><a id="2387" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>               <a id="2405" class="Symbol">:</a> <a id="2407" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2411" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a>     <a id="2423" class="Comment">-- The meet operation.</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="2450" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="2468" class="Symbol">:</a> <a id="2470" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2488" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a> <a id="2492" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a> <a id="2496" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>

  <a id="2503" class="Keyword">open</a> <a id="2508" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="2526" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="2544" class="Keyword">public</a>

  <a id="MeetSemilattice.poset"></a><a id="2554" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2568" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2570" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2573" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a>
  <a id="2578" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2584" class="Symbol">=</a> <a id="2586" class="Keyword">record</a> <a id="2593" class="Symbol">{</a> <a id="2595" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2610" class="Symbol">=</a> <a id="2612" href="Relation.Binary.Lattice.Structures.html#2144" class="Function">isPartialOrder</a> <a id="2627" class="Symbol">}</a>

  <a id="2632" class="Keyword">open</a> <a id="2637" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="2643" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2649" class="Keyword">public</a> <a id="2656" class="Keyword">using</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="2671" class="Symbol">)</a>

<a id="2674" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="2681" href="Relation.Binary.Lattice.Bundles.html#2681" class="Record">BoundedMeetSemilattice</a> <a id="2704" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="2706" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="2709" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="2726" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2728" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="2731" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2733" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a><a id="2735" class="Symbol">))</a> <a id="2738" class="Keyword">where</a>
  <a id="2746" class="Keyword">infix</a>  <a id="2753" class="Number">4</a> <a id="2755" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a> <a id="2759" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a>
  <a id="2765" class="Keyword">infixr</a> <a id="2772" class="Number">7</a> <a id="2774" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a>
  <a id="2780" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="2790" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>                  <a id="2815" class="Symbol">:</a> <a id="2817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2821" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="2827" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a>                      <a id="2852" class="Symbol">:</a> <a id="2854" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2858" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a> <a id="2866" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a>  <a id="2870" class="Comment">-- The underlying equality.</a>
    <a id="BoundedMeetSemilattice._≤_"></a><a id="2902" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a>                      <a id="2927" class="Symbol">:</a> <a id="2929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2933" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a> <a id="2941" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a>  <a id="2945" class="Comment">-- The partial order.</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="2971" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a>                      <a id="2996" class="Symbol">:</a> <a id="2998" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3002" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>     <a id="3014" class="Comment">-- The join operation.</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3041" href="Relation.Binary.Lattice.Bundles.html#3041" class="Field">⊤</a>                        <a id="3066" class="Symbol">:</a> <a id="3068" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>         <a id="3084" class="Comment">-- The maximum.</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3104" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="3156" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a> <a id="3160" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a> <a id="3164" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a> <a id="3168" href="Relation.Binary.Lattice.Bundles.html#3041" class="Field">⊤</a>

  <a id="3173" class="Keyword">open</a> <a id="3178" href="Relation.Binary.Lattice.Structures.html#2554" class="Module">IsBoundedMeetSemilattice</a> <a id="3203" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="3228" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.meetSemilattice"></a><a id="3238" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="3272" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="3274" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="3277" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a>
  <a id="3282" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3298" class="Symbol">=</a> <a id="3300" class="Keyword">record</a> <a id="3307" class="Symbol">{</a> <a id="3309" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="3327" class="Symbol">=</a> <a id="3329" href="Relation.Binary.Lattice.Structures.html#2754" class="Function">isMeetSemilattice</a> <a id="3347" class="Symbol">}</a>

  <a id="3352" class="Keyword">open</a> <a id="3357" href="Relation.Binary.Lattice.Bundles.html#2125" class="Module">MeetSemilattice</a> <a id="3373" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3389" class="Keyword">public</a> <a id="3396" class="Keyword">using</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="3411" class="Symbol">;</a> <a id="3413" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a><a id="3418" class="Symbol">)</a>

<a id="3421" class="Comment">------------------------------------------------------------------------</a>
<a id="3494" class="Comment">-- Lattices</a>

<a id="3507" class="Keyword">record</a> <a id="Lattice"></a><a id="3514" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="3522" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3524" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="3527" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a> <a id="3530" class="Symbol">:</a> <a id="3532" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3544" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3546" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="3549" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3551" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a><a id="3553" class="Symbol">))</a> <a id="3556" class="Keyword">where</a>
  <a id="3564" class="Keyword">infix</a>  <a id="3571" class="Number">4</a> <a id="3573" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a> <a id="3577" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a>
  <a id="3583" class="Keyword">infixr</a> <a id="3590" class="Number">6</a> <a id="3592" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a>
  <a id="3598" class="Keyword">infixr</a> <a id="3605" class="Number">7</a> <a id="3607" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>
  <a id="3613" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="3623" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>   <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3639" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="3645" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a>       <a id="3655" class="Symbol">:</a> <a id="3657" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3661" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a> <a id="3669" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a>  <a id="3673" class="Comment">-- The underlying equality.</a>
    <a id="Lattice._≤_"></a><a id="3705" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a>       <a id="3715" class="Symbol">:</a> <a id="3717" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3721" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a> <a id="3729" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>  <a id="3733" class="Comment">-- The partial order.</a>
    <a id="Lattice._∨_"></a><a id="3759" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a>       <a id="3769" class="Symbol">:</a> <a id="3771" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3775" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>     <a id="3787" class="Comment">-- The join operation.</a>
    <a id="Lattice._∧_"></a><a id="3814" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>       <a id="3824" class="Symbol">:</a> <a id="3826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3830" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>     <a id="3842" class="Comment">-- The meet operation.</a>
    <a id="Lattice.isLattice"></a><a id="3869" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="3891" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a> <a id="3895" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a> <a id="3899" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a> <a id="3903" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>

  <a id="3910" class="Keyword">open</a> <a id="3915" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="3925" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="3935" class="Keyword">public</a>

  <a id="Lattice.setoid"></a><a id="3945" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a> <a id="3952" class="Symbol">:</a> <a id="3954" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3961" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3963" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a>
  <a id="3968" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a> <a id="3975" class="Symbol">=</a> <a id="3977" class="Keyword">record</a> <a id="3984" class="Symbol">{</a> <a id="3986" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="4000" class="Symbol">=</a> <a id="4002" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a> <a id="4016" class="Symbol">}</a>

  <a id="Lattice.joinSemilattice"></a><a id="4021" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="4055" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="4057" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="4060" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>
  <a id="4065" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4081" class="Symbol">=</a> <a id="4083" class="Keyword">record</a> <a id="4090" class="Symbol">{</a> <a id="4092" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="4110" class="Symbol">=</a> <a id="4112" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="4130" class="Symbol">}</a>

  <a id="Lattice.meetSemilattice"></a><a id="4135" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="4169" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="4171" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="4174" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>
  <a id="4179" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a> <a id="4195" class="Symbol">=</a> <a id="4197" class="Keyword">record</a> <a id="4204" class="Symbol">{</a> <a id="4206" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="4224" class="Symbol">=</a> <a id="4226" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="4244" class="Symbol">}</a>

  <a id="4249" class="Keyword">open</a> <a id="4254" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">JoinSemilattice</a> <a id="4270" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4286" class="Keyword">public</a> <a id="4293" class="Keyword">using</a> <a id="4299" class="Symbol">(</a><a id="4300" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="4305" class="Symbol">;</a> <a id="4307" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="4315" class="Symbol">)</a>

<a id="4318" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="4325" href="Relation.Binary.Lattice.Bundles.html#4325" class="Record">DistributiveLattice</a> <a id="4345" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4347" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4350" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4367" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4369" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4372" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4374" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a><a id="4376" class="Symbol">))</a> <a id="4379" class="Keyword">where</a>
  <a id="4387" class="Keyword">infix</a>  <a id="4394" class="Number">4</a> <a id="4396" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a> <a id="4400" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a>
  <a id="4406" class="Keyword">infixr</a> <a id="4413" class="Number">6</a> <a id="4415" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a>
  <a id="4421" class="Keyword">infixr</a> <a id="4428" class="Number">7</a> <a id="4430" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>
  <a id="4436" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="4446" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4454" class="Symbol">:</a> <a id="4456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4460" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="4466" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a>     <a id="4474" class="Symbol">:</a> <a id="4476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4480" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4488" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a>  <a id="4492" class="Comment">-- The underlying equality.</a>
    <a id="DistributiveLattice._≤_"></a><a id="4524" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a>     <a id="4532" class="Symbol">:</a> <a id="4534" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4538" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4546" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a>  <a id="4550" class="Comment">-- The partial order.</a>
    <a id="DistributiveLattice._∨_"></a><a id="4576" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a>     <a id="4584" class="Symbol">:</a> <a id="4586" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4590" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a>     <a id="4602" class="Comment">-- The join operation.</a>
    <a id="DistributiveLattice._∧_"></a><a id="4629" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>     <a id="4637" class="Symbol">:</a> <a id="4639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4643" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a>     <a id="4655" class="Comment">-- The meet operation.</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="4682" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Relation.Binary.Lattice.Structures.html#3781" class="Record">IsDistributiveLattice</a> <a id="4728" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a> <a id="4732" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a> <a id="4736" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a> <a id="4740" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>

  <a id="4747" class="Keyword">open</a> <a id="4752" href="Relation.Binary.Lattice.Structures.html#3781" class="Module">IsDistributiveLattice</a> <a id="4774" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4796" class="Keyword">using</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Relation.Binary.Lattice.Structures.html#4016" class="Field">∧-distribˡ-∨</a><a id="4815" class="Symbol">)</a> <a id="4817" class="Keyword">public</a>
  <a id="4826" class="Keyword">open</a> <a id="4831" href="Relation.Binary.Lattice.Structures.html#3781" class="Module">IsDistributiveLattice</a> <a id="4853" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4875" class="Keyword">using</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a><a id="4891" class="Symbol">)</a>

  <a id="DistributiveLattice.lattice"></a><a id="4896" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4904" class="Symbol">:</a> <a id="4906" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="4914" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4916" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4919" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a>
  <a id="4924" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4932" class="Symbol">=</a> <a id="4934" class="Keyword">record</a> <a id="4941" class="Symbol">{</a> <a id="4943" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Relation.Binary.Lattice.Structures.html#3979" class="Function">isLattice</a> <a id="4965" class="Symbol">}</a>

  <a id="4970" class="Keyword">open</a> <a id="4975" href="Relation.Binary.Lattice.Bundles.html#3514" class="Module">Lattice</a> <a id="4983" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4991" class="Keyword">hiding</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a><a id="5006" class="Symbol">;</a> <a id="5008" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a><a id="5011" class="Symbol">;</a> <a id="5013" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a><a id="5016" class="Symbol">;</a> <a id="5018" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a><a id="5021" class="Symbol">;</a> <a id="5023" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a><a id="5026" class="Symbol">)</a> <a id="5028" class="Keyword">public</a>

<a id="5036" class="Keyword">record</a> <a id="BoundedLattice"></a><a id="5043" href="Relation.Binary.Lattice.Bundles.html#5043" class="Record">BoundedLattice</a> <a id="5058" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5060" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5063" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a> <a id="5066" class="Symbol">:</a> <a id="5068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5080" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5082" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5085" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5087" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a><a id="5089" class="Symbol">))</a> <a id="5092" class="Keyword">where</a>
  <a id="5100" class="Keyword">infix</a>  <a id="5107" class="Number">4</a> <a id="5109" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a> <a id="5113" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a>
  <a id="5119" class="Keyword">infixr</a> <a id="5126" class="Number">6</a> <a id="5128" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a>
  <a id="5134" class="Keyword">infixr</a> <a id="5141" class="Number">7</a> <a id="5143" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a>
  <a id="5149" class="Keyword">field</a>
    <a id="BoundedLattice.Carrier"></a><a id="5159" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>          <a id="5176" class="Symbol">:</a> <a id="5178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5182" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a>
    <a id="BoundedLattice._≈_"></a><a id="5188" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a>              <a id="5205" class="Symbol">:</a> <a id="5207" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5211" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a> <a id="5219" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a>  <a id="5223" class="Comment">-- The underlying equality.</a>
    <a id="BoundedLattice._≤_"></a><a id="5255" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a>              <a id="5272" class="Symbol">:</a> <a id="5274" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5278" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a> <a id="5286" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>  <a id="5290" class="Comment">-- The partial order.</a>
    <a id="BoundedLattice._∨_"></a><a id="5316" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a>              <a id="5333" class="Symbol">:</a> <a id="5335" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5339" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>     <a id="5351" class="Comment">-- The join operation.</a>
    <a id="BoundedLattice._∧_"></a><a id="5378" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a>              <a id="5395" class="Symbol">:</a> <a id="5397" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5401" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>     <a id="5413" class="Comment">-- The meet operation.</a>
    <a id="BoundedLattice.⊤"></a><a id="5440" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a>                <a id="5457" class="Symbol">:</a> <a id="5459" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>         <a id="5475" class="Comment">-- The maximum.</a>
    <a id="BoundedLattice.⊥"></a><a id="5495" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a>                <a id="5512" class="Symbol">:</a> <a id="5514" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>         <a id="5530" class="Comment">-- The minimum.</a>
    <a id="BoundedLattice.isBoundedLattice"></a><a id="5550" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="5586" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a> <a id="5590" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a> <a id="5594" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a> <a id="5598" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a> <a id="5602" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a> <a id="5604" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a>

  <a id="5609" class="Keyword">open</a> <a id="5614" href="Relation.Binary.Lattice.Structures.html#4105" class="Module">IsBoundedLattice</a> <a id="5631" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="5648" class="Keyword">public</a>

  <a id="BoundedLattice.boundedJoinSemilattice"></a><a id="5658" href="Relation.Binary.Lattice.Bundles.html#5658" class="Function">boundedJoinSemilattice</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="Relation.Binary.Lattice.Bundles.html#1283" class="Record">BoundedJoinSemilattice</a> <a id="5706" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5708" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5711" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5716" href="Relation.Binary.Lattice.Bundles.html#5658" class="Function">boundedJoinSemilattice</a> <a id="5739" class="Symbol">=</a> <a id="5741" class="Keyword">record</a>
    <a id="5752" class="Symbol">{</a> <a id="5754" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="5779" class="Symbol">=</a> <a id="5781" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="5806" class="Symbol">}</a>

  <a id="BoundedLattice.boundedMeetSemilattice"></a><a id="5811" href="Relation.Binary.Lattice.Bundles.html#5811" class="Function">boundedMeetSemilattice</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Relation.Binary.Lattice.Bundles.html#2681" class="Record">BoundedMeetSemilattice</a> <a id="5859" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5861" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5864" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5869" href="Relation.Binary.Lattice.Bundles.html#5811" class="Function">boundedMeetSemilattice</a> <a id="5892" class="Symbol">=</a> <a id="5894" class="Keyword">record</a>
    <a id="5905" class="Symbol">{</a> <a id="5907" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="5959" class="Symbol">}</a>

  <a id="BoundedLattice.lattice"></a><a id="5964" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="5972" class="Symbol">:</a> <a id="5974" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="5982" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5984" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5987" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5992" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="6000" class="Symbol">=</a> <a id="6002" class="Keyword">record</a> <a id="6009" class="Symbol">{</a> <a id="6011" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="6021" class="Symbol">=</a> <a id="6023" href="Relation.Binary.Lattice.Structures.html#4402" class="Function">isLattice</a> <a id="6033" class="Symbol">}</a>

  <a id="6038" class="Keyword">open</a> <a id="6043" href="Relation.Binary.Lattice.Bundles.html#3514" class="Module">Lattice</a> <a id="6051" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="6059" class="Keyword">public</a>
    <a id="6070" class="Keyword">using</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a><a id="6092" class="Symbol">;</a> <a id="6094" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a><a id="6109" class="Symbol">;</a> <a id="6111" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="6116" class="Symbol">;</a> <a id="6118" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="6126" class="Symbol">;</a> <a id="6128" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a><a id="6134" class="Symbol">)</a>

<a id="6137" class="Comment">------------------------------------------------------------------------</a>
<a id="6210" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="6277" class="Keyword">record</a> <a id="HeytingAlgebra"></a><a id="6284" href="Relation.Binary.Lattice.Bundles.html#6284" class="Record">HeytingAlgebra</a> <a id="6299" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6301" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6304" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6313" class="Symbol">(</a><a id="6314" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6323" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6326" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6328" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a><a id="6330" class="Symbol">))</a> <a id="6333" class="Keyword">where</a>
  <a id="6341" class="Keyword">infix</a>  <a id="6348" class="Number">4</a> <a id="6350" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a> <a id="6354" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a>
  <a id="6360" class="Keyword">infixr</a> <a id="6367" class="Number">5</a> <a id="6369" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a>
  <a id="6375" class="Keyword">infixr</a> <a id="6382" class="Number">6</a> <a id="6384" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a>
  <a id="6390" class="Keyword">infixr</a> <a id="6397" class="Number">7</a> <a id="6399" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a>
  <a id="6405" class="Keyword">field</a>
    <a id="HeytingAlgebra.Carrier"></a><a id="6415" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>          <a id="6432" class="Symbol">:</a> <a id="6434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6438" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a>
    <a id="HeytingAlgebra._≈_"></a><a id="6444" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a>              <a id="6461" class="Symbol">:</a> <a id="6463" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6467" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a> <a id="6475" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a>  <a id="6479" class="Comment">-- The underlying equality.</a>
    <a id="HeytingAlgebra._≤_"></a><a id="6511" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a>              <a id="6528" class="Symbol">:</a> <a id="6530" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6534" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a> <a id="6542" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a>  <a id="6546" class="Comment">-- The partial order.</a>
    <a id="HeytingAlgebra._∨_"></a><a id="6572" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a>              <a id="6589" class="Symbol">:</a> <a id="6591" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6595" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6607" class="Comment">-- The join operation.</a>
    <a id="HeytingAlgebra._∧_"></a><a id="6634" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a>              <a id="6651" class="Symbol">:</a> <a id="6653" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6657" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6669" class="Comment">-- The meet operation.</a>
    <a id="HeytingAlgebra._⇨_"></a><a id="6696" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a>              <a id="6713" class="Symbol">:</a> <a id="6715" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6719" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6731" class="Comment">-- The exponential operation.</a>
    <a id="HeytingAlgebra.⊤"></a><a id="6765" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a>                <a id="6782" class="Symbol">:</a> <a id="6784" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>         <a id="6800" class="Comment">-- The maximum.</a>
    <a id="HeytingAlgebra.⊥"></a><a id="6820" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a>                <a id="6837" class="Symbol">:</a> <a id="6839" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>         <a id="6855" class="Comment">-- The minimum.</a>
    <a id="HeytingAlgebra.isHeytingAlgebra"></a><a id="6875" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="6911" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a> <a id="6915" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a> <a id="6919" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a> <a id="6923" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a> <a id="6927" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a> <a id="6931" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a> <a id="6933" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a>

  <a id="HeytingAlgebra.boundedLattice"></a><a id="6938" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a> <a id="6953" class="Symbol">:</a> <a id="6955" href="Relation.Binary.Lattice.Bundles.html#5043" class="Record">BoundedLattice</a> <a id="6970" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6972" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6975" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a>
  <a id="6980" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a> <a id="6995" class="Symbol">=</a> <a id="6997" class="Keyword">record</a>
    <a id="7008" class="Symbol">{</a> <a id="7010" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">IsHeytingAlgebra.isBoundedLattice</a> <a id="7063" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="7080" class="Symbol">}</a>

  <a id="7085" class="Keyword">open</a> <a id="7090" href="Relation.Binary.Lattice.Structures.html#5038" class="Module">IsHeytingAlgebra</a> <a id="7107" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a>
    <a id="7128" class="Keyword">using</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a><a id="7146" class="Symbol">;</a> <a id="7148" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a><a id="7159" class="Symbol">;</a> <a id="7161" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a><a id="7172" class="Symbol">)</a> <a id="7174" class="Keyword">public</a>
  <a id="7183" class="Keyword">open</a> <a id="7188" href="Relation.Binary.Lattice.Bundles.html#5043" class="Module">BoundedLattice</a> <a id="7203" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a>
    <a id="7222" class="Keyword">hiding</a> <a id="7229" class="Symbol">(</a><a id="7230" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a><a id="7237" class="Symbol">;</a> <a id="7239" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a><a id="7242" class="Symbol">;</a> <a id="7244" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a><a id="7247" class="Symbol">;</a> <a id="7249" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a><a id="7252" class="Symbol">;</a> <a id="7254" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a><a id="7257" class="Symbol">;</a> <a id="7259" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a><a id="7260" class="Symbol">;</a> <a id="7262" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a><a id="7263" class="Symbol">)</a> <a id="7265" class="Keyword">public</a>

<a id="7273" class="Comment">------------------------------------------------------------------------</a>
<a id="7346" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="7399" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="7406" href="Relation.Binary.Lattice.Bundles.html#7406" class="Record">BooleanAlgebra</a> <a id="7421" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="7423" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="7426" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a> <a id="7429" class="Symbol">:</a> <a id="7431" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7435" class="Symbol">(</a><a id="7436" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="7443" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7445" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="7448" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7450" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a><a id="7452" class="Symbol">))</a> <a id="7455" class="Keyword">where</a>
  <a id="7463" class="Keyword">infix</a>  <a id="7470" class="Number">4</a> <a id="7472" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a> <a id="7476" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a>
  <a id="7482" class="Keyword">infixr</a> <a id="7489" class="Number">6</a> <a id="7491" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a>
  <a id="7497" class="Keyword">infixr</a> <a id="7504" class="Number">7</a> <a id="7506" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a>
  <a id="7512" class="Keyword">infix</a> <a id="7518" class="Number">8</a> <a id="7520" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a>
  <a id="7525" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="7535" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>          <a id="7552" class="Symbol">:</a> <a id="7554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7558" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="7564" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a>              <a id="7581" class="Symbol">:</a> <a id="7583" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7587" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a> <a id="7595" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a>  <a id="7599" class="Comment">-- The underlying equality.</a>
    <a id="BooleanAlgebra._≤_"></a><a id="7631" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a>              <a id="7648" class="Symbol">:</a> <a id="7650" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7654" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a> <a id="7662" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a>  <a id="7666" class="Comment">-- The partial order.</a>
    <a id="BooleanAlgebra._∨_"></a><a id="7692" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a>              <a id="7709" class="Symbol">:</a> <a id="7711" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7715" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7727" class="Comment">-- The join operation.</a>
    <a id="BooleanAlgebra._∧_"></a><a id="7754" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a>              <a id="7771" class="Symbol">:</a> <a id="7773" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7777" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7789" class="Comment">-- The meet operation.</a>
    <a id="BooleanAlgebra.¬_"></a><a id="7816" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a>               <a id="7833" class="Symbol">:</a> <a id="7835" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7839" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7851" class="Comment">-- The negation operation.</a>
    <a id="BooleanAlgebra.⊤"></a><a id="7882" href="Relation.Binary.Lattice.Bundles.html#7882" class="Field">⊤</a>                <a id="7899" class="Symbol">:</a> <a id="7901" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>         <a id="7917" class="Comment">-- The maximum.</a>
    <a id="BooleanAlgebra.⊥"></a><a id="7937" href="Relation.Binary.Lattice.Bundles.html#7937" class="Field">⊥</a>                <a id="7954" class="Symbol">:</a> <a id="7956" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>         <a id="7972" class="Comment">-- The minimum.</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="7992" href="Relation.Binary.Lattice.Bundles.html#7992" class="Field">isBooleanAlgebra</a> <a id="8009" class="Symbol">:</a> <a id="8011" href="Relation.Binary.Lattice.Structures.html#5924" class="Record">IsBooleanAlgebra</a> <a id="8028" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a> <a id="8032" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a> <a id="8036" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a> <a id="8040" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a> <a id="8044" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a> <a id="8047" href="Relation.Binary.Lattice.Bundles.html#7882" class="Field">⊤</a> <a id="8049" href="Relation.Binary.Lattice.Bundles.html#7937" class="Field">⊥</a>

  <a id="8054" class="Keyword">open</a> <a id="8059" href="Relation.Binary.Lattice.Structures.html#5924" class="Module">IsBooleanAlgebra</a> <a id="8076" href="Relation.Binary.Lattice.Bundles.html#7992" class="Field">isBooleanAlgebra</a> <a id="8093" class="Keyword">using</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a><a id="8116" class="Symbol">)</a>

  <a id="BooleanAlgebra.heytingAlgebra"></a><a id="8121" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8136" class="Symbol">:</a> <a id="8138" href="Relation.Binary.Lattice.Bundles.html#6284" class="Record">HeytingAlgebra</a> <a id="8153" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="8155" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="8158" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a>
  <a id="8163" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8178" class="Symbol">=</a> <a id="8180" class="Keyword">record</a> <a id="8187" class="Symbol">{</a> <a id="8189" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="Relation.Binary.Lattice.Structures.html#6339" class="Function">isHeytingAlgebra</a> <a id="8225" class="Symbol">}</a>

  <a id="8230" class="Keyword">open</a> <a id="8235" href="Relation.Binary.Lattice.Bundles.html#6284" class="Module">HeytingAlgebra</a> <a id="8250" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8265" class="Keyword">public</a>
    <a id="8276" class="Keyword">hiding</a> <a id="8283" class="Symbol">(</a><a id="8284" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a><a id="8291" class="Symbol">;</a> <a id="8293" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a><a id="8296" class="Symbol">;</a> <a id="8298" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a><a id="8301" class="Symbol">;</a> <a id="8303" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a><a id="8306" class="Symbol">;</a> <a id="8308" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a><a id="8311" class="Symbol">;</a> <a id="8313" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a><a id="8314" class="Symbol">;</a> <a id="8316" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a><a id="8317" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.Lattice.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for order-theoretic lattices</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via</a>
<a id="278" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="397" class="Keyword">where</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="429" class="Keyword">using</a> <a id="435" class="Symbol">(</a><a id="436" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="439" class="Symbol">;</a> <a id="441" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="491" class="Symbol">)</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Function.Base.html" class="Module">Function.Base</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Function.Base.html#1657" class="Function">flip</a><a id="530" class="Symbol">)</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Level.html" class="Module">Level</a> <a id="550" class="Keyword">using</a> <a id="556" class="Symbol">(</a><a id="557" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="607" class="Symbol">)</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">variable</a>
    <a id="633" href="Relation.Binary.Lattice.Definitions.html#633" class="Generalizable">a</a> <a id="635" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="637" class="Symbol">:</a> <a id="639" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="649" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="651" class="Symbol">:</a> <a id="653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="657" href="Relation.Binary.Lattice.Definitions.html#633" class="Generalizable">a</a>

<a id="660" class="Comment">------------------------------------------------------------------------</a>
<a id="733" class="Comment">-- Relationships between orders and operators</a>

<a id="Supremum"></a><a id="780" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="789" class="Symbol">:</a> <a id="791" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="795" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="797" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="799" class="Symbol">→</a> <a id="801" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="805" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="807" class="Symbol">→</a> <a id="809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="813" class="Symbol">_</a>
<a id="815" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="824" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">_≤_</a> <a id="828" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">_∨_</a> <a id="832" class="Symbol">=</a>
  <a id="836" class="Symbol">∀</a> <a id="838" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="840" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="842" class="Symbol">→</a> <a id="844" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="846" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="848" class="Symbol">(</a><a id="849" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="851" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="853" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="854" class="Symbol">)</a> <a id="856" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="858" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="860" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="862" class="Symbol">(</a><a id="863" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="865" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="867" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="868" class="Symbol">)</a> <a id="870" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="872" class="Symbol">∀</a> <a id="874" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="876" class="Symbol">→</a> <a id="878" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="880" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="882" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="884" class="Symbol">→</a> <a id="886" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="888" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="890" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="892" class="Symbol">→</a> <a id="894" class="Symbol">(</a><a id="895" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="897" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="899" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="900" class="Symbol">)</a> <a id="902" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="904" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a>

<a id="Infimum"></a><a id="907" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="915" class="Symbol">:</a> <a id="917" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="921" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="923" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="925" class="Symbol">→</a> <a id="927" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="931" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="939" class="Symbol">_</a>
<a id="941" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="949" href="Relation.Binary.Lattice.Definitions.html#949" class="Bound Operator">_≤_</a> <a id="953" class="Symbol">=</a> <a id="955" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="964" class="Symbol">(</a><a id="965" href="Function.Base.html#1657" class="Function">flip</a> <a id="970" href="Relation.Binary.Lattice.Definitions.html#949" class="Bound Operator">_≤_</a><a id="973" class="Symbol">)</a>

<a id="Exponential"></a><a id="976" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="988" class="Symbol">:</a> <a id="990" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="994" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="996" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1004" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">_</a>
<a id="1022" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="1034" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">_≤_</a> <a id="1038" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">_∧_</a> <a id="1042" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">_⇨_</a> <a id="1046" class="Symbol">=</a>
  <a id="1050" class="Symbol">∀</a> <a id="1052" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1054" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1056" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a> <a id="1058" class="Symbol">→</a> <a id="1060" class="Symbol">((</a><a id="1062" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1064" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">∧</a> <a id="1066" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a><a id="1067" class="Symbol">)</a> <a id="1069" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1071" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1077" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1082" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">⇨</a> <a id="1084" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1085" class="Symbol">))</a> <a id="1088" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1093" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1098" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">⇨</a> <a id="1100" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1101" class="Symbol">)</a> <a id="1103" class="Symbol">→</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1108" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">∧</a> <a id="1110" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a><a id="1111" class="Symbol">)</a> <a id="1113" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1115" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1116" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.Lattice.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for order-theoretic lattices</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Comment">-- The contents of this module should be accessed via</a>
<a id="277" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="396" class="Symbol">)</a>

<a id="399" class="Keyword">module</a> <a id="406" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>
 <a id="442" class="Symbol">{</a><a id="443" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="445" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="448" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="450" class="Symbol">}</a> <a id="452" class="Symbol">{</a><a id="453" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="455" class="Symbol">:</a> <a id="457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="461" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a><a id="462" class="Symbol">}</a>
 <a id="465" class="Symbol">(</a><a id="466" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="470" class="Symbol">:</a> <a id="472" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="476" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="478" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a><a id="480" class="Symbol">)</a> <a id="482" class="Comment">-- The underlying equality.</a>
 <a id="511" class="Symbol">(</a><a id="512" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="516" class="Symbol">:</a> <a id="518" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="522" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="524" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="526" class="Symbol">)</a> <a id="528" class="Comment">-- The partial order.</a>
 <a id="551" class="Keyword">where</a>

<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="593" class="Symbol">;</a> <a id="595" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a><a id="657" class="Symbol">)</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="699" class="Symbol">;</a> <a id="701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="704" class="Symbol">)</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Level.html" class="Module">Level</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="781" class="Keyword">using</a> <a id="787" class="Symbol">(</a><a id="788" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="804" class="Symbol">)</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a>
  <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a><a id="871" class="Symbol">;</a> <a id="873" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a><a id="880" class="Symbol">;</a> <a id="882" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a><a id="893" class="Symbol">)</a>
<a id="895" class="Keyword">open</a> <a id="900" class="Keyword">import</a> <a id="907" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="934" class="Keyword">using</a> <a id="940" class="Symbol">(</a><a id="941" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="955" class="Symbol">)</a>

<a id="958" class="Comment">------------------------------------------------------------------------</a>
<a id="1031" class="Comment">-- Join semilattices</a>

<a id="1053" class="Keyword">record</a> <a id="IsJoinSemilattice"></a><a id="1060" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">_∨_</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1089" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1090" class="Symbol">)</a>    <a id="1095" class="Comment">-- The join operation.</a>
                         <a id="1143" class="Symbol">:</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="1152" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1154" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="1157" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1159" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Keyword">where</a>
  <a id="1171" class="Keyword">field</a>
    <a id="IsJoinSemilattice.isPartialOrder"></a><a id="1181" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1213" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="1217" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsJoinSemilattice.supremum"></a><a id="1225" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="1251" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="1255" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">_∨_</a>

  <a id="IsJoinSemilattice.x≤x∨y"></a><a id="1262" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">∀</a> <a id="1272" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1274" href="Relation.Binary.Lattice.Structures.html#1274" class="Bound">y</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1280" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1285" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1287" href="Relation.Binary.Lattice.Structures.html#1274" class="Bound">y</a><a id="1288" class="Symbol">)</a>
  <a id="1292" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="1298" href="Relation.Binary.Lattice.Structures.html#1298" class="Bound">x</a> <a id="1300" href="Relation.Binary.Lattice.Structures.html#1300" class="Bound">y</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">let</a> <a id="1308" href="Relation.Binary.Lattice.Structures.html#1308" class="Bound">pf</a> <a id="1311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1313" class="Symbol">_</a> <a id="1315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1317" class="Symbol">_</a> <a id="1319" class="Symbol">=</a> <a id="1321" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1330" href="Relation.Binary.Lattice.Structures.html#1298" class="Bound">x</a> <a id="1332" href="Relation.Binary.Lattice.Structures.html#1300" class="Bound">y</a> <a id="1334" class="Keyword">in</a> <a id="1337" href="Relation.Binary.Lattice.Structures.html#1308" class="Bound">pf</a>

  <a id="IsJoinSemilattice.y≤x∨y"></a><a id="1343" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">∀</a> <a id="1353" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1355" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1361" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1366" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1368" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a><a id="1369" class="Symbol">)</a>
  <a id="1373" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="1379" href="Relation.Binary.Lattice.Structures.html#1379" class="Bound">x</a> <a id="1381" href="Relation.Binary.Lattice.Structures.html#1381" class="Bound">y</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">let</a> <a id="1389" class="Symbol">_</a> <a id="1391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1393" href="Relation.Binary.Lattice.Structures.html#1393" class="Bound">pf</a> <a id="1396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1398" class="Symbol">_</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1411" href="Relation.Binary.Lattice.Structures.html#1379" class="Bound">x</a> <a id="1413" href="Relation.Binary.Lattice.Structures.html#1381" class="Bound">y</a> <a id="1415" class="Keyword">in</a> <a id="1418" href="Relation.Binary.Lattice.Structures.html#1393" class="Bound">pf</a>

  <a id="IsJoinSemilattice.∨-least"></a><a id="1424" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="1432" class="Symbol">:</a> <a id="1434" class="Symbol">∀</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1439" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a> <a id="1441" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1448" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1450" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a> <a id="1456" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1458" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a> <a id="1460" class="Symbol">→</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1465" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1467" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a><a id="1468" class="Symbol">)</a> <a id="1470" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1472" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a>
  <a id="1476" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="1484" class="Symbol">{</a><a id="1485" href="Relation.Binary.Lattice.Structures.html#1485" class="Bound">x</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Relation.Binary.Lattice.Structures.html#1489" class="Bound">y</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" href="Relation.Binary.Lattice.Structures.html#1493" class="Bound">z</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">=</a> <a id="1498" class="Keyword">let</a> <a id="1502" class="Symbol">_</a> <a id="1504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1506" class="Symbol">_</a> <a id="1508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1510" href="Relation.Binary.Lattice.Structures.html#1510" class="Bound">pf</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1524" href="Relation.Binary.Lattice.Structures.html#1485" class="Bound">x</a> <a id="1526" href="Relation.Binary.Lattice.Structures.html#1489" class="Bound">y</a> <a id="1528" class="Keyword">in</a> <a id="1531" href="Relation.Binary.Lattice.Structures.html#1510" class="Bound">pf</a> <a id="1534" href="Relation.Binary.Lattice.Structures.html#1493" class="Bound">z</a>

  <a id="1539" class="Keyword">open</a> <a id="1544" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="1559" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1574" class="Keyword">public</a>

<a id="1582" class="Keyword">record</a> <a id="IsBoundedJoinSemilattice"></a><a id="1589" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Relation.Binary.Lattice.Structures.html#1615" class="Bound Operator">_∨_</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1625" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1626" class="Symbol">)</a>    <a id="1631" class="Comment">-- The join operation.</a>
                                <a id="1686" class="Symbol">(</a><a id="1687" href="Relation.Binary.Lattice.Structures.html#1687" class="Bound">⊥</a>   <a id="1691" class="Symbol">:</a> <a id="1693" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1694" class="Symbol">)</a>        <a id="1703" class="Comment">-- The minimum.</a>
                                <a id="1751" class="Symbol">:</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="1760" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1762" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="1765" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1767" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Keyword">where</a>
  <a id="1779" class="Keyword">field</a>
    <a id="IsBoundedJoinSemilattice.isJoinSemilattice"></a><a id="1789" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1827" href="Relation.Binary.Lattice.Structures.html#1615" class="Bound Operator">_∨_</a>
    <a id="IsBoundedJoinSemilattice.minimum"></a><a id="1835" href="Relation.Binary.Lattice.Structures.html#1835" class="Field">minimum</a>           <a id="1853" class="Symbol">:</a> <a id="1855" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1863" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="1867" href="Relation.Binary.Lattice.Structures.html#1687" class="Bound">⊥</a>

  <a id="1872" class="Keyword">open</a> <a id="1877" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="1895" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="1913" class="Keyword">public</a>

<a id="1921" class="Comment">------------------------------------------------------------------------</a>
<a id="1994" class="Comment">-- Meet semilattices</a>

<a id="2016" class="Keyword">record</a> <a id="IsMeetSemilattice"></a><a id="2023" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">_∧_</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2052" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2053" class="Symbol">)</a>    <a id="2058" class="Comment">-- The meet operation.</a>
                         <a id="2106" class="Symbol">:</a> <a id="2108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="2115" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2117" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="2120" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2122" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="2124" class="Symbol">)</a> <a id="2126" class="Keyword">where</a>
  <a id="2134" class="Keyword">field</a>
    <a id="IsMeetSemilattice.isPartialOrder"></a><a id="2144" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2176" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="2180" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsMeetSemilattice.infimum"></a><a id="2188" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="2203" class="Symbol">:</a> <a id="2205" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="2213" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="2217" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">_∧_</a>

  <a id="IsMeetSemilattice.x∧y≤x"></a><a id="2224" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a> <a id="2230" class="Symbol">:</a> <a id="2232" class="Symbol">∀</a> <a id="2234" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a> <a id="2236" href="Relation.Binary.Lattice.Structures.html#2236" class="Bound">y</a> <a id="2238" class="Symbol">→</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a> <a id="2243" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2245" href="Relation.Binary.Lattice.Structures.html#2236" class="Bound">y</a><a id="2246" class="Symbol">)</a> <a id="2248" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2250" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a>
  <a id="2254" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a> <a id="2260" href="Relation.Binary.Lattice.Structures.html#2260" class="Bound">x</a> <a id="2262" href="Relation.Binary.Lattice.Structures.html#2262" class="Bound">y</a> <a id="2264" class="Symbol">=</a> <a id="2266" class="Keyword">let</a> <a id="2270" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a> <a id="2273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2275" class="Symbol">_</a> <a id="2277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2279" class="Symbol">_</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2291" href="Relation.Binary.Lattice.Structures.html#2260" class="Bound">x</a> <a id="2293" href="Relation.Binary.Lattice.Structures.html#2262" class="Bound">y</a> <a id="2295" class="Keyword">in</a> <a id="2298" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a>

  <a id="IsMeetSemilattice.x∧y≤y"></a><a id="2304" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a> <a id="2310" class="Symbol">:</a> <a id="2312" class="Symbol">∀</a> <a id="2314" href="Relation.Binary.Lattice.Structures.html#2314" class="Bound">x</a> <a id="2316" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a> <a id="2318" class="Symbol">→</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Relation.Binary.Lattice.Structures.html#2314" class="Bound">x</a> <a id="2323" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2325" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a><a id="2326" class="Symbol">)</a> <a id="2328" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2330" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a>
  <a id="2334" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a> <a id="2340" href="Relation.Binary.Lattice.Structures.html#2340" class="Bound">x</a> <a id="2342" href="Relation.Binary.Lattice.Structures.html#2342" class="Bound">y</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">let</a> <a id="2350" class="Symbol">_</a> <a id="2352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2354" href="Relation.Binary.Lattice.Structures.html#2354" class="Bound">pf</a> <a id="2357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2359" class="Symbol">_</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2371" href="Relation.Binary.Lattice.Structures.html#2340" class="Bound">x</a> <a id="2373" href="Relation.Binary.Lattice.Structures.html#2342" class="Bound">y</a> <a id="2375" class="Keyword">in</a> <a id="2378" href="Relation.Binary.Lattice.Structures.html#2354" class="Bound">pf</a>

  <a id="IsMeetSemilattice.∧-greatest"></a><a id="2384" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a> <a id="2395" class="Symbol">:</a> <a id="2397" class="Symbol">∀</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2402" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2404" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2411" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2413" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2419" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2421" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2427" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2432" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2434" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a><a id="2435" class="Symbol">)</a>
  <a id="2439" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a> <a id="2450" class="Symbol">{</a><a id="2451" href="Relation.Binary.Lattice.Structures.html#2451" class="Bound">x</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">{</a><a id="2455" href="Relation.Binary.Lattice.Structures.html#2455" class="Bound">y</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">{</a><a id="2459" href="Relation.Binary.Lattice.Structures.html#2459" class="Bound">z</a><a id="2460" class="Symbol">}</a> <a id="2462" class="Symbol">=</a> <a id="2464" class="Keyword">let</a> <a id="2468" class="Symbol">_</a> <a id="2470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2472" class="Symbol">_</a> <a id="2474" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2476" href="Relation.Binary.Lattice.Structures.html#2476" class="Bound">pf</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2489" href="Relation.Binary.Lattice.Structures.html#2455" class="Bound">y</a> <a id="2491" href="Relation.Binary.Lattice.Structures.html#2459" class="Bound">z</a> <a id="2493" class="Keyword">in</a> <a id="2496" href="Relation.Binary.Lattice.Structures.html#2476" class="Bound">pf</a> <a id="2499" href="Relation.Binary.Lattice.Structures.html#2451" class="Bound">x</a>

  <a id="2504" class="Keyword">open</a> <a id="2509" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="2524" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="2539" class="Keyword">public</a>

<a id="2547" class="Keyword">record</a> <a id="IsBoundedMeetSemilattice"></a><a id="2554" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Relation.Binary.Lattice.Structures.html#2580" class="Bound Operator">_∧_</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2590" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2591" class="Symbol">)</a>    <a id="2596" class="Comment">-- The join operation.</a>
                                <a id="2651" class="Symbol">(</a><a id="2652" href="Relation.Binary.Lattice.Structures.html#2652" class="Bound">⊤</a>   <a id="2656" class="Symbol">:</a> <a id="2658" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2659" class="Symbol">)</a>        <a id="2668" class="Comment">-- The maximum.</a>
                                <a id="2716" class="Symbol">:</a> <a id="2718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="2725" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2727" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="2730" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2732" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Keyword">where</a>
  <a id="2744" class="Keyword">field</a>
    <a id="IsBoundedMeetSemilattice.isMeetSemilattice"></a><a id="2754" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="2772" class="Symbol">:</a> <a id="2774" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2792" href="Relation.Binary.Lattice.Structures.html#2580" class="Bound Operator">_∧_</a>
    <a id="IsBoundedMeetSemilattice.maximum"></a><a id="2800" href="Relation.Binary.Lattice.Structures.html#2800" class="Field">maximum</a>           <a id="2818" class="Symbol">:</a> <a id="2820" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="2828" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="2832" href="Relation.Binary.Lattice.Structures.html#2652" class="Bound">⊤</a>

  <a id="2837" class="Keyword">open</a> <a id="2842" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="2860" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="2878" class="Keyword">public</a>

<a id="2886" class="Comment">------------------------------------------------------------------------</a>
<a id="2959" class="Comment">-- Lattices</a>

<a id="2972" class="Keyword">record</a> <a id="IsLattice"></a><a id="2979" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a> <a id="2994" class="Symbol">:</a> <a id="2996" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3000" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3001" class="Symbol">)</a>    <a id="3006" class="Comment">-- The join operation.</a>
                 <a id="3046" class="Symbol">(</a><a id="3047" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a> <a id="3051" class="Symbol">:</a> <a id="3053" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3057" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3058" class="Symbol">)</a>    <a id="3063" class="Comment">-- The meet operation.</a>
                 <a id="3103" class="Symbol">:</a> <a id="3105" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="3112" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3114" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="3117" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3119" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Keyword">where</a>
  <a id="3131" class="Keyword">field</a>
    <a id="IsLattice.isPartialOrder"></a><a id="3141" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3173" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="3177" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsLattice.supremum"></a><a id="3185" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>       <a id="3200" class="Symbol">:</a> <a id="3202" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="3211" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="3215" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a>
    <a id="IsLattice.infimum"></a><a id="3223" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>        <a id="3238" class="Symbol">:</a> <a id="3240" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="3248" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="3252" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a>

  <a id="IsLattice.isJoinSemilattice"></a><a id="3259" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a>  <a id="3298" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a>
  <a id="3304" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3322" class="Symbol">=</a> <a id="3324" class="Keyword">record</a>
    <a id="3335" class="Symbol">{</a> <a id="3337" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a>
    <a id="3373" class="Symbol">;</a> <a id="3375" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="3390" class="Symbol">=</a> <a id="3392" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>
    <a id="3405" class="Symbol">}</a>

  <a id="IsLattice.isMeetSemilattice"></a><a id="3410" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a>  <a id="3449" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a>
  <a id="3455" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3473" class="Symbol">=</a> <a id="3475" class="Keyword">record</a>
    <a id="3486" class="Symbol">{</a> <a id="3488" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="3503" class="Symbol">=</a> <a id="3505" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a>
    <a id="3524" class="Symbol">;</a> <a id="3526" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="3541" class="Symbol">=</a> <a id="3543" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>
    <a id="3555" class="Symbol">}</a>

  <a id="3560" class="Keyword">open</a> <a id="3565" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="3583" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3601" class="Keyword">public</a>
    <a id="3612" class="Keyword">using</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a><a id="3624" class="Symbol">;</a> <a id="3626" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a><a id="3631" class="Symbol">;</a> <a id="3633" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a><a id="3640" class="Symbol">)</a>
  <a id="3644" class="Keyword">open</a> <a id="3649" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="3667" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3685" class="Keyword">public</a>
    <a id="3696" class="Keyword">using</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a><a id="3708" class="Symbol">;</a> <a id="3710" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a><a id="3715" class="Symbol">;</a> <a id="3717" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a><a id="3727" class="Symbol">)</a>
  <a id="3731" class="Keyword">open</a> <a id="3736" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="3751" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3766" class="Keyword">public</a>

<a id="3774" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="3781" href="Relation.Binary.Lattice.Structures.html#3781" class="Record">IsDistributiveLattice</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3814" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3815" class="Symbol">)</a>    <a id="3820" class="Comment">-- The join operation.</a>
                             <a id="3872" class="Symbol">(</a><a id="3873" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3883" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3884" class="Symbol">)</a>    <a id="3889" class="Comment">-- The meet operation.</a>
                             <a id="3941" class="Symbol">:</a> <a id="3943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3947" class="Symbol">(</a><a id="3948" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="3950" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3952" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="3955" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3957" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Keyword">where</a>
  <a id="3969" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="3979" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a>    <a id="3992" class="Symbol">:</a> <a id="3994" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="4004" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a> <a id="4008" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a>
    <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="4016" href="Relation.Binary.Lattice.Structures.html#4016" class="Field">∧-distribˡ-∨</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="4050" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="4054" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a> <a id="4058" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a>

  <a id="4065" class="Keyword">open</a> <a id="4070" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="4080" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a> <a id="4090" class="Keyword">public</a>

<a id="4098" class="Keyword">record</a> <a id="IsBoundedLattice"></a><a id="4105" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4127" class="Symbol">:</a> <a id="4129" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4133" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4134" class="Symbol">)</a>    <a id="4139" class="Comment">-- The join operation.</a>
                        <a id="4186" class="Symbol">(</a><a id="4187" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a> <a id="4191" class="Symbol">:</a> <a id="4193" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4197" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4198" class="Symbol">)</a>    <a id="4203" class="Comment">-- The meet operation.</a>
                        <a id="4250" class="Symbol">(</a><a id="4251" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>   <a id="4255" class="Symbol">:</a> <a id="4257" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4258" class="Symbol">)</a>        <a id="4267" class="Comment">-- The maximum.</a>
                        <a id="4307" class="Symbol">(</a><a id="4308" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>   <a id="4312" class="Symbol">:</a> <a id="4314" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4315" class="Symbol">)</a>        <a id="4324" class="Comment">-- The minimum.</a>
                        <a id="4364" class="Symbol">:</a> <a id="4366" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="4373" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4375" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="4378" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4380" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="4382" class="Symbol">)</a> <a id="4384" class="Keyword">where</a>
  <a id="4392" class="Keyword">field</a>
    <a id="IsBoundedLattice.isLattice"></a><a id="4402" href="Relation.Binary.Lattice.Structures.html#4402" class="Field">isLattice</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="4424" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4428" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a>
    <a id="IsBoundedLattice.maximum"></a><a id="4436" href="Relation.Binary.Lattice.Structures.html#4436" class="Field">maximum</a>   <a id="4446" class="Symbol">:</a> <a id="4448" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="4456" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="4460" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>
    <a id="IsBoundedLattice.minimum"></a><a id="4466" href="Relation.Binary.Lattice.Structures.html#4466" class="Field">minimum</a>   <a id="4476" class="Symbol">:</a> <a id="4478" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="4486" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="4490" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>

  <a id="4495" class="Keyword">open</a> <a id="4500" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="4510" href="Relation.Binary.Lattice.Structures.html#4402" class="Field">isLattice</a> <a id="4520" class="Keyword">public</a>

  <a id="IsBoundedLattice.isBoundedJoinSemilattice"></a><a id="4530" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a>  <a id="4583" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4587" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>
  <a id="4591" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="4616" class="Symbol">=</a> <a id="4618" class="Keyword">record</a>
    <a id="4629" class="Symbol">{</a> <a id="4631" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a>
    <a id="4673" class="Symbol">;</a> <a id="4675" href="Relation.Binary.Lattice.Structures.html#1835" class="Field">minimum</a>           <a id="4693" class="Symbol">=</a> <a id="4695" href="Relation.Binary.Lattice.Structures.html#4466" class="Field">minimum</a>
    <a id="4707" class="Symbol">}</a>

  <a id="IsBoundedLattice.isBoundedMeetSemilattice"></a><a id="4712" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="4764" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a> <a id="4768" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>
  <a id="4772" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="4797" class="Symbol">=</a> <a id="4799" class="Keyword">record</a>
    <a id="4810" class="Symbol">{</a> <a id="4812" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="4830" class="Symbol">=</a> <a id="4832" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a>
    <a id="4854" class="Symbol">;</a> <a id="4856" href="Relation.Binary.Lattice.Structures.html#2800" class="Field">maximum</a>           <a id="4874" class="Symbol">=</a> <a id="4876" href="Relation.Binary.Lattice.Structures.html#4436" class="Field">maximum</a>
    <a id="4888" class="Symbol">}</a>

<a id="4891" class="Comment">------------------------------------------------------------------------</a>
<a id="4964" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="5031" class="Keyword">record</a> <a id="IsHeytingAlgebra"></a><a id="5038" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Relation.Binary.Lattice.Structures.html#5056" class="Bound Operator">_∨_</a> <a id="5060" class="Symbol">:</a> <a id="5062" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5066" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5067" class="Symbol">)</a>    <a id="5072" class="Comment">-- The join operation.</a>
                        <a id="5119" class="Symbol">(</a><a id="5120" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5130" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5131" class="Symbol">)</a>    <a id="5136" class="Comment">-- The meet operation.</a>
                        <a id="5183" class="Symbol">(</a><a id="5184" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">_⇨_</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5194" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5195" class="Symbol">)</a>    <a id="5200" class="Comment">-- The exponential operation.</a>
                        <a id="5254" class="Symbol">(</a><a id="5255" href="Relation.Binary.Lattice.Structures.html#5255" class="Bound">⊤</a>   <a id="5259" class="Symbol">:</a> <a id="5261" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5262" class="Symbol">)</a>        <a id="5271" class="Comment">-- The maximum.</a>
                        <a id="5311" class="Symbol">(</a><a id="5312" href="Relation.Binary.Lattice.Structures.html#5312" class="Bound">⊥</a>   <a id="5316" class="Symbol">:</a> <a id="5318" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5319" class="Symbol">)</a>        <a id="5328" class="Comment">-- The minimum.</a>
                        <a id="5368" class="Symbol">:</a> <a id="5370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="5377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5379" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="5382" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5384" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Keyword">where</a>
  <a id="5396" class="Keyword">field</a>
    <a id="IsHeytingAlgebra.isBoundedLattice"></a><a id="5406" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">isBoundedLattice</a> <a id="5423" class="Symbol">:</a> <a id="5425" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="5442" href="Relation.Binary.Lattice.Structures.html#5056" class="Bound Operator">_∨_</a> <a id="5446" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5450" href="Relation.Binary.Lattice.Structures.html#5255" class="Bound">⊤</a> <a id="5452" href="Relation.Binary.Lattice.Structures.html#5312" class="Bound">⊥</a>
    <a id="IsHeytingAlgebra.exponential"></a><a id="5458" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a>      <a id="5475" class="Symbol">:</a> <a id="5477" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="5489" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="5493" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5497" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">_⇨_</a>

  <a id="IsHeytingAlgebra.transpose-⇨"></a><a id="5504" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a> <a id="5516" class="Symbol">:</a> <a id="5518" class="Symbol">∀</a> <a id="5520" class="Symbol">{</a><a id="5521" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5523" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a> <a id="5525" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a><a id="5526" class="Symbol">}</a> <a id="5528" class="Symbol">→</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5533" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">∧</a> <a id="5535" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a><a id="5536" class="Symbol">)</a> <a id="5538" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5540" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a> <a id="5542" class="Symbol">→</a> <a id="5544" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5546" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5548" class="Symbol">(</a><a id="5549" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a> <a id="5551" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">⇨</a> <a id="5553" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a><a id="5554" class="Symbol">)</a>
  <a id="5558" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a> <a id="5570" class="Symbol">{</a><a id="5571" href="Relation.Binary.Lattice.Structures.html#5571" class="Bound">w</a><a id="5572" class="Symbol">}</a> <a id="5574" class="Symbol">{</a><a id="5575" href="Relation.Binary.Lattice.Structures.html#5575" class="Bound">x</a><a id="5576" class="Symbol">}</a> <a id="5578" class="Symbol">{</a><a id="5579" href="Relation.Binary.Lattice.Structures.html#5579" class="Bound">y</a><a id="5580" class="Symbol">}</a> <a id="5582" class="Symbol">=</a> <a id="5584" class="Keyword">let</a> <a id="5588" href="Relation.Binary.Lattice.Structures.html#5588" class="Bound">pf</a> <a id="5591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5593" class="Symbol">_</a> <a id="5595" class="Symbol">=</a> <a id="5597" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a> <a id="5609" href="Relation.Binary.Lattice.Structures.html#5571" class="Bound">w</a> <a id="5611" href="Relation.Binary.Lattice.Structures.html#5575" class="Bound">x</a> <a id="5613" href="Relation.Binary.Lattice.Structures.html#5579" class="Bound">y</a> <a id="5615" class="Keyword">in</a> <a id="5618" href="Relation.Binary.Lattice.Structures.html#5588" class="Bound">pf</a>

  <a id="IsHeytingAlgebra.transpose-∧"></a><a id="5624" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a> <a id="5636" class="Symbol">:</a> <a id="5638" class="Symbol">∀</a> <a id="5640" class="Symbol">{</a><a id="5641" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5643" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a> <a id="5645" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5652" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a> <a id="5657" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">⇨</a> <a id="5659" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">→</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5667" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">∧</a> <a id="5669" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a><a id="5670" class="Symbol">)</a> <a id="5672" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5674" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a>
  <a id="5678" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a> <a id="5690" class="Symbol">{</a><a id="5691" href="Relation.Binary.Lattice.Structures.html#5691" class="Bound">w</a><a id="5692" class="Symbol">}</a> <a id="5694" class="Symbol">{</a><a id="5695" href="Relation.Binary.Lattice.Structures.html#5695" class="Bound">x</a><a id="5696" class="Symbol">}</a> <a id="5698" class="Symbol">{</a><a id="5699" href="Relation.Binary.Lattice.Structures.html#5699" class="Bound">y</a><a id="5700" class="Symbol">}</a> <a id="5702" class="Symbol">=</a> <a id="5704" class="Keyword">let</a> <a id="5708" class="Symbol">_</a> <a id="5710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5712" href="Relation.Binary.Lattice.Structures.html#5712" class="Bound">pf</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a> <a id="5729" href="Relation.Binary.Lattice.Structures.html#5691" class="Bound">w</a> <a id="5731" href="Relation.Binary.Lattice.Structures.html#5695" class="Bound">x</a> <a id="5733" href="Relation.Binary.Lattice.Structures.html#5699" class="Bound">y</a> <a id="5735" class="Keyword">in</a> <a id="5738" href="Relation.Binary.Lattice.Structures.html#5712" class="Bound">pf</a>

  <a id="5744" class="Keyword">open</a> <a id="5749" href="Relation.Binary.Lattice.Structures.html#4105" class="Module">IsBoundedLattice</a> <a id="5766" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">isBoundedLattice</a> <a id="5783" class="Keyword">public</a>

<a id="5791" class="Comment">------------------------------------------------------------------------</a>
<a id="5864" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="5917" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5924" href="Relation.Binary.Lattice.Structures.html#5924" class="Record">IsBooleanAlgebra</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">_∨_</a> <a id="5946" class="Symbol">:</a> <a id="5948" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5952" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5953" class="Symbol">)</a>    <a id="5958" class="Comment">-- The join operation.</a>
                        <a id="6005" class="Symbol">(</a><a id="6006" href="Relation.Binary.Lattice.Structures.html#6006" class="Bound Operator">_∧_</a> <a id="6010" class="Symbol">:</a> <a id="6012" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6016" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6017" class="Symbol">)</a>    <a id="6022" class="Comment">-- The meet operation.</a>
                        <a id="6069" class="Symbol">(</a><a id="6070" href="Relation.Binary.Lattice.Structures.html#6070" class="Bound Operator">¬_</a> <a id="6073" class="Symbol">:</a> <a id="6075" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6079" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6080" class="Symbol">)</a>     <a id="6086" class="Comment">-- The negation operation.</a>
                        <a id="6137" class="Symbol">(</a><a id="6138" href="Relation.Binary.Lattice.Structures.html#6138" class="Bound">⊤</a>   <a id="6142" class="Symbol">:</a> <a id="6144" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6145" class="Symbol">)</a>        <a id="6154" class="Comment">-- The maximum.</a>
                        <a id="6194" class="Symbol">(</a><a id="6195" href="Relation.Binary.Lattice.Structures.html#6195" class="Bound">⊥</a>   <a id="6199" class="Symbol">:</a> <a id="6201" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6202" class="Symbol">)</a>        <a id="6211" class="Comment">-- The minimum.</a>
                        <a id="6251" class="Symbol">:</a> <a id="6253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="6260" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6262" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="6265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6267" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="6269" class="Symbol">)</a> <a id="6271" class="Keyword">where</a>
  <a id="6279" class="Keyword">infixr</a> <a id="6286" class="Number">5</a> <a id="6288" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a>
  <a id="IsBooleanAlgebra._⇨_"></a><a id="6294" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6304" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a>
  <a id="6308" href="Relation.Binary.Lattice.Structures.html#6308" class="Bound">x</a> <a id="6310" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">⇨</a> <a id="6312" href="Relation.Binary.Lattice.Structures.html#6312" class="Bound">y</a> <a id="6314" class="Symbol">=</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Relation.Binary.Lattice.Structures.html#6070" class="Bound Operator">¬</a> <a id="6319" href="Relation.Binary.Lattice.Structures.html#6308" class="Bound">x</a><a id="6320" class="Symbol">)</a> <a id="6322" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">∨</a> <a id="6324" href="Relation.Binary.Lattice.Structures.html#6312" class="Bound">y</a>

  <a id="6329" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isHeytingAlgebra"></a><a id="6339" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="6375" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">_∨_</a> <a id="6379" href="Relation.Binary.Lattice.Structures.html#6006" class="Bound Operator">_∧_</a> <a id="6383" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a> <a id="6387" href="Relation.Binary.Lattice.Structures.html#6138" class="Bound">⊤</a> <a id="6389" href="Relation.Binary.Lattice.Structures.html#6195" class="Bound">⊥</a>

  <a id="6394" class="Keyword">open</a> <a id="6399" href="Relation.Binary.Lattice.Structures.html#5038" class="Module">IsHeytingAlgebra</a> <a id="6416" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a> <a id="6433" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.Lattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Order-theoretic lattices</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">module</a> <a id="260" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Comment">------------------------------------------------------------------------</a>
<a id="364" class="Comment">-- Re-export various components of the lattice hierarchy</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="470" class="Keyword">public</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a> <a id="524" class="Keyword">public</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="575" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.Morphism.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Morphism.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for morphisms between algebraic structures</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="323" class="Keyword">module</a> <a id="330" href="Relation.Binary.Morphism.Definitions.html" class="Module">Relation.Binary.Morphism.Definitions</a>
  <a id="369" class="Symbol">{</a><a id="370" href="Relation.Binary.Morphism.Definitions.html#370" class="Bound">a</a><a id="371" class="Symbol">}</a> <a id="373" class="Symbol">(</a><a id="374" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="382" href="Relation.Binary.Morphism.Definitions.html#370" class="Bound">a</a><a id="383" class="Symbol">)</a>     <a id="389" class="Comment">-- The domain of the morphism</a>
  <a id="421" class="Symbol">{</a><a id="422" href="Relation.Binary.Morphism.Definitions.html#422" class="Bound">b</a><a id="423" class="Symbol">}</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a> <a id="428" class="Symbol">:</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="434" href="Relation.Binary.Morphism.Definitions.html#422" class="Bound">b</a><a id="435" class="Symbol">)</a>     <a id="441" class="Comment">-- The codomain of the morphism</a>
  <a id="475" class="Keyword">where</a>

<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Level.html" class="Module">Level</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="512" class="Symbol">)</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Relation.Binary.Morphism.Definitions.html#538" class="Generalizable">ℓ₁</a> <a id="541" href="Relation.Binary.Morphism.Definitions.html#541" class="Generalizable">ℓ₂</a> <a id="544" class="Symbol">:</a> <a id="546" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="553" class="Comment">------------------------------------------------------------------------</a>
<a id="626" class="Comment">-- Morphism definition in Function.Core</a>

<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Function.Core.html" class="Module">Function.Core</a> <a id="693" class="Keyword">public</a>
  <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Function.Core.html#654" class="Function">Morphism</a><a id="717" class="Symbol">)</a>

<a id="720" class="Comment">------------------------------------------------------------------------</a>
<a id="793" class="Comment">-- Basic definitions</a>

<a id="Homomorphic₂"></a><a id="815" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="828" class="Symbol">:</a> <a id="830" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="834" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="836" href="Relation.Binary.Morphism.Definitions.html#538" class="Generalizable">ℓ₁</a> <a id="839" class="Symbol">→</a> <a id="841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="845" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a> <a id="847" href="Relation.Binary.Morphism.Definitions.html#541" class="Generalizable">ℓ₂</a> <a id="850" class="Symbol">→</a> <a id="852" class="Symbol">(</a><a id="853" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="855" class="Symbol">→</a> <a id="857" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="866" class="Symbol">_</a>
<a id="868" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="881" href="Relation.Binary.Morphism.Definitions.html#881" class="Bound Operator">_∼₁_</a> <a id="886" href="Relation.Binary.Morphism.Definitions.html#886" class="Bound Operator">_∼₂_</a> <a id="891" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦_⟧</a> <a id="895" class="Symbol">=</a> <a id="897" class="Symbol">∀</a> <a id="899" class="Symbol">{</a><a id="900" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="902" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a><a id="903" class="Symbol">}</a> <a id="905" class="Symbol">→</a> <a id="907" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="909" href="Relation.Binary.Morphism.Definitions.html#881" class="Bound Operator">∼₁</a> <a id="912" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a> <a id="914" class="Symbol">→</a> <a id="916" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦</a> <a id="918" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="920" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟧</a> <a id="922" href="Relation.Binary.Morphism.Definitions.html#886" class="Bound Operator">∼₂</a> <a id="925" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦</a> <a id="927" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a> <a id="929" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟧</a>
</pre></body></html>


==> anc/html/Relation.Binary.Morphism.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Morphism.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Order morphisms</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="277" class="Keyword">using</a> <a id="283" class="Symbol">(</a><a id="284" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="287" class="Symbol">)</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>
  <a id="335" class="Symbol">{</a><a id="336" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="338" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a><a id="339" class="Symbol">}</a> <a id="341" class="Symbol">{</a><a id="342" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="344" class="Symbol">:</a> <a id="346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="350" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a><a id="351" class="Symbol">}</a> <a id="353" class="Symbol">{</a><a id="354" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="356" class="Symbol">:</a> <a id="358" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="362" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a><a id="363" class="Symbol">}</a>
  <a id="367" class="Keyword">where</a>

<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="404" class="Keyword">using</a> <a id="410" class="Symbol">(</a><a id="411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Function.Definitions.html#842" class="Function">Injective</a><a id="465" class="Symbol">;</a> <a id="467" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="477" class="Symbol">;</a> <a id="479" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Level.html" class="Module">Level</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="520" class="Symbol">;</a> <a id="522" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="525" class="Symbol">)</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Relation.Binary.Morphism.Definitions.html" class="Module">Relation.Binary.Morphism.Definitions</a> <a id="577" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="579" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a>

<a id="582" class="Keyword">private</a>
  <a id="592" class="Keyword">variable</a>
    <a id="605" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a> <a id="608" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a> <a id="611" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a> <a id="614" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a> <a id="617" class="Symbol">:</a> <a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="626" class="Comment">------------------------------------------------------------------------</a>
<a id="699" class="Comment">-- Relations</a>
<a id="712" class="Comment">------------------------------------------------------------------------</a>

<a id="786" class="Keyword">record</a> <a id="IsRelHomomorphism"></a><a id="793" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="811" class="Symbol">(</a><a id="812" href="Relation.Binary.Morphism.Structures.html#812" class="Bound Operator">_∼₁_</a> <a id="817" class="Symbol">:</a> <a id="819" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="823" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="825" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">(</a><a id="830" href="Relation.Binary.Morphism.Structures.html#830" class="Bound Operator">_∼₂_</a> <a id="835" class="Symbol">:</a> <a id="837" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="841" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="843" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="845" class="Symbol">)</a>
                         <a id="872" class="Symbol">(</a><a id="873" href="Relation.Binary.Morphism.Structures.html#873" class="Bound Operator">⟦_⟧</a> <a id="877" class="Symbol">:</a> <a id="879" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="881" class="Symbol">→</a> <a id="883" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="884" class="Symbol">)</a> <a id="886" class="Symbol">:</a> <a id="888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="892" class="Symbol">(</a><a id="893" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="895" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="897" href="Relation.Binary.Morphism.Structures.html#825" class="Bound">ℓ₁</a> <a id="900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="902" href="Relation.Binary.Morphism.Structures.html#843" class="Bound">ℓ₂</a><a id="904" class="Symbol">)</a> <a id="906" class="Keyword">where</a>
  <a id="914" class="Keyword">field</a>
    <a id="IsRelHomomorphism.cong"></a><a id="924" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="929" class="Symbol">:</a> <a id="931" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="944" href="Relation.Binary.Morphism.Structures.html#812" class="Bound Operator">_∼₁_</a> <a id="949" href="Relation.Binary.Morphism.Structures.html#830" class="Bound Operator">_∼₂_</a> <a id="954" href="Relation.Binary.Morphism.Structures.html#873" class="Bound Operator">⟦_⟧</a>


<a id="960" class="Keyword">record</a> <a id="IsRelMonomorphism"></a><a id="967" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="985" class="Symbol">(</a><a id="986" href="Relation.Binary.Morphism.Structures.html#986" class="Bound Operator">_∼₁_</a> <a id="991" class="Symbol">:</a> <a id="993" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="997" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="999" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Relation.Binary.Morphism.Structures.html#1004" class="Bound Operator">_∼₂_</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1015" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1017" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="1019" class="Symbol">)</a>
                         <a id="1046" class="Symbol">(</a><a id="1047" href="Relation.Binary.Morphism.Structures.html#1047" class="Bound Operator">⟦_⟧</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1069" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1071" href="Relation.Binary.Morphism.Structures.html#999" class="Bound">ℓ₁</a> <a id="1074" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1076" href="Relation.Binary.Morphism.Structures.html#1017" class="Bound">ℓ₂</a><a id="1078" class="Symbol">)</a> <a id="1080" class="Keyword">where</a>
  <a id="1088" class="Keyword">field</a>
    <a id="IsRelMonomorphism.isHomomorphism"></a><a id="1098" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="1133" href="Relation.Binary.Morphism.Structures.html#986" class="Bound Operator">_∼₁_</a> <a id="1138" href="Relation.Binary.Morphism.Structures.html#1004" class="Bound Operator">_∼₂_</a> <a id="1143" href="Relation.Binary.Morphism.Structures.html#1047" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelMonomorphism.injective"></a><a id="1151" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="1166" class="Symbol">:</a> <a id="1168" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1178" href="Relation.Binary.Morphism.Structures.html#986" class="Bound Operator">_∼₁_</a> <a id="1183" href="Relation.Binary.Morphism.Structures.html#1004" class="Bound Operator">_∼₂_</a> <a id="1188" href="Relation.Binary.Morphism.Structures.html#1047" class="Bound Operator">⟦_⟧</a>

  <a id="1195" class="Keyword">open</a> <a id="1200" href="Relation.Binary.Morphism.Structures.html#793" class="Module">IsRelHomomorphism</a> <a id="1218" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="1233" class="Keyword">public</a>


<a id="1242" class="Keyword">record</a> <a id="IsRelIsomorphism"></a><a id="1249" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1278" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1280" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1296" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1298" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="1300" class="Symbol">)</a>
                        <a id="1326" class="Symbol">(</a><a id="1327" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1349" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1351" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a> <a id="1353" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1355" href="Relation.Binary.Morphism.Structures.html#1280" class="Bound">ℓ₁</a> <a id="1358" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1360" href="Relation.Binary.Morphism.Structures.html#1298" class="Bound">ℓ₂</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Keyword">where</a>
  <a id="1372" class="Keyword">field</a>
    <a id="IsRelIsomorphism.isMonomorphism"></a><a id="1382" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="1417" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1422" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1427" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelIsomorphism.surjective"></a><a id="1435" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="1450" class="Symbol">:</a> <a id="1452" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1463" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1468" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1473" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a>

  <a id="1480" class="Keyword">open</a> <a id="1485" href="Relation.Binary.Morphism.Structures.html#967" class="Module">IsRelMonomorphism</a> <a id="1503" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="1518" class="Keyword">public</a>

  <a id="IsRelIsomorphism.bijective"></a><a id="1528" href="Relation.Binary.Morphism.Structures.html#1528" class="Function">bijective</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1550" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1555" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1560" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a>
  <a id="1566" href="Relation.Binary.Morphism.Structures.html#1528" class="Function">bijective</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Relation.Binary.Morphism.Structures.html#1151" class="Function">injective</a> <a id="1588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1590" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>


<a id="1603" class="Comment">------------------------------------------------------------------------</a>
<a id="1676" class="Comment">-- Orders</a>
<a id="1686" class="Comment">------------------------------------------------------------------------</a>

<a id="1760" class="Keyword">record</a> <a id="IsOrderHomomorphism"></a><a id="1767" href="Relation.Binary.Morphism.Structures.html#1767" class="Record">IsOrderHomomorphism</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Relation.Binary.Morphism.Structures.html#1788" class="Bound Operator">_≈₁_</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1799" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1801" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Relation.Binary.Morphism.Structures.html#1806" class="Bound Operator">_≈₂_</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1817" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1819" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="1821" class="Symbol">)</a>
                           <a id="1850" class="Symbol">(</a><a id="1851" href="Relation.Binary.Morphism.Structures.html#1851" class="Bound Operator">_≲₁_</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1862" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1864" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Relation.Binary.Morphism.Structures.html#1869" class="Bound Operator">_≲₂_</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1880" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1882" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a><a id="1884" class="Symbol">)</a>
                           <a id="1913" class="Symbol">(</a><a id="1914" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1925" class="Symbol">)</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1936" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1938" href="Relation.Binary.Morphism.Structures.html#1801" class="Bound">ℓ₁</a> <a id="1941" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1943" href="Relation.Binary.Morphism.Structures.html#1819" class="Bound">ℓ₂</a> <a id="1946" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1948" href="Relation.Binary.Morphism.Structures.html#1864" class="Bound">ℓ₃</a> <a id="1951" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1953" href="Relation.Binary.Morphism.Structures.html#1882" class="Bound">ℓ₄</a><a id="1955" class="Symbol">)</a>
                           <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">field</a>
    <a id="IsOrderHomomorphism.cong"></a><a id="2002" href="Relation.Binary.Morphism.Structures.html#2002" class="Field">cong</a>  <a id="2008" class="Symbol">:</a> <a id="2010" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="2023" href="Relation.Binary.Morphism.Structures.html#1788" class="Bound Operator">_≈₁_</a> <a id="2028" href="Relation.Binary.Morphism.Structures.html#1806" class="Bound Operator">_≈₂_</a> <a id="2033" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderHomomorphism.mono"></a><a id="2041" href="Relation.Binary.Morphism.Structures.html#2041" class="Field">mono</a>  <a id="2047" class="Symbol">:</a> <a id="2049" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="2062" href="Relation.Binary.Morphism.Structures.html#1851" class="Bound Operator">_≲₁_</a> <a id="2067" href="Relation.Binary.Morphism.Structures.html#1869" class="Bound Operator">_≲₂_</a> <a id="2072" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>

  <a id="2079" class="Keyword">module</a> <a id="IsOrderHomomorphism.Eq"></a><a id="2086" href="Relation.Binary.Morphism.Structures.html#2086" class="Module">Eq</a> <a id="2089" class="Keyword">where</a>
    <a id="IsOrderHomomorphism.Eq.isRelHomomorphism"></a><a id="2099" href="Relation.Binary.Morphism.Structures.html#2099" class="Function">isRelHomomorphism</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="2137" href="Relation.Binary.Morphism.Structures.html#1788" class="Bound Operator">_≈₁_</a> <a id="2142" href="Relation.Binary.Morphism.Structures.html#1806" class="Bound Operator">_≈₂_</a> <a id="2147" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>
    <a id="2155" href="Relation.Binary.Morphism.Structures.html#2099" class="Function">isRelHomomorphism</a> <a id="2173" class="Symbol">=</a> <a id="2175" class="Keyword">record</a> <a id="2182" class="Symbol">{</a> <a id="2184" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Relation.Binary.Morphism.Structures.html#2002" class="Field">cong</a> <a id="2196" class="Symbol">}</a>

  <a id="IsOrderHomomorphism.isRelHomomorphism"></a><a id="2201" href="Relation.Binary.Morphism.Structures.html#2201" class="Function">isRelHomomorphism</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="2239" href="Relation.Binary.Morphism.Structures.html#1851" class="Bound Operator">_≲₁_</a> <a id="2244" href="Relation.Binary.Morphism.Structures.html#1869" class="Bound Operator">_≲₂_</a> <a id="2249" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>
  <a id="2255" href="Relation.Binary.Morphism.Structures.html#2201" class="Function">isRelHomomorphism</a> <a id="2273" class="Symbol">=</a> <a id="2275" class="Keyword">record</a> <a id="2282" class="Symbol">{</a> <a id="2284" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="2289" class="Symbol">=</a> <a id="2291" href="Relation.Binary.Morphism.Structures.html#2041" class="Field">mono</a> <a id="2296" class="Symbol">}</a>


<a id="2300" class="Keyword">record</a> <a id="IsOrderMonomorphism"></a><a id="2307" href="Relation.Binary.Morphism.Structures.html#2307" class="Record">IsOrderMonomorphism</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2339" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2341" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="2343" class="Symbol">)</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2357" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="2359" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="2361" class="Symbol">)</a>
                           <a id="2390" class="Symbol">(</a><a id="2391" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2402" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2404" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2420" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="2422" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a><a id="2424" class="Symbol">)</a>
                           <a id="2453" class="Symbol">(</a><a id="2454" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">:</a> <a id="2469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="2476" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2478" href="Relation.Binary.Morphism.Structures.html#2341" class="Bound">ℓ₁</a> <a id="2481" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2483" href="Relation.Binary.Morphism.Structures.html#2359" class="Bound">ℓ₂</a> <a id="2486" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2488" href="Relation.Binary.Morphism.Structures.html#2404" class="Bound">ℓ₃</a> <a id="2491" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2493" href="Relation.Binary.Morphism.Structures.html#2422" class="Bound">ℓ₄</a><a id="2495" class="Symbol">)</a>
                           <a id="2524" class="Keyword">where</a>
  <a id="2532" class="Keyword">field</a>
    <a id="IsOrderMonomorphism.isOrderHomomorphism"></a><a id="2542" href="Relation.Binary.Morphism.Structures.html#2542" class="Field">isOrderHomomorphism</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Relation.Binary.Morphism.Structures.html#1767" class="Record">IsOrderHomomorphism</a> <a id="2584" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2589" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2594" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="2599" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="2604" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.injective"></a><a id="2612" href="Relation.Binary.Morphism.Structures.html#2612" class="Field">injective</a>           <a id="2632" class="Symbol">:</a> <a id="2634" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2644" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2649" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2654" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.cancel"></a><a id="2662" href="Relation.Binary.Morphism.Structures.html#2662" class="Field">cancel</a>              <a id="2682" class="Symbol">:</a> <a id="2684" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2694" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="2699" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="2704" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>

  <a id="2711" class="Keyword">open</a> <a id="2716" href="Relation.Binary.Morphism.Structures.html#1767" class="Module">IsOrderHomomorphism</a> <a id="2736" href="Relation.Binary.Morphism.Structures.html#2542" class="Field">isOrderHomomorphism</a> <a id="2756" class="Keyword">public</a>
    <a id="2767" class="Keyword">hiding</a> <a id="2774" class="Symbol">(</a><a id="2775" class="Keyword">module</a> <a id="2782" href="Relation.Binary.Morphism.Structures.html#2086" class="Module">Eq</a><a id="2784" class="Symbol">)</a>

  <a id="2789" class="Keyword">module</a> <a id="IsOrderMonomorphism.Eq"></a><a id="2796" href="Relation.Binary.Morphism.Structures.html#2796" class="Module">Eq</a> <a id="2799" class="Keyword">where</a>
    <a id="IsOrderMonomorphism.Eq.isRelMonomorphism"></a><a id="2809" href="Relation.Binary.Morphism.Structures.html#2809" class="Function">isRelMonomorphism</a> <a id="2827" class="Symbol">:</a> <a id="2829" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="2847" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2852" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2857" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
    <a id="2865" href="Relation.Binary.Morphism.Structures.html#2809" class="Function">isRelMonomorphism</a> <a id="2883" class="Symbol">=</a> <a id="2885" class="Keyword">record</a>
      <a id="2898" class="Symbol">{</a> <a id="2900" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="2915" class="Symbol">=</a> <a id="2917" href="Relation.Binary.Morphism.Structures.html#2099" class="Function">IsOrderHomomorphism.Eq.isRelHomomorphism</a> <a id="2958" href="Relation.Binary.Morphism.Structures.html#2542" class="Field">isOrderHomomorphism</a>
      <a id="2984" class="Symbol">;</a> <a id="2986" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="3001" class="Symbol">=</a> <a id="3003" href="Relation.Binary.Morphism.Structures.html#2612" class="Field">injective</a>
      <a id="3019" class="Symbol">}</a>

  <a id="IsOrderMonomorphism.isRelMonomorphism"></a><a id="3024" href="Relation.Binary.Morphism.Structures.html#3024" class="Function">isRelMonomorphism</a> <a id="3042" class="Symbol">:</a> <a id="3044" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="3062" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="3067" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="3072" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
  <a id="3078" href="Relation.Binary.Morphism.Structures.html#3024" class="Function">isRelMonomorphism</a> <a id="3096" class="Symbol">=</a> <a id="3098" class="Keyword">record</a>
    <a id="3109" class="Symbol">{</a> <a id="3111" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Relation.Binary.Morphism.Structures.html#2201" class="Function">isRelHomomorphism</a>
    <a id="3150" class="Symbol">;</a> <a id="3152" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="3167" class="Symbol">=</a> <a id="3169" href="Relation.Binary.Morphism.Structures.html#2662" class="Field">cancel</a>
    <a id="3180" class="Symbol">}</a>


<a id="3184" class="Keyword">record</a> <a id="IsOrderIsomorphism"></a><a id="3191" href="Relation.Binary.Morphism.Structures.html#3191" class="Record">IsOrderIsomorphism</a> <a id="3210" class="Symbol">(</a><a id="3211" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3222" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3224" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="3226" class="Symbol">)</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3240" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="3242" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="3244" class="Symbol">)</a>
                          <a id="3272" class="Symbol">(</a><a id="3273" href="Relation.Binary.Morphism.Structures.html#3273" class="Bound Operator">_≲₁_</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3284" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3286" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a><a id="3288" class="Symbol">)</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Relation.Binary.Morphism.Structures.html#3291" class="Bound Operator">_≲₂_</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3302" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="3304" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a><a id="3306" class="Symbol">)</a>
                          <a id="3334" class="Symbol">(</a><a id="3335" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3343" class="Symbol">→</a> <a id="3345" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="3357" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3359" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a> <a id="3361" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3363" href="Relation.Binary.Morphism.Structures.html#3224" class="Bound">ℓ₁</a> <a id="3366" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3368" href="Relation.Binary.Morphism.Structures.html#3242" class="Bound">ℓ₂</a> <a id="3371" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3373" href="Relation.Binary.Morphism.Structures.html#3286" class="Bound">ℓ₃</a> <a id="3376" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3378" href="Relation.Binary.Morphism.Structures.html#3304" class="Bound">ℓ₄</a><a id="3380" class="Symbol">)</a>
                          <a id="3408" class="Keyword">where</a>
  <a id="3416" class="Keyword">field</a>
    <a id="IsOrderIsomorphism.isOrderMonomorphism"></a><a id="3426" href="Relation.Binary.Morphism.Structures.html#3426" class="Field">isOrderMonomorphism</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="Relation.Binary.Morphism.Structures.html#2307" class="Record">IsOrderMonomorphism</a> <a id="3468" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3473" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3478" href="Relation.Binary.Morphism.Structures.html#3273" class="Bound Operator">_≲₁_</a> <a id="3483" href="Relation.Binary.Morphism.Structures.html#3291" class="Bound Operator">_≲₂_</a> <a id="3488" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderIsomorphism.surjective"></a><a id="3496" href="Relation.Binary.Morphism.Structures.html#3496" class="Field">surjective</a>          <a id="3516" class="Symbol">:</a> <a id="3518" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3529" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3534" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3539" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a>

  <a id="3546" class="Keyword">open</a> <a id="3551" href="Relation.Binary.Morphism.Structures.html#2307" class="Module">IsOrderMonomorphism</a> <a id="3571" href="Relation.Binary.Morphism.Structures.html#3426" class="Field">isOrderMonomorphism</a> <a id="3591" class="Keyword">public</a>
    <a id="3602" class="Keyword">hiding</a> <a id="3609" class="Symbol">(</a><a id="3610" class="Keyword">module</a> <a id="3617" href="Relation.Binary.Morphism.Structures.html#2796" class="Module">Eq</a><a id="3619" class="Symbol">)</a>

  <a id="3624" class="Keyword">module</a> <a id="IsOrderIsomorphism.Eq"></a><a id="3631" href="Relation.Binary.Morphism.Structures.html#3631" class="Module">Eq</a> <a id="3634" class="Keyword">where</a>
    <a id="IsOrderIsomorphism.Eq.isRelIsomorphism"></a><a id="3644" href="Relation.Binary.Morphism.Structures.html#3644" class="Function">isRelIsomorphism</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="3680" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3685" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3690" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a>
    <a id="3698" href="Relation.Binary.Morphism.Structures.html#3644" class="Function">isRelIsomorphism</a> <a id="3715" class="Symbol">=</a> <a id="3717" class="Keyword">record</a>
      <a id="3730" class="Symbol">{</a> <a id="3732" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="3747" class="Symbol">=</a> <a id="3749" href="Relation.Binary.Morphism.Structures.html#2809" class="Function">IsOrderMonomorphism.Eq.isRelMonomorphism</a> <a id="3790" href="Relation.Binary.Morphism.Structures.html#3426" class="Field">isOrderMonomorphism</a>
      <a id="3816" class="Symbol">;</a> <a id="3818" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="3833" class="Symbol">=</a> <a id="3835" href="Relation.Binary.Morphism.Structures.html#3496" class="Field">surjective</a>
      <a id="3852" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Relation.Binary.Properties.DecTotalOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.DecTotalOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by decidable total orders</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="311" class="Keyword">using</a> <a id="317" class="Symbol">(</a><a id="318" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="331" class="Symbol">;</a> <a id="333" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="349" class="Symbol">)</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Properties.DecTotalOrder.html" class="Module">Relation.Binary.Properties.DecTotalOrder</a>
  <a id="402" class="Symbol">{</a><a id="403" href="Relation.Binary.Properties.DecTotalOrder.html#403" class="Bound">d₁</a> <a id="406" href="Relation.Binary.Properties.DecTotalOrder.html#406" class="Bound">d₂</a> <a id="409" href="Relation.Binary.Properties.DecTotalOrder.html#409" class="Bound">d₃</a><a id="411" class="Symbol">}</a> <a id="413" class="Symbol">(</a><a id="414" href="Relation.Binary.Properties.DecTotalOrder.html#414" class="Bound">DTO</a> <a id="418" class="Symbol">:</a> <a id="420" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="434" href="Relation.Binary.Properties.DecTotalOrder.html#403" class="Bound">d₁</a> <a id="437" href="Relation.Binary.Properties.DecTotalOrder.html#406" class="Bound">d₂</a> <a id="440" href="Relation.Binary.Properties.DecTotalOrder.html#409" class="Bound">d₃</a><a id="442" class="Symbol">)</a> <a id="444" class="Keyword">where</a>

<a id="451" class="Keyword">import</a> <a id="458" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="498" class="Symbol">as</a> <a id="501" class="Module">EqAndOrd</a>
  <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="577" class="Keyword">using</a> <a id="583" class="Symbol">(</a><a id="584" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="599" class="Symbol">;</a> <a id="601" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="619" class="Symbol">)</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="673" class="Symbol">)</a>

<a id="676" class="Keyword">open</a> <a id="681" href="Relation.Binary.Bundles.html#8160" class="Module">DecTotalOrder</a> <a id="695" href="Relation.Binary.Properties.DecTotalOrder.html#414" class="Bound">DTO</a> <a id="699" class="Keyword">hiding</a> <a id="706" class="Symbol">(</a><a id="707" href="Relation.Binary.Structures.html#2434" class="Function">trans</a><a id="712" class="Symbol">)</a>

<a id="715" class="Keyword">import</a> <a id="722" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a> <a id="760" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="771" class="Symbol">as</a> <a id="TotalOrderProperties"></a><a id="774" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a>
<a id="795" class="Keyword">import</a> <a id="802" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="846" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="850" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a> <a id="854" class="Symbol">as</a> <a id="ToStrict"></a><a id="857" href="Relation.Binary.Properties.DecTotalOrder.html#857" class="Module">ToStrict</a>

<a id="867" class="Comment">------------------------------------------------------------------------</a>
<a id="940" class="Comment">-- _≥_ - the flipped relation is also a total order</a>

<a id="993" class="Keyword">open</a> <a id="998" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a> <a id="1019" class="Keyword">public</a>
  <a id="1028" class="Keyword">using</a>
  <a id="1036" class="Symbol">(</a> <a id="1038" href="Relation.Binary.Properties.Poset.html#1681" class="Function">≥-refl</a>
  <a id="1047" class="Symbol">;</a> <a id="1049" href="Relation.Binary.Properties.Poset.html#1705" class="Function">≥-reflexive</a>
  <a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Binary.Properties.Poset.html#1734" class="Function">≥-trans</a>
  <a id="1075" class="Symbol">;</a> <a id="1077" href="Relation.Binary.Properties.Poset.html#1759" class="Function">≥-antisym</a>
  <a id="1089" class="Symbol">;</a> <a id="1091" href="Relation.Binary.Properties.TotalOrder.html#1807" class="Function">≥-total</a>
  <a id="1101" class="Symbol">;</a> <a id="1103" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1118" class="Symbol">;</a> <a id="1120" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1139" class="Symbol">;</a> <a id="1141" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a>
  <a id="1158" class="Symbol">;</a> <a id="1160" href="Relation.Binary.Properties.Poset.html#1380" class="Function">≥-preorder</a>
  <a id="1173" class="Symbol">;</a> <a id="1175" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a>
  <a id="1185" class="Symbol">;</a> <a id="1187" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a>
  <a id="1202" class="Symbol">)</a>

<a id="≥-isDecTotalOrder"></a><a id="1205" href="Relation.Binary.Properties.DecTotalOrder.html#1205" class="Function">≥-isDecTotalOrder</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="1241" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="1245" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1249" href="Relation.Binary.Properties.DecTotalOrder.html#1205" class="Function">≥-isDecTotalOrder</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">EqAndOrd.isDecTotalOrder</a> <a id="1294" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a>

<a id="≥-decTotalOrder"></a><a id="1311" href="Relation.Binary.Properties.DecTotalOrder.html#1311" class="Function">≥-decTotalOrder</a> <a id="1327" class="Symbol">:</a> <a id="1329" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="1343" class="Symbol">_</a> <a id="1345" class="Symbol">_</a> <a id="1347" class="Symbol">_</a>
<a id="1349" href="Relation.Binary.Properties.DecTotalOrder.html#1311" class="Function">≥-decTotalOrder</a> <a id="1365" class="Symbol">=</a> <a id="1367" class="Keyword">record</a>
  <a id="1376" class="Symbol">{</a> <a id="1378" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Relation.Binary.Properties.DecTotalOrder.html#1205" class="Function">≥-isDecTotalOrder</a>
  <a id="1416" class="Symbol">}</a>

<a id="1419" class="Keyword">open</a> <a id="1424" href="Relation.Binary.Bundles.html#8160" class="Module">DecTotalOrder</a> <a id="1438" href="Relation.Binary.Properties.DecTotalOrder.html#1311" class="Function">≥-decTotalOrder</a> <a id="1454" class="Keyword">public</a>
  <a id="1463" class="Keyword">using</a> <a id="1469" class="Symbol">()</a> <a id="1472" class="Keyword">renaming</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Relation.Binary.Structures.html#6452" class="Function Operator">_≤?_</a> <a id="1487" class="Symbol">to</a> <a id="1490" class="Function Operator">_≥?_</a><a id="1494" class="Symbol">)</a>

<a id="1497" class="Comment">------------------------------------------------------------------------</a>
<a id="1570" class="Comment">-- _&lt;_ - the strict version is a strict total order</a>

<a id="1623" class="Keyword">open</a> <a id="1628" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a> <a id="1649" class="Keyword">public</a>
  <a id="1658" class="Keyword">using</a>
  <a id="1666" class="Symbol">(</a> <a id="1668" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
  <a id="1674" class="Symbol">;</a> <a id="1676" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a>
  <a id="1687" class="Symbol">;</a> <a id="1689" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a>
  <a id="1701" class="Symbol">;</a> <a id="1703" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a>
  <a id="1715" class="Symbol">;</a> <a id="1717" href="Relation.Binary.Properties.Poset.html#2574" class="Function">&lt;-irrefl</a>
  <a id="1728" class="Symbol">;</a> <a id="1730" href="Relation.Binary.Properties.Poset.html#2597" class="Function">&lt;-asym</a>
  <a id="1739" class="Symbol">;</a> <a id="1741" href="Relation.Binary.Properties.Poset.html#2618" class="Function">&lt;-trans</a>
  <a id="1751" class="Symbol">;</a> <a id="1753" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="1778" class="Symbol">;</a> <a id="1780" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a>
  <a id="1803" class="Symbol">;</a> <a id="1805" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a>
  <a id="1811" class="Symbol">;</a> <a id="1813" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a>
  <a id="1821" class="Symbol">;</a> <a id="1823" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a>
  <a id="1829" class="Symbol">;</a> <a id="1831" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a>
  <a id="1837" class="Symbol">)</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="1840" href="Relation.Binary.Properties.DecTotalOrder.html#1840" class="Function">&lt;-isStrictTotalOrder</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="1882" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="1886" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
<a id="1890" href="Relation.Binary.Properties.DecTotalOrder.html#1840" class="Function">&lt;-isStrictTotalOrder</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Relation.Binary.Construct.NonStrictToStrict.html#5340" class="Function">ToStrict.&lt;-isStrictTotalOrder₂</a> <a id="1944" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a>

<a id="&lt;-strictTotalOrder"></a><a id="1961" href="Relation.Binary.Properties.DecTotalOrder.html#1961" class="Function">&lt;-strictTotalOrder</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="1999" class="Symbol">_</a> <a id="2001" class="Symbol">_</a> <a id="2003" class="Symbol">_</a>
<a id="2005" href="Relation.Binary.Properties.DecTotalOrder.html#1961" class="Function">&lt;-strictTotalOrder</a> <a id="2024" class="Symbol">=</a> <a id="2026" class="Keyword">record</a>
  <a id="2035" class="Symbol">{</a> <a id="2037" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Relation.Binary.Properties.DecTotalOrder.html#1840" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="2081" class="Symbol">}</a>

<a id="2084" class="Keyword">open</a> <a id="2089" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="2106" href="Relation.Binary.Properties.DecTotalOrder.html#1961" class="Function">&lt;-strictTotalOrder</a> <a id="2125" class="Keyword">public</a>
  <a id="2134" class="Keyword">using</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Relation.Binary.Bundles.html#6495" class="Function Operator">_≮_</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Keyword">renaming</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Relation.Binary.Structures.html#7198" class="Function">compare</a> <a id="2164" class="Symbol">to</a> <a id="2167" class="Function">&lt;-compare</a><a id="2176" class="Symbol">)</a>

<a id="2179" class="Comment">------------------------------------------------------------------------</a>
<a id="2252" class="Comment">-- _≰_ - the negated order</a>

<a id="2280" class="Keyword">open</a> <a id="2285" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a> <a id="2306" class="Keyword">public</a>
  <a id="2315" class="Keyword">using</a>
  <a id="2323" class="Symbol">(</a> <a id="2325" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a>
  <a id="2337" class="Symbol">;</a> <a id="2339" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a>
  <a id="2351" class="Symbol">;</a> <a id="2353" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a>
  <a id="2359" class="Symbol">;</a> <a id="2361" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a>
  <a id="2367" class="Symbol">)</a>

<a id="≮⇒≥"></a><a id="2370" href="Relation.Binary.Properties.DecTotalOrder.html#2370" class="Function">≮⇒≥</a> <a id="2374" class="Symbol">:</a> <a id="2376" class="Symbol">∀</a> <a id="2378" class="Symbol">{</a><a id="2379" href="Relation.Binary.Properties.DecTotalOrder.html#2379" class="Bound">x</a> <a id="2381" href="Relation.Binary.Properties.DecTotalOrder.html#2381" class="Bound">y</a><a id="2382" class="Symbol">}</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Relation.Binary.Properties.DecTotalOrder.html#2379" class="Bound">x</a> <a id="2388" href="Relation.Binary.Bundles.html#6495" class="Function Operator">≮</a> <a id="2390" href="Relation.Binary.Properties.DecTotalOrder.html#2381" class="Bound">y</a> <a id="2392" class="Symbol">→</a> <a id="2394" href="Relation.Binary.Properties.DecTotalOrder.html#2381" class="Bound">y</a> <a id="2396" href="Relation.Binary.Bundles.html#8309" class="Field Operator">≤</a> <a id="2398" href="Relation.Binary.Properties.DecTotalOrder.html#2379" class="Bound">x</a>
<a id="2400" href="Relation.Binary.Properties.DecTotalOrder.html#2370" class="Function">≮⇒≥</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Relation.Binary.Construct.NonStrictToStrict.html#2045" class="Function">ToStrict.≮⇒≥</a> <a id="2419" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2426" href="Relation.Binary.Structures.html#6419" class="Function Operator">_≟_</a> <a id="2430" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2440" href="Relation.Binary.Structures.html#6084" class="Function">total</a>
</pre></body></html>


==> anc/html/Relation.Binary.Properties.Poset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Poset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by posets</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="307" class="Symbol">;</a> <a id="309" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="327" class="Symbol">)</a>

<a id="330" class="Keyword">module</a> <a id="337" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a>
   <a id="373" class="Symbol">{</a><a id="374" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="377" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="380" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">(</a><a id="385" href="Relation.Binary.Properties.Poset.html#385" class="Bound">P</a> <a id="387" class="Symbol">:</a> <a id="389" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="395" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="398" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="401" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a><a id="403" class="Symbol">)</a> <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Function.Base.html" class="Module">Function.Base</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Function.Base.html#1657" class="Function">flip</a><a id="491" class="Symbol">;</a> <a id="493" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="541" class="Symbol">;</a> <a id="543" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">import</a> <a id="565" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">Consequences</a>
  <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a><a id="628" class="Symbol">;</a> <a id="630" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="687" class="Keyword">using</a> <a id="693" class="Symbol">(</a><a id="694" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="729" class="Symbol">)</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="793" class="Symbol">;</a> <a id="795" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="890" class="Symbol">;</a> <a id="892" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="939" class="Keyword">using</a> <a id="945" class="Symbol">(</a><a id="946" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="963" class="Symbol">)</a>

<a id="966" class="Keyword">open</a> <a id="971" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="977" href="Relation.Binary.Properties.Poset.html#385" class="Bound">P</a> <a id="979" class="Keyword">renaming</a> <a id="988" class="Symbol">(</a><a id="989" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="997" class="Symbol">to</a> <a id="1000" class="Field">A</a><a id="1001" class="Symbol">)</a>

<a id="1004" class="Keyword">import</a> <a id="1011" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="1055" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="1059" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="1063" class="Symbol">as</a> <a id="ToStrict"></a><a id="1066" href="Relation.Binary.Properties.Poset.html#1066" class="Module">ToStrict</a>
<a id="1075" class="Keyword">import</a> <a id="1082" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a> <a id="1118" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="1127" class="Symbol">as</a> <a id="PreorderProperties"></a><a id="1130" href="Relation.Binary.Properties.Poset.html#1130" class="Module">PreorderProperties</a>


<a id="1151" class="Comment">------------------------------------------------------------------------</a>
<a id="1224" class="Comment">-- The _≥_ relation is also a poset.</a>

<a id="1262" class="Keyword">open</a> <a id="1267" href="Relation.Binary.Properties.Poset.html#1130" class="Module">PreorderProperties</a> <a id="1286" class="Keyword">public</a>
  <a id="1295" class="Keyword">using</a> <a id="1301" class="Symbol">()</a> <a id="1304" class="Keyword">renaming</a>
  <a id="1315" class="Symbol">(</a> <a id="1317" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="1337" class="Symbol">to</a> <a id="1340" class="Function">≥-isPreorder</a>
  <a id="1355" class="Symbol">;</a> <a id="1357" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a>   <a id="1377" class="Symbol">to</a> <a id="1380" class="Function">≥-preorder</a>
  <a id="1393" class="Symbol">)</a>

<a id="≥-isPartialOrder"></a><a id="1396" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1430" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="1434" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1438" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a> <a id="1455" class="Symbol">=</a> <a id="1457" class="Keyword">record</a>
  <a id="1466" class="Symbol">{</a> <a id="1468" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a>   <a id="1481" class="Symbol">=</a> <a id="1483" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1498" class="Symbol">;</a> <a id="1500" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>      <a id="1513" class="Symbol">=</a> <a id="1515" href="Function.Base.html#1657" class="Function">flip</a> <a id="1520" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>
  <a id="1530" class="Symbol">}</a>

<a id="≥-poset"></a><a id="1533" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1549" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="1552" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="1555" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a>
<a id="1558" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1566" class="Symbol">=</a> <a id="1568" class="Keyword">record</a>
  <a id="1577" class="Symbol">{</a> <a id="1579" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1594" class="Symbol">=</a> <a id="1596" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1615" class="Symbol">}</a>

<a id="1618" class="Keyword">open</a> <a id="1623" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="1629" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1637" class="Keyword">public</a>
  <a id="1646" class="Keyword">using</a> <a id="1652" class="Symbol">()</a> <a id="1655" class="Keyword">renaming</a>
  <a id="1666" class="Symbol">(</a> <a id="1668" href="Relation.Binary.Structures.html#2511" class="Function">refl</a>      <a id="1678" class="Symbol">to</a> <a id="1681" class="Function">≥-refl</a>
  <a id="1690" class="Symbol">;</a> <a id="1692" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1702" class="Symbol">to</a> <a id="1705" class="Function">≥-reflexive</a>
  <a id="1719" class="Symbol">;</a> <a id="1721" href="Relation.Binary.Structures.html#2434" class="Function">trans</a>     <a id="1731" class="Symbol">to</a> <a id="1734" class="Function">≥-trans</a>
  <a id="1744" class="Symbol">;</a> <a id="1746" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>   <a id="1756" class="Symbol">to</a> <a id="1759" class="Function">≥-antisym</a>
  <a id="1771" class="Symbol">)</a>

<a id="1774" class="Comment">------------------------------------------------------------------------</a>
<a id="1847" class="Comment">-- Negated order</a>

<a id="≰-respˡ-≈"></a><a id="1865" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Relation.Binary.Bundles.html#5084" class="Function Operator">_≰_</a> <a id="1881" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1891" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="1895" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a> <a id="1905" href="Relation.Binary.Properties.Poset.html#1905" class="Bound">x≈y</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="1914" href="Relation.Binary.Bundles.html#4951" class="Function">≤-respˡ-≈</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1932" href="Relation.Binary.Properties.Poset.html#1905" class="Bound">x≈y</a><a id="1935" class="Symbol">)</a>

<a id="≰-respʳ-≈"></a><a id="1938" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Relation.Binary.Bundles.html#5084" class="Function Operator">_≰_</a> <a id="1954" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1964" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="1968" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a> <a id="1978" href="Relation.Binary.Properties.Poset.html#1978" class="Bound">x≈y</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="1987" href="Relation.Binary.Bundles.html#4980" class="Function">≤-respʳ-≈</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2005" href="Relation.Binary.Properties.Poset.html#1978" class="Bound">x≈y</a><a id="2008" class="Symbol">)</a>

<a id="2011" class="Comment">------------------------------------------------------------------------</a>
<a id="2084" class="Comment">-- Partial orders can be turned into strict partial orders</a>

<a id="2144" class="Keyword">infix</a> <a id="2150" class="Number">4</a> <a id="2152" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="2157" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2167" href="Relation.Binary.Properties.Poset.html#1000" class="Field">A</a> <a id="2169" class="Symbol">_</a>
<a id="2171" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">ToStrict._&lt;_</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="2191" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="2237" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="2241" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
<a id="2245" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a> <a id="2268" class="Symbol">=</a> <a id="2270" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">ToStrict.&lt;-isStrictPartialOrder</a> <a id="2302" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a>

<a id="&lt;-strictPartialOrder"></a><a id="2318" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="2360" class="Symbol">_</a> <a id="2362" class="Symbol">_</a> <a id="2364" class="Symbol">_</a>
<a id="2366" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2387" class="Symbol">=</a> <a id="2389" class="Keyword">record</a>
  <a id="2398" class="Symbol">{</a> <a id="2400" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2448" class="Symbol">}</a>

<a id="2451" class="Keyword">open</a> <a id="2456" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="2475" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2496" class="Keyword">public</a>
  <a id="2505" class="Keyword">using</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Relation.Binary.Bundles.html#6495" class="Function Operator">_≮_</a><a id="2515" class="Symbol">;</a> <a id="2517" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a><a id="2525" class="Symbol">;</a> <a id="2527" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a><a id="2536" class="Symbol">;</a> <a id="2538" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a><a id="2547" class="Symbol">)</a>
  <a id="2551" class="Keyword">renaming</a>
  <a id="2562" class="Symbol">(</a> <a id="2564" href="Relation.Binary.Structures.html#4876" class="Function">irrefl</a> <a id="2571" class="Symbol">to</a> <a id="2574" class="Function">&lt;-irrefl</a>
  <a id="2585" class="Symbol">;</a> <a id="2587" href="Relation.Binary.Structures.html#5031" class="Function">asym</a>   <a id="2594" class="Symbol">to</a> <a id="2597" class="Function">&lt;-asym</a>
  <a id="2606" class="Symbol">;</a> <a id="2608" href="Relation.Binary.Structures.html#4916" class="Function">trans</a>  <a id="2615" class="Symbol">to</a> <a id="2618" class="Function">&lt;-trans</a>
  <a id="2628" class="Symbol">)</a>

<a id="&lt;⇒≉"></a><a id="2631" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a> <a id="2635" class="Symbol">:</a> <a id="2637" class="Symbol">∀</a> <a id="2639" class="Symbol">{</a><a id="2640" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2642" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">→</a> <a id="2647" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2649" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2651" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2657" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2659" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a>
<a id="2661" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a> <a id="2665" class="Symbol">=</a> <a id="2667" href="Relation.Binary.Construct.NonStrictToStrict.html#1529" class="Function">ToStrict.&lt;⇒≉</a>

<a id="≤∧≉⇒&lt;"></a><a id="2681" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a> <a id="2687" class="Symbol">:</a> <a id="2689" class="Symbol">∀</a> <a id="2691" class="Symbol">{</a><a id="2692" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2694" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2701" href="Relation.Binary.Bundles.html#4588" class="Field Operator">≤</a> <a id="2703" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a> <a id="2705" class="Symbol">→</a> <a id="2707" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2709" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2711" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2717" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2719" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a>
<a id="2721" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a> <a id="2727" class="Symbol">=</a> <a id="2729" href="Relation.Binary.Construct.NonStrictToStrict.html#1572" class="Function">ToStrict.≤∧≉⇒&lt;</a>

<a id="&lt;⇒≱"></a><a id="2745" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a> <a id="2749" class="Symbol">:</a> <a id="2751" class="Symbol">∀</a> <a id="2753" class="Symbol">{</a><a id="2754" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a> <a id="2756" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a><a id="2757" class="Symbol">}</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a> <a id="2763" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2765" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a> <a id="2767" class="Symbol">→</a> <a id="2769" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a> <a id="2771" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2773" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a>
<a id="2775" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">ToStrict.&lt;⇒≱</a> <a id="2794" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="≤⇒≯"></a><a id="2803" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a> <a id="2807" class="Symbol">:</a> <a id="2809" class="Symbol">∀</a> <a id="2811" class="Symbol">{</a><a id="2812" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a> <a id="2814" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a><a id="2815" class="Symbol">}</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a> <a id="2821" href="Relation.Binary.Bundles.html#4588" class="Field Operator">≤</a> <a id="2823" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a> <a id="2829" href="Relation.Binary.Bundles.html#6495" class="Function Operator">≮</a> <a id="2831" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a>
<a id="2833" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Relation.Binary.Construct.NonStrictToStrict.html#1736" class="Function">ToStrict.≤⇒≯</a> <a id="2852" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="2861" class="Comment">------------------------------------------------------------------------</a>
<a id="2934" class="Comment">-- If ≤ is decidable then so is ≈</a>

<a id="≤-dec⇒≈-dec"></a><a id="2969" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2993" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="2997" class="Symbol">→</a> <a id="2999" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3009" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3013" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="3025" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">_≤?_</a> <a id="3030" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a> <a id="3032" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3034" class="Keyword">with</a> <a id="3039" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a> <a id="3041" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">≤?</a> <a id="3044" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3046" class="Symbol">|</a> <a id="3048" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3050" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">≤?</a> <a id="3053" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a>
<a id="3055" class="Symbol">...</a> <a id="3059" class="Symbol">|</a> <a id="3061" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3065" href="Relation.Binary.Properties.Poset.html#3065" class="Bound">x≤y</a> <a id="3069" class="Symbol">|</a> <a id="3071" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3075" href="Relation.Binary.Properties.Poset.html#3075" class="Bound">y≤x</a> <a id="3079" class="Symbol">=</a> <a id="3081" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="3094" href="Relation.Binary.Properties.Poset.html#3065" class="Bound">x≤y</a> <a id="3098" href="Relation.Binary.Properties.Poset.html#3075" class="Bound">y≤x</a><a id="3101" class="Symbol">)</a>
<a id="3103" class="Symbol">...</a> <a id="3107" class="Symbol">|</a> <a id="3109" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3113" href="Relation.Binary.Properties.Poset.html#3113" class="Bound">x≤y</a> <a id="3117" class="Symbol">|</a> <a id="3119" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="3123" href="Relation.Binary.Properties.Poset.html#3123" class="Bound">y≰x</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3132" class="Symbol">λ</a> <a id="3134" href="Relation.Binary.Properties.Poset.html#3134" class="Bound">x≈y</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3173" href="Relation.Binary.Properties.Poset.html#3134" class="Bound">x≈y</a><a id="3176" class="Symbol">))</a> <a id="3179" href="Relation.Binary.Properties.Poset.html#3123" class="Bound">y≰x</a>
<a id="3183" class="Symbol">...</a> <a id="3187" class="Symbol">|</a> <a id="3189" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="3193" href="Relation.Binary.Properties.Poset.html#3193" class="Bound">x≰y</a> <a id="3197" class="Symbol">|</a> <a id="3199" class="Symbol">_</a>       <a id="3207" class="Symbol">=</a> <a id="3209" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3212" class="Symbol">λ</a> <a id="3214" href="Relation.Binary.Properties.Poset.html#3214" class="Bound">x≈y</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3245" href="Relation.Binary.Properties.Poset.html#3214" class="Bound">x≈y</a><a id="3248" class="Symbol">)</a> <a id="3250" href="Relation.Binary.Properties.Poset.html#3193" class="Bound">x≰y</a>

<a id="≤-dec⇒isDecPartialOrder"></a><a id="3255" href="Relation.Binary.Properties.Poset.html#3255" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3279" class="Symbol">:</a> <a id="3281" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3291" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="3315" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3319" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>
<a id="3323" href="Relation.Binary.Properties.Poset.html#3255" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3347" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a> <a id="3352" class="Symbol">=</a> <a id="3354" class="Keyword">record</a>
  <a id="3363" class="Symbol">{</a> <a id="3365" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="3380" class="Symbol">=</a> <a id="3382" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a>
  <a id="3399" class="Symbol">;</a> <a id="3401" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="3416" class="Symbol">=</a> <a id="3418" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="3430" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a>
  <a id="3437" class="Symbol">;</a> <a id="3439" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="3454" class="Symbol">=</a> <a id="3456" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a>
  <a id="3463" class="Symbol">}</a>

<a id="3466" class="Comment">------------------------------------------------------------------------</a>
<a id="3539" class="Comment">-- Other properties</a>

<a id="mono⇒cong"></a><a id="3560" href="Relation.Binary.Properties.Poset.html#3560" class="Function">mono⇒cong</a> <a id="3570" class="Symbol">:</a> <a id="3572" class="Symbol">∀</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a><a id="3576" class="Symbol">}</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a> <a id="3582" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3592" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3596" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3598" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a> <a id="3606" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3616" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3620" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3622" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3626" href="Relation.Binary.Properties.Poset.html#3560" class="Function">mono⇒cong</a> <a id="3636" class="Symbol">=</a> <a id="3638" href="Relation.Binary.Consequences.html#2975" class="Function">Consequences.mono⇒cong</a> <a id="3661" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3665" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3669" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3676" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3686" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="antimono⇒cong"></a><a id="3695" href="Relation.Binary.Properties.Poset.html#3695" class="Function">antimono⇒cong</a> <a id="3709" class="Symbol">:</a> <a id="3711" class="Symbol">∀</a> <a id="3713" class="Symbol">{</a><a id="3714" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a><a id="3715" class="Symbol">}</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a> <a id="3721" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3731" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3735" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3737" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a> <a id="3745" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3755" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3759" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3761" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3765" href="Relation.Binary.Properties.Poset.html#3695" class="Function">antimono⇒cong</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Relation.Binary.Consequences.html#3212" class="Function">Consequences.antimono⇒cong</a> <a id="3808" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3812" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3816" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3823" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3833" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>
</pre></body></html>


==> anc/html/Relation.Binary.Properties.Preorder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Preorder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by preorders</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="313" class="Symbol">;</a> <a id="315" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">module</a> <a id="331" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a>
  <a id="369" class="Symbol">{</a><a id="370" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="373" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="376" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a><a id="378" class="Symbol">}</a> <a id="380" class="Symbol">(</a><a id="381" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a> <a id="383" class="Symbol">:</a> <a id="385" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="394" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="397" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="400" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a><a id="402" class="Symbol">)</a> <a id="404" class="Keyword">where</a>

<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Base.html" class="Module">Function.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Base.html#1657" class="Function">flip</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">Product</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="501" class="Symbol">;</a> <a id="503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="506" class="Symbol">;</a> <a id="508" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="512" class="Symbol">)</a>
<a id="514" class="Keyword">import</a> <a id="521" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="561" class="Symbol">as</a> <a id="564" class="Module">EqAndOrd</a>
  <a id="575" class="Keyword">using</a> <a id="581" class="Symbol">(</a><a id="582" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a><a id="592" class="Symbol">;</a> <a id="594" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="643" class="Keyword">using</a> <a id="649" class="Symbol">(</a><a id="650" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">open</a> <a id="668" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="677" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a>


<a id="681" class="Comment">------------------------------------------------------------------------</a>
<a id="754" class="Comment">-- The converse relation is also a preorder.</a>

<a id="converse-isPreorder"></a><a id="800" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="820" class="Symbol">:</a> <a id="822" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="833" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="837" href="Relation.Binary.Bundles.html#2879" class="Function Operator">_≳_</a>
<a id="841" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="861" class="Symbol">=</a> <a id="863" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">EqAndOrd.isPreorder</a> <a id="883" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>

<a id="converse-preorder"></a><a id="895" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a> <a id="913" class="Symbol">:</a> <a id="915" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="924" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="927" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="930" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a>
<a id="933" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a> <a id="951" class="Symbol">=</a> <a id="953" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">EqAndOrd.preorder</a> <a id="971" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a>

<a id="974" class="Comment">------------------------------------------------------------------------</a>
<a id="1047" class="Comment">-- For every preorder there is an induced equivalence</a>

<a id="InducedEquivalence"></a><a id="1102" href="Relation.Binary.Properties.Preorder.html#1102" class="Function">InducedEquivalence</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1130" class="Symbol">_</a> <a id="1132" class="Symbol">_</a>
<a id="1134" href="Relation.Binary.Properties.Preorder.html#1102" class="Function">InducedEquivalence</a> <a id="1153" class="Symbol">=</a> <a id="1155" class="Keyword">record</a>
  <a id="1164" class="Symbol">{</a> <a id="1166" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="1180" class="Symbol">=</a> <a id="1182" class="Symbol">λ</a> <a id="1184" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1186" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1192" href="Relation.Binary.Bundles.html#2439" class="Field Operator">≲</a> <a id="1194" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a> <a id="1196" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1198" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1200" href="Relation.Binary.Bundles.html#2879" class="Function Operator">≳</a> <a id="1202" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a>
  <a id="1206" class="Symbol">;</a> <a id="1208" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1222" class="Symbol">=</a> <a id="1224" class="Keyword">record</a>
    <a id="1235" class="Symbol">{</a> <a id="1237" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1243" class="Symbol">=</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="1251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1253" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="1257" class="Symbol">)</a>
    <a id="1263" class="Symbol">;</a> <a id="1265" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1271" class="Symbol">=</a> <a id="1273" href="Data.Product.Base.html#5054" class="Function">swap</a>
    <a id="1282" class="Symbol">;</a> <a id="1284" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="1304" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Function.Base.html#1657" class="Function">flip</a> <a id="1316" href="Relation.Binary.Structures.html#2434" class="Function">trans</a><a id="1321" class="Symbol">)</a>
    <a id="1327" class="Symbol">}</a>
  <a id="1331" class="Symbol">}</a>



<a id="1336" class="Comment">------------------------------------------------------------------------</a>
<a id="1409" class="Comment">-- DEPRECATED NAMES</a>
<a id="1429" class="Comment">------------------------------------------------------------------------</a>
<a id="1502" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1573" class="Comment">-- not guaranteed.</a>

<a id="1593" class="Comment">-- Version 2.0</a>

<a id="invIsPreorder"></a><a id="1609" href="Relation.Binary.Properties.Preorder.html#1609" class="Function">invIsPreorder</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a>
<a id="1645" class="Symbol">{-#</a> <a id="1649" class="Keyword">WARNING_ON_USAGE</a> <a id="1666" class="Pragma">invIsPreorder</a>
<a id="1680" class="String">&quot;Warning: invIsPreorder was deprecated in v2.0.
Please use converse-isPreorder instead.&quot;</a>
<a id="1769" class="Symbol">#-}</a>
<a id="invPreorder"></a><a id="1773" href="Relation.Binary.Properties.Preorder.html#1773" class="Function">invPreorder</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a>
<a id="1805" class="Symbol">{-#</a> <a id="1809" class="Keyword">WARNING_ON_USAGE</a> <a id="1826" class="Pragma">invPreorder</a>
<a id="1838" class="String">&quot;Warning: invPreorder was deprecated in v2.0.
Please use converse-preorder instead.&quot;</a>
<a id="1923" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Relation.Binary.Properties.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Additional properties for setoids</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="311" class="Symbol">;</a> <a id="313" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="321" class="Symbol">;</a> <a id="323" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="328" class="Symbol">)</a>

<a id="331" class="Keyword">module</a> <a id="338" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="372" class="Symbol">{</a><a id="373" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="375" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a><a id="376" class="Symbol">}</a> <a id="378" class="Symbol">(</a><a id="379" href="Relation.Binary.Properties.Setoid.html#379" class="Bound">S</a> <a id="381" class="Symbol">:</a> <a id="383" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="390" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="392" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a><a id="393" class="Symbol">)</a> <a id="395" class="Keyword">where</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Function.Base.html" class="Module">Function.Base</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="480" class="Symbol">;</a> <a id="482" href="Function.Base.html#704" class="Function">id</a><a id="484" class="Symbol">;</a> <a id="486" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="489" class="Symbol">;</a> <a id="491" href="Function.Base.html#1657" class="Function">flip</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="530" class="Keyword">using</a> <a id="536" class="Symbol">(</a><a id="537" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a>
  <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="692" class="Symbol">;</a> <a id="694" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="744" class="Symbol">)</a>
<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="801" class="Symbol">as</a> <a id="804" class="Module">≡</a> <a id="806" class="Keyword">using</a> <a id="812" class="Symbol">(</a><a id="813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="857" class="Keyword">using</a> <a id="863" class="Symbol">(</a><a id="864" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="874" class="Symbol">;</a> <a id="876" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="890" class="Symbol">)</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="935" class="Keyword">using</a> <a id="941" class="Symbol">(</a><a id="942" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="944" class="Symbol">;</a> <a id="946" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="959" class="Symbol">)</a>

<a id="962" class="Keyword">open</a> <a id="967" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="974" href="Relation.Binary.Properties.Setoid.html#379" class="Bound">S</a>

<a id="977" class="Comment">------------------------------------------------------------------------</a>
<a id="1050" class="Comment">-- Every setoid is a preorder and partial order with respect to</a>
<a id="1114" class="Comment">-- propositional equality</a>

<a id="isPreorder"></a><a id="1141" href="Relation.Binary.Properties.Setoid.html#1141" class="Function">isPreorder</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1165" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1169" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1173" href="Relation.Binary.Properties.Setoid.html#1141" class="Function">isPreorder</a> <a id="1184" class="Symbol">=</a> <a id="1186" class="Keyword">record</a>
  <a id="1195" class="Symbol">{</a> <a id="1197" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1211" class="Symbol">=</a> <a id="1213" class="Keyword">record</a>
    <a id="1224" class="Symbol">{</a> <a id="1226" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1232" class="Symbol">=</a> <a id="1234" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
    <a id="1245" class="Symbol">;</a> <a id="1247" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1253" class="Symbol">=</a> <a id="1255" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a>
    <a id="1265" class="Symbol">;</a> <a id="1267" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a>
    <a id="1287" class="Symbol">}</a>
  <a id="1291" class="Symbol">;</a> <a id="1293" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1307" class="Symbol">=</a> <a id="1309" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a>
  <a id="1321" class="Symbol">;</a> <a id="1323" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1337" class="Symbol">=</a> <a id="1339" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="1347" class="Symbol">}</a>

<a id="≈-isPreorder"></a><a id="1350" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1376" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1380" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1384" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Keyword">record</a>
  <a id="1408" class="Symbol">{</a> <a id="1410" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a>
  <a id="1442" class="Symbol">;</a> <a id="1444" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1458" class="Symbol">=</a> <a id="1460" href="Function.Base.html#704" class="Function">id</a>
  <a id="1465" class="Symbol">;</a> <a id="1467" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1481" class="Symbol">=</a> <a id="1483" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="1491" class="Symbol">}</a>

<a id="≈-isPartialOrder"></a><a id="1494" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1528" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1532" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1536" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a> <a id="1553" class="Symbol">=</a> <a id="1555" class="Keyword">record</a>
  <a id="1564" class="Symbol">{</a> <a id="1566" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a>
  <a id="1594" class="Symbol">;</a> <a id="1596" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="1607" class="Symbol">=</a> <a id="1609" class="Symbol">λ</a> <a id="1611" href="Relation.Binary.Properties.Setoid.html#1611" class="Bound">i≈j</a> <a id="1615" href="Relation.Binary.Properties.Setoid.html#1615" class="Bound">_</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Relation.Binary.Properties.Setoid.html#1611" class="Bound">i≈j</a>
  <a id="1625" class="Symbol">}</a>

<a id="preorder"></a><a id="1628" href="Relation.Binary.Properties.Setoid.html#1628" class="Function">preorder</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1648" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1650" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1652" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1654" href="Relation.Binary.Properties.Setoid.html#1628" class="Function">preorder</a> <a id="1663" class="Symbol">=</a> <a id="1665" class="Keyword">record</a>
  <a id="1674" class="Symbol">{</a> <a id="1676" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Relation.Binary.Properties.Setoid.html#1141" class="Function">isPreorder</a>
  <a id="1702" class="Symbol">}</a>

<a id="≈-preorder"></a><a id="1705" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">≈-preorder</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1727" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1729" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a> <a id="1731" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1733" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">≈-preorder</a> <a id="1744" class="Symbol">=</a> <a id="1746" class="Keyword">record</a>
  <a id="1755" class="Symbol">{</a> <a id="1757" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a>
  <a id="1785" class="Symbol">}</a>

<a id="≈-poset"></a><a id="1788" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">≈-poset</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1804" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1806" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a> <a id="1808" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1810" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">≈-poset</a> <a id="1818" class="Symbol">=</a> <a id="1820" class="Keyword">record</a>
  <a id="1829" class="Symbol">{</a> <a id="1831" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a>
  <a id="1867" class="Symbol">}</a>

<a id="1870" class="Comment">------------------------------------------------------------------------</a>
<a id="1943" class="Comment">-- Properties of _≉_</a>

<a id="≉-sym"></a><a id="1965" href="Relation.Binary.Properties.Setoid.html#1965" class="Function">≉-sym</a> <a id="1971" class="Symbol">:</a>  <a id="1974" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1984" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
<a id="1988" href="Relation.Binary.Properties.Setoid.html#1965" class="Function">≉-sym</a> <a id="1994" href="Relation.Binary.Properties.Setoid.html#1994" class="Bound">x≉y</a> <a id="1998" class="Symbol">=</a>  <a id="2001" href="Relation.Binary.Properties.Setoid.html#1994" class="Bound">x≉y</a> <a id="2005" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2007" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

<a id="≉-respˡ"></a><a id="2012" href="Relation.Binary.Properties.Setoid.html#2012" class="Function">≉-respˡ</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2026" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2036" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2040" href="Relation.Binary.Properties.Setoid.html#2012" class="Function">≉-respˡ</a> <a id="2048" href="Relation.Binary.Properties.Setoid.html#2048" class="Bound">x≈x′</a> <a id="2053" href="Relation.Binary.Properties.Setoid.html#2053" class="Bound">x≉y</a> <a id="2057" class="Symbol">=</a> <a id="2059" href="Relation.Binary.Properties.Setoid.html#2053" class="Bound">x≉y</a> <a id="2063" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2065" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2071" href="Relation.Binary.Properties.Setoid.html#2048" class="Bound">x≈x′</a>

<a id="≉-respʳ"></a><a id="2077" href="Relation.Binary.Properties.Setoid.html#2077" class="Function">≉-respʳ</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2091" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2101" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2105" href="Relation.Binary.Properties.Setoid.html#2077" class="Function">≉-respʳ</a> <a id="2113" href="Relation.Binary.Properties.Setoid.html#2113" class="Bound">y≈y′</a> <a id="2118" href="Relation.Binary.Properties.Setoid.html#2118" class="Bound">x≉y</a> <a id="2122" href="Relation.Binary.Properties.Setoid.html#2122" class="Bound">x≈y′</a> <a id="2127" class="Symbol">=</a> <a id="2129" href="Relation.Binary.Properties.Setoid.html#2118" class="Bound">x≉y</a> <a id="2133" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2135" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2141" href="Relation.Binary.Properties.Setoid.html#2122" class="Bound">x≈y′</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2151" href="Relation.Binary.Properties.Setoid.html#2113" class="Bound">y≈y′</a><a id="2155" class="Symbol">)</a>

<a id="≉-resp₂"></a><a id="2158" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2172" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2182" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2186" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Relation.Binary.Properties.Setoid.html#2077" class="Function">≉-respʳ</a> <a id="2204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2206" href="Relation.Binary.Properties.Setoid.html#2012" class="Function">≉-respˡ</a>

<a id="≉-irrefl"></a><a id="2215" href="Relation.Binary.Properties.Setoid.html#2215" class="Function">≉-irrefl</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2238" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2242" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
<a id="2246" href="Relation.Binary.Properties.Setoid.html#2215" class="Function">≉-irrefl</a> <a id="2255" href="Relation.Binary.Properties.Setoid.html#2255" class="Bound">x≈y</a> <a id="2259" href="Relation.Binary.Properties.Setoid.html#2259" class="Bound">x≉y</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2279" href="Relation.Binary.Properties.Setoid.html#2255" class="Bound">x≈y</a> <a id="2283" href="Relation.Binary.Properties.Setoid.html#2259" class="Bound">x≉y</a>

<a id="2288" class="Comment">------------------------------------------------------------------------</a>
<a id="2361" class="Comment">-- Equality is closed under composition</a>

<a id="≈;≈⇒≈"></a><a id="2402" href="Relation.Binary.Properties.Setoid.html#2402" class="Function">≈;≈⇒≈</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2414" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2416" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2420" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2422" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2426" href="Relation.Binary.Properties.Setoid.html#2402" class="Function">≈;≈⇒≈</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="2451" class="Symbol">_</a> <a id="2453" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>

<a id="≈⇒≈;≈"></a><a id="2460" href="Relation.Binary.Properties.Setoid.html#2460" class="Function">≈⇒≈;≈</a> <a id="2466" class="Symbol">:</a> <a id="2468" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2472" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2474" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2478" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2480" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2484" href="Relation.Binary.Properties.Setoid.html#2460" class="Function">≈⇒≈;≈</a> <a id="2490" class="Symbol">=</a> <a id="2492" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2501" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2505" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2509" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2514" href="Function.Base.html#704" class="Function">id</a>

<a id="2518" class="Comment">------------------------------------------------------------------------</a>
<a id="2591" class="Comment">-- Other properties</a>

<a id="respʳ-flip"></a><a id="2612" href="Relation.Binary.Properties.Setoid.html#2612" class="Function">respʳ-flip</a> <a id="2623" class="Symbol">:</a> <a id="2625" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2629" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Function.Base.html#1657" class="Function">flip</a> <a id="2645" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2648" class="Symbol">)</a>
<a id="2650" href="Relation.Binary.Properties.Setoid.html#2612" class="Function">respʳ-flip</a> <a id="2661" href="Relation.Binary.Properties.Setoid.html#2661" class="Bound">y≈z</a> <a id="2665" href="Relation.Binary.Properties.Setoid.html#2665" class="Bound">x≈z</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2677" href="Relation.Binary.Properties.Setoid.html#2665" class="Bound">x≈z</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2686" href="Relation.Binary.Properties.Setoid.html#2661" class="Bound">y≈z</a><a id="2689" class="Symbol">)</a>

<a id="respˡ-flip"></a><a id="2692" href="Relation.Binary.Properties.Setoid.html#2692" class="Function">respˡ-flip</a> <a id="2703" class="Symbol">:</a> <a id="2705" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2709" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Function.Base.html#1657" class="Function">flip</a> <a id="2725" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2728" class="Symbol">)</a>
<a id="2730" href="Relation.Binary.Properties.Setoid.html#2692" class="Function">respˡ-flip</a> <a id="2741" class="Symbol">=</a> <a id="2743" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
</pre></body></html>


==> anc/html/Relation.Binary.Properties.TotalOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.TotalOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by total orders</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="301" class="Keyword">using</a> <a id="307" class="Symbol">(</a><a id="308" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="318" class="Symbol">;</a> <a id="320" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="333" class="Symbol">)</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a>
  <a id="383" class="Symbol">{</a><a id="384" href="Relation.Binary.Properties.TotalOrder.html#384" class="Bound">t₁</a> <a id="387" href="Relation.Binary.Properties.TotalOrder.html#387" class="Bound">t₂</a> <a id="390" href="Relation.Binary.Properties.TotalOrder.html#390" class="Bound">t₃</a><a id="392" class="Symbol">}</a> <a id="394" class="Symbol">(</a><a id="395" href="Relation.Binary.Properties.TotalOrder.html#395" class="Bound">T</a> <a id="397" class="Symbol">:</a> <a id="399" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="410" href="Relation.Binary.Properties.TotalOrder.html#384" class="Bound">t₁</a> <a id="413" href="Relation.Binary.Properties.TotalOrder.html#387" class="Bound">t₂</a> <a id="416" href="Relation.Binary.Properties.TotalOrder.html#390" class="Bound">t₃</a><a id="418" class="Symbol">)</a> <a id="420" class="Keyword">where</a>

<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="508" class="Symbol">;</a> <a id="510" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">import</a> <a id="523" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">EqAndOrd</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="615" class="Keyword">using</a> <a id="621" class="Symbol">(</a><a id="622" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="734" class="Keyword">using</a> <a id="740" class="Symbol">(</a><a id="741" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a><a id="754" class="Symbol">)</a>

<a id="757" class="Keyword">open</a> <a id="762" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="773" href="Relation.Binary.Properties.TotalOrder.html#395" class="Bound">T</a>

<a id="776" class="Keyword">import</a> <a id="783" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="827" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="831" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a> <a id="835" class="Symbol">as</a> <a id="ToStrict"></a><a id="838" href="Relation.Binary.Properties.TotalOrder.html#838" class="Module">ToStrict</a>
<a id="847" class="Keyword">import</a> <a id="854" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="887" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="893" class="Symbol">as</a> <a id="PosetProperties"></a><a id="896" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a>

<a id="913" class="Comment">------------------------------------------------------------------------</a>
<a id="986" class="Comment">-- Total orders are almost decidable total orders</a>

<a id="decTotalOrder"></a><a id="1037" href="Relation.Binary.Properties.TotalOrder.html#1037" class="Function">decTotalOrder</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1063" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="1083" class="Symbol">_</a> <a id="1085" class="Symbol">_</a> <a id="1087" class="Symbol">_</a>
<a id="1089" href="Relation.Binary.Properties.TotalOrder.html#1037" class="Function">decTotalOrder</a> <a id="1103" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a> <a id="1105" class="Symbol">=</a> <a id="1107" class="Keyword">record</a>
  <a id="1116" class="Symbol">{</a> <a id="1118" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
    <a id="1147" class="Symbol">{</a> <a id="1149" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a>
    <a id="1181" class="Symbol">;</a> <a id="1183" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="1196" class="Symbol">=</a> <a id="1198" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a>
    <a id="1204" class="Symbol">;</a> <a id="1206" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="1219" class="Symbol">=</a> <a id="1221" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="1235" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1245" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="1253" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1259" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a>
    <a id="1265" class="Symbol">}</a>
  <a id="1269" class="Symbol">}</a>

<a id="1272" class="Comment">------------------------------------------------------------------------</a>
<a id="1345" class="Comment">-- _≥_ - the flipped relation is also a total order</a>

<a id="1398" class="Keyword">open</a> <a id="1403" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="1419" class="Keyword">public</a>
  <a id="1428" class="Keyword">using</a>
  <a id="1436" class="Symbol">(</a> <a id="1438" href="Relation.Binary.Properties.Poset.html#1681" class="Function">≥-refl</a>
  <a id="1447" class="Symbol">;</a> <a id="1449" href="Relation.Binary.Properties.Poset.html#1705" class="Function">≥-reflexive</a>
  <a id="1463" class="Symbol">;</a> <a id="1465" href="Relation.Binary.Properties.Poset.html#1734" class="Function">≥-trans</a>
  <a id="1475" class="Symbol">;</a> <a id="1477" href="Relation.Binary.Properties.Poset.html#1759" class="Function">≥-antisym</a>
  <a id="1489" class="Symbol">;</a> <a id="1491" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1506" class="Symbol">;</a> <a id="1508" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1527" class="Symbol">;</a> <a id="1529" href="Relation.Binary.Properties.Poset.html#1380" class="Function">≥-preorder</a>
  <a id="1542" class="Symbol">;</a> <a id="1544" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a>
  <a id="1554" class="Symbol">)</a>

<a id="≥-isTotalOrder"></a><a id="1557" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="1587" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1591" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1595" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">EqAndOrd.isTotalOrder</a> <a id="1634" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a>

<a id="≥-totalOrder"></a><a id="1648" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="1674" class="Symbol">_</a> <a id="1676" class="Symbol">_</a> <a id="1678" class="Symbol">_</a>
<a id="1680" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1693" class="Symbol">=</a> <a id="1695" class="Keyword">record</a>
  <a id="1704" class="Symbol">{</a> <a id="1706" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a>
  <a id="1738" class="Symbol">}</a>

<a id="1741" class="Keyword">open</a> <a id="1746" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="1757" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1770" class="Keyword">public</a>
  <a id="1779" class="Keyword">using</a> <a id="1785" class="Symbol">()</a> <a id="1788" class="Keyword">renaming</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1804" class="Symbol">to</a> <a id="1807" class="Function">≥-total</a><a id="1814" class="Symbol">)</a>

<a id="1817" class="Comment">------------------------------------------------------------------------</a>
<a id="1890" class="Comment">-- _&lt;_ - the strict version is a strict partial order</a>

<a id="1945" class="Comment">-- Note that total orders can NOT be turned into strict total orders as</a>
<a id="2017" class="Comment">-- in order to distinguish between the _≤_ and _&lt;_ cases we must have</a>
<a id="2087" class="Comment">-- decidable equality _≈_.</a>

<a id="2115" class="Keyword">open</a> <a id="2120" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="2136" class="Keyword">public</a>
  <a id="2145" class="Keyword">using</a>
  <a id="2153" class="Symbol">(</a> <a id="2155" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
  <a id="2161" class="Symbol">;</a> <a id="2163" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a>
  <a id="2174" class="Symbol">;</a> <a id="2176" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a>
  <a id="2188" class="Symbol">;</a> <a id="2190" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a>
  <a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Binary.Properties.Poset.html#2574" class="Function">&lt;-irrefl</a>
  <a id="2215" class="Symbol">;</a> <a id="2217" href="Relation.Binary.Properties.Poset.html#2597" class="Function">&lt;-asym</a>
  <a id="2226" class="Symbol">;</a> <a id="2228" href="Relation.Binary.Properties.Poset.html#2618" class="Function">&lt;-trans</a>
  <a id="2238" class="Symbol">;</a> <a id="2240" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2265" class="Symbol">;</a> <a id="2267" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a>
  <a id="2290" class="Symbol">;</a> <a id="2292" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a>
  <a id="2298" class="Symbol">;</a> <a id="2300" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a>
  <a id="2308" class="Symbol">;</a> <a id="2310" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a>
  <a id="2316" class="Symbol">;</a> <a id="2318" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a>
  <a id="2324" class="Symbol">)</a>

<a id="2327" class="Comment">------------------------------------------------------------------------</a>
<a id="2400" class="Comment">-- _≰_ - the negated order</a>

<a id="2428" class="Keyword">open</a> <a id="2433" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="2449" class="Keyword">public</a>
  <a id="2458" class="Keyword">using</a>
  <a id="2466" class="Symbol">(</a> <a id="2468" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a>
  <a id="2480" class="Symbol">;</a> <a id="2482" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a>
  <a id="2494" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="2497" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2501" class="Symbol">:</a> <a id="2503" class="Symbol">∀</a> <a id="2505" class="Symbol">{</a><a id="2506" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a> <a id="2508" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a><a id="2509" class="Symbol">}</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a> <a id="2515" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2517" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a> <a id="2519" class="Symbol">→</a> <a id="2521" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a> <a id="2523" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2525" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a>
<a id="2527" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Relation.Binary.Construct.NonStrictToStrict.html#1837" class="Function">ToStrict.≰⇒&gt;</a> <a id="2546" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2553" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2563" href="Relation.Binary.Structures.html#6084" class="Function">total</a>

<a id="≰⇒≥"></a><a id="2570" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a> <a id="2574" class="Symbol">:</a> <a id="2576" class="Symbol">∀</a> <a id="2578" class="Symbol">{</a><a id="2579" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a> <a id="2581" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a><a id="2582" class="Symbol">}</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a> <a id="2588" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2590" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a> <a id="2596" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2598" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a>
<a id="2600" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a> <a id="2604" href="Relation.Binary.Properties.TotalOrder.html#2604" class="Bound">x≰y</a> <a id="2608" class="Symbol">=</a> <a id="2610" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2621" href="Relation.Binary.Properties.TotalOrder.html#2604" class="Bound">x≰y</a><a id="2624" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality - Algebraic structures</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Level.html" class="Module">Level</a> <a id="492" class="Keyword">using</a> <a id="498" class="Symbol">(</a><a id="499" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="504" class="Symbol">)</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="571" class="Symbol">;</a> <a id="573" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="661" class="Symbol">)</a>

<a id="664" class="Keyword">private</a>
  <a id="674" class="Keyword">variable</a>
    <a id="687" href="Relation.Binary.PropositionalEquality.Algebra.html#687" class="Generalizable">a</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="701" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a> <a id="703" class="Symbol">:</a> <a id="705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="709" href="Relation.Binary.PropositionalEquality.Algebra.html#687" class="Generalizable">a</a>

<a id="712" class="Comment">------------------------------------------------------------------------</a>
<a id="785" class="Comment">-- Any operation forms a magma over _≡_</a>

<a id="isMagma"></a><a id="826" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="834" class="Symbol">:</a> <a id="836" class="Symbol">(</a><a id="837" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a> <a id="841" class="Symbol">:</a> <a id="843" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="847" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">→</a> <a id="852" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="860" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="864" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a>
<a id="868" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="876" href="Relation.Binary.PropositionalEquality.Algebra.html#876" class="Bound Operator">_∙_</a> <a id="880" class="Symbol">=</a> <a id="882" class="Keyword">record</a>
  <a id="891" class="Symbol">{</a> <a id="893" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="907" class="Symbol">=</a> <a id="909" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="925" class="Symbol">;</a> <a id="927" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="941" class="Symbol">=</a> <a id="943" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="949" href="Relation.Binary.PropositionalEquality.Algebra.html#876" class="Bound Operator">_∙_</a>
  <a id="955" class="Symbol">}</a>

<a id="magma"></a><a id="958" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="964" class="Symbol">:</a> <a id="966" class="Symbol">(</a><a id="967" href="Relation.Binary.PropositionalEquality.Algebra.html#967" class="Bound Operator">_∙_</a> <a id="971" class="Symbol">:</a> <a id="973" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="977" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="988" class="Symbol">_</a> <a id="990" class="Symbol">_</a>
<a id="992" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="998" href="Relation.Binary.PropositionalEquality.Algebra.html#998" class="Bound Operator">_∙_</a> <a id="1002" class="Symbol">=</a> <a id="1004" class="Keyword">record</a>
  <a id="1013" class="Symbol">{</a> <a id="1015" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="1033" href="Relation.Binary.PropositionalEquality.Algebra.html#998" class="Bound Operator">_∙_</a>
  <a id="1039" class="Symbol">}</a>
</pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="204" class="Comment">-- Relation.Binary.PropositionalEquality.</a>
<a id="246" class="Comment">------------------------------------------------------------------------</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">OPTIONS</a> <a id="332" class="Pragma">--cubical-compatible</a> <a id="353" class="Pragma">--safe</a> <a id="360" class="Symbol">#-}</a>

<a id="365" class="Keyword">module</a> <a id="372" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="415" class="Keyword">where</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Base.html" class="Module">Function.Base</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Level.html" class="Module">Level</a> <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="532" class="Symbol">;</a> <a id="534" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="572" class="Keyword">using</a> <a id="578" class="Symbol">(</a><a id="579" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="582" class="Symbol">;</a> <a id="584" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="647" class="Symbol">;</a> <a id="649" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="659" class="Symbol">;</a> <a id="661" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a>
        <a id="682" class="Symbol">;</a> <a id="684" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="694" class="Symbol">;</a> <a id="696" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="733" class="Symbol">)</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="778" class="Keyword">using</a> <a id="784" class="Symbol">(</a><a id="785" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="787" class="Symbol">)</a>

<a id="790" class="Keyword">private</a>
  <a id="800" class="Keyword">variable</a>
    <a id="813" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a> <a id="815" href="Relation.Binary.PropositionalEquality.Core.html#815" class="Generalizable">b</a> <a id="817" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a> <a id="819" class="Symbol">:</a> <a id="821" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="831" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="833" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a> <a id="835" href="Relation.Binary.PropositionalEquality.Core.html#835" class="Generalizable">C</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="843" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a>

<a id="846" class="Comment">------------------------------------------------------------------------</a>
<a id="919" class="Comment">-- Propositional equality</a>

<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="980" class="Keyword">public</a>

<a id="988" class="Keyword">infix</a> <a id="994" class="Number">4</a> <a id="996" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="_≢_"></a><a id="1000" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">{</a><a id="1007" href="Relation.Binary.PropositionalEquality.Core.html#1007" class="Bound">A</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1024" href="Relation.Binary.PropositionalEquality.Core.html#1007" class="Bound">A</a> <a id="1026" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a>
<a id="1028" href="Relation.Binary.PropositionalEquality.Core.html#1028" class="Bound">x</a> <a id="1030" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1032" href="Relation.Binary.PropositionalEquality.Core.html#1032" class="Bound">y</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1038" href="Relation.Binary.PropositionalEquality.Core.html#1028" class="Bound">x</a> <a id="1040" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1042" href="Relation.Binary.PropositionalEquality.Core.html#1032" class="Bound">y</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Pointwise equality</a>

<a id="1141" class="Keyword">infix</a> <a id="1147" class="Number">4</a> <a id="1149" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a>

<a id="_≗_"></a><a id="1154" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Relation.Binary.PropositionalEquality.Core.html#1161" class="Bound">f</a> <a id="1163" href="Relation.Binary.PropositionalEquality.Core.html#1163" class="Bound">g</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1180" class="Symbol">_</a>
<a id="1182" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a> <a id="1186" class="Symbol">{</a><a id="1187" class="Argument">A</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="Relation.Binary.PropositionalEquality.Core.html#1191" class="Bound">A</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">{</a><a id="1195" class="Argument">B</a> <a id="1197" class="Symbol">=</a> <a id="1199" href="Relation.Binary.PropositionalEquality.Core.html#1199" class="Bound">B</a><a id="1200" class="Symbol">}</a> <a id="1202" href="Relation.Binary.PropositionalEquality.Core.html#1202" class="Bound">f</a> <a id="1204" href="Relation.Binary.PropositionalEquality.Core.html#1204" class="Bound">g</a> <a id="1206" class="Symbol">=</a> <a id="1208" class="Symbol">∀</a> <a id="1210" href="Relation.Binary.PropositionalEquality.Core.html#1210" class="Bound">x</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Relation.Binary.PropositionalEquality.Core.html#1202" class="Bound">f</a> <a id="1216" href="Relation.Binary.PropositionalEquality.Core.html#1210" class="Bound">x</a> <a id="1218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1220" href="Relation.Binary.PropositionalEquality.Core.html#1204" class="Bound">g</a> <a id="1222" href="Relation.Binary.PropositionalEquality.Core.html#1210" class="Bound">x</a>


<a id="1226" class="Comment">------------------------------------------------------------------------</a>
<a id="1299" class="Comment">-- A variant of `refl` where the argument is explicit</a>

<a id="1354" class="Keyword">pattern</a> <a id="erefl"></a><a id="1362" href="Relation.Binary.PropositionalEquality.Core.html#1362" class="InductiveConstructor">erefl</a> <a id="1368" href="Relation.Binary.PropositionalEquality.Core.html#1382" class="Bound">x</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1377" class="Symbol">{</a><a id="1378" class="Argument">x</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Relation.Binary.PropositionalEquality.Core.html#1382" class="Bound">x</a><a id="1383" class="Symbol">}</a>

<a id="1386" class="Comment">------------------------------------------------------------------------</a>
<a id="1459" class="Comment">-- Congruence lemmas</a>

<a id="cong"></a><a id="1481" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1486" class="Symbol">:</a> <a id="1488" class="Symbol">∀</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Relation.Binary.PropositionalEquality.Core.html#1491" class="Bound">f</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1500" class="Symbol">)</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">x</a> <a id="1505" href="Relation.Binary.PropositionalEquality.Core.html#1505" class="Bound">y</a><a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">x</a> <a id="1512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1514" href="Relation.Binary.PropositionalEquality.Core.html#1505" class="Bound">y</a> <a id="1516" class="Symbol">→</a> <a id="1518" href="Relation.Binary.PropositionalEquality.Core.html#1491" class="Bound">f</a> <a id="1520" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">x</a> <a id="1522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1524" href="Relation.Binary.PropositionalEquality.Core.html#1491" class="Bound">f</a> <a id="1526" href="Relation.Binary.PropositionalEquality.Core.html#1505" class="Bound">y</a>
<a id="1528" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1533" href="Relation.Binary.PropositionalEquality.Core.html#1533" class="Bound">f</a> <a id="1535" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1540" class="Symbol">=</a> <a id="1542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong′"></a><a id="1548" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1554" class="Symbol">:</a> <a id="1556" class="Symbol">∀</a> <a id="1558" class="Symbol">{</a><a id="1559" href="Relation.Binary.PropositionalEquality.Core.html#1559" class="Bound">f</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1568" class="Symbol">}</a> <a id="1570" href="Relation.Binary.PropositionalEquality.Core.html#1570" class="Bound">x</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Relation.Binary.PropositionalEquality.Core.html#1559" class="Bound">f</a> <a id="1576" href="Relation.Binary.PropositionalEquality.Core.html#1570" class="Bound">x</a> <a id="1578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1580" href="Relation.Binary.PropositionalEquality.Core.html#1559" class="Bound">f</a> <a id="1582" href="Relation.Binary.PropositionalEquality.Core.html#1570" class="Bound">x</a>
<a id="1584" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1590" class="Symbol">_</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="icong"></a><a id="1600" href="Relation.Binary.PropositionalEquality.Core.html#1600" class="Function">icong</a> <a id="1606" class="Symbol">:</a> <a id="1608" class="Symbol">∀</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Relation.Binary.PropositionalEquality.Core.html#1611" class="Bound">f</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">{</a><a id="1623" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">x</a> <a id="1625" href="Relation.Binary.PropositionalEquality.Core.html#1625" class="Bound">y</a><a id="1626" class="Symbol">}</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">x</a> <a id="1632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1634" href="Relation.Binary.PropositionalEquality.Core.html#1625" class="Bound">y</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Relation.Binary.PropositionalEquality.Core.html#1611" class="Bound">f</a> <a id="1640" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">x</a> <a id="1642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1644" href="Relation.Binary.PropositionalEquality.Core.html#1611" class="Bound">f</a> <a id="1646" href="Relation.Binary.PropositionalEquality.Core.html#1625" class="Bound">y</a>
<a id="1648" href="Relation.Binary.PropositionalEquality.Core.html#1600" class="Function">icong</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1661" class="Symbol">_</a>

<a id="icong′"></a><a id="1664" href="Relation.Binary.PropositionalEquality.Core.html#1664" class="Function">icong′</a> <a id="1671" class="Symbol">:</a> <a id="1673" class="Symbol">∀</a> <a id="1675" class="Symbol">{</a><a id="1676" href="Relation.Binary.PropositionalEquality.Core.html#1676" class="Bound">f</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1685" class="Symbol">}</a> <a id="1687" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Relation.Binary.PropositionalEquality.Core.html#1676" class="Bound">f</a> <a id="1693" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a> <a id="1695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1697" href="Relation.Binary.PropositionalEquality.Core.html#1676" class="Bound">f</a> <a id="1699" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a>
<a id="1701" href="Relation.Binary.PropositionalEquality.Core.html#1664" class="Function">icong′</a> <a id="1708" class="Symbol">_</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂"></a><a id="1718" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1724" class="Symbol">:</a> <a id="1726" class="Symbol">∀</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Relation.Binary.PropositionalEquality.Core.html#1729" class="Bound">f</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Relation.Binary.PropositionalEquality.Core.html#835" class="Generalizable">C</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">{</a><a id="1745" href="Relation.Binary.PropositionalEquality.Core.html#1745" class="Bound">x</a> <a id="1747" href="Relation.Binary.PropositionalEquality.Core.html#1747" class="Bound">y</a> <a id="1749" href="Relation.Binary.PropositionalEquality.Core.html#1749" class="Bound">u</a> <a id="1751" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">v</a><a id="1752" class="Symbol">}</a> <a id="1754" class="Symbol">→</a> <a id="1756" href="Relation.Binary.PropositionalEquality.Core.html#1745" class="Bound">x</a> <a id="1758" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1760" href="Relation.Binary.PropositionalEquality.Core.html#1747" class="Bound">y</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Relation.Binary.PropositionalEquality.Core.html#1749" class="Bound">u</a> <a id="1766" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1768" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">v</a> <a id="1770" class="Symbol">→</a> <a id="1772" href="Relation.Binary.PropositionalEquality.Core.html#1729" class="Bound">f</a> <a id="1774" href="Relation.Binary.PropositionalEquality.Core.html#1745" class="Bound">x</a> <a id="1776" href="Relation.Binary.PropositionalEquality.Core.html#1749" class="Bound">u</a> <a id="1778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1780" href="Relation.Binary.PropositionalEquality.Core.html#1729" class="Bound">f</a> <a id="1782" href="Relation.Binary.PropositionalEquality.Core.html#1747" class="Bound">y</a> <a id="1784" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">v</a>
<a id="1786" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1792" href="Relation.Binary.PropositionalEquality.Core.html#1792" class="Bound">f</a> <a id="1794" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1799" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-app"></a><a id="1812" href="Relation.Binary.PropositionalEquality.Core.html#1812" class="Function">cong-app</a> <a id="1821" class="Symbol">:</a> <a id="1823" class="Symbol">∀</a> <a id="1825" class="Symbol">{</a><a id="1826" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1834" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a><a id="1835" class="Symbol">}</a> <a id="1837" class="Symbol">{</a><a id="1838" href="Relation.Binary.PropositionalEquality.Core.html#1838" class="Bound">B</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1850" href="Relation.Binary.PropositionalEquality.Core.html#815" class="Generalizable">b</a><a id="1851" class="Symbol">}</a> <a id="1853" class="Symbol">{</a><a id="1854" href="Relation.Binary.PropositionalEquality.Core.html#1854" class="Bound">f</a> <a id="1856" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">g</a> <a id="1858" class="Symbol">:</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Relation.Binary.PropositionalEquality.Core.html#1861" class="Bound">x</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">→</a> <a id="1870" href="Relation.Binary.PropositionalEquality.Core.html#1838" class="Bound">B</a> <a id="1872" href="Relation.Binary.PropositionalEquality.Core.html#1861" class="Bound">x</a><a id="1873" class="Symbol">}</a> <a id="1875" class="Symbol">→</a>
           <a id="1888" href="Relation.Binary.PropositionalEquality.Core.html#1854" class="Bound">f</a> <a id="1890" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1892" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">g</a> <a id="1894" class="Symbol">→</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">x</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Relation.Binary.PropositionalEquality.Core.html#1854" class="Bound">f</a> <a id="1908" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">x</a> <a id="1910" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1912" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">g</a> <a id="1914" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">x</a>
<a id="1916" href="Relation.Binary.PropositionalEquality.Core.html#1812" class="Function">cong-app</a> <a id="1925" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1930" href="Relation.Binary.PropositionalEquality.Core.html#1930" class="Bound">x</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1940" class="Comment">------------------------------------------------------------------------</a>
<a id="2013" class="Comment">-- Properties of _≡_</a>

<a id="sym"></a><a id="2035" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2051" class="Symbol">{</a><a id="2052" class="Argument">A</a> <a id="2054" class="Symbol">=</a> <a id="2056" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2057" class="Symbol">}</a> <a id="2059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2063" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2067" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans"></a><a id="2080" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2086" class="Symbol">:</a> <a id="2088" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2099" class="Symbol">{</a><a id="2100" class="Argument">A</a> <a id="2102" class="Symbol">=</a> <a id="2104" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2105" class="Symbol">}</a> <a id="2107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2111" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2117" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2122" href="Relation.Binary.PropositionalEquality.Core.html#2122" class="Bound">eq</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Relation.Binary.PropositionalEquality.Core.html#2122" class="Bound">eq</a>

<a id="subst"></a><a id="2131" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2152" class="Symbol">{</a><a id="2153" class="Argument">A</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2158" class="Symbol">}</a> <a id="2160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2164" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a>
<a id="2166" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2172" href="Relation.Binary.PropositionalEquality.Core.html#2172" class="Bound">P</a> <a id="2174" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2179" href="Relation.Binary.PropositionalEquality.Core.html#2179" class="Bound">p</a> <a id="2181" class="Symbol">=</a> <a id="2183" href="Relation.Binary.PropositionalEquality.Core.html#2179" class="Bound">p</a>

<a id="subst₂"></a><a id="2186" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="2193" class="Symbol">:</a> <a id="2195" class="Symbol">∀</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Relation.Binary.PropositionalEquality.Core.html#2198" class="Bound Operator">_∼_</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2208" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2210" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a> <a id="2212" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">{</a><a id="2216" href="Relation.Binary.PropositionalEquality.Core.html#2216" class="Bound">x</a> <a id="2218" href="Relation.Binary.PropositionalEquality.Core.html#2218" class="Bound">y</a> <a id="2220" href="Relation.Binary.PropositionalEquality.Core.html#2220" class="Bound">u</a> <a id="2222" href="Relation.Binary.PropositionalEquality.Core.html#2222" class="Bound">v</a><a id="2223" class="Symbol">}</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Relation.Binary.PropositionalEquality.Core.html#2216" class="Bound">x</a> <a id="2229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2231" href="Relation.Binary.PropositionalEquality.Core.html#2218" class="Bound">y</a> <a id="2233" class="Symbol">→</a> <a id="2235" href="Relation.Binary.PropositionalEquality.Core.html#2220" class="Bound">u</a> <a id="2237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2239" href="Relation.Binary.PropositionalEquality.Core.html#2222" class="Bound">v</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Relation.Binary.PropositionalEquality.Core.html#2216" class="Bound">x</a> <a id="2245" href="Relation.Binary.PropositionalEquality.Core.html#2198" class="Bound Operator">∼</a> <a id="2247" href="Relation.Binary.PropositionalEquality.Core.html#2220" class="Bound">u</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Relation.Binary.PropositionalEquality.Core.html#2218" class="Bound">y</a> <a id="2253" href="Relation.Binary.PropositionalEquality.Core.html#2198" class="Bound Operator">∼</a> <a id="2255" href="Relation.Binary.PropositionalEquality.Core.html#2222" class="Bound">v</a>
<a id="2257" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="2264" class="Symbol">_</a> <a id="2266" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2271" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2276" href="Relation.Binary.PropositionalEquality.Core.html#2276" class="Bound">p</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="Relation.Binary.PropositionalEquality.Core.html#2276" class="Bound">p</a>

<a id="resp"></a><a id="2283" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2288" class="Symbol">:</a> <a id="2290" class="Symbol">∀</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Relation.Binary.PropositionalEquality.Core.html#2293" class="Bound">P</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2305" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="Relation.Binary.PropositionalEquality.Core.html#2293" class="Bound">P</a> <a id="2312" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2321" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2325" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2330" href="Relation.Binary.PropositionalEquality.Core.html#2330" class="Bound">P</a> <a id="2332" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2337" href="Relation.Binary.PropositionalEquality.Core.html#2337" class="Bound">p</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Relation.Binary.PropositionalEquality.Core.html#2337" class="Bound">p</a>

<a id="respˡ"></a><a id="2344" href="Relation.Binary.PropositionalEquality.Core.html#2344" class="Function">respˡ</a> <a id="2350" class="Symbol">:</a> <a id="2352" class="Symbol">∀</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Relation.Binary.PropositionalEquality.Core.html#2355" class="Bound">∼</a> <a id="2357" class="Symbol">:</a> <a id="2359" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2363" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2365" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Relation.Binary.PropositionalEquality.Core.html#2355" class="Bound">∼</a> <a id="2372" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2382" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2386" href="Relation.Binary.PropositionalEquality.Core.html#2344" class="Function">respˡ</a> <a id="2392" href="Relation.Binary.PropositionalEquality.Core.html#2392" class="Bound Operator">_∼_</a> <a id="2396" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2401" href="Relation.Binary.PropositionalEquality.Core.html#2401" class="Bound">x∼y</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="Relation.Binary.PropositionalEquality.Core.html#2401" class="Bound">x∼y</a>

<a id="respʳ"></a><a id="2412" href="Relation.Binary.PropositionalEquality.Core.html#2412" class="Function">respʳ</a> <a id="2418" class="Symbol">:</a> <a id="2420" class="Symbol">∀</a> <a id="2422" class="Symbol">(</a><a id="2423" href="Relation.Binary.PropositionalEquality.Core.html#2423" class="Bound">∼</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2431" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2433" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2434" class="Symbol">)</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="Relation.Binary.PropositionalEquality.Core.html#2423" class="Bound">∼</a> <a id="2440" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2450" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2454" href="Relation.Binary.PropositionalEquality.Core.html#2412" class="Function">respʳ</a> <a id="2460" href="Relation.Binary.PropositionalEquality.Core.html#2460" class="Bound Operator">_∼_</a> <a id="2464" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2469" href="Relation.Binary.PropositionalEquality.Core.html#2469" class="Bound">x∼y</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Relation.Binary.PropositionalEquality.Core.html#2469" class="Bound">x∼y</a>

<a id="resp₂"></a><a id="2480" href="Relation.Binary.PropositionalEquality.Core.html#2480" class="Function">resp₂</a> <a id="2486" class="Symbol">:</a> <a id="2488" class="Symbol">∀</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Relation.Binary.PropositionalEquality.Core.html#2491" class="Bound">∼</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2499" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2501" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="Relation.Binary.PropositionalEquality.Core.html#2491" class="Bound">∼</a> <a id="2508" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2522" href="Relation.Binary.PropositionalEquality.Core.html#2480" class="Function">resp₂</a> <a id="2528" href="Relation.Binary.PropositionalEquality.Core.html#2528" class="Bound Operator">_∼_</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Relation.Binary.PropositionalEquality.Core.html#2412" class="Function">respʳ</a> <a id="2540" href="Relation.Binary.PropositionalEquality.Core.html#2528" class="Bound Operator">_∼_</a> <a id="2544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2546" href="Relation.Binary.PropositionalEquality.Core.html#2344" class="Function">respˡ</a> <a id="2552" href="Relation.Binary.PropositionalEquality.Core.html#2528" class="Bound Operator">_∼_</a>

<a id="2557" class="Comment">------------------------------------------------------------------------</a>
<a id="2630" class="Comment">-- Properties of _≢_</a>

<a id="≢-sym"></a><a id="2652" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="2658" class="Symbol">:</a> <a id="2660" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2670" class="Symbol">{</a><a id="2671" class="Argument">A</a> <a id="2673" class="Symbol">=</a> <a id="2675" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2676" class="Symbol">}</a> <a id="2678" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="2682" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="2688" href="Relation.Binary.PropositionalEquality.Core.html#2688" class="Bound">x≢y</a> <a id="2692" class="Symbol">=</a>  <a id="2695" href="Relation.Binary.PropositionalEquality.Core.html#2688" class="Bound">x≢y</a> <a id="2699" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2701" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>
</pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core properies of propositional equality</a>
<a id="203" class="Comment">-- which are re-exported by Relation.Binary.PropositionalEquality. They</a>
<a id="275" class="Comment">-- are ``equality rearrangement&#39;&#39; lemmas.</a>
<a id="317" class="Comment">------------------------------------------------------------------------</a>

<a id="391" class="Symbol">{-#</a> <a id="395" class="Keyword">OPTIONS</a> <a id="403" class="Pragma">--cubical-compatible</a> <a id="424" class="Pragma">--safe</a> <a id="431" class="Symbol">#-}</a>

<a id="436" class="Keyword">module</a> <a id="443" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="492" class="Keyword">where</a>

<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Function.Base.html" class="Module">Function.Base</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Function.Base.html#704" class="Function">id</a><a id="534" class="Symbol">;</a> <a id="536" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Level.html" class="Module">Level</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="571" class="Symbol">)</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="622" class="Symbol">;</a> <a id="624" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="633" class="Symbol">;</a> <a id="635" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="643" class="Symbol">;</a> <a id="645" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="713" class="Symbol">;</a> <a id="715" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="743" class="Symbol">;</a> <a id="745" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="801" class="Keyword">using</a> <a id="807" class="Symbol">(</a><a id="808" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="825" class="Symbol">)</a>
<a id="827" class="Keyword">import</a> <a id="834" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="868" class="Symbol">as</a> <a id="871" class="Module">Setoid</a>
  <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a><a id="899" class="Symbol">;</a> <a id="901" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a><a id="917" class="Symbol">;</a> <a id="919" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">≈-preorder</a><a id="929" class="Symbol">;</a> <a id="931" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">≈-poset</a><a id="938" class="Symbol">)</a>
<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1013" class="Symbol">;</a> <a id="1015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1019" class="Symbol">;</a> <a id="1021" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1026" class="Symbol">;</a> <a id="1028" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1033" class="Symbol">;</a> <a id="1035" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1038" class="Symbol">;</a> <a id="1040" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a><a id="1046" class="Symbol">;</a> <a id="1048" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1053" class="Symbol">)</a>
<a id="1055" class="Keyword">open</a> <a id="1060" class="Keyword">import</a> <a id="1067" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="1100" class="Keyword">open</a> <a id="1105" class="Keyword">import</a> <a id="1112" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1127" class="Keyword">using</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1138" class="Symbol">)</a>



<a id="1143" class="Keyword">private</a>
  <a id="1153" class="Keyword">variable</a>
    <a id="1166" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="1168" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a> <a id="1170" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a> <a id="1172" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1186" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="1188" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="1190" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1198" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a>

<a id="1201" class="Comment">------------------------------------------------------------------------</a>
<a id="1274" class="Comment">-- Standard eliminator for the propositional equality type</a>

<a id="J"></a><a id="1334" href="Relation.Binary.PropositionalEquality.Properties.html#1334" class="Function">J</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1347" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1348" class="Symbol">}</a> <a id="1350" class="Symbol">{</a><a id="1351" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Relation.Binary.PropositionalEquality.Properties.html#1364" class="Bound">y</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1377" href="Relation.Binary.PropositionalEquality.Properties.html#1364" class="Bound">y</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1385" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1386" class="Symbol">)</a>
    <a id="1392" class="Symbol">{</a><a id="1393" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Relation.Binary.PropositionalEquality.Properties.html#1401" class="Bound">p</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1407" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1409" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1416" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1418" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1427" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a> <a id="1429" href="Relation.Binary.PropositionalEquality.Properties.html#1401" class="Bound">p</a>
<a id="1431" href="Relation.Binary.PropositionalEquality.Properties.html#1334" class="Function">J</a> <a id="1433" href="Relation.Binary.PropositionalEquality.Properties.html#1433" class="Bound">B</a> <a id="1435" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1440" href="Relation.Binary.PropositionalEquality.Properties.html#1440" class="Bound">b</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="Relation.Binary.PropositionalEquality.Properties.html#1440" class="Bound">b</a>

<a id="1447" class="Comment">------------------------------------------------------------------------</a>
<a id="1520" class="Comment">-- Binary and/or dependent versions of standard operations on equality</a>

<a id="dcong"></a><a id="1592" href="Relation.Binary.PropositionalEquality.Properties.html#1592" class="Function">dcong</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">∀</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1611" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1627" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1633" class="Symbol">:</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Relation.Binary.PropositionalEquality.Properties.html#1636" class="Bound">x</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1647" href="Relation.Binary.PropositionalEquality.Properties.html#1636" class="Bound">x</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a> <a id="1653" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a><a id="1654" class="Symbol">}</a>
      <a id="1662" class="Symbol">→</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Relation.Binary.PropositionalEquality.Properties.html#1665" class="Bound">p</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a> <a id="1671" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1673" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">→</a> <a id="1678" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1684" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1686" href="Relation.Binary.PropositionalEquality.Properties.html#1665" class="Bound">p</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1691" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1696" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1698" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a>
<a id="1700" href="Relation.Binary.PropositionalEquality.Properties.html#1592" class="Function">dcong</a> <a id="1706" href="Relation.Binary.PropositionalEquality.Properties.html#1706" class="Bound">f</a> <a id="1708" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dcong₂"></a><a id="1721" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Function">dcong₂</a> <a id="1728" class="Symbol">:</a> <a id="1730" class="Symbol">∀</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1741" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">{</a><a id="1745" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1758" class="Symbol">}</a> <a id="1760" class="Symbol">{</a><a id="1761" href="Relation.Binary.PropositionalEquality.Properties.html#1761" class="Bound">C</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1769" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="1770" class="Symbol">}</a>
         <a id="1781" class="Symbol">(</a><a id="1782" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">:</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.PropositionalEquality.Properties.html#1787" class="Bound">x</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a><a id="1792" class="Symbol">)</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1798" href="Relation.Binary.PropositionalEquality.Properties.html#1787" class="Bound">x</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Relation.Binary.PropositionalEquality.Properties.html#1761" class="Bound">C</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">{</a><a id="1806" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1809" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a> <a id="1812" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1815" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a><a id="1817" class="Symbol">}</a>
       <a id="1826" class="Symbol">→</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Relation.Binary.PropositionalEquality.Properties.html#1829" class="Bound">p</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1838" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1850" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1852" href="Relation.Binary.PropositionalEquality.Properties.html#1829" class="Bound">p</a> <a id="1854" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1857" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1859" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a>
       <a id="1869" class="Symbol">→</a> <a id="1871" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1873" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1876" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1881" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1883" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a> <a id="1886" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a>
<a id="1889" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Function">dcong₂</a> <a id="1896" href="Relation.Binary.PropositionalEquality.Properties.html#1896" class="Bound">f</a> <a id="1898" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dsubst₂"></a><a id="1916" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" class="Symbol">{</a><a id="1929" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1937" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1953" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1954" class="Symbol">}</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="1959" class="Symbol">:</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Relation.Binary.PropositionalEquality.Properties.html#1962" class="Bound">x</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="1973" href="Relation.Binary.PropositionalEquality.Properties.html#1962" class="Bound">x</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1981" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="1982" class="Symbol">)</a>
          <a id="1994" class="Symbol">{</a><a id="1995" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="1998" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a> <a id="2001" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2004" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a><a id="2006" class="Symbol">}</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Relation.Binary.PropositionalEquality.Properties.html#2009" class="Bound">p</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="2016" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2018" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a><a id="2020" class="Symbol">)</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2030" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="2032" href="Relation.Binary.PropositionalEquality.Properties.html#2009" class="Bound">p</a> <a id="2034" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2039" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a>
        <a id="2050" class="Symbol">→</a> <a id="2052" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="2054" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="2057" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="2064" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a> <a id="2067" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a>
<a id="2070" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="2078" href="Relation.Binary.PropositionalEquality.Properties.html#2078" class="Bound">C</a> <a id="2080" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2090" href="Relation.Binary.PropositionalEquality.Properties.html#2090" class="Bound">c</a> <a id="2092" class="Symbol">=</a> <a id="2094" href="Relation.Binary.PropositionalEquality.Properties.html#2090" class="Bound">c</a>

<a id="ddcong₂"></a><a id="2097" href="Relation.Binary.PropositionalEquality.Properties.html#2097" class="Function">ddcong₂</a> <a id="2105" class="Symbol">:</a> <a id="2107" class="Symbol">∀</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2118" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">{</a><a id="2122" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a> <a id="2128" class="Symbol">→</a> <a id="2130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2134" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="2135" class="Symbol">}</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Relation.Binary.PropositionalEquality.Properties.html#2143" class="Bound">x</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2154" href="Relation.Binary.PropositionalEquality.Properties.html#2143" class="Bound">x</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2162" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="2163" class="Symbol">}</a>
         <a id="2174" class="Symbol">(</a><a id="2175" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Relation.Binary.PropositionalEquality.Properties.html#2188" class="Bound">y</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2194" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a><a id="2195" class="Symbol">)</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2201" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a> <a id="2203" href="Relation.Binary.PropositionalEquality.Properties.html#2188" class="Bound">y</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2210" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a> <a id="2213" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a> <a id="2216" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a><a id="2218" class="Symbol">}</a>
         <a id="2229" class="Symbol">(</a><a id="2230" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2239" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Relation.Binary.PropositionalEquality.Properties.html#2244" class="Bound">q</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2254" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2256" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2258" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a> <a id="2261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2263" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a><a id="2265" class="Symbol">)</a>
       <a id="2274" class="Symbol">→</a> <a id="2276" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="2284" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2286" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2288" href="Relation.Binary.PropositionalEquality.Properties.html#2244" class="Bound">q</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2293" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2296" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a><a id="2298" class="Symbol">)</a> <a id="2300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2302" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2304" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a> <a id="2307" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a>
<a id="2310" href="Relation.Binary.PropositionalEquality.Properties.html#2097" class="Function">ddcong₂</a> <a id="2318" href="Relation.Binary.PropositionalEquality.Properties.html#2318" class="Bound">f</a> <a id="2320" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2325" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2338" class="Comment">------------------------------------------------------------------------</a>
<a id="2411" class="Comment">-- Various equality rearrangement lemmas</a>

<a id="trans-reflʳ"></a><a id="2453" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">∀</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">x</a> <a id="2472" href="Relation.Binary.PropositionalEquality.Properties.html#2472" class="Bound">y</a> <a id="2474" class="Symbol">:</a> <a id="2476" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2477" class="Symbol">}</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">x</a> <a id="2486" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2488" href="Relation.Binary.PropositionalEquality.Properties.html#2472" class="Bound">y</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2499" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a> <a id="2501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2508" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a>
<a id="2510" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2522" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-assoc"></a><a id="2535" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2547" class="Symbol">:</a> <a id="2549" class="Symbol">∀</a> <a id="2551" class="Symbol">{</a><a id="2552" href="Relation.Binary.PropositionalEquality.Properties.html#2552" class="Bound">x</a> <a id="2554" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a> <a id="2556" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a> <a id="2558" href="Relation.Binary.PropositionalEquality.Properties.html#2558" class="Bound">u</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Relation.Binary.PropositionalEquality.Properties.html#2552" class="Bound">x</a> <a id="2572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2574" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">{</a><a id="2578" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a> <a id="2580" class="Symbol">:</a> <a id="2582" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a> <a id="2584" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2586" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">{</a><a id="2590" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a> <a id="2596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2598" href="Relation.Binary.PropositionalEquality.Properties.html#2558" class="Bound">u</a><a id="2599" class="Symbol">}</a> <a id="2601" class="Symbol">→</a>
  <a id="2605" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2618" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2620" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a><a id="2621" class="Symbol">)</a> <a id="2623" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a> <a id="2625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2627" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2633" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2642" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a> <a id="2644" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a><a id="2645" class="Symbol">)</a>
<a id="2647" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2659" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2664" class="Symbol">=</a> <a id="2666" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symˡ"></a><a id="2672" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">∀</a> <a id="2687" class="Symbol">{</a><a id="2688" href="Relation.Binary.PropositionalEquality.Properties.html#2688" class="Bound">x</a> <a id="2690" href="Relation.Binary.PropositionalEquality.Properties.html#2690" class="Bound">y</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Relation.Binary.PropositionalEquality.Properties.html#2688" class="Bound">x</a> <a id="2704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2706" href="Relation.Binary.PropositionalEquality.Properties.html#2690" class="Bound">y</a><a id="2707" class="Symbol">)</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2722" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a> <a id="2727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2729" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2734" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2750" class="Symbol">=</a> <a id="2752" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symʳ"></a><a id="2758" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2769" class="Symbol">:</a> <a id="2771" class="Symbol">∀</a> <a id="2773" class="Symbol">{</a><a id="2774" href="Relation.Binary.PropositionalEquality.Properties.html#2774" class="Bound">x</a> <a id="2776" href="Relation.Binary.PropositionalEquality.Properties.html#2776" class="Bound">y</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a> <a id="2786" class="Symbol">:</a> <a id="2788" href="Relation.Binary.PropositionalEquality.Properties.html#2774" class="Bound">x</a> <a id="2790" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2792" href="Relation.Binary.PropositionalEquality.Properties.html#2776" class="Bound">y</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2803" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2810" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a><a id="2811" class="Symbol">)</a> <a id="2813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2815" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2820" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2831" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-injectiveˡ"></a><a id="2844" href="Relation.Binary.PropositionalEquality.Properties.html#2844" class="Function">trans-injectiveˡ</a> <a id="2861" class="Symbol">:</a> <a id="2863" class="Symbol">∀</a> <a id="2865" class="Symbol">{</a><a id="2866" href="Relation.Binary.PropositionalEquality.Properties.html#2866" class="Bound">x</a> <a id="2868" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a> <a id="2870" href="Relation.Binary.PropositionalEquality.Properties.html#2870" class="Bound">z</a> <a id="2872" class="Symbol">:</a> <a id="2874" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2875" class="Symbol">}</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2881" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a> <a id="2884" class="Symbol">:</a> <a id="2886" href="Relation.Binary.PropositionalEquality.Properties.html#2866" class="Bound">x</a> <a id="2888" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2890" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a><a id="2891" class="Symbol">}</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Relation.Binary.PropositionalEquality.Properties.html#2870" class="Bound">z</a><a id="2903" class="Symbol">)</a> <a id="2905" class="Symbol">→</a>
                   <a id="2926" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2932" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2935" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2937" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2939" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2945" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a> <a id="2948" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2957" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a>
<a id="2960" href="Relation.Binary.PropositionalEquality.Properties.html#2844" class="Function">trans-injectiveˡ</a> <a id="2977" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="2991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3008" class="Symbol">_)</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3024" class="Symbol">_)</a>

<a id="trans-injectiveʳ"></a><a id="3028" href="Relation.Binary.PropositionalEquality.Properties.html#3028" class="Function">trans-injectiveʳ</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">∀</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Relation.Binary.PropositionalEquality.Properties.html#3050" class="Bound">x</a> <a id="3052" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a> <a id="3054" href="Relation.Binary.PropositionalEquality.Properties.html#3054" class="Bound">z</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3059" class="Symbol">}</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Relation.Binary.PropositionalEquality.Properties.html#3050" class="Bound">x</a> <a id="3068" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3070" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">{</a><a id="3074" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3077" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a> <a id="3084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3086" href="Relation.Binary.PropositionalEquality.Properties.html#3054" class="Bound">z</a><a id="3087" class="Symbol">}</a> <a id="3089" class="Symbol">→</a>
                   <a id="3110" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3116" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3118" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3123" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3129" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3131" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a> <a id="3134" class="Symbol">→</a> <a id="3136" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3141" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a>
<a id="3144" href="Relation.Binary.PropositionalEquality.Properties.html#3028" class="Function">trans-injectiveʳ</a> <a id="3161" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3166" href="Relation.Binary.PropositionalEquality.Properties.html#3166" class="Bound">eq</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="Relation.Binary.PropositionalEquality.Properties.html#3166" class="Bound">eq</a>

<a id="cong-id"></a><a id="3175" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3183" class="Symbol">:</a> <a id="3185" class="Symbol">∀</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Relation.Binary.PropositionalEquality.Properties.html#3188" class="Bound">x</a> <a id="3190" href="Relation.Binary.PropositionalEquality.Properties.html#3190" class="Bound">y</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3195" class="Symbol">}</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Relation.Binary.PropositionalEquality.Properties.html#3188" class="Bound">x</a> <a id="3204" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3206" href="Relation.Binary.PropositionalEquality.Properties.html#3190" class="Bound">y</a><a id="3207" class="Symbol">)</a> <a id="3209" class="Symbol">→</a> <a id="3211" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3216" href="Function.Base.html#704" class="Function">id</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a> <a id="3221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3223" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a>
<a id="3225" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3233" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3238" class="Symbol">=</a> <a id="3240" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-∘"></a><a id="3246" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3253" class="Symbol">:</a> <a id="3255" class="Symbol">∀</a> <a id="3257" class="Symbol">{</a><a id="3258" href="Relation.Binary.PropositionalEquality.Properties.html#3258" class="Bound">x</a> <a id="3260" href="Relation.Binary.PropositionalEquality.Properties.html#3260" class="Bound">y</a> <a id="3262" class="Symbol">:</a> <a id="3264" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3265" class="Symbol">}</a> <a id="3267" class="Symbol">{</a><a id="3268" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3277" class="Symbol">}</a> <a id="3279" class="Symbol">{</a><a id="3280" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3289" class="Symbol">}</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Relation.Binary.PropositionalEquality.Properties.html#3258" class="Bound">x</a> <a id="3298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3300" href="Relation.Binary.PropositionalEquality.Properties.html#3260" class="Bound">y</a><a id="3301" class="Symbol">)</a> <a id="3303" class="Symbol">→</a>
         <a id="3314" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3322" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3324" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a> <a id="3329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3331" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3336" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3344" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a> <a id="3346" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a><a id="3347" class="Symbol">)</a>
<a id="3349" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3361" class="Symbol">=</a> <a id="3363" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="sym-cong"></a><a id="3369" href="Relation.Binary.PropositionalEquality.Properties.html#3369" class="Function">sym-cong</a> <a id="3378" class="Symbol">:</a> <a id="3380" class="Symbol">∀</a> <a id="3382" class="Symbol">{</a><a id="3383" href="Relation.Binary.PropositionalEquality.Properties.html#3383" class="Bound">x</a> <a id="3385" href="Relation.Binary.PropositionalEquality.Properties.html#3385" class="Bound">y</a> <a id="3387" class="Symbol">:</a> <a id="3389" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3390" class="Symbol">}</a> <a id="3392" class="Symbol">{</a><a id="3393" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3395" class="Symbol">:</a> <a id="3397" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Relation.Binary.PropositionalEquality.Properties.html#3383" class="Bound">x</a> <a id="3411" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3413" href="Relation.Binary.PropositionalEquality.Properties.html#3385" class="Bound">y</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3422" class="Symbol">(</a><a id="3423" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3428" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3430" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a><a id="3431" class="Symbol">)</a> <a id="3433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3435" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3440" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3447" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a><a id="3448" class="Symbol">)</a>
<a id="3450" href="Relation.Binary.PropositionalEquality.Properties.html#3369" class="Function">sym-cong</a> <a id="3459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-cong"></a><a id="3472" href="Relation.Binary.PropositionalEquality.Properties.html#3472" class="Function">trans-cong</a> <a id="3483" class="Symbol">:</a> <a id="3485" class="Symbol">∀</a> <a id="3487" class="Symbol">{</a><a id="3488" href="Relation.Binary.PropositionalEquality.Properties.html#3488" class="Bound">x</a> <a id="3490" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a> <a id="3492" href="Relation.Binary.PropositionalEquality.Properties.html#3492" class="Bound">z</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3497" class="Symbol">}</a> <a id="3499" class="Symbol">{</a><a id="3500" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3502" class="Symbol">:</a> <a id="3504" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3509" class="Symbol">}</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="Relation.Binary.PropositionalEquality.Properties.html#3488" class="Bound">x</a> <a id="3518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3520" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Symbol">{</a><a id="3524" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a> <a id="3526" class="Symbol">:</a> <a id="3528" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a> <a id="3530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3532" href="Relation.Binary.PropositionalEquality.Properties.html#3492" class="Bound">z</a><a id="3533" class="Symbol">}</a> <a id="3535" class="Symbol">→</a>
             <a id="3550" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3562" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3564" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3573" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3575" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a><a id="3576" class="Symbol">)</a> <a id="3578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3580" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3585" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3594" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a> <a id="3596" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a><a id="3597" class="Symbol">)</a>
<a id="3599" href="Relation.Binary.PropositionalEquality.Properties.html#3472" class="Function">trans-cong</a> <a id="3610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflˡ"></a><a id="3623" href="Relation.Binary.PropositionalEquality.Properties.html#3623" class="Function">cong₂-reflˡ</a> <a id="3635" class="Symbol">:</a> <a id="3637" class="Symbol">∀</a> <a id="3639" class="Symbol">{</a><a id="3640" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">_∙_</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3655" class="Symbol">}</a> <a id="3657" class="Symbol">{</a><a id="3658" href="Relation.Binary.PropositionalEquality.Properties.html#3658" class="Bound">x</a> <a id="3660" href="Relation.Binary.PropositionalEquality.Properties.html#3660" class="Bound">u</a> <a id="3662" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound">v</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">→</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a> <a id="3670" class="Symbol">:</a> <a id="3672" href="Relation.Binary.PropositionalEquality.Properties.html#3660" class="Bound">u</a> <a id="3674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3676" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound">v</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">→</a>
              <a id="3695" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3701" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">_∙_</a> <a id="3705" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3710" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a> <a id="3712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3714" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Relation.Binary.PropositionalEquality.Properties.html#3658" class="Bound">x</a> <a id="3722" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">∙_</a><a id="3724" class="Symbol">)</a> <a id="3726" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a>
<a id="3728" href="Relation.Binary.PropositionalEquality.Properties.html#3623" class="Function">cong₂-reflˡ</a> <a id="3740" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3745" class="Symbol">=</a> <a id="3747" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflʳ"></a><a id="3753" href="Relation.Binary.PropositionalEquality.Properties.html#3753" class="Function">cong₂-reflʳ</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">∀</a> <a id="3769" class="Symbol">{</a><a id="3770" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙_</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3778" class="Symbol">→</a> <a id="3780" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3782" class="Symbol">→</a> <a id="3784" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3785" class="Symbol">}</a> <a id="3787" class="Symbol">{</a><a id="3788" href="Relation.Binary.PropositionalEquality.Properties.html#3788" class="Bound">x</a> <a id="3790" href="Relation.Binary.PropositionalEquality.Properties.html#3790" class="Bound">y</a> <a id="3792" href="Relation.Binary.PropositionalEquality.Properties.html#3792" class="Bound">u</a><a id="3793" class="Symbol">}</a> <a id="3795" class="Symbol">→</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a> <a id="3800" class="Symbol">:</a> <a id="3802" href="Relation.Binary.PropositionalEquality.Properties.html#3788" class="Bound">x</a> <a id="3804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3806" href="Relation.Binary.PropositionalEquality.Properties.html#3790" class="Bound">y</a><a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">→</a>
              <a id="3825" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3831" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙_</a> <a id="3835" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a> <a id="3837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3844" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙</a> <a id="3853" href="Relation.Binary.PropositionalEquality.Properties.html#3792" class="Bound">u</a><a id="3854" class="Symbol">)</a> <a id="3856" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a>
<a id="3858" href="Relation.Binary.PropositionalEquality.Properties.html#3753" class="Function">cong₂-reflʳ</a> <a id="3870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3883" class="Keyword">module</a> <a id="3890" href="Relation.Binary.PropositionalEquality.Properties.html#3890" class="Module">_</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="3895" class="Symbol">:</a> <a id="3897" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3902" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3904" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a><a id="3905" class="Symbol">}</a> <a id="3907" class="Symbol">{</a><a id="3908" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="3910" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3915" class="Symbol">}</a> <a id="3917" class="Keyword">where</a>

  <a id="3926" href="Relation.Binary.PropositionalEquality.Properties.html#3926" class="Function">subst-injective</a> <a id="3942" class="Symbol">:</a> <a id="3944" class="Symbol">∀</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="3955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3957" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">{</a><a id="3961" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="3963" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="3969" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="3970" class="Symbol">}</a> <a id="3972" class="Symbol">→</a>
                    <a id="3994" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4000" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4002" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="4006" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="4008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4010" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4016" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4018" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="4022" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="4028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4030" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a>
  <a id="4034" href="Relation.Binary.PropositionalEquality.Properties.html#3926" class="Function">subst-injective</a> <a id="4050" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4055" href="Relation.Binary.PropositionalEquality.Properties.html#4055" class="Bound">p≡q</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Relation.Binary.PropositionalEquality.Properties.html#4055" class="Bound">p≡q</a>

  <a id="4068" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">subst-subst</a> <a id="4080" class="Symbol">:</a> <a id="4082" class="Symbol">∀</a> <a id="4084" class="Symbol">{</a><a id="4085" href="Relation.Binary.PropositionalEquality.Properties.html#4085" class="Bound">z</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4099" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4100" class="Symbol">)</a> <a id="4102" class="Symbol">{</a><a id="4103" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a> <a id="4111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4113" href="Relation.Binary.PropositionalEquality.Properties.html#4085" class="Bound">z</a><a id="4114" class="Symbol">}</a> <a id="4116" class="Symbol">{</a><a id="4117" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4123" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="4124" class="Symbol">}</a> <a id="4126" class="Symbol">→</a>
                <a id="4144" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4150" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4152" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4163" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4165" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4169" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a><a id="4170" class="Symbol">)</a> <a id="4172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4174" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4180" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4189" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4193" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a><a id="4196" class="Symbol">)</a> <a id="4198" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a>
  <a id="4202" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">subst-subst</a> <a id="4214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4219" class="Symbol">=</a> <a id="4221" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4229" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">subst-subst-sym</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4256" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4258" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4259" class="Symbol">)</a> <a id="4261" class="Symbol">{</a><a id="4262" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4268" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4269" class="Symbol">}</a> <a id="4271" class="Symbol">→</a>
                    <a id="4293" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4299" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4301" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4312" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4319" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a><a id="4322" class="Symbol">)</a> <a id="4324" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a><a id="4325" class="Symbol">)</a> <a id="4327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4329" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a>
  <a id="4333" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">subst-subst-sym</a> <a id="4349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4354" class="Symbol">=</a> <a id="4356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4364" href="Relation.Binary.PropositionalEquality.Properties.html#4364" class="Function">subst-sym-subst</a> <a id="4380" class="Symbol">:</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4391" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4393" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">{</a><a id="4397" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4403" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="4404" class="Symbol">}</a> <a id="4406" class="Symbol">→</a>
                    <a id="4428" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4434" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4441" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a><a id="4444" class="Symbol">)</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4453" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4455" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a> <a id="4459" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a><a id="4460" class="Symbol">)</a> <a id="4462" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4464" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a>
  <a id="4468" href="Relation.Binary.PropositionalEquality.Properties.html#4364" class="Function">subst-sym-subst</a> <a id="4484" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4489" class="Symbol">=</a> <a id="4491" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-∘"></a><a id="4497" href="Relation.Binary.PropositionalEquality.Properties.html#4497" class="Function">subst-∘</a> <a id="4505" class="Symbol">:</a> <a id="4507" class="Symbol">∀</a> <a id="4509" class="Symbol">{</a><a id="4510" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a> <a id="4512" href="Relation.Binary.PropositionalEquality.Properties.html#4512" class="Bound">y</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="4517" class="Symbol">}</a> <a id="4519" class="Symbol">{</a><a id="4520" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4529" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="4531" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">{</a><a id="4535" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="4544" class="Symbol">}</a>
          <a id="4556" class="Symbol">(</a><a id="4557" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a> <a id="4565" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4567" href="Relation.Binary.PropositionalEquality.Properties.html#4512" class="Bound">y</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">{</a><a id="4571" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a> <a id="4573" class="Symbol">:</a> <a id="4575" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4577" class="Symbol">(</a><a id="4578" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4580" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a><a id="4581" class="Symbol">)}</a> <a id="4584" class="Symbol">→</a>
          <a id="4596" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4605" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4607" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a><a id="4608" class="Symbol">)</a> <a id="4610" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a> <a id="4614" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a> <a id="4616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4618" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4624" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4626" class="Symbol">(</a><a id="4627" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4632" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4634" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a><a id="4637" class="Symbol">)</a> <a id="4639" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a>
<a id="4641" href="Relation.Binary.PropositionalEquality.Properties.html#4497" class="Function">subst-∘</a> <a id="4649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4662" class="Comment">-- Lemma 2.3.11 in the HoTT book, and `transport_map` in the UniMath</a>
<a id="4731" class="Comment">-- library</a>
<a id="subst-application′"></a><a id="4742" href="Relation.Binary.PropositionalEquality.Properties.html#4742" class="Function">subst-application′</a> <a id="4761" class="Symbol">:</a> <a id="4763" class="Symbol">∀</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Relation.Binary.PropositionalEquality.Properties.html#4766" class="Bound">a</a> <a id="4768" href="Relation.Binary.PropositionalEquality.Properties.html#4768" class="Bound">b₁</a> <a id="4771" href="Relation.Binary.PropositionalEquality.Properties.html#4771" class="Bound">b₂</a><a id="4773" class="Symbol">}</a> <a id="4775" class="Symbol">{</a><a id="4776" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4778" class="Symbol">:</a> <a id="4780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4784" href="Relation.Binary.PropositionalEquality.Properties.html#4766" class="Bound">a</a><a id="4785" class="Symbol">}</a>
                     <a id="4808" class="Symbol">(</a><a id="4809" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4816" class="Symbol">→</a> <a id="4818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4822" href="Relation.Binary.PropositionalEquality.Properties.html#4768" class="Bound">b₁</a><a id="4824" class="Symbol">)</a> <a id="4826" class="Symbol">{</a><a id="4827" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4840" href="Relation.Binary.PropositionalEquality.Properties.html#4771" class="Bound">b₂</a><a id="4842" class="Symbol">}</a>
                     <a id="4865" class="Symbol">{</a><a id="4866" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4869" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a><a id="4875" class="Symbol">}</a> <a id="4877" class="Symbol">{</a><a id="4878" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a> <a id="4880" class="Symbol">:</a> <a id="4882" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4885" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a><a id="4887" class="Symbol">}</a>
                     <a id="4910" class="Symbol">(</a><a id="4911" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4913" class="Symbol">:</a> <a id="4915" class="Symbol">∀</a> <a id="4917" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a> <a id="4919" class="Symbol">→</a> <a id="4921" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4924" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a> <a id="4926" class="Symbol">→</a> <a id="4928" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4931" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a><a id="4932" class="Symbol">)</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="4938" class="Symbol">:</a> <a id="4940" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4945" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a><a id="4947" class="Symbol">)</a> <a id="4949" class="Symbol">→</a>
                     <a id="4972" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4978" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4981" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4987" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4990" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a><a id="4991" class="Symbol">)</a> <a id="4993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4995" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4997" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5007" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="5010" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="5013" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a><a id="5014" class="Symbol">)</a>
<a id="5016" href="Relation.Binary.PropositionalEquality.Properties.html#4742" class="Function">subst-application′</a> <a id="5035" class="Symbol">_</a> <a id="5037" class="Symbol">_</a> <a id="5039" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5044" class="Symbol">=</a> <a id="5046" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-application"></a><a id="5052" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">subst-application</a> <a id="5070" class="Symbol">:</a> <a id="5072" class="Symbol">∀</a> <a id="5074" class="Symbol">{</a><a id="5075" href="Relation.Binary.PropositionalEquality.Properties.html#5075" class="Bound">a₁</a> <a id="5078" href="Relation.Binary.PropositionalEquality.Properties.html#5078" class="Bound">a₂</a> <a id="5081" href="Relation.Binary.PropositionalEquality.Properties.html#5081" class="Bound">b₁</a> <a id="5084" href="Relation.Binary.PropositionalEquality.Properties.html#5084" class="Bound">b₂</a><a id="5086" class="Symbol">}</a> <a id="5088" class="Symbol">{</a><a id="5089" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a> <a id="5092" class="Symbol">:</a> <a id="5094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5098" href="Relation.Binary.PropositionalEquality.Properties.html#5075" class="Bound">a₁</a><a id="5100" class="Symbol">}</a> <a id="5102" class="Symbol">{</a><a id="5103" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5106" class="Symbol">:</a> <a id="5108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5112" href="Relation.Binary.PropositionalEquality.Properties.html#5078" class="Bound">a₂</a><a id="5114" class="Symbol">}</a>
                    <a id="5136" class="Symbol">(</a><a id="5137" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5140" class="Symbol">:</a> <a id="5142" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a> <a id="5145" class="Symbol">→</a> <a id="5147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5151" href="Relation.Binary.PropositionalEquality.Properties.html#5081" class="Bound">b₁</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">{</a><a id="5156" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5159" class="Symbol">:</a> <a id="5161" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5164" class="Symbol">→</a> <a id="5166" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5170" href="Relation.Binary.PropositionalEquality.Properties.html#5084" class="Bound">b₂</a><a id="5172" class="Symbol">}</a>
                    <a id="5194" class="Symbol">{</a><a id="5195" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5197" class="Symbol">:</a> <a id="5199" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5202" class="Symbol">→</a> <a id="5204" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a><a id="5206" class="Symbol">}</a> <a id="5208" class="Symbol">{</a><a id="5209" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5212" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a> <a id="5215" class="Symbol">:</a> <a id="5217" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a><a id="5219" class="Symbol">}</a> <a id="5221" class="Symbol">{</a><a id="5222" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5232" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a><a id="5234" class="Symbol">)}</a>
                    <a id="5257" class="Symbol">(</a><a id="5258" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5260" class="Symbol">:</a> <a id="5262" class="Symbol">∀</a> <a id="5264" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a> <a id="5266" class="Symbol">→</a> <a id="5268" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5274" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a><a id="5275" class="Symbol">)</a> <a id="5277" class="Symbol">→</a> <a id="5279" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5282" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a><a id="5283" class="Symbol">)</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a> <a id="5289" class="Symbol">:</a> <a id="5291" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5296" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a><a id="5298" class="Symbol">)</a> <a id="5300" class="Symbol">→</a>
                    <a id="5322" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5328" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5331" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5337" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5340" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a><a id="5341" class="Symbol">)</a> <a id="5343" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5345" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5347" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5357" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5366" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5368" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a><a id="5373" class="Symbol">)</a>
<a id="5375" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">subst-application</a> <a id="5393" class="Symbol">_</a> <a id="5395" class="Symbol">_</a> <a id="5397" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="5410" class="Comment">------------------------------------------------------------------------</a>
<a id="5483" class="Comment">-- Structure of equality as a binary relation</a>

<a id="isEquivalence"></a><a id="5530" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a> <a id="5544" class="Symbol">:</a> <a id="5546" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5560" class="Symbol">{</a><a id="5561" class="Argument">A</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5572" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a> <a id="5586" class="Symbol">=</a> <a id="5588" class="Keyword">record</a>
  <a id="5597" class="Symbol">{</a> <a id="5599" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5605" class="Symbol">=</a> <a id="5607" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5614" class="Symbol">;</a> <a id="5616" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5622" class="Symbol">=</a> <a id="5624" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>
  <a id="5630" class="Symbol">;</a> <a id="5632" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5638" class="Symbol">=</a> <a id="5640" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="5648" class="Symbol">}</a>

<a id="isDecEquivalence"></a><a id="5651" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5688" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5709" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5713" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="5730" href="Relation.Binary.PropositionalEquality.Properties.html#5730" class="Bound Operator">_≟_</a> <a id="5734" class="Symbol">=</a> <a id="5736" class="Keyword">record</a>
  <a id="5745" class="Symbol">{</a> <a id="5747" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5779" class="Symbol">;</a> <a id="5781" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5795" class="Symbol">=</a> <a id="5797" href="Relation.Binary.PropositionalEquality.Properties.html#5730" class="Bound Operator">_≟_</a>
  <a id="5803" class="Symbol">}</a>

<a id="setoid"></a><a id="5806" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5813" class="Symbol">:</a> <a id="5815" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5819" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="5821" class="Symbol">→</a> <a id="5823" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5830" class="Symbol">_</a> <a id="5832" class="Symbol">_</a>
<a id="5834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5841" href="Relation.Binary.PropositionalEquality.Properties.html#5841" class="Bound">A</a> <a id="5843" class="Symbol">=</a> <a id="5845" class="Keyword">record</a>
  <a id="5854" class="Symbol">{</a> <a id="5856" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="5870" class="Symbol">=</a> <a id="5872" href="Relation.Binary.PropositionalEquality.Properties.html#5841" class="Bound">A</a>
  <a id="5876" class="Symbol">;</a> <a id="5878" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="5892" class="Symbol">=</a> <a id="5894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5900" class="Symbol">;</a> <a id="5902" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5916" class="Symbol">=</a> <a id="5918" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5934" class="Symbol">}</a>

<a id="decSetoid"></a><a id="5937" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="5947" class="Symbol">:</a> <a id="5949" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5967" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5981" class="Symbol">_</a> <a id="5983" class="Symbol">_</a>
<a id="5985" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="5995" href="Relation.Binary.PropositionalEquality.Properties.html#5995" class="Bound Operator">_≟_</a> <a id="5999" class="Symbol">=</a> <a id="6001" class="Keyword">record</a>
  <a id="6010" class="Symbol">{</a> <a id="6012" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="6029" class="Symbol">=</a> <a id="6031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="6037" class="Symbol">;</a> <a id="6039" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6056" class="Symbol">=</a> <a id="6058" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="6075" href="Relation.Binary.PropositionalEquality.Properties.html#5995" class="Bound Operator">_≟_</a>
  <a id="6081" class="Symbol">}</a>

<a id="6084" class="Comment">------------------------------------------------------------------------</a>
<a id="6157" class="Comment">-- Bundles for equality as a binary relation</a>

<a id="isPreorder"></a><a id="6203" href="Relation.Binary.PropositionalEquality.Properties.html#6203" class="Function">isPreorder</a> <a id="6214" class="Symbol">:</a> <a id="6216" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="6227" class="Symbol">{</a><a id="6228" class="Argument">A</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="6233" class="Symbol">}</a> <a id="6235" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6239" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6243" href="Relation.Binary.PropositionalEquality.Properties.html#6203" class="Function">isPreorder</a> <a id="6254" class="Symbol">=</a> <a id="6256" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">Setoid.≈-isPreorder</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6284" class="Symbol">_)</a>

<a id="isPartialOrder"></a><a id="6288" href="Relation.Binary.PropositionalEquality.Properties.html#6288" class="Function">isPartialOrder</a> <a id="6303" class="Symbol">:</a> <a id="6305" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6320" class="Symbol">{</a><a id="6321" class="Argument">A</a> <a id="6323" class="Symbol">=</a> <a id="6325" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="6326" class="Symbol">}</a> <a id="6328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6336" href="Relation.Binary.PropositionalEquality.Properties.html#6288" class="Function">isPartialOrder</a> <a id="6351" class="Symbol">=</a> <a id="6353" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">Setoid.≈-isPartialOrder</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6385" class="Symbol">_)</a>

<a id="preorder"></a><a id="6389" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">preorder</a> <a id="6398" class="Symbol">:</a> <a id="6400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6404" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="6406" class="Symbol">→</a> <a id="6408" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6417" class="Symbol">_</a> <a id="6419" class="Symbol">_</a> <a id="6421" class="Symbol">_</a>
<a id="6423" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">preorder</a> <a id="6432" href="Relation.Binary.PropositionalEquality.Properties.html#6432" class="Bound">A</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">Setoid.≈-preorder</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6462" href="Relation.Binary.PropositionalEquality.Properties.html#6432" class="Bound">A</a><a id="6463" class="Symbol">)</a>

<a id="poset"></a><a id="6466" href="Relation.Binary.PropositionalEquality.Properties.html#6466" class="Function">poset</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6478" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="6480" class="Symbol">→</a> <a id="6482" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6488" class="Symbol">_</a> <a id="6490" class="Symbol">_</a> <a id="6492" class="Symbol">_</a>
<a id="6494" href="Relation.Binary.PropositionalEquality.Properties.html#6466" class="Function">poset</a> <a id="6500" href="Relation.Binary.PropositionalEquality.Properties.html#6500" class="Bound">A</a> <a id="6502" class="Symbol">=</a> <a id="6504" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">Setoid.≈-poset</a> <a id="6519" class="Symbol">(</a><a id="6520" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6527" href="Relation.Binary.PropositionalEquality.Properties.html#6500" class="Bound">A</a><a id="6528" class="Symbol">)</a>

<a id="6531" class="Comment">------------------------------------------------------------------------</a>
<a id="6604" class="Comment">-- Reasoning</a>

<a id="6618" class="Comment">-- This is a special instance of `Relation.Binary.Reasoning.Setoid`.</a>
<a id="6687" class="Comment">-- Rather than instantiating the latter with (setoid A), we reimplement</a>
<a id="6759" class="Comment">-- equation chains from scratch since then goals are printed much more</a>
<a id="6830" class="Comment">-- readably.</a>
<a id="6843" class="Keyword">module</a> <a id="≡-Reasoning"></a><a id="6850" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a> <a id="6862" class="Symbol">{</a><a id="6863" href="Relation.Binary.PropositionalEquality.Properties.html#6863" class="Bound">a</a><a id="6864" class="Symbol">}</a> <a id="6866" class="Symbol">{</a><a id="6867" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a> <a id="6869" class="Symbol">:</a> <a id="6871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6875" href="Relation.Binary.PropositionalEquality.Properties.html#6863" class="Bound">a</a><a id="6876" class="Symbol">}</a> <a id="6878" class="Keyword">where</a>

  <a id="6887" class="Keyword">open</a> <a id="6892" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="6905" class="Symbol">{</a><a id="6906" class="Argument">A</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6911" class="Symbol">}</a> <a id="6913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6917" href="Function.Base.html#704" class="Function">id</a> <a id="6920" class="Keyword">public</a>
  <a id="6929" class="Keyword">open</a> <a id="6934" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="6943" class="Symbol">{</a><a id="6944" class="Argument">A</a> <a id="6946" class="Symbol">=</a> <a id="6948" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6949" class="Symbol">}</a> <a id="6951" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6955" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6961" class="Keyword">public</a>
  <a id="6970" class="Keyword">open</a> <a id="6975" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="6986" class="Symbol">{</a><a id="6987" class="Argument">A</a> <a id="6989" class="Symbol">=</a> <a id="6991" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6992" class="Symbol">}</a> <a id="6994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7003" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Function.Base.html" class="Module">Function.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Function.Base.html#704" class="Function">id</a><a id="397" class="Symbol">;</a> <a id="399" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">import</a> <a id="411" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="438" class="Symbol">as</a> <a id="441" class="Module">Dependent</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Function.Dependent.Bundles.html#1676" class="Record">Func</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Level.html" class="Module">Level</a> <a id="553" class="Keyword">using</a> <a id="559" class="Symbol">(</a><a id="560" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="565" class="Symbol">;</a> <a id="567" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="684" class="Symbol">;</a> <a id="686" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a><a id="697" class="Symbol">;</a> <a id="699" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="756" class="Symbol">)</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="822" class="Symbol">)</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>
  <a id="876" class="Keyword">using</a> <a id="882" class="Symbol">(</a><a id="883" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="896" class="Symbol">)</a>
<a id="898" class="Keyword">import</a> <a id="905" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="963" class="Symbol">as</a> <a id="966" class="Module">Trivial</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a><a id="994" class="Symbol">)</a>

<a id="997" class="Keyword">private</a>
  <a id="1007" class="Keyword">variable</a>
    <a id="1020" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a> <a id="1022" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1024" href="Relation.Binary.PropositionalEquality.html#1024" class="Generalizable">c</a> <a id="1026" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a> <a id="1028" href="Relation.Binary.PropositionalEquality.html#1028" class="Generalizable">p</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1042" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="1044" href="Relation.Binary.PropositionalEquality.html#1044" class="Generalizable">B</a> <a id="1046" href="Relation.Binary.PropositionalEquality.html#1046" class="Generalizable">C</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1054" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a>

<a id="1057" class="Comment">------------------------------------------------------------------------</a>
<a id="1130" class="Comment">-- Re-export contents modules that make up the parts</a>

<a id="1184" class="Keyword">open</a> <a id="1189" class="Keyword">import</a> <a id="1196" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1239" class="Keyword">public</a>
<a id="1246" class="Keyword">open</a> <a id="1251" class="Keyword">import</a> <a id="1258" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1307" class="Keyword">public</a>
<a id="1314" class="Keyword">open</a> <a id="1319" class="Keyword">import</a> <a id="1326" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="1372" class="Keyword">public</a>

<a id="1380" class="Comment">------------------------------------------------------------------------</a>
<a id="1453" class="Comment">-- Pointwise equality</a>

<a id="_→-setoid_"></a><a id="1476" href="Relation.Binary.PropositionalEquality.html#1476" class="Function Operator">_→-setoid_</a> <a id="1487" class="Symbol">:</a> <a id="1489" class="Symbol">∀</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Relation.Binary.PropositionalEquality.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1500" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Relation.Binary.PropositionalEquality.html#1504" class="Bound">B</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1512" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="1513" class="Symbol">)</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1524" class="Symbol">_</a> <a id="1526" class="Symbol">_</a>
<a id="1528" href="Relation.Binary.PropositionalEquality.html#1528" class="Bound">A</a> <a id="1530" href="Relation.Binary.PropositionalEquality.html#1476" class="Function Operator">→-setoid</a> <a id="1539" href="Relation.Binary.PropositionalEquality.html#1539" class="Bound">B</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="1552" href="Relation.Binary.PropositionalEquality.html#1528" class="Bound">A</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">Trivial.indexedSetoid</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1585" href="Relation.Binary.PropositionalEquality.html#1539" class="Bound">B</a><a id="1586" class="Symbol">))</a>

<a id=":→-to-Π"></a><a id="1590" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">∀</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1611" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1633" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a> <a id="1635" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1637" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a><a id="1638" class="Symbol">}</a> <a id="1640" class="Symbol">→</a>
          <a id="1652" class="Symbol">((</a><a id="1654" href="Relation.Binary.PropositionalEquality.html#1654" class="Bound">x</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">IndexedSetoid.Carrier</a> <a id="1685" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a> <a id="1687" href="Relation.Binary.PropositionalEquality.html#1654" class="Bound">x</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">→</a>
          <a id="1702" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1725" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a>
<a id="1730" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a> <a id="1738" class="Symbol">{</a><a id="1739" class="Argument">B</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Relation.Binary.PropositionalEquality.html#1743" class="Bound">B</a><a id="1744" class="Symbol">}</a> <a id="1746" href="Relation.Binary.PropositionalEquality.html#1746" class="Bound">f</a> <a id="1748" class="Symbol">=</a> <a id="1750" class="Keyword">record</a>
  <a id="1759" class="Symbol">{</a> <a id="1761" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1764" class="Symbol">=</a> <a id="1766" href="Relation.Binary.PropositionalEquality.html#1746" class="Bound">f</a>
  <a id="1770" class="Symbol">;</a> <a id="1772" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">λ</a> <a id="1781" class="Symbol">{</a> <a id="1783" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">IndexedSetoid.refl</a> <a id="1809" href="Relation.Binary.PropositionalEquality.html#1743" class="Bound">B</a> <a id="1811" class="Symbol">}</a>
  <a id="1815" class="Symbol">}</a>

<a id="→-to-⟶"></a><a id="1818" href="Relation.Binary.PropositionalEquality.html#1818" class="Function">→-to-⟶</a> <a id="1825" class="Symbol">:</a> <a id="1827" class="Symbol">∀</a> <a id="1829" class="Symbol">{</a><a id="1830" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1838" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1839" class="Symbol">}</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1853" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1855" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">→</a>
         <a id="1869" class="Symbol">(</a><a id="1870" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1889" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">→</a>
         <a id="1903" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1926" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">Trivial.indexedSetoid</a> <a id="1952" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a><a id="1953" class="Symbol">)</a>
<a id="1955" href="Relation.Binary.PropositionalEquality.html#1818" class="Function">→-to-⟶</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a>

<a id="1973" class="Comment">------------------------------------------------------------------------</a>
<a id="2046" class="Comment">-- More complex rearrangement lemmas</a>

<a id="2084" class="Comment">-- A lemma that is very similar to Lemma 2.4.3 from the HoTT book.</a>

<a id="naturality"></a><a id="2152" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2163" class="Symbol">:</a> <a id="2165" class="Symbol">∀</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a> <a id="2170" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2171" class="Symbol">}</a> <a id="2173" class="Symbol">{</a><a id="2174" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a> <a id="2182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2184" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2185" class="Symbol">}</a> <a id="2187" class="Symbol">{</a><a id="2188" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2190" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2192" class="Symbol">:</a> <a id="2194" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="2196" class="Symbol">→</a> <a id="2198" href="Relation.Binary.PropositionalEquality.html#1044" class="Generalizable">B</a><a id="2199" class="Symbol">}</a>
             <a id="2214" class="Symbol">(</a><a id="2215" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2219" class="Symbol">:</a> <a id="2221" class="Symbol">∀</a> <a id="2223" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2229" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a> <a id="2231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2233" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2235" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">→</a>
             <a id="2253" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2265" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2267" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a><a id="2270" class="Symbol">)</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2277" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2278" class="Symbol">)</a> <a id="2280" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2282" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2293" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2302" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2304" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a><a id="2307" class="Symbol">)</a>
<a id="2309" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2320" class="Symbol">{</a><a id="2321" class="Argument">x</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a><a id="2326" class="Symbol">}</a> <a id="2328" class="Symbol">{</a><a id="2329" class="Argument">x≡y</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2339" class="Symbol">}</a> <a id="2341" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2345" class="Symbol">=</a>
  <a id="2349" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2353" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a>               <a id="2369" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2372" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2389" class="Symbol">_)</a> <a id="2392" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2396" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2407" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a><a id="2408" class="Symbol">)</a> <a id="2410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="2416" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2420" class="Keyword">where</a> <a id="2426" class="Keyword">open</a> <a id="2431" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2444" class="Comment">-- A lemma that is very similar to Corollary 2.4.4 from the HoTT book.</a>

<a id="cong-≡id"></a><a id="2516" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="2525" class="Symbol">:</a> <a id="2527" class="Symbol">∀</a> <a id="2529" class="Symbol">{</a><a id="2530" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="2536" class="Symbol">→</a> <a id="2538" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="2539" class="Symbol">}</a> <a id="2541" class="Symbol">{</a><a id="2542" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="2547" class="Symbol">}</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">∀</a> <a id="2559" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a> <a id="2561" class="Symbol">→</a> <a id="2563" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2565" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a> <a id="2567" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2569" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a><a id="2570" class="Symbol">)</a> <a id="2572" class="Symbol">→</a>
           <a id="2585" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2590" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2598" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a><a id="2599" class="Symbol">)</a> <a id="2601" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2603" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2611" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a><a id="2612" class="Symbol">)</a>
<a id="2614" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="2623" class="Symbol">{</a><a id="2624" class="Argument">f</a> <a id="2626" class="Symbol">=</a> <a id="2628" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a><a id="2629" class="Symbol">}</a> <a id="2631" class="Symbol">{</a><a id="2632" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="2633" class="Symbol">}</a> <a id="2635" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2650" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2655" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2657" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a>                                    <a id="2697" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2700" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2717" class="Symbol">_)</a> <a id="2720" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2724" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2736" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2738" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2742" class="Symbol">)</a> <a id="2744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                       <a id="2771" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2774" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2786" class="Symbol">_)</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2806" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2810" class="Symbol">))</a> <a id="2813" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2817" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2829" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2831" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2844" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2854" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2858" class="Symbol">))</a>    <a id="2864" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2867" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2890" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2892" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2896" class="Symbol">))</a> <a id="2899" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2903" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2922" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2924" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2934" class="Symbol">)</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2941" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2945" class="Symbol">)</a>    <a id="2950" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2953" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2958" class="Symbol">(λ</a> <a id="2961" href="Relation.Binary.PropositionalEquality.html#2961" class="Bound">p</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2971" href="Relation.Binary.PropositionalEquality.html#2961" class="Bound">p</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2978" class="Symbol">_))</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2994" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a><a id="2998" class="Symbol">)</a> <a id="3000" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3004" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3017" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3029" href="Function.Base.html#704" class="Function">id</a> <a id="3032" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3036" class="Symbol">))</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3044" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3048" class="Symbol">)</a>  <a id="3051" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3054" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3059" class="Symbol">(λ</a> <a id="3062" href="Relation.Binary.PropositionalEquality.html#3062" class="Bound">p</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3079" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3085" href="Relation.Binary.PropositionalEquality.html#3062" class="Bound">p</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3093" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3097" class="Symbol">))</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3109" class="Symbol">_)</a> <a id="3112" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3116" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3129" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3135" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3146" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3150" class="Symbol">)</a>            <a id="3163" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3166" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="3178" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3188" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3194" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3207" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3217" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3221" class="Symbol">))</a>            <a id="3235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3238" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3250" class="Symbol">_)</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="3265" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3275" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3281" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                               <a id="3322" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3325" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3337" class="Symbol">_</a> <a id="3339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3343" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="3351" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3352" class="Symbol">)</a>                                     <a id="3390" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3394" class="Keyword">where</a> <a id="3400" class="Keyword">open</a> <a id="3405" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="3416" class="Symbol">;</a> <a id="3418" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3430" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3431" class="Symbol">;</a> <a id="3433" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="3449" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3450" class="Symbol">)</a>

<a id="3453" class="Keyword">module</a> <a id="3460" href="Relation.Binary.PropositionalEquality.html#3460" class="Module">_</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">_≟_</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3487" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">{</a><a id="3491" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3493" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="3498" class="Symbol">}</a> <a id="3500" class="Keyword">where</a>

  <a id="3509" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="3522" class="Symbol">:</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Relation.Binary.PropositionalEquality.html#3525" class="Bound">eq</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3534" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3535" class="Symbol">)</a> <a id="3537" class="Symbol">→</a> <a id="3539" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3541" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3543" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3545" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3547" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3551" href="Relation.Binary.PropositionalEquality.html#3525" class="Bound">eq</a>
  <a id="3556" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="3569" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a> <a id="3572" class="Symbol">=</a> <a id="3574" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3589" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3591" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="3622" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">_≟_</a><a id="3625" class="Symbol">)</a> <a id="3627" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a>

  <a id="3633" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Relation.Binary.PropositionalEquality.html#3649" class="Bound">x≢y</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3657" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3659" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">→</a> <a id="3664" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3666" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3668" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3672" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3675" href="Relation.Binary.PropositionalEquality.html#3649" class="Bound">x≢y</a>
  <a id="3681" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="3694" class="Symbol">=</a> <a id="3696" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3706" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3708" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3709" class="Symbol">)</a>


<a id="3713" class="Comment">------------------------------------------------------------------------</a>
<a id="3786" class="Comment">-- Inspect</a>

<a id="3798" class="Comment">-- Inspect can be used when you want to pattern match on the result r</a>
<a id="3868" class="Comment">-- of some expression e, and you also need to &quot;remember&quot; that r ≡ e.</a>

<a id="3938" class="Comment">-- See README.Inspect for an explanation of how/why to use this.</a>

<a id="4004" class="Comment">-- Normally (but not always) the new `with ... in` syntax described at</a>
<a id="4075" class="Comment">-- https://agda.readthedocs.io/en/v2.6.4/language/with-abstraction.html#with-abstraction-equality</a>
<a id="4173" class="Comment">-- can be used instead.&quot;</a>

<a id="4199" class="Keyword">record</a> <a id="Reveal_·_is_"></a><a id="4206" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">Reveal_·_is_</a> <a id="4219" class="Symbol">{</a><a id="4220" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4228" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="4229" class="Symbol">}</a> <a id="4231" class="Symbol">{</a><a id="4232" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4244" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="4245" class="Symbol">}</a>
                    <a id="4267" class="Symbol">(</a><a id="4268" href="Relation.Binary.PropositionalEquality.html#4268" class="Bound">f</a> <a id="4270" class="Symbol">:</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Relation.Binary.PropositionalEquality.html#4273" class="Bound">x</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4284" href="Relation.Binary.PropositionalEquality.html#4273" class="Bound">x</a><a id="4285" class="Symbol">)</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Relation.Binary.PropositionalEquality.html#4296" class="Bound">y</a> <a id="4298" class="Symbol">:</a> <a id="4300" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4302" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a><a id="4303" class="Symbol">)</a> <a id="4305" class="Symbol">:</a>
                    <a id="4327" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Relation.Binary.PropositionalEquality.html#4228" class="Bound">a</a> <a id="4334" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4336" href="Relation.Binary.PropositionalEquality.html#4244" class="Bound">b</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Keyword">where</a>
  <a id="4347" class="Keyword">constructor</a> <a id="[_]"></a><a id="4359" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a>
  <a id="4365" class="Keyword">field</a> <a id="Reveal_·_is_.eq"></a><a id="4371" href="Relation.Binary.PropositionalEquality.html#4371" class="Field">eq</a> <a id="4374" class="Symbol">:</a> <a id="4376" href="Relation.Binary.PropositionalEquality.html#4268" class="Bound">f</a> <a id="4378" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a> <a id="4380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4382" href="Relation.Binary.PropositionalEquality.html#4296" class="Bound">y</a>

<a id="inspect"></a><a id="4385" href="Relation.Binary.PropositionalEquality.html#4385" class="Function">inspect</a> <a id="4393" class="Symbol">:</a> <a id="4395" class="Symbol">∀</a> <a id="4397" class="Symbol">{</a><a id="4398" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a> <a id="4400" class="Symbol">:</a> <a id="4402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4406" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="4407" class="Symbol">}</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Relation.Binary.PropositionalEquality.html#4410" class="Bound">B</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a> <a id="4416" class="Symbol">→</a> <a id="4418" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4422" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="4423" class="Symbol">}</a>
          <a id="4435" class="Symbol">(</a><a id="4436" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4438" class="Symbol">:</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Relation.Binary.PropositionalEquality.html#4441" class="Bound">x</a> <a id="4443" class="Symbol">:</a> <a id="4445" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a><a id="4446" class="Symbol">)</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Relation.Binary.PropositionalEquality.html#4410" class="Bound">B</a> <a id="4452" href="Relation.Binary.PropositionalEquality.html#4441" class="Bound">x</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">(</a><a id="4456" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a><a id="4461" class="Symbol">)</a> <a id="4463" class="Symbol">→</a> <a id="4465" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">Reveal</a> <a id="4472" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4474" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">·</a> <a id="4476" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a> <a id="4478" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">is</a> <a id="4481" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4483" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a>
<a id="4485" href="Relation.Binary.PropositionalEquality.html#4385" class="Function">inspect</a> <a id="4493" href="Relation.Binary.PropositionalEquality.html#4493" class="Bound">f</a> <a id="4495" href="Relation.Binary.PropositionalEquality.html#4495" class="Bound">x</a> <a id="4497" class="Symbol">=</a> <a id="4499" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[</a> <a id="4501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4506" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">]</a>


<a id="4510" class="Comment">------------------------------------------------------------------------</a>
<a id="4583" class="Comment">-- DEPRECATED NAMES</a>
<a id="4603" class="Comment">------------------------------------------------------------------------</a>
<a id="4676" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4747" class="Comment">-- not guaranteed.</a>

<a id="4767" class="Comment">-- Version 2.0</a>

<a id="isPropositional"></a><a id="4783" href="Relation.Binary.PropositionalEquality.html#4783" class="Function">isPropositional</a> <a id="4799" class="Symbol">:</a> <a id="4801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4805" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a> <a id="4807" class="Symbol">→</a> <a id="4809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4813" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a>
<a id="4815" href="Relation.Binary.PropositionalEquality.html#4783" class="Function">isPropositional</a> <a id="4831" class="Symbol">=</a> <a id="4833" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a>

<a id="4845" class="Symbol">{-#</a> <a id="4849" class="Keyword">WARNING_ON_USAGE</a> <a id="4866" class="Pragma">isPropositional</a>
<a id="4882" class="String">&quot;Warning: isPropositional was deprecated in v2.0.
Please use Relation.Nullary.Irrelevant instead. &quot;</a>
<a id="4982" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Base.Double.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Double</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with two relations:</a>
<a id="169" class="Comment">-- equality and some other ordering.</a>
<a id="206" class="Comment">------------------------------------------------------------------------</a>
<a id="279" class="Comment">--</a>
<a id="282" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="355" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="407" class="Symbol">{-#</a> <a id="411" class="Keyword">OPTIONS</a> <a id="419" class="Pragma">--cubical-compatible</a> <a id="440" class="Pragma">--safe</a> <a id="447" class="Symbol">#-}</a>

<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Level.html" class="Module">Level</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Function.Base.html" class="Module">Function.Base</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="569" class="Keyword">using</a> <a id="575" class="Symbol">(</a><a id="576" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="579" class="Symbol">;</a> <a id="581" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="584" class="Symbol">;</a> <a id="586" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="623" class="Keyword">using</a> <a id="629" class="Symbol">(</a><a id="630" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="633" class="Symbol">;</a> <a id="635" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="638" class="Symbol">)</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="703" class="Symbol">)</a>
<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="744" class="Keyword">using</a> <a id="750" class="Symbol">(</a><a id="751" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="761" class="Symbol">)</a>
<a id="763" class="Keyword">open</a> <a id="768" class="Keyword">import</a> <a id="775" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="818" class="Symbol">as</a> <a id="821" class="Module">≡</a> <a id="823" class="Keyword">using</a> <a id="829" class="Symbol">(</a><a id="830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="833" class="Symbol">)</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>


<a id="882" class="Keyword">module</a> <a id="889" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="927" class="Symbol">{</a><a id="928" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="930" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="933" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="935" class="Symbol">}</a> <a id="937" class="Symbol">{</a><a id="938" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="940" class="Symbol">:</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a><a id="947" class="Symbol">}</a>
  <a id="951" class="Symbol">{</a><a id="952" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="956" class="Symbol">:</a> <a id="958" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="962" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="964" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">{</a><a id="969" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a> <a id="973" class="Symbol">:</a> <a id="975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="979" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="981" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">(</a><a id="986" href="Relation.Binary.Reasoning.Base.Double.html#986" class="Bound">isPreorder</a> <a id="997" class="Symbol">:</a> <a id="999" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1010" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="1014" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a><a id="1017" class="Symbol">)</a>
  <a id="1021" class="Keyword">where</a>

<a id="1028" class="Keyword">open</a> <a id="1033" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1044" href="Relation.Binary.Reasoning.Base.Double.html#986" class="Bound">isPreorder</a>

<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- A datatype to hide the current relation type</a>

<a id="1178" class="Keyword">infix</a> <a id="1184" class="Number">4</a> <a id="1186" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1201" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1206" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1223" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="1239" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1241" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="1244" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1246" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Keyword">where</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1258" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Relation.Binary.Reasoning.Base.Double.html#1271" class="Bound">x≲y</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1279" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">≲</a> <a id="1281" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1288" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="1300" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1304" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a>    <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Relation.Binary.Reasoning.Base.Double.html#1317" class="Bound">x≈y</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1325" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">≈</a> <a id="1327" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a><a id="1328" class="Symbol">)</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1334" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="1346" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a>

<a id="start"></a><a id="1349" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1371" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1373" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a>
<a id="1377" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1391" href="Relation.Binary.Reasoning.Base.Double.html#1391" class="Bound">x≈y</a><a id="1394" class="Symbol">)</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="1408" href="Relation.Binary.Reasoning.Base.Double.html#1391" class="Bound">x≈y</a>
<a id="1412" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1429" href="Relation.Binary.Reasoning.Base.Double.html#1429" class="Bound">x≲y</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Relation.Binary.Reasoning.Base.Double.html#1429" class="Bound">x≲y</a>

<a id="≡-go"></a><a id="1441" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1454" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1458" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1472" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1486" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1491" href="Relation.Binary.Reasoning.Base.Double.html#1491" class="Bound">x≡y</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1503" href="Relation.Binary.Reasoning.Base.Double.html#1503" class="Bound">y≈z</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1523" href="Relation.Binary.Reasoning.Base.Double.html#1491" class="Bound">x≡y</a> <a id="1527" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1530" class="Symbol">λ</a> <a id="1532" class="Keyword">where</a> <a id="1538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Relation.Binary.Reasoning.Base.Double.html#1503" class="Bound">y≈z</a><a id="1550" class="Symbol">)</a>
<a id="1552" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1557" href="Relation.Binary.Reasoning.Base.Double.html#1557" class="Bound">x≡y</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1572" href="Relation.Binary.Reasoning.Base.Double.html#1572" class="Bound">y≤z</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1595" href="Relation.Binary.Reasoning.Base.Double.html#1557" class="Bound">x≡y</a> <a id="1599" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1602" class="Symbol">λ</a> <a id="1604" class="Keyword">where</a> <a id="1610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Relation.Binary.Reasoning.Base.Double.html#1572" class="Bound">y≤z</a><a id="1622" class="Symbol">)</a>

<a id="≲-go"></a><a id="1625" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1638" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a> <a id="1642" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1656" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1670" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1675" href="Relation.Binary.Reasoning.Base.Double.html#1675" class="Bound">x≲y</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1687" href="Relation.Binary.Reasoning.Base.Double.html#1687" class="Bound">y≈z</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="1715" href="Relation.Binary.Reasoning.Base.Double.html#1687" class="Bound">y≈z</a> <a id="1719" href="Relation.Binary.Reasoning.Base.Double.html#1675" class="Bound">x≲y</a><a id="1722" class="Symbol">)</a>
<a id="1724" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1729" href="Relation.Binary.Reasoning.Base.Double.html#1729" class="Bound">x≲y</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1744" href="Relation.Binary.Reasoning.Base.Double.html#1744" class="Bound">y≲z</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="1768" href="Relation.Binary.Reasoning.Base.Double.html#1729" class="Bound">x≲y</a> <a id="1772" href="Relation.Binary.Reasoning.Base.Double.html#1744" class="Bound">y≲z</a><a id="1775" class="Symbol">)</a>

<a id="≈-go"></a><a id="1778" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1791" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="1795" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1809" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1823" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1828" href="Relation.Binary.Reasoning.Base.Double.html#1828" class="Bound">x≈y</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1840" href="Relation.Binary.Reasoning.Base.Double.html#1840" class="Bound">y≈z</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="1864" href="Relation.Binary.Reasoning.Base.Double.html#1828" class="Bound">x≈y</a> <a id="1868" href="Relation.Binary.Reasoning.Base.Double.html#1840" class="Bound">y≈z</a><a id="1871" class="Symbol">)</a>
<a id="1873" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1878" href="Relation.Binary.Reasoning.Base.Double.html#1878" class="Bound">x≈y</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1893" href="Relation.Binary.Reasoning.Base.Double.html#1893" class="Bound">y≲z</a><a id="1896" class="Symbol">)</a> <a id="1898" class="Symbol">=</a> <a id="1900" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="1929" href="Relation.Binary.Reasoning.Base.Double.html#1878" class="Bound">x≈y</a><a id="1932" class="Symbol">)</a> <a id="1934" href="Relation.Binary.Reasoning.Base.Double.html#1893" class="Bound">y≲z</a><a id="1937" class="Symbol">)</a>

<a id="stop"></a><a id="1940" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="1945" class="Symbol">:</a> <a id="1947" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1957" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1971" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1985" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>

<a id="1994" class="Comment">------------------------------------------------------------------------</a>
<a id="2067" class="Comment">-- A record that is used to ensure that the final relation proved by the</a>
<a id="2140" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2208" class="Keyword">data</a> <a id="IsEquality"></a><a id="2213" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2224" class="Symbol">{</a><a id="2225" href="Relation.Binary.Reasoning.Base.Double.html#2225" class="Bound">x</a> <a id="2227" href="Relation.Binary.Reasoning.Base.Double.html#2227" class="Bound">y</a><a id="2228" class="Symbol">}</a> <a id="2230" class="Symbol">:</a> <a id="2232" href="Relation.Binary.Reasoning.Base.Double.html#2225" class="Bound">x</a> <a id="2234" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2246" href="Relation.Binary.Reasoning.Base.Double.html#2227" class="Bound">y</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="2257" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2259" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="2262" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2264" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="2276" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2287" class="Symbol">:</a> <a id="2289" class="Symbol">∀</a> <a id="2291" href="Relation.Binary.Reasoning.Base.Double.html#2291" class="Bound">x≈y</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="2316" href="Relation.Binary.Reasoning.Base.Double.html#2291" class="Bound">x≈y</a><a id="2319" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="2322" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2334" class="Symbol">:</a> <a id="2336" class="Symbol">∀</a> <a id="2338" class="Symbol">{</a><a id="2339" href="Relation.Binary.Reasoning.Base.Double.html#2339" class="Bound">x</a> <a id="2341" href="Relation.Binary.Reasoning.Base.Double.html#2341" class="Bound">y</a><a id="2342" class="Symbol">}</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Relation.Binary.Reasoning.Base.Double.html#2345" class="Bound">x≲y</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Relation.Binary.Reasoning.Base.Double.html#2339" class="Bound">x</a> <a id="2353" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2365" href="Relation.Binary.Reasoning.Base.Double.html#2341" class="Bound">y</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2386" href="Relation.Binary.Reasoning.Base.Double.html#2345" class="Bound">x≲y</a><a id="2389" class="Symbol">)</a>
<a id="2391" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="2414" class="Symbol">_)</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2422" class="Symbol">λ()</a>
<a id="2426" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="2446" href="Relation.Binary.Reasoning.Base.Double.html#2446" class="Bound">x≈y</a><a id="2449" class="Symbol">)</a>  <a id="2452" class="Symbol">=</a> <a id="2454" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2470" href="Relation.Binary.Reasoning.Base.Double.html#2446" class="Bound">x≈y</a><a id="2473" class="Symbol">)</a>

<a id="extractEquality"></a><a id="2476" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a> <a id="2492" class="Symbol">:</a> <a id="2494" class="Symbol">∀</a> <a id="2496" class="Symbol">{</a><a id="2497" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2499" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a><a id="2500" class="Symbol">}</a> <a id="2502" class="Symbol">{</a><a id="2503" href="Relation.Binary.Reasoning.Base.Double.html#2503" class="Bound">x≲y</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2511" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2523" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2539" href="Relation.Binary.Reasoning.Base.Double.html#2503" class="Bound">x≲y</a> <a id="2543" class="Symbol">→</a> <a id="2545" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2547" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">≈</a> <a id="2549" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a>
<a id="2551" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2579" href="Relation.Binary.Reasoning.Base.Double.html#2579" class="Bound">x≈y</a><a id="2582" class="Symbol">)</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Relation.Binary.Reasoning.Base.Double.html#2579" class="Bound">x≈y</a>

<a id="equalitySubRelation"></a><a id="2591" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a>  <a id="2626" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2640" class="Symbol">_</a> <a id="2642" class="Symbol">_</a>
<a id="2644" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2664" class="Symbol">=</a> <a id="2666" class="Keyword">record</a>
  <a id="2675" class="Symbol">{</a> <a id="2677" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2681" class="Symbol">=</a> <a id="2683" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a>
  <a id="2696" class="Symbol">;</a> <a id="2698" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a>
  <a id="2719" class="Symbol">;</a> <a id="2721" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2729" class="Symbol">=</a> <a id="2731" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a>
  <a id="2749" class="Symbol">}</a>

<a id="2752" class="Comment">------------------------------------------------------------------------</a>
<a id="2825" class="Comment">-- Reasoning combinators</a>

<a id="2851" class="Keyword">open</a> <a id="2856" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a>  <a id="2870" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2884" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="2890" class="Keyword">public</a>
<a id="2897" class="Keyword">open</a> <a id="2902" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a>  <a id="2925" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2939" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2959" class="Keyword">public</a>
<a id="2966" class="Keyword">open</a> <a id="2971" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="2980" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2994" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="2999" class="Keyword">public</a>
<a id="3006" class="Keyword">open</a> <a id="3011" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="3020" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3034" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3048" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="3053" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="3060" class="Keyword">public</a>
<a id="3067" class="Keyword">open</a> <a id="3072" href="Relation.Binary.Reasoning.Syntax.html#5367" class="Module">≲-syntax</a> <a id="3081" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3095" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3109" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="3114" class="Keyword">public</a>
<a id="3121" class="Keyword">open</a> <a id="3126" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="3137" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3151" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="3156" class="Keyword">public</a>


<a id="3165" class="Comment">------------------------------------------------------------------------</a>
<a id="3238" class="Comment">-- DEPRECATED NAMES</a>
<a id="3258" class="Comment">------------------------------------------------------------------------</a>
<a id="3331" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3402" class="Comment">-- not guaranteed.</a>

<a id="3422" class="Comment">-- Version 2.0</a>

<a id="3438" class="Keyword">open</a> <a id="3443" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="3452" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3466" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3480" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="3485" class="Keyword">public</a>
<a id="3492" class="Symbol">{-#</a> <a id="3496" class="Keyword">WARNING_ON_USAGE</a> <a id="3513" class="Pragma">step-∼</a>
<a id="3520" class="String">&quot;Warning: step-∼ and _∼⟨_⟩_ syntax was deprecated in v2.0.
Please use step-≲ and _≲⟨_⟩_ instead. &quot;</a>
<a id="3619" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Base.Single.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Single</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with a single relation</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="319" class="Symbol">)</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Function.Base.html" class="Module">Function.Base</a> <a id="347" class="Keyword">using</a> <a id="353" class="Symbol">(</a><a id="354" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="407" class="Symbol">;</a> <a id="409" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="482" class="Symbol">;</a> <a id="484" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="489" class="Symbol">)</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="546" class="Symbol">as</a> <a id="549" class="Module">≡</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="609" class="Keyword">module</a> <a id="616" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a>
  <a id="656" class="Symbol">{</a><a id="657" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a> <a id="659" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">{</a><a id="663" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="671" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">(</a><a id="675" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="679" class="Symbol">:</a> <a id="681" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="685" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="687" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="688" class="Symbol">)</a>
  <a id="692" class="Symbol">(</a><a id="693" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a> <a id="698" class="Symbol">:</a> <a id="700" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="710" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">(</a><a id="716" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="722" class="Symbol">:</a> <a id="724" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="735" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="738" class="Symbol">)</a>
  <a id="742" class="Keyword">where</a>

<a id="749" class="Comment">------------------------------------------------------------------------</a>
<a id="822" class="Comment">-- Definition of &quot;related to&quot;</a>

<a id="853" class="Comment">-- This seemingly unnecessary type is used to make it possible to</a>
<a id="919" class="Comment">-- infer arguments even if the underlying equality evaluates.</a>

<a id="982" class="Keyword">infix</a> <a id="988" class="Number">4</a> <a id="990" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1005" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1010" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1027" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1040" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a> <a id="1042" class="Keyword">where</a>
  <a id="_IsRelatedTo_.relTo"></a><a id="1050" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Relation.Binary.Reasoning.Base.Single.html#1059" class="Bound">x∼y</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1067" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">∼</a> <a id="1069" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1076" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="1088" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a>

<a id="start"></a><a id="1091" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1113" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1115" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a>
<a id="1119" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1132" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a>

<a id="∼-go"></a><a id="1144" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1157" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="1161" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1175" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1189" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1194" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1205" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="1225" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1229" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1232" class="Symbol">)</a>

<a id="≡-go"></a><a id="1235" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1248" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1252" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1266" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1280" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1285" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1296" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">=</a> <a id="1303" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1315" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1319" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1322" class="Symbol">λ</a> <a id="1324" class="Keyword">where</a> <a id="1330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1342" class="Symbol">)</a>

<a id="stop"></a><a id="1345" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1362" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1376" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1389" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Reasoning combinators</a>

<a id="1494" class="Keyword">open</a> <a id="1499" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="1512" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1526" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1532" class="Keyword">public</a>
<a id="1539" class="Keyword">open</a> <a id="1544" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="1553" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1567" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1572" class="Keyword">public</a>
<a id="1579" class="Keyword">open</a> <a id="1584" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="1593" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1621" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1626" class="Keyword">public</a>
<a id="1633" class="Keyword">open</a> <a id="1638" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="1649" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1663" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1668" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Base.Triple.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Triple</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with three relations:</a>
<a id="171" class="Comment">-- equality, strict ordering and non-strict ordering.</a>
<a id="225" class="Comment">------------------------------------------------------------------------</a>
<a id="298" class="Comment">--</a>
<a id="301" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="374" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>


<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="515" class="Symbol">;</a> <a id="517" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="520" class="Symbol">)</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="622" class="Keyword">using</a> <a id="628" class="Symbol">(</a><a id="629" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="639" class="Symbol">;</a> <a id="641" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="652" class="Symbol">;</a> <a id="654" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="670" class="Symbol">;</a> <a id="672" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="683" class="Symbol">;</a> <a id="685" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="695" class="Symbol">)</a>

<a id="698" class="Keyword">module</a> <a id="705" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a> <a id="743" class="Symbol">{</a><a id="744" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="746" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="749" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="752" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">{</a><a id="757" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="759" class="Symbol">:</a> <a id="761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="765" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a><a id="766" class="Symbol">}</a>
  <a id="770" class="Symbol">{</a><a id="771" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="775" class="Symbol">:</a> <a id="777" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="781" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="783" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a><a id="785" class="Symbol">}</a> <a id="787" class="Symbol">{</a><a id="788" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="792" class="Symbol">:</a> <a id="794" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="798" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="800" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a><a id="802" class="Symbol">}</a> <a id="804" class="Symbol">{</a><a id="805" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="809" class="Symbol">:</a> <a id="811" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="815" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="817" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="819" class="Symbol">}</a>
  <a id="823" class="Symbol">(</a><a id="824" href="Relation.Binary.Reasoning.Base.Triple.html#824" class="Bound">isPreorder</a> <a id="835" class="Symbol">:</a> <a id="837" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="848" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="852" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a><a id="855" class="Symbol">)</a>
  <a id="859" class="Symbol">(</a><a id="860" href="Relation.Binary.Reasoning.Base.Triple.html#860" class="Bound">&lt;-asym</a> <a id="867" class="Symbol">:</a> <a id="869" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="880" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">(</a><a id="886" href="Relation.Binary.Reasoning.Base.Triple.html#886" class="Bound">&lt;-trans</a> <a id="894" class="Symbol">:</a> <a id="896" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="907" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">(</a><a id="913" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="922" class="Symbol">:</a> <a id="924" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="928" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="938" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a><a id="941" class="Symbol">)</a>
  <a id="945" class="Symbol">(</a><a id="946" href="Relation.Binary.Reasoning.Base.Triple.html#946" class="Bound">&lt;⇒≤</a> <a id="950" class="Symbol">:</a> <a id="952" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="956" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="958" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a><a id="961" class="Symbol">)</a>
  <a id="965" class="Symbol">(</a><a id="966" href="Relation.Binary.Reasoning.Base.Triple.html#966" class="Bound">&lt;-≤-trans</a> <a id="976" class="Symbol">:</a> <a id="978" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="984" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="988" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="992" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">(</a><a id="998" href="Relation.Binary.Reasoning.Base.Triple.html#998" class="Bound">≤-&lt;-trans</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1016" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="1020" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="1024" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="1027" class="Symbol">)</a>
  <a id="1031" class="Keyword">where</a>

<a id="1038" class="Keyword">open</a> <a id="1043" class="Keyword">import</a> <a id="1050" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1068" class="Keyword">using</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1080" class="Symbol">;</a> <a id="1082" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1087" class="Symbol">)</a>
<a id="1089" class="Keyword">open</a> <a id="1094" class="Keyword">import</a> <a id="1101" href="Level.html" class="Module">Level</a> <a id="1107" class="Keyword">using</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1117" class="Symbol">)</a>
<a id="1119" class="Keyword">open</a> <a id="1124" class="Keyword">import</a> <a id="1131" href="Function.Base.html" class="Module">Function.Base</a> <a id="1145" class="Keyword">using</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="1160" class="Symbol">)</a>
<a id="1162" class="Keyword">open</a> <a id="1167" class="Keyword">import</a> <a id="1174" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="1208" class="Keyword">using</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1223" class="Symbol">;</a> <a id="1225" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1227" class="Symbol">)</a>
<a id="1229" class="Keyword">open</a> <a id="1234" class="Keyword">import</a> <a id="1241" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1284" class="Symbol">as</a> <a id="1287" class="Module">≡</a> <a id="1289" class="Keyword">using</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1299" class="Symbol">)</a>
<a id="1301" class="Keyword">open</a> <a id="1306" class="Keyword">import</a> <a id="1313" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="1347" class="Keyword">open</a> <a id="1352" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1363" href="Relation.Binary.Reasoning.Base.Triple.html#824" class="Bound">isPreorder</a>

<a id="1375" class="Comment">------------------------------------------------------------------------</a>
<a id="1448" class="Comment">-- A datatype to abstract over the current relation</a>

<a id="1501" class="Keyword">infix</a> <a id="1507" class="Number">4</a> <a id="1509" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1524" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1529" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1546" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="1567" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1569" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="1572" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1574" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Keyword">where</a>
  <a id="_IsRelatedTo_.strict"></a><a id="1586" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="1596" class="Symbol">:</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Relation.Binary.Reasoning.Base.Triple.html#1599" class="Bound">x&lt;y</a> <a id="1603" class="Symbol">:</a> <a id="1605" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">&lt;</a> <a id="1609" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1616" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1628" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1632" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1642" class="Symbol">:</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Relation.Binary.Reasoning.Base.Triple.html#1645" class="Bound">x≤y</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1653" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">≤</a> <a id="1655" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1662" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1674" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1678" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a>    <a id="1688" class="Symbol">:</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Relation.Binary.Reasoning.Base.Triple.html#1691" class="Bound">x≈y</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1699" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">≈</a> <a id="1701" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1702" class="Symbol">)</a> <a id="1704" class="Symbol">→</a> <a id="1706" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1708" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1720" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>

<a id="start"></a><a id="1723" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1745" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1747" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a>
<a id="1751" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1765" href="Relation.Binary.Reasoning.Base.Triple.html#1765" class="Bound">x≈y</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">=</a> <a id="1772" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1782" href="Relation.Binary.Reasoning.Base.Triple.html#1765" class="Bound">x≈y</a>
<a id="1786" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1803" href="Relation.Binary.Reasoning.Base.Triple.html#1803" class="Bound">x≤y</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Relation.Binary.Reasoning.Base.Triple.html#1803" class="Bound">x≤y</a>
<a id="1814" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="1828" href="Relation.Binary.Reasoning.Base.Triple.html#1828" class="Bound">x&lt;y</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Relation.Binary.Reasoning.Base.Triple.html#946" class="Bound">&lt;⇒≤</a> <a id="1839" href="Relation.Binary.Reasoning.Base.Triple.html#1828" class="Bound">x&lt;y</a>

<a id="≡-go"></a><a id="1844" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1857" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1861" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1875" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1889" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1894" href="Relation.Binary.Reasoning.Base.Triple.html#1894" class="Bound">x≡y</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1906" href="Relation.Binary.Reasoning.Base.Triple.html#1906" class="Bound">y≈z</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1926" href="Relation.Binary.Reasoning.Base.Triple.html#1894" class="Bound">x≡y</a> <a id="1930" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1933" class="Symbol">λ</a> <a id="1935" class="Keyword">where</a> <a id="1941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Relation.Binary.Reasoning.Base.Triple.html#1906" class="Bound">y≈z</a><a id="1953" class="Symbol">)</a>
<a id="1955" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1960" href="Relation.Binary.Reasoning.Base.Triple.html#1960" class="Bound">x≡y</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1975" href="Relation.Binary.Reasoning.Base.Triple.html#1975" class="Bound">y≤z</a><a id="1978" class="Symbol">)</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1998" href="Relation.Binary.Reasoning.Base.Triple.html#1960" class="Bound">x≡y</a> <a id="2002" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2005" class="Symbol">λ</a> <a id="2007" class="Keyword">where</a> <a id="2013" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Relation.Binary.Reasoning.Base.Triple.html#1975" class="Bound">y≤z</a><a id="2025" class="Symbol">)</a>
<a id="2027" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="2032" href="Relation.Binary.Reasoning.Base.Triple.html#2032" class="Bound">x≡y</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2044" href="Relation.Binary.Reasoning.Base.Triple.html#2044" class="Bound">y&lt;z</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="2064" href="Relation.Binary.Reasoning.Base.Triple.html#2032" class="Bound">x≡y</a> <a id="2068" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2071" class="Symbol">λ</a> <a id="2073" class="Keyword">where</a> <a id="2079" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Relation.Binary.Reasoning.Base.Triple.html#2044" class="Bound">y&lt;z</a><a id="2091" class="Symbol">)</a>

<a id="≈-go"></a><a id="2094" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2107" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="2111" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2125" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2139" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2144" href="Relation.Binary.Reasoning.Base.Triple.html#2144" class="Bound">x≈y</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2156" href="Relation.Binary.Reasoning.Base.Triple.html#2156" class="Bound">y≈z</a><a id="2159" class="Symbol">)</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="2180" href="Relation.Binary.Reasoning.Base.Triple.html#2144" class="Bound">x≈y</a> <a id="2184" href="Relation.Binary.Reasoning.Base.Triple.html#2156" class="Bound">y≈z</a><a id="2187" class="Symbol">)</a>
<a id="2189" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2194" href="Relation.Binary.Reasoning.Base.Triple.html#2194" class="Bound">x≈y</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2209" href="Relation.Binary.Reasoning.Base.Triple.html#2209" class="Bound">y≤z</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">=</a> <a id="2216" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2245" href="Relation.Binary.Reasoning.Base.Triple.html#2194" class="Bound">x≈y</a><a id="2248" class="Symbol">)</a> <a id="2250" href="Relation.Binary.Reasoning.Base.Triple.html#2209" class="Bound">y≤z</a><a id="2253" class="Symbol">)</a>
<a id="2255" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2260" href="Relation.Binary.Reasoning.Base.Triple.html#2260" class="Bound">x≈y</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2272" href="Relation.Binary.Reasoning.Base.Triple.html#2272" class="Bound">y&lt;z</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2293" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2310" href="Relation.Binary.Reasoning.Base.Triple.html#2260" class="Bound">x≈y</a><a id="2313" class="Symbol">)</a> <a id="2315" href="Relation.Binary.Reasoning.Base.Triple.html#2272" class="Bound">y&lt;z</a><a id="2318" class="Symbol">)</a>

<a id="≤-go"></a><a id="2321" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2334" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="2338" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2352" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2366" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2371" href="Relation.Binary.Reasoning.Base.Triple.html#2371" class="Bound">x≤y</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2383" href="Relation.Binary.Reasoning.Base.Triple.html#2383" class="Bound">y≈z</a><a id="2386" class="Symbol">)</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="2411" href="Relation.Binary.Reasoning.Base.Triple.html#2383" class="Bound">y≈z</a> <a id="2415" href="Relation.Binary.Reasoning.Base.Triple.html#2371" class="Bound">x≤y</a><a id="2418" class="Symbol">)</a>
<a id="2420" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2425" href="Relation.Binary.Reasoning.Base.Triple.html#2425" class="Bound">x≤y</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2440" href="Relation.Binary.Reasoning.Base.Triple.html#2440" class="Bound">y≤z</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2464" href="Relation.Binary.Reasoning.Base.Triple.html#2425" class="Bound">x≤y</a> <a id="2468" href="Relation.Binary.Reasoning.Base.Triple.html#2440" class="Bound">y≤z</a><a id="2471" class="Symbol">)</a>
<a id="2473" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2478" href="Relation.Binary.Reasoning.Base.Triple.html#2478" class="Bound">x≤y</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2490" href="Relation.Binary.Reasoning.Base.Triple.html#2490" class="Bound">y&lt;z</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Relation.Binary.Reasoning.Base.Triple.html#998" class="Bound">≤-&lt;-trans</a> <a id="2515" href="Relation.Binary.Reasoning.Base.Triple.html#2478" class="Bound">x≤y</a> <a id="2519" href="Relation.Binary.Reasoning.Base.Triple.html#2490" class="Bound">y&lt;z</a><a id="2522" class="Symbol">)</a>

<a id="&lt;-go"></a><a id="2525" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2530" class="Symbol">:</a> <a id="2532" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2538" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="2542" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2556" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2570" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2575" href="Relation.Binary.Reasoning.Base.Triple.html#2575" class="Bound">x&lt;y</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2587" href="Relation.Binary.Reasoning.Base.Triple.html#2587" class="Bound">y≈z</a><a id="2590" class="Symbol">)</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2608" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="2617" href="Relation.Binary.Reasoning.Base.Triple.html#2587" class="Bound">y≈z</a> <a id="2621" href="Relation.Binary.Reasoning.Base.Triple.html#2575" class="Bound">x&lt;y</a><a id="2624" class="Symbol">)</a>
<a id="2626" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2631" href="Relation.Binary.Reasoning.Base.Triple.html#2631" class="Bound">x&lt;y</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2646" href="Relation.Binary.Reasoning.Base.Triple.html#2646" class="Bound">y≤z</a><a id="2649" class="Symbol">)</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Relation.Binary.Reasoning.Base.Triple.html#966" class="Bound">&lt;-≤-trans</a> <a id="2671" href="Relation.Binary.Reasoning.Base.Triple.html#2631" class="Bound">x&lt;y</a> <a id="2675" href="Relation.Binary.Reasoning.Base.Triple.html#2646" class="Bound">y≤z</a><a id="2678" class="Symbol">)</a>
<a id="2680" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2685" href="Relation.Binary.Reasoning.Base.Triple.html#2685" class="Bound">x&lt;y</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2697" href="Relation.Binary.Reasoning.Base.Triple.html#2697" class="Bound">y&lt;z</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Relation.Binary.Reasoning.Base.Triple.html#886" class="Bound">&lt;-trans</a> <a id="2720" href="Relation.Binary.Reasoning.Base.Triple.html#2685" class="Bound">x&lt;y</a> <a id="2724" href="Relation.Binary.Reasoning.Base.Triple.html#2697" class="Bound">y&lt;z</a><a id="2727" class="Symbol">)</a>

<a id="stop"></a><a id="2730" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2747" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2761" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2775" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>


<a id="2785" class="Comment">------------------------------------------------------------------------</a>
<a id="2858" class="Comment">-- Types that are used to ensure that the final relation proved by the</a>
<a id="2929" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2997" class="Keyword">data</a> <a id="IsStrict"></a><a id="3002" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3011" class="Symbol">{</a><a id="3012" href="Relation.Binary.Reasoning.Base.Triple.html#3012" class="Bound">x</a> <a id="3014" href="Relation.Binary.Reasoning.Base.Triple.html#3014" class="Bound">y</a><a id="3015" class="Symbol">}</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Relation.Binary.Reasoning.Base.Triple.html#3012" class="Bound">x</a> <a id="3021" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3033" href="Relation.Binary.Reasoning.Base.Triple.html#3014" class="Bound">y</a> <a id="3035" class="Symbol">→</a> <a id="3037" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="3044" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3046" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="3049" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3051" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="3054" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3056" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Keyword">where</a>
  <a id="IsStrict.isStrict"></a><a id="3068" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3077" class="Symbol">:</a> <a id="3079" class="Symbol">∀</a> <a id="3081" href="Relation.Binary.Reasoning.Base.Triple.html#3081" class="Bound">x&lt;y</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="3104" href="Relation.Binary.Reasoning.Base.Triple.html#3081" class="Bound">x&lt;y</a><a id="3107" class="Symbol">)</a>

<a id="IsStrict?"></a><a id="3110" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">∀</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Relation.Binary.Reasoning.Base.Triple.html#3125" class="Bound">x</a> <a id="3127" href="Relation.Binary.Reasoning.Base.Triple.html#3127" class="Bound">y</a><a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Relation.Binary.Reasoning.Base.Triple.html#3131" class="Bound">x≲y</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Relation.Binary.Reasoning.Base.Triple.html#3125" class="Bound">x</a> <a id="3139" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3151" href="Relation.Binary.Reasoning.Base.Triple.html#3127" class="Bound">y</a><a id="3152" class="Symbol">)</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3170" href="Relation.Binary.Reasoning.Base.Triple.html#3131" class="Bound">x≲y</a><a id="3173" class="Symbol">)</a>
<a id="3175" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="3196" href="Relation.Binary.Reasoning.Base.Triple.html#3196" class="Bound">x&lt;y</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3217" href="Relation.Binary.Reasoning.Base.Triple.html#3196" class="Bound">x&lt;y</a><a id="3220" class="Symbol">)</a>
<a id="3222" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="3243" class="Symbol">_)</a>   <a id="3248" class="Symbol">=</a> <a id="3250" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3253" class="Symbol">λ()</a>
<a id="3257" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a>    <a id="3278" class="Symbol">_)</a>   <a id="3283" class="Symbol">=</a> <a id="3285" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3288" class="Symbol">λ()</a>

<a id="extractStrict"></a><a id="3293" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a> <a id="3307" class="Symbol">:</a> <a id="3309" class="Symbol">∀</a> <a id="3311" class="Symbol">{</a><a id="3312" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3314" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a><a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">{</a><a id="3318" href="Relation.Binary.Reasoning.Base.Triple.html#3318" class="Bound">x≲y</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3326" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3338" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a><a id="3339" class="Symbol">}</a> <a id="3341" class="Symbol">→</a> <a id="3343" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3352" href="Relation.Binary.Reasoning.Base.Triple.html#3318" class="Bound">x≲y</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3360" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">&lt;</a> <a id="3362" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a>
<a id="3364" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3388" href="Relation.Binary.Reasoning.Base.Triple.html#3388" class="Bound">x&lt;y</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">=</a> <a id="3395" href="Relation.Binary.Reasoning.Base.Triple.html#3388" class="Bound">x&lt;y</a>

<a id="strictRelation"></a><a id="3400" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="3429" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="3443" class="Symbol">_</a> <a id="3445" class="Symbol">_</a>
<a id="3447" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="3462" class="Symbol">=</a> <a id="3464" class="Keyword">record</a>
  <a id="3473" class="Symbol">{</a> <a id="3475" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a>
  <a id="3492" class="Symbol">;</a> <a id="3494" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a>
  <a id="3513" class="Symbol">;</a> <a id="3515" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="3523" class="Symbol">=</a> <a id="3525" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a>
  <a id="3541" class="Symbol">}</a>

<a id="3544" class="Comment">------------------------------------------------------------------------</a>
<a id="3617" class="Comment">-- Equality sub-relation</a>

<a id="3643" class="Keyword">data</a> <a id="IsEquality"></a><a id="3648" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3659" class="Symbol">{</a><a id="3660" href="Relation.Binary.Reasoning.Base.Triple.html#3660" class="Bound">x</a> <a id="3662" href="Relation.Binary.Reasoning.Base.Triple.html#3662" class="Bound">y</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Relation.Binary.Reasoning.Base.Triple.html#3660" class="Bound">x</a> <a id="3669" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3681" href="Relation.Binary.Reasoning.Base.Triple.html#3662" class="Bound">y</a> <a id="3683" class="Symbol">→</a> <a id="3685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="3692" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3694" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="3697" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3699" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="3702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3704" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="3716" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="3727" class="Symbol">:</a> <a id="3729" class="Symbol">∀</a> <a id="3731" href="Relation.Binary.Reasoning.Base.Triple.html#3731" class="Bound">x≈y</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="3756" href="Relation.Binary.Reasoning.Base.Triple.html#3731" class="Bound">x≈y</a><a id="3759" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="3762" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3774" class="Symbol">:</a> <a id="3776" class="Symbol">∀</a> <a id="3778" class="Symbol">{</a><a id="3779" href="Relation.Binary.Reasoning.Base.Triple.html#3779" class="Bound">x</a> <a id="3781" href="Relation.Binary.Reasoning.Base.Triple.html#3781" class="Bound">y</a><a id="3782" class="Symbol">}</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Relation.Binary.Reasoning.Base.Triple.html#3785" class="Bound">x≲y</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="Relation.Binary.Reasoning.Base.Triple.html#3779" class="Bound">x</a> <a id="3793" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3805" href="Relation.Binary.Reasoning.Base.Triple.html#3781" class="Bound">y</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3826" href="Relation.Binary.Reasoning.Base.Triple.html#3785" class="Bound">x≲y</a><a id="3829" class="Symbol">)</a>
<a id="3831" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="3854" class="Symbol">_)</a> <a id="3857" class="Symbol">=</a> <a id="3859" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3862" class="Symbol">λ()</a>
<a id="3866" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="3889" class="Symbol">_)</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3897" class="Symbol">λ()</a>
<a id="3901" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="3921" href="Relation.Binary.Reasoning.Base.Triple.html#3921" class="Bound">x≈y</a><a id="3924" class="Symbol">)</a>  <a id="3927" class="Symbol">=</a> <a id="3929" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3933" class="Symbol">(</a><a id="3934" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="3945" href="Relation.Binary.Reasoning.Base.Triple.html#3921" class="Bound">x≈y</a><a id="3948" class="Symbol">)</a>

<a id="extractEquality"></a><a id="3951" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a> <a id="3967" class="Symbol">:</a> <a id="3969" class="Symbol">∀</a> <a id="3971" class="Symbol">{</a><a id="3972" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="3974" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">{</a><a id="3978" href="Relation.Binary.Reasoning.Base.Triple.html#3978" class="Bound">x≲y</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="3986" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3998" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a><a id="3999" class="Symbol">}</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="4014" href="Relation.Binary.Reasoning.Base.Triple.html#3978" class="Bound">x≲y</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="4022" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">≈</a> <a id="4024" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a>
<a id="4026" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="4054" href="Relation.Binary.Reasoning.Base.Triple.html#4054" class="Bound">x≈y</a><a id="4057" class="Symbol">)</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Relation.Binary.Reasoning.Base.Triple.html#4054" class="Bound">x≈y</a>

<a id="eqRelation"></a><a id="4066" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4077" class="Symbol">:</a> <a id="4079" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="4091" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4105" class="Symbol">_</a> <a id="4107" class="Symbol">_</a>
<a id="4109" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4120" class="Symbol">=</a> <a id="4122" class="Keyword">record</a>
  <a id="4131" class="Symbol">{</a> <a id="4133" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="4137" class="Symbol">=</a> <a id="4139" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a>
  <a id="4152" class="Symbol">;</a> <a id="4154" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="4159" class="Symbol">=</a> <a id="4161" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a>
  <a id="4175" class="Symbol">;</a> <a id="4177" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="4185" class="Symbol">=</a> <a id="4187" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a>
  <a id="4205" class="Symbol">}</a>

<a id="4208" class="Comment">------------------------------------------------------------------------</a>
<a id="4281" class="Comment">-- Reasoning combinators</a>

<a id="4307" class="Keyword">open</a> <a id="4312" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="4325" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4339" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="4345" class="Keyword">public</a>
<a id="4352" class="Keyword">open</a> <a id="4357" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a> <a id="4379" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4393" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4404" class="Keyword">public</a>
<a id="4411" class="Keyword">open</a> <a id="4416" href="Relation.Binary.Reasoning.Syntax.html#2865" class="Module">begin-strict-syntax</a> <a id="4436" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4450" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="4465" class="Keyword">public</a>
<a id="4472" class="Keyword">open</a> <a id="4477" href="Relation.Binary.Reasoning.Syntax.html#3603" class="Module">begin-contradiction-syntax</a> <a id="4504" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4518" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="4533" href="Relation.Binary.Reasoning.Base.Triple.html#860" class="Bound">&lt;-asym</a> <a id="4540" class="Keyword">public</a>
<a id="4547" class="Keyword">open</a> <a id="4552" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="4561" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4575" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="4580" class="Keyword">public</a>
<a id="4587" class="Keyword">open</a> <a id="4592" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="4601" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4615" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4629" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="4634" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="4641" class="Keyword">public</a>
<a id="4648" class="Keyword">open</a> <a id="4653" href="Relation.Binary.Reasoning.Syntax.html#5505" class="Module">≤-syntax</a> <a id="4662" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4676" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4690" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="4695" class="Keyword">public</a>
<a id="4702" class="Keyword">open</a> <a id="4707" href="Relation.Binary.Reasoning.Syntax.html#5650" class="Module">&lt;-syntax</a> <a id="4716" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4730" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4744" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="4749" class="Keyword">public</a>
<a id="4756" class="Keyword">open</a> <a id="4761" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="4772" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4786" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="4791" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Preorder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Preorder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for &quot;equational reasoning&quot; using a preorder</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Comment">-- Example uses:</a>
<a id="262" class="Comment">--</a>
<a id="265" class="Comment">--    u∼y : u ∼ y</a>
<a id="283" class="Comment">--    u∼y = begin</a>
<a id="301" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="321" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="341" class="Comment">--      w  ∼⟨ w∼y ⟩</a>
<a id="361" class="Comment">--      y  ≈⟨ z≈y ⟩</a>
<a id="381" class="Comment">--      z  ∎</a>
<a id="394" class="Comment">--</a>
<a id="397" class="Comment">--    u≈w : u ≈ w</a>
<a id="415" class="Comment">--    u≈w = begin-equality</a>
<a id="442" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="462" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="482" class="Comment">--      w  ≡⟨ x≡w ⟨</a>
<a id="502" class="Comment">--      x  ∎</a>

<a id="516" class="Symbol">{-#</a> <a id="520" class="Keyword">OPTIONS</a> <a id="528" class="Pragma">--cubical-compatible</a> <a id="549" class="Pragma">--safe</a> <a id="556" class="Symbol">#-}</a>

<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="612" class="Symbol">)</a>

<a id="615" class="Keyword">module</a> <a id="622" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a>
  <a id="659" class="Symbol">{</a><a id="660" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="663" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="666" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="668" class="Symbol">}</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a> <a id="673" class="Symbol">:</a> <a id="675" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="684" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="687" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="690" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="692" class="Symbol">)</a> <a id="694" class="Keyword">where</a>

<a id="701" class="Keyword">open</a> <a id="706" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="715" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a>

<a id="718" class="Comment">------------------------------------------------------------------------</a>
<a id="791" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="896" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="907" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for reasoning with a setoid</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Comment">-- Example use:</a>

<a id="246" class="Comment">-- n*0≡0 : ∀ n → n * 0 ≡ 0</a>
<a id="273" class="Comment">-- n*0≡0 zero    = refl</a>
<a id="297" class="Comment">-- n*0≡0 (suc n) = begin</a>
<a id="322" class="Comment">--   suc n * 0 ≈⟨ refl ⟩</a>
<a id="347" class="Comment">--   n * 0 + 0 ≈⟨ ... ⟩</a>
<a id="371" class="Comment">--   n * 0     ≈⟨ n*0≡0 n ⟩</a>
<a id="399" class="Comment">--   0         ∎</a>

<a id="417" class="Comment">-- Module `≡-Reasoning` in `Relation.Binary.PropositionalEquality`</a>
<a id="484" class="Comment">-- is recommended for equational reasoning when the underlying equality</a>
<a id="556" class="Comment">-- is `_≡_`.</a>

<a id="570" class="Symbol">{-#</a> <a id="574" class="Keyword">OPTIONS</a> <a id="582" class="Pragma">--cubical-compatible</a> <a id="603" class="Pragma">--safe</a> <a id="610" class="Symbol">#-}</a>

<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">(</a><a id="718" class="Keyword">module</a> <a id="725" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a><a id="733" class="Symbol">)</a>

<a id="736" class="Keyword">module</a> <a id="743" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="776" class="Symbol">{</a><a id="777" href="Relation.Binary.Reasoning.Setoid.html#777" class="Bound">s₁</a> <a id="780" href="Relation.Binary.Reasoning.Setoid.html#780" class="Bound">s₂</a><a id="782" class="Symbol">}</a> <a id="784" class="Symbol">(</a><a id="785" href="Relation.Binary.Reasoning.Setoid.html#785" class="Bound">S</a> <a id="787" class="Symbol">:</a> <a id="789" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="796" href="Relation.Binary.Reasoning.Setoid.html#777" class="Bound">s₁</a> <a id="799" href="Relation.Binary.Reasoning.Setoid.html#780" class="Bound">s₂</a><a id="801" class="Symbol">)</a> <a id="803" class="Keyword">where</a>

<a id="810" class="Keyword">open</a> <a id="815" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="822" href="Relation.Binary.Reasoning.Setoid.html#785" class="Bound">S</a>

<a id="825" class="Keyword">import</a> <a id="832" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a> <a id="870" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="874" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="879" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="887" class="Symbol">as</a> <a id="SingleRelReasoning"></a><a id="890" href="Relation.Binary.Reasoning.Setoid.html#890" class="Module">SingleRelReasoning</a>

<a id="910" class="Comment">------------------------------------------------------------------------</a>
<a id="983" class="Comment">-- Reasoning combinators</a>

<a id="1009" class="Comment">-- Export the combinators for single relation reasoning, hiding the</a>
<a id="1077" class="Comment">-- single misnamed combinator.</a>
<a id="1108" class="Keyword">open</a> <a id="1113" href="Relation.Binary.Reasoning.Setoid.html#890" class="Module">SingleRelReasoning</a> <a id="1132" class="Keyword">public</a>
  <a id="1141" class="Keyword">hiding</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a><a id="1155" class="Symbol">)</a>
  <a id="1159" class="Keyword">renaming</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1174" class="Symbol">to</a> <a id="1177" class="Function">≈-go</a><a id="1181" class="Symbol">)</a>

<a id="1184" class="Comment">-- Re-export the equality-based combinators instead</a>
<a id="1236" class="Keyword">open</a> <a id="1241" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="1250" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1264" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1278" href="Relation.Binary.Reasoning.Setoid.html#1177" class="Function">≈-go</a> <a id="1283" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="1287" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Syntax.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Syntax</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Syntax for the building blocks of equational reasoning modules</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Comment">-- List of `Reasoning` modules that do not use this framework and so</a>
<a id="360" class="Comment">-- need to be updated manually if the syntax changes.</a>
<a id="414" class="Comment">--</a>
<a id="417" class="Comment">--   Data/Vec/Relation/Binary/Equality/Cast</a>
<a id="461" class="Comment">--   Relation/Binary/HeterogeneousEquality</a>
<a id="504" class="Comment">--   Effect/Monad/Partiality</a>
<a id="533" class="Comment">--   Effect/Monad/Partiality/All</a>
<a id="566" class="Comment">--   Codata/Guarded/Stream/Relation/Binary/Pointwise</a>
<a id="619" class="Comment">--   Function/Reasoning</a>

<a id="644" class="Keyword">module</a> <a id="651" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a> <a id="684" class="Keyword">where</a>

<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Level.html" class="Module">Level</a> <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="721" class="Symbol">;</a> <a id="723" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="726" class="Symbol">;</a> <a id="728" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="731" class="Symbol">)</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="789" class="Symbol">;</a> <a id="791" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a><a id="806" class="Symbol">)</a>
<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="851" class="Keyword">using</a> <a id="857" class="Symbol">(</a><a id="858" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="871" class="Symbol">)</a>
<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="906" class="Keyword">using</a> <a id="912" class="Symbol">(</a><a id="913" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="916" class="Symbol">;</a> <a id="918" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="921" class="Symbol">;</a> <a id="923" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="926" class="Symbol">)</a>
<a id="928" class="Keyword">open</a> <a id="933" class="Keyword">import</a> <a id="940" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="970" class="Keyword">using</a> <a id="976" class="Symbol">(</a><a id="977" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="988" class="Symbol">;</a> <a id="990" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1000" class="Symbol">;</a> <a id="1002" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1023" class="Symbol">)</a>
<a id="1025" class="Keyword">open</a> <a id="1030" class="Keyword">import</a> <a id="1037" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1080" class="Symbol">as</a> <a id="1083" class="Module">≡</a>
  <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1097" class="Symbol">)</a>

<a id="1100" class="Keyword">private</a>
  <a id="1110" class="Keyword">variable</a>
    <a id="1123" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a> <a id="1125" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a> <a id="1128" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="1131" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a> <a id="1134" href="Relation.Binary.Reasoning.Syntax.html#1134" class="Generalizable">ℓ₄</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1149" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1151" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1161" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a>
    <a id="1167" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1169" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="1171" href="Relation.Binary.Reasoning.Syntax.html#1171" class="Generalizable">z</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a>

<a id="1178" class="Comment">------------------------------------------------------------------------</a>
<a id="1251" class="Comment">-- Syntax for beginning a reasoning chain</a>
<a id="1293" class="Comment">------------------------------------------------------------------------</a>

<a id="1367" class="Comment">------------------------------------------------------------------------</a>
<a id="1440" class="Comment">-- Basic begin syntax</a>

<a id="1463" class="Keyword">module</a> <a id="begin-syntax"></a><a id="1470" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a>
  <a id="1485" class="Symbol">(</a><a id="1486" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1494" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1496" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1498" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="1500" class="Symbol">)</a>
  <a id="1504" class="Symbol">{</a><a id="1505" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1513" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1515" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1517" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="1519" class="Symbol">}</a>
  <a id="1523" class="Symbol">(</a><a id="1524" href="Relation.Binary.Reasoning.Syntax.html#1524" class="Bound">reflexive</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1538" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1540" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a><a id="1541" class="Symbol">)</a>
  <a id="1545" class="Keyword">where</a>

  <a id="1554" class="Keyword">infix</a> <a id="1560" class="Number">1</a> <a id="1562" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a>

  <a id="begin-syntax.begin_"></a><a id="1572" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1583" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1585" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a> <a id="1591" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1593" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a>
  <a id="1597" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Relation.Binary.Reasoning.Syntax.html#1524" class="Bound">reflexive</a>

<a id="1617" class="Comment">------------------------------------------------------------------------</a>
<a id="1690" class="Comment">-- Begin subrelation syntax</a>

<a id="1719" class="Comment">-- Sometimes we want to support sub-relations with the</a>
<a id="1774" class="Comment">-- same reasoning operators as the main relations (e.g. perform equality</a>
<a id="1847" class="Comment">-- proofs with non-strict reasoning operators). This record bundles all</a>
<a id="1919" class="Comment">-- the parts needed to extract the sub-relation proofs.</a>
<a id="1975" class="Keyword">record</a> <a id="SubRelation"></a><a id="1982" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2015" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="2017" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2019" class="Symbol">)</a> <a id="2021" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a> <a id="2024" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Relation.Binary.Reasoning.Syntax.html#2003" class="Bound">a</a> <a id="2036" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2038" href="Relation.Binary.Reasoning.Syntax.html#2017" class="Bound">ℓ₁</a> <a id="2041" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2043" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2047" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a> <a id="2050" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2052" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2056" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a><a id="2058" class="Symbol">)</a> <a id="2060" class="Keyword">where</a>
  <a id="2068" class="Keyword">field</a>
    <a id="SubRelation.S"></a><a id="2078" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2086" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="2088" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a>
    <a id="SubRelation.IsS"></a><a id="2095" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2103" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2105" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2113" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a>
    <a id="SubRelation.IsS?"></a><a id="2120" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2125" class="Symbol">:</a> <a id="2127" class="Symbol">∀</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Relation.Binary.Reasoning.Syntax.html#2130" class="Bound">xRy</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2138" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2140" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a><a id="2141" class="Symbol">)</a> <a id="2143" class="Symbol">→</a> <a id="2145" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2154" href="Relation.Binary.Reasoning.Syntax.html#2130" class="Bound">xRy</a><a id="2157" class="Symbol">)</a>
    <a id="SubRelation.extract"></a><a id="2163" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2171" class="Symbol">:</a> <a id="2173" class="Symbol">∀</a> <a id="2175" class="Symbol">{</a><a id="2176" href="Relation.Binary.Reasoning.Syntax.html#2176" class="Bound">xRy</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2184" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2186" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a><a id="2187" class="Symbol">}</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2195" href="Relation.Binary.Reasoning.Syntax.html#2176" class="Bound">xRy</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2203" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a>

<a id="2208" class="Keyword">module</a> <a id="begin-subrelation-syntax"></a><a id="2215" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a>
  <a id="2242" class="Symbol">(</a><a id="2243" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2251" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2253" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2255" class="Symbol">)</a>
  <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.Reasoning.Syntax.html#2260" class="Bound">sub</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2278" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2280" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2283" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2285" class="Symbol">)</a>
  <a id="2289" class="Keyword">where</a>
  <a id="2297" class="Keyword">open</a> <a id="2302" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Module">SubRelation</a> <a id="2314" href="Relation.Binary.Reasoning.Syntax.html#2260" class="Bound">sub</a>

  <a id="2321" class="Keyword">infix</a> <a id="2327" class="Number">1</a> <a id="2329" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a>

  <a id="begin-subrelation-syntax.begin_"></a><a id="2339" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2346" class="Symbol">:</a> <a id="2348" class="Symbol">∀</a> <a id="2350" class="Symbol">{</a><a id="2351" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Relation.Binary.Reasoning.Syntax.html#2357" class="Bound">xRy</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2365" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Symbol">→</a> <a id="2372" class="Symbol">{</a><a id="2373" href="Relation.Binary.Reasoning.Syntax.html#2373" class="Bound">s</a> <a id="2375" class="Symbol">:</a> <a id="2377" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2388" href="Relation.Binary.Reasoning.Syntax.html#2357" class="Bound">xRy</a><a id="2391" class="Symbol">)}</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2398" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2400" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a>
  <a id="2404" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2411" href="Relation.Binary.Reasoning.Syntax.html#2411" class="Bound">r</a> <a id="2413" class="Symbol">{</a><a id="2414" href="Relation.Binary.Reasoning.Syntax.html#2414" class="Bound">s</a><a id="2415" class="Symbol">}</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="2438" href="Relation.Binary.Reasoning.Syntax.html#2414" class="Bound">s</a><a id="2439" class="Symbol">)</a>

<a id="2442" class="Comment">-- Begin equality syntax</a>
<a id="2467" class="Keyword">module</a> <a id="begin-equality-syntax"></a><a id="2474" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a>
  <a id="2498" class="Symbol">(</a><a id="2499" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2507" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2509" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2511" class="Symbol">)</a>
  <a id="2515" class="Symbol">(</a><a id="2516" href="Relation.Binary.Reasoning.Syntax.html#2516" class="Bound">sub</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2534" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2536" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2539" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2541" class="Symbol">)</a> <a id="2543" class="Keyword">where</a>

  <a id="2552" class="Keyword">open</a> <a id="2557" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2582" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2584" href="Relation.Binary.Reasoning.Syntax.html#2516" class="Bound">sub</a> <a id="2588" class="Keyword">public</a>
    <a id="2599" class="Keyword">renaming</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2616" class="Symbol">to</a> <a id="2619" class="Function Operator">begin-equality_</a><a id="2634" class="Symbol">)</a>

<a id="2637" class="Comment">-- Begin apartness syntax</a>
<a id="2663" class="Keyword">module</a> <a id="begin-apartness-syntax"></a><a id="2670" href="Relation.Binary.Reasoning.Syntax.html#2670" class="Module">begin-apartness-syntax</a>
  <a id="2695" class="Symbol">(</a><a id="2696" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2704" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2706" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2708" class="Symbol">)</a>
  <a id="2712" class="Symbol">(</a><a id="2713" href="Relation.Binary.Reasoning.Syntax.html#2713" class="Bound">sub</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2731" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2733" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2736" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Keyword">where</a>

  <a id="2749" class="Keyword">open</a> <a id="2754" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2779" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2781" href="Relation.Binary.Reasoning.Syntax.html#2713" class="Bound">sub</a> <a id="2785" class="Keyword">public</a>
    <a id="2796" class="Keyword">renaming</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2813" class="Symbol">to</a> <a id="2816" class="Function Operator">begin-apartness_</a><a id="2832" class="Symbol">)</a>

<a id="2835" class="Comment">-- Begin strict syntax</a>
<a id="2858" class="Keyword">module</a> <a id="begin-strict-syntax"></a><a id="2865" href="Relation.Binary.Reasoning.Syntax.html#2865" class="Module">begin-strict-syntax</a>
  <a id="2887" class="Symbol">(</a><a id="2888" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2896" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2898" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2900" class="Symbol">)</a>
  <a id="2904" class="Symbol">(</a><a id="2905" href="Relation.Binary.Reasoning.Syntax.html#2905" class="Bound">sub</a> <a id="2909" class="Symbol">:</a> <a id="2911" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2923" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2925" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2928" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2930" class="Symbol">)</a> <a id="2932" class="Keyword">where</a>

  <a id="2941" class="Keyword">open</a> <a id="2946" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2971" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2973" href="Relation.Binary.Reasoning.Syntax.html#2905" class="Bound">sub</a> <a id="2977" class="Keyword">public</a>
    <a id="2988" class="Keyword">renaming</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="3005" class="Symbol">to</a> <a id="3008" class="Function Operator">begin-strict_</a><a id="3021" class="Symbol">)</a>

<a id="3024" class="Comment">------------------------------------------------------------------------</a>
<a id="3097" class="Comment">-- Begin membership syntax</a>

<a id="3125" class="Keyword">module</a> <a id="begin-membership-syntax"></a><a id="3132" href="Relation.Binary.Reasoning.Syntax.html#3132" class="Module">begin-membership-syntax</a>
  <a id="3158" class="Symbol">(</a><a id="3159" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3167" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3169" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="3171" class="Symbol">)</a>
  <a id="3175" class="Symbol">(</a><a id="3176" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">_∈_</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3186" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="3188" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3190" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="3192" class="Symbol">)</a>
  <a id="3196" class="Symbol">(</a><a id="3197" href="Relation.Binary.Reasoning.Syntax.html#3197" class="Bound">resp</a> <a id="3202" class="Symbol">:</a> <a id="3204" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">_∈_</a> <a id="3208" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3218" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Keyword">where</a>

  <a id="3230" class="Keyword">infix</a>  <a id="3237" class="Number">1</a> <a id="3239" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a>

  <a id="begin-membership-syntax.step-∈"></a><a id="3249" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3256" class="Symbol">:</a> <a id="3258" class="Symbol">∀</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3263" class="Symbol">:</a> <a id="3265" href="Relation.Binary.Reasoning.Syntax.html#3186" class="Bound">B</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3272" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a><a id="3274" class="Symbol">}</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a> <a id="3280" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3283" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3290" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">∈</a> <a id="3292" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3299" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">∈</a> <a id="3301" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a>
  <a id="3306" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3313" href="Relation.Binary.Reasoning.Syntax.html#3313" class="Bound">x</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Relation.Binary.Reasoning.Syntax.html#3197" class="Bound">resp</a>

  <a id="3325" class="Keyword">syntax</a> <a id="3332" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3339" class="Bound">x</a>  <a id="3342" class="Bound">xs⊆ys</a> <a id="3348" class="Bound">x∈xs</a>  <a id="3354" class="Symbol">=</a> <a id="3356" class="Bound">x</a> <a id="3358" class="Function">∈⟨</a> <a id="3361" class="Bound">x∈xs</a> <a id="3366" class="Function">⟩</a> <a id="3368" class="Bound">xs⊆ys</a>

<a id="3375" class="Comment">------------------------------------------------------------------------</a>
<a id="3448" class="Comment">-- Begin contradiction syntax</a>

<a id="3479" class="Comment">-- Used with asymmetric subrelations to derive a contradiction from a</a>
<a id="3549" class="Comment">-- proof that an element is related to itself.</a>
<a id="3596" class="Keyword">module</a> <a id="begin-contradiction-syntax"></a><a id="3603" href="Relation.Binary.Reasoning.Syntax.html#3603" class="Module">begin-contradiction-syntax</a>
  <a id="3632" class="Symbol">(</a><a id="3633" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3635" class="Symbol">:</a> <a id="3637" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3641" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3643" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="3645" class="Symbol">)</a>
  <a id="3649" class="Symbol">(</a><a id="3650" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="3668" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3670" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="3673" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="3675" class="Symbol">)</a>
  <a id="3679" class="Symbol">(</a><a id="3680" href="Relation.Binary.Reasoning.Syntax.html#3680" class="Bound">asym</a> <a id="3685" class="Symbol">:</a> <a id="3687" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">SubRelation.S</a> <a id="3713" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a><a id="3716" class="Symbol">))</a>
  <a id="3721" class="Keyword">where</a>

  <a id="3730" class="Keyword">open</a> <a id="3735" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Module">SubRelation</a> <a id="3747" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a>

  <a id="3754" class="Keyword">infix</a> <a id="3760" class="Number">1</a> <a id="3762" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a>

  <a id="begin-contradiction-syntax.begin-contradiction_"></a><a id="3786" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a> <a id="3807" class="Symbol">:</a> <a id="3809" class="Symbol">∀</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Relation.Binary.Reasoning.Syntax.html#3812" class="Bound">xRx</a> <a id="3816" class="Symbol">:</a> <a id="3818" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3820" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="3822" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a><a id="3823" class="Symbol">)</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Relation.Binary.Reasoning.Syntax.html#3826" class="Bound">s</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Function">IsS?</a> <a id="3841" href="Relation.Binary.Reasoning.Syntax.html#3812" class="Bound">xRx</a><a id="3844" class="Symbol">)}</a> <a id="3847" class="Symbol">→</a>
                         <a id="3874" class="Symbol">∀</a> <a id="3876" class="Symbol">{</a><a id="3877" href="Relation.Binary.Reasoning.Syntax.html#3877" class="Bound">b</a><a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">{</a><a id="3881" href="Relation.Binary.Reasoning.Syntax.html#3881" class="Bound">B</a> <a id="3883" class="Symbol">:</a> <a id="3885" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3889" href="Relation.Binary.Reasoning.Syntax.html#3877" class="Bound">b</a><a id="3890" class="Symbol">}</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Relation.Binary.Reasoning.Syntax.html#3881" class="Bound">B</a>
  <a id="3898" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a> <a id="3919" class="Symbol">{</a><a id="3920" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a><a id="3921" class="Symbol">}</a> <a id="3923" href="Relation.Binary.Reasoning.Syntax.html#3923" class="Bound">r</a> <a id="3925" class="Symbol">{</a><a id="3926" href="Relation.Binary.Reasoning.Syntax.html#3926" class="Bound">s</a><a id="3927" class="Symbol">}</a> <a id="3929" class="Symbol">=</a> <a id="3931" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3945" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Relation.Binary.Reasoning.Syntax.html#3680" class="Bound">asym</a> <a id="3955" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a><a id="3958" class="Symbol">)</a>
    <a id="3964" class="Keyword">where</a>
    <a id="3974" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3978" class="Symbol">:</a> <a id="3980" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Function">S</a> <a id="3982" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a> <a id="3984" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a>
    <a id="3990" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Function">extract</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="4015" href="Relation.Binary.Reasoning.Syntax.html#3926" class="Bound">s</a><a id="4016" class="Symbol">)</a>

<a id="4019" class="Comment">------------------------------------------------------------------------</a>
<a id="4092" class="Comment">-- Syntax for continuing a chain of reasoning steps</a>
<a id="4144" class="Comment">------------------------------------------------------------------------</a>

<a id="4218" class="Comment">-- Note that the arguments to the `step`s are not provided in their</a>
<a id="4286" class="Comment">-- &quot;natural&quot; order and syntax declarations are later used to re-order</a>
<a id="4356" class="Comment">-- them. This is because the `step` ordering allows the type-checker to</a>
<a id="4428" class="Comment">-- better infer the middle argument `y` from the `_IsRelatedTo_`</a>
<a id="4493" class="Comment">-- argument (see issue 622).</a>
<a id="4522" class="Comment">--</a>
<a id="4525" class="Comment">-- This has two practical benefits. First it speeds up type-checking by</a>
<a id="4597" class="Comment">-- approximately a factor of 5. Secondly it allows the combinators to be</a>
<a id="4670" class="Comment">-- used with macros that use reflection, e.g. `Tactic.RingSolver`, where</a>
<a id="4743" class="Comment">-- they need to be able to extract `y` using reflection.</a>

<a id="4801" class="Comment">------------------------------------------------------------------------</a>
<a id="4874" class="Comment">-- Syntax for unidirectional relations</a>

<a id="4914" class="Comment">-- See https://github.com/agda/agda-stdlib/issues/2150 for a possible</a>
<a id="4984" class="Comment">-- simplification.</a>

<a id="5004" class="Keyword">module</a> <a id="5011" href="Relation.Binary.Reasoning.Syntax.html#5011" class="Module">_</a>
  <a id="5015" class="Symbol">{</a><a id="5016" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5018" class="Symbol">:</a> <a id="5020" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5024" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="5026" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="5028" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="5030" class="Symbol">}</a>
  <a id="5034" class="Symbol">(</a><a id="5035" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5037" class="Symbol">:</a> <a id="5039" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5043" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="5045" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="5047" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="5049" class="Symbol">)</a>
  <a id="5053" class="Symbol">(</a><a id="5054" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5062" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="5064" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="5066" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="5068" class="Symbol">)</a>
  <a id="5072" class="Symbol">(</a><a id="5073" href="Relation.Binary.Reasoning.Syntax.html#5073" class="Bound">step</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5086" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5088" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5090" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a><a id="5091" class="Symbol">)</a>
  <a id="5095" class="Keyword">where</a>

  <a id="5104" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="5112" class="Symbol">:</a> <a id="5114" class="Symbol">∀</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Relation.Binary.Reasoning.Syntax.html#5024" class="Bound">A</a><a id="5122" class="Symbol">)</a> <a id="5124" class="Symbol">{</a><a id="5125" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5127" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a><a id="5128" class="Symbol">}</a> <a id="5130" class="Symbol">→</a> <a id="5132" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5134" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5136" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5142" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5144" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="5150" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5152" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a>
  <a id="5156" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="5164" href="Relation.Binary.Reasoning.Syntax.html#5164" class="Bound">x</a> <a id="5166" href="Relation.Binary.Reasoning.Syntax.html#5166" class="Bound">yRz</a> <a id="5170" href="Relation.Binary.Reasoning.Syntax.html#5170" class="Bound">x∼y</a> <a id="5174" class="Symbol">=</a> <a id="5176" href="Relation.Binary.Reasoning.Syntax.html#5073" class="Bound">step</a> <a id="5181" class="Symbol">{</a><a id="5182" href="Relation.Binary.Reasoning.Syntax.html#5164" class="Bound">x</a><a id="5183" class="Symbol">}</a> <a id="5185" href="Relation.Binary.Reasoning.Syntax.html#5170" class="Bound">x∼y</a> <a id="5189" href="Relation.Binary.Reasoning.Syntax.html#5166" class="Bound">yRz</a>

  <a id="5196" class="Comment">-- Arbitrary relation syntax</a>
  <a id="5227" class="Keyword">module</a> <a id="5234" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="5243" class="Keyword">where</a>
    <a id="5253" class="Keyword">infixr</a> <a id="5260" class="Number">2</a> <a id="5262" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a>
    <a id="5273" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5294" class="Keyword">syntax</a> <a id="5301" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a> <a id="5308" class="Bound">x</a> <a id="5310" class="Bound">yRz</a> <a id="5314" class="Bound">x∼y</a> <a id="5318" class="Symbol">=</a> <a id="5320" class="Bound">x</a> <a id="5322" class="Function">∼⟨</a> <a id="5325" class="Bound">x∼y</a> <a id="5329" class="Function">⟩</a> <a id="5331" class="Bound">yRz</a>


  <a id="5339" class="Comment">-- Preorder syntax</a>
  <a id="5360" class="Keyword">module</a> <a id="5367" href="Relation.Binary.Reasoning.Syntax.html#5367" class="Module">≲-syntax</a> <a id="5376" class="Keyword">where</a>
    <a id="5386" class="Keyword">infixr</a> <a id="5393" class="Number">2</a> <a id="5395" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a>
    <a id="5406" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a> <a id="5413" class="Symbol">=</a> <a id="5415" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5427" class="Keyword">syntax</a> <a id="5434" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a> <a id="5441" class="Bound">x</a> <a id="5443" class="Bound">yRz</a> <a id="5447" class="Bound">x≲y</a> <a id="5451" class="Symbol">=</a> <a id="5453" class="Bound">x</a> <a id="5455" class="Function">≲⟨</a> <a id="5458" class="Bound">x≲y</a> <a id="5462" class="Function">⟩</a> <a id="5464" class="Bound">yRz</a>


  <a id="5472" class="Comment">-- Partial order syntax</a>
  <a id="5498" class="Keyword">module</a> <a id="5505" href="Relation.Binary.Reasoning.Syntax.html#5505" class="Module">≤-syntax</a> <a id="5514" class="Keyword">where</a>
    <a id="5524" class="Keyword">infixr</a> <a id="5531" class="Number">2</a> <a id="5533" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a>
    <a id="5544" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5565" class="Keyword">syntax</a> <a id="5572" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a> <a id="5579" class="Bound">x</a> <a id="5581" class="Bound">yRz</a> <a id="5585" class="Bound">x≤y</a> <a id="5589" class="Symbol">=</a> <a id="5591" class="Bound">x</a> <a id="5593" class="Function">≤⟨</a> <a id="5596" class="Bound">x≤y</a> <a id="5600" class="Function">⟩</a> <a id="5602" class="Bound">yRz</a>


  <a id="5610" class="Comment">-- Strict partial order syntax</a>
  <a id="5643" class="Keyword">module</a> <a id="5650" href="Relation.Binary.Reasoning.Syntax.html#5650" class="Module">&lt;-syntax</a> <a id="5659" class="Keyword">where</a>
    <a id="5669" class="Keyword">infixr</a> <a id="5676" class="Number">2</a> <a id="5678" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a>
    <a id="5689" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5710" class="Keyword">syntax</a> <a id="5717" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a> <a id="5724" class="Bound">x</a> <a id="5726" class="Bound">yRz</a> <a id="5730" class="Bound">x&lt;y</a> <a id="5734" class="Symbol">=</a> <a id="5736" class="Bound">x</a> <a id="5738" class="Function">&lt;⟨</a> <a id="5741" class="Bound">x&lt;y</a> <a id="5745" class="Function">⟩</a> <a id="5747" class="Bound">yRz</a>


  <a id="5755" class="Comment">-- Subset order syntax</a>
  <a id="5780" class="Keyword">module</a> <a id="5787" href="Relation.Binary.Reasoning.Syntax.html#5787" class="Module">⊆-syntax</a> <a id="5796" class="Keyword">where</a>
    <a id="5806" class="Keyword">infixr</a> <a id="5813" class="Number">2</a> <a id="5815" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a>
    <a id="5826" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a> <a id="5833" class="Symbol">=</a> <a id="5835" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5847" class="Keyword">syntax</a> <a id="5854" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a> <a id="5861" class="Bound">x</a> <a id="5863" class="Bound">yRz</a> <a id="5867" class="Bound">x⊆y</a> <a id="5871" class="Symbol">=</a> <a id="5873" class="Bound">x</a> <a id="5875" class="Function">⊆⟨</a> <a id="5878" class="Bound">x⊆y</a> <a id="5882" class="Function">⟩</a> <a id="5884" class="Bound">yRz</a>


  <a id="5892" class="Comment">-- Strict subset order syntax</a>
  <a id="5924" class="Keyword">module</a> <a id="5931" href="Relation.Binary.Reasoning.Syntax.html#5931" class="Module">⊂-syntax</a> <a id="5940" class="Keyword">where</a>
    <a id="5950" class="Keyword">infixr</a> <a id="5957" class="Number">2</a> <a id="5959" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a>
    <a id="5970" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a> <a id="5977" class="Symbol">=</a> <a id="5979" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5991" class="Keyword">syntax</a> <a id="5998" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a> <a id="6005" class="Bound">x</a> <a id="6007" class="Bound">yRz</a> <a id="6011" class="Bound">x⊂y</a> <a id="6015" class="Symbol">=</a> <a id="6017" class="Bound">x</a> <a id="6019" class="Function">⊂⟨</a> <a id="6022" class="Bound">x⊂y</a> <a id="6026" class="Function">⟩</a> <a id="6028" class="Bound">yRz</a>


  <a id="6036" class="Comment">-- Square subset order syntax</a>
  <a id="6068" class="Keyword">module</a> <a id="6075" href="Relation.Binary.Reasoning.Syntax.html#6075" class="Module">⊑-syntax</a> <a id="6084" class="Keyword">where</a>
    <a id="6094" class="Keyword">infixr</a> <a id="6101" class="Number">2</a> <a id="6103" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a>
    <a id="6114" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6135" class="Keyword">syntax</a> <a id="6142" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a> <a id="6149" class="Bound">x</a> <a id="6151" class="Bound">yRz</a> <a id="6155" class="Bound">x⊑y</a> <a id="6159" class="Symbol">=</a> <a id="6161" class="Bound">x</a> <a id="6163" class="Function">⊑⟨</a> <a id="6166" class="Bound">x⊑y</a> <a id="6170" class="Function">⟩</a> <a id="6172" class="Bound">yRz</a>


  <a id="6180" class="Comment">-- Strict square subset order syntax</a>
  <a id="6219" class="Keyword">module</a> <a id="6226" href="Relation.Binary.Reasoning.Syntax.html#6226" class="Module">⊏-syntax</a> <a id="6235" class="Keyword">where</a>
    <a id="6245" class="Keyword">infixr</a> <a id="6252" class="Number">2</a> <a id="6254" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a>
    <a id="6265" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a> <a id="6272" class="Symbol">=</a> <a id="6274" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6286" class="Keyword">syntax</a> <a id="6293" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a> <a id="6300" class="Bound">x</a> <a id="6302" class="Bound">yRz</a> <a id="6306" class="Bound">x⊏y</a> <a id="6310" class="Symbol">=</a> <a id="6312" class="Bound">x</a> <a id="6314" class="Function">⊏⟨</a> <a id="6317" class="Bound">x⊏y</a> <a id="6321" class="Function">⟩</a> <a id="6323" class="Bound">yRz</a>


  <a id="6331" class="Comment">-- Divisibility syntax</a>
  <a id="6356" class="Keyword">module</a> <a id="6363" href="Relation.Binary.Reasoning.Syntax.html#6363" class="Module">∣-syntax</a> <a id="6372" class="Keyword">where</a>
    <a id="6382" class="Keyword">infixr</a> <a id="6389" class="Number">2</a> <a id="6391" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a>
    <a id="6402" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a> <a id="6409" class="Symbol">=</a> <a id="6411" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6423" class="Keyword">syntax</a> <a id="6430" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a> <a id="6437" class="Bound">x</a> <a id="6439" class="Bound">yRz</a> <a id="6443" class="Bound">x∣y</a> <a id="6447" class="Symbol">=</a> <a id="6449" class="Bound">x</a> <a id="6451" class="Function">∣⟨</a> <a id="6454" class="Bound">x∣y</a> <a id="6458" class="Function">⟩</a> <a id="6460" class="Bound">yRz</a>


  <a id="6468" class="Comment">-- Single-step syntax</a>
  <a id="6492" class="Keyword">module</a> <a id="6499" href="Relation.Binary.Reasoning.Syntax.html#6499" class="Module">⟶-syntax</a> <a id="6508" class="Keyword">where</a>
    <a id="6518" class="Keyword">infixr</a> <a id="6525" class="Number">2</a> <a id="6527" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a>
    <a id="6538" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a> <a id="6545" class="Symbol">=</a> <a id="6547" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6559" class="Keyword">syntax</a> <a id="6566" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a> <a id="6573" class="Bound">x</a> <a id="6575" class="Bound">yRz</a> <a id="6579" class="Bound">x∣y</a> <a id="6583" class="Symbol">=</a> <a id="6585" class="Bound">x</a> <a id="6587" class="Function">⟶⟨</a> <a id="6590" class="Bound">x∣y</a> <a id="6594" class="Function">⟩</a> <a id="6596" class="Bound">yRz</a>


  <a id="6604" class="Comment">-- Multi-step syntax</a>
  <a id="6627" class="Keyword">module</a> <a id="6634" href="Relation.Binary.Reasoning.Syntax.html#6634" class="Module">⟶*-syntax</a> <a id="6644" class="Keyword">where</a>
    <a id="6654" class="Keyword">infixr</a> <a id="6661" class="Number">2</a> <a id="6663" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a>
    <a id="6675" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a> <a id="6683" class="Symbol">=</a> <a id="6685" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6697" class="Keyword">syntax</a> <a id="6704" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a> <a id="6712" class="Bound">x</a> <a id="6714" class="Bound">yRz</a> <a id="6718" class="Bound">x∣y</a> <a id="6722" class="Symbol">=</a> <a id="6724" class="Bound">x</a> <a id="6726" class="Function">⟶*⟨</a> <a id="6730" class="Bound">x∣y</a> <a id="6734" class="Function">⟩</a> <a id="6736" class="Bound">yRz</a>


<a id="6742" class="Comment">------------------------------------------------------------------------</a>
<a id="6815" class="Comment">-- Syntax for bidirectional relations</a>

  <a id="6856" class="Keyword">module</a> <a id="6863" href="Relation.Binary.Reasoning.Syntax.html#6863" class="Module">_</a>
    <a id="6869" class="Symbol">{</a><a id="6870" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6872" class="Symbol">:</a> <a id="6874" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6878" href="Relation.Binary.Reasoning.Syntax.html#5026" class="Bound">B</a> <a id="6880" href="Relation.Binary.Reasoning.Syntax.html#5024" class="Bound">A</a> <a id="6882" href="Relation.Binary.Reasoning.Syntax.html#1134" class="Generalizable">ℓ₄</a><a id="6884" class="Symbol">}</a>
    <a id="6890" class="Symbol">(</a><a id="6891" href="Relation.Binary.Reasoning.Syntax.html#6891" class="Bound">sym</a> <a id="6895" class="Symbol">:</a> <a id="6897" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6901" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6903" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a><a id="6904" class="Symbol">)</a>
    <a id="6910" class="Keyword">where</a>

    <a id="6921" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="6930" class="Symbol">:</a> <a id="6932" class="Symbol">∀</a> <a id="6934" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6936" class="Symbol">{</a><a id="6937" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6939" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a><a id="6940" class="Symbol">}</a> <a id="6942" class="Symbol">→</a> <a id="6944" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="6946" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6948" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a> <a id="6950" class="Symbol">→</a> <a id="6952" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6954" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6956" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6958" class="Symbol">→</a> <a id="6960" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="6962" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6964" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a>
    <a id="6970" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="6979" href="Relation.Binary.Reasoning.Syntax.html#6979" class="Bound">x</a> <a id="6981" href="Relation.Binary.Reasoning.Syntax.html#6981" class="Bound">yRz</a> <a id="6985" href="Relation.Binary.Reasoning.Syntax.html#6985" class="Bound">x≈y</a> <a id="6989" class="Symbol">=</a> <a id="6991" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="6999" href="Relation.Binary.Reasoning.Syntax.html#6979" class="Bound">x</a> <a id="7001" href="Relation.Binary.Reasoning.Syntax.html#6981" class="Bound">yRz</a> <a id="7005" class="Symbol">(</a><a id="7006" href="Relation.Binary.Reasoning.Syntax.html#6891" class="Bound">sym</a> <a id="7010" href="Relation.Binary.Reasoning.Syntax.html#6985" class="Bound">x≈y</a><a id="7013" class="Symbol">)</a>

    <a id="7020" class="Comment">-- Setoid equality syntax</a>
    <a id="7050" class="Keyword">module</a> <a id="7057" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="7066" class="Keyword">where</a>
      <a id="7078" class="Keyword">infixr</a> <a id="7085" class="Number">2</a> <a id="7087" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7096" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a>
      <a id="7111" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7120" class="Symbol">=</a> <a id="7122" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="7136" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a> <a id="7145" class="Symbol">=</a> <a id="7147" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="7162" class="Keyword">syntax</a> <a id="7169" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7178" class="Bound">x</a> <a id="7180" class="Bound">yRz</a> <a id="7184" class="Bound">x≈y</a> <a id="7188" class="Symbol">=</a> <a id="7190" class="Bound">x</a> <a id="7192" class="Function">≈⟨</a> <a id="7195" class="Bound">x≈y</a> <a id="7199" class="Function">⟩</a> <a id="7201" class="Bound">yRz</a>
      <a id="7211" class="Keyword">syntax</a> <a id="7218" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a> <a id="7227" class="Bound">x</a> <a id="7229" class="Bound">yRz</a> <a id="7233" class="Bound">y≈x</a> <a id="7237" class="Symbol">=</a> <a id="7239" class="Bound">x</a> <a id="7241" class="Function">≈⟨</a> <a id="7244" class="Bound">y≈x</a> <a id="7248" class="Function">⟨</a> <a id="7250" class="Bound">yRz</a>

      <a id="7261" class="Comment">-- Deprecated</a>
      <a id="7281" class="Keyword">infixr</a> <a id="7288" class="Number">2</a> <a id="7290" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a> <a id="7297" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a>
      <a id="7311" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a> <a id="7318" class="Symbol">=</a> <a id="7320" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a>
      <a id="7335" class="Symbol">{-#</a> <a id="7339" class="Keyword">WARNING_ON_USAGE</a> <a id="7356" class="Pragma">step-≈</a>
      <a id="7369" class="String">&quot;Warning: step-≈ was deprecated in v2.0.
      Please use step-≈-⟩ instead.&quot;</a>
      <a id="7452" class="Symbol">#-}</a>
      <a id="7462" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a> <a id="7470" class="Symbol">=</a> <a id="7472" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a>
      <a id="7487" class="Symbol">{-#</a> <a id="7491" class="Keyword">WARNING_ON_USAGE</a> <a id="7508" class="Pragma">step-≈˘</a>
      <a id="7522" class="String">&quot;Warning: step-≈˘ and _≈˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≈-⟨ and _≈⟨_⟨_ instead.&quot;</a>
      <a id="7629" class="Symbol">#-}</a>
      <a id="7639" class="Keyword">syntax</a> <a id="7646" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a> <a id="7654" class="Bound">x</a> <a id="7656" class="Bound">yRz</a> <a id="7660" class="Bound">y≈x</a> <a id="7664" class="Symbol">=</a> <a id="7666" class="Bound">x</a> <a id="7668" class="Function">≈˘⟨</a> <a id="7672" class="Bound">y≈x</a> <a id="7676" class="Function">⟩</a> <a id="7678" class="Bound">yRz</a>


    <a id="7688" class="Comment">-- Container equality syntax</a>
    <a id="7721" class="Keyword">module</a> <a id="7728" href="Relation.Binary.Reasoning.Syntax.html#7728" class="Module">≋-syntax</a> <a id="7737" class="Keyword">where</a>
      <a id="7749" class="Keyword">infixr</a> <a id="7756" class="Number">2</a> <a id="7758" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7767" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a>
      <a id="7782" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7791" class="Symbol">=</a> <a id="7793" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="7807" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a> <a id="7816" class="Symbol">=</a> <a id="7818" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="7833" class="Keyword">syntax</a> <a id="7840" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7849" class="Bound">x</a> <a id="7851" class="Bound">yRz</a> <a id="7855" class="Bound">x≋y</a> <a id="7859" class="Symbol">=</a> <a id="7861" class="Bound">x</a> <a id="7863" class="Function">≋⟨</a> <a id="7866" class="Bound">x≋y</a> <a id="7870" class="Function">⟩</a> <a id="7872" class="Bound">yRz</a>
      <a id="7882" class="Keyword">syntax</a> <a id="7889" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a> <a id="7898" class="Bound">x</a> <a id="7900" class="Bound">yRz</a> <a id="7904" class="Bound">y≋x</a> <a id="7908" class="Symbol">=</a> <a id="7910" class="Bound">x</a> <a id="7912" class="Function">≋⟨</a> <a id="7915" class="Bound">y≋x</a> <a id="7919" class="Function">⟨</a> <a id="7921" class="Bound">yRz</a>


      <a id="7933" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="8009" class="Keyword">infixr</a> <a id="8016" class="Number">2</a> <a id="8018" href="Relation.Binary.Reasoning.Syntax.html#8039" class="Function">step-≋</a> <a id="8025" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a>
      <a id="8039" href="Relation.Binary.Reasoning.Syntax.html#8039" class="Function">step-≋</a> <a id="8046" class="Symbol">=</a> <a id="8048" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a>
      <a id="8063" class="Symbol">{-#</a> <a id="8067" class="Keyword">WARNING_ON_USAGE</a> <a id="8084" class="Pragma">step-≋</a>
      <a id="8097" class="String">&quot;Warning: step-≋ was deprecated in v2.0.
      Please use step-≋-⟩ instead.&quot;</a>
      <a id="8180" class="Symbol">#-}</a>
      <a id="8190" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a> <a id="8198" class="Symbol">=</a> <a id="8200" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a>
      <a id="8215" class="Symbol">{-#</a> <a id="8219" class="Keyword">WARNING_ON_USAGE</a> <a id="8236" class="Pragma">step-≋˘</a>
      <a id="8250" class="String">&quot;Warning: step-≋˘ and _≋˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≋-⟨ and _≋⟨_⟨_ instead.&quot;</a>
      <a id="8357" class="Symbol">#-}</a>
      <a id="8367" class="Keyword">syntax</a> <a id="8374" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a> <a id="8382" class="Bound">x</a> <a id="8384" class="Bound">yRz</a> <a id="8388" class="Bound">y≋x</a> <a id="8392" class="Symbol">=</a> <a id="8394" class="Bound">x</a> <a id="8396" class="Function">≋˘⟨</a> <a id="8400" class="Bound">y≋x</a> <a id="8404" class="Function">⟩</a> <a id="8406" class="Bound">yRz</a>


    <a id="8416" class="Comment">-- Other equality syntax</a>
    <a id="8445" class="Keyword">module</a> <a id="8452" href="Relation.Binary.Reasoning.Syntax.html#8452" class="Module">≃-syntax</a> <a id="8461" class="Keyword">where</a>
      <a id="8473" class="Keyword">infixr</a> <a id="8480" class="Number">2</a> <a id="8482" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8491" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a>
      <a id="8506" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8515" class="Symbol">=</a> <a id="8517" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="8531" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a> <a id="8540" class="Symbol">=</a> <a id="8542" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="8557" class="Keyword">syntax</a> <a id="8564" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8573" class="Bound">x</a> <a id="8575" class="Bound">yRz</a> <a id="8579" class="Bound">x≃y</a> <a id="8583" class="Symbol">=</a> <a id="8585" class="Bound">x</a> <a id="8587" class="Function">≃⟨</a> <a id="8590" class="Bound">x≃y</a> <a id="8594" class="Function">⟩</a> <a id="8596" class="Bound">yRz</a>
      <a id="8606" class="Keyword">syntax</a> <a id="8613" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a> <a id="8622" class="Bound">x</a> <a id="8624" class="Bound">yRz</a> <a id="8628" class="Bound">y≃x</a> <a id="8632" class="Symbol">=</a> <a id="8634" class="Bound">x</a> <a id="8636" class="Function">≃⟨</a> <a id="8639" class="Bound">y≃x</a> <a id="8643" class="Function">⟨</a> <a id="8645" class="Bound">yRz</a>


    <a id="8655" class="Comment">-- Apartness relation syntax</a>
    <a id="8688" class="Keyword">module</a> <a id="8695" href="Relation.Binary.Reasoning.Syntax.html#8695" class="Module">#-syntax</a> <a id="8704" class="Keyword">where</a>
      <a id="8716" class="Keyword">infixr</a> <a id="8723" class="Number">2</a> <a id="8725" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8734" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a>
      <a id="8749" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8758" class="Symbol">=</a> <a id="8760" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="8774" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="8800" class="Keyword">syntax</a> <a id="8807" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8816" class="Bound">x</a> <a id="8818" class="Bound">yRz</a> <a id="8822" class="Bound">x#y</a> <a id="8826" class="Symbol">=</a> <a id="8828" class="Bound">x</a> <a id="8830" class="Function">#⟨</a> <a id="8833" class="Bound">x#y</a> <a id="8837" class="Function">⟩</a> <a id="8839" class="Bound">yRz</a>
      <a id="8849" class="Keyword">syntax</a> <a id="8856" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a> <a id="8865" class="Bound">x</a> <a id="8867" class="Bound">yRz</a> <a id="8871" class="Bound">y#x</a> <a id="8875" class="Symbol">=</a> <a id="8877" class="Bound">x</a> <a id="8879" class="Function">#⟨</a> <a id="8882" class="Bound">y#x</a> <a id="8886" class="Function">⟨</a> <a id="8888" class="Bound">yRz</a>

      <a id="8899" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="8975" class="Keyword">infixr</a> <a id="8982" class="Number">2</a> <a id="8984" href="Relation.Binary.Reasoning.Syntax.html#9005" class="Function">step-#</a> <a id="8991" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a>
      <a id="9005" href="Relation.Binary.Reasoning.Syntax.html#9005" class="Function">step-#</a> <a id="9012" class="Symbol">=</a> <a id="9014" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a>
      <a id="9029" class="Symbol">{-#</a> <a id="9033" class="Keyword">WARNING_ON_USAGE</a> <a id="9050" class="Pragma">step-#</a>
      <a id="9063" class="String">&quot;Warning: step-# was deprecated in v2.0.
      Please use step-#-⟩ instead.&quot;</a>
      <a id="9146" class="Symbol">#-}</a>
      <a id="9156" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a> <a id="9164" class="Symbol">=</a> <a id="9166" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a>
      <a id="9181" class="Symbol">{-#</a> <a id="9185" class="Keyword">WARNING_ON_USAGE</a> <a id="9202" class="Pragma">step-#˘</a>
      <a id="9216" class="String">&quot;Warning: step-#˘ and _#˘⟨_⟩_ was deprecated in v2.0.
      Please use step-#-⟨ and _#⟨_⟨_ instead.&quot;</a>
      <a id="9323" class="Symbol">#-}</a>
      <a id="9333" class="Keyword">syntax</a> <a id="9340" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a> <a id="9348" class="Bound">x</a> <a id="9350" class="Bound">yRz</a> <a id="9354" class="Bound">y#x</a> <a id="9358" class="Symbol">=</a> <a id="9360" class="Bound">x</a> <a id="9362" class="Function">#˘⟨</a> <a id="9366" class="Bound">y#x</a> <a id="9370" class="Function">⟩</a> <a id="9372" class="Bound">yRz</a>


    <a id="9382" class="Comment">-- Bijection syntax</a>
    <a id="9406" class="Keyword">module</a> <a id="9413" href="Relation.Binary.Reasoning.Syntax.html#9413" class="Module">⤖-syntax</a> <a id="9422" class="Keyword">where</a>
      <a id="9434" class="Keyword">infixr</a> <a id="9441" class="Number">2</a> <a id="9443" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9450" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a>
      <a id="9463" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9486" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a> <a id="9493" class="Symbol">=</a> <a id="9495" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9510" class="Keyword">syntax</a> <a id="9517" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9524" class="Bound">x</a> <a id="9526" class="Bound">yRz</a> <a id="9530" class="Bound">x⤖y</a> <a id="9534" class="Symbol">=</a> <a id="9536" class="Bound">x</a> <a id="9538" class="Function">⤖⟨</a> <a id="9541" class="Bound">x⤖y</a> <a id="9545" class="Function">⟩</a> <a id="9547" class="Bound">yRz</a>
      <a id="9557" class="Keyword">syntax</a> <a id="9564" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a> <a id="9571" class="Bound">x</a> <a id="9573" class="Bound">yRz</a> <a id="9577" class="Bound">y⤖x</a> <a id="9581" class="Symbol">=</a> <a id="9583" class="Bound">x</a> <a id="9585" class="Function">⬻⟨</a> <a id="9588" class="Bound">y⤖x</a> <a id="9592" class="Function">⟩</a> <a id="9594" class="Bound">yRz</a>


    <a id="9604" class="Comment">-- Inverse syntax</a>
    <a id="9626" class="Keyword">module</a> <a id="9633" href="Relation.Binary.Reasoning.Syntax.html#9633" class="Module">↔-syntax</a> <a id="9642" class="Keyword">where</a>
      <a id="9654" class="Keyword">infixr</a> <a id="9661" class="Number">2</a> <a id="9663" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9672" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a>
      <a id="9687" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9696" class="Symbol">=</a> <a id="9698" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9712" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a> <a id="9721" class="Symbol">=</a> <a id="9723" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9738" class="Keyword">syntax</a> <a id="9745" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9754" class="Bound">x</a> <a id="9756" class="Bound">yRz</a> <a id="9760" class="Bound">x↔y</a> <a id="9764" class="Symbol">=</a> <a id="9766" class="Bound">x</a> <a id="9768" class="Function">↔⟨</a> <a id="9771" class="Bound">x↔y</a> <a id="9775" class="Function">⟩</a> <a id="9777" class="Bound">yRz</a>
      <a id="9787" class="Keyword">syntax</a> <a id="9794" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a> <a id="9803" class="Bound">x</a> <a id="9805" class="Bound">yRz</a> <a id="9809" class="Bound">y↔x</a> <a id="9813" class="Symbol">=</a> <a id="9815" class="Bound">x</a> <a id="9817" class="Function">↔⟨</a> <a id="9820" class="Bound">y↔x</a> <a id="9824" class="Function">⟨</a> <a id="9826" class="Bound">yRz</a>


    <a id="9836" class="Comment">-- Inverse syntax</a>
    <a id="9858" class="Keyword">module</a> <a id="9865" href="Relation.Binary.Reasoning.Syntax.html#9865" class="Module">↭-syntax</a> <a id="9874" class="Keyword">where</a>
      <a id="9886" class="Keyword">infixr</a> <a id="9893" class="Number">2</a> <a id="9895" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9904" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a>
      <a id="9919" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9928" class="Symbol">=</a> <a id="9930" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9944" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a> <a id="9953" class="Symbol">=</a> <a id="9955" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9970" class="Keyword">syntax</a> <a id="9977" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9986" class="Bound">x</a> <a id="9988" class="Bound">yRz</a> <a id="9992" class="Bound">x↭y</a> <a id="9996" class="Symbol">=</a> <a id="9998" class="Bound">x</a> <a id="10000" class="Function">↭⟨</a> <a id="10003" class="Bound">x↭y</a> <a id="10007" class="Function">⟩</a> <a id="10009" class="Bound">yRz</a>
      <a id="10019" class="Keyword">syntax</a> <a id="10026" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a> <a id="10035" class="Bound">x</a> <a id="10037" class="Bound">yRz</a> <a id="10041" class="Bound">y↭x</a> <a id="10045" class="Symbol">=</a> <a id="10047" class="Bound">x</a> <a id="10049" class="Function">↭⟨</a> <a id="10052" class="Bound">y↭x</a> <a id="10056" class="Function">⟨</a> <a id="10058" class="Bound">yRz</a>


      <a id="10070" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="10146" class="Keyword">infixr</a> <a id="10153" class="Number">2</a> <a id="10155" href="Relation.Binary.Reasoning.Syntax.html#10176" class="Function">step-↭</a> <a id="10162" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a>
      <a id="10176" href="Relation.Binary.Reasoning.Syntax.html#10176" class="Function">step-↭</a> <a id="10183" class="Symbol">=</a> <a id="10185" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="10199" class="Symbol">{-#</a> <a id="10203" class="Keyword">WARNING_ON_USAGE</a> <a id="10220" class="Pragma">step-↭</a>
      <a id="10233" class="String">&quot;Warning: step-↭ was deprecated in v2.0.
      Please use step-↭-⟩ instead.&quot;</a>
      <a id="10316" class="Symbol">#-}</a>
      <a id="10326" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a> <a id="10334" class="Symbol">=</a> <a id="10336" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="10351" class="Symbol">{-#</a> <a id="10355" class="Keyword">WARNING_ON_USAGE</a> <a id="10372" class="Pragma">step-↭˘</a>
      <a id="10386" class="String">&quot;Warning: step-↭˘ and _↭˘⟨_⟩_ was deprecated in v2.0.
      Please use step-↭-⟨ and _↭⟨_⟨_ instead.&quot;</a>
      <a id="10493" class="Symbol">#-}</a>
      <a id="10503" class="Keyword">syntax</a> <a id="10510" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a> <a id="10518" class="Bound">x</a> <a id="10520" class="Bound">yRz</a> <a id="10524" class="Bound">y↭x</a> <a id="10528" class="Symbol">=</a> <a id="10530" class="Bound">x</a> <a id="10532" class="Function">↭˘⟨</a> <a id="10536" class="Bound">y↭x</a> <a id="10540" class="Function">⟩</a> <a id="10542" class="Bound">yRz</a>

<a id="10547" class="Comment">------------------------------------------------------------------------</a>
<a id="10620" class="Comment">-- Propositional equality</a>

<a id="10647" class="Comment">-- Crucially often the step function cannot just be `subst` or pattern</a>
<a id="10718" class="Comment">-- match on `refl` as we often want to compute which constructor the</a>
<a id="10787" class="Comment">-- relation begins with, in order for the implicit subrelation</a>
<a id="10850" class="Comment">-- arguments to resolve. See `≡-noncomputable-syntax` below if this</a>
<a id="10918" class="Comment">-- is not required.</a>
<a id="10938" class="Keyword">module</a> <a id="≡-syntax"></a><a id="10945" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a>
  <a id="10956" class="Symbol">(</a><a id="10957" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="10959" class="Symbol">:</a> <a id="10961" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="10965" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="10967" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="10969" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="10971" class="Symbol">)</a>
  <a id="10975" class="Symbol">(</a><a id="10976" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a> <a id="10981" class="Symbol">:</a> <a id="10983" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="10989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10993" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="10995" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a><a id="10996" class="Symbol">)</a>
  <a id="11000" class="Keyword">where</a>

  <a id="11009" class="Keyword">infixr</a> <a id="11016" class="Number">2</a> <a id="11018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a>  <a id="11028" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11037" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a>
  <a id="≡-syntax.step-≡-⟩"></a><a id="11048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a> <a id="11057" class="Symbol">=</a> <a id="11059" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="11067" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11069" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11071" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a>

  <a id="≡-syntax.step-≡-∣"></a><a id="11079" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11088" class="Symbol">:</a> <a id="11090" class="Symbol">∀</a> <a id="11092" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11094" class="Symbol">{</a><a id="11095" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a><a id="11096" class="Symbol">}</a> <a id="11098" class="Symbol">→</a> <a id="11100" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11102" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11104" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a> <a id="11106" class="Symbol">→</a> <a id="11108" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11110" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11112" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a>
  <a id="11116" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11125" href="Relation.Binary.Reasoning.Syntax.html#11125" class="Bound">x</a> <a id="11127" href="Relation.Binary.Reasoning.Syntax.html#11127" class="Bound">xRy</a> <a id="11131" class="Symbol">=</a> <a id="11133" href="Relation.Binary.Reasoning.Syntax.html#11127" class="Bound">xRy</a>

  <a id="≡-syntax.step-≡-⟨"></a><a id="11140" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a> <a id="11149" class="Symbol">=</a> <a id="11151" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="11160" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11162" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11164" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a> <a id="11169" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a>

  <a id="11178" class="Keyword">syntax</a> <a id="11185" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a> <a id="11194" class="Bound">x</a> <a id="11196" class="Bound">yRz</a> <a id="11200" class="Bound">x≡y</a> <a id="11204" class="Symbol">=</a> <a id="11206" class="Bound">x</a> <a id="11208" class="Function">≡⟨</a> <a id="11211" class="Bound">x≡y</a> <a id="11215" class="Function">⟩</a> <a id="11217" class="Bound">yRz</a>
  <a id="11223" class="Keyword">syntax</a> <a id="11230" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11239" class="Bound">x</a> <a id="11241" class="Bound">xRy</a>     <a id="11249" class="Symbol">=</a> <a id="11251" class="Bound">x</a> <a id="11253" class="Function">≡⟨⟩</a> <a id="11257" class="Bound">xRy</a>
  <a id="11263" class="Keyword">syntax</a> <a id="11270" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a> <a id="11279" class="Bound">x</a> <a id="11281" class="Bound">yRz</a> <a id="11285" class="Bound">y≡x</a> <a id="11289" class="Symbol">=</a> <a id="11291" class="Bound">x</a> <a id="11293" class="Function">≡⟨</a> <a id="11296" class="Bound">y≡x</a> <a id="11300" class="Function">⟨</a> <a id="11302" class="Bound">yRz</a>


  <a id="11310" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
  <a id="11382" class="Keyword">infixr</a> <a id="11389" class="Number">2</a> <a id="11391" href="Relation.Binary.Reasoning.Syntax.html#11408" class="Function">step-≡</a> <a id="11398" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a>
  <a id="≡-syntax.step-≡"></a><a id="11408" href="Relation.Binary.Reasoning.Syntax.html#11408" class="Function">step-≡</a> <a id="11415" class="Symbol">=</a> <a id="11417" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a>
  <a id="11428" class="Symbol">{-#</a> <a id="11432" class="Keyword">WARNING_ON_USAGE</a> <a id="11449" class="Pragma">step-≡</a>
  <a id="11458" class="String">&quot;Warning: step-≡ was deprecated in v2.0.
  Please use step-≡-⟩ instead.&quot;</a>
  <a id="11533" class="Symbol">#-}</a>
  <a id="≡-syntax.step-≡˘"></a><a id="11539" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a> <a id="11547" class="Symbol">=</a> <a id="11549" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a>
  <a id="11560" class="Symbol">{-#</a> <a id="11564" class="Keyword">WARNING_ON_USAGE</a> <a id="11581" class="Pragma">step-≡˘</a>
  <a id="11591" class="String">&quot;Warning: step-≡˘ and _≡˘⟨_⟩_ was deprecated in v2.0.
  Please use step-≡-⟨ and _≡⟨_⟨_ instead.&quot;</a>
  <a id="11690" class="Symbol">#-}</a>
  <a id="11696" class="Keyword">syntax</a> <a id="11703" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a> <a id="11711" class="Bound">x</a> <a id="11713" class="Bound">yRz</a> <a id="11717" class="Bound">y≡x</a> <a id="11721" class="Symbol">=</a> <a id="11723" class="Bound">x</a> <a id="11725" class="Function">≡˘⟨</a> <a id="11729" class="Bound">y≡x</a> <a id="11733" class="Function">⟩</a> <a id="11735" class="Bound">yRz</a>


<a id="11741" class="Comment">-- Unlike ≡-syntax above, chains of reasoning using this syntax will not</a>
<a id="11814" class="Comment">-- reduce when proofs of propositional equality which are not definitionally</a>
<a id="11891" class="Comment">-- equal to `refl` are passed.</a>
<a id="11922" class="Keyword">module</a> <a id="≡-noncomputing-syntax"></a><a id="11929" href="Relation.Binary.Reasoning.Syntax.html#11929" class="Module">≡-noncomputing-syntax</a> <a id="11951" class="Symbol">(</a><a id="11952" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="11954" class="Symbol">:</a> <a id="11956" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="11960" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="11962" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="11964" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="11966" class="Symbol">)</a> <a id="11968" class="Keyword">where</a>

  <a id="11977" class="Keyword">private</a>
    <a id="≡-noncomputing-syntax.step"></a><a id="11989" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="11994" class="Symbol">:</a> <a id="11996" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="12002" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12006" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="12008" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a>
    <a id="12014" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="12019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="12026" href="Relation.Binary.Reasoning.Syntax.html#12026" class="Bound">xRy</a> <a id="12030" class="Symbol">=</a> <a id="12032" href="Relation.Binary.Reasoning.Syntax.html#12026" class="Bound">xRy</a>

  <a id="12039" class="Keyword">open</a> <a id="12044" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="12053" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="12055" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="12060" class="Keyword">public</a>

<a id="12068" class="Comment">------------------------------------------------------------------------</a>
<a id="12141" class="Comment">-- Syntax for ending a chain of reasoning</a>
<a id="12183" class="Comment">------------------------------------------------------------------------</a>

<a id="12257" class="Keyword">module</a> <a id="end-syntax"></a><a id="12264" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a>
  <a id="12277" class="Symbol">(</a><a id="12278" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a> <a id="12280" class="Symbol">:</a> <a id="12282" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12286" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="12288" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="12290" class="Symbol">)</a>
  <a id="12294" class="Symbol">(</a><a id="12295" href="Relation.Binary.Reasoning.Syntax.html#12295" class="Bound">reflexive</a> <a id="12305" class="Symbol">:</a> <a id="12307" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="12317" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a><a id="12318" class="Symbol">)</a>
  <a id="12322" class="Keyword">where</a>

  <a id="12331" class="Keyword">infix</a> <a id="12337" class="Number">3</a> <a id="12339" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a>

  <a id="end-syntax._∎"></a><a id="12345" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="12348" class="Symbol">:</a> <a id="12350" class="Symbol">∀</a> <a id="12352" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a> <a id="12354" class="Symbol">→</a> <a id="12356" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a> <a id="12358" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a> <a id="12360" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a>
  <a id="12364" href="Relation.Binary.Reasoning.Syntax.html#12364" class="Bound">x</a> <a id="12366" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="12368" class="Symbol">=</a> <a id="12370" href="Relation.Binary.Reasoning.Syntax.html#12295" class="Bound">reflexive</a>
</pre></body></html>


==> anc/html/Relation.Binary.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others</a>
<a id="207" class="Comment">------------------------------------------------------------------------</a>

<a id="281" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="355" class="Symbol">{-#</a> <a id="359" class="Keyword">OPTIONS</a> <a id="367" class="Pragma">--cubical-compatible</a> <a id="388" class="Pragma">--safe</a> <a id="395" class="Symbol">#-}</a>

<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="443" class="Symbol">)</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a>
  <a id="489" class="Symbol">{</a><a id="490" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a> <a id="492" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a><a id="493" class="Symbol">}</a> <a id="495" class="Symbol">{</a><a id="496" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="498" class="Symbol">:</a> <a id="500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="504" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a><a id="505" class="Symbol">}</a> <a id="507" class="Comment">-- The underlying set</a>
  <a id="531" class="Symbol">(</a><a id="532" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a> <a id="536" class="Symbol">:</a> <a id="538" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="542" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="544" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a><a id="545" class="Symbol">)</a>   <a id="549" class="Comment">-- The underlying equality relation</a>
  <a id="587" class="Keyword">where</a>

<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Level.html" class="Module">Level</a> <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="624" class="Symbol">;</a> <a id="626" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a><a id="686" class="Symbol">;</a> <a id="688" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a><a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a><a id="712" class="Symbol">)</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="754" class="Keyword">using</a> <a id="760" class="Symbol">(</a><a id="761" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="771" class="Symbol">;</a> <a id="773" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="785" class="Symbol">)</a>

<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="827" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a>

<a id="832" class="Keyword">private</a>
  <a id="842" class="Keyword">variable</a>
    <a id="855" href="Relation.Binary.Structures.Biased.html#855" class="Generalizable">ℓ₂</a> <a id="858" class="Symbol">:</a> <a id="860" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="867" class="Comment">-- To construct a StrictTotalOrder you only need to prove transitivity and</a>
<a id="942" class="Comment">-- trichotomy as the current implementation of `Trichotomous` subsumes</a>
<a id="1013" class="Comment">-- irreflexivity and asymmetry.</a>
<a id="1045" class="Keyword">record</a> <a id="IsStrictTotalOrderᶜ"></a><a id="1052" href="Relation.Binary.Structures.Biased.html#1052" class="Record">IsStrictTotalOrderᶜ</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1083" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="1085" href="Relation.Binary.Structures.Biased.html#855" class="Generalizable">ℓ₂</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a> <a id="1098" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1100" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a> <a id="1102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1104" href="Relation.Binary.Structures.Biased.html#1085" class="Bound">ℓ₂</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Keyword">where</a>
  <a id="1116" class="Keyword">field</a>
    <a id="IsStrictTotalOrderᶜ.isEquivalence"></a><a id="1126" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsStrictTotalOrderᶜ.trans"></a><a id="1160" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>         <a id="1174" class="Symbol">:</a> <a id="1176" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1187" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrderᶜ.compare"></a><a id="1195" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>       <a id="1209" class="Symbol">:</a> <a id="1211" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="1224" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a> <a id="1228" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>

  <a id="IsStrictTotalOrderᶜ.isStrictTotalOrderᶜ"></a><a id="1235" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="1276" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>
  <a id="1282" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">record</a>
    <a id="1315" class="Symbol">{</a> <a id="1317" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="1338" class="Symbol">=</a> <a id="1340" class="Keyword">record</a>
      <a id="1353" class="Symbol">{</a> <a id="1355" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a>
      <a id="1391" class="Symbol">;</a> <a id="1393" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="1410" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
      <a id="1424" class="Symbol">;</a> <a id="1426" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>
      <a id="1446" class="Symbol">;</a> <a id="1448" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="1474" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="1481" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="1490" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a> <a id="1496" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
      <a id="1510" class="Symbol">}</a>
    <a id="1516" class="Symbol">;</a> <a id="1518" href="Relation.Binary.Structures.html#7198" class="Field">compare</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
    <a id="1540" class="Symbol">}</a> <a id="1542" class="Keyword">where</a> <a id="1548" class="Keyword">module</a> <a id="1555" href="Relation.Binary.Structures.Biased.html#1555" class="Module">Eq</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1574" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a>

<a id="1589" class="Keyword">open</a> <a id="1594" href="Relation.Binary.Structures.Biased.html#1052" class="Module">IsStrictTotalOrderᶜ</a> <a id="1614" class="Keyword">public</a>
  <a id="1623" class="Keyword">using</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a><a id="1649" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for homogeneous binary relations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="301" class="Symbol">{-#</a> <a id="305" class="Keyword">OPTIONS</a> <a id="313" class="Pragma">--cubical-compatible</a> <a id="334" class="Pragma">--safe</a> <a id="341" class="Symbol">#-}</a>

<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="380" class="Keyword">module</a> <a id="387" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="416" class="Symbol">{</a><a id="417" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="419" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="420" class="Symbol">}</a> <a id="422" class="Symbol">{</a><a id="423" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="425" class="Symbol">:</a> <a id="427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="431" href="Relation.Binary.Structures.html#417" class="Bound">a</a><a id="432" class="Symbol">}</a> <a id="434" class="Comment">-- The underlying set</a>
  <a id="458" class="Symbol">(</a><a id="459" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="463" class="Symbol">:</a> <a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="469" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="471" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="472" class="Symbol">)</a>   <a id="476" class="Comment">-- The underlying equality relation</a>
  <a id="514" class="Keyword">where</a>

<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="563" class="Symbol">;</a> <a id="565" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="570" class="Symbol">;</a> <a id="572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="575" class="Symbol">)</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Level.html" class="Module">Level</a> <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="607" class="Symbol">;</a> <a id="609" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="612" class="Symbol">)</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="723" class="Symbol">as</a> <a id="726" class="Module">≡</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a><a id="798" class="Symbol">;</a> <a id="800" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a><a id="808" class="Symbol">;</a> <a id="810" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>

<a id="867" class="Keyword">private</a>
  <a id="877" class="Keyword">variable</a>
    <a id="890" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a> <a id="893" class="Symbol">:</a> <a id="895" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="902" class="Comment">------------------------------------------------------------------------</a>
<a id="975" class="Comment">-- Equivalences</a>
<a id="991" class="Comment">------------------------------------------------------------------------</a>
<a id="1064" class="Comment">-- Note all the following equivalences refer to the equality provided</a>
<a id="1134" class="Comment">-- as a module parameter at the top of this file.</a>

<a id="1185" class="Keyword">record</a> <a id="IsPartialEquivalence"></a><a id="1192" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1224" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Keyword">where</a>
  <a id="1235" class="Keyword">field</a>
    <a id="IsPartialEquivalence.sym"></a><a id="1245" href="Relation.Binary.Structures.html#1245" class="Field">sym</a>   <a id="1251" class="Symbol">:</a> <a id="1253" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1263" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsPartialEquivalence.trans"></a><a id="1271" href="Relation.Binary.Structures.html#1271" class="Field">trans</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1290" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

<a id="1295" class="Comment">-- The preorders of this library are defined in terms of an underlying</a>
<a id="1366" class="Comment">-- equivalence relation, and hence equivalence relations are not</a>
<a id="1431" class="Comment">-- defined in terms of preorders.</a>

<a id="1466" class="Comment">-- To preserve backwards compatability, equivalence relations are</a>
<a id="1532" class="Comment">-- not defined in terms of their partial counterparts.</a>

<a id="1588" class="Keyword">record</a> <a id="IsEquivalence"></a><a id="1595" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1620" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Keyword">where</a>
  <a id="1631" class="Keyword">field</a>
    <a id="IsEquivalence.refl"></a><a id="1641" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1647" class="Symbol">:</a> <a id="1649" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1659" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.sym"></a><a id="1667" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1673" class="Symbol">:</a> <a id="1675" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1685" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.trans"></a><a id="1693" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1712" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="IsEquivalence.reflexive"></a><a id="1719" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1735" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1737" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="1743" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1753" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>

  <a id="IsEquivalence.isPartialEquivalence"></a><a id="1770" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a>
  <a id="1816" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a> <a id="1837" class="Symbol">=</a> <a id="1839" class="Keyword">record</a>
    <a id="1850" class="Symbol">{</a> <a id="1852" href="Relation.Binary.Structures.html#1245" class="Field">sym</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>
    <a id="1866" class="Symbol">;</a> <a id="1868" href="Relation.Binary.Structures.html#1271" class="Field">trans</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Relation.Binary.Structures.html#1693" class="Field">trans</a>
    <a id="1886" class="Symbol">}</a>


<a id="1890" class="Keyword">record</a> <a id="IsDecEquivalence"></a><a id="1897" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="1914" class="Symbol">:</a> <a id="1916" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1923" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1925" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Keyword">where</a>
  <a id="1936" class="Keyword">infix</a> <a id="1942" class="Number">4</a> <a id="1944" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>
  <a id="1950" class="Keyword">field</a>
    <a id="IsDecEquivalence.isEquivalence"></a><a id="1960" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsDecEquivalence._≟_"></a><a id="1994" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2008" class="Symbol">:</a> <a id="2010" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2020" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="2027" class="Keyword">open</a> <a id="2032" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2046" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="2060" class="Keyword">public</a>


<a id="2069" class="Comment">------------------------------------------------------------------------</a>
<a id="2142" class="Comment">-- Preorders</a>
<a id="2155" class="Comment">------------------------------------------------------------------------</a>

<a id="2229" class="Keyword">record</a> <a id="IsPreorder"></a><a id="2236" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2258" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="2260" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="2273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2275" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="2277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2279" href="Relation.Binary.Structures.html#2260" class="Bound">ℓ₂</a><a id="2281" class="Symbol">)</a> <a id="2283" class="Keyword">where</a>
  <a id="2291" class="Keyword">field</a>
    <a id="IsPreorder.isEquivalence"></a><a id="2301" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="2335" class="Comment">-- Reflexivity is expressed in terms of the underlying equality:</a>
    <a id="IsPreorder.reflexive"></a><a id="2404" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2418" class="Symbol">:</a> <a id="2420" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="2424" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2426" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>
    <a id="IsPreorder.trans"></a><a id="2434" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2448" class="Symbol">:</a> <a id="2450" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2461" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>

  <a id="2468" class="Keyword">module</a> <a id="IsPreorder.Eq"></a><a id="2475" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2494" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a>

  <a id="IsPreorder.refl"></a><a id="2511" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2528" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>
  <a id="2534" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2551" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>

  <a id="IsPreorder.≲-respˡ-≈"></a><a id="2562" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2578" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2588" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2594" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="2604" href="Relation.Binary.Structures.html#2604" class="Bound">x≈y</a> <a id="2608" href="Relation.Binary.Structures.html#2608" class="Bound">x∼z</a> <a id="2612" class="Symbol">=</a> <a id="2614" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2639" href="Relation.Binary.Structures.html#2604" class="Bound">x≈y</a><a id="2642" class="Symbol">))</a> <a id="2645" href="Relation.Binary.Structures.html#2608" class="Bound">x∼z</a>

  <a id="IsPreorder.≲-respʳ-≈"></a><a id="2652" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2668" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2678" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2684" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2694" href="Relation.Binary.Structures.html#2694" class="Bound">x≈y</a> <a id="2698" href="Relation.Binary.Structures.html#2698" class="Bound">z∼x</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="2710" href="Relation.Binary.Structures.html#2698" class="Bound">z∼x</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2725" href="Relation.Binary.Structures.html#2694" class="Bound">x≈y</a><a id="2728" class="Symbol">)</a>

  <a id="IsPreorder.≲-resp-≈"></a><a id="2733" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2748" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2758" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2764" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2787" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a>

  <a id="IsPreorder.∼-respˡ-≈"></a><a id="2800" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a>
  <a id="2824" class="Symbol">{-#</a> <a id="2828" class="Keyword">WARNING_ON_USAGE</a> <a id="2845" class="Pragma">∼-respˡ-≈</a>
  <a id="2857" class="String">&quot;Warning: ∼-respˡ-≈ was deprecated in v2.0.
  Please use ≲-respˡ-≈ instead. &quot;</a>
  <a id="2937" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-respʳ-≈"></a><a id="2943" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a>
  <a id="2967" class="Symbol">{-#</a> <a id="2971" class="Keyword">WARNING_ON_USAGE</a> <a id="2988" class="Pragma">∼-respʳ-≈</a>
  <a id="3000" class="String">&quot;Warning: ∼-respʳ-≈ was deprecated in v2.0.
  Please use ≲-respʳ-≈ instead. &quot;</a>
  <a id="3080" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-resp-≈"></a><a id="3086" href="Relation.Binary.Structures.html#3086" class="Function">∼-resp-≈</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>
  <a id="3108" class="Symbol">{-#</a> <a id="3112" class="Keyword">WARNING_ON_USAGE</a> <a id="3129" class="Pragma">∼-resp-≈</a>
  <a id="3140" class="String">&quot;Warning: ∼-resp-≈ was deprecated in v2.0.
  Please use ≲-resp-≈ instead. &quot;</a>
  <a id="3218" class="Symbol">#-}</a>


<a id="3224" class="Keyword">record</a> <a id="IsTotalPreorder"></a><a id="3231" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3258" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3260" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3275" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3279" href="Relation.Binary.Structures.html#3260" class="Bound">ℓ₂</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Keyword">where</a>
  <a id="3291" class="Keyword">field</a>
    <a id="IsTotalPreorder.isPreorder"></a><a id="3301" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3325" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a>
    <a id="IsTotalPreorder.total"></a><a id="3333" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="3344" class="Symbol">:</a> <a id="3346" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3352" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a>

  <a id="3359" class="Keyword">open</a> <a id="3364" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3375" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3386" class="Keyword">public</a>


<a id="3395" class="Keyword">record</a> <a id="IsDecPreorder"></a><a id="3402" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3427" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3429" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="3431" class="Symbol">)</a> <a id="3433" class="Symbol">:</a> <a id="3435" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3442" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3444" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3446" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3448" href="Relation.Binary.Structures.html#3429" class="Bound">ℓ₂</a><a id="3450" class="Symbol">)</a> <a id="3452" class="Keyword">where</a>
  <a id="3460" class="Keyword">field</a>
    <a id="IsDecPreorder.isPreorder"></a><a id="3470" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3494" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a>
    <a id="IsDecPreorder._≟_"></a><a id="3502" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a>        <a id="3513" class="Symbol">:</a> <a id="3515" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3525" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecPreorder._≲?_"></a><a id="3533" href="Relation.Binary.Structures.html#3533" class="Field Operator">_≲?_</a>       <a id="3544" class="Symbol">:</a> <a id="3546" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3556" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a>

  <a id="3563" class="Keyword">open</a> <a id="3568" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3579" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="3590" class="Keyword">public</a>
    <a id="3601" class="Keyword">hiding</a> <a id="3608" class="Symbol">(</a><a id="3609" class="Keyword">module</a> <a id="3616" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="3618" class="Symbol">)</a>

  <a id="3623" class="Keyword">module</a> <a id="IsDecPreorder.Eq"></a><a id="3630" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a> <a id="3633" class="Keyword">where</a>

    <a id="IsDecPreorder.Eq.isDecEquivalence"></a><a id="3644" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="3684" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3701" class="Symbol">=</a> <a id="3703" class="Keyword">record</a>
      <a id="3716" class="Symbol">{</a> <a id="3718" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
      <a id="3754" class="Symbol">;</a> <a id="3756" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3770" class="Symbol">=</a> <a id="3772" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a>
      <a id="3782" class="Symbol">}</a>

    <a id="3789" class="Keyword">open</a> <a id="3794" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3811" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3828" class="Keyword">public</a>


<a id="3837" class="Comment">------------------------------------------------------------------------</a>
<a id="3910" class="Comment">-- Partial orders</a>
<a id="3928" class="Comment">------------------------------------------------------------------------</a>

<a id="4002" class="Keyword">record</a> <a id="IsPartialOrder"></a><a id="4009" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4035" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4037" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4050" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4052" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4054" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4056" href="Relation.Binary.Structures.html#4037" class="Bound">ℓ₂</a><a id="4058" class="Symbol">)</a> <a id="4060" class="Keyword">where</a>
  <a id="4068" class="Keyword">field</a>
    <a id="IsPartialOrder.isPreorder"></a><a id="4078" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4102" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a>
    <a id="IsPartialOrder.antisym"></a><a id="4110" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4121" class="Symbol">:</a> <a id="4123" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4137" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="4141" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a>

  <a id="4148" class="Keyword">open</a> <a id="4153" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4164" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4175" class="Keyword">public</a>
    <a id="4186" class="Keyword">renaming</a>
    <a id="4199" class="Symbol">(</a> <a id="4201" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="4211" class="Symbol">to</a> <a id="4214" class="Function">≤-respˡ-≈</a>
    <a id="4228" class="Symbol">;</a> <a id="4230" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="4240" class="Symbol">to</a> <a id="4243" class="Function">≤-respʳ-≈</a>
    <a id="4257" class="Symbol">;</a> <a id="4259" href="Relation.Binary.Structures.html#3086" class="Function">∼-resp-≈</a>  <a id="4269" class="Symbol">to</a> <a id="4272" class="Function">≤-resp-≈</a>
    <a id="4285" class="Symbol">)</a>


<a id="4289" class="Keyword">record</a> <a id="IsDecPartialOrder"></a><a id="4296" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4325" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4327" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4342" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4344" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4346" href="Relation.Binary.Structures.html#4327" class="Bound">ℓ₂</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Keyword">where</a>
  <a id="4358" class="Keyword">infix</a> <a id="4364" class="Number">4</a> <a id="4366" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a> <a id="4370" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
  <a id="4377" class="Keyword">field</a>
    <a id="IsDecPartialOrder.isPartialOrder"></a><a id="4387" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4419" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>
    <a id="IsDecPartialOrder._≟_"></a><a id="4427" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4442" class="Symbol">:</a> <a id="4444" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4454" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecPartialOrder._≤?_"></a><a id="4462" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4477" class="Symbol">:</a> <a id="4479" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4489" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>

  <a id="4496" class="Keyword">open</a> <a id="4501" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4516" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4531" class="Keyword">public</a>
    <a id="4542" class="Keyword">hiding</a> <a id="4549" class="Symbol">(</a><a id="4550" class="Keyword">module</a> <a id="4557" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="4559" class="Symbol">)</a>

  <a id="IsDecPartialOrder.isDecPreorder"></a><a id="4564" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="4594" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>
  <a id="4600" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4614" class="Symbol">=</a> <a id="4616" class="Keyword">record</a>
    <a id="4627" class="Symbol">{</a> <a id="4629" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="4640" class="Symbol">=</a> <a id="4642" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="4657" class="Symbol">;</a> <a id="4659" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a> <a id="4663" class="Symbol">=</a> <a id="4665" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>
    <a id="4673" class="Symbol">;</a> <a id="4675" href="Relation.Binary.Structures.html#3533" class="Field Operator">_≲?_</a> <a id="4680" class="Symbol">=</a> <a id="4682" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
    <a id="4691" class="Symbol">}</a>

  <a id="4696" class="Keyword">open</a> <a id="4701" href="Relation.Binary.Structures.html#3402" class="Module">IsDecPreorder</a> <a id="4715" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4729" class="Keyword">public</a>
    <a id="4740" class="Keyword">using</a> <a id="4746" class="Symbol">(</a><a id="4747" class="Keyword">module</a> <a id="4754" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a><a id="4756" class="Symbol">)</a>


<a id="4760" class="Keyword">record</a> <a id="IsStrictPartialOrder"></a><a id="4767" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4799" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4801" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">:</a> <a id="4807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4811" class="Symbol">(</a><a id="4812" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4816" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4820" href="Relation.Binary.Structures.html#4801" class="Bound">ℓ₂</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Keyword">where</a>
  <a id="4832" class="Keyword">field</a>
    <a id="IsStrictPartialOrder.isEquivalence"></a><a id="4842" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsStrictPartialOrder.irrefl"></a><a id="4876" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4890" class="Symbol">:</a> <a id="4892" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4904" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="4908" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.trans"></a><a id="4916" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4930" class="Symbol">:</a> <a id="4932" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4943" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.&lt;-resp-≈"></a><a id="4951" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4965" class="Symbol">:</a> <a id="4967" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="4971" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4981" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="4988" class="Keyword">module</a> <a id="IsStrictPartialOrder.Eq"></a><a id="4995" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="5014" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a>

  <a id="IsStrictPartialOrder.asym"></a><a id="5031" href="Relation.Binary.Structures.html#5031" class="Function">asym</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5049" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
  <a id="5055" href="Relation.Binary.Structures.html#5031" class="Function">asym</a> <a id="5060" class="Symbol">{</a><a id="5061" href="Relation.Binary.Structures.html#5061" class="Bound">x</a><a id="5062" class="Symbol">}</a> <a id="5064" class="Symbol">{</a><a id="5065" href="Relation.Binary.Structures.html#5065" class="Bound">y</a><a id="5066" class="Symbol">}</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="5085" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a> <a id="5093" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="5099" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="5106" class="Symbol">{</a><a id="5107" class="Argument">x</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Relation.Binary.Structures.html#5061" class="Bound">x</a><a id="5112" class="Symbol">}</a> <a id="5114" class="Symbol">{</a><a id="5115" href="Relation.Binary.Structures.html#5065" class="Bound">y</a><a id="5116" class="Symbol">}</a>

  <a id="IsStrictPartialOrder.&lt;-respʳ-≈"></a><a id="5121" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="5137" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5147" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="5153" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a> <a id="5163" class="Symbol">=</a> <a id="5165" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5171" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>

  <a id="IsStrictPartialOrder.&lt;-respˡ-≈"></a><a id="5183" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="5199" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5209" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="5215" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5233" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>


<a id="5244" class="Keyword">record</a> <a id="IsDecStrictPartialOrder"></a><a id="5251" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5286" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="5288" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="5290" class="Symbol">)</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="5301" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5303" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="5305" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5307" href="Relation.Binary.Structures.html#5288" class="Bound">ℓ₂</a><a id="5309" class="Symbol">)</a> <a id="5311" class="Keyword">where</a>
  <a id="5319" class="Keyword">infix</a> <a id="5325" class="Number">4</a> <a id="5327" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a> <a id="5331" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>
  <a id="5338" class="Keyword">field</a>
    <a id="IsDecStrictPartialOrder.isStrictPartialOrder"></a><a id="5348" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="5369" class="Symbol">:</a> <a id="5371" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5392" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a>
    <a id="IsDecStrictPartialOrder._≟_"></a><a id="5400" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>                  <a id="5421" class="Symbol">:</a> <a id="5423" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5433" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecStrictPartialOrder._&lt;?_"></a><a id="5441" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>                 <a id="5462" class="Symbol">:</a> <a id="5464" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5474" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a>

  <a id="5481" class="Keyword">private</a>
    <a id="5493" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.SPO"></a><a id="5500" href="Relation.Binary.Structures.html#5500" class="Module">SPO</a> <a id="5504" class="Symbol">=</a> <a id="5506" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="5527" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a>

  <a id="5551" class="Keyword">open</a> <a id="5556" href="Relation.Binary.Structures.html#5500" class="Module">SPO</a> <a id="5560" class="Keyword">public</a> <a id="5567" class="Keyword">hiding</a> <a id="5574" class="Symbol">(</a><a id="5575" class="Keyword">module</a> <a id="5582" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="5584" class="Symbol">)</a>

  <a id="5589" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.Eq"></a><a id="5596" href="Relation.Binary.Structures.html#5596" class="Module">Eq</a> <a id="5599" class="Keyword">where</a>

    <a id="IsDecStrictPartialOrder.Eq.isDecEquivalence"></a><a id="5610" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="5650" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5667" class="Symbol">=</a> <a id="5669" class="Keyword">record</a>
      <a id="5682" class="Symbol">{</a> <a id="5684" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5698" class="Symbol">=</a> <a id="5700" href="Relation.Binary.Structures.html#4842" class="Function">SPO.isEquivalence</a>
      <a id="5724" class="Symbol">;</a> <a id="5726" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5740" class="Symbol">=</a> <a id="5742" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>
      <a id="5752" class="Symbol">}</a>

    <a id="5759" class="Keyword">open</a> <a id="5764" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="5781" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5798" class="Keyword">public</a>


<a id="5807" class="Comment">------------------------------------------------------------------------</a>
<a id="5880" class="Comment">-- Total orders</a>
<a id="5896" class="Comment">------------------------------------------------------------------------</a>

<a id="5970" class="Keyword">record</a> <a id="IsTotalOrder"></a><a id="5977" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a> <a id="5995" class="Symbol">:</a> <a id="5997" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6001" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="6003" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="6005" class="Symbol">)</a> <a id="6007" class="Symbol">:</a> <a id="6009" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="6016" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6018" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="6020" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6022" href="Relation.Binary.Structures.html#6003" class="Bound">ℓ₂</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Keyword">where</a>
  <a id="6034" class="Keyword">field</a>
    <a id="IsTotalOrder.isPartialOrder"></a><a id="6044" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6076" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>
    <a id="IsTotalOrder.total"></a><a id="6084" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="6099" class="Symbol">:</a> <a id="6101" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="6107" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>

  <a id="6114" class="Keyword">open</a> <a id="6119" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="6134" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="6149" class="Keyword">public</a>

  <a id="IsTotalOrder.isTotalPreorder"></a><a id="6159" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a> <a id="6175" class="Symbol">:</a> <a id="6177" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="6193" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>
  <a id="6199" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a> <a id="6215" class="Symbol">=</a> <a id="6217" class="Keyword">record</a>
    <a id="6228" class="Symbol">{</a> <a id="6230" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="6241" class="Symbol">=</a> <a id="6243" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="6258" class="Symbol">;</a> <a id="6260" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="6271" class="Symbol">=</a> <a id="6273" href="Relation.Binary.Structures.html#6084" class="Field">total</a>
    <a id="6283" class="Symbol">}</a>


<a id="6287" class="Keyword">record</a> <a id="IsDecTotalOrder"></a><a id="6294" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="6310" class="Symbol">(</a><a id="6311" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6321" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="6323" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="6325" class="Symbol">)</a> <a id="6327" class="Symbol">:</a> <a id="6329" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="6336" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6338" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="6340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6342" href="Relation.Binary.Structures.html#6323" class="Bound">ℓ₂</a><a id="6344" class="Symbol">)</a> <a id="6346" class="Keyword">where</a>
  <a id="6354" class="Keyword">infix</a> <a id="6360" class="Number">4</a> <a id="6362" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a> <a id="6366" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>
  <a id="6373" class="Keyword">field</a>
    <a id="IsDecTotalOrder.isTotalOrder"></a><a id="6383" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="6411" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>
    <a id="IsDecTotalOrder._≟_"></a><a id="6419" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="6432" class="Symbol">:</a> <a id="6434" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6444" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecTotalOrder._≤?_"></a><a id="6452" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="6465" class="Symbol">:</a> <a id="6467" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6477" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>

  <a id="6484" class="Keyword">open</a> <a id="6489" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="6502" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="6515" class="Keyword">public</a>
    <a id="6526" class="Keyword">hiding</a> <a id="6533" class="Symbol">(</a><a id="6534" class="Keyword">module</a> <a id="6541" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="6543" class="Symbol">)</a>

  <a id="IsDecTotalOrder.isDecPartialOrder"></a><a id="6548" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="6586" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>
  <a id="6592" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6610" class="Symbol">=</a> <a id="6612" class="Keyword">record</a>
    <a id="6623" class="Symbol">{</a> <a id="6625" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="6640" class="Symbol">=</a> <a id="6642" href="Relation.Binary.Structures.html#6044" class="Function">isPartialOrder</a>
    <a id="6661" class="Symbol">;</a> <a id="6663" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="6678" class="Symbol">=</a> <a id="6680" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>
    <a id="6688" class="Symbol">;</a> <a id="6690" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="6705" class="Symbol">=</a> <a id="6707" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>
    <a id="6716" class="Symbol">}</a>

  <a id="6721" class="Keyword">open</a> <a id="6726" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="6744" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6762" class="Keyword">public</a>
    <a id="6773" class="Keyword">using</a> <a id="6779" class="Symbol">(</a><a id="6780" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a><a id="6793" class="Symbol">;</a> <a id="6795" class="Keyword">module</a> <a id="6802" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a><a id="6804" class="Symbol">)</a>

<a id="6807" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="6875" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. See</a>
<a id="6938" class="Comment">-- `Relation.Binary.Structures.Biased` for ways of constructing this</a>
<a id="7007" class="Comment">-- record without having to prove `isStrictPartialOrder`.</a>

<a id="7066" class="Keyword">record</a> <a id="IsStrictTotalOrder"></a><a id="7073" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="7092" class="Symbol">(</a><a id="7093" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7103" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="7105" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="7107" class="Symbol">)</a> <a id="7109" class="Symbol">:</a> <a id="7111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7115" class="Symbol">(</a><a id="7116" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="7118" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7120" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="7122" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7124" href="Relation.Binary.Structures.html#7105" class="Bound">ℓ₂</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Keyword">where</a>
  <a id="7136" class="Keyword">field</a>
    <a id="IsStrictTotalOrder.isStrictPartialOrder"></a><a id="7146" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="7167" class="Symbol">:</a> <a id="7169" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="7190" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrder.compare"></a><a id="7198" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="7219" class="Symbol">:</a> <a id="7221" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="7234" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="7238" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>

  <a id="7245" class="Keyword">open</a> <a id="7250" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="7271" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="7292" class="Keyword">public</a>
    <a id="7303" class="Keyword">hiding</a> <a id="7310" class="Symbol">(</a><a id="7311" class="Keyword">module</a> <a id="7318" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="7320" class="Symbol">)</a>

  <a id="7325" class="Comment">-- `Trichotomous` necessarily separates out the equality case so</a>
  <a id="7392" class="Comment">--  it implies decidability.</a>
  <a id="7423" class="Keyword">infix</a> <a id="7429" class="Number">4</a> <a id="7431" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7435" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>

  <a id="IsStrictTotalOrder._≟_"></a><a id="7443" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7459" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="7465" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7469" class="Symbol">=</a> <a id="7471" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="7480" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>

  <a id="IsStrictTotalOrder._&lt;?_"></a><a id="7491" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7508" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
  <a id="7514" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a> <a id="7519" class="Symbol">=</a> <a id="7521" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="7530" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>

  <a id="IsStrictTotalOrder.isDecStrictPartialOrder"></a><a id="7541" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a> <a id="7565" class="Symbol">:</a> <a id="7567" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="7591" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
  <a id="7597" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a> <a id="7621" class="Symbol">=</a> <a id="7623" class="Keyword">record</a>
    <a id="7634" class="Symbol">{</a> <a id="7636" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="7657" class="Symbol">=</a> <a id="7659" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
    <a id="7684" class="Symbol">;</a> <a id="7686" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>                  <a id="7707" class="Symbol">=</a> <a id="7709" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
    <a id="7717" class="Symbol">;</a> <a id="7719" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>                 <a id="7740" class="Symbol">=</a> <a id="7742" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>
    <a id="7751" class="Symbol">}</a>

  <a id="7756" class="Comment">-- Redefine the `Eq` module to include decidability proofs</a>
  <a id="7817" class="Keyword">module</a> <a id="IsStrictTotalOrder.Eq"></a><a id="7824" href="Relation.Binary.Structures.html#7824" class="Module">Eq</a> <a id="7827" class="Keyword">where</a>

    <a id="IsStrictTotalOrder.Eq.isDecEquivalence"></a><a id="7838" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="7855" class="Symbol">:</a> <a id="7857" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="7878" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="7895" class="Symbol">=</a> <a id="7897" class="Keyword">record</a>
      <a id="7910" class="Symbol">{</a> <a id="7912" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="7926" class="Symbol">=</a> <a id="7928" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
      <a id="7948" class="Symbol">;</a> <a id="7950" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="7964" class="Symbol">=</a> <a id="7966" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
      <a id="7976" class="Symbol">}</a>

    <a id="7983" class="Keyword">open</a> <a id="7988" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="8005" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="8022" class="Keyword">public</a>

  <a id="IsStrictTotalOrder.isDecEquivalence"></a><a id="8032" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a> <a id="8049" class="Symbol">:</a> <a id="8051" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
  <a id="8070" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a> <a id="8087" class="Symbol">=</a> <a id="8089" class="Keyword">record</a>
    <a id="8100" class="Symbol">{</a> <a id="8102" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="8116" class="Symbol">=</a> <a id="8118" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
    <a id="8136" class="Symbol">;</a> <a id="8138" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="8152" class="Symbol">=</a> <a id="8154" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
    <a id="8162" class="Symbol">}</a>
  <a id="8166" class="Symbol">{-#</a> <a id="8170" class="Keyword">WARNING_ON_USAGE</a> <a id="8187" class="Pragma">isDecEquivalence</a>
  <a id="8206" class="String">&quot;Warning: isDecEquivalence was deprecated in v2.0.
  Please use Eq.isDecEquivalence instead. &quot;</a>
  <a id="8303" class="Symbol">#-}</a>

<a id="8308" class="Keyword">record</a> <a id="IsDenseLinearOrder"></a><a id="8315" href="Relation.Binary.Structures.html#8315" class="Record">IsDenseLinearOrder</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a> <a id="8339" class="Symbol">:</a> <a id="8341" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8345" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8347" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="8349" class="Symbol">)</a> <a id="8351" class="Symbol">:</a> <a id="8353" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8357" class="Symbol">(</a><a id="8358" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8360" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8362" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8366" href="Relation.Binary.Structures.html#8347" class="Bound">ℓ₂</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Keyword">where</a>
  <a id="8378" class="Keyword">field</a>
    <a id="IsDenseLinearOrder.isStrictTotalOrder"></a><a id="8388" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a> <a id="8407" class="Symbol">:</a> <a id="8409" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="8428" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a>
    <a id="IsDenseLinearOrder.dense"></a><a id="8436" href="Relation.Binary.Structures.html#8436" class="Field">dense</a>              <a id="8455" class="Symbol">:</a> <a id="8457" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="8463" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a>

  <a id="8470" class="Keyword">open</a> <a id="8475" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="8494" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a> <a id="8513" class="Keyword">public</a>


<a id="8522" class="Comment">------------------------------------------------------------------------</a>
<a id="8595" class="Comment">-- Apartness relations</a>
<a id="8618" class="Comment">------------------------------------------------------------------------</a>

<a id="8692" class="Keyword">record</a> <a id="IsApartnessRelation"></a><a id="8699" href="Relation.Binary.Structures.html#8699" class="Record">IsApartnessRelation</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a> <a id="8724" class="Symbol">:</a> <a id="8726" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8730" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8732" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="8734" class="Symbol">)</a> <a id="8736" class="Symbol">:</a> <a id="8738" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8742" class="Symbol">(</a><a id="8743" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8745" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8747" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8749" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8751" href="Relation.Binary.Structures.html#8732" class="Bound">ℓ₂</a><a id="8753" class="Symbol">)</a> <a id="8755" class="Keyword">where</a>
  <a id="8763" class="Keyword">field</a>
    <a id="IsApartnessRelation.irrefl"></a><a id="8773" href="Relation.Binary.Structures.html#8773" class="Field">irrefl</a>  <a id="8781" class="Symbol">:</a> <a id="8783" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="8795" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="8799" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.sym"></a><a id="8807" href="Relation.Binary.Structures.html#8807" class="Field">sym</a>     <a id="8815" class="Symbol">:</a> <a id="8817" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="8827" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.cotrans"></a><a id="8835" href="Relation.Binary.Structures.html#8835" class="Field">cotrans</a> <a id="8843" class="Symbol">:</a> <a id="8845" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="8858" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>

  <a id="IsApartnessRelation._¬#_"></a><a id="8865" href="Relation.Binary.Structures.html#8865" class="Function Operator">_¬#_</a> <a id="8870" class="Symbol">:</a> <a id="8872" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8874" class="Symbol">→</a> <a id="8876" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8878" class="Symbol">→</a> <a id="8880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8884" class="Symbol">_</a>
  <a id="8888" href="Relation.Binary.Structures.html#8888" class="Bound">x</a> <a id="8890" href="Relation.Binary.Structures.html#8865" class="Function Operator">¬#</a> <a id="8893" href="Relation.Binary.Structures.html#8893" class="Bound">y</a> <a id="8895" class="Symbol">=</a> <a id="8897" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="8899" class="Symbol">(</a><a id="8900" href="Relation.Binary.Structures.html#8888" class="Bound">x</a> <a id="8902" href="Relation.Binary.Structures.html#8720" class="Bound Operator">#</a> <a id="8904" href="Relation.Binary.Structures.html#8893" class="Bound">y</a><a id="8905" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Binary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of homogeneous binary relations</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Comment">------------------------------------------------------------------------</a>
<a id="374" class="Comment">-- Re-export various components of the binary relation hierarchy</a>

<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">public</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="520" class="Keyword">public</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="566" class="Keyword">public</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a> <a id="619" class="Keyword">public</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="662" class="Keyword">public</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Decidable.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Decidable.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">--</a>
<a id="164" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="233" class="Comment">-- Relation.Nullary.Decidable</a>
<a id="263" class="Comment">------------------------------------------------------------------------</a>

<a id="337" class="Symbol">{-#</a> <a id="341" class="Keyword">OPTIONS</a> <a id="349" class="Pragma">--cubical-compatible</a> <a id="370" class="Pragma">--safe</a> <a id="377" class="Symbol">#-}</a>

<a id="382" class="Keyword">module</a> <a id="389" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="421" class="Keyword">where</a>

<a id="428" class="Comment">-- decToMaybe was deprecated in v2.1 #2330/#2336</a>
<a id="477" class="Comment">-- this can go through `Data.Maybe.Base` once that deprecation is fully done.</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="644" class="Symbol">;</a> <a id="646" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="650" class="Symbol">;</a> <a id="652" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="659" class="Symbol">)</a>
<a id="661" class="Keyword">open</a> <a id="666" class="Keyword">import</a> <a id="673" href="Level.html" class="Module">Level</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="731" class="Symbol">;</a> <a id="733" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="741" class="Symbol">;</a> <a id="743" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="747" class="Symbol">;</a> <a id="749" href="Data.Bool.Base.html#951" class="Function">not</a><a id="752" class="Symbol">;</a> <a id="754" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="757" class="Symbol">;</a> <a id="759" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="762" class="Symbol">)</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="811" class="Symbol">)</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="848" class="Keyword">using</a> <a id="854" class="Symbol">(</a><a id="855" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="856" class="Symbol">)</a>
<a id="858" class="Keyword">open</a> <a id="863" class="Keyword">import</a> <a id="870" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="888" class="Keyword">using</a> <a id="894" class="Symbol">(</a><a id="895" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="926" class="Keyword">using</a> <a id="932" class="Symbol">(</a><a id="933" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="936" class="Symbol">;</a> <a id="938" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="942" class="Symbol">;</a> <a id="944" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="948" class="Symbol">)</a>
<a id="950" class="Keyword">open</a> <a id="955" class="Keyword">import</a> <a id="962" href="Function.Base.html" class="Module">Function.Base</a> <a id="976" class="Keyword">using</a> <a id="982" class="Symbol">(</a><a id="983" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="986" class="Symbol">;</a> <a id="988" href="Function.Base.html#725" class="Function">const</a><a id="993" class="Symbol">;</a> <a id="995" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="998" class="Symbol">;</a> <a id="1000" href="Function.Base.html#1657" class="Function">flip</a><a id="1004" class="Symbol">)</a>
<a id="1006" class="Keyword">open</a> <a id="1011" class="Keyword">import</a> <a id="1018" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="1046" class="Keyword">using</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="1063" class="Symbol">)</a>
<a id="1065" class="Keyword">open</a> <a id="1070" class="Keyword">import</a> <a id="1077" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="1112" class="Symbol">as</a> <a id="1115" class="Module">Recomputable</a>
  <a id="1130" class="Keyword">using</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="1149" class="Symbol">)</a>
<a id="1151" class="Keyword">open</a> <a id="1156" class="Keyword">import</a> <a id="1163" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1189" class="Symbol">as</a> <a id="1192" class="Module">Reflects</a>
  <a id="1203" class="Keyword">hiding</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a><a id="1240" class="Symbol">)</a>
<a id="1242" class="Keyword">open</a> <a id="1247" class="Keyword">import</a> <a id="1254" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>
  <a id="1287" class="Keyword">using</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1296" class="Symbol">;</a> <a id="1298" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a><a id="1304" class="Symbol">;</a> <a id="1306" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a><a id="1320" class="Symbol">;</a> <a id="1322" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1335" class="Symbol">;</a> <a id="1337" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a><a id="1351" class="Symbol">)</a>


<a id="1355" class="Keyword">private</a>
  <a id="1365" class="Keyword">variable</a>
    <a id="1378" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a> <a id="1380" href="Relation.Nullary.Decidable.Core.html#1380" class="Generalizable">b</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1394" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="1396" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1404" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a>

<a id="1407" class="Comment">------------------------------------------------------------------------</a>
<a id="1480" class="Comment">-- Definition.</a>

<a id="1496" class="Comment">-- Decidability proofs have two parts: the `does` term which contains</a>
<a id="1566" class="Comment">-- the boolean result and the `proof` term which contains a proof that</a>
<a id="1637" class="Comment">-- reflects the boolean result. This definition allows the boolean</a>
<a id="1704" class="Comment">-- part of the decision procedure to compute independently from the</a>
<a id="1772" class="Comment">-- proof. This leads to better computational behaviour when we only care</a>
<a id="1845" class="Comment">-- about the result and not the proof. See README.Design.Decidability</a>
<a id="1915" class="Comment">-- for further details.</a>

<a id="1940" class="Keyword">infix</a> <a id="1946" class="Number">2</a> <a id="1948" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a>

<a id="1959" class="Keyword">record</a> <a id="Dec"></a><a id="1966" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Relation.Nullary.Decidable.Core.html#1971" class="Bound">A</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1979" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1988" href="Relation.Nullary.Decidable.Core.html#1979" class="Bound">a</a> <a id="1990" class="Keyword">where</a>
  <a id="1998" class="Keyword">constructor</a> <a id="_because_"></a><a id="2010" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a>
  <a id="2022" class="Keyword">field</a>
    <a id="Dec.does"></a><a id="2032" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="Dec.proof"></a><a id="2049" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2066" href="Relation.Nullary.Decidable.Core.html#1971" class="Bound">A</a> <a id="2068" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>

<a id="2074" class="Keyword">open</a> <a id="2079" href="Relation.Nullary.Decidable.Core.html#1966" class="Module">Dec</a> <a id="2083" class="Keyword">public</a>

<a id="2091" class="Keyword">pattern</a> <a id="yes"></a><a id="2099" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2103" href="Relation.Nullary.Decidable.Core.html#2126" class="Bound">a</a> <a id="2105" class="Symbol">=</a>  <a id="2108" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2113" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2121" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2126" href="Relation.Nullary.Decidable.Core.html#2126" class="Bound">a</a>
<a id="2128" class="Keyword">pattern</a> <a id="no"></a><a id="2136" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2139" href="Relation.Nullary.Decidable.Core.html#2162" class="Bound">¬a</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2150" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2158" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2162" href="Relation.Nullary.Decidable.Core.html#2162" class="Bound">¬a</a>

<a id="2166" class="Comment">------------------------------------------------------------------------</a>
<a id="2239" class="Comment">-- Flattening</a>

<a id="2254" class="Keyword">module</a> <a id="2261" href="Relation.Nullary.Decidable.Core.html#2261" class="Module">_</a> <a id="2263" class="Symbol">{</a><a id="2264" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2272" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="2273" class="Symbol">}</a> <a id="2275" class="Keyword">where</a>

  <a id="2284" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2299" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a> <a id="2301" class="Symbol">→</a> <a id="2303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#2272" class="Bound">a</a>
  <a id="2311" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2327" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2335" class="Symbol">_)</a> <a id="2338" class="Symbol">=</a> <a id="2340" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a>
  <a id="2344" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="2353" class="Symbol">(</a><a id="2354" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2360" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2368" class="Symbol">_)</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

  <a id="2378" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2392" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2400" href="Relation.Nullary.Decidable.Core.html#2272" class="Bound">a</a>
  <a id="2404" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2419" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2427" class="Symbol">_)</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2434" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a>
  <a id="2438" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2453" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2461" class="Symbol">_)</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

<a id="2469" class="Comment">------------------------------------------------------------------------</a>
<a id="2542" class="Comment">-- Recompute</a>

<a id="2556" class="Comment">-- Given an irrelevant proof of a decidable type, a proof can</a>
<a id="2618" class="Comment">-- be recomputed and subsequently used in relevant contexts.</a>

<a id="recompute"></a><a id="2680" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2690" class="Symbol">:</a> <a id="2692" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2696" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="2713" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="2715" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Relation.Nullary.Reflects.html#2054" class="Function">Reflects.recompute</a> <a id="2746" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2748" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a>

<a id="recompute-constant"></a><a id="2755" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a> <a id="2774" class="Symbol">:</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Relation.Nullary.Decidable.Core.html#2777" class="Bound">a?</a> <a id="2780" class="Symbol">:</a> <a id="2782" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2786" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2787" class="Symbol">)</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Relation.Nullary.Decidable.Core.html#2790" class="Bound">p</a> <a id="2792" href="Relation.Nullary.Decidable.Core.html#2792" class="Bound">q</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2797" class="Symbol">)</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2811" href="Relation.Nullary.Decidable.Core.html#2777" class="Bound">a?</a> <a id="2814" href="Relation.Nullary.Decidable.Core.html#2790" class="Bound">p</a> <a id="2816" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2818" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2828" href="Relation.Nullary.Decidable.Core.html#2777" class="Bound">a?</a> <a id="2831" href="Relation.Nullary.Decidable.Core.html#2792" class="Bound">q</a>
<a id="2833" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a> <a id="2852" class="Symbol">=</a> <a id="2854" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">Recomputable.recompute-constant</a> <a id="2886" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2888" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a>

<a id="recompute-irrelevant-id"></a><a id="2899" href="Relation.Nullary.Decidable.Core.html#2899" class="Function">recompute-irrelevant-id</a> <a id="2923" class="Symbol">:</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Relation.Nullary.Decidable.Core.html#2926" class="Bound">a?</a> <a id="2929" class="Symbol">:</a> <a id="2931" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2935" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2936" class="Symbol">)</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="2951" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="2953" class="Symbol">→</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Relation.Nullary.Decidable.Core.html#2956" class="Bound">a</a> <a id="2958" class="Symbol">:</a> <a id="2960" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2975" href="Relation.Nullary.Decidable.Core.html#2926" class="Bound">a?</a> <a id="2978" href="Relation.Nullary.Decidable.Core.html#2956" class="Bound">a</a> <a id="2980" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2982" href="Relation.Nullary.Decidable.Core.html#2956" class="Bound">a</a>
<a id="2984" href="Relation.Nullary.Decidable.Core.html#2899" class="Function">recompute-irrelevant-id</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">Recomputable.recompute-irrelevant-id</a> <a id="3047" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3049" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a>

<a id="3060" class="Comment">------------------------------------------------------------------------</a>
<a id="3133" class="Comment">-- Interaction with negation, sum, product etc.</a>

<a id="3182" class="Keyword">infixr</a> <a id="3189" class="Number">1</a> <a id="3191" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a>
<a id="3199" class="Keyword">infixr</a> <a id="3206" class="Number">2</a> <a id="3208" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a> <a id="3216" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">_→-dec_</a>

<a id="T?"></a><a id="3225" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="3228" class="Symbol">:</a> <a id="3230" class="Symbol">∀</a> <a id="3232" href="Relation.Nullary.Decidable.Core.html#3232" class="Bound">x</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3243" href="Relation.Nullary.Decidable.Core.html#3232" class="Bound">x</a><a id="3244" class="Symbol">)</a>
<a id="3246" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="3249" href="Relation.Nullary.Decidable.Core.html#3249" class="Bound">x</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Relation.Nullary.Decidable.Core.html#3249" class="Bound">x</a> <a id="3255" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="3263" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="3274" href="Relation.Nullary.Decidable.Core.html#3249" class="Bound">x</a>

<a id="¬?"></a><a id="3277" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="3280" class="Symbol">:</a> <a id="3282" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3286" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3288" class="Symbol">→</a> <a id="3290" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3297" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="3298" class="Symbol">)</a>
<a id="3300" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3306" class="Symbol">(</a><a id="3307" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="3310" href="Relation.Nullary.Decidable.Core.html#3310" class="Bound">a?</a><a id="3312" class="Symbol">)</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3326" href="Relation.Nullary.Decidable.Core.html#3310" class="Bound">a?</a><a id="3328" class="Symbol">)</a>
<a id="3330" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="3340" href="Relation.Nullary.Decidable.Core.html#3340" class="Bound">a?</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3364" href="Relation.Nullary.Decidable.Core.html#3340" class="Bound">a?</a><a id="3366" class="Symbol">)</a>

<a id="⊤-dec"></a><a id="3369" href="Relation.Nullary.Decidable.Core.html#3369" class="Function">⊤-dec</a> <a id="3375" class="Symbol">:</a> <a id="3377" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3381" class="Symbol">{</a><a id="3382" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="3383" class="Symbol">}</a> <a id="3385" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="3387" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3393" href="Relation.Nullary.Decidable.Core.html#3369" class="Function">⊤-dec</a> <a id="3399" class="Symbol">=</a> <a id="3401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3406" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3412" href="Relation.Nullary.Decidable.Core.html#3369" class="Function">⊤-dec</a> <a id="3418" class="Symbol">=</a> <a id="3420" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a>

<a id="_×-dec_"></a><a id="3432" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a> <a id="3440" class="Symbol">:</a> <a id="3442" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3446" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3448" class="Symbol">→</a> <a id="3450" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3454" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="3456" class="Symbol">→</a> <a id="3458" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3465" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3467" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="3468" class="Symbol">)</a>
<a id="3470" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3476" class="Symbol">(</a><a id="3477" href="Relation.Nullary.Decidable.Core.html#3477" class="Bound">a?</a> <a id="3480" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3486" href="Relation.Nullary.Decidable.Core.html#3486" class="Bound">b?</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3497" href="Relation.Nullary.Decidable.Core.html#3477" class="Bound">a?</a> <a id="3500" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3502" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3507" href="Relation.Nullary.Decidable.Core.html#3486" class="Bound">b?</a>
<a id="3510" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Relation.Nullary.Decidable.Core.html#3517" class="Bound">a?</a> <a id="3520" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3526" href="Relation.Nullary.Decidable.Core.html#3526" class="Bound">b?</a><a id="3528" class="Symbol">)</a> <a id="3530" class="Symbol">=</a> <a id="3532" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3538" href="Relation.Nullary.Decidable.Core.html#3517" class="Bound">a?</a> <a id="3541" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3552" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3558" href="Relation.Nullary.Decidable.Core.html#3526" class="Bound">b?</a>

<a id="⊥-dec"></a><a id="3562" href="Relation.Nullary.Decidable.Core.html#3562" class="Function">⊥-dec</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="3576" class="Symbol">}</a> <a id="3578" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
<a id="3580" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3586" href="Relation.Nullary.Decidable.Core.html#3562" class="Function">⊥-dec</a>  <a id="3593" class="Symbol">=</a> <a id="3595" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3601" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3607" href="Relation.Nullary.Decidable.Core.html#3562" class="Function">⊥-dec</a>  <a id="3614" class="Symbol">=</a> <a id="3616" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a>

<a id="_⊎-dec_"></a><a id="3628" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a> <a id="3636" class="Symbol">:</a> <a id="3638" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3642" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3644" class="Symbol">→</a> <a id="3646" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3650" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3661" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3663" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="3664" class="Symbol">)</a>
<a id="3666" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3672" class="Symbol">(</a><a id="3673" href="Relation.Nullary.Decidable.Core.html#3673" class="Bound">a?</a> <a id="3676" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="3682" href="Relation.Nullary.Decidable.Core.html#3682" class="Bound">b?</a><a id="3684" class="Symbol">)</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3693" href="Relation.Nullary.Decidable.Core.html#3673" class="Bound">a?</a> <a id="3696" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3698" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3703" href="Relation.Nullary.Decidable.Core.html#3682" class="Bound">b?</a>
<a id="3706" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3712" class="Symbol">(</a><a id="3713" href="Relation.Nullary.Decidable.Core.html#3713" class="Bound">a?</a> <a id="3716" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="3722" href="Relation.Nullary.Decidable.Core.html#3722" class="Bound">b?</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">=</a> <a id="3728" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3734" href="Relation.Nullary.Decidable.Core.html#3713" class="Bound">a?</a> <a id="3737" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3748" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3754" href="Relation.Nullary.Decidable.Core.html#3722" class="Bound">b?</a>

<a id="_→-dec_"></a><a id="3758" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">_→-dec_</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3772" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3774" class="Symbol">→</a> <a id="3776" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3780" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="3782" class="Symbol">→</a> <a id="3784" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3791" class="Symbol">→</a> <a id="3793" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="3794" class="Symbol">)</a>
<a id="3796" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3802" class="Symbol">(</a><a id="3803" href="Relation.Nullary.Decidable.Core.html#3803" class="Bound">a?</a> <a id="3806" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">→-dec</a> <a id="3812" href="Relation.Nullary.Decidable.Core.html#3812" class="Bound">b?</a><a id="3814" class="Symbol">)</a> <a id="3816" class="Symbol">=</a> <a id="3818" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3828" href="Relation.Nullary.Decidable.Core.html#3803" class="Bound">a?</a><a id="3830" class="Symbol">)</a> <a id="3832" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3834" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3839" href="Relation.Nullary.Decidable.Core.html#3812" class="Bound">b?</a>
<a id="3842" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Relation.Nullary.Decidable.Core.html#3849" class="Bound">a?</a> <a id="3852" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">→-dec</a> <a id="3858" href="Relation.Nullary.Decidable.Core.html#3858" class="Bound">b?</a><a id="3860" class="Symbol">)</a> <a id="3862" class="Symbol">=</a> <a id="3864" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3870" href="Relation.Nullary.Decidable.Core.html#3849" class="Bound">a?</a> <a id="3873" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3884" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3890" href="Relation.Nullary.Decidable.Core.html#3858" class="Bound">b?</a>

<a id="3894" class="Comment">------------------------------------------------------------------------</a>
<a id="3967" class="Comment">-- Relationship with Maybe</a>

<a id="dec⇒maybe"></a><a id="3995" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4011" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4013" class="Symbol">→</a> <a id="4015" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4021" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="4023" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="4033" class="Symbol">(</a> <a id="4035" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4040" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4048" href="Relation.Nullary.Decidable.Core.html#4048" class="Bound">[a]</a><a id="4051" class="Symbol">)</a> <a id="4053" class="Symbol">=</a> <a id="4055" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="4068" href="Relation.Nullary.Decidable.Core.html#4048" class="Bound">[a]</a><a id="4071" class="Symbol">)</a>
<a id="4073" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="4083" class="Symbol">(</a><a id="4084" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4090" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="4099" class="Symbol">_</a> <a id="4101" class="Symbol">)</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="4114" class="Comment">------------------------------------------------------------------------</a>
<a id="4187" class="Comment">-- Relationship with Sum</a>

<a id="toSum"></a><a id="4213" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4225" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4231" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4233" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4235" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="4237" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a> <a id="4243" class="Symbol">(</a> <a id="4245" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4250" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="4259" href="Relation.Nullary.Decidable.Core.html#4259" class="Bound">[p]</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a>  <a id="4280" href="Relation.Nullary.Decidable.Core.html#4259" class="Bound">[p]</a><a id="4283" class="Symbol">)</a>
<a id="4285" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4298" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4306" href="Relation.Nullary.Decidable.Core.html#4306" class="Bound">[¬p]</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">=</a> <a id="4314" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="4327" href="Relation.Nullary.Decidable.Core.html#4306" class="Bound">[¬p]</a><a id="4331" class="Symbol">)</a>

<a id="fromSum"></a><a id="4334" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4346" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4348" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4350" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4352" class="Symbol">→</a> <a id="4354" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4358" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="4360" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4374" href="Relation.Nullary.Decidable.Core.html#4374" class="Bound">p</a><a id="4375" class="Symbol">)</a>  <a id="4378" class="Symbol">=</a> <a id="4380" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4384" href="Relation.Nullary.Decidable.Core.html#4374" class="Bound">p</a>
<a id="4386" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4400" href="Relation.Nullary.Decidable.Core.html#4400" class="Bound">¬p</a><a id="4402" class="Symbol">)</a> <a id="4404" class="Symbol">=</a> <a id="4406" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4409" href="Relation.Nullary.Decidable.Core.html#4400" class="Bound">¬p</a>

<a id="4413" class="Comment">------------------------------------------------------------------------</a>
<a id="4486" class="Comment">-- Relationship with booleans</a>

<a id="4517" class="Comment">-- `isYes` is a stricter version of `does`. The lack of computation</a>
<a id="4585" class="Comment">-- means that we can recover the proposition `P` from `isYes a?` by</a>
<a id="4653" class="Comment">-- unification. This is useful when we are using the decision procedure</a>
<a id="4725" class="Comment">-- for proof automation.</a>

<a id="isYes"></a><a id="4751" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4763" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4765" class="Symbol">→</a> <a id="4767" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4772" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4785" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4793" class="Symbol">_)</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4803" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4816" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4824" class="Symbol">_)</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="isNo"></a><a id="4836" href="Relation.Nullary.Decidable.Core.html#4836" class="Function">isNo</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4847" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4849" class="Symbol">→</a> <a id="4851" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4856" href="Relation.Nullary.Decidable.Core.html#4836" class="Function">isNo</a> <a id="4861" class="Symbol">=</a> <a id="4863" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="4867" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4869" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a>

<a id="True"></a><a id="4876" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="4881" class="Symbol">:</a> <a id="4883" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4887" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4889" class="Symbol">→</a> <a id="4891" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4895" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4904" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4906" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a>

<a id="False"></a><a id="4913" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="4919" class="Symbol">:</a> <a id="4921" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4925" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4933" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="4939" class="Symbol">=</a> <a id="4941" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4943" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4945" href="Relation.Nullary.Decidable.Core.html#4836" class="Function">isNo</a>

<a id="4951" class="Comment">-- The traditional name for isYes is ⌊_⌋, indicating the stripping of evidence.</a>
<a id="⌊_⌋"></a><a id="5031" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊_⌋</a> <a id="5035" class="Symbol">=</a> <a id="5037" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a>

<a id="5044" class="Comment">------------------------------------------------------------------------</a>
<a id="5117" class="Comment">-- Witnesses</a>

<a id="5131" class="Comment">-- Gives a witness to the &quot;truth&quot;.</a>
<a id="toWitness"></a><a id="5166" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="5176" class="Symbol">:</a> <a id="5178" class="Symbol">{</a><a id="5179" href="Relation.Nullary.Decidable.Core.html#5179" class="Bound">a?</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5188" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5189" class="Symbol">}</a> <a id="5191" class="Symbol">→</a> <a id="5193" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="5198" href="Relation.Nullary.Decidable.Core.html#5179" class="Bound">a?</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="5205" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="5215" class="Symbol">{</a><a id="5216" class="Argument">a?</a> <a id="5219" class="Symbol">=</a> <a id="5221" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5227" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5235" href="Relation.Nullary.Decidable.Core.html#5235" class="Bound">[a]</a><a id="5238" class="Symbol">}</a> <a id="5240" class="Symbol">_</a>  <a id="5243" class="Symbol">=</a> <a id="5245" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5252" href="Relation.Nullary.Decidable.Core.html#5235" class="Bound">[a]</a>
<a id="5256" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="5266" class="Symbol">{</a><a id="5267" class="Argument">a?</a> <a id="5270" class="Symbol">=</a> <a id="5272" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5278" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="5287" class="Symbol">_</a> <a id="5289" class="Symbol">}</a> <a id="5291" class="Symbol">()</a>

<a id="5295" class="Comment">-- Establishes a &quot;truth&quot;, given a witness.</a>
<a id="fromWitness"></a><a id="5338" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="5350" class="Symbol">:</a> <a id="5352" class="Symbol">{</a><a id="5353" href="Relation.Nullary.Decidable.Core.html#5353" class="Bound">a?</a> <a id="5356" class="Symbol">:</a> <a id="5358" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5362" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5363" class="Symbol">}</a> <a id="5365" class="Symbol">→</a> <a id="5367" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="5376" href="Relation.Nullary.Decidable.Core.html#5353" class="Bound">a?</a>
<a id="5379" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="5391" class="Symbol">{</a><a id="5392" class="Argument">a?</a> <a id="5395" class="Symbol">=</a> <a id="5397" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5403" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="5413" class="Symbol">_</a> <a id="5415" class="Symbol">}</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="Function.Base.html#725" class="Function">const</a> <a id="5425" class="Symbol">_</a>
<a id="5427" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="5439" class="Symbol">{</a><a id="5440" class="Argument">a?</a> <a id="5443" class="Symbol">=</a> <a id="5445" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5451" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5459" href="Relation.Nullary.Decidable.Core.html#5459" class="Bound">[¬a]</a><a id="5463" class="Symbol">}</a> <a id="5465" class="Symbol">=</a> <a id="5467" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5474" href="Relation.Nullary.Decidable.Core.html#5459" class="Bound">[¬a]</a>

<a id="5480" class="Comment">-- Variants for False.</a>
<a id="toWitnessFalse"></a><a id="5503" href="Relation.Nullary.Decidable.Core.html#5503" class="Function">toWitnessFalse</a> <a id="5518" class="Symbol">:</a> <a id="5520" class="Symbol">{</a><a id="5521" href="Relation.Nullary.Decidable.Core.html#5521" class="Bound">a?</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5530" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5531" class="Symbol">}</a> <a id="5533" class="Symbol">→</a> <a id="5535" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="5541" href="Relation.Nullary.Decidable.Core.html#5521" class="Bound">a?</a> <a id="5544" class="Symbol">→</a> <a id="5546" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="5548" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="5550" href="Relation.Nullary.Decidable.Core.html#5503" class="Function">toWitnessFalse</a> <a id="5565" class="Symbol">{</a><a id="5566" class="Argument">a?</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5577" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="5587" class="Symbol">_</a> <a id="5589" class="Symbol">}</a> <a id="5591" class="Symbol">()</a>
<a id="5594" href="Relation.Nullary.Decidable.Core.html#5503" class="Function">toWitnessFalse</a> <a id="5609" class="Symbol">{</a><a id="5610" class="Argument">a?</a> <a id="5613" class="Symbol">=</a> <a id="5615" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5621" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5629" href="Relation.Nullary.Decidable.Core.html#5629" class="Bound">[¬a]</a><a id="5633" class="Symbol">}</a> <a id="5635" class="Symbol">_</a>  <a id="5638" class="Symbol">=</a> <a id="5640" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5647" href="Relation.Nullary.Decidable.Core.html#5629" class="Bound">[¬a]</a>

<a id="fromWitnessFalse"></a><a id="5653" href="Relation.Nullary.Decidable.Core.html#5653" class="Function">fromWitnessFalse</a> <a id="5670" class="Symbol">:</a> <a id="5672" class="Symbol">{</a><a id="5673" href="Relation.Nullary.Decidable.Core.html#5673" class="Bound">a?</a> <a id="5676" class="Symbol">:</a> <a id="5678" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5682" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5683" class="Symbol">}</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="5689" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="5691" class="Symbol">→</a> <a id="5693" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="5699" href="Relation.Nullary.Decidable.Core.html#5673" class="Bound">a?</a>
<a id="5702" href="Relation.Nullary.Decidable.Core.html#5653" class="Function">fromWitnessFalse</a> <a id="5719" class="Symbol">{</a><a id="5720" class="Argument">a?</a> <a id="5723" class="Symbol">=</a> <a id="5725" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5731" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5739" href="Relation.Nullary.Decidable.Core.html#5739" class="Bound">[a]</a><a id="5742" class="Symbol">}</a> <a id="5744" class="Symbol">=</a> <a id="5746" href="Function.Base.html#1657" class="Function">flip</a> <a id="5751" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5763" href="Relation.Nullary.Decidable.Core.html#5739" class="Bound">[a]</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="Relation.Nullary.Decidable.Core.html#5653" class="Function">fromWitnessFalse</a> <a id="5785" class="Symbol">{</a><a id="5786" class="Argument">a?</a> <a id="5789" class="Symbol">=</a> <a id="5791" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5797" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="5806" class="Symbol">_</a> <a id="5808" class="Symbol">}</a> <a id="5810" class="Symbol">=</a> <a id="5812" href="Function.Base.html#725" class="Function">const</a> <a id="5818" class="Symbol">_</a>

<a id="5821" class="Comment">-- If a decision procedure returns &quot;yes&quot;, then we can extract the</a>
<a id="5887" class="Comment">-- proof using from-yes.</a>
<a id="from-yes"></a><a id="5912" href="Relation.Nullary.Decidable.Core.html#5912" class="Function">from-yes</a> <a id="5921" class="Symbol">:</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Relation.Nullary.Decidable.Core.html#5924" class="Bound">a?</a> <a id="5927" class="Symbol">:</a> <a id="5929" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5933" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5934" class="Symbol">)</a> <a id="5936" class="Symbol">→</a> <a id="5938" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="5947" href="Relation.Nullary.Decidable.Core.html#5924" class="Bound">a?</a>
<a id="5950" href="Relation.Nullary.Decidable.Core.html#5912" class="Function">from-yes</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5966" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5974" href="Relation.Nullary.Decidable.Core.html#5974" class="Bound">[a]</a><a id="5977" class="Symbol">)</a> <a id="5979" class="Symbol">=</a> <a id="5981" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5988" href="Relation.Nullary.Decidable.Core.html#5974" class="Bound">[a]</a>
<a id="5992" href="Relation.Nullary.Decidable.Core.html#5912" class="Function">from-yes</a> <a id="6001" class="Symbol">(</a><a id="6002" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6008" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6016" class="Symbol">_</a> <a id="6018" class="Symbol">)</a> <a id="6020" class="Symbol">=</a> <a id="6022" class="Symbol">_</a>

<a id="6025" class="Comment">-- If a decision procedure returns &quot;no&quot;, then we can extract the proof</a>
<a id="6096" class="Comment">-- using from-no.</a>
<a id="from-no"></a><a id="6114" href="Relation.Nullary.Decidable.Core.html#6114" class="Function">from-no</a> <a id="6122" class="Symbol">:</a> <a id="6124" class="Symbol">(</a><a id="6125" href="Relation.Nullary.Decidable.Core.html#6125" class="Bound">a?</a> <a id="6128" class="Symbol">:</a> <a id="6130" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6134" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6135" class="Symbol">)</a> <a id="6137" class="Symbol">→</a> <a id="6139" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="6147" href="Relation.Nullary.Decidable.Core.html#6125" class="Bound">a?</a>
<a id="6150" href="Relation.Nullary.Decidable.Core.html#6114" class="Function">from-no</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6165" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6173" href="Relation.Nullary.Decidable.Core.html#6173" class="Bound">[¬a]</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6188" href="Relation.Nullary.Decidable.Core.html#6173" class="Bound">[¬a]</a>
<a id="6193" href="Relation.Nullary.Decidable.Core.html#6114" class="Function">from-no</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6208" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="6218" class="Symbol">_</a> <a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">=</a> <a id="6224" class="Symbol">_</a>

<a id="6227" class="Comment">------------------------------------------------------------------------</a>
<a id="6300" class="Comment">-- Maps</a>

<a id="map′"></a><a id="6309" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6314" class="Symbol">:</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="6322" class="Symbol">)</a> <a id="6324" class="Symbol">→</a> <a id="6326" class="Symbol">(</a><a id="6327" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="6329" class="Symbol">→</a> <a id="6331" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6332" class="Symbol">)</a> <a id="6334" class="Symbol">→</a> <a id="6336" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6340" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="6342" class="Symbol">→</a> <a id="6344" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6348" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a>
<a id="6350" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="6356" class="Symbol">(</a><a id="6357" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6362" href="Relation.Nullary.Decidable.Core.html#6362" class="Bound">A→B</a> <a id="6366" href="Relation.Nullary.Decidable.Core.html#6366" class="Bound">B→A</a> <a id="6370" href="Relation.Nullary.Decidable.Core.html#6370" class="Bound">a?</a><a id="6372" class="Symbol">)</a>                   <a id="6392" class="Symbol">=</a> <a id="6394" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6399" href="Relation.Nullary.Decidable.Core.html#6370" class="Bound">a?</a>
<a id="6402" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6414" href="Relation.Nullary.Decidable.Core.html#6414" class="Bound">A→B</a> <a id="6418" href="Relation.Nullary.Decidable.Core.html#6418" class="Bound">B→A</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6429" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="6438" href="Relation.Nullary.Decidable.Core.html#6438" class="Bound">[a]</a><a id="6441" class="Symbol">))</a> <a id="6444" class="Symbol">=</a> <a id="6446" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Relation.Nullary.Decidable.Core.html#6414" class="Bound">A→B</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6462" href="Relation.Nullary.Decidable.Core.html#6438" class="Bound">[a]</a><a id="6465" class="Symbol">))</a>
<a id="6468" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="6474" class="Symbol">(</a><a id="6475" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6480" href="Relation.Nullary.Decidable.Core.html#6480" class="Bound">A→B</a> <a id="6484" href="Relation.Nullary.Decidable.Core.html#6484" class="Bound">B→A</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6495" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6503" href="Relation.Nullary.Decidable.Core.html#6503" class="Bound">[¬a]</a><a id="6507" class="Symbol">))</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="6515" class="Symbol">(</a><a id="6516" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6523" href="Relation.Nullary.Decidable.Core.html#6503" class="Bound">[¬a]</a> <a id="6528" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6530" href="Relation.Nullary.Decidable.Core.html#6484" class="Bound">B→A</a><a id="6533" class="Symbol">)</a>

<a id="6536" class="Comment">------------------------------------------------------------------------</a>
<a id="6609" class="Comment">-- Relationship with double-negation</a>

<a id="6647" class="Comment">-- Decidable predicates are stable.</a>

<a id="decidable-stable"></a><a id="6684" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="6701" class="Symbol">:</a> <a id="6703" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6707" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="6709" class="Symbol">→</a> <a id="6711" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="6718" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="6720" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="6737" class="Symbol">(</a><a id="6738" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6744" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="6753" href="Relation.Nullary.Decidable.Core.html#6753" class="Bound">[a]</a><a id="6756" class="Symbol">)</a> <a id="6758" href="Relation.Nullary.Decidable.Core.html#6758" class="Bound">¬¬a</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6771" href="Relation.Nullary.Decidable.Core.html#6753" class="Bound">[a]</a>
<a id="6775" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6799" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6807" href="Relation.Nullary.Decidable.Core.html#6807" class="Bound">[¬a]</a><a id="6811" class="Symbol">)</a> <a id="6813" href="Relation.Nullary.Decidable.Core.html#6813" class="Bound">¬¬a</a> <a id="6817" class="Symbol">=</a> <a id="6819" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6841" href="Relation.Nullary.Decidable.Core.html#6807" class="Bound">[¬a]</a><a id="6845" class="Symbol">)</a> <a id="6847" href="Relation.Nullary.Decidable.Core.html#6813" class="Bound">¬¬a</a>

<a id="¬-drop-Dec"></a><a id="6852" href="Relation.Nullary.Decidable.Core.html#6852" class="Function">¬-drop-Dec</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6872" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6874" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6875" class="Symbol">)</a> <a id="6877" class="Symbol">→</a> <a id="6879" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6886" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6887" class="Symbol">)</a>
<a id="6889" href="Relation.Nullary.Decidable.Core.html#6852" class="Function">¬-drop-Dec</a> <a id="6900" href="Relation.Nullary.Decidable.Core.html#6900" class="Bound">¬¬a?</a> <a id="6905" class="Symbol">=</a> <a id="6907" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6912" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="6927" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="6945" href="Relation.Nullary.Decidable.Core.html#6900" class="Bound">¬¬a?</a><a id="6949" class="Symbol">)</a>

<a id="6952" class="Comment">-- A double-negation-translated variant of excluded middle (or: every</a>
<a id="7022" class="Comment">-- nullary relation is decidable in the double-negation monad).</a>

<a id="¬¬-excluded-middle"></a><a id="7087" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a> <a id="7106" class="Symbol">:</a> <a id="7108" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="7123" class="Symbol">(</a><a id="7124" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="7128" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="7129" class="Symbol">)</a>
<a id="7131" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a> <a id="7150" href="Relation.Nullary.Decidable.Core.html#7150" class="Bound">¬?a</a> <a id="7154" class="Symbol">=</a> <a id="7156" href="Relation.Nullary.Decidable.Core.html#7150" class="Bound">¬?a</a> <a id="7160" class="Symbol">(</a><a id="7161" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7164" class="Symbol">(λ</a> <a id="7167" href="Relation.Nullary.Decidable.Core.html#7167" class="Bound">a</a> <a id="7169" class="Symbol">→</a> <a id="7171" href="Relation.Nullary.Decidable.Core.html#7150" class="Bound">¬?a</a> <a id="7175" class="Symbol">(</a><a id="7176" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7180" href="Relation.Nullary.Decidable.Core.html#7167" class="Bound">a</a><a id="7181" class="Symbol">)))</a>


<a id="7187" class="Comment">------------------------------------------------------------------------</a>
<a id="7260" class="Comment">-- DEPRECATED NAMES</a>
<a id="7280" class="Comment">------------------------------------------------------------------------</a>
<a id="7353" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7424" class="Comment">-- not guaranteed.</a>

<a id="7444" class="Comment">-- Version 2.0</a>

<a id="excluded-middle"></a><a id="7460" href="Relation.Nullary.Decidable.Core.html#7460" class="Function">excluded-middle</a> <a id="7476" class="Symbol">=</a> <a id="7478" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a>
<a id="7497" class="Symbol">{-#</a> <a id="7501" class="Keyword">WARNING_ON_USAGE</a> <a id="7518" class="Pragma">excluded-middle</a>
<a id="7534" class="String">&quot;Warning: excluded-middle was deprecated in v2.0.
Please use ¬¬-excluded-middle instead.&quot;</a>
<a id="7624" class="Symbol">#-}</a>

<a id="7629" class="Comment">-- Version 2.1</a>

<a id="decToMaybe"></a><a id="7645" href="Relation.Nullary.Decidable.Core.html#7645" class="Function">decToMaybe</a> <a id="7656" class="Symbol">=</a> <a id="7658" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a>
<a id="7668" class="Symbol">{-#</a> <a id="7672" class="Keyword">WARNING_ON_USAGE</a> <a id="7689" class="Pragma">decToMaybe</a>
<a id="7700" class="String">&quot;Warning: decToMaybe was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.dec⇒maybe instead.&quot;</a>
<a id="7808" class="Symbol">#-}</a>

<a id="fromDec"></a><a id="7813" href="Relation.Nullary.Decidable.Core.html#7813" class="Function">fromDec</a> <a id="7821" class="Symbol">=</a> <a id="7823" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a>
<a id="7829" class="Symbol">{-#</a> <a id="7833" class="Keyword">WARNING_ON_USAGE</a> <a id="7850" class="Pragma">fromDec</a>
<a id="7858" class="String">&quot;Warning: fromDec was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.toSum instead.&quot;</a>
<a id="7959" class="Symbol">#-}</a>

<a id="toDec"></a><a id="7964" href="Relation.Nullary.Decidable.Core.html#7964" class="Function">toDec</a> <a id="7970" class="Symbol">=</a> <a id="7972" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a>
<a id="7980" class="Symbol">{-#</a> <a id="7984" class="Keyword">WARNING_ON_USAGE</a> <a id="8001" class="Pragma">toDec</a>
<a id="8007" class="String">&quot;Warning: toDec was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.fromSum instead.&quot;</a>
<a id="8108" class="Symbol">#-}</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Decidable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Decidable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Level.html" class="Module">Level</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="391" class="Symbol">;</a> <a id="393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="398" class="Symbol">)</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Data.Product.Base.html#852" class="Function">∃</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="492" class="Symbol">;</a> <a id="494" class="Keyword">module</a> <a id="501" href="Function.Bundles.html#2413" class="Module">Injection</a><a id="510" class="Symbol">;</a> <a id="512" class="Keyword">module</a> <a id="519" href="Function.Bundles.html#4750" class="Module">Equivalence</a><a id="530" class="Symbol">;</a> <a id="532" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="535" class="Symbol">;</a> <a id="537" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="540" class="Symbol">;</a> <a id="542" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="598" class="Symbol">;</a> <a id="600" class="Keyword">module</a> <a id="607" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a><a id="613" class="Symbol">)</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="655" class="Keyword">using</a> <a id="661" class="Symbol">(</a><a id="662" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="730" class="Symbol">)</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="784" class="Symbol">;</a> <a id="786" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="799" class="Symbol">)</a>
<a id="801" class="Keyword">open</a> <a id="806" class="Keyword">import</a> <a id="813" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="852" class="Symbol">)</a>
<a id="854" class="Keyword">open</a> <a id="859" class="Keyword">import</a> <a id="866" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="909" class="Symbol">as</a> <a id="912" class="Module">≡</a>
  <a id="916" class="Keyword">using</a> <a id="922" class="Symbol">(</a><a id="923" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="926" class="Symbol">;</a> <a id="928" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="932" class="Symbol">;</a> <a id="934" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="937" class="Symbol">;</a> <a id="939" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="944" class="Symbol">)</a>

<a id="947" class="Keyword">private</a>
  <a id="957" class="Keyword">variable</a>
    <a id="970" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a> <a id="972" href="Relation.Nullary.Decidable.html#972" class="Generalizable">b</a> <a id="974" href="Relation.Nullary.Decidable.html#974" class="Generalizable">ℓ₁</a> <a id="977" href="Relation.Nullary.Decidable.html#977" class="Generalizable">ℓ₂</a> <a id="980" class="Symbol">:</a> <a id="982" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="992" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="994" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1002" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a>

<a id="1005" class="Comment">------------------------------------------------------------------------</a>
<a id="1078" class="Comment">-- Re-exporting the core definitions</a>

<a id="1116" class="Keyword">open</a> <a id="1121" class="Keyword">import</a> <a id="1128" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1160" class="Keyword">public</a>

<a id="1168" class="Comment">------------------------------------------------------------------------</a>
<a id="1241" class="Comment">-- Maps</a>

<a id="map"></a><a id="1250" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1258" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1260" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1268" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1276" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a>
<a id="1278" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="1282" href="Relation.Nullary.Decidable.html#1282" class="Bound">A⇔B</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1293" href="Function.Bundles.html#4808" class="Field">to</a> <a id="1296" href="Function.Bundles.html#4832" class="Field">from</a>
  <a id="1303" class="Keyword">where</a> <a id="1309" class="Keyword">open</a> <a id="1314" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="1326" href="Relation.Nullary.Decidable.html#1282" class="Bound">A⇔B</a>

<a id="1331" class="Comment">-- If there is an injection from one setoid to another, and the</a>
<a id="1395" class="Comment">-- latter&#39;s equivalence relation is decidable, then the former&#39;s</a>
<a id="1460" class="Comment">-- equivalence relation is also decidable.</a>

<a id="1504" class="Keyword">module</a> <a id="1511" href="Relation.Nullary.Decidable.html#1511" class="Module">_</a> <a id="1513" class="Symbol">{</a><a id="1514" href="Relation.Nullary.Decidable.html#1514" class="Bound">S</a> <a id="1516" class="Symbol">:</a> <a id="1518" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1525" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a> <a id="1527" href="Relation.Nullary.Decidable.html#974" class="Generalizable">ℓ₁</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Relation.Nullary.Decidable.html#1532" class="Bound">T</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1543" href="Relation.Nullary.Decidable.html#972" class="Generalizable">b</a> <a id="1545" href="Relation.Nullary.Decidable.html#977" class="Generalizable">ℓ₂</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Relation.Nullary.Decidable.html#1550" class="Bound">injection</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="1572" href="Relation.Nullary.Decidable.html#1514" class="Bound">S</a> <a id="1574" href="Relation.Nullary.Decidable.html#1532" class="Bound">T</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Keyword">where</a>

  <a id="1586" class="Keyword">open</a> <a id="1591" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="1601" href="Relation.Nullary.Decidable.html#1550" class="Bound">injection</a>

  <a id="1614" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1640" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1660" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a>
  <a id="1670" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="1684" href="Relation.Nullary.Decidable.html#1684" class="Bound Operator">_≟_</a> <a id="1688" href="Relation.Nullary.Decidable.html#1688" class="Bound">x</a> <a id="1690" href="Relation.Nullary.Decidable.html#1690" class="Bound">y</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1699" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="1709" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Function.Bundles.html#2469" class="Field">to</a> <a id="1718" href="Relation.Nullary.Decidable.html#1688" class="Bound">x</a> <a id="1720" href="Relation.Nullary.Decidable.html#1684" class="Bound Operator">≟</a> <a id="1722" href="Function.Bundles.html#2469" class="Field">to</a> <a id="1725" href="Relation.Nullary.Decidable.html#1690" class="Bound">y</a><a id="1726" class="Symbol">)</a>

<a id="1729" class="Comment">------------------------------------------------------------------------</a>
<a id="1802" class="Comment">-- A lemma relating True and Dec</a>

<a id="True-↔"></a><a id="1836" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="1843" class="Symbol">:</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Relation.Nullary.Decidable.html#1846" class="Bound">a?</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1855" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="1856" class="Symbol">)</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1871" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="1880" href="Relation.Nullary.Decidable.html#1846" class="Bound">a?</a> <a id="1883" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1885" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a>
<a id="1887" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="1894" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a> <a id="1897" href="Relation.Nullary.Decidable.html#1897" class="Bound">irr</a> <a id="1901" class="Symbol">=</a> <a id="1903" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1909" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="1912" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="1917" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="1934" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="1936" class="Symbol">)</a>
  <a id="1940" class="Keyword">where</a>
  <a id="1948" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="1963" class="Symbol">{</a><a id="1964" class="Argument">a?</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="1971" class="Symbol">}</a>
  <a id="1975" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="1994" class="Symbol">{</a><a id="1995" class="Argument">a?</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="2002" class="Symbol">}</a>
  <a id="2006" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="2014" class="Symbol">:</a> <a id="2016" class="Symbol">∀</a> <a id="2018" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="2031" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2036" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a>
  <a id="2040" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="2048" href="Relation.Nullary.Decidable.html#2048" class="Bound">a</a> <a id="2050" class="Symbol">=</a> <a id="2052" href="Relation.Nullary.Decidable.html#1897" class="Bound">irr</a> <a id="2056" class="Symbol">_</a> <a id="2058" href="Relation.Nullary.Decidable.html#2048" class="Bound">a</a>
  <a id="2062" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" href="Relation.Nullary.Decidable.html#2074" class="Bound">a?</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2087" href="Relation.Nullary.Decidable.html#2074" class="Bound">a?</a><a id="2089" class="Symbol">)</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="2116" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a><a id="2117" class="Symbol">)</a> <a id="2119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2121" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a>
  <a id="2125" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2138" class="Symbol">_)</a> <a id="2141" class="Symbol">_</a> <a id="2143" class="Symbol">=</a> <a id="2145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2151" class="Comment">------------------------------------------------------------------------</a>
<a id="2224" class="Comment">-- Result of decidability</a>

<a id="isYes≗does"></a><a id="2251" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2262" class="Symbol">:</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2274" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="2285" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a> <a id="2288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2290" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2295" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a>
<a id="2298" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2316" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2324" class="Symbol">_)</a> <a id="2327" class="Symbol">=</a> <a id="2329" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2334" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2352" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2360" class="Symbol">_)</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-true"></a><a id="2371" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2380" class="Symbol">:</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Nullary.Decidable.html#2383" class="Bound">a?</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2392" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2406" href="Relation.Nullary.Decidable.html#2383" class="Bound">a?</a> <a id="2409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2411" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2416" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2432" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="2442" class="Symbol">_</a> <a id="2444" class="Symbol">)</a> <a id="2446" href="Relation.Nullary.Decidable.html#2446" class="Bound">a</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2455" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2471" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2479" href="Relation.Nullary.Decidable.html#2479" class="Bound">[¬a]</a><a id="2483" class="Symbol">)</a> <a id="2485" href="Relation.Nullary.Decidable.html#2485" class="Bound">a</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2503" href="Relation.Nullary.Decidable.html#2485" class="Bound">a</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2513" href="Relation.Nullary.Decidable.html#2479" class="Bound">[¬a]</a><a id="2517" class="Symbol">)</a>

<a id="dec-false"></a><a id="2520" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2530" class="Symbol">:</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Relation.Nullary.Decidable.html#2533" class="Bound">a?</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2542" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2549" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2558" href="Relation.Nullary.Decidable.html#2533" class="Bound">a?</a> <a id="2561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2563" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2569" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2586" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="2595" class="Symbol">_</a> <a id="2597" class="Symbol">)</a> <a id="2599" href="Relation.Nullary.Decidable.html#2599" class="Bound">¬a</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2609" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2626" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2634" href="Relation.Nullary.Decidable.html#2634" class="Bound">[a]</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Relation.Nullary.Decidable.html#2639" class="Bound">¬a</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2666" href="Relation.Nullary.Decidable.html#2634" class="Bound">[a]</a><a id="2669" class="Symbol">)</a> <a id="2671" href="Relation.Nullary.Decidable.html#2639" class="Bound">¬a</a>

<a id="dec-yes-recompute"></a><a id="2675" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2705" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">→</a> <a id="2710" class="Symbol">.(</a><a id="2712" href="Relation.Nullary.Decidable.html#2712" class="Bound">a</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2724" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2726" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2741" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2744" href="Relation.Nullary.Decidable.html#2712" class="Bound">a</a><a id="2745" class="Symbol">)</a>
<a id="2747" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2765" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2768" href="Relation.Nullary.Decidable.html#2768" class="Bound">a</a> <a id="2770" class="Keyword">with</a> <a id="2775" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2779" class="Symbol">_</a> ← <a id="2783" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2786" class="Symbol">|</a> <a id="2788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="2795" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2804" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2818" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2821" href="Relation.Nullary.Decidable.html#2768" class="Bound">a</a><a id="2822" class="Symbol">)</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-yes-irr"></a><a id="2832" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Relation.Nullary.Decidable.html#2847" class="Bound">a?</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2856" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2857" class="Symbol">)</a> <a id="2859" class="Symbol">→</a> <a id="2861" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="2872" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2874" class="Symbol">→</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Relation.Nullary.Decidable.html#2877" class="Bound">a</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Relation.Nullary.Decidable.html#2847" class="Bound">a?</a> <a id="2889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2891" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2895" href="Relation.Nullary.Decidable.html#2877" class="Bound">a</a>
<a id="2897" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="2909" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2912" href="Relation.Nullary.Decidable.html#2912" class="Bound">irr</a> <a id="2916" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a> <a id="2918" class="Symbol">=</a>
  <a id="2922" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2947" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2950" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a><a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2961" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Relation.Nullary.Decidable.Core.html#2899" class="Function">recompute-irrelevant-id</a> <a id="2990" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2993" href="Relation.Nullary.Decidable.html#2912" class="Bound">irr</a> <a id="2997" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a><a id="2998" class="Symbol">))</a>

<a id="dec-yes"></a><a id="3002" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="3010" class="Symbol">:</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Relation.Nullary.Decidable.html#3013" class="Bound">a?</a> <a id="3016" class="Symbol">:</a> <a id="3018" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3022" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">→</a> <a id="3027" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3033" class="Symbol">λ</a> <a id="3035" href="Relation.Nullary.Decidable.html#3035" class="Bound">a</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Relation.Nullary.Decidable.html#3013" class="Bound">a?</a> <a id="3042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3044" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3048" href="Relation.Nullary.Decidable.html#3035" class="Bound">a</a>
<a id="3050" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="3058" href="Relation.Nullary.Decidable.html#3058" class="Bound">a?</a> <a id="3061" href="Relation.Nullary.Decidable.html#3061" class="Bound">a</a> <a id="3063" class="Symbol">=</a> <a id="3065" class="Symbol">_</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="3087" href="Relation.Nullary.Decidable.html#3058" class="Bound">a?</a> <a id="3090" href="Relation.Nullary.Decidable.html#3061" class="Bound">a</a>

<a id="dec-no"></a><a id="3093" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3100" class="Symbol">:</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Relation.Nullary.Decidable.html#3103" class="Bound">a?</a> <a id="3106" class="Symbol">:</a> <a id="3108" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3112" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Relation.Nullary.Decidable.html#3116" class="Bound">¬a</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3123" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">→</a> <a id="3128" href="Relation.Nullary.Decidable.html#3103" class="Bound">a?</a> <a id="3131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3133" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3136" href="Relation.Nullary.Decidable.html#3116" class="Bound">¬a</a>
<a id="3139" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3146" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3149" href="Relation.Nullary.Decidable.html#3149" class="Bound">¬a</a> <a id="3152" class="Keyword">with</a> <a id="3157" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3160" class="Symbol">_</a> ← <a id="3164" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3167" class="Symbol">|</a> <a id="3169" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="3176" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="3186" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3189" href="Relation.Nullary.Decidable.html#3149" class="Bound">¬a</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⌊⌋-map′"></a><a id="3200" href="Relation.Nullary.Decidable.html#3200" class="Function">⌊⌋-map′</a> <a id="3208" class="Symbol">:</a> <a id="3210" class="Symbol">∀</a> <a id="3212" href="Relation.Nullary.Decidable.html#3212" class="Bound">t</a> <a id="3214" href="Relation.Nullary.Decidable.html#3214" class="Bound">f</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3226" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3227" class="Symbol">)</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊</a> <a id="3233" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3238" class="Symbol">{</a><a id="3239" class="Argument">B</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a><a id="3244" class="Symbol">}</a> <a id="3246" href="Relation.Nullary.Decidable.html#3212" class="Bound">t</a> <a id="3248" href="Relation.Nullary.Decidable.html#3214" class="Bound">f</a> <a id="3250" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3253" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌋</a> <a id="3255" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3257" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊</a> <a id="3259" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3262" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌋</a>
<a id="3264" href="Relation.Nullary.Decidable.html#3200" class="Function">⌊⌋-map′</a> <a id="3272" href="Relation.Nullary.Decidable.html#3272" class="Bound">t</a> <a id="3274" href="Relation.Nullary.Decidable.html#3274" class="Bound">f</a> <a id="3276" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3305" href="Relation.Nullary.Decidable.html#3272" class="Bound">t</a> <a id="3307" href="Relation.Nullary.Decidable.html#3274" class="Bound">f</a> <a id="3309" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a><a id="3311" class="Symbol">))</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="3331" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a><a id="3333" class="Symbol">))</a>

<a id="does-≡"></a><a id="3337" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Relation.Nullary.Decidable.html#3347" class="Bound">a?</a> <a id="3350" href="Relation.Nullary.Decidable.html#3350" class="Bound">b?</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3359" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">→</a> <a id="3364" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3369" href="Relation.Nullary.Decidable.html#3347" class="Bound">a?</a> <a id="3372" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3374" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3379" href="Relation.Nullary.Decidable.html#3350" class="Bound">b?</a>
<a id="3382" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3389" href="Relation.Nullary.Decidable.html#3389" class="Bound">a?</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3397" href="Relation.Nullary.Decidable.html#3397" class="Bound">a</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="3411" href="Relation.Nullary.Decidable.html#3389" class="Bound">a?</a> <a id="3414" href="Relation.Nullary.Decidable.html#3397" class="Bound">a</a>
<a id="3416" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3423" href="Relation.Nullary.Decidable.html#3423" class="Bound">a?</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3430" href="Relation.Nullary.Decidable.html#3430" class="Bound">¬a</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="3446" href="Relation.Nullary.Decidable.html#3423" class="Bound">a?</a> <a id="3449" href="Relation.Nullary.Decidable.html#3430" class="Bound">¬a</a>

<a id="does-⇔"></a><a id="3453" href="Relation.Nullary.Decidable.html#3453" class="Function">does-⇔</a> <a id="3460" class="Symbol">:</a> <a id="3462" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="3464" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3466" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Relation.Nullary.Decidable.html#3471" class="Bound">a?</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3480" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">→</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Relation.Nullary.Decidable.html#3486" class="Bound">b?</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3495" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a><a id="3496" class="Symbol">)</a> <a id="3498" class="Symbol">→</a> <a id="3500" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3505" href="Relation.Nullary.Decidable.html#3471" class="Bound">a?</a> <a id="3508" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3510" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3515" href="Relation.Nullary.Decidable.html#3486" class="Bound">b?</a>
<a id="3518" href="Relation.Nullary.Decidable.html#3453" class="Function">does-⇔</a> <a id="3525" href="Relation.Nullary.Decidable.html#3525" class="Bound">A⇔B</a> <a id="3529" href="Relation.Nullary.Decidable.html#3529" class="Bound">a?</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="3546" href="Relation.Nullary.Decidable.html#3525" class="Bound">A⇔B</a> <a id="3550" href="Relation.Nullary.Decidable.html#3529" class="Bound">a?</a><a id="3552" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Indexed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Indexed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Negation indexed by a Level</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Relation.Nullary.Indexed.html" class="Module">Relation.Nullary.Indexed</a> <a id="288" class="Keyword">where</a>

<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="318" class="Keyword">hiding</a> <a id="325" class="Symbol">(</a><a id="326" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Level.html" class="Module">Level</a>

<a id="353" class="Comment">------------------------------------------------------------------------</a>
<a id="426" class="Comment">-- Negation.</a>

<a id="440" class="Comment">-- level polymorphic version of ¬</a>
<a id="¬"></a><a id="474" href="Relation.Nullary.Indexed.html#474" class="Function">¬</a> <a id="476" class="Symbol">:</a> <a id="478" class="Symbol">∀</a> <a id="480" class="Symbol">{</a><a id="481" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a><a id="482" class="Symbol">}</a> <a id="484" class="Symbol">(</a><a id="485" href="Relation.Nullary.Indexed.html#485" class="Bound">b</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="494" class="Symbol">)</a> <a id="496" class="Symbol">→</a> <a id="498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="502" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a> <a id="504" class="Symbol">→</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" class="Symbol">(</a><a id="511" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a> <a id="513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="515" href="Relation.Nullary.Indexed.html#485" class="Bound">b</a><a id="516" class="Symbol">)</a>
<a id="518" href="Relation.Nullary.Indexed.html#474" class="Function">¬</a> <a id="520" href="Relation.Nullary.Indexed.html#520" class="Bound">b</a> <a id="522" href="Relation.Nullary.Indexed.html#522" class="Bound">P</a> <a id="524" class="Symbol">=</a> <a id="526" href="Relation.Nullary.Indexed.html#522" class="Bound">P</a> <a id="528" class="Symbol">→</a> <a id="530" href="Level.html#409" class="Record">Lift</a> <a id="535" href="Relation.Nullary.Indexed.html#520" class="Bound">b</a> <a id="537" href="Data.Empty.html#914" class="Function">⊥</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Irrelevant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Irrelevant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A type `A` is irrelevant if all of its elements are equal.</a>
<a id="168" class="Comment">-- This is also refered to as &quot;A is an h-proposition&quot;.</a>
<a id="223" class="Comment">------------------------------------------------------------------------</a>

<a id="297" class="Symbol">{-#</a> <a id="301" class="Keyword">OPTIONS</a> <a id="309" class="Pragma">--cubical-compatible</a> <a id="330" class="Pragma">--safe</a> <a id="337" class="Symbol">#-}</a>

<a id="342" class="Keyword">module</a> <a id="349" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="377" class="Keyword">where</a>

<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Level.html" class="Module">Level</a> <a id="448" class="Keyword">using</a> <a id="454" class="Symbol">(</a><a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="460" class="Symbol">)</a>

<a id="463" class="Keyword">private</a>
  <a id="473" class="Keyword">variable</a>
    <a id="486" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a> <a id="488" class="Symbol">:</a> <a id="490" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Irrelevant"></a><a id="497" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="508" class="Symbol">:</a> <a id="510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="514" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="522" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a>
<a id="524" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="535" href="Relation.Nullary.Irrelevant.html#535" class="Bound">P</a> <a id="537" class="Symbol">=</a> <a id="539" class="Symbol">∀</a> <a id="541" class="Symbol">(</a><a id="542" href="Relation.Nullary.Irrelevant.html#542" class="Bound">p₁</a> <a id="545" href="Relation.Nullary.Irrelevant.html#545" class="Bound">p₂</a> <a id="548" class="Symbol">:</a> <a id="550" href="Relation.Nullary.Irrelevant.html#535" class="Bound">P</a><a id="551" class="Symbol">)</a> <a id="553" class="Symbol">→</a> <a id="555" href="Relation.Nullary.Irrelevant.html#542" class="Bound">p₁</a> <a id="558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="560" href="Relation.Nullary.Irrelevant.html#545" class="Bound">p₂</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Negation.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Negation.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core properties related to negation</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="332" class="Keyword">using</a> <a id="338" class="Symbol">(</a><a id="339" href="Data.Empty.html#914" class="Function">⊥</a><a id="340" class="Symbol">;</a> <a id="342" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a><a id="352" class="Symbol">)</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="397" class="Symbol">;</a> <a id="399" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="403" class="Symbol">;</a> <a id="405" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Base.html" class="Module">Function.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Base.html#1657" class="Function">flip</a><a id="448" class="Symbol">;</a> <a id="450" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="453" class="Symbol">;</a> <a id="455" href="Function.Base.html#725" class="Function">const</a><a id="460" class="Symbol">)</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Level.html" class="Module">Level</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="492" class="Symbol">;</a> <a id="494" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="497" class="Symbol">)</a>

<a id="500" class="Keyword">private</a>
  <a id="510" class="Keyword">variable</a>
    <a id="523" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="525" href="Relation.Nullary.Negation.Core.html#525" class="Generalizable">p</a> <a id="527" href="Relation.Nullary.Negation.Core.html#527" class="Generalizable">q</a> <a id="529" href="Relation.Nullary.Negation.Core.html#529" class="Generalizable">w</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="543" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="545" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="547" href="Relation.Nullary.Negation.Core.html#547" class="Generalizable">C</a> <a id="549" class="Symbol">:</a> <a id="551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="555" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
    <a id="561" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="576" href="Relation.Nullary.Negation.Core.html#529" class="Generalizable">w</a>

<a id="579" class="Comment">------------------------------------------------------------------------</a>
<a id="652" class="Comment">-- Negation.</a>

<a id="666" class="Keyword">infix</a> <a id="672" class="Number">3</a> <a id="674" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a>
<a id="¬_"></a><a id="677" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="680" class="Symbol">:</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="686" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="688" class="Symbol">→</a> <a id="690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="694" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
<a id="696" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="698" href="Relation.Nullary.Negation.Core.html#698" class="Bound">A</a> <a id="700" class="Symbol">=</a> <a id="702" href="Relation.Nullary.Negation.Core.html#698" class="Bound">A</a> <a id="704" class="Symbol">→</a> <a id="706" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="709" class="Comment">------------------------------------------------------------------------</a>
<a id="782" class="Comment">-- Stability.</a>

<a id="797" class="Comment">-- Double-negation</a>
<a id="DoubleNegation"></a><a id="816" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="837" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="839" class="Symbol">→</a> <a id="841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="845" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
<a id="847" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="862" href="Relation.Nullary.Negation.Core.html#862" class="Bound">A</a> <a id="864" class="Symbol">=</a> <a id="866" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="868" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="870" href="Relation.Nullary.Negation.Core.html#862" class="Bound">A</a>

<a id="873" class="Comment">-- Stability under double-negation.</a>
<a id="Stable"></a><a id="909" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="916" class="Symbol">:</a> <a id="918" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="922" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="924" class="Symbol">→</a> <a id="926" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="930" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
<a id="932" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="939" href="Relation.Nullary.Negation.Core.html#939" class="Bound">A</a> <a id="941" class="Symbol">=</a> <a id="943" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="945" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="947" href="Relation.Nullary.Negation.Core.html#939" class="Bound">A</a> <a id="949" class="Symbol">→</a> <a id="951" href="Relation.Nullary.Negation.Core.html#939" class="Bound">A</a>

<a id="954" class="Comment">------------------------------------------------------------------------</a>
<a id="1027" class="Comment">-- Relationship to sum</a>

<a id="1051" class="Keyword">infixr</a> <a id="1058" class="Number">1</a> <a id="1060" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a>
<a id="_¬-⊎_"></a><a id="1066" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1076" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1082" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1088" class="Symbol">(</a><a id="1089" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1091" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1093" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="1094" class="Symbol">)</a>
<a id="1096" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="1111" class="Comment">------------------------------------------------------------------------</a>
<a id="1184" class="Comment">-- Uses of negation</a>

<a id="contradiction-irr"></a><a id="1205" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="1223" class="Symbol">:</a> <a id="1225" class="Symbol">.</a><a id="1226" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1232" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a>
<a id="1245" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="1263" href="Relation.Nullary.Negation.Core.html#1263" class="Bound">a</a> <a id="1265" href="Relation.Nullary.Negation.Core.html#1265" class="Bound">¬a</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Relation.Nullary.Negation.Core.html#1265" class="Bound">¬a</a> <a id="1285" href="Relation.Nullary.Negation.Core.html#1263" class="Bound">a</a><a id="1286" class="Symbol">)</a>

<a id="contradiction"></a><a id="1289" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1311" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a>
<a id="1324" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1338" href="Relation.Nullary.Negation.Core.html#1338" class="Bound">a</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="1360" href="Relation.Nullary.Negation.Core.html#1338" class="Bound">a</a>

<a id="contradiction₂"></a><a id="1363" href="Relation.Nullary.Negation.Core.html#1363" class="Function">contradiction₂</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1382" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1384" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1390" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1396" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a>
<a id="1409" href="Relation.Nullary.Negation.Core.html#1363" class="Function">contradiction₂</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1430" href="Relation.Nullary.Negation.Core.html#1430" class="Bound">a</a><a id="1431" class="Symbol">)</a> <a id="1433" href="Relation.Nullary.Negation.Core.html#1433" class="Bound">¬a</a> <a id="1436" href="Relation.Nullary.Negation.Core.html#1436" class="Bound">¬b</a> <a id="1439" class="Symbol">=</a> <a id="1441" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1455" href="Relation.Nullary.Negation.Core.html#1430" class="Bound">a</a> <a id="1457" href="Relation.Nullary.Negation.Core.html#1433" class="Bound">¬a</a>
<a id="1460" href="Relation.Nullary.Negation.Core.html#1363" class="Function">contradiction₂</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1481" href="Relation.Nullary.Negation.Core.html#1481" class="Bound">b</a><a id="1482" class="Symbol">)</a> <a id="1484" href="Relation.Nullary.Negation.Core.html#1484" class="Bound">¬a</a> <a id="1487" href="Relation.Nullary.Negation.Core.html#1487" class="Bound">¬b</a> <a id="1490" class="Symbol">=</a> <a id="1492" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1506" href="Relation.Nullary.Negation.Core.html#1481" class="Bound">b</a> <a id="1508" href="Relation.Nullary.Negation.Core.html#1487" class="Bound">¬b</a>

<a id="contraposition"></a><a id="1512" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="1527" class="Symbol">:</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1541" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1547" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
<a id="1549" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="1564" href="Relation.Nullary.Negation.Core.html#1564" class="Bound">f</a> <a id="1566" href="Relation.Nullary.Negation.Core.html#1566" class="Bound">¬b</a> <a id="1569" href="Relation.Nullary.Negation.Core.html#1569" class="Bound">a</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Relation.Nullary.Negation.Core.html#1564" class="Bound">f</a> <a id="1590" href="Relation.Nullary.Negation.Core.html#1569" class="Bound">a</a><a id="1591" class="Symbol">)</a> <a id="1593" href="Relation.Nullary.Negation.Core.html#1566" class="Bound">¬b</a>

<a id="1597" class="Comment">-- Self-contradictory propositions are false by &#39;diagonalisation&#39;</a>

<a id="contra-diagonal"></a><a id="1664" href="Relation.Nullary.Negation.Core.html#1664" class="Function">contra-diagonal</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1689" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1696" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
<a id="1698" href="Relation.Nullary.Negation.Core.html#1664" class="Function">contra-diagonal</a> <a id="1714" href="Relation.Nullary.Negation.Core.html#1714" class="Bound">self</a> <a id="1719" href="Relation.Nullary.Negation.Core.html#1719" class="Bound">a</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="Relation.Nullary.Negation.Core.html#1714" class="Bound">self</a> <a id="1728" href="Relation.Nullary.Negation.Core.html#1719" class="Bound">a</a> <a id="1730" href="Relation.Nullary.Negation.Core.html#1719" class="Bound">a</a>

<a id="1733" class="Comment">-- Everything is stable in the double-negation monad.</a>
<a id="stable"></a><a id="1787" href="Relation.Nullary.Negation.Core.html#1787" class="Function">stable</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1798" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1800" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="1807" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
<a id="1809" href="Relation.Nullary.Negation.Core.html#1787" class="Function">stable</a> <a id="1816" href="Relation.Nullary.Negation.Core.html#1816" class="Bound">¬[¬¬a→a]</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Relation.Nullary.Negation.Core.html#1816" class="Bound">¬[¬¬a→a]</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Relation.Nullary.Negation.Core.html#1816" class="Bound">¬[¬¬a→a]</a> <a id="1861" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1863" href="Function.Base.html#725" class="Function">const</a><a id="1868" class="Symbol">))</a>

<a id="1872" class="Comment">-- Negated predicates are stable.</a>
<a id="negated-stable"></a><a id="1906" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="1921" class="Symbol">:</a> <a id="1923" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1933" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a><a id="1934" class="Symbol">)</a>
<a id="1936" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="1951" href="Relation.Nullary.Negation.Core.html#1951" class="Bound">¬¬¬a</a> <a id="1956" href="Relation.Nullary.Negation.Core.html#1956" class="Bound">a</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Relation.Nullary.Negation.Core.html#1951" class="Bound">¬¬¬a</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1980" href="Relation.Nullary.Negation.Core.html#1956" class="Bound">a</a><a id="1981" class="Symbol">)</a>

<a id="¬¬-map"></a><a id="1984" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="1991" class="Symbol">:</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2005" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2007" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="2009" class="Symbol">→</a> <a id="2011" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2013" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2015" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a>
<a id="2017" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="2024" href="Relation.Nullary.Negation.Core.html#2024" class="Bound">f</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="2059" href="Relation.Nullary.Negation.Core.html#2024" class="Bound">f</a><a id="2060" class="Symbol">)</a>

<a id="2063" class="Comment">-- Note also the following use of flip:</a>
<a id="2103" class="Keyword">private</a>
  <a id="note"></a><a id="2113" href="Relation.Nullary.Negation.Core.html#2113" class="Function">note</a> <a id="2118" class="Symbol">:</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="2123" class="Symbol">→</a> <a id="2125" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2127" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="2128" class="Symbol">)</a> <a id="2130" class="Symbol">→</a> <a id="2132" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2138" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
  <a id="2142" href="Relation.Nullary.Negation.Core.html#2113" class="Function">note</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Function.Base.html#1657" class="Function">flip</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Negation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Negation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to negation</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">module</a> <a id="266" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="337" class="Symbol">;</a> <a id="339" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="344" class="Symbol">;</a> <a id="346" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="350" class="Symbol">;</a> <a id="352" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="397" class="Symbol">as</a> <a id="400" class="Module">Product</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="421" class="Symbol">;</a> <a id="423" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Product.Base.html#852" class="Function">∃</a><a id="434" class="Symbol">;</a> <a id="436" href="Data.Product.Base.html#2952" class="Function">curry</a><a id="441" class="Symbol">;</a> <a id="443" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="478" class="Symbol">as</a> <a id="481" class="Module">Sum</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="495" class="Symbol">;</a> <a id="497" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="501" class="Symbol">;</a> <a id="503" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="507" class="Symbol">;</a> <a id="509" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="556" class="Symbol">;</a> <a id="558" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Function.Base.html" class="Module">Function.Base</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Function.Base.html#1657" class="Function">flip</a><a id="607" class="Symbol">;</a> <a id="609" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="612" class="Symbol">;</a> <a id="614" href="Function.Base.html#725" class="Function">const</a><a id="619" class="Symbol">;</a> <a id="621" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Level.html" class="Module">Level</a> <a id="645" class="Keyword">using</a> <a id="651" class="Symbol">(</a><a id="652" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="657" class="Symbol">)</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="703" class="Keyword">using</a> <a id="709" class="Symbol">(</a><a id="710" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="713" class="Symbol">;</a> <a id="715" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="722" class="Symbol">;</a> <a id="724" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="793" class="Symbol">)</a>

<a id="796" class="Keyword">private</a>
  <a id="806" class="Keyword">variable</a>
    <a id="819" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a> <a id="821" href="Relation.Nullary.Negation.html#821" class="Generalizable">b</a> <a id="823" href="Relation.Nullary.Negation.html#823" class="Generalizable">c</a> <a id="825" href="Relation.Nullary.Negation.html#825" class="Generalizable">d</a> <a id="827" href="Relation.Nullary.Negation.html#827" class="Generalizable">p</a> <a id="829" href="Relation.Nullary.Negation.html#829" class="Generalizable">w</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="843" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="845" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="847" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a> <a id="849" href="Relation.Nullary.Negation.html#849" class="Generalizable">D</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="857" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a>
    <a id="863" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="865" class="Symbol">:</a> <a id="867" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="872" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="874" href="Relation.Nullary.Negation.html#827" class="Generalizable">p</a>
    <a id="880" href="Relation.Nullary.Negation.html#880" class="Generalizable">Whatever</a> <a id="889" class="Symbol">:</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="895" href="Relation.Nullary.Negation.html#829" class="Generalizable">w</a>

<a id="898" class="Comment">------------------------------------------------------------------------</a>
<a id="971" class="Comment">-- Re-export public definitions</a>

<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1047" class="Keyword">public</a>

<a id="1055" class="Comment">------------------------------------------------------------------------</a>
<a id="1128" class="Comment">-- Quantifier juggling</a>

<a id="∃⟶¬∀¬"></a><a id="1152" href="Relation.Nullary.Negation.html#1152" class="Function">∃⟶¬∀¬</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1162" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1168" class="Symbol">(∀</a> <a id="1171" href="Relation.Nullary.Negation.html#1171" class="Bound">x</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1177" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1179" href="Relation.Nullary.Negation.html#1171" class="Bound">x</a><a id="1180" class="Symbol">)</a>
<a id="1182" href="Relation.Nullary.Negation.html#1152" class="Function">∃⟶¬∀¬</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Function.Base.html#1657" class="Function">flip</a> <a id="1195" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="∀⟶¬∃¬"></a><a id="1204" href="Relation.Nullary.Negation.html#1204" class="Function">∀⟶¬∃¬</a> <a id="1210" class="Symbol">:</a> <a id="1212" class="Symbol">(∀</a> <a id="1215" href="Relation.Nullary.Negation.html#1215" class="Bound">x</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1221" href="Relation.Nullary.Negation.html#1215" class="Bound">x</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1228" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1230" class="Symbol">λ</a> <a id="1232" href="Relation.Nullary.Negation.html#1232" class="Bound">x</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1238" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1240" href="Relation.Nullary.Negation.html#1232" class="Bound">x</a>
<a id="1242" href="Relation.Nullary.Negation.html#1204" class="Function">∀⟶¬∃¬</a> <a id="1248" href="Relation.Nullary.Negation.html#1248" class="Bound">∀xPx</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Relation.Nullary.Negation.html#1254" class="Bound">x</a> <a id="1256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1258" href="Relation.Nullary.Negation.html#1258" class="Bound">¬Px</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">=</a> <a id="1265" href="Relation.Nullary.Negation.html#1258" class="Bound">¬Px</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Relation.Nullary.Negation.html#1248" class="Bound">∀xPx</a> <a id="1275" href="Relation.Nullary.Negation.html#1254" class="Bound">x</a><a id="1276" class="Symbol">)</a>

<a id="¬∃⟶∀¬"></a><a id="1279" href="Relation.Nullary.Negation.html#1279" class="Function">¬∃⟶∀¬</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1289" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1291" class="Symbol">(λ</a> <a id="1294" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1300" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">→</a> <a id="1305" class="Symbol">∀</a> <a id="1307" href="Relation.Nullary.Negation.html#1307" class="Bound">x</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1313" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1315" href="Relation.Nullary.Negation.html#1307" class="Bound">x</a>
<a id="1317" href="Relation.Nullary.Negation.html#1279" class="Function">¬∃⟶∀¬</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Data.Product.Base.html#2952" class="Function">curry</a>

<a id="∀¬⟶¬∃"></a><a id="1332" href="Relation.Nullary.Negation.html#1332" class="Function">∀¬⟶¬∃</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">(∀</a> <a id="1343" href="Relation.Nullary.Negation.html#1343" class="Bound">x</a> <a id="1345" class="Symbol">→</a> <a id="1347" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1349" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1351" href="Relation.Nullary.Negation.html#1343" class="Bound">x</a><a id="1352" class="Symbol">)</a> <a id="1354" class="Symbol">→</a> <a id="1356" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1358" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1360" class="Symbol">(λ</a> <a id="1363" href="Relation.Nullary.Negation.html#1363" class="Bound">x</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1369" href="Relation.Nullary.Negation.html#1363" class="Bound">x</a><a id="1370" class="Symbol">)</a>
<a id="1372" href="Relation.Nullary.Negation.html#1332" class="Function">∀¬⟶¬∃</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="∃¬⟶¬∀"></a><a id="1389" href="Relation.Nullary.Negation.html#1389" class="Function">∃¬⟶¬∀</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1399" class="Symbol">(λ</a> <a id="1402" href="Relation.Nullary.Negation.html#1402" class="Bound">x</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1408" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1410" href="Relation.Nullary.Negation.html#1402" class="Bound">x</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1417" class="Symbol">(∀</a> <a id="1420" href="Relation.Nullary.Negation.html#1420" class="Bound">x</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1426" href="Relation.Nullary.Negation.html#1420" class="Bound">x</a><a id="1427" class="Symbol">)</a>
<a id="1429" href="Relation.Nullary.Negation.html#1389" class="Function">∃¬⟶¬∀</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Function.Base.html#1657" class="Function">flip</a> <a id="1442" href="Relation.Nullary.Negation.html#1204" class="Function">∀⟶¬∃¬</a>

<a id="1449" class="Comment">------------------------------------------------------------------------</a>
<a id="1522" class="Comment">-- Double Negation</a>

<a id="1542" class="Comment">-- Double-negation is a monad (if we assume that all elements of ¬ ¬ P</a>
<a id="1613" class="Comment">-- are equal).</a>

<a id="¬¬-Monad"></a><a id="1629" href="Relation.Nullary.Negation.html#1629" class="Function">¬¬-Monad</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1649" class="Symbol">{</a><a id="1650" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a><a id="1651" class="Symbol">}</a> <a id="1653" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a>
<a id="1668" href="Relation.Nullary.Negation.html#1629" class="Function">¬¬-Monad</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a>
  <a id="1692" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a>
  <a id="1709" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a>
  <a id="1725" class="Symbol">(λ</a> <a id="1728" href="Relation.Nullary.Negation.html#1728" class="Bound">x</a> <a id="1730" href="Relation.Nullary.Negation.html#1730" class="Bound">f</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="1757" href="Relation.Nullary.Negation.html#1730" class="Bound">f</a> <a id="1759" href="Relation.Nullary.Negation.html#1728" class="Bound">x</a><a id="1760" class="Symbol">))</a>

<a id="¬¬-push"></a><a id="1764" href="Relation.Nullary.Negation.html#1764" class="Function">¬¬-push</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="1789" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1792" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1794" href="Relation.Unary.html#3655" class="Function">]</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1801" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="1816" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1818" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1820" href="Relation.Unary.html#3655" class="Function">]</a>
<a id="1822" href="Relation.Nullary.Negation.html#1764" class="Function">¬¬-push</a> <a id="1830" href="Relation.Nullary.Negation.html#1830" class="Bound">¬¬∀P</a> <a id="1835" href="Relation.Nullary.Negation.html#1835" class="Bound">a</a> <a id="1837" href="Relation.Nullary.Negation.html#1837" class="Bound">¬Pa</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Relation.Nullary.Negation.html#1830" class="Bound">¬¬∀P</a> <a id="1848" class="Symbol">(λ</a> <a id="1851" href="Relation.Nullary.Negation.html#1851" class="Bound">∀P</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Relation.Nullary.Negation.html#1837" class="Bound">¬Pa</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Relation.Nullary.Negation.html#1851" class="Bound">∀P</a> <a id="1864" href="Relation.Nullary.Negation.html#1835" class="Bound">a</a><a id="1865" class="Symbol">))</a>

<a id="1869" class="Comment">-- If Whatever is instantiated with ¬ ¬ something, then this function</a>
<a id="1939" class="Comment">-- is call with current continuation in the double-negation monad, or,</a>
<a id="2010" class="Comment">-- if you will, a double-negation translation of Peirce&#39;s law.</a>
<a id="2073" class="Comment">--</a>
<a id="2076" class="Comment">-- In order to prove ¬ ¬ P one can assume ¬ P and prove ⊥. However,</a>
<a id="2144" class="Comment">-- sometimes it is nice to avoid leaving the double-negation monad; in</a>
<a id="2215" class="Comment">-- that case this function can be used (with Whatever instantiated to</a>
<a id="2285" class="Comment">-- ⊥).</a>

<a id="call/cc"></a><a id="2293" href="Relation.Nullary.Negation.html#2293" class="Function">call/cc</a> <a id="2301" class="Symbol">:</a> <a id="2303" class="Symbol">((</a><a id="2305" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Relation.Nullary.Negation.html#880" class="Generalizable">Whatever</a><a id="2317" class="Symbol">)</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2336" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a><a id="2337" class="Symbol">)</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2356" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a>
<a id="2358" href="Relation.Nullary.Negation.html#2293" class="Function">call/cc</a> <a id="2366" href="Relation.Nullary.Negation.html#2366" class="Bound">hyp</a> <a id="2370" href="Relation.Nullary.Negation.html#2370" class="Bound">¬a</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Relation.Nullary.Negation.html#2366" class="Bound">hyp</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Function.Base.html#1657" class="Function">flip</a> <a id="2385" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2399" href="Relation.Nullary.Negation.html#2370" class="Bound">¬a</a><a id="2401" class="Symbol">)</a> <a id="2403" href="Relation.Nullary.Negation.html#2370" class="Bound">¬a</a>

<a id="2407" class="Comment">-- The &quot;independence of premise&quot; rule, in the double-negation monad.</a>
<a id="2476" class="Comment">-- It is assumed that the index set (A) is inhabited.</a>

<a id="independence-of-premise"></a><a id="2531" href="Relation.Nullary.Negation.html#2531" class="Function">independence-of-premise</a> <a id="2555" class="Symbol">:</a> <a id="2557" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2559" class="Symbol">→</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2568" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2570" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">→</a> <a id="2575" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2594" href="Relation.Nullary.Negation.html#2594" class="Bound">x</a> <a id="2596" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2598" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2600" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2605" class="Symbol">→</a> <a id="2607" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="2609" href="Relation.Nullary.Negation.html#2594" class="Bound">x</a><a id="2610" class="Symbol">))</a>
<a id="2613" href="Relation.Nullary.Negation.html#2531" class="Function">independence-of-premise</a> <a id="2637" class="Symbol">{</a><a id="2638" class="Argument">A</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Relation.Nullary.Negation.html#2642" class="Bound">A</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">{</a><a id="2646" class="Argument">B</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Relation.Nullary.Negation.html#2650" class="Bound">B</a><a id="2651" class="Symbol">}</a> <a id="2653" class="Symbol">{</a><a id="2654" class="Argument">P</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Relation.Nullary.Negation.html#2658" class="Bound">P</a><a id="2659" class="Symbol">}</a> <a id="2661" href="Relation.Nullary.Negation.html#2661" class="Bound">q</a> <a id="2663" href="Relation.Nullary.Negation.html#2663" class="Bound">f</a> <a id="2665" class="Symbol">=</a> <a id="2667" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="2674" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2681" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a>
  <a id="2702" class="Keyword">where</a>
  <a id="2710" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2723" href="Relation.Nullary.Negation.html#2650" class="Bound">B</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2730" href="Relation.Nullary.Negation.html#2730" class="Bound">x</a> <a id="2732" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2734" href="Relation.Nullary.Negation.html#2642" class="Bound">A</a> <a id="2736" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Relation.Nullary.Negation.html#2650" class="Bound">B</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Relation.Nullary.Negation.html#2658" class="Bound">P</a> <a id="2745" href="Relation.Nullary.Negation.html#2730" class="Bound">x</a><a id="2746" class="Symbol">)</a>
  <a id="2750" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2757" class="Symbol">(</a><a id="2758" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2762" href="Relation.Nullary.Negation.html#2762" class="Bound">p</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="2780" href="Function.Base.html#725" class="Function">const</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Relation.Nullary.Negation.html#2663" class="Bound">f</a> <a id="2789" href="Relation.Nullary.Negation.html#2762" class="Bound">p</a><a id="2790" class="Symbol">)</a>
  <a id="2794" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2805" href="Relation.Nullary.Negation.html#2805" class="Bound">¬p</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">=</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Relation.Nullary.Negation.html#2661" class="Bound">q</a> <a id="2814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2816" href="Function.Base.html#1657" class="Function">flip</a> <a id="2821" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2835" href="Relation.Nullary.Negation.html#2805" class="Bound">¬p</a><a id="2837" class="Symbol">)</a>

<a id="2840" class="Comment">-- The independence of premise rule for binary sums.</a>

<a id="independence-of-premise-⊎"></a><a id="2894" href="Relation.Nullary.Negation.html#2894" class="Function">independence-of-premise-⊎</a> <a id="2920" class="Symbol">:</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2925" class="Symbol">→</a> <a id="2927" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2929" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2931" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2951" class="Symbol">((</a><a id="2953" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a><a id="2958" class="Symbol">)</a> <a id="2960" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2965" class="Symbol">→</a> <a id="2967" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a><a id="2968" class="Symbol">))</a>
<a id="2971" href="Relation.Nullary.Negation.html#2894" class="Function">independence-of-premise-⊎</a> <a id="2997" class="Symbol">{</a><a id="2998" class="Argument">A</a> <a id="3000" class="Symbol">=</a> <a id="3002" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a><a id="3003" class="Symbol">}</a> <a id="3005" class="Symbol">{</a><a id="3006" class="Argument">B</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Relation.Nullary.Negation.html#3010" class="Bound">B</a><a id="3011" class="Symbol">}</a> <a id="3013" class="Symbol">{</a><a id="3014" class="Argument">C</a> <a id="3016" class="Symbol">=</a> <a id="3018" href="Relation.Nullary.Negation.html#3018" class="Bound">C</a><a id="3019" class="Symbol">}</a> <a id="3021" href="Relation.Nullary.Negation.html#3021" class="Bound">f</a> <a id="3023" class="Symbol">=</a> <a id="3025" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="3032" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3039" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a>
  <a id="3060" class="Keyword">where</a>
  <a id="3068" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3075" class="Symbol">:</a> <a id="3077" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3081" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a> <a id="3083" class="Symbol">→</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a> <a id="3088" class="Symbol">→</a> <a id="3090" href="Relation.Nullary.Negation.html#3010" class="Bound">B</a><a id="3091" class="Symbol">)</a> <a id="3093" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Relation.Nullary.Negation.html#3018" class="Bound">C</a><a id="3101" class="Symbol">)</a>
  <a id="3105" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3117" href="Relation.Nullary.Negation.html#3117" class="Bound">p</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">=</a> <a id="3122" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3130" href="Function.Base.html#725" class="Function">const</a> <a id="3136" href="Function.Base.html#725" class="Function">const</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Relation.Nullary.Negation.html#3021" class="Bound">f</a> <a id="3145" href="Relation.Nullary.Negation.html#3117" class="Bound">p</a><a id="3146" class="Symbol">)</a>
  <a id="3150" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3161" href="Relation.Nullary.Negation.html#3161" class="Bound">¬p</a><a id="3163" class="Symbol">)</a> <a id="3165" class="Symbol">=</a> <a id="3167" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Function.Base.html#1657" class="Function">flip</a> <a id="3178" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3192" href="Relation.Nullary.Negation.html#3161" class="Bound">¬p</a><a id="3194" class="Symbol">)</a>

<a id="3197" class="Keyword">private</a>

  <a id="3208" class="Comment">-- Note that independence-of-premise-⊎ is a consequence of</a>
  <a id="3269" class="Comment">-- independence-of-premise (for simplicity it is assumed that Q and</a>
  <a id="3339" class="Comment">-- R have the same type here):</a>

  <a id="corollary"></a><a id="3373" href="Relation.Nullary.Negation.html#3373" class="Function">corollary</a> <a id="3383" class="Symbol">:</a> <a id="3385" class="Symbol">{</a><a id="3386" href="Relation.Nullary.Negation.html#3386" class="Bound">B</a> <a id="3388" href="Relation.Nullary.Negation.html#3388" class="Bound">C</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3396" href="Relation.Nullary.Negation.html#821" class="Generalizable">b</a><a id="3397" class="Symbol">}</a> <a id="3399" class="Symbol">→</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Relation.Nullary.Negation.html#3386" class="Bound">B</a> <a id="3408" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3410" href="Relation.Nullary.Negation.html#3388" class="Bound">C</a><a id="3411" class="Symbol">)</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="3430" class="Symbol">((</a><a id="3432" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Relation.Nullary.Negation.html#3386" class="Bound">B</a><a id="3437" class="Symbol">)</a> <a id="3439" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Relation.Nullary.Negation.html#3388" class="Bound">C</a><a id="3447" class="Symbol">))</a>
  <a id="3452" href="Relation.Nullary.Negation.html#3373" class="Function">corollary</a> <a id="3462" class="Symbol">{</a><a id="3463" class="Argument">A</a> <a id="3465" class="Symbol">=</a> <a id="3467" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a><a id="3468" class="Symbol">}</a> <a id="3470" class="Symbol">{</a><a id="3471" class="Argument">B</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="Relation.Nullary.Negation.html#3475" class="Bound">B</a><a id="3476" class="Symbol">}</a> <a id="3478" class="Symbol">{</a><a id="3479" class="Argument">C</a> <a id="3481" class="Symbol">=</a> <a id="3483" href="Relation.Nullary.Negation.html#3483" class="Bound">C</a><a id="3484" class="Symbol">}</a> <a id="3486" href="Relation.Nullary.Negation.html#3486" class="Bound">f</a> <a id="3488" class="Symbol">=</a>
    <a id="3494" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="3501" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Relation.Nullary.Negation.html#2531" class="Function">independence-of-premise</a> <a id="3533" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3545" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3550" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3556" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3562" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3564" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3567" href="Relation.Nullary.Negation.html#3486" class="Bound">f</a><a id="3568" class="Symbol">))</a>
    <a id="3575" class="Keyword">where</a>
    <a id="3585" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3592" class="Symbol">:</a> <a id="3594" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3596" class="Symbol">(λ</a> <a id="3599" href="Relation.Nullary.Negation.html#3599" class="Bound">b</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a> <a id="3605" class="Symbol">→</a> <a id="3607" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3610" href="Relation.Nullary.Negation.html#3599" class="Bound">b</a> <a id="3612" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3617" href="Relation.Nullary.Negation.html#3475" class="Bound">B</a> <a id="3619" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3624" href="Relation.Nullary.Negation.html#3483" class="Bound">C</a><a id="3625" class="Symbol">)</a> <a id="3627" class="Symbol">→</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a> <a id="3632" class="Symbol">→</a> <a id="3634" href="Relation.Nullary.Negation.html#3475" class="Bound">B</a><a id="3635" class="Symbol">)</a> <a id="3637" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3639" class="Symbol">(</a><a id="3640" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a> <a id="3642" class="Symbol">→</a> <a id="3644" href="Relation.Nullary.Negation.html#3483" class="Bound">C</a><a id="3645" class="Symbol">)</a>
    <a id="3651" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3665" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3667" href="Relation.Nullary.Negation.html#3667" class="Bound">f</a><a id="3668" class="Symbol">)</a> <a id="3670" class="Symbol">=</a> <a id="3672" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3677" href="Relation.Nullary.Negation.html#3667" class="Bound">f</a>
    <a id="3683" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3699" href="Relation.Nullary.Negation.html#3699" class="Bound">f</a><a id="3700" class="Symbol">)</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3709" href="Relation.Nullary.Negation.html#3699" class="Bound">f</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Recomputable.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Recomputable.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Recomputable types and their algebra as Harrop formulas</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">module</a> <a id="291" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="377" class="Symbol">;</a> <a id="379" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Level.html" class="Module">Level</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="415" class="Symbol">)</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="474" class="Symbol">)</a>

<a id="477" class="Keyword">private</a>
  <a id="487" class="Keyword">variable</a>
    <a id="500" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a> <a id="502" class="Symbol">:</a> <a id="504" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="514" href="Relation.Nullary.Recomputable.Core.html#514" class="Generalizable">A</a> <a id="516" class="Symbol">:</a> <a id="518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="522" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a>


<a id="526" class="Comment">------------------------------------------------------------------------</a>
<a id="599" class="Comment">-- Definition</a>
<a id="613" class="Comment">--</a>
<a id="616" class="Comment">-- The idea of being &#39;recomputable&#39; is that, given an *irrelevant* proof</a>
<a id="689" class="Comment">-- of a proposition `A` (signalled by being a value of type `.A`, all of</a>
<a id="762" class="Comment">-- whose inhabitants are identified up to definitional equality, and hence</a>
<a id="837" class="Comment">-- do *not* admit pattern-matching), one may &#39;promote&#39; such a value to a</a>
<a id="910" class="Comment">-- &#39;genuine&#39; value of `A`, available for subsequent eg. pattern-matching.</a>

<a id="Recomputable"></a><a id="985" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="998" class="Symbol">:</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Relation.Nullary.Recomputable.Core.html#1001" class="Bound">A</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a>
<a id="1020" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1033" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a> <a id="1035" class="Symbol">=</a> <a id="1037" class="Symbol">.</a><a id="1038" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Fundamental properties:</a>
<a id="1145" class="Comment">-- given `Recomputable A`, `recompute` is a constant function;</a>
<a id="1208" class="Comment">-- moreover, the identity, if `A` is propositionally irrelevant.</a>

<a id="1274" class="Keyword">module</a> <a id="1281" href="Relation.Nullary.Recomputable.Core.html#1281" class="Module">_</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1309" href="Relation.Nullary.Recomputable.Core.html#514" class="Generalizable">A</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Keyword">where</a>

  <a id="1321" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">recompute-constant</a> <a id="1340" class="Symbol">:</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Nullary.Recomputable.Core.html#1343" class="Bound">p</a> <a id="1345" href="Relation.Nullary.Recomputable.Core.html#1345" class="Bound">q</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1364" href="Relation.Nullary.Recomputable.Core.html#1343" class="Bound">p</a> <a id="1366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1368" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1378" href="Relation.Nullary.Recomputable.Core.html#1345" class="Bound">q</a>
  <a id="1382" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">recompute-constant</a> <a id="1401" class="Symbol">_</a> <a id="1403" class="Symbol">_</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1415" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">recompute-irrelevant-id</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1452" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a> <a id="1454" class="Symbol">→</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1476" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a> <a id="1478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1480" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a>
  <a id="1484" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">recompute-irrelevant-id</a> <a id="1508" href="Relation.Nullary.Recomputable.Core.html#1508" class="Bound">irr</a> <a id="1512" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Relation.Nullary.Recomputable.Core.html#1508" class="Bound">irr</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1531" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a><a id="1532" class="Symbol">)</a> <a id="1534" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Recomputable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Recomputable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Recomputable types and their algebra as Harrop formulas</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">module</a> <a id="291" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="321" class="Keyword">where</a>

<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Data.Empty.html#914" class="Function">⊥</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Irrelevant.html#789" class="Field">irrelevant</a><a id="418" class="Symbol">;</a> <a id="420" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[_]</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="465" class="Symbol">;</a> <a id="467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="470" class="Symbol">;</a> <a id="472" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="477" class="Symbol">;</a> <a id="479" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="484" class="Symbol">)</a>
<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Level.html" class="Module">Level</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="570" class="Symbol">)</a>

<a id="573" class="Keyword">private</a>
  <a id="583" class="Keyword">variable</a>
    <a id="596" href="Relation.Nullary.Recomputable.html#596" class="Generalizable">a</a> <a id="598" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a> <a id="600" class="Symbol">:</a> <a id="602" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="612" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="614" class="Symbol">:</a> <a id="616" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="620" href="Relation.Nullary.Recomputable.html#596" class="Generalizable">a</a>
    <a id="626" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a> <a id="628" class="Symbol">:</a> <a id="630" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="634" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a>

<a id="637" class="Comment">------------------------------------------------------------------------</a>
<a id="710" class="Comment">-- Re-export</a>

<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="771" class="Keyword">public</a>


<a id="780" class="Comment">------------------------------------------------------------------------</a>
<a id="853" class="Comment">-- Constructions</a>

<a id="871" class="Comment">-- Irrelevant types are Recomputable</a>

<a id="irrelevant-recompute"></a><a id="909" href="Relation.Nullary.Recomputable.html#909" class="Function">irrelevant-recompute</a> <a id="930" class="Symbol">:</a> <a id="932" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="945" class="Symbol">(</a><a id="946" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="957" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a><a id="958" class="Symbol">)</a>
<a id="960" href="Data.Irrelevant.html#789" class="Field">irrelevant</a> <a id="971" class="Symbol">(</a><a id="972" href="Relation.Nullary.Recomputable.html#909" class="Function">irrelevant-recompute</a> <a id="993" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="995" href="Relation.Nullary.Recomputable.html#995" class="Bound">a</a> <a id="997" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a><a id="998" class="Symbol">)</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Relation.Nullary.Recomputable.html#995" class="Bound">a</a>

<a id="1005" class="Comment">-- Corollary: so too is ⊥</a>

<a id="⊥-recompute"></a><a id="1032" href="Relation.Nullary.Recomputable.html#1032" class="Function">⊥-recompute</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1059" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="1061" href="Relation.Nullary.Recomputable.html#1032" class="Function">⊥-recompute</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Relation.Nullary.Recomputable.html#909" class="Function">irrelevant-recompute</a>

<a id="_×-recompute_"></a><a id="1097" href="Relation.Nullary.Recomputable.html#1097" class="Function Operator">_×-recompute_</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1126" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1143" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a> <a id="1145" class="Symbol">→</a> <a id="1147" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1163" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1165" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a><a id="1166" class="Symbol">)</a>
<a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Nullary.Recomputable.html#1169" class="Bound">rA</a> <a id="1172" href="Relation.Nullary.Recomputable.html#1097" class="Function Operator">×-recompute</a> <a id="1184" href="Relation.Nullary.Recomputable.html#1184" class="Bound">rB</a><a id="1186" class="Symbol">)</a> <a id="1188" href="Relation.Nullary.Recomputable.html#1188" class="Bound">p</a> <a id="1190" class="Symbol">=</a> <a id="1192" href="Relation.Nullary.Recomputable.html#1169" class="Bound">rA</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Relation.Nullary.Recomputable.html#1188" class="Bound">p</a> <a id="1198" class="Symbol">.</a><a id="1199" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1204" class="Symbol">)</a> <a id="1206" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1208" href="Relation.Nullary.Recomputable.html#1184" class="Bound">rB</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Relation.Nullary.Recomputable.html#1188" class="Bound">p</a> <a id="1214" class="Symbol">.</a><a id="1215" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1220" class="Symbol">)</a>

<a id="_→-recompute_"></a><a id="1223" href="Relation.Nullary.Recomputable.html#1223" class="Function Operator">_→-recompute_</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Relation.Nullary.Recomputable.html#1240" class="Bound">A</a> <a id="1242" class="Symbol">:</a> <a id="1244" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1248" href="Relation.Nullary.Recomputable.html#596" class="Generalizable">a</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1266" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Relation.Nullary.Recomputable.html#1240" class="Bound">A</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a><a id="1289" class="Symbol">)</a>
<a id="1291" class="Symbol">(</a><a id="1292" href="Relation.Nullary.Recomputable.html#1292" class="Bound">A</a> <a id="1294" href="Relation.Nullary.Recomputable.html#1223" class="Function Operator">→-recompute</a> <a id="1306" href="Relation.Nullary.Recomputable.html#1306" class="Bound">rB</a><a id="1308" class="Symbol">)</a> <a id="1310" href="Relation.Nullary.Recomputable.html#1310" class="Bound">f</a> <a id="1312" href="Relation.Nullary.Recomputable.html#1312" class="Bound">a</a> <a id="1314" class="Symbol">=</a> <a id="1316" href="Relation.Nullary.Recomputable.html#1306" class="Bound">rB</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Relation.Nullary.Recomputable.html#1310" class="Bound">f</a> <a id="1322" href="Relation.Nullary.Recomputable.html#1312" class="Bound">a</a><a id="1323" class="Symbol">)</a>

<a id="Π-recompute"></a><a id="1326" href="Relation.Nullary.Recomputable.html#1326" class="Function">Π-recompute</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Relation.Nullary.Recomputable.html#1341" class="Bound">B</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1353" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a><a id="1354" class="Symbol">)</a> <a id="1356" class="Symbol">→</a> <a id="1358" class="Symbol">(∀</a> <a id="1361" href="Relation.Nullary.Recomputable.html#1361" class="Bound">x</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Relation.Nullary.Recomputable.html#1341" class="Bound">B</a> <a id="1381" href="Relation.Nullary.Recomputable.html#1361" class="Bound">x</a><a id="1382" class="Symbol">))</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1400" class="Symbol">(∀</a> <a id="1403" href="Relation.Nullary.Recomputable.html#1403" class="Bound">x</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Relation.Nullary.Recomputable.html#1341" class="Bound">B</a> <a id="1409" href="Relation.Nullary.Recomputable.html#1403" class="Bound">x</a><a id="1410" class="Symbol">)</a>
<a id="1412" href="Relation.Nullary.Recomputable.html#1326" class="Function">Π-recompute</a> <a id="1424" href="Relation.Nullary.Recomputable.html#1424" class="Bound">B</a> <a id="1426" href="Relation.Nullary.Recomputable.html#1426" class="Bound">rB</a> <a id="1429" href="Relation.Nullary.Recomputable.html#1429" class="Bound">f</a> <a id="1431" href="Relation.Nullary.Recomputable.html#1431" class="Bound">a</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Relation.Nullary.Recomputable.html#1426" class="Bound">rB</a> <a id="1438" href="Relation.Nullary.Recomputable.html#1431" class="Bound">a</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Relation.Nullary.Recomputable.html#1429" class="Bound">f</a> <a id="1443" href="Relation.Nullary.Recomputable.html#1431" class="Bound">a</a><a id="1444" class="Symbol">)</a>

<a id="∀-recompute"></a><a id="1447" href="Relation.Nullary.Recomputable.html#1447" class="Function">∀-recompute</a> <a id="1459" class="Symbol">:</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Relation.Nullary.Recomputable.html#1462" class="Bound">B</a> <a id="1464" class="Symbol">:</a> <a id="1466" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1474" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">→</a> <a id="1479" class="Symbol">(∀</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Relation.Nullary.Recomputable.html#1483" class="Bound">x</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Relation.Nullary.Recomputable.html#1462" class="Bound">B</a> <a id="1504" href="Relation.Nullary.Recomputable.html#1483" class="Bound">x</a><a id="1505" class="Symbol">))</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1523" class="Symbol">(∀</a> <a id="1526" class="Symbol">{</a><a id="1527" href="Relation.Nullary.Recomputable.html#1527" class="Bound">x</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Relation.Nullary.Recomputable.html#1462" class="Bound">B</a> <a id="1534" href="Relation.Nullary.Recomputable.html#1527" class="Bound">x</a><a id="1535" class="Symbol">)</a>
<a id="1537" href="Relation.Nullary.Recomputable.html#1447" class="Function">∀-recompute</a> <a id="1549" href="Relation.Nullary.Recomputable.html#1549" class="Bound">B</a> <a id="1551" href="Relation.Nullary.Recomputable.html#1551" class="Bound">rB</a> <a id="1554" href="Relation.Nullary.Recomputable.html#1554" class="Bound">f</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Relation.Nullary.Recomputable.html#1551" class="Bound">rB</a> <a id="1561" href="Relation.Nullary.Recomputable.html#1554" class="Bound">f</a>

<a id="1564" class="Comment">-- Corollary: negations are Recomputable</a>

<a id="¬-recompute"></a><a id="1606" href="Relation.Nullary.Recomputable.html#1606" class="Function">¬-recompute</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1636" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a><a id="1637" class="Symbol">)</a>
<a id="1639" href="Relation.Nullary.Recomputable.html#1606" class="Function">¬-recompute</a> <a id="1651" class="Symbol">{</a><a id="1652" class="Argument">A</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Relation.Nullary.Recomputable.html#1656" class="Bound">A</a><a id="1657" class="Symbol">}</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Relation.Nullary.Recomputable.html#1656" class="Bound">A</a> <a id="1663" href="Relation.Nullary.Recomputable.html#1223" class="Function Operator">→-recompute</a> <a id="1675" href="Relation.Nullary.Recomputable.html#1032" class="Function">⊥-recompute</a>
</pre></body></html>


==> anc/html/Relation.Nullary.Reflects.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Reflects</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the `Reflects` construct</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="405" class="Symbol">;</a> <a id="407" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="459" class="Symbol">;</a> <a id="461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="471" class="Symbol">;</a> <a id="473" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Level.html" class="Module">Level</a> <a id="592" class="Keyword">using</a> <a id="598" class="Symbol">(</a><a id="599" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Function.Base.html" class="Module">Function.Base</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="642" class="Symbol">;</a> <a id="644" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="647" class="Symbol">;</a> <a id="649" href="Function.Base.html#725" class="Function">const</a><a id="654" class="Symbol">;</a> <a id="656" href="Function.Base.html#704" class="Function">id</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>
  <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="714" class="Symbol">;</a> <a id="716" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="748" class="Symbol">;</a> <a id="750" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a><a id="755" class="Symbol">)</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="799" class="Symbol">as</a> <a id="802" class="Module">Recomputable</a> <a id="815" class="Keyword">using</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="834" class="Symbol">)</a>

<a id="837" class="Keyword">private</a>
  <a id="847" class="Keyword">variable</a>
    <a id="860" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="874" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="876" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="878" class="Symbol">:</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="884" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a>

<a id="887" class="Comment">------------------------------------------------------------------------</a>
<a id="960" class="Comment">-- `Reflects` idiom.</a>

<a id="982" class="Comment">-- The truth value of A is reflected by a boolean value.</a>
<a id="1039" class="Comment">-- `Reflects A b` is equivalent to `if b then A else ¬ A`.</a>

<a id="1099" class="Keyword">data</a> <a id="Reflects"></a><a id="1104" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1122" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1138" href="Relation.Nullary.Reflects.html#1122" class="Bound">a</a> <a id="1140" class="Keyword">where</a>
  <a id="Reflects.ofʸ"></a><a id="1148" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a> <a id="1152" class="Symbol">:</a> <a id="1154" class="Symbol">(</a> <a id="1156" href="Relation.Nullary.Reflects.html#1156" class="Bound">a</a> <a id="1158" class="Symbol">:</a>   <a id="1162" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1176" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1178" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="Reflects.ofⁿ"></a><a id="1185" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1189" class="Symbol">:</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Relation.Nullary.Reflects.html#1192" class="Bound">¬a</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1199" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a><a id="1200" class="Symbol">)</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1213" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1215" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1222" class="Comment">------------------------------------------------------------------------</a>
<a id="1295" class="Comment">-- Constructors and destructors</a>

<a id="1328" class="Comment">-- These lemmas are intended to be used mostly when `b` is a value, so</a>
<a id="1399" class="Comment">-- that the `if` expressions have already been evaluated away.</a>
<a id="1462" class="Comment">-- In this case, `of` works like the relevant constructor (`ofⁿ` or</a>
<a id="1530" class="Comment">-- `ofʸ`), and `invert` strips off the constructor to just give either</a>
<a id="1601" class="Comment">-- the proof of `A` or the proof of `¬ A`.</a>

<a id="of"></a><a id="1645" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1648" class="Symbol">:</a> <a id="1650" class="Symbol">∀</a> <a id="1652" class="Symbol">{</a><a id="1653" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a><a id="1654" class="Symbol">}</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1661" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a> <a id="1663" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1668" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1670" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1675" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1677" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1679" class="Symbol">→</a> <a id="1681" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1690" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1692" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a>
<a id="1694" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1697" class="Symbol">{</a><a id="1698" class="Argument">b</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1707" class="Symbol">}</a> <a id="1709" href="Relation.Nullary.Reflects.html#1709" class="Bound">¬a</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1718" href="Relation.Nullary.Reflects.html#1709" class="Bound">¬a</a>
<a id="1721" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">b</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1734" class="Symbol">}</a>  <a id="1737" href="Relation.Nullary.Reflects.html#1737" class="Bound">a</a> <a id="1739" class="Symbol">=</a> <a id="1741" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a> <a id="1745" href="Relation.Nullary.Reflects.html#1737" class="Bound">a</a>

<a id="invert"></a><a id="1748" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1755" class="Symbol">:</a> <a id="1757" class="Symbol">∀</a> <a id="1759" class="Symbol">{</a><a id="1760" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a><a id="1761" class="Symbol">}</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1774" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1776" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1783" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a> <a id="1785" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1790" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1792" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1797" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1799" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a>
<a id="1801" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="1814" href="Relation.Nullary.Reflects.html#1814" class="Bound">a</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Relation.Nullary.Reflects.html#1814" class="Bound">a</a>
<a id="1821" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1833" href="Relation.Nullary.Reflects.html#1833" class="Bound">¬a</a><a id="1835" class="Symbol">)</a> <a id="1837" class="Symbol">=</a> <a id="1839" href="Relation.Nullary.Reflects.html#1833" class="Bound">¬a</a>

<a id="1843" class="Comment">------------------------------------------------------------------------</a>
<a id="1916" class="Comment">-- recompute</a>

<a id="1930" class="Comment">-- Given an irrelevant proof of a reflected type, a proof can</a>
<a id="1992" class="Comment">-- be recomputed and subsequently used in relevant contexts.</a>

<a id="recompute"></a><a id="2054" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2064" class="Symbol">:</a> <a id="2066" class="Symbol">∀</a> <a id="2068" class="Symbol">{</a><a id="2069" href="Relation.Nullary.Reflects.html#2069" class="Bound">b</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2083" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2085" href="Relation.Nullary.Reflects.html#2069" class="Bound">b</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="2102" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a>
<a id="2104" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2120" href="Relation.Nullary.Reflects.html#2120" class="Bound">a</a><a id="2121" class="Symbol">)</a> <a id="2123" class="Symbol">_</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Relation.Nullary.Reflects.html#2120" class="Bound">a</a>
<a id="2129" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2144" href="Relation.Nullary.Reflects.html#2144" class="Bound">¬a</a><a id="2146" class="Symbol">)</a> <a id="2148" href="Relation.Nullary.Reflects.html#2148" class="Bound">a</a> <a id="2150" class="Symbol">=</a> <a id="2152" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="2170" href="Relation.Nullary.Reflects.html#2148" class="Bound">a</a> <a id="2172" href="Relation.Nullary.Reflects.html#2144" class="Bound">¬a</a>

<a id="recompute-constant"></a><a id="2176" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a> <a id="2195" class="Symbol">:</a> <a id="2197" class="Symbol">∀</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Relation.Nullary.Reflects.html#2200" class="Bound">b</a><a id="2201" class="Symbol">}</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2217" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2219" href="Relation.Nullary.Reflects.html#2200" class="Bound">b</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Relation.Nullary.Reflects.html#2223" class="Bound">p</a> <a id="2225" href="Relation.Nullary.Reflects.html#2225" class="Bound">q</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">→</a>
                     <a id="2255" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2265" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2267" href="Relation.Nullary.Reflects.html#2223" class="Bound">p</a> <a id="2269" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2271" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2281" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2283" href="Relation.Nullary.Reflects.html#2225" class="Bound">q</a>
<a id="2285" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">Recomputable.recompute-constant</a> <a id="2338" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2340" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a>

<a id="2351" class="Comment">------------------------------------------------------------------------</a>
<a id="2424" class="Comment">-- Interaction with true, false, negation, product, sums etc.</a>

<a id="2487" class="Keyword">infixr</a> <a id="2494" class="Number">1</a> <a id="2496" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">_⊎-reflects_</a>
<a id="2509" class="Keyword">infixr</a> <a id="2516" class="Number">2</a> <a id="2518" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">_×-reflects_</a> <a id="2531" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">_→-reflects_</a>

<a id="⊥-reflects"></a><a id="2545" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a> <a id="2556" class="Symbol">:</a> <a id="2558" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2570" class="Symbol">{</a><a id="2571" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="2572" class="Symbol">})</a> <a id="2575" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2581" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2597" class="Symbol">λ()</a>

<a id="⊤-reflects"></a><a id="2602" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2627" class="Symbol">{</a><a id="2628" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="2629" class="Symbol">})</a> <a id="2632" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2637" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2653" class="Symbol">_</a>

<a id="T-reflects"></a><a id="2656" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2667" class="Symbol">:</a> <a id="2669" class="Symbol">∀</a> <a id="2671" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a> <a id="2673" class="Symbol">→</a> <a id="2675" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="2687" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a><a id="2688" class="Symbol">)</a> <a id="2690" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a>
<a id="2692" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2703" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2709" class="Symbol">=</a> <a id="2711" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2714" class="Symbol">_</a>
<a id="2716" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2727" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2738" href="Function.Base.html#704" class="Function">id</a>

<a id="¬-reflects"></a><a id="2742" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2753" class="Symbol">:</a> <a id="2755" class="Symbol">∀</a> <a id="2757" class="Symbol">{</a><a id="2758" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a><a id="2759" class="Symbol">}</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2772" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2774" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2790" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="2798" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a><a id="2799" class="Symbol">)</a>
<a id="2801" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2818" href="Relation.Nullary.Reflects.html#2818" class="Bound">a</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">=</a> <a id="2823" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="2830" href="Relation.Nullary.Reflects.html#2818" class="Bound">a</a><a id="2831" class="Symbol">)</a>
<a id="2833" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2849" href="Relation.Nullary.Reflects.html#2849" class="Bound">¬a</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2858" href="Relation.Nullary.Reflects.html#2849" class="Bound">¬a</a>

<a id="_×-reflects_"></a><a id="2862" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">_×-reflects_</a> <a id="2875" class="Symbol">:</a> <a id="2877" class="Symbol">∀</a> <a id="2879" class="Symbol">{</a><a id="2880" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2882" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a><a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2896" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2898" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2900" class="Symbol">→</a> <a id="2902" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2911" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="2913" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a> <a id="2915" class="Symbol">→</a>
               <a id="2932" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2944" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2946" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2952" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="2954" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a><a id="2955" class="Symbol">)</a>
<a id="2957" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2962" href="Relation.Nullary.Reflects.html#2962" class="Bound">a</a> <a id="2964" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="2975" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2980" href="Relation.Nullary.Reflects.html#2980" class="Bound">b</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Relation.Nullary.Reflects.html#2962" class="Bound">a</a> <a id="2990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2992" href="Relation.Nullary.Reflects.html#2980" class="Bound">b</a><a id="2993" class="Symbol">)</a>
<a id="2995" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3000" href="Relation.Nullary.Reflects.html#3000" class="Bound">a</a> <a id="3002" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3013" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3017" href="Relation.Nullary.Reflects.html#3017" class="Bound">¬b</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Nullary.Reflects.html#3017" class="Bound">¬b</a> <a id="3029" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3031" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="3036" class="Symbol">)</a>
<a id="3038" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3042" href="Relation.Nullary.Reflects.html#3042" class="Bound">¬a</a> <a id="3045" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3056" class="Symbol">_</a>      <a id="3063" class="Symbol">=</a> <a id="3065" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Relation.Nullary.Reflects.html#3042" class="Bound">¬a</a> <a id="3072" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3074" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="3079" class="Symbol">)</a>

<a id="_⊎-reflects_"></a><a id="3082" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">_⊎-reflects_</a> <a id="3095" class="Symbol">:</a> <a id="3097" class="Symbol">∀</a> <a id="3099" class="Symbol">{</a><a id="3100" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3102" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a><a id="3103" class="Symbol">}</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3116" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3118" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3131" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="3133" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a> <a id="3135" class="Symbol">→</a>
               <a id="3152" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3164" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3166" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="3167" class="Symbol">)</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3172" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3174" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a><a id="3175" class="Symbol">)</a>
<a id="3177" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3182" href="Relation.Nullary.Reflects.html#3182" class="Bound">a</a> <a id="3184" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a>      <a id="3200" class="Symbol">_</a> <a id="3202" class="Symbol">=</a> <a id="3204" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3213" href="Relation.Nullary.Reflects.html#3182" class="Bound">a</a><a id="3214" class="Symbol">)</a>
<a id="3216" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3220" href="Relation.Nullary.Reflects.html#3220" class="Bound">¬a</a> <a id="3223" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3234" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3239" href="Relation.Nullary.Reflects.html#3239" class="Bound">b</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3252" href="Relation.Nullary.Reflects.html#3239" class="Bound">b</a><a id="3253" class="Symbol">)</a>
<a id="3255" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3259" href="Relation.Nullary.Reflects.html#3259" class="Bound">¬a</a> <a id="3262" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3273" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3277" href="Relation.Nullary.Reflects.html#3277" class="Bound">¬b</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Relation.Nullary.Reflects.html#3259" class="Bound">¬a</a> <a id="3289" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">¬-⊎</a> <a id="3293" href="Relation.Nullary.Reflects.html#3277" class="Bound">¬b</a><a id="3295" class="Symbol">)</a>

<a id="_→-reflects_"></a><a id="3298" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">_→-reflects_</a> <a id="3311" class="Symbol">:</a> <a id="3313" class="Symbol">∀</a> <a id="3315" class="Symbol">{</a><a id="3316" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3318" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3332" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3334" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3347" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="3349" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a> <a id="3351" class="Symbol">→</a>
                <a id="3369" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3391" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3393" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3395" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a><a id="3396" class="Symbol">)</a>
<a id="3398" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3403" href="Relation.Nullary.Reflects.html#3403" class="Bound">a</a> <a id="3405" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3416" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3421" href="Relation.Nullary.Reflects.html#3421" class="Bound">b</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Function.Base.html#725" class="Function">const</a> <a id="3435" href="Relation.Nullary.Reflects.html#3421" class="Bound">b</a><a id="3436" class="Symbol">)</a>
<a id="3438" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3443" href="Relation.Nullary.Reflects.html#3443" class="Bound">a</a> <a id="3445" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3456" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3460" href="Relation.Nullary.Reflects.html#3460" class="Bound">¬b</a> <a id="3463" class="Symbol">=</a> <a id="3465" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Relation.Nullary.Reflects.html#3460" class="Bound">¬b</a> <a id="3472" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="3478" href="Relation.Nullary.Reflects.html#3443" class="Bound">a</a><a id="3479" class="Symbol">))</a>
<a id="3482" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3486" href="Relation.Nullary.Reflects.html#3486" class="Bound">¬a</a> <a id="3489" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3500" class="Symbol">_</a>      <a id="3507" class="Symbol">=</a> <a id="3509" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3512" class="Symbol">(λ</a> <a id="3515" href="Relation.Nullary.Reflects.html#3515" class="Bound">a</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3533" href="Relation.Nullary.Reflects.html#3515" class="Bound">a</a> <a id="3535" href="Relation.Nullary.Reflects.html#3486" class="Bound">¬a</a><a id="3537" class="Symbol">)</a>

<a id="3540" class="Comment">------------------------------------------------------------------------</a>
<a id="3613" class="Comment">-- Other lemmas</a>

<a id="fromEquivalence"></a><a id="3630" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">∀</a> <a id="3650" class="Symbol">{</a><a id="3651" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a><a id="3652" class="Symbol">}</a> <a id="3654" class="Symbol">→</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3659" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a> <a id="3661" class="Symbol">→</a> <a id="3663" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="3664" class="Symbol">)</a> <a id="3666" class="Symbol">→</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3675" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3689" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3691" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a>
<a id="3693" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3709" class="Symbol">{</a><a id="3710" class="Argument">b</a> <a id="3712" class="Symbol">=</a> <a id="3714" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3718" class="Symbol">}</a>  <a id="3721" href="Relation.Nullary.Reflects.html#3721" class="Bound">sound</a> <a id="3727" href="Relation.Nullary.Reflects.html#3727" class="Bound">complete</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Relation.Nullary.Reflects.html#3721" class="Bound">sound</a> <a id="3748" class="Symbol">_)</a>
<a id="3751" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3767" class="Symbol">{</a><a id="3768" class="Argument">b</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3777" class="Symbol">}</a> <a id="3779" href="Relation.Nullary.Reflects.html#3779" class="Bound">sound</a> <a id="3785" href="Relation.Nullary.Reflects.html#3785" class="Bound">complete</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3799" href="Relation.Nullary.Reflects.html#3785" class="Bound">complete</a>

<a id="3809" class="Comment">-- `Reflects` is deterministic.</a>
<a id="det"></a><a id="3841" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3845" class="Symbol">:</a> <a id="3847" class="Symbol">∀</a> <a id="3849" class="Symbol">{</a><a id="3850" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3852" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a><a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3867" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3869" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3871" class="Symbol">→</a> <a id="3873" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3882" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3884" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3891" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3893" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a>
<a id="3896" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3906" href="Relation.Nullary.Reflects.html#3906" class="Bound">a</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3915" class="Symbol">_)</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3925" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3935" href="Relation.Nullary.Reflects.html#3935" class="Bound">a</a><a id="3936" class="Symbol">)</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3943" href="Relation.Nullary.Reflects.html#3943" class="Bound">¬a</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3963" href="Relation.Nullary.Reflects.html#3935" class="Bound">a</a> <a id="3965" href="Relation.Nullary.Reflects.html#3943" class="Bound">¬a</a>
<a id="3968" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3972" class="Symbol">(</a><a id="3973" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3977" href="Relation.Nullary.Reflects.html#3977" class="Bound">¬a</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3987" href="Relation.Nullary.Reflects.html#3987" class="Bound">a</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="4006" href="Relation.Nullary.Reflects.html#3987" class="Bound">a</a> <a id="4008" href="Relation.Nullary.Reflects.html#3977" class="Bound">¬a</a>
<a id="4011" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="4015" class="Symbol">(</a><a id="4016" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="4020" href="Relation.Nullary.Reflects.html#4020" class="Bound">¬a</a><a id="4022" class="Symbol">)</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a>  <a id="4030" class="Symbol">_)</a> <a id="4033" class="Symbol">=</a> <a id="4035" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T-reflects-elim"></a><a id="4041" href="Relation.Nullary.Reflects.html#4041" class="Function">T-reflects-elim</a> <a id="4057" class="Symbol">:</a> <a id="4059" class="Symbol">∀</a> <a id="4061" class="Symbol">{</a><a id="4062" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a> <a id="4064" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a><a id="4065" class="Symbol">}</a> <a id="4067" class="Symbol">→</a> <a id="4069" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4081" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a><a id="4082" class="Symbol">)</a> <a id="4084" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a> <a id="4090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4092" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a>
<a id="4094" href="Relation.Nullary.Reflects.html#4041" class="Function">T-reflects-elim</a> <a id="4110" class="Symbol">{</a><a id="4111" href="Relation.Nullary.Reflects.html#4111" class="Bound">a</a><a id="4112" class="Symbol">}</a> <a id="4114" href="Relation.Nullary.Reflects.html#4114" class="Bound">r</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="4122" href="Relation.Nullary.Reflects.html#4114" class="Bound">r</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="4136" href="Relation.Nullary.Reflects.html#4111" class="Bound">a</a><a id="4137" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Relation.Nullary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on nullary relations (like negation and decidability)</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- Some operations on/properties of nullary relations, i.e. sets.</a>

<a id="315" class="Symbol">{-#</a> <a id="319" class="Keyword">OPTIONS</a> <a id="327" class="Pragma">--cubical-compatible</a> <a id="348" class="Pragma">--safe</a> <a id="355" class="Symbol">#-}</a>

<a id="360" class="Keyword">module</a> <a id="367" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="384" class="Keyword">where</a>

<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="435" class="Symbol">)</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Level.html" class="Module">Level</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="512" class="Symbol">)</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Relation.Nullary.html#538" class="Generalizable">p</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="552" href="Relation.Nullary.html#552" class="Generalizable">P</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Relation.Nullary.html#538" class="Generalizable">p</a>


<a id="564" class="Comment">------------------------------------------------------------------------</a>
<a id="637" class="Comment">-- Re-exports</a>

<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="694" class="Keyword">public</a> <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="720" class="Symbol">)</a>
<a id="722" class="Keyword">open</a> <a id="727" class="Keyword">import</a> <a id="734" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="765" class="Keyword">public</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="810" class="Keyword">public</a> <a id="817" class="Keyword">hiding</a> <a id="824" class="Symbol">(</a><a id="825" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a><a id="834" class="Symbol">;</a> <a id="836" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a><a id="854" class="Symbol">)</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="900" class="Keyword">public</a>
<a id="907" class="Keyword">open</a> <a id="912" class="Keyword">import</a> <a id="919" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="947" class="Keyword">public</a>

<a id="955" class="Comment">------------------------------------------------------------------------</a>
<a id="1028" class="Comment">-- Weak decidability</a>
<a id="1049" class="Comment">-- `nothing` is &#39;don&#39;t know&#39;/&#39;give up&#39;; `just` is `yes`/`definitely`</a>

<a id="WeaklyDecidable"></a><a id="1119" href="Relation.Nullary.html#1119" class="Function">WeaklyDecidable</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1141" href="Relation.Nullary.html#538" class="Generalizable">p</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1149" href="Relation.Nullary.html#538" class="Generalizable">p</a>
<a id="1151" href="Relation.Nullary.html#1119" class="Function">WeaklyDecidable</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
</pre></body></html>


==> anc/html/Relation.Unary.PredicateTransformer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary.PredicateTransformer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Predicate transformers</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Relation.Unary.PredicateTransformer.html" class="Module">Relation.Unary.PredicateTransformer</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="331" class="Keyword">using</a> <a id="337" class="Symbol">(</a><a id="338" href="Data.Product.Base.html#852" class="Function">∃</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Function.Base.html" class="Module">Function.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Level.html" class="Module">Level</a> <a id="397" class="Keyword">hiding</a> <a id="404" class="Symbol">(</a><a id="405" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="480" class="Symbol">)</a>

<a id="483" class="Keyword">private</a>
  <a id="493" class="Keyword">variable</a>
    <a id="506" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="508" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a> <a id="510" href="Relation.Unary.PredicateTransformer.html#510" class="Generalizable">c</a> <a id="512" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a> <a id="514" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="516" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="519" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="522" href="Relation.Unary.PredicateTransformer.html#522" class="Generalizable">ℓ₃</a> <a id="525" class="Symbol">:</a> <a id="527" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="537" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a>
    <a id="551" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="559" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a>
    <a id="565" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="573" href="Relation.Unary.PredicateTransformer.html#510" class="Generalizable">c</a>

<a id="576" class="Comment">------------------------------------------------------------------------</a>
<a id="649" class="Comment">-- Heterogeneous and homogeneous predicate transformers</a>

<a id="PT"></a><a id="706" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="717" class="Symbol">→</a> <a id="719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="723" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a> <a id="725" class="Symbol">→</a> <a id="727" class="Symbol">(</a><a id="728" href="Relation.Unary.PredicateTransformer.html#728" class="Bound">ℓ₁</a> <a id="731" href="Relation.Unary.PredicateTransformer.html#731" class="Bound">ℓ₂</a> <a id="734" class="Symbol">:</a> <a id="736" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="749" class="Symbol">_</a>
<a id="751" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="754" href="Relation.Unary.PredicateTransformer.html#754" class="Bound">A</a> <a id="756" href="Relation.Unary.PredicateTransformer.html#756" class="Bound">B</a> <a id="758" href="Relation.Unary.PredicateTransformer.html#758" class="Bound">ℓ₁</a> <a id="761" href="Relation.Unary.PredicateTransformer.html#761" class="Bound">ℓ₂</a> <a id="764" class="Symbol">=</a> <a id="766" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="771" href="Relation.Unary.PredicateTransformer.html#754" class="Bound">A</a> <a id="773" href="Relation.Unary.PredicateTransformer.html#758" class="Bound">ℓ₁</a> <a id="776" class="Symbol">→</a> <a id="778" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="783" href="Relation.Unary.PredicateTransformer.html#756" class="Bound">B</a> <a id="785" href="Relation.Unary.PredicateTransformer.html#761" class="Bound">ℓ₂</a>

<a id="Pt"></a><a id="789" href="Relation.Unary.PredicateTransformer.html#789" class="Function">Pt</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">(</a><a id="803" href="Relation.Unary.PredicateTransformer.html#803" class="Bound">ℓ</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">→</a> <a id="816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="820" class="Symbol">_</a>
<a id="822" href="Relation.Unary.PredicateTransformer.html#789" class="Function">Pt</a> <a id="825" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="827" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a> <a id="829" class="Symbol">=</a> <a id="831" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="834" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="836" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="838" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a> <a id="840" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a>

<a id="843" class="Comment">------------------------------------------------------------------------</a>
<a id="916" class="Comment">-- Composition and identity</a>

<a id="945" class="Keyword">infixr</a> <a id="952" class="Number">9</a> <a id="954" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">_⍮_</a>

<a id="_⍮_"></a><a id="959" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">_⍮_</a> <a id="963" class="Symbol">:</a> <a id="965" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="968" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="970" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="972" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="975" href="Relation.Unary.PredicateTransformer.html#522" class="Generalizable">ℓ₃</a> <a id="978" class="Symbol">→</a> <a id="980" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="983" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="985" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="987" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="990" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="993" class="Symbol">→</a> <a id="995" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="998" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1000" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="1002" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1005" class="Symbol">_</a>
<a id="1007" href="Relation.Unary.PredicateTransformer.html#1007" class="Bound">S</a> <a id="1009" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">⍮</a> <a id="1011" href="Relation.Unary.PredicateTransformer.html#1011" class="Bound">T</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Relation.Unary.PredicateTransformer.html#1007" class="Bound">S</a> <a id="1017" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1019" href="Relation.Unary.PredicateTransformer.html#1011" class="Bound">T</a>

<a id="skip"></a><a id="1022" href="Relation.Unary.PredicateTransformer.html#1022" class="Function">skip</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1032" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1034" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1036" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="1038" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a>
<a id="1040" href="Relation.Unary.PredicateTransformer.html#1022" class="Function">skip</a> <a id="1045" href="Relation.Unary.PredicateTransformer.html#1045" class="Bound">P</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Relation.Unary.PredicateTransformer.html#1045" class="Bound">P</a>

<a id="1052" class="Comment">------------------------------------------------------------------------</a>
<a id="1125" class="Comment">-- Operations on predicates extend pointwise to predicate transformers</a>

<a id="1197" class="Comment">-- The bottom and the top of the predicate transformer lattice.</a>

<a id="abort"></a><a id="1262" href="Relation.Unary.PredicateTransformer.html#1262" class="Function">abort</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1273" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1275" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1277" href="Level.html#521" class="Function">0ℓ</a> <a id="1280" href="Level.html#521" class="Function">0ℓ</a>
<a id="1283" href="Relation.Unary.PredicateTransformer.html#1262" class="Function">abort</a> <a id="1289" class="Symbol">=</a> <a id="1291" class="Symbol">λ</a> <a id="1293" href="Relation.Unary.PredicateTransformer.html#1293" class="Bound">_</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="magic"></a><a id="1300" href="Relation.Unary.PredicateTransformer.html#1300" class="Function">magic</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1311" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1313" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1315" href="Level.html#521" class="Function">0ℓ</a> <a id="1318" href="Level.html#521" class="Function">0ℓ</a>
<a id="1321" href="Relation.Unary.PredicateTransformer.html#1300" class="Function">magic</a> <a id="1327" class="Symbol">=</a> <a id="1329" class="Symbol">λ</a> <a id="1331" href="Relation.Unary.PredicateTransformer.html#1331" class="Bound">_</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Relation.Unary.html#1686" class="Function">U</a>

<a id="1338" class="Comment">-- Negation.</a>

<a id="1352" class="Keyword">infix</a> <a id="1358" class="Number">8</a> <a id="1360" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼_</a>

<a id="∼_"></a><a id="1364" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼_</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1372" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1374" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1376" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1379" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1387" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1389" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1391" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1394" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1397" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼</a> <a id="1399" href="Relation.Unary.PredicateTransformer.html#1399" class="Bound">T</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1405" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1407" href="Relation.Unary.PredicateTransformer.html#1399" class="Bound">T</a>

<a id="1410" class="Comment">-- Refinement.</a>

<a id="1426" class="Keyword">infix</a> <a id="1432" class="Number">4</a> <a id="1434" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">_⊑_</a> <a id="1438" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">_⊒_</a> <a id="1442" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">_⊑′_</a> <a id="1447" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">_⊒′_</a>

<a id="_⊑_"></a><a id="1453" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">_⊑_</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1462" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1464" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1466" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1469" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1477" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1479" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1481" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1484" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1493" class="Symbol">_</a>
<a id="1495" href="Relation.Unary.PredicateTransformer.html#1495" class="Bound">S</a> <a id="1497" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">⊑</a> <a id="1499" href="Relation.Unary.PredicateTransformer.html#1499" class="Bound">T</a> <a id="1501" class="Symbol">=</a> <a id="1503" class="Symbol">∀</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Relation.Unary.PredicateTransformer.html#1495" class="Bound">S</a> <a id="1513" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a> <a id="1515" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1517" href="Relation.Unary.PredicateTransformer.html#1499" class="Bound">T</a> <a id="1519" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a>

<a id="_⊑′_"></a><a id="1522" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">_⊑′_</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1532" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1534" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1536" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1539" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1547" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1549" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1551" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1554" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1563" class="Symbol">_</a>
<a id="1565" href="Relation.Unary.PredicateTransformer.html#1565" class="Bound">S</a> <a id="1567" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">⊑′</a> <a id="1570" href="Relation.Unary.PredicateTransformer.html#1570" class="Bound">T</a> <a id="1572" class="Symbol">=</a> <a id="1574" class="Symbol">∀</a> <a id="1576" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Relation.Unary.PredicateTransformer.html#1565" class="Bound">S</a> <a id="1582" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a> <a id="1584" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1586" href="Relation.Unary.PredicateTransformer.html#1570" class="Bound">T</a> <a id="1588" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a>

<a id="_⊒_"></a><a id="1591" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">_⊒_</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1600" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1602" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1604" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1607" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1615" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1617" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1619" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1622" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" class="Symbol">_</a>
<a id="1633" href="Relation.Unary.PredicateTransformer.html#1633" class="Bound">T</a> <a id="1635" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">⊒</a> <a id="1637" href="Relation.Unary.PredicateTransformer.html#1637" class="Bound">S</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="Relation.Unary.PredicateTransformer.html#1633" class="Bound">T</a> <a id="1643" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">⊑</a> <a id="1645" href="Relation.Unary.PredicateTransformer.html#1637" class="Bound">S</a>

<a id="_⊒′_"></a><a id="1648" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">_⊒′_</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1658" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1660" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1662" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1665" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1673" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1675" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1677" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1680" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1689" class="Symbol">_</a>
<a id="1691" href="Relation.Unary.PredicateTransformer.html#1691" class="Bound">T</a> <a id="1693" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">⊒′</a> <a id="1696" href="Relation.Unary.PredicateTransformer.html#1696" class="Bound">S</a> <a id="1698" class="Symbol">=</a> <a id="1700" href="Relation.Unary.PredicateTransformer.html#1696" class="Bound">S</a> <a id="1702" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">⊑′</a> <a id="1705" href="Relation.Unary.PredicateTransformer.html#1691" class="Bound">T</a>

<a id="1708" class="Comment">-- The dual of refinement.</a>

<a id="1736" class="Keyword">infix</a> <a id="1742" class="Number">4</a> <a id="1744" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">_⋢_</a>

<a id="_⋢_"></a><a id="1749" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">_⋢_</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1758" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1760" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1762" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1765" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1773" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1775" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1777" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1780" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1789" class="Symbol">_</a>
<a id="1791" href="Relation.Unary.PredicateTransformer.html#1791" class="Bound">S</a> <a id="1793" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">⋢</a> <a id="1795" href="Relation.Unary.PredicateTransformer.html#1795" class="Bound">T</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1801" class="Symbol">λ</a> <a id="1803" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Relation.Unary.PredicateTransformer.html#1791" class="Bound">S</a> <a id="1809" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a> <a id="1811" href="Relation.Unary.html#5714" class="Function Operator">≬</a> <a id="1813" href="Relation.Unary.PredicateTransformer.html#1795" class="Bound">T</a> <a id="1815" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a>

<a id="1818" class="Comment">-- Union.</a>

<a id="1829" class="Keyword">infixl</a> <a id="1836" class="Number">6</a> <a id="1838" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">_⊓_</a>

<a id="_⊓_"></a><a id="1843" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">_⊓_</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1852" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1854" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1856" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1859" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1867" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1869" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1871" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1874" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1882" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1884" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1886" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1889" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1892" href="Relation.Unary.PredicateTransformer.html#1892" class="Bound">S</a> <a id="1894" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">⊓</a> <a id="1896" href="Relation.Unary.PredicateTransformer.html#1896" class="Bound">T</a> <a id="1898" class="Symbol">=</a> <a id="1900" class="Symbol">λ</a> <a id="1902" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Relation.Unary.PredicateTransformer.html#1892" class="Bound">S</a> <a id="1908" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a> <a id="1910" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="1912" href="Relation.Unary.PredicateTransformer.html#1896" class="Bound">T</a> <a id="1914" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a>

<a id="1917" class="Comment">-- Intersection.</a>

<a id="1935" class="Keyword">infixl</a> <a id="1942" class="Number">7</a> <a id="1944" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">_⊔_</a>

<a id="_⊔_"></a><a id="1949" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">_⊔_</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1958" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1960" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1962" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1965" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1973" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1975" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1977" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1980" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1988" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1990" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1992" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1995" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1998" href="Relation.Unary.PredicateTransformer.html#1998" class="Bound">S</a> <a id="2000" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">⊔</a> <a id="2002" href="Relation.Unary.PredicateTransformer.html#2002" class="Bound">T</a> <a id="2004" class="Symbol">=</a> <a id="2006" class="Symbol">λ</a> <a id="2008" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Relation.Unary.PredicateTransformer.html#1998" class="Bound">S</a> <a id="2014" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a> <a id="2016" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2018" href="Relation.Unary.PredicateTransformer.html#2002" class="Bound">T</a> <a id="2020" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a>

<a id="2023" class="Comment">-- Implication.</a>

<a id="2040" class="Keyword">infixl</a> <a id="2047" class="Number">8</a> <a id="2049" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">_⇛_</a>

<a id="_⇛_"></a><a id="2054" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">_⇛_</a> <a id="2058" class="Symbol">:</a> <a id="2060" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2063" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2065" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2067" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2070" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2078" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2080" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2082" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2085" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2093" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2095" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2097" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2100" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="2103" href="Relation.Unary.PredicateTransformer.html#2103" class="Bound">S</a> <a id="2105" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">⇛</a> <a id="2107" href="Relation.Unary.PredicateTransformer.html#2107" class="Bound">T</a> <a id="2109" class="Symbol">=</a> <a id="2111" class="Symbol">λ</a> <a id="2113" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Relation.Unary.PredicateTransformer.html#2103" class="Bound">S</a> <a id="2119" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a> <a id="2121" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="2123" href="Relation.Unary.PredicateTransformer.html#2107" class="Bound">T</a> <a id="2125" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a>

<a id="2128" class="Comment">-- Infinitary union and intersection.</a>

<a id="2167" class="Keyword">infix</a> <a id="2173" class="Number">9</a> <a id="2175" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2177" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a>

<a id="⨆"></a><a id="2180" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2182" class="Symbol">:</a> <a id="2184" class="Symbol">∀</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Relation.Unary.PredicateTransformer.html#2187" class="Bound">I</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2195" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a><a id="2196" class="Symbol">)</a> <a id="2198" class="Symbol">→</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Relation.Unary.PredicateTransformer.html#2187" class="Bound">I</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2208" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2210" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2212" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2215" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2224" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2226" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2228" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2231" class="Symbol">_</a>
<a id="2233" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2235" href="Relation.Unary.PredicateTransformer.html#2235" class="Bound">I</a> <a id="2237" href="Relation.Unary.PredicateTransformer.html#2237" class="Bound">T</a> <a id="2239" class="Symbol">=</a> <a id="2241" class="Symbol">λ</a> <a id="2243" href="Relation.Unary.PredicateTransformer.html#2243" class="Bound">X</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="Relation.Unary.html#5387" class="Function">⋃[</a> <a id="2250" href="Relation.Unary.PredicateTransformer.html#2250" class="Bound">i</a> <a id="2252" href="Relation.Unary.html#5387" class="Function">∶</a> <a id="2254" href="Relation.Unary.PredicateTransformer.html#2235" class="Bound">I</a> <a id="2256" href="Relation.Unary.html#5387" class="Function">]</a> <a id="2258" href="Relation.Unary.PredicateTransformer.html#2237" class="Bound">T</a> <a id="2260" href="Relation.Unary.PredicateTransformer.html#2250" class="Bound">i</a> <a id="2262" href="Relation.Unary.PredicateTransformer.html#2243" class="Bound">X</a>

<a id="2265" class="Keyword">syntax</a> <a id="2272" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2274" class="Bound">I</a> <a id="2276" class="Symbol">(λ</a> <a id="2279" class="Bound">i</a> <a id="2281" class="Symbol">→</a> <a id="2283" class="Bound">T</a><a id="2284" class="Symbol">)</a> <a id="2286" class="Symbol">=</a> <a id="2288" class="Function">⨆[</a> <a id="2291" class="Bound">i</a> <a id="2293" class="Function">∶</a> <a id="2295" class="Bound">I</a> <a id="2297" class="Function">]</a> <a id="2299" class="Bound">T</a>

<a id="⨅"></a><a id="2302" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2304" class="Symbol">:</a> <a id="2306" class="Symbol">∀</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Relation.Unary.PredicateTransformer.html#2309" class="Bound">I</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2317" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">→</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Relation.Unary.PredicateTransformer.html#2309" class="Bound">I</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2330" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2332" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2334" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2337" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2346" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2348" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2350" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2353" class="Symbol">_</a>
<a id="2355" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2357" href="Relation.Unary.PredicateTransformer.html#2357" class="Bound">I</a> <a id="2359" href="Relation.Unary.PredicateTransformer.html#2359" class="Bound">T</a> <a id="2361" class="Symbol">=</a> <a id="2363" class="Symbol">λ</a> <a id="2365" href="Relation.Unary.PredicateTransformer.html#2365" class="Bound">X</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Relation.Unary.html#5535" class="Function">⋂[</a> <a id="2372" href="Relation.Unary.PredicateTransformer.html#2372" class="Bound">i</a> <a id="2374" href="Relation.Unary.html#5535" class="Function">∶</a> <a id="2376" href="Relation.Unary.PredicateTransformer.html#2357" class="Bound">I</a> <a id="2378" href="Relation.Unary.html#5535" class="Function">]</a> <a id="2380" href="Relation.Unary.PredicateTransformer.html#2359" class="Bound">T</a> <a id="2382" href="Relation.Unary.PredicateTransformer.html#2372" class="Bound">i</a> <a id="2384" href="Relation.Unary.PredicateTransformer.html#2365" class="Bound">X</a>

<a id="2387" class="Keyword">syntax</a> <a id="2394" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2396" class="Bound">I</a> <a id="2398" class="Symbol">(λ</a> <a id="2401" class="Bound">i</a> <a id="2403" class="Symbol">→</a> <a id="2405" class="Bound">T</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">=</a> <a id="2410" class="Function">⨅[</a> <a id="2413" class="Bound">i</a> <a id="2415" class="Function">∶</a> <a id="2417" class="Bound">I</a> <a id="2419" class="Function">]</a> <a id="2421" class="Bound">T</a>

<a id="2424" class="Comment">-- Angelic and demonic update.</a>

<a id="⟨_⟩"></a><a id="2456" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟨_⟩</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2466" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2468" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2470" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2477" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2479" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2481" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2483" class="Symbol">_</a>
<a id="2485" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟨</a> <a id="2487" href="Relation.Unary.PredicateTransformer.html#2487" class="Bound">R</a> <a id="2489" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟩</a> <a id="2491" href="Relation.Unary.PredicateTransformer.html#2491" class="Bound">P</a> <a id="2493" class="Symbol">=</a> <a id="2495" class="Symbol">λ</a> <a id="2497" href="Relation.Unary.PredicateTransformer.html#2497" class="Bound">x</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Relation.Unary.PredicateTransformer.html#2487" class="Bound">R</a> <a id="2503" href="Relation.Unary.PredicateTransformer.html#2497" class="Bound">x</a> <a id="2505" href="Relation.Unary.html#5714" class="Function Operator">≬</a> <a id="2507" href="Relation.Unary.PredicateTransformer.html#2491" class="Bound">P</a>

<a id="[_]"></a><a id="2510" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">[_]</a> <a id="2514" class="Symbol">:</a> <a id="2516" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2520" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2522" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2524" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2531" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2533" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2535" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2537" class="Symbol">_</a>
<a id="2539" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">[</a> <a id="2541" href="Relation.Unary.PredicateTransformer.html#2541" class="Bound">R</a> <a id="2543" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">]</a> <a id="2545" href="Relation.Unary.PredicateTransformer.html#2545" class="Bound">P</a> <a id="2547" class="Symbol">=</a> <a id="2549" class="Symbol">λ</a> <a id="2551" href="Relation.Unary.PredicateTransformer.html#2551" class="Bound">x</a> <a id="2553" class="Symbol">→</a> <a id="2555" href="Relation.Unary.PredicateTransformer.html#2541" class="Bound">R</a> <a id="2557" href="Relation.Unary.PredicateTransformer.html#2551" class="Bound">x</a> <a id="2559" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2561" href="Relation.Unary.PredicateTransformer.html#2545" class="Bound">P</a>
</pre></body></html>


==> anc/html/Relation.Unary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of constructions over unary relations</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="347" class="Symbol">as</a> <a id="350" class="Module">Product</a> <a id="358" class="Keyword">using</a> <a id="364" class="Symbol">(</a><a id="365" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Product.Base.html#4443" class="Function">zip′</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="466" class="Keyword">using</a> <a id="472" class="Symbol">(</a><a id="473" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="475" class="Symbol">)</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Function.Base.html" class="Module">Function.Base</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Function.Base.html#704" class="Function">id</a><a id="512" class="Symbol">;</a> <a id="514" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="517" class="Symbol">;</a> <a id="519" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="522" class="Symbol">;</a> <a id="524" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Level.html" class="Module">Level</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="595" class="Symbol">as</a> <a id="598" class="Module">Binary</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="647" class="Keyword">hiding</a> <a id="654" class="Symbol">(</a><a id="655" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="664" class="Symbol">;</a> <a id="666" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a><a id="694" class="Symbol">)</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="762" class="Symbol">;</a> <a id="764" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="767" class="Symbol">)</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="808" class="Symbol">as</a> <a id="811" class="Module">Dec</a>
  <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="827" class="Symbol">;</a> <a id="829" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="831" class="Symbol">;</a> <a id="833" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a><a id="840" class="Symbol">;</a> <a id="842" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="849" class="Symbol">;</a> <a id="851" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="853" class="Symbol">;</a> <a id="855" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="859" class="Symbol">;</a> <a id="861" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="865" class="Symbol">)</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="910" class="Keyword">using</a> <a id="916" class="Symbol">(</a><a id="917" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="919" class="Symbol">)</a>
<a id="921" class="Keyword">open</a> <a id="926" class="Keyword">import</a> <a id="933" href="Relation.Unary.html" class="Module">Relation.Unary</a>

<a id="949" class="Keyword">private</a>
  <a id="959" class="Keyword">variable</a>
    <a id="972" href="Relation.Unary.Properties.html#972" class="Generalizable">a</a> <a id="974" href="Relation.Unary.Properties.html#974" class="Generalizable">b</a> <a id="976" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a> <a id="978" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a> <a id="981" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a> <a id="984" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a> <a id="987" class="Symbol">:</a> <a id="989" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="999" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1007" href="Relation.Unary.Properties.html#972" class="Generalizable">a</a>
    <a id="1013" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1021" href="Relation.Unary.Properties.html#974" class="Generalizable">b</a>

<a id="1024" class="Comment">------------------------------------------------------------------------</a>
<a id="1097" class="Comment">-- The empty set</a>

<a id="∅?"></a><a id="1115" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1130" class="Symbol">{</a><a id="1131" class="Argument">A</a> <a id="1133" class="Symbol">=</a> <a id="1135" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1136" class="Symbol">}</a> <a id="1138" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="1140" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a> <a id="1143" class="Symbol">_</a> <a id="1145" class="Symbol">=</a> <a id="1147" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1150" class="Symbol">λ()</a>

<a id="∅-Empty"></a><a id="1155" href="Relation.Unary.Properties.html#1155" class="Function">∅-Empty</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="1171" class="Symbol">{</a><a id="1172" class="Argument">A</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1177" class="Symbol">}</a> <a id="1179" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="1181" href="Relation.Unary.Properties.html#1155" class="Function">∅-Empty</a> <a id="1189" href="Relation.Unary.Properties.html#1189" class="Bound">x</a> <a id="1191" class="Symbol">()</a>

<a id="∁∅-Universal"></a><a id="1195" href="Relation.Unary.Properties.html#1195" class="Function">∁∅-Universal</a> <a id="1208" class="Symbol">:</a> <a id="1210" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1220" class="Symbol">{</a><a id="1221" class="Argument">A</a> <a id="1223" class="Symbol">=</a> <a id="1225" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1231" href="Relation.Unary.html#1504" class="Function">∅</a><a id="1232" class="Symbol">)</a>
<a id="1234" href="Relation.Unary.Properties.html#1195" class="Function">∁∅-Universal</a> <a id="1247" class="Symbol">=</a> <a id="1249" class="Symbol">λ</a> <a id="1251" href="Relation.Unary.Properties.html#1251" class="Bound">x</a> <a id="1253" href="Relation.Unary.Properties.html#1253" class="Bound">x∈∅</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Relation.Unary.Properties.html#1253" class="Bound">x∈∅</a>

<a id="1264" class="Comment">------------------------------------------------------------------------</a>
<a id="1337" class="Comment">-- The universe</a>

<a id="U?"></a><a id="1354" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1369" class="Symbol">{</a><a id="1370" class="Argument">A</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1375" class="Symbol">}</a> <a id="1377" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1379" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="1382" class="Symbol">_</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1390" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="U-Universal"></a><a id="1394" href="Relation.Unary.Properties.html#1394" class="Function">U-Universal</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1418" class="Symbol">{</a><a id="1419" class="Argument">A</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1424" class="Symbol">}</a> <a id="1426" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1428" href="Relation.Unary.Properties.html#1394" class="Function">U-Universal</a> <a id="1440" class="Symbol">=</a> <a id="1442" class="Symbol">λ</a> <a id="1444" href="Relation.Unary.Properties.html#1444" class="Bound">_</a> <a id="1446" class="Symbol">→</a> <a id="1448" class="Symbol">_</a>

<a id="∁U-Empty"></a><a id="1451" href="Relation.Unary.Properties.html#1451" class="Function">∁U-Empty</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="1468" class="Symbol">{</a><a id="1469" class="Argument">A</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1479" href="Relation.Unary.html#1686" class="Function">U</a><a id="1480" class="Symbol">)</a>
<a id="1482" href="Relation.Unary.Properties.html#1451" class="Function">∁U-Empty</a> <a id="1491" class="Symbol">=</a> <a id="1493" class="Symbol">λ</a> <a id="1495" href="Relation.Unary.Properties.html#1495" class="Bound">x</a> <a id="1497" href="Relation.Unary.Properties.html#1497" class="Bound">x∈∁U</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Relation.Unary.Properties.html#1497" class="Bound">x∈∁U</a> <a id="1509" class="Symbol">_</a>

<a id="1512" class="Comment">------------------------------------------------------------------------</a>
<a id="1585" class="Comment">-- Subset properties</a>

<a id="∅-⊆"></a><a id="1607" href="Relation.Unary.Properties.html#1607" class="Function">∅-⊆</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Relation.Unary.Properties.html#1614" class="Bound">P</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1623" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1625" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1632" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1634" href="Relation.Unary.Properties.html#1614" class="Bound">P</a>
<a id="1636" href="Relation.Unary.Properties.html#1607" class="Function">∅-⊆</a> <a id="1640" href="Relation.Unary.Properties.html#1640" class="Bound">P</a> <a id="1642" class="Symbol">()</a>

<a id="⊆-U"></a><a id="1646" href="Relation.Unary.Properties.html#1646" class="Function">⊆-U</a> <a id="1650" class="Symbol">:</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Relation.Unary.Properties.html#1653" class="Bound">P</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1662" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1664" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="Relation.Unary.Properties.html#1653" class="Bound">P</a> <a id="1671" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1673" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1675" href="Relation.Unary.Properties.html#1646" class="Function">⊆-U</a> <a id="1679" href="Relation.Unary.Properties.html#1679" class="Bound">P</a> <a id="1681" class="Symbol">_</a> <a id="1683" class="Symbol">=</a> <a id="1685" class="Symbol">_</a>

<a id="⊆-refl"></a><a id="1688" href="Relation.Unary.Properties.html#1688" class="Function">⊆-refl</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1707" class="Symbol">{</a><a id="1708" class="Argument">A</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1717" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1719" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1720" class="Symbol">}</a> <a id="1722" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="1726" href="Relation.Unary.Properties.html#1688" class="Function">⊆-refl</a> <a id="1733" href="Relation.Unary.Properties.html#1733" class="Bound">x∈P</a> <a id="1737" class="Symbol">=</a> <a id="1739" href="Relation.Unary.Properties.html#1733" class="Bound">x∈P</a>

<a id="⊆-reflexive"></a><a id="1744" href="Relation.Unary.Properties.html#1744" class="Function">⊆-reflexive</a> <a id="1756" class="Symbol">:</a> <a id="1758" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="1769" class="Symbol">{</a><a id="1770" class="Argument">A</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1779" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1781" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="1783" class="Symbol">}</a> <a id="1785" class="Symbol">{</a><a id="1786" class="Argument">B</a> <a id="1788" class="Symbol">=</a> <a id="1790" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1795" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1797" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="1799" class="Symbol">}</a> <a id="1801" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="1805" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="1809" href="Relation.Unary.Properties.html#1744" class="Function">⊆-reflexive</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Relation.Unary.Properties.html#1822" class="Bound">P⊆Q</a> <a id="1826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1828" href="Relation.Unary.Properties.html#1828" class="Bound">Q⊆P</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Relation.Unary.Properties.html#1822" class="Bound">P⊆Q</a>

<a id="⊆-trans"></a><a id="1840" href="Relation.Unary.Properties.html#1840" class="Function">⊆-trans</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1856" class="Symbol">{</a><a id="1857" class="Argument">A</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1866" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1868" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">{</a><a id="1873" class="Argument">B</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1882" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1884" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">{</a><a id="1889" class="Argument">C</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1898" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1900" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="1902" class="Symbol">}</a> <a id="1904" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="1908" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="1912" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="1916" href="Relation.Unary.Properties.html#1840" class="Function">⊆-trans</a> <a id="1924" href="Relation.Unary.Properties.html#1924" class="Bound">P⊆Q</a> <a id="1928" href="Relation.Unary.Properties.html#1928" class="Bound">Q⊆R</a> <a id="1932" href="Relation.Unary.Properties.html#1932" class="Bound">x∈P</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Relation.Unary.Properties.html#1928" class="Bound">Q⊆R</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Relation.Unary.Properties.html#1924" class="Bound">P⊆Q</a> <a id="1947" href="Relation.Unary.Properties.html#1932" class="Bound">x∈P</a><a id="1950" class="Symbol">)</a>

<a id="⊆-antisym"></a><a id="1953" href="Relation.Unary.Properties.html#1953" class="Function">⊆-antisym</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1979" class="Symbol">{</a><a id="1980" class="Argument">A</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1989" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1991" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1992" class="Symbol">}</a> <a id="1994" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="1998" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2002" href="Relation.Unary.Properties.html#1953" class="Function">⊆-antisym</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆-min"></a><a id="2019" href="Relation.Unary.Properties.html#2019" class="Function">⊆-min</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="2031" class="Symbol">{</a><a id="2032" class="Argument">B</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2041" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2043" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="2044" class="Symbol">}</a> <a id="2046" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2050" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="2052" href="Relation.Unary.Properties.html#2019" class="Function">⊆-min</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="Relation.Unary.Properties.html#1607" class="Function">∅-⊆</a>

<a id="⊆-max"></a><a id="2065" href="Relation.Unary.Properties.html#2065" class="Function">⊆-max</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="2077" class="Symbol">{</a><a id="2078" class="Argument">A</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2087" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2089" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="2090" class="Symbol">}</a> <a id="2092" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2096" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="2098" href="Relation.Unary.Properties.html#2065" class="Function">⊆-max</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Relation.Unary.Properties.html#1646" class="Function">⊆-U</a>

<a id="⊂⇒⊆"></a><a id="2111" href="Relation.Unary.Properties.html#2111" class="Function">⊂⇒⊆</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="2128" class="Symbol">{</a><a id="2129" class="Argument">A</a> <a id="2131" class="Symbol">=</a> <a id="2133" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2138" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2140" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2142" class="Symbol">}</a> <a id="2144" class="Symbol">{</a><a id="2145" class="Argument">B</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2154" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2156" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2158" class="Symbol">}</a> <a id="2160" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2164" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2168" href="Relation.Unary.Properties.html#2111" class="Function">⊂⇒⊆</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂-trans"></a><a id="2181" href="Relation.Unary.Properties.html#2181" class="Function">⊂-trans</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2197" class="Symbol">{</a><a id="2198" class="Argument">A</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2207" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2209" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2211" class="Symbol">}</a> <a id="2213" class="Symbol">{</a><a id="2214" class="Argument">B</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2223" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2225" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">{</a><a id="2230" class="Argument">C</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2239" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2241" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="2243" class="Symbol">}</a> <a id="2245" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2249" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2253" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="2257" href="Relation.Unary.Properties.html#2181" class="Function">⊂-trans</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Relation.Unary.Properties.html#2266" class="Bound">P⊆Q</a> <a id="2270" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2272" href="Relation.Unary.Properties.html#2272" class="Bound">Q⊈P</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Relation.Unary.Properties.html#2278" class="Bound">Q⊆R</a> <a id="2282" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2284" href="Relation.Unary.Properties.html#2284" class="Bound">R⊈Q</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">=</a> <a id="2291" class="Symbol">(λ</a> <a id="2294" href="Relation.Unary.Properties.html#2294" class="Bound">x∈P</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Relation.Unary.Properties.html#2278" class="Bound">Q⊆R</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Relation.Unary.Properties.html#2266" class="Bound">P⊆Q</a> <a id="2309" href="Relation.Unary.Properties.html#2294" class="Bound">x∈P</a><a id="2312" class="Symbol">))</a> <a id="2315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2317" class="Symbol">(λ</a> <a id="2320" href="Relation.Unary.Properties.html#2320" class="Bound">R⊆P</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Relation.Unary.Properties.html#2284" class="Bound">R⊈Q</a> <a id="2330" class="Symbol">(λ</a> <a id="2333" href="Relation.Unary.Properties.html#2333" class="Bound">x∈R</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Relation.Unary.Properties.html#2266" class="Bound">P⊆Q</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Relation.Unary.Properties.html#2320" class="Bound">R⊆P</a> <a id="2348" href="Relation.Unary.Properties.html#2333" class="Bound">x∈R</a><a id="2351" class="Symbol">)))</a>

<a id="⊂-⊆-trans"></a><a id="2356" href="Relation.Unary.Properties.html#2356" class="Function">⊂-⊆-trans</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2374" class="Symbol">{</a><a id="2375" class="Argument">A</a> <a id="2377" class="Symbol">=</a> <a id="2379" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2384" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2386" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2388" class="Symbol">}</a> <a id="2390" class="Symbol">{</a><a id="2391" class="Argument">B</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2400" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2402" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2404" class="Symbol">}</a> <a id="2406" class="Symbol">{</a><a id="2407" class="Argument">C</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2416" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2418" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="2420" class="Symbol">}</a> <a id="2422" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2426" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2430" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="2434" href="Relation.Unary.Properties.html#2356" class="Function">⊂-⊆-trans</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Relation.Unary.Properties.html#2445" class="Bound">P⊆Q</a> <a id="2449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2451" href="Relation.Unary.Properties.html#2451" class="Bound">Q⊈P</a><a id="2454" class="Symbol">)</a> <a id="2456" href="Relation.Unary.Properties.html#2456" class="Bound">Q⊆R</a> <a id="2460" class="Symbol">=</a> <a id="2462" class="Symbol">(λ</a> <a id="2465" href="Relation.Unary.Properties.html#2465" class="Bound">x∈P</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Relation.Unary.Properties.html#2456" class="Bound">Q⊆R</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Relation.Unary.Properties.html#2445" class="Bound">P⊆Q</a> <a id="2480" href="Relation.Unary.Properties.html#2465" class="Bound">x∈P</a><a id="2483" class="Symbol">))</a> <a id="2486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2488" class="Symbol">(λ</a> <a id="2491" href="Relation.Unary.Properties.html#2491" class="Bound">R⊆P</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Relation.Unary.Properties.html#2451" class="Bound">Q⊈P</a> <a id="2501" class="Symbol">(λ</a> <a id="2504" href="Relation.Unary.Properties.html#2504" class="Bound">x∈Q</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Relation.Unary.Properties.html#2491" class="Bound">R⊆P</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Relation.Unary.Properties.html#2456" class="Bound">Q⊆R</a> <a id="2519" href="Relation.Unary.Properties.html#2504" class="Bound">x∈Q</a><a id="2522" class="Symbol">)))</a>

<a id="⊆-⊂-trans"></a><a id="2527" href="Relation.Unary.Properties.html#2527" class="Function">⊆-⊂-trans</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2545" class="Symbol">{</a><a id="2546" class="Argument">A</a> <a id="2548" class="Symbol">=</a> <a id="2550" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2555" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2557" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2559" class="Symbol">}</a> <a id="2561" class="Symbol">{</a><a id="2562" class="Argument">B</a> <a id="2564" class="Symbol">=</a> <a id="2566" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2571" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2573" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2575" class="Symbol">}</a> <a id="2577" class="Symbol">{</a><a id="2578" class="Argument">C</a> <a id="2580" class="Symbol">=</a> <a id="2582" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2587" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2589" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="2591" class="Symbol">}</a> <a id="2593" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2597" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2601" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="2605" href="Relation.Unary.Properties.html#2527" class="Function">⊆-⊂-trans</a> <a id="2615" href="Relation.Unary.Properties.html#2615" class="Bound">P⊆Q</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Relation.Unary.Properties.html#2620" class="Bound">Q⊆R</a> <a id="2624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2626" href="Relation.Unary.Properties.html#2626" class="Bound">R⊈Q</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">=</a> <a id="2633" class="Symbol">(λ</a> <a id="2636" href="Relation.Unary.Properties.html#2636" class="Bound">x∈P</a> <a id="2640" class="Symbol">→</a> <a id="2642" href="Relation.Unary.Properties.html#2620" class="Bound">Q⊆R</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Relation.Unary.Properties.html#2615" class="Bound">P⊆Q</a> <a id="2651" href="Relation.Unary.Properties.html#2636" class="Bound">x∈P</a><a id="2654" class="Symbol">))</a> <a id="2657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2659" class="Symbol">(λ</a> <a id="2662" href="Relation.Unary.Properties.html#2662" class="Bound">R⊆P</a> <a id="2666" class="Symbol">→</a> <a id="2668" href="Relation.Unary.Properties.html#2626" class="Bound">R⊈Q</a> <a id="2672" class="Symbol">(λ</a> <a id="2675" href="Relation.Unary.Properties.html#2675" class="Bound">R⊆Q</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Relation.Unary.Properties.html#2615" class="Bound">P⊆Q</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Relation.Unary.Properties.html#2662" class="Bound">R⊆P</a> <a id="2690" href="Relation.Unary.Properties.html#2675" class="Bound">R⊆Q</a><a id="2693" class="Symbol">)))</a>

<a id="⊂-respʳ-≐"></a><a id="2698" href="Relation.Unary.Properties.html#2698" class="Function">⊂-respʳ-≐</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="2722" class="Symbol">{</a><a id="2723" class="Argument">A</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2732" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2734" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2736" class="Symbol">}</a> <a id="2738" class="Symbol">{</a><a id="2739" class="Argument">B</a> <a id="2741" class="Symbol">=</a> <a id="2743" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2748" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2750" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2752" class="Symbol">}</a> <a id="2754" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2758" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="2762" href="Relation.Unary.Properties.html#2698" class="Function">⊂-respʳ-≐</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Relation.Unary.Properties.html#2773" class="Bound">Q⊆R</a> <a id="2777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2779" class="Symbol">_)</a> <a id="2782" href="Relation.Unary.Properties.html#2782" class="Bound">P⊂Q</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Relation.Unary.Properties.html#2356" class="Function">⊂-⊆-trans</a> <a id="2798" href="Relation.Unary.Properties.html#2782" class="Bound">P⊂Q</a> <a id="2802" href="Relation.Unary.Properties.html#2773" class="Bound">Q⊆R</a>

<a id="⊂-respˡ-≐"></a><a id="2807" href="Relation.Unary.Properties.html#2807" class="Function">⊂-respˡ-≐</a> <a id="2817" class="Symbol">:</a> <a id="2819" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="2831" class="Symbol">{</a><a id="2832" class="Argument">A</a> <a id="2834" class="Symbol">=</a> <a id="2836" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2841" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2843" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2845" class="Symbol">}</a> <a id="2847" class="Symbol">{</a><a id="2848" class="Argument">B</a> <a id="2850" class="Symbol">=</a> <a id="2852" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2857" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2859" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2861" class="Symbol">}</a> <a id="2863" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2867" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="2871" href="Relation.Unary.Properties.html#2807" class="Function">⊂-respˡ-≐</a> <a id="2881" class="Symbol">(_</a> <a id="2884" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2886" href="Relation.Unary.Properties.html#2886" class="Bound">R⊆Q</a><a id="2889" class="Symbol">)</a> <a id="2891" href="Relation.Unary.Properties.html#2891" class="Bound">P⊂Q</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Relation.Unary.Properties.html#2527" class="Function">⊆-⊂-trans</a> <a id="2907" href="Relation.Unary.Properties.html#2886" class="Bound">R⊆Q</a> <a id="2911" href="Relation.Unary.Properties.html#2891" class="Bound">P⊂Q</a>

<a id="⊂-resp-≐"></a><a id="2916" href="Relation.Unary.Properties.html#2916" class="Function">⊂-resp-≐</a> <a id="2925" class="Symbol">:</a> <a id="2927" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="2939" class="Symbol">{</a><a id="2940" class="Argument">A</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2949" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2951" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="2952" class="Symbol">}</a> <a id="2954" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2958" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="2962" href="Relation.Unary.Properties.html#2916" class="Function">⊂-resp-≐</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Relation.Unary.Properties.html#2698" class="Function">⊂-respʳ-≐</a> <a id="2983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2985" href="Relation.Unary.Properties.html#2807" class="Function">⊂-respˡ-≐</a>

<a id="⊂-irrefl"></a><a id="2996" href="Relation.Unary.Properties.html#2996" class="Function">⊂-irrefl</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3019" class="Symbol">{</a><a id="3020" class="Argument">A</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3029" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3031" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3033" class="Symbol">}</a> <a id="3035" class="Symbol">{</a><a id="3036" class="Argument">B</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3045" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3047" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3049" class="Symbol">}</a> <a id="3051" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="3055" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3059" href="Relation.Unary.Properties.html#2996" class="Function">⊂-irrefl</a> <a id="3068" class="Symbol">(_</a> <a id="3071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3073" href="Relation.Unary.Properties.html#3073" class="Bound">Q⊆P</a><a id="3076" class="Symbol">)</a> <a id="3078" class="Symbol">(_</a> <a id="3081" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3083" href="Relation.Unary.Properties.html#3083" class="Bound">Q⊈P</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Relation.Unary.Properties.html#3083" class="Bound">Q⊈P</a> <a id="3094" href="Relation.Unary.Properties.html#3073" class="Bound">Q⊆P</a>

<a id="⊂-antisym"></a><a id="3099" href="Relation.Unary.Properties.html#3099" class="Function">⊂-antisym</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3125" class="Symbol">{</a><a id="3126" class="Argument">A</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3135" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3137" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3138" class="Symbol">}</a> <a id="3140" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="3144" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3148" href="Relation.Unary.Properties.html#3099" class="Function">⊂-antisym</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Relation.Unary.Properties.html#3159" class="Bound">P⊆Q</a> <a id="3163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3165" class="Symbol">_)</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Relation.Unary.Properties.html#3169" class="Bound">Q⊆P</a> <a id="3173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3175" class="Symbol">_)</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Relation.Unary.Properties.html#1953" class="Function">⊆-antisym</a> <a id="3190" href="Relation.Unary.Properties.html#3159" class="Bound">P⊆Q</a> <a id="3194" href="Relation.Unary.Properties.html#3169" class="Bound">Q⊆P</a>

<a id="⊂-asym"></a><a id="3199" href="Relation.Unary.Properties.html#3199" class="Function">⊂-asym</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3219" class="Symbol">{</a><a id="3220" class="Argument">A</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3229" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3231" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3232" class="Symbol">}</a> <a id="3234" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3238" href="Relation.Unary.Properties.html#3199" class="Function">⊂-asym</a> <a id="3245" class="Symbol">(_</a> <a id="3248" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3250" href="Relation.Unary.Properties.html#3250" class="Bound">Q⊈P</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Unary.Properties.html#3250" class="Bound">Q⊈P</a> <a id="3261" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3263" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="∅-⊆′"></a><a id="3270" href="Relation.Unary.Properties.html#3270" class="Function">∅-⊆′</a> <a id="3275" class="Symbol">:</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Relation.Unary.Properties.html#3278" class="Bound">P</a> <a id="3280" class="Symbol">:</a> <a id="3282" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3287" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3289" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3290" class="Symbol">)</a> <a id="3292" class="Symbol">→</a> <a id="3294" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="3296" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3299" href="Relation.Unary.Properties.html#3278" class="Bound">P</a>
<a id="3301" href="Relation.Unary.Properties.html#3270" class="Function">∅-⊆′</a> <a id="3306" class="Symbol">_</a> <a id="3308" class="Symbol">_</a> <a id="3310" class="Symbol">=</a> <a id="3312" class="Symbol">λ</a> <a id="3314" class="Symbol">()</a>

<a id="⊆′-U"></a><a id="3318" href="Relation.Unary.Properties.html#3318" class="Function">⊆′-U</a> <a id="3323" class="Symbol">:</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Relation.Unary.Properties.html#3326" class="Bound">P</a> <a id="3328" class="Symbol">:</a> <a id="3330" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3335" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3337" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3338" class="Symbol">)</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Relation.Unary.Properties.html#3326" class="Bound">P</a> <a id="3344" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3347" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="3349" href="Relation.Unary.Properties.html#3318" class="Function">⊆′-U</a> <a id="3354" class="Symbol">_</a> <a id="3356" class="Symbol">_</a> <a id="3358" class="Symbol">_</a> <a id="3360" class="Symbol">=</a> <a id="3362" class="Symbol">_</a>

<a id="⊆′-refl"></a><a id="3365" href="Relation.Unary.Properties.html#3365" class="Function">⊆′-refl</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3385" class="Symbol">{</a><a id="3386" class="Argument">A</a> <a id="3388" class="Symbol">=</a> <a id="3390" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3395" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3397" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3398" class="Symbol">}</a> <a id="3400" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3405" href="Relation.Unary.Properties.html#3365" class="Function">⊆′-refl</a> <a id="3413" href="Relation.Unary.Properties.html#3413" class="Bound">x</a> <a id="3415" href="Relation.Unary.Properties.html#3415" class="Bound">x∈P</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="Relation.Unary.Properties.html#3415" class="Bound">x∈P</a>

<a id="⊆′-reflexive"></a><a id="3426" href="Relation.Unary.Properties.html#3426" class="Function">⊆′-reflexive</a> <a id="3439" class="Symbol">:</a> <a id="3441" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="3452" class="Symbol">{</a><a id="3453" class="Argument">A</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3462" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3464" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3466" class="Symbol">}</a> <a id="3468" class="Symbol">{</a><a id="3469" class="Argument">B</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3478" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3480" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3482" class="Symbol">}</a> <a id="3484" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="3489" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3494" href="Relation.Unary.Properties.html#3426" class="Function">⊆′-reflexive</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Relation.Unary.Properties.html#3508" class="Bound">P⊆Q</a> <a id="3512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3514" href="Relation.Unary.Properties.html#3514" class="Bound">Q⊆P</a><a id="3517" class="Symbol">)</a> <a id="3519" class="Symbol">=</a> <a id="3521" href="Relation.Unary.Properties.html#3508" class="Bound">P⊆Q</a>

<a id="⊆′-trans"></a><a id="3526" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3543" class="Symbol">{</a><a id="3544" class="Argument">A</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3553" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3555" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">{</a><a id="3560" class="Argument">B</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3569" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3571" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3573" class="Symbol">}</a> <a id="3575" class="Symbol">{</a><a id="3576" class="Argument">C</a> <a id="3578" class="Symbol">=</a> <a id="3580" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3585" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3587" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="3589" class="Symbol">}</a> <a id="3591" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3596" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3601" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3606" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="3615" href="Relation.Unary.Properties.html#3615" class="Bound">P⊆Q</a> <a id="3619" href="Relation.Unary.Properties.html#3619" class="Bound">Q⊆R</a> <a id="3623" href="Relation.Unary.Properties.html#3623" class="Bound">x</a> <a id="3625" href="Relation.Unary.Properties.html#3625" class="Bound">x∈P</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Relation.Unary.Properties.html#3619" class="Bound">Q⊆R</a> <a id="3635" href="Relation.Unary.Properties.html#3623" class="Bound">x</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Relation.Unary.Properties.html#3615" class="Bound">P⊆Q</a> <a id="3642" href="Relation.Unary.Properties.html#3623" class="Bound">x</a> <a id="3644" href="Relation.Unary.Properties.html#3625" class="Bound">x∈P</a><a id="3647" class="Symbol">)</a>

<a id="⊆′-antisym"></a><a id="3650" href="Relation.Unary.Properties.html#3650" class="Function">⊆′-antisym</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3677" class="Symbol">{</a><a id="3678" class="Argument">A</a> <a id="3680" class="Symbol">=</a> <a id="3682" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3687" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3689" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3690" class="Symbol">}</a> <a id="3692" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="3697" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3702" href="Relation.Unary.Properties.html#3650" class="Function">⊆′-antisym</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆′-min"></a><a id="3720" href="Relation.Unary.Properties.html#3720" class="Function">⊆′-min</a> <a id="3727" class="Symbol">:</a> <a id="3729" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3733" class="Symbol">{</a><a id="3734" class="Argument">B</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3743" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3745" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3746" class="Symbol">}</a> <a id="3748" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3753" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="3755" href="Relation.Unary.Properties.html#3720" class="Function">⊆′-min</a> <a id="3762" class="Symbol">=</a> <a id="3764" href="Relation.Unary.Properties.html#3270" class="Function">∅-⊆′</a>

<a id="⊆′-max"></a><a id="3770" href="Relation.Unary.Properties.html#3770" class="Function">⊆′-max</a> <a id="3777" class="Symbol">:</a> <a id="3779" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3783" class="Symbol">{</a><a id="3784" class="Argument">A</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3793" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3795" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3796" class="Symbol">}</a> <a id="3798" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3803" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="3805" href="Relation.Unary.Properties.html#3770" class="Function">⊆′-max</a> <a id="3812" class="Symbol">=</a> <a id="3814" href="Relation.Unary.Properties.html#3318" class="Function">⊆′-U</a>

<a id="⊂′⇒⊆′"></a><a id="3820" href="Relation.Unary.Properties.html#3820" class="Function">⊂′⇒⊆′</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="3839" class="Symbol">{</a><a id="3840" class="Argument">A</a> <a id="3842" class="Symbol">=</a> <a id="3844" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3849" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3851" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3853" class="Symbol">}</a> <a id="3855" class="Symbol">{</a><a id="3856" class="Argument">B</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3865" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3867" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3869" class="Symbol">}</a> <a id="3871" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="3876" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3881" href="Relation.Unary.Properties.html#3820" class="Function">⊂′⇒⊆′</a> <a id="3887" class="Symbol">=</a> <a id="3889" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂′-trans"></a><a id="3896" href="Relation.Unary.Properties.html#3896" class="Function">⊂′-trans</a> <a id="3905" class="Symbol">:</a> <a id="3907" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3913" class="Symbol">{</a><a id="3914" class="Argument">A</a> <a id="3916" class="Symbol">=</a> <a id="3918" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3923" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3925" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3927" class="Symbol">}</a> <a id="3929" class="Symbol">{</a><a id="3930" class="Argument">B</a> <a id="3932" class="Symbol">=</a> <a id="3934" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3939" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3941" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3943" class="Symbol">}</a> <a id="3945" class="Symbol">{</a><a id="3946" class="Argument">C</a> <a id="3948" class="Symbol">=</a> <a id="3950" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3955" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3957" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="3959" class="Symbol">}</a> <a id="3961" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="3966" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="3971" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="3976" href="Relation.Unary.Properties.html#3896" class="Function">⊂′-trans</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Relation.Unary.Properties.html#3986" class="Bound">P⊆Q</a> <a id="3990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3992" href="Relation.Unary.Properties.html#3992" class="Bound">Q⊈P</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">(</a><a id="3998" href="Relation.Unary.Properties.html#3998" class="Bound">Q⊆R</a> <a id="4002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4004" href="Relation.Unary.Properties.html#4004" class="Bound">R⊈Q</a><a id="4007" class="Symbol">)</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4020" href="Relation.Unary.Properties.html#3986" class="Bound">P⊆Q</a> <a id="4024" href="Relation.Unary.Properties.html#3998" class="Bound">Q⊆R</a> <a id="4028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4030" class="Symbol">λ</a> <a id="4032" href="Relation.Unary.Properties.html#4032" class="Bound">R⊆P</a> <a id="4036" class="Symbol">→</a> <a id="4038" href="Relation.Unary.Properties.html#4004" class="Bound">R⊈Q</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4052" href="Relation.Unary.Properties.html#4032" class="Bound">R⊆P</a> <a id="4056" href="Relation.Unary.Properties.html#3986" class="Bound">P⊆Q</a><a id="4059" class="Symbol">)</a>

<a id="⊂′-⊆′-trans"></a><a id="4062" href="Relation.Unary.Properties.html#4062" class="Function">⊂′-⊆′-trans</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4082" class="Symbol">{</a><a id="4083" class="Argument">A</a> <a id="4085" class="Symbol">=</a> <a id="4087" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4092" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4094" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4096" class="Symbol">}</a> <a id="4098" class="Symbol">{</a><a id="4099" class="Argument">B</a> <a id="4101" class="Symbol">=</a> <a id="4103" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4108" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4110" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4112" class="Symbol">}</a> <a id="4114" class="Symbol">{</a><a id="4115" class="Argument">C</a> <a id="4117" class="Symbol">=</a> <a id="4119" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4124" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4126" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="4128" class="Symbol">}</a> <a id="4130" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4135" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4140" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4145" href="Relation.Unary.Properties.html#4062" class="Function">⊂′-⊆′-trans</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Relation.Unary.Properties.html#4158" class="Bound">P⊆Q</a> <a id="4162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4164" href="Relation.Unary.Properties.html#4164" class="Bound">Q⊈P</a><a id="4167" class="Symbol">)</a> <a id="4169" href="Relation.Unary.Properties.html#4169" class="Bound">Q⊆R</a> <a id="4173" class="Symbol">=</a> <a id="4175" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4184" href="Relation.Unary.Properties.html#4158" class="Bound">P⊆Q</a> <a id="4188" href="Relation.Unary.Properties.html#4169" class="Bound">Q⊆R</a> <a id="4192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4194" class="Symbol">λ</a> <a id="4196" href="Relation.Unary.Properties.html#4196" class="Bound">R⊆P</a> <a id="4200" class="Symbol">→</a> <a id="4202" href="Relation.Unary.Properties.html#4164" class="Bound">Q⊈P</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4216" href="Relation.Unary.Properties.html#4169" class="Bound">Q⊆R</a> <a id="4220" href="Relation.Unary.Properties.html#4196" class="Bound">R⊆P</a><a id="4223" class="Symbol">)</a>

<a id="⊆′-⊂′-trans"></a><a id="4226" href="Relation.Unary.Properties.html#4226" class="Function">⊆′-⊂′-trans</a> <a id="4238" class="Symbol">:</a> <a id="4240" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4246" class="Symbol">{</a><a id="4247" class="Argument">A</a> <a id="4249" class="Symbol">=</a> <a id="4251" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4256" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4258" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4260" class="Symbol">}</a> <a id="4262" class="Symbol">{</a><a id="4263" class="Argument">B</a> <a id="4265" class="Symbol">=</a> <a id="4267" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4272" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4274" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4276" class="Symbol">}</a> <a id="4278" class="Symbol">{</a><a id="4279" class="Argument">C</a> <a id="4281" class="Symbol">=</a> <a id="4283" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4288" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4290" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="4292" class="Symbol">}</a> <a id="4294" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4299" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4304" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4309" href="Relation.Unary.Properties.html#4226" class="Function">⊆′-⊂′-trans</a> <a id="4321" href="Relation.Unary.Properties.html#4321" class="Bound">P⊆Q</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Relation.Unary.Properties.html#4326" class="Bound">Q⊆R</a> <a id="4330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4332" href="Relation.Unary.Properties.html#4332" class="Bound">R⊈Q</a><a id="4335" class="Symbol">)</a> <a id="4337" class="Symbol">=</a> <a id="4339" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4348" href="Relation.Unary.Properties.html#4321" class="Bound">P⊆Q</a> <a id="4352" href="Relation.Unary.Properties.html#4326" class="Bound">Q⊆R</a> <a id="4356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4358" class="Symbol">λ</a> <a id="4360" href="Relation.Unary.Properties.html#4360" class="Bound">R⊆P</a> <a id="4364" class="Symbol">→</a> <a id="4366" href="Relation.Unary.Properties.html#4332" class="Bound">R⊈Q</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4380" href="Relation.Unary.Properties.html#4360" class="Bound">R⊆P</a> <a id="4384" href="Relation.Unary.Properties.html#4321" class="Bound">P⊆Q</a><a id="4387" class="Symbol">)</a>

<a id="⊂′-respʳ-≐′"></a><a id="4390" href="Relation.Unary.Properties.html#4390" class="Function">⊂′-respʳ-≐′</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="4416" class="Symbol">{</a><a id="4417" class="Argument">A</a> <a id="4419" class="Symbol">=</a> <a id="4421" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4426" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4428" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4430" class="Symbol">}</a> <a id="4432" class="Symbol">{</a><a id="4433" class="Argument">B</a> <a id="4435" class="Symbol">=</a> <a id="4437" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4442" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4444" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4446" class="Symbol">}</a> <a id="4448" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4453" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="4458" href="Relation.Unary.Properties.html#4390" class="Function">⊂′-respʳ-≐′</a> <a id="4470" class="Symbol">(</a><a id="4471" href="Relation.Unary.Properties.html#4471" class="Bound">Q⊆R</a> <a id="4475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4477" class="Symbol">_)</a> <a id="4480" href="Relation.Unary.Properties.html#4480" class="Bound">P⊂Q</a> <a id="4484" class="Symbol">=</a> <a id="4486" href="Relation.Unary.Properties.html#4062" class="Function">⊂′-⊆′-trans</a> <a id="4498" href="Relation.Unary.Properties.html#4480" class="Bound">P⊂Q</a> <a id="4502" href="Relation.Unary.Properties.html#4471" class="Bound">Q⊆R</a>

<a id="⊂′-respˡ-≐′"></a><a id="4507" href="Relation.Unary.Properties.html#4507" class="Function">⊂′-respˡ-≐′</a> <a id="4519" class="Symbol">:</a> <a id="4521" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="4533" class="Symbol">{</a><a id="4534" class="Argument">A</a> <a id="4536" class="Symbol">=</a> <a id="4538" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4543" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4545" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4547" class="Symbol">}</a> <a id="4549" class="Symbol">{</a><a id="4550" class="Argument">B</a> <a id="4552" class="Symbol">=</a> <a id="4554" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4559" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4561" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4563" class="Symbol">}</a> <a id="4565" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4570" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="4575" href="Relation.Unary.Properties.html#4507" class="Function">⊂′-respˡ-≐′</a> <a id="4587" class="Symbol">(_</a> <a id="4590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4592" href="Relation.Unary.Properties.html#4592" class="Bound">R⊆Q</a><a id="4595" class="Symbol">)</a> <a id="4597" href="Relation.Unary.Properties.html#4597" class="Bound">P⊂Q</a> <a id="4601" class="Symbol">=</a> <a id="4603" href="Relation.Unary.Properties.html#4226" class="Function">⊆′-⊂′-trans</a> <a id="4615" href="Relation.Unary.Properties.html#4592" class="Bound">R⊆Q</a> <a id="4619" href="Relation.Unary.Properties.html#4597" class="Bound">P⊂Q</a>

<a id="⊂′-resp-≐′"></a><a id="4624" href="Relation.Unary.Properties.html#4624" class="Function">⊂′-resp-≐′</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="4649" class="Symbol">{</a><a id="4650" class="Argument">A</a> <a id="4652" class="Symbol">=</a> <a id="4654" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4659" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4661" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4663" class="Symbol">}</a> <a id="4665" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4670" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="4675" href="Relation.Unary.Properties.html#4624" class="Function">⊂′-resp-≐′</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Relation.Unary.Properties.html#4390" class="Function">⊂′-respʳ-≐′</a> <a id="4700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4702" href="Relation.Unary.Properties.html#4507" class="Function">⊂′-respˡ-≐′</a>

<a id="⊂′-irrefl"></a><a id="4715" href="Relation.Unary.Properties.html#4715" class="Function">⊂′-irrefl</a> <a id="4725" class="Symbol">:</a> <a id="4727" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4739" class="Symbol">{</a><a id="4740" class="Argument">A</a> <a id="4742" class="Symbol">=</a> <a id="4744" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4749" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4751" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4753" class="Symbol">}</a> <a id="4755" class="Symbol">{</a><a id="4756" class="Argument">B</a> <a id="4758" class="Symbol">=</a> <a id="4760" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4765" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4767" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4769" class="Symbol">}</a> <a id="4771" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="4776" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4781" href="Relation.Unary.Properties.html#4715" class="Function">⊂′-irrefl</a> <a id="4791" class="Symbol">(_</a> <a id="4794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4796" href="Relation.Unary.Properties.html#4796" class="Bound">Q⊆P</a><a id="4799" class="Symbol">)</a> <a id="4801" class="Symbol">(_</a> <a id="4804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4806" href="Relation.Unary.Properties.html#4806" class="Bound">Q⊈P</a><a id="4809" class="Symbol">)</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Relation.Unary.Properties.html#4806" class="Bound">Q⊈P</a> <a id="4817" href="Relation.Unary.Properties.html#4796" class="Bound">Q⊆P</a>

<a id="⊂′-antisym"></a><a id="4822" href="Relation.Unary.Properties.html#4822" class="Function">⊂′-antisym</a> <a id="4833" class="Symbol">:</a> <a id="4835" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4849" class="Symbol">{</a><a id="4850" class="Argument">A</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4859" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4861" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="4862" class="Symbol">}</a> <a id="4864" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="4869" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4874" href="Relation.Unary.Properties.html#4822" class="Function">⊂′-antisym</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Relation.Unary.Properties.html#4886" class="Bound">P⊆Q</a> <a id="4890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4892" class="Symbol">_)</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Relation.Unary.Properties.html#4896" class="Bound">Q⊆P</a> <a id="4900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4902" class="Symbol">_)</a> <a id="4905" class="Symbol">=</a> <a id="4907" href="Relation.Unary.Properties.html#3650" class="Function">⊆′-antisym</a> <a id="4918" href="Relation.Unary.Properties.html#4886" class="Bound">P⊆Q</a> <a id="4922" href="Relation.Unary.Properties.html#4896" class="Bound">Q⊆P</a>

<a id="⊆⇒⊆′"></a><a id="4927" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="4932" class="Symbol">:</a> <a id="4934" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="4945" class="Symbol">{</a><a id="4946" class="Argument">A</a> <a id="4948" class="Symbol">=</a> <a id="4950" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4955" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4957" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4959" class="Symbol">}</a> <a id="4961" class="Symbol">{</a><a id="4962" class="Argument">B</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4971" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4973" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4975" class="Symbol">}</a> <a id="4977" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="4981" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="4986" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="4991" href="Relation.Unary.Properties.html#4991" class="Bound">P⊆Q</a> <a id="4995" class="Symbol">_</a> <a id="4997" href="Relation.Unary.Properties.html#4997" class="Bound">x∈P</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="Relation.Unary.Properties.html#4991" class="Bound">P⊆Q</a> <a id="5007" href="Relation.Unary.Properties.html#4997" class="Bound">x∈P</a>

<a id="⊆′⇒⊆"></a><a id="5012" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="5017" class="Symbol">:</a> <a id="5019" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5030" class="Symbol">{</a><a id="5031" class="Argument">A</a> <a id="5033" class="Symbol">=</a> <a id="5035" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5040" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5042" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5044" class="Symbol">}</a> <a id="5046" class="Symbol">{</a><a id="5047" class="Argument">B</a> <a id="5049" class="Symbol">=</a> <a id="5051" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5056" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5058" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5060" class="Symbol">}</a> <a id="5062" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="5067" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="5071" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="5076" href="Relation.Unary.Properties.html#5076" class="Bound">P⊆Q</a> <a id="5080" href="Relation.Unary.Properties.html#5080" class="Bound">x∈P</a> <a id="5084" class="Symbol">=</a> <a id="5086" href="Relation.Unary.Properties.html#5076" class="Bound">P⊆Q</a> <a id="5090" class="Symbol">_</a> <a id="5092" href="Relation.Unary.Properties.html#5080" class="Bound">x∈P</a>

<a id="⊂⇒⊂′"></a><a id="5097" href="Relation.Unary.Properties.html#5097" class="Function">⊂⇒⊂′</a> <a id="5102" class="Symbol">:</a> <a id="5104" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5115" class="Symbol">{</a><a id="5116" class="Argument">A</a> <a id="5118" class="Symbol">=</a> <a id="5120" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5125" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5127" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5129" class="Symbol">}</a> <a id="5131" class="Symbol">{</a><a id="5132" class="Argument">B</a> <a id="5134" class="Symbol">=</a> <a id="5136" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5141" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5143" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5145" class="Symbol">}</a> <a id="5147" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="5151" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="5156" href="Relation.Unary.Properties.html#5097" class="Function">⊂⇒⊂′</a> <a id="5161" class="Symbol">=</a> <a id="5163" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="5175" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="5184" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a><a id="5188" class="Symbol">)</a>

<a id="⊂′⇒⊂"></a><a id="5191" href="Relation.Unary.Properties.html#5191" class="Function">⊂′⇒⊂</a> <a id="5196" class="Symbol">:</a> <a id="5198" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5209" class="Symbol">{</a><a id="5210" class="Argument">A</a> <a id="5212" class="Symbol">=</a> <a id="5214" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5219" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5221" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5223" class="Symbol">}</a> <a id="5225" class="Symbol">{</a><a id="5226" class="Argument">B</a> <a id="5228" class="Symbol">=</a> <a id="5230" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5235" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5237" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5239" class="Symbol">}</a> <a id="5241" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="5246" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="5250" href="Relation.Unary.Properties.html#5191" class="Function">⊂′⇒⊂</a> <a id="5255" class="Symbol">=</a> <a id="5257" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="5269" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="5278" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a><a id="5282" class="Symbol">)</a>

<a id="5285" class="Comment">------------------------------------------------------------------------</a>
<a id="5358" class="Comment">-- Equality properties</a>

<a id="≐-refl"></a><a id="5382" href="Relation.Unary.Properties.html#5382" class="Function">≐-refl</a> <a id="5389" class="Symbol">:</a> <a id="5391" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="5401" class="Symbol">{</a><a id="5402" class="Argument">A</a> <a id="5404" class="Symbol">=</a> <a id="5406" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5411" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5413" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="5414" class="Symbol">}</a> <a id="5416" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="5420" href="Relation.Unary.Properties.html#5382" class="Function">≐-refl</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Function.Base.html#704" class="Function">id</a> <a id="5432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5434" href="Function.Base.html#704" class="Function">id</a>

<a id="≐-sym"></a><a id="5438" href="Relation.Unary.Properties.html#5438" class="Function">≐-sym</a> <a id="5444" class="Symbol">:</a> <a id="5446" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="5450" class="Symbol">{</a><a id="5451" class="Argument">A</a> <a id="5453" class="Symbol">=</a> <a id="5455" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5460" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5462" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5464" class="Symbol">}</a> <a id="5466" class="Symbol">{</a><a id="5467" class="Argument">B</a> <a id="5469" class="Symbol">=</a> <a id="5471" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5476" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5478" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5480" class="Symbol">}</a> <a id="5482" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="5486" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="5490" href="Relation.Unary.Properties.html#5438" class="Function">≐-sym</a> <a id="5496" class="Symbol">=</a> <a id="5498" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≐-trans"></a><a id="5504" href="Relation.Unary.Properties.html#5504" class="Function">≐-trans</a> <a id="5512" class="Symbol">:</a> <a id="5514" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5520" class="Symbol">{</a><a id="5521" class="Argument">A</a> <a id="5523" class="Symbol">=</a> <a id="5525" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5530" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5532" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5534" class="Symbol">}</a> <a id="5536" class="Symbol">{</a><a id="5537" class="Argument">B</a> <a id="5539" class="Symbol">=</a> <a id="5541" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5546" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5548" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5550" class="Symbol">}</a> <a id="5552" class="Symbol">{</a><a id="5553" class="Argument">C</a> <a id="5555" class="Symbol">=</a> <a id="5557" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5562" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5564" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="5572" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="5576" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="5580" href="Relation.Unary.Properties.html#5504" class="Function">≐-trans</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="5595" class="Symbol">(λ</a> <a id="5598" href="Relation.Unary.Properties.html#5598" class="Bound">P⊆Q</a> <a id="5602" href="Relation.Unary.Properties.html#5602" class="Bound">Q⊆R</a> <a id="5606" href="Relation.Unary.Properties.html#5606" class="Bound">x∈P</a> <a id="5610" class="Symbol">→</a> <a id="5612" href="Relation.Unary.Properties.html#5602" class="Bound">Q⊆R</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Relation.Unary.Properties.html#5598" class="Bound">P⊆Q</a> <a id="5621" href="Relation.Unary.Properties.html#5606" class="Bound">x∈P</a><a id="5624" class="Symbol">))</a> <a id="5627" class="Symbol">(λ</a> <a id="5630" href="Relation.Unary.Properties.html#5630" class="Bound">Q⊆P</a> <a id="5634" href="Relation.Unary.Properties.html#5634" class="Bound">R⊆Q</a> <a id="5638" href="Relation.Unary.Properties.html#5638" class="Bound">x∈R</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Relation.Unary.Properties.html#5630" class="Bound">Q⊆P</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Relation.Unary.Properties.html#5634" class="Bound">R⊆Q</a> <a id="5653" href="Relation.Unary.Properties.html#5638" class="Bound">x∈R</a><a id="5656" class="Symbol">))</a>

<a id="≐′-refl"></a><a id="5660" href="Relation.Unary.Properties.html#5660" class="Function">≐′-refl</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="5680" class="Symbol">{</a><a id="5681" class="Argument">A</a> <a id="5683" class="Symbol">=</a> <a id="5685" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5690" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5692" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="5693" class="Symbol">}</a> <a id="5695" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5700" href="Relation.Unary.Properties.html#5660" class="Function">≐′-refl</a> <a id="5708" class="Symbol">=</a> <a id="5710" class="Symbol">(λ</a> <a id="5713" href="Relation.Unary.Properties.html#5713" class="Bound">_</a> <a id="5715" class="Symbol">→</a> <a id="5717" href="Function.Base.html#704" class="Function">id</a><a id="5719" class="Symbol">)</a> <a id="5721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5723" class="Symbol">(λ</a> <a id="5726" href="Relation.Unary.Properties.html#5726" class="Bound">_</a> <a id="5728" class="Symbol">→</a> <a id="5730" href="Function.Base.html#704" class="Function">id</a><a id="5732" class="Symbol">)</a>

<a id="≐′-sym"></a><a id="5735" href="Relation.Unary.Properties.html#5735" class="Function">≐′-sym</a> <a id="5742" class="Symbol">:</a> <a id="5744" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="5748" class="Symbol">{</a><a id="5749" class="Argument">A</a> <a id="5751" class="Symbol">=</a> <a id="5753" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5758" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5760" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5762" class="Symbol">}</a> <a id="5764" class="Symbol">{</a><a id="5765" class="Argument">B</a> <a id="5767" class="Symbol">=</a> <a id="5769" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5774" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5776" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5778" class="Symbol">}</a> <a id="5780" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5785" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5790" href="Relation.Unary.Properties.html#5735" class="Function">≐′-sym</a> <a id="5797" class="Symbol">=</a> <a id="5799" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≐′-trans"></a><a id="5805" href="Relation.Unary.Properties.html#5805" class="Function">≐′-trans</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5822" class="Symbol">{</a><a id="5823" class="Argument">A</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5832" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5834" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5836" class="Symbol">}</a> <a id="5838" class="Symbol">{</a><a id="5839" class="Argument">B</a> <a id="5841" class="Symbol">=</a> <a id="5843" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5848" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5850" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5852" class="Symbol">}</a> <a id="5854" class="Symbol">{</a><a id="5855" class="Argument">C</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5864" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5866" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="5868" class="Symbol">}</a> <a id="5870" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5875" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5880" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5885" href="Relation.Unary.Properties.html#5805" class="Function">≐′-trans</a> <a id="5894" class="Symbol">=</a> <a id="5896" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="5901" class="Symbol">(λ</a> <a id="5904" href="Relation.Unary.Properties.html#5904" class="Bound">P⊆Q</a> <a id="5908" href="Relation.Unary.Properties.html#5908" class="Bound">Q⊆R</a> <a id="5912" href="Relation.Unary.Properties.html#5912" class="Bound">x</a> <a id="5914" href="Relation.Unary.Properties.html#5914" class="Bound">x∈P</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Relation.Unary.Properties.html#5908" class="Bound">Q⊆R</a> <a id="5924" href="Relation.Unary.Properties.html#5912" class="Bound">x</a> <a id="5926" class="Symbol">(</a><a id="5927" href="Relation.Unary.Properties.html#5904" class="Bound">P⊆Q</a> <a id="5931" href="Relation.Unary.Properties.html#5912" class="Bound">x</a> <a id="5933" href="Relation.Unary.Properties.html#5914" class="Bound">x∈P</a><a id="5936" class="Symbol">))</a> <a id="5939" class="Symbol">λ</a> <a id="5941" href="Relation.Unary.Properties.html#5941" class="Bound">Q⊆P</a> <a id="5945" href="Relation.Unary.Properties.html#5945" class="Bound">R⊆Q</a> <a id="5949" href="Relation.Unary.Properties.html#5949" class="Bound">x</a> <a id="5951" href="Relation.Unary.Properties.html#5951" class="Bound">x∈R</a> <a id="5955" class="Symbol">→</a> <a id="5957" href="Relation.Unary.Properties.html#5941" class="Bound">Q⊆P</a> <a id="5961" href="Relation.Unary.Properties.html#5949" class="Bound">x</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Relation.Unary.Properties.html#5945" class="Bound">R⊆Q</a> <a id="5968" href="Relation.Unary.Properties.html#5949" class="Bound">x</a> <a id="5970" href="Relation.Unary.Properties.html#5951" class="Bound">x∈R</a><a id="5973" class="Symbol">)</a>

<a id="≐⇒≐′"></a><a id="5976" href="Relation.Unary.Properties.html#5976" class="Function">≐⇒≐′</a> <a id="5981" class="Symbol">:</a> <a id="5983" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5994" class="Symbol">{</a><a id="5995" class="Argument">A</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6004" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6006" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6008" class="Symbol">}</a> <a id="6010" class="Symbol">{</a><a id="6011" class="Argument">B</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6020" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6022" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6024" class="Symbol">}</a> <a id="6026" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="6030" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="6035" href="Relation.Unary.Properties.html#5976" class="Function">≐⇒≐′</a> <a id="6040" class="Symbol">=</a> <a id="6042" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="6054" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="6059" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a>

<a id="≐′⇒≐"></a><a id="6065" href="Relation.Unary.Properties.html#6065" class="Function">≐′⇒≐</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6083" class="Symbol">{</a><a id="6084" class="Argument">A</a> <a id="6086" class="Symbol">=</a> <a id="6088" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6093" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6095" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6097" class="Symbol">}</a> <a id="6099" class="Symbol">{</a><a id="6100" class="Argument">B</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6109" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6111" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6113" class="Symbol">}</a> <a id="6115" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="6120" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="6124" href="Relation.Unary.Properties.html#6065" class="Function">≐′⇒≐</a> <a id="6129" class="Symbol">=</a> <a id="6131" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="6143" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="6148" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a>

<a id="6154" class="Comment">------------------------------------------------------------------------</a>
<a id="6227" class="Comment">-- Between/Disjoint properties</a>

<a id="≬-symmetric"></a><a id="6259" href="Relation.Unary.Properties.html#6259" class="Function">≬-symmetric</a> <a id="6271" class="Symbol">:</a> <a id="6273" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6277" class="Symbol">{</a><a id="6278" class="Argument">A</a> <a id="6280" class="Symbol">=</a> <a id="6282" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6287" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6289" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6291" class="Symbol">}</a> <a id="6293" class="Symbol">{</a><a id="6294" class="Argument">B</a> <a id="6296" class="Symbol">=</a> <a id="6298" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6303" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6305" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6307" class="Symbol">}</a> <a id="6309" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="6313" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a>
<a id="6317" href="Relation.Unary.Properties.html#6259" class="Function">≬-symmetric</a> <a id="6329" class="Symbol">=</a> <a id="6331" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="6344" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="⊥-symmetric"></a><a id="6350" href="Relation.Unary.Properties.html#6350" class="Function">⊥-symmetric</a> <a id="6362" class="Symbol">:</a> <a id="6364" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6368" class="Symbol">{</a><a id="6369" class="Argument">A</a> <a id="6371" class="Symbol">=</a> <a id="6373" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6378" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6380" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6382" class="Symbol">}</a> <a id="6384" class="Symbol">{</a><a id="6385" class="Argument">B</a> <a id="6387" class="Symbol">=</a> <a id="6389" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6394" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6396" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6398" class="Symbol">}</a> <a id="6400" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="6404" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a>
<a id="6408" href="Relation.Unary.Properties.html#6350" class="Function">⊥-symmetric</a> <a id="6420" class="Symbol">=</a> <a id="6422" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="6425" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≬-sym"></a><a id="6431" href="Relation.Unary.Properties.html#6431" class="Function">≬-sym</a> <a id="6437" class="Symbol">:</a> <a id="6439" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6449" class="Symbol">{</a><a id="6450" class="Argument">A</a> <a id="6452" class="Symbol">=</a> <a id="6454" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6459" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6461" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6463" class="Symbol">}</a> <a id="6465" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a>
<a id="6469" href="Relation.Unary.Properties.html#6431" class="Function">≬-sym</a> <a id="6475" class="Symbol">=</a> <a id="6477" href="Relation.Unary.Properties.html#6259" class="Function">≬-symmetric</a>

<a id="⊥-sym"></a><a id="6490" href="Relation.Unary.Properties.html#6490" class="Function">⊥-sym</a> <a id="6496" class="Symbol">:</a> <a id="6498" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6508" class="Symbol">{</a><a id="6509" class="Argument">A</a> <a id="6511" class="Symbol">=</a> <a id="6513" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6518" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6520" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6522" class="Symbol">}</a> <a id="6524" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a>
<a id="6528" href="Relation.Unary.Properties.html#6490" class="Function">⊥-sym</a> <a id="6534" class="Symbol">=</a> <a id="6536" href="Relation.Unary.Properties.html#6350" class="Function">⊥-symmetric</a>

<a id="≬⇒¬⊥"></a><a id="6549" href="Relation.Unary.Properties.html#6549" class="Function">≬⇒¬⊥</a> <a id="6554" class="Symbol">:</a> <a id="6556" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6567" class="Symbol">{</a><a id="6568" class="Argument">A</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6577" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6579" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6581" class="Symbol">}</a> <a id="6583" class="Symbol">{</a><a id="6584" class="Argument">B</a> <a id="6586" class="Symbol">=</a> <a id="6588" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6593" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6595" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6597" class="Symbol">}</a> <a id="6599" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="6607" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="6610" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a><a id="6613" class="Symbol">)</a>
<a id="6615" href="Relation.Unary.Properties.html#6549" class="Function">≬⇒¬⊥</a> <a id="6620" href="Relation.Unary.Properties.html#6620" class="Bound">P≬Q</a> <a id="6624" href="Relation.Unary.Properties.html#6624" class="Bound">¬P⊥Q</a> <a id="6629" class="Symbol">=</a> <a id="6631" href="Relation.Unary.Properties.html#6624" class="Bound">¬P⊥Q</a> <a id="6636" class="Symbol">(</a><a id="6637" href="Data.Product.Base.html#650" class="Field">Product.proj₂</a> <a id="6651" href="Relation.Unary.Properties.html#6620" class="Bound">P≬Q</a><a id="6654" class="Symbol">)</a>

<a id="⊥⇒¬≬"></a><a id="6657" href="Relation.Unary.Properties.html#6657" class="Function">⊥⇒¬≬</a> <a id="6662" class="Symbol">:</a> <a id="6664" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6675" class="Symbol">{</a><a id="6676" class="Argument">A</a> <a id="6678" class="Symbol">=</a> <a id="6680" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6685" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6687" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6689" class="Symbol">}</a> <a id="6691" class="Symbol">{</a><a id="6692" class="Argument">B</a> <a id="6694" class="Symbol">=</a> <a id="6696" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6701" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6703" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6705" class="Symbol">}</a> <a id="6707" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="6715" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="6718" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a><a id="6721" class="Symbol">)</a>
<a id="6723" href="Relation.Unary.Properties.html#6657" class="Function">⊥⇒¬≬</a> <a id="6728" href="Relation.Unary.Properties.html#6728" class="Bound">P⊥Q</a> <a id="6732" class="Symbol">=</a> <a id="6734" href="Relation.Unary.Properties.html#6728" class="Bound">P⊥Q</a> <a id="6738" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6740" href="Data.Product.Base.html#650" class="Field">Product.proj₂</a>

<a id="6755" class="Comment">------------------------------------------------------------------------</a>
<a id="6828" class="Comment">-- Decidability properties</a>

<a id="map"></a><a id="6856" href="Relation.Unary.Properties.html#6856" class="Function">map</a> <a id="6860" class="Symbol">:</a> <a id="6862" class="Symbol">{</a><a id="6863" href="Relation.Unary.Properties.html#6863" class="Bound">P</a> <a id="6865" class="Symbol">:</a> <a id="6867" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6872" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6874" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6876" class="Symbol">}</a> <a id="6878" class="Symbol">{</a><a id="6879" href="Relation.Unary.Properties.html#6879" class="Bound">Q</a> <a id="6881" class="Symbol">:</a> <a id="6883" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6888" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6890" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6892" class="Symbol">}</a> <a id="6894" class="Symbol">→</a>
      <a id="6902" href="Relation.Unary.Properties.html#6863" class="Bound">P</a> <a id="6904" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="6906" href="Relation.Unary.Properties.html#6879" class="Bound">Q</a> <a id="6908" class="Symbol">→</a> <a id="6910" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6920" href="Relation.Unary.Properties.html#6863" class="Bound">P</a> <a id="6922" class="Symbol">→</a> <a id="6924" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6934" href="Relation.Unary.Properties.html#6879" class="Bound">Q</a>
<a id="6936" href="Relation.Unary.Properties.html#6856" class="Function">map</a> <a id="6940" class="Symbol">(</a><a id="6941" href="Relation.Unary.Properties.html#6941" class="Bound">P⊆Q</a> <a id="6945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6947" href="Relation.Unary.Properties.html#6947" class="Bound">Q⊆P</a><a id="6950" class="Symbol">)</a> <a id="6952" href="Relation.Unary.Properties.html#6952" class="Bound">P?</a> <a id="6955" href="Relation.Unary.Properties.html#6955" class="Bound">x</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6964" href="Relation.Unary.Properties.html#6941" class="Bound">P⊆Q</a> <a id="6968" href="Relation.Unary.Properties.html#6947" class="Bound">Q⊆P</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Relation.Unary.Properties.html#6952" class="Bound">P?</a> <a id="6976" href="Relation.Unary.Properties.html#6955" class="Bound">x</a><a id="6977" class="Symbol">)</a>

<a id="∁?"></a><a id="6980" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a> <a id="6983" class="Symbol">:</a> <a id="6985" class="Symbol">{</a><a id="6986" href="Relation.Unary.Properties.html#6986" class="Bound">P</a> <a id="6988" class="Symbol">:</a> <a id="6990" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6995" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6997" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="6998" class="Symbol">}</a> <a id="7000" class="Symbol">→</a> <a id="7002" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7012" href="Relation.Unary.Properties.html#6986" class="Bound">P</a> <a id="7014" class="Symbol">→</a> <a id="7016" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7026" class="Symbol">(</a><a id="7027" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="7029" href="Relation.Unary.Properties.html#6986" class="Bound">P</a><a id="7030" class="Symbol">)</a>
<a id="7032" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a> <a id="7035" href="Relation.Unary.Properties.html#7035" class="Bound">P?</a> <a id="7038" href="Relation.Unary.Properties.html#7038" class="Bound">x</a> <a id="7040" class="Symbol">=</a> <a id="7042" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Relation.Unary.Properties.html#7035" class="Bound">P?</a> <a id="7049" href="Relation.Unary.Properties.html#7038" class="Bound">x</a><a id="7050" class="Symbol">)</a>

<a id="7053" class="Keyword">infix</a> <a id="7059" class="Number">2</a> <a id="7061" href="Relation.Unary.Properties.html#7387" class="Function Operator">_×?_</a> <a id="7066" href="Relation.Unary.Properties.html#7525" class="Function Operator">_⊙?_</a>
<a id="7071" class="Keyword">infix</a> <a id="7077" class="Number">10</a> <a id="7080" href="Relation.Unary.Properties.html#7812" class="Function Operator">_~?</a>
<a id="7084" class="Keyword">infixr</a> <a id="7091" class="Number">1</a> <a id="7093" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a>
<a id="7098" class="Keyword">infixr</a> <a id="7105" class="Number">7</a> <a id="7107" href="Relation.Unary.Properties.html#7257" class="Function Operator">_∩?_</a>
<a id="7112" class="Keyword">infixr</a> <a id="7119" class="Number">6</a> <a id="7121" href="Relation.Unary.Properties.html#7127" class="Function Operator">_∪?_</a>

<a id="_∪?_"></a><a id="7127" href="Relation.Unary.Properties.html#7127" class="Function Operator">_∪?_</a> <a id="7132" class="Symbol">:</a> <a id="7134" class="Symbol">{</a><a id="7135" href="Relation.Unary.Properties.html#7135" class="Bound">P</a> <a id="7137" class="Symbol">:</a> <a id="7139" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7144" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7146" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7148" class="Symbol">}</a> <a id="7150" class="Symbol">{</a><a id="7151" href="Relation.Unary.Properties.html#7151" class="Bound">Q</a> <a id="7153" class="Symbol">:</a> <a id="7155" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7160" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7162" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7164" class="Symbol">}</a> <a id="7166" class="Symbol">→</a>
       <a id="7175" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7185" href="Relation.Unary.Properties.html#7135" class="Bound">P</a> <a id="7187" class="Symbol">→</a> <a id="7189" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7199" href="Relation.Unary.Properties.html#7151" class="Bound">Q</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7213" class="Symbol">(</a><a id="7214" href="Relation.Unary.Properties.html#7135" class="Bound">P</a> <a id="7216" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="7218" href="Relation.Unary.Properties.html#7151" class="Bound">Q</a><a id="7219" class="Symbol">)</a>
<a id="7221" href="Relation.Unary.Properties.html#7127" class="Function Operator">_∪?_</a> <a id="7226" href="Relation.Unary.Properties.html#7226" class="Bound">P?</a> <a id="7229" href="Relation.Unary.Properties.html#7229" class="Bound">Q?</a> <a id="7232" href="Relation.Unary.Properties.html#7232" class="Bound">x</a> <a id="7234" class="Symbol">=</a> <a id="7236" class="Symbol">(</a><a id="7237" href="Relation.Unary.Properties.html#7226" class="Bound">P?</a> <a id="7240" href="Relation.Unary.Properties.html#7232" class="Bound">x</a><a id="7241" class="Symbol">)</a> <a id="7243" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Relation.Unary.Properties.html#7229" class="Bound">Q?</a> <a id="7253" href="Relation.Unary.Properties.html#7232" class="Bound">x</a><a id="7254" class="Symbol">)</a>

<a id="_∩?_"></a><a id="7257" href="Relation.Unary.Properties.html#7257" class="Function Operator">_∩?_</a> <a id="7262" class="Symbol">:</a> <a id="7264" class="Symbol">{</a><a id="7265" href="Relation.Unary.Properties.html#7265" class="Bound">P</a> <a id="7267" class="Symbol">:</a> <a id="7269" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7274" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7276" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7278" class="Symbol">}</a> <a id="7280" class="Symbol">{</a><a id="7281" href="Relation.Unary.Properties.html#7281" class="Bound">Q</a> <a id="7283" class="Symbol">:</a> <a id="7285" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7290" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7292" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7294" class="Symbol">}</a> <a id="7296" class="Symbol">→</a>
       <a id="7305" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7315" href="Relation.Unary.Properties.html#7265" class="Bound">P</a> <a id="7317" class="Symbol">→</a> <a id="7319" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7329" href="Relation.Unary.Properties.html#7281" class="Bound">Q</a> <a id="7331" class="Symbol">→</a> <a id="7333" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7343" class="Symbol">(</a><a id="7344" href="Relation.Unary.Properties.html#7265" class="Bound">P</a> <a id="7346" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="7348" href="Relation.Unary.Properties.html#7281" class="Bound">Q</a><a id="7349" class="Symbol">)</a>
<a id="7351" href="Relation.Unary.Properties.html#7257" class="Function Operator">_∩?_</a> <a id="7356" href="Relation.Unary.Properties.html#7356" class="Bound">P?</a> <a id="7359" href="Relation.Unary.Properties.html#7359" class="Bound">Q?</a> <a id="7362" href="Relation.Unary.Properties.html#7362" class="Bound">x</a> <a id="7364" class="Symbol">=</a> <a id="7366" class="Symbol">(</a><a id="7367" href="Relation.Unary.Properties.html#7356" class="Bound">P?</a> <a id="7370" href="Relation.Unary.Properties.html#7362" class="Bound">x</a><a id="7371" class="Symbol">)</a> <a id="7373" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="7379" class="Symbol">(</a><a id="7380" href="Relation.Unary.Properties.html#7359" class="Bound">Q?</a> <a id="7383" href="Relation.Unary.Properties.html#7362" class="Bound">x</a><a id="7384" class="Symbol">)</a>

<a id="_×?_"></a><a id="7387" href="Relation.Unary.Properties.html#7387" class="Function Operator">_×?_</a> <a id="7392" class="Symbol">:</a> <a id="7394" class="Symbol">{</a><a id="7395" href="Relation.Unary.Properties.html#7395" class="Bound">P</a> <a id="7397" class="Symbol">:</a> <a id="7399" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7404" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7406" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">{</a><a id="7411" href="Relation.Unary.Properties.html#7411" class="Bound">Q</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7420" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="7422" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7424" class="Symbol">}</a> <a id="7426" class="Symbol">→</a>
       <a id="7435" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7445" href="Relation.Unary.Properties.html#7395" class="Bound">P</a> <a id="7447" class="Symbol">→</a> <a id="7449" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7459" href="Relation.Unary.Properties.html#7411" class="Bound">Q</a> <a id="7461" class="Symbol">→</a> <a id="7463" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7473" class="Symbol">(</a><a id="7474" href="Relation.Unary.Properties.html#7395" class="Bound">P</a> <a id="7476" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="7480" href="Relation.Unary.Properties.html#7411" class="Bound">Q</a><a id="7481" class="Symbol">)</a>
<a id="7483" href="Relation.Unary.Properties.html#7387" class="Function Operator">_×?_</a> <a id="7488" href="Relation.Unary.Properties.html#7488" class="Bound">P?</a> <a id="7491" href="Relation.Unary.Properties.html#7491" class="Bound">Q?</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Relation.Unary.Properties.html#7495" class="Bound">a</a> <a id="7497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7499" href="Relation.Unary.Properties.html#7499" class="Bound">b</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">=</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Relation.Unary.Properties.html#7488" class="Bound">P?</a> <a id="7508" href="Relation.Unary.Properties.html#7495" class="Bound">a</a><a id="7509" class="Symbol">)</a> <a id="7511" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Relation.Unary.Properties.html#7491" class="Bound">Q?</a> <a id="7521" href="Relation.Unary.Properties.html#7499" class="Bound">b</a><a id="7522" class="Symbol">)</a>

<a id="_⊙?_"></a><a id="7525" href="Relation.Unary.Properties.html#7525" class="Function Operator">_⊙?_</a> <a id="7530" class="Symbol">:</a> <a id="7532" class="Symbol">{</a><a id="7533" href="Relation.Unary.Properties.html#7533" class="Bound">P</a> <a id="7535" class="Symbol">:</a> <a id="7537" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7542" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7544" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7546" class="Symbol">}</a> <a id="7548" class="Symbol">{</a><a id="7549" href="Relation.Unary.Properties.html#7549" class="Bound">Q</a> <a id="7551" class="Symbol">:</a> <a id="7553" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7558" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="7560" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7562" class="Symbol">}</a> <a id="7564" class="Symbol">→</a>
       <a id="7573" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7583" href="Relation.Unary.Properties.html#7533" class="Bound">P</a> <a id="7585" class="Symbol">→</a> <a id="7587" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7597" href="Relation.Unary.Properties.html#7549" class="Bound">Q</a> <a id="7599" class="Symbol">→</a> <a id="7601" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7611" class="Symbol">(</a><a id="7612" href="Relation.Unary.Properties.html#7533" class="Bound">P</a> <a id="7614" href="Relation.Unary.html#6587" class="Function Operator">⟨⊙⟩</a> <a id="7618" href="Relation.Unary.Properties.html#7549" class="Bound">Q</a><a id="7619" class="Symbol">)</a>
<a id="7621" href="Relation.Unary.Properties.html#7525" class="Function Operator">_⊙?_</a> <a id="7626" href="Relation.Unary.Properties.html#7626" class="Bound">P?</a> <a id="7629" href="Relation.Unary.Properties.html#7629" class="Bound">Q?</a> <a id="7632" class="Symbol">(</a><a id="7633" href="Relation.Unary.Properties.html#7633" class="Bound">a</a> <a id="7635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7637" href="Relation.Unary.Properties.html#7637" class="Bound">b</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">=</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Relation.Unary.Properties.html#7626" class="Bound">P?</a> <a id="7646" href="Relation.Unary.Properties.html#7633" class="Bound">a</a><a id="7647" class="Symbol">)</a> <a id="7649" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="7655" class="Symbol">(</a><a id="7656" href="Relation.Unary.Properties.html#7629" class="Bound">Q?</a> <a id="7659" href="Relation.Unary.Properties.html#7637" class="Bound">b</a><a id="7660" class="Symbol">)</a>

<a id="_⊎?_"></a><a id="7663" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a> <a id="7668" class="Symbol">:</a> <a id="7670" class="Symbol">{</a><a id="7671" href="Relation.Unary.Properties.html#7671" class="Bound">P</a> <a id="7673" class="Symbol">:</a> <a id="7675" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7680" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7682" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7683" class="Symbol">}</a> <a id="7685" class="Symbol">{</a><a id="7686" href="Relation.Unary.Properties.html#7686" class="Bound">Q</a> <a id="7688" class="Symbol">:</a> <a id="7690" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7695" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="7697" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7698" class="Symbol">}</a> <a id="7700" class="Symbol">→</a>
       <a id="7709" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7719" href="Relation.Unary.Properties.html#7671" class="Bound">P</a> <a id="7721" class="Symbol">→</a> <a id="7723" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7733" href="Relation.Unary.Properties.html#7686" class="Bound">Q</a> <a id="7735" class="Symbol">→</a> <a id="7737" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7747" class="Symbol">(</a><a id="7748" href="Relation.Unary.Properties.html#7671" class="Bound">P</a> <a id="7750" href="Relation.Unary.html#6494" class="Function Operator">⟨⊎⟩</a> <a id="7754" href="Relation.Unary.Properties.html#7686" class="Bound">Q</a><a id="7755" class="Symbol">)</a>
<a id="7757" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a> <a id="7762" href="Relation.Unary.Properties.html#7762" class="Bound">P?</a> <a id="7765" href="Relation.Unary.Properties.html#7765" class="Bound">Q?</a> <a id="7768" class="Symbol">(</a><a id="7769" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7774" href="Relation.Unary.Properties.html#7774" class="Bound">a</a><a id="7775" class="Symbol">)</a> <a id="7777" class="Symbol">=</a> <a id="7779" href="Relation.Unary.Properties.html#7762" class="Bound">P?</a> <a id="7782" href="Relation.Unary.Properties.html#7774" class="Bound">a</a>
<a id="7784" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a> <a id="7789" href="Relation.Unary.Properties.html#7789" class="Bound">P?</a> <a id="7792" href="Relation.Unary.Properties.html#7792" class="Bound">Q?</a> <a id="7795" class="Symbol">(</a><a id="7796" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7801" href="Relation.Unary.Properties.html#7801" class="Bound">b</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">=</a> <a id="7806" href="Relation.Unary.Properties.html#7792" class="Bound">Q?</a> <a id="7809" href="Relation.Unary.Properties.html#7801" class="Bound">b</a>

<a id="_~?"></a><a id="7812" href="Relation.Unary.Properties.html#7812" class="Function Operator">_~?</a> <a id="7816" class="Symbol">:</a> <a id="7818" class="Symbol">{</a><a id="7819" href="Relation.Unary.Properties.html#7819" class="Bound">P</a> <a id="7821" class="Symbol">:</a> <a id="7823" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7828" class="Symbol">(</a><a id="7829" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7831" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7833" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a><a id="7834" class="Symbol">)</a> <a id="7836" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7837" class="Symbol">}</a> <a id="7839" class="Symbol">→</a> <a id="7841" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7851" href="Relation.Unary.Properties.html#7819" class="Bound">P</a> <a id="7853" class="Symbol">→</a> <a id="7855" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7865" class="Symbol">(</a><a id="7866" href="Relation.Unary.Properties.html#7819" class="Bound">P</a> <a id="7868" href="Relation.Unary.html#6897" class="Function Operator">~</a><a id="7869" class="Symbol">)</a>
<a id="7871" href="Relation.Unary.Properties.html#7812" class="Function Operator">_~?</a> <a id="7875" href="Relation.Unary.Properties.html#7875" class="Bound">P?</a> <a id="7878" class="Symbol">=</a> <a id="7880" href="Relation.Unary.Properties.html#7875" class="Bound">P?</a> <a id="7883" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7885" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="does-≡"></a><a id="7891" href="Relation.Unary.Properties.html#7891" class="Function">does-≡</a> <a id="7898" class="Symbol">:</a> <a id="7900" class="Symbol">{</a><a id="7901" href="Relation.Unary.Properties.html#7901" class="Bound">P</a> <a id="7903" class="Symbol">:</a> <a id="7905" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7910" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7912" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7913" class="Symbol">}</a> <a id="7915" class="Symbol">→</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Relation.Unary.Properties.html#7918" class="Bound">P?</a> <a id="7921" href="Relation.Unary.Properties.html#7921" class="Bound">P?′</a> <a id="7925" class="Symbol">:</a> <a id="7927" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7937" href="Relation.Unary.Properties.html#7901" class="Bound">P</a><a id="7938" class="Symbol">)</a> <a id="7940" class="Symbol">→</a>
         <a id="7951" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="7956" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7958" href="Relation.Unary.Properties.html#7918" class="Bound">P?</a> <a id="7961" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="7963" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="7968" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7970" href="Relation.Unary.Properties.html#7921" class="Bound">P?′</a>
<a id="7974" href="Relation.Unary.Properties.html#7891" class="Function">does-≡</a> <a id="7981" href="Relation.Unary.Properties.html#7981" class="Bound">P?</a> <a id="7984" href="Relation.Unary.Properties.html#7984" class="Bound">P?′</a> <a id="7988" href="Relation.Unary.Properties.html#7988" class="Bound">x</a> <a id="7990" class="Symbol">=</a> <a id="7992" href="Relation.Nullary.Decidable.html#3337" class="Function">Dec.does-≡</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Relation.Unary.Properties.html#7981" class="Bound">P?</a> <a id="8007" href="Relation.Unary.Properties.html#7988" class="Bound">x</a><a id="8008" class="Symbol">)</a> <a id="8010" class="Symbol">(</a><a id="8011" href="Relation.Unary.Properties.html#7984" class="Bound">P?′</a> <a id="8015" href="Relation.Unary.Properties.html#7988" class="Bound">x</a><a id="8016" class="Symbol">)</a>

<a id="does-≐"></a><a id="8019" href="Relation.Unary.Properties.html#8019" class="Function">does-≐</a> <a id="8026" class="Symbol">:</a> <a id="8028" class="Symbol">{</a><a id="8029" href="Relation.Unary.Properties.html#8029" class="Bound">P</a> <a id="8031" class="Symbol">:</a> <a id="8033" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8038" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="8040" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="8042" class="Symbol">}</a> <a id="8044" class="Symbol">{</a><a id="8045" href="Relation.Unary.Properties.html#8045" class="Bound">Q</a> <a id="8047" class="Symbol">:</a> <a id="8049" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8054" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="8056" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="8058" class="Symbol">}</a> <a id="8060" class="Symbol">→</a> <a id="8062" href="Relation.Unary.Properties.html#8029" class="Bound">P</a> <a id="8064" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="8066" href="Relation.Unary.Properties.html#8045" class="Bound">Q</a> <a id="8068" class="Symbol">→</a>
         <a id="8079" class="Symbol">(</a><a id="8080" href="Relation.Unary.Properties.html#8080" class="Bound">P?</a> <a id="8083" class="Symbol">:</a> <a id="8085" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8095" href="Relation.Unary.Properties.html#8029" class="Bound">P</a><a id="8096" class="Symbol">)</a> <a id="8098" class="Symbol">→</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Relation.Unary.Properties.html#8101" class="Bound">Q?</a> <a id="8104" class="Symbol">:</a> <a id="8106" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8116" href="Relation.Unary.Properties.html#8045" class="Bound">Q</a><a id="8117" class="Symbol">)</a> <a id="8119" class="Symbol">→</a>
         <a id="8130" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="8135" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8137" href="Relation.Unary.Properties.html#8080" class="Bound">P?</a> <a id="8140" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="8142" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="8147" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8149" href="Relation.Unary.Properties.html#8101" class="Bound">Q?</a>
<a id="8152" href="Relation.Unary.Properties.html#8019" class="Function">does-≐</a> <a id="8159" href="Relation.Unary.Properties.html#8159" class="Bound">P≐Q</a> <a id="8163" href="Relation.Unary.Properties.html#8163" class="Bound">P?</a> <a id="8166" class="Symbol">=</a> <a id="8168" href="Relation.Unary.Properties.html#7891" class="Function">does-≡</a> <a id="8175" class="Symbol">(</a><a id="8176" href="Relation.Unary.Properties.html#6856" class="Function">map</a> <a id="8180" href="Relation.Unary.Properties.html#8159" class="Bound">P≐Q</a> <a id="8184" href="Relation.Unary.Properties.html#8163" class="Bound">P?</a><a id="8186" class="Symbol">)</a>

<a id="8189" class="Comment">------------------------------------------------------------------------</a>
<a id="8262" class="Comment">-- Irrelevant properties</a>

<a id="U-irrelevant"></a><a id="8288" href="Relation.Unary.Properties.html#8288" class="Function">U-irrelevant</a> <a id="8301" class="Symbol">:</a> <a id="8303" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="8314" class="Symbol">{</a><a id="8315" class="Argument">A</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="8320" class="Symbol">}</a> <a id="8322" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="8324" href="Relation.Unary.Properties.html#8288" class="Function">U-irrelevant</a> <a id="8337" href="Relation.Unary.Properties.html#8337" class="Bound">a</a> <a id="8339" href="Relation.Unary.Properties.html#8339" class="Bound">b</a> <a id="8341" class="Symbol">=</a> <a id="8343" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∁-irrelevant"></a><a id="8349" href="Relation.Unary.Properties.html#8349" class="Function">∁-irrelevant</a> <a id="8362" class="Symbol">:</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Relation.Unary.Properties.html#8365" class="Bound">P</a> <a id="8367" class="Symbol">:</a> <a id="8369" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8374" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="8376" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="8377" class="Symbol">)</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="8392" class="Symbol">(</a><a id="8393" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="8395" href="Relation.Unary.Properties.html#8365" class="Bound">P</a><a id="8396" class="Symbol">)</a>
<a id="8398" href="Relation.Unary.Properties.html#8349" class="Function">∁-irrelevant</a> <a id="8411" href="Relation.Unary.Properties.html#8411" class="Bound">P</a> <a id="8413" href="Relation.Unary.Properties.html#8413" class="Bound">a</a> <a id="8415" href="Relation.Unary.Properties.html#8415" class="Bound">b</a> <a id="8417" class="Symbol">=</a> <a id="8419" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>


==> anc/html/Relation.Unary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Unary relations</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="266" class="Keyword">where</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="296" class="Keyword">using</a> <a id="302" class="Symbol">(</a><a id="303" href="Data.Empty.html#914" class="Function">⊥</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="333" class="Keyword">using</a> <a id="339" class="Symbol">(</a><a id="340" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="341" class="Symbol">)</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="383" class="Symbol">;</a> <a id="385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="388" class="Symbol">;</a> <a id="390" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.Product.Base.html#852" class="Function">∃</a><a id="401" class="Symbol">;</a> <a id="403" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="410" class="Symbol">;</a> <a id="412" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="454" class="Symbol">;</a> <a id="456" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Function.Base.html" class="Module">Function.Base</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="499" class="Symbol">;</a> <a id="501" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Level.html" class="Module">Level</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="537" class="Symbol">;</a> <a id="539" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="542" class="Symbol">;</a> <a id="544" href="Level.html#521" class="Function">0ℓ</a><a id="546" class="Symbol">;</a> <a id="548" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="551" class="Symbol">;</a> <a id="553" href="Level.html#409" class="Record">Lift</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="614" class="Keyword">using</a> <a id="620" class="Symbol">(</a><a id="621" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="655" class="Symbol">as</a> <a id="658" class="Module">Nullary</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">(</a><a id="673" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="686" class="Symbol">)</a>

<a id="689" class="Keyword">private</a>
  <a id="699" class="Keyword">variable</a>
    <a id="712" href="Relation.Unary.html#712" class="Generalizable">a</a> <a id="714" href="Relation.Unary.html#714" class="Generalizable">b</a> <a id="716" href="Relation.Unary.html#716" class="Generalizable">c</a> <a id="718" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="720" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="723" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="738" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="746" href="Relation.Unary.html#712" class="Generalizable">a</a>
    <a id="752" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="754" class="Symbol">:</a> <a id="756" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="760" href="Relation.Unary.html#714" class="Generalizable">b</a>
    <a id="766" href="Relation.Unary.html#766" class="Generalizable">C</a> <a id="768" class="Symbol">:</a> <a id="770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="774" href="Relation.Unary.html#716" class="Generalizable">c</a>

<a id="777" class="Comment">------------------------------------------------------------------------</a>
<a id="850" class="Comment">-- Definition</a>

<a id="865" class="Comment">-- Unary relations are known as predicates and `Pred A ℓ` can be viewed</a>
<a id="937" class="Comment">-- as some property that elements of type A might satisfy.</a>

<a id="997" class="Comment">-- Consequently `P : Pred A ℓ` can also be seen as a subset of A</a>
<a id="1062" class="Comment">-- containing all the elements of A that satisfy property P. This view</a>
<a id="1133" class="Comment">-- informs much of the notation used below.</a>

<a id="Pred"></a><a id="1178" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">∀</a> <a id="1187" class="Symbol">{</a><a id="1188" href="Relation.Unary.html#1188" class="Bound">a</a><a id="1189" class="Symbol">}</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1197" href="Relation.Unary.html#1188" class="Bound">a</a> <a id="1199" class="Symbol">→</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Relation.Unary.html#1202" class="Bound">ℓ</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Relation.Unary.html#1188" class="Bound">a</a> <a id="1222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1224" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1228" href="Relation.Unary.html#1202" class="Bound">ℓ</a><a id="1229" class="Symbol">)</a>
<a id="1231" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1236" href="Relation.Unary.html#1236" class="Bound">A</a> <a id="1238" href="Relation.Unary.html#1238" class="Bound">ℓ</a> <a id="1240" class="Symbol">=</a> <a id="1242" href="Relation.Unary.html#1236" class="Bound">A</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1250" href="Relation.Unary.html#1238" class="Bound">ℓ</a>

<a id="1253" class="Comment">------------------------------------------------------------------------</a>
<a id="1326" class="Comment">-- Special sets</a>

<a id="1343" class="Comment">-- The empty set.</a>
<a id="1361" class="Comment">-- Explicitly not level polymorphic as this often causes unsolved metas;</a>
<a id="1434" class="Comment">-- see `Relation.Unary.Polymorphic` for a level-polymorphic version.</a>

<a id="∅"></a><a id="1504" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1513" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1515" href="Level.html#521" class="Function">0ℓ</a>
<a id="1518" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1520" class="Symbol">=</a> <a id="1522" class="Symbol">λ</a> <a id="1524" href="Relation.Unary.html#1524" class="Bound">_</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="1531" class="Comment">-- The singleton set.</a>

<a id="｛_｝"></a><a id="1554" href="Relation.Unary.html#1554" class="Function Operator">｛_｝</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1569" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1571" class="Symbol">_</a>
<a id="1573" href="Relation.Unary.html#1554" class="Function Operator">｛</a> <a id="1575" href="Relation.Unary.html#1575" class="Bound">x</a> <a id="1577" href="Relation.Unary.html#1554" class="Function Operator">｝</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="Relation.Unary.html#1575" class="Bound">x</a> <a id="1583" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a>

<a id="1587" class="Comment">-- The universal set.</a>
<a id="1609" class="Comment">-- Explicitly not level polymorphic (see comments for `∅` for more details)</a>

<a id="U"></a><a id="1686" href="Relation.Unary.html#1686" class="Function">U</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1695" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1697" href="Level.html#521" class="Function">0ℓ</a>
<a id="1700" href="Relation.Unary.html#1686" class="Function">U</a> <a id="1702" class="Symbol">=</a> <a id="1704" class="Symbol">λ</a> <a id="1706" href="Relation.Unary.html#1706" class="Bound">_</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="1713" class="Comment">------------------------------------------------------------------------</a>
<a id="1786" class="Comment">-- Membership</a>

<a id="1801" class="Keyword">infix</a> <a id="1807" class="Number">4</a> <a id="1809" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a> <a id="1813" href="Relation.Unary.html#1858" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="1818" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1833" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1835" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="1837" class="Symbol">→</a> <a id="1839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1843" class="Symbol">_</a>
<a id="1845" href="Relation.Unary.html#1845" class="Bound">x</a> <a id="1847" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="1849" href="Relation.Unary.html#1849" class="Bound">P</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Relation.Unary.html#1849" class="Bound">P</a> <a id="1855" href="Relation.Unary.html#1845" class="Bound">x</a>

<a id="_∉_"></a><a id="1858" href="Relation.Unary.html#1858" class="Function Operator">_∉_</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1873" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1875" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" class="Symbol">_</a>
<a id="1885" href="Relation.Unary.html#1885" class="Bound">x</a> <a id="1887" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="1889" href="Relation.Unary.html#1889" class="Bound">P</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1895" href="Relation.Unary.html#1885" class="Bound">x</a> <a id="1897" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="1899" href="Relation.Unary.html#1889" class="Bound">P</a>

<a id="1902" class="Comment">------------------------------------------------------------------------</a>
<a id="1975" class="Comment">-- Subset relations</a>

<a id="1996" class="Keyword">infix</a> <a id="2002" class="Number">4</a> <a id="2004" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2008" href="Relation.Unary.html#2113" class="Function Operator">_⊇_</a> <a id="2012" href="Relation.Unary.html#2164" class="Function Operator">_⊈_</a> <a id="2016" href="Relation.Unary.html#2219" class="Function Operator">_⊉_</a> <a id="2020" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2024" href="Relation.Unary.html#2333" class="Function Operator">_⊃_</a> <a id="2028" href="Relation.Unary.html#2384" class="Function Operator">_⊄_</a> <a id="2032" href="Relation.Unary.html#2439" class="Function Operator">_⊅_</a> <a id="2036" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2040" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>

<a id="_⊆_"></a><a id="2046" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2057" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2059" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2069" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2071" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2080" class="Symbol">_</a>
<a id="2082" href="Relation.Unary.html#2082" class="Bound">P</a> <a id="2084" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2086" href="Relation.Unary.html#2086" class="Bound">Q</a> <a id="2088" class="Symbol">=</a> <a id="2090" class="Symbol">∀</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Relation.Unary.html#2093" class="Bound">x</a><a id="2094" class="Symbol">}</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="Relation.Unary.html#2093" class="Bound">x</a> <a id="2100" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2102" href="Relation.Unary.html#2082" class="Bound">P</a> <a id="2104" class="Symbol">→</a> <a id="2106" href="Relation.Unary.html#2093" class="Bound">x</a> <a id="2108" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2110" href="Relation.Unary.html#2086" class="Bound">Q</a>

<a id="_⊇_"></a><a id="2113" href="Relation.Unary.html#2113" class="Function Operator">_⊇_</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2124" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2126" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2136" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2138" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2147" class="Symbol">_</a>
<a id="2149" href="Relation.Unary.html#2149" class="Bound">P</a> <a id="2151" href="Relation.Unary.html#2113" class="Function Operator">⊇</a> <a id="2153" href="Relation.Unary.html#2153" class="Bound">Q</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Relation.Unary.html#2153" class="Bound">Q</a> <a id="2159" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2161" href="Relation.Unary.html#2149" class="Bound">P</a>

<a id="_⊈_"></a><a id="2164" href="Relation.Unary.html#2164" class="Function Operator">_⊈_</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2175" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2177" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2187" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2189" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2198" class="Symbol">_</a>
<a id="2200" href="Relation.Unary.html#2200" class="Bound">P</a> <a id="2202" href="Relation.Unary.html#2164" class="Function Operator">⊈</a> <a id="2204" href="Relation.Unary.html#2204" class="Bound">Q</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Relation.Unary.html#2200" class="Bound">P</a> <a id="2213" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2215" href="Relation.Unary.html#2204" class="Bound">Q</a><a id="2216" class="Symbol">)</a>

<a id="_⊉_"></a><a id="2219" href="Relation.Unary.html#2219" class="Function Operator">_⊉_</a> <a id="2223" class="Symbol">:</a> <a id="2225" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2230" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2232" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2242" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2244" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2253" class="Symbol">_</a>
<a id="2255" href="Relation.Unary.html#2255" class="Bound">P</a> <a id="2257" href="Relation.Unary.html#2219" class="Function Operator">⊉</a> <a id="2259" href="Relation.Unary.html#2259" class="Bound">Q</a> <a id="2261" class="Symbol">=</a> <a id="2263" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Relation.Unary.html#2255" class="Bound">P</a> <a id="2268" href="Relation.Unary.html#2113" class="Function Operator">⊇</a> <a id="2270" href="Relation.Unary.html#2259" class="Bound">Q</a><a id="2271" class="Symbol">)</a>

<a id="_⊂_"></a><a id="2274" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2285" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2287" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2297" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2299" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2308" class="Symbol">_</a>
<a id="2310" href="Relation.Unary.html#2310" class="Bound">P</a> <a id="2312" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2314" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Relation.Unary.html#2310" class="Bound">P</a> <a id="2320" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2322" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2324" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2326" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2328" href="Relation.Unary.html#2164" class="Function Operator">⊈</a> <a id="2330" href="Relation.Unary.html#2310" class="Bound">P</a>

<a id="_⊃_"></a><a id="2333" href="Relation.Unary.html#2333" class="Function Operator">_⊃_</a> <a id="2337" class="Symbol">:</a> <a id="2339" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2344" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2346" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2349" class="Symbol">→</a> <a id="2351" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2356" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2358" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2367" class="Symbol">_</a>
<a id="2369" href="Relation.Unary.html#2369" class="Bound">P</a> <a id="2371" href="Relation.Unary.html#2333" class="Function Operator">⊃</a> <a id="2373" href="Relation.Unary.html#2373" class="Bound">Q</a> <a id="2375" class="Symbol">=</a> <a id="2377" href="Relation.Unary.html#2373" class="Bound">Q</a> <a id="2379" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2381" href="Relation.Unary.html#2369" class="Bound">P</a>

<a id="_⊄_"></a><a id="2384" href="Relation.Unary.html#2384" class="Function Operator">_⊄_</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2395" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2397" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2407" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2409" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2418" class="Symbol">_</a>
<a id="2420" href="Relation.Unary.html#2420" class="Bound">P</a> <a id="2422" href="Relation.Unary.html#2384" class="Function Operator">⊄</a> <a id="2424" href="Relation.Unary.html#2424" class="Bound">Q</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Relation.Unary.html#2420" class="Bound">P</a> <a id="2433" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2435" href="Relation.Unary.html#2424" class="Bound">Q</a><a id="2436" class="Symbol">)</a>

<a id="_⊅_"></a><a id="2439" href="Relation.Unary.html#2439" class="Function Operator">_⊅_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2450" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2452" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2455" class="Symbol">→</a> <a id="2457" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2462" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2464" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2473" class="Symbol">_</a>
<a id="2475" href="Relation.Unary.html#2475" class="Bound">P</a> <a id="2477" href="Relation.Unary.html#2439" class="Function Operator">⊅</a> <a id="2479" href="Relation.Unary.html#2479" class="Bound">Q</a> <a id="2481" class="Symbol">=</a> <a id="2483" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Relation.Unary.html#2475" class="Bound">P</a> <a id="2488" href="Relation.Unary.html#2333" class="Function Operator">⊃</a> <a id="2490" href="Relation.Unary.html#2479" class="Bound">Q</a><a id="2491" class="Symbol">)</a>

<a id="_≐_"></a><a id="2494" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2505" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2507" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2517" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2519" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2528" class="Symbol">_</a>
<a id="2530" href="Relation.Unary.html#2530" class="Bound">P</a> <a id="2532" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="2534" href="Relation.Unary.html#2534" class="Bound">Q</a> <a id="2536" class="Symbol">=</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Relation.Unary.html#2530" class="Bound">P</a> <a id="2541" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2543" href="Relation.Unary.html#2534" class="Bound">Q</a><a id="2544" class="Symbol">)</a> <a id="2546" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Relation.Unary.html#2534" class="Bound">Q</a> <a id="2551" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2553" href="Relation.Unary.html#2530" class="Bound">P</a><a id="2554" class="Symbol">)</a>

<a id="2557" class="Comment">-- The following primed variants of _⊆_ can be used when &#39;x&#39; can&#39;t</a>
<a id="2624" class="Comment">-- be inferred from &#39;x ∈ P&#39;.</a>

<a id="2654" class="Keyword">infix</a> <a id="2660" class="Number">4</a> <a id="2662" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="2667" href="Relation.Unary.html#2770" class="Function Operator">_⊇′_</a> <a id="2672" href="Relation.Unary.html#2824" class="Function Operator">_⊈′_</a> <a id="2677" href="Relation.Unary.html#2882" class="Function Operator">_⊉′_</a> <a id="2682" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="2687" href="Relation.Unary.html#3003" class="Function Operator">_⊃′_</a> <a id="2692" href="Relation.Unary.html#3057" class="Function Operator">_⊄′_</a> <a id="2697" href="Relation.Unary.html#3115" class="Function Operator">_⊅′_</a>

<a id="_⊆′_"></a><a id="2703" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2715" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2717" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2727" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2729" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2738" class="Symbol">_</a>
<a id="2740" href="Relation.Unary.html#2740" class="Bound">P</a> <a id="2742" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2745" href="Relation.Unary.html#2745" class="Bound">Q</a> <a id="2747" class="Symbol">=</a> <a id="2749" class="Symbol">∀</a> <a id="2751" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2753" class="Symbol">→</a> <a id="2755" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2757" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2759" href="Relation.Unary.html#2740" class="Bound">P</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2765" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2767" href="Relation.Unary.html#2745" class="Bound">Q</a>

<a id="_⊇′_"></a><a id="2770" href="Relation.Unary.html#2770" class="Function Operator">_⊇′_</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2782" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2784" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2787" class="Symbol">→</a> <a id="2789" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2794" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2796" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2805" class="Symbol">_</a>
<a id="2807" href="Relation.Unary.html#2807" class="Bound">Q</a> <a id="2809" href="Relation.Unary.html#2770" class="Function Operator">⊇′</a> <a id="2812" href="Relation.Unary.html#2812" class="Bound">P</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Relation.Unary.html#2812" class="Bound">P</a> <a id="2818" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2821" href="Relation.Unary.html#2807" class="Bound">Q</a>

<a id="_⊈′_"></a><a id="2824" href="Relation.Unary.html#2824" class="Function Operator">_⊈′_</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2836" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2838" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2848" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2850" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2859" class="Symbol">_</a>
<a id="2861" href="Relation.Unary.html#2861" class="Bound">P</a> <a id="2863" href="Relation.Unary.html#2824" class="Function Operator">⊈′</a> <a id="2866" href="Relation.Unary.html#2866" class="Bound">Q</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Relation.Unary.html#2861" class="Bound">P</a> <a id="2875" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2878" href="Relation.Unary.html#2866" class="Bound">Q</a><a id="2879" class="Symbol">)</a>

<a id="_⊉′_"></a><a id="2882" href="Relation.Unary.html#2882" class="Function Operator">_⊉′_</a> <a id="2887" class="Symbol">:</a> <a id="2889" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2894" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2896" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2906" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2908" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2917" class="Symbol">_</a>
<a id="2919" href="Relation.Unary.html#2919" class="Bound">P</a> <a id="2921" href="Relation.Unary.html#2882" class="Function Operator">⊉′</a> <a id="2924" href="Relation.Unary.html#2924" class="Bound">Q</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2930" class="Symbol">(</a><a id="2931" href="Relation.Unary.html#2919" class="Bound">P</a> <a id="2933" href="Relation.Unary.html#2770" class="Function Operator">⊇′</a> <a id="2936" href="Relation.Unary.html#2924" class="Bound">Q</a><a id="2937" class="Symbol">)</a>

<a id="_⊂′_"></a><a id="2940" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2952" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2954" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2964" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2966" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2975" class="Symbol">_</a>
<a id="2977" href="Relation.Unary.html#2977" class="Bound">P</a> <a id="2979" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="2982" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="Relation.Unary.html#2977" class="Bound">P</a> <a id="2988" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2991" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2993" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2995" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2997" href="Relation.Unary.html#2824" class="Function Operator">⊈′</a> <a id="3000" href="Relation.Unary.html#2977" class="Bound">P</a>

<a id="_⊃′_"></a><a id="3003" href="Relation.Unary.html#3003" class="Function Operator">_⊃′_</a> <a id="3008" class="Symbol">:</a> <a id="3010" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3015" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3017" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3027" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3029" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3038" class="Symbol">_</a>
<a id="3040" href="Relation.Unary.html#3040" class="Bound">P</a> <a id="3042" href="Relation.Unary.html#3003" class="Function Operator">⊃′</a> <a id="3045" href="Relation.Unary.html#3045" class="Bound">Q</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="Relation.Unary.html#3045" class="Bound">Q</a> <a id="3051" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="3054" href="Relation.Unary.html#3040" class="Bound">P</a>

<a id="_⊄′_"></a><a id="3057" href="Relation.Unary.html#3057" class="Function Operator">_⊄′_</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3069" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3071" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3074" class="Symbol">→</a> <a id="3076" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3081" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3083" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3086" class="Symbol">→</a> <a id="3088" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3092" class="Symbol">_</a>
<a id="3094" href="Relation.Unary.html#3094" class="Bound">P</a> <a id="3096" href="Relation.Unary.html#3057" class="Function Operator">⊄′</a> <a id="3099" href="Relation.Unary.html#3099" class="Bound">Q</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Relation.Unary.html#3094" class="Bound">P</a> <a id="3108" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="3111" href="Relation.Unary.html#3099" class="Bound">Q</a><a id="3112" class="Symbol">)</a>

<a id="_⊅′_"></a><a id="3115" href="Relation.Unary.html#3115" class="Function Operator">_⊅′_</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3127" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3129" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3132" class="Symbol">→</a> <a id="3134" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3139" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3141" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3150" class="Symbol">_</a>
<a id="3152" href="Relation.Unary.html#3152" class="Bound">P</a> <a id="3154" href="Relation.Unary.html#3115" class="Function Operator">⊅′</a> <a id="3157" href="Relation.Unary.html#3157" class="Bound">Q</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Relation.Unary.html#3152" class="Bound">P</a> <a id="3166" href="Relation.Unary.html#3003" class="Function Operator">⊃′</a> <a id="3169" href="Relation.Unary.html#3157" class="Bound">Q</a><a id="3170" class="Symbol">)</a>

<a id="_≐′_"></a><a id="3173" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3185" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3187" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3197" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3199" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3208" class="Symbol">_</a>
<a id="3210" href="Relation.Unary.html#3210" class="Bound">P</a> <a id="3212" href="Relation.Unary.html#3173" class="Function Operator">≐′</a> <a id="3215" href="Relation.Unary.html#3215" class="Bound">Q</a> <a id="3217" class="Symbol">=</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Relation.Unary.html#3210" class="Bound">P</a> <a id="3222" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3225" href="Relation.Unary.html#3215" class="Bound">Q</a><a id="3226" class="Symbol">)</a> <a id="3228" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Unary.html#3215" class="Bound">Q</a> <a id="3233" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3236" href="Relation.Unary.html#3210" class="Bound">P</a><a id="3237" class="Symbol">)</a>

<a id="3240" class="Comment">------------------------------------------------------------------------</a>
<a id="3313" class="Comment">-- Properties of sets</a>

<a id="3336" class="Keyword">infix</a> <a id="3342" class="Number">10</a> <a id="3345" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3357" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3367" href="Relation.Unary.html#3793" class="Function">IUniversal</a>

<a id="3379" class="Comment">-- Emptiness - no element satisfies P.</a>

<a id="Empty"></a><a id="3419" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3432" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3434" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3436" class="Symbol">→</a> <a id="3438" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3442" class="Symbol">_</a>
<a id="3444" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="3450" href="Relation.Unary.html#3450" class="Bound">P</a> <a id="3452" class="Symbol">=</a> <a id="3454" class="Symbol">∀</a> <a id="3456" href="Relation.Unary.html#3456" class="Bound">x</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Relation.Unary.html#3456" class="Bound">x</a> <a id="3462" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="3464" href="Relation.Unary.html#3450" class="Bound">P</a>

<a id="3467" class="Comment">-- Satisfiable - at least one element satisfies P.</a>

<a id="Satisfiable"></a><a id="3519" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3538" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3540" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3542" class="Symbol">→</a> <a id="3544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3548" class="Symbol">_</a>
<a id="3550" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3562" href="Relation.Unary.html#3562" class="Bound">P</a> <a id="3564" class="Symbol">=</a> <a id="3566" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3568" class="Symbol">λ</a> <a id="3570" href="Relation.Unary.html#3570" class="Bound">x</a> <a id="3572" class="Symbol">→</a> <a id="3574" href="Relation.Unary.html#3570" class="Bound">x</a> <a id="3576" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3578" href="Relation.Unary.html#3562" class="Bound">P</a>

<a id="3581" class="Keyword">syntax</a> <a id="3588" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3600" class="Bound">P</a> <a id="3602" class="Symbol">=</a> <a id="3604" class="Function">∃⟨</a> <a id="3607" class="Bound">P</a> <a id="3609" class="Function">⟩</a>

<a id="3612" class="Comment">-- Universality - all elements satisfy P.</a>

<a id="Universal"></a><a id="3655" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3672" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3674" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3682" class="Symbol">_</a>
<a id="3684" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3694" href="Relation.Unary.html#3694" class="Bound">P</a> <a id="3696" class="Symbol">=</a> <a id="3698" class="Symbol">∀</a> <a id="3700" href="Relation.Unary.html#3700" class="Bound">x</a> <a id="3702" class="Symbol">→</a> <a id="3704" href="Relation.Unary.html#3700" class="Bound">x</a> <a id="3706" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3708" href="Relation.Unary.html#3694" class="Bound">P</a>

<a id="3711" class="Keyword">syntax</a> <a id="3718" href="Relation.Unary.html#3655" class="Function">Universal</a>  <a id="3729" class="Bound">P</a> <a id="3731" class="Symbol">=</a> <a id="3733" class="Function">Π[</a> <a id="3736" class="Bound">P</a> <a id="3738" class="Function">]</a>

<a id="3741" class="Comment">-- Implicit universality - all elements satisfy P.</a>

<a id="IUniversal"></a><a id="3793" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3804" class="Symbol">:</a> <a id="3806" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3811" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3813" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3821" class="Symbol">_</a>
<a id="3823" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3834" href="Relation.Unary.html#3834" class="Bound">P</a> <a id="3836" class="Symbol">=</a> <a id="3838" class="Symbol">∀</a> <a id="3840" class="Symbol">{</a><a id="3841" href="Relation.Unary.html#3841" class="Bound">x</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Relation.Unary.html#3841" class="Bound">x</a> <a id="3848" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3850" href="Relation.Unary.html#3834" class="Bound">P</a>

<a id="3853" class="Keyword">syntax</a> <a id="3860" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3871" class="Bound">P</a> <a id="3873" class="Symbol">=</a> <a id="3875" class="Function">∀[</a> <a id="3878" class="Bound">P</a> <a id="3880" class="Function">]</a>

<a id="3883" class="Comment">-- Irrelevance - any two proofs that an element satifies P are</a>
<a id="3946" class="Comment">-- indistinguishable.</a>

<a id="Irrelevant"></a><a id="3969" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3987" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3989" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3997" class="Symbol">_</a>
<a id="3999" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="4010" href="Relation.Unary.html#4010" class="Bound">P</a> <a id="4012" class="Symbol">=</a> <a id="4014" class="Symbol">∀</a> <a id="4016" class="Symbol">{</a><a id="4017" href="Relation.Unary.html#4017" class="Bound">x</a><a id="4018" class="Symbol">}</a> <a id="4020" class="Symbol">→</a> <a id="4022" href="Relation.Nullary.Irrelevant.html#497" class="Function">Nullary.Irrelevant</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Relation.Unary.html#4010" class="Bound">P</a> <a id="4044" href="Relation.Unary.html#4017" class="Bound">x</a><a id="4045" class="Symbol">)</a>

<a id="4048" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="4110" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="4130" href="Relation.Unary.html#4130" class="Function">Recomputable</a> <a id="4143" class="Symbol">:</a> <a id="4145" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4150" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4152" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4154" class="Symbol">→</a> <a id="4156" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4160" class="Symbol">_</a>
<a id="4162" href="Relation.Unary.html#4130" class="Function">Recomputable</a> <a id="4175" href="Relation.Unary.html#4175" class="Bound">P</a> <a id="4177" class="Symbol">=</a> <a id="4179" class="Symbol">∀</a> <a id="4181" class="Symbol">{</a><a id="4182" href="Relation.Unary.html#4182" class="Bound">x</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">→</a> <a id="4187" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Nullary.Recomputable</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Relation.Unary.html#4175" class="Bound">P</a> <a id="4211" href="Relation.Unary.html#4182" class="Bound">x</a><a id="4212" class="Symbol">)</a>

<a id="4215" class="Comment">-- Stability - instances of P are stable wrt double negation</a>

<a id="Stable"></a><a id="4277" href="Relation.Unary.html#4277" class="Function">Stable</a> <a id="4284" class="Symbol">:</a> <a id="4286" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4291" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4293" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4301" class="Symbol">_</a>
<a id="4303" href="Relation.Unary.html#4277" class="Function">Stable</a> <a id="4310" href="Relation.Unary.html#4310" class="Bound">P</a> <a id="4312" class="Symbol">=</a> <a id="4314" class="Symbol">∀</a> <a id="4316" href="Relation.Unary.html#4316" class="Bound">x</a> <a id="4318" class="Symbol">→</a> <a id="4320" href="Relation.Nullary.Negation.Core.html#909" class="Function">Nullary.Stable</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Relation.Unary.html#4310" class="Bound">P</a> <a id="4338" href="Relation.Unary.html#4316" class="Bound">x</a><a id="4339" class="Symbol">)</a>

<a id="4342" class="Comment">-- Weak Decidability</a>

<a id="WeaklyDecidable"></a><a id="4364" href="Relation.Unary.html#4364" class="Function">WeaklyDecidable</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4387" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4389" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4391" class="Symbol">→</a> <a id="4393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4397" class="Symbol">_</a>
<a id="4399" href="Relation.Unary.html#4364" class="Function">WeaklyDecidable</a> <a id="4415" href="Relation.Unary.html#4415" class="Bound">P</a> <a id="4417" class="Symbol">=</a> <a id="4419" class="Symbol">∀</a> <a id="4421" href="Relation.Unary.html#4421" class="Bound">x</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Relation.Nullary.html#1119" class="Function">Nullary.WeaklyDecidable</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Relation.Unary.html#4415" class="Bound">P</a> <a id="4452" href="Relation.Unary.html#4421" class="Bound">x</a><a id="4453" class="Symbol">)</a>

<a id="4456" class="Comment">-- Decidability - it is possible to determine if an arbitrary element</a>
<a id="4526" class="Comment">-- satisfies P.</a>

<a id="Decidable"></a><a id="4543" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4560" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4562" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4564" class="Symbol">→</a> <a id="4566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4570" class="Symbol">_</a>
<a id="4572" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4582" href="Relation.Unary.html#4582" class="Bound">P</a> <a id="4584" class="Symbol">=</a> <a id="4586" class="Symbol">∀</a> <a id="4588" href="Relation.Unary.html#4588" class="Bound">x</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Relation.Unary.html#4582" class="Bound">P</a> <a id="4599" href="Relation.Unary.html#4588" class="Bound">x</a><a id="4600" class="Symbol">)</a>

<a id="4603" class="Comment">-- Erasure: A decidable predicate gives rise to another one, more</a>
<a id="4669" class="Comment">-- amenable to η-expansion</a>

<a id="⌊_⌋"></a><a id="4697" href="Relation.Unary.html#4697" class="Function Operator">⌊_⌋</a> <a id="4701" class="Symbol">:</a> <a id="4703" class="Symbol">{</a><a id="4704" href="Relation.Unary.html#4704" class="Bound">P</a> <a id="4706" class="Symbol">:</a> <a id="4708" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4713" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4715" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="4716" class="Symbol">}</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4730" href="Relation.Unary.html#4704" class="Bound">P</a> <a id="4732" class="Symbol">→</a> <a id="4734" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4739" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4741" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="4743" href="Relation.Unary.html#4697" class="Function Operator">⌊</a> <a id="4745" href="Relation.Unary.html#4745" class="Bound">P?</a> <a id="4748" href="Relation.Unary.html#4697" class="Function Operator">⌋</a> <a id="4750" href="Relation.Unary.html#4750" class="Bound">a</a> <a id="4752" class="Symbol">=</a> <a id="4754" href="Level.html#409" class="Record">Lift</a> <a id="4759" class="Symbol">_</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="4767" class="Symbol">(</a><a id="4768" href="Relation.Unary.html#4745" class="Bound">P?</a> <a id="4771" href="Relation.Unary.html#4750" class="Bound">a</a><a id="4772" class="Symbol">))</a>

<a id="4776" class="Comment">------------------------------------------------------------------------</a>
<a id="4849" class="Comment">-- Operations on sets</a>

<a id="4872" class="Keyword">infix</a> <a id="4878" class="Number">10</a> <a id="4881" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="4883" href="Relation.Unary.html#5535" class="Function">⋂</a>
<a id="4885" class="Keyword">infixr</a> <a id="4892" class="Number">9</a> <a id="4894" href="Relation.Unary.html#5919" class="Function Operator">_⊢_</a>
<a id="4898" class="Keyword">infixr</a> <a id="4905" class="Number">8</a> <a id="4907" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a>
<a id="4911" class="Keyword">infixr</a> <a id="4918" class="Number">7</a> <a id="4920" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a>
<a id="4924" class="Keyword">infixr</a> <a id="4931" class="Number">6</a> <a id="4933" href="Relation.Unary.html#5127" class="Function Operator">_∪_</a>
<a id="4937" class="Keyword">infixr</a> <a id="4944" class="Number">6</a> <a id="4946" href="Relation.Unary.html#5297" class="Function Operator">_∖_</a>
<a id="4950" class="Keyword">infix</a> <a id="4956" class="Number">4</a> <a id="4958" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="4962" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="4966" href="Relation.Unary.html#5849" class="Function Operator">_⊥′_</a>

<a id="4972" class="Comment">-- Complement.</a>

<a id="∁"></a><a id="4988" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="4990" class="Symbol">:</a> <a id="4992" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4997" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4999" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="5001" class="Symbol">→</a> <a id="5003" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5008" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5010" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="5012" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="5014" href="Relation.Unary.html#5014" class="Bound">P</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">λ</a> <a id="5020" href="Relation.Unary.html#5020" class="Bound">x</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Relation.Unary.html#5020" class="Bound">x</a> <a id="5026" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="5028" href="Relation.Unary.html#5014" class="Bound">P</a>

<a id="5031" class="Comment">-- Implication.</a>

<a id="_⇒_"></a><a id="5048" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a> <a id="5052" class="Symbol">:</a> <a id="5054" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5059" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5061" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5064" class="Symbol">→</a> <a id="5066" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5071" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5073" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5083" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5085" class="Symbol">_</a>
<a id="5087" href="Relation.Unary.html#5087" class="Bound">P</a> <a id="5089" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="5091" href="Relation.Unary.html#5091" class="Bound">Q</a> <a id="5093" class="Symbol">=</a> <a id="5095" class="Symbol">λ</a> <a id="5097" href="Relation.Unary.html#5097" class="Bound">x</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Relation.Unary.html#5097" class="Bound">x</a> <a id="5103" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5105" href="Relation.Unary.html#5087" class="Bound">P</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Relation.Unary.html#5097" class="Bound">x</a> <a id="5111" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5113" href="Relation.Unary.html#5091" class="Bound">Q</a>

<a id="5116" class="Comment">-- Union.</a>

<a id="_∪_"></a><a id="5127" href="Relation.Unary.html#5127" class="Function Operator">_∪_</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5138" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5140" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5143" class="Symbol">→</a> <a id="5145" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5150" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5152" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5155" class="Symbol">→</a> <a id="5157" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5162" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5164" class="Symbol">_</a>
<a id="5166" href="Relation.Unary.html#5166" class="Bound">P</a> <a id="5168" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="5170" href="Relation.Unary.html#5170" class="Bound">Q</a> <a id="5172" class="Symbol">=</a> <a id="5174" class="Symbol">λ</a> <a id="5176" href="Relation.Unary.html#5176" class="Bound">x</a> <a id="5178" class="Symbol">→</a> <a id="5180" href="Relation.Unary.html#5176" class="Bound">x</a> <a id="5182" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5184" href="Relation.Unary.html#5166" class="Bound">P</a> <a id="5186" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5188" href="Relation.Unary.html#5176" class="Bound">x</a> <a id="5190" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5192" href="Relation.Unary.html#5170" class="Bound">Q</a>

<a id="5195" class="Comment">-- Intersection.</a>

<a id="_∩_"></a><a id="5213" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a> <a id="5217" class="Symbol">:</a> <a id="5219" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5224" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5226" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5236" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5238" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5248" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5250" class="Symbol">_</a>
<a id="5252" href="Relation.Unary.html#5252" class="Bound">P</a> <a id="5254" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5256" href="Relation.Unary.html#5256" class="Bound">Q</a> <a id="5258" class="Symbol">=</a> <a id="5260" class="Symbol">λ</a> <a id="5262" href="Relation.Unary.html#5262" class="Bound">x</a> <a id="5264" class="Symbol">→</a> <a id="5266" href="Relation.Unary.html#5262" class="Bound">x</a> <a id="5268" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5270" href="Relation.Unary.html#5252" class="Bound">P</a> <a id="5272" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5274" href="Relation.Unary.html#5262" class="Bound">x</a> <a id="5276" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5278" href="Relation.Unary.html#5256" class="Bound">Q</a>

<a id="5281" class="Comment">-- Difference.</a>

<a id="_∖_"></a><a id="5297" href="Relation.Unary.html#5297" class="Function Operator">_∖_</a> <a id="5301" class="Symbol">:</a> <a id="5303" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5308" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5310" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5313" class="Symbol">→</a> <a id="5315" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5320" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5322" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5332" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5334" class="Symbol">_</a>
<a id="5336" href="Relation.Unary.html#5336" class="Bound">P</a> <a id="5338" href="Relation.Unary.html#5297" class="Function Operator">∖</a> <a id="5340" href="Relation.Unary.html#5340" class="Bound">Q</a> <a id="5342" class="Symbol">=</a> <a id="5344" class="Symbol">λ</a> <a id="5346" href="Relation.Unary.html#5346" class="Bound">x</a> <a id="5348" class="Symbol">→</a> <a id="5350" href="Relation.Unary.html#5346" class="Bound">x</a> <a id="5352" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5354" href="Relation.Unary.html#5336" class="Bound">P</a> <a id="5356" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5358" href="Relation.Unary.html#5346" class="Bound">x</a> <a id="5360" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="5362" href="Relation.Unary.html#5340" class="Bound">Q</a>

<a id="5365" class="Comment">-- Infinitary union.</a>

<a id="⋃"></a><a id="5387" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="5389" class="Symbol">:</a> <a id="5391" class="Symbol">∀</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Relation.Unary.html#5394" class="Bound">i</a><a id="5395" class="Symbol">}</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Relation.Unary.html#5398" class="Bound">I</a> <a id="5400" class="Symbol">:</a> <a id="5402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5406" href="Relation.Unary.html#5394" class="Bound">i</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">→</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Relation.Unary.html#5398" class="Bound">I</a> <a id="5414" class="Symbol">→</a> <a id="5416" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5421" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5423" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="5424" class="Symbol">)</a> <a id="5426" class="Symbol">→</a> <a id="5428" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5433" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5435" class="Symbol">_</a>
<a id="5437" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="5439" href="Relation.Unary.html#5439" class="Bound">I</a> <a id="5441" href="Relation.Unary.html#5441" class="Bound">P</a> <a id="5443" class="Symbol">=</a> <a id="5445" class="Symbol">λ</a> <a id="5447" href="Relation.Unary.html#5447" class="Bound">x</a> <a id="5449" class="Symbol">→</a> <a id="5451" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="5454" href="Relation.Unary.html#5454" class="Bound">i</a> <a id="5456" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="5458" href="Relation.Unary.html#5439" class="Bound">I</a> <a id="5460" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="5462" href="Relation.Unary.html#5441" class="Bound">P</a> <a id="5464" href="Relation.Unary.html#5454" class="Bound">i</a> <a id="5466" href="Relation.Unary.html#5447" class="Bound">x</a>

<a id="5469" class="Keyword">syntax</a> <a id="5476" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="5478" class="Bound">I</a> <a id="5480" class="Symbol">(λ</a> <a id="5483" class="Bound">i</a> <a id="5485" class="Symbol">→</a> <a id="5487" class="Bound">P</a><a id="5488" class="Symbol">)</a> <a id="5490" class="Symbol">=</a> <a id="5492" class="Function">⋃[</a> <a id="5495" class="Bound">i</a> <a id="5497" class="Function">∶</a> <a id="5499" class="Bound">I</a> <a id="5501" class="Function">]</a> <a id="5503" class="Bound">P</a>

<a id="5506" class="Comment">-- Infinitary intersection.</a>

<a id="⋂"></a><a id="5535" href="Relation.Unary.html#5535" class="Function">⋂</a> <a id="5537" class="Symbol">:</a> <a id="5539" class="Symbol">∀</a> <a id="5541" class="Symbol">{</a><a id="5542" href="Relation.Unary.html#5542" class="Bound">i</a><a id="5543" class="Symbol">}</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Relation.Unary.html#5546" class="Bound">I</a> <a id="5548" class="Symbol">:</a> <a id="5550" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5554" href="Relation.Unary.html#5542" class="Bound">i</a><a id="5555" class="Symbol">)</a> <a id="5557" class="Symbol">→</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Relation.Unary.html#5546" class="Bound">I</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5569" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5571" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="5572" class="Symbol">)</a> <a id="5574" class="Symbol">→</a> <a id="5576" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5581" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5583" class="Symbol">_</a>
<a id="5585" href="Relation.Unary.html#5535" class="Function">⋂</a> <a id="5587" href="Relation.Unary.html#5587" class="Bound">I</a> <a id="5589" href="Relation.Unary.html#5589" class="Bound">P</a> <a id="5591" class="Symbol">=</a> <a id="5593" class="Symbol">λ</a> <a id="5595" href="Relation.Unary.html#5595" class="Bound">x</a> <a id="5597" class="Symbol">→</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Relation.Unary.html#5600" class="Bound">i</a> <a id="5602" class="Symbol">:</a> <a id="5604" href="Relation.Unary.html#5587" class="Bound">I</a><a id="5605" class="Symbol">)</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Relation.Unary.html#5589" class="Bound">P</a> <a id="5611" href="Relation.Unary.html#5600" class="Bound">i</a> <a id="5613" href="Relation.Unary.html#5595" class="Bound">x</a>

<a id="5616" class="Keyword">syntax</a> <a id="5623" href="Relation.Unary.html#5535" class="Function">⋂</a> <a id="5625" class="Bound">I</a> <a id="5627" class="Symbol">(λ</a> <a id="5630" class="Bound">i</a> <a id="5632" class="Symbol">→</a> <a id="5634" class="Bound">P</a><a id="5635" class="Symbol">)</a> <a id="5637" class="Symbol">=</a> <a id="5639" class="Function">⋂[</a> <a id="5642" class="Bound">i</a> <a id="5644" class="Function">∶</a> <a id="5646" class="Bound">I</a> <a id="5648" class="Function">]</a> <a id="5650" class="Bound">P</a>

<a id="5653" class="Comment">-- Positive version of non-disjointness, dual to inclusion.</a>

<a id="_≬_"></a><a id="5714" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="5718" class="Symbol">:</a> <a id="5720" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5725" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5727" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5737" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5739" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5748" class="Symbol">_</a>
<a id="5750" href="Relation.Unary.html#5750" class="Bound">P</a> <a id="5752" href="Relation.Unary.html#5714" class="Function Operator">≬</a> <a id="5754" href="Relation.Unary.html#5754" class="Bound">Q</a> <a id="5756" class="Symbol">=</a> <a id="5758" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5760" class="Symbol">λ</a> <a id="5762" href="Relation.Unary.html#5762" class="Bound">x</a> <a id="5764" class="Symbol">→</a> <a id="5766" href="Relation.Unary.html#5762" class="Bound">x</a> <a id="5768" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5770" href="Relation.Unary.html#5750" class="Bound">P</a> <a id="5772" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5774" href="Relation.Unary.html#5762" class="Bound">x</a> <a id="5776" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5778" href="Relation.Unary.html#5754" class="Bound">Q</a>

<a id="5781" class="Comment">-- Disjoint</a>

<a id="_⊥_"></a><a id="5794" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="5798" class="Symbol">:</a> <a id="5800" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5805" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5807" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5810" class="Symbol">→</a> <a id="5812" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5817" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5819" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5828" class="Symbol">_</a>
<a id="5830" href="Relation.Unary.html#5830" class="Bound">P</a> <a id="5832" href="Relation.Unary.html#5794" class="Function Operator">⊥</a> <a id="5834" href="Relation.Unary.html#5834" class="Bound">Q</a> <a id="5836" class="Symbol">=</a> <a id="5838" href="Relation.Unary.html#5830" class="Bound">P</a> <a id="5840" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5842" href="Relation.Unary.html#5834" class="Bound">Q</a> <a id="5844" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5846" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="_⊥′_"></a><a id="5849" href="Relation.Unary.html#5849" class="Function Operator">_⊥′_</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5861" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5863" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5866" class="Symbol">→</a> <a id="5868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5873" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5875" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5878" class="Symbol">→</a> <a id="5880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5884" class="Symbol">_</a>
<a id="5886" href="Relation.Unary.html#5886" class="Bound">P</a> <a id="5888" href="Relation.Unary.html#5849" class="Function Operator">⊥′</a> <a id="5891" href="Relation.Unary.html#5891" class="Bound">Q</a> <a id="5893" class="Symbol">=</a> <a id="5895" href="Relation.Unary.html#5886" class="Bound">P</a> <a id="5897" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5899" href="Relation.Unary.html#5891" class="Bound">Q</a> <a id="5901" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="5904" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="5907" class="Comment">-- Update.</a>

<a id="_⊢_"></a><a id="5919" href="Relation.Unary.html#5919" class="Function Operator">_⊢_</a> <a id="5923" class="Symbol">:</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5928" class="Symbol">→</a> <a id="5930" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="5931" class="Symbol">)</a> <a id="5933" class="Symbol">→</a> <a id="5935" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5940" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="5942" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="5944" class="Symbol">→</a> <a id="5946" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5951" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5953" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="5955" href="Relation.Unary.html#5955" class="Bound">f</a> <a id="5957" href="Relation.Unary.html#5919" class="Function Operator">⊢</a> <a id="5959" href="Relation.Unary.html#5959" class="Bound">P</a> <a id="5961" class="Symbol">=</a> <a id="5963" class="Symbol">λ</a> <a id="5965" href="Relation.Unary.html#5965" class="Bound">x</a> <a id="5967" class="Symbol">→</a> <a id="5969" href="Relation.Unary.html#5959" class="Bound">P</a> <a id="5971" class="Symbol">(</a><a id="5972" href="Relation.Unary.html#5955" class="Bound">f</a> <a id="5974" href="Relation.Unary.html#5965" class="Bound">x</a><a id="5975" class="Symbol">)</a>

<a id="5978" class="Comment">------------------------------------------------------------------------</a>
<a id="6051" class="Comment">-- Predicate combinators</a>

<a id="6077" class="Comment">-- These differ from the set operations above, as the carrier set of the</a>
<a id="6150" class="Comment">-- resulting predicates are not the same as the carrier set of the</a>
<a id="6217" class="Comment">-- component predicates.</a>

<a id="6243" class="Keyword">infixr</a>  <a id="6251" class="Number">2</a> <a id="6253" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a>
<a id="6259" class="Keyword">infixr</a>  <a id="6267" class="Number">2</a> <a id="6269" href="Relation.Unary.html#6587" class="Function Operator">_⟨⊙⟩_</a>
<a id="6275" class="Keyword">infixr</a>  <a id="6283" class="Number">1</a> <a id="6285" href="Relation.Unary.html#6494" class="Function Operator">_⟨⊎⟩_</a>
<a id="6291" class="Keyword">infixr</a>  <a id="6299" class="Number">0</a> <a id="6301" href="Relation.Unary.html#6686" class="Function Operator">_⟨→⟩_</a>
<a id="6307" class="Keyword">infixl</a>  <a id="6315" class="Number">9</a> <a id="6317" href="Relation.Unary.html#6771" class="Function Operator">_⟨·⟩_</a>
<a id="6323" class="Keyword">infix</a>  <a id="6330" class="Number">10</a> <a id="6333" href="Relation.Unary.html#6897" class="Function Operator">_~</a>
<a id="6336" class="Keyword">infixr</a>  <a id="6344" class="Number">9</a> <a id="6346" href="Relation.Unary.html#6967" class="Function Operator">_⟨∘⟩_</a>
<a id="6352" class="Keyword">infixr</a>  <a id="6360" class="Number">2</a> <a id="6362" href="Relation.Unary.html#7100" class="Function Operator">_//_</a> <a id="6367" href="Relation.Unary.html#7220" class="Function Operator">_\\_</a>

<a id="6373" class="Comment">-- Product.</a>

<a id="_⟨×⟩_"></a><a id="6386" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a> <a id="6392" class="Symbol">:</a> <a id="6394" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6399" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6401" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6404" class="Symbol">→</a> <a id="6406" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6411" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6413" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="6416" class="Symbol">→</a> <a id="6418" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6426" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6428" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6429" class="Symbol">)</a> <a id="6431" class="Symbol">_</a>
<a id="6433" class="Symbol">(</a><a id="6434" href="Relation.Unary.html#6434" class="Bound">P</a> <a id="6436" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="6440" href="Relation.Unary.html#6440" class="Bound">Q</a><a id="6441" class="Symbol">)</a> <a id="6443" class="Symbol">(</a><a id="6444" href="Relation.Unary.html#6444" class="Bound">x</a> <a id="6446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6448" href="Relation.Unary.html#6448" class="Bound">y</a><a id="6449" class="Symbol">)</a> <a id="6451" class="Symbol">=</a> <a id="6453" href="Relation.Unary.html#6444" class="Bound">x</a> <a id="6455" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6457" href="Relation.Unary.html#6434" class="Bound">P</a> <a id="6459" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6461" href="Relation.Unary.html#6448" class="Bound">y</a> <a id="6463" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6465" href="Relation.Unary.html#6440" class="Bound">Q</a>

<a id="6468" class="Comment">-- Sum over one element.</a>

<a id="_⟨⊎⟩_"></a><a id="6494" href="Relation.Unary.html#6494" class="Function Operator">_⟨⊎⟩_</a> <a id="6500" class="Symbol">:</a> <a id="6502" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6507" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6509" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6511" class="Symbol">→</a> <a id="6513" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6518" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6520" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6522" class="Symbol">→</a> <a id="6524" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6532" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6534" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">_</a>
<a id="6539" href="Relation.Unary.html#6539" class="Bound">P</a> <a id="6541" href="Relation.Unary.html#6494" class="Function Operator">⟨⊎⟩</a> <a id="6545" href="Relation.Unary.html#6545" class="Bound">Q</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="6551" href="Relation.Unary.html#6539" class="Bound">P</a> <a id="6553" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="6555" href="Relation.Unary.html#6545" class="Bound">Q</a> <a id="6557" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="6560" class="Comment">-- Sum over two elements.</a>

<a id="_⟨⊙⟩_"></a><a id="6587" href="Relation.Unary.html#6587" class="Function Operator">_⟨⊙⟩_</a> <a id="6593" class="Symbol">:</a> <a id="6595" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6600" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6602" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6605" class="Symbol">→</a> <a id="6607" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6612" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6614" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="6617" class="Symbol">→</a> <a id="6619" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6627" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6629" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6630" class="Symbol">)</a> <a id="6632" class="Symbol">_</a>
<a id="6634" class="Symbol">(</a><a id="6635" href="Relation.Unary.html#6635" class="Bound">P</a> <a id="6637" href="Relation.Unary.html#6587" class="Function Operator">⟨⊙⟩</a> <a id="6641" href="Relation.Unary.html#6641" class="Bound">Q</a><a id="6642" class="Symbol">)</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Relation.Unary.html#6645" class="Bound">x</a> <a id="6647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6649" href="Relation.Unary.html#6649" class="Bound">y</a><a id="6650" class="Symbol">)</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Relation.Unary.html#6645" class="Bound">x</a> <a id="6656" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6658" href="Relation.Unary.html#6635" class="Bound">P</a> <a id="6660" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6662" href="Relation.Unary.html#6649" class="Bound">y</a> <a id="6664" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6666" href="Relation.Unary.html#6641" class="Bound">Q</a>

<a id="6669" class="Comment">-- Implication.</a>

<a id="_⟨→⟩_"></a><a id="6686" href="Relation.Unary.html#6686" class="Function Operator">_⟨→⟩_</a> <a id="6692" class="Symbol">:</a> <a id="6694" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6699" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6701" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6704" class="Symbol">→</a> <a id="6706" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6711" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6713" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="6716" class="Symbol">→</a> <a id="6718" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6726" class="Symbol">→</a> <a id="6728" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6729" class="Symbol">)</a> <a id="6731" class="Symbol">_</a>
<a id="6733" class="Symbol">(</a><a id="6734" href="Relation.Unary.html#6734" class="Bound">P</a> <a id="6736" href="Relation.Unary.html#6686" class="Function Operator">⟨→⟩</a> <a id="6740" href="Relation.Unary.html#6740" class="Bound">Q</a><a id="6741" class="Symbol">)</a> <a id="6743" href="Relation.Unary.html#6743" class="Bound">f</a> <a id="6745" class="Symbol">=</a> <a id="6747" href="Relation.Unary.html#6734" class="Bound">P</a> <a id="6749" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="6751" href="Relation.Unary.html#6740" class="Bound">Q</a> <a id="6753" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6755" href="Relation.Unary.html#6743" class="Bound">f</a>

<a id="6758" class="Comment">-- Product.</a>

<a id="_⟨·⟩_"></a><a id="6771" href="Relation.Unary.html#6771" class="Function Operator">_⟨·⟩_</a> <a id="6777" class="Symbol">:</a> <a id="6779" class="Symbol">(</a><a id="6780" href="Relation.Unary.html#6780" class="Bound">P</a> <a id="6782" class="Symbol">:</a> <a id="6784" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6789" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6791" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a><a id="6793" class="Symbol">)</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Relation.Unary.html#6796" class="Bound">Q</a> <a id="6798" class="Symbol">:</a> <a id="6800" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6805" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6807" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a><a id="6809" class="Symbol">)</a> <a id="6811" class="Symbol">→</a>
        <a id="6821" class="Symbol">(</a><a id="6822" href="Relation.Unary.html#6780" class="Bound">P</a> <a id="6824" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="6828" class="Symbol">(</a><a id="6829" href="Relation.Unary.html#6780" class="Bound">P</a> <a id="6831" href="Relation.Unary.html#6686" class="Function Operator">⟨→⟩</a> <a id="6835" href="Relation.Unary.html#6796" class="Bound">Q</a><a id="6836" class="Symbol">))</a> <a id="6839" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="6841" href="Relation.Unary.html#6796" class="Bound">Q</a> <a id="6843" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6845" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6853" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>
<a id="6858" class="Symbol">(</a><a id="6859" href="Relation.Unary.html#6859" class="Bound">P</a> <a id="6861" href="Relation.Unary.html#6771" class="Function Operator">⟨·⟩</a> <a id="6865" href="Relation.Unary.html#6865" class="Bound">Q</a><a id="6866" class="Symbol">)</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Relation.Unary.html#6869" class="Bound">p</a> <a id="6871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6873" href="Relation.Unary.html#6873" class="Bound">f</a><a id="6874" class="Symbol">)</a> <a id="6876" class="Symbol">=</a> <a id="6878" href="Relation.Unary.html#6873" class="Bound">f</a> <a id="6880" href="Relation.Unary.html#6869" class="Bound">p</a>

<a id="6883" class="Comment">-- Converse.</a>

<a id="_~"></a><a id="6897" href="Relation.Unary.html#6897" class="Function Operator">_~</a> <a id="6900" class="Symbol">:</a> <a id="6902" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6907" class="Symbol">(</a><a id="6908" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6910" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6912" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6913" class="Symbol">)</a> <a id="6915" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6917" class="Symbol">→</a> <a id="6919" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6927" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6929" href="Relation.Unary.html#738" class="Generalizable">A</a><a id="6930" class="Symbol">)</a> <a id="6932" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="6934" href="Relation.Unary.html#6934" class="Bound">P</a> <a id="6936" href="Relation.Unary.html#6897" class="Function Operator">~</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Relation.Unary.html#6934" class="Bound">P</a> <a id="6942" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6944" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="6950" class="Comment">-- Composition.</a>

<a id="_⟨∘⟩_"></a><a id="6967" href="Relation.Unary.html#6967" class="Function Operator">_⟨∘⟩_</a> <a id="6973" class="Symbol">:</a> <a id="6975" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6980" class="Symbol">(</a><a id="6981" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6983" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6985" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6986" class="Symbol">)</a> <a id="6988" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7001" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7003" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7004" class="Symbol">)</a> <a id="7006" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7009" class="Symbol">→</a> <a id="7011" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7019" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7021" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7022" class="Symbol">)</a> <a id="7024" class="Symbol">_</a>
<a id="7026" class="Symbol">(</a><a id="7027" href="Relation.Unary.html#7027" class="Bound">P</a> <a id="7029" href="Relation.Unary.html#6967" class="Function Operator">⟨∘⟩</a> <a id="7033" href="Relation.Unary.html#7033" class="Bound">Q</a><a id="7034" class="Symbol">)</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Relation.Unary.html#7037" class="Bound">x</a> <a id="7039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7041" href="Relation.Unary.html#7041" class="Bound">z</a><a id="7042" class="Symbol">)</a> <a id="7044" class="Symbol">=</a> <a id="7046" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7048" class="Symbol">λ</a> <a id="7050" href="Relation.Unary.html#7050" class="Bound">y</a> <a id="7052" class="Symbol">→</a> <a id="7054" class="Symbol">(</a><a id="7055" href="Relation.Unary.html#7037" class="Bound">x</a> <a id="7057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7059" href="Relation.Unary.html#7050" class="Bound">y</a><a id="7060" class="Symbol">)</a> <a id="7062" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7064" href="Relation.Unary.html#7027" class="Bound">P</a> <a id="7066" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7068" class="Symbol">(</a><a id="7069" href="Relation.Unary.html#7050" class="Bound">y</a> <a id="7071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7073" href="Relation.Unary.html#7041" class="Bound">z</a><a id="7074" class="Symbol">)</a> <a id="7076" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7078" href="Relation.Unary.html#7033" class="Bound">Q</a>

<a id="7081" class="Comment">-- Post-division.</a>

<a id="_//_"></a><a id="7100" href="Relation.Unary.html#7100" class="Function Operator">_//_</a> <a id="7105" class="Symbol">:</a> <a id="7107" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7115" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7117" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7118" class="Symbol">)</a> <a id="7120" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7123" class="Symbol">→</a> <a id="7125" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7133" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7135" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7136" class="Symbol">)</a> <a id="7138" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7141" class="Symbol">→</a> <a id="7143" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7148" class="Symbol">(</a><a id="7149" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7151" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7153" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7154" class="Symbol">)</a> <a id="7156" class="Symbol">_</a>
<a id="7158" class="Symbol">(</a><a id="7159" href="Relation.Unary.html#7159" class="Bound">P</a> <a id="7161" href="Relation.Unary.html#7100" class="Function Operator">//</a> <a id="7164" href="Relation.Unary.html#7164" class="Bound">Q</a><a id="7165" class="Symbol">)</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Relation.Unary.html#7168" class="Bound">x</a> <a id="7170" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7172" href="Relation.Unary.html#7172" class="Bound">y</a><a id="7173" class="Symbol">)</a> <a id="7175" class="Symbol">=</a> <a id="7177" href="Relation.Unary.html#7164" class="Bound">Q</a> <a id="7179" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Relation.Unary.html#7172" class="Bound">y</a> <a id="7184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="7186" class="Symbol">)</a> <a id="7188" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7190" href="Relation.Unary.html#7159" class="Bound">P</a> <a id="7192" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Relation.Unary.html#7168" class="Bound">x</a> <a id="7197" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="7199" class="Symbol">)</a>

<a id="7202" class="Comment">-- Pre-division.</a>

<a id="_\\_"></a><a id="7220" href="Relation.Unary.html#7220" class="Function Operator">_\\_</a> <a id="7225" class="Symbol">:</a> <a id="7227" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7235" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7237" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7238" class="Symbol">)</a> <a id="7240" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7253" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7255" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7256" class="Symbol">)</a> <a id="7258" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7268" class="Symbol">(</a><a id="7269" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7271" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7273" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7274" class="Symbol">)</a> <a id="7276" class="Symbol">_</a>
<a id="7278" href="Relation.Unary.html#7278" class="Bound">P</a> <a id="7280" href="Relation.Unary.html#7220" class="Function Operator">\\</a> <a id="7283" href="Relation.Unary.html#7283" class="Bound">Q</a> <a id="7285" class="Symbol">=</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Relation.Unary.html#7278" class="Bound">P</a> <a id="7290" href="Relation.Unary.html#6897" class="Function Operator">~</a> <a id="7292" href="Relation.Unary.html#7100" class="Function Operator">//</a> <a id="7295" href="Relation.Unary.html#7283" class="Bound">Q</a> <a id="7297" href="Relation.Unary.html#6897" class="Function Operator">~</a><a id="7298" class="Symbol">)</a> <a id="7300" href="Relation.Unary.html#6897" class="Function Operator">~</a>
</pre></body></html>


==> anc/html/StdLibNatOrderIsCubicalWF.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>StdLibNatOrderIsCubicalWF</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="138" class="Keyword">hiding</a> <a id="145" class="Symbol">(</a><a id="146" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a><a id="149" class="Symbol">)</a>
<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Relation.Binary.html" class="Module">Relation.Binary</a>


<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="265" class="Symbol">as</a> <a id="268" class="Module">⊥</a>

<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="404" class="Symbol">)</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="435" class="Symbol">as</a> <a id="438" class="Module">⊎</a>
<a id="440" class="Keyword">module</a> <a id="447" href="StdLibNatOrderIsCubicalWF.html" class="Module">StdLibNatOrderIsCubicalWF</a> <a id="473" class="Keyword">where</a>

<a id="480" class="Keyword">private</a>
  <a id="caseNat"></a><a id="490" href="StdLibNatOrderIsCubicalWF.html#490" class="Function">caseNat</a> <a id="498" class="Symbol">:</a> <a id="500" class="Symbol">∀</a> <a id="502" class="Symbol">{</a><a id="503" href="StdLibNatOrderIsCubicalWF.html#503" class="Bound">ℓ</a><a id="504" class="Symbol">}</a> <a id="506" class="Symbol">→</a> <a id="508" class="Symbol">{</a><a id="509" href="StdLibNatOrderIsCubicalWF.html#509" class="Bound">A</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="518" href="StdLibNatOrderIsCubicalWF.html#503" class="Bound">ℓ</a><a id="519" class="Symbol">}</a> <a id="521" class="Symbol">→</a> <a id="523" class="Symbol">(</a><a id="524" href="StdLibNatOrderIsCubicalWF.html#524" class="Bound">a0</a> <a id="527" href="StdLibNatOrderIsCubicalWF.html#527" class="Bound">aS</a> <a id="530" class="Symbol">:</a> <a id="532" href="StdLibNatOrderIsCubicalWF.html#509" class="Bound">A</a><a id="533" class="Symbol">)</a> <a id="535" class="Symbol">→</a> <a id="537" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="539" class="Symbol">→</a> <a id="541" href="StdLibNatOrderIsCubicalWF.html#509" class="Bound">A</a>
  <a id="545" href="StdLibNatOrderIsCubicalWF.html#490" class="Function">caseNat</a> <a id="553" href="StdLibNatOrderIsCubicalWF.html#553" class="Bound">a0</a> <a id="556" href="StdLibNatOrderIsCubicalWF.html#556" class="Bound">aS</a> <a id="559" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="567" class="Symbol">=</a> <a id="569" href="StdLibNatOrderIsCubicalWF.html#553" class="Bound">a0</a>
  <a id="574" href="StdLibNatOrderIsCubicalWF.html#490" class="Function">caseNat</a> <a id="582" href="StdLibNatOrderIsCubicalWF.html#582" class="Bound">a0</a> <a id="585" href="StdLibNatOrderIsCubicalWF.html#585" class="Bound">aS</a> <a id="588" class="Symbol">(</a><a id="589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="593" href="StdLibNatOrderIsCubicalWF.html#593" class="Bound">n</a><a id="594" class="Symbol">)</a> <a id="596" class="Symbol">=</a> <a id="598" href="StdLibNatOrderIsCubicalWF.html#585" class="Bound">aS</a>


  <a id="snotz"></a><a id="605" href="StdLibNatOrderIsCubicalWF.html#605" class="Function">snotz</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">{</a><a id="614" href="StdLibNatOrderIsCubicalWF.html#614" class="Bound">n</a> <a id="616" class="Symbol">:</a> <a id="618" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="619" class="Symbol">}</a> <a id="621" class="Symbol">→</a> <a id="623" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="625" class="Symbol">(</a><a id="626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="630" href="StdLibNatOrderIsCubicalWF.html#614" class="Bound">n</a> <a id="632" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="634" class="Number">0</a><a id="635" class="Symbol">)</a>
  <a id="639" href="StdLibNatOrderIsCubicalWF.html#605" class="Function">snotz</a> <a id="645" href="StdLibNatOrderIsCubicalWF.html#645" class="Bound">eq</a> <a id="648" class="Symbol">=</a> <a id="650" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="656" class="Symbol">(</a><a id="657" href="StdLibNatOrderIsCubicalWF.html#490" class="Function">caseNat</a> <a id="665" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="667" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="668" class="Symbol">)</a> <a id="670" href="StdLibNatOrderIsCubicalWF.html#645" class="Bound">eq</a> <a id="673" class="Number">0</a>

  <a id="¬-&lt;-zero"></a><a id="678" href="StdLibNatOrderIsCubicalWF.html#678" class="Function">¬-&lt;-zero</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">{</a><a id="690" href="StdLibNatOrderIsCubicalWF.html#690" class="Bound">m</a> <a id="692" class="Symbol">:</a> <a id="694" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="695" class="Symbol">}</a> <a id="697" class="Symbol">→</a> <a id="699" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="701" href="StdLibNatOrderIsCubicalWF.html#690" class="Bound">m</a> <a id="703" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="705" class="Number">0</a>
  <a id="709" href="StdLibNatOrderIsCubicalWF.html#678" class="Function">¬-&lt;-zero</a> <a id="718" class="Symbol">()</a>

  <a id="≤0→≡0"></a><a id="724" href="StdLibNatOrderIsCubicalWF.html#724" class="Function">≤0→≡0</a> <a id="730" class="Symbol">:</a> <a id="732" class="Symbol">{</a><a id="733" href="StdLibNatOrderIsCubicalWF.html#733" class="Bound">n</a> <a id="735" class="Symbol">:</a> <a id="737" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="738" class="Symbol">}</a> <a id="740" class="Symbol">→</a> <a id="742" href="StdLibNatOrderIsCubicalWF.html#733" class="Bound">n</a> <a id="744" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="746" class="Number">0</a> <a id="748" class="Symbol">→</a> <a id="750" href="StdLibNatOrderIsCubicalWF.html#733" class="Bound">n</a> <a id="752" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="754" class="Number">0</a>
  <a id="758" href="StdLibNatOrderIsCubicalWF.html#724" class="Function">≤0→≡0</a> <a id="764" class="Symbol">{</a><a id="765" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="769" class="Symbol">}</a> <a id="771" href="StdLibNatOrderIsCubicalWF.html#771" class="Bound">ineq</a> <a id="776" class="Symbol">=</a> <a id="778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="785" href="StdLibNatOrderIsCubicalWF.html#724" class="Function">≤0→≡0</a> <a id="791" class="Symbol">{</a><a id="792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="796" href="StdLibNatOrderIsCubicalWF.html#796" class="Bound">n</a><a id="797" class="Symbol">}</a> <a id="799" href="StdLibNatOrderIsCubicalWF.html#799" class="Bound">ineq</a> <a id="804" class="Symbol">=</a> <a id="806" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="812" class="Symbol">(</a><a id="813" href="StdLibNatOrderIsCubicalWF.html#678" class="Function">¬-&lt;-zero</a> <a id="822" href="StdLibNatOrderIsCubicalWF.html#799" class="Bound">ineq</a><a id="826" class="Symbol">)</a>

  <a id="m&lt;1⇒m≡0"></a><a id="831" href="StdLibNatOrderIsCubicalWF.html#831" class="Function">m&lt;1⇒m≡0</a> <a id="839" class="Symbol">:</a> <a id="841" class="Symbol">{</a><a id="842" href="StdLibNatOrderIsCubicalWF.html#842" class="Bound">m</a> <a id="844" class="Symbol">:</a> <a id="846" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="847" class="Symbol">}</a> <a id="849" class="Symbol">→</a> <a id="851" href="StdLibNatOrderIsCubicalWF.html#842" class="Bound">m</a> <a id="853" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="855" class="Number">1</a> <a id="857" class="Symbol">→</a> <a id="859" href="StdLibNatOrderIsCubicalWF.html#842" class="Bound">m</a> <a id="861" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="863" class="Number">0</a>
  <a id="867" href="StdLibNatOrderIsCubicalWF.html#831" class="Function">m&lt;1⇒m≡0</a> <a id="875" href="StdLibNatOrderIsCubicalWF.html#875" class="Bound">x</a> <a id="877" class="Symbol">=</a> <a id="879" href="StdLibNatOrderIsCubicalWF.html#724" class="Function">≤0→≡0</a> <a id="885" class="Symbol">(</a><a id="886" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a> <a id="893" href="StdLibNatOrderIsCubicalWF.html#875" class="Bound">x</a><a id="894" class="Symbol">)</a>

  <a id="&lt;-split"></a><a id="899" href="StdLibNatOrderIsCubicalWF.html#899" class="Function">&lt;-split</a> <a id="907" class="Symbol">:</a> <a id="909" class="Symbol">{</a><a id="910" href="StdLibNatOrderIsCubicalWF.html#910" class="Bound">m</a> <a id="912" href="StdLibNatOrderIsCubicalWF.html#912" class="Bound">n</a> <a id="914" class="Symbol">:</a> <a id="916" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="917" class="Symbol">}</a> <a id="919" class="Symbol">→</a> <a id="921" href="StdLibNatOrderIsCubicalWF.html#910" class="Bound">m</a> <a id="923" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="925" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="929" href="StdLibNatOrderIsCubicalWF.html#912" class="Bound">n</a> <a id="931" class="Symbol">→</a> <a id="933" class="Symbol">(</a><a id="934" href="StdLibNatOrderIsCubicalWF.html#910" class="Bound">m</a> <a id="936" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="938" href="StdLibNatOrderIsCubicalWF.html#912" class="Bound">n</a><a id="939" class="Symbol">)</a> <a id="941" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="943" class="Symbol">(</a><a id="944" href="StdLibNatOrderIsCubicalWF.html#910" class="Bound">m</a> <a id="946" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="948" href="StdLibNatOrderIsCubicalWF.html#912" class="Bound">n</a><a id="949" class="Symbol">)</a>
  <a id="953" href="StdLibNatOrderIsCubicalWF.html#899" class="Function">&lt;-split</a> <a id="961" class="Symbol">{</a><a id="962" class="Argument">n</a> <a id="964" class="Symbol">=</a> <a id="966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="970" class="Symbol">}</a> <a id="972" href="StdLibNatOrderIsCubicalWF.html#972" class="Bound">x</a> <a id="974" class="Symbol">=</a> <a id="976" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="980" class="Symbol">(</a><a id="981" href="StdLibNatOrderIsCubicalWF.html#831" class="Function">m&lt;1⇒m≡0</a> <a id="989" href="StdLibNatOrderIsCubicalWF.html#972" class="Bound">x</a><a id="990" class="Symbol">)</a>
  <a id="994" href="StdLibNatOrderIsCubicalWF.html#899" class="Function">&lt;-split</a> <a id="1002" class="Symbol">{</a><a id="1003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1007" class="Symbol">}</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1014" href="StdLibNatOrderIsCubicalWF.html#1014" class="Bound">n</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">=</a> <a id="1019" class="Symbol">λ</a> <a id="1021" href="StdLibNatOrderIsCubicalWF.html#1021" class="Bound">_</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1034" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1037" class="Symbol">)</a>
  <a id="1041" href="StdLibNatOrderIsCubicalWF.html#899" class="Function">&lt;-split</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1054" href="StdLibNatOrderIsCubicalWF.html#1054" class="Bound">m</a><a id="1055" class="Symbol">}</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1062" href="StdLibNatOrderIsCubicalWF.html#1062" class="Bound">n</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="1073" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1083" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1086" class="Symbol">)</a> <a id="1088" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1090" href="StdLibNatOrderIsCubicalWF.html#899" class="Function">&lt;-split</a> <a id="1098" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1100" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a>

  <a id="acc-suc"></a><a id="1110" href="StdLibNatOrderIsCubicalWF.html#1110" class="Function">acc-suc</a> <a id="1118" class="Symbol">:</a> <a id="1120" class="Symbol">{</a><a id="1121" href="StdLibNatOrderIsCubicalWF.html#1121" class="Bound">n</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1126" class="Symbol">}</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="1134" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1138" href="StdLibNatOrderIsCubicalWF.html#1121" class="Bound">n</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="1146" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1155" href="StdLibNatOrderIsCubicalWF.html#1121" class="Bound">n</a><a id="1156" class="Symbol">)</a>
  <a id="1160" href="StdLibNatOrderIsCubicalWF.html#1110" class="Function">acc-suc</a> <a id="1168" href="StdLibNatOrderIsCubicalWF.html#1168" class="Bound">a</a>
    <a id="1174" class="Symbol">=</a> <a id="1176" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1180" class="Symbol">λ</a> <a id="1182" href="StdLibNatOrderIsCubicalWF.html#1182" class="Bound">y</a> <a id="1184" href="StdLibNatOrderIsCubicalWF.html#1184" class="Bound">y&lt;sn</a>
    <a id="1193" class="Symbol">→</a> <a id="1195" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="1200" href="StdLibNatOrderIsCubicalWF.html#899" class="Function">&lt;-split</a> <a id="1208" href="StdLibNatOrderIsCubicalWF.html#1184" class="Bound">y&lt;sn</a> <a id="1213" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="1216" class="Symbol">λ</a>
    <a id="1222" class="Symbol">{</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1229" href="StdLibNatOrderIsCubicalWF.html#1229" class="Bound">y&lt;n</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="1243" href="StdLibNatOrderIsCubicalWF.html#1168" class="Bound">a</a> <a id="1245" href="StdLibNatOrderIsCubicalWF.html#1182" class="Bound">y</a> <a id="1247" href="StdLibNatOrderIsCubicalWF.html#1229" class="Bound">y&lt;n</a>
    <a id="1255" class="Symbol">;</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1262" href="StdLibNatOrderIsCubicalWF.html#1262" class="Bound">y≡n</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1275" class="Symbol">_</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1282" href="StdLibNatOrderIsCubicalWF.html#1262" class="Bound">y≡n</a><a id="1285" class="Symbol">)</a> <a id="1287" href="StdLibNatOrderIsCubicalWF.html#1168" class="Bound">a</a>
    <a id="1293" class="Symbol">}</a>

<a id="&lt;-wellFounded"></a><a id="1296" href="StdLibNatOrderIsCubicalWF.html#1296" class="Function">&lt;-wellFounded</a> <a id="1310" class="Symbol">:</a> <a id="1312" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1324" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="1328" href="StdLibNatOrderIsCubicalWF.html#1296" class="Function">&lt;-wellFounded</a> <a id="1342" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1353" class="Symbol">(λ</a> <a id="1356" href="StdLibNatOrderIsCubicalWF.html#1356" class="Bound">y</a> <a id="1358" class="Symbol">→</a>  <a id="1361" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1367" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1369" href="StdLibNatOrderIsCubicalWF.html#678" class="Function">¬-&lt;-zero</a><a id="1377" class="Symbol">)</a>
<a id="1379" href="StdLibNatOrderIsCubicalWF.html#1296" class="Function">&lt;-wellFounded</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1398" href="StdLibNatOrderIsCubicalWF.html#1398" class="Bound">n</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="StdLibNatOrderIsCubicalWF.html#1110" class="Function">acc-suc</a> <a id="1411" class="Symbol">(</a><a id="1412" href="StdLibNatOrderIsCubicalWF.html#1296" class="Function">&lt;-wellFounded</a> <a id="1426" href="StdLibNatOrderIsCubicalWF.html#1398" class="Bound">n</a><a id="1427" class="Symbol">)</a>
</pre></body></html>


==> anc/html/Util.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Util</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Cubical.HITs.FiniteMultiset.html" class="Module">Cubical.HITs.FiniteMultiset</a>
<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="241" class="Keyword">using</a> <a id="247" class="Symbol">(</a><a id="248" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="249" class="Symbol">;</a> <a id="251" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="255" class="Symbol">;</a> <a id="257" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="260" class="Symbol">)</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Data.List.html" class="Module">Data.List</a> <a id="284" class="Keyword">using</a> <a id="290" class="Symbol">(</a><a id="291" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="295" class="Symbol">;</a> <a id="297" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="299" class="Symbol">;</a> <a id="301" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="304" class="Symbol">;</a> <a id="306" href="Data.List.Base.html#1612" class="Function">map</a><a id="309" class="Symbol">)</a>

<a id="312" class="Keyword">private</a> <a id="320" class="Keyword">variable</a>
 <a id="330" href="Util.html#330" class="Generalizable">l</a> <a id="332" href="Util.html#332" class="Generalizable">l&#39;</a> <a id="335" href="Util.html#335" class="Generalizable">ℓ</a> <a id="337" href="Util.html#337" class="Generalizable">ℓ&#39;</a> <a id="340" href="Util.html#340" class="Generalizable">ℓ′</a> <a id="343" href="Util.html#343" class="Generalizable">ℓ′′</a> <a id="347" class="Symbol">:</a> <a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a>
 <a id="356" href="Util.html#356" class="Generalizable">A</a> <a id="358" class="Symbol">:</a> <a id="360" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="365" href="Util.html#335" class="Generalizable">ℓ</a>

<a id="368" class="Comment">-- index-preserving arrow</a>
<a id="394" class="Keyword">infixr</a> <a id="401" class="Number">2</a> <a id="403" href="Util.html#407" class="Function Operator">_↠_</a>
<a id="_↠_"></a><a id="407" href="Util.html#407" class="Function Operator">_↠_</a> <a id="411" class="Symbol">:</a> <a id="413" class="Symbol">{</a><a id="414" href="Util.html#414" class="Bound">ℓ</a> <a id="416" class="Symbol">:</a> <a id="418" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="423" class="Symbol">}</a> <a id="425" class="Symbol">→</a> <a id="427" class="Symbol">{</a><a id="428" href="Util.html#428" class="Bound">A</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="437" href="Util.html#414" class="Bound">ℓ</a><a id="438" class="Symbol">}</a> <a id="440" class="Symbol">→</a> <a id="442" class="Symbol">(</a><a id="443" href="Util.html#443" class="Bound">r</a> <a id="445" class="Symbol">:</a> <a id="447" href="Util.html#428" class="Bound">A</a> <a id="449" class="Symbol">→</a> <a id="451" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="456" href="Util.html#330" class="Generalizable">l</a><a id="457" class="Symbol">)</a> <a id="459" class="Symbol">→</a> <a id="461" class="Symbol">(</a><a id="462" href="Util.html#462" class="Bound">r′</a> <a id="465" class="Symbol">:</a> <a id="467" href="Util.html#428" class="Bound">A</a> <a id="469" class="Symbol">→</a> <a id="471" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="476" href="Util.html#332" class="Generalizable">l&#39;</a><a id="478" class="Symbol">)</a> <a id="480" class="Symbol">→</a> <a id="482" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="487" class="Symbol">(</a><a id="488" href="Util.html#330" class="Generalizable">l</a> <a id="490" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="492" href="Util.html#332" class="Generalizable">l&#39;</a> <a id="495" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="497" href="Util.html#414" class="Bound">ℓ</a><a id="498" class="Symbol">)</a>
<a id="500" href="Util.html#407" class="Function Operator">_↠_</a> <a id="504" class="Symbol">{</a><a id="505" class="Argument">A</a> <a id="507" class="Symbol">=</a> <a id="509" href="Util.html#509" class="Bound">A</a><a id="510" class="Symbol">}</a> <a id="512" href="Util.html#512" class="Bound">r</a> <a id="514" href="Util.html#514" class="Bound">r′</a> <a id="517" class="Symbol">=</a> <a id="519" class="Symbol">∀</a> <a id="521" class="Symbol">{</a><a id="522" href="Util.html#522" class="Bound">i</a> <a id="524" class="Symbol">:</a> <a id="526" href="Util.html#509" class="Bound">A</a><a id="527" class="Symbol">}</a> <a id="529" class="Symbol">→</a> <a id="531" href="Util.html#512" class="Bound">r</a> <a id="533" href="Util.html#522" class="Bound">i</a> <a id="535" class="Symbol">→</a> <a id="537" href="Util.html#514" class="Bound">r′</a> <a id="540" href="Util.html#522" class="Bound">i</a>

<a id="543" class="Comment">-- index-preserving arrow, but explicit</a>
<a id="583" class="Keyword">infixr</a> <a id="590" class="Number">2</a> <a id="592" href="Util.html#596" class="Function Operator">_⇒_</a>
<a id="_⇒_"></a><a id="596" href="Util.html#596" class="Function Operator">_⇒_</a> <a id="600" class="Symbol">:</a> <a id="602" class="Symbol">{</a><a id="603" href="Util.html#603" class="Bound">ℓ</a> <a id="605" class="Symbol">:</a> <a id="607" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="612" class="Symbol">}</a> <a id="614" class="Symbol">→</a> <a id="616" class="Symbol">{</a><a id="617" href="Util.html#617" class="Bound">A</a> <a id="619" class="Symbol">:</a> <a id="621" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="626" href="Util.html#603" class="Bound">ℓ</a><a id="627" class="Symbol">}</a> <a id="629" class="Symbol">→</a> <a id="631" class="Symbol">(</a><a id="632" href="Util.html#632" class="Bound">r</a> <a id="634" class="Symbol">:</a> <a id="636" href="Util.html#617" class="Bound">A</a> <a id="638" class="Symbol">→</a> <a id="640" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="645" href="Util.html#330" class="Generalizable">l</a><a id="646" class="Symbol">)</a> <a id="648" class="Symbol">→</a> <a id="650" class="Symbol">(</a><a id="651" href="Util.html#651" class="Bound">r′</a> <a id="654" class="Symbol">:</a> <a id="656" href="Util.html#617" class="Bound">A</a> <a id="658" class="Symbol">→</a> <a id="660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="665" href="Util.html#332" class="Generalizable">l&#39;</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="676" class="Symbol">(</a><a id="677" href="Util.html#330" class="Generalizable">l</a> <a id="679" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="681" href="Util.html#332" class="Generalizable">l&#39;</a> <a id="684" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="686" href="Util.html#603" class="Bound">ℓ</a><a id="687" class="Symbol">)</a>
<a id="689" href="Util.html#596" class="Function Operator">_⇒_</a> <a id="693" class="Symbol">{</a><a id="694" class="Argument">A</a> <a id="696" class="Symbol">=</a> <a id="698" href="Util.html#698" class="Bound">A</a><a id="699" class="Symbol">}</a> <a id="701" href="Util.html#701" class="Bound">r</a> <a id="703" href="Util.html#703" class="Bound">r′</a> <a id="706" class="Symbol">=</a> <a id="708" class="Symbol">∀</a> <a id="710" class="Symbol">(</a><a id="711" href="Util.html#711" class="Bound">i</a> <a id="713" class="Symbol">:</a> <a id="715" href="Util.html#698" class="Bound">A</a><a id="716" class="Symbol">)</a> <a id="718" class="Symbol">→</a> <a id="720" href="Util.html#701" class="Bound">r</a> <a id="722" href="Util.html#711" class="Bound">i</a> <a id="724" class="Symbol">→</a> <a id="726" href="Util.html#703" class="Bound">r′</a> <a id="729" href="Util.html#711" class="Bound">i</a>

<a id="732" class="Keyword">infixr</a> <a id="739" class="Number">9</a> <a id="741" href="Util.html#746" class="Function Operator">_∘ᵢ_</a>
<a id="_∘ᵢ_"></a><a id="746" href="Util.html#746" class="Function Operator">_∘ᵢ_</a> <a id="751" class="Symbol">:</a> <a id="753" class="Symbol">{</a><a id="754" href="Util.html#754" class="Bound">X</a> <a id="756" class="Symbol">:</a> <a id="758" href="Util.html#356" class="Generalizable">A</a> <a id="760" class="Symbol">→</a> <a id="762" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="767" href="Util.html#330" class="Generalizable">l</a><a id="768" class="Symbol">}</a> <a id="770" class="Symbol">→</a> <a id="772" class="Symbol">{</a><a id="773" href="Util.html#773" class="Bound">Y</a> <a id="775" class="Symbol">:</a> <a id="777" href="Util.html#356" class="Generalizable">A</a> <a id="779" class="Symbol">→</a> <a id="781" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="786" href="Util.html#332" class="Generalizable">l&#39;</a><a id="788" class="Symbol">}</a> <a id="790" class="Symbol">→</a> <a id="792" class="Symbol">{</a><a id="793" href="Util.html#793" class="Bound">Z</a> <a id="795" class="Symbol">:</a> <a id="797" href="Util.html#356" class="Generalizable">A</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="806" href="Util.html#337" class="Generalizable">ℓ&#39;</a><a id="808" class="Symbol">}</a>
       <a id="817" class="Symbol">(</a><a id="818" href="Util.html#818" class="Bound">f</a> <a id="820" class="Symbol">:</a> <a id="822" class="Symbol">(</a><a id="823" href="Util.html#773" class="Bound">Y</a> <a id="825" href="Util.html#596" class="Function Operator">⇒</a> <a id="827" href="Util.html#793" class="Bound">Z</a><a id="828" class="Symbol">))</a> <a id="831" class="Symbol">→</a> <a id="833" class="Symbol">(</a><a id="834" href="Util.html#834" class="Bound">g</a> <a id="836" class="Symbol">:</a> <a id="838" class="Symbol">(</a><a id="839" href="Util.html#754" class="Bound">X</a> <a id="841" href="Util.html#596" class="Function Operator">⇒</a> <a id="843" href="Util.html#773" class="Bound">Y</a><a id="844" class="Symbol">))</a> <a id="847" class="Symbol">→</a> <a id="849" class="Symbol">(</a><a id="850" href="Util.html#754" class="Bound">X</a> <a id="852" href="Util.html#596" class="Function Operator">⇒</a> <a id="854" href="Util.html#793" class="Bound">Z</a><a id="855" class="Symbol">)</a>
<a id="857" href="Util.html#746" class="Function Operator">_∘ᵢ_</a> <a id="862" href="Util.html#862" class="Bound">f</a> <a id="864" href="Util.html#864" class="Bound">g</a> <a id="866" class="Symbol">_</a> <a id="868" href="Util.html#868" class="Bound">p</a> <a id="870" class="Symbol">=</a> <a id="872" href="Util.html#862" class="Bound">f</a> <a id="874" class="Symbol">_</a> <a id="876" class="Symbol">(</a><a id="877" href="Util.html#864" class="Bound">g</a> <a id="879" class="Symbol">_</a> <a id="881" href="Util.html#868" class="Bound">p</a><a id="882" class="Symbol">)</a>

<a id="idᵢ"></a><a id="885" href="Util.html#885" class="Function">idᵢ</a> <a id="889" class="Symbol">:</a> <a id="891" class="Symbol">{</a><a id="892" href="Util.html#892" class="Bound">X</a> <a id="894" class="Symbol">:</a> <a id="896" href="Util.html#356" class="Generalizable">A</a> <a id="898" class="Symbol">→</a> <a id="900" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="905" href="Util.html#330" class="Generalizable">l</a><a id="906" class="Symbol">}</a> <a id="908" class="Symbol">→</a> <a id="910" href="Util.html#892" class="Bound">X</a> <a id="912" href="Util.html#596" class="Function Operator">⇒</a> <a id="914" href="Util.html#892" class="Bound">X</a>
<a id="916" href="Util.html#885" class="Function">idᵢ</a> <a id="920" class="Symbol">_</a> <a id="922" href="Util.html#922" class="Bound">x</a> <a id="924" class="Symbol">=</a> <a id="926" href="Util.html#922" class="Bound">x</a>

<a id="929" class="Comment">-- singleton</a>
<a id="942" class="Keyword">data</a> <a id="Singleton"></a><a id="947" href="Util.html#947" class="Datatype">Singleton</a> <a id="957" class="Symbol">{</a><a id="958" href="Util.html#958" class="Bound">ℓ</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">_}</a> <a id="965" class="Symbol">{</a><a id="966" href="Util.html#966" class="Bound">A</a> <a id="968" class="Symbol">:</a> <a id="970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="974" href="Util.html#958" class="Bound">ℓ</a><a id="975" class="Symbol">}</a> <a id="977" class="Symbol">:</a> <a id="979" href="Util.html#966" class="Bound">A</a> <a id="981" class="Symbol">-&gt;</a> <a id="984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="988" href="Util.html#958" class="Bound">ℓ</a> <a id="990" class="Keyword">where</a>
  <a id="Singleton.singleton"></a><a id="998" href="Util.html#998" class="InductiveConstructor">singleton</a> <a id="1008" class="Symbol">:</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Util.html#1011" class="Bound">a</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Util.html#966" class="Bound">A</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">-&gt;</a> <a id="1021" href="Util.html#947" class="Datatype">Singleton</a> <a id="1031" href="Util.html#1011" class="Bound">a</a>

<a id="1034" class="Comment">-- pointwise (indexed) sum + product</a>
<a id="1071" class="Keyword">infixr</a> <a id="1078" class="Number">25</a> <a id="1081" href="Util.html#1090" class="Function Operator">_⊞_</a> <a id="1085" href="Util.html#1094" class="Function Operator">_⊠_</a>

<a id="_⊞_"></a><a id="1090" href="Util.html#1090" class="Function Operator">_⊞_</a> <a id="_⊠_"></a><a id="1094" href="Util.html#1094" class="Function Operator">_⊠_</a> <a id="1098" class="Symbol">:</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Util.html#1101" class="Bound">L</a> <a id="1103" class="Symbol">:</a> <a id="1105" href="Util.html#356" class="Generalizable">A</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1114" href="Util.html#340" class="Generalizable">ℓ′</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">→</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Util.html#1121" class="Bound">R</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Util.html#356" class="Generalizable">A</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1134" href="Util.html#343" class="Generalizable">ℓ′′</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">→</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Util.html#1142" class="Bound">i</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Util.html#356" class="Generalizable">A</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Util.html#340" class="Generalizable">ℓ′</a> <a id="1160" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1162" href="Util.html#343" class="Generalizable">ℓ′′</a><a id="1165" class="Symbol">)</a>
<a id="1167" class="Symbol">(</a><a id="1168" href="Util.html#1168" class="Bound">l</a> <a id="1170" href="Util.html#1090" class="Function Operator">⊞</a> <a id="1172" href="Util.html#1172" class="Bound">r</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Util.html#1175" class="Bound">i</a> <a id="1177" class="Symbol">=</a> <a id="1179" href="Util.html#1168" class="Bound">l</a> <a id="1181" href="Util.html#1175" class="Bound">i</a> <a id="1183" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1185" href="Util.html#1172" class="Bound">r</a> <a id="1187" href="Util.html#1175" class="Bound">i</a>
<a id="1189" class="Symbol">(</a><a id="1190" href="Util.html#1190" class="Bound">l</a> <a id="1192" href="Util.html#1094" class="Function Operator">⊠</a> <a id="1194" href="Util.html#1194" class="Bound">r</a><a id="1195" class="Symbol">)</a> <a id="1197" href="Util.html#1197" class="Bound">i</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Util.html#1190" class="Bound">l</a> <a id="1203" href="Util.html#1197" class="Bound">i</a> <a id="1205" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1207" href="Util.html#1194" class="Bound">r</a> <a id="1209" href="Util.html#1197" class="Bound">i</a>
<a id="1211" class="Comment">-- induced product</a>
<a id="_□_"></a><a id="1230" href="Util.html#1230" class="Function Operator">_□_</a> <a id="1234" class="Symbol">:</a> <a id="1236" class="Symbol">∀</a> <a id="1238" class="Symbol">{</a><a id="1239" href="Util.html#1239" class="Bound">ℓ</a> <a id="1241" href="Util.html#1241" class="Bound">ℓ′</a> <a id="1244" href="Util.html#1244" class="Bound">ℓ&#39;</a> <a id="1247" href="Util.html#1247" class="Bound">ℓ&#39;&#39;</a><a id="1250" class="Symbol">}</a> <a id="1252" class="Symbol">{</a><a id="1253" href="Util.html#1253" class="Bound">A</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1262" href="Util.html#1239" class="Bound">ℓ</a><a id="1263" class="Symbol">}</a> <a id="1265" class="Symbol">{</a><a id="1266" href="Util.html#1266" class="Bound">B</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1275" href="Util.html#1244" class="Bound">ℓ&#39;</a><a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Util.html#1280" class="Bound">L</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="Util.html#1253" class="Bound">A</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1293" href="Util.html#1241" class="Bound">ℓ′</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Util.html#1300" class="Bound">R</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Util.html#1266" class="Bound">B</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1313" href="Util.html#1247" class="Bound">ℓ&#39;&#39;</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">→</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Util.html#1253" class="Bound">A</a> <a id="1323" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1325" href="Util.html#1266" class="Bound">B</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Util.html#1241" class="Bound">ℓ′</a> <a id="1339" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1341" href="Util.html#1247" class="Bound">ℓ&#39;&#39;</a><a id="1344" class="Symbol">)</a>
<a id="1346" href="Util.html#1230" class="Function Operator">_□_</a> <a id="1350" href="Util.html#1350" class="Bound">l</a> <a id="1352" href="Util.html#1352" class="Bound">r</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Util.html#1355" class="Bound">i</a> <a id="1357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1359" href="Util.html#1359" class="Bound">j</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Util.html#1350" class="Bound">l</a> <a id="1366" href="Util.html#1355" class="Bound">i</a> <a id="1368" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1370" href="Util.html#1352" class="Bound">r</a> <a id="1372" href="Util.html#1359" class="Bound">j</a>

<a id="fstᵢ"></a><a id="1375" href="Util.html#1375" class="Function">fstᵢ</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">{</a><a id="1383" href="Util.html#1383" class="Bound">L</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Util.html#356" class="Generalizable">A</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1396" href="Util.html#340" class="Generalizable">ℓ′</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">→</a> <a id="1402" class="Symbol">{</a><a id="1403" href="Util.html#1403" class="Bound">R</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Util.html#356" class="Generalizable">A</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1416" href="Util.html#343" class="Generalizable">ℓ′′</a><a id="1419" class="Symbol">}</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Util.html#1383" class="Bound">L</a> <a id="1425" href="Util.html#1094" class="Function Operator">⊠</a> <a id="1427" href="Util.html#1403" class="Bound">R</a> <a id="1429" href="Util.html#596" class="Function Operator">⇒</a> <a id="1431" href="Util.html#1383" class="Bound">L</a>
<a id="1433" href="Util.html#1375" class="Function">fstᵢ</a> <a id="1438" class="Symbol">_</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="sndᵢ"></a><a id="1447" href="Util.html#1447" class="Function">sndᵢ</a> <a id="1452" class="Symbol">:</a> <a id="1454" class="Symbol">{</a><a id="1455" href="Util.html#1455" class="Bound">L</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Util.html#356" class="Generalizable">A</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1468" href="Util.html#340" class="Generalizable">ℓ′</a><a id="1470" class="Symbol">}</a> <a id="1472" class="Symbol">→</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Util.html#1475" class="Bound">R</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Util.html#356" class="Generalizable">A</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1488" href="Util.html#343" class="Generalizable">ℓ′′</a><a id="1491" class="Symbol">}</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="Util.html#1455" class="Bound">L</a> <a id="1497" href="Util.html#1094" class="Function Operator">⊠</a> <a id="1499" href="Util.html#1475" class="Bound">R</a> <a id="1501" href="Util.html#596" class="Function Operator">⇒</a> <a id="1503" href="Util.html#1475" class="Bound">R</a>
<a id="1505" href="Util.html#1447" class="Function">sndᵢ</a> <a id="1510" class="Symbol">_</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="inlᵢ"></a><a id="1519" href="Util.html#1519" class="Function">inlᵢ</a> <a id="1524" class="Symbol">:</a> <a id="1526" class="Symbol">{</a><a id="1527" href="Util.html#1527" class="Bound">L</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Util.html#356" class="Generalizable">A</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1540" href="Util.html#340" class="Generalizable">ℓ′</a><a id="1542" class="Symbol">}</a> <a id="1544" class="Symbol">→</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Util.html#1547" class="Bound">R</a> <a id="1549" class="Symbol">:</a> <a id="1551" href="Util.html#356" class="Generalizable">A</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1560" href="Util.html#343" class="Generalizable">ℓ′′</a><a id="1563" class="Symbol">}</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Util.html#1527" class="Bound">L</a> <a id="1569" href="Util.html#596" class="Function Operator">⇒</a> <a id="1571" href="Util.html#1527" class="Bound">L</a> <a id="1573" href="Util.html#1090" class="Function Operator">⊞</a> <a id="1575" href="Util.html#1547" class="Bound">R</a>
<a id="1577" href="Util.html#1519" class="Function">inlᵢ</a> <a id="1582" class="Symbol">_</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>

<a id="inrᵢ"></a><a id="1591" href="Util.html#1591" class="Function">inrᵢ</a> <a id="1596" class="Symbol">:</a> <a id="1598" class="Symbol">{</a><a id="1599" href="Util.html#1599" class="Bound">L</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Util.html#356" class="Generalizable">A</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1612" href="Util.html#340" class="Generalizable">ℓ′</a><a id="1614" class="Symbol">}</a> <a id="1616" class="Symbol">→</a> <a id="1618" class="Symbol">{</a><a id="1619" href="Util.html#1619" class="Bound">R</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Util.html#356" class="Generalizable">A</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1632" href="Util.html#343" class="Generalizable">ℓ′′</a><a id="1635" class="Symbol">}</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="Util.html#1619" class="Bound">R</a> <a id="1641" href="Util.html#596" class="Function Operator">⇒</a> <a id="1643" href="Util.html#1599" class="Bound">L</a> <a id="1645" href="Util.html#1090" class="Function Operator">⊞</a> <a id="1647" href="Util.html#1619" class="Bound">R</a>
<a id="1649" href="Util.html#1591" class="Function">inrᵢ</a> <a id="1654" class="Symbol">_</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>

<a id="1663" class="Comment">-- need to use ⸴ instead of , bc the latter is syntax for × and else we get parsing ambiguity</a>
<a id="1757" class="Comment">-- i don&#39;t know why this doesn&#39;t seem to be a problem with agda-stdlib</a>
<a id="[_⸴_]"></a><a id="1828" href="Util.html#1828" class="Function Operator">[_⸴_]</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Util.html#1837" class="Bound">X</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Util.html#356" class="Generalizable">A</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1850" href="Util.html#337" class="Generalizable">ℓ&#39;</a><a id="1852" class="Symbol">}</a> <a id="1854" class="Symbol">{</a><a id="1855" href="Util.html#1855" class="Bound">Y</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Util.html#356" class="Generalizable">A</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1868" href="Util.html#330" class="Generalizable">l</a><a id="1869" class="Symbol">}</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Util.html#1872" class="Bound">Z</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Util.html#356" class="Generalizable">A</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1885" href="Util.html#332" class="Generalizable">l&#39;</a><a id="1887" class="Symbol">}</a> <a id="1889" class="Symbol">→</a>
  <a id="1893" class="Symbol">(</a><a id="1894" href="Util.html#1837" class="Bound">X</a> <a id="1896" href="Util.html#596" class="Function Operator">⇒</a> <a id="1898" href="Util.html#1872" class="Bound">Z</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">→</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Util.html#1855" class="Bound">Y</a> <a id="1906" href="Util.html#596" class="Function Operator">⇒</a> <a id="1908" href="Util.html#1872" class="Bound">Z</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" class="Symbol">((</a><a id="1915" href="Util.html#1837" class="Bound">X</a> <a id="1917" href="Util.html#1090" class="Function Operator">⊞</a> <a id="1919" href="Util.html#1855" class="Bound">Y</a><a id="1920" class="Symbol">)</a> <a id="1922" href="Util.html#596" class="Function Operator">⇒</a> <a id="1924" href="Util.html#1872" class="Bound">Z</a><a id="1925" class="Symbol">)</a>
<a id="1927" href="Util.html#1828" class="Function Operator">[</a> <a id="1929" href="Util.html#1929" class="Bound">f</a> <a id="1931" href="Util.html#1828" class="Function Operator">⸴</a> <a id="1933" href="Util.html#1933" class="Bound">g</a> <a id="1935" href="Util.html#1828" class="Function Operator">]</a> <a id="1937" href="Util.html#1937" class="Bound">i</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1944" href="Util.html#1944" class="Bound">x</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">=</a> <a id="1949" href="Util.html#1929" class="Bound">f</a> <a id="1951" href="Util.html#1937" class="Bound">i</a> <a id="1953" href="Util.html#1944" class="Bound">x</a>
<a id="1955" href="Util.html#1828" class="Function Operator">[</a> <a id="1957" href="Util.html#1957" class="Bound">f</a> <a id="1959" href="Util.html#1828" class="Function Operator">⸴</a> <a id="1961" href="Util.html#1961" class="Bound">g</a> <a id="1963" href="Util.html#1828" class="Function Operator">]</a> <a id="1965" href="Util.html#1965" class="Bound">i</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1972" href="Util.html#1972" class="Bound">x</a><a id="1973" class="Symbol">)</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="Util.html#1961" class="Bound">g</a> <a id="1979" href="Util.html#1965" class="Bound">i</a> <a id="1981" href="Util.html#1972" class="Bound">x</a>

<a id="_⊞₁_"></a><a id="1984" href="Util.html#1984" class="Function Operator">_⊞₁_</a> <a id="1989" class="Symbol">:</a> <a id="1991" class="Symbol">{</a><a id="1992" href="Util.html#1992" class="Bound">X</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Util.html#356" class="Generalizable">A</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2005" href="Util.html#337" class="Generalizable">ℓ&#39;</a><a id="2007" class="Symbol">}</a> <a id="2009" class="Symbol">→</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Util.html#2012" class="Bound">Y</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Util.html#356" class="Generalizable">A</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2025" href="Util.html#330" class="Generalizable">l</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">→</a> <a id="2030" class="Symbol">{</a><a id="2031" href="Util.html#2031" class="Bound">C</a> <a id="2033" class="Symbol">:</a> <a id="2035" href="Util.html#356" class="Generalizable">A</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2044" href="Util.html#332" class="Generalizable">l&#39;</a><a id="2046" class="Symbol">}</a> <a id="2048" class="Symbol">→</a> <a id="2050" class="Symbol">{</a><a id="2051" href="Util.html#2051" class="Bound">D</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Util.html#356" class="Generalizable">A</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2064" href="Util.html#337" class="Generalizable">ℓ&#39;</a><a id="2066" class="Symbol">}</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Util.html#2071" class="Bound">f</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Util.html#1992" class="Bound">X</a> <a id="2077" href="Util.html#596" class="Function Operator">⇒</a> <a id="2079" href="Util.html#2012" class="Bound">Y</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">→</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Util.html#2085" class="Bound">g</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Util.html#2031" class="Bound">C</a> <a id="2091" href="Util.html#596" class="Function Operator">⇒</a> <a id="2093" href="Util.html#2051" class="Bound">D</a><a id="2094" class="Symbol">)</a> <a id="2096" class="Symbol">→</a> <a id="2098" class="Symbol">(</a><a id="2099" href="Util.html#1992" class="Bound">X</a> <a id="2101" href="Util.html#1090" class="Function Operator">⊞</a> <a id="2103" href="Util.html#2031" class="Bound">C</a><a id="2104" class="Symbol">)</a> <a id="2106" href="Util.html#596" class="Function Operator">⇒</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Util.html#2012" class="Bound">Y</a> <a id="2111" href="Util.html#1090" class="Function Operator">⊞</a> <a id="2113" href="Util.html#2051" class="Bound">D</a><a id="2114" class="Symbol">)</a>
<a id="2116" href="Util.html#1984" class="Function Operator">_⊞₁_</a> <a id="2121" href="Util.html#2121" class="Bound">f</a> <a id="2123" href="Util.html#2123" class="Bound">g</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Util.html#1828" class="Function Operator">[</a> <a id="2129" href="Util.html#1519" class="Function">inlᵢ</a> <a id="2134" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="2137" href="Util.html#2121" class="Bound">f</a> <a id="2139" href="Util.html#1828" class="Function Operator">⸴</a> <a id="2141" href="Util.html#1591" class="Function">inrᵢ</a> <a id="2146" href="Util.html#746" class="Function Operator">∘ᵢ</a> <a id="2149" href="Util.html#2123" class="Bound">g</a> <a id="2151" href="Util.html#1828" class="Function Operator">]</a>

<a id="2154" class="Comment">-- _⊠₁_ f g i =</a>

<a id="⟨_⸴_⟩"></a><a id="2171" href="Util.html#2171" class="Function Operator">⟨_⸴_⟩</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">{</a><a id="2180" href="Util.html#2180" class="Bound">X</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Util.html#356" class="Generalizable">A</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2193" href="Util.html#337" class="Generalizable">ℓ&#39;</a><a id="2195" class="Symbol">}</a> <a id="2197" class="Symbol">{</a><a id="2198" href="Util.html#2198" class="Bound">Y</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Util.html#356" class="Generalizable">A</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2211" href="Util.html#330" class="Generalizable">l</a><a id="2212" class="Symbol">}</a> <a id="2214" class="Symbol">{</a><a id="2215" href="Util.html#2215" class="Bound">Z</a> <a id="2217" class="Symbol">:</a> <a id="2219" href="Util.html#356" class="Generalizable">A</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2228" href="Util.html#332" class="Generalizable">l&#39;</a><a id="2230" class="Symbol">}</a> <a id="2232" class="Symbol">→</a>
  <a id="2236" class="Symbol">(</a><a id="2237" href="Util.html#2180" class="Bound">X</a> <a id="2239" href="Util.html#596" class="Function Operator">⇒</a> <a id="2241" href="Util.html#2198" class="Bound">Y</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">→</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Util.html#2180" class="Bound">X</a> <a id="2249" href="Util.html#596" class="Function Operator">⇒</a> <a id="2251" href="Util.html#2215" class="Bound">Z</a><a id="2252" class="Symbol">)</a> <a id="2254" class="Symbol">→</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Util.html#2180" class="Bound">X</a> <a id="2259" href="Util.html#596" class="Function Operator">⇒</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Util.html#2198" class="Bound">Y</a> <a id="2264" href="Util.html#1094" class="Function Operator">⊠</a> <a id="2266" href="Util.html#2215" class="Bound">Z</a><a id="2267" class="Symbol">))</a>
<a id="2270" href="Util.html#2171" class="Function Operator">⟨</a> <a id="2272" href="Util.html#2272" class="Bound">f</a> <a id="2274" href="Util.html#2171" class="Function Operator">⸴</a> <a id="2276" href="Util.html#2276" class="Bound">g</a> <a id="2278" href="Util.html#2171" class="Function Operator">⟩</a> <a id="2280" href="Util.html#2280" class="Bound">i</a> <a id="2282" href="Util.html#2282" class="Bound">x</a> <a id="2284" class="Symbol">=</a> <a id="2286" class="Symbol">(</a> <a id="2288" href="Util.html#2272" class="Bound">f</a> <a id="2290" href="Util.html#2280" class="Bound">i</a> <a id="2292" href="Util.html#2282" class="Bound">x</a> <a id="2294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2296" href="Util.html#2276" class="Bound">g</a> <a id="2298" href="Util.html#2280" class="Bound">i</a> <a id="2300" href="Util.html#2282" class="Bound">x</a> <a id="2302" class="Symbol">)</a>


<a id="2306" class="Comment">-- pointwise lifting of a functor to families</a>
<a id="2352" class="Comment">-- aka the Morphism component of Δ / K ? (diagonal / constant functor)</a>
<a id="pwl"></a><a id="2423" href="Util.html#2423" class="Function">pwl</a> <a id="2427" class="Symbol">:</a> <a id="2429" class="Symbol">{</a><a id="2430" href="Util.html#2430" class="Bound">ℓ</a> <a id="2432" class="Symbol">:</a> <a id="2434" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2439" class="Symbol">}</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Util.html#2442" class="Bound">A</a> <a id="2444" class="Symbol">:</a> <a id="2446" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2451" href="Util.html#2430" class="Bound">ℓ</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">→</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Util.html#2457" class="Bound">F</a> <a id="2459" class="Symbol">:</a> <a id="2461" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2466" href="Util.html#330" class="Generalizable">l</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2475" href="Util.html#330" class="Generalizable">l</a><a id="2476" class="Symbol">)</a> <a id="2478" class="Symbol">→</a> <a id="2480" class="Symbol">((</a><a id="2482" href="Util.html#2442" class="Bound">A</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2491" href="Util.html#330" class="Generalizable">l</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">→</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Util.html#2442" class="Bound">A</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2506" href="Util.html#330" class="Generalizable">l</a><a id="2507" class="Symbol">))</a>
<a id="2510" href="Util.html#2423" class="Function">pwl</a> <a id="2514" href="Util.html#2514" class="Bound">F</a> <a id="2516" href="Util.html#2516" class="Bound">X</a> <a id="2518" href="Util.html#2518" class="Bound">i</a> <a id="2520" class="Symbol">=</a> <a id="2522" href="Util.html#2514" class="Bound">F</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Util.html#2516" class="Bound">X</a> <a id="2527" href="Util.html#2518" class="Bound">i</a><a id="2528" class="Symbol">)</a>
</pre></body></html>


==> anc/html/index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title></title><link rel="stylesheet" href="Agda.css"></head><body>
<pre class="Agda"><a id="5" class="Symbol">{-#</a> <a id="9" class="Keyword">OPTIONS</a> <a id="17" class="Pragma">--cubical</a> <a id="27" class="Pragma">--guardedness</a> <a id="41" class="Symbol">#-}</a>
<a id="45" class="Keyword">module</a> <a id="52" href="index.html" class="Module">index</a> <a id="58" class="Keyword">where</a>
</pre>
<h1
id="intrinsically-correct-algorithms-and-recursive-coalgebras">Intrinsically
Correct Algorithms and Recursive Coalgebras</h1>
<p>(<a href="https://cxandru.ee/">Cass Alexandru</a>, <a
href="https://www8.cs.fau.de/people/henning-urbat/">Henning
Urbat</a>, <a href="https://thorsten-wissmann.de">Thorsten
Wißmann</a>).</p>
<code>agda-stdlib</code> things ported to <code>cubical</code>, glue
code:
<pre class="Agda"><a id="340" class="Keyword">import</a> <a id="347" href="InductOn.html" class="Module">InductOn</a>
<a id="356" class="Keyword">import</a> <a id="363" href="StdLibNatOrderIsCubicalWF.html" class="Module">StdLibNatOrderIsCubicalWF</a>
</pre>
Utilities, mostly for working in the category <code>A → Type</code>:
<pre class="Agda"><a id="455" class="Keyword">import</a> <a id="462" href="Util.html" class="Module">Util</a>
<a id="467" class="Keyword">import</a> <a id="474" href="Plain-Utils.html" class="Module">Plain-Utils</a> <a id="486" class="Comment">-- utils for both cubical and non-cubical agda</a>
<a id="533" class="Keyword">import</a> <a id="540" href="ListNonEmptyDecompositions.html" class="Module">ListNonEmptyDecompositions</a> <a id="567" class="Comment">-- decompositions of nonempty lists into two lists</a>
<a id="618" class="Keyword">import</a> <a id="625" href="AllInhabitants.html" class="Module">AllInhabitants</a> <a id="640" class="Comment">-- reasoning about all inhabitants of a (unary) predicate</a>
</pre>
The formalization of the main theorem:
<pre class="Agda"><a id="745" class="Keyword">import</a> <a id="752" href="Paper.html" class="Module">Paper</a>
</pre>
Definitions that were needed and missing from the cubical library – will
be upstreamed:
<pre class="Agda"><a id="854" class="Keyword">import</a> <a id="861" href="Cubical.Categories.Functor.Algebra.html" class="Module">Cubical.Categories.Functor.Algebra</a>
<a id="896" class="Keyword">import</a> <a id="903" href="Cubical.Categories.Functor.RecursiveCoalgebra.html" class="Module">Cubical.Categories.Functor.RecursiveCoalgebra</a>
<a id="949" class="Keyword">import</a> <a id="956" href="Cubical.Categories.Functor.Coalgebra.html" class="Module">Cubical.Categories.Functor.Coalgebra</a>
</pre>
The main library module:
<pre class="Agda"><a id="1026" class="Keyword">import</a> <a id="1033" href="IntrinsicallyRecursiveCoalgs.html" class="Module">IntrinsicallyRecursiveCoalgs</a>
</pre>
<h2 id="applications">Applications</h2>
Intrinsically correct Euclidian (GCD) Algorithm as a
coalgebra-to-algebra morphism for a recursive coalgebra:
<pre class="Agda"><a id="1198" class="Keyword">import</a> <a id="1205" href="GCD.html" class="Module">GCD</a>
</pre>
Intrinsically correct Quicksort as a coalgebra-to-algebra morphism for a
recursive coalgebra:
<pre class="Agda"><a id="1311" class="Keyword">import</a> <a id="1318" href="QuickSort.QuickSort.html" class="Module">QuickSort.QuickSort</a>
</pre>
Definition and Semantics of Grammars:
<pre class="Agda"><a id="1384" class="Keyword">import</a> <a id="1391" href="Context-Free-CNF-Grammar.html" class="Module">Context-Free-CNF-Grammar</a>
</pre>
The CYK algorithm:
<pre class="Agda"><a id="1443" class="Keyword">import</a> <a id="1450" href="CYK.html" class="Module">CYK</a>
</pre>
<h2 id="index-of-formalized-results">Index of Formalized results</h2>
<pre class="Agda"><a id="Definition-2,2"></a><a id="1495" href="index.html#1495" class="Function">Definition-2,2</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Cubical.Categories.Functor.RecursiveCoalgebra.html#1394" class="Function">Cubical.Categories.Functor.RecursiveCoalgebra.isRecursive</a>
</pre>
<pre class="Agda"><a id="Theorem-2,12"></a><a id="1579" href="index.html#1579" class="Function">Theorem-2,12</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="QuickSort.QuickSort.html#9119" class="Function">QuickSort.QuickSort.quickSort</a>
</pre>
<pre class="Agda"><a id="Theorem-3,7,[1]"></a><a id="1633" href="index.html#1633" class="Function">Theorem-3,7,[1]</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Paper.html#1851" class="Function">Paper.F-wf⇒F-coalgs-recursive</a>
</pre>
<pre class="Agda"><a id="Example-3,9"></a><a id="1690" href="index.html#1690" class="Function">Example-3,9</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="QuickSort.QuickSort.html#7793" class="Function">QuickSort.QuickSort.QuickSortFunctorWellfounded</a>
</pre>
<h2 id="section">§4.1</h2>
<pre class="Agda"><a id="Definition-4,6"></a><a id="1770" href="index.html#1770" class="Function">Definition-4,6</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="IntrinsicallyRecursiveCoalgs.html#1060" class="Function">IntrinsicallyRecursiveCoalgs.J&lt;</a>
</pre>
<pre class="Agda"><a id="LibraryStage1"></a><a id="1828" href="index.html#1828" class="Function">LibraryStage1</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="IntrinsicallyRecursiveCoalgs.html#6920" class="Function">IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a-morph</a>
</pre>
<pre class="Agda"><a id="LibraryStage2"></a><a id="1917" href="index.html#1917" class="Function">LibraryStage2</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="IntrinsicallyRecursiveCoalgs.html#7550" class="Function">IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a.is-c2a-morph</a>
</pre>
<pre class="Agda"><a id="LibraryStage3"></a><a id="2013" href="index.html#2013" class="Function">LibraryStage3</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="IntrinsicallyRecursiveCoalgs.html#9460" class="Function">IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a.unique.unique</a>
</pre>
<pre class="Agda"><a id="Section-4,1"></a><a id="2110" href="index.html#2110" class="Function">Section-4,1</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="QuickSort.QuickSort.html#9119" class="Function">QuickSort.QuickSort.quickSort</a> <a id="2154" class="Comment">-- intrinsically correct Quicksort as a coalgebra-to-algebra morphism</a>
</pre>
<h2 id="euclidian-algorithm">§6.1 Euclidian Algorithm</h2>
<pre class="Agda"><a id="GCD-Coalgebra-carrier"></a><a id="2262" href="index.html#2262" class="Function">GCD-Coalgebra-carrier</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="GCD.html#874" class="Function">GCD.C</a>
</pre>
<pre class="Agda"><a id="GCD-Algebra-carrier"></a><a id="2301" href="index.html#2301" class="Function">GCD-Algebra-carrier</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="GCD.html#1184" class="Function">GCD.A</a>
</pre>
<pre class="Agda"><a id="Observation-6,1"></a><a id="2338" href="index.html#2338" class="Function">Observation-6,1</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="GCD.html#1412" class="Function">GCD.observation</a>
</pre>
<pre class="Agda"><a id="GCD-𝐺"></a><a id="2381" href="index.html#2381" class="Function">GCD-𝐺</a> <a id="2387" class="Symbol">=</a> <a id="2389" href="GCD.html#1653" class="Datatype">GCD.G</a> <a id="2395" class="Comment">-- In the formalization, the proposition `𝑎 &gt; 𝑏` is an explicit parameter of `inr`</a>
</pre>
<pre class="Agda"><a id="2487" class="Comment">-- GCD-Relation = GCD.&lt;₂-wellFounded -- this is private, so we can&#39;t link it here</a>
</pre>
<pre class="Agda"><a id="Lemma-6,2"></a><a id="2578" href="index.html#2578" class="Function">Lemma-6,2</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="GCD.html#2775" class="Function">GCD.G-ε⁻¹</a> <a id="2600" class="Comment">-- witnesses the well foundedness</a>
</pre>
<pre class="Agda"><a id="GCD-coalgebra"></a><a id="2643" href="index.html#2643" class="Function">GCD-coalgebra</a> <a id="2657" class="Symbol">=</a> <a id="2659" href="GCD.html#2910" class="Function">GCD.coalg</a>
</pre>
<pre class="Agda"><a id="Lemma-6,3"></a><a id="2678" href="index.html#2678" class="Function">Lemma-6,3</a> <a id="2688" class="Symbol">=</a> <a id="2690" href="GCD.html#3242" class="Function">GCD.alg</a>
</pre>
<pre class="Agda"><a id="Theorem-6,4"></a><a id="2707" href="index.html#2707" class="Function">Theorem-6,4</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="GCD.html#4171" class="Function">GCD.gcd</a>
</pre>
<h2 id="cyk-parsing">§6.2 CYK Parsing</h2>
<pre class="Agda"><a id="2758" class="Keyword">module</a> <a id="CNF-Semantics"></a><a id="2765" href="index.html#2765" class="Module">CNF-Semantics</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Context-Free-CNF-Grammar.html#1281" class="Module">Context-Free-CNF-Grammar.Semantics</a>
</pre>
<pre class="Agda"><a id="CYK-C,A"></a><a id="2825" href="index.html#2825" class="Function">CYK-C,A</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="CYK.html#1860" class="Function">CYK.A</a>  <a id="2842" class="Comment">-- The definitions of both 𝐶 and 𝐴</a>
</pre>
<pre class="Agda"><a id="CYK-𝐺"></a><a id="2886" href="index.html#2886" class="Function">CYK-𝐺</a> <a id="2892" class="Symbol">=</a> <a id="2894" href="CYK.html#1936" class="Function">CYK.F₀</a> <a id="2901" class="Comment">-- see also CYK.F₁</a>
</pre>
<pre class="Agda"><a id="CYK-coalgebra"></a><a id="2929" href="index.html#2929" class="Function">CYK-coalgebra</a> <a id="2943" class="Symbol">=</a> <a id="2945" href="CYK.html#2341" class="Function">CYK.coalg</a>
</pre>
<pre class="Agda"><a id="Lemma-6,6"></a><a id="2964" href="index.html#2964" class="Function">Lemma-6,6</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="CYK.html#2454" class="Function">CYK.alg</a> <a id="2984" class="Comment">-- Both the Definition of the algebra and the correctness proof</a>
</pre>
<pre class="Agda"><a id="Theorem-6,7"></a><a id="3057" href="index.html#3057" class="Function">Theorem-6,7</a> <a id="3069" class="Symbol">=</a> <a id="3071" href="CYK.html#5648" class="Function">CYK.CYK</a>
</pre>
<p>The morphism arises from the morphism <code>ε⁻¹</code> . We do not
obtain any property about structure preservation, but do not need that
because any morphism <code>𝐶 → 𝐴</code> is sufficient by Observation
6.5</p>
</body></html>


==> anc/intrinsically-recursive.agda-lib <==
name: intrinsically-recursive
depend: cubical standard-library
include:
  src
flags: --guardedness -WnoUnsupportedIndexedMatch


==> anc/src/AllInhabitants.agda <==
{-# OPTIONS --cubical-compatible --safe #-}
-------------------------------------
-- AllInhabitants: a list that holds all inhabitants of a predicate.
-- This can be seen as a special case of Data.List.Countdown for the Σ-type and n=0 .
-- The power of AllInhabitants comes from the implementation of _>>=_
-- so one can use AllInhabitants in do-Notation
-------------------------------------

open import Level
open import Agda.Builtin.Equality

open import Data.List
open import Data.List as List
open import Data.Product
import Relation.Unary as Unary
open import Function using (_∋_)
open import Function.Base
import Data.List.Properties as List
open import Relation.Binary.PropositionalEquality using (subst; cong; cong₂; trans; sym )
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties
  using (∈-filter⁺; ∈-filter⁻ ; ∈-tabulate⁺; ∈-map⁺ ; ∈-map⁻; ∈-concatMap⁺ ; ∈-concat⁺ ;  ∈-concat⁺′ ; ∈-concat⁻′ )
import Relation.Binary.PropositionalEquality.Properties as ≡

open import Plain-Utils

-- A list of all inhabitants of a predicate
module AllInhabitants where

module AllInhabitants-Definitions {a p : Level} {A : Set a} (P : A → Set p) where
  record AllInhabitants : Set (a ⊔ p) where
      -- For a predicate P, an instance of the AllInhabitants record
      -- holds a list of elements with a proof that these are precisely
      -- the elements for which P holds:
    field
      witnesses : List A
      correct : P Unary.≐ (_∈ witnesses)
  
    dep-wit : List (Σ A P)
    dep-wit = pull-P-in-List witnesses (proj₂ correct)
    proj₁∘dep-wit : List.map proj₁ dep-wit ≡ witnesses
    proj₁∘dep-wit = proj₁∘pull-P-in-List witnesses (proj₂ correct)
    wit∈proj₁∘dep-wit : ∀ x → P x → x ∈ List.map proj₁ dep-wit
    wit∈proj₁∘dep-wit x Px =
      subst (λ S → x ∈ S) (sym proj₁∘dep-wit) (proj₁ correct Px)

    wit∈dep-wit : ∀ x → P x → ∃[ p ] (x , p) ∈ dep-wit
    wit∈dep-wit x Px =
      let
      (x' , p') , xp'∈dep-wit , x≡proj₁ = ∈-map⁻ proj₁ (wit∈proj₁∘dep-wit x Px)
      in
      subst (λ - → ∃[ p ] (- , p) ∈ dep-wit) (sym x≡proj₁)
        (p' , xp'∈dep-wit)

  mkAllInhabitants : (l : List (Σ A P))
                        → (∀ {x} → P x → x ∈ List.map proj₁ l)
                        → AllInhabitants
  mkAllInhabitants l all∈ =
    record
    { witnesses = List.map proj₁ l
    ; correct =
      (λ {x} x∈P → all∈ x∈P)
      ,
      λ {x} x∈l →
        let (x' , x'∈P) , y∈l , x≡x'  = ∈-map⁻ proj₁ x∈l in
        subst P (sym x≡x') x'∈P
    }

  mkAllInhabitantsByFilter : (l : List A)
                        → (∀ {x} → x ∈ l)
                        → Unary.Decidable P
                        → AllInhabitants
  mkAllInhabitantsByFilter l all-in-l P? =
    record
    { witnesses = filter P? l
    ; correct =
      (λ {x} Px → ∈-filter⁺ P? all-in-l Px)
      ,
      λ {x} x∈List → proj₂ (∈-filter⁻ P? {x} {l} x∈List)
    }

open AllInhabitants-Definitions public


map-AllInhabitants : {a b c d : Level} {A : Set a} {B : A → Set b}
                        {C : Set c} {D : C → Set d}
                        → (f : A → C)
                        → (∀ x → B x → D (f x))
                        → (∀ y → D y → ∃[ x ] (f x ≡ y × B x))
                        → AllInhabitants B
                        → AllInhabitants D
map-AllInhabitants {D = D} f B⇒Df D⇒fB all-B =
  record
  { witnesses = List.map f all-B.witnesses
  ; correct =
    (λ {y} Dy →
      let
        x , fx≡y , Bx = D⇒fB y Dy
      in
      subst (λ z → z ∈ _ ) fx≡y (∈-map⁺ f (proj₁ all-B.correct Bx)))
    ,
    λ {y} y∈list →
      let
        x , x∈wit , y≡fx = ∈-map⁻ f y∈list
      in
      subst D (sym y≡fx) (B⇒Df x (proj₂ all-B.correct x∈wit))
  }
  where
    module all-B = AllInhabitants all-B

module do-AllInhabitants where
  -- example usage:
  --   open do-AllInhabitants
  --   do
  --   (a, a∈B) <- all-inhabitants-of-B
  --   return (all-inhabitants-of-D (a, a∈B))
  _>>=_ : {a b c d : Level} {A : Set a} {B : A → Set b}
    → AllInhabitants {a} {b} {A} B
    -- ^- given all inhabitants of the predicate B (on set A)
    → {C : A → Set c} {D : (a : A) → (C a) → Set d}
    -- ^- and implicitly given a predicate D (that depends on A)
    → (∀ (t : Σ A B) → AllInhabitants {c} {d} {C (proj₁ t)} (D (proj₁ t)))
    -- ^- given a map sending each inhabitant t of B to all inhabitants of D
    → AllInhabitants {_} {_} {Σ A C} (λ {(a , c) → B a × D a c })
    -- ^- then we obtain all pairs inhabitants (a,c) of B and D
  _>>=_ {A = A} {B = B} allB {C = C} {D = D} ab2allD = mkAllInhabitants
        ((λ {(a , c) → B a × D a c }))
          dependent-witnesses
          λ {
           {a , c} (b , d)
          →
          let
            AC-Prop = (λ {(a , c) → B a × D a c })
            projected-f = (λ {(a , b) →
                    List.map (λ {(c , _) → (a , c) })
                    (AllInhabitants.dep-wit (ab2allD (a , b)))
                    })
            term2 = 
                (List.concatMap
                projected-f
                allB.dep-wit)

            b' , a,b'∈wit = ∃[ b' ] ((a , b') ∈ allB.dep-wit)
                            ∋ allB.wit∈dep-wit a b
            d' , c,d'∈wit = ∃[ d' ] ((c , d') ∈ (AllInhabitants.dep-wit (ab2allD (a , b'))))
                            ∋ AllInhabitants.wit∈dep-wit (ab2allD (a , b')) c d

            a,c∈mapped : (a , c) ∈
                            List.map
                              (λ { (c , _) → a , c })
                              (AllInhabitants.dep-wit (ab2allD (a , b')))
            a,c∈mapped = ∈-map⁺ _ c,d'∈wit

            term2-correct : List.map proj₁ dependent-witnesses ≡ term2
            term2-correct =
              begin
              List.map proj₁ dependent-witnesses
                ≡⟨ List.map-concatMap proj₁ _ allB.dep-wit ⟩
              List.concatMap
                    (λ {(a , b) →
                    List.map proj₁ (
                        List.map (λ {(c , d) → (a , c) , (b , d)})
                        (AllInhabitants.dep-wit (ab2allD (a , b))))
                    })
                   allB.dep-wit
                ≡⟨ List.concatMap-cong (λ x → List.map-∘ _) allB.dep-wit ⟨
              List.concatMap
                    (λ {(a , b) →
                        List.map (proj₁ {B = AC-Prop} ∘′ λ {(c , d) → (a , c) , (b , d)})
                        (AllInhabitants.dep-wit (ab2allD (a , b)))
                    })
                   allB.dep-wit
                ≡⟨⟩ 
              term2
              ∎
          in
          subst ((λ x → _ ∈ x)) (sym term2-correct)
            (∈∈-concatMap⁺
              projected-f
              a,b'∈wit
              a,c∈mapped)
          }
        where
          module allB = AllInhabitants allB
          tzip : ∀ (t : Σ A B) → Σ (C (proj₁ t)) (D (proj₁ t)) → 
                   Σ (Σ A C) (λ {(a , c) → B a × D a c })
          tzip = λ {(a , b) → (λ {(c , d) → (a , c) , (b , d)})}
          open ≡.≡-Reasoning 
          dependent-witnesses =
            (List.concatMap
              (λ {(a , b) →
                List.map (λ {(c , d) → (a , c) , (b , d)})
                (AllInhabitants.dep-wit (ab2allD (a , b)))
                })
             allB.dep-wit)


==> anc/src/CYK.agda <==
{-# OPTIONS --cubical #-}

open import Level
open import Agda.Primitive
open import Function using (_∋_; _∘_)
open import Context-Free-CNF-Grammar using (Grammar)
open import Agda.Builtin.Unit
open import Data.List hiding ([_]; length)
open import Agda.Builtin.Equality
import Data.Product as ×
import Data.Product.Properties as Product
import Data.Fin.Properties as Fin
import Data.List as List
import Data.List.Effectful as List
import Data.Nat as ℕ
import Data.Nat.Properties as ℕ
open import Cubical.Induction.WellFounded
open import Effect.Monad using (RawMonad)
open import Data.List.NonEmpty as List⁺
import Data.List.NonEmpty.Properties as List⁺
open import Data.List.Properties using (map-concatMap)
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties
     using (∈-filter⁺; ∈-filter⁻; ∈-concatMap⁺; ∈-concatMap⁻)
import Data.List.Membership.DecPropositional as Dec
open import Data.Product
open import Relation.Nullary
open import Relation.Binary.Definitions using (DecidableEquality)
open import Relation.Binary.PropositionalEquality.Core using (_≡_; refl; cong; subst; sym; trans)
open import Util
open import InductOn
open import StdLibNatOrderIsCubicalWF using (<-wellFounded)
open import Plain-Utils
open import AllInhabitants
open import ListNonEmptyDecompositions 

import Relation.Unary as Unary
import Relation.Unary.Properties as Unary

module CYK {Σ' : Set 0ℓ} {G : Grammar Σ'}
  (_≟_ : DecidableEquality Σ')
  where

open Grammar G
open Context-Free-CNF-Grammar.Semantics Σ' G

ℓ  : Level
ℓ  = 0ℓ

-- Our index set:
I : Set ℓ
I = List⁺ Σ'

-- Our base category
-- The level is chosen to be suitable high for the algebra A later
𝒞 : Set _
𝒞 = Set ℓ

-- The coalgebra carrier:
C : I → 𝒞
C w = Lift _ ⊤

-- The algebra carrier sends w to a list containing all symbols V which produce w:
A : I → 𝒞
A w = AllInhabitants (λ V → V -+→ w)

-- The functor of interest:
F₀ : (I → 𝒞) → (I → 𝒞)
F₀ X w =
  -- We write the dependent product as function for simplicity
  (u v : List⁺ Σ') → u ⁺++⁺ v ≡ w → X u × X v

-- The notation ⇒ refers to a morphism in the power category  𝒞 ^ I
F₁ : {X Y : I → 𝒞} → (X ⇒ Y) → F₀ X ⇒ F₀ Y
F₁ {X} {Y} f w p u v u++v≡w = f u (proj₁ Xu×Xv) , f v (proj₂ Xu×Xv)
  where
    Xu×Xv : X u × X v
    Xu×Xv = p u v u++v≡w

-- The coalgebra structure:
coalg : C ⇒ F₀ C
coalg w (Level.lift tt) u v uv≡w = (Level.lift tt) , (Level.lift tt)

-- The algebra structure:
alg : F₀ A ⇒ A
-- Case 1: words of length 1
alg (σ ∷ []) _ =
  let
    -- it is decidable, whether σ is in one of
    -- the production rules for P:
    σ-in-rules? : Unary.Decidable (λ P → σ ∈ (R-T P))
    σ-in-rules? = (λ P → Dec._∈?_ _≟_ σ (R-T P))
    -- since the grammar is in Chomsky normal form,
    -- this is equivalent to the equestion whether
    -- P can produces the word [ σ ] at all, and therefore
    -- yields a decision procedure for producability:
    produces-σ? : Unary.Decidable (λ P → P -+→ [ σ ])
    produces-σ? = Unary.map (-+→-T , -+→-T⁻¹) σ-in-rules?
  in
  -- so we use this decision procedure to filter all (non-terminal) symbols from
  -- V by the property whether P can produce σ:
  mkAllInhabitantsByFilter _ allV allV∈ produces-σ? 

-- Case 2: words w of length ≥ 2
alg w@(_ ∷ _ ∷ _) p = all-P-with-P→w
  where
    -- For symbols Q, T a predicate telling whether a symbol P can produce Q T
    ⟶V : V × V → V → Set 0ℓ
    ⟶V Q,T = λ P → Q,T ∈ R-V P

    ⟶V? : ∀ Q,T → Unary.Decidable (⟶V Q,T)
    ⟶V? Q,T P = Dec._∈?_ (Product.≡-dec Fin._≟_ Fin._≟_) Q,T (R-V P)

    open do-AllInhabitants -- used in below do-notation

    -- we construct a more explicit list
    -- of all tuples (u,v,Q,T,P) that witness P -+→ w
    computation : AllInhabitants
               {A = (List⁺ Σ' × List⁺ Σ') × V × V × V}
               (λ { ((u , v) , Q , T , P) →
                (u ⁺++⁺ v ≡ w) × (Q -+→ u) × (T -+→ v) × ((Q , T) ∈ R-V P)})
    computation = do
      ((u , v) , uv≡w) ← all-decompositions w
      let puv = (A u × A v) ∋ p u v uv≡w
      (Q , Q→u) ← proj₁ puv -- Some Q that produces u
      (T , T→v) ← proj₂ puv -- Some T that produces v
      mkAllInhabitantsByFilter (⟶V (Q , T)) allV allV∈ (⟶V? (Q , T))

    -- We now map the redundant information away:
    all-P-with-P→w : AllInhabitants (λ P → P -+→ w)
    all-P-with-P→w =
      map-AllInhabitants (proj₂ ∘ proj₂ ∘ proj₂)
      (λ { ((u , v) , Q , T , P)
           (uv≡w , Q→u , T→v , P→QT)
           →
           subst (P -+→_) uv≡w (-+→-V P→QT Q→u T→v)
      })
      (λ P P→w →
        let
          (Q + u ⊣ Q→u) , (T + v ⊣ T→v) , P→QT , uv≡w =  -+→-V⁻¹ P→w
        in
        ((u , v) , (Q , T , P)) , (refl , uv≡w , (Q→u , T→v , P→QT))
      )
      computation

-- we order words by length:
_≺_ : I → I → Set _
_≺_ = ℕ._<_ on length

≺-is-well-founded : WellFounded _≺_
≺-is-well-founded = wellFounded length  <-wellFounded

open import IntrinsicallyRecursiveCoalgs _≺_ using (_↓₀; module c2a)
-- the functor in use is well-founded:
Fwf : {X : List⁺ Σ' → 𝒞} → F₀ X ⇒ (F₀ ↓₀) X
Fwf {X} w p u v u++v≡w = (u≺w , proj₁ (p u v u++v≡w)) , v≺w , proj₂ (p u v u++v≡w)
  where
  |u|+|v|≡|w| : length u ℕ.+ length v ≡ length w
  |u|+|v|≡|w| = (subst (λ - → _ ≡ length -) u++v≡w (sym (List⁺.length-⁺++⁺ u v)))

  u≺w : u ≺ w
  u≺w = subst (λ - → length u ℕ.< -) (|u|+|v|≡|w|) (ℕ.m<m+n (length u) (ℕ.s≤s ℕ.z≤n))
  v≺w : v ≺ w
  v≺w = subst (λ - → length v ℕ.< -) (trans (ℕ.+-comm (length v) (length u)) |u|+|v|≡|w|) (ℕ.m<m+n (length v) (ℕ.s≤s ℕ.z≤n))


CYK-c2a : C ⇒ A
CYK-c2a = c2a.c2a-morph ≺-is-well-founded F₀ F₁ Fwf coalg alg

-- CYK sends each word w to the list of all symbols P that produce w:
CYK : ∀ (w : List⁺ Σ') → AllInhabitants (λ P → P -+→ w)
CYK w = CYK-c2a w (Level.lift tt)


==> anc/src/Context-Free-CNF-Grammar.agda <==
{-# OPTIONS --cubical-compatible --safe #-}

open import Level

-- Context Free Grammars over an alphabet Σ'
-- (We use Σ' because Σ is usually the dependent product in Agda)
module Context-Free-CNF-Grammar  {ℓ : Level} (Σ' : Set ℓ) where

open import Plain-Utils
open import Agda.Primitive
open import Agda.Builtin.Equality
open import Relation.Binary.PropositionalEquality using (subst; cong)

open import Data.List hiding ([_])
open import Data.List.NonEmpty as List⁺
open import Data.Product
open import Data.Nat using (ℕ)
open import Data.Fin using (Fin)
open import Data.List.Membership.Propositional


record Grammar : Set ℓ where
  -- A context-free grammar in Chomsky normal form:
  -- it consists of a finite set of (non-terminal) symbols
  field
    |V| : ℕ
  V = Fin |V|
  -- and each symbol has two kinds of production rules:
  field
    -- 1. for every symbol, a list of production rules to
    --    letters from the input alphabet.
    --    P -> σ for P in V and σ from Σ'
    R-T : V → List Σ'
    -- 2. for each symbol, a list of production rules
   --     to pairs of (non-terminal) symbols.
   --     P -> Q T for P, Q, T in V
    R-V : V → List (V × V)

  allV : List V
  allV = allFin |V|

  allV∈ : ∀ {P : V} → P ∈ allV
  allV∈ {P} = allFin∈ |V| P

module Semantics (G : Grammar) where
  open Grammar G

  -- The semantics of a context-free grammar in Chomsky normal form:
  data _-+→_ : V → List⁺ Σ' → Set ℓ where
    -- for each production rule of a symbol P to a letter (i.e. terminal
    -- symbol) from the input alphabet:
    -+→-T : {P : V} → {σ : Σ'} → σ ∈ R-T P
            → P -+→ [ σ ]
    -- for each production kule P -> QT:
    -+→-V : {P Q T : V}
            -- If P produces Q T,
            → ((Q , T) ∈ R-V P)
            → { u v : List⁺ Σ' }
            -- and if Q produces u and T produces v
            → (Q -+→ u) → (T -+→ v)
            -- then P can produce u v:
            → P -+→ (u ⁺++⁺ v)

  -- The above rules are invertible in the sense that:
  -- (1) if P produces a word of length 1, then it comes from
  --     one rule
  -+→-T⁻¹ : {P : V} {σ : Σ'} → (P -+→ [ σ ]) → σ ∈ R-T P
  -+→-T⁻¹ {P} {σ} P→w = helper [ σ ] P→w refl
    where
    helper : ∀ w → (P -+→ w) → (w ≡ [ σ ]) → σ ∈ R-T P
    helper w (-+→-V P→QT {u = _ ∷ []} {v = _ ∷ _} Q→u T→v) ()
    helper w (-+→-V P→QT {u = _ ∷ _ ∷ _} {v = _ ∷ _} Q→u T→v) ()
    helper w (-+→-T {σ = τ} P→τ) eq =
      let
        -- this here is way more complicated because of cubical:
        τ≡σ : τ ≡ σ
        τ≡σ = cong (λ x → proj₁ (List⁺.uncons x)) eq
      in
      subst (_∈ R-T P) τ≡σ P→τ

  -- (2) if P produces a word of length ≥2, then it
  --     comes from a production starting with a P → Q,T rule
  -+→-V⁻¹ : {P : V} {w₁ w₂ : Σ'} {w₃ : List Σ'}
          → (P -+→ (w₁ List⁺.∷ (w₂ List.∷ w₃)))
          → Σ[ Q→u ∈ Related _-+→_ ]
            Σ[ T→v ∈ Related _-+→_ ]
            (Related.₁ Q→u , Related.₁ T→v) ∈ R-V P
            × (Related.₂ Q→u ⁺++⁺ Related.₂ T→v ≡ w₁ ∷ w₂ ∷ w₃)
  -+→-V⁻¹ {P} {w₁} {w₂} {w₃} P→w = helper w123 P→w refl
    where
    w123 : List⁺ Σ'
    w123 = (w₁ List⁺.∷ (w₂ List.∷ w₃))
    helper : ∀ w → (P -+→ w) → (w ≡ w123) →
            Σ[ Q→u ∈ Related _-+→_ ]
            Σ[ T→v ∈ Related _-+→_ ]
            (Related.₁ Q→u , Related.₁ T→v) ∈ R-V P
            × (Related.₂ Q→u ⁺++⁺ Related.₂ T→v ≡ w₁ ∷ w₂ ∷ w₃)
    helper w (-+→-T {σ = τ} P→τ) ()
    helper w (-+→-V .{P} {Q} {T} P→QT {u} {v} Q→u T→v) uv≡w =
      (Q + u ⊣ Q→u) , (T + v ⊣ T→v) , P→QT , uv≡w
  
  


==> anc/src/Cubical/Categories/Functor/Algebra.agda <==
{-# OPTIONS --cubical --guardedness #-}
{- Algebras for a functor. Adapted from
cubical-categorical-logic/Cubical/Categories/Monad/Algebra.agda
and
agda-categories/Categories/Category/Construction/F-Algebras.agda
-}
module Cubical.Categories.Functor.Algebra where

open import Cubical.Foundations.Prelude
open import Cubical.Foundations.HLevels

open import Cubical.Data.Sigma

open import Cubical.Categories.Category
open import Cubical.Categories.Functor

private
  variable
    ℓ ℓ' : Level

module _ {C : Category ℓ ℓ'} (F : Functor C C) where
  open Category
  open Category C using () renaming (_⋆_ to _⨾_)
  open Functor F

  AlgebraFor : (a : C .ob) → Type ℓ'
  AlgebraFor a = C [ F-ob a , a ]

  isAlgebraHom : ∀ {a b} → AlgebraFor a → AlgebraFor b → (C [ a , b ]) → Type _
  isAlgebraHom α β ϕ =  α ⨾ ϕ ≡ F-hom ϕ ⨾ β

  isPropIsAlgebraHom : ∀ {a b} →
                       (α : AlgebraFor a)(β : AlgebraFor b)
                       (ϕ : C [ a , b ]) → isProp (isAlgebraHom α β ϕ)
  isPropIsAlgebraHom α β ϕ = (C .isSetHom) _ _

  Algebra = Σ[ a ∈ C .ob ] AlgebraFor a

  AlgebraHom : Algebra → Algebra → Type _
  AlgebraHom α β =
    Σ[ ϕ ∈ C [ α .fst , β .fst ] ] isAlgebraHom (α .snd) (β .snd) ϕ

  isSetAlgebraHom : ∀ {α β} → isSet (AlgebraHom α β)
  isSetAlgebraHom {x}{y} =
    isSetΣ (C .isSetHom)
      (λ ϕ → isProp→isSet (isPropIsAlgebraHom (x .snd) (y .snd) ϕ))

  AlgebraHom≡ : ∀ {α β} (ϕ ψ : AlgebraHom α β) → ϕ .fst ≡ ψ .fst → ϕ ≡ ψ
  AlgebraHom≡ {α}{β} ϕ ψ p =
    Σ≡Prop (λ ϕ → isPropIsAlgebraHom (α .snd) (β .snd) ϕ) p

  ALGEBRA : Category _ _
  ALGEBRA .ob = Algebra
  ALGEBRA .Hom[_,_] = AlgebraHom
  ALGEBRA .id {x} =
    C .id , C .⋆IdR _ ∙ sym (C .⋆IdL _) ∙ cong ( _⨾ (x .snd)) (sym F-id)
  ALGEBRA ._⋆_ {z = γ} ϕ ψ = 
    (ϕ .fst ⋆⟨ C ⟩ ψ .fst) ,
     sym (C .⋆Assoc _ _ _) ∙
     cong (_⨾ (ψ .fst)) (ϕ .snd)  ∙
     (C .⋆Assoc _ _ _) ∙
     cong (_⨾_ (F-hom (ϕ .fst))) (ψ .snd) ∙
     sym (C .⋆Assoc _ _ _) ∙
     cong (_⨾ _) (sym (F-seq (ϕ .fst) (ψ .fst)))
  ALGEBRA .⋆IdL {x}{y} ϕ =
    Σ≡Prop (isPropIsAlgebraHom (x .snd) (y .snd)) (C .⋆IdL _)
  ALGEBRA .⋆IdR {x}{y} ϕ =
    Σ≡Prop (isPropIsAlgebraHom (x .snd) (y .snd)) (C .⋆IdR _)
  ALGEBRA .⋆Assoc {w}{x}{y}{z} f g h =
    Σ≡Prop (isPropIsAlgebraHom (w .snd) (z .snd)) (C .⋆Assoc _ _ _)
  ALGEBRA .isSetHom {x}{y} =
    isSetΣ (C .isSetHom)
      (λ ϕ → isProp→isSet (isPropIsAlgebraHom (x .snd) (y .snd) ϕ))


==> anc/src/Cubical/Categories/Functor/Coalgebra.agda <==
{-# OPTIONS --cubical --guardedness #-}
{- Coalgebras for a functor. "Dualized" from Algebra
-}
module Cubical.Categories.Functor.Coalgebra where

open import Cubical.Foundations.Prelude
open import Cubical.Foundations.HLevels

open import Cubical.Data.Sigma

open import Cubical.Categories.Category
open import Cubical.Categories.Functor

private
  variable
    ℓ ℓ' : Level

module _ {C : Category ℓ ℓ'} (F : Functor C C) where
  open Category
  open Category C using () renaming (_⋆_ to _⨾_)
  open Functor F

  CoalgebraFor : (a : C .ob) → Type ℓ'
  CoalgebraFor a = C [ a , F-ob a ]

  isCoalgebraHom : ∀ {a b} → CoalgebraFor a → CoalgebraFor b → (C [ a , b ]) → Type _
  isCoalgebraHom α β ϕ =  α ⨾ F-hom ϕ ≡ ϕ ⨾ β

  isPropIsCoalgebraHom : ∀ {a b} →
                       (α : CoalgebraFor a)(β : CoalgebraFor b)
                       (ϕ : C [ a , b ]) → isProp (isCoalgebraHom α β ϕ)
  isPropIsCoalgebraHom α β ϕ = (C .isSetHom) _ _

  Coalgebra = Σ[ a ∈ C .ob ] CoalgebraFor a

  CoalgebraHom : Coalgebra → Coalgebra → Type _
  CoalgebraHom α β =
    Σ[ ϕ ∈ C [ α .fst , β .fst ] ] isCoalgebraHom (α .snd) (β .snd) ϕ

  isSetCoalgebraHom : ∀ {α β} → isSet (CoalgebraHom α β)
  isSetCoalgebraHom {x}{y} =
    isSetΣ (C .isSetHom)
      (λ ϕ → isProp→isSet (isPropIsCoalgebraHom (x .snd) (y .snd) ϕ))

  CoalgebraHom≡ : ∀ {α β} (ϕ ψ : CoalgebraHom α β) → ϕ .fst ≡ ψ .fst → ϕ ≡ ψ
  CoalgebraHom≡ {α}{β} ϕ ψ p =
    Σ≡Prop (λ ϕ → isPropIsCoalgebraHom (α .snd) (β .snd) ϕ) p

  COALGEBRA : Category _ _
  COALGEBRA .ob = Coalgebra
  COALGEBRA .Hom[_,_] = CoalgebraHom
  COALGEBRA .id {x} =
    C .id , cong ( _⨾_ (x .snd)) F-id ∙ C .⋆IdR _ ∙ sym (C .⋆IdL _)
  COALGEBRA ._⋆_ {z = γ} ϕ ψ =
    (ϕ .fst ⋆⟨ C ⟩ ψ .fst) ,
      cong (_⨾_ _) (F-seq (ϕ .fst) (ψ .fst)) ∙
      sym (C .⋆Assoc _ _ _) ∙
      cong (_⨾ (F-hom (ψ .fst))) (ϕ .snd) ∙
      (C .⋆Assoc _ _ _) ∙ cong (_⨾_ (ϕ .fst)) (ψ .snd) ∙
      sym (C .⋆Assoc _ _ _)
  COALGEBRA .⋆IdL {x}{y} ϕ =
    Σ≡Prop (isPropIsCoalgebraHom (x .snd) (y .snd)) (C .⋆IdL _)
  COALGEBRA .⋆IdR {x}{y} ϕ =
    Σ≡Prop (isPropIsCoalgebraHom (x .snd) (y .snd)) (C .⋆IdR _)
  COALGEBRA .⋆Assoc {w}{x}{y}{z} f g h =
    Σ≡Prop (isPropIsCoalgebraHom (w .snd) (z .snd)) (C .⋆Assoc _ _ _)
  COALGEBRA .isSetHom {x}{y} =
    isSetΣ (C .isSetHom)
      (λ ϕ → isProp→isSet (isPropIsCoalgebraHom (x .snd) (y .snd) ϕ))


==> anc/src/Cubical/Categories/Functor/RecursiveCoalgebra.agda <==
{-# OPTIONS --cubical --guardedness #-}
{- Recursive Coalgebras for a functor. Adapted from
https://arxiv.org/src/2405.09504/anc/Coalgebra.Recursive.html
as well as ./(Co)algebra,
and cubical/Cubical.Categories.Limits.Initial
-}
module Cubical.Categories.Functor.RecursiveCoalgebra where

open import Cubical.Foundations.Prelude
open import Cubical.Foundations.HLevels

open import Cubical.Data.Sigma

open import Cubical.Categories.Category
open import Cubical.Categories.Functor

open import Cubical.Categories.Functor.Algebra
open import Cubical.Categories.Functor.Coalgebra


private
  variable
    ℓ ℓ' : Level

module _ {C : Category ℓ ℓ'} (F : Functor C C) where
  open Category
  open Category C using () renaming (_⋆_ to _⨾_)
  open Functor F

  isC2AMorph : ∀ {a b} → CoalgebraFor F a → AlgebraFor F b → (C [ a , b ]) → Type _
  isC2AMorph α κ ϕ =  ϕ ≡ α ⨾ F-hom ϕ ⨾ κ

  isPropIsC2AMorph : ∀ {a b} →
                       (α : CoalgebraFor F a)(β : AlgebraFor F b)
                       (ϕ : C [ a , b ]) → isProp (isC2AMorph α β ϕ)
  isPropIsC2AMorph α β ϕ = (C .isSetHom) _ _

  C2AMorph : Coalgebra F → Algebra F → Type ℓ'
  C2AMorph α β =
    Σ[ ϕ ∈ C [ α .fst , β .fst ] ] isC2AMorph (α .snd) (β .snd) ϕ

  isSetC2AMorphs : ∀ {α β} → isSet (C2AMorph α β)
  isSetC2AMorphs {x}{y} =
    isSetΣ (C .isSetHom)
      (λ ϕ → isProp→isSet (isPropIsC2AMorph (x .snd) (y .snd) ϕ))

  isRecursive : Coalgebra F → Type (ℓ-max ℓ ℓ')
  isRecursive α = ∀ (κ : Algebra F) → isContr (C2AMorph α κ)

  isPropIsRecursive : (x : Coalgebra F) → isProp (isRecursive x)
  isPropIsRecursive _ = isPropΠ λ _ → isPropIsContr


==> anc/src/GCD.agda <==
{-# OPTIONS --cubical #-}
open import Level hiding (zero ; suc)
open import Data.Nat as Nat hiding (_⊔_)
open import Relation.Binary.PropositionalEquality
open import Data.Nat.DivMod using (_divMod_; result)
open import Data.Nat.Divisibility using (_∣_; n∣n; _∣0; divides-refl; ∣n⇒∣m*n; ∣m∣n⇒∣m+n; ∣m+n∣m⇒∣n)
open import Data.Fin.Base using (Fin; toℕ; fromℕ; fromℕ<)
open import Data.Fin.Properties using (toℕ<n)
open import Data.Nat.Properties using (+-comm)
open import StdLibNatOrderIsCubicalWF
open import Data.Product
open import Data.Unit
open import Relation.Binary using (Rel)
open import Function using (_∘_; _∋_)
open import Cubical.Induction.WellFounded
open import Util
open import InductOn

private variable
  ℓ : Level

-- The carrier C of the coalgebra is the singleton type for `(ℕ × ℕ)`
-- So in terms of slice category, C is ((ℕ × ℕ), id) ∈ Set / (ℕ × ℕ)
C : ℕ × ℕ → Set
C _ = ⊤

-- Sending two numbers to the predicate of their common divisors:
common-divisor : ℕ → ℕ → (ℕ → Set)
common-divisor k l q = (q ∣ k) × (q ∣ l) 

-- greatest (w.r.t. _∣_) natural number satisfying a predicate P
greatest : (ℕ → Set) → Set
greatest P = Σ[ g ∈ ℕ ] P g × ∀ d → P d → d ∣ g

A : ℕ × ℕ → Set
A (m , n) = greatest (common-divisor m n)
-- In set notation: A (m , n) = { g ∈ ℕ | g divides m and n and is the greatest such }

-- The observation: any Set^I-morphism C ⇒ A yields a correct GCD implementation:
observation : ∀ (h : C ⇒ A) → ∀ m n → greatest (common-divisor m n)
observation h m n = h (m , n) tt

-- The base functor G for the recursion expresses that we calculate
-- `gcd(a , 0)` from `a`, and `gcd(b + q * a , a)` from `(a , b)`
data G (X : (ℕ × ℕ) → Set ℓ) : (ℕ × ℕ) → Set ℓ where
  -- intuitively the base case
  Inl : (a : ℕ) → G X (a , 0)
  -- Corresponding to the recursive call
  Inr : {a b : ℕ} → (q : ℕ) → X (a , b) → a > b → G X (b + q * a , a)

-- When writing this functor on a slice category, that is, for a set X with a
-- function
--     ⟨r₁,r₂⟩ : X → ℕ × ℕ
-- then above defintion of G corresponds to the following functor:
--     G (X,⟨r₁,r₂⟩) = ℕ + ℕ × { x ∈ X ∣ r₁(x) > r₂(x) }
--     r_G : G (X,⟨r₁,r₂⟩) → Set
--     r_G(inl(a)) = (a , 0)
--     r_G(inr(q,x)) = (r₂(x) + q * r₁(x) , r₁(x))

-- The action of the functor on morphisms in Set ^ (ℕ × ℕ)
G₁ : {X Y : ℕ × ℕ → Set ℓ} →
 (X ⇒ Y) → (G X ⇒ G Y)
G₁ _ _ (Inl a) = Inl a
G₁ f _ (Inr q x a>b) = Inr q (f (_ , _) x) a>b

-- The ordering on the index w.r.t. which `GCDS` is well founded
private
  _<₂_ : Rel (ℕ × ℕ) 0ℓ
  _<₂_ = _<_ on proj₂

  <₂-wellFounded : WellFounded _<₂_
  <₂-wellFounded = InductOn.wellFounded proj₂ <-wellFounded

open import IntrinsicallyRecursiveCoalgs (_<₂_) as U

-- The inverse to the wellfounded coreflection counit witnessing the
-- wellfoundedness of G
G-ε⁻¹ : {X : (ℕ × ℕ) → Set ℓ} → (o : ℕ × ℕ) → G X o → (G ↓₀) X  o
G-ε⁻¹ _ (Inl a) = Inl a
G-ε⁻¹ _ (Inr q x a>b) = Inr q (a>b , x) a>b

coalg : C ⇒ G C
coalg (a , zero) tt = Inl a
-- If b is non-zero, then using `a divMod b`, we can rewrite a ≡ q * b + r:
coalg (a , b@(suc _)) tt with a divMod b
... | result q r refl = Inr
          -- Parameters for recursive call:
          {a = b} {b = toℕ r}
          -- Additional data for the rank:
          q tt (toℕ<n r)

alg : G A ⇒ A
alg .(a , 0) (Inl a) =
  a  -- a is a common divisor of a and 0:
  , (n∣n , a ∣0)
  -- any other common divisor d also divides a:
  , λ d (d∣a , _) → d∣a
alg .(b + q * a , a) (Inr {a} {b} q (g , (g∣a , g∣b) , g-is-greatest) _) =
  -- if g is the greatest common divisor of a and b, then it is
  -- also the greatest common divisor of b + q * a and a:
  g
  -- 1. g divides both b + q * a and a:
  , (∣m∣n⇒∣m+n g∣b (∣n⇒∣m*n q g∣a) , g∣a)
  -- 2. g is the greatest such:
  , λ d (d∣b+q*a , d∣a) →
    -- if d divides both b + q * a and a, then d also divides b
    -- also divides g since g was the gcd of a and b:
    g-is-greatest _ (d∣a
                    , ((d ∣ b) ∋ (∣m+n∣m⇒∣n (subst (d ∣_) (+-comm b _ ) d∣b+q*a) (∣n⇒∣m*n q d∣a))))

-- Instantiation of our framework with the proofs that the functor G is well-founded
GCD-coalg→alg : C ⇒ A
GCD-coalg→alg = U.c2a.c2a-morph <₂-wellFounded G G₁ G-ε⁻¹ coalg alg

gcd : ∀ k l → greatest (common-divisor k l)
gcd = observation GCD-coalg→alg

-- Example terms to demonstrate that our definition computes
_ : gcd 96 15 ≡ (3 , (divides-refl 32 , divides-refl 5) , _)
_ = refl
_ : gcd 127 128 ≡ (1 , (divides-refl 127 , divides-refl 128) , _)
_ = refl
_ : gcd 12 20 ≡ (4 , (divides-refl 3 , divides-refl 5) , _)
_ = refl
_ : gcd 0 36 ≡ (36 , (divides-refl 0 , divides-refl 1) , _)
_ = refl
_ : gcd 17 0 ≡ (17 , (divides-refl 1 , divides-refl 0) , _)
_ = refl


==> anc/src/InductOn.agda <==
{-# OPTIONS --cubical --guardedness #-}
open import Agda.Primitive
open import Cubical.Induction.WellFounded
module InductOn where

private
  variable
    l l' : Level
    A D C : Set l

-- Taken from `Relation.Binary.Construct.On` from the stdlib
-- (Can't use it directly because `Acc` is the cubical one)

_on_ : (A → A → D) → (C → A) → (C → C → D)
_*_ on f = \x y -> f x * f y

module with-f (f : A → C) where
  accessible : ∀ {∼ : C → C → Set l'} {x} → Acc ∼ (f x) → Acc (∼ on f) x
  accessible (acc rs) = acc (λ y fy<fx → accessible (rs (f y) fy<fx))

  wellFounded : {∼ : C → C → Set l'} → WellFounded ∼ → WellFounded (∼ on f)
  wellFounded wf x = accessible (wf (f x))

open with-f public


==> anc/src/IntrinsicallyRecursiveCoalgs.lagda <==
\begin{code}
{-# OPTIONS --cubical --guardedness #-}
open import Agda.Primitive
open import Cubical.Foundations.Prelude hiding (Lift)
open import Cubical.Foundations.Function
open import Cubical.Induction.WellFounded
open import Cubical.Relation.Binary
open import Cubical.Relation.Nullary.Base
open import Cubical.Data.Sum.Base as ⊎
open import Cubical.Data.Sigma.Base
open import Cubical.Data.Unit
open import Cubical.Data.Empty.Base
open import Util
module IntrinsicallyRecursiveCoalgs {A : Type} (_≺_ : Rel A A lzero) where

private variable
 ⇃ ↿ l l' ℓ ℓ' : Level

-- first A: parameter, outer, larger
-- snd A: index, inner, smaller
-- partially applied (parameterized!): Get a family w (inner) index free, outer bound
T< : A → (A → Type l) → (A → Type l)
\end{code}
%<*properTDefn>
\begin{code}[inline]
T< i X j = (j ≺ i) × X j
\end{code}
%</properTDefn>
\begin{code}

--downset
\end{code}
%<*Jdef>
\begin{code}
< : A → Type -- : downset
< i = Σ[ j ∈ A ] (j ≺ i)
--restriction
_|<_ : (A → Type ⇃) → (i : A) → ((< i) → Type ⇃)
(X |< i) (j , _pf) = X j

J< : (i : A) → ((< i) → Type ⇃) → (A → Type ⇃)
J< i X j = Σ[ pf ∈ j ≺ i ] X (j , pf)
--inclusion (F<i X ≔ F (J< i X) i)
\end{code}
%<*Flt>
\begin{code}
[_]< : ((A → Type ⇃) → (A → Type ↿)) → (i : A) → ((< i) → Type ⇃) → Type ↿
[ F ]< i X = F (λ j → Σ[ pf ∈ j ≺ i ] X (j , pf)) i
\end{code}
%</Flt>
\begin{code}
--truncation: restriction, then inclusion: _|< i;J< i ≈ T i
T : (i : A) → (A → Type ⇃) → (A → Type ⇃)
T i X j = (j ≺ i) × X j -- "annotate with pfs j < i"
--wellfoundification
_↓ : ((A → Type ⇃) → (A → Type ↿)) → ((A → Type ⇃) → (A → Type ↿))
(F ↓) X i = [ F ]< i (X |< i) -- F (J< i (X |< i)) i -- F (λ j → (j ≺ i) × X j) i -- = F (T i X) i
\end{code}
%</Jdef>
\begin{code}

open import Cubical.Foundations.Isomorphism

-- without the naturality requirement, for that see `unique`
is-Wellfounded : {⇃ ↿ : Level} → ((A → Type ⇃) → (A → Type ↿)) → (Type (ℓ-suc (⇃ ⊔ ↿)))
is-Wellfounded {⇃ = ⇃} {↿ = ↿} G =
  ∀ (i : A) →
   Σ[ G<i ∈ (((< i) → Type ⇃) → (Type ↿)) ]
    ∀ (X : (A → Type ⇃)) → Iso (G X i) (G<i (X |< i))

counit' : {r : A → Type} → (i : A) → (j : A) → (J< i (r |< i)) j → r j
counit' i j rj = rj .snd

-- not definable

-- unit' : {r : A → Type} → (i : A) → (j : A) → r j → (J< i (r |< i)) j
-- unit' i j rj = {!!} , rj (need j ≺? i)

-- alternative "partial element" definition

J'< : (i : A) → ((< i) → Type ⇃) → (A → Type ⇃)
J'< i X j = ∀ (pf : j ≺ i) → X (j , pf)

unit : {r : A → Type} → (i : A) → (j : A) → r j → (J'< i (r |< i)) j
unit i j rj = λ _pf → rj

-- not definable

-- counit : {r : A → Type} → (i : A) → (j : A) → (J'< i (r |< i)) j → r j
-- counit i j rj = {!!} (need j ≺? i)

-- note: For the Σ formulation the unit is definable and the counit not, for Π
-- it is vice versa.

[_]'< : ((A → Type ⇃) → (A → Type ↿)) → (i : A) → ((< i) → Type ⇃) → Type ↿
[ F ]'< i X = F (J'< i X) i  -- F (λ j → ∀ (pf : j ≺ i) → X (j , pf)) i

watch₁ :
  ∀ (i : A) →
  {X Y : A → Type l} → (X ⇒ Y) →
  T< i X ⇒ T< i Y
watch₁ _ h j x = fst x , (h j ∘ snd) x
-- (λ j → λ{(x , y) → x , h j y}

T<⇃' : (i : A) → (_≺?i : (j : A) → Dec (i ≺ j)) → (X : A → Type ⇃) → ((j : A) → Type ⇃)
T<⇃' i _≺?i X j = case (j ≺?i) of λ{(yes _) → X j; (no _) → ⊥*}

module withDec< (_≺?_ : (i j : A) → Dec (i ≺ j)) where
  T<⇃ : A → (A → Type ⇃) → (A → Type ⇃)
  T<⇃ i X j = case (j ≺? i) of λ{(yes _) → X j; (no _) → ⊥*}

  _↓⇃ : ((A → Type ↿) → (A → Type ⇃)) → ((A → Type ↿) → (A → Type ⇃))
  (F₀ ↓⇃) r i = (F₀ (T<⇃ i r)) i

  module c2a (wf : WellFounded _≺_)
       (F₀ : (r : A → Type l) → (A → Type l))
       (F₁ : {r r′ : A → Type l} →
          (r ⇒ r′) → F₀ r ⇒ F₀ r′)
          -- (i : A) → F₀ r i → (F₀ ((_≺ i) ⊠ r) i)
       (Fwf : {r : A → Type l} → F₀ r ⇒ (F₀ ↓⇃) r)

       -- coalgebra
       {r : A → Type l} (c : r ⇒ F₀ r)
       -- target algebra
       {X : A → Type l} (a : (F₀ X) ⇒ X) where
    open WFI wf

    private
      IS : (∀ x → (∀ y → y ≺ x → (r y → X y)) → (r x → X x))
      IS i IH = a i ∘ F₁ (fiz) i ∘ Fwf i ∘ c i where
        fiz : T<⇃ i r ⇒ X
        fiz j x₁ with j ≺? i
        ... | yes p = IH j p x₁

    c2a-morph : r ⇒ X
    c2a-morph g = induction {P = λ g → r g → X g} IS g

-- simple guard: Bind the free variable under an existential
-- corresponds to $G: Set^A → Set^A, G(X)_i ≔ ⨆_{j < i} X_j$"
[_]_⊔  : (r : A → Type l) → (A → Type l)
[_]_⊔ r i = Σ A (T< i r)
-- ([ _≺_ ] r ⊔) i

-- indexed guard
-- Writing it as such is the only way to express `Fwf` pointfree
_↓₀ : ((A → Type ⇃) → (A → Type ↿)) → ((A → Type ⇃) → (A → Type ↿))
(F₀ ↓₀) X i = (F₀ (λ j → (j ≺ i) × X j)) i

guard₀₁ :
  {F : (A → Type l) → (A → Type l)} →
  (F₁ : {X Y : A → Type l} → (X ⇒ Y) → F X ⇒ F Y) →
  {X Y : A → Type l} → (X ⇒ Y) →
  (F ↓₀) X ⇒ (F ↓₀) Y
guard₀₁ F₁ h i = F₁ (watch₁ i h) i

-- guard is a higher-order Functor – guard₁ : ([ [Set^A,Set^A], [Set^A,Set^A] ]₁)
guard₁ : (F G : (A → Type l) → (A → Type l)) →
  (∀ (X : A → Type l) → F X ⇒ G X) →
  ∀ (X : A → Type l) → (F ↓₀) X ⇒ (G ↓₀) X
guard₁ F G μ X i = μ (T< i X) i

Lift : (F : Type l → Type l) → ((A → Type l) → (A → Type l))
Lift F = pwl F ∘ [_]_⊔


-- with "partial element" formulation (J'<). This also works, but differently.
module c2a' (wf : WellFounded _≺_)
     (F₀ : (r : A → Type) → (A → Type)) --temporarily suspended universe polymorphism, need to lift `_≺_` to `l` to restore
     (F₁ : {r r′ : A → Type} →
        (r ⇒ r′) → F₀ r ⇒ F₀ r′)
     (Fwf : {r : A → Type} → (i : A) → ([ F₀ ]'< i (r |< i)) → F₀ r i) where
  open WFI wf

  private
    iuncurry : {r X : A → Type} → (i : A) (IH : (y : A) → y ≺ i → r y → X y) →
      ((_≺ i) ⊠ r) ⇒ X
    iuncurry _ IH j = uncurry (IH j)


module c2a (wf : WellFounded _≺_)
     (F₀ : (r : A → Type l) → (A → Type l))
     (F₁ : {r r′ : A → Type l} →
        (r ⇒ r′) → F₀ r ⇒ F₀ r′)
        -- (i : A) → F₀ r i → (F₀ ((_≺ i) ⊠ r) i)
     (Fwf : {r : A → Type l} → F₀ r ⇒ (F₀ ↓₀) r) where
  open WFI wf

  module apo-Definition
     -- target algebra (before "coalg" here bc coalg deps on carrier X)
     {X : A → Type l} (a : (F₀ X) ⇒ X)
     -- early-terminating coalgebra
     {r : A → Type l} (c : r ⇒ F₀ (X ⊞ r)) where
    private
      IS : (∀ x → (∀ y → y ≺ x → (r y → X y)) → (r x → X x))
      IS i IH = a i ∘ F₁ (λ{j (j≺i , X+r) → ⊎.elim (idfun _) (IH j j≺i) X+r}) i ∘ Fwf i ∘ c i
    apo : r ⇒ X
    apo g = induction {P = λ g → r g → X g} IS g

  open apo-Definition public

  private
    iuncurry : {r X : A → Type l} → (i : A) (IH : (y : A) → y ≺ i → r y → X y) →
      ((_≺ i) ⊠ r) ⇒ X
    iuncurry _ IH j = uncurry (IH j)

  module c2a-morph-Definition
     -- coalgebra
     {r : A → Type l} (c : r ⇒ F₀ r)
     -- target algebra
     {X : A → Type l} (a : (F₀ X) ⇒ X) where

    private
      IS : (∀ x → (∀ y → y ≺ x → (r y → X y)) → (r x → X x))
      IS i IH =
\end{code}
%<*elegant>
\begin{code}
        a i ∘ F₁ (iuncurry i IH) i ∘ Fwf i ∘ c i
\end{code}
%</elegant>
\begin{code}
    c2a-morph : r ⇒ X
    c2a-morph g = induction {P = λ g → r g → X g} IS g

    module c2a
       (F-hom : {X Y Z : A → Type l} →
         (f : (Y ⇒ Z)) → (g : (X ⇒ Y)) →
         (i : A) → F₁ (f ∘ᵢ g) i ≡ (F₁ f ∘ᵢ F₁ g) i
       )

       -- We cannot express this as `F₁ sndᵢ ∘ᵢ Fwf` bc rhs of `Fwf` contains `i`
       -- (ε := F₁ sndᵢ) : (F₀ ((_≺ i) ⊠ r) i) → F₀ r i
       (ε-split-epi : (i : A) → {r : A → Type l} → (x : F₀ r i) → F₁ sndᵢ i (Fwf i x) ≡ x)
       where

      private
        preq : (i : A) → iuncurry i (λ j _ → c2a-morph j) ≡ c2a-morph ∘ᵢ sndᵢ
        preq i = funExt λ j → funExt λ{(x1 , x2) → refl}

      is-c2a-morph : (i : A) → c2a-morph i ≡ a i ∘ F₁ c2a-morph i ∘ c i
      is-c2a-morph i = c2a-morph i ≡⟨ induction-compute IS i ⟩
        a i ∘ (F₁ (iuncurry i (λ j _ → c2a-morph j)) i ∘ Fwf i) ∘ c i ≡⟨ (cong (λ o → a i ∘ o ∘ c i) (
          F₁ (iuncurry i (λ j _ → c2a-morph j)) i ∘ Fwf i ≡⟨ cong (_∘ Fwf i) (
            F₁ (iuncurry i (λ j _ → c2a-morph j)) i ≡⟨ cong (λ o → F₁ o i) (
                iuncurry i (λ j _ → c2a-morph j) ≡⟨ preq i ⟩
                c2a-morph ∘ᵢ sndᵢ ∎) ⟩
            F₁ (c2a-morph ∘ᵢ sndᵢ) i ≡⟨ F-hom c2a-morph sndᵢ i ⟩
            (F₁ c2a-morph ∘ᵢ F₁ sndᵢ) i ∎) ⟩
          (λ x → (F₁ c2a-morph i ((F₁ sndᵢ) i (Fwf i x))))
                   ≡⟨ (funExt λ x → cong (λ o → F₁ c2a-morph i o) (ε-split-epi i x)) ⟩
           F₁ c2a-morph i ∎))⟩
        a i ∘ F₁ c2a-morph i ∘ c i ∎

       -- uniqueness pf requires this one of the naturality squares
       -- guard₀₁ F₁ h = F₁ (watch₁ i h)
      module unique (sq : {r r' : A → Type l} → (h : r ⇒ r') → (i : A) →
           F₁ h i ≡ F₁ sndᵢ i ∘ (guard₀₁ F₁ h) i ∘ Fwf i) where
        private
          unique-step : (u : r ⇒ X) → (isC2AMorph-u : a ∘ᵢ F₁ u ∘ᵢ c ≡ u) →
              (i : A) → ((j : A) → j ≺ i → c2a-morph j ≡ u j) → c2a-morph i ≡ u i
          unique-step u isC2AMorph-u i IH =
            c2a-morph i ≡⟨ is-c2a-morph i ⟩ a i ∘ F₁ c2a-morph i ∘ c i ≡⟨ cong (λ o → a i ∘ o ∘ c i) (
              F₁ c2a-morph i ≡⟨ sq c2a-morph i ⟩
              F₁ sndᵢ i ∘ F₁ (watch₁ i c2a-morph) i ∘ Fwf i ≡⟨ cong (λ o → F₁ sndᵢ i ∘ F₁ o i ∘ Fwf i)
               (watch₁ i c2a-morph ≡⟨ aux ⟩ watch₁ i u ∎)⟩
               F₁ sndᵢ i ∘ F₁ (watch₁ i u) i ∘ Fwf i ≡⟨ sym (sq u i) ⟩
                 F₁ u i ∎ )⟩ (a ∘ᵢ F₁ u ∘ᵢ c) i ≡⟨ funExt⁻ isC2AMorph-u i ⟩ u i ∎
               where
                 aux : watch₁ i c2a-morph ≡ watch₁ i u
                 aux = funExt λ j → funExt λ{(x , y) → λ i → ( x , IH j x i y) }

        unique : (u : r ⇒ X) → (isC2AMorph-u : a ∘ᵢ F₁ u ∘ᵢ c ≡ u) → (i : A) → c2a-morph i ≡ u i
        unique u isC2AMorph-u i = induction (unique-step u isC2AMorph-u) i

  open c2a-morph-Definition public


==> anc/src/ListNonEmptyDecompositions.agda <==
{-# OPTIONS --cubical-compatible --safe #-}

open import Level

import Relation.Binary.PropositionalEquality.Properties as ≡
open import Data.List.Properties using (∷-injectiveˡ; ∷-injectiveʳ)
open import Agda.Builtin.Equality
open import Relation.Binary.PropositionalEquality using (subst; cong; cong₂; trans; sym )
open import Data.Product
open import Data.List as List
open import Data.List.NonEmpty as List⁺
import Data.Product.Properties as ×
open import Data.Empty
import Data.List.NonEmpty.Properties as List⁺
open import Data.List.Membership.Propositional
import Data.List.Properties as List
open import Data.List.Membership.Propositional.Properties
  using (∈-filter⁺; ∈-filter⁻ ; ∈-tabulate⁺; ∈-map⁺ ; ∈-map⁻; ∈-concatMap⁺ ; ∈-concat⁺ ;  ∈-concat⁺′ ; ∈-concat⁻′ )
import Data.List.Relation.Unary.Any as Any
open import Data.List.Relation.Unary.Any using (here; there)

open import Plain-Utils
open import AllInhabitants

-- constructing all decompositions of
-- (non-empty) lists into smaller (non-empty) lists
-- 
module ListNonEmptyDecompositions {a : Level} {A : Set a} where
  ⁺∷-inj₁ : ∀ {x y : A} {xs ys : List A} → (x List⁺.∷ xs ≡ y List⁺.∷ ys) → x ≡ y
  ⁺∷-inj₁ = cong (λ l → proj₁ (List⁺.uncons l))
  ⁺∷-inj₂ : ∀ {x y : A} {xs ys : List A} → (x List⁺.∷ xs ≡ y List⁺.∷ ys) → xs ≡ ys
  ⁺∷-inj₂ = cong (λ l → proj₂ (List⁺.uncons l))
  []≠∷ : ∀ {x : A} {xs : List A} → ([] ≡ x List.∷ xs) → ⊥
  []≠∷ {x} {xs} ()

  record Decomposition  (w : List⁺ A) : Set a where
    constructor _+d_≡d_
    field
      u : List⁺ A
      v : List⁺ A
      u++v≡w : u ⁺++⁺ v ≡ w
  
    u,v : List⁺ A × List⁺ A
    u,v = u , v

    to-∃₂ : ∃[ x ] ∃[ y ] u ⁺++⁺ v ≡ w
    to-∃₂ = u , v , u++v≡w

  -- finding all decompositions of a non-empty list (a ∷ w) into
  -- two non-empty lists:
  module without-annotations where
    decompositions : A → (w : List A)
                     → List (List⁺ A × List⁺ A)
    decompositions _ [] = []
    decompositions x (y ∷ ys) =
      (List⁺.[ x ] , y ∷ ys)
      ∷
      List.map (λ { (u ∷ us , v) → x ∷ u ∷ us , v}) (decompositions y ys)

    decompositions⁺ : ∀ {x : A} {w : List A} (d : Decomposition ( x ∷ w ))
                      → Decomposition.u,v d ∈ decompositions x w
    decompositions⁺ {x} {[]} ((u ∷ []) +d v ≡d ())
    decompositions⁺ {x} {[]} ((u ∷ u' ∷ us) +d v ≡d ())
    decompositions⁺ {x} {w ∷ ws} ((u ∷ []) +d v ≡d u++v≡w) with (⁺∷-inj₁ u++v≡w)
    decompositions⁺ {x} {w ∷ ws} ((u ∷ []) +d (v ∷ v') ≡d u++v≡w) | refl =
      here (cong₂ _,_
               (cong (_∷ []) (⁺∷-inj₁ u++v≡w))
               (cong₂ List⁺._∷_ (∷-injectiveˡ (⁺∷-inj₂ u++v≡w))
                                (∷-injectiveʳ (⁺∷-inj₂ u++v≡w))))
    decompositions⁺ {x} {w ∷ ws} ((u ∷ u' ∷ us) +d v ≡d uu'us++v≡w) with (⁺∷-inj₁ uu'us++v≡w)
    decompositions⁺ {x} {w ∷ ws} ((u ∷ u' ∷ us) +d (v ∷ vs) ≡d uu'us++v≡w) | refl =
      there (∈-map⁺ _ decom-w)
      where
        u'us++v≡w : u' ∷ us ++ v ∷ vs ≡ w List.∷ ws
        u'us++v≡w = ⁺∷-inj₂ uu'us++v≡w
        u'us++v≡⁺w : u' ∷ us ++ v ∷ vs ≡ w List⁺.∷ ws
        u'us++v≡⁺w = cong₂ List⁺._∷_ (∷-injectiveˡ u'us++v≡w) (∷-injectiveʳ u'us++v≡w)
        decom-w : ((u' ∷ us) , v ∷ vs) ∈ decompositions w ws
        decom-w = decompositions⁺ {w} {ws} ((u' ∷ us) +d (v ∷ vs) ≡d u'us++v≡⁺w)

    decompositions⁻ : (w₀ : A) → (w : List A)
                     → ∀ uv → (uv ∈ decompositions w₀ w) → (proj₁ uv ⁺++⁺ proj₂ uv ≡ w₀ ∷ w)
    decompositions⁻ x [] = λ uv ()
    decompositions⁻ x (y ∷ ys) uv (here refl) = refl
    decompositions⁻ x (y ∷ ys) (x' ∷ [] , v) (there elem) =
      let
        ((s ∷ t ) , v') , x'v'∈decomp-y-ys , eq = (∈-map⁻ _ elem)
        eq1  : [] ≡ s ∷ t
        eq1  = ⁺∷-inj₂ (×.,-injectiveˡ eq)
      in
      ⊥-elim ([]≠∷ eq1)
    decompositions⁻ x (y ∷ ys) (x' ∷ (s ∷ t) , v) (there elem) =
      let
        ((s' ∷ t' ) , v') , x'v'∈decomp-y-ys , eq = (∈-map⁻ _ elem)

        x'≡x : x' ≡ x
        x'≡x = ⁺∷-inj₁ (×.,-injectiveˡ eq)

        v≡v' : v ≡ v'
        v≡v' = ×.,-injectiveʳ eq

        s't'v'≡yys : (s' ∷ t') ⁺++⁺ v' ≡ y ∷ ys
        s't'v'≡yys = decompositions⁻ y ys ((s' ∷ t') , v') x'v'∈decomp-y-ys

        eq1  : (s ∷ t) ≡ s' ∷ t'
        eq1  = ⁺∷-inj₂ (×.,-injectiveˡ eq)
        s≡s' : s ≡ s'
        s≡s'  = ∷-injectiveˡ eq1
        t≡t' : t ≡ t'
        t≡t'  = ∷-injectiveʳ eq1

        eq2 : (s ∷ t) ⁺++⁺ v ≡ (s' ∷ t') ⁺++⁺ v'
        eq2 = cong₂ _⁺++⁺_ (cong₂ _∷_ s≡s' t≡t') v≡v'
      in
      cong₂ (λ L R → L ∷ R) x'≡x (
        begin
        (s ∷ t) ++ v .List⁺.head ∷ v .List⁺.tail
          ≡⟨ List⁺.toList-⁺++⁺ (s ∷ t) v ⟩
        toList ((s ∷ t) ⁺++⁺ v )
          ≡⟨ cong toList eq2 ⟩
        toList ((s' ∷ t') ⁺++⁺ v' )
          ≡⟨ cong toList s't'v'≡yys ⟩
        y ∷ ys
        ∎
        )
      where
        open ≡.≡-Reasoning

  all-decompositions : ∀ (w : List⁺ A) → AllInhabitants (λ { (u , v) → u ⁺++⁺ v ≡ w})
  all-decompositions (w₁ ∷ w₂) = record
    { witnesses = decompositions w₁ w₂
    ; correct =
        (λ { {u , v} uv≡w → decompositions⁺ (u +d v ≡d uv≡w)})
        ,
        λ { {u , v} uv∈decomp → decompositions⁻ w₁ w₂ (u , v) uv∈decomp }
    }
    where
      open without-annotations
        

  -- decomposition with annotations
  decompositions' : (w₀ : A) → (w : List A)
                   → List (∃[ u ] ∃[ v ] u ⁺++⁺ v ≡ w₀ ∷ w)
  decompositions' _ [] = []
  decompositions' x (y ∷ ys) =
    (List⁺.[ x ] , y ∷ ys , refl)
    ∷
    List.map (λ { (u ∷ us , v , uv≡w) →
                  x ∷ u ∷ us , v , cong (λ { (h ∷ t) → x ∷ h ∷ t}) uv≡w})
             (decompositions' y ys)




==> anc/src/Paper.agda <==
{-# OPTIONS --cubical --guardedness #-}
open import Agda.Primitive
open import Cubical.Foundations.Prelude hiding (Lift)
open import Cubical.Foundations.Function
open import Cubical.Relation.Nullary.Base
open import Cubical.Relation.Binary
module Paper
  {ℓA ℓ< : Level}
  (A : Type ℓA)
  (_<_ : Rel A A ℓ<) where
open import Cubical.Data.Sigma
open import Cubical.Induction.WellFounded
open import Cubical.Tactics.CategorySolver.Reflection

↓_ : A → Type (ℓA ⊔ ℓ<)
↓ i = Σ A (_< i)

-- ↓_↪ : (i : A) → ↓ i → A
-- ↓ i ↪ = fst

↪ : {i : A} → ↓ i → A
↪ = fst

open import Cubical.Categories.Category.Base
open import Cubical.Categories.Functor.Base renaming (funcComp to _○_)
open import Cubical.Categories.NaturalTransformation.Base renaming (NatIso to _≅_)
open import Cubical.Categories.Constructions.Product
open import Cubical.Categories.Constructions.Power
open import Cubical.Categories.Functor.Coalgebra
open import Cubical.Categories.Functor.RecursiveCoalgebra

private
  variable
    ℓ ℓC ℓC' ℓD ℓD' : Level
_^_ : {ℓ ℓC ℓC' : Level} → (C : Category ℓC ℓC') (X : Type ℓ) → Category (ℓ-max ℓ ℓC) (ℓ-max ℓ ℓC')
_^_ C A = PowerCategory A C
Endo : {ℓC ℓC' : Level} → (C : Category ℓC ℓC') → Type (ℓC ⊔ ℓC')
Endo C = Functor C C

module with-𝒞 {𝒞 : Category ℓC ℓC'} where
  open Functor

  -- lifted downset restriction
  pr : (i : A) → Functor (𝒞 ^ A) (𝒞 ^ (↓ i))
  pr i .F-ob = _∘ ↪
  pr i .F-hom = _∘ ↪
  pr i .F-id = refl
  pr i .F-seq = λ _ _ → refl

  -- evaluation (indep. of _<_)
  ev : (i : A) → Functor (𝒞 ^ A) 𝒞
  ev i .F-ob = _$ i
  ev i .F-hom = _$ i
  ev i .F-id = λ _ → 𝒞 .Category.id
  ev i .F-seq = λ f g _ → (𝒞 Category.⋆ f i) (g i)

  module with-F (F : Endo (𝒞 ^ A)) where

    isWellFounded : Type (ℓ-max (ℓ-max (ℓ-max ℓA ℓ<) ℓC) ℓC')
    isWellFounded = ∀ (i : A) → Σ[ G ∈ Functor (𝒞 ^ (↓ i)) 𝒞 ] (ev i ○ F) ≅ (G ○ pr i)

    F-wf⇒F-coalgs-recursive : (<-wf : WellFounded _<_) → (F-wf : isWellFounded) → (α : Coalgebra F) → isRecursive F α
    F-wf⇒F-coalgs-recursive <-wf F-wf (X , c) (Y , a) = (h ,  isC2AMorph-h) ,  unique where
      open WFI <-wf
      open NatTrans
      open Category using() renaming (Hom[_,_] to Hom[_][_,_])
      open Category 𝒞

      F< : (i : A) → Functor (𝒞 ^ (↓ i)) 𝒞
      F< i = F-wf i .fst

      iso : (i : A) → (ev i ○ F) ≅ ((F< i) ○ pr i)
      iso i = F-wf i .snd

      ϕ : (i : A) → (Z : Category.ob (𝒞 ^ A)) → Hom[ (ev i ○ F) .F-ob Z , ((F< i) ○ pr i) .F-ob Z ]
      ϕ i Z = iso i ._≅_.trans .N-ob Z

      ϕ⁻¹ : (i : A) → (Z : Category.ob (𝒞 ^ A)) → Hom[ ((F< i) ○ pr i) .F-ob Z , (ev i ○ F) .F-ob Z ]
      ϕ⁻¹ i Z = (iso i ._≅_.nIso Z) .isIso.inv

      g : (i : A) → (IH : (j : A) → j < i → Hom[ 𝒞 ][ X j , Y j ]) →
         Hom[ 𝒞 ^ (↓ i) ][ pr i .F-ob X , pr i .F-ob Y ]
      g _ = uncurry

      step : (i : A) → ((j : A) → j < i → Hom[ 𝒞 ][ X j , Y j ]) → Hom[ X i , Y i ]
      step i IH =
        c i ⋆ (ϕ i X ⋆ (F< i) .F-hom (g i IH) ⋆ ϕ⁻¹ i Y) ⋆ a i

      h : Hom[ 𝒞 ^ A ][ X , Y ]
      h = induction step

      preq : (i : A) → pr i .F-hom h ≡ g i (λ j _ → h j)
      preq i = funExt (λ {(j , j<i) → refl })

      ϕϕ⁻¹≡id : (i : A) → (Z : Category.ob (𝒞 ^ A)) → ϕ i Z ⋆ ϕ⁻¹ i Z ≡ id
      ϕϕ⁻¹≡id i Z = iso i ._≅_.nIso Z .isIso.ret

      isC2AMorph-hᵢ : (i : A) → h i ≡ c i ⋆ F .F-hom h i ⋆ a i
      isC2AMorph-hᵢ i = h i ≡⟨ induction-compute step i ⟩
          c i ⋆ (ϕ i X ⋆ (F< i) .F-hom (g i (λ j _ → h j)) ⋆ ϕ⁻¹ i Y) ⋆ a i ≡⟨
          cong (λ o → c i ⋆ o ⋆ a i) (
           ϕ i X ⋆ (F< i) .F-hom (g i (λ j _ → h j)) ⋆ ϕ⁻¹ i Y ≡⟨
             cong (λ o → ϕ i X ⋆ (o ⋆ ϕ⁻¹ i Y)) (
               (F< i) .F-hom (g i (λ j _ → h j)) ≡⟨ cong ((F< i) .F-hom) (sym (preq i)) ⟩
               ((F< i) ○ pr i) .F-hom h ≡⟨ _≅_.sqLR (iso i) ⟩
                 ((ϕ⁻¹ i X ⋆ (ev i ○ F) .F-hom h) ⋆ ϕ i Y) ∎
                 )
             ⟩
           ϕ i X ⋆ ((ϕ⁻¹ i X ⋆ F .F-hom h i) ⋆ ϕ i Y) ⋆ ϕ⁻¹ i Y ≡⟨  solveCat! 𝒞  ⟩
           (ϕ i X ⋆ ϕ⁻¹ i X) ⋆ F .F-hom h i ⋆ (ϕ i Y ⋆ ϕ⁻¹ i Y) ≡⟨
             cong₂ (λ l r → l ⋆ F .F-hom h i ⋆ r) (ϕϕ⁻¹≡id i X) (ϕϕ⁻¹≡id i Y) ⟩
           id ⋆ F .F-hom h i ⋆ id ≡⟨ ⋆IdL _ ∙ ⋆IdR _ ⟩
           F .F-hom h i ∎
           )⟩
          (c i ⋆ F .F-hom h i ⋆ a i) ∎

      isC2AMorph-h : isC2AMorph F c a h
      isC2AMorph-h = funExt isC2AMorph-hᵢ


      ≡-step : (u : Hom[ 𝒞 ^ A ][ X , Y ]) → (isC2AMorph-u : isC2AMorph F c a u) →
        (i : A) → ((j : A) → j < i → h j ≡ u j) → h i ≡ u i
      ≡-step u isC2AMorph-u i IH =
        h i ≡⟨ isC2AMorph-hᵢ i ⟩
        c i ⋆ F .F-hom h i ⋆ a i ≡⟨
          cong (λ o → c i ⋆ (o ⋆ a i)) (
            F .F-hom h i ≡⟨ _≅_.sqRL (iso i) ⟩
            (ϕ i X ⋆ ((F< i) ○ pr i) .F-hom h) ⋆ ϕ⁻¹ i Y ≡⟨
              cong (λ o → (ϕ i X ⋆ F< i .F-hom o) ⋆ ϕ⁻¹ i Y)
              aux ⟩
            (ϕ i X ⋆ ((F< i) ○ pr i) .F-hom u) ⋆ ϕ⁻¹ i Y ≡⟨ sym (_≅_.sqRL (iso i)) ⟩
            (ev i ○ F) .F-hom u ∎
           ) ⟩
        ( c i ⋆ F .F-hom u i ⋆ a i) ≡⟨ funExt⁻ (sym isC2AMorph-u) i ⟩
        u i ∎ where
        aux : pr i .F-hom h ≡ pr i .F-hom u
        aux = funExt (λ {(j , j<i) → IH j j<i})

      unique : (u : C2AMorph F (X , c) (Y , a)) → (h , isC2AMorph-h) ≡ u
      unique (u , isC2AMorph-u) = let
         h≡u : h ≡ u
         h≡u = funExt $ induction $ ≡-step u isC2AMorph-u
         in ΣPathP (h≡u , isProp→PathP (λ i → isPropIsC2AMorph F c a (h≡u i)) isC2AMorph-h isC2AMorph-u )

    open import Cubical.Categories.Limits.Initial
    module with-⊥ (⊥ : Initial 𝒞) (i : A) where
      open Category

      em : Functor (𝒞 ^ (↓ i)) (𝒞 ^ (Σ[ j ∈ A ] (Dec (j < i))))
      em = record
        { F-ob  = emF-ob
        ; F-hom = emF-hom
        ; F-id  = funExt λ {(j , yes j<i) → refl ; (j , no j≮i) → refl}
        ; F-seq = λ _ _ → funExt λ {(j , yes j<i) → refl ; (j , no j≮i) → sym (𝒞 .⋆IdR (𝒞 .id ))}
        } where
        emF-ob : (𝒞 ^ (↓ i)) .ob → (𝒞 ^ (Σ[ j ∈ A ] (Dec (j < i)))) .ob
        emF-ob x (j , yes j<i) = x (j , j<i)
        emF-ob x (j , no ¬j<i) = ⊥ .fst

        emF-hom : {x y : ob (𝒞 ^ (↓ i))} → (𝒞 ^ (↓ i)) [ x , y ] →
          (𝒞 ^ (Σ[ j ∈ A ]  Dec (j < i))) [ emF-ob x , emF-ob y ]
        emF-hom x (j , yes j<i) = x (j , j<i)
        emF-hom x (j , no ¬j<i) = 𝒞 .id

      em2 : Functor (𝒞 ^ (↓ i)) (ΠC A (λ j → 𝒞 ^ (Dec (j < i))))
      em2 = record
        { F-ob  = em2F-ob
        ; F-hom = em2F-hom
        ; F-id  = funExt (λ j → funExt (λ{(yes j<i) → refl ; (no j≮i) → refl}))
        ; F-seq = λ _ _ → funExt λ j → funExt λ{(yes j<i) → refl ; (no j≮i) → sym (𝒞 .⋆IdR (𝒞 .id ))}
        } where
        em2F-ob : (𝒞 ^ (↓ i)) .ob → (ΠC A (λ j → 𝒞 ^ (Dec (j < i)))) .ob
        em2F-ob x j = λ{(yes j<i) → x (j , j<i); (no ¬j<i) → ⊥ .fst}

        em2F-hom : {x y : ob (𝒞 ^ (↓ i))} → (𝒞 ^ (↓ i)) [ x , y ] →
          (ΠC A (λ j → 𝒞 ^ (Dec (j < i)))) [ em2F-ob x , em2F-ob y ]
        em2F-hom x j (yes j<i) = x (j , j<i)
        em2F-hom x j (no ¬j<i) = 𝒞 .id

      module with-<? (_<?_ : (i j : A) → Dec (i < j)) where
        -- with decidability (note: This is _not_ how we do it in the library, all the applications rely on providing proofs manually)
        incl : Functor (𝒞 ^ (↓ i)) (𝒞 ^ A)
        incl .F-ob x j = em2 .F-ob x j (j <? i)
        incl .F-hom x a = em2 .F-hom x a (a <? i)
        incl .F-id = funExt (λ j → funExt⁻ (funExt⁻ (em2 .F-id) j) (j <? i))
        incl .F-seq = λ f g → funExt λ j → funExt⁻ (funExt⁻ (em2 .F-seq f g) j) (j <? i)
      open with-<? public

    open with-⊥ public
  open with-F public

open with-𝒞 public


==> anc/src/Plain-Utils.agda <==
{-# OPTIONS --cubical-compatible --safe #-}

open import Level

module Plain-Utils where
-- Utils using only plain (non-cubical) agda
open import Data.List as List
open import Data.List.NonEmpty as List⁺
import Data.List.NonEmpty.Properties as List⁺
open import Data.Nat using (ℕ)
open import Function using (_∋_)
open import Data.List.Properties using (∷-injectiveˡ; ∷-injectiveʳ)
open import Data.Fin
open import Data.Empty
open import Function.Base
open import Data.Product
import Data.Product.Properties as ×
open import Data.List.Membership.Propositional
import Data.List.Properties as List
open import Data.List.Membership.Propositional.Properties
  using (∈-filter⁺; ∈-filter⁻ ; ∈-tabulate⁺; ∈-map⁺ ; ∈-map⁻; ∈-concatMap⁺ ; ∈-concat⁺ ;  ∈-concat⁺′ ; ∈-concat⁻′ )
import Data.List.Relation.Unary.Any as Any
open import Relation.Binary.PropositionalEquality using (subst; cong; cong₂; trans; sym )
import Relation.Binary.PropositionalEquality.Properties as ≡
open import Agda.Builtin.Equality
import Relation.Nullary as Nullary
open import Relation.Nullary using (yes; no)
import Relation.Unary as Unary
-- import Cubical.Relation.Nullary.Base as Cubical

open import Data.List.Relation.Unary.Any using (here; there)

module Related-Definitions {a b ℓ : Level} {A : Set a} {B : Set b} where
  record Related (R : A → B → Set ℓ) : Set (a ⊔ b ⊔ ℓ) where
    constructor _+_⊣_
    field
      fst : A
      snd : B
      rel : R fst snd

    ₁ = fst
    ₂ = snd

    to-∃₂ : ∃[ x ] ∃[ y ] R x y
    to-∃₂ = fst , snd , rel

open Related-Definitions public

module pull-P-Definitions {a b : Level} {A : Set a} where
  pull-P-in-List : {P : A → Set b} → (l : List A) → (∀ {x} → x ∈ l → P x) → List (Σ A P)
  pull-P-in-List [] allP = []
  pull-P-in-List (x ∷ l) allP = (x , allP (here refl)) ∷ pull-P-in-List l λ x∈l → allP (there x∈l)
  
  proj₁∘pull-P-in-List : {P : A → Set b} → (l : List A) → (allP : ∀ {x} → x ∈ l → P x)
                            → List.map proj₁ (pull-P-in-List l allP) ≡ l
  proj₁∘pull-P-in-List [] allP = refl
  proj₁∘pull-P-in-List (x ∷ l) allP =
    cong (x ∷_) (proj₁∘pull-P-in-List l λ x∈l → allP (there x∈l))

  filter' : {P : A → Set b} → (Unary.Decidable P) → List A → List (Σ A P)
  filter' P? [] = []
  filter' P? (x ∷ xs)  with (P? x)
  ... | (yes bc) = (x , bc) ∷ (filter' P? xs)
  ... | (no _) = filter' P? xs

  proj₁∘filter' : {P : A → Set b} → (P? : Unary.Decidable P) → (xs : List A)
                → List.map proj₁ (filter' P? xs) ≡ filter P? xs
  proj₁∘filter' P? [] = refl
  proj₁∘filter' P? (x ∷ xs) with (P? x)
  ... | (yes bc) = cong (x List.∷_) (proj₁∘filter' P? xs)
  ... | (no _) = (proj₁∘filter' P? xs)


  elim-map₂ : {c : Level} {B : A → Set b} {C : A → Set c}
              → (l : List (Σ A B))
              → (f : ∀ {x} → B x → C x)
              → List.map proj₁ (List.map (map₂ f) l) ≡ List.map proj₁ l
  elim-map₂ {B = B} l f =
    begin
    List.map proj₁ (List.map (map₂ f) l) ≡⟨ List.map-∘ l ⟨
    List.map (proj₁ ∘ map₂ f) l ≡⟨ List.map-cong pm≡p l ⟩
    List.map proj₁ l
    ∎
    where
      pm≡p : ∀ (x : Σ A B) → (proj₁ ∘ map₂ f) x ≡ proj₁ x
      pm≡p (fst , snd) = refl
      open ≡.≡-Reasoning 

open pull-P-Definitions public

module with-f {a b : Level} {A : Set a} {B : Set b}
       (f : A → List B)
       {y : B}
       {xs : List A}
    where
  ∈∈-concatMap⁺ :  ∀ {x : A} → x ∈ xs → y ∈ f x → y ∈ List.concatMap f xs
  ∈∈-concatMap⁺ {x} x∈xs y∈fx =
    ∈-concat⁺′ y∈fx fx∈f[xs]
    where
      fx∈f[xs] : f x ∈ List.map f xs
      fx∈f[xs] = ∈-map⁺ f {xs = xs} x∈xs

  ∈∈-concatMap⁻ :  y ∈ List.concatMap f xs → Σ[ x ∈ A ] y ∈ f x × x ∈ xs
  ∈∈-concatMap⁻ y∈f*x =
    let
      ys , y∈ys , ys∈f[x] = ∈-concat⁻′ (List.map f xs) y∈f*x
      x , x∈xs , ys≡fx = ∈-map⁻ _ ys∈f[x]
    in
    x , subst (y ∈_) ys≡fx y∈ys , x∈xs

open with-f public

allFin∈ : ∀ (n : ℕ) → (k : Fin n) → k ∈ allFin n
allFin∈ n k = ∈-tabulate⁺ k




==> anc/src/QuickSort/FMSetEliminations.lagda <==
\begin{code}
{-# OPTIONS --cubical #-}
module QuickSort.FMSetEliminations where
open import Agda.Primitive
open import Cubical.Foundations.Prelude
open import Cubical.Foundations.HLevels
open import Cubical.Foundations.Structure
open import Cubical.Foundations.Function
open import Cubical.Functions.Logic using (_⊓_; ⊤ ; ⊓-comm ; ⊓-assoc ; ⊓-identityˡ)
import Cubical.Data.Empty as ⊥
open import Cubical.HITs.FiniteMultiset
open import Cubical.Data.Unit.Base
open import Cubical.Data.Sigma
open import Cubical.Data.Nat

module _ {n ℓ : Level} {A : Type n} {P : A → hProp ℓ} where
\end{code}
%<*allMod>
\begin{code}
  private
    module P♯ = FMSetUniversal isSetHProp (⊤ {ℓ}) _⊓_
      ⊓-comm ⊓-assoc ⊓-identityˡ P
\end{code}
%</allMod>
\begin{code}
  opaque
    allI : FMSet A → hProp ℓ
    allI = P♯.f-extend

    uncons-A : {x : A} {xs : FMSet A} → ⟨ allI (x ∷ xs) ⟩ → ⟨ P x ⊓ allI xs ⟩
    uncons-A {x = x} {xs = xs} = subst ⟨_⟩ $ P♯.f-extend-cons x xs

    infixr 5 _∷-A_
    _∷-A_ : {x : A} {xs : FMSet A} → ⟨ P x ⟩ → ⟨ allI xs ⟩ → ⟨ allI (x ∷ xs) ⟩
    _∷-A_ {x = x} {xs = xs} Px all-xs = subst ⟨_⟩ (sym $ P♯.f-extend-cons x xs) (Px , all-xs)

    []-A : ⟨ allI [] ⟩
    []-A = tt*

    infixr 30 _++-A_
    _++-A_ : {xs ys : FMSet A} → ⟨ allI xs ⟩ → ⟨ allI ys ⟩ → ⟨ allI (xs ++ ys) ⟩
    _++-A_ {xs = xs} {ys = ys} axs ays = subst ⟨_⟩ (sym (P♯.f-extend-++ xs ys)) (axs ,  ays)

All : {n ℓ : Level} {A : Type n} (P : A → hProp ℓ) → FMSet A → Type ℓ
All P xs = ⟨ allI {P = P} xs ⟩

module _ {n ℓ : Level} {A : Type n} {P : A → hProp ℓ} where
\end{code}
%<*AllIFace>
\begin{code}
  uncons-A↿  : ∀ {x xs} → All P (x ∷ xs) → ⟨ P x ⟩ × All P xs
  _∷-A↿_     : ∀ {x xs} → ⟨ P x ⟩ → All P xs → All P (x ∷ xs)
  []-A↿      : All P []
  _++-A↿_    : ∀ {x y} → All P x → All P y → All P (x ++ y)
  mapAll     : {Q : A → hProp ℓ}
               (P⇒Q :  ∀ {x}   → ⟨ P x ⟩   → ⟨ Q x ⟩) →
                       ∀ {xs}  → All P xs  → All Q xs
\end{code}
%</AllIFace>
\begin{code}
  mapAll {Q = Q} P→Q {xs = xs} = ElimProp.f
    {B = λ xs → All P xs → All Q xs}
    (λ {xs = xs1} → isPropΠ λ _ → snd $ allI {P = Q} xs1)
    (λ _ → []-A)
    (λ x {xs1} IH allx∷xs1 → let ( Px , allPxs1 ) = uncons-A allx∷xs1 in
    P→Q Px ∷-A IH allPxs1) xs
  uncons-A↿ = uncons-A
  _∷-A↿_ = _∷-A_
  []-A↿ = []-A
  _++-A↿_ = _++-A_
\end{code}
\begin{code}
module Length {n : Level} {A : Type n} where
  private
    module len = FMSetUniversal {A = A} isSetℕ 0 _+_
      +-comm +-assoc (\_ → refl) (\_ → 1)
  opaque
\end{code}
%<*lenMod>
\begin{code}
    length     : FMSet A → ℕ
    length-[]  : length [] ≡ 0
    length-∷   : ∀ {x xs} → length (x ∷ xs) ≡ 1 + length xs
    length-++  : ∀ {x y} → length (x ++ y) ≡ length x + length y
\end{code}
%</lenMod>
\begin{code}

    length = len.f-extend

    length-[] = len.f-extend-nil

    length-∷ {x = x} {xs = xs} = len.f-extend-cons x xs

    length-++ {x = x} {y = y} = len.f-extend-++ x y

    length-0 : ∀ {xs} → length xs ≡ 0 → xs ≡ []
    length-0 {xs = xs} =
      ElimProp.f {B = \xs → length xs ≡ 0 → xs ≡ []}
        (isProp→ (trunc _ _)) (\_ → refl) (\x {xs} f p → ⊥.rec (snotz (sym (length-∷ {x = x} {xs = xs}) ∙ p))) xs

\end{code}


==> anc/src/QuickSort/OnLengthOrder.agda <==
{-# OPTIONS --cubical --exact-split #-}
module QuickSort.OnLengthOrder where
open import Agda.Primitive
open import Cubical.Relation.Nullary
open import Cubical.Foundations.Prelude
open import Cubical.Data.Nat
open import Cubical.Data.Nat.Order -- using (_<_ ; _≤_ ; zero-≤)
open import Cubical.Induction.WellFounded
open import Cubical.HITs.FiniteMultiset
open import Cubical.Data.Sum.Base

open import QuickSort.FMSetEliminations

private
  variable
    ℓ : Level
    A B C D : Type ℓ

infixl 1 _on_

-- Taken from `Relation.Binary.Construct.On` from the stdlib
-- (Can't use it directly because `Acc` is the cubical one)

_on_ : (B → B → C) → (D → B) → (D → D → C)
_*_ on f = \x y -> f x * f y

module _ (f : B → D) where
  accessible : ∀ {∼ : D → D → Type ℓ} {x} → Acc ∼ (f x) → Acc (∼ on f) x
  accessible (acc rs) = acc (λ y fy<fx → accessible (rs (f y) fy<fx))

  wellFounded : {∼ : D → D → Type ℓ} → WellFounded ∼ → WellFounded (∼ on f)
  wellFounded wf x = accessible (wf (f x))


module _ {A : Type ℓ} where
  open Length {A = A}
  infix 4 _<l_
  opaque
    _<l_ : FMSet A → FMSet A → Type
    _<l_ = _<_ on length

    <l-Dec : (i j : FMSet A) → Dec (i <l j)
    <l-Dec i j = <Dec (length i) (length j)

    <l-∷ : ∀ {x xs} → length xs < length (x ∷ xs)
    <l-∷ {x} {xs} = 0 , sym length-∷

    open import Cubical.Foundations.HLevels
    <l-Prop : (a b : FMSet A) → isProp (a <l b)
    <l-Prop a b = isProp≤

    <l-wellfounded : WellFounded _<l_
    <l-wellfounded = wellFounded length <-wellfounded


==> anc/src/QuickSort/QuickSort.lagda <==
\begin{code}
{-# OPTIONS --guardedness --cubical #-}
open import Agda.Primitive
open import Cubical.Foundations.Prelude as Prel³
open import Cubical.Data.Empty as ⊥
open import Cubical.Foundations.Prelude
open import Cubical.Foundations.HLevels
open import Cubical.Foundations.Function
open import Cubical.Relation.Binary
open import Cubical.Relation.Nullary
open import Cubical.Data.Sum.Base
module QuickSort.QuickSort
  {A : Type} ((_≤_ , ≤-Prop) : PropRel A A ℓ-zero)
  (≤-trans : ∀ (k m n : A) → k ≤ m → m ≤ n → k ≤ n)
  (≤-refl : ∀ {n : A} →  n ≤ n)
  (_≤?≥_ : (a b : A) → (a ≤ b) ⊎ (b ≤ a))
  where

private
  _≤h_ : A → A → hProp ℓ-zero
  a ≤h b = (a ≤ b , ≤-Prop a b)

open import Cubical.HITs.FiniteMultiset as M renaming (FMSet to ℬ)

open import QuickSort.FMSetEliminations
open import Cubical.Data.List.Base using ([])
open import Cubical.Data.Unit.Base
open import Cubical.Data.Sigma.Base
open import Cubical.Relation.Binary.Order

open import QuickSort.OnLengthOrder renaming (_<l_ to _<#_)
open import Cubical.Induction.WellFounded
open import Agda.Builtin.Nat hiding (_<_)
open import Cubical.Data.Nat.Properties
open import Cubical.Data.Nat.Order using (_<_)

open import IntrinsicallyRecursiveCoalgs (_<#_ {A = A}) as U

open import Util

private
  variable
    ⇃ ↿ l l' p : Level
    B C : Type l

infixl 30 _₊ _ₓ

_₊ : ∀ {ℓ ℓ′} {A : Type ℓ} → ((A → Type ℓ′) → (A → Type ℓ′)) →
  (A → Type ℓ′) → (A → Type ℓ′)
(F ₊) p = p ⊞ F p

_ₓ : ∀ {ℓ ℓ′} {A : Type ℓ} → ((A → Type ℓ′) → (A → Type ℓ′)) →
  (A → Type ℓ′) → (A → Type ℓ′)
(F ₓ) p = p ⊠ F p


infixr -2 _€_
_€_ : {ℓ = ℓ₁ : Level} {ℓ' : Level} {A = A₁ : Type ℓ₁} {B : A₁ → Type ℓ'} →
 (a : A₁) → ((a : A₁) → B a) → B a
_€_ = flip _$_

pattern comm⇃ = comm _ _ _

module _ {a b : A} {xs : ℬ A} where

  ≤-to-# : a ≤ b → All (b ≤h_) xs → All (a ≤h_) xs
  ≤-to-# a≤b = mapAll (≤-trans a b _ a≤b)

  _≤∷#_ : a ≤ b → All (b ≤h_) xs → All (a ≤h_) (b ∷ xs)
  a≤b ≤∷# b#c = a≤b ∷-A ≤-to-# a≤b b#c

-- This is @bentnib's `permBubble` and is used whenever we have inserted an element in the right subtree, but need to find it at the top for bookkeeping purposes
-- The name is from "right to the top", but we could also call it "right to the front", or "👈👉" or sth…
-- Also maybe: head-∷-++
→↑ : {x : B} → (iₗ : ℬ B) → { iᵣ : ℬ B} →
  iₗ ++ (x ∷  iᵣ) ≡ x ∷ iₗ ++  iᵣ
→↑ {x = x} iₗ { iᵣ} =
   iₗ ++ (x ∷  iᵣ) ≡⟨ (comm-++ iₗ (x ∷  iᵣ))⟩
   x ∷  iᵣ ++ iₗ   ≡⟨ congS (x ∷_) (comm-++  iᵣ iₗ)⟩
   x ∷ iₗ ++  iᵣ ∎


open import Agda.Builtin.Reflection as R hiding (Type)
macro
    id : Term → TC Unit
    id hole = unify hole (lam visible (abs "x" (var 0 [])))

module _ {l : Level} {B : Type l} where

  data L (r : ℬ B → Type l') : ℬ B → Type (l ⊔ l') where
    []   : L r []
    _∷_  : {g : ℬ B} (x : B) → (r g) → L r (x ∷ g)

  data EIList : ℬ B → Type l where
    []  : EIList []
    _∷_ : {g : ℬ B} (x : B) → (EIList g) → EIList (x ∷ g)

  inL : (L EIList) ⇒ EIList
  inL _ [] = []
  inL _ (x ∷ xs) = x ∷ xs

paraL : {l : Level} → {A : Type l} → {r : ℬ A → Type l} →
  (L (EIList ⊠ r) ⇒ r) → EIList ⇒ r
paraL alg _ [] = alg _ []
paraL alg _ (x ∷ l) = alg _ (x ∷ (l , paraL alg _ l))


data O (r : ℬ A → Type) : ℬ A → Type where
  []    : O r []
  _≤∷_  : {g : ℬ A} (x : A) → (rg : r g) →
     All (x ≤h_) g → O r (x ∷ g)

data OEIList : ℬ A → Type where
  []   : OEIList []
  _≤∷_ :  {g : ℬ A} (x : A) → (rg : OEIList g) →
     All (x ≤h_) g → OEIList (x ∷ g)

outO : OEIList ⇒ (O OEIList)
outO _ [] = []
outO _ ((x ≤∷ xs) prf) = (x ≤∷ xs) prf

inO : (O OEIList) ⇒ OEIList
inO i [] = []
inO i ((x ≤∷ rg) x₁) = (x ≤∷ rg) x₁

O₁ : {r r′ : ℬ A → Type} → (r ⇒ r′) → O r ⇒ O r′
O₁ f _ [] = []
O₁ f _ ((x ≤∷ rg) prf) = (x ≤∷ f _ rg) prf

pattern _≤∷_^_bc_ x rg g prf = _≤∷_ {g = g} x rg prf

module _ where
  open Length {A = A}
  -- example for what goes wrong with the defn via decidability
  private
    open U.withDec< (<l-Dec)
    open import Cubical.Data.Nat.Order as ℕ≤
    opaque
      unfolding _<#_
      O-ε⁻¹ : {r : ℬ A → Type} → O r ⇒ (O ↓⇃) r
      O-ε⁻¹ .[] [] = []
      O-ε⁻¹ {r = r} .(x ∷ j) (x ≤∷ rg ^ j bc x₁) = (x ≤∷ helper) x₁
        where
        helper : T<⇃ (x ∷ j) r j
        helper with ≤Dec (suc (length j)) (length (x ∷ j))
        helper | (yes _) = rg
        helper | (no contra) = ⊥.rec (contra (0 , sym length-∷))
  opaque
    unfolding _<#_
    wf-O : {r : ℬ A → Type} → O r ⇒ (O ↓₀) r
    wf-O _ [] = []
    wf-O _ ((x ≤∷ x₁) pf) = (x ≤∷ (<l-∷ , x₁)) pf

  apoO : {r : ℬ A → Type} → (r ⇒ O (OEIList ⊞ r)) → r ⇒ OEIList
  apoO c = U.c2a.apo <l-wellfounded O O₁ wf-O inO c

_⊒_ : A → (ℬ A) → Type
x ⊒ xs = All (_≤h x) xs

_⊑_ : A → (ℬ A) → Type
x ⊑ xs = All (x ≤h_) xs
\end{code}
%<*SDefn>
\begin{code}
data S (X : ℬ A → Type ⇃) : ℬ A → Type ⇃ where
  leaf : S X []
  _┌_┐_ :  {iₗ iᵣ : ℬ A} → (u : X iₗ) → (p : A) → (v : X iᵣ) →
     p ⊒ iₗ → p ⊑ iᵣ → S X (p ∷ iₗ ++ iᵣ)
pattern _^_┌_┐_^_ u iₗ p v iᵣ pf₁ pf₂ = _┌_┐_ {iₗ} {iᵣ} u p v pf₁ pf₂
\end{code}
%</SDefn>
\begin{code}[hide,inline]
S₁ : {r r′ : ℬ A → Type} →
  (r ⇒ r′) → S r ⇒ S r′
S₁ f _ leaf = leaf
S₁ f _ ((lt ┌ x₁ ┐ rt) pf₁ pf₂)  = (f _ lt ┌ x₁ ┐ f _ rt) pf₁ pf₂

module _  where
  open Length {A = A}
  opaque
    unfolding _<#_
    private
      module WFI<l = WFI (<l-wellfounded {A = A})
      shuffle1 : ∀ {iₗ  iᵣ : ℬ A} {x : A} → length iₗ + suc (length  iᵣ) ≡ length (x ∷ iₗ ++  iᵣ)
      shuffle1 {iₗ} { iᵣ} {x} =
        length iₗ + suc (length  iᵣ) ≡⟨ congS (length iₗ +_) (sym length-∷) ⟩
        length iₗ + length (x ∷  iᵣ) ≡⟨ sym length-++ ⟩
        length (iₗ ++ (x ∷  iᵣ)) ≡⟨ congS length (→↑ iₗ) ⟩
        length (x ∷ iₗ ++  iᵣ) ∎

      shuffle2 : ∀ {iₗ  iᵣ : ℬ A} { x : A} → length  iᵣ + suc (length iₗ) ≡ length (x ∷ iₗ ++  iᵣ)
      shuffle2 {iₗ} { iᵣ} {x} = shuffle1 ∙ congS (length ∘ (x ∷_)) (comm-++  iᵣ iₗ)

    i<x∷[_]++i : ∀ (iₗ : ℬ A) → ∀ {iᵣ : ℬ A} {x : A} →  iᵣ <# x ∷ iₗ ++  iᵣ
    i<x∷[ iₗ ]++i = (length iₗ , shuffle1)

    i<x∷i++ : ∀ (iᵣ : ℬ A) → ∀ {iₗ : ℬ A} {x : A} → iₗ <# x ∷ iₗ ++  iᵣ
    i<x∷i++  iᵣ = (length  iᵣ , shuffle2)

\end{code}
%<*SwfDef>
\begin{code}
  S-ε⁻¹ : {X : ℬ A → Type} → (i : ℬ A) → S X i → (S ↓₀) X i
  S-ε⁻¹ .[]              leaf                              = leaf
  S-ε⁻¹ .(p ∷ iₗ ++ iᵣ)  ((u ^ iₗ ┌ p ┐ v ^ iᵣ) pf₁ pf₂)  =
     ((iₗ<i , u) ┌ p ┐ (iᵣ<i , v)) pf₁ pf₂ where iₗ<i : (iₗ <# p ∷ iₗ ++ iᵣ) ; iᵣ<i : (iᵣ <# p ∷ iₗ ++ iᵣ)
\end{code}
%</SwfDef>
\begin{code}
                                                 iₗ<i = i<x∷i++ iᵣ ; iᵣ<i = i<x∷[ iₗ ]++i
  -- with partial element formulation
  S-η⁻¹- : {X : ℬ A → Type} → (i : ℬ A) → ([ S ]'< i (X |< i)) → S X i
  S-η⁻¹- .[] leaf = leaf
  S-η⁻¹- .(x ∷ iₗ ++ iᵣ) ((tₗ ^ iₗ ┌ x ┐ tᵣ ^  iᵣ) pf₁ pf₂) = ( tₗ (i<x∷i++ iᵣ) ┌ x ┐ tᵣ i<x∷[ iₗ ]++i ) pf₁ pf₂


ε-split-epi : (i : ℬ A) → {r : ℬ A → Type} → (x : S r i) → S₁ sndᵢ i (S-ε⁻¹ i x) ≡ x
ε-split-epi _ leaf = refl
ε-split-epi _ ((tₗ ┌ x ┐ tᵣ) x₁ x₂) = refl

S-hom : {X Y Z : ℬ A → Type} →
  (f : (Y ⇒ Z)) → (g : (X ⇒ Y)) →
  (i : ℬ A) → S₁ (f ∘ᵢ g) i ≡ (S₁ f ∘ᵢ S₁ g) i
S-hom {X = X} f g i = funExt biz where
  biz : (x : S X i) → (S₁ (f ∘ᵢ g) i x) ≡ ((S₁ f ∘ᵢ S₁ g) i x)
  biz leaf = refl
  biz ((tₗ ┌ x ┐ tᵣ) x₁ x₂) = refl

nat-sq : {r r' : ℬ A → Type} → (h : r ⇒ r') → (i : ℬ A) →
       S₁ h i ≡ S₁ sndᵢ i ∘ (guard₀₁ S₁ h) i ∘ S-ε⁻¹ i
nat-sq {r = r} h i = funExt biz where
  biz : (x : S r i) → (S₁ h i x) ≡ ((S₁ sndᵢ i ∘ guard₀₁ S₁ h i ∘ S-ε⁻¹ i) x)
  biz leaf = refl
  biz ((tₗ ┌ x ┐ tᵣ) x₁ x₂) = refl

recCoalgMorphS : {r : ℬ A → Type} (c : r ⇒ S r)
                 {X : ℬ A → Type} (a : S X ⇒ X) →
                  r ⇒ X
recCoalgMorphS c a = c2a-mor.c2a-morph c a where
    module c2a-mor = U.c2a <l-wellfounded S S₁ S-ε⁻¹
    module c2a-hom = c2a-mor.c2a c a S-hom ε-split-epi
    module unique = c2a-hom.unique nat-sq

open import Cubical.Foundations.Isomorphism

QuickSortFunctorWellfounded : is-Wellfounded S
QuickSortFunctorWellfounded i = ([ S ]< i) , (λ X → iso (S-ε⁻¹ i) (S₁ sndᵢ i) (ε-split-mono i) (ε-split-epi i)) where
  ε-split-mono : {X : ℬ A → Type} (j : ℬ A) → section (S-ε⁻¹ {X = X} j) (S₁ sndᵢ j)
  ε-split-mono _ leaf = refl
  ε-split-mono _ (((tₗ , tₗ<o) ^ iₗ ┌ x ┐ (tᵣ , tᵣ<o) ^  iᵣ) pf₁ pf₂) =
    λ i₁ → ((<l-Prop _ _ (i<x∷i++ iᵣ) tₗ i₁ , tₗ<o) ┌ x ┐ (<l-Prop _ _ i<x∷[ iₗ ]++i tᵣ i₁ , tᵣ<o)) pf₁ pf₂


sprout : {r : ℬ A → Type} → L ((S ₓ) r) ⇒ S ((L ₊) r)
sprout _ []                                  = leaf
sprout _ (x ∷ (fst₁ , leaf))                 = (inl fst₁ ┌ x ┐ inl fst₁) []-A []-A
sprout _ (x ∷ (fst₁ , (lt ┌ x₁ ┐ rt) x₂ x₃)) with x ≤?≥ x₁
...| inl x≤x₁ = (inr (x ∷ lt) ┌ x₁ ┐ inl rt) (x≤x₁ ∷-A x₂) x₃ €
       subst (S ((L ₊) _)) comm⇃
sprout _ (x ∷ (fst₁ , (lt ^ iₗ ┌ x₁ ┐ rt ^ _) x₂ x₃)) |
     inr x₁≤x = (inl lt ┌ x₁ ┐ inr (x ∷ rt)) x₂ (x₁≤x ∷-A x₃) €
       subst (S ((L ₊) _)) $ →↑ (_ ∷ iₗ)

wither : {r : ℬ A → Type} → S ((O ₓ) r) ⇒ O ((S ₊) r)
wither _ leaf = []
wither _ (((fst₁ , []) ┌ x ┐ (fst₂ , snd₂)) x₁ x₂) = (x ≤∷ inl fst₂) x₂
wither _ (((fst₁ , (x₃ ≤∷ rg) x₄) ┌ x ┐ (fst₂ , snd₂)) x₁ x₂) with uncons-A x₁
... | (x₃≤x , All-x≤-g) = (x₃ ≤∷ inr ((rg ┌ x ┐ fst₂) All-x≤-g x₂))
  (x₃≤x ∷-A x₄ ++-A ≤-to-# x₃≤x x₂) €
  subst (O ((S ₊) _)) comm⇃

quickSort : EIList ⇒ OEIList
quickSort = recCoalgMorphS (paraL (S₁ [ idᵢ ⸴ inL ] ∘ᵢ sprout)) (apoO (wither ∘ᵢ S₁ (⟨ idᵢ ⸴ outO ⟩ )))

\end{code}


==> anc/src/QuickSort/README.md <==
Parts of the code in this directory are taken verbatim or adapted from [Intrinsically Correct Sorting in Cubical Agda](https://zenodo.org/records/14279034).


==> anc/src/StdLibNatOrderIsCubicalWF.agda <==
{-# OPTIONS --cubical --guardedness #-}
open import Agda.Primitive
open import Cubical.Induction.WellFounded

open import Relation.Unary hiding (_⊥_)
open import Relation.Binary


open import Data.Nat
open import Data.Nat.Properties
open import Cubical.Data.Empty as ⊥

open import Cubical.Foundations.Prelude
open import Cubical.Foundations.Function

open import Cubical.Relation.Nullary.Base using (¬_)
open import Cubical.Data.Sum as ⊎
module StdLibNatOrderIsCubicalWF where

private
  caseNat : ∀ {ℓ} → {A : Type ℓ} → (a0 aS : A) → ℕ → A
  caseNat a0 aS zero    = a0
  caseNat a0 aS (suc n) = aS


  snotz : {n : ℕ} → ¬ (suc n ≡ 0)
  snotz eq = subst (caseNat ⊥ ℕ) eq 0

  ¬-<-zero : {m : ℕ} → ¬ m < 0
  ¬-<-zero ()

  ≤0→≡0 : {n : ℕ} → n ≤ 0 → n ≡ 0
  ≤0→≡0 {zero} ineq = refl
  ≤0→≡0 {suc n} ineq = ⊥.rec (¬-<-zero ineq)

  m<1⇒m≡0 : {m : ℕ} → m < 1 → m ≡ 0
  m<1⇒m≡0 x = ≤0→≡0 (≤-pred x)

  <-split : {m n : ℕ} → m < suc n → (m < n) ⊎ (m ≡ n)
  <-split {n = zero} x = inr (m<1⇒m≡0 x)
  <-split {zero} {suc n} = λ _ → inl (s≤s z≤n)
  <-split {suc m} {suc n} = ⊎.map s≤s (cong suc) ∘ <-split ∘ ≤-pred

  acc-suc : {n : ℕ} → Acc _<_ n → Acc _<_ (suc n)
  acc-suc a
    = acc λ y y<sn
    → case <-split y<sn of λ
    { (inl y<n) → access a y y<n
    ; (inr y≡n) → subst _ (sym y≡n) a
    }

<-wellFounded : WellFounded _<_
<-wellFounded zero = acc (λ y →  ⊥.rec ∘ ¬-<-zero)
<-wellFounded (suc n) = acc-suc (<-wellFounded n)


==> anc/src/Util.agda <==
{-# OPTIONS --cubical --guardedness #-}
open import Agda.Primitive
open import Cubical.Foundations.Function
open import Cubical.HITs.FiniteMultiset
open import Cubical.Data.Sigma.Base
open import Cubical.Data.Sum.Base

open import Data.Nat using (ℕ; zero; suc)
open import Data.List using (List; []; _∷_; map)

private variable
 l l' ℓ ℓ' ℓ′ ℓ′′ : Level
 A : Type ℓ

-- index-preserving arrow
infixr 2 _↠_
_↠_ : {ℓ : Level} → {A : Type ℓ} → (r : A → Type l) → (r′ : A → Type l') → Type (l ⊔ l' ⊔ ℓ)
_↠_ {A = A} r r′ = ∀ {i : A} → r i → r′ i

-- index-preserving arrow, but explicit
infixr 2 _⇒_
_⇒_ : {ℓ : Level} → {A : Type ℓ} → (r : A → Type l) → (r′ : A → Type l') → Type (l ⊔ l' ⊔ ℓ)
_⇒_ {A = A} r r′ = ∀ (i : A) → r i → r′ i

infixr 9 _∘ᵢ_
_∘ᵢ_ : {X : A → Type l} → {Y : A → Type l'} → {Z : A → Type ℓ'}
       (f : (Y ⇒ Z)) → (g : (X ⇒ Y)) → (X ⇒ Z)
_∘ᵢ_ f g _ p = f _ (g _ p)

idᵢ : {X : A → Type l} → X ⇒ X
idᵢ _ x = x

-- singleton
data Singleton {ℓ : _} {A : Set ℓ} : A -> Set ℓ where
  singleton : (a : A) -> Singleton a

-- pointwise (indexed) sum + product
infixr 25 _⊞_ _⊠_

_⊞_ _⊠_ : (L : A → Type ℓ′) → (R : A → Type ℓ′′) → (i : A) → Type (ℓ′ ⊔ ℓ′′)
(l ⊞ r) i = l i ⊎ r i
(l ⊠ r) i = l i × r i
-- induced product
_□_ : ∀ {ℓ ℓ′ ℓ' ℓ''} {A : Type ℓ} {B : Type ℓ'} (L : A → Type ℓ′) → (R : B → Type ℓ'') → (A × B) → Type (ℓ′ ⊔ ℓ'')
_□_ l r (i , j) = l i × r j

fstᵢ : {L : A → Type ℓ′} → {R : A → Type ℓ′′} → L ⊠ R ⇒ L
fstᵢ _ = fst

sndᵢ : {L : A → Type ℓ′} → {R : A → Type ℓ′′} → L ⊠ R ⇒ R
sndᵢ _ = snd

inlᵢ : {L : A → Type ℓ′} → {R : A → Type ℓ′′} → L ⇒ L ⊞ R
inlᵢ _ = inl

inrᵢ : {L : A → Type ℓ′} → {R : A → Type ℓ′′} → R ⇒ L ⊞ R
inrᵢ _ = inr

-- need to use ⸴ instead of , bc the latter is syntax for × and else we get parsing ambiguity
-- i don't know why this doesn't seem to be a problem with agda-stdlib
[_⸴_] : {X : A → Type ℓ'} {Y : A → Type l} {Z : A → Type l'} →
  (X ⇒ Z) → (Y ⇒ Z) → ((X ⊞ Y) ⇒ Z)
[ f ⸴ g ] i (inl x) = f i x
[ f ⸴ g ] i (inr x) = g i x

_⊞₁_ : {X : A → Type ℓ'} → {Y : A → Type l} → {C : A → Type l'} → {D : A → Type ℓ'} → (f : X ⇒ Y) → (g : C ⇒ D) → (X ⊞ C) ⇒ (Y ⊞ D)
_⊞₁_ f g = [ inlᵢ ∘ᵢ f ⸴ inrᵢ ∘ᵢ g ]

-- _⊠₁_ f g i =

⟨_⸴_⟩ : {X : A → Type ℓ'} {Y : A → Type l} {Z : A → Type l'} →
  (X ⇒ Y) → (X ⇒ Z) → (X ⇒ (Y ⊠ Z))
⟨ f ⸴ g ⟩ i x = ( f i x , g i x )


-- pointwise lifting of a functor to families
-- aka the Morphism component of Δ / K ? (diagonal / constant functor)
pwl : {ℓ : Level} {A : Type ℓ} → (F : Type l → Type l) → ((A → Type l) → (A → Type l))
pwl F X i = F (X i)


==> anc/src/index.lagda.md <==
```
{-# OPTIONS --cubical --guardedness #-}
module index where
```
# Intrinsically Correct Algorithms and Recursive Coalgebras
([Cass Alexandru](https://cxandru.ee/), [Henning Urbat](https://www8.cs.fau.de/people/henning-urbat/), [Thorsten Wißmann](https://thorsten-wissmann.de)).

`agda-stdlib` things ported to `cubical`, glue code:
```
import InductOn
import StdLibNatOrderIsCubicalWF
```
Utilities, mostly for working in the category `A → Type`:
```
import Util
import Plain-Utils -- utils for both cubical and non-cubical agda
import ListNonEmptyDecompositions -- decompositions of nonempty lists into two lists
import AllInhabitants -- reasoning about all inhabitants of a (unary) predicate
```
The formalization of the main theorem:
```
import Paper
```
Definitions that were needed and missing from the cubical library – will be upstreamed:
```
import Cubical.Categories.Functor.Algebra
import Cubical.Categories.Functor.RecursiveCoalgebra
import Cubical.Categories.Functor.Coalgebra
```
The main library module:
```
import IntrinsicallyRecursiveCoalgs
```

## Applications

Intrinsically correct Euclidian (GCD) Algorithm as a coalgebra-to-algebra morphism for a recursive coalgebra:
```
import GCD
```
Intrinsically correct Quicksort as a coalgebra-to-algebra morphism for a recursive coalgebra:
```
import QuickSort.QuickSort
```
Definition and Semantics of Grammars:
```
import Context-Free-CNF-Grammar
```
The CYK algorithm:
```
import CYK
```

## Index of Formalized results

```
Definition-2,2 = Cubical.Categories.Functor.RecursiveCoalgebra.isRecursive
```

```
Theorem-2,12 = QuickSort.QuickSort.quickSort
```

```
Theorem-3,7,[1] = Paper.F-wf⇒F-coalgs-recursive
```

```
Example-3,9 = QuickSort.QuickSort.QuickSortFunctorWellfounded
```

## §4.1

```
Definition-4,6 = IntrinsicallyRecursiveCoalgs.J<
```

```
LibraryStage1 = IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a-morph
```

```
LibraryStage2 = IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a.is-c2a-morph
```

```
LibraryStage3 = IntrinsicallyRecursiveCoalgs.c2a.c2a-morph-Definition.c2a.unique.unique
```

```
Section-4,1 = QuickSort.QuickSort.quickSort -- intrinsically correct Quicksort as a coalgebra-to-algebra morphism
```

## §6.1 Euclidian Algorithm

```
GCD-Coalgebra-carrier = GCD.C
```

```
GCD-Algebra-carrier = GCD.A
```

```
Observation-6,1 = GCD.observation
```

```
GCD-𝐺 = GCD.G -- In the formalization, the proposition `𝑎 > 𝑏` is an explicit parameter of `inr`
```

```
-- GCD-Relation = GCD.<₂-wellFounded -- this is private, so we can't link it here
```

```
Lemma-6,2 = GCD.G-ε⁻¹ -- witnesses the well foundedness
```

```
GCD-coalgebra = GCD.coalg
```

```
Lemma-6,3 = GCD.alg
```

```
Theorem-6,4 = GCD.gcd
```
## §6.2 CYK Parsing

```
module CNF-Semantics = Context-Free-CNF-Grammar.Semantics
```

```
CYK-C,A = CYK.A  -- The definitions of both 𝐶 and 𝐴
```

```
CYK-𝐺 = CYK.F₀ -- see also CYK.F₁
```

```
CYK-coalgebra = CYK.coalg
```

```
Lemma-6,6 = CYK.alg -- Both the Definition of the algebra and the correctness proof
```

```
Theorem-6,7 = CYK.CYK
```
The morphism arises from the morphism `ε⁻¹` . We do not obtain
any property about structure preservation, but do not need that because any morphism `𝐶 → 𝐴`
is sufficient by Observation 6.5

